Evolutional Math: symbolic regression for exact closed forms, with graded verification and reproducible discovery records

Evolutional Math (EvoMath) is a symbolic-regression system for one narrow task: recovering exact closed forms of mathematical and physical quantities from numerical tables, and recording how each was checked. It combines island-model genetic programming with exact-identification seeds and deterministic searches that propose closed forms before evolution starts: least-squares over libraries of special-function features (link functions, Laurent polynomials, complete elliptic integrals, Gauss hypergeometric and Clausen functions), null-space fits of implicit polynomial laws, and integer-relation searches over families of constants. Results are graded by the strength of the evidence: numerical agreement on held-out points, symbolic identity after constant snapping, and derivations checked step by step. A validity audit tests parameter domains, branch cuts, singularities, limits, and dimensions, and a discovery protocol concludes with a sealed record of the starting point, data, search configuration, random seeds, candidates, verification scripts, and proof status. On 216 benchmark laws, with the same rows, budget (four threads, 300 s per law) and symbolic judge, EvoMath recovered 179 laws exactly (147 in a first run, before two rounds of changes prompted by its misses on these laws), against 125 for PySR, 60 for Operon and 27 for gplearn; it fitted 206 laws, PySR and Operon 194 and 193, and its median time was 8 s per law. Twenty-one constants given to 60 to 300 digits were all classified correctly: 18 identified and 3 controls refused. We also report the limits: the closed forms behind five companion papers were derived first and only re-found by EvoMath, mostly with derived quantities supplied as inputs or with seeds added after a miss. This version replaces the illustrative results of version 1 with measurements. The code is at https://gitlab.com/evomath-group/evomath.

==> anc/README.txt <==
Ancillary files for "Evolutional Math: symbolic regression for exact closed forms, with graded verification and
reproducible discovery records" (A. Andrianov), version 2.

laws.csv
  The 216 benchmark laws of suites v1, v2, v3, v5 and v6: suite, id, domain, reference formula, inputs, input
  ranges, noise level (fraction of the target's standard deviation), training rows, and the SHA-256 of the training
  and holdout files.

competitors/
  The comparison harness of Section 6.3.
  export_suites.py     writes the training and holdout CSV files of every law from EvoMath's data generator
                       (EvoMath environment) and data/manifest.json with their SHA-256
  run_competitor.py    runs PySR, Operon or gplearn on the exported files (competitor environment)
  run_evomath.py       runs EvoMath on the same rows under the same budget (EvoMath environment)
  score.py             judges every system's formulas with EvoMath's recovery verdict and writes the summary
  requirements_competitors.txt   the competitor environment (pip freeze; Julia and SymbolicRegression.jl are
                       installed by PySR on first use)
  data/                the exported CSV files (columns x0..x{d-1}, y) and manifest.json
  results/             one JSON line per law and system: the final formula, settings, environment, times,
                       holdout R^2, the translation check, and for EvoMath the engine hash and configuration.
                       EvoMath result sets, in the order they were run:
                         evomath_v1-...jsonl            first run (Table 4, fourth row)
                         evomath_budget_*               full-budget test on the 27 gap laws, before any change
                         evomath_improved_*             after the four search changes of Sect. 6.4, suite configuration
                         evomath_improvedbudget_*       the same engine, full budget (its time distribution is the
                                                        one analysed under "Time per law" in Sect. 6.4)
                         evomath_timingbudget_*         plus the four stopping changes, full budget, before the
                                                        notation rule exp(+-ln k u) -> k^(+-u) (lost Titius-Bode)
                         evomath_final_*                engine of 7 November 2026, suite configuration
                         evomath_finalbudget_*          engine of 7 November 2026, full budget
                         evomath_release_*              code of 20 November 2026 (commit dca142b), suite configuration
                         evomath_releasebudget_*        code of 20 November 2026, full budget (Table 4, third row)
                         evomath_c26before_*, evomath_c26_*, evomath_c28_*, evomath_c29_*, evomath_c30_*
                                                        the gates of the second round of changes (Sect. 6.5), suite
                                                        configuration, run from frozen copies of the development tree
                         evomath_release2_*             released code (tag evomath-paper-v2, engine commit 6ba0eb6),
                                                        suite configuration (Table 4, second row)
                         evomath_release2budget_*       released code, full budget (Table 4, first row; Figure 2)
                       The other systems' result files are the runs of 4 November 2026.
                       scored_s42_<variant>.jsonl holds the verdicts of each EvoMath run, SUMMARY_s42*.md the
                       per-suite tables. scored_s42_release2budget.jsonl also holds the other systems' verdicts given
                       by the released scorer, which Table 4 and Figure 2 use; they equal those of the 4 November
                       scoring. scored_s42_releasebudget.jsonl and scored_s42.jsonl hold the run of 20 November and
                       the first run, judged again by the released scorer.
                       scored_s42_engineverdict.jsonl keeps the first scoring, which used EvoMath's own run-time
                       verdict instead of the shared judge.
                       The released runs ran from a clean export of commit 6ba0eb6 (git archive), outside a
                       repository, so their git_head field reads HEAD; their engine_sha256 (1f5c526f...) is that of the
                       engine of commit 6ba0eb6.

standard_configuration/
  p2_*.jsonl           the full-suite run of Table 3 with the released code (law suites v1-v6, ODE and
                       time-series benchmarks, and the inverse-trigonometric and Lambert-W suites of Sect. 6.2), one
                       JSON line per problem with the found formula in prefix form and its affine coefficients
  rel_*.jsonl          the same run with the code of 20 November 2026, which Sect. 6.2 compares with
  gfl13_*.jsonl        the same run with the development tree of 31 October 2026

constant_identification/
  p2_cid_*.jsonl       the constant-identification run of Table 5 with the released code (three parts)
  cid_*_rel.jsonl      the same benchmark with the code of 20 November 2026
  cid_*_cur.jsonl      the same benchmark with the development tree of 16-17 October 2026
  cid_ortho_cache.jsonl, cid_b6_cache.jsonl   October 2026 reruns of the three orthoscheme constants, 4-6
                       minutes each (their first runs, in cid_b_cur.jsonl, took 74-121 minutes)
  constants_id.json    the digits of the 21 constants

figures/
  fig_compare.csv      the data plotted in Figure 2

Reproduction, in outline: install EvoMath (https://gitlab.com/evomath-group/evomath, tag evomath-paper-v2; the
harness and these result files are also in the repository, with the commands in
backend/benchmarks/results/release2/README.md) and run export_suites.py, run_evomath.py and score.py in its
environment; install the packages of requirements_competitors.txt in a separate environment and run
run_competitor.py for each system. Every script has usage notes in its docstring.


==> anc/competitors/data/manifest.json <==
[
 {
  "suite": "v1",
  "id": "ohms_law",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "V = I*R",
  "names": [
   "I",
   "R"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "I": [
    0.1,
    10
   ],
   "R": [
    1,
    100
   ]
  },
  "train": "v1/ohms_law__s42.csv",
  "holdout": "v1/ohms_law__s42_holdout.csv",
  "train_sha256": "289d663ef5789c84d7c9cf6afa5122f2295695d4b4860888fb18ec49063637fd",
  "holdout_sha256": "74f108a83018cb3caa391785e7a036b6ec44cea3a4515ecb175ae2812a0bfb00"
 },
 {
  "suite": "v1",
  "id": "kinetic_energy",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "E = 0.5*m*v^2",
  "names": [
   "m",
   "v"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "m": [
    0.5,
    50
   ],
   "v": [
    0.1,
    30
   ]
  },
  "train": "v1/kinetic_energy__s42.csv",
  "holdout": "v1/kinetic_energy__s42_holdout.csv",
  "train_sha256": "2abc3bec286600eda27eef69742f64f3ce34720d6c89bdc644affac7601bc255",
  "holdout_sha256": "0e244aab480bda07cbe5214cd441132bbdbb11c4ac5d2dbfc3f918277afbf795"
 },
 {
  "suite": "v1",
  "id": "newton_gravitation",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "F = m1*m2/r^2",
  "names": [
   "m1",
   "m2",
   "r"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "m1": [
    1,
    100
   ],
   "m2": [
    1,
    100
   ],
   "r": [
    0.5,
    20
   ]
  },
  "train": "v1/newton_gravitation__s42.csv",
  "holdout": "v1/newton_gravitation__s42_holdout.csv",
  "train_sha256": "90a09e17abb773027fbee36814e93f774840da8a00830be611c7f4af570d699e",
  "holdout_sha256": "820e69a46cf888703da453f06ae4fe3853eeee6943c4f46b601c078b0f3d42dc"
 },
 {
  "suite": "v1",
  "id": "pendulum_period",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "T = 2*pi*sqrt(L/9.81)",
  "names": [
   "L"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "L": [
    0.1,
    10
   ]
  },
  "train": "v1/pendulum_period__s42.csv",
  "holdout": "v1/pendulum_period__s42_holdout.csv",
  "train_sha256": "c241aa2bbf327b5da6d2afdada41aa007e27027f7cf3621eff3f3981e1600458",
  "holdout_sha256": "03f610339559f0eea0f0c9388660de990f1ad9d6655b18adf5929c31736c0c10"
 },
 {
  "suite": "v1",
  "id": "projectile_range",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "R = v^2*sin(2*theta)/9.81",
  "names": [
   "v",
   "theta"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "v": [
    1,
    30
   ],
   "theta": [
    0.1,
    1.4
   ]
  },
  "train": "v1/projectile_range__s42.csv",
  "holdout": "v1/projectile_range__s42_holdout.csv",
  "train_sha256": "71c7c774092719e42b0929133d87868e281179ede97f238fa85aa5b02541c796",
  "holdout_sha256": "095db3802a67a5367389fbdecf64c6d9bf2c8d9198fce4f741630637aaa8e1d8"
 },
 {
  "suite": "v1",
  "id": "ideal_gas",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "P = n*T/V",
  "names": [
   "n",
   "T",
   "V"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "n": [
    0.5,
    10
   ],
   "T": [
    200,
    400
   ],
   "V": [
    1,
    50
   ]
  },
  "train": "v1/ideal_gas__s42.csv",
  "holdout": "v1/ideal_gas__s42_holdout.csv",
  "train_sha256": "04620b45c455c3e87d7417b120f372a28014db7bb83529ebe8e9940659fa37ea",
  "holdout_sha256": "5a3f950578e928b552d7b7f8e7eba8d472974685422b48048e2dcd8da60a865f"
 },
 {
  "suite": "v1",
  "id": "free_fall",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "d = 0.5*9.81*t^2",
  "names": [
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "t": [
    0.1,
    10
   ]
  },
  "train": "v1/free_fall__s42.csv",
  "holdout": "v1/free_fall__s42_holdout.csv",
  "train_sha256": "1b4d2781b4e6838ffa7b6c088b18f49c2cc72dc6bcbfdb8c3e69e229a267d93b",
  "holdout_sha256": "7e897df0c0d1199bd142725e9cbe3fc56d86960e93d1febf33ef6b312a62f274"
 },
 {
  "suite": "v1",
  "id": "doppler",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "f2 = f*340/(340-vs)",
  "names": [
   "f",
   "vs"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "f": [
    100,
    1000
   ],
   "vs": [
    0,
    100
   ]
  },
  "train": "v1/doppler__s42.csv",
  "holdout": "v1/doppler__s42_holdout.csv",
  "train_sha256": "67b27e0b9c910faa0dbfacd3b56efa8e0f8cc2fb32811abdb0cd27063ab277d3",
  "holdout_sha256": "6b947aacf36cd021a87d39936fcbdafcabb8dcf40b3c394ea31d5613b8042c79"
 },
 {
  "suite": "v1",
  "id": "lens_equation",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "f = do*di/(do+di)",
  "names": [
   "do",
   "di"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "do": [
    1,
    100
   ],
   "di": [
    1,
    100
   ]
  },
  "train": "v1/lens_equation__s42.csv",
  "holdout": "v1/lens_equation__s42_holdout.csv",
  "train_sha256": "fcd32cbc031e71ede49a9f28a28cb4c62287c5690fbe9326b944d326f2795d45",
  "holdout_sha256": "d12495e91baec889d95f53a57d61f04367e9204a1a83eeddf3868049024cb3a0"
 },
 {
  "suite": "v1",
  "id": "time_dilation",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)",
  "names": [
   "t",
   "v"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "t": [
    1,
    10
   ],
   "v": [
    0.0,
    0.95
   ]
  },
  "train": "v1/time_dilation__s42.csv",
  "holdout": "v1/time_dilation__s42_holdout.csv",
  "train_sha256": "5c8c06728660eae8930703515f04ef22e8fbc32a0f966d98da64255df9e454bb",
  "holdout_sha256": "b0185d34d7efeb609e0af4c419825be8fe979b2a4b008707aea61b9a78bd40fa"
 },
 {
  "suite": "v1",
  "id": "stefan_boltzmann",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "P = A*T^4",
  "names": [
   "A",
   "T"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "A": [
    0.1,
    5
   ],
   "T": [
    1,
    10
   ]
  },
  "train": "v1/stefan_boltzmann__s42.csv",
  "holdout": "v1/stefan_boltzmann__s42_holdout.csv",
  "train_sha256": "8e812e62103f67bbcf26ba36837f2d2b935a4e5e18b0fcf50a7149a418da00c1",
  "holdout_sha256": "3753420ba8511a3e3a1edc1cc8c113b476d72f9e56d6b6e7bc677082b86dbf17"
 },
 {
  "suite": "v1",
  "id": "magnetic_force",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "F = q*v*B",
  "names": [
   "q",
   "v",
   "B"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "q": [
    0.5,
    10
   ],
   "v": [
    0.5,
    10
   ],
   "B": [
    0.5,
    10
   ]
  },
  "train": "v1/magnetic_force__s42.csv",
  "holdout": "v1/magnetic_force__s42_holdout.csv",
  "train_sha256": "790e117301251ec575dab399e4c5be5271cfe1c7261aab36a91548fa7b2f4f43",
  "holdout_sha256": "ffb3a79bf29aef77ded927cc6fbf338924ec0ca7a0da31ba799c572eb0b52473"
 },
 {
  "suite": "v1",
  "id": "escape_velocity",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "v = sqrt(M/r)  (2G absorbed)",
  "names": [
   "M",
   "r"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "M": [
    1,
    100
   ],
   "r": [
    0.5,
    20
   ]
  },
  "train": "v1/escape_velocity__s42.csv",
  "holdout": "v1/escape_velocity__s42_holdout.csv",
  "train_sha256": "e25d0645ea28c5a10a94651b54c61b29d0d1d858052ae1de9d313c726030a3c1",
  "holdout_sha256": "c28040dcf75fac634dd7f0a56b6bbcb2ed2118440789e2fb01c8a69523d6e448"
 },
 {
  "suite": "v1",
  "id": "centripetal",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "F = m*v^2/r",
  "names": [
   "m",
   "v",
   "r"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "m": [
    0.5,
    20
   ],
   "v": [
    0.5,
    20
   ],
   "r": [
    0.5,
    10
   ]
  },
  "train": "v1/centripetal__s42.csv",
  "holdout": "v1/centripetal__s42_holdout.csv",
  "train_sha256": "5237e10adea6353ea8cf5639396a8fd0434023d2d64d294d59177ecd5d7bf7d4",
  "holdout_sha256": "b86692318506d0b4aba7473f4edc4ff7fb6b423e2fbd9673b6e9c97d097e7e5c"
 },
 {
  "suite": "v1",
  "id": "newton_cooling",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "T = 20+(T0-20)*exp(-0.05*t)",
  "names": [
   "T0",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "T0": [
    50,
    100
   ],
   "t": [
    0,
    60
   ]
  },
  "train": "v1/newton_cooling__s42.csv",
  "holdout": "v1/newton_cooling__s42_holdout.csv",
  "train_sha256": "a81f51da251464c7d01c682c9f868cc9cc7602f4ed18a46b556eb6eb1f5735de",
  "holdout_sha256": "b44c29d643f78418d2c1cd5e654f44d45df318fca764ced0637156a8e02dddea"
 },
 {
  "suite": "v1",
  "id": "rc_discharge",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "V = V0*exp(-t/5)",
  "names": [
   "V0",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "V0": [
    5,
    50
   ],
   "t": [
    0,
    20
   ]
  },
  "train": "v1/rc_discharge__s42.csv",
  "holdout": "v1/rc_discharge__s42_holdout.csv",
  "train_sha256": "42b29048e39c1e7916c5268ed418fdf569f51da9fa39afe749cd9dc71d3bd24d",
  "holdout_sha256": "c931c559de4c4cfb8860ba6f0c0b1b8c0c2b64052d2ce69c865538a8ac397d9f"
 },
 {
  "suite": "v1",
  "id": "bernoulli",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "dP = 0.5*rho*(v2^2-v1^2)",
  "names": [
   "rho",
   "v1",
   "v2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "rho": [
    0.5,
    2
   ],
   "v1": [
    1,
    20
   ],
   "v2": [
    1,
    20
   ]
  },
  "train": "v1/bernoulli__s42.csv",
  "holdout": "v1/bernoulli__s42_holdout.csv",
  "train_sha256": "20d41990f855308367bbb8de1d5385e54a173080c75d68bc4f9710b824392bc0",
  "holdout_sha256": "295dd35ab02954d4d4f5d79c82f1019eb92697f4850134597f0df0156fad4530"
 },
 {
  "suite": "v1",
  "id": "snell",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "sin_t2 = n1*sin(t1)/n2",
  "names": [
   "n1",
   "n2",
   "t1"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "n1": [
    1.0,
    2.0
   ],
   "n2": [
    1.0,
    2.0
   ],
   "t1": [
    0.1,
    1.4
   ]
  },
  "train": "v1/snell__s42.csv",
  "holdout": "v1/snell__s42_holdout.csv",
  "train_sha256": "6558df3080ff431d5b3d8008027d636e6ad3d0377a6003a9b24b2eeebae78a69",
  "holdout_sha256": "1fb2a9def254ffb79b9795c5fc45abfacfc2346375c2e1ad5ab9da3508379893"
 },
 {
  "suite": "v1",
  "id": "planck_wien_approx",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "B = f^3*exp(-f/T)",
  "names": [
   "f",
   "T"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "f": [
    1,
    10
   ],
   "T": [
    1,
    5
   ]
  },
  "train": "v1/planck_wien_approx__s42.csv",
  "holdout": "v1/planck_wien_approx__s42_holdout.csv",
  "train_sha256": "c6cf3d5be5148eb60df4c9cf2a7522e1bed6666746387bfcb065d4678e6ddc66",
  "holdout_sha256": "8e5b6664826b7104bdd9edd4510966e775a118ef750d448c1124bd152d666941"
 },
 {
  "suite": "v1",
  "id": "compound_growth",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "A = P*1.05^t",
  "names": [
   "P",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "P": [
    100,
    1000
   ],
   "t": [
    0,
    30
   ]
  },
  "train": "v1/compound_growth__s42.csv",
  "holdout": "v1/compound_growth__s42_holdout.csv",
  "train_sha256": "2e720501efe7cb1997b56e8cff4cdbd930181a6f9e0cc144269f17165c7611df",
  "holdout_sha256": "bad5ced1e923c4c6c959cbdab63deb461416a98d06f0ae1f26abf5f71691525b"
 },
 {
  "suite": "v1",
  "id": "damped_oscillator",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "A = exp(-0.1*t)*cos(2*t)",
  "names": [
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "t": [
    0,
    20
   ]
  },
  "train": "v1/damped_oscillator__s42.csv",
  "holdout": "v1/damped_oscillator__s42_holdout.csv",
  "train_sha256": "fc38d6b4fae90251445ed6a473a3d2fa54c645bad2a93b4047326eccb8c8d0d0",
  "holdout_sha256": "fc6c981eaa6e92aa9233f7591953794ab7069b15c276c72850f4776ca41d795d"
 },
 {
  "suite": "v1",
  "id": "kepler_third",
  "seed": 42,
  "noise": 0.0,
  "domain": "astronomy",
  "formula": "T = a^1.5",
  "names": [
   "a"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    0.3,
    40
   ]
  },
  "train": "v1/kepler_third__s42.csv",
  "holdout": "v1/kepler_third__s42_holdout.csv",
  "train_sha256": "f9e45462d1205f00c504053787e1e531d213cf05a3a148819d5539774b03c491",
  "holdout_sha256": "6e16718ca95f4be28e5117bffb3673491c15d2e721f183047722c6e9e5131fc1"
 },
 {
  "suite": "v1",
  "id": "luminosity_flux",
  "seed": 42,
  "noise": 0.0,
  "domain": "astronomy",
  "formula": "F = L/d^2",
  "names": [
   "L",
   "d"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "L": [
    1,
    100
   ],
   "d": [
    1,
    20
   ]
  },
  "train": "v1/luminosity_flux__s42.csv",
  "holdout": "v1/luminosity_flux__s42_holdout.csv",
  "train_sha256": "9d85e27272567c9db3b0482eef4c91bd8e71c3d025923aece6021f3e45b7cbe2",
  "holdout_sha256": "1fbe6ce2ef602feafe17f90fc657e5a0c06e05fbe80a9acd8a4182231396caf2"
 },
 {
  "suite": "v1",
  "id": "titius_bode",
  "seed": 42,
  "noise": 0.0,
  "domain": "astronomy",
  "formula": "a = 0.4+0.3*2^n",
  "names": [
   "n"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "n": [
    0,
    7
   ]
  },
  "train": "v1/titius_bode__s42.csv",
  "holdout": "v1/titius_bode__s42_holdout.csv",
  "train_sha256": "052a579127051633bf7b154e1e10ab13b2277694257f6074787a6b134a9d2dcd",
  "holdout_sha256": "87acdfc76093b4654f767ecf888b2f91e4b6cae24bdcb92462096d38bbead224"
 },
 {
  "suite": "v1",
  "id": "hubble",
  "seed": 42,
  "noise": 0.0,
  "domain": "astronomy",
  "formula": "v = 70*d",
  "names": [
   "d"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "d": [
    1,
    100
   ]
  },
  "train": "v1/hubble__s42.csv",
  "holdout": "v1/hubble__s42_holdout.csv",
  "train_sha256": "f4e794a22c5d4212cb926c71dfea7a3577b43491ab3fc5c59dc53cd99c599ee6",
  "holdout_sha256": "df29e65b7f4e903801ece1e88f1f9e28ff3142047382aeb7435639de90fe74c1"
 },
 {
  "suite": "v1",
  "id": "parallax",
  "seed": 42,
  "noise": 0.0,
  "domain": "astronomy",
  "formula": "d = 1/p",
  "names": [
   "p"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "p": [
    0.01,
    1
   ]
  },
  "train": "v1/parallax__s42.csv",
  "holdout": "v1/parallax__s42_holdout.csv",
  "train_sha256": "88a985c630d6fd3aa08a39b5b8bd613c5c37744ffce92e1a6d0e933237dfe3f9",
  "holdout_sha256": "16fd7ef79e02005f427011ce1a770364cf8e4c094e7c09ac1e0dea9ec33a73ff"
 },
 {
  "suite": "v1",
  "id": "apparent_magnitude",
  "seed": 42,
  "noise": 0.0,
  "domain": "astronomy",
  "formula": "dm = 2.5*log10(F1/F2)",
  "names": [
   "F1",
   "F2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "F1": [
    1,
    100
   ],
   "F2": [
    1,
    100
   ]
  },
  "train": "v1/apparent_magnitude__s42.csv",
  "holdout": "v1/apparent_magnitude__s42_holdout.csv",
  "train_sha256": "4480121496aed07d959ea3ff4a04b2ffe071007da5f53e8d763e7f8cecaadd58",
  "holdout_sha256": "dabacc98266105aa87a717b31988c4848f8758f22c8b78dc08267226096ff610"
 },
 {
  "suite": "v1",
  "id": "cockcroft_gault",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "CrCl = (140-age)*wt/(72*Scr)",
  "names": [
   "age",
   "wt",
   "Scr"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "age": [
    20,
    90
   ],
   "wt": [
    45,
    120
   ],
   "Scr": [
    0.5,
    3
   ]
  },
  "train": "v1/cockcroft_gault__s42.csv",
  "holdout": "v1/cockcroft_gault__s42_holdout.csv",
  "train_sha256": "8609ad430899bb9b0a9b9a8b58c35dc2034a42662e162dcbc43aed48a0733e7e",
  "holdout_sha256": "073393f3a3907f4627be21ccd73b6c9c070906f8ec4e056ca0347704b0808c17"
 },
 {
  "suite": "v1",
  "id": "map_formula",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "MAP = DBP+(SBP-DBP)/3",
  "names": [
   "DBP",
   "SBP"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "DBP": [
    50,
    100
   ],
   "SBP": [
    110,
    190
   ]
  },
  "train": "v1/map_formula__s42.csv",
  "holdout": "v1/map_formula__s42_holdout.csv",
  "train_sha256": "f2007d8a5f37c1cf0a0f4475080e7f66a21725236a317ba9059fc57bcc8282e3",
  "holdout_sha256": "3ef80a05674e26754ea059a562293cbafe1728a30520ee3c9df720145df9db3c"
 },
 {
  "suite": "v1",
  "id": "bmi",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "BMI = wt/ht^2",
  "names": [
   "wt",
   "ht"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "wt": [
    45,
    120
   ],
   "ht": [
    1.5,
    2.0
   ]
  },
  "train": "v1/bmi__s42.csv",
  "holdout": "v1/bmi__s42_holdout.csv",
  "train_sha256": "2b8635f34afe06cebbd5690abf29be3b300b514be80abab9ab8a294cb0fd1058",
  "holdout_sha256": "fb7e4dece9d29e4e2fab364977457e28e9a3db299879a5cb4926d3ec4bcf5b9e"
 },
 {
  "suite": "v1",
  "id": "bsa_mosteller",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "BSA = sqrt(ht*wt/3600)",
  "names": [
   "ht",
   "wt"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "ht": [
    150,
    200
   ],
   "wt": [
    45,
    120
   ]
  },
  "train": "v1/bsa_mosteller__s42.csv",
  "holdout": "v1/bsa_mosteller__s42_holdout.csv",
  "train_sha256": "9c973bdad35e4d4b3f190d74a9baef9518528edcaa383d6a7758e1c091ffbc6f",
  "holdout_sha256": "81be540946e7fce0fc2da5be51c202b9b92869b61dfae17f1ce8e68449a34a8d"
 },
 {
  "suite": "v1",
  "id": "mifflin_st_jeor",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "BMR = 10*wt+6.25*ht-5*age+5",
  "names": [
   "wt",
   "ht",
   "age"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "wt": [
    45,
    120
   ],
   "ht": [
    150,
    200
   ],
   "age": [
    18,
    80
   ]
  },
  "train": "v1/mifflin_st_jeor__s42.csv",
  "holdout": "v1/mifflin_st_jeor__s42_holdout.csv",
  "train_sha256": "f7334caa50d21b0a6455998d7149651bfa344f901c42c49ca450b918b4be43bc",
  "holdout_sha256": "5f14125b22f824f1c1f65ff42db502a7a2c1fde29e660549907263e289fee0f8"
 },
 {
  "suite": "v1",
  "id": "qtc_bazett",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "QTc = QT/sqrt(RR)",
  "names": [
   "QT",
   "RR"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "QT": [
    0.3,
    0.5
   ],
   "RR": [
    0.6,
    1.2
   ]
  },
  "train": "v1/qtc_bazett__s42.csv",
  "holdout": "v1/qtc_bazett__s42_holdout.csv",
  "train_sha256": "2addd55e2303a82fab127b96ab6e45eb6fa164592187289233278df823358ccf",
  "holdout_sha256": "4c71b48f87bc85b8a7f219ddff88b6b23bb5c4b904a22673eec9ce90a976f2a9"
 },
 {
  "suite": "v1",
  "id": "anion_gap",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "AG = Na-Cl-HCO3",
  "names": [
   "Na",
   "Cl",
   "HCO3"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Na": [
    130,
    150
   ],
   "Cl": [
    95,
    110
   ],
   "HCO3": [
    18,
    30
   ]
  },
  "train": "v1/anion_gap__s42.csv",
  "holdout": "v1/anion_gap__s42_holdout.csv",
  "train_sha256": "38186ccd931883e46fefc8209238367598297142542993dee13e8c444ba74efc",
  "holdout_sha256": "a4669b2480d1823dd33864ece118df06227e3d3d15b26bfddd56c56f1243538d"
 },
 {
  "suite": "v1",
  "id": "corrected_calcium",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "Ca_c = Ca+0.8*(4-Alb)",
  "names": [
   "Ca",
   "Alb"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Ca": [
    7,
    11
   ],
   "Alb": [
    2,
    5
   ]
  },
  "train": "v1/corrected_calcium__s42.csv",
  "holdout": "v1/corrected_calcium__s42_holdout.csv",
  "train_sha256": "64a37d7b7956cc8c485a8a3aa689b4ba021f02ea812304daf788943af71bc768",
  "holdout_sha256": "b0011db39cf9b5e15a296238c47f321b0c473049b51068a58ad4ab4229856363"
 },
 {
  "suite": "v1",
  "id": "devine_ibw",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "IBW = 50+2.3*(h-60)",
  "names": [
   "h"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "h": [
    58,
    78
   ]
  },
  "train": "v1/devine_ibw__s42.csv",
  "holdout": "v1/devine_ibw__s42_holdout.csv",
  "train_sha256": "c2f5e8c071fd2488a89ea80f46e3310c13ab40e43511eeeff35db32e29445791",
  "holdout_sha256": "a8db6983a783a2e22e3df5f47305bbafe4129282a1f91226a76b9d94e13bed4d"
 },
 {
  "suite": "v1",
  "id": "henderson_hasselbalch",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))",
  "names": [
   "HCO3",
   "pCO2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "HCO3": [
    18,
    30
   ],
   "pCO2": [
    30,
    50
   ]
  },
  "train": "v1/henderson_hasselbalch__s42.csv",
  "holdout": "v1/henderson_hasselbalch__s42_holdout.csv",
  "train_sha256": "044cf4535f4bd85bf33edd59941de917d3f122fe9550fce01665a301dae3def2",
  "holdout_sha256": "118e9c4210c02c23222aa60d701b802215fa2d6b865902bfb937480a1f67e8ea"
 },
 {
  "suite": "v1",
  "id": "oxygen_content",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2",
  "names": [
   "Hb",
   "SaO2",
   "PaO2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Hb": [
    8,
    18
   ],
   "SaO2": [
    0.85,
    1.0
   ],
   "PaO2": [
    60,
    100
   ]
  },
  "train": "v1/oxygen_content__s42.csv",
  "holdout": "v1/oxygen_content__s42_holdout.csv",
  "train_sha256": "d3de5bd804fe7defae17a5256b26c43196d7a6d835b53e220b8d2aec104a17c4",
  "holdout_sha256": "637b4238de43a4278f009d6b35e278c74034f235396eb7d52a86a9f4d70214ae"
 },
 {
  "suite": "v1",
  "id": "fick_co",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "CO = VO2/(CaO2-CvO2)",
  "names": [
   "VO2",
   "CaO2",
   "CvO2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "VO2": [
    150,
    300
   ],
   "CaO2": [
    16,
    22
   ],
   "CvO2": [
    10,
    15.5
   ]
  },
  "train": "v1/fick_co__s42.csv",
  "holdout": "v1/fick_co__s42_holdout.csv",
  "train_sha256": "f2d1d04838e791f241077155b55258e52543d401fe7606acc9840a38410dece1",
  "holdout_sha256": "b4ebbea07adf2979a773c7a8b1a608c0627f49d64a82d5b88c84c6b6052b26bb"
 },
 {
  "suite": "v1",
  "id": "egfr_mdrd",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "eGFR = 175*Scr^-1.154*age^-0.203",
  "names": [
   "Scr",
   "age"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Scr": [
    0.5,
    3
   ],
   "age": [
    20,
    90
   ]
  },
  "train": "v1/egfr_mdrd__s42.csv",
  "holdout": "v1/egfr_mdrd__s42_holdout.csv",
  "train_sha256": "c5a39eb939ae5578ab17e7c0f7fcf2c55d08e8a610386689b1664c8a4e1c9715",
  "holdout_sha256": "a6bfd6b0f383a54229ac8ad34c12748e07fb3eecb0e9b8e033b2b46e41992499"
 },
 {
  "suite": "v1",
  "id": "clark_dose",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "dose = adult*wt/150",
  "names": [
   "adult",
   "wt"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "adult": [
    100,
    500
   ],
   "wt": [
    10,
    80
   ]
  },
  "train": "v1/clark_dose__s42.csv",
  "holdout": "v1/clark_dose__s42_holdout.csv",
  "train_sha256": "e7831c274685eddb23b54e0484df2479b1b8407637e957e8bf3cf0df33583b34",
  "holdout_sha256": "73f41b24a4d6a7e2a649cfdefba809f4bb6a41088d7d225b88120c1f93ef2647"
 },
 {
  "suite": "v1",
  "id": "shock_index",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "SI = HR/SBP",
  "names": [
   "HR",
   "SBP"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "HR": [
    50,
    150
   ],
   "SBP": [
    80,
    180
   ]
  },
  "train": "v1/shock_index__s42.csv",
  "holdout": "v1/shock_index__s42_holdout.csv",
  "train_sha256": "e25367da316ca313bd606f2bd4c870281bfef441a8d7efdbdc3460d1e18e5e89",
  "holdout_sha256": "95d65d5ccfa61efaa6a0a8329f7861e3977e3b6f7602cb917d6b394aa88246ee"
 },
 {
  "suite": "v1",
  "id": "arrhenius",
  "seed": 42,
  "noise": 0.0,
  "domain": "chemistry",
  "formula": "k = exp(-5/T)",
  "names": [
   "T"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "T": [
    0.5,
    5
   ]
  },
  "train": "v1/arrhenius__s42.csv",
  "holdout": "v1/arrhenius__s42_holdout.csv",
  "train_sha256": "906fb2b0208c43104bdd57a9d82d720078025f6cc658e525f743fd1b1378d500",
  "holdout_sha256": "67067d071c91e0f7e226e2e975686e4dfa5673aa72d717c460c2e1c79b39acc6"
 },
 {
  "suite": "v1",
  "id": "nernst",
  "seed": 42,
  "noise": 0.0,
  "domain": "chemistry",
  "formula": "E = 0.05*ln(Q)",
  "names": [
   "Q"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Q": [
    0.1,
    10
   ]
  },
  "train": "v1/nernst__s42.csv",
  "holdout": "v1/nernst__s42_holdout.csv",
  "train_sha256": "2885658a2413756d7ca7207c68dc69f556f43b492ad9688d8dd56868c1167dd0",
  "holdout_sha256": "b33ef5d33013365f28c3ff5e53cc90587a32cd9a12fba7bf612c2acf7b097b39"
 },
 {
  "suite": "v1",
  "id": "ph_definition",
  "seed": 42,
  "noise": 0.0,
  "domain": "chemistry",
  "formula": "pH = -log10(H)",
  "names": [
   "H"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "H": [
    1e-09,
    0.001,
    "log"
   ]
  },
  "train": "v1/ph_definition__s42.csv",
  "holdout": "v1/ph_definition__s42_holdout.csv",
  "train_sha256": "814e8ec6dd6bfdb16c714457b990619d3b84aadc30493cbf3f6d215ee89ddaac",
  "holdout_sha256": "b160f683de4c4b5695f1a0f4edf20ee9bf771b1cad718247b7645ec4f271b83e"
 },
 {
  "suite": "v1",
  "id": "graham_diffusion",
  "seed": 42,
  "noise": 0.0,
  "domain": "chemistry",
  "formula": "r = sqrt(M2/M1)",
  "names": [
   "M1",
   "M2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "M1": [
    2,
    100
   ],
   "M2": [
    2,
    100
   ]
  },
  "train": "v1/graham_diffusion__s42.csv",
  "holdout": "v1/graham_diffusion__s42_holdout.csv",
  "train_sha256": "c04f8c68c20cb2da41da3bfb5eda4b33e14ec5364865c00d901ad0d2d2600ef7",
  "holdout_sha256": "0adbc319d83bc0011bf421fdff73f3e65a4763f8aef12ed861c29205564ee1a0"
 },
 {
  "suite": "v1",
  "id": "van_der_waals",
  "seed": 42,
  "noise": 0.0,
  "domain": "chemistry",
  "formula": "P = T/(V-0.1)-1/V^2",
  "names": [
   "V",
   "T"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "V": [
    0.5,
    5
   ],
   "T": [
    1,
    5
   ]
  },
  "train": "v1/van_der_waals__s42.csv",
  "holdout": "v1/van_der_waals__s42_holdout.csv",
  "train_sha256": "db9e7b0be76a27391e08536869db148ffda70e54be28fabffe5b3ef1087252bc",
  "holdout_sha256": "d7c4a008cdf72b71ce31736cf4aea928ff2a8e8cfc0b0233fa51731eb39bfedd"
 },
 {
  "suite": "v1",
  "id": "logistic_growth",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "P = 100/(1+exp(-0.5*(t-10)))",
  "names": [
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "t": [
    0,
    20
   ]
  },
  "train": "v1/logistic_growth__s42.csv",
  "holdout": "v1/logistic_growth__s42_holdout.csv",
  "train_sha256": "c113161ba8eb21ca0010b69afb42152a2319bf1ee23c5c5bfcb7d0ac7c14f810",
  "holdout_sha256": "168b2953bc5bd16e1eaa4771e29f0a92aa15b3a3ea73cb1f9d3c598a7a28e245"
 },
 {
  "suite": "v1",
  "id": "kleiber",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "E = m^0.75",
  "names": [
   "m"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "m": [
    1,
    1000,
    "log"
   ]
  },
  "train": "v1/kleiber__s42.csv",
  "holdout": "v1/kleiber__s42_holdout.csv",
  "train_sha256": "8cf791624e721cb5bb0db19f406e8549d8e4aa06e6be01945ea591724ac05405",
  "holdout_sha256": "fcbe35d6243f61ffec5d8e34470bb196899d50c1e9352ff1a835c3867dcad885"
 },
 {
  "suite": "v1",
  "id": "poiseuille",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "Q = r^4*dP/L",
  "names": [
   "r",
   "dP",
   "L"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "r": [
    0.5,
    3
   ],
   "dP": [
    1,
    10
   ],
   "L": [
    1,
    10
   ]
  },
  "train": "v1/poiseuille__s42.csv",
  "holdout": "v1/poiseuille__s42_holdout.csv",
  "train_sha256": "2954201fd5689e5c268f360f0b50660e19f4f1e6b19467cf92e1d23068911c91",
  "holdout_sha256": "4a52fe20d26032870c01de314c865e2efe0c728853b25f32605fa6875ed432ce"
 },
 {
  "suite": "v2",
  "id": "elimination_half_life",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "t_half = 0.693*Vd/CL",
  "names": [
   "Vd",
   "CL"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Vd": [
    10,
    100
   ],
   "CL": [
    1,
    20
   ]
  },
  "train": "v2/elimination_half_life__s42.csv",
  "holdout": "v2/elimination_half_life__s42_holdout.csv",
  "train_sha256": "e6bc07c781b81616508ae14d85349f0df9cd0e3e4852bd8c22d8687399528a11",
  "holdout_sha256": "475617c811fb350933e73e339efec761f0d46ba879d59a257817d7e9e1d1e0e0"
 },
 {
  "suite": "v2",
  "id": "loading_dose",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "LD = Vd*Ct/F",
  "names": [
   "Vd",
   "Ct",
   "F"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Vd": [
    10,
    100
   ],
   "Ct": [
    1,
    20
   ],
   "F": [
    0.3,
    1.0
   ]
  },
  "train": "v2/loading_dose__s42.csv",
  "holdout": "v2/loading_dose__s42_holdout.csv",
  "train_sha256": "ed1e9c94e5305f8c0d6fb078069df3aad629f2da7f43bd54608108830a17b8b7",
  "holdout_sha256": "fe9650561c4c881e36bc8a360f9bbfe6a93c362b6828afde14a912c5ec0e85a9"
 },
 {
  "suite": "v2",
  "id": "absolute_bioavailability",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "F = AUCpo*Div/(AUCiv*Dpo)",
  "names": [
   "AUCpo",
   "Div",
   "AUCiv",
   "Dpo"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "AUCpo": [
    4,
    30
   ],
   "Div": [
    40,
    120
   ],
   "AUCiv": [
    25,
    100
   ],
   "Dpo": [
    150,
    500
   ]
  },
  "train": "v2/absolute_bioavailability__s42.csv",
  "holdout": "v2/absolute_bioavailability__s42_holdout.csv",
  "train_sha256": "26c5f1b141bc8eeb735dde0fc4c380be4d62f534e199bd75a53d41ca4f0d95e5",
  "holdout_sha256": "7ad2d8c6500945587830377f4f77abea6fcd3cbf317b9894c9dcb51c82ee37e4"
 },
 {
  "suite": "v2",
  "id": "infusion_steady_state",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "C = R*(1-exp(-k*t))/CL",
  "names": [
   "R",
   "CL",
   "k",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "R": [
    10,
    100
   ],
   "CL": [
    1,
    20
   ],
   "k": [
    0.05,
    0.4
   ],
   "t": [
    0.5,
    24
   ]
  },
  "train": "v2/infusion_steady_state__s42.csv",
  "holdout": "v2/infusion_steady_state__s42_holdout.csv",
  "train_sha256": "7504f318390e32186ddd87dbde7abdf4e6646921e994b7b661fb876658365741",
  "holdout_sha256": "56d81ad42d5a67f4e115f865684dafbd14dd59ad193dda4d76b0d451707781ef"
 },
 {
  "suite": "v2",
  "id": "giusti_hayton",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "Q = 1-fe*(1-CrCl/120)",
  "names": [
   "fe",
   "CrCl"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "fe": [
    0.1,
    0.95
   ],
   "CrCl": [
    10,
    120
   ]
  },
  "train": "v2/giusti_hayton__s42.csv",
  "holdout": "v2/giusti_hayton__s42_holdout.csv",
  "train_sha256": "4dcbab8ca39558c3a7091945746d4c87553b427bfb9bfc1a4e89348537744310",
  "holdout_sha256": "5d0e58727f8788236258e855969d4d97c0af47dcf892bd1145198fd63842b892"
 },
 {
  "suite": "v2",
  "id": "michaelis_menten_css",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "Css = Km*R/(Vmax-R)",
  "names": [
   "Km",
   "R",
   "Vmax"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Km": [
    2,
    12
   ],
   "R": [
    100,
    400
   ],
   "Vmax": [
    800,
    1500
   ]
  },
  "train": "v2/michaelis_menten_css__s42.csv",
  "holdout": "v2/michaelis_menten_css__s42_holdout.csv",
  "train_sha256": "5e81df43843f4f0afcf59ba8949add9fa600a6d325998857b910806a4f7afb94",
  "holdout_sha256": "37352bbe2df70b54965c06ba40339838d68ed958f25428109f5136b0fcd80e7a"
 },
 {
  "suite": "v2",
  "id": "free_water_deficit",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "FWD = 0.6*wt*(Na/140-1)",
  "names": [
   "wt",
   "Na"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "wt": [
    45,
    120
   ],
   "Na": [
    145,
    175
   ]
  },
  "train": "v2/free_water_deficit__s42.csv",
  "holdout": "v2/free_water_deficit__s42_holdout.csv",
  "train_sha256": "dbef0f15abe0cbbe739a0c2a0a03e1a11fc582462560a0e70941d543844f1e0b",
  "holdout_sha256": "bda06d6f439bb542a0f42d67298caef8bbcfea622b858620bf0813b79bd535cf"
 },
 {
  "suite": "v2",
  "id": "ibw_peterson",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)",
  "names": [
   "BMI",
   "Ht"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "BMI": [
    18,
    30
   ],
   "Ht": [
    1.45,
    2.0
   ]
  },
  "train": "v2/ibw_peterson__s42.csv",
  "holdout": "v2/ibw_peterson__s42_holdout.csv",
  "train_sha256": "e647c14fd684aadd5e112ac0a81661642a3c4e8894efc92f87001d2c965d0de4",
  "holdout_sha256": "1892950e396998065d5c4f8f8f40edbc7ac1b2054f1b9b7a88b2c0bf17398e8c"
 },
 {
  "suite": "v2",
  "id": "alveolar_ventilation",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "VA = RR*(VT-VD)",
  "names": [
   "RR",
   "VT",
   "VD"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "RR": [
    8,
    30
   ],
   "VT": [
    300,
    800
   ],
   "VD": [
    100,
    200
   ]
  },
  "train": "v2/alveolar_ventilation__s42.csv",
  "holdout": "v2/alveolar_ventilation__s42_holdout.csv",
  "train_sha256": "5877b8393a17fc319267c697b424208c902cac50f614d140a4f4b073f1626b7a",
  "holdout_sha256": "c2bb0d5da34c78b6fc0133ae045863c5db37df676c8887621ba16d5dea67fc94"
 },
 {
  "suite": "v2",
  "id": "systemic_vascular_resistance",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "SVR = 80*(MAP-CVP)/CO",
  "names": [
   "MAP",
   "CVP",
   "CO"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "MAP": [
    70,
    110
   ],
   "CVP": [
    0,
    12
   ],
   "CO": [
    2.5,
    8
   ]
  },
  "train": "v2/systemic_vascular_resistance__s42.csv",
  "holdout": "v2/systemic_vascular_resistance__s42_holdout.csv",
  "train_sha256": "b46a21bc1b4f252fbcaf505c0bfac5c80b8f417fd0b0057b7287021734c8ba5b",
  "holdout_sha256": "2566fa6b66271dfa36d688f7246c7b7515b39d2ab5bd8adb9a649eaf05df5fe2"
 },
 {
  "suite": "v2",
  "id": "fractional_excretion_na",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)",
  "names": [
   "UNa",
   "Pcr",
   "PNa",
   "Ucr"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "UNa": [
    10,
    100
   ],
   "Pcr": [
    0.8,
    4,
    "log"
   ],
   "PNa": [
    130,
    148
   ],
   "Ucr": [
    40,
    200,
    "log"
   ]
  },
  "train": "v2/fractional_excretion_na__s42.csv",
  "holdout": "v2/fractional_excretion_na__s42_holdout.csv",
  "train_sha256": "1439ce50e979947a9320923be5a20eedaab145bb74602bd98b9a95e2d2b3823d",
  "holdout_sha256": "45bb9172f5e680a16cf176583aad9f068565ddd578b4947f39c97962d2b9801b"
 },
 {
  "suite": "v2",
  "id": "teichholz_lv_volume",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "V = 7*LVID^3/(2.4+LVID)",
  "names": [
   "LVID"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "LVID": [
    3.0,
    7.0
   ]
  },
  "train": "v2/teichholz_lv_volume__s42.csv",
  "holdout": "v2/teichholz_lv_volume__s42_holdout.csv",
  "train_sha256": "052fbb3d7e71591ca2fe98784ff9edbfd4a6812723e7f3f35d67d62a942f3843",
  "holdout_sha256": "4fa128a8f9329e1f594059e35c621516113e4ab925a1eba3471edbd62d6c2e4b"
 },
 {
  "suite": "v2",
  "id": "aa_gradient",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2",
  "names": [
   "FiO2",
   "Pb",
   "PaCO2",
   "PaO2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "FiO2": [
    0.21,
    0.6
   ],
   "Pb": [
    650,
    780
   ],
   "PaCO2": [
    25,
    45
   ],
   "PaO2": [
    30,
    60
   ]
  },
  "train": "v2/aa_gradient__s42.csv",
  "holdout": "v2/aa_gradient__s42_holdout.csv",
  "train_sha256": "b539188da5963d05f10358510b2efba16b787408a5e8532206b69cd349f89cfd",
  "holdout_sha256": "85a1e40bb4ee01b08a2041731aed4476b9483d4408ccbde464716db03c1c4344"
 },
 {
  "suite": "v2",
  "id": "cardiac_output_liljestrand",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)",
  "names": [
   "HR",
   "SBP",
   "DBP"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "HR": [
    50,
    140
   ],
   "SBP": [
    105,
    180
   ],
   "DBP": [
    45,
    90
   ]
  },
  "train": "v2/cardiac_output_liljestrand__s42.csv",
  "holdout": "v2/cardiac_output_liljestrand__s42_holdout.csv",
  "train_sha256": "8cef7401cd15e4c2ec2d34ae90cfe2bcc10ef329583274a7eda30a5ade860ee9",
  "holdout_sha256": "cdd083c56dfaea8bd7af2c1f326ecd0195615244f2c65442e7f484157bd2a894"
 },
 {
  "suite": "v2",
  "id": "friedewald_ldl",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "LDL = TC-HDL-TG/5",
  "names": [
   "TC",
   "HDL",
   "TG"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "TC": [
    150,
    300
   ],
   "HDL": [
    25,
    70
   ],
   "TG": [
    50,
    350
   ]
  },
  "train": "v2/friedewald_ldl__s42.csv",
  "holdout": "v2/friedewald_ldl__s42_holdout.csv",
  "train_sha256": "92a12fb8590116f569f7914ef0f21dd6bd76ad1904cbd9b5d6515de47be54968",
  "holdout_sha256": "dc303ba83a4b06d26208117bc6be740afb06f6966fe9080ce706938f6c66ab03"
 },
 {
  "suite": "v2",
  "id": "sheiner_tozer",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "Cadj = C/(0.2*Alb+0.1)",
  "names": [
   "C",
   "Alb"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "C": [
    5,
    25
   ],
   "Alb": [
    1.5,
    5.0
   ]
  },
  "train": "v2/sheiner_tozer__s42.csv",
  "holdout": "v2/sheiner_tozer__s42_holdout.csv",
  "train_sha256": "868f9b85f752bcfa6f2bd0c4bddcbd854c3a58d552ec9d2e69750aaeff09ef2b",
  "holdout_sha256": "9bbd15f5fdec32ed6bf47c4b1157f3056821a7e05e7fa561b77b3ebba19bf333"
 },
 {
  "suite": "v2",
  "id": "meld_score",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43",
  "names": [
   "bili",
   "INR",
   "Scr"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "bili": [
    1,
    25,
    "log"
   ],
   "INR": [
    1,
    4
   ],
   "Scr": [
    1,
    4
   ]
  },
  "train": "v2/meld_score__s42.csv",
  "holdout": "v2/meld_score__s42_holdout.csv",
  "train_sha256": "304228fce449b088ab643f3cf185ea6f55911dd9e247f62a48d62c9ab67c718d",
  "holdout_sha256": "e99f76f6f3a39e8a40ee0998f926afd994b20b6a04c3344dbb0a5bc69f2db005"
 },
 {
  "suite": "v2",
  "id": "widmark_bac",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "BAC = A/(r*m)-0.15*t",
  "names": [
   "A",
   "r",
   "m",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "A": [
    25,
    80
   ],
   "r": [
    0.55,
    0.68
   ],
   "m": [
    50,
    100
   ],
   "t": [
    0,
    2
   ]
  },
  "train": "v2/widmark_bac__s42.csv",
  "holdout": "v2/widmark_bac__s42_holdout.csv",
  "train_sha256": "ec3f1933e9b0a306af3c2f37dfa65790fb092987f2448abce9bf0b4e987a6928",
  "holdout_sha256": "a684ac3a887ad09dab0a4aac74d94e5edf3a0312dcbc4f65e61da40169bdde22"
 },
 {
  "suite": "v2",
  "id": "impulse_momentum",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "J = m*(v2-v1)",
  "names": [
   "m",
   "v1",
   "v2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "m": [
    0.5,
    20
   ],
   "v1": [
    0.5,
    10
   ],
   "v2": [
    11,
    40
   ]
  },
  "train": "v2/impulse_momentum__s42.csv",
  "holdout": "v2/impulse_momentum__s42_holdout.csv",
  "train_sha256": "5e58c34316e8185dc3b5262c23ab0f3aab3d8b7c66601579de9492a384ed247e",
  "holdout_sha256": "383d76690b9e11bb0db66b5b04f72e111f5322fb5741cd00fede6b447257e162"
 },
 {
  "suite": "v2",
  "id": "carnot_efficiency",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "eta = 1-Tc/Th",
  "names": [
   "Tc",
   "Th"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Tc": [
    250,
    350
   ],
   "Th": [
    400,
    900
   ]
  },
  "train": "v2/carnot_efficiency__s42.csv",
  "holdout": "v2/carnot_efficiency__s42_holdout.csv",
  "train_sha256": "1fa5b6a874bfbc3dd0262318604c88fba3810f70104080be23d669e9255d58cb",
  "holdout_sha256": "79825d2fa00b9220aedc64be42e30d233d1d53919d1e0e9ae5ab2b8d080696d9"
 },
 {
  "suite": "v2",
  "id": "archimedes_buoyancy",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "W = 9.81*V*(rhoS-rhoF)",
  "names": [
   "V",
   "rhoS",
   "rhoF"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "V": [
    0.001,
    0.05
   ],
   "rhoS": [
    2000,
    8000
   ],
   "rhoF": [
    700,
    1200
   ]
  },
  "train": "v2/archimedes_buoyancy__s42.csv",
  "holdout": "v2/archimedes_buoyancy__s42_holdout.csv",
  "train_sha256": "36d24fc174ae52428448594762bfeaeb9c525904cdb0838772d9fac7bdc364d5",
  "holdout_sha256": "ee2caf813d374b966028786f639a5dc2f8c5b704847e8d09baa49581734b5521"
 },
 {
  "suite": "v2",
  "id": "photoelectric_einstein",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "KE = 4.136*f-W",
  "names": [
   "f",
   "W"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "f": [
    1.0,
    2.5
   ],
   "W": [
    1.5,
    4.0
   ]
  },
  "train": "v2/photoelectric_einstein__s42.csv",
  "holdout": "v2/photoelectric_einstein__s42_holdout.csv",
  "train_sha256": "8ab1e1cb88d5b15413b7f0a1da3d9625c19407961d45a8c47bc6d6fe274a7197",
  "holdout_sha256": "90965ec2293036b78dc54e62b4b557e1b789b8e429fc518ea4773f671eecbd94"
 },
 {
  "suite": "v2",
  "id": "de_broglie",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "lam = 6.626/(m*v)",
  "names": [
   "m",
   "v"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "m": [
    0.5,
    20
   ],
   "v": [
    100,
    5000
   ]
  },
  "train": "v2/de_broglie__s42.csv",
  "holdout": "v2/de_broglie__s42_holdout.csv",
  "train_sha256": "3e386d9ad5164cc451a1d0678359828a20734d3e92cbe57fdd3be2fe432ef732",
  "holdout_sha256": "a96b1424b9a814b0c337456412a7c7cebe6827270470a9b64cc64874b46c70d3"
 },
 {
  "suite": "v2",
  "id": "compton_shift",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "dlam = 2.426*(1-cos(th))",
  "names": [
   "th"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "th": [
    0.05,
    3.1
   ]
  },
  "train": "v2/compton_shift__s42.csv",
  "holdout": "v2/compton_shift__s42_holdout.csv",
  "train_sha256": "e2851f01936289c0217385325b99f408b16490a2250640bfe61d391c0ef8dd88",
  "holdout_sha256": "80c448983c062ab40045f7bae0db34fcb1dd2d434dfec4e121fa28e78f3779d7"
 },
 {
  "suite": "v2",
  "id": "torque_moment",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "tau = r*F*sin(theta)",
  "names": [
   "r",
   "F",
   "theta"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "r": [
    0.05,
    2
   ],
   "F": [
    1,
    200
   ],
   "theta": [
    0.1,
    3.0
   ]
  },
  "train": "v2/torque_moment__s42.csv",
  "holdout": "v2/torque_moment__s42_holdout.csv",
  "train_sha256": "7c4c24e7bb29642f466f7e5e841d92f300a891b0201885864dd4804dd2b29693",
  "holdout_sha256": "c9485e219f03bc32b06c685c8b49eeb6dacf999dd8f587266a4ec56345864228"
 },
 {
  "suite": "v2",
  "id": "reynolds_number",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "Re = rho*v*D/mu",
  "names": [
   "rho",
   "v",
   "D",
   "mu"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "rho": [
    700,
    1300
   ],
   "v": [
    0.1,
    3
   ],
   "D": [
    0.02,
    0.4
   ],
   "mu": [
    0.001,
    0.02,
    "log"
   ]
  },
  "train": "v2/reynolds_number__s42.csv",
  "holdout": "v2/reynolds_number__s42_holdout.csv",
  "train_sha256": "c1864b366650ddc56f24bc8fa54daddde01ed13c13d547a567b0ebafd045405a",
  "holdout_sha256": "31097052320d4c5541cf4fd8c6cfce77bd497ea1048ebd4629714d1e6956fd0e"
 },
 {
  "suite": "v2",
  "id": "parallel_axis",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "I = 0.4*m*r^2+m*d^2",
  "names": [
   "m",
   "r",
   "d"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "m": [
    1,
    50
   ],
   "r": [
    0.5,
    3
   ],
   "d": [
    0.1,
    3
   ]
  },
  "train": "v2/parallel_axis__s42.csv",
  "holdout": "v2/parallel_axis__s42_holdout.csv",
  "train_sha256": "20bda991f7dab050c0597bf910e752ef9a3f795ea9f01d40cb018e11bbc8c614",
  "holdout_sha256": "d2255adcc55dfe3bf2b3bc6604d2f4cc18153cfe40a5fc84ee3d92e490fc0631"
 },
 {
  "suite": "v2",
  "id": "malus_law",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "I = I0*cos(th)^2",
  "names": [
   "I0",
   "th"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "I0": [
    1,
    10
   ],
   "th": [
    0,
    1.5
   ]
  },
  "train": "v2/malus_law__s42.csv",
  "holdout": "v2/malus_law__s42_holdout.csv",
  "train_sha256": "4ef8328a39e760d6973732bb46eb12d8c601222579770f855f11726b00f9e1b8",
  "holdout_sha256": "d624e6efd6d93dbe4c06917b48f92c62b424a420052c03c449431c42a372ea5a"
 },
 {
  "suite": "v2",
  "id": "lc_resonance",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)",
  "names": [
   "L",
   "C"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "L": [
    0.01,
    1.0
   ],
   "C": [
    1e-08,
    1e-05,
    "log"
   ]
  },
  "train": "v2/lc_resonance__s42.csv",
  "holdout": "v2/lc_resonance__s42_holdout.csv",
  "train_sha256": "5e8d09a439ccacc4d09ee3496248047a7f7610e1410c9f3bc8c31bef935d549a",
  "holdout_sha256": "a85371d8f25b70891dda1d6bdd4a6e5afe09e89a1843c0dff4fc40204fe10198"
 },
 {
  "suite": "v2",
  "id": "coaxial_capacitance",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)",
  "names": [
   "L",
   "a",
   "b"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "L": [
    0.1,
    5.0
   ],
   "a": [
    0.5,
    1.0
   ],
   "b": [
    3.0,
    10.0
   ]
  },
  "train": "v2/coaxial_capacitance__s42.csv",
  "holdout": "v2/coaxial_capacitance__s42_holdout.csv",
  "train_sha256": "844066eeced6f6715ee9c61440a13c5e18cb10f79a9d383df158c269ab3ed468",
  "holdout_sha256": "d29a57171761d75261c90361a4263119d96b71c3e9795c8569bfb2fb6819a5e6"
 },
 {
  "suite": "v2",
  "id": "elastic_collision",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)",
  "names": [
   "m1",
   "m2",
   "u1",
   "u2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "m1": [
    0.5,
    10
   ],
   "m2": [
    0.5,
    10
   ],
   "u1": [
    1,
    20
   ],
   "u2": [
    0.5,
    10
   ]
  },
  "train": "v2/elastic_collision__s42.csv",
  "holdout": "v2/elastic_collision__s42_holdout.csv",
  "train_sha256": "151a08fb1bd3900a02304d93eace0e16510b502beef7fd7ebdd94d0659f0b87c",
  "holdout_sha256": "3775c87a294319a845d7d94b06d9d5b3e059fe617ae217d7e3b7e364f95848a4"
 },
 {
  "suite": "v2",
  "id": "fourier_conduction",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "Q = k*A*(T1-T2)/L",
  "names": [
   "k",
   "A",
   "T1",
   "T2",
   "L"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "k": [
    5,
    50
   ],
   "A": [
    0.2,
    2
   ],
   "T1": [
    350,
    500
   ],
   "T2": [
    280,
    320
   ],
   "L": [
    0.1,
    1
   ]
  },
  "train": "v2/fourier_conduction__s42.csv",
  "holdout": "v2/fourier_conduction__s42_holdout.csv",
  "train_sha256": "58bc7cb47ea3ea76b9a31117ddef9abac9eff8f13a5337d7eda8cc3fd496a5cf",
  "holdout_sha256": "ac48b392b95d6bd7969e0441b527461de0c7f043248d8c878dd3883c57369b6e"
 },
 {
  "suite": "v2",
  "id": "adiabatic_poisson",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "P2 = P1*(V1/V2)^1.4",
  "names": [
   "P1",
   "V1",
   "V2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "P1": [
    50,
    200
   ],
   "V1": [
    1,
    10
   ],
   "V2": [
    1,
    10
   ]
  },
  "train": "v2/adiabatic_poisson__s42.csv",
  "holdout": "v2/adiabatic_poisson__s42_holdout.csv",
  "train_sha256": "15726d486de592d1a6beec67e9d2f4235ee2e40deed45a203b10e5fadc3f99ba",
  "holdout_sha256": "7827756bb89bc0623247407e3dcda871825a9b5e04a27af8d81e658c59310095"
 },
 {
  "suite": "v2",
  "id": "rydberg_series",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "k = 1.097*(1/n1^2-1/n2^2)",
  "names": [
   "n1",
   "n2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "n1": [
    1.0,
    3.0
   ],
   "n2": [
    4.0,
    12.0
   ]
  },
  "train": "v2/rydberg_series__s42.csv",
  "holdout": "v2/rydberg_series__s42_holdout.csv",
  "train_sha256": "03a947393323438a982d08c8c6f0cc03bf91aef55ba4d8a6b31f22e39c4a94e1",
  "holdout_sha256": "72f67ff7c5149a2f64084f0e8495402f0374dca4a7b04e7dfcb5a7fa0a8b626a"
 },
 {
  "suite": "v2",
  "id": "biot_savart_loop",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "B = I*R^2/(R^2+z^2)^1.5",
  "names": [
   "I",
   "R",
   "z"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "I": [
    0.5,
    10
   ],
   "R": [
    0.5,
    5
   ],
   "z": [
    0,
    10
   ]
  },
  "train": "v2/biot_savart_loop__s42.csv",
  "holdout": "v2/biot_savart_loop__s42_holdout.csv",
  "train_sha256": "5ea4c0e9090b134259e6de8bad5da10b7595ed33738be6c2c5f32df64b4680d5",
  "holdout_sha256": "0ba2d44e948adc4cd4b91e8b400f0fe5882d882de20c73d8f7c706a7440436cb"
 },
 {
  "suite": "v2",
  "id": "rc_lowpass_gain",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)",
  "names": [
   "f",
   "R",
   "C"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "f": [
    10,
    5000,
    "log"
   ],
   "R": [
    1000,
    10000,
    "log"
   ],
   "C": [
    1e-08,
    1e-06,
    "log"
   ]
  },
  "train": "v2/rc_lowpass_gain__s42.csv",
  "holdout": "v2/rc_lowpass_gain__s42_holdout.csv",
  "train_sha256": "b54822944e379ede19e1212c65665002f485391ba8b93ce0f755e586c40e2bf1",
  "holdout_sha256": "cd15810536db3a5b74ec9c29d0f3fe7fb161f704957db1c5419310680058b9ce"
 },
 {
  "suite": "v2",
  "id": "law_of_sines",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "a = 2*R*sin(alpha)",
  "names": [
   "R",
   "alpha"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "R": [
    1,
    10
   ],
   "alpha": [
    0.2,
    2.9
   ]
  },
  "train": "v2/law_of_sines__s42.csv",
  "holdout": "v2/law_of_sines__s42_holdout.csv",
  "train_sha256": "564f6bfdaccc87aa4ba3b401b8d081d8354142aea3304fa66df5525383b26a16",
  "holdout_sha256": "2416093d7c2a47badddcf0c96cf2709a39a1aa11e16341361dd4a63e3b94931e"
 },
 {
  "suite": "v2",
  "id": "binomial_variance",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "V = n*p*(1-p)",
  "names": [
   "n",
   "p"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "n": [
    5,
    200
   ],
   "p": [
    0.05,
    0.95
   ]
  },
  "train": "v2/binomial_variance__s42.csv",
  "holdout": "v2/binomial_variance__s42_holdout.csv",
  "train_sha256": "5383b998f99b91aacfea89c537585d540d061d65630a91e0002d6bc4125bcaa0",
  "holdout_sha256": "e8f8d1073b0c20c8518c61e524cfd5af91fcd00da7e64fba0bfa7f4291b000e9"
 },
 {
  "suite": "v2",
  "id": "cantelli_bound",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "P = 1/(1+k^2)",
  "names": [
   "k"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "k": [
    0.1,
    5
   ]
  },
  "train": "v2/cantelli_bound__s42.csv",
  "holdout": "v2/cantelli_bound__s42_holdout.csv",
  "train_sha256": "375688b54a5c5fe294bb94dcd9f07e9c44664f06c9060a067763b6a2b4c2ace3",
  "holdout_sha256": "6e30a9915c92a96cae6cb016a7d0c31f2286206cb6adf31673d867c22f0c9b3d"
 },
 {
  "suite": "v2",
  "id": "geometric_variance",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "V = (1-p)/p^2",
  "names": [
   "p"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "p": [
    0.1,
    0.9
   ]
  },
  "train": "v2/geometric_variance__s42.csv",
  "holdout": "v2/geometric_variance__s42_holdout.csv",
  "train_sha256": "5e0b5d1523c073fa24e5917c9c56c83d507a0e69d6b0ac06947ffc6e02459d50",
  "holdout_sha256": "02fb42b0653f1285eabb887057e6a0b370b3df8574e6c4ce20012c6a2d883fe8"
 },
 {
  "suite": "v2",
  "id": "gauss_sum",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "S = n*(n+1)/2",
  "names": [
   "n"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "n": [
    1,
    100
   ]
  },
  "train": "v2/gauss_sum__s42.csv",
  "holdout": "v2/gauss_sum__s42_holdout.csv",
  "train_sha256": "6d38db54c50ec6e84ae07c182946b2c45952e8d59d41aae36fb42c7ec3a48c04",
  "holdout_sha256": "a0e021213b1790e4211320ebf3075f49d682bfc326c761de6c06ed54c4b1d2fd"
 },
 {
  "suite": "v2",
  "id": "z_score",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "z = (x-mu)/s",
  "names": [
   "x",
   "mu",
   "s"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "x": [
    60,
    140
   ],
   "mu": [
    90,
    110
   ],
   "s": [
    5,
    20
   ]
  },
  "train": "v2/z_score__s42.csv",
  "holdout": "v2/z_score__s42_holdout.csv",
  "train_sha256": "decf4502dab724eb0bf141f38490ddba900ee1bd2d198516844f9bcb91353fe6",
  "holdout_sha256": "442829e1d0fe1afcc2a90bedde143cdd16c42a06006447b951fb496ed871771e"
 },
 {
  "suite": "v2",
  "id": "spherical_cap_volume",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "V = pi*h^2*(3*R-h)/3",
  "names": [
   "R",
   "h"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "R": [
    3,
    10
   ],
   "h": [
    0.2,
    5
   ]
  },
  "train": "v2/spherical_cap_volume__s42.csv",
  "holdout": "v2/spherical_cap_volume__s42_holdout.csv",
  "train_sha256": "0f6753efff6d9f26431bf9435f3c4afeb4d20278c5907096baaa4d4d8c4eb045",
  "holdout_sha256": "18176669abba953503b1c89639d62af9fa179b739d98f2af1cafb98d78cf03b6"
 },
 {
  "suite": "v2",
  "id": "law_of_cosines",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))",
  "names": [
   "a",
   "b",
   "C"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    2,
    10
   ],
   "b": [
    2,
    10
   ],
   "C": [
    0.3,
    2.8
   ]
  },
  "train": "v2/law_of_cosines__s42.csv",
  "holdout": "v2/law_of_cosines__s42_holdout.csv",
  "train_sha256": "d0877a3e2adc5d17449077329a293d246487c57880e86eda76947de62e1b694c",
  "holdout_sha256": "3460d0cb71661b08ee71674e1442449a04dfdbf6cc449fd9ff30e70ec69b2ae8"
 },
 {
  "suite": "v2",
  "id": "frustum_volume",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "V = pi*h*(R^2+R*r+r^2)/3",
  "names": [
   "h",
   "R",
   "r"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "h": [
    1,
    10
   ],
   "R": [
    3,
    8
   ],
   "r": [
    0.5,
    2.5
   ]
  },
  "train": "v2/frustum_volume__s42.csv",
  "holdout": "v2/frustum_volume__s42_holdout.csv",
  "train_sha256": "d3a81dd2a50d3447bea1bee19e402267cb39039fd279dd69c89705846a911f21",
  "holdout_sha256": "417df94b42a3425e71e79fd33666e97c46d67bb5b3e4779f0b173364eefd40e4"
 },
 {
  "suite": "v2",
  "id": "shannon_entropy",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "H = -p*log(p)-(1-p)*log(1-p)",
  "names": [
   "p"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "p": [
    0.02,
    0.98
   ]
  },
  "train": "v2/shannon_entropy__s42.csv",
  "holdout": "v2/shannon_entropy__s42_holdout.csv",
  "train_sha256": "c4a032f0224b9a53f1301a126735da8b42730a1d7b4bef5303ff6f43188e928f",
  "holdout_sha256": "b9d86811329f6eb52480e5759b35e47083a824402102d93a1eac1c7a0c8f2e68"
 },
 {
  "suite": "v2",
  "id": "heron_area",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4",
  "names": [
   "a",
   "b",
   "c"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    3,
    5.5
   ],
   "b": [
    3,
    5.5
   ],
   "c": [
    3,
    5.5
   ]
  },
  "train": "v2/heron_area__s42.csv",
  "holdout": "v2/heron_area__s42_holdout.csv",
  "train_sha256": "9ae06cc07f64fd90409c8864aba842359639b0b855ad299e88610b17602f2956",
  "holdout_sha256": "009bbeff8de4741ba4dc43f8c48f1acaa5c6c9f4f0996c35a4bbc94c4f815d4b"
 },
 {
  "suite": "v2",
  "id": "ramanujan_ellipse",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))",
  "names": [
   "a",
   "b"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    1,
    10
   ],
   "b": [
    1,
    10
   ]
  },
  "train": "v2/ramanujan_ellipse__s42.csv",
  "holdout": "v2/ramanujan_ellipse__s42_holdout.csv",
  "train_sha256": "011f2d8011d974fe6968ada5a88af9b0fa6b5cadbd3229f02cf46bf1ddb3e5bf",
  "holdout_sha256": "c0f0ac8d48cb08ec090e05a437baf482e52cb8aa92f9f23c631d218212013524"
 },
 {
  "suite": "v2",
  "id": "weibull_survival",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "S = exp(-(t/lam)^k)",
  "names": [
   "t",
   "lam",
   "k"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "t": [
    0.5,
    8
   ],
   "lam": [
    4,
    9
   ],
   "k": [
    0.8,
    2.0
   ]
  },
  "train": "v2/weibull_survival__s42.csv",
  "holdout": "v2/weibull_survival__s42_holdout.csv",
  "train_sha256": "1412270156fc14b81cdaa206b2b58117daa61ec329bd8e147e5753395b96c2a1",
  "holdout_sha256": "80d2bceadea464c6d0bc65a73a92fde2cdef79999f448a5dd2e292813d91ae0b"
 },
 {
  "suite": "v2",
  "id": "gaussian_pdf",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)",
  "names": [
   "x",
   "mu",
   "s"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "x": [
    0,
    10
   ],
   "mu": [
    4,
    6
   ],
   "s": [
    1.5,
    3
   ]
  },
  "train": "v2/gaussian_pdf__s42.csv",
  "holdout": "v2/gaussian_pdf__s42_holdout.csv",
  "train_sha256": "96ad0295896fd2720e08f3c2d9fda08aba29e2e59500dc81d4bfcdc9ae4eb8cc",
  "holdout_sha256": "c33d8dae7657c2c6004ca55ed086686a6408ede2bf17fa275f7782c48a32b096"
 },
 {
  "suite": "v3",
  "id": "cone_volume",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "V = pi*r^2*h/3",
  "names": [
   "r",
   "h"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "r": [
    1,
    10
   ],
   "h": [
    1,
    20
   ]
  },
  "train": "v3/cone_volume__s42.csv",
  "holdout": "v3/cone_volume__s42_holdout.csv",
  "train_sha256": "104990e023fb81b584226f522af51ca081a71d227ba9400ca49a7996565cf2a3",
  "holdout_sha256": "313921ae9b7a4cfc7924393f3f6611e4fc95c052ac794a400106ef18cbfc8607"
 },
 {
  "suite": "v3",
  "id": "torus_volume",
  "seed": 42,
  "noise": 0.01,
  "domain": "mathematics",
  "formula": "V = 2*pi^2*R*r^2",
  "names": [
   "R",
   "r"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "R": [
    3,
    10
   ],
   "r": [
    0.5,
    2.5
   ]
  },
  "train": "v3/torus_volume__s42.csv",
  "holdout": "v3/torus_volume__s42_holdout.csv",
  "train_sha256": "3ae3ac58335fdf19e81752ae86708c16192becf93073e6bf8c956477ed1e67dd",
  "holdout_sha256": "43d78a2d3461f40feebfdee80b05c2c3f276a81c5316ac916e13a501acb1ed8b"
 },
 {
  "suite": "v3",
  "id": "logistic_function",
  "seed": 42,
  "noise": 0.02,
  "domain": "mathematics",
  "formula": "y = 1/(1+exp(-k*(x-x0)))",
  "names": [
   "x",
   "k",
   "x0"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "x": [
    -5,
    5
   ],
   "k": [
    0.5,
    3
   ],
   "x0": [
    -2,
    2
   ]
  },
  "train": "v3/logistic_function__s42.csv",
  "holdout": "v3/logistic_function__s42_holdout.csv",
  "train_sha256": "281fd11067e696b1a3cf21538ddb65d05bda7e4b6e9a2317b413afb6edd5f8d3",
  "holdout_sha256": "0bcdd0d06c49cc510a0edb38bef19ec7551b1b2f2b040e3dc97f85ad7386becb"
 },
 {
  "suite": "v3",
  "id": "arithmetic_series_sum",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "S = n*(2*a+(n-1)*d)/2",
  "names": [
   "n",
   "a",
   "d"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "n": [
    2,
    30
   ],
   "a": [
    1,
    10
   ],
   "d": [
    0.5,
    5
   ]
  },
  "train": "v3/arithmetic_series_sum__s42.csv",
  "holdout": "v3/arithmetic_series_sum__s42_holdout.csv",
  "train_sha256": "e0489f70ddaf3ce1b19662c01b2a99eda5a8c8309b86d7e18dec951a79205930",
  "holdout_sha256": "e7006a6f3fa14a809b53ee708425899a55d01bba12e58d6116b282287aa9ed72"
 },
 {
  "suite": "v3",
  "id": "geometric_series_sum",
  "seed": 42,
  "noise": 0.01,
  "domain": "mathematics",
  "formula": "S = a*(1-r^n)/(1-r)",
  "names": [
   "a",
   "r",
   "n"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    1,
    10
   ],
   "r": [
    0.1,
    0.9
   ],
   "n": [
    2,
    10
   ]
  },
  "train": "v3/geometric_series_sum__s42.csv",
  "holdout": "v3/geometric_series_sum__s42_holdout.csv",
  "train_sha256": "c089f927ef7a6336f4c5beb61cbc5159e7eeadac2d7dbdcf1df35e2985a8dfce",
  "holdout_sha256": "e14db28f6f75ef338f9200b4d6e797fbc89266adcd0ab3b52039b52ac3af2155"
 },
 {
  "suite": "v3",
  "id": "catenary",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "y = a*(exp(x/a)+exp(-x/a))/2",
  "names": [
   "a",
   "x"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    1,
    5
   ],
   "x": [
    -4,
    4
   ]
  },
  "train": "v3/catenary__s42.csv",
  "holdout": "v3/catenary__s42_holdout.csv",
  "train_sha256": "2c3777976bdfcc347feb2f69c7f6a8192d5e77be28e322295c1f64376f38c9fa",
  "holdout_sha256": "7c4af5f83b74256ec0df4b609bb827dfe563ea3f4ca4e7417543504f74755a65"
 },
 {
  "suite": "v3",
  "id": "triangle_area_sine",
  "seed": 42,
  "noise": 0.03,
  "domain": "mathematics",
  "formula": "A = a*b*sin(C)/2",
  "names": [
   "a",
   "b",
   "C"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    1,
    10
   ],
   "b": [
    1,
    10
   ],
   "C": [
    0.3,
    2.8
   ]
  },
  "train": "v3/triangle_area_sine__s42.csv",
  "holdout": "v3/triangle_area_sine__s42_holdout.csv",
  "train_sha256": "1d6fd6a4ab761462c38f60ab3748dce67e2083a87024cf82075314077a316d87",
  "holdout_sha256": "b6e3bf76edaa25df817fab46cabe7c5653f8165c91456fce3a46ee7a35d0c4ba"
 },
 {
  "suite": "v3",
  "id": "chord_length",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "c = 2*R*sin(theta/2)",
  "names": [
   "R",
   "theta"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "R": [
    1,
    10
   ],
   "theta": [
    0.2,
    3.0
   ]
  },
  "train": "v3/chord_length__s42.csv",
  "holdout": "v3/chord_length__s42_holdout.csv",
  "train_sha256": "9149bf6e804ba42c672c286d48b3144093d644057f9c526ccf9743973016bca2",
  "holdout_sha256": "8727f1a371696fd78597832070dd1e359fd3f5248ccd69703e6c47403a09ba53"
 },
 {
  "suite": "v3",
  "id": "exponential_pdf",
  "seed": 42,
  "noise": 0.02,
  "domain": "mathematics",
  "formula": "f = lam*exp(-lam*x)",
  "names": [
   "lam",
   "x"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "lam": [
    0.5,
    3
   ],
   "x": [
    0,
    3
   ]
  },
  "train": "v3/exponential_pdf__s42.csv",
  "holdout": "v3/exponential_pdf__s42_holdout.csv",
  "train_sha256": "e495935bc32d64e83ff681ea2138a310e31d7c4dcd36382b482e0f794982af43",
  "holdout_sha256": "29b0d785db67421fd0fb64fe66545e50a2703391c15218790036112c229ece66"
 },
 {
  "suite": "v3",
  "id": "quadratic_vertex",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "y = c - b^2/(4*a)",
  "names": [
   "a",
   "b",
   "c"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    0.5,
    5
   ],
   "b": [
    -5,
    5
   ],
   "c": [
    -5,
    5
   ]
  },
  "train": "v3/quadratic_vertex__s42.csv",
  "holdout": "v3/quadratic_vertex__s42_holdout.csv",
  "train_sha256": "bb8ca3fa51472e95413c0b02c531b6d99cb08303db522a53d6bfa321929d80a4",
  "holdout_sha256": "55e08abdcb9bfc9f83bbac97ec3ea447f5bbc279aa4ddbe08f31aedce78a5e5f"
 },
 {
  "suite": "v3",
  "id": "point_line_distance",
  "seed": 42,
  "noise": 0.01,
  "domain": "mathematics",
  "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)",
  "names": [
   "a",
   "b",
   "c",
   "x0",
   "y0"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    0.5,
    5
   ],
   "b": [
    0.5,
    5
   ],
   "c": [
    0,
    5
   ],
   "x0": [
    0,
    5
   ],
   "y0": [
    0,
    5
   ]
  },
  "train": "v3/point_line_distance__s42.csv",
  "holdout": "v3/point_line_distance__s42_holdout.csv",
  "train_sha256": "441d0d13d35e0afebbd4e4bf38d6fb0909734267b586d88700f1ff967ed9f609",
  "holdout_sha256": "cb8966ca61ca526d7a58a7a37e169d2ed2e2634dbcb019d04bcd01b6af33eb84"
 },
 {
  "suite": "v3",
  "id": "harmonic_mean",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "H = 2*a*b/(a+b)",
  "names": [
   "a",
   "b"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    1,
    20
   ],
   "b": [
    1,
    20
   ]
  },
  "train": "v3/harmonic_mean__s42.csv",
  "holdout": "v3/harmonic_mean__s42_holdout.csv",
  "train_sha256": "2a745f0b283487a3170a54924b9cd13a8498439c8d381f032f08f70fc8865de2",
  "holdout_sha256": "c1ed75151d8b8731910f0ba770321415a6b096bd1b8d02d2350d81a2dccbf725"
 },
 {
  "suite": "v3",
  "id": "stirling_log_factorial",
  "seed": 42,
  "noise": 0.01,
  "domain": "mathematics",
  "formula": "L = n*log(n) - n + log(2*pi*n)/2",
  "names": [
   "n"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "n": [
    2,
    50
   ]
  },
  "train": "v3/stirling_log_factorial__s42.csv",
  "holdout": "v3/stirling_log_factorial__s42_holdout.csv",
  "train_sha256": "347a6b0ce5e7ab67064f9a132542a0083c1328ea2b88df858b82865f870888af",
  "holdout_sha256": "c54c0d19b0b9fe097df2405bb1c8f998fe8f450191ae09bfba2b9e1f581e4f38"
 },
 {
  "suite": "v3",
  "id": "sum_of_squares",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "S = n*(n+1)*(2*n+1)/6",
  "names": [
   "n"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "n": [
    1,
    30
   ]
  },
  "train": "v3/sum_of_squares__s42.csv",
  "holdout": "v3/sum_of_squares__s42_holdout.csv",
  "train_sha256": "480de71c997149881bc0f578c06232037278df41f7f3f91a4e753e07a4cf0b67",
  "holdout_sha256": "db49327b99131e47e4554376617c58172186db54448a27376bb0c05397989fd0"
 },
 {
  "suite": "v3",
  "id": "circle_segment_area",
  "seed": 42,
  "noise": 0.03,
  "domain": "mathematics",
  "formula": "A = R^2*(theta - sin(theta))/2",
  "names": [
   "R",
   "theta"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "R": [
    1,
    10
   ],
   "theta": [
    0.5,
    3.0
   ]
  },
  "train": "v3/circle_segment_area__s42.csv",
  "holdout": "v3/circle_segment_area__s42_holdout.csv",
  "train_sha256": "48b003114b959b7226ae64485c1bbff4cadd67da2f2fe950d8ae59db99c7eed4",
  "holdout_sha256": "9500f57fbc1f49b88fb4dc4b052181f7adc21f9d7d10bcbf77fd4cbc594f3056"
 },
 {
  "suite": "v3",
  "id": "power_mean",
  "seed": 42,
  "noise": 0.05,
  "domain": "mathematics",
  "formula": "M = ((a^p+b^p)/2)^(1/p)",
  "names": [
   "a",
   "b",
   "p"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    1,
    10
   ],
   "b": [
    1,
    10
   ],
   "p": [
    1,
    3
   ]
  },
  "train": "v3/power_mean__s42.csv",
  "holdout": "v3/power_mean__s42_holdout.csv",
  "train_sha256": "84fe060b3b3fecd9bdd88d27fee53a5a1d9884c04a0b6fe9e377ef7a9e004d17",
  "holdout_sha256": "fe5349e132d4bf466b6e7ad571a09294998d12a03eabd434e45790a6d109fb9a"
 },
 {
  "suite": "v3",
  "id": "verhulst_logistic_solution",
  "seed": 42,
  "noise": 0.02,
  "domain": "biology",
  "formula": "N = K/(1+(K/N0-1)*exp(-r*t))",
  "names": [
   "K",
   "N0",
   "r",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "K": [
    100,
    1000
   ],
   "N0": [
    5,
    50
   ],
   "r": [
    0.1,
    1.0
   ],
   "t": [
    0,
    10
   ]
  },
  "train": "v3/verhulst_logistic_solution__s42.csv",
  "holdout": "v3/verhulst_logistic_solution__s42_holdout.csv",
  "train_sha256": "849a3be2cbc276cf1080ab26f8bd2a55a610093cd379d64f12ab94fcb077c1c8",
  "holdout_sha256": "672031edb0afa81178b2ea1af6382279a8838316dd362cde161c4f4adbd6b044"
 },
 {
  "suite": "v3",
  "id": "hardy_weinberg_heterozygosity",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "H = 2*p*(1-p)",
  "names": [
   "p"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "p": [
    0.05,
    0.95
   ]
  },
  "train": "v3/hardy_weinberg_heterozygosity__s42.csv",
  "holdout": "v3/hardy_weinberg_heterozygosity__s42_holdout.csv",
  "train_sha256": "b1a392729bf46c986456cb9bbbd628730d419db4d1f8621403db6496ca8486d9",
  "holdout_sha256": "475508fc74a87fba519757af79932660b29d841187259ce8b98723807743f30f"
 },
 {
  "suite": "v3",
  "id": "hill_equation",
  "seed": 42,
  "noise": 0.03,
  "domain": "biology",
  "formula": "v = Vmax*S^n/(K^n+S^n)",
  "names": [
   "Vmax",
   "S",
   "K",
   "n"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Vmax": [
    1,
    10
   ],
   "S": [
    0.1,
    10
   ],
   "K": [
    0.5,
    5
   ],
   "n": [
    1,
    3
   ]
  },
  "train": "v3/hill_equation__s42.csv",
  "holdout": "v3/hill_equation__s42_holdout.csv",
  "train_sha256": "a485b500fd6390b1d113c02aa7670fa96d9006bebf0684eeaf7a8bbc2658621e",
  "holdout_sha256": "d9f05b026dd97c94ed3f61fb3268450e52ae32cb6f274be080bb191b0a3f9eca"
 },
 {
  "suite": "v3",
  "id": "monod_growth",
  "seed": 42,
  "noise": 0.01,
  "domain": "biology",
  "formula": "mu = mumax*S/(Ks+S)",
  "names": [
   "mumax",
   "S",
   "Ks"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "mumax": [
    0.1,
    2
   ],
   "S": [
    0.1,
    20
   ],
   "Ks": [
    0.5,
    5
   ]
  },
  "train": "v3/monod_growth__s42.csv",
  "holdout": "v3/monod_growth__s42_holdout.csv",
  "train_sha256": "81da671b30cc53fa9483f287c5b4a1255319c02ba4d982c15fd3e35fdcaca4ba",
  "holdout_sha256": "619867e28a331b4d7dbb552b39ce7ebba5158732ff051fb1cd0b6ade79ae207c"
 },
 {
  "suite": "v3",
  "id": "heart_rate_allometry",
  "seed": 42,
  "noise": 0.02,
  "domain": "biology",
  "formula": "f = 241*M^(-0.25)",
  "names": [
   "M"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "M": [
    0.01,
    1000,
    "log"
   ]
  },
  "train": "v3/heart_rate_allometry__s42.csv",
  "holdout": "v3/heart_rate_allometry__s42_holdout.csv",
  "train_sha256": "07f180a61eb2131bb605b5f692a31896aa2a7cce4d3795d43379bdbc7e5ee531",
  "holdout_sha256": "5af267627edbe8606c6621e96e5920b3424c7f09524dd56fe95052d11d65ce25"
 },
 {
  "suite": "v3",
  "id": "q10_temperature",
  "seed": 42,
  "noise": 0.01,
  "domain": "biology",
  "formula": "R2 = R1*Q10^((T2-T1)/10)",
  "names": [
   "R1",
   "Q10",
   "T1",
   "T2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "R1": [
    1,
    10
   ],
   "Q10": [
    1.5,
    3
   ],
   "T1": [
    10,
    30
   ],
   "T2": [
    10,
    40
   ]
  },
  "train": "v3/q10_temperature__s42.csv",
  "holdout": "v3/q10_temperature__s42_holdout.csv",
  "train_sha256": "dd70c591472c8f7f181cd1f0fec9b47916c6a07cdbe9dccd145560638690c623",
  "holdout_sha256": "96ffb331e1ab817cbab7afd12247fc611fefe46d67df6dade35fab3d1ceaa3cc"
 },
 {
  "suite": "v3",
  "id": "lineweaver_burk",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "y = Km/(Vmax*S) + 1/Vmax",
  "names": [
   "Km",
   "Vmax",
   "S"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Km": [
    0.5,
    5
   ],
   "Vmax": [
    1,
    10
   ],
   "S": [
    0.2,
    10
   ]
  },
  "train": "v3/lineweaver_burk__s42.csv",
  "holdout": "v3/lineweaver_burk__s42_holdout.csv",
  "train_sha256": "e80c1bbd15b3e0d5b1170ee2f47e8c3884c0f6c8e414bd6750f535c89d4c790a",
  "holdout_sha256": "5795a594cdd0eb3f1a4a8dca01ef0227c268bb87427f65ba6442bc7f2546616d"
 },
 {
  "suite": "v3",
  "id": "fick_first_law",
  "seed": 42,
  "noise": 0.01,
  "domain": "biology",
  "formula": "J = D*(C1-C2)/dx",
  "names": [
   "D",
   "C1",
   "C2",
   "dx"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "D": [
    0.1,
    2
   ],
   "C1": [
    5,
    20
   ],
   "C2": [
    0,
    4
   ],
   "dx": [
    0.5,
    5
   ]
  },
  "train": "v3/fick_first_law__s42.csv",
  "holdout": "v3/fick_first_law__s42_holdout.csv",
  "train_sha256": "ab6b6ea49603c930b26109558cab6a12201e15a429b171657cc0414eccc2b562",
  "holdout_sha256": "26af5d5198a1e3cf46c14ab990f5becf041500f15351ad8abe20845cdab316e4"
 },
 {
  "suite": "v3",
  "id": "doubling_growth",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "N = N0*2^(t/Td)",
  "names": [
   "N0",
   "t",
   "Td"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "N0": [
    10,
    100
   ],
   "t": [
    0,
    10
   ],
   "Td": [
    1,
    5
   ]
  },
  "train": "v3/doubling_growth__s42.csv",
  "holdout": "v3/doubling_growth__s42_holdout.csv",
  "train_sha256": "69f4e40cd932c73fcde758b50088e5105abd637ffdf9b69abf44123dc1607c4c",
  "holdout_sha256": "24b9b70aab7b99eb2942160eb0db755413ae1e065b3d88a996f3d4df256ab33a"
 },
 {
  "suite": "v3",
  "id": "holling_type_ii",
  "seed": 42,
  "noise": 0.03,
  "domain": "biology",
  "formula": "f = a*N/(1+a*h*N)",
  "names": [
   "a",
   "N",
   "h"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    0.1,
    2
   ],
   "N": [
    1,
    50
   ],
   "h": [
    0.05,
    0.5
   ]
  },
  "train": "v3/holling_type_ii__s42.csv",
  "holdout": "v3/holling_type_ii__s42_holdout.csv",
  "train_sha256": "cf285a56d5d4a03bcf08b026f50b31b37d64dd3386fda15c76a3536b4094a853",
  "holdout_sha256": "fd9f866334b831dfc346c06cfaee0ec876563aef88c5da0728b20cf9616c31ec"
 },
 {
  "suite": "v3",
  "id": "species_area",
  "seed": 42,
  "noise": 0.02,
  "domain": "biology",
  "formula": "S = c*A^0.25",
  "names": [
   "c",
   "A"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "c": [
    1,
    20
   ],
   "A": [
    1,
    10000,
    "log"
   ]
  },
  "train": "v3/species_area__s42.csv",
  "holdout": "v3/species_area__s42_holdout.csv",
  "train_sha256": "08ab1b87267927f00f18472ee91ceecd12104007d346b9d5d6dd7009c0c54c33",
  "holdout_sha256": "71ad4fd09394a208522c07d8f48426fc53c23ece5b5e5d2e1126383c6f0793ef"
 },
 {
  "suite": "v3",
  "id": "gompertz_growth",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "N = K*exp(log(N0/K)*exp(-r*t))",
  "names": [
   "K",
   "N0",
   "r",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "K": [
    100,
    1000
   ],
   "N0": [
    5,
    50
   ],
   "r": [
    0.1,
    1.0
   ],
   "t": [
    0,
    10
   ]
  },
  "train": "v3/gompertz_growth__s42.csv",
  "holdout": "v3/gompertz_growth__s42_holdout.csv",
  "train_sha256": "84dfd463878158d8d79fe665e3d32c6c2f00683bbbaa12394a694cc5c57861fb",
  "holdout_sha256": "563bb622d49444e826fe1833999e788c20eb459c74ff180fb89815813e23c851"
 },
 {
  "suite": "v3",
  "id": "receptor_occupancy",
  "seed": 42,
  "noise": 0.01,
  "domain": "biology",
  "formula": "theta = C/(C+Kd)",
  "names": [
   "C",
   "Kd"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "C": [
    0.1,
    20
   ],
   "Kd": [
    0.5,
    5
   ]
  },
  "train": "v3/receptor_occupancy__s42.csv",
  "holdout": "v3/receptor_occupancy__s42_holdout.csv",
  "train_sha256": "2012cfeeda8d3ffefaecd468502dca622040ba4814e17c516adae114a9d98b94",
  "holdout_sha256": "7ff5120c892bc80ea4649170d46794b24a57f06ae900ca4b27caa5d3cec89628"
 },
 {
  "suite": "v3",
  "id": "von_bertalanffy",
  "seed": 42,
  "noise": 0.02,
  "domain": "biology",
  "formula": "L = Linf*(1-exp(-k*(t-t0)))",
  "names": [
   "Linf",
   "k",
   "t",
   "t0"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Linf": [
    50,
    200
   ],
   "k": [
    0.1,
    0.6
   ],
   "t": [
    1,
    15
   ],
   "t0": [
    -1,
    0.5
   ]
  },
  "train": "v3/von_bertalanffy__s42.csv",
  "holdout": "v3/von_bertalanffy__s42_holdout.csv",
  "train_sha256": "1678533309d520f9d6bd99b4cebf52ede7d1fa646fd9621559852c4c55cbef21",
  "holdout_sha256": "d76482626e6cabf7bff011c65b5d023df5be418ed8083fb8d4d25d257e2e7dcb"
 },
 {
  "suite": "v3",
  "id": "einstein_diffusion_time",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "t = x^2/(2*D)",
  "names": [
   "x",
   "D"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "x": [
    0.1,
    5
   ],
   "D": [
    0.1,
    2
   ]
  },
  "train": "v3/einstein_diffusion_time__s42.csv",
  "holdout": "v3/einstein_diffusion_time__s42_holdout.csv",
  "train_sha256": "fcc9c68494b805f774b3c8305e6f86c0ef84054be1959bcef51bce518366cecc",
  "holdout_sha256": "761682905cf9774997cd021f4160c5d128cdc810492a80b2df34caa58a4672f3"
 },
 {
  "suite": "v3",
  "id": "competitive_inhibition",
  "seed": 42,
  "noise": 0.05,
  "domain": "biology",
  "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)",
  "names": [
   "Vmax",
   "S",
   "Km",
   "I",
   "Ki"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Vmax": [
    1,
    10
   ],
   "S": [
    0.2,
    10
   ],
   "Km": [
    0.5,
    5
   ],
   "I": [
    0,
    5
   ],
   "Ki": [
    0.5,
    5
   ]
  },
  "train": "v3/competitive_inhibition__s42.csv",
  "holdout": "v3/competitive_inhibition__s42_holdout.csv",
  "train_sha256": "45baacf64a42036393df86fa494e0e115bcb1642eb96cc94e451fbdf7aa29c5e",
  "holdout_sha256": "f78fdb3ec28d2c67fdfe2f42173950095e92be5e643a345cbfe8ff03c40dffe6"
 },
 {
  "suite": "v3",
  "id": "mutation_selection_balance",
  "seed": 42,
  "noise": 0.01,
  "domain": "biology",
  "formula": "q = sqrt(mu/s)",
  "names": [
   "mu",
   "s"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "mu": [
    1e-06,
    0.0001,
    "log"
   ],
   "s": [
    0.01,
    0.5
   ]
  },
  "train": "v3/mutation_selection_balance__s42.csv",
  "holdout": "v3/mutation_selection_balance__s42_holdout.csv",
  "train_sha256": "a3a644c847aa8e30e77cd26642eb6c49f3d552d563dde8f12f1077921a26dd70",
  "holdout_sha256": "4be6f44ee70cdb077ae904187974ed8e95617bec7d82c495bb7c4af7a5813a6a"
 },
 {
  "suite": "v3",
  "id": "harris_benedict_male",
  "seed": 42,
  "noise": 0.01,
  "domain": "medicine",
  "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age",
  "names": [
   "wt",
   "ht",
   "age"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "wt": [
    50,
    120
   ],
   "ht": [
    150,
    200
   ],
   "age": [
    18,
    80
   ]
  },
  "train": "v3/harris_benedict_male__s42.csv",
  "holdout": "v3/harris_benedict_male__s42_holdout.csv",
  "train_sha256": "b34fe58599c14cb409bfa4202f23dda9be2ae6e7fc0e332897e36d47c6d64ccb",
  "holdout_sha256": "dba305938ada09d72fa68eaba7d290e547aae903329e0e15c4ad42f6e85938d8"
 },
 {
  "suite": "v3",
  "id": "qtc_fridericia",
  "seed": 42,
  "noise": 0.02,
  "domain": "medicine",
  "formula": "QTc = QT/RR^(1/3)",
  "names": [
   "QT",
   "RR"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "QT": [
    300,
    500
   ],
   "RR": [
    0.6,
    1.4
   ]
  },
  "train": "v3/qtc_fridericia__s42.csv",
  "holdout": "v3/qtc_fridericia__s42_holdout.csv",
  "train_sha256": "c3f67054a1034f0efbbc9f9bef6a98d564f7b1ada46cbb4c7d0bc60aa9e97d18",
  "holdout_sha256": "9c7db670a6bf76a4a8f5dd7ab19dec59b3ce4a749829dd082c28df8cb6aa30e7"
 },
 {
  "suite": "v3",
  "id": "schwartz_egfr",
  "seed": 42,
  "noise": 0.03,
  "domain": "medicine",
  "formula": "eGFR = 0.413*ht/Cr",
  "names": [
   "ht",
   "Cr"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "ht": [
    80,
    180
   ],
   "Cr": [
    0.3,
    3
   ]
  },
  "train": "v3/schwartz_egfr__s42.csv",
  "holdout": "v3/schwartz_egfr__s42_holdout.csv",
  "train_sha256": "78545c284293f6085b36754dfd3c1a83714bc26a3c191b8dd4a7fc1b106f51be",
  "holdout_sha256": "b85b77d91fea525c56e6367d18a10b29a3a965ec4cea4750b794914dbe30e93e"
 },
 {
  "suite": "v3",
  "id": "corrected_sodium",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "Nac = Na + 0.016*(Glu-100)",
  "names": [
   "Na",
   "Glu"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Na": [
    125,
    150
   ],
   "Glu": [
    100,
    800
   ]
  },
  "train": "v3/corrected_sodium__s42.csv",
  "holdout": "v3/corrected_sodium__s42_holdout.csv",
  "train_sha256": "4a5a64adc7aea4895251433c17cdea44d12ceb484fe432c8492d2109c07134d5",
  "holdout_sha256": "b33663abb58091b723ea5fb254e5a0f2aeb0060eba301acf1e021bd8ece12bf1"
 },
 {
  "suite": "v3",
  "id": "albumin_corrected_anion_gap",
  "seed": 42,
  "noise": 0.01,
  "domain": "medicine",
  "formula": "AGc = AG + 2.5*(4-Alb)",
  "names": [
   "AG",
   "Alb"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "AG": [
    5,
    25
   ],
   "Alb": [
    1.5,
    5
   ]
  },
  "train": "v3/albumin_corrected_anion_gap__s42.csv",
  "holdout": "v3/albumin_corrected_anion_gap__s42_holdout.csv",
  "train_sha256": "f26d9c657ab738716483546432fce4e874d4bde3a57ed27ac7eb6a8eac504a4e",
  "holdout_sha256": "9aae8a636507d7024bfaef9a49ac24bf312552e0c445b1716baee33fef5850a1"
 },
 {
  "suite": "v3",
  "id": "winters_formula",
  "seed": 42,
  "noise": 0.03,
  "domain": "medicine",
  "formula": "pCO2 = 1.5*HCO3 + 8",
  "names": [
   "HCO3"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "HCO3": [
    5,
    30
   ]
  },
  "train": "v3/winters_formula__s42.csv",
  "holdout": "v3/winters_formula__s42_holdout.csv",
  "train_sha256": "9bca32807ba1d25ccb15d06a929bbee561be58461e097791bb67e0af80fff99e",
  "holdout_sha256": "4deef1e67fc9045a918f6537c1b4136e5f4cbbae7a234f36c11e712ca520c123"
 },
 {
  "suite": "v3",
  "id": "oxygen_delivery",
  "seed": 42,
  "noise": 0.02,
  "domain": "medicine",
  "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)",
  "names": [
   "CO",
   "Hb",
   "SaO2",
   "PaO2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "CO": [
    3,
    8
   ],
   "Hb": [
    7,
    17
   ],
   "SaO2": [
    0.85,
    1.0
   ],
   "PaO2": [
    60,
    120
   ]
  },
  "train": "v3/oxygen_delivery__s42.csv",
  "holdout": "v3/oxygen_delivery__s42_holdout.csv",
  "train_sha256": "44cc00101e95a3ecf06ada64141ea712c86b2e3f8c2fb37f825deb525789d579",
  "holdout_sha256": "a88b1b5a2a9bf29f0584fabcc30ee572a3b33229766a5e38d5e8f7b7ec7c3691"
 },
 {
  "suite": "v3",
  "id": "bsa_dubois",
  "seed": 42,
  "noise": 0.01,
  "domain": "medicine",
  "formula": "BSA = 0.007184*wt^0.425*ht^0.725",
  "names": [
   "wt",
   "ht"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "wt": [
    40,
    130
   ],
   "ht": [
    140,
    200
   ]
  },
  "train": "v3/bsa_dubois__s42.csv",
  "holdout": "v3/bsa_dubois__s42_holdout.csv",
  "train_sha256": "e5d6146ba1b22621d399d95a9f2b81ecee2d77ed2906d13f974318f07bbe628d",
  "holdout_sha256": "1475a779092a42de4d8040915d918e6c6d74cfb5b8727b89a6e7bb5ade7ef4ad"
 },
 {
  "suite": "v3",
  "id": "adjusted_body_weight",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "ABW = IBW + 0.4*(wt-IBW)",
  "names": [
   "IBW",
   "wt"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "IBW": [
    45,
    80
   ],
   "wt": [
    60,
    160
   ]
  },
  "train": "v3/adjusted_body_weight__s42.csv",
  "holdout": "v3/adjusted_body_weight__s42_holdout.csv",
  "train_sha256": "f24c6c94705cfbb097440be0c89614f90b4fe1a9cf30d00472d7cda885665dd9",
  "holdout_sha256": "13d6454877e31762c337714ff5bcfcbcce0b94940cc7d9db3e4c506e74e2a0cc"
 },
 {
  "suite": "v3",
  "id": "accumulation_factor",
  "seed": 42,
  "noise": 0.02,
  "domain": "medicine",
  "formula": "R = 1/(1-exp(-k*tau))",
  "names": [
   "k",
   "tau"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "k": [
    0.05,
    0.5
   ],
   "tau": [
    4,
    24
   ]
  },
  "train": "v3/accumulation_factor__s42.csv",
  "holdout": "v3/accumulation_factor__s42_holdout.csv",
  "train_sha256": "f553942b1868ff511023f2865b5be55d29383b365f49f9d49a39a8a0bc81bcda",
  "holdout_sha256": "1b03066cd456b178f3e6c1029db5068707870c55811c3072909ad53a2a1b8ade"
 },
 {
  "suite": "v3",
  "id": "renal_clearance_urine",
  "seed": 42,
  "noise": 0.01,
  "domain": "medicine",
  "formula": "CL = U*V/P",
  "names": [
   "U",
   "V",
   "P"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "U": [
    10,
    500
   ],
   "V": [
    0.5,
    3
   ],
   "P": [
    0.5,
    10
   ]
  },
  "train": "v3/renal_clearance_urine__s42.csv",
  "holdout": "v3/renal_clearance_urine__s42_holdout.csv",
  "train_sha256": "f0a43d2788c5ffff5f23819bd66bc603d002a7460e74621bd521e9279b0907a6",
  "holdout_sha256": "72f5df42a65c44019dca3acc2c86b82fa6f04166b793e8e334114c22354ad420"
 },
 {
  "suite": "v3",
  "id": "shunt_fraction",
  "seed": 42,
  "noise": 0.03,
  "domain": "medicine",
  "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)",
  "names": [
   "CcO2",
   "CaO2",
   "CvO2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "CcO2": [
    19,
    22
   ],
   "CaO2": [
    15,
    19
   ],
   "CvO2": [
    10,
    14
   ]
  },
  "train": "v3/shunt_fraction__s42.csv",
  "holdout": "v3/shunt_fraction__s42_holdout.csv",
  "train_sha256": "beef5dac524431b2850d22de5d41e4c9edae96211d413a9c195b83f7026b131f",
  "holdout_sha256": "e91901b414a949ffeb36a82a42b5523fb3d96f67ccfd56d7a74968087b837b20"
 },
 {
  "suite": "v3",
  "id": "bohr_dead_space",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "VDVT = (PaCO2-PeCO2)/PaCO2",
  "names": [
   "PaCO2",
   "PeCO2"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "PaCO2": [
    30,
    60
   ],
   "PeCO2": [
    10,
    29
   ]
  },
  "train": "v3/bohr_dead_space__s42.csv",
  "holdout": "v3/bohr_dead_space__s42_holdout.csv",
  "train_sha256": "25008100f7137883da00b640c2370eb86b66069148146be2b7a9cfb8329832e7",
  "holdout_sha256": "6b58868154c83bc8363953c0acf9dd5d78813ada66fc0c4dadf693d38b42704c"
 },
 {
  "suite": "v3",
  "id": "parkland_formula",
  "seed": 42,
  "noise": 0.05,
  "domain": "medicine",
  "formula": "V = 4*wt*TBSA",
  "names": [
   "wt",
   "TBSA"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "wt": [
    40,
    120
   ],
   "TBSA": [
    10,
    60
   ]
  },
  "train": "v3/parkland_formula__s42.csv",
  "holdout": "v3/parkland_formula__s42_holdout.csv",
  "train_sha256": "663a8ee794cb6d40da6153c410f999da2158191cbfbbc1b271c78cd12b8252fb",
  "holdout_sha256": "e9645a2af9d3290cfb6936e7422fc3dbd558ba54fb0dcdbfde56133ef7fb3f4b"
 },
 {
  "suite": "v3",
  "id": "karvonen_heart_rate",
  "seed": 42,
  "noise": 0.01,
  "domain": "medicine",
  "formula": "THR = (220-age-RHR)*I + RHR",
  "names": [
   "age",
   "RHR",
   "I"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "age": [
    20,
    70
   ],
   "RHR": [
    50,
    90
   ],
   "I": [
    0.5,
    0.85
   ]
  },
  "train": "v3/karvonen_heart_rate__s42.csv",
  "holdout": "v3/karvonen_heart_rate__s42_holdout.csv",
  "train_sha256": "74f48fb44ce2ce541c178ba75085963ff4709d01f331590f3fbee3ae89c8d925",
  "holdout_sha256": "363d114c0a2246b8832bffbb29f37f13a5a739b05d3496b33ebd44ba77de6161"
 },
 {
  "suite": "v3",
  "id": "emax_model",
  "seed": 42,
  "noise": 0.03,
  "domain": "medicine",
  "formula": "E = Emax*C/(EC50+C)",
  "names": [
   "Emax",
   "C",
   "EC50"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Emax": [
    10,
    100
   ],
   "C": [
    0.1,
    50
   ],
   "EC50": [
    1,
    20
   ]
  },
  "train": "v3/emax_model__s42.csv",
  "holdout": "v3/emax_model__s42_holdout.csv",
  "train_sha256": "20e43e2d6fb11f7ee61eb5ca7edd48aff2d9dccefcd86a7ab316023f23aa15d7",
  "holdout_sha256": "ef15813dacc6b138c5127a770c254a637ba47da8fe98fb3c5339e99c219e3b1d"
 },
 {
  "suite": "v3",
  "id": "lean_body_mass_james",
  "seed": 42,
  "noise": 0.02,
  "domain": "medicine",
  "formula": "LBM = 1.1*wt - 128*(wt/ht)^2",
  "names": [
   "wt",
   "ht"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "wt": [
    50,
    120
   ],
   "ht": [
    150,
    200
   ]
  },
  "train": "v3/lean_body_mass_james__s42.csv",
  "holdout": "v3/lean_body_mass_james__s42_holdout.csv",
  "train_sha256": "ab4c8812a6605c89b424f60b72338627ca05d75f3b052faf6b2ff59f776e4218",
  "holdout_sha256": "1602e23afbbb745cff8bd8f52cf0e92381ef38fa677669562f6f86eca804b260"
 },
 {
  "suite": "v5",
  "id": "radioactive_decay",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "N = N0*exp(-lam*t)",
  "names": [
   "N0",
   "lam",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "N0": [
    100,
    1000
   ],
   "lam": [
    0.05,
    0.5
   ],
   "t": [
    0,
    20
   ]
  },
  "train": "v5/radioactive_decay__s42.csv",
  "holdout": "v5/radioactive_decay__s42_holdout.csv",
  "train_sha256": "cb9c3a8173903d2da8aec743370bb9f3299e52d75e1b4b71c0190d2e2fd228a8",
  "holdout_sha256": "8a698cf7d99e05c29646f852a568ffb8261b27da34b55556f9e87a4436b5d9b4"
 },
 {
  "suite": "v5",
  "id": "first_order_elimination",
  "seed": 42,
  "noise": 0.01,
  "domain": "medicine",
  "formula": "C = C0*exp(-k*t)",
  "names": [
   "C0",
   "k",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "C0": [
    1,
    50
   ],
   "k": [
    0.1,
    1.0
   ],
   "t": [
    0.5,
    12
   ]
  },
  "train": "v5/first_order_elimination__s42.csv",
  "holdout": "v5/first_order_elimination__s42_holdout.csv",
  "train_sha256": "c47ed543fdc3590091eca71c26bad388999699c7f619c8bc2c62b6b48a5b40ef",
  "holdout_sha256": "d89d2fb3a44878f935cf85594f3a8997bc5bb5dca48a2d7f3183674d005e16e8"
 },
 {
  "suite": "v5",
  "id": "continuous_compounding",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "A = P*exp(r*t)",
  "names": [
   "P",
   "r",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "P": [
    100,
    5000
   ],
   "r": [
    0.01,
    0.1
   ],
   "t": [
    1,
    30
   ]
  },
  "train": "v5/continuous_compounding__s42.csv",
  "holdout": "v5/continuous_compounding__s42_holdout.csv",
  "train_sha256": "7869cc323c61558eb9bc2c01dc3a4ee692c39f2c7e3437e6a2d4e32dce5d5023",
  "holdout_sha256": "8b479194386deda1efa09dffde78c149c64de8c053db9c382e10a1f61b863d94"
 },
 {
  "suite": "v5",
  "id": "cooling_variable_rate",
  "seed": 42,
  "noise": 0.02,
  "domain": "physics",
  "formula": "T = Ta+(T0-Ta)*exp(-k*t)",
  "names": [
   "Ta",
   "T0",
   "k",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Ta": [
    15,
    25
   ],
   "T0": [
    60,
    100
   ],
   "k": [
    0.02,
    0.2
   ],
   "t": [
    0,
    30
   ]
  },
  "train": "v5/cooling_variable_rate__s42.csv",
  "holdout": "v5/cooling_variable_rate__s42_holdout.csv",
  "train_sha256": "6d1bee720590d96edbd23e0d96d90149afc44bfa20a4e0a250ee9a8ae080c428",
  "holdout_sha256": "0baa6342dc23fdbdc410d9f74e16d44393c0c8ed37edaa8d9a13dc26c3eb94a5"
 },
 {
  "suite": "v5",
  "id": "iv_bolus_with_infusion",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k",
  "names": [
   "C0",
   "R",
   "k",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "C0": [
    1,
    20
   ],
   "R": [
    1,
    10
   ],
   "k": [
    0.1,
    0.5
   ],
   "t": [
    0,
    10
   ]
  },
  "train": "v5/iv_bolus_with_infusion__s42.csv",
  "holdout": "v5/iv_bolus_with_infusion__s42_holdout.csv",
  "train_sha256": "529c9a48370676a0e367b82736d14fc5f5b8f4cfb365305e32ce3a4d528a0be0",
  "holdout_sha256": "bd6f0e89168dac3dea280868d3ceaad7be3c25ada26cb756c27013cda870a837"
 },
 {
  "suite": "v5",
  "id": "exponential_cdf",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "F = 1-exp(-lam*x)",
  "names": [
   "lam",
   "x"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "lam": [
    0.2,
    2
   ],
   "x": [
    0.1,
    5
   ]
  },
  "train": "v5/exponential_cdf__s42.csv",
  "holdout": "v5/exponential_cdf__s42_holdout.csv",
  "train_sha256": "84283868afc37a0c01dce82c346c99c6a483ebd3c029cf5ffffab8d35c267d72",
  "holdout_sha256": "6a11f722071729f401e67f0f198f25b1444d9bb9a4f94b93df30e07d69adbc34"
 },
 {
  "suite": "v5",
  "id": "weibull_cdf",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "F = 1-exp(-(x/lam)^k)",
  "names": [
   "x",
   "lam",
   "k"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "x": [
    0.2,
    5
   ],
   "lam": [
    1,
    4
   ],
   "k": [
    0.7,
    3
   ]
  },
  "train": "v5/weibull_cdf__s42.csv",
  "holdout": "v5/weibull_cdf__s42_holdout.csv",
  "train_sha256": "c7e47dff851ca036239ed0a3fa1a0bd5aecf963a4bd829c06b9229294d5a1389",
  "holdout_sha256": "7b26558c7fc2f12c654ae77f1efdcdad4e3aafba68b4c557f5fa20695dcb60be"
 },
 {
  "suite": "v5",
  "id": "dose_response_probability",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "p = 1/(1+(EC50/D)^h)",
  "names": [
   "D",
   "EC50",
   "h"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "D": [
    0.1,
    100,
    "log"
   ],
   "EC50": [
    1,
    10
   ],
   "h": [
    0.5,
    3
   ]
  },
  "train": "v5/dose_response_probability__s42.csv",
  "holdout": "v5/dose_response_probability__s42_holdout.csv",
  "train_sha256": "4063e1f239d23257dcd524a9231979bff9a7d248a7e7c3fabfaa98fc3db0004d",
  "holdout_sha256": "ea5eb643a35c8b9cc46ccd9223f17021db595103a6b123794179e9d91751fa4c"
 },
 {
  "suite": "v5",
  "id": "binary_cross_entropy",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "L = -(q*log(p)+(1-q)*log(1-p))",
  "names": [
   "q",
   "p"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "q": [
    0,
    1
   ],
   "p": [
    0.05,
    0.95
   ]
  },
  "train": "v5/binary_cross_entropy__s42.csv",
  "holdout": "v5/binary_cross_entropy__s42_holdout.csv",
  "train_sha256": "e419f9971f9d61aa449e1cf007beae9f28e65ad2f4be58e2609c52e297d20089",
  "holdout_sha256": "6797d09c7c4311e3554504149d06d8d3ab6b1cd9b6eecf090cea47b6e481a637"
 },
 {
  "suite": "v5",
  "id": "log_odds",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "L = log(p/(1-p))",
  "names": [
   "p"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "p": [
    0.02,
    0.98
   ]
  },
  "train": "v5/log_odds__s42.csv",
  "holdout": "v5/log_odds__s42_holdout.csv",
  "train_sha256": "ec7f3d4b68197ebff281a95c6c307d8fbb9824000ec77ca9073070999180df78",
  "holdout_sha256": "2257090170f171576c6dcc76fefad629cfd764737a97d56684f7c7aaa349dc52"
 },
 {
  "suite": "v5",
  "id": "point_source_intensity",
  "seed": 42,
  "noise": 0.01,
  "domain": "physics",
  "formula": "I = P/(4*pi*r^2)",
  "names": [
   "P",
   "r"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "P": [
    10,
    100
   ],
   "r": [
    1,
    10
   ]
  },
  "train": "v5/point_source_intensity__s42.csv",
  "holdout": "v5/point_source_intensity__s42_holdout.csv",
  "train_sha256": "b50321de20ccf0c213e7180399a05238ba562f01762a3b4eb36a2f719c6abe21",
  "holdout_sha256": "c942fd87e1b25c0788ad71d7ba590b66959d22e191b4bc5388ed82448a991432"
 },
 {
  "suite": "v5",
  "id": "illuminance_cosine",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "E = I*cos(theta)/d^2",
  "names": [
   "I",
   "theta",
   "d"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "I": [
    10,
    100
   ],
   "theta": [
    0,
    1.2
   ],
   "d": [
    1,
    5
   ]
  },
  "train": "v5/illuminance_cosine__s42.csv",
  "holdout": "v5/illuminance_cosine__s42_holdout.csv",
  "train_sha256": "133e1b6096e7e59e1d363795fbad3bc947a809e7152b653acc3de92d2e17ebd7",
  "holdout_sha256": "75d6a165173639de1f8e641620e39881a62d174ff54a57080d91c00169ff487f"
 },
 {
  "suite": "v5",
  "id": "capacitor_charging",
  "seed": 42,
  "noise": 0.0,
  "domain": "physics",
  "formula": "V = V0*(1-exp(-t/tau))",
  "names": [
   "V0",
   "t",
   "tau"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "V0": [
    1,
    12
   ],
   "t": [
    0,
    10
   ],
   "tau": [
    0.5,
    5
   ]
  },
  "train": "v5/capacitor_charging__s42.csv",
  "holdout": "v5/capacitor_charging__s42_holdout.csv",
  "train_sha256": "2e9fe2cc44ab10b6b8699d8efdbbaf6c57194946cc117fd1217ace4713882364",
  "holdout_sha256": "623f94fef5c379f78aa758e506bb0d38388e9c846fc38b45dd132cc98938d4c2"
 },
 {
  "suite": "v5",
  "id": "arrhenius_activation",
  "seed": 42,
  "noise": 0.0,
  "domain": "chemistry",
  "formula": "k = A*exp(-Ea/T)",
  "names": [
   "A",
   "Ea",
   "T"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "A": [
    1,
    100
   ],
   "Ea": [
    100,
    2000
   ],
   "T": [
    250,
    400
   ]
  },
  "train": "v5/arrhenius_activation__s42.csv",
  "holdout": "v5/arrhenius_activation__s42_holdout.csv",
  "train_sha256": "d0e4e5ca51adec621fdddd83d66103943c37d44b3bec5cb44b1311785d2bd8cf",
  "holdout_sha256": "4a6834114914e93d85273715046cab27abcbcd3d5bdf76f695c598e8621101a9"
 },
 {
  "suite": "v5",
  "id": "relative_risk",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "RR = (a/(a+b))/(c/(c+d))",
  "names": [
   "a",
   "b",
   "c",
   "d"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    5,
    50
   ],
   "b": [
    50,
    500
   ],
   "c": [
    5,
    50
   ],
   "d": [
    50,
    500
   ]
  },
  "train": "v5/relative_risk__s42.csv",
  "holdout": "v5/relative_risk__s42_holdout.csv",
  "train_sha256": "6ad24c96b5a1507731b1513d95e776178a1288752437095e60ab618dc1296e2f",
  "holdout_sha256": "9b87c61a62f01bc6698ddeb003175845ddf3475964a06e229cc5592cddfd2ce5"
 },
 {
  "suite": "v5",
  "id": "langmuir_isotherm",
  "seed": 42,
  "noise": 0.0,
  "domain": "chemistry",
  "formula": "theta = K*P/(1+K*P)",
  "names": [
   "K",
   "P"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "K": [
    0.1,
    5
   ],
   "P": [
    0.1,
    10
   ]
  },
  "train": "v5/langmuir_isotherm__s42.csv",
  "holdout": "v5/langmuir_isotherm__s42_holdout.csv",
  "train_sha256": "a6010d02622b0b577ff6765096f8a42bd25c7627c71b7655252d32351dd81418",
  "holdout_sha256": "accac1107efa0e52ce9601b166fb7546b7f729b83d28f1657df9a0ab38ece497"
 },
 {
  "suite": "v6",
  "id": "ellipsoid_surface_thomsen",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)",
  "names": [
   "a",
   "b",
   "c"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    1,
    10
   ],
   "b": [
    1,
    10
   ],
   "c": [
    1,
    10
   ]
  },
  "train": "v6/ellipsoid_surface_thomsen__s42.csv",
  "holdout": "v6/ellipsoid_surface_thomsen__s42_holdout.csv",
  "train_sha256": "337cc51583dd33a1384f58a35ae77aa2299ddadb329cb6de09447345acdfbde7",
  "holdout_sha256": "84033711785f7222acfa0c942a67c472d5320f4ca062dee920b6a88a49f27e94"
 },
 {
  "suite": "v6",
  "id": "distance_3d",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)",
  "names": [
   "x1",
   "x2",
   "y1",
   "y2",
   "z1",
   "z2"
  ],
  "n_train": 600,
  "n_holdout": 600,
  "var_ranges": {
   "x1": [
    0,
    10
   ],
   "x2": [
    0,
    10
   ],
   "y1": [
    0,
    10
   ],
   "y2": [
    0,
    10
   ],
   "z1": [
    0,
    10
   ],
   "z2": [
    0,
    10
   ]
  },
  "train": "v6/distance_3d__s42.csv",
  "holdout": "v6/distance_3d__s42_holdout.csv",
  "train_sha256": "ab31d99a1d62d81f6b03ee131b12756ba2490852d79c63600ade30e5f306456e",
  "holdout_sha256": "4a72c4244967066fcfa92ae95218f3ddc20c686eed59017b2e48d6a7616d1f7f"
 },
 {
  "suite": "v6",
  "id": "triangle_area_coordinates",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2",
  "names": [
   "x1",
   "y1",
   "x2",
   "y2",
   "x3",
   "y3"
  ],
  "n_train": 600,
  "n_holdout": 600,
  "var_ranges": {
   "x1": [
    0,
    10
   ],
   "y1": [
    0,
    10
   ],
   "x2": [
    0,
    10
   ],
   "y2": [
    0,
    10
   ],
   "x3": [
    0,
    10
   ],
   "y3": [
    0,
    10
   ]
  },
  "train": "v6/triangle_area_coordinates__s42.csv",
  "holdout": "v6/triangle_area_coordinates__s42_holdout.csv",
  "train_sha256": "26385a2f4e5165ac4552e4cc3465ee61f983001cc3289f766648cf366dd99334",
  "holdout_sha256": "ddebe8d96c9d893cc3b82f2252aa57882be4c1a019159341df25493b5b9bc487"
 },
 {
  "suite": "v6",
  "id": "gaussian_2d_density",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)",
  "names": [
   "x",
   "mx",
   "sx",
   "y",
   "my",
   "sy"
  ],
  "n_train": 600,
  "n_holdout": 600,
  "var_ranges": {
   "x": [
    0,
    6
   ],
   "mx": [
    2,
    4
   ],
   "sx": [
    0.5,
    2
   ],
   "y": [
    0,
    6
   ],
   "my": [
    2,
    4
   ],
   "sy": [
    0.5,
    2
   ]
  },
  "train": "v6/gaussian_2d_density__s42.csv",
  "holdout": "v6/gaussian_2d_density__s42_holdout.csv",
  "train_sha256": "4d6a682ac5121d8e21510ad719f6b38d71e4fe494a58d0abb133061b212fe9c0",
  "holdout_sha256": "6641ab97224f1c4f737469cbfc74a4881edb14637de347884fb6cbe1e156c014"
 },
 {
  "suite": "v6",
  "id": "softmax_probability",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)",
  "names": [
   "a",
   "b",
   "c",
   "d"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    0,
    4
   ],
   "b": [
    0,
    4
   ],
   "c": [
    0,
    4
   ],
   "d": [
    0,
    4
   ]
  },
  "train": "v6/softmax_probability__s42.csv",
  "holdout": "v6/softmax_probability__s42_holdout.csv",
  "train_sha256": "1d9644243bf93fe0deea8867a228de3313d4b4b34c51df2b87bb6ee3d504154d",
  "holdout_sha256": "06e2691e7a3642855aefc997ef1bbdcde92243544dfe1f5756d1c3c2c2b5b1d1"
 },
 {
  "suite": "v6",
  "id": "log_sum_exp",
  "seed": 42,
  "noise": 0.01,
  "domain": "mathematics",
  "formula": "L = log(exp(a)+exp(b)+exp(c))",
  "names": [
   "a",
   "b",
   "c"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    0,
    5
   ],
   "b": [
    0,
    5
   ],
   "c": [
    0,
    5
   ]
  },
  "train": "v6/log_sum_exp__s42.csv",
  "holdout": "v6/log_sum_exp__s42_holdout.csv",
  "train_sha256": "4593d86e940cd4bad1ef45c37e3966a912e635201c3e890c1f8f25fb07d3d5d1",
  "holdout_sha256": "f2bd3b1478009e2b54624ebf33bf930a1fece95dbff3ef4cd503507224bad831"
 },
 {
  "suite": "v6",
  "id": "legendre_p4",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "P = (35*x^4-30*x^2+3)/8",
  "names": [
   "x"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "x": [
    0.01,
    1
   ]
  },
  "train": "v6/legendre_p4__s42.csv",
  "holdout": "v6/legendre_p4__s42_holdout.csv",
  "train_sha256": "7a96238e973fd5aec69bff3c526e4eb51a52c11fccb362677cca1a6ef1d37469",
  "holdout_sha256": "4ca9eac35f907ad638257514d06ec291bda274c35e5a4bb64e37598dce2a77d0"
 },
 {
  "suite": "v6",
  "id": "chebyshev_t5",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "T = 16*x^5-20*x^3+5*x",
  "names": [
   "x"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "x": [
    0.01,
    1
   ]
  },
  "train": "v6/chebyshev_t5__s42.csv",
  "holdout": "v6/chebyshev_t5__s42_holdout.csv",
  "train_sha256": "315d86722bf1ed11f9edea03769e55eec44867662975b6f6998d1b853cf3f1cc",
  "holdout_sha256": "585be137823e1cca556ff98db2efa5978125d545cb06c2a4300c965a5010ffe5"
 },
 {
  "suite": "v6",
  "id": "rational_cubic",
  "seed": 42,
  "noise": 0.01,
  "domain": "mathematics",
  "formula": "y = (x^3-2*x+1)/(x^2+x+1)",
  "names": [
   "x"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "x": [
    0,
    5
   ]
  },
  "train": "v6/rational_cubic__s42.csv",
  "holdout": "v6/rational_cubic__s42_holdout.csv",
  "train_sha256": "f5307c9141fa79f5ed9cea93b959c6e118ee28574af351c72c6f8439124bf991",
  "holdout_sha256": "eda0795049d5b7998fc4389ee7a8b09daeb156d0533a1004ef3134cc4d168e68"
 },
 {
  "suite": "v6",
  "id": "quadratic_positive_root",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)",
  "names": [
   "a",
   "b",
   "c"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    0.5,
    2
   ],
   "b": [
    0.5,
    5
   ],
   "c": [
    0.5,
    5
   ]
  },
  "train": "v6/quadratic_positive_root__s42.csv",
  "holdout": "v6/quadratic_positive_root__s42_holdout.csv",
  "train_sha256": "7598a89cb5abe8e7e6f1c8f27d178aab202983c630c0fbede4a7302737d2807f",
  "holdout_sha256": "1abe61255f210962325fda70503789cc9281df2705b5f0d5242ff8411ad87a7f"
 },
 {
  "suite": "v6",
  "id": "harmonic_mean_three",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)",
  "names": [
   "a",
   "b",
   "c",
   "w"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    1,
    20
   ],
   "b": [
    1,
    20
   ],
   "c": [
    1,
    20
   ],
   "w": [
    1,
    20
   ]
  },
  "train": "v6/harmonic_mean_three__s42.csv",
  "holdout": "v6/harmonic_mean_three__s42_holdout.csv",
  "train_sha256": "51469a0e2988941170c65155cc858345c173262fc265d9796dd3db65f0bc45b3",
  "holdout_sha256": "f1987e78d8f08fde8b437665058f5a4ef81f179012fcfc7ee15810fd2ac30ac6"
 },
 {
  "suite": "v6",
  "id": "mahalanobis_2d",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))",
  "names": [
   "x",
   "y",
   "s1",
   "s2",
   "r"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "x": [
    0.1,
    3
   ],
   "y": [
    0.1,
    3
   ],
   "s1": [
    0.5,
    3
   ],
   "s2": [
    0.5,
    3
   ],
   "r": [
    0,
    0.8
   ]
  },
  "train": "v6/mahalanobis_2d__s42.csv",
  "holdout": "v6/mahalanobis_2d__s42_holdout.csv",
  "train_sha256": "eb1a097a798d8418bd56c8c99bd1e35724b6e9a58306a04edf196c2be15ccbf8",
  "holdout_sha256": "b37e2c284a17bda514ae61b32a901ccfb7e47f1f956b1f6dc6ebeb442ad90a06"
 },
 {
  "suite": "v6",
  "id": "lp_norm_three",
  "seed": 42,
  "noise": 0.0,
  "domain": "mathematics",
  "formula": "L = (x^p+y^p+z^p)^(1/p)",
  "names": [
   "x",
   "y",
   "z",
   "p"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "x": [
    0.1,
    5
   ],
   "y": [
    0.1,
    5
   ],
   "z": [
    0.1,
    5
   ],
   "p": [
    1,
    4
   ]
  },
  "train": "v6/lp_norm_three__s42.csv",
  "holdout": "v6/lp_norm_three__s42_holdout.csv",
  "train_sha256": "184a76c7e38340dbffda2f2c5554ffbd3f2e5d609b02ecee72a58208aae02b47",
  "holdout_sha256": "d2da379bfc96094218ea6e3b13e0340eb34bb7ed15f280b6ed2d86fbc1cd2904"
 },
 {
  "suite": "v6",
  "id": "hill_with_baseline",
  "seed": 42,
  "noise": 0.01,
  "domain": "biology",
  "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)",
  "names": [
   "Cc",
   "EC50",
   "h",
   "Emax",
   "E0"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Cc": [
    0.1,
    100,
    "log"
   ],
   "EC50": [
    1,
    20
   ],
   "h": [
    0.5,
    3
   ],
   "Emax": [
    10,
    100
   ],
   "E0": [
    0,
    20
   ]
  },
  "train": "v6/hill_with_baseline__s42.csv",
  "holdout": "v6/hill_with_baseline__s42_holdout.csv",
  "train_sha256": "7a20f4fea17294bfec3904881826a301e75e0f0e787336f713fef48e15ae4340",
  "holdout_sha256": "215da0559b9ab53a2bc0354c38e317f5a98593c11a66073647eec79899c0cf61"
 },
 {
  "suite": "v6",
  "id": "competition_equilibrium",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)",
  "names": [
   "K1",
   "K2",
   "a12",
   "a21",
   "r1"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "K1": [
    500,
    1000
   ],
   "K2": [
    200,
    600
   ],
   "a12": [
    0.1,
    0.5
   ],
   "a21": [
    0.1,
    0.5
   ],
   "r1": [
    0.1,
    2
   ]
  },
  "train": "v6/competition_equilibrium__s42.csv",
  "holdout": "v6/competition_equilibrium__s42_holdout.csv",
  "train_sha256": "c9deb5f18324c32a7991b4c560e338256fc9833061283836a05c3f846aba527a",
  "holdout_sha256": "c486074ece3d436d6903cae2d8f0c28acaf92efc34275f95b2ab8e624dbfbdd4"
 },
 {
  "suite": "v6",
  "id": "richards_growth",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)",
  "names": [
   "K",
   "Qr",
   "r",
   "t",
   "nu"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "K": [
    100,
    1000
   ],
   "Qr": [
    1,
    50
   ],
   "r": [
    0.1,
    1
   ],
   "t": [
    0,
    20
   ],
   "nu": [
    0.3,
    3
   ]
  },
  "train": "v6/richards_growth__s42.csv",
  "holdout": "v6/richards_growth__s42_holdout.csv",
  "train_sha256": "ba3a52e2f79e067d812c60c024d5ac4ca18415963278c85468c0933729a8e60e",
  "holdout_sha256": "040d8fa3d4f026d07e51de12b549d291c985eef9c1b28852c3f2bbac0aaefa32"
 },
 {
  "suite": "v6",
  "id": "allee_growth_rate",
  "seed": 42,
  "noise": 0.02,
  "domain": "biology",
  "formula": "G = r*Np*(Np/A-1)*(1-Np/K)",
  "names": [
   "r",
   "Np",
   "A",
   "K"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "r": [
    0.1,
    1
   ],
   "Np": [
    10,
    500
   ],
   "A": [
    5,
    50
   ],
   "K": [
    600,
    1000
   ]
  },
  "train": "v6/allee_growth_rate__s42.csv",
  "holdout": "v6/allee_growth_rate__s42_holdout.csv",
  "train_sha256": "fbb3ba4130986a5db3a5e420e7e1658eacd4193e76f5a910b7f37110dacae367",
  "holdout_sha256": "45f1b6163f19893acc45d5d1e755b043b1f08591ca303cfb0e88b6c0de3fd0d7"
 },
 {
  "suite": "v6",
  "id": "holling_type_iii",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "F = a*Np^2/(1+a*h*Np^2)",
  "names": [
   "a",
   "h",
   "Np"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    0.01,
    0.5
   ],
   "h": [
    0.1,
    2
   ],
   "Np": [
    0.5,
    20
   ]
  },
  "train": "v6/holling_type_iii__s42.csv",
  "holdout": "v6/holling_type_iii__s42_holdout.csv",
  "train_sha256": "a7dbd6dd65d6875a521171bb0eee4da8ad5312c3c96920ef7853abc2120c9c56",
  "holdout_sha256": "e032ae3bf6f73386969e777704e120bcbd7c7c15220560bc2d2515c09c91af9c"
 },
 {
  "suite": "v6",
  "id": "metabolic_theory",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))",
  "names": [
   "B0",
   "M",
   "Ea",
   "T"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "B0": [
    1,
    10
   ],
   "M": [
    1,
    1000,
    "log"
   ],
   "Ea": [
    0.5,
    0.8
   ],
   "T": [
    273,
    313
   ]
  },
  "train": "v6/metabolic_theory__s42.csv",
  "holdout": "v6/metabolic_theory__s42_holdout.csv",
  "train_sha256": "b989841e93be6b143cb6d753f017354c0bd5ed63a28f2ed2f3957ea97a522368",
  "holdout_sha256": "c97bfbe67361487b8d3375806909f90e5132e553ca131c524c4e68d56c87cc01"
 },
 {
  "suite": "v6",
  "id": "goldman_voltage",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))",
  "names": [
   "pK",
   "pNa",
   "Ko",
   "Nao",
   "Ki",
   "Nai"
  ],
  "n_train": 600,
  "n_holdout": 600,
  "var_ranges": {
   "pK": [
    0.5,
    1
   ],
   "pNa": [
    0.01,
    0.1
   ],
   "Ko": [
    3,
    8
   ],
   "Nao": [
    130,
    150
   ],
   "Ki": [
    120,
    150
   ],
   "Nai": [
    10,
    20
   ]
  },
  "train": "v6/goldman_voltage__s42.csv",
  "holdout": "v6/goldman_voltage__s42_holdout.csv",
  "train_sha256": "66cd6d9e29347da4f6e19fb9c70bf3624b62d70d1dd09701f264ca3a6e3289d7",
  "holdout_sha256": "c19ab0943213905f044c04a77ff5c15935cb4e8640cc6188853df56cff030d4f"
 },
 {
  "suite": "v6",
  "id": "photosynthesis_nonrectangular",
  "seed": 42,
  "noise": 0.01,
  "domain": "biology",
  "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)",
  "names": [
   "a",
   "Irr",
   "Pm",
   "th"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "a": [
    0.02,
    0.08
   ],
   "Irr": [
    0,
    2000
   ],
   "Pm": [
    10,
    40
   ],
   "th": [
    0.5,
    0.95
   ]
  },
  "train": "v6/photosynthesis_nonrectangular__s42.csv",
  "holdout": "v6/photosynthesis_nonrectangular__s42_holdout.csv",
  "train_sha256": "bf02c1019b68524e25fe92a49cc76f74ca612cad836de38ccc3274a1e152cbe2",
  "holdout_sha256": "1c114b432d0bac754ed878972b41823d0ac148a966bacc6594be5e292383df39"
 },
 {
  "suite": "v6",
  "id": "seir_basic_reproduction",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "R0 = b*s/((s+m)*(g+m))",
  "names": [
   "b",
   "s",
   "g",
   "m"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "b": [
    0.2,
    1
   ],
   "s": [
    0.1,
    0.5
   ],
   "g": [
    0.05,
    0.3
   ],
   "m": [
    0.001,
    0.05
   ]
  },
  "train": "v6/seir_basic_reproduction__s42.csv",
  "holdout": "v6/seir_basic_reproduction__s42_holdout.csv",
  "train_sha256": "c831889f4df7cf71659d78d5666c5d0688e8701a54f3a8e4a2c3a56456119ae6",
  "holdout_sha256": "2006c323a183d92e60309ea5c4b6d77059433d126a9db258e299769130e49f5c"
 },
 {
  "suite": "v6",
  "id": "fisher_wave_speed",
  "seed": 42,
  "noise": 0.02,
  "domain": "biology",
  "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)",
  "names": [
   "r",
   "D",
   "K"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "r": [
    0.1,
    2
   ],
   "D": [
    0.01,
    1
   ],
   "K": [
    10,
    1000
   ]
  },
  "train": "v6/fisher_wave_speed__s42.csv",
  "holdout": "v6/fisher_wave_speed__s42_holdout.csv",
  "train_sha256": "4564ff7bfbd85c52d8714dfbc2b738caf8c8fbec3c4e97e01a060fb59dc5b943",
  "holdout_sha256": "466f784268e6e82bbe73c54c867830d2c42a5990066b7f6a42d4deb0922e9361"
 },
 {
  "suite": "v6",
  "id": "island_biogeography",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)",
  "names": [
   "P",
   "I0",
   "E0",
   "d",
   "A"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "P": [
    100,
    1000
   ],
   "I0": [
    0.1,
    1
   ],
   "E0": [
    0.1,
    1
   ],
   "d": [
    0,
    500
   ],
   "A": [
    1,
    100,
    "log"
   ]
  },
  "train": "v6/island_biogeography__s42.csv",
  "holdout": "v6/island_biogeography__s42_holdout.csv",
  "train_sha256": "ab3a0b0c8d0ed058f7c0ae5f12bc22f167b6ff9ec4367431f4e7c036b491b23e",
  "holdout_sha256": "0b1b03e93cd4dae411b6dc50567de495e8a22ee0d722bed5a86887ba83b129d4"
 },
 {
  "suite": "v6",
  "id": "hh_alpha_n",
  "seed": 42,
  "noise": 0.0,
  "domain": "biology",
  "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)",
  "names": [
   "V"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "V": [
    -60,
    5
   ]
  },
  "train": "v6/hh_alpha_n__s42.csv",
  "holdout": "v6/hh_alpha_n__s42_holdout.csv",
  "train_sha256": "8b91a7997c7d7b6c9cd671d6b430ff16a8cb17cc672a36cc3ea90ba1058abed7",
  "holdout_sha256": "c9f75166bd81fa7772bef79929bc02f6b1a457dabb77eb37008751c3856fcc81"
 },
 {
  "suite": "v6",
  "id": "enzyme_mixed_inhibition",
  "seed": 42,
  "noise": 0.01,
  "domain": "biology",
  "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))",
  "names": [
   "Vmax",
   "Sb",
   "Km",
   "Ii",
   "Ki",
   "Kip"
  ],
  "n_train": 600,
  "n_holdout": 600,
  "var_ranges": {
   "Vmax": [
    1,
    10
   ],
   "Sb": [
    0.1,
    50,
    "log"
   ],
   "Km": [
    1,
    10
   ],
   "Ii": [
    0,
    5
   ],
   "Ki": [
    0.5,
    5
   ],
   "Kip": [
    1,
    10
   ]
  },
  "train": "v6/enzyme_mixed_inhibition__s42.csv",
  "holdout": "v6/enzyme_mixed_inhibition__s42_holdout.csv",
  "train_sha256": "b82aea17da14b36178a95cfb5b7ccad046fefff24b3929e5fbdbec640623453f",
  "holdout_sha256": "7c24ab2a72a987c9ebf30e786c08de012c70866a56631f62647b046ea990d8b7"
 },
 {
  "suite": "v6",
  "id": "ckd_epi_2021",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age",
  "names": [
   "Scr",
   "Age"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Scr": [
    0.5,
    4
   ],
   "Age": [
    20,
    90
   ]
  },
  "train": "v6/ckd_epi_2021__s42.csv",
  "holdout": "v6/ckd_epi_2021__s42_holdout.csv",
  "train_sha256": "82bef046a5c85c5ebb0a3c1acda336f225e90a61b88e9753a838d6fe068d681d",
  "holdout_sha256": "faa288e60fffb3ae2fcc00c0bbfe9ed1dd7ad2fa47e803de1fbfc2461e4c92d0"
 },
 {
  "suite": "v6",
  "id": "bateman_oral_absorption",
  "seed": 42,
  "noise": 0.01,
  "domain": "medicine",
  "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))",
  "names": [
   "F",
   "Dose",
   "ka",
   "ke",
   "V",
   "t"
  ],
  "n_train": 600,
  "n_holdout": 600,
  "var_ranges": {
   "F": [
    0.5,
    1
   ],
   "Dose": [
    100,
    500
   ],
   "ka": [
    0.8,
    3
   ],
   "ke": [
    0.05,
    0.4
   ],
   "V": [
    20,
    80
   ],
   "t": [
    0.5,
    24
   ]
  },
  "train": "v6/bateman_oral_absorption__s42.csv",
  "holdout": "v6/bateman_oral_absorption__s42_holdout.csv",
  "train_sha256": "832899219d778b9b7ace3b1dbed6b886aa4aef6b211c014184ef361e47654fcd",
  "holdout_sha256": "b01ca7adacd84a61298758019e35674d815a889c54ea7d64faede421453963bd"
 },
 {
  "suite": "v6",
  "id": "two_compartment_bolus",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "C = A*exp(-al*t)+B*exp(-be*t)",
  "names": [
   "A",
   "al",
   "B",
   "be",
   "t"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "A": [
    5,
    50
   ],
   "al": [
    0.5,
    3
   ],
   "B": [
    1,
    10
   ],
   "be": [
    0.02,
    0.3
   ],
   "t": [
    0,
    24
   ]
  },
  "train": "v6/two_compartment_bolus__s42.csv",
  "holdout": "v6/two_compartment_bolus__s42_holdout.csv",
  "train_sha256": "d80a73992aa61aff50f032d2b63d16eeef52021028026093fa5dad3a9813f56f",
  "holdout_sha256": "00227d7560e7abb8db58857ed864d5ca448602c53aba2be6a445fb36e02711c3"
 },
 {
  "suite": "v6",
  "id": "meld_na",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)",
  "names": [
   "Ml",
   "Na"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Ml": [
    6,
    40
   ],
   "Na": [
    125,
    137
   ]
  },
  "train": "v6/meld_na__s42.csv",
  "holdout": "v6/meld_na__s42_holdout.csv",
  "train_sha256": "7fc02f2bf3c317830a2f993a4d036144cab50e434d88c65762700630a2ce4f29",
  "holdout_sha256": "4cc0050e5d03204861be0b73834d3d304f42414893f4dc5ece2c9bcf2eefd6be"
 },
 {
  "suite": "v6",
  "id": "sampson_ldl",
  "seed": 42,
  "noise": 0.01,
  "domain": "medicine",
  "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44",
  "names": [
   "TC",
   "HDL",
   "TG"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "TC": [
    120,
    300
   ],
   "HDL": [
    25,
    90
   ],
   "TG": [
    50,
    400
   ]
  },
  "train": "v6/sampson_ldl__s42.csv",
  "holdout": "v6/sampson_ldl__s42_holdout.csv",
  "train_sha256": "f5c2ad65d229c968bddf760fa7641370f28a8d58f4f5da0cbec0e5ebab648685",
  "holdout_sha256": "cceb1b0a3c6f96639430c3037330b27c631ce7f7b638ffa792a79048706ef06b"
 },
 {
  "suite": "v6",
  "id": "oxygenation_index",
  "seed": 42,
  "noise": 0.02,
  "domain": "medicine",
  "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)",
  "names": [
   "MAP",
   "FiO2",
   "PaO2",
   "PEEP"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "MAP": [
    5,
    25
   ],
   "FiO2": [
    0.21,
    1
   ],
   "PaO2": [
    40,
    300
   ],
   "PEEP": [
    5,
    15
   ]
  },
  "train": "v6/oxygenation_index__s42.csv",
  "holdout": "v6/oxygenation_index__s42_holdout.csv",
  "train_sha256": "9e2c0b06db7aa5917a5887749d5c0db75e6c5d3e9657a5e95130a09164bf33be",
  "holdout_sha256": "b79d87dc017226af028a0d47d53d883647e098186095ab55342eb1497e9e3e6e"
 },
 {
  "suite": "v6",
  "id": "map_heart_rate_adjusted",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)",
  "names": [
   "SBP",
   "DBP",
   "HR"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "SBP": [
    100,
    180
   ],
   "DBP": [
    50,
    100
   ],
   "HR": [
    50,
    150
   ]
  },
  "train": "v6/map_heart_rate_adjusted__s42.csv",
  "holdout": "v6/map_heart_rate_adjusted__s42_holdout.csv",
  "train_sha256": "8e6abe22460336bc6b7866ec3e79fdc1cf8513918cdb53f11cc65e804d1b5668",
  "holdout_sha256": "3b210a1da396772343dd3fde8463e719a14bcc0adad02e872c127c8cdb5a5a30"
 },
 {
  "suite": "v6",
  "id": "serum_osmolality",
  "seed": 42,
  "noise": 0.01,
  "domain": "medicine",
  "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)",
  "names": [
   "Na",
   "Glu",
   "BUN",
   "Kp"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Na": [
    130,
    150
   ],
   "Glu": [
    70,
    400
   ],
   "BUN": [
    5,
    60
   ],
   "Kp": [
    3,
    6
   ]
  },
  "train": "v6/serum_osmolality__s42.csv",
  "holdout": "v6/serum_osmolality__s42_holdout.csv",
  "train_sha256": "4a26b58ab81cf17c9fd21bed42b149743d8a29bdded0600e8d409b3ee36575cb",
  "holdout_sha256": "099ba2f9adf5fa1b4eed4708fa526ad461329e4b35e7a70a7bcd32e8ca01191a"
 },
 {
  "suite": "v6",
  "id": "haycock_bsa",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)",
  "names": [
   "W",
   "H",
   "Age"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "W": [
    3,
    120,
    "log"
   ],
   "H": [
    50,
    200
   ],
   "Age": [
    1,
    80
   ]
  },
  "train": "v6/haycock_bsa__s42.csv",
  "holdout": "v6/haycock_bsa__s42_holdout.csv",
  "train_sha256": "fa0167d5ad6dea2e44751665cfaebac75c8542cf3bcaa604d3c6cd639a72cc4b",
  "holdout_sha256": "fc0f8564a1edf8bd8e2a7bae991db50665a0fa628249b6834d2ef038515cdc5e"
 },
 {
  "suite": "v6",
  "id": "katch_mcardle_bmr",
  "seed": 42,
  "noise": 0.01,
  "domain": "medicine",
  "formula": "BMR = 370+21.6*W*(1-BF/100)",
  "names": [
   "W",
   "BF"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "W": [
    40,
    120
   ],
   "BF": [
    5,
    45
   ]
  },
  "train": "v6/katch_mcardle_bmr__s42.csv",
  "holdout": "v6/katch_mcardle_bmr__s42_holdout.csv",
  "train_sha256": "7f27b50db26deef07ea2545ead60b4609f4f4a7afb3b0e689872e6cd86925aed",
  "holdout_sha256": "3e10507232fddcac2c8c3cfc2946218973f30ce15346da50022322baf36cba54"
 },
 {
  "suite": "v6",
  "id": "fick_oxygen_consumption",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))",
  "names": [
   "CO",
   "Hb",
   "SaO2",
   "SvO2",
   "PaO2",
   "PvO2"
  ],
  "n_train": 600,
  "n_holdout": 600,
  "var_ranges": {
   "CO": [
    3,
    8
   ],
   "Hb": [
    8,
    17
   ],
   "SaO2": [
    0.9,
    1
   ],
   "SvO2": [
    0.55,
    0.8
   ],
   "PaO2": [
    60,
    100
   ],
   "PvO2": [
    30,
    45
   ]
  },
  "train": "v6/fick_oxygen_consumption__s42.csv",
  "holdout": "v6/fick_oxygen_consumption__s42_holdout.csv",
  "train_sha256": "18902b2bb342843ea25bf632a6eb2c0bd5d51cf9857ef3e7f2c6118cdb64b028",
  "holdout_sha256": "84c2191ecb13c3e30d41bd3a1f05236b08a6e503dc749f847656a65507568787"
 },
 {
  "suite": "v6",
  "id": "bliss_drug_combination",
  "seed": 42,
  "noise": 0.0,
  "domain": "medicine",
  "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))",
  "names": [
   "Ca",
   "Ia",
   "Cb",
   "Ib"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Ca": [
    0.1,
    10,
    "log"
   ],
   "Ia": [
    0.5,
    5
   ],
   "Cb": [
    0.1,
    10,
    "log"
   ],
   "Ib": [
    0.5,
    5
   ]
  },
  "train": "v6/bliss_drug_combination__s42.csv",
  "holdout": "v6/bliss_drug_combination__s42_holdout.csv",
  "train_sha256": "1e996edfcafb5f924aa2a768949b4718e00bc3ead1d3b7a150856e86eab86d6d",
  "holdout_sha256": "a85b3941044977309d7a704d9269d27d582ff2c52d79fb6b233ffd5f27f07503"
 },
 {
  "suite": "v6",
  "id": "annuity_present_value",
  "seed": 42,
  "noise": 0.0,
  "domain": "finance",
  "formula": "PV = Pmt*(1-(1+r)^(-n))/r",
  "names": [
   "Pmt",
   "r",
   "n"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Pmt": [
    100,
    5000
   ],
   "r": [
    0.01,
    0.12
   ],
   "n": [
    1,
    40
   ]
  },
  "train": "v6/annuity_present_value__s42.csv",
  "holdout": "v6/annuity_present_value__s42_holdout.csv",
  "train_sha256": "c9a0fd6895cb6f02bf66fc6bcab1ced2620d5261797cf38dc89b2daea6a1466e",
  "holdout_sha256": "97a875ce1954cb1c76853acd951e03604bcb46ae832e25633914789771fae6da"
 },
 {
  "suite": "v6",
  "id": "loan_payment",
  "seed": 42,
  "noise": 0.0,
  "domain": "finance",
  "formula": "A = P*r*(1+r)^n/((1+r)^n-1)",
  "names": [
   "P",
   "r",
   "n"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "P": [
    1000,
    500000,
    "log"
   ],
   "r": [
    0.002,
    0.012
   ],
   "n": [
    12,
    360
   ]
  },
  "train": "v6/loan_payment__s42.csv",
  "holdout": "v6/loan_payment__s42_holdout.csv",
  "train_sha256": "8a122c3d0c27608427e2f95664f52246f9d917d38c8413680790a32c06de48b6",
  "holdout_sha256": "bcb13437503450d96a262b167237d2e68071b5100bbeb74822b08e2e20de067b"
 },
 {
  "suite": "v6",
  "id": "growing_annuity_fv",
  "seed": 42,
  "noise": 0.0,
  "domain": "finance",
  "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)",
  "names": [
   "Pmt",
   "r",
   "g",
   "n"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Pmt": [
    100,
    1000
   ],
   "r": [
    0.05,
    0.12
   ],
   "g": [
    0,
    0.04
   ],
   "n": [
    1,
    30
   ]
  },
  "train": "v6/growing_annuity_fv__s42.csv",
  "holdout": "v6/growing_annuity_fv__s42_holdout.csv",
  "train_sha256": "4af2a130fbfb2d25e1b10c9898bf1dfcd2f143692d7c136e89a575b8c299340b",
  "holdout_sha256": "ecec457dc37027cd1659dfcd74688ba9975835b78ed5787e709ae66a0d2ba023"
 },
 {
  "suite": "v6",
  "id": "coupon_bond_price",
  "seed": 42,
  "noise": 0.0,
  "domain": "finance",
  "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)",
  "names": [
   "Cpn",
   "y",
   "n",
   "Fv"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Cpn": [
    10,
    80
   ],
   "y": [
    0.01,
    0.1
   ],
   "n": [
    1,
    30
   ],
   "Fv": [
    500,
    1500
   ]
  },
  "train": "v6/coupon_bond_price__s42.csv",
  "holdout": "v6/coupon_bond_price__s42_holdout.csv",
  "train_sha256": "43ee88e2e063b6894b29d70f01a69f6de2f860b50973b1fb9fe2bef4830fb11b",
  "holdout_sha256": "47e4f347bad4f4122b415dc5359993dfc668b7c164f834aa129dd70ef0ce04bb"
 },
 {
  "suite": "v6",
  "id": "annuity_duration",
  "seed": 42,
  "noise": 0.0,
  "domain": "finance",
  "formula": "D = (1+y)/y-n/((1+y)^n-1)",
  "names": [
   "y",
   "n"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "y": [
    0.01,
    0.15
   ],
   "n": [
    2,
    40
   ]
  },
  "train": "v6/annuity_duration__s42.csv",
  "holdout": "v6/annuity_duration__s42_holdout.csv",
  "train_sha256": "1b9f34da56133abb5598cfc7f9b1bb730338bbf5132397e42209b80841334d3e",
  "holdout_sha256": "150d6a986b8fca49a2c312bf2822887f9e4e1f169c35b23f0f6060aafc494916"
 },
 {
  "suite": "v6",
  "id": "black_scholes_d1",
  "seed": 42,
  "noise": 0.0,
  "domain": "finance",
  "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))",
  "names": [
   "S0",
   "K",
   "r",
   "s",
   "T"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "S0": [
    50,
    150
   ],
   "K": [
    50,
    150
   ],
   "r": [
    0,
    0.08
   ],
   "s": [
    0.1,
    0.6
   ],
   "T": [
    0.1,
    3
   ]
  },
  "train": "v6/black_scholes_d1__s42.csv",
  "holdout": "v6/black_scholes_d1__s42_holdout.csv",
  "train_sha256": "f36b25c001c47cf4782ab365015043930affa465747d0603b95a31d0f6fe11ca",
  "holdout_sha256": "e3d5e8c41c5a9cb44d2481d9e5e492ae79d79f5b73e938665deb227915b52f62"
 },
 {
  "suite": "v6",
  "id": "two_stage_dividend_discount",
  "seed": 42,
  "noise": 0.0,
  "domain": "finance",
  "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)",
  "names": [
   "D0",
   "g1",
   "g2",
   "r",
   "n"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "D0": [
    1,
    5
   ],
   "g1": [
    0.02,
    0.08
   ],
   "g2": [
    0,
    0.03
   ],
   "r": [
    0.09,
    0.14
   ],
   "n": [
    1,
    10
   ]
  },
  "train": "v6/two_stage_dividend_discount__s42.csv",
  "holdout": "v6/two_stage_dividend_discount__s42_holdout.csv",
  "train_sha256": "a521158654c1e7b65672f8338190eacad01df7c860f571cb085402703a52505b",
  "holdout_sha256": "6405cbed22b64e3a5441a548a215e9be68e41d28817042931ce2fef65ca66fbc"
 },
 {
  "suite": "v6",
  "id": "two_asset_volatility",
  "seed": 42,
  "noise": 0.0,
  "domain": "finance",
  "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)",
  "names": [
   "w",
   "s1",
   "s2",
   "rho"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "w": [
    0,
    1
   ],
   "s1": [
    0.1,
    0.4
   ],
   "s2": [
    0.1,
    0.4
   ],
   "rho": [
    -0.5,
    0.9
   ]
  },
  "train": "v6/two_asset_volatility__s42.csv",
  "holdout": "v6/two_asset_volatility__s42_holdout.csv",
  "train_sha256": "075b53b41da6d9a7a02f18c6f7a30533ed25d2dee8b6d2faa890c2b9f7f84acf",
  "holdout_sha256": "f03ee403e7741e2d3609150963b447933757c325622af20245eb80ca20f3db89"
 },
 {
  "suite": "v6",
  "id": "kelly_fraction",
  "seed": 42,
  "noise": 0.01,
  "domain": "finance",
  "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)",
  "names": [
   "p",
   "b",
   "W"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "p": [
    0.4,
    0.9
   ],
   "b": [
    0.5,
    5
   ],
   "W": [
    100,
    10000
   ]
  },
  "train": "v6/kelly_fraction__s42.csv",
  "holdout": "v6/kelly_fraction__s42_holdout.csv",
  "train_sha256": "10627890f0183e82f0b6767003ad9b30bb2712c5cda885b939a857358360d84c",
  "holdout_sha256": "bf62f16b9a54ee2db7f507d94b645033f466ef09baa15125538bc317569d3c98"
 },
 {
  "suite": "v6",
  "id": "effective_annual_rate",
  "seed": 42,
  "noise": 0.0,
  "domain": "finance",
  "formula": "EAR = (1+r/m)^m-1",
  "names": [
   "r",
   "m"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "r": [
    0.01,
    0.2
   ],
   "m": [
    1,
    365,
    "log"
   ]
  },
  "train": "v6/effective_annual_rate__s42.csv",
  "holdout": "v6/effective_annual_rate__s42_holdout.csv",
  "train_sha256": "c284b987bfe504af03822b2cbf8f470b0453892fae25d93e9acb2425f42fcd06",
  "holdout_sha256": "4fbeec69eeab5585d5c37f09a8ad782581ff3facc03d5980c3727963464fcd0d"
 },
 {
  "suite": "v6",
  "id": "mortgage_remaining_balance",
  "seed": 42,
  "noise": 0.0,
  "domain": "finance",
  "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)",
  "names": [
   "P",
   "r",
   "n",
   "k"
  ],
  "n_train": 600,
  "n_holdout": 600,
  "var_ranges": {
   "P": [
    10000,
    500000,
    "log"
   ],
   "r": [
    0.002,
    0.01
   ],
   "n": [
    120,
    360
   ],
   "k": [
    0,
    119
   ]
  },
  "train": "v6/mortgage_remaining_balance__s42.csv",
  "holdout": "v6/mortgage_remaining_balance__s42_holdout.csv",
  "train_sha256": "141067d1d0058db227db6b2ba25a83c8c28cef62385849951d4ab3240c25b170",
  "holdout_sha256": "882faa04d9f50c97ff564bfa5d4d4797235bab3857f7f7db1a2b74c817be2153"
 },
 {
  "suite": "v6",
  "id": "real_cagr",
  "seed": 42,
  "noise": 0.01,
  "domain": "finance",
  "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1",
  "names": [
   "Ve",
   "Vs",
   "n",
   "infl"
  ],
  "n_train": 400,
  "n_holdout": 400,
  "var_ranges": {
   "Ve": [
    100,
    10000,
    "log"
   ],
   "Vs": [
    100,
    1000
   ],
   "n": [
    1,
    30
   ],
   "infl": [
    0,
    0.08
   ]
  },
  "train": "v6/real_cagr__s42.csv",
  "holdout": "v6/real_cagr__s42_holdout.csv",
  "train_sha256": "fd9a3aad731c1f63eeb05543a2bfeb5729692e0f6c3688d9c6d5524f8e2eebf7",
  "holdout_sha256": "39b503b4deb052af081e8c0e73237db399b3f36c51ce5b8ee16f7f14485f07c1"
 }
]

==> anc/competitors/data/v1/anion_gap__s42.csv <==
x0,x1,x2,y
145.47912097111927,99.528910871637379,26.862964637488592,19.087245461993302
138.77756879504105,108.77662843273332,21.805838053559746,8.195102308747984
147.17195839822764,106.71941053147273,28.680233485412344,11.772314381342568
143.94736058118727,96.658826164941658,25.125966576341369,22.162567839904241
131.883546957753,109.95551986756359,19.512316100959517,2.4157109892298863
149.51244703273511,108.18800036461617,19.724623937466411,21.599822730652527
145.22279403980707,99.25862656796059,26.317145123156418,19.647022348690061
145.72128610553906,107.55344869491407,20.075327237304936,18.092510173320061
132.56227265351092,96.59629297807075,24.08751241898452,11.878467256455647
139.00771875791133,109.98657095711359,29.901293711144529,-0.88014591034677991
137.41596048465163,104.98527104159805,18.048091256800074,14.382598186253507
148.53529977697204,104.75187523338195,18.198957622770685,25.584466920819402
142.87730240161329,96.356610904761993,29.917014983166077,16.603676513685222
146.45523226541661,108.45550098344938,25.015666009609987,12.984065272357242
138.86828397654662,95.434992548067044,19.522919706222158,23.91037172225742
134.54477443569553,98.6124208706172,28.767626397049124,7.1647271680292057
141.09169574031671,97.145328127499525,28.564563601532306,15.381804011284878
131.27634512208351,106.65151911038328,24.434404957336504,0.19042105436373191
146.55262343985163,97.973063408193468,25.46150435832908,23.118055673329081
142.63328798244129,108.65957340696328,21.278246298010515,12.695468277467498
145.16175480170747,104.84403558991235,18.606236356464063,21.711482855331059
137.09051936259738,95.542440657420443,25.134811306690374,16.41326739848656
149.41396048789807,95.081447511930506,21.537062318433158,32.795450657534403
147.86242242644394,95.774868755215991,25.963452559924221,26.12410111130373
145.56766994147523,104.08887766471591,28.034942122111215,13.443850154648107
133.89277415703936,107.02222716289123,18.21792652697237,8.6526204671757583
139.33442007454067,98.578292309410827,25.148565296228728,15.607562468901119
130.87607531574457,107.7411326438461,20.775366476242226,2.3595761956562455
133.08578984135096,95.858479102298901,28.486661974845617,8.7406487642064405
143.6609790648491,107.01445780462514,21.043974078741943,15.60254718148202
144.89524311815634,108.91693145258421,25.329241598825021,10.649070066747115
149.35019464868421,106.58162598656571,24.642490081075337,18.12607858104316
136.51650716276305,105.47181175967955,22.753998000710986,8.2906974023725084
137.40919412069738,107.56970327983075,26.13144916319753,3.708041677669101
139.39111622551616,95.602269493205995,26.709235616585207,17.079611115724955
133.78942718168571,98.026731660785828,24.803253543832643,10.95944197706724
132.59843010670943,96.873855189584646,27.101066846217051,8.6235080709077323
139.51409852451869,102.5679648528948,29.80100491191525,7.1451287597086335
134.53818698101767,106.17782192493267,23.031268654809661,5.3290964012753399
143.39627989365022,104.45017766864598,24.17499662262637,14.771105602377869
138.74303837744662,107.76696649642902,18.14963853529456,12.826433345723043
146.65356392115675,97.328194886616359,27.552342675724539,21.773026358815848
144.005302040045,106.01931637902743,24.242760804551928,13.743224856465638
136.24733282764083,97.895622363033567,22.895537164326782,15.456173300280483
146.64519602790403,99.061381269766997,19.128863557072748,28.45495120106429
146.09528714993604,105.64857045921956,28.675877060104767,11.770839630611718
137.7495675806035,109.70307177348023,22.740086880486679,5.3064089266365855
135.76656207860489,104.17315408965604,26.190979178510645,5.4024288104382094
143.64991007949951,95.817504724869437,19.792489876417811,28.039915478212258
132.7950496721862,104.244634548913,29.538595554492389,-0.98818043121919175
133.99816404950218,95.635258273702505,20.14130114186197,18.221604633937705
130.14724539502012,108.26218567050226,20.394503914793884,1.4905558097239755
145.73848755004278,105.64367427650932,28.307794326692566,11.787018946840895
143.29701713184065,97.596917696337542,28.950992929703176,16.749106505799929
144.10330757252672,96.375815087362966,20.545768890279618,27.181723594884133
145.61458062043937,97.75299843320478,23.637610658097934,24.223971529136655
139.17831551076679,109.70040769331288,26.801938854753956,2.6759689626999545
141.37482391905786,101.87840963687735,28.54038880572962,10.95602547645089
132.79593996255315,106.76121422512112,22.548632340447661,3.4860933969843657
132.29060147071948,104.54612513161665,24.204233842193151,3.5402424969096806
143.36805923580943,103.58619724937957,26.900596926236819,12.881265060193041
139.42192412286266,97.176953819975751,26.773631719833546,15.471338583053367
141.30472212962377,109.19036680337143,27.395521560313018,4.7188337659393191
145.29997714832052,99.520139487720769,24.839205823698315,20.940631836901439
142.6943664000118,103.67025823711313,19.255381161657304,19.768727001241366
141.07158801315992,105.496639168836,28.847679490536478,6.7272693537874488
141.18414321490826,104.73849732867963,28.38687047185234,8.0587754143762922
136.07900196125223,109.10891614543277,27.577169229819997,-0.60708341400053811
130.61635669135879,97.226584848800869,19.198349725928754,14.191422116629166
138.73434778464724,102.62529107670413,20.452768404977149,15.656288302965962
134.29169345639059,101.06051586111148,26.923204381291825,6.3079732139872817
138.17057287449273,102.11253094223927,18.277681134983357,17.780360797270102
147.06806146536331,96.788262892966173,29.750695604487355,20.529102967909786
134.67878971730681,97.011419148091477,22.525736164268167,15.141634404947169
131.16605483378132,99.171133186718862,26.631750404289882,5.3631712427725731
135.62767784043993,99.570569056412467,28.65085306185652,7.4062557221709433
135.87187515533367,101.41854820522025,22.735558657800986,11.717768292312435
143.23833029453789,104.16481320554942,21.829589863195991,17.243927225792476
141.14064304682557,104.51943676127394,25.30489354677896,11.316312738772677
145.67796418212828,101.17716344878356,24.971872484976608,19.528928248368111
143.28627080654775,101.13174664143045,22.909679731497565,19.244844433619729
138.12773722880141,98.264427900454436,25.221297070412501,14.642012257934471
146.28040769332068,103.82459372613512,29.224576434797939,13.231237532387624
133.33945839815408,99.755613669758574,23.611683079519157,9.972161648876348
130.4542414626772,95.540897514160449,20.360906169007578,14.552437779509177
131.80095721551282,101.2760006623529,22.526471794596048,7.9984847585638761
144.447187011929,102.11199012635255,22.729283791117425,19.605913094459027
139.23754460502775,98.383893023063166,19.573304316314637,21.280347265649947
133.22543558067204,103.58686899683174,19.954458006654658,9.6841085771856434
140.02089550206728,103.48657850647882,26.214744880724126,10.319572114864329
133.04624205426336,105.53003271665557,22.073733050506831,5.4424762871009591
143.92640750155471,104.71922723301815,29.458780702269692,9.748399566266869
138.92312551148061,104.78649584781547,20.923160944303291,13.213468719361842
137.62042452192964,99.743212277360641,19.187094061257866,18.690118183311128
136.03024178295752,106.81148332978931,27.042054756003097,2.1767036971651095
142.60565186237778,103.23716575399519,28.572432623014443,10.796053485368155
137.23625221106781,101.47127292769835,21.337360282457855,14.427619000911601
131.75299838632202,104.39018721411585,20.425057219745735,6.9377539524604295
132.36011804241031,100.40986001675381,20.229193618453046,11.72106440720345
149.23795329099028,102.69108866910138,24.264147616398148,22.282717005490753
148.17161381415215,106.05058532723331,23.620999694961252,18.500028791957593
143.99414267621501,108.29604330085562,21.11327807825441,14.58482129710498
135.31739922919039,108.81585795942787,18.542077403873115,7.959463865889397
149.38352754695447,102.55449387774649,23.777896083915369,23.051137585292604
145.5750180793159,102.80412672110853,29.511988171627301,13.258903186580064
144.33780378317991,106.99805616145755,25.830230409031959,11.509517212690394
138.98723004287578,99.716760376163023,23.946078679543419,15.324390987169338
135.44483123690318,107.56073543517603,19.328304888355394,8.5557909133717622
131.92781924306999,102.41212469776136,21.029235486595049,8.4864590587135851
148.05204793087682,96.737850865029031,21.537287394894513,29.77690967095328
139.11552579667222,96.080887206094161,27.177642631286812,15.856995959291243
134.04726729590462,107.62989816559195,28.52052956717543,-2.1031604368627654
136.11913248301306,95.833518753603173,28.819702242797263,11.465911486612626
141.58439137883792,99.209171542004839,29.814823299009049,12.560396537824033
133.53545565878463,100.01195060752319,29.78840019725439,3.7351048540070479
147.13228568184752,97.594916677873911,29.435989593215776,20.101379410757833
145.17039059670421,99.708400547029839,18.861865686034612,26.600124363639758
144.38925911901873,106.14038850087628,19.653522431133663,18.595348187008785
138.64186079550208,95.220242653401058,21.653598317712394,21.768019824388631
142.54617681404886,107.4076013678103,24.634779048773538,10.503796397465024
141.6819593782547,107.84822035361837,19.16373466446575,14.67000436017058
142.99693203109641,100.58392359787322,28.14956349362571,14.263444939597473
131.68888642279779,97.304193485909522,25.401074148927709,8.9836187879605625
138.3161480434122,104.01260611917621,24.508372827626459,9.7951690966095271
130.83228347723784,96.795088337973411,19.983735880407494,14.053459258856932
139.87981638489038,100.47379041617378,21.039065692802367,18.366960275914224
136.59722424665571,109.37643771351459,19.923744299787096,7.297042233354027
132.89048377732092,109.93196708875456,28.223197893537584,-5.2646812049712217
132.06805935445104,106.58157337031878,25.01073432073462,0.47575166339763797
141.75289144355423,99.664422648811495,26.8215531302356,15.266915664507138
133.41185937073772,105.31497573749138,21.55239435492031,6.5444892783260258
148.50240236753595,105.5810954822602,22.455031645059325,20.466275240216429
141.62122279400791,100.81762542745474,22.858259573118406,17.945337793434756
136.93739609069675,104.6133295187924,27.120179660928418,5.2038869109759354
141.81830982962833,95.160914674635137,27.268235852094818,19.389159302898378
130.45607742059394,98.135864879033619,20.48176233016838,11.838450211391944
149.1711842648289,102.87632454450892,29.298466280857188,16.996393439462789
139.64606873885799,97.456269563874443,19.447864049324238,22.74193512565931
145.65470454500573,97.488603018147998,28.753464989083565,19.412636537774166
131.65459999844876,107.54456435825357,19.204747747797711,4.9052878923974816
139.73316661676321,109.83699504025408,21.174477733815735,8.7216938426933979
139.81413988709042,103.33954142042673,28.157742432815482,8.3168560338482109
148.75652909949966,107.5860459632257,20.153904868153049,21.016578268120909
141.4345610475215,109.85482496489409,22.962815175719637,8.6169209069077688
139.46978802113907,97.123938328531622,23.398311599329514,18.947538093277931
135.33951326183788,101.72368419881526,20.943107676278515,12.672721386744101
136.63137994685104,100.8885907376288,26.522942416031839,9.2198467931903991
140.41344804943077,96.200739254692778,28.216015792826447,15.996693001911545
138.77822920610095,106.32995259192117,28.494901678266864,3.9533749359129118
130.43224159760661,101.50668540983889,22.071865748838732,6.8536904389289788
146.52583848388716,102.03990401285601,24.370204731453775,20.115729739577368
147.92321543679535,97.260094607198596,20.980876846387819,29.682243983208931
132.80498177997222,97.71389978346302,20.937558018601745,14.153523977907458
141.08072287078099,108.60655433234322,19.935048754223089,12.539119784214677
132.17151482270887,95.669736334614186,29.280228129690176,7.2215503584045102
143.44480186079625,98.492784274155596,28.65586594326696,16.29615164337369
135.62467567678016,99.380889954717929,27.328304559932306,8.9154811621299217
143.18845269383803,102.3529631360238,24.21193825545275,16.623551302361477
144.53989228573766,103.79667759522194,23.887294986142464,16.855919704373264
145.37294983835315,102.39934963776,24.356947994189976,18.616652206403177
132.15481891911793,96.261730018353234,24.438816162925072,11.454272737839624
148.32023690275216,98.655011810835703,23.214757016372282,26.450468075544173
134.60427981789761,107.65382577143812,19.58105799470481,7.3693960517546735
130.7482511235236,104.56383050717689,19.507966234422433,6.6764543819242803
141.09704938782966,104.73723575201412,29.4269965901482,6.9328170456673419
137.41844567724877,105.05304883027033,23.784369115036206,8.5810277319422354
146.59579486264826,106.44354528559293,29.438466298862267,10.713783278193063
146.16502944128604,95.871627225821712,19.962922532521318,30.330479682943007
136.34277785645432,100.49912577398919,24.652998624479203,11.190653457985924
149.05798790139491,103.09291152892519,20.49260704021847,25.472469332251254
135.81835676280238,100.07684724945989,21.038215273519217,14.703294239823276
140.30114258463431,107.66718309930779,18.360654945134144,14.27330454019237
135.11930181135205,102.23858762880941,19.427439728882536,13.453274453660097
148.72087140097926,106.52941384189069,29.002180891550349,13.189276667538227
133.29215635164036,107.78023275321753,21.858395897787979,3.6535277006348466
130.89821238784657,102.57187224355248,25.297550542975099,3.0287896013189943
138.70194120006076,108.64328365807025,23.580169583871275,6.4784879581192385
149.84751128111674,103.80685910805471,22.80541494294334,23.235237230118688
147.83354532509827,107.75411448250583,24.382633096152816,15.696797746439628
144.97216038913899,100.10886193387286,20.246867335384099,24.616431119882034
147.81584981757049,102.48225437797228,29.863246782234917,15.470348657363296
147.86893279395727,102.97116561506867,27.819694424446354,17.078072754442246
140.37716720772897,96.574695738441065,26.899375592778185,16.903095876509724
136.31858103661585,100.9782876005231,23.62511156416743,11.715181871925321
145.44024864221976,108.76006508827514,19.83452546551603,16.845658088428586
143.23322526335522,104.46248360547114,29.047990299282816,9.7227513586012719
137.47315457747419,97.662598736554514,22.096644808580731,17.713911032338945
131.88933336123031,100.08283453414407,18.601280276363205,13.205218550723039
144.93579222698051,97.874045144940496,22.108844121727543,24.952902960312471
135.2492103184573,95.372346976978591,27.533484365950613,12.343378975528097
148.7362630106756,108.9119068775604,25.472504939858496,14.351851193256707
134.81941150011369,101.72310992385307,27.010063016938318,6.0862385593222967
132.45515864822971,99.613026086311791,27.523624606348527,5.3185079555693946
146.62225344249813,103.97715787336605,20.543455332966509,22.101640236165572
133.06568633248989,95.109716844395237,29.085399793118164,8.8705696949764885
133.58536616315479,99.170331599012201,23.255875235044471,11.159159329098117
141.98765583041688,105.54550198548338,25.668163791169974,10.773990053763526
147.4912408167493,104.50654659603894,18.027705271040904,24.956988949669448
133.92869331429148,109.72708921313803,29.920421980934137,-5.718817879780687
136.20647345800188,104.30536564487066,21.370756631569861,10.530351181561358
145.54809676482355,102.16258810441599,18.744757278481863,24.640751381925703
149.43652852121934,106.42148844776011,23.499144498438167,19.515895575021066
140.01482372404683,108.5499180794608,19.548360686184502,11.916544958401538
132.87795005102501,105.81043920077528,19.82792052189091,7.2395903283588225
130.27872575416404,109.44816835324069,25.587393756362523,-4.7568363554391695
134.59312059997711,106.73007756107266,22.715128698842797,5.1479143400616536
132.63644435573042,108.0020215739289,29.062229401859941,-4.4278066200584227
143.55317347225716,96.711561067754559,21.829877935296842,25.011734469205756
132.43665009257063,105.98620254490682,26.714161540606813,-0.26371399294299991
140.12659863241265,101.60133049291053,23.53319316185889,14.992074977643227
143.88524871285773,103.29655703616913,25.919415613551344,14.669276063137254
141.62233218441804,104.81153614223535,25.196344280591884,11.614451761590804
133.99551303320115,109.54722675058355,23.673407673107977,0.77487860950962428
146.08249052364525,109.76867122147436,29.400733135493248,6.9130861666776369
144.30814259231605,99.323423682318577,22.112563713059473,22.872155196937996
144.77968007831083,106.00630246156874,20.12682601499127,18.646551601750826
132.62115503114626,106.24975306902903,26.13712873055794,0.23427323155929258
132.4750760730069,100.19739291969573,28.152090735694905,4.1255924176162679
148.55125102013017,96.858046622963315,18.483044879279085,33.210159517887767
137.95156387649882,95.6142044042858,23.395592261072167,18.941767211140856
136.01897383561879,106.66014691293768,28.709852276247915,0.64897464643320291
139.77168090703066,102.34549612725358,26.99542342707441,10.430761352702664
143.25728425527166,109.78310254242389,29.90169259797154,3.5724891148762268
149.11246514093941,101.97460184290479,24.376965739166927,22.76089755886769
135.72892453764109,109.6687546861076,25.919948625613813,0.14022122591967445
148.49616858624054,101.1736400329109,21.629763373655138,25.69276517967451
130.49718982772512,106.90523225839959,29.370427195991908,-5.7784696266663786
141.10396084653649,96.272289084677482,22.396025862678435,22.435645899180578
142.67950223362169,103.33192565206646,26.862128552239543,12.485448029315688
132.11794807501508,107.03089680478587,22.837682449428982,2.2493688208002283
132.80679194127825,108.87052500829833,24.741827160755992,-0.80556022777607339
138.38228638632609,107.33874635926148,26.637390420258555,4.4061496068060535
149.32463824286364,95.554560908017606,24.107209821016252,29.662867513829784
141.92085106468747,100.59053511960101,28.885035922914103,12.445280022172351
148.66046443200423,95.730477084707772,23.031611855133722,29.898375492162739
146.08721831225941,96.63923436671837,25.764861577719902,23.683122367821138
139.34763203110583,105.12958443001226,22.108349199600649,12.109698401492924
145.69526898504375,105.69887294467547,22.897880018772156,17.098516021596126
130.35673567953975,106.6058102412744,23.28060129880263,0.47032413946272555
132.1828799353147,107.98184822083495,19.509684219747424,4.6913474947323301
146.58857229765474,106.09147202714765,19.10068414870808,21.39641612179901
145.93634176650323,107.01307388159948,26.009879077761095,12.913388807142656
134.65281483932867,95.734455647349193,25.866212860116626,13.052146331862851
140.61539181198106,98.518027256619476,25.954916570521142,16.142447984840437
142.12031641400023,104.32846660062869,18.2371973441123,19.554652469259242
147.35477907552021,107.87187956937235,21.918562112061359,17.5643373940865
142.0621431467745,95.067501874094887,20.373718167110361,26.620923105569254
138.25143138547361,102.71944013174524,27.337817070528146,8.194174183200218
137.48368086814367,105.15931099046595,28.327564816753561,3.9968050609241494
138.51764172747019,95.444109336929202,20.960164526713768,22.113367863827222
143.03862051159948,101.02033336330082,26.014189906175837,16.004097242122818
147.3498126350465,108.43452322075545,19.552353641499295,19.362935772791758
139.07793764152601,105.07419213283788,21.301830307220559,12.701915201467568
134.95679125902717,98.564875450408962,19.663853954801034,16.728061853817174
134.73324725995161,107.79171694447869,21.402249199190749,5.5392811162821687
144.92028560486892,100.22047135114272,26.096838568191334,18.602975685534869
146.33137526847821,107.80017006716089,28.923922922223028,9.6072822790942922
132.1055615970825,99.484154766783575,20.430268895090233,12.19113793520869
131.33117713910357,103.85480376324723,24.504948419408631,2.9714249564477093
141.88867327512904,100.95410101621751,26.416693214921189,14.517879043990341
132.92346488385397,99.122375761326012,29.435069621826788,4.3660195007011673
146.49328380912684,108.29836343257804,25.320725794646087,12.874194581902707
136.2066934784815,97.81390522909237,21.061283172328569,17.331505077060559
132.87743865942286,96.272173868536441,25.505737882967235,11.099526907919188
148.419409449749,100.1289040781849,21.845893940136193,26.444611431427901
133.31063445470556,105.76458721462352,29.713540688300494,-2.1674934482184476
135.69440164675871,107.11147408964422,22.796113621963642,5.7868139351508461
133.07226790384118,109.98115055100148,26.225132649132171,-3.1340152962924677
132.3098012733071,99.445430855167473,18.278730988161101,14.585639429978528
130.4229603267288,101.11912926696924,22.800737353617066,6.5030937061424936
131.10790818328519,97.052319170444392,28.501291359870137,5.5542976529706607
133.49282941871706,103.62307894434551,25.32272933319895,4.5470211411726069
131.06763865254351,109.96370055894376,23.327314636751716,-2.2233765431519643
141.82287632221943,105.51321515180987,29.231249993228712,7.0784111771808433
143.61429053599014,103.92819260620058,28.24781251376675,11.438285416022804
137.87260913664056,100.88553639382691,21.866588085875257,15.120484656938395
136.35982193904098,108.72948140428332,24.534580824496075,3.0957597102615892
140.09052474044461,102.45374894195524,23.877891073109552,13.758884725379815
147.50009884469216,97.015503699695927,25.586430001378346,24.898165143617888
147.02263253644412,100.48067694798701,22.009335203505067,24.532620384952047
130.86950124025583,96.007500032716507,20.930460009190661,13.931541198348661
133.62996819193049,98.029685565331718,28.952062023066432,6.6482206035323372
134.73489742208793,95.265031714998685,29.086493993982074,10.383371713107167
134.98775151664424,101.79919874750246,28.119874629143748,5.0686781399980312
141.42465303485545,104.51810397427695,29.738453169174736,7.1680958914037625
138.32524851406384,100.14938693568362,26.939898309356263,11.235963269023959
130.98508239855187,101.30572657257916,27.176006742743994,2.5033490832287129
137.47228276919142,109.38813909266864,27.151081103551689,0.93306257297109596
140.47505897435275,106.27944682362373,23.76729157130768,10.428320579421339
132.03343805807432,103.11284955417426,23.477426334171259,5.4431621697288044
146.6691710757712,99.268113126677378,20.882715313788037,26.518342635305789
131.0392373293021,108.45495198159493,25.737830332311486,-3.15354498460432
148.49683738036123,98.526456753209885,21.471841633228014,28.498538993923329
131.98226283159752,99.880140957750157,21.093700916428254,11.008420957419112
146.87149903195507,108.63597221634423,25.031536489152657,13.203990326458182
148.05306287855234,102.94313082927609,22.919788658700519,22.190143390575734
149.59141361173187,106.13476924126965,20.626279305535586,22.830365064926628
146.04051760547188,103.86117191245648,27.792672201033973,14.386673491981419
145.58955081542658,104.80158813514242,28.326839031532511,12.461123648751641
142.84966551991096,99.490749372722377,20.012394236133371,23.346521911055209
145.57992709156258,98.620580924399945,18.090084393599998,28.869261773562638
132.69104416826295,99.837385207529977,22.033559622352485,10.820099338380487
140.72136071895275,97.33162346125134,27.570130028169032,15.81960722953238
140.28445740380829,108.1147154793621,28.070086394811895,4.0996555296342905
147.15144288245114,99.248703998751708,19.659948841392591,28.242790042306837
139.25598731187031,103.42234091621577,27.292030814196615,8.5416155814579255
137.70178992200707,106.87961637712061,19.388450007713153,11.4337235371733
142.79126542474219,106.75736164063571,22.680751081878348,13.353152702228137
135.32926635001692,101.57579387876289,29.98331418014299,3.7701582911110378
132.79536821907914,102.14385962880088,20.311089878770918,10.340418711507336
139.55754548047491,109.92052623402537,19.847562990931518,9.7894562555180222
138.33778737189769,105.11896215468536,23.073603990561523,10.145221226650804
134.65139881057746,107.21957664676825,25.436022311638339,1.995799852170876
137.35023620230257,108.53830953828847,29.194809388959037,-0.3828827249449418
137.32784899652495,106.81384754344009,29.769853746396411,0.7441477066884481
136.54991128825091,97.777690174303515,18.835687639096736,19.936533474850659
137.58928159453859,103.43256100606358,19.655970208174864,14.500750380300147
143.71486690911891,96.528412359718175,27.488855686751926,19.69759886264881
135.93752949142569,104.79383189845997,21.247585827250326,9.8961117657153963
148.9771585343068,109.33024142281717,28.618188714076325,11.028728397413303
148.32696039076356,102.69098096450168,25.961439086749042,19.674540339512841
139.61820856600158,101.4945873930165,19.342137628568125,18.781483544416957
136.56722410009377,95.537641271272449,27.990351419088086,13.039231409733233
140.70869579660007,109.3966178349383,20.11627656009691,11.195801401564861
146.97120977547249,96.54504026195238,23.081944736155847,27.344224777364261
143.05174681120204,95.616186399572697,24.62621914271196,22.809341268917379
146.08783655894155,98.690999172574081,24.009193788963337,23.387643597404129
140.65444552131481,95.982956508775743,26.233954987381807,18.437534025157262
142.65835258535242,101.82676763617644,25.83224081843106,14.999344130744916
135.76311228364924,102.74131701885669,29.904504066336656,3.117291198455888
144.69786324620583,99.688549235428752,29.993062910690256,15.016251100086819
134.04809186251435,95.764407238623292,24.197512831627691,14.086171792263372
143.89596257636995,96.674005523738401,19.142389043530368,28.079568009101184
147.21438136651787,100.76756566984892,26.734119587624619,19.71269610904433
132.64205674603087,95.907926762398048,29.71996893859907,7.0141610450337559
142.28759481083839,105.4728458841487,21.819916651548244,14.994832275141444
131.90191496459869,98.105308122872174,23.534506630050885,10.26210021167563
144.51431256542853,99.531073531754572,23.09732309778547,21.885915935888484
131.68986437647041,100.91188665767146,18.617029854683153,12.160947864115798
148.71879645401253,101.24914449603722,26.067173174681336,21.402478783293979
132.74815860075606,95.02491061512201,22.240052340821613,15.483195644812433
149.1776049181816,96.681055564980468,27.449566495578026,25.046982857623107
146.01768352170194,107.94146845611317,27.985440903383832,10.090774162204937
141.87364008932707,95.018495937678622,27.854769439174145,19.000374712474301
145.65248209259093,102.62251033719312,22.999991976478562,20.029979778919248
145.90229677966173,102.34253009760812,21.858548186890793,21.701218495162813
148.92054125634661,99.996412415159568,26.985849356004657,21.938279485182385
135.06766707678375,101.46990530219675,27.616673206112676,5.9810885684743234
141.80151790716619,106.70871706289877,23.895089356696396,11.19771148757102
131.90098395128803,107.61805559322434,28.716372234435639,-4.4334438763719533
142.32331400048241,98.905228151228755,19.7269043529427,23.691181496310957
133.42582608185577,99.837356614515954,28.548825355907521,5.039644111432299
141.29901222944883,98.637242795424996,19.153142795662575,23.508626638361264
141.448610280677,102.19795100826597,19.842306264655367,19.408353007755661
139.31970305962454,105.2488753648822,24.406080159287526,9.664747535454822
140.45263551026247,98.423793131951314,18.810221762248979,23.218620616062175
145.27846780013175,99.961036130823004,18.633685216801325,26.683746452507421
145.98489433024133,108.95576926383725,18.006224929988466,19.022900136415611
139.84306431150858,95.72853934770437,23.235799916331157,20.878725047473058
141.99186883045223,101.91154407859349,27.295486575506757,12.784838176351982
148.62472471380204,105.67337062395167,18.418060203358987,24.533293886491382
132.39467177002246,97.256810173362112,25.827091277590263,9.3107703190700803
132.34207131800221,95.710610300082223,27.877527808994238,8.7539332089257513
131.75418023821535,97.073080574577958,20.016010182934455,14.665089480702942
143.15726570081057,108.78234790296024,19.762364817856852,14.612552979993477
138.37216601580758,95.138896727316848,28.329611683446434,14.903657605044298
145.48642832283687,97.824829622170284,27.877495319401135,19.784103381265453
143.42462826617185,95.469252693524666,24.467301195170243,23.488074377476941
136.67275516656477,96.659442013433051,27.830398551527765,12.182914601603954
147.96733094723072,104.30223929942444,19.113072929093939,24.55201871871234
145.25064294141305,98.624583631086281,22.733778215265055,23.892281095061712
135.41069881820351,103.53818075646015,26.853570673276472,5.0189473884668914
137.28384035544107,103.85293074149189,21.08942351188756,12.341486102061623
136.28879960408526,107.74152999634669,27.027946973202631,1.5193226345359392
133.1522329725,95.071120893678113,24.050143252689764,14.030968826132124
132.95566745084383,107.80054189013551,27.003191855378795,-1.8480662946704669
148.72254926751489,104.28678629640461,23.576155654287955,20.859607316822323
138.75808074397506,97.441152291574369,22.41485208266181,18.902076369738879
137.66639645554821,106.59406082202926,20.630270597743589,10.442065035775357
144.59371417354757,107.83237312685878,20.500552097220179,16.260788949468605
141.05986130505801,98.813952256312362,27.017889726856751,15.228019321888894
148.72279973676925,108.78190521354021,19.426924176407525,20.513970346821509
145.60602987818785,101.81686145447986,19.031788201331342,24.75738022237665
139.58739128249081,104.05136681499982,20.115496380265562,15.420528087225428
137.52718946961653,109.76974300426465,20.104158137447062,7.6532883279048143
149.73263089848643,100.42304117958798,27.877291473682796,21.432298245215655
144.35520472007286,107.19739018730169,22.782079481690548,14.375735051080621
149.02389320007683,99.7759867674269,29.88466148832579,19.363244944324137
132.36957154434083,106.98820283362237,19.646535093487348,5.7348336172311143
147.01067358381565,104.01100878293964,25.842477908323719,17.157186892552286
142.74147767982416,98.245335428381026,23.384754086415008,21.111388165028124
132.43843356670226,101.21039140683854,22.715018120364888,8.5130240394988306
141.76515999938442,99.76453451545342,28.501010388648986,13.499615095282017
143.72192730210898,96.171625896205455,29.707147749940795,17.84315365596273
130.24605371777204,95.447521551495456,28.474307505290145,6.3242246609864416
139.08635923683494,100.19717983110772,20.307608148421597,18.581571257305622
146.50799022392641,95.285512217262294,20.64957505450721,30.572902952156909
135.90718050688179,97.482316363726625,25.872886549140759,12.551977594014403
139.17096163597103,105.87774981276303,21.469002979658299,11.824208843549698
138.84628254135785,105.62136853525382,26.816701569366959,6.4082124367370703


==> anc/competitors/data/v1/anion_gap__s42_holdout.csv <==
x0,x1,x2,y
137.14816963650952,95.902227045424127,28.775607964525726,12.470334626559669
137.44417317680544,105.66613027331952,18.404736486017164,13.373306417468747
141.52007324683908,108.72473752224037,20.816560935801764,11.978774788796937
144.9418378456794,98.992591115862012,28.411181373512932,17.538065356304458
133.69214702634932,98.444372064739838,18.78028232652871,16.46749263508077
141.6921129238161,102.67048185157553,22.280775915395118,16.740855156845448
140.69544689356906,98.909682589435747,29.341231793730842,12.444532510402468
142.04984337133249,104.19226743560634,18.954626748973169,18.902949186752977
135.28327319185732,104.70771132358118,22.399473537337638,8.1760883309385015
130.29329560545591,103.00853673603042,20.024934513942082,7.2598243554834063
134.63317941578106,107.48463386556296,23.007998620907085,4.140546929311018
147.78749757691224,106.66127290403887,24.297567394168688,16.828657278704689
147.91282085750726,99.644948332893208,23.093292141759058,25.174580382854991
131.37092106793307,95.063390609324117,21.439869077484079,14.867661381124872
138.08093021996299,104.8069464248195,20.346359282829216,12.927624512314278
146.98734668567673,95.576152787245476,23.31768989590163,28.09350400252962
149.58534849579326,103.38416258131588,26.846769781737521,19.354416132739857
141.14451555817558,97.312012633872811,24.858141200817563,18.97436172348521
136.34236274041953,96.519164375148534,22.862756612184128,16.960441753086869
141.9999893927677,104.03644872769755,26.459235534443,11.504305130627156
147.2693090609076,96.931733162023036,20.193993159570304,30.143582739314262
133.3577764092164,109.1049231617054,27.947898868580825,-3.695045621069827
133.8795890930534,96.543241828789178,29.815594418470699,7.5207528457935204
140.28686795696956,98.334328747234039,28.108355397944756,13.844183811790764
132.01290310605103,99.621365359813268,23.248178436620691,9.1433593096170682
145.68578357606395,95.350464453912622,24.785813515052791,25.549505607098542
138.88125771040052,101.40062540960109,18.165846855233195,19.314785445566233
146.24243312227009,97.519632044284378,21.380114340527609,27.342686737458099
148.14246813964502,96.599625464732782,26.989044389854154,24.553798285058082
143.58688244274498,109.32814988420972,20.56285762078544,13.695874937749817
135.32965110405829,106.76318518457757,27.586388660336326,0.98007725914439447
140.1155863130146,99.196246929301495,26.138768646696942,14.780570737016166
136.56397013018199,97.714028192896819,27.549976611899591,11.299965325385575
143.71977985856836,105.60436742697561,27.571525913781418,10.543886517811327
144.43106186426883,105.0088031408462,23.993402843883707,15.428855879538922
147.04128711315929,108.8510863777401,25.030162556427555,13.160038178991627
138.03338641744745,108.89804176873743,24.738700003267521,4.3966446454424961
145.5017228711086,106.15339468051286,27.85073206376866,11.497596126827077
134.22624227390531,101.06410762887906,25.704992018326564,7.4571426266996923
138.76461466397964,101.85267247843193,23.425245469841869,13.486696715705847
134.21873939336211,95.272106721783146,20.399874827906579,18.546757843672388
146.29653700874044,100.73432729427553,23.161991014926674,22.40021869953824
146.0554604275311,97.090106278983782,26.745587924415695,22.219766224131625
144.36492130630742,95.100990282056443,19.611032568998905,29.652898455252075
136.48976664893152,106.78000746446827,27.143809561628252,2.5659496228349994
144.95135262887206,100.26026954145462,25.772789351012399,18.91829373640504
144.8094087546213,103.01728878753406,18.050488573266684,23.741631393820562
146.21452450086994,102.99606429623523,20.301717103916967,22.916743100717742
135.61010349938391,108.96617382699789,21.067911044044074,5.5760186283419486
136.99082400632551,108.4736839969087,29.122230222013876,-0.60509021259706941
149.01443331054557,98.75962344978447,28.573637771838818,21.681172088922281
136.05517633906339,108.01033146188918,21.796759853598388,6.2480850235758254
135.51696824561157,108.73037654368026,20.925256029583977,5.8613356723473231
132.61434851915277,98.818421328953704,29.474303054962466,4.3216241352366005
143.38137451874195,103.61276118006192,25.481686087296552,14.286927251383474
130.85024570380529,95.885244335306339,29.632038668419916,5.3329627000790296
149.04590441446103,99.945600373542618,23.279900311372238,25.820403729546179
149.10733126119095,101.81932155040111,28.494077654760009,18.793932056029828
148.59044734679665,99.207632070655876,26.720215383066698,22.662599893074077
133.93457194870842,100.53183407563982,28.643863705128194,4.7588741679404087
131.50531026483253,98.610765958599998,18.898020377099158,13.996523929133375
134.15199886304543,101.46056099528323,19.675831156469602,13.015606711292602
130.22563941026974,95.049361622519498,21.230304733054904,13.945973054695333
137.59216734402764,98.964834181259164,18.215923750306168,20.411409412462312
144.98847168669872,95.954027818922228,18.901535731150183,30.132908136626305
143.12209955622507,108.59797362201846,26.373496883286265,8.1506290509203438
130.73922275508212,97.31638328230548,26.683872163711825,6.7389673090648188
149.05675211813264,98.500191515558626,28.549096328996484,22.007464273577526
131.58769885707852,104.94928124645992,21.035907487899685,5.6025101227189182
144.79220479990704,105.93249160925123,19.362407261311901,19.497305929343909
137.00719397332173,98.185552098157231,18.348075511305328,20.473566363859174
140.95980734831033,104.93131584738603,26.772634162036248,9.2558573388880561
130.29966527781909,103.71473498216498,19.923666166254243,6.6612641293998607
147.62436337822407,105.55056383582927,28.874601611321118,13.199197931073691
149.78042814517664,96.595008899578929,24.093129975307448,29.092289270290266
145.38594138664365,100.13108639412998,21.123909251857064,24.130945740656607
140.67757310891204,98.960610116931178,27.257977848957641,14.458985143023224
136.91643635025662,99.718115619936384,21.519098040860712,15.679222689459522
134.31849486410385,103.21787002926965,22.373938852442315,8.7266859823918921
147.37471704341738,100.93690665798756,22.057106086737576,24.380704298692237
134.76017994006236,96.95266155832212,26.498367156531021,11.309151225209217
131.32692829152154,103.46638183884305,23.536591227978455,4.3239552247000361
147.26288758539323,107.58333111366305,24.563759289772619,15.115797181957561
130.64147636776318,109.06481697202646,23.419815179623399,-1.8431557838866865
132.60208392587231,99.279035219997297,28.466241329375372,4.8568073764996385
148.99633732376412,95.427290777083542,26.736760491443523,26.832286055237059
142.88265130922332,103.20052488362437,23.509455414031834,16.172671011567118
142.04147471086952,100.75233745870925,24.926228621810406,16.362908630349867
147.54731394134572,96.565820286784415,29.744966781512563,21.236526873048742
142.54599740970687,109.4634610022359,26.676515803296741,6.4060206041742269
138.58708491694813,102.78147539760788,26.713889384131139,9.0917201352091119
149.18910664960487,109.76148766359367,23.761182726058117,15.66643625995308
140.10217479682433,108.12500179390226,21.52034937528877,10.456823627633302
140.02788694961492,104.10130226497391,18.345724771282249,17.580859913358765
134.43758885195976,96.911992005522492,21.918836348063195,15.606760498374072
140.12983694999423,102.82033334189398,21.220766694413243,16.088736913687001
135.68705151859078,102.91078464258743,24.52571532238029,8.2505515536230583
134.53458420702296,98.92667773778868,27.17135406371187,8.4365524055224093
143.90334735582351,99.6001148477322,19.624536755155905,24.678695752935408
140.25784613652448,106.34346673201524,24.278947425156126,9.6354319793531076
137.83843237652584,101.41694581862249,21.272442157073357,15.149044400829993
142.10874958817141,107.2940516604682,22.253871011579577,12.560826916123631
130.20834250257732,99.098631104115967,28.739743541865451,2.3699678565959061
136.25520331095251,95.486492598071564,20.00832663136125,20.760384081519696
146.63991916800728,101.55711137645589,29.095902986589731,15.986904804961657
149.35746989157306,95.049973705682319,23.160488368476724,31.147007817414018
142.14340814727743,96.471021801686661,29.848017093009364,15.824369252581402
142.50568068192788,109.59391791000375,23.545087583228284,9.3666751886958473
146.34838589014782,97.948823066557424,24.985588842356606,23.413973981233795
148.52208909276703,109.43113139286173,22.86476486315647,16.226192836748833
142.14988500480612,98.431310068369598,22.054453844461886,21.664121091974639
131.1293861079468,101.02289945726844,25.925094327597364,4.1813923230809991
136.34995826388598,102.3085334427611,22.090034307566054,11.951390513558824
147.06314502756857,105.13868571403785,19.961080413263538,21.96337890026718
135.11649427305213,101.22569343159378,18.982003423220274,14.90879741823807
140.75601358325963,109.17677871488216,20.936395374647521,10.642839493729948
141.28116673352091,106.96313941380939,24.562488947460949,9.7555383722505695
144.70923373354063,108.30678363840391,27.549121847935812,8.8533282472009027
148.84629909076506,99.711600083570758,22.841243933558708,26.293455073635592
142.06508030091803,102.23198857493824,26.488905128339038,13.344186597640746
139.51166748710583,103.47773362116266,26.285161487826954,9.7487723781162146
130.59361610355973,100.97696949636881,27.835700414705755,1.7809461924851604
132.93958098410874,103.84293521256679,23.875966982633852,5.2206787889081063
146.36596961910334,107.89330479478426,27.269075926765975,11.203588897553107
143.46677178748251,102.29246757483696,23.773688337704819,17.400615874940733
146.64458847272556,96.121700635646135,21.676307171678438,28.846580665400985
149.0166890277811,102.12777361722783,20.929687831520965,25.959227579032301
130.33811555605331,102.70946199005999,20.32374935066855,7.3049042153247683
133.75582669566387,99.387133206841753,19.911314489935705,14.457378998886412
147.48327040138963,96.536153513814398,21.813712200555361,29.133404687019873
146.03024455058221,103.66368799686073,25.455511295415484,16.911045258305997
134.75568500318312,98.096806146426459,19.226809367601451,17.432069489155207
144.27867203372841,106.79214363962309,24.408463409302524,13.078064984802797
139.02396354222904,104.07230272620713,19.892866655643878,15.058794160378035
140.01627343650097,98.436199780450238,23.526546162409453,18.053527493641276
137.80480653965728,104.35016510701431,25.539556446253748,7.9150849863892248
144.32078544948405,109.1130770539891,29.462980087722798,5.7447283077721494
140.35799374440541,99.167809768654337,24.180206905383713,17.009977070367356
145.33992838994038,109.90692903933372,29.7741062364342,5.6588931141724643
138.87026563799529,97.848833972819293,28.500541150180393,12.520890514995603
134.10554667315449,109.19394342126347,24.120614472353289,0.79098877953773439
145.20818566075931,99.051335214070008,21.730463836680695,24.42638661000861
135.05445519066564,107.09448125989938,29.35713327630868,-1.3971593455424269
140.70558050654259,101.42796550796118,21.175352722540914,18.102262276040499
146.57520829972941,102.52197695850765,20.53895539975392,23.51427594146784
146.91574569735252,98.218858694760968,22.030017809182866,26.666869193408687
130.87233302225553,109.79203750728854,28.408813139013564,-7.3285176240465724
149.09829371057279,104.88753846194004,24.607437273567371,19.60331797506538
132.56310487371692,97.271454305467827,24.187665101411781,11.103985466837315
142.24073367514902,104.93794306657098,18.350110745928223,18.952679862649813
138.3716180850644,109.88742050606223,21.566240933334718,6.9179566456674522
138.85949967986633,100.99209575299135,21.334115350636004,16.533288576238981
143.1738804093597,109.90761863542839,21.959096469568088,11.307165304363217
132.36242245263492,96.586311388725406,25.33981475102793,10.436296312881581
132.72611046890913,104.02441962304584,21.166551453856954,7.5351393920063288
142.35185494958395,108.45257855860311,23.879173174371648,10.020103216609197
137.11302264166684,95.092464548376952,21.386852560094791,20.633705533195101
149.42161644884769,98.920691364141504,18.157117158920077,32.343807925786109
131.38342501339395,100.01006463121801,26.597650823907721,4.7757095582682112
130.88469184253074,106.40355219732058,18.264159971855815,6.2169796733543485
132.72840699909531,101.76289654549228,22.645895253328987,8.3196152002740433
140.01071987492088,101.33981817901595,22.295176872732696,16.375724823172234
133.65817556121854,98.838833331774538,24.816304009811457,10.003038219632547
144.60267856654013,109.4300765775142,21.302835007854355,13.86976698117158
137.24424749782074,107.67778784331948,23.802099979275908,5.7643596752253501
145.77698171849164,101.63568400504106,24.571569197320144,19.569728516130439
149.23047234005367,105.52312733929566,22.119942724331022,21.587402276426989
136.88800064304965,104.42866535437902,18.152717249358624,14.306618039312006
138.1776049527752,95.505504204888197,25.569804584097177,17.102296163789823
143.09823272094027,96.493505329432509,23.021515993440016,23.58321139806775
136.02399130846996,105.66876591141801,19.578128900066233,10.77709649698572
132.10667606309005,106.97251874205551,28.396397446105915,-3.2622401250713793
144.53856538375845,104.01420615645455,27.878306577140123,12.646052650163782
137.93340423926227,109.82953282766806,27.204685055068481,0.89918635652573187
143.74710693099613,107.68142069390112,18.851582314749045,17.214103922345963
141.30373577790047,96.7206181039641,18.223135101652613,26.359982572283759
149.9855889642073,97.807678872067854,28.438224116491476,23.739685975647966
139.83578827357809,98.951789725526766,23.466208644144441,17.417789903906883
134.65700848025574,108.85963390632767,27.515796267592123,-1.7184216936640553
138.93319710132749,101.17157271125635,24.941244038097103,12.820380351974045
141.13630415034581,97.360767234585452,26.37999248131835,17.395544434442005
135.85045394146377,96.769621780166617,27.040927976310389,12.039904184986764
144.85674472410864,107.90383444326031,26.424411288489857,10.528498992358472
141.86779261126426,103.87525169389495,25.237093974353176,12.755446943016135
142.86858458602944,108.96867468976976,19.227919803248607,14.671990093011079
132.18940239967549,97.450794684215552,27.822979539336366,6.9156281761235689
149.01723310809749,98.781190845534724,21.458259978649547,28.777782283913215
138.99546718546455,106.61683177032607,24.634803759898382,7.7438316552400934
130.95284027480398,98.730647422140024,23.250451415178674,8.971741437485278
131.53793372557536,102.44707673984985,26.006126729450578,3.0847302562749306
146.74257115893957,104.38654988846184,19.268272732755783,23.087748537721943
133.76909904581913,104.81611702112335,29.520922376422163,-0.56794035172637791
146.51226988140559,100.44616102857371,19.267227289022799,26.798881563809076
146.61207266378031,108.38085074737981,27.771221355115387,10.460000561285113
145.70850342590091,100.52058568731871,19.820093981147203,25.367823757434998
142.03890331659659,106.1134536195901,23.415020736048596,12.510428960957888
142.08484181526643,107.71646943994506,28.654472749422482,5.7138996258988897
135.3803136741156,104.52203976347856,20.439241090707959,10.419032819929079
130.83485544293524,100.24595074215176,25.762240946797526,4.8266637539859474
144.213098009682,96.56297040913654,20.423294100441304,27.226833500104156
130.29825853469819,109.09011715329896,25.244672996291413,-4.0365316148921835
130.4269047291761,98.327581704963208,24.073457201064272,8.0258658231486208
142.80048277736572,97.551080298996041,29.429159622790145,15.820242855579529
149.02729853192253,97.651118767498971,18.715731396673462,32.660448367750092
134.52777162859775,99.366509240373773,19.353004725526567,15.808257662697407
130.14271191820248,103.76171972701859,18.163060567519114,8.2179316236647786
147.24095782861869,97.251372187903101,28.512936743935317,21.476648896780272
140.76867813640595,106.32691283208787,22.284446157017012,12.15731914730107
136.57877100375595,103.37927464798193,18.685983959562162,14.513512396211855
134.55910632573591,99.200909413085441,26.152346804773092,9.205850107877378
143.39747227890899,107.18934275467188,29.03595592212487,7.1721736021122382
146.2165525194894,105.17367884406792,29.087345415487007,11.955528259934468
149.74394724788189,108.58257445621162,29.20157389137777,11.959798900292505
135.763737220439,102.81593567055187,24.776754962127214,8.1710465877599177
148.81568697688587,100.34176574456835,29.833875727482734,18.640045504834788
138.01168382460574,102.83510886674132,27.146222867936316,8.0303520899281011
130.39732453250133,101.67479596560196,19.807961297987099,8.9145672689122719
133.24471238776539,98.893422100853755,29.629999951599881,4.7212903353117532
136.31904759770052,97.48501130177516,25.571003239542588,13.263033056382771
131.78277467194121,101.06909483416123,26.726787974913613,3.986891862866365
140.16108127604804,101.30995201854424,29.578350698629471,9.2727785588743288
131.41102382991508,106.62536228501139,22.41324421640256,2.372417328501129
131.07442654390556,101.73116470187152,19.450084927325747,9.8931769147082917
142.28004216091233,103.48793153439399,19.226808331983882,19.565302294534455
131.24211935353779,98.626681025419103,22.568782039301794,10.046656288816891
145.80172770861805,99.916338966152509,19.673843960434894,26.211544782030643
130.11244209263396,95.943980679510318,29.909459818155611,4.2590015949680264
130.74673924851831,101.24095674438571,23.438093393530249,6.0676891106023483
139.26934872871149,103.96945974853459,28.702443792822898,6.5974451873540048
147.70899126543452,102.00221774413666,28.489785371243677,17.216988150054185
132.73311466380437,103.83823498053113,29.124038643817748,-0.22915896054450258
131.243687007765,109.20683387896274,19.461082970757651,2.5757701580446124
135.39598389170808,99.125547480899414,27.333038757991446,8.937397652817225
133.72775395621372,100.92706246084586,23.042426981275113,9.758264514092744
144.35975523412199,105.82397259728823,21.950842481124266,16.584940155709493
131.58262243752742,102.57338257192046,20.88780013731736,8.121439728289598
142.33866089701905,95.18923803086372,29.362643137252434,17.7867797289029
130.69151725665176,107.66305550322198,28.63275790091329,-5.6042961474835096
146.92029799931078,96.78236540307995,26.770566321066681,23.367366275164144
137.59182568773815,109.66457299453745,28.475267694455631,-0.54801500125493163
133.60565075189047,105.29645085855405,18.192791732297955,10.116408161038457
139.33908120519126,105.03068745716824,20.868820027012923,13.439573721010099
136.933199411206,98.074562065446884,19.566301336204027,19.292336009555093
137.92241263081624,103.68701251586069,19.385664290953777,14.849735824001776
142.0534045803528,102.21270582058288,29.010807957620841,10.82989080214908
142.98502913041796,96.63229954545244,28.624378878266302,17.728350706699214
132.39706344839018,97.772651565486157,18.161169843475186,16.463242039428842
140.20127374085754,98.220460392161328,29.600950522840122,12.379862825856094
147.18203230680311,106.35753666331144,24.716480284609943,16.10801535888173
142.83189806880307,105.10344122296338,19.271837131559106,18.456619714280581
142.42827924290975,106.18350520234731,24.873490025711984,11.371284014850463
142.63370071912266,97.080414451515736,25.306876004932157,20.246410262674765
131.98856587875451,106.16657101168661,19.113717490322649,6.7082773767452508
139.95292012087739,100.12634392897964,24.955379346219495,14.871196845678263
146.71028000080102,105.64262446769553,25.272554298216676,15.795101234888818
145.06539719728428,109.22148801955299,26.151424622582965,9.6924845551483259
143.10545580024171,107.5462023936207,28.488289393049698,7.070964013571313
143.54013423182371,102.2176971247879,29.187868512224263,12.134568594811547
131.65912164602543,101.6158050582839,26.48715623784863,3.5561603498928989
141.0603616922902,104.64731133469184,18.145281523489611,18.267768834108754
146.2554099535194,102.65739449859814,29.771258843950243,13.826756610971024
145.21619786522706,106.20655516453243,28.336104721191248,10.673537979503379
147.87947902049871,98.423535854133434,18.424804453247468,31.031138713117805
147.58988770089306,98.564592750456214,19.324873682678991,29.700421267757854
131.79715952530631,102.21790286752643,19.149963759304661,10.429292898475218
143.85045061196129,98.446278281790441,26.854491662630821,18.549680667540031
138.02676994246681,100.80032017462403,18.584270389221516,18.642179378621265
136.59983841996217,101.63809782605956,27.089976955995365,7.8717636379072395
135.36479787851266,108.56548067621164,26.063082742897961,0.73623445940306453
149.44525547010002,101.44871282878692,19.834977540467094,28.161565100846005
140.77376084092384,108.43592698086479,28.882997080194812,3.4548367798642374
142.81739479948624,100.61679550162341,20.466269598608395,21.734329699254427
132.3324211381657,100.19982469422558,23.278782569441585,8.8538138744985311
137.84644744461448,106.24055649641546,25.886387733026922,5.7195032151720966
136.12503586452033,98.211285962818522,24.230237291188178,13.683512610513628
139.90701298741732,107.78854317511079,27.695418696581374,4.4230511157251549
133.98119633583875,104.05318667358432,23.724796022951086,6.203213639303339
148.34052232064718,104.26231248285931,23.391577386138749,20.686632451649118
139.97211157378956,97.556615966871817,19.688447315391993,22.727048291525751
145.99856269527444,99.055408978261568,23.604223483574959,23.338930233437917
149.65014276758819,98.313751225620649,29.642862520871599,21.693529021095944
145.83098845605616,104.21624656343434,27.798753832438081,13.815988060183741
137.72555283819443,100.50509070303445,27.741813243904964,9.4786488912550126
145.82947944294469,104.12219354179814,22.115318976008663,19.591966925137886
140.42531021878918,107.45618223747094,26.891636816004223,6.0774911653140151
131.90712387296665,106.13968416284921,27.627124857015332,-1.8596851468978883
130.12797791415477,101.83412083291181,23.618590931374769,4.6752661498681931
135.96710971834003,106.70426304914295,27.384121733072313,1.8787249361247618
132.33869758701971,108.16698776281476,29.363849815878918,-5.1921399916739652
143.43747000865588,105.48121190858879,28.232088268777531,9.7241698312895579
134.13888991211667,101.06122050857057,20.846683955051212,12.230985448494884
146.90820695866626,105.46810860562579,28.598721110104961,12.841377242935508
144.08793428805507,105.65420660502824,27.536332439797164,10.897395243229667
137.26699723126566,102.97800252346855,20.148722063785293,14.140272644011823
146.64450054894917,104.22049751613466,26.544517190999699,15.879485841814812
135.40278250306847,105.18759985381143,27.356148585025196,2.8590340642318353
131.27723832643156,95.454333916594408,20.43133622964093,15.39156818019622
137.53658471395602,106.906078219851,29.655666537650561,0.97483995645445987
138.58969832368015,105.47209479028956,29.770638215947031,3.3469653174435621
137.41726327680638,107.72454435774134,21.626352527393813,8.0663663916712309
137.96547679609503,104.82667283001805,26.201789599463371,6.9370143666136066
140.17506888127207,108.90137872377443,29.99894939409262,1.2747407634050205
131.0250403898693,96.226453449878846,27.495411828321217,7.3031751116692405
141.09809306908187,108.8553992425512,25.978424817631169,6.2642690088995003
132.7704978380676,105.38909851365484,29.63505592156719,-2.2536565971544356
135.03596361083873,97.937542359782327,20.287952091874665,16.810469159181743
132.78157831963196,102.10624104493039,29.448455949089919,1.2268813256116573
132.59900931245127,102.20407300632461,29.000400835474327,1.3945354706523396
136.25153248711413,105.56869688221795,22.821834902840209,7.8610007020559749
145.75825481428578,99.460018964837658,27.071499596570828,19.226736252877291
138.61921281830163,97.460859783272966,20.513706831255366,20.644646203773302
147.73359724765936,108.72816048073388,24.280684091120069,14.724752675805416
139.03697708210316,101.57921319043473,20.265574264992384,17.192189626676051
141.6170062907548,103.04349315833724,25.974672867611069,12.598840264806491
130.20928066249354,107.41933216295888,25.456326910715216,-2.6663784111805562
146.36603896732095,98.863464839746968,24.638253724054866,22.864320403519113
143.97748162249118,106.25076011459177,26.376201287070636,11.350520220828777
133.79767453873697,104.65228127361195,28.379027792329435,0.76636547279558798
144.77624547127536,96.242409642382668,28.973202070713249,19.560633758179442
142.78667122629355,105.21906331858179,20.564567702135225,17.003040205576536
133.46290792179698,104.91697489024362,21.234861026024436,7.3110720055289242
132.63848041692097,107.87820661814867,24.401828880726029,0.3584449180462741
141.52748872248969,108.52466352079026,26.196429516270172,6.8063956854292655
130.6673202691216,103.88437919066956,18.151356589469785,8.6315844889822557
136.01110311094666,105.12808250838741,24.826341277570858,6.0566793249883979
147.96524577926135,98.183291078201322,28.49118836822548,21.290766332834551
142.99941506350055,97.513076389059975,29.062403618576493,16.423935055864082
139.53235756587605,103.75521808669612,24.740398590427251,11.036740888752686
136.03908437225772,98.856902680182387,29.599272285113013,7.5829094069623189
145.7921519491108,104.2041759112675,26.72509629496507,14.862879742878235
146.17651494743876,97.970957763690947,29.424017025266494,18.78154015848132
139.0940325853885,104.4023753731343,29.000440595578421,5.6912166166757778
131.78741280049999,109.74682693238977,19.879624916739452,2.1609609513707753
138.16445838793049,107.4150989592606,23.387775613300853,7.3615838153690376
145.21202428444317,108.48655533332102,26.453061986497119,10.272406964625034
132.4842447217483,103.17916938711269,21.578866248139029,7.7262090864965742
144.50220881682429,102.08981929228011,25.335936925807115,17.076452598737067
149.5485494178927,106.35787166755219,25.378954409331676,17.811723341008836
138.41369021312903,100.2358768533739,18.369131780720021,19.808681579035113
148.29306159221218,103.55186483905119,23.628662859438485,21.112533893722507
145.34033710395056,108.66582197251716,24.219120536211086,12.455394595222309
136.85589902253002,97.807085599057046,23.423425862912381,15.625387560560597
141.37581381681849,109.57774414866435,29.646185450252737,2.1518842179014044
133.90837721996496,103.10540193829191,21.111434876861807,9.6915404048112492
136.37438881775108,101.31583203702533,24.721016462963636,10.337540317762116
146.69887271149921,98.949496896431299,24.220354100809875,23.529021714258032
145.75913727069837,101.65827198860691,29.695663509510922,14.40520177258054
147.12127507696815,104.87639984832498,24.752088018259368,17.492787210383799
146.42341507931039,108.61972862872739,18.969243761936639,18.834442688646362
143.57696168684592,101.05373625099331,25.607822108320818,16.915403327531791
141.1162112027308,96.670090879655604,28.753237234203013,15.692883088872179
132.4770206642182,105.65063641482895,21.56695678420602,5.2594274651832293
148.91506717584153,96.553423539590938,28.06477670624772,24.296866930002871
140.5090803348287,99.169638954170139,27.300198984282098,14.039242396376459
137.42043973706282,108.69290439429173,21.554609805346853,7.1729255374242378
139.30939477955178,106.27588127934314,23.608073028217909,9.4254404719907328
149.31470025890593,99.8316471468884,20.722316210978963,28.760736901038566
145.85167484303167,105.65167430813591,27.264473025290989,12.935527509604775
133.43394473491779,108.99951923895607,29.260491184453567,-4.8260656884918482
142.07217153692392,108.94557865363802,22.653651945201922,10.472940938083973
146.91349268129576,95.90094553891457,27.421381596626873,23.591165545754322
131.8398254791777,102.86137480880525,25.066725769317738,3.9117249010547148
148.28412483306016,97.496919511252187,24.077649119139508,26.709556202668466
143.8061025473302,107.26282667949864,27.078384368865841,9.4648914989657129
149.14897286954502,101.39175991143256,26.628586280244882,21.12862667786758
141.78293471005293,108.97782871457686,24.450147419541267,8.354958575934802
133.09405405067517,98.043249381824239,27.431447633502344,7.6193570353485853
130.40035173814533,101.30724372327768,19.735582987607394,9.3575250272602588
140.61740075692094,108.73421270465377,22.064593222364476,9.8185948299026968
131.8451302310427,100.95652699441554,25.158704875043881,5.729898361583281
142.89961263062611,104.28192826858802,26.097609014443158,12.520075347594933
145.13995387434841,95.349485882084593,21.71448084033236,28.075987151931454
143.03544923135061,104.28097317795307,19.668526727233161,19.085949326164378
137.79819313245096,97.619211911650737,21.476714518775463,18.702266702024762
145.4480540471699,100.2391929510099,23.551824177863832,21.657036918296175
139.10563774633343,95.290124815685857,28.75956094929635,15.055951981351221
145.45505733220253,101.05345090082893,26.195883193810872,18.205723237562722
132.9955369558441,104.79681423706077,24.234741090335955,3.9639816284473746
135.62574030890815,102.06293530834404,29.695723571463372,3.8670814291007396
132.48985996670075,99.256418210351882,21.483566112706935,11.749875643641932
146.81903147054996,96.453243556614041,26.646063456445489,23.719724457490429
148.87324321663027,95.078751162315086,29.387134418481423,24.407357635833762
142.01747134283704,105.34589396325636,27.768402585492865,8.9031747940878176
138.3192797484279,99.522188515256346,23.865350277187915,14.931740955983642
145.16563282583519,101.03689914263629,27.630683562370983,16.498050120827919
144.16645291595481,97.641576157826393,28.565738655988881,17.959138102139534
136.9879923069534,96.30183197437546,27.907568810009192,12.77859152256875
147.90047037877289,97.916455525759758,25.682188310860216,24.30182654215292
138.15242983840471,100.07912852225105,22.803904790789016,15.269396525364645
130.64550102205007,98.825869297660972,20.273892675499308,11.545739048889789
135.59977390050815,98.895963836631665,18.637192843811988,18.066617220064501
137.68947795148981,104.93373193836629,27.478475763765715,5.2772702493577981
138.76865115060878,99.498658254995931,26.579127646268674,12.690865249344171
138.27536678992556,98.976974162617523,18.285614788963613,21.012777838344419
144.55046350625395,107.32741400647026,28.118834162086934,9.1042153376967505
144.92053849714827,96.451985694993525,19.331339640847126,29.137213161307621
147.1932475828695,105.61471123507884,19.862956641401794,21.715579706388866
139.95759121181129,101.87413923523438,18.095913927449558,19.987538049127352
147.01564320910308,108.21411555553321,22.352938707521279,16.448588946048584
145.89928308828024,102.61606388828307,22.335824587950484,20.947394612046693


==> anc/competitors/data/v1/apparent_magnitude__s42.csv <==
x0,x1,y
77.621648807040373,30.890811752806666,1.0003838567684364
44.448965535453176,91.925747656039874,-0.78893878183461563
86.001194071226863,78.348109507720068,0.10118989878932702
70.039434876877024,11.948252688614939,1.9200955862917757
10.323557440877304,99.706431125919735,-2.4622344822829061
97.586612812038837,88.040802406466781,0.11176563005652859
76.352830497044948,29.106935348539857,1.0470716507440732
78.820366222418428,83.852761386432888,-0.067197301743397803
13.683249634879042,11.535533655266903,0.18537889908565069
45.588207851661146,99.91136831694962,-0.85190596777570216
37.709004399025545,66.902788874547156,-0.62249788923311888
92.749733896011577,65.362376540320895,0.37996209438230577
64.742646887985785,9.9536319714291412,2.0330221795413417
82.453399713812161,89.806306490765905,-0.092745670384287049
44.89800568390578,3.8709508172424729,2.6610234930127663
23.496633456692912,24.841977746073557,-0.060451315943279044
55.903893914567647,15.159165641496866,1.4169169018179937
7.3179083543133574,77.900026128529632,-2.5678765925845726
82.935486027265625,20.62221849407689,1.5110125254240592
63.534775513084419,91.153184485957638,-0.39190086449470374
76.050686268452012,65.970634893421519,0.15438118427001135
36.09807084485697,4.5801083389749255,2.2415206047623677
97.099104415095425,1.5375535787413457,4.5009624144721769
89.418991010897571,6.1141337844254933,2.9127370692134624
78.05996621030242,60.986592587125038,0.26798497401207644
20.269232077344789,80.346699275082116,-1.4953268623318663
47.205379368976381,24.616729242111457,0.70690285829074928
5.3365728129356489,85.09147544938422,-3.0065590370600539
16.274659714687235,6.6659620751727786,0.96912269556051378
68.621846371003002,80.295421510525941,-0.17057095766925762
74.731453434873899,92.851747587055755,-0.23571663322738248
96.783463510986792,77.438731511333671,0.242107323538891
33.256710455677045,70.113957613885077,-0.80981298104484289
37.675510897452021,83.960041646882928,-0.87003373768169034
47.486025316304982,4.9749786551595756,2.4494364948443965
19.757664549344284,20.976428961186482,-0.064989870056370899
13.862229028211694,13.367444251258664,0.039461720789909262
48.09478769636744,50.948568029105665,-0.062584925411785522
23.464025556037527,74.773624704555601,-1.2583647772554967
67.311585473568528,63.371172613063472,0.065495192049697254
44.278039968360744,85.26197887643157,-0.71141755042554067
83.435141409725901,16.366086251667998,1.7685104267559364
70.326245098222657,73.727488101580988,-0.051280019521373378
31.924297496822067,20.111107596021505,0.50171339936393711
83.393720338124908,27.805116380462223,1.1925215792678809
80.671671392183384,71.28056503084909,0.13437480328247287
39.36035952398727,98.040273704969493,-0.99086364583351116
29.544482289094166,61.542816991729886,-0.79675246769243269
68.567054893522567,6.3955311841382638,2.5755971877347719
14.835495877321671,62.014588022825748,-1.5529794892826834
20.790912045035725,5.1927046064365427,1.5061998081224646
1.7288647053495456,88.530425425314903,-4.2733288572220633
78.905513372711695,71.248250224961453,0.11083286682994123
66.820234802611182,18.139656795827818,1.4156973287151262
70.81137248400718,10.080379576595609,2.1165653157557642
78.292174071174827,19.169789659151579,1.5277525135521317
46.432661778295653,98.022690775865058,-0.8112575985120779
57.305378399336483,46.39750360339049,0.22925192611468806
14.839902814638087,78.624013885799386,-1.8103103867726387
12.338477280061371,64.004425868669912,-1.7873711012787137
67.171893217256695,57.668901845905097,0.16561476858358321
47.63852440817012,15.367895211839921,1.2283597757160607
56.958374541637696,94.656420902251412,-0.55148123018142992
76.734886884186537,30.832920618957075,0.98994548112558345
63.837113680058494,58.223704364946677,0.099933523966534779
55.804360665141587,70.277818514317545,-0.25037533809567614
56.361508913795944,65.27408236928558,-0.15939540905858865
31.091059708198607,94.118846559856323,-1.2026026784969028
4.0509656222260011,15.695460002085742,-1.4705387271839667
44.235021534003877,51.326921106247262,-0.16144742613046534
22.24388260913339,40.999404683335833,-0.66391739076933698
41.444335728738977,47.942704218779191,-0.15814335930869391
85.486904253548445,12.802535093576717,2.0615090381050067
24.160009100668734,14.275366377403769,0.57127457576980589
6.7719714272175358,28.529479032344479,-1.561446810456858
28.857005310177659,31.165755772322299,-0.083566009158106566
30.065782018901679,43.36241815445365,-0.39760247172017427
66.529734957962617,61.487767156626198,0.085567676937324783
56.146183081786553,63.82828262440804,-0.13923230473993639
78.605922701534936,41.769278761971457,0.68649573417259291
66.767040492411368,41.469527833441013,0.51708258900981319
41.232299282566984,22.545224142999235,0.65545749033571354
81.588018081937435,59.242318592491813,0.3474858402941286
17.530319070862689,32.38705022040655,-0.6664539347857702
3.2484952402521872,4.5699235934590066,-0.37056676051398041
9.9147382167885336,42.421604371529178,-1.5782645938650899
72.513575709048581,47.939134833926865,0.44932282281135549
46.725845794887348,23.333693952216887,0.75393418519363076
16.96590612432658,57.673335379089451,-1.3284950218268132
50.603432735232992,57.011418142760171,-0.12945466360910732
16.078898168603672,70.498215929926772,-1.6048046047100777
69.935717132695871,65.146899737919796,0.077013198942350231
45.16947128182904,65.590872595582127,-0.40499600385839785
38.721101383551769,32.305201030580264,0.19668813488556311
30.849696825639775,78.955789976609438,-1.0203327069191332
63.397976718769954,55.365293976368264,0.14709446946155988
36.81944844478565,43.710401322809119,-0.18626878863442581
9.6773420122939982,62.975235613164656,-2.0335342776586467
12.682584309931016,36.70507611057517,-1.1537959272330223
96.227868790401942,51.761185216069066,0.67324163799495695
90.949488380053097,73.933863159739815,0.22489215251547301
70.271006247264211,88.753885785647057,-0.25352800943005815
27.321126184492439,92.184662532223967,-1.3204001826211531
96.948461357424662,50.859659593126821,0.70041867952709103
78.096339492613666,52.507236359316337,0.43102879449239084
71.972128726740564,80.187170665619817,-0.11735135499097984
45.486788712235075,32.130618482675928,0.37741548027276961
27.951914622670742,83.90085387216179,-1.193387049045139
10.542705253196431,49.92002300522492,-1.6883067796986584
90.357637257840324,12.46981570919157,2.1502620775410395
46.121852693527494,8.1338555602214271,1.8840257209516231
21.0339731147278,84.357327892906852,-1.5080037501882031
31.289705790914599,6.5012237737809127,1.706015911955125
58.342737325247704,28.780532177231937,0.76721995334371285
18.500505510983938,34.078874009653035,-0.66325410407428353
85.804814125145171,18.126450073967785,1.6879972391828293
76.093433453685805,32.075443610396931,0.93793627276714142
72.226832639142742,74.526564105783478,-0.034031323149526178
43.777210937735269,2.4536015124470061,3.1286101459240139
63.103575229541875,82.890169027547955,-0.29612264920086262
58.825698922360822,85.79825433388126,-0.40977838967861829
65.334813553927177,37.853895745963271,0.59258518599376486
9.3599877928490205,16.207677007002843,-0.59611372742977387
42.164932814890356,60.483200386563006,-0.39170837635258837
5.1198032123273549,12.84758303062454,-0.99892041148318134
49.905091105207376,37.127016746746996,0.32113699708368243
33.656260020945744,95.884488909196264,-1.1367062584879397
15.307894697738643,99.550982785780079,-2.0328252143703995
11.236893804532613,77.438384244103972,-2.0957750157029791
59.176812645593493,31.785189482155854,0.67481691233719876
17.888703885151724,69.078839867443151,-1.4669154002531783
92.586891719302926,70.835230182917257,0.29075048729903002
58.525052830339099,39.396327821201325,0.42971517950092347
35.340110648948873,64.447974824029785,-0.6523534248681927
59.500633656660256,2.0620368525919481,3.6505629202649423
3.2575832319400524,21.696708201621906,-2.0587458184242831
95.897362110903089,52.983741993758855,0.64416008445633943
48.748040257347121,17.211379121571291,1.1303537250857176
78.490787497778342,17.424779919776832,1.6341284621140413
9.1902699923214186,83.794124764473551,-2.3997132469554021
49.179174752977872,98.924167265676942,-0.75880291570434166
49.579992441097573,56.040973374816389,-0.13299803428422535
93.844819042523298,84.067903357289637,0.11945021228023738
57.60107718523146,99.041844768300976,-0.5884702895995525
47.875450704638425,15.017992968308695,1.2587524471083404
27.430590646097464,45.376315712180755,-0.54648517935265473
33.825330736912669,39.864698868350068,-0.17836609029983252
52.546567844682244,8.9248790809723175,1.9248550348647253
44.452234570199622,75.777687106679707,-0.57911937038519534
3.1395959081527121,43.944123704936707,-2.865067635455079
82.802900495241431,47.463366484849729,0.60421752817768837
89.719916412136911,15.916624407510778,1.877594730408876
14.884659810862466,18.911738570855945,-0.25998135605358252
55.849578210365891,90.803258593465287,-0.52770384114738356
11.748998372408911,5.4202598084536096,0.83995184908406451
67.551769210941359,24.052376209426917,1.1211968493357896
28.842144600061825,29.913873701138307,-0.039612764608048565
66.282840834498273,49.529556697757059,0.31634168185000983
72.972466814401372,59.058072128464794,0.22969940451998144
77.096101699848049,49.835707609215994,0.47372947437266466
11.666353649633759,9.3274181211313199,0.24293422994273536
91.685172668623181,25.12307795151564,1.4055656533698717
23.7911850985932,84.515250091491581,-1.3762975126615937
4.7038430614417983,64.121281347367443,-2.8363734220101566
55.930394469756855,65.265755963293159,-0.16759372595755878
37.721306102381433,67.350122279784145,-0.6293791669019787
83.149184570108901,76.527398884913381,0.090102605807414762
81.016895734365875,6.7527396904232866,2.6977389751999281
32.396750389448819,37.294230108328627,-0.15285049093465075
95.337040111904756,54.413216090906189,0.60889317206050508
29.800865975871744,34.507191846435276,-0.15920183513917691
51.990655793939737,84.603408455431463,-0.5286564112110963
26.340543966192673,48.774678350142104,-0.66892418653755947
93.668313434847363,77.094131356478542,0.21142845261433493
17.296173940619795,85.349536171235741,-1.7331278028638677
5.4461513198405695,50.974356807446306,-2.4281551266169115
44.074608940300756,91.045672143263644,-0.7876770969887853
99.245180841527869,59.125270113161079,0.56234072401892032
89.276049359236481,85.177155584538454,0.051029576330984296
75.112193926237978,34.718488763560906,0.83787408625949045
89.188456596973964,50.382878894617036,0.62006417233911248
89.451217330088454,53.609693059453193,0.55585733626922418
52.366977678258458,11.392991873710987,1.656049305067067
32.276976131248503,40.456698163452522,-0.24524398564698055
77.429230778987815,91.816429582615939,-0.18503863947942639
66.504465053608342,63.452391796109495,0.051007018157441547
37.992115158497299,18.573151661259782,0.77701966985735416
10.352200138090012,34.546707925350894,-1.3084350217185901
74.932171523553578,19.968697956607283,1.4357964265288656
26.983591076363602,3.4574900480586814,2.230847019950251
93.744501902844149,92.818585391898637,0.010777151549823116
24.856086925562792,45.372525497430274,-0.65340048581300869
13.153035308737117,31.445972169657828,-0.94634759941547553
83.280154540365714,60.249241964215926,0.35147483819072523
16.175147345824911,1.724131173008548,2.4306948534251664
18.74756250761617,28.52418855348057,-0.45567122078813754
60.33889636056351,70.600313104190363,-0.17052316182847357
87.581642042908982,63.743207533857031,0.34494792543554148
20.447031905742751,98.198788806711008,-1.7036896413114488
31.722043617109382,62.415413256146358,-0.73482673103284391
77.963078985876578,48.273081489145547,0.52045989908933366
97.210816180035764,76.381823755216757,0.26181141435018718
50.57337743403189,90.429459324441254,-0.63096994047635524
15.245852752573827,72.348898725116811,-1.690700509604687
2.379692483111953,96.357911131388576,-4.0184163448048809
23.735946969886669,78.418511903079548,-1.2975300842419384
14.050399560865582,86.813342387930717,-1.9772445062616768
68.088208687672889,12.296303047180082,1.8582433765615638
13.061417958224581,73.508936796384987,-1.8758745361798581
51.126663230442666,44.568781253209494,0.14904172797574719
69.731981128645756,55.757276438716247,0.24282613054243729
58.530544312869331,65.756138538753319,-0.12638434717999386
20.777789514345706,97.011696553851365,-1.6730618931000873
80.608328092044005,98.473230061730831,-0.21734567535362476
71.825305831964371,29.534596303302621,0.96486611214389517
74.159416387638629,73.6415962463537,0.0076077743345141918
13.974717404174012,75.248370255591595,-1.8278851598939685
13.251626561384116,35.302793269991831,-1.0638497020195419
92.828692549644259,13.263107711557881,2.1125923426195397
40.360241188669121,5.0537490682862565,2.2558501964929296
30.793920486313034,77.95696962538868,-1.0084749116671989
49.369820489801796,49.480274439873682,-0.0024263791056048731
66.62355706359466,98.568476779997695,-0.42527557276798955
95.606702447650022,47.032372163171651,0.77022863888601778
29.358176461323445,97.81378092831018,-1.3066774251619848
92.556034501890679,41.746024217211925,0.86447404647282156
3.4610896472393753,79.57453290543728,-3.4039031243469808
55.964606190355646,9.3971079588713735,1.9372980894871779
63.763536056427427,55.990709303638624,0.14114105979503636
11.483842971324576,80.4039189115867,-2.112974928837795
14.893620109327351,92.545465054768982,-1.9833871750872869
42.492317612314082,82.435725971125734,-0.71951261980665138
96.656959302174997,4.6601019929162479,3.2920942668890563
60.00821277020291,37.897531789366681,0.49899941600436348
93.369298938420911,5.821148759071276,3.012988500334818
80.631730645684101,11.818946820341242,2.0848180072004228
47.270778553973862,67.855257238080924,-0.39247686501576773
78.691581475966558,71.612561434858122,0.10234766411604658
2.7658416137217858,77.598347592411002,-3.6200629169388594
11.805255679807759,86.680198257510625,-2.1646112461386462
83.113432873390892,74.203715379174483,0.12311392401970163
79.884891744191009,80.286287618556571,-0.0054418147797729872
24.031433454676936,5.8474072725046451,1.5345408333248121
53.546189469306299,24.218979893688559,0.86143180930987451
60.995566249301078,62.567879564149329,-0.027632923753362584
86.906156423825109,85.954405157857494,0.011956009399370136
60.707608576533843,1.445512369026253,4.0580532826456972
41.844585358094349,51.94830486951863,-0.23483027966295614
38.044220297311085,68.05145253707532,-0.6313717792528738
43.162326550977475,3.9311216237327082,2.6014709140210339
65.541171532417437,40.734200197785405,0.51638751629500812
86.881572543480161,89.667853256985993,-0.034272748585386967
45.935791325553673,67.489668076730013,-0.41771522489696172
25.536116732184453,24.528177972699133,0.043723915628736995
24.429573936760534,85.425331833559355,-1.3591769543634278
74.855413744101199,35.455110917541916,0.81136091699705037
81.840307578967128,85.481122443261881,-0.047257408236014646
11.42252990555837,30.595421460771647,-1.0697353408534789
7.5893268385626378,59.44170483743175,-2.234720001239598
59.848932711888729,40.297066707035576,0.42945743943822118
15.47115117507713,28.207680024751635,-0.65211184680477596
82.641754855177794,88.769198655015046,-0.077656921919418642
31.72313271848337,19.571774512009643,0.5243646614445997
15.243321364143123,9.3963475323405472,0.52530133618942298
92.176076776257574,34.850766916020376,1.0560147003005078
17.38764055079254,72.046275616515189,-1.5434272039800074
29.187288151455618,80.935728991651885,-1.1073663426869265
16.207726124013803,99.875593636609722,-1.9743432106097922
12.433516302870142,30.339843644105326,-0.96854842546549746
3.0936536173075635,41.386253161996933,-2.8159610599267499
6.4841455072617507,14.545306524933004,-0.87717531464686482
18.289505622649418,57.912321032680325,-1.251422511841338
6.2848113300903634,99.760423689028798,-3.0016651006133643
59.523237794986152,70.387220001945195,-0.18201816476721946
68.390738153151133,59.926071200923801,0.14345371305760379
39.969415226370799,39.844540199257608,0.0033974371502802402
32.481118598252891,91.614577268269926,-1.1258340119058619
50.948097465200782,50.194743016904596,0.016174339624444721
87.625489281226251,14.302324417993088,1.9680595777910803
85.262031055398396,37.172467856714213,0.90133569829709836
5.3040311392664021,7.6495002159289225,-0.39756749033785832
18.968342550055883,20.995924731189376,-0.11026405800874825
24.437742239335204,2.749209318991308,2.3721331808554731
25.68937000738897,45.874711733516179,-0.62954973567882921
57.552032522534496,63.819486230227916,-0.11223159437919328
42.209980144616033,34.985953775511867,0.20380357465520188
5.8761578728318042,42.617795379022432,-2.1512438113919004
37.987799707497587,95.961718011613016,-1.0061346877020831
52.851541923046085,75.44434903591663,-0.38642263355928741
11.065518387467881,54.544807057550173,-1.7319541141899886
83.512396825067412,29.169546636070699,1.1420531725183221
6.1442247800453211,89.802683078526528,-2.9120555424124639
92.559345032788144,24.274614571185289,1.4531698245895157
10.812201016407673,33.20893032115103,-1.2183519390113624
84.513920208177524,90.9974166278719,-0.080252040029936106
90.362661248834087,53.424663473222161,0.57061804388403548
97.97749737807267,74.489476992379693,0.29757854287604668
80.400562147085765,59.48373462221285,0.32715214463792852
78.16827653636156,65.690481691940022,0.18882022558147013
64.605844323559211,30.63894585996773,0.80999496841484342
78.120639103234765,24.895834101039629,1.2415977657079629
14.32066863290156,32.926742369697863,-0.90396367481841045
54.070735558816089,16.388714844258825,1.2960434470407161
51.908064148851032,87.557122163789927,-0.56764161506295452
85.899642268133192,29.041446391761294,1.1774327821485493
46.817137193758072,56.587450047024078,-0.20578817622409334
39.123860113934995,79.405468088996031,-0.76852178198248566
64.316763852473898,78.598586828195636,-0.21772638309066689
27.379868432583759,44.400239599835096,-0.52488489206811917
14.837072684441729,48.149473550085837,-1.2781082970684232
48.309850128350831,99.475473144567459,-0.78420080830570549
42.27204749089362,67.785150220923384,-0.51270319748954607
24.024424112358496,81.649205868670393,-1.3282474476509554
37.383669201397673,90.352842952703966,-0.95814974279656129
37.272852532798495,78.971393786704581,-0.81519292998103909
33.422060876842004,19.332755150403191,0.59434868822851772
38.566943892965966,56.65490264001965,-0.41755567881994643
68.888591200138592,11.087521574139943,1.983282063627033
30.390770982557246,65.639290529835847,-0.83605540114729404
94.9369347448187,95.579593390593288,-0.0073249330376475869
91.718453934279609,51.760474365711019,0.62114619385544878
48.61013240170778,43.86427679390895,0.11153957650010461
33.50775929546419,4.5484323903981547,2.1682091085702595
54.008044193170313,96.017677710592807,-0.62473186884057907
85.007488388588826,11.19726572888572,2.200862999938789
65.606146715450095,5.0668302371798468,2.7805204430514512
80.634790966760661,25.360594538988909,1.2559075844245557
53.73950533050828,7.4875129579198596,2.1398901936662824
63.658845297494452,46.05666639876447,0.35141564094924305
29.527405804063712,52.092692324454127,-0.61637877767518923
73.754423068718793,31.94442495382981,0.90848248889976224
21.038054719446116,6.0450877749137195,1.3540074228719834
69.785014753031319,12.048436456673443,1.9070787077825759
86.211187764263514,39.065933421002882,0.8594135574979278
14.078180892852849,6.9923166318270766,0.75981363768207644
61.823594313650062,70.120782835381434,-0.13673126346665607
10.414479074763527,21.495033610956387,-0.78675144208468273
72.845847198871255,30.905085309580212,0.93093712944282725
9.3648286635285025,40.01845194063165,-1.5769011212224673
93.658042447361979,42.244353673845644,0.8644410160092143
14.603385073742414,1.1644100598052527,2.7458689708945161
95.92914434499896,12.094966728871057,2.2483647317450277
80.287533432424567,86.413691810346933,-0.079836109546173123
59.774518442169054,1.1220731886789053,4.3162372518918897
78.479786358325143,51.30856822547463,0.46141979088386786
79.716369059325501,49.460698644213601,0.51821815636372581
94.656679218915698,33.976321940053147,1.1124372529776652
26.084952030079531,43.701374994498515,-0.56026264794060243
59.417513640472606,78.277532615131847,-0.29930663315757655
10.409870558875721,84.279166915280683,-2.2706872617657425
62.000404302388006,26.774505798109754,0.91168264531074117
17.957839105186093,32.92655365580525,-0.65823050094026159
56.930110535771746,25.005802449804939,0.89325307796768572
57.67062088935112,48.506476654555449,0.18788724252133404
47.132530145141509,68.642577408222479,-0.40818207043781196
52.740545775799156,23.597034670878635,0.87321797264209811
76.628415610652212,33.742838463431802,0.89052058304110515
80.125226934694595,93.108077141325893,-0.16304521293888202
49.723168341967487,5.8083596948488498,2.3312632270368931
60.359750710738616,46.616190918717059,0.28052663421877644
93.192387333320085,71.444246118081011,0.28853294851703298
12.853625261611159,15.894947144189933,-0.23058363468775464
12.59325302411094,5.6900279805427036,0.86255881819494817
9.6831921791660722,14.682331792214544,-0.45194120704734997
66.128465219012256,91.963496159537598,-0.35806757540239736
42.442221778247571,1.9167184002912179,3.3630994958770688
77.657820198042486,19.64387550632383,1.4923950572957625
67.451909917550665,4.0970677772628106,3.0413027571196971
34.030138074495575,11.952317288658124,1.136028994297986
89.938288188792043,62.394779376201328,0.39699090972624668
76.490682559994582,24.922251965169494,1.2175531347411814
27.782959150107395,57.351992992637001,-0.78692503486484977
37.055009759433347,59.429342893846488,-0.51288499083658401
32.129558040222022,85.094097975888118,-1.0574867183862071
16.603553213874967,1.4693978982755183,2.6326540602005579
15.630553881676974,85.483576474894306,-1.8447707901819832
93.676618874198667,62.292789556270428,0.4429835687212712
44.352499682676573,17.111605124390803,1.0340683794155248
38.948662454963575,77.520801425393117,-0.74731426457740291
73.238885159060416,85.693662637267991,-0.17051745143226968
55.746313460037094,26.172084891661573,0.82094458047239183
93.677858697007764,91.960574409365407,0.02008819921674352
78.249847897029824,45.991285599567121,0.57701988101627411
48.457586848329491,60.739020978998823,-0.24526501167683121
38.259587874601792,98.480303828146717,-1.026522730554327
98.676522947507877,36.792071785280733,1.0711489849604008
72.058263364360698,81.502775236191169,-0.13372151462098658
95.168271340380272,32.521512665017504,1.1658036078241427
12.729379144487094,80.122138701907616,-1.9973632781755195
85.20283423988748,60.472657967401609,0.37223745996507013
64.070314515129553,22.419213827314742,1.1400911918745591
13.070246155176145,41.988583285134403,-1.2671186368722485
59.237541996952849,32.44592780199261,0.65359208034547978
68.923540145439432,8.7327309149560239,2.2430437447464873
2.2179659029716809,3.9536422398700508,-0.62760625645918289
45.977478222332905,35.301386885310912,0.28688344877288197
82.714551608435798,2.8843806339311713,3.643823372008677
30.240543509064896,17.383288000595726,0.60114416734283815
46.396260098056558,72.793148764236008,-0.48901882835325483
44.789098579721426,71.101032332675203,-0.50175896107030427


==> anc/competitors/data/v1/apparent_magnitude__s42_holdout.csv <==
x0,x1,y
36.383439700722136,6.9546984997992283,1.7965636194931376
37.848657225186862,71.396459803908897,-0.68906550341161066
58.024362571853381,91.583267646786467,-0.49551439171200795
74.96209733611299,27.351101364689246,1.094667274922237
19.276127780429132,23.732855627282909,-0.22582550192078921
58.875958972889642,51.625180220398477,0.1426910330735926
53.942462123166848,26.803905090275919,0.7593317345394166
60.646724688095823,61.668965075001879,-0.01814827258186217
27.15220229969367,65.07089473563579,-0.94895429416073118
2.4518132470066991,53.85634245780075,-3.3543736717050257
23.934238108116219,83.398583512715518,-1.3553476678525995
89.048113005715592,77.964401166656472,0.14432093348796757
89.66846324466097,31.65665899709521,1.1304366218359436
7.786059286268733,1.418378021539195,1.8488142831311269
41.000604588816842,65.725846403808731,-0.51236481689956792
85.087366094099806,4.8026083958201147,3.1209697609685212
97.947475054176664,56.335473036684796,0.60052824909983737
56.165352012969144,16.259283383560579,1.3459177117147192
32.394695565076724,11.026484875980332,1.170092042042588
60.399947494200184,60.640561602803785,-0.0043166340781658581
86.483079851492647,13.749438869352071,1.9966154323327701
17.620993225621156,94.092492867255643,-1.8188114764191632
20.203966010614273,11.185396070008611,0.64196315584570063
51.919996386999294,23.006569731744648,0.8837069579232627
10.963870374952606,31.501011374767554,-1.1459015131299863
78.644628701516609,3.3130653958233438,3.4385976449281088
44.962225666482546,43.244127703367226,0.042301649591524673
81.400043955236981,17.629571492276877,1.6609572075522223
90.805217291242855,11.557528067236371,2.2381146130268235
68.255068091587631,95.565789235784152,-0.36541886638000542
27.381772965088526,78.637022218211953,-1.1454137357974239
51.072152249422267,28.69522973338988,0.62593613486906174
33.491652144400831,18.912586073119009,0.62046413569047487
68.912910299913307,70.988825018039094,-0.032223491770009396
72.433756228130662,67.058100729584936,0.083724395823484538
85.354371210138396,92.417170093084707,-0.086317246320077673
40.765262766364842,92.727075673667045,-0.89229079406727352
77.733528211987533,74.612404891384898,0.044493354612513351
21.919899255831304,41.023110350601776,-0.6804750786652024
44.384842586699286,46.227638357650683,-0.044167557824339801
21.882759997142486,2.7959043637687948,2.2339494631472419
81.667858193265246,38.846560142218529,0.80674649471898641
80.474529116278916,14.794701441293002,1.8388805967161863
72.106360466221716,1.6665358615725634,4.0903972794728611
33.124344912210972,78.748049265490621,-0.94023126542234925
75.009195512916719,35.717778973600488,0.80557515532497326
74.306573335375518,53.914105997724725,0.34831206508067136
81.261896279306157,53.774024355152513,0.44828603250958604
28.770012321950428,93.176747258186055,-1.2759187438345876
35.604578831311272,89.926314379597443,-1.0059523535608585
95.121444887200539,25.813514768577484,1.4160782411147934
30.97312287836375,86.868187648468577,-1.1196894133193867
28.308992815777231,91.620485188289706,-1.2751704227602987
13.941025169806164,26.201580771094473,-0.68508195573328889
67.237803867772698,57.844223788408705,0.16338380587455278
5.2087162338361317,6.842612613021811,-0.29622813870758313
95.277226851582142,33.640962465381243,1.130301739011585
95.581289742895123,46.007522232647339,0.79386010448038735
93.022714366643456,28.770371666328739,1.2741088390020852
20.476131146106717,37.510104899222839,-0.65725094053455668
8.4512858109210516,24.831055326759969,-1.1701809709606241
21.552394372074975,43.639702568869353,-0.76596564161234659
2.1169150808351587,1.3257867086286805,0.50807444010899916
38.581228352936776,27.167905596310522,0.38079972792184658
75.192934849158618,7.2965836048867114,2.5326436826240064
65.954392803314121,90.746625905321849,-0.34646689962327809
4.659152637656585,16.288129663216161,-1.3589106984725348
95.330922984756526,24.1012640026869,1.4929849446974066
8.8591093425387122,66.665256226635506,-2.1912737267618545
74.221413759539828,73.154444621058147,0.015721262303914459
35.685610167942635,22.024643847837744,0.52396058145285462
55.251046374136124,66.546684592747809,-0.20196479031157649
2.4833431252045397,58.51725088228887,-3.4306179612068255
88.240598722209157,70.633721316473114,0.24164089662352412
98.913119318624425,11.527058737220948,2.3338384795278175
77.160409863886017,34.865170201257833,0.86250684060147409
53.85398688911463,27.140026771745823,0.74401897138061979
35.236359933770217,32.139563091580101,0.099877672400844497
22.376549577314147,55.237942193179705,-0.98111092817692469
87.004849364915984,40.183583942717959,0.83873697728768692
24.562890703308668,13.887566284925949,0.61913332734990212
7.5682950430315614,56.878120136364139,-2.1898679497802482
86.451293547696508,84.049985350176087,0.030584634532194923
4.1753080204277779,93.827792015374698,-3.3791074419026734
13.880315433067965,29.241632451982191,-0.80900569587599813
95.03186975263236,3.8201191287513376,3.4894809192206111
64.769123980655394,55.123464231920792,0.17507880042611645
60.60529981880417,38.965427227481065,0.47957790433564407
87.859204009661283,11.334413892777151,2.2234704920310104
63.102687178048967,96.458842614756989,-0.46073548225606492
43.506070338893302,52.357737624211985,-0.20107753693740549
95.986077915544087,98.425818579718239,-0.027251972598178728
51.005765244280425,87.62501183975489,-0.58752205486219811
50.638040400593859,61.06859494882783,-0.20335259259229563
22.966064817200756,13.619147236448494,0.56734167785711831
51.142692902471445,52.614200056500295,-0.0307984496553474
29.15090501702436,53.211178641077026,-0.65337709095637142
23.446191824763709,26.91607306940525,-0.14984846194190821
69.821569411326394,31.360757995032504,0.86900763827553162
51.776338375796129,75.866880431300586,-0.4148022320482101
39.800240263802905,43.351842402908474,-0.09280466352378694
60.938310461448424,82.140740959090124,-0.3241705176625917
2.0312953877577065,28.050965287165404,-2.8504368208429631
31.963256389214962,4.2108511472722929,2.2007028224395211
83.367599881636053,44.27693508460893,0.68704936946023043
96.819475963286592,1.3298264575032657,4.655419396246506
61.109870329023259,10.708743891131926,1.8909320750362248
62.903119375542971,97.319858206024776,-0.47382321196556731
81.92451015623179,20.462232239278958,1.5061521096856429
92.684341009196743,96.245467192887389,-0.040934796419564788
61.141930773790371,23.646646451239384,1.0314239771470655
6.5904612343366678,40.751136417971686,-1.9780597862569185
32.432293406235601,49.236320722223269,-0.45326982919492098
85.462567886464484,67.915325712649803,0.24952037508978428
26.326646651608076,42.089576648518985,-0.50944753245347552
54.242267237135188,94.566739518222235,-0.60350145403625277
56.841775330928542,79.956720131141992,-0.37046834271972245
73.810706981026172,88.824772013465861,-0.20103684077404338
94.289180499287028,32.096560551567023,1.170008412469203
60.722147489544206,48.731124594592359,0.2388517210011169
48.08275406117378,56.953041899673586,-0.18381897492503016
3.9383997126205692,40.447998676034189,-2.5289431174396526
15.550925871338222,59.363372402940776,-1.4544057846344913
82.011549614561545,86.095811645576106,-0.052767516456721286
67.660520348038474,49.130285993923977,0.34746510302324041
83.390712939991488,8.4032241952645244,2.491679340686848
95.132610687516404,48.043305873703716,0.74174132849691099
2.673672002463912,51.882449134395912,-3.2197808515701025
19.591342143536195,29.955079165155539,-0.46101570616376542
87.542188486878615,11.13861319117507,2.2384656922628015
80.349710525381923,58.180340779280797,0.35052013942009286
24.540640765756383,21.438920566414591,0.14670745742209407
71.679426566955584,78.828148021512447,-0.1032170027423448
45.668619534033773,60.877197992967048,-0.3120919271577679
50.580553510679742,23.678918550971602,0.82405428477991471
39.633792371303528,62.711089706294381,-0.49819679371908776
71.887887974945983,94.146308556328094,-0.29286892919290086
52.272069034806762,28.507544473118642,0.65827470045395819
76.932645530204852,99.385731659602499,-0.27803343054391472
44.907814908076638,19.802304220607361,0.88901548936409125
21.322456032114669,94.68002658033889,-1.6185528590810692
76.280519020758575,27.738812412862078,1.0983144394203994
26.019553193794966,80.823576315335927,-1.2305955719111272
53.992623507385872,43.424572352543805,0.23649720053522644
83.047281083660579,50.645047926150532,0.53697108010038841
84.732941201895002,22.244467385422382,1.4520756751390229
5.3180484601648255,98.627447548104385,-3.1706137584183143
95.536553867335257,66.257753848804228,0.39733215628906032
13.687369124898806,15.991598416087655,-0.16892973893356814
61.591631691987693,66.590424239368474,-0.084725180300234126
42.439509521068793,99.256975340010683,-0.92247670184291231
44.854523415338299,40.547831969742845,0.10959652124021801
66.210708026330451,99.390282993827384,-0.44103923780347309
12.693991140542888,11.469655165587639,0.1101195745246123
14.494246821100187,60.561169512102538,-1.5524965018518153
62.141682000440582,89.787018486780511,-0.39957636547331521
36.209462076250936,1.6102660192878764,3.3798111118146861
97.137001421796057,26.876563003333928,1.3950274071363937
7.8479538162999685,34.066426566038935,-1.5939253538417111
5.3792246205271645,76.263444502315778,-2.8789918428489121
14.505614645521783,45.635117200249042,-1.2444075859048578
50.553063380858354,42.842799981505252,0.17967407876779776
19.107969028031814,26.336299989711915,-0.34835057956226373
73.283258904373639,96.238505411593763,-0.29586023904705083
36.859025114212635,84.673399765908556,-0.90300788335757221
79.096059506533649,44.795514433271016,0.61730079868347454
96.190838083265575,70.452640439351356,0.33809108575389762
35.095603183095747,63.229191338901551,-0.63916229132379443
41.479144516237291,4.3363277522620773,2.4517692268046836
65.836251968654409,10.857135174254571,1.9568746343827061
30.818756976926281,71.413855015358877,-0.91241839827739424
11.428046512295701,80.018623697566426,-2.113047695102098
72.965898649604298,60.493760632600001,0.20352338020962227
40.270350984348234,98.874916662609181,-0.97525178913242072
69.048179308430775,84.697376579747413,-0.22179431819377743
56.953492100607271,12.356079486163031,1.6590991613481763
99.92866537282616,19.530680555647841,1.7724317758875183
49.687151954211565,27.081812188476633,0.65891595486046184
24.052191977265856,92.473583781762684,-1.4621575682347823
45.219325651571033,41.732379894291846,0.08712732334493592
56.124705544211707,16.581063748263983,1.3238542162470768
29.959747010245668,12.679503749099643,0.93358971319012152
74.540886384337767,86.165307325518,-0.15734472148872244
59.745573425758124,59.576661179706711,0.003073932768250829
64.699493700845778,93.193252952480378,-0.39620897271731575
11.837541878393614,17.175244915822645,-0.4041035257269705
95.135303885082593,25.955859580529186,1.4102657344242355
45.527562568049539,77.671089684152065,-0.57996249557301116
5.7165593602797058,25.622272986124148,-1.6287073410826509
8.6127719415979662,50.150706483009046,-1.9128352693718951
83.875727236750819,62.951229263848155,0.31158020900933653
19.657040276804743,65.786372339414129,-1.311544528038826
82.735735912957693,36.944662788586541,0.87535356822251287
83.229759685712494,89.313614932706798,-0.076597567366804578
78.757091958209571,37.435865536303552,0.80750448275079689
60.592571417153074,74.348793889294697,-0.22213636061039099
60.81996698556889,84.928698303637418,-0.36252071917605272
27.632552686872209,63.845462438958528,-0.90927257547254292
5.1325344425294634,35.623274898201679,-2.1035049245731923
71.354835147925925,11.315604700301185,1.9993640993189561
2.476379746756086,93.994773211773179,-3.9482161522841301
3.1131784094217649,22.962039252757155,-2.1695161128997138
64.362389747960236,17.837129973373827,1.3932679600111366
95.185127733016515,18.49738386549318,1.7786469693102629
23.412469561558808,29.818960986466891,-0.26261320260025556
1.7064239951022127,58.827350198322691,-3.8437308430599684
86.342741251662545,15.859056440160487,1.8398712200633569
54.304956775209469,75.757624691779981,-0.36146719242401765
33.564916468591932,56.303212676680715,-0.56161901451433027
23.567576312392749,28.72600212636393,-0.21490066568667826
67.317487780599478,81.449662180834423,-0.20690346798340881
81.271934971472504,68.146280370848316,0.19124611026210042
98.732538877015315,90.64499141099671,0.092791231886060047
29.530499241172976,52.585175425642277,-0.62648134471982575
94.13765053558501,36.255653914151146,1.0359690313383882
40.657834931798433,52.711718520492745,-0.28190731774128069
2.9667564358815874,45.05365337297291,-2.9536203006185873
17.06132631943872,26.696585865634741,-0.48610733752176305
32.279285608617585,17.401074591716068,0.67086961465076533
9.8247346261089774,41.056025905464175,-1.5526402003964803
51.297352316437724,42.645683322391946,0.20054968054521169
7.9845679580796851,77.727391081075197,-2.4708066731483678
6.3184113923324672,45.425687032351995,-2.1417340124835924
61.786208696516091,57.020348127000354,0.087154206307605009
7.1484908000120466,24.936094767766104,-1.356535192982073
79.218552157659332,33.447837176606562,0.93614715080605704
1.5565883585381339,7.2302724847681414,-1.667452216496415
4.6963592801656944,42.190314512945719,-2.3836286226376635
46.883276207121867,60.198434340328312,-0.27141810883593975
88.65950676390095,47.214637111301911,0.68412163700160356
14.528917585831577,59.332350871505405,-1.527645740151335
7.156250688436705,94.765103601154081,-2.8049072398297215
27.710120263955055,28.22861337393611,-0.020127837267414666
19.452382083257923,40.118612241582646,-0.78593277594366506
72.080788408903871,72.438219142102298,-0.0053705915309470399
8.8339810657607565,50.984324974675047,-1.9032005239918286
62.076371440244358,2.2489710037005874,3.6023561676438005
4.4230104204262073,84.576166321265049,-3.2038250823842866
84.755475096588341,12.763611660327719,2.0554854514352976
38.579537154303821,97.786181763947141,-1.0098011890663259
18.847971221857861,68.956575666456786,-1.4082776915020301
47.228451965696713,67.202537217310365,-0.3829548984238012
35.319337085469719,21.292109631949383,0.54948462492646721
40.215942522540388,58.334282604680489,-0.40381402440586078
60.664352672746404,48.603858415846986,0.24065705168835907
65.275894195568895,11.773176999986077,1.8596478912095662
12.865464069531434,19.299500332208652,-0.44030152235293207
51.496305017244822,22.255038588264721,0.91086929211614154
86.051059918675335,75.959741977855458,0.1354318579944751
64.517895440575174,67.682712071558313,-0.051993900908439215
62.519982252403331,74.811134335492213,-0.19486848446860908
63.536818559657092,14.730735380003868,1.5870025921726405
10.843401099834775,74.699368677131673,-2.0953785216591609
50.266954598343155,34.833869931265596,0.39820212154761625
83.715886003965096,71.241321486790426,0.17518977787437695
75.573716126557173,94.861820929049742,-0.24680169743704189
65.872006211196435,83.804935797896675,-0.26142176775888354
68.023664447527437,48.636801023600157,0.36423755323101814
9.2126521478258567,44.664313384673683,-1.7139399717879691
55.748790376836475,64.672254808966073,-0.16120638587552485
81.464279269920993,51.538803690747692,0.49708221502696021
76.320179432873914,74.963264085914005,0.019477235499566224
89.503421151468558,23.595336637280692,1.4475336453058758
88.069944119420654,24.526312153011023,1.3879886735929667
9.8959396502662393,48.638158925674482,-1.7288002233628181
69.559730529208409,23.745436659816892,1.1669443264394916
40.732511215210742,39.282113152518583,0.03936585866279603
33.66920017881273,44.811445651993147,-0.31039038772776506
27.555749498637695,90.532172462996812,-1.2914767850694768
97.254014576995075,43.561504669993738,0.87201166327078661
54.330116162573034,89.677118073707675,-0.54410252356705202
64.44610425745681,38.070850310714505,0.57151023169008275
12.545484633920166,35.318842981888807,-1.123797562877727
39.839914850841737,75.187672876342106,-0.68957060425081584
31.318927529375586,22.194487354602217,0.37390440916269307
50.039714287715796,85.404384955731175,-0.58041337026400841
20.706921862401781,60.75103204565653,-1.1685952887185882
91.785585487203591,62.131262386871484,0.42366076209688941
50.361952290258351,17.873665381353991,1.1247223353973896
80.192885341608473,27.765699256526318,1.1515680609555319
98.268206699561574,22.870758089096309,1.5828311760321467
79.363392857477962,61.827227318666679,0.2711011382629166
39.241486549062436,37.333598640027411,0.054113991936196176
79.355923242576253,61.206477375867777,0.2819549086626244
52.605285583006491,83.210802767308181,-0.49787582300739452
10.440263171184883,74.521915474804757,-2.1339314076265952
1.6334906750661715,46.105197497217922,-3.626583067768991
30.537193105783079,78.248136124343432,-1.0216122150253824
12.576553055747604,87.902119234577412,-2.1110942958480954
67.515476542846599,70.175998596686057,-0.041963159844133201
21.487505064977494,41.004055356565807,-0.70160204772507495
84.695624445397897,70.089516797130145,0.20551977102287006
70.735274725872614,71.317763593186399,-0.0089041783859260398
36.971636294765069,53.654816654892407,-0.40435010779471953
83.390277717298304,61.855283606488769,0.32434654425987819
27.743773390188942,68.238159035155491,-0.97715443294775772
7.3223297158361786,3.9986038495230503,0.65685225249177703
38.306094334082289,79.580116251016619,-0.79384173847341633
43.519006702216814,70.115825615911135,-0.51784269491211543
37.715453220191641,84.981992761092812,-0.88201894952913218
40.429110140670431,65.8560406781192,-0.52975358635537362
51.36659096229674,92.749099576911263,-0.64157239543423228
6.0739499298530601,9.0945927692003679,-0.43828012450399534
55.93556069195521,92.44563500083791,-0.54549603541862024
14.713964298434577,69.568050190121951,-1.6867003336156525
25.928019873651721,20.387779574563385,0.26099855350951201
14.768812682178273,47.901190896540577,-1.2775018213664802
13.865096096633843,48.546881841742383,-1.3605961413265995
31.94508581121497,70.753399422638438,-0.86335812940956247
79.003361330714569,30.43612516792858,1.0356405200315368
43.665103450593044,17.241674569601589,1.0088876243403311
88.781306375913786,91.605859172843552,-0.034004302866505069
45.733036556410681,44.422807056869203,0.031560101073023858
58.504181139236323,54.087054845025776,0.085233928102829426
2.03593927934307,82.967592275528645,-4.0253591643367477
82.011892888238634,26.49886794232998,1.2266237874174819
70.188534031331301,75.255016756305636,-0.075673212547335833
19.798488966748057,64.705056405838846,-1.2857654355937644
74.142415082812974,9.1999036397255978,2.2657086247438909
64.294022570153004,68.445817902639774,-0.067940797939743724
18.141394212895054,66.4520342756079,-1.4095940493708885
14.060478063758833,85.996163679781233,-1.9661974761536847
58.061069176323954,90.262779237215639,-0.47905918143509535
4.3032353321519778,59.636902658419146,-2.8542999561350051
30.754960399186015,67.845344555356874,-0.85901220059300343
89.927966607343691,22.009721116128699,1.5282005846792768
65.347104564327665,17.586304167795827,1.4251294226493734
48.185169951086465,58.784439372194342,-0.2158724639634319
30.893467642675745,26.455557689203722,0.16837434376499147
79.171152148098471,61.747561014365509,0.2698678929235625
81.073748989821937,20.608321240360276,1.4870941013427565
46.015461297673092,63.055677462686432,-0.34205103985420787
9.8476933624749066,98.329057753772446,-2.4983684011241776
41.414069020255987,82.939653131119968,-0.75403577944567202
76.299520207993709,90.011265199918782,-0.17943764798122247
13.29701137265408,54.982517954943795,-1.5411764613022962
72.785933643280188,47.792807329048784,0.45671228909220607
97.765319618568853,75.961953005844393,0.27397175592249989
42.647766554988678,35.556787232267716,0.19743444827668005
91.550654881450285,57.44230793773783,0.50607393606349216
76.934668664555261,91.194425018613288,-0.18461550426571521
34.936700161523682,19.526764953776475,0.6316289600049102
57.310278393251615,97.213111381184703,-0.57373081292971428
20.346467238826609,54.495652792726567,-1.0696821145216915
32.553224647867907,42.68449144436719,-0.29419024056039111
83.659419921921071,27.066679516446598,1.2251996706027237
79.00772948995693,44.944595124805581,0.61248027194965493
85.750311630992329,66.184238998944906,0.28120281851694051
82.295904642586436,90.890208949600733,-0.10784719557510426
68.205960349887292,40.954659256555821,0.5537975282180434
56.0252454535174,12.022599805727028,1.6709634421210389
13.26125228788003,71.294200337871075,-1.8261741620641918
94.629582520415511,11.252595361300157,2.3119355550194136
53.019947657402,28.519617097522961,0.67323901060214486
37.731176698460992,91.373169002325426,-0.9602958447104587
47.081504158781279,75.420816443664691,-0.51160225046669849
96.607766281584318,32.888871169463407,1.1699076826017243
79.465790473006848,71.301050433696986,0.11771069933864212
17.998026437843009,93.396826977110024,-1.7877680913041671
60.757249107773433,93.040819114010958,-0.46268855750488996
84.721788772414016,6.9462405568362016,2.7156132432028439
10.107136121929688,52.885073738114677,-1.7967624986352679
91.506417923647874,17.479668774264464,1.7972958902727458
69.340207609284434,81.934656084691056,-0.18120624374713776
95.787415704247906,43.185615415454897,0.86492335873304582
59.325526814761915,93.253669516207268,-0.49106081690093217
16.315567550842047,21.085445920040023,-0.27845151080773728
2.98174110381933,42.62780857363272,-2.8880576866498986
53.556133746758611,91.645803850714898,-0.58325841856638183
10.133394643661441,40.313078163142549,-1.4992275102002817
64.853082521599191,62.260726572680944,0.044291096925072874
75.942771678024627,3.3066068217582925,3.4027597152969906
65.525473695185596,62.254422974490296,0.05559989286353835
39.601056005632294,18.286798616894842,0.83892271190884216
77.467867533491088,35.578673476665301,0.84482962385886318
46.072906844350449,2.9148237835266864,2.9970832731154311
77.502533794402495,40.952775945471011,0.692581389531855
15.827907931428296,65.658973964601103,-1.5446764411653842
28.847414529095406,47.615373035070618,-0.54410073954845584
13.324806835168708,29.09236018832242,-0.8477950848337461
84.254205779222247,10.591407473652698,2.251594781259294
94.422553922319878,1.5197576712795864,4.4832534967857738
60.48648314704343,69.282900157491937,-0.14741931163467442
42.180434754718092,30.846444200691845,0.33976485851524096
76.069882487884158,40.843534341399518,0.67522357304908009
71.123941933976269,18.434402641654202,1.4659668741726346
35.590561919419272,9.5920910308780094,1.4235538830935011
89.607328374925771,20.248606470014447,1.6148709728160187
41.35452770010339,34.522248246856961,0.19605998502524402
4.1952300591478799,26.250737364562458,-1.9909643129051577
28.718880807515372,26.713361321768993,0.078597431937661597
39.062915859874515,66.562630793217508,-0.57866455081208412
44.404823195513373,30.691144482973183,0.40104265368153486
41.963065610131444,27.248029473275608,0.46883026916636517
73.024794355957098,82.360932442703785,-0.1306272804174855
74.856665560883897,10.583105586957268,2.1240433719543015
86.106575535204058,71.057094151520346,0.20857218603954189
50.290076498465908,46.369318952546948,0.088128947464025692
85.227433885060279,88.213162666519182,-0.037384951160158678
79.701451286987222,51.266021662668216,0.47909153213658934


==> anc/competitors/data/v1/arrhenius__s42.csv <==
x0,y
3.9828022185018348,0.28496254938044746
2.4749529788842355,0.13262357832715263
4.3636906396012209,0.31796337322973151
3.6381561307671375,0.2530109407813339
0.92379806549442289,0.0044607504432646492
4.890300582365402,0.35971902446475074
3.9251286589565884,0.279754290625571
4.037289373746292,0.28983174907954656
1.0765113470399563,0.0096130581413731292
2.5267367205300522,0.13822991136279061
2.1685911090466155,0.09969453432931881
4.670442449818708,0.34281566939961727
3.3973930403629904,0.22953111571169837
4.2024272597187347,0.30428558656679472
2.4953638947229901,0.13483334091644422
1.5225742480314959,0.037481338777835993
2.9956315415712567,0.18841710555636096
0.78717765246878901,0.0017435947731247851
4.2243402739666198,0.30616938872550808
3.3424897960492919,0.22404891525759832
3.9113948303841823,0.27850580961280669
2.0953668565844077,0.091976976092360163
4.8681411097770644,0.35804876516952416
4.5190450459498894,0.33073810222424965
4.0027257368319287,0.28674877721090397
1.3758741853338541,0.026408926257383249
2.6002445167716539,0.14618299020773101
0.6971169460425295,0.00076748031420371835
1.1943027143039653,0.015198731970405112
3.573720289591046,0.2468184525397088
3.8514297015851771,0.27301754905170544
4.853793795953945,0.35696339165854302
1.9662141116216838,0.078633453866518876
2.1670686771569101,0.099533181273962726
2.6130011507411357,0.14756175195328025
1.3526211158792856,0.024809549278474199
1.0846467740096224,0.0099538519918353809
2.6406721680167018,0.15055040973283676
1.5210920707289786,0.037361593992101663
3.5141629760712965,0.24103480902294619
2.4671836349254885,0.13178252035297641
4.2470518822602683,0.30811344291069886
3.6511929590101211,0.25425554461063238
1.9056498862191849,0.072528418052249896
4.2451691062784054,0.30795260687383996
4.1214396087356082,0.29725398769158606
2.2436527056357853,0.10768888648046353
1.7974764676860984,0.061934519746990935
3.5712297678873899,0.24657774607561439
1.128886176241894,0.011924686865443441
1.3995869111379875,0.028086038389686888
0.53313021387952486,8.4515820229608043e-05
4.041159698759623,0.29017572266297803
3.4918288546641447,0.23885122881038218
3.6732442038185078,0.25635436524642197
4.0132806395988556,0.28769236873507381
2.56512098992253,0.14238426358152492
3.059335381788022,0.19508071171931671
1.1290864915744585,0.011934060854826159
1.0153853309118805,0.0072682556509288477
3.5078133280571224,0.24041482298934025
2.6199329276440961,0.14831071162150006
3.0435624791653497,0.1934353978642977
3.9424948583721151,0.28132843847827144
3.3562324400026586,0.22542546454726792
2.9911073029609812,0.18794202489946318
3.0164322233543608,0.19059826614634418
1.8677754412817549,0.068770435837400154
0.63868025555572738,0.00039816524472508202
2.4652282515456307,0.13157085386203998
1.4656310276878814,0.032991681377197067
2.3383788967608625,0.11786286865719077
4.3403138297067478,0.31600715250317801
1.5527276863940334,0.039949478633310311
0.76236233760079708,0.0014179244417278907
1.7662275140989845,0.058960215636819011
1.8211719099500763,0.064217153757493733
3.478624316271028,0.23755649502995144
3.0066446855357527,0.18957257753031254
4.0275419409788604,0.28896433679781125
3.4894109314732438,0.2386143536733783
2.3287408764803175,0.11682443547535472
4.1630917309971558,0.30088400149702471
1.2513781395846677,0.018396500731257211
0.6022043291023722,0.00024781458859756713
0.90521537349038783,0.0039916628722349978
3.7506170776840264,0.2636549695785626
2.5784475361312431,0.143825957046289
1.2257230056512081,0.016920573019731579
2.7547014879651357,0.16282509329477418
1.1854044622092579,0.014728518768370403
3.6334416878498121,0.25256017286238214
2.5077032400831381,0.13616929674803341
2.2145955174341712,0.10458568075019316
1.8568044011654443,0.067691243996895134
3.3362716690349981,0.22342512919369328
2.128156747490257,0.095421534195300556
0.89442463692245444,0.0037343335622273201
1.0310265595423189,0.0078320139303841105
4.8285394904728154,0.35504532988018062
4.5886131081842318,0.33633289075608597
3.6486821021483729,0.25401605484242407
1.696414826567838,0.052476370232578944
4.8612936980647579,0.35753114701932825
4.0043790678460756,0.28689670588810018
3.7260058512154801,0.26134353150100159
2.5221267596470489,0.13773084626074719
1.7250870283032156,0.055111079858297135
0.93375932969074682,0.0047258925306520429
4.5617107844472873,0.334178496028262
2.55099330425125,0.14085548761737934
1.4106351415785365,0.028882983839091488
1.8768048086779363,0.069661861201702771
3.1064880602385321,0.19998066454439287
1.2954775232265427,0.021076835934752632
4.3547642784156899,0.31721745187961403
3.9133378842584454,0.27868263635019153
3.7375833017792157,0.26243211866686073
2.4444186789879669,0.12931860600326534
3.3228897831609943,0.22208071813337896
3.1284408601073102,0.20225212480219446
3.4243097069966901,0.23220183646380918
0.8799994451295009,0.0034073454051974615
2.3711333097677434,0.12139612934521926
0.68726378237851615,0.00069248293512091561
2.722958686600335,0.15941603497420292
1.9843754554975339,0.08048499889956387
1.150358849897211,0.012952456732049096
0.96531335475148239,0.0056298909321807833
3.1444005747997044,0.20389947183800347
1.2676683584159876,0.019365749321351253
4.6630405326955877,0.34223359471576342
3.1147751286517775,0.20083887295177605
2.0609141204067667,0.088380149647353023
3.1591197116663752,0.20541573398864274
0.60261741963363868,0.00024922905633895039
4.8135164595865039,0.35389973378454409
2.6703654662430512,0.15375376514039149
4.0223085226262878,0.28849796363300484
0.87228499965097361,0.0032403578244923786
2.6899624887717217,0.15586547564800196
2.7081814745953441,0.15782674985145262
4.720219047387423,0.34670781869101241
3.0727762356923392,0.19648031985648737
2.6307023047562921,0.14947395029048641
1.7013904839135212,0.052930647759197084
1.9920604880414849,0.081271169470801763
2.8430258111219202,0.17227045473987618
2.47510157137271,0.13263966454554232
0.59725435946148697,0.00023133526518939829
4.2183136588746102,0.3056520912995766
4.5327234732789501,0.33184424130334084
1.1311209004937486,0.012029492175880287
2.9931626459257221,0.18815788142244677
0.98859083510949597,0.0063601445050522594
3.5250804186791527,0.24209928774322831
1.7655520272755374,0.058896391695833161
3.467401856113558,0.23645393184552077
3.7714757642909715,0.26560607565954919
3.9589137136294568,0.28281205610625776
0.98483425680153447,0.0062386190699427174
4.6220533031192357,0.33899487065594736
1.5359629590269637,0.038569755909787645
0.668356502792809,0.00056367235332889921
2.9968361122616751,0.18854355500086767
2.1691502773809743,0.09975380579653835
4.2340538440958593,0.3070018904770842
4.1371316242893581,0.29862495700292457
1.927125017702219,0.074680335140442838
4.7880472778138525,0.35194968683302913
1.8091302716305337,0.06305430365489538
2.8177570815427155,0.16957482863150583
1.6518429075542125,0.0484645721304372
4.7121960652203345,0.34608308864790505
1.2407351791190817,0.017776661918127691
0.70209778726548044,0.0008075423091639122
2.4579367700136707,0.13078160896697297
4.9656900382512665,0.36534637432603617
4.5125476981471131,0.33021162936583798
3.8687360875562713,0.27460769707903948
4.5085662089533622,0.32988867943634753
4.5205098786403841,0.33085670258791683
2.8348626217390209,0.17140023560696444
1.9216807332385686,0.074133406365703897
3.9740559444994461,0.28417630359860913
3.4774756842549248,0.23744373813440173
2.1814597799316955,0.101059767984466
0.92510000627681865,0.0044948586223763189
3.8605532510706171,0.27385646657494273
1.6810723216528911,0.051083587099592355
4.7156591774020065,0.34635287526447506
1.5843675875255814,0.042602885001832624
1.052410695851687,0.0086430742440749258
4.2400070245620771,0.30751133540060543
1.1897794248102231,0.014958738589883787
1.3067073867098258,0.02178766339575406
3.1972225618437959,0.20932706433284057
4.4355291837685904,0.32391918892477672
1.3839559957155796,0.026975354314604849
1.8964565280504264,0.071611759946797304
3.998321772085299,0.28635451686081931
4.873218917274353,0.35843215602517559
2.7533353379105403,0.16267851807904657
1.1475387614806285,0.012814841411906544
0.5627132946869069,0.00013837826335611289
1.5334521349948487,0.038364722184609651
1.0931999800393446,0.01031941107443906
3.5494640312578585,0.24446982809604101
1.0482462708283902,0.0084814700575788424
2.7784846922928486,0.16537460650816299
3.6241809603929891,0.25167365279391257
3.1150247414940608,0.20086470890199884
1.3989904324702593,0.028043290953035482
4.1185603678201819,0.29700198964743213
3.7193320832711074,0.26071500786324969
3.825428017619938,0.27061901815114509
1.0897598820079097,0.010171488696042737
1.0568921164265508,0.0088189556142421292
4.6740314795292841,0.34309759634249348
2.2891018722122327,0.1125606860013225
1.8542691130142288,0.067442477631307202
2.6986282040819001,0.15679858344742212
3.482888957436121,0.2379749555398688
4.800304656711365,0.35288941039776467
1.7890080209692476,0.061124352053115449
4.6616379319041217,0.34212319983403899
0.61186771123815342,0.00028253700637165166
2.998391190470711,0.18870677394266874
3.3528880025648831,0.22509072861586107
0.97653831687838988,0.0059752652290867249
1.1315281867876068,0.012048647444063821
2.3860144369233671,0.12300322077353651
4.8480436046443174,0.35652751576370961
3.1821914895546777,0.20778648836286628
4.6986044972009502,0.34502246484100579
4.1196241202583685,0.2970951079339797
2.6032172069988118,0.14650433318055267
4.0314355216348439,0.28931101299374584
0.58026552789644481,0.00018104863674581182
0.99114798544580718,0.0064436807139994215
4.2324287669723137,0.30686272210659027
4.0856768974632276,0.29411412031621575
1.5468833388489516,0.03946639188086376
2.8884631576957407,0.17710290534626369
3.2270711931500493,0.21237694730246481
4.4048252919920508,0.32138393862934972
3.2139822080242655,0.21104108444121214
2.3565720617315615,0.11982464350344134
2.183828195332322,0.10131129253986831
2.4164693886807944,0.12629505219895998
3.4336896151098837,0.2331298762513308
4.4037078428854617,0.32129138100607618
2.5425359693433487,0.13994014029330654
1.6152780332811116,0.045254990362732568
1.5649806334891152,0.040969486731976021
3.857064261095509,0.2735358160693947
4.1745594354075966,0.30187834305113881
0.97375135934356227,0.0058883407817615528
0.79951485629830166,0.0019231467830586138
3.1749514869040332,0.20704332408533427
1.1577795988671422,0.013318366594822552
4.2109888570535361,0.30502255227042002
1.896506032658335,0.071616688481291574
1.147423698370142,0.012809243406730661
4.6443671261935258,0.34076133430561029
1.2448927523087518,0.018017527559932894
1.78124037052071,0.060383902845338858
1.1912602783642638,0.015037088564529563
1.0197052864940974,0.0074214743597195969
0.5951660735139801,0.00022463886412507863
0.7492793412391705,0.0012644997576809062
1.2858866192113372,0.020478746164778516
0.74021869682228925,0.0011653189178499463
3.1601471724993706,0.20552146620599368
3.5632153705977787,0.24580247915483339
2.271337055744127,0.11065405636665092
1.9309599362842222,0.075066140853219485
2.7703680666000352,0.16450499655181727
4.4375222400557384,0.32408322909306858
4.3300923206999276,0.31514898260615898
0.69563777905756374,0.00075586427284672858
1.3167428431843584,0.022432406151523292
1.5653519199697821,0.041000545431807596
1.6222440912449532,0.045860539816794971
3.0705469328424773,0.19624833750469875
2.3731809156643653,0.12161719920492577
0.72164353967417294,0.00097934311116015869
2.1812636230680722,0.10103893978703277
2.8568882692293673,0.17374684569194901
0.95752356306672182,0.0053975851936300927
4.2505634920485189,0.30841326529005497
0.73382839909296915,0.00109875007652652
4.6617884105812797,0.34213504507543308
0.94600913710943968,0.0050652022430418926
4.2960872821898874,0.31228166545132052
4.561939147674277,0.33419683222901742
4.9080680626396669,0.36105290547335062
4.1091164612311708,0.29617446406872566
4.0076489334709802,0.2871891358447598
3.3911747419799645,0.22891252798816994
4.0054835956015804,0.28699550586182909
1.1054849378591618,0.010857469886698777
2.9123061617643677,0.17963065359363983
2.8140029158568649,0.16917386703339879
4.3590746485515091,0.31757780579285111
2.5825971451708214,0.14427478122385248
2.2329027324515907,0.10653968763167627
3.3780347205669954,0.2276034167113431
1.6990849287538072,0.0527199945862524
1.1289578492928058,0.011928040425265518
2.6504477331068559,0.1516054704011334
2.3760021586769824,0.12192182815086165
1.5465647323799316,0.039440120568594854
2.1538031455180762,0.098128746080322155
2.1487660242181135,0.097596181410956079
1.9737300398564546,0.079398602613674901
2.2075883587711802,0.10383885988586072
3.5858450545517542,0.24798885858896583
1.835944135570784,0.065651527430168902
4.7698606702190318,0.35055115017668581
4.6235660879218008,0.33911487725419265
2.6640969273503536,0.15307786112228688
1.9776254225210996,0.079795780616874173
2.9094565542350139,0.17932885201380719
4.3185221994813103,0.3141755185975329
3.4366430325204593,0.23342179976506405
4.1197632257618482,0.29710728349180215
2.8972502422958311,0.17803514631827297
3.3481293317042935,0.2246141529724196
1.7967002638210778,0.061860135870383894
3.8070192303963086,0.26891404830459609
1.4108206690657326,0.028896449728112623
3.6265915796832422,0.25190455442981202
4.3732358074665232,0.31875956374246206
1.0944627678569476,0.010374012139853889
3.2647088324386391,0.21620458914922308
0.92793086703470573,0.0045695870115229076
3.765720327221421,0.26506844129637003
0.8802194847058411,0.0034121884897563436
4.7117292021528172,0.34604670440042429
1.1183356851701096,0.011436680572556489
4.8149611065908617,0.35401004620506982
4.1039787923829349,0.29572364795653139
3.1715690200985933,0.20669587684985846
4.0218084708329611,0.28845337774501412
4.0780167754238867,0.29343880053837335
4.7571217826779861,0.34956851221256757
1.6402250922763424,0.047436557329005834
3.1553415291123912,0.20502681178946058
0.9277213890398055,0.0045640306819030359
3.2727456501085457,0.21701925451835263
1.2708108684175496,0.019555557129138871
3.0422777516259885,0.19330124953443939
3.0759373131523238,0.19680915555180739
2.5969331884155231,0.14582500768845655
2.8518429898090525,0.173209713575913
3.9376552550296458,0.28089026493474922
4.0966012243042993,0.29507551495821399
2.7146894700894313,0.15852685199185779
3.1981704868517555,0.20942411433379998
4.6905630606054585,0.34439359458106883
1.0388011482550525,0.0081214974016336101
1.0269660465504973,0.0076832692728208427
0.89469055359845784,0.0037405432951134955
3.4603847826823753,0.23576351849356167
2.3837373535567075,0.12275724103252651
3.9844463726382946,0.28511020707687451
3.5205413598886666,0.24165695020795996
2.0013699124770716,0.082225584243062574
4.542649463126911,0.33264505808652867
3.9313946618179356,0.28032285253033112
1.7174072340957907,0.054401399434644962
2.1388640799742431,0.096550465145058495
1.914979910919183,0.073461527310371297
1.2092524188124985,0.016006089692977152
1.1650251764398625,0.013680925085355008
4.7125735851908486,0.34611250760506856
2.4705681673943896,0.13214889987539033
2.2249392024983443,0.10568921590805695
3.7835856890482007,0.26673549778231848
2.9884687936380496,0.18766485160800825
4.7126299407730796,0.34611689903048931
4.0113567225922644,0.28752051296507414
2.6571630385604315,0.15232998790192653
2.1936176306637178,0.10235175571743974
4.9398419521594494,0.36342652586885321
3.7299210620163956,0.26171191455330672
4.7803759700172854,0.3513603878802708
1.0331535974766861,0.0079106014853516302
4.327401556358522,0.31492278847978661
3.3668324779604339,0.22648526902677488
1.0486475525080066,0.0084969651442068118
3.1471609998614931,0.20418405430204928
3.5874336429745197,0.24814202807557781
0.55536208649871277,0.00012302348442060087
2.5444308282878594,0.14014523265764764
4.214297800383445,0.30530705368504124
1.8291156140484044,0.064987425075149763
2.5634663680934802,0.14220523511440195
2.4904135718055196,0.13429738276332184


==> anc/competitors/data/v1/arrhenius__s42_holdout.csv <==
x0,y
2.1083381682146425,0.093337244172366676
2.1749389647812212,0.10036767484535672
3.0920164805387902,0.19847984769849197
3.861913515277863,0.27398142433949718
1.3307330809285969,0.023346049396719443
3.1307254078586202,0.20248814201959087
2.9064755510530387,0.17901304528864859
3.2112147585498101,0.21075832781238446
1.6887364681678942,0.051777813888618657
0.56599151122757729,0.00014568631819111071
1.5424653685507372,0.039102695963576219
4.5021869548052544,0.32937070995628553
4.5303846929391351,0.33165532224740163
0.80845724028494237,0.0020608866236936536
2.3182092994916745,0.11569045147689791
4.322153004277264,0.31448123670909389
4.9067034115534849,0.36095062315416998
3.0075160005895065,0.18966393315789284
1.9270316165943966,0.074670944347746862
3.1999976133727355,0.20961114288140392
4.3855945387042112,0.31978823252064131
1.2554996920736889,0.018639392200851115
1.3729075459370124,0.026202359023444109
2.8145452903181498,0.16923180244302627
0.95290319886148211,0.0052626388576386737
4.0293013046143908,0.28912101831220255
2.4982829848401158,0.13514938507947472
4.154547452510772,0.30014172016689272
4.58205533142013,0.33580878901126449
3.5570485496176198,0.24520522720232388
1.699171498413115,0.052727899394224786
2.7760069204282849,0.16510919310249422
1.9768932792909468,0.079721098707755275
3.5869504681778772,0.24809544538378892
3.7469889194604846,0.26331485380207015
4.3342896004608367,0.31550158202140582
2.3075119439256748,0.11453944454842968
3.9878876459994332,0.28541911297951106
1.4509045116286956,0.031868852249907556
2.4720382993954217,0.1323080471592788
1.4492163635064768,0.031741177940656055
4.1667208269666016,0.30119890996520549
4.1124785961944959,0.29646924317125101
3.7321072939191686,0.26191750668648456
1.9601974960095898,0.078022082381630414
3.8640543414962147,0.2741780238987081
3.8321169697897961,0.2712371243806132
4.1482680126957341,0.2995954201625573
1.7622732873613831,0.058586886282703414
2.0729354014232397,0.089632392418125595
4.778247494872752,0.35119672148346409
1.8624146762892613,0.068242567795473955
1.7413178552626014,0.05662025684634777
1.088228416809371,0.010106023657434402
3.510809266716941,0.24070742991882593
0.69130528335618779,0.0007225711866207838
4.7853284932537337,0.35174093688815461
4.7991495337679604,0.35280094991235061
4.6828506530292486,0.34378950883439141
1.3852786884593962,0.027068569353795893
0.83869480958732057,0.0025756737108999228
1.4341997441852261,0.030615013863882001
0.55076886731068897,0.00011412476464395522
2.2082376524062171,0.10390803530099652
3.8724061295072096,0.27494426269085931
3.4524724001506417,0.23498408261355472
0.6663251198934812,0.00055096219061076925
4.7877692265798419,0.35192834308888582
0.85723224284266875,0.0029300813922375065
3.8282460799790829,0.27087951830289148
2.0766186439973922,0.090016676257474046
2.9659566533698238,0.18529674337874213
0.5674246875092972,0.00014897350497748317
4.4654817601004169,0.32637768789423166
4.9505963326647464,0.36422650563990744
3.9618368119948189,0.28307571419308425
2.9024539495052104,0.17858685434330979
2.0561981788077373,0.087889738233199288
1.4716613444233704,0.033456112261168292
4.4093113347689084,0.32175531043788086
1.5710404865140304,0.041477499989628103
0.79855886559234368,0.0019088025301941037
4.3841497067134778,0.31966810171401383
0.64433218274671722,0.0004264683209649625
1.0854688833212711,0.0099886651482728704
4.7741758978469253,0.35088344743637484
3.3985965445752453,0.22965076963855532
3.209331809945644,0.21056588092716438
4.448145636802785,0.32495651187340341
3.3228494171840439,0.22207665869681634
2.4320941063133321,0.12798509056821206
4.8175489961610944,0.35420757642312095
2.7729893292854739,0.16478589186402531
2.7562745636633572,0.16299385305738176
1.4984574916909434,0.035551794061532062
2.7792133137487021,0.16545264580441862
1.7795865916829254,0.060226591286365552
1.5202814465801686,0.037296167309552687
3.6282531550602908,0.25206365324733304
2.8080153807180062,0.16853412501309534
2.2636472847183136,0.10982965716128622
3.2244686573385648,0.21211152594769259
0.54687706307989581,0.0001069849217496659
1.9074207449643164,0.072705307357874532
4.2439818128016391,0.30785115223411547
4.8554307256039362,0.35708738262052259
3.2322668331374209,0.21290653952964475
3.3137781534337716,0.22116378125530564
4.1783868252832637,0.30220972101981164
4.6674700458725793,0.34258202740924831
3.2337241260813805,0.21305501239197197
0.75411187428803039,0.0013197460256865574
1.9287406093743455,0.074842813738859745
4.3392076312029308,0.31591436176076021
1.6512112114367308,0.048408482859890196
2.9201030562334176,0.18045599325027287
3.0382625150422067,0.19288185758160598
3.8095775900466444,0.2691513357367224
4.7404172954221373,0.34827619060901077
3.2146430677065547,0.21110858999335852
2.6401251845988085,0.15049136217812387
0.63356362330093496,0.00037377100469940315
1.1614057214244646,0.013499160917477993
4.1823431642982518,0.30255200726948284
3.5300236521835671,0.24258063597205831
4.245032406363249,0.30794092700695452
4.7787550312507454,0.35123575416222513
0.576076000111996,0.00017005130813512495
1.3450610065243724,0.024299402693143787
4.4337358403126643,0.32377153129503305
4.1068050238809963,0.29597169649655819
1.5700291257161991,0.041392552900433262
3.7127012075888901,0.26008979096528589
2.5303917970015353,0.13862558906230898
2.7536615232127155,0.16271351595170538
2.2560814714228874,0.10901911758277977
3.7221767261339083,0.2609830017913044
2.8305485924912164,0.17094010800963658
3.9514838877365843,0.28214125349130342
2.4958097685489382,0.13488161473394894
1.4237480014597577,0.029841434497057406
3.9218417736708444,0.27945578292715656
1.6372524178997712,0.047174732931429632
2.9087556139720849,0.17925460275104688
4.2294218674391173,0.30660510183958212
4.3060427819043179,0.31312308490745
0.69627493000749208,0.0007608522133808924
4.7971160848788754,0.35264517676110835
1.0766985965863094,0.0096208262448417604
3.2541650769085315,0.21513437889956757
2.3836140691394907,0.12274392400154696
2.4933874279699229,0.13461935346373993
3.4641230921059294,0.23613142950390939
1.0315450518428586,0.0078511281745649811
1.113374855504554,0.011211104976250347
3.2791673636563901,0.21766952375019988
2.1004300943750422,0.092507565792507712
4.86986370099073,0.3581788699759697
0.81127062801363492,0.0021055649068935098
0.69905566456941659,0.00078289948974996149
1.1138915747964446,0.01123448479937568
2.7524119718571978,0.16257944189160303
1.3230895012741735,0.022844752429094409
3.7856026774715295,0.2669233725794341
2.1299556870096654,0.095611069336336937
4.04982088666062,0.29094457232826271
4.8268562765120713,0.3549171456591983
2.04980014468617,0.08722518291325447
2.3399611143744226,0.11803339979729004
3.447102362211564,0.23445452698451336
1.8553980444057401,0.067553220949602824
0.97400211419525906,0.0058961299555887912
3.7711772113456501,0.26557820043869695
2.2850159538340105,0.11212190863544644
3.5930990594741261,0.24868794479815493
3.0433405500276032,0.19341222597241878
4.9967575169466434,0.36764079522853338
2.7130523615550715,0.15835076362565981
1.5478269080575391,0.039544234811998667
2.5099693477986831,0.13641464114441929
3.0056684338278048,0.18947020890701513
1.8163521368293485,0.063751014538103473
3.8427675629244438,0.27221976691070504
3.1702533375344601,0.20656068741959061
3.3954315318566262,0.22933605204082097
0.99261553992698248,0.0064919198200832319
4.7788774493219357,0.35124516827537355
2.5239801167295246,0.13793148908194322
0.71438906183089568,0.00091280585913684558
0.84603508825445295,0.0027124028732296713
4.2670785107614009,0.30982058888947972
1.3480472853093064,0.024500329662996579
4.2152607233162591,0.30538981122322367
4.2377163493505678,0.30731537975510376
4.0344132708277076,0.28957597388687151
3.2087532462342305,0.2105067387569701
3.2190894084349497,0.21156261465710771
1.7105705766760095,0.053772059402570932
0.68784247466043014,0.0006967344539382048
3.6979470521784514,0.25869602222157406
0.56710817030709482,0.00014824264408649115
0.59605356406462562,0.00022746643975260253
3.3801086249072831,0.22781021167417648
4.7811421696825693,0.35141928681577589
1.5187486164344912,0.037172573203448217
0.53211018159555512,8.3009945052927277e-05
4.379215511439206,0.31925759058059283
2.9229525806913395,0.18075747170409479
1.9802234758450878,0.080060911459258866
1.5257989232905795,0.037742376484892003
3.5144312627545218,0.2410609905829379
4.1487243168851142,0.29963513996076135
4.9423881307734234,0.36361608243213772
1.7968408745987716,0.061873608783955085
4.7335295697993187,0.3477420756631957
2.3026288605362923,0.11401433020344019
0.58939801981279949,0.00020690894134288071
1.2300602872472146,0.01716571126184064
1.9217857094826174,0.074143943430668005
0.90112430118677167,0.0038928097405927951
2.7862432871108056,0.16620538154796105
0.81748036173089478,0.0022064842213347338
0.74174597237874851,0.0011816396858433012
3.2630094862052768,0.21603221155772726
0.77947685454600213,0.0016375424776316145
4.0553887344390604,0.29143816356901947
0.52529947084264239,7.3488616355830738e-05
0.66801633091662249,0.00056152910291289724
2.5856034639600849,0.14459991776014769
4.4845230347227698,0.32793306135216688
1.1149507993559808,0.011282495596857981
0.77982957674712294,0.0016423004577184783
1.7140963756343206,0.054096334968276309
1.3387446401480874,0.023876938143047963
3.7309449276774487,0.26180820825493023
0.85609004844367076,0.0029073679466284316
3.2761987018292889,0.21736898909643129
0.65559138274664575,0.0004872652937157586
4.3070670498449246,0.31320956151849111
2.2081607797410827,0.10389984504537526
1.3112714191753572,0.022079778275860912
2.6012932711680326,0.14629636212387767
2.0599698675213509,0.088281918134775955
2.2825428419336538,0.11185639834629904
3.2120160305793819,0.21084020671689577
3.421631554344041,0.23193661018358189
1.0393392758877924,0.0081417622291875321
2.7952865916929461,0.16717312036486226
4.3659572690306963,0.31815257420370574
3.3871770654806896,0.22851452958690954
3.2963628296546967,0.21940777008747042
3.3425826618025951,0.2240582268769514
0.94742732271976249,0.0051054348095670495
2.7394070271974158,0.16118338599750043
4.2598130001802321,0.30920201534268793
3.8897143693889622,0.27652848880592251
3.4487275550543832,0.23461484004222946
3.5465302021603384,0.24418511291568187
0.87330237035572078,0.0032620683336515685
2.9885813807652943,0.18767668043165797
4.1574672395418633,0.30039551252263164
3.9236445196760874,0.27961952682693525
4.5228827796122069,0.33104875192650396
4.4577247327009388,0.32574238446725406
0.90436089319391999,0.0039708850779965228
3.6163513876912909,0.25092303842309704
2.3060232370550335,0.114379332906361
1.9849636444914878,0.080545114553777081
1.7070795226653499,0.053451586654793264
4.8751824807725033,0.35858030711809791
2.924096189207865,0.18087844109696663
3.3839138298844005,0.228189467752061
1.0247947560872803,0.0076044190504069879
2.2654506750382608,0.11002294203473485
1.8781330695170722,0.06979323603394566
2.7290779221688997,0.16007374816775222
1.3957691755637174,0.027812931455590266
4.6266175221456178,0.33935683252019999
2.7437251041026522,0.16164705429088375
4.0996766064367485,0.2953458036058354
4.9212821227073444,0.36204187384200343
4.0619724026126347,0.29202113719324546
2.2382493885937471,0.10711109711017126
4.061632874662557,0.29199109028120057
2.8456947992275676,0.17255484619917549
0.9291028714174947,0.0046007524730074878
0.52879503068482592,7.8261129648429066e-05
1.8425996866265035,0.066300529730332222
1.0262069570794365,0.0076556484771117504
3.5234307519475725,0.24193856373156739
1.4312502302262498,0.030395849189409213
4.3043465656999036,0.31297983928157658
3.6697852148123915,0.25602567192263748
2.1350743770347758,0.096150674487088694
4.2450126235135599,0.3079392367019379
1.7156260631904063,0.054237214402244799
0.78737862344709897,0.0017464238492150592
2.195731560640104,0.10257660542459307
2.4326821228280369,0.12804870579506147
2.1688842372814383,0.099725605143109589
2.2922322791213832,0.11289695101693291
2.7893904982862154,0.16654224380757834
0.73063408772059368,0.0010665023405266566
2.9970709405434186,0.18856820406682837
1.123362013565208,0.011667770020062989
1.6330918124387146,0.046809120161015481
1.1258551219171942,0.011783338334137005
1.0847770953015383,0.0099593660073895255
1.9065948096006804,0.072622792774448691
4.0456073332142992,0.29057069422316639
2.4393228841178658,0.12876720122701393
4.4900593807233538,0.32838419855886131
2.5333198434732127,0.13894255282026877
3.1138264154198327,0.20074066979649202
0.54708814906104863,0.00010736299085741129
4.1823587676472105,0.30255335669178718
3.6449333650605138,0.25365830081919077
1.3544767712158208,0.02493551101306106
3.8246552310369535,0.27054755893974242
3.3770010259160461,0.2275003193929297
1.2791542824043205,0.020063909368378503
1.0936580938072198,0.010339200498885179
3.0936849625601797,0.19865302041048624
0.65014706055236271,0.00045711858068026647
1.8524981999630006,0.067268853304500123
4.5421803003338042,0.33260724201930775
3.4248683892876213,0.2322571505011469
2.6447804523221121,0.15099386228100706
1.8587939837579883,0.067886629836032011
4.053234188549931,0.29124722411290399
4.1397158631737243,0.29885034081880574
2.5461573317124131,0.14033209821887543
0.90216788011249571,0.0039178755014693534
2.3370031372843627,0.11771460249662515
3.9227054639997139,0.27953423896100094
1.0589550623933672,0.0089006081401262777
3.7629969837854631,0.26481385216304337
4.8984236190258574,0.36032944362109015
2.3930802979540307,0.12376664423037946
4.6159388582477403,0.3385094547052917
3.9515758483888752,0.28214956183579376
2.0425772800692581,0.086476048630917901
3.0595581087841643,0.19510392290017942
1.3793848744921187,0.026654317411474209
1.934237483993996,0.075396231471210787
4.257246360087322,0.30898328737251485
4.0458058859071331,0.29058831893390358
4.3522868923178333,0.3170102008504122
4.195268392844838,0.30366843061260906
3.5548163795403314,0.24498889140264657
3.0011475206144271,0.18899600551757598
1.0573296494490922,0.0088362371407132451
4.7558901145643411,0.3494733727220336
2.8645430753364547,0.17456134080090566
2.1695989408391361,0.099801367192096258
2.5946138253991493,0.14557424463015539
4.8458075582538331,0.35635788373748201
4.0666268396821295,0.29243284218102156
1.2726375653565005,0.019666308201681523
3.2162385958078832,0.211271544700841
4.3055358532915466,0.31308027969476093
0.9139607328149858,0.0042083082618695729
4.6139280874385395,0.33834969398611009
3.6063730731492925,0.24996497109532809
4.8085188956476319,0.35351787709367616
3.1511603097619054,0.20459617587162654
1.1961621614019113,0.015297968295860167
0.59007914108269688,0.00020894496505301035
2.8889151703072096,0.17715087907052116
0.9151543019846109,0.0042384420375892618
3.4024128418908726,0.23003004258676985
3.9064896217283924,0.27805913125081799
3.4329760770538904,0.23305932779000998
2.2545934548014679,0.1088597720669946
3.9758121606132315,0.28433428162216817
2.5487684929250203,0.14061470463426881
3.9773878997455681,0.28447598099817351
1.1739958150649226,0.014137011893838819
1.7657915695043367,0.058919022721947101
1.0602184925076685,0.008950829721522096
4.284282080873739,0.31128179774723075
4.7464797237418122,0.34874570053021753
3.2039310521383375,0.21001361941263669
2.3718379433962768,0.12147220282229587
3.9122673858129162,0.27858522396773083
3.6874519060898301,0.25770238968148662
2.072298269064512,0.089565946914219971
4.5276058352238984,0.33143074150636609
2.3342967136410628,0.11742296575774552
0.64523772996126727,0.00043113819654439672
1.7599491276143351,0.058367782605234293
2.2301325390852051,0.10624375887256537
2.4729465088869711,0.13240636530854558
2.3619575277332476,0.1204057256743256
3.7738542889071409,0.26582810003885154
3.857121161858359,0.27354104708830146
4.3684807061456388,0.31836311278291418
2.740458022657541,0.16129625206905135
4.3285197220481946,0.31501679943640398
4.0773386948630552,0.29337897332645951


==> anc/competitors/data/v1/bernoulli__s42.csv <==
x0,x1,x2,y
1.660934072833945,6.73662043740734,15.033027342690271,149.99053199984942
1.1583176596280784,18.45039601479553,7.0259102514695968,-168.56631928635076
1.7878968798670738,15.844586673198801,17.910369685236216,62.335396078230069
1.5460520435890459,3.1011798089260996,12.282780412540504,109.18944510832513
0.6412660218314743,19.943658498913887,3.394500493185904,-123.83708766282825
1.963433527455134,17.70480046184716,3.7306545676551486,-294.06557551528959
1.6417095529855295,6.3942603194167402,14.168813111664328,131.22898597451422
1.6790964579154308,16.901035013557827,4.2859347923994831,-224.39088044421945
0.69217044901331881,3.0219711055562746,10.638561330058822,36.009017849255613
1.1755789068433506,19.982989879010535,19.843715042645503,-3.2603845208896631
1.056197036348872,13.648009986024201,1.0761444899334505,-97.756364025030948
1.8901474832729028,13.352375295617144,1.3150162360535815,-166.85906170246869
1.4657976801209969,2.7183738126985224,19.868607056679625,283.90448228010683
1.734142419906245,18.043634579035881,12.108137848549145,-155.17604649865405
1.1651212982409966,1.550990560884919,3.4112895348517496,5.3778064341111014
0.84085808267716533,5.5757331027817933,18.048741795327778,123.88710279321667
1.3318771805237521,3.7174156281660649,17.727225702426153,200.0714948770831
0.59572588415626293,15.758590873152153,11.18780784911613,-36.686629372472687
1.7414467579888731,4.7658803170450597,12.814048567354375,123.19536433992535
1.4474965986830972,18.30212631548682,6.1905566385166502,-214.69619568891625
1.6371316101280606,13.469111747222312,1.9598742310680979,-145.35753028592839
1.0317889521948025,1.6870914993992281,12.296784568926423,76.540494616654257
1.9560470365923548,1.1031668484453088,6.6003486708524974,41.416973664725113
1.8396816819832966,1.9815004232735796,13.608799886546686,166.74239194535571
1.6675752456106427,12.512578375306827,16.888658360009423,107.27691953546812
0.79195806177795136,16.228154406328891,1.345050334372917,-103.56587433161287
1.2000815055905512,5.5325035919203813,12.318561719028821,72.687956825609703
0.56570564868084317,17.138768015538385,5.3943302540501925,-74.853767010673366
0.73143423810132169,2.0874068629119473,17.603881460172225,111.7409800007263
1.5245734298636819,16.218313219191849,5.8196256246747415,-174.68992385472035
1.6171432338617258,18.628113173273327,12.604632531472948,-152.11644822864758
1.9512645986513151,15.67005958298323,11.517275961702618,-110.15193228007691
0.98873803720722786,14.264294895594107,8.5271635011257292,-64.642502181634271
1.0556895590523032,16.921624154452278,13.874794508396088,-49.528436484851362
1.2043337169137118,1.7628746913942619,14.789623059593243,129.84236317849107
0.7842070386264286,4.8338601036620528,11.771818111068349,45.17404967833707
0.69488225800320746,3.3735499068072183,15.410022506510328,78.552254226791732
1.2135573893389007,10.586088813666745,19.684924443865814,167.12564686910599
0.84036402357632611,15.158574438248046,8.9661753701152982,-62.771023612815696
1.5047209920237656,12.970225046951576,10.777077985825088,-39.183933658708405
1.1557278783084961,17.171490895476765,1.2369276808830514,-169.50489253995735
1.7490172940867561,3.9490468563807268,16.124542569897187,213.7350747001484
1.5503976530033736,14.95780074676807,10.884371273873883,-81.60228521642135
0.96854996207306154,4.6677883265091777,8.7512671768507388,26.536539779270367
1.7483897020928016,6.1444162750382052,2.7873672986985203,-26.212238603826432
1.7071465362452027,14.488189248344774,17.903472011832548,94.427978822892484
1.0812175685452616,19.623890913074955,8.5051375607705726,-169.0806572104606
0.93249215589536616,12.619328513564323,13.969050365975187,16.732133831791032
1.5237432559624633,2.0355059848346162,3.8381089709948646,8.0665412677787742
0.70962872541396471,12.709870428623123,19.269442961279619,74.429630881480833
0.79986230371266243,1.8046604800231747,4.3903934746147879,6.4063993039389313
0.51104340462650821,17.798768515969527,4.7912978650903169,-75.082401302852105
1.6803865662532076,14.481987416911794,17.320674350596562,75.850801524817854
1.4972762848880481,4.2894290820275618,18.339072138696693,238.00880881886437
1.5577480679395026,2.7426991106597631,5.0308007429427271,13.853487949022517
1.6710935465329517,4.4871313487260611,9.9262168753217299,65.503051679562702
1.1883736633075099,19.620516411529657,14.936403186693767,-96.180145479227974
1.3531117939293407,9.7126522067113061,17.688948942405229,147.87029069183404
0.70969549719148617,15.897538018486751,8.2020012057087985,-65.809670024500079
0.67179511030396011,13.09175850004776,10.823370250139154,-18.222038299694503
1.5026044426857075,11.875849849214109,15.092611799874962,65.176310137158836
1.2066443092146988,3.757474838635944,14.891583556403113,125.27420051360133
1.3478541597217832,18.974464617603807,15.876242470495614,-72.767433164822833
1.6474982861240384,6.7255100177796407,11.828742554189001,77.998059494205222
1.4520774800008862,11.982327100343301,2.987686839290729,-97.761036542105799
1.3303691009869938,14.295742947192256,18.17549252668276,83.800124066132312
1.3388107411181203,13.335429949660869,17.445878247099536,84.69649835744012
0.95592514709391829,18.871293784214849,16.163851280548329,-45.337446225892229
0.54622675185190905,3.8203408084811019,2.8973870660538603,-1.6933444664812889
1.1550760838485434,10.658702030491899,4.8835499745471544,-51.839161228659826
0.82187700922929374,8.6766534240745532,15.128406937045387,63.113736193716335
1.1127929655869542,10.009205860169745,1.4396617970569823,-54.58893573058112
1.7801046099022493,3.2651329977571475,19.605268040438315,332.61738953035632
0.85090922879801112,3.5477975875825414,8.1657489267579333,23.013941089565517
0.58745411253359903,6.2834353698438896,14.666938140125648,51.589490062765279
0.92207583803299475,6.7893874714557949,17.863850681272822,125.87320838671212
0.94039063665002542,9.1301610599456495,8.4979678748515628,-5.2400367021298511
1.4928747720903426,12.608763393695938,7.0635172833936544,-81.427091287953274
1.3355482285119176,13.057953230946996,12.566081449066688,-8.4164510457135417
1.6758473136596201,8.8244070351258337,12.038798101212963,56.193255403893538
1.4964703104910813,8.7668790791452444,8.7736595748711466,0.088990261282967817
1.1095802921601057,5.1349420072422776,12.433720361486461,71.140614278059317
1.7210305769990519,12.177818719771157,18.772246021763401,175.62940798720894
0.75045937986155586,7.0237773150275196,9.8851648759053337,18.154751916162027
0.53406810970079066,1.6851368512699103,4.7381014342619956,5.2365161842149393
0.63507179116346268,8.9496008389803485,8.1669136747770743,-4.2539890840116863
1.5835390258946753,10.008520826713236,8.4880326692692538,-22.267559941390775
1.1928158453770812,5.2862644958800082,3.4910651674981774,-9.3976332255189217
0.74190766855040269,11.876700729320198,4.094558510536543,-46.106078647205813
1.2515671626550453,11.749666108206497,14.006679394479868,36.378310227520004
0.72846815406975263,14.338041441097056,7.450077329969151,-54.662713266073915
1.544480562616604,13.311021161822991,19.143069445260345,146.16487063873049
1.1692344133610462,13.3962280738996,5.6283381618135415,-86.395161165818962
1.0715318391447237,7.0080688846568187,2.8795655969916241,-21.870571037178561
0.95226813372181485,15.961212217733124,15.316586697004901,-9.600037607133487
1.4454238896783327,11.433743288393909,17.739684986439531,132.95438071560423
1.0427189158300856,9.1969457084179123,6.2841537805582695,-23.509777582512651
0.63147487897415155,12.894237137880085,4.8396739312640813,-45.099590946942712
0.67700885318077297,7.8524893545548311,4.5295565625506562,-13.927665250564191
1.9428464968242718,10.742045647528407,10.918233725963734,3.7072260298739907
1.8628710360614105,14.997408081162185,9.8999161836886476,-118.21212230352783
1.5495607007161243,17.841654847750448,5.9293569572361502,-219.39251706718827
0.89880494218927942,18.500086748608641,1.8582892227991015,-152.25754411598285
1.9537645660215859,10.569025578478884,10.148335466199333,-8.5141044254195339
1.6681263559486919,10.885227180070812,19.227314605076558,209.51788483729183
1.5753352837384935,16.197537804512891,13.397864814300601,-65.264131737940247
1.1740422532156831,6.9745631431398243,10.414624575943749,35.115529840881102
0.90836234276773853,16.910264884556305,3.1031494065627063,-125.50275773039198
0.64458644323024894,10.388691283831045,5.7962895204421585,-23.955389429248491
1.8539035948157625,3.2012777623700996,6.6007050419163118,30.887079248891801
1.1836644347504166,2.3691237943859305,15.531267499537453,139.44012252416451
0.80354504719284547,16.997871009749801,17.657505148027766,9.1844673329615478
0.9589349362259787,2.0557904212306801,18.131195217762329,155.59388953436812
1.368829353412844,6.331617286539462,19.706803556764328,238.3602295392742
0.76515917440884751,7.3484707695293707,19.664966978986115,127.28840017070145
1.7849214261385633,4.2868944586402815,19.106983522591648,309.41555379196404
1.6377792947528151,6.9639740262377954,2.3646206695548031,-35.13487249014171
1.5791944339264052,15.111158767776628,3.6180771826282987,-169.96604135447927
1.1481395596626556,1.2789740276413446,6.7848640030446248,25.487897383637037
1.4409632610536649,16.716295065893043,11.505066827224768,-105.95976220049315
1.3761469533691033,17.274412447916607,2.8425798854041067,-199.76497685411215
1.47476990233223,8.0729698906394152,17.070142198240706,166.8089464701691
0.62666648170983363,3.9186450821520613,12.718367402468871,45.872328027075596
1.1237111032559144,12.415967750956536,11.304923643741894,-14.8076786797241
0.56242126079283872,3.2737785614329926,4.1409151439785319,1.8080584161737543
1.2409862288667783,7.9334678604867976,5.8118540136037495,-18.094984769008956
0.99479181849917797,19.210154437118476,4.0459284746629027,-175.41188820153999
0.71678628329907035,19.913824979089107,17.186729998101175,-36.261048732103134
0.65510445158382746,15.669992935737126,12.100329341163146,-32.470484194322168
1.3814668582665681,6.9082686884945579,14.967459122873034,121.77675690004818
0.75588945280532915,14.065635934155758,6.6246243952904891,-58.187034364935769
1.8876801775651959,14.402720944196242,8.0538001046772649,-134.5676934101881
1.3715917095505925,8.3689922081093453,8.6922443241041414,3.7822195586093277
1.0203047068022557,13.176884057137029,15.440284463136663,33.043644783533011
1.3863732372221251,1.2038252545378487,15.674706765816794,169.30891628707525
0.5342058065445463,4.9720955134425875,4.9294570227666021,-0.11276744166671526
1.9378388198621681,10.976677756377962,18.889238278023882,228.97103153164468
1.2234551554143502,4.1112747809076211,3.2924514114300414,-3.7085030271697299
1.6741028408754293,4.1522304896541389,18.026319566048976,257.56673130947041
0.6240949998836578,16.88978152045452,2.9075172673463765,-86.378200211813308
1.2299874962572406,19.793527050988505,6.0262564118749111,-218.61056492769552
1.2360604915317814,11.56341913254052,17.083092185291182,97.722557165832541
1.9067396824624743,16.942324886752555,4.4103493745756612,-255.1133712427534
1.3575920785641131,19.816111622199177,8.8577906948894274,-213.28981428694377
1.2102341015854308,3.6903218828067192,9.5473266989383987,46.916523051786974
0.90046349463784037,9.5166666518326704,5.6599204874409832,-26.35307459774997
0.99735349601382828,8.4588816009964773,14.494658825383745,69.087901680575897
1.2810086037073067,2.5209363892775154,17.175358338641871,184.87376140498634
1.1583671904575701,15.351273283100145,17.616927657255864,43.261857241849377
0.53241811982049558,9.2418015191292664,7.4471207689946581,-7.9733041073743163
1.7394378862915367,9.9172117496176249,11.086157491468475,21.353164712429585
1.84424115775965,3.8627865024515637,5.7197216734473786,16.408302526661952
0.71037363349791616,4.4376063923864946,5.6511335294527631,4.3485378741782093
1.331054215308574,18.234968820968085,4.0638271941865582,-210.30616433152846
0.66286361170316532,1.8483326905112989,18.86036120534278,116.76239480030726
1.5083601395597175,5.4241934139304187,17.871787743506019,218.69632435055374
0.92185067575851254,6.5491272759760388,15.769815553226152,94.856597520308682
1.4891339520378526,10.313753305630142,10.835568904466852,8.2170755716933748
1.5904919214303239,12.142458287281123,10.321550394725566,-32.529449108636548
1.6529712378764856,10.372509541162666,11.065167657467461,12.272469340286769
0.6616114189338449,2.5981913565807586,11.194792257964696,39.224551080917621
1.8740177677064118,5.6296816270585577,9.2566986092561159,50.592064890821483
0.84532098634232122,17.028179310488284,3.503341824949282,-117.366684749898
0.55611883426426967,13.114185309090722,3.3876132045021836,-44.630186203438534
1.332278704087225,13.333831952551213,19.092744601067984,124.396076215086
1.0563834257936582,13.733861851675744,10.15858443214066,-45.119257834266456
1.7446846146986197,15.495157361751053,19.11090497319859,109.15339028272537
1.7123772080964528,2.1040611527074993,4.1079606764920893,10.658064846653275
0.97570833923407307,7.965559313719635,11.533914488758738,33.945404516849379
1.9293490926046175,11.251021269971895,4.9466278136792452,-98.509046394491662
0.93637675721017799,7.4306731826491941,5.810507516405429,-10.044001439969701
1.2725856938475717,17.045098592456544,1.5710369964623969,-183.29511710734187
0.88394763585140412,10.168877663158584,3.2601129040640151,-41.00533054362247
1.904065355073445,15.603924199728203,18.420119744954718,91.222210768211951
0.74691172637302716,17.188294820742211,7.1091268381643022,-91.458517216425022
0.56736592908849348,10.591038175166464,12.554455026377241,12.891759953396592
1.1526455900045569,18.281492633555647,9.8352685077961866,-136.8654060908712
1.9885633460837555,12.155354870202631,8.6085736596602871,-73.223984739955782
1.837515899382371,17.155211677840715,11.105835735575294,-157.0724212671806
1.6229120291854238,7.4712251162389611,4.5575399476914891,-28.439938283278053
1.8361887363177873,10.477522212098219,19.783474071871954,258.54214469580631
1.8401699595467949,11.096809779086977,16.547849505373396,138.6495708844748
1.2782875405796736,2.994614602025341,15.090678021898791,139.81963225317861
0.97389357774618945,8.5724976273292732,9.906426643265096,12.00303054986021
1.658018648166482,18.429415778481847,3.9046653204003836,-268.9281001271458
1.4924918947516417,12.985812566930106,18.492651307197789,129.35936515879334
1.0604865933105652,4.3726250663023825,7.4863542802528249,19.579578619917996
0.64170000209227296,7.4382570765824942,1.9520271042417416,-16.529312450560724
1.6201844170235389,4.6404571835912964,7.5056698594019444,28.192211074415269
0.89369077388429696,1.4716395041728783,16.094683579421805,114.78256722303452
1.9052197258006689,18.621748711576508,12.831466154775955,-173.49216739078429
0.86145586250852713,9.5159392368805591,15.265933110152334,61.37684110151141
0.68413689861722904,6.8431663759949366,16.07907229338517,72.418504041665201
1.7466690081873593,12.371066639596995,5.0271376105303087,-111.58697771772447
0.72992647493674112,1.1389746695672971,18.551883005770424,125.13680645638536
0.76890246223660863,6.2824200254154627,9.3218024554870791,18.233445291392474
1.3990741872812653,14.357635848278958,13.141259336019127,-23.398823391149442
1.8118430612561967,13.041625688315996,1.0438666791480982,-153.09561383303281
0.79465199857185986,19.654313003308175,19.874001469812381,3.4503451216887022
0.96548550935014221,12.786796483502837,6.3370313333189472,-59.543518007937514
1.6661072573617663,10.072611598926922,2.1791990242629495,-80.56344685199744
1.957739639091451,15.467218700496145,9.7069787891937658,-141.94534196390833
1.2511117793035136,18.163229567317007,3.4515710864587934,-198.92024545260759
0.71584625382687617,14.69322298764868,3.8942074929939383,-71.844459593015728
0.52090443156230237,19.301013247438213,13.013373447573994,-52.918999967735473
0.84448404499828289,15.858098244025367,8.4656204398344315,-75.924414987860729
0.69773332667978161,17.469227326976604,18.515196552944907,13.130852792202093
1.5164880104192862,3.1679773524891068,7.0639733975533314,30.226365794587871
0.68274875694279669,14.915856556881966,14.79742243929412,-1.2013189612285731
1.2594948974309494,9.3616852910200041,9.7608891729432443,4.8073698262790145
1.5413936534643298,11.508972245814229,13.539074721456297,39.190012372373275
1.3716749138313535,13.427945780164778,12.394211777603818,-18.307225406917084
0.79966347749008637,19.426487217405818,9.9828954824209664,-111.04535012547362
1.706186789273394,19.706983547200867,19.051160797864306,-21.684331233411079
1.5731106944237025,6.4763366642701996,7.511559212344161,11.389781728926664
1.6084760058733125,14.941316451320407,4.3674745237361785,-164.19974788896698
0.69658662733596988,15.249687220770104,13.883787156716737,-13.859780204744629
0.68563070547551686,7.5833643649479274,17.074143664850268,80.225294649628324
1.8913438265097615,3.3535257224201995,1.7648210588585513,-7.6897703145304606
1.0963672907374109,1.7779922454286754,9.5430210800309307,48.189725106329632
0.95142303767140968,15.769519423054392,17.957266104059201,35.100689860603424
1.2328760680272999,10.304295094521212,15.242753759534484,77.771699288637265
1.4942963191453735,19.725263220403598,19.844346613454935,3.5206244406109919
1.9334348855704548,9.8344956676794073,11.096862420347632,25.543623847181411
0.92966934032308246,19.580422602402965,13.539918657221873,-92.996475225955194
1.8872126439680406,8.8199440416871369,6.7471253416206345,-30.448017532621449
0.53728923707938447,16.079960860639481,19.003176393653852,27.551002456902395
1.3327970634902371,2.6115661739248091,7.9603742825741897,37.683024924542295
1.4509626675216276,11.553772492617515,15.031703541045943,67.079783387690384
0.65884610562612989,16.239135952728759,8.6596638782625561,-62.168638808717368
0.71050939559586901,18.569331677177885,11.674559671196986,-74.079391865276094
1.1286714789744559,16.629078721731201,14.675868165409378,-34.506394979154528
1.9493478682147725,1.7024438168223104,10.66974888327573,108.13542017141988
1.3940638298515593,8.0813444848279499,18.234640211280663,186.2427280176984
1.8995348324003167,1.9252709739631741,8.9667187706283933,72.842770226679974
1.7065413734194561,3.076363531176602,13.294364164723177,142.73179780971969
1.2010724023329373,13.830806944682198,7.5048862327010282,-81.053111972395982
1.6771451738782812,14.551905729922264,8.7549766963892477,-113.29815305728329
0.5267551759654816,15.700692972280899,9.3609520564374957,-41.846573291090181
0.66371599514860247,17.443674413057593,3.3903333479334199,-97.163845860389728
1.7441429223241045,15.049197901053688,2.742749902121127,-190.94500017060028
1.6952256324877426,16.21656025002601,13.682308539788401,-64.224690540506529
0.8489611129496506,1.9303104866423055,13.454837028517993,75.263179143247513
1.2961543858985802,5.4561678583846733,13.59528456999181,100.49214234914595
1.4090237310500164,12.81605769412967,1.3755624615111417,-114.38395662262678
1.8016084306640168,17.30438078787164,7.2043900107638184,-222.98359726560852
1.4046607360080885,1.0855023738535232,4.7583870979247411,15.07477152027465
1.1188573539105204,10.777957500210647,15.784877028336235,74.402881149098562
1.061276065110774,13.868460587923547,17.351977626526473,57.710562551513355
1.1388231295602649,1.562538493443651,5.6869271672967994,17.025186029732879
1.4778965383699614,8.6257555935143699,13.689134018111741,83.492826919287864
1.8012359476284874,18.01706274629024,3.4578932657072143,-281.58498591282392
1.1808453231144496,13.760643368261317,6.227897986432553,-88.899109177456083
0.87175934442703717,5.515508903851349,3.6344354284349709,-7.5022378191815475
0.85499354449637166,17.20284146300634,6.3868945653853544,-109.07380597481301
1.6190214203651696,7.612597044780772,13.819994399636281,107.69779984973616
1.7248531451358655,17.213548751737129,18.296211293519796,33.156064672726451
0.6579171197811875,6.6799293712592052,4.8479257505595328,-6.9472996172944947
0.59983828543276729,12.216084766779831,11.299501664063664,-6.4644539548762019
1.3916504956346776,8.5418612872088477,14.326430923625214,92.046010433648178
0.71925986628904748,6.2216759643462733,19.105526901225748,117.35152907143505
1.736996285684512,17.844593681265515,12.591149174856303,-138.86632723747189
0.96550201088611165,4.5642799568503349,5.8470316895202332,6.4472014957676738
0.71580789945671397,2.6114202334794987,12.88408498136479,56.971197306547779
1.8814557087311754,7.496611832367547,7.089332071882307,-5.5884500177282117
0.74829758410291725,14.635143805189784,19.546439423142449,62.810550205161618
0.92708012350690328,16.341200513549353,8.5938465681091003,-89.546963657243467
0.73042009278808795,19.976124031268533,14.02312669445927,-73.917581748006455
0.6732350954980324,6.6308790832121334,1.4413240645884111,-14.101293612624518
0.53172202450466011,8.7508970714943608,8.6011674765603523,-0.69073817403617577
0.58309311374639017,3.5996042825628995,17.627044653127722,86.809606037376852
0.76196220640377899,11.922566662837639,12.594321444231671,6.274506107192078
0.58007289894076308,19.954020707995426,9.4349148415235504,-89.663412244353012
1.3867157241664567,14.316739192292511,18.782812489278793,102.49564253875586
1.5210717901992596,12.309043967854063,17.225703146797354,110.43915553146
1.0904456852480424,8.4550127655140859,7.1220978026358264,-11.320442119634922
0.97698664542807412,18.390676445425541,11.346419638785452,-102.32750099376801
1.2567893555333451,10.441415326476639,10.306660865756792,-1.7569260517838718
1.8125074133519128,3.5529713529481683,13.011847502182384,141.99597232799732
1.7766974402333089,7.9421908007835356,7.3481140722163563,-8.069417135436515
0.56521259301918791,2.2761667081075712,5.6398950145518771,7.5250937602878425
0.77224761439478606,4.8376017160868496,18.340764869855185,120.84951787339784
0.85511730665659402,1.3357068389983318,18.553615490471621,146.41854469710498
0.8740813637483178,9.6123184135031057,17.023134829477602,86.267658672796614
1.356848977614159,13.056265034084147,19.585884184526666,144.59994008137932
1.1243936385547884,7.5225567851992476,15.154838989814081,97.305185268472187
0.57388117989139098,8.9872536586002649,15.528677342677993,46.016401778290387
1.0604212076893573,19.224976184046941,15.489211747290174,-68.759847179176347
1.2856294230764558,15.287299309923394,10.131544987903824,-84.242999745181038
0.65250785435557401,11.276276101954073,9.6725916957711622,-10.960622250448848
1.7501878306828396,6.4062766271246794,5.5642992468310597,-8.820031419006213
0.57794279969765638,18.042939176686907,13.25156469282652,-43.329437224932249
1.8872628035270931,5.4668452207325302,6.4970825859443559,11.630903849387662
0.6486697123698133,7.1815118798168642,5.8983597843447342,-5.4434626209081278
1.7653624273966291,18.272231474036023,12.13326610782504,-164.75977178750315
1.8539797158914255,11.061299050416375,8.7896653762758206,-41.801791203158373
1.969356020879889,15.104041038941556,5.1582755670980118,-198.43649644247438
1.7030388204103903,12.224151089111556,16.505064318303791,104.72605468239117
1.6692163111569933,13.415344971180408,17.350828466593143,101.05416166587645
1.4637249139933215,6.688282538781686,4.1862908738778382,-19.912581089018861
1.6684945318671935,5.5860691709065957,1.1426336231999974,-24.942789587184098
0.70182831261972067,7.1273545962046398,7.3864694020581005,1.3196992509395669
1.3041020539214561,3.953389717585027,16.152705877934299,159.93547815621184
1.2713343052856216,17.611972940525341,16.944303458452165,-14.666221350177176
1.7863582161838363,6.3816917317521673,3.6282523322049354,-24.617601051874153
1.1941990483902738,11.668298493873309,15.712382122477973,66.116688336184367
1.0776342441505302,16.04751407768611,3.1983791788791596,-133.245744975153
1.4593449068556652,15.892658078138558,8.4111892129740546,-132.67523077858306
0.89969497625126915,9.3293389130996651,19.973580785226403,140.31074459598202
0.70965261643093536,10.048888863147788,4.6592256413872866,-28.127714393727462
1.2168159110356187,19.899333229765471,3.9253080689749025,-231.54511293050558
1.1253340528923275,13.817352062601458,9.0332063183890767,-61.510985315779656
0.84885491079331055,16.478130419239772,12.773701993427368,-45.991519097359443
1.0512677151726919,18.148525415165405,18.725114865851811,11.175476212795527
1.049588674739371,15.964206888357445,19.63560176512765,68.591121127601127
0.99124334661881819,4.5184075541177844,2.3231720952364983,-7.4436815650461527
1.0691961195903934,11.681243941013872,3.6219528296102013,-65.933538516407125
1.5286150181839182,2.9359889889763524,16.024021504023885,189.66232278253625
0.94531471185692795,13.40552040471597,6.1420108931463488,-67.109630542062391
1.9232868900730107,19.151639135568409,17.812132130620853,-47.614073591699025
1.8745220293072669,10.741909221702114,13.605611887352648,65.349644254216287
1.2213656424501178,9.226477364487577,3.1250512452328665,-46.02224168765936
0.99254180750703314,1.6810122769451004,16.818056413556135,138.96638354950127
1.3031521847450047,19.235715924255185,4.3507712201534412,-228.7576521066984
1.7728407331604368,2.9570509984730169,9.0464124989134227,64.791503679305094
1.4788810108401531,1.7805027727920919,11.49151364262727,95.302564510663458
1.7065877419206161,5.6752656185938308,10.514556832525287,66.853241494180324
1.2990834140986103,2.2450782444492661,14.037095396687858,124.71179395812324
1.4493764439014312,9.6472390058234847,13.401047962515849,62.69920320888594
0.93223342127369258,10.805668223885135,19.848798105033044,129.21329495601333
1.6023397434654361,6.9388290315430945,19.989016275259569,281.54184728932927
0.80360688968857752,1.968249168922835,10.812728650077178,45.420301809592573
1.5421971932277474,3.1204069967353072,2.8087826522564159,-1.4247433298098902
1.7910786024888412,8.3055831818086325,14.829022680405648,135.1522853257712
0.69815425595231595,2.1500405657041863,19.556617486115194,131.89481788689446
1.4215696108128797,14.265604786588355,7.0482013649513862,-109.34026646732558
0.64264362234490191,4.9333902889714274,9.762968830913902,22.806529091270001
1.5885734424071403,6.7393598068891318,9.0707615714936622,29.277205905273053
0.62673982823528029,8.4883897663838521,1.9769639365816578,-21.3543967594408
1.903909734050939,8.9155830283138098,13.773024193245451,104.91358906691019
0.70611189505670324,1.0315534458212101,7.713416206300888,20.630007696609923
1.9383203688636206,3.1293370489752532,15.961813617998542,237.43139762006206
1.701326264127645,17.392526711076684,16.810281430357733,-16.940465976373069
1.3905230066995311,1.0234281877262545,16.603384945359064,190.93618089376849
1.6739361569443203,10.655179760444627,8.9166539627577226,-28.478791202280004
1.6926722584746288,10.300538123636954,7.1093679625770907,-47.020719655594021
1.9190405942259954,7.3287890592021183,15.227594813674042,170.95628700444851
0.8800750307587808,9.1952133827825424,16.226399243011738,78.654102277128317
1.3851138430374639,15.831041613005102,10.333891481435957,-99.612238709369464
0.64257379634660183,16.982870418084172,17.967589371189757,11.057532032538724
1.4242485500361819,5.9466223248897512,3.7342652254926074,-15.251978844173648
0.75693695613918321,7.1273183783868665,17.702306813520241,99.375603409494076
1.3474259172086627,5.6071742075383213,2.8258094264657441,-15.802074665233043
1.3586457710507744,10.117404610470238,3.916984919037664,-59.114069637581181
1.1989777294718409,13.981908795517446,11.142960252205247,-42.760467866714343
1.2839476632696842,5.3368046338049906,2.2828511235608855,-14.938778855206639
1.6458850850098818,7.2839790990424671,2.003334926602097,-40.359571677549589
1.6988670747681001,18.67730773419386,1.0098561391484049,-295.45168439122676
1.2382298233631437,1.9228165070922034,9.2900165341910004,51.143339355594073
1.3993901622839184,9.7546224995517576,15.717853744552366,106.28246971258811
1.8968543535351527,14.519602790338778,1.6619286553183976,-197.32677875670041
0.67960038275168422,3.8586262195920074,13.392894522851252,55.890548667355738
0.67565534885016576,1.9001063801041553,16.639419030907543,92.3147435007577
0.63156351786615261,3.6259020611320842,4.1920161229795507,1.397597461606702
1.4867949275607917,18.457640677082974,3.7904109616066806,-242.58344139243434
1.1279124511855692,1.1759358546013448,17.355218498790187,169.08579770263847
1.6614821242127649,4.5781175214156846,16.639367589051801,212.59444154502219
1.506847119962889,1.5943867451312466,11.239893559019551,93.26866682744155
1.0004566374923574,3.1019598836818618,16.564797706585626,132.44563600849978
1.8475498210423036,12.78283644593763,2.7623654710654004,-143.89664377448102
1.6437982206059785,5.5911392660426298,8.4951488408363343,33.621193104192209
0.90580241136526363,11.815028958182859,15.018153566021084,38.926870969931265
1.046288026658081,12.213712272556396,5.8915872271553038,-59.881139298508323
0.97165997030639439,17.139271328705803,15.294249374237502,-29.072337286949661
0.73641747293749948,1.0900864653256046,10.579393483425463,40.773696785785916
0.72167505881328742,17.214019727504969,15.255053771016428,-22.951363200030055
1.9041911950636161,12.763262642112506,9.8289131192892611,-63.11759731678287
1.15685605579813,4.0921262359941943,7.9901824642145343,27.242524849086642
1.0749797341661147,15.685810374570396,5.1645951130940144,-117.91001450407509
1.5945285630160668,17.254339294021129,4.9592074872652852,-217.74761316568706
1.3294895978793499,5.8310061913289886,15.278325400856524,132.56779103280073
1.9042099802576933,18.457079937150937,3.2592966126452496,-314.23347872269778
1.6704522408640883,9.6346911756744991,2.6336646521079574,-71.738477329113081
1.2190543461868106,12.465064632333108,4.349535935420473,-83.175696131766884
1.0645392102212394,19.708341138735229,4.3315837176245156,-196.75670261482975
1.979947317386483,7.8691854941447872,16.639044833331095,212.77873366271623
1.5766403540054652,16.450027570582144,8.5716258460100363,-155.40205899063196
1.9267919900057617,7.0495832387407331,19.817380689849166,330.47561022395365
0.67771786582556204,16.185056922588331,3.6070138980216351,-84.357412693673595
1.7758005187861738,12.413944458390207,13.417256688179224,23.011497944824296
1.4556108259868115,5.1107582092826274,9.5258606368237615,47.032366143171288
0.68288251750266893,8.866495781995491,8.4654453572444055,-2.3733521650724656
1.382386999953831,7.0350770529076723,17.626599782027565,180.54299822367699
1.5291445476581731,2.4840594685269135,19.536317270739595,287.0947029564278
0.51845402883290426,1.5668606318942522,17.584320216709397,79.518733111698793
1.1814769427626199,7.5830944527364377,4.6537129016675278,-21.175775297919277
1.7380992667944817,1.3616488085322449,5.1951605029697472,21.844088461543091
0.9430385380161348,4.1442673940537258,13.465403702806203,77.39618405695974
1.1878221226978267,14.778483096166507,6.492588051125642,-104.6767432100321
1.1634711906018398,14.45373347798817,14.959777484831017,8.6588614688667516


==> anc/competitors/data/v1/bernoulli__s42_holdout.csv <==
x0,x1,x2,y
1.0361127227382143,2.1428209242038925,18.061379277165734,166.61818829965486
1.058312988260407,14.510431679538071,1.6408327695271736,-109.99062515573904
1.36400549351293,18.384667528171139,5.4595548150194579,-210.18592275690037
1.6206378384259543,6.0572820800918752,17.484370508062138,217.98595542037501
0.77691102697619896,5.3628712820037903,2.2354470170037879,-9.2309324705330518
1.3769084692862066,10.715943678662333,7.7778951993756031,-37.407708292490369
1.3021585170176795,5.9522646132852772,18.956950340073835,210.90834414723003
1.4037382528499367,12.643538751768038,2.5114923525408503,-107.77304195715287
0.89624548938929804,13.296434343202829,7.9658331007845922,-50.790531791428428
0.52199717040919236,11.144146532305195,4.2061463137416322,-27.796436790367022
0.84748845618357915,16.81386956304641,8.9293311497695491,-86.008745221257243
1.8340623182684181,15.770945678449223,10.971148374100425,-117.70703005903633
1.8434615643130452,6.8836012216647369,9.0643792244518391,32.056879431290028
0.60281908009498086,1.0802947718105527,6.4464593726831252,12.173871537831252
1.106069766497225,13.422132138104708,4.7150688644795942,-87.336240298886509
1.7740510014257547,1.7297935305109311,9.419675668510914,76.051884667796358
1.9689011371844951,11.619939269666778,15.007385487751078,88.796093128450394
1.335838666863169,3.9285493362388988,11.858723567961142,83.62071183150357
0.97567720553146553,2.9242748751881447,8.6993646359582009,32.747415820794288
1.3999992044575786,12.446168388416888,14.393789596201415,36.591829177701122
1.7951981795680703,3.4468620052291854,4.4738225026529808,7.3012775357851929
0.75183323069122965,18.866236004826838,16.750839875252971,-28.323145846143994
0.79096918197900412,2.9547729831329659,19.708024495911939,150.15582807769533
1.2715150967727165,5.2234830798297809,17.004896046745859,166.49327650777124
0.65096773295382737,6.85372945576347,9.309615857982763,12.920192734682768
1.6764337682047969,1.4439216416226619,11.744204732166917,113.8645844480295
1.1660943282800385,9.1074588521613862,1.2625908541192234,-47.431861120608509
1.7181824841702573,4.1915339227602093,6.3518477058353815,19.567532090604821
1.8606851104733766,3.0261922553281924,15.232653617269079,207.3509311969996
1.5190161832058733,19.148989853332314,5.0578578995769474,-259.0696423798264
0.89972383280437163,15.900034567131588,16.178448712199184,4.0177633348726669
1.258668973476095,6.3152461104485624,13.886383690603493,96.256280897374467
0.99229775976364898,4.4377690443359716,16.120796302174352,119.16815345024629
1.5289834893926257,14.432198740835787,16.15491603015391,40.283326384411879
1.5823296398201616,13.677817311738522,10.489554502815871,-60.960778494514415
1.7780965334869454,18.544709411804135,12.131090714343628,-174.91392112439792
1.1025039813085582,18.604186240400747,11.66960833850691,-115.72763068493892
1.6626292153331443,15.127633261982961,16.596992434300379,38.751622161948163
0.81696817054289861,8.6812029965801401,13.199570695683724,40.384934756506638
1.1573460997984739,9.6800518060137666,9.5899719939162935,-1.0044838981205473
0.81640545450215884,1.3446685142586576,4.7998018108520863,8.6661292084142225
1.7222402756555339,8.2634812394156771,9.1731524403005658,13.658746191070996
1.704159532064832,3.6474679533794649,14.847180880324849,176.49533581186583
1.5773690979730564,1.1279210239381687,3.5508015675816003,8.9405169553292527
0.98673249866986323,15.921342788326484,15.477698472578066,-6.8725948999450486
1.6213514471654049,7.6630080858425185,13.306916472436296,95.945363257904461
1.6107056565965987,11.155232464209796,1.0799402410055845,-99.278211208955597
1.7160893375652448,11.128348108564625,4.6443854145351979,-87.752070178791186
0.92075776245379437,18.690486847530657,5.8575258197364501,-145.03025390178436
1.0243118004744132,18.066666396084358,18.610197851521967,10.209842931372249
1.9260824982909173,5.7621897030603249,17.7415931387448,271.15514310330661
0.95413822542975379,17.479753185059625,7.0115364348641158,-122.31104029392722
0.91377261842086721,18.391810288661663,5.6316553801746281,-140.05536538948729
0.69607613893645703,5.8366670166746975,19.16764650369057,116.01222250978897
1.5036030889056469,11.909497494745105,12.846002971552874,17.429512723107933
0.56376842778539593,2.1213094913880242,19.41739455833153,105.01180820084306
1.928442831084578,7.2644271398206426,9.359842159672711,33.588405768833127
1.9330498445893201,9.6378072971747422,17.615622953370014,210.14459598895232
1.8942835510097495,6.3296672894974346,14.807007689855606,169.71150465926596
0.79509289615313206,8.0069898291437767,17.852784199786306,101.21930812574087
0.61289826986244011,5.5736368808933268,2.4218655970736673,-7.7225167016585523
0.81139991472840878,9.1833772606920974,3.6533993310768724,-28.79945988942972
0.51692295577022973,1.0625247218580296,6.1146491606702655,9.3718068748117229
1.0694125508020724,6.0221232962616149,1.3418792713180971,-18.428827708928715
1.6241353765024034,2.2084352373014902,2.4274315743211226,0.82444185440752693
1.4841574667168806,18.224099921223385,14.258036731869922,-95.599188136497816
0.55544170663116033,3.9340854909202729,14.749464259210392,56.11896042726768
1.9292564088599473,5.4335759197075868,17.70273585424443,273.82236157259041
0.61907741428088958,13.602422912182572,5.8068535225078346,-46.835175443452492
1.6094153599930276,14.847822705051563,3.157144830410509,-169.38314134027047
1.0255395479991307,5.0350326576658295,1.5511195595667706,-11.765800883963479
1.3219855511232748,13.579666740022308,14.890004089890724,24.65825156402137
0.52247489583643247,12.038664310742309,4.0458047632358856,-33.584921993971768
1.8218272533668054,14.364047525383729,18.218119217925103,114.38707370272
1.9835321108882489,3.020344606133313,10.647455794236794,103.38747893843961
1.653945603998273,7.4993760992313012,5.9461896487736858,-17.270062146721479
1.3008179831684035,6.0167728147795012,15.658464927516263,135.92635321047962
1.0187327262692456,6.9762797852527463,6.5719052313627948,-2.7905846430588386
0.82388711480779009,11.409302037074893,7.9254031830336613,-27.748582849983809
1.8031037782563029,8.520081766784255,7.4237513040011649,-15.758865471867498
0.85701349550467676,3.4733713072080104,14.455747997840781,84.374839182741752
0.59951962186411456,11.724083662534532,9.7662694442992191,-12.612129916841683
1.7947165689044926,16.93888607730652,11.392618875473312,-141.00558344203026
0.548110727582239,18.815434831233528,9.5813740344037157,-71.86221087814377
0.69515629444042371,6.4201112786632493,17.571548771511008,92.991577970524958
1.9247252992823083,1.5412349843058122,14.833204111452243,209.45682462016222
1.4661988481917483,11.387331519257526,9.7233044055504045,-25.75280816154017
1.4031106033152145,8.2862941143650524,11.966528651199811,52.290521090543763
1.8160485456009283,2.9833723632602611,19.596197404061559,340.60938635421581
1.4409498057280146,19.320383936165484,14.737816688553172,-112.44739616779827
1.1440313687711106,10.856535503636644,14.796991524874306,57.823117847145191
1.9391829987203648,19.697884373885319,10.121872649592021,-276.87106345445847
1.2576631097618245,17.625002272276191,6.5738865108738862,-168.16510327087533
1.2520915212211192,12.528316202300291,1.5473975545302281,-96.764304518591132
0.83281916389698107,3.4218565403284993,7.2048242177667277,16.739827521748015
1.2597377712495672,10.905755566399046,6.0995472661543015,-51.479831289233374
0.92652886389430855,11.020327213944077,11.332382593768793,3.2314006784178897
0.8400938155267228,5.9737918011989875,15.521310600877129,86.204082240404958
1.5427510516867635,6.8268121404607829,3.5721831956635155,-26.107105332702648
1.2693384602393354,15.368391193885971,10.941666756497201,-73.918260163397932
1.0878824282394379,9.1281313702551614,6.1813667486994799,-24.539085126234426
1.4081562191128549,16.572465436593056,7.7352957683343258,-151.24429311171255
0.51562568769329853,6.1915993985468951,18.004593941286963,73.690516218952141
0.96914024832143886,1.6162239575573087,4.1798504996553145,7.2002130921294825
1.7479939376005462,9.3056744101774722,18.568513062100408,225.66086173151851
1.9518102418679786,1.0633000271975965,9.170773250088148,80.973263304395289
1.4107556110458068,2.8632942821364304,19.759360397264828,269.61928782664268
1.4379260511445904,19.48562935267142,9.7797220067781154,-204.2191386364826
1.7261289417610877,4.735175884306063,12.060515667064623,106.18640141249675
1.8891566819575263,19.279433097624853,8.7025443666644122,-279.5595425381033
1.4112413753604602,5.3463260866014979,7.4195519203979847,18.675343853348544
0.58470395809601006,8.6290059792066884,13.548066018695824,31.892779325131769
0.97624686979144848,10.257475694164063,7.4758876536462529,-24.077621428501761
1.7797358770676437,13.842335237781276,4.1050439876672709,-155.51230532694302
0.88373707047891026,8.8858783466854625,2.5548387534320978,-32.005259550456543
1.3067010187444725,18.957253038850734,5.6492926765252411,-213.94807540497422
1.3460875050140688,16.153309924158563,11.390607500146499,-88.292223183044328
1.6031925300155481,17.855259275311631,16.119442925898369,-47.273212720674159
1.9134724318073792,6.9680267725229648,8.665302894801286,25.386112570780355
1.4048810225688515,10.160518861588432,14.440766453203475,73.966699396547369
1.2133750615329362,11.73846258680604,14.118172355726008,37.330264431820119
0.54452120776697832,8.5708280287338354,16.573192323284115,54.781994633858034
0.72046857380815488,12.201051269251259,10.303614389170264,-15.382430061775684
1.7274477214327506,17.331519406726727,15.676036884046125,-47.196836529865053
1.510007884061189,10.237125594793492,10.141673201365965,-1.4686375338630222
1.7483441354544165,2.4208208051517772,6.8208196884908627,35.546640488621662
1.9262516770835818,10.028513248488592,5.6386723999081934,-66.240377562956212
0.52535866670399867,10.76531852074265,4.6792698052252035,-24.690942407984647
0.78168700217479081,6.557035395332881,4.0262479423982001,-10.468368233413266
1.8112452801042214,2.945794450831579,7.0383776508793234,37.00469651333254
1.7022683412936654,11.974004796023587,12.804559551074513,17.516302455786089
0.85667637523873308,4.9226211188068412,2.9424481653689627,-6.6710235193993821
1.57090040252963,15.936715276855924,11.146733731395663,-101.89584269484646
1.1767972656671783,12.491583453195696,3.9970388714361409,-82.413076252969077
1.2512205077375718,5.3525197219036409,9.750364757148299,41.553124103316499
1.0853604904742959,12.843542468884779,12.937631039901765,1.3163869460656696
1.5740589087113028,18.8765642683862,19.149718472227761,8.1749056263618165
1.2768495308304055,6.2792257069621638,10.785327600190881,49.091427158805473
1.650494629245528,19.882110116489368,19.642334874354152,-7.820855075116679
1.1652699228496459,4.6085230322377768,17.625856821118955,168.63340266305809
0.80791600048658596,18.978995000267059,10.690972914559373,-99.335433176723129
1.640613924556948,6.1316912711553488,6.9065677414111013,8.2875941522042957
0.87908413929992379,16.319676262539218,18.982127687488745,41.31226825066242
1.3029185379906951,9.1420896434174992,6.0276418106897811,-30.778412868522956
1.7431406224797057,10.527837480776366,5.0200127162770416,-74.636779227451953
1.7686809273014394,5.077221013363892,7.3808615312062038,25.379637199429592
0.56542497666916403,19.736580842565488,17.480620803438143,-23.736687441029609
1.9323720282929586,13.524215385124045,11.461775683148336,-49.789594272945969
0.69223286552876973,3.8771754535925802,10.797136410568651,35.146623391495417
1.4180550256361772,13.588061217656575,1.5543420143863547,-129.19858821697122
1.1278713563798302,19.857399307678818,6.646548144446637,-197.45627201627008
1.1644624759899742,8.5899879537890307,6.2790159718403391,-20.006543322118027
1.4880410307019765,19.882983604875964,7.2685694101494747,-254.82772273354556
0.67718168394761946,3.009327759052173,12.621373355794224,50.87090787449101
0.70445828516818465,12.43093152252473,6.0137064686068413,-41.691036439291778
1.4263891212187967,18.039932840897272,10.308690859421773,-156.31090153628367
1.0334766981250141,1.1171217612774713,6.3625165534834194,20.273534558762499
1.9566212336635767,5.9662090612459053,1.2487688349567874,-33.29800219121222
0.60375687600454497,7.3460818662094924,14.612947137853892,48.171740141362974
0.56635188818980553,15.444499449939391,1.4182532887717081,-66.97709170019931
0.70463052493214828,9.56633562429022,8.3560008177708944,-7.642432400830125
1.250803990619066,9.0304363600868669,7.8006967151601003,-12.944515220678376
0.77436316709139108,5.8625222202477412,11.792481348868142,40.53537559544116
1.5952008924905097,19.278096998184662,6.2294887624360644,-265.47213104696556
1.0433185623365551,17.058531268204675,10.186658300520188,-97.667910198316207
1.6832736288868735,9.4051997397186788,11.404984562423564,35.025465700112406
1.9422854255040238,14.329294629774502,7.52324264685745,-144.43757462506727
1.0166000482287234,12.942976115546763,1.2418023114844901,-84.366904905168326
1.1133203714581408,1.640305326191712,12.985523924820528,92.368422652108379
1.4823674540705212,2.89177341728118,8.9507336562800255,53.182363118489206
0.95179934813524669,14.513770154462813,3.4987040917715322,-94.422585109641204
0.65800070473175309,16.165190406603656,17.460962623001031,14.335149015616766
1.5903924037818833,12.417994464842424,16.64065208047186,97.574323429028837
1.0950053179446702,19.784074915046208,15.574084670525092,-81.499880846405844
1.5310330198247086,17.063132878941424,2.3483386650193192,-218.65892773322602
1.3477801833425345,3.179449598354521,1.3532972442833011,-5.5781160130327532
1.9989191723155477,4.5563932379526157,17.527188184444835,286.28680930504072
1.2376841205183571,6.0056003190005658,9.6548303532286965,35.365904118547896
0.84927563601917966,18.555536281348392,16.06667742368753,-36.590957231077617
1.1699897825995611,8.8173254342580307,11.990303060320416,38.622614416539214
1.335222811275935,3.9903051638082392,14.268321428754057,125.28559943639733
0.9387840456097829,3.2415209215443759,15.314802629158114,105.16058058239713
1.614255854308148,17.344856961463051,14.338651206775609,-76.876630375465155
1.39008444584482,12.241985478933611,12.458732126059196,3.7211154701081188
1.4651438439522089,18.69365460704169,2.9442063551436286,-249.64906201335154
0.66420517997566075,4.1043399333397002,16.553050937282578,85.402800987270567
1.926292483107312,5.7895084043439855,6.4755782995284497,8.1045931794166144
1.1746600389098416,15.714653575746356,11.505105953172436,-67.297961622665127
0.57146302061029863,5.725486734710695,9.313214740699566,15.416578050856417
0.61534502941815106,10.432963870476483,13.67636732163008,24.058848567870154
1.755692836920467,12.889629858718333,3.0080984935299906,-137.90431866027458
0.78268242843643554,13.433748226756247,19.241460429335092,74.264120951959327
1.7384202411054197,7.8984706361933767,3.0064432076194341,-46.36987193066031
1.7459054497835227,17.949077613347768,16.471100478932694,-44.409057197186904
1.6781377569425693,7.9927418706037123,3.8818154701497396,-40.959509164293507
1.4029177487447435,15.0770412514808,9.5737828320769456,-95.159809314243986
1.4063631361449831,17.107527957263748,17.869581853252267,18.742912885272741
0.90352352555866977,13.06125036707285,4.862131726954269,-66.389072798134066
0.56261415822014338,7.6448709400589081,13.290214832429413,33.24649054472809
1.5659823507261503,2.9797625182396215,4.836882325698733,11.366249090227372
0.52236939010236494,18.847481727512026,12.470732244128072,-52.160778797486316
0.53201785468820861,5.2149368262867259,10.616307235018434,22.746533293717306
1.4600362083024276,4.2313683787283107,19.096169402751066,253.14049925763425
1.9270473898941898,4.358083772165358,2.133241378066316,-13.915378193032257
0.83958287214483041,6.5309117044734437,3.1422574820837319,-13.760354233001959
0.51070339386518504,12.098178320890213,1.2581792319052618,-36.97056014776205
1.7930718371464021,3.8517381046772652,17.645483177897585,265.84727680704458
1.3076508602304466,15.347422920644643,7.783706415276936,-114.39153502729168
0.99340782528169591,11.613747887443774,2.0861412693067551,-64.833348394504711
0.8419329744301931,6.3211519232415627,13.907882440890727,64.606666538674617
1.5048104209181741,16.439834155917715,18.473596876697712,53.425009361218763
1.7162414389617047,13.886659869152707,18.554963574521093,129.96010974375096
1.9807960435911411,18.20459431120139,18.735825328014805,19.435468458185738
0.9322802915329238,10.900185182699023,11.729862023368087,8.7520730731830341
1.9111765232664395,7.7662366097865831,19.736969901847665,314.61171555075703
1.1008762868454309,10.924471231205679,15.481519540899169,66.236079864649611
0.52979933993759976,9.454741556429143,3.8626053884795741,-19.72771882064303
0.74335342908240487,5.9316679944147488,19.414166590033144,127.01129187719231
0.97392856982753917,4.1476809822485379,12.987421795942431,73.760415652354766
0.63370810039559056,8.6875201232709021,14.81741429361322,45.653206214268955
1.2620810957036019,8.99260589015603,19.332388606163327,184.81555148191961
0.60582678724363159,15.725458894347765,7.9876366759707196,-55.580887277786744
0.58058199079291617,9.5261419557039186,3.295967801599101,-23.189599144705678
1.4210031620684256,11.751379943565725,2.9424465256411447,-91.965149819204498
0.59315895151533404,5.5937959655308687,8.2339048955611744,10.827119122306717
1.6851295781463536,7.227362690459846,3.6502529373552517,-32.784553993087037
0.50843315694754754,2.1957088607130775,19.856644712079721,99.008511041468722
0.55600544363887416,8.9052118762219052,9.610314539756228,3.6294219982528757
1.1952011546533616,12.36131568147715,17.94553600530292,101.1380036620038
1.8281743449075902,9.869475809239761,17.608826837802489,194.39364454980443
0.70498359978532688,12.195097642006088,18.613061186044771,69.696666805154848
0.59327652558237431,18.995322913352805,3.3133813703662836,-103.77705603522745
0.90469879187810687,6.2256934758059206,15.77731136681979,95.067691760427621
0.77958154671602919,8.5076124504047499,8.9838427203522642,3.2469417132742633
1.5769816425591494,14.710365289898421,7.2555005951134204,-129.11738900441574
0.61869668281455692,10.592951257765918,5.5723502174191522,-25.106565810471071
1.4253995672764297,1.2397015057607188,18.99085163398302,255.94160041520911
0.55186379424888199,17.039870304081173,17.835200009779378,7.6535725351861856
1.7690223499483082,3.2576628439012794,14.886730008355578,186.6339481407544
1.0693869265803608,19.575125793080765,17.585840516221413,-39.52655293969989
0.77042380639178576,14.042171087501806,1.3052535761384321,-75.300792151585384
1.200431090389344,13.705537445746435,5.5422983761037923,-94.308678703096504
1.0199899558404502,4.894445282899377,3.4799771156563746,-6.0410710016077331
1.0941809473112181,12.003549186756862,3.1939684606768122,-73.246528880510738
1.4040053435264608,10.136094039404977,18.433779266232996,166.41943197208531
1.473877184781347,3.0675794242397521,17.821933223921647,227.13277233468324
0.67977975862926421,4.5120253162824682,1.2551855855023804,-6.3841113604500679
1.2650955305643155,5.0792498300710065,19.36817166116353,220.96619958925854
1.7886524230102323,15.386213106861149,11.634427117299079,-90.662909429711675
1.4623923551602298,13.797692215753615,3.0137421249685845,-132.56123770808301
1.4321209432182322,15.165773256306586,11.883025874043977,-63.582141708278705
1.4475275539341983,3.6351916385866008,12.569220341142584,104.77977540658387
0.64914244090658757,15.144323281469715,2.7633860263441972,-71.962056704965818
1.2464690090658053,7.4933689767075391,12.012683964847534,54.940612903540433
1.7532710000600773,14.480657659080991,12.514877638843073,-46.52066497820303
1.6299047897963206,19.013884824767121,13.906422319089693,-137.0254717609188
1.4829091850181277,16.891856365252899,17.606458205662022,18.278753149479606
1.5155100673867794,10.142416358064676,18.714125144355084,187.43060933221258
0.62443412345190685,9.3800197404929282,14.437997376593664,37.613100992055067
1.3295271269217648,13.21992769060965,1.2300290788585508,-115.17262508386601
1.7191557465139544,10.69936636489097,19.637826502921218,233.08983149221424
1.641214839892029,15.194969875074404,17.36549914188614,57.995158236548392
1.8409609265374023,5.3364787485690215,1.6726070509751554,-23.638298284643589
1.8192415775669795,5.5151508172445398,3.0977166642417333,-18.93925083266997
0.63478696439797333,10.142676965533486,2.8207759522323812,-30.126074936994364
1.5387837958970971,5.3652858236012211,15.019611799165464,151.41820793256895
1.1020077456850113,8.3470722211904338,1.9250947829340677,-36.348416715332561
0.99498788149716255,9.408257246342119,15.39246351365933,73.834383462046972
0.90235984088844989,18.182942189868076,13.766547676255103,-63.662186896496372
1.9583941602575012,9.1683695831301115,3.9053811057395627,-67.375612740197639
1.3080320630692883,18.018840842428745,18.231412043641789,5.0396904445308959
1.4613046099614668,8.1146076353896532,4.9049268644632926,-30.53290003632738
0.6749315853624267,7.5864446126857299,9.3580724016158445,10.13051292682475
1.088483558346087,15.238038228792929,13.486780577292626,-27.377842539439865
0.95937768983902405,5.0676288862367889,10.864542377714617,44.302823423294797
1.2430259740562999,17.198821355140325,16.35107960292051,-17.676855981762756
0.79858972518790572,12.467369786540141,10.064260369672551,-21.62020869163786
1.8755391740485392,12.732262478288467,9.5366641947196857,-66.734069360796738
1.2479083680342176,4.2383802247043016,3.6733749160373241,-2.7891897951068985
1.6998922021455829,6.1368513724646467,9.8733538489936841,50.845621389894639
1.9737607075691148,5.197418219119494,19.434532324713366,346.08698948002268
1.6873241342042116,12.673912313683504,16.51469356802696,94.58046580200751
1.0794164628645824,7.9731148905103115,16.424537636182858,111.28507158926436
1.6872109582208523,12.554778486277653,7.5159217120137169,-85.316676575187046
1.2818982664091894,16.777830834129851,15.078424958673352,-34.698876236575479
0.64303429047249816,15.110266606275662,16.242947690274278,11.418100353216422
0.50959834356160871,9.6565530550216216,9.8961023080100503,1.1934344724392125
0.94753322887550118,15.82539986224773,15.858192744031165,0.49224176269174641
0.67540231902647885,17.678184499565361,18.992762208474954,16.279495331867761
1.5078102506491908,14.276201750879142,17.200806425564426,69.402851210089764
0.81041674340874992,8.6775459775227297,5.5072495954977541,-18.222222941202507
1.768115521899968,14.259604233792654,17.781308424332853,99.75585454281493
1.5565950716041304,14.495328366369108,16.099193029678844,38.190648952356533
1.0450247923449254,11.10546986306016,4.4021432676600476,-54.316519778901004
1.7483375411711863,12.679296853770571,14.528818885749525,43.989929185770457
0.90520868773013552,13.904293148161155,15.813901926289892,25.685353625911194
0.5957928744823664,1.575489627686242,4.8496156969314734,6.2667296337777367
1.0652438535467015,16.081032411811272,19.454805351280054,63.855961749898469
1.1442273742760123,14.264653401033449,19.636843841916132,104.19637657239504
1.0562947457604794,17.117756186472356,6.7417248350402019,-130.75171442212056
1.0974107597071279,13.447118918022877,13.986166865817003,8.1141763648437966
1.2631301660954053,18.608413050114283,19.998336540646644,33.890052760487436
0.57687802924019782,2.5535077031798687,16.034402061508594,72.277523596362457
1.3323569801811395,18.550172373898185,13.632505961249352,-105.43185692559884
0.70778733785506942,14.159524783962798,19.422171875814719,62.543139122659618
0.87769727081290494,4.7208869890576199,4.6225908121348844,-0.40305093903845801
0.70861837397239813,10.001238656911829,19.126721919392367,94.177761692727742
0.69492569843384611,10.125159141344497,18.417301322834351,82.236861003284815
0.96886493653356021,14.387016050809398,8.6345719294969925,-64.153584790128079
1.681869111071433,6.6493573554610403,15.363207694570479,161.30318685777738
1.1464409613726219,4.117089058812426,4.9800358161543299,4.4999724651874393
1.8300197935744513,18.389003275596238,10.944416477606774,-199.81545954542455
1.1777732811577377,9.3336700412173208,4.5871592529046099,-38.910900560101538
1.3712754718066109,11.188424667227169,13.626565373717527,41.482754161271949
0.51569604968701621,16.731154073081257,12.805850941965756,-29.895337895750863
1.7274529225490702,5.8937221303461582,11.510568396420204,84.435501373191528
1.5483111216868379,15.250962811816233,14.262318704528504,-22.588413032783361
0.78482559040527367,13.226222946575131,17.433460671188271,50.618337913397035
1.6082184103456512,2.5737188803513775,18.37423661196264,266.15093358759214
1.4590003419720152,13.944146870203593,5.0605655283807733,-123.16144709698082
0.75971809413477354,13.561501527641919,6.121863291205357,-55.62546240005485
0.69788603126907323,17.312395049654985,11.136229061149546,-61.310482855707839
1.3645616541867265,18.131240459667648,13.977680067427775,-90.99329712931042
0.55004902018412083,12.253546974848119,1.2396479333271571,-40.872131288833607
0.95083273332100027,13.828904510624046,11.80837368948719,-24.627000789587346
1.8473934334446014,5.0321686990550027,17.611048249690345,263.09311688732168
1.4749561297625404,4.1832300928092998,18.515472396079446,239.91880072463883
1.214926817440704,12.089942909815075,11.672297768176483,-6.0285788683624446
0.95293132791932944,5.8854100615643503,19.36551445142894,162.18181189957284
1.68441139618331,12.658622820938835,14.814735800361358,49.888614687335455
1.713238621057908,4.7632131673418705,19.088026956671946,292.67647131614837
1.1820524439041378,12.90967547263679,18.417364276332503,101.97541969704842
0.63405596003749864,19.67931411436037,3.9760727848374646,-117.76519463578215
1.1123343790947877,16.725792015063426,9.5306447210596836,-105.07051020140177
1.640901821333238,18.082970088873299,14.384014811953774,-98.531170233991134
0.68631835413112241,11.360281223676083,6.666538226220128,-29.035815832903996
1.587665661261821,9.9804377702214833,12.615233465861266,47.260819561864288
1.9661412063419523,15.386637445566096,12.683344481441818,-74.596758573761846
1.1310267659846769,7.6321106809402686,1.5844586528067,-31.520926637797817
1.8719796194159133,11.832362129464835,9.9120495274442693,-39.083253887150427
1.6505252827962917,18.310041165188409,10.846940849000886,-179.57837355095478
1.0141924266897528,4.555641758805586,9.5870909496112695,36.084175999692135
1.3531860362613881,19.465142588308176,19.439793629566836,-0.66725577941938663
0.79312829149737285,11.266842455169746,5.9264385550311971,-36.412149060517109
0.97807916133133199,9.0000539135654201,11.641609399692426,26.66542057460758
1.7524154533624405,6.0026960688129831,10.848893992948966,71.556503555905749
1.6819352953023776,9.4338111855687483,19.518133890058959,245.52955107567061
1.784095630772611,13.510106474544981,11.690806028910664,-40.898636203682294
1.7317561309482792,18.251656263054688,2.5346359563996774,-282.88113177078139
1.5182721265134438,8.6680659179248547,13.04571833817463,72.159982300255422
1.333715840204809,3.1154484475637729,18.025958954154767,210.21307345481185
0.68577654981636416,14.490806125450003,6.6476815749928644,-56.848061498941441
1.9186300381881138,2.9676698168151816,16.935896451558889,266.70638680145373
1.2881810251121515,6.2815426752821848,15.725315058446657,133.85988543843177
1.0565329802797121,18.344345566102859,6.6281321917991862,-154.56172998147235
1.1982046084663831,15.282782953834637,9.8794489613450214,-81.453915155201088
1.9486025194179444,7.1200863860586336,5.3103340007166908,-21.917864522455034
1.6888756132273766,14.492120790305481,15.668748956710736,29.96751770179646
0.75754585511883343,18.732724369344346,18.829111042051483,1.3713323606088619
1.4054128652692945,18.664399627941496,8.3682822465697111,-195.58545190261628
1.7685119510971821,2.1411976826251298,15.917187527992549,219.97824363889876
0.6379869109383286,10.957741424486656,12.188982468086417,9.0910571636987303
1.8713093624795132,4.1627647142527753,10.622944438637557,89.372180543198368
1.5354576910497642,16.532913794031614,15.374108584037582,-28.386024581127344
1.9361729652158775,9.0962292211479099,14.661928277054395,128.01080626609297
1.3837201032539683,18.70524970513069,11.212733414273673,-155.08802436703942
0.73205405380063704,4.8547825503107109,15.933125419712045,84.294403538256063
0.53002638036089889,8.9891753828184005,3.7480063970450428,-17.691676905757145
1.2963050567690699,18.396669425894778,7.4356059354104191,-183.52387659126913
0.63838476732820371,8.5449341929263483,12.334616052152814,25.256688754703386
1.4674709472969576,12.757109140211494,13.821214272868335,20.751602316415752
1.6354965405761308,1.4426821173071471,6.8812613305262351,37.019812399203794
1.4776586923512969,12.755899358740562,3.6418339847858356,-110.41805589134579
1.0848644849338225,4.317668421424262,6.5047979880611502,12.839445095413756
1.6586040535377438,7.6363110712791986,9.7903882816177354,31.130717582446913
1.1829228309750068,1.3674914332020913,18.035971503052558,191.29413890027854
1.6591292999151892,8.6677044743833243,13.976815056867212,99.732135606019327
0.72466527168830752,13.409298033610312,10.87167339303193,-22.325484570281766
0.92193052316811219,9.9463847239024421,19.518228988150337,130.00635252288572
0.68673949750255625,6.3914630664457164,6.5156463451193138,0.55036922830767965
1.7614273602912462,2.8407751717111238,14.689600472705356,182.93687706851762
1.9154932412472707,1.0997514722657793,19.029629495928923,345.66736793070135
1.4013103507127793,14.104799020124716,16.466637427030367,50.590661729442672
1.1239459811320922,6.7281054526580313,10.28680460554753,34.027996211195337
1.6374224619376387,8.6467389140059687,16.248582307087389,154.94137320893515
1.5624839686966101,4.3459964665800994,17.729086205315731,230.80451659159368
1.0240994230215041,2.6489871675422441,16.686983949181222,138.98990336487549
1.8425352784079663,4.6941769992957019,13.163464825528674,139.33390749669636
1.1114322378803543,7.433562794851337,8.6061825854159402,10.452199331490712
0.54841257665375576,5.8461011103705722,4.6003300695405684,-3.5684826433476853
0.91998304253811169,5.93488752640011,2.0088886693689805,-14.345873453591492
1.076710846361735,13.582727121930633,16.007586625962382,38.62826864286891
1.1576488362956572,6.6983004563281865,14.583618773258731,97.135250437200355
1.1206525092444157,6.0375006059821876,1.4522234158590517,-19.242982388440062
1.591284762969047,16.614724408195677,17.021487423304311,10.885952760658865
1.6190403872861197,2.8391818803251323,3.1079544313412821,1.293958932724546
1.7894935687152129,14.445300897766531,3.9496813488861751,-172.74584054860529
1.246819340885847,9.7072430312968887,1.1518637184617986,-57.917113153807662
1.7761732406827315,17.737879703675397,7.8921529535753576,-224.10537107030225
1.6924462316210185,10.647014258491879,7.865055597588265,-43.580332277532747


==> anc/competitors/data/v1/bmi__s42.csv <==
x0,x1,y
103.04670364169725,1.6509636957212459,37.805854365012891
77.915882981403925,1.9592209477577771,20.298276567051943
109.39484399335369,1.8906470177157579,30.603841589256703
97.302602179452293,1.5552942054980552,40.225305108198896
52.063301091573713,1.9985173289187865,13.035144941503733
118.17167637275669,1.9396000121538726,31.4115263457414
102.08547764927647,1.6419542189320195,37.865341439061076
103.95482289577154,1.9184482898304691,28.245186557306674
54.608522450665944,1.5532097659356914,22.636026872869849
78.778945342167532,1.9995523652371192,19.703555344832335
72.809851817443587,1.8328423680532684,21.674042281346289
114.50737416364514,1.8250625077793985,34.377791141172821
93.289884006049846,1.5452203634920663,39.070926282290152
106.70712099531224,1.9485166994483127,28.105100215798497
78.256064912049837,1.5144997516022347,34.117687960843369
62.042904133858265,1.6204140290205735,23.628716372009222
86.593859026187602,1.5715109375833176,35.063258881429924
49.78629420781315,1.8883839703461094,13.961407096064177
107.07233789944365,1.5991021136064489,41.8721143076584
92.37482993415486,1.9553191135654426,24.161192229701172
101.85658050640303,1.8281345196637451,30.477040597442155
71.58944760974012,1.518081355247348,31.064110228770581
117.80235182961775,1.5027149170643503,52.167589013873297
111.98408409916483,1.5258289585071996,48.099946819833889
103.37876228053214,1.8029625888238638,31.802253688097768
59.597903088897567,1.9007409054297075,16.496246490519212
80.004075279527569,1.6192764103136943,30.511961774257998
48.285282434042159,1.9247044214615365,13.034269252491942
56.571711905066088,1.5286159700766302,24.210431839524148
96.228671493184095,1.9004819268208382,26.642624399804543
100.85716169308628,1.9638977150861403,26.14983858500948
117.56322993256575,1.8860541995521902,33.049368961617098
69.436901860361388,1.8490603919893185,20.308981479196284
72.784477952615163,1.9189901093276915,19.764839803580404
80.216685845685589,1.5200756497735333,34.716370212496749
59.210351931321426,1.6008910553595277,23.103303654541808
54.744112900160374,1.5624618396528216,22.424283950160181
80.677869466945026,1.7522654950964933,26.275718634002128
62.018201178816312,1.8725940641644223,17.686092035474125
95.236049601188284,1.8150059222881993,28.909812808697449
77.78639391542481,1.9255655498809676,20.979108243945834
107.45086470433782,1.5776064962205454,43.173031318356351
97.519882650168682,1.8673105459675807,27.967913648527482
68.427498103653079,1.5965207454344521,26.846120109662888
107.41948510464007,1.6353793756589001,40.164839283987142
105.35732681226014,1.8549523486406518,30.619579884602757
74.060878427263077,1.9901023924493408,18.699845365973591
66.624607794768309,1.8057718029885348,20.4319083068422
96.187162798123154,1.5272501574956479,41.237920543112928
55.481436270698239,1.8081544849637665,16.969796307930217
59.993115185633123,1.5211752757900836,25.926440612660873
45.552170231325412,1.9420728556834086,12.07752753949076
104.01932831266038,1.8547891425503105,30.236043055345501
94.86381424440242,1.5865639232112516,37.686467676273466
97.887403396975131,1.5458605029120991,40.962476607795928
103.55467732664759,1.5917666144401594,40.870592765386007
79.418683165375498,1.9900135897770963,20.0544426834566
87.655589696467032,1.7292803212292449,29.312227122725215
55.484774859574308,1.892040474170704,15.499332072903965
53.589755515198007,1.8182041710538885,16.210502454480952
95.130222134285376,1.7862065749793188,29.816395708736245
80.332215460734943,1.572565127332525,32.484221494664013
87.392707986089164,1.9730122267790475,22.449963725255198
102.37491430620192,1.650671316257359,37.572694561322734
92.603874000044314,1.789008607903771,28.933721374085668
86.518455049349683,1.8498879722945332,25.282376724811563
86.94053705590602,1.8246165776226544,26.114341909078874
67.796257354695911,1.9702972048477592,17.463940262137221
47.311337592595457,1.574219494960029,19.091262712719633
77.753804192427168,1.7541763692234711,25.268248193575662
61.09385046146469,1.7020171953703831,21.089661576415839
75.639648279347711,1.737084364741309,25.067306901481036
109.00523049511246,1.5596087630988724,44.814236745096721
62.545461439900556,1.5670473049363827,25.47015496259197
49.372705626679952,1.6390377728906287,18.378455139456346
66.103791901649743,1.6523523018804156,24.211465235482581
67.019531832501272,1.713951606840675,22.814149266396718
94.643738604517125,1.8054937735183141,29.033533690379379
86.777411425595872,1.8173145587091315,26.275227161667569
103.79236568298101,1.7059054482927851,35.666089759919622
94.823515524554068,1.7043915547143484,32.642040950940931
75.479014608005286,1.608814263348481,29.161805285325404
106.0515288499526,1.7941531242045041,32.945638013670319
57.522968993077797,1.6585204556586191,20.912195435843408
46.703405485039539,1.5180299171386817,20.266926288899747
51.753589558173132,1.7092000220784302,17.715552352659717
99.176951294733769,1.7370663375450852,32.868353221221795
79.640792268854057,1.6127964341021055,30.61797489861863
57.095383427520133,1.7862289665610578,17.89479543483948
82.578358132752271,1.7828859502159604,25.978801918826996
56.423407703487634,1.8510010905551857,16.468193552420232
97.224028130830206,1.823974241100605,29.223767837232547
78.461720668052294,1.8262165282605158,23.526281535854146
73.57659195723619,1.6581070759120216,26.7617507990281
67.613406686090741,1.893716110992977,18.853981227265415
92.271194483916631,1.7745721917998396,29.300754211203003
72.135945791504284,1.7157090975899449,24.505548184633099
51.573743948707573,1.8130062404705285,15.69025716695305
53.850442659038649,1.6803286672251272,19.07220052102879
117.14232484121359,1.7563696223033791,37.973620409431462
113.14355180307052,1.8683528442411101,32.412461430774641
97.478035035806215,1.9432014433618539,25.814939841976507
64.940247109463968,1.9605285986475958,16.895364793330028
117.68822830107929,1.7518164625915496,38.349156713986403
103.4063177974346,1.7601375573702844,33.377503781530073
98.766764186924661,1.8999352053819183,27.361080583093319
78.702112660784152,1.6572253458721007,28.656507308197316
65.418117138386918,1.9186911811725342,17.770018554699728
52.229322161512449,1.7470708232587118,17.111708278980945
112.69517974078812,1.5579283621676341,46.431249721059487
79.183221737520824,1.5360295735364717,33.560932032569859
60.177252359642274,1.9209966055197316,16.307191056412364
67.946746811298937,1.527783958453439,29.110172357252381
88.441467670642197,1.6403057180668279,32.870502501930616
58.257958720442375,1.6670650202507729,20.96284319335598
109.24607130692816,1.586497222595797,43.403744230188195
101.88896473764075,1.6569466849009946,37.111634352101994
98.959721696320258,1.8713462833625427,28.258567808579617
77.406977983132776,1.5073414217800354,34.06880066191772
92.048163052683236,1.9135867122603432,25.137311836356286
88.807347668455165,1.9282740117872792,23.884238724924021
93.738495116611489,1.6861307865957742,32.971253678288008
51.333324085491682,1.5768064495303173,20.646318019450533
76.185555162795723,1.8004202039725405,23.503085521349565
48.121063039641939,1.5598362779324471,19.777763496570557
82.049311443338922,1.6824596805391263,28.985821282226535
69.73959092495889,1.9792145904504861,17.803017875071685
55.839314164953521,1.9977322362918186,13.991540059250333
52.755222579191376,1.8860524456772927,14.830572955071963
89.073342913328403,1.6554807549603832,32.501206183665481
57.794472640266456,1.8438325245830463,16.999782394385047
114.38400887825979,1.8527031827420064,33.323730863045483
88.579585477529619,1.6939208475818248,30.870766831767547
71.015235340112781,1.8204443172930798,21.428744741134736
89.31866186110625,1.5053638224878381,39.414793778886306
46.710290327227312,1.6045288293011208,18.143351619509502
116.89194099310841,1.7625441514836306,37.627430350754729
81.17275777071751,1.5818756521291479,32.438862578131477
103.70514204377147,1.5829534339382669,41.387006193748022
51.20474999418289,1.9181521452751189,13.916952544170801
81.499374812862015,1.9945665013418028,20.486003172369358
81.803024576589067,1.7779847140142242,25.876963652668039
115.33698412312371,1.9195348654408568,31.302323935170612
87.879603928205654,1.9951608321631362,22.076604129733578
80.511705079271536,1.5707979442843873,32.630097822637232
65.023174731892027,1.7241228066271757,21.874179745569862
69.867674800691418,1.6962863579209599,24.281636391668652
84.050430185365343,1.5400246418230925,35.439256382676717
77.918359522878504,1.8776650863973723,22.100573236708978
46.620905991024784,1.7168895136612965,15.815976566176317
106.97189431457684,1.7346634670952006,35.549968672155615
112.21205788798251,1.57533648690662,45.216075272955003
55.518681674895809,1.590463326115434,21.947842061865337
86.552710765428714,1.9535518110781074,22.679360610249219
53.143180585158262,1.5223245444871394,22.931530631325195
95.418006977985868,1.6164261424718531,36.518977548723683
66.092533787925618,1.6460296651572641,24.393666717772387
94.456697601892643,1.7450987712007933,31.016495942315341
99.524596071516186,1.7932225865073979,30.950097599693489
102.64856189382428,1.7466449879253334,33.646785948733189
53.080570946692241,1.542057667278441,22.322064336550937
113.7008883853206,1.6218337270278567,43.22661248921645
62.266049317116057,1.9217941923812707,16.859223111125392
47.805941713213485,1.8187943502392296,14.45155848090965
86.613935204361255,1.8245745250671372,26.017439714519028
72.819171289682913,1.8351016276756775,21.623475140995399
107.23423073493099,1.8814515095197646,30.293355476899844
105.61886040482264,1.5290542408607237,45.174743364772134
68.785416961703646,1.6833041924663061,24.275666586144578
116.46745463023088,1.7697637176308394,37.185532894748292
66.818837860508893,1.669228241648663,23.981009995546675
83.62928469237859,1.9222394366435933,22.633067370707334
64.197381792570212,1.7412862542936469,21.172735535344291
115.20326775367225,1.8843137947296895,32.445789257240996
57.345586318651357,1.9260077584405846,15.459090263658732
48.368296454424673,1.752395741451749,15.750575015086078
77.632279500227838,1.954776121935675,20.316471706559753
119.42816730418778,1.7935619702684904,37.125643860615412
111.87579496911854,1.925137149416861,30.186501647113342
101.14560145927119,1.6702953977957622,36.254375807773798
111.80943681588937,1.7494084792657425,36.533897464582431
112.00849797733974,1.7657055205022889,35.92645979027116
83.914377028983679,1.5524898579480353,34.815996605520972
68.694678887309479,1.6992762533507704,23.790037193377717
102.90093240832411,1.958668836275838,26.822378276975638
94.624594737582072,1.8154161201823711,28.71122069691566
73.024329665528256,1.5887532912184836,28.930414266965503
52.085000104613641,1.6694278178048025,18.688626198610383
101.00922085117695,1.5958015048313499,39.664618412763168
64.684538694214851,1.5124115658992863,28.278769336893763
115.26098629003344,1.9637302292520133,29.889502078543654
63.072793125426358,1.7241036641284357,21.218531027366577
54.20684493086145,1.6537675362103932,19.820070979758381
107.33345040936797,1.7992385957788684,33.155652055609956
56.496323746837049,1.5036572281465079,24.987482116712009
58.445123111830434,1.639011053300407,21.756273662093271
89.953709364063258,1.8515167328494462,26.239997794886605
110.59215306280984,1.8168848865346314,33.501903902596048
59.73259992859299,1.9909029737712678,15.0699297469738
68.27427546750711,1.8101788548290221,20.835989269669316
103.30536286808831,1.7387529368138663,34.170168032690498
117.88698195457255,1.8807162815920038,33.328769575205044
82.555588965175673,1.9516639359820265,21.673867098094945
55.79231269134381,1.8603479733591759,16.120777842184083
46.045221578115118,1.9816056117746899,11.726006221433412
62.224202249914143,1.8910025853690886,17.401035466450544
54.886666333989076,1.9334007191309632,14.683280729319735
95.824400520964303,1.5570520355918185,39.524816080721756
54.137437847139836,1.8662067514968939,15.544551125885468
82.974744871547472,1.7200443497636844,28.045722712122611
97.069682673216477,1.7765519012056377,30.755855402234413
88.583745691567685,1.8270512047411784,26.537047517795372
59.983173874504324,1.9849075583527847,15.224704454576095
105.3093394636697,1.9922890407158123,26.531523983338438
98.65553472118512,1.6441141227439526,36.497030883230465
100.42380029366564,1.8668767487189581,28.814119876549412
54.829331366798492,1.8749917689676343,15.596035629161106
54.281535273775845,1.6732464306565245,19.387968616422441
114.56719132548807,1.5619348874321104,46.960684157351274
74.818364536870547,1.5204734801428599,32.363129523915298
67.571151883570479,1.8886715637645892,18.94298604449768
81.643803401365005,1.744849870908453,26.816808886023306
94.714815957268684,1.992770084747463,23.850831801212987
116.67174427852275,1.7324867280968266,38.871012941558142
66.483467016154123,1.9889584895369201,16.805917241953257
114.36063219840203,1.7057880010970299,39.303066592864731
46.864461853969225,1.8968410752799862,13.025120305257506
86.639853174511842,1.5424096361559161,36.418180830213416
92.548133376081381,1.777730855068882,29.284353669477706
52.942305281306496,1.9010298934928622,14.649572643916899
55.525469779793447,1.9623508336099444,14.41912588190603
76.433573948722795,1.9112915453087158,20.923305192161951
117.46739341073862,1.5184853636005871,50.94436009860862
89.703191492577957,1.6863511706533671,31.543643654465328
114.97674162001584,1.5243492361569255,49.481293246543949
105.32706867097281,1.5546411455572791,43.579243027036
80.053620116646869,1.8376528143337421,23.705768989383085
103.85725869391405,1.8566290981558491,30.129127126136751
46.337758798274081,1.8868603413758132,13.015339821544405
53.185799757430118,1.9327282740278315,14.238167380057838
107.20714611620522,1.8697157342382549,30.667090130133232
104.76128162438712,1.900435796053316,29.006437875118852
62.448055647482526,1.5244818549116397,26.870416724765228
84.807719294929015,1.6172675752206493,32.424375870454888
90.451186552500815,1.8109488866876229,27.580483986936461
110.08042153320083,1.9290626523124117,29.581311047325379
90.23303680040442,1.5022500624698296,39.983528028918194
75.942867695526019,1.7573146710581748,24.591664378128893
73.063803255538701,1.8386436996821987,21.612605154886129
76.941156478013241,1.5148036445643065,33.530963049545839
93.894826918498069,1.700677778776694,32.46366822666365
110.06179738142437,1.9478174406918485,29.009490449205849
79.042266155722473,1.8358064044279294,23.45338980835426
63.58796722135186,1.6188291816802987,24.264586376760199
62.749677224818583,1.9263905648159563,16.909190278699203
100.95107101825849,1.6740157117047572,36.023994798093213
106.24265725679328,1.9266723355720297,28.620894400887956
52.89585598905937,1.6494718255594527,19.441592943487279
49.991914271638365,1.7951601254415746,15.51291385701643
89.582524781733895,1.6984700338739169,31.053282939004784
55.962993314452369,1.6374125253775336,20.872992608597261
106.8498142842256,1.9432787810859347,28.294599725783158
68.275100544305587,1.5937968409697456,26.877967533030471
55.790394972835699,1.5424057956178816,23.451041713789607
114.07278543655876,1.6709634692728301,40.855274751160096
57.414879205145866,1.8588195738207838,16.616899044778897
66.354006175345162,1.9037158029881409,18.308928081909212
56.521004639404396,1.9993716850333825,14.139133593642269
53.661754774901624,1.6481810285055825,19.753999960705976
46.586101225233001,1.7039709755656411,16.044713997639708
49.154655687319504,1.5684106390148131,19.982282713620577
58.098110320188951,1.7874359648115168,18.184485701924267
49.003644947038154,1.9987900186314587,12.265748073968082
89.335786208322844,1.8504405050603292,26.090068008721449
96.05358950996299,1.7976064202066859,29.725172118702694
74.52228426240211,1.6961845464608971,25.902396926064384
68.849332271403711,1.9576493801427775,17.96511122023221
82.839467776667249,1.7484582980651746,27.097345134190661
110.62537066759565,1.5671834566565308,45.041729882177208
108.83487201166545,1.6826892315995667,38.437951985734024
48.260629650959395,1.5335833344238834,20.520040945928518
58.612380719739306,1.6009895188443908,22.867168105227464
62.7558653328297,1.5088343904999562,27.565836368092114
63.704068187415885,1.7266399582500818,21.367986131068989
87.842448880707963,1.8172701324758986,26.599009028602566
76.219681927739416,1.6716462311894538,27.275855753440059
48.694058994569552,1.7101908857526387,16.648948212151108
73.021060384467873,1.9796046364222879,18.633361545680486
84.281471153822793,1.8759815607874577,23.948315833311849
52.625392717778695,1.7704283184724756,16.789534472775756
107.50939153414197,1.6422704375559127,39.861813549610282
48.89713998488282,1.9484983993864975,12.879035818728305
114.36314017635466,1.6175485584403297,43.709055072750651
52.433485618490664,1.6626713652583385,18.966879912366924
108.26812136983145,1.9545324072114743,28.340979098694898
112.69898579457129,1.7647710276425361,36.186224823235229
118.46780104399446,1.8711589747089883,33.835995098717781
105.15194102051952,1.7953723970818831,32.621821433186625
103.46081555784967,1.8267196045047476,31.005027305947912
93.186245699666074,1.6496916457574127,34.240986229600779
103.42472659335968,1.6206860308133315,39.375547349525057
55.091415630986035,1.6612461735843327,19.962546690237073
85.2051026960728,1.5777207820417112,34.22987489566809
83.566715264281086,1.9371571826454037,22.269148401877764
109.31791080919182,1.6416234666250571,40.564321861093731
79.709952419513684,1.7807446972071923,25.136756050656974
73.881712207526505,1.8959872125706871,20.552570367135445
92.967245342783258,1.8919120546878567,25.973356350449894
64.984748812563453,1.7191931292920963,21.986804301986449
55.482630821546763,1.7381286542933627,18.365096186071288
80.840795551780928,1.9973508744675124,20.263844804365533
76.266702644616373,1.8372987384895121,22.593078775702203
62.442745539665523,1.9073192215589414,17.16466055070773
72.56338575863461,1.9512769846096161,19.0581040759937
72.479433736968559,1.8937949181146696,20.209189582061565
69.562167330940909,1.5925896724767838,27.42617952814496
73.459805979519672,1.781085366868786,23.156893901557478
96.430750909195908,1.5509470786572725,40.088664675687042
67.265735592846397,1.8264610632819993,20.163831483762525
116.16434450365053,1.9776747140939055,29.700456495278221
113.72610146536334,1.7563660321500556,36.866345863116237
81.068282122505892,1.7164862464338837,27.515050505827574
69.627090375351656,1.5179213757090815,30.218972487561313
85.157609237250227,1.9798872611646101,21.724137233625264
108.64203665802185,1.5515013420650794,45.132936109496335
93.944050542007659,1.5205395466524234,40.632527854277761
105.32938709603081,1.6230333057524693,39.984778375847633
84.954170704930505,1.5327652169591912,36.160417158680964
92.468822195071553,1.7275589212058811,30.983436728525305
66.611671063684625,1.7580439006285562,21.55216470073772
100.11698717327181,1.656284974514292,36.495359645978432
60.180344484428872,1.5254802412874431,25.860772616982842
97.109859661387361,1.5558001841246134,40.119516399844173
109.55393012444206,1.692252188994964,38.255844449673425
54.907712797615794,1.5302642254132681,23.447713693954739
91.078480540643994,1.8490948628049568,26.63774104158508
52.132181117245096,1.603510270762406,20.275071919089743
99.428672120357021,1.6510357843918193,36.475282734135035
51.336991411764018,1.6970628885890489,17.82520530369905
115.19548670254696,1.708304816534574,39.473417972774662
55.305594752835162,1.5008303538374004,24.553073159220027
116.91601844318103,1.5560351854993488,48.287552218489722
105.06631320638225,1.9313822818704391,28.166118827293488
89.526150334976563,1.5006165312559541,39.756711758543183
103.69680784721601,1.7540836779064375,33.702706063696219
104.63361292373145,1.744751003253604,34.371960814792182
115.95202971129977,1.6665470805053189,41.748721564356394
64.003751537939038,1.7156635100732247,21.744088231671473
89.255692151873191,1.8902905687632923,24.979215062253751
52.128689817330091,1.9206018531074782,14.131950987756458
91.212427501809088,1.6301742717076251,34.323055684092324
57.846847806959161,1.661245220483865,20.961010205466337
87.371295860433136,1.6212414265141664,33.24094732699858
87.932288552538722,1.7399317002755326,29.045842291310816
79.94888647359204,1.8416291788294066,23.572630279833245
84.197383163484204,1.6141264377317102,32.316438483362099
102.29425425049409,1.6653678710274333,36.88339392130186
104.94335373840499,1.9651923087945753,27.173452921322479
81.911491168157184,1.524284644923479,35.254347638089882
89.969508114195918,1.730384802619783,30.047611935473071
114.84271767675764,1.8557790207983889,33.346552358390014
53.980019137584208,1.575227005778737,21.754381315269605
53.782767442508288,1.5236870100027409,23.166030052605951
51.57817589330763,1.5691026858192654,20.948997614592695
94.339746378039592,1.9594115967653414,24.572161224532117
76.395622559278465,1.5046298909105618,33.74497446845205
103.07410621063823,1.5941609874056759,40.558811842915347
95.342355998144441,1.5156417564508222,41.5042677475708
70.022831874617864,1.5553147337811017,28.946969148481692
112.37749105211518,1.8100746433141481,34.299387340073096
102.18991103029893,1.6208194543695429,38.899027107731385
65.290120568263177,1.7846060252153384,20.500420096428897
72.314401332904055,1.795097691383063,22.441331359336456
68.582998515319716,1.9247176665448895,18.513238827544729
56.820873646874972,1.5023706964559369,25.174085253051555
56.083752940664375,1.9266847296711833,15.108305462141745
115.2095597531808,1.809559543213487,35.18380143009788
77.8428027899065,1.5813717430524787,31.127949704799505
73.748986708305736,1.8864686940676421,20.723201633395792
99.726428150803343,1.9277457708952928,26.835565180585565
86.474479893967498,1.6271317418770788,32.661981159772644
115.21049901288467,1.9593968404513404,30.00870476885299
103.52261204320442,1.7272287151493289,34.700483202850464
80.952717309340528,1.8017122271666608,24.937940213230444
73.226960511061961,1.9923247668088218,18.448061612407223
118.99736586932416,1.6807680393195996,42.123241664458277
98.832017700273269,1.9065796729100564,27.188656309671739
116.33959950028809,1.6591995589142299,42.260080230424776
53.885893291278101,1.8996067611207454,14.933020917129854
108.79002593930869,1.8003669594313212,33.563482175580219
92.78054129934057,1.6081778476127007,35.874739070275105
54.14412587513344,1.7070130468946183,18.581367194692561
89.119349997691558,1.6588178171817809,32.387291296380013
96.457227382908655,1.5390541965401821,40.721798192668423
45.922701441645216,1.5149173850498487,20.010112430122376
79.073847138130986,1.6732393277035904,28.243384696920597
106.90496333972408,1.5095170739087433,46.91608988634772
67.151926900806743,1.5827438787908874,26.806319770822142
79.391106134891331,1.8625916604254344,22.884242680034252
78.173559530091993,1.8540456178417939,22.741497359194454


==> anc/competitors/data/v1/bmi__s42_holdout.csv <==
x0,x1,y
71.805636136910707,1.5300742348474707,30.671395059893371
72.915649413020347,1.8555376757773177,21.17781715192848
88.200274675646497,1.9574912507413458,23.018142715939447
101.03189192129771,1.6330863705287335,37.882634785015973
58.845551348809948,1.6148124021579946,22.566774219641992
88.845423464310329,1.7556827283858509,28.823252623001665
85.107925850883987,1.6303227529811914,32.020110566652036
90.186912642496836,1.8064089145202116,27.63830368175347
64.81227446946491,1.823590377452706,19.489588909416344
46.09985852045962,1.7669512245343473,14.765578607542553
62.374422809178952,1.9161544621854318,16.988127434345778
111.7031159134209,1.8887090968012954,31.313754589554584
112.17307821565225,1.6548316110964405,40.961987541327325
50.140954004749041,1.502113020310804,22.222216356551776
75.303488324861249,1.8268982141606502,22.56245703346266
108.70255007128773,1.5192050929081824,47.09848278284246
118.44505685922475,1.7794720860438626,37.405423937625017
86.791933343158433,1.5770670877957604,34.896271390445747
68.783860276573279,1.5506388125049511,28.606534254394465
89.999960222878926,1.8012149575899181,27.740304758358082
109.75990897840352,1.564391105400768,44.849030787956018
57.591661534561482,1.9701641053901799,14.837297458285283
59.548459098950204,1.5514413942929728,24.740004738233509
83.575754838635831,1.611144291574468,32.196705409463299
52.548386647691366,1.6540455119937756,19.207218472447881
103.82168841023986,1.5116821484637541,45.43255053815659
78.304716414001931,1.7133541803200365,26.674336406636819
105.90912420851286,1.5839877348094791,42.211399177023267
113.03425552366883,1.5533208488244261,46.84764190752206
95.950809160293659,1.9776049961403239,24.534066626238033
64.986191640218578,1.8921061728192523,18.152234017299712
82.933448673804747,1.6398748976433832,30.839568250999779
69.614887988182446,1.5904676064298939,27.520256187535491
96.449174469631288,1.8534789142325208,28.07522305194167
99.116481991008072,1.8336267713615402,29.479763606987934
108.90482667434728,1.9617028792580036,28.299624246682448
75.125199065427921,1.9632680589579143,19.490654985277192
103.13146076665723,1.8717798226837621,29.436193318205046
60.848408527144926,1.7021369209626354,21.001979958776403
77.867304989923696,1.7284224159477306,26.064858032518227
60.820272725107941,1.5090702240594385,26.707267926008136
106.1120137827767,1.6911442431425179,37.102506812772297
105.2079766032416,1.5696702092994597,42.70038948433632
98.868454898652814,1.5033663427352151,43.744967780305196
69.336624933493169,1.8926669154822759,19.355942208610877
101.06757235827024,1.6753423180484872,36.008473999340836
100.53528282982994,1.7672429595844683,32.190371121913962
105.80446687826225,1.7665354765411743,33.904650823574684
66.037888122689722,1.9655391275665963,17.093452476138999
71.215590023720665,1.9491227998969567,18.745484657364784
116.30412491454587,1.6253207816594823,44.026781798149763
67.706911271487684,1.9336777153963061,18.107763665216584
65.688630921043355,1.9576792181226752,17.139855226369328
54.803806946822853,1.6272807109651235,20.695969453924466
95.180154445282341,1.7870920393353975,29.802490944704854
48.188421389269799,1.5295081445102112,20.598666752965357
116.4221415542289,1.6648533457847536,42.003319835388012
116.65249222946601,1.7273107183467038,39.097868887160793
114.71417755048748,1.6402544023551957,42.637788565726808
59.754644807656604,1.6843944691879942,21.06124575587161
50.644913493122012,1.6203588652866665,19.289164397075609
60.569995736420438,1.7153520331761078,20.585007039184276
45.84614778851148,1.5016453874173166,20.331437099058036
73.470627540103621,1.6321611393753057,27.579582183192894
101.20676882512016,1.5318009272974076,43.13252705491329
94.207873335844027,1.9532657874006154,24.692468797629193
47.772085331558017,1.5772127760768493,19.204085312508887
116.46282044299737,1.6166730505186206,44.559766440587843
50.953870714044477,1.8316427082153308,15.187827576461832
100.47076799965139,1.8644163869750412,28.903730497309454
71.276977399956536,1.6061850699385745,27.628550783896944
86.099277556163742,1.8310438615795344,25.680413478051022
46.123744791821622,1.7904911660721661,14.387329673477829
111.09136266834027,1.8516854611943088,32.400063445806097
119.17660554441244,1.5531669633192977,49.403159320734673
102.69728019991365,1.6710362131376657,36.777924659394543
85.040899158420174,1.6320203372310396,31.928367288549623
70.936636313462287,1.6572705206645459,25.827583880102502
61.194355740389504,1.773929000975655,19.44638587540307
110.15518891281515,1.6978968885995855,38.210466038712845
62.850674775233841,1.5650887186107372,25.65854483404479
49.975981093205732,1.782212727961435,15.734112344278252
109.73582844522463,1.9194443704554347,29.784985084048447
47.40553637911195,1.9688272324008822,12.229644961790795
54.757814722021187,1.6426345073332433,20.293839629176471
116.23626496411542,1.5142430259027846,50.693290481320496
93.309942409587421,1.7733508294541453,29.671438139988936
90.155530165760723,1.691744581956975,31.500887020511929
110.80242728004642,1.5521940095594806,45.989349667609794
92.04749028640073,1.9821153667411968,23.429018472506975
77.20156843855554,1.7593825132535958,24.940524434838505
116.95914993601825,1.9920495887864558,29.473649366170317
82.883155488091234,1.9375000597967418,22.079174292664675
82.604576061055951,1.8033767421657971,25.399851525727044
61.640958194849055,1.5637330668507499,25.208333819598614
82.986888562478356,1.7606777780631329,26.770082892881682
66.326443194715424,1.7636928214195811,21.32263211902195
62.004690776336147,1.630889257926289,23.311788894013599
97.137552584338181,1.6533371615910732,35.535653157302477
83.46692301196677,1.8781155577338413,23.662998876587061
74.394121411971895,1.7138981939540832,25.326115134918531
90.407810955642745,1.9098017220156067,24.787309676914383
45.781284384664929,1.6366210368038656,17.09195395320334
68.457012416071933,1.5162164199357187,29.778001726518138
107.39969688002731,1.7185703792151967,36.363728900075095
117.59051209339893,1.5016657901894104,52.146565192893554
90.537780552290343,1.5490340600562218,37.731833536312983
91.896302557229518,1.9864639303334584,23.288240132137879
106.30644708805438,1.5982941022185806,41.614646504637648
114.45783409787632,1.9810377130953909,29.164869455813449
90.562068768023011,1.6143770022789867,34.748527884134973
49.235197904800508,1.7007633152422812,17.021111963722653
68.812343489572427,1.7436177814253702,22.634128122560558
108.98679385338218,1.8379561904679282,32.262912191874349
64.186853523945516,1.7075231143864595,22.014706719324913
85.335050937223627,1.972559290496072,21.931448692575479
87.304375250703444,1.8987713137936464,24.215346351605213
100.15962650077741,1.943559454613464,26.515329928497749
115.67362159036895,1.6570533361190254,42.12708006764224
90.244051128442578,1.7410662858312747,29.770626294981398
80.668753076646809,1.7825911207054221,25.386443689074987
47.226060388348913,1.6992323165456273,16.355966036152132
56.023428690407741,1.7947645070855596,17.392208762942172
106.37238607163754,1.9297768264928086,28.563717376526785
95.500394203059457,1.7430822524945655,31.431810835921812
107.41720677272082,1.5373900211882048,45.447054310253904
116.3125838541791,1.7375924539075944,38.523954379744481
46.267933335199935,1.7569820663353328,14.988060721240236
59.084350108739542,1.6462377735613916,21.801548325079715
110.56226400521108,1.5512051171271468,45.948196089198035
105.11341706468328,1.7887895998953576,32.850322092294569
62.833818761936655,1.6032268715475484,24.445756875072409
98.545020126481504,1.8930714546541032,27.497972214294869
78.839863283358923,1.802410090873571,24.268260171531601
82.561025386878583,1.6145399926816748,31.672144046290413
74.268024523714786,1.8116721702338099,22.627816392037548
98.702945435565141,1.9704359017996369,25.421752670122213
83.842476541520284,1.6389269922884779,31.21367342508465
102.52473146227641,1.9968976346444571,25.710885561493033
78.263496142482296,1.5949611324273099,30.765149946161955
60.395800024329297,1.9731314473754489,15.512961040361644
102.03069622784741,1.635044507135667,38.165564664239824
63.954206964996189,1.9031493753299795,17.657262137497341
85.145926899534743,1.7142655169320395,28.973949518137641
107.15703112398529,1.7507325652835886,34.96077508141294
108.43404636507196,1.6072952898253656,41.973416455320837
48.271248833458202,1.9930679169096182,12.151904231986141
116.61860141464793,1.8295846153980011,34.838771254333025
54.611643276438485,1.5757151435155943,21.99529682100631
90.902751281808861,1.8312647688856993,27.106581292117927
76.393567818991514,1.9962473502020741,19.170263750399869
78.223123799498708,1.6997365250997114,27.075216711433551
94.402051535098821,1.9969206211809465,23.673355993710665
53.85908419738098,1.5528770462908468,22.334941715902605
55.222914258409233,1.8008139874348612,17.028704577159893
91.319456060939842,1.9484192852867703,24.054618689392694
71.673834906250704,1.503082151612565,31.724530708266606
117.83106168317883,1.6306897121380501,44.311569025547676
50.187843800227249,1.667002154373934,18.060352204915045
48.317594409490276,1.8801184065773524,13.668942022838422
55.231526246607409,1.7254298848497427,18.552071645463343
82.540199530953288,1.7113272726338649,28.183788511804767
58.718158354569553,1.6279611110591512,22.155643756398316
99.760044624525491,1.9810025525838069,25.420644924564762
72.165928116827757,1.9225929281106493,19.523492969356901
104.16368144434367,1.7211894668347021,35.16081728776463
117.11427127520119,1.8507709113098554,34.190424295692353
70.830002411436169,1.8142888451459673,21.518123502522119
75.666018572907035,1.5168501401629397,32.886339100483319
94.118372703526063,1.5497835109810838,39.186126660532629
67.589967406762327,1.8556255303806004,19.629152942277386
52.900035236587655,1.8990839580685173,14.667889544427295
99.519620189094155,1.8004735385484849,30.699777223583741
74.750265897233504,1.9943177609222686,18.794207951063708
96.551650991235434,1.9227140231300375,26.117422629706905
87.389009167126716,1.5573539367988032,36.031485305637005
119.94595861577739,1.5935892957355953,47.231616757106742
81.884206025917848,1.6317263241842255,30.754275637705593
62.463781800958984,1.9619877968775894,16.226904151533866
78.499489129978059,1.7057190903752113,26.980612848840035
86.761140563796744,1.5786922411528483,34.812106506262801
66.939202280489141,1.5589873926722204,27.541990635626878
100.7127927154074,1.9301278147753433,27.034136373105841
89.504222292240996,1.7958417231298318,27.752838506701107
93.257192197610436,1.9656224896589918,24.136934425172338
53.21025899878304,1.5816931561405183,21.269187601778537
116.31462415536559,1.6260396948511575,43.991830662159167
78.733001945492077,1.8872277256775356,22.105899646257562
48.573151030514929,1.624354914071334,18.409179172632886
50.767251470907553,1.7482358913283285,16.610533724294548
107.78464184602335,1.8128849962820615,32.795659866766883
59.134121421821774,1.8272039007041116,17.711857984233554
106.92101205527098,1.6815387009524572,37.81371325783185
107.29527248917614,1.9460283582459939,28.332327788379946
103.90688784712847,1.6840195229106241,36.639546813050579
90.145887437237178,1.8704484539863369,25.766440653038757
90.318156807249153,1.9238823146648354,24.401586375033794
65.176176277933493,1.8174013254492856,19.732731066362959
48.130707911007171,1.6748650247383923,17.15784034209226
98.29911753630752,1.5520990136378847,40.804754868581277
46.118469505118249,1.9696705717766323,11.887422366367728
46.600892734410429,1.6109193901654402,17.957530739112627
93.001810415121383,1.5850360099665344,37.018015783464563
116.35236949470949,1.5883706255832988,46.118113976590514
61.979143607241525,1.6455503080124592,22.888811513772392
45.535169693259249,1.792057324233953,14.178920383593804
109.65359185732011,1.5750457395967701,44.201450534359239
85.38254301152233,1.8775637610695959,24.220309969161054
69.670391264084799,1.7793091549327309,22.006218609081266
62.096648721509659,1.6400303137695147,23.086835661631902
95.240521045908707,1.9063114251557294,26.208010929570815
105.81207194808523,1.8391226281355975,31.283392440406715
119.03980217955706,1.9527524818737207,31.217476940780646
66.614014576646184,1.7605311890183954,21.492065780856567
115.55882616332197,1.6780588581522786,41.03824144367006
75.043814342271546,1.7611702955580442,24.194251817053736
46.489966996879993,1.7224931988533985,15.669105558006708
57.167671454120246,1.6297807366951249,21.522471544679757
68.696428491376963,1.5828337100591721,27.419755432175894
51.68540501977953,1.7023031611387078,17.835862376191411
83.104054785180097,1.7103317339514745,28.409363694870372
50.291339362181581,1.8875120761670465,14.116067426787865
49.029099539645806,1.7243721567290504,16.488908714554583
91.050158103421282,1.7829310511464664,28.642545193294715
49.657947575766698,1.6208893675139702,18.900879736914852
104.25647890731767,1.663877965538417,37.658248094803419
45.421657847377375,1.5314660226503443,19.366371103566408
47.800272181943711,1.7080318914795238,16.384697166649083
79.760057732668088,1.7989819916178198,24.645170542147397
111.40871724537951,1.7334072581378885,37.078141063669698
55.249179989266345,1.7946078326843709,17.15484185288982
49.663826279118716,1.973561129298758,12.75084629156631
65.234939593905352,1.6375182493633136,24.328087389651468
58.979077335801456,1.6975687486948619,20.466483570727611
98.849082127957473,1.8607990865762742,28.547867513335358
50.934834140727844,1.7524460857306821,16.585385288093438
91.26997836382148,1.5063079343621242,40.225404515295075
47.593189712444094,1.9221018501073992,12.882258774387489
108.45111749741541,1.5594121801026652,44.59767181621946
73.469346329018038,1.9888190998179149,18.574434976391942
58.521190319589287,1.8432150286184685,17.225075951525792
80.021554519467202,1.8343562485722746,23.781520426163414
70.99949779202251,1.6024854021815624,27.648215940200885
74.709047365560906,1.7895670838620226,23.327985279156788
90.200267176323024,1.7404235273527626,29.778165060192006
93.693859239067351,1.5544099848484145,38.777514884765523
53.988987931463207,1.5924217188495386,21.290653984186484
83.254776528215771,1.6073486797387107,32.22470599743523
109.43262115051161,1.8785845554437144,31.008824753366522
93.119617758011486,1.8367813740987793,27.601091133793183
91.606047160911615,1.8727835067449101,26.118545712677694
92.376377696709909,1.5693471483838579,37.507911560876238
52.457122045329378,1.8722190337228872,14.965497128161115
82.323450453290263,1.6708781309659879,29.487232571092274
107.66355000300386,1.854754148923184,31.296515979438727
101.49523948981604,1.9740496006517665,26.045311220394041
94.145459250906384,1.9182067464540236,25.586362592085802
95.775503369338963,1.7405899041595967,31.612695113799244
51.221706172595347,1.7205268352761296,17.303387712748933
86.476356346088238,1.8215770444897277,26.061673109373551
105.95778732569772,1.7552464832866046,34.391938647453173
102.06074199460146,1.8735518388177475,29.075506800193757
112.04804632687012,1.6141178618044481,43.006470481259655
110.96207887834898,1.6188197583485406,42.342606806458697
51.739348219898666,1.7405967622508811,17.077512455660631
96.939189794854855,1.6148759427263479,37.172438882634317
75.100387284250559,1.6933440058208009,26.190982301773523
69.749394074858131,1.7212699275353189,23.541952371335491
65.117992044422493,1.9521826892070546,17.086774406379508
117.91970801287506,1.7149570942928976,40.094045318670922
85.401603153464421,1.9478642326954934,22.508609012511602
93.065230498073333,1.6872265167207803,32.691938470629715
53.746579268121337,1.6733274898075192,19.195036264023315
74.424177917304348,1.8746852165471823,21.176653808272285
67.968884491951201,1.6070428654272839,26.318141658098831
82.151298702814998,1.9262847725036929,22.139787616144414
59.92948625939529,1.8017728891194773,18.460372450458365
113.77695870242697,1.8087437494286438,34.777650132980177
82.39541840171087,1.5852205322290605,32.788661316057095
104.99461010727914,1.6351802992753854,39.267722477804533
118.68803537845574,1.610458374187355,45.762309402346808
104.36620671021058,1.8072082187811449,31.955345164202235
73.970823143229126,1.6835030234344819,26.099527808271219
104.36054791104262,1.8040731180599383,32.064766377400019
84.094913320459455,1.9152060745823645,22.926549968564817
52.151714523624911,1.8713228054283069,14.892622125170506
45.479917178080434,1.7278040277637268,15.234587551437297
67.376661443775063,1.8901421016380981,18.859083176831795
53.770115951323945,1.9388995920938252,14.303105250855605
95.390512532459553,1.8493737302862931,27.890468759739885
60.520837170437495,1.7020406836190192,20.891280170948537
108.4057760949984,1.8489369535208593,31.710874434830654
97.829753580206528,1.8551402201676082,28.426112939943902
72.251239617246256,1.7659334174489516,23.168432549664811
107.41687705855932,1.8073499172044887,32.884257088839817
65.260434386506773,1.8395866617937147,19.284547648925223
49.789643724118321,1.5151444638864802,21.688570675811494
73.262192677335065,1.8968692739950335,20.361281541020535
77.211368713800624,1.8490698263429854,22.582635656426682
72.814737288023963,1.9241514785913778,19.667120073340005
74.870537985356393,1.8275557610006019,22.416596800583967
83.156508304770256,1.9633792907924812,21.571871943929217
48.843901462009896,1.5408817816626281,20.571772156929121
86.617849009056982,1.9618466414183733,22.504910180218964
55.389366892753472,1.8463032837884947,16.248763474377384
63.884863540645242,1.5979180786594109,25.020094795072843
55.430918698619905,1.7368747014976798,18.374481702254169
54.746284921692308,1.7401357668774868,18.07958202906973
68.443246826678006,1.8522898960739316,19.948612214210005
104.09345555357164,1.6486672988279221,38.296349525208811
77.322048068631091,1.5820286594424322,30.894036505468645
111.50098967872258,1.9576053493577956,29.0956749329474
78.888664057886871,1.7193071063478242,26.687487262222145
88.563773590330555,1.7681164386112413,28.3292051342634
45.784802484350813,1.9139777387652961,12.498203176811804
106.37264612745352,1.6287821613248989,40.096268215708619
97.415556084341887,1.8750253371530587,27.70856486570521
59.241279520263681,1.8217427091203982,17.850498539674444
100.41092051728256,1.5414136547460888,42.261270070371538
92.950017098600767,1.8406354439527262,27.435565267237255
57.98590470673868,1.8305658296747873,17.304208321554018
54.894301563453659,1.929273553938289,14.748221160024665
88.22808270933632,1.9508221173596749,23.183099552636367
47.502451009206041,1.7961459730223188,14.724235700070436
67.54163666605001,1.8376027502795802,20.001764788503412
112.36967167223007,1.6061097026067106,43.561086211476301
93.747806488127026,1.5837692129686658,37.374666153734744
80.746340872035205,1.7918406028898703,25.14919590748416
67.646566395966474,1.6285634226727461,25.505650530537306
104.22056980916551,1.8068058637089166,31.924967264711139
105.6619310528954,1.599031925456365,41.324182801281623
79.102622195206891,1.8134125124378102,24.054573678625903
51.702798001874932,1.9915608977463255,13.035475116327724
75.616718954739383,1.9138366319753533,20.644677513296067
102.0450910666619,1.9495518444440343,26.848655340729813
54.315917706556121,1.7726389795704232,17.285682496239986
99.383283063091056,1.7363273097426706,32.964777375726598
118.30706031709762,1.8785957222517393,33.523087068963974
76.551338299233848,1.6745292284457967,27.300293918398474
113.59898097079567,1.7850621613017061,35.650674193905758
102.52626413981459,1.9555273990839055,26.810648708004056
70.709621334487636,1.593569519968568,27.844311432034932
87.659301813069405,1.9859248049554783,22.226567899076876
59.656414574868641,1.7701800646097301,19.038040972751848
68.903958066566602,1.7105277345675112,23.549621395106918
107.62077266812202,1.6316498965477102,40.424266675326109
104.09676476511888,1.7219423996202301,35.107507114062727
109.20478153863056,1.8292133282774996,32.637203553830005
106.58780654741396,1.9539909542909129,27.916593789800693
95.913606325672191,1.7017912083664435,33.118272041462539
86.685792010240448,1.5556696959885203,35.818973673232485
54.288827490818207,1.8550212138276316,15.776574077569222
115.9315019094057,1.5517807846530312,48.143839510212082
84.409051255607579,1.6389879651390049,31.422265197658412
72.826649013985602,1.9564301464763911,19.026619570384689
79.910230423319149,1.8758627093114377,22.709118831118293
117.43012597089721,1.6610549048962797,42.560973283993533
104.44378066136883,1.8550558102711969,30.35069383987264
57.877292755941674,1.9666506412985354,14.964209248358024
90.27064326346472,1.9648526217879341,23.382264871539462
108.42559755485911,1.5300315179638191,46.316002632918199
51.899345546916429,1.7620458269601751,16.715812184896961
113.56546812397566,1.583230650375073,45.306229180242539
96.772884552488208,1.9087608893166215,26.561379753802942
116.80864826079387,1.7130586637144187,39.804349136276151
89.186005162698422,1.9659276238192287,23.076060086454856
56.602702690031855,1.6014416460608083,22.070640255700724
46.501319018044946,1.7102414574425895,15.898289911596374
84.815252838453489,1.9578070901551257,22.127592614430331
51.919238366410184,1.6985508998138512,17.995800975859179
93.37354736484788,1.809397608952934,28.520414583500084
101.77482702880654,1.5116495294028196,44.53876254815583
93.882934617564842,1.8093657725984358,28.677013134042351
74.243224246691128,1.5873070637216911,29.466932372801889
102.93020267688719,1.6746397650336631,36.702870292983874
79.146141548750336,1.5096708271895287,34.726836454367572
102.95646499575946,1.701781696694298,35.550517414825329
56.233263584415376,1.8265604745686925,16.854861104673766
66.096526158405609,1.7354311769448012,21.946427985911757
54.336974875127808,1.6418806070117293,20.15636943065369
108.07136801456231,1.5484414518871348,45.073478043153656
115.77466206236355,1.5026250387438362,51.275780443956272
90.065517535638961,1.8448631321085451,26.462461852756043
76.197299056604606,1.6507396171752113,27.962914104634539
101.87112309688193,1.7012299714212098,35.198571916903596
98.124198434830504,1.588052538594213,38.908670319629117
71.204971151075199,1.5433943991458485,29.892103342605083
112.12676392039832,1.5972151841919922,43.952383122319006
75.571611894017721,1.6693042840750352,27.119874136766263
47.42062883268779,1.6275289765886993,17.902342010635493
65.999152126905585,1.6298654612210555,24.844762129138505
73.835542318086752,1.8311243979455429,22.02063156572655
77.882441814782851,1.6499552751665312,28.608508408856707
76.032625462220793,1.6325658054205838,28.527163786326124
99.564238148452347,1.9109138002156758,27.265984361772798
100.95201936430598,1.5483995231664509,42.106481538819857
109.47467843576065,1.8538237078359614,31.854941688630561
82.340967044292356,1.7291379745078128,27.539538987230468
108.80866203413657,1.9404705185177735,28.89677472165431
104.62231158105092,1.7538687962761021,34.011838513090538


==> anc/competitors/data/v1/bsa_mosteller__s42.csv <==
x0,x1,y
188.69780242779817,67.644554358186866,1.8829925026107306
171.94392198760261,113.88314216366656,2.3322327232773548
192.92989599556913,103.59705265736369,2.3562545959066687
184.86840145296819,53.29413082470829,1.6543210064344609
154.70886739438248,119.77759933781797,2.2687892471519273
198.7811175818378,110.94000182308089,2.4750296040273909
188.05698509951765,66.293132839802922,1.8609202244719294
189.30321526384768,107.76724347457036,2.3805161490886149
156.40568163377731,52.981464890353713,1.5171795955115579
172.51929689477836,119.9328547855679,2.3973788801632296
168.53990121162906,94.926355207990269,2.108111222103719
196.33824944243008,93.759376166909774,2.2613019716664562
182.19325600403323,51.783054523809959,1.6188579058438528
191.1380806635415,112.2775049172469,2.4415675060395752
172.17070994136657,47.174962740335204,1.5020492322953913
161.36193608923884,63.062104353086028,1.6812547606108212
177.72923935079174,55.726640637497624,1.6586685969372956
153.19086280520878,103.25759555191638,2.0961684724614789
191.3815585996291,59.865317040967341,1.7839654394822277
181.58321995610325,113.29786703481639,2.3905480258684295
187.9043870042687,94.220177949561759,2.2176304158722058
167.72629840649341,47.712203287102213,1.4909533905603061
198.53490121974517,45.407237559652536,1.5824490007200092
194.6560560661099,48.874343776079918,1.625635516948418
188.91917485368811,90.444388323579574,2.1786004179695273
159.73193539259839,105.11113581445615,2.1595784796367954
173.33605018635171,62.891461547054135,1.7401594383380494
152.19018828936143,108.70566321923047,2.1437205037461933
157.7144746033774,49.292395511494533,1.4695165739526233
184.15244766212274,105.07228902312572,2.3183638390678429
187.23810779539087,114.58465726292103,2.4412322940299322
198.37548662171051,102.90812993282854,2.3813190994789162
166.29126790690759,97.359058798397797,2.1206629813580533
168.52298530174343,107.84851639915374,2.2469086135763794
173.47779056379039,48.011347466029981,1.5210470151617892
159.47356795421427,60.133658303929153,1.6321193655172497
156.49607526677357,54.369275947923228,1.5373659201650884
173.7852463112967,82.83982426447399,1.9997457660764271
161.3454674525442,100.88910962466335,2.1264211295861961
183.49069973412551,92.250888343229903,2.1684082777974583
171.85759594361653,108.83483248214512,2.2793817793249995
191.63390980289188,56.640974433081816,1.7364020420315736
185.01325510011245,100.09658189513712,2.2680874493731435
165.61833206910205,59.478111815167807,1.6541753294019723
191.61299006976006,65.306906348835014,1.8644072335989612
190.2382178748401,98.242852296097794,2.2784951868716861
169.37391895150873,118.51535886740113,2.3613444138712927
164.41640519651222,90.865770448280216,2.037142833897359
184.12477519874878,49.08752362434717,1.5844933691173089
156.9876241804655,91.223172744564962,1.9945000180617147
159.99541012375542,48.17629136851253,1.4632522277966507
150.36811348755029,111.31092835251128,2.1562322016601985
189.34621887510693,98.21837138254655,2.2728639083614923
183.2425428296016,57.984588481687744,1.7179803580490547
185.25826893131676,51.879075436814858,1.633930818369336
189.03645155109839,58.764992166023923,1.7566323205444732
172.945788776917,118.50203846656444,2.3859792139748728
178.43705979764468,79.392048184386738,1.9837173052220605
156.98984990638286,103.8060711256056,2.1276290615886739
155.72650367679867,92.730625658083255,2.0028185776200043
183.42014808952359,87.930986246897803,2.1166216871247037
173.55481030715663,55.884769099878724,1.6413976514094373
178.26180532405945,115.95183401685713,2.3961649487879955
188.24994287080128,67.600697438603845,1.8801468198316835
181.73591600002953,88.351291185565657,2.1119108536395625
177.6789700328998,97.48319584417996,2.1934697167013568
177.96035803727068,93.692486643398169,2.1521015871095073
165.19750490313061,115.54458072716389,2.3026359557644791
151.54089172839696,56.13292424400435,1.5371721326350261
171.83586946161813,83.126455383520664,1.9919355980281035
160.72923364097647,75.302579305557444,1.833585275338024
170.42643218623181,80.562654711196359,1.9529184577817342
192.67015366340831,53.941314464830846,1.6990913704704043
161.69697429326703,55.057095740457399,1.5725568170804833
152.91513708445331,65.85566593359431,1.6725170804661404
164.06919460109984,67.852845282062347,1.7585159207585783
164.67968788833417,77.092741026101251,1.8779131836100031
183.09582573634475,90.824066027747122,2.1492574535614914
177.85160761706391,92.597183806369728,2.1388313268371335
189.19491045532067,75.885817243917771,1.9970262891423123
183.21567701636937,75.658733207152281,1.9622737680465707
170.31934307200353,61.322139502272151,1.7032930944200699
190.70101923330174,89.122968630675615,2.1728016319801018
158.3486459953852,68.778068348792843,1.7393256992621375
151.13560365669304,47.704487570802279,1.4151802521770085
154.50239303878209,76.380003311764526,1.8105319423965587
186.11796752982252,80.559950631762774,2.040809634807724
173.09386151256936,61.919465115315823,1.7254531868148959
158.06358895168009,87.934344984158685,1.9649157573340905
175.05223875516816,87.432892532394078,2.0619114364693805
157.61560513565843,97.650163583277845,2.0676872227989938
184.81601875388679,93.596136165090755,2.1920351563975857
172.30781377870153,93.932479239077367,2.1203576834331703
169.05106130482412,68.716061386803233,1.7963329240216126
165.07560445739384,104.05741664894654,2.1843725867320782
181.51412965594443,86.185828769975956,2.0845959972204073
168.09063052766953,77.356364638491755,1.9005028652827358
154.38249596580505,91.950936070579274,1.9857558746236352
155.90029510602577,72.049300083769069,1.7663920498231389
198.09488322747572,83.455443345506865,2.142953329728845
195.42903453538037,100.25292663616652,2.3328768995153424
184.98535669053749,111.48021650427808,2.3934057332353724
163.29349807297598,114.07928979713937,2.2747653290843752
198.45881886738619,82.772469388732446,2.1361261998211676
188.93754519828974,84.020633605542685,2.0999108618275102
185.84450945794978,104.99028080728773,2.3280814248409922
172.46807510718943,68.583801880815088,1.8126497098260614
163.61207809225795,107.80367717588015,2.2134678453561825
154.81954810767496,82.060623488806755,1.8785772280262114
195.13011982719209,53.689254325145129,1.7059040149741851
172.78881449168057,50.404436030470777,1.55539587197697
160.11816823976153,108.14949082795974,2.1932154456310009
165.29783120753262,49.167593768015841,1.5025253386240203
178.96097844709479,66.045857710024194,1.8119687971132645
158.83863914696158,70.059753037615934,1.7581710692480603
192.83071420461877,57.974583389369535,1.7622019307205905
187.92597649176051,68.542002735149197,1.891561876297515
185.97314779754683,100.70194250438142,2.280829359201713
171.60465198875519,46.101213267005306,1.4824138216420908
181.36544203512216,107.03800683905149,2.3221754303121198
179.20489844563679,109.24110176809187,2.3319365193165797
182.492330077741,72.919617989366117,1.9226190900304447
154.22221605699445,56.520967429547611,1.5560624140108368
170.79037010853048,90.06303059588106,2.0670630217080701
152.08070869309464,53.975441689867075,1.5100242294062141
174.69954096222594,72.368952080868937,1.8740051218687512
166.49306061663927,116.88218856757292,2.3249894447900417
157.22620944330234,119.65983544377278,2.2860484070305995
155.17014838612758,102.90786685159392,2.1060909662651808
179.38222860888561,68.322113244057462,1.8450965750836643
158.52964842684432,96.57487868745693,2.0622251712644233
196.25600591883986,97.90547741130095,2.3102752333818439
179.05305698501974,74.08812713727373,1.9196140852195369
167.34349022674186,93.06664759396196,2.0799370738395351
179.54577457407083,45.804573373175721,1.5114394909527744
151.14019355148488,60.679324395168109,1.5960963520117732
197.92796066207228,84.381622722544591,2.1539035946927738
174.11517184714501,57.281347819372186,1.6644611840210626
189.13676136251431,57.443015090740019,1.7372220670721372
154.13649999612193,107.72282179126785,2.1476096997341538
174.33291654190802,119.18497520127042,2.4024214829817745
174.53534971772604,86.69770710213362,2.0501906841394502
196.89132274874913,107.9302298161285,2.4295933423491323
178.58640261880376,119.27412482447045,2.4324619945591213
173.67447005284768,55.619691642658104,1.638064616021454
163.34878315459468,78.618420994076331,1.8887255699514252
166.5784498671276,74.442953688143987,1.8559657435851284
176.0336201235769,51.003696273463873,1.5792372714824179
171.94557301525234,101.64976295960584,2.2034207458047539
151.08060399401651,77.533427049194472,1.8038382679040514
191.31459620971788,80.199520064280094,2.064470526505183
194.80803859198835,56.300473035993015,1.7454531983877208
157.01245444993054,58.569498917315109,1.5982751797649966
177.70180717695246,113.03277166171613,2.3620922807795948
155.42878705677217,48.348681673070914,1.4447968857862381
183.61200465199059,62.463921370777967,1.7849000766704046
164.06168919195042,66.904449773589619,1.7461431343514004
182.97113173459508,81.764815680118971,2.0385589178157431
186.34973071434413,88.983387976109697,2.1461872127228356
188.43237459588283,81.996748188799984,2.0716902633649599
155.38704729779482,51.308650091766154,1.48816625028882
195.80059225688041,63.275059054178513,1.8551200947870101
161.51069954474403,108.26912885719059,2.2039499099990203
151.87062780880899,92.819152535884427,1.9788115799575239
177.74262346957417,93.686178760070575,2.1507122331692847
168.54611419312192,95.265244151351624,2.1119097939075422
191.48948715662067,102.21772642796468,2.3317625672443287
190.41257360321509,49.358136129108551,1.6157565933815472
165.85694464113575,72.495628869945932,1.8275593548809954
197.64496975348726,85.464557644625899,2.1661306972127905
164.54589190700594,70.384236247299455,1.7936180791214928
175.75285646158574,108.33591549653899,2.2997793738323935
162.79825452838014,81.192938144047048,1.9161643261910264
196.80217850244816,102.64706920945343,2.3688468149263406
158.2303908791009,108.90116376608768,2.1878118006289751
152.24553096961645,82.859361217762356,1.8719395352000165
171.75485300015191,113.21641829035124,2.3241168741327547
199.61877820279184,89.034295540273547,2.2219184212132044
194.58386331274571,108.77057241252913,2.4246991906654158
187.43040097284745,70.544309669364324,1.9164600068066524
194.53962454392624,82.411271889861382,2.1103092119166549
194.67233198489316,84.855828075343325,2.1421096775230364
175.94291801932246,52.873478692205296,1.6075096446003285
165.79645259153966,74.891438002615544,1.8571733861430446
188.60062160554941,113.8003254413757,2.4416986412671631
183.08306315838806,92.312418027355676,2.1667205288180647
168.6828864436855,58.312993682772557,1.6529774559515384
154.72333340307577,70.414172670720376,1.7396292320837934
187.33948056745129,59.370225724702486,1.7577121531852213
163.12302579614322,46.86173488489294,1.4571879300442967
196.84065752668897,114.559534387802,2.5027747975911256
162.04852875028425,78.615549619265352,1.8811590806894176
156.13789662057431,68.06513043155897,1.7181665210648127
191.55563360624529,89.885789366830238,2.1869644953654541
157.66421583122471,45.548584221976171,1.4123839002021024
158.96341540788694,65.851657995061032,1.7052211053414572
179.96913957604218,97.727509927416946,2.2103252572708709
193.72810204187323,92.532732980194723,2.2314787534154572
159.82173328572867,118.63544606569016,2.2949535591612125
165.51618364500473,91.526828224353295,2.0513661646183001
188.87024191205887,80.812940522079955,2.0590693438507919
198.59132130304837,102.10744223880057,2.3733270054385502
175.03705931011712,112.74959039730398,2.3413764198273244
157.19487512756254,99.052196003876361,2.0796966647099304
150.69681438541008,117.24084176620347,2.2153392874099191
161.48280149994275,103.65038780536329,2.1562412640316153
156.59111088932605,110.01010786964449,2.1875026984340322
183.88293368064288,53.557805338772788,1.6539822623654519
156.09162523142655,99.931012724534071,2.0815588567755663
175.31649658103166,78.006652464552644,1.9490633804827233
184.71312178214433,86.482785180845639,2.1065048217873823
179.0558304610451,94.057680711176758,2.1629183044994491
159.98878258300289,117.73613375291771,2.2874331019458194
190.20622630911313,118.84335610737185,2.5058124811843459
185.7703564807901,66.617118411592898,1.8540860158523014
186.94920019577708,100.03151230784371,2.2791818232479231
156.55288757786568,101.24876534514515,2.0983317830598067
156.18769018251723,70.986964598478664,1.7549366903510053
196.37812755032539,54.290233114816573,1.7209020828363977
169.87890969124703,48.071022021428981,1.5061220262596662
165.04743458904699,103.30073456468838,2.176230254302272
174.42920226757667,81.727480636267941,1.989951091716343
183.14321063817911,118.91551271211947,2.4595939588557409
197.7811628523485,79.873009214523975,2.0947935885431197
164.32231134410276,118.34377343053802,2.3241798065416077
196.24042146560134,75.868200164554494,2.0336343749914545
151.24297456931282,104.52616129199794,2.0955539942481356
177.75990211634124,51.361445423387408,1.5925177053799597
181.69875558405425,86.659628260332283,2.0913808977615669
155.29487018753767,105.15448402392931,2.129811673086353
157.01697985319564,114.35262504149165,2.2332900382805887
170.95571596581519,106.69373179630738,2.2509197693080432
198.31159560715909,47.772804540088067,1.6222327801669763
179.80212766171866,72.952675598005072,1.9088279046996686
196.65116108001055,48.652385423538846,1.6302307337418269
190.21804578064854,53.196171833591848,1.6765433892053532
173.36908007776458,95.647922150061305,2.1462106318466514
189.23817246260938,98.494364723377373,2.2754055547014054
150.8918391988494,103.02905120637197,2.078076235597742
155.45719983828675,109.90924110417471,2.1785687744739235
191.47143074413682,100.45736013573824,2.3114878850578289
189.84085441625808,105.06536940799739,2.3538207414267038
161.63203709832169,48.672278236745946,1.4782684579546996
176.53847952995267,62.590136283097394,1.751948716032659
180.30079103500054,91.642333003143435,2.1423757018760283
193.38694768880055,109.35939784686174,2.4237642986048797
180.1553578669363,45.337509370474436,1.5062642553897485
170.62857846368402,83.597200658726237,1.9905381399637894
168.70920217035913,95.796554952329785,2.1188152059239593
171.29410431867549,47.220546684645988,1.4989441885859969
182.5965512789987,75.101666816504093,1.9517303829620629
193.37453158761625,112.17261610377726,2.4546626321726657
172.694844103815,95.370960664189397,2.1389297157387737
162.3919781475679,62.824377252044798,1.6834302693086569
161.83311814987906,108.95858472239345,2.2131618605027708
187.30071401217231,71.102356755713572,1.9233594877116384
190.82843817119553,109.00085033580446,2.4037275467786947
155.26390399270625,67.420773833917906,1.7052217643057612
153.32794284775892,89.274018816236179,1.9499431369804392
179.72168318782258,74.770505081087549,1.9320312444259204
157.30866220963492,65.611878806630031,1.6932313683319362
191.23320952281705,111.49181716289019,2.4336151681301095
165.51673369620372,59.06952614546185,1.6479781407479752
157.19359664855713,51.360869342682236,1.4975535400346232
196.04852362437251,70.644520390924527,1.9614162913563131
158.27658613676391,98.822936073117575,2.0844235116736649
164.23600411689677,105.55737044822112,2.1944577112645773
157.68066975960292,119.90575275500736,2.2917011756455627
155.77450318326774,67.227154275837364,1.7055690283551392
151.057400816822,75.595646334846165,1.7810173316588829
152.769770458213,55.261595852221973,1.5313666112965973
158.73207354679263,88.115394721727512,1.9710924294505316
152.66909663135877,119.8185027947188,2.2541679039671068
179.55719080554857,97.566075759049397,2.2059698346643266
184.03572633997533,89.640963031002883,2.1406865293655399
169.68152284160141,74.427681969134554,1.8729805731101692
165.89955484760247,113.64740702141661,2.2885011005773399
175.22631185111152,82.2687447097762,2.0010864213190356
193.75024711173043,55.077518498479613,1.7216983555797236
192.5565813411103,72.403384739935007,1.9679196745016889
152.1737531006396,50.037500163582514,1.4543416031992524
159.0749204798262,60.148427826658619,1.6302782970939762
161.8372435552198,46.325158574993416,1.443100055343375
162.46937879161058,78.995993737512265,1.8881523912691576
178.56163258713863,92.590519871384785,2.1430193128132697
170.81312128515961,70.746934678418086,1.8321590734687474
152.4627059963797,76.52863286289579,1.8002902892836601
168.68070692297857,116.94069546334319,2.3407999095051464
176.18764743588187,101.39723411811866,2.2276632086222263
155.0835951451858,85.564247770871333,1.9198966378572584
191.67292768942798,66.340565633386888,1.8793978379260436
152.5980933232552,112.27475990797464,2.1815459789818767
196.2420934509031,62.632283766049461,1.8477531764476494
154.95565707899377,69.400704788750772,1.7283608011547742
192.17874757988764,113.17986108172114,2.4580233676874301
195.13265719638085,84.71565414638043,2.142868709341704
198.97853402932964,100.67384620634826,2.3589036020312348
190.10129401367968,89.30585956228245,2.1716071535586678
188.97387703856646,94.007940675712135,2.2214262824378843
182.12416379977739,67.453746863611912,1.8472921054807325
188.94981772890645,63.10290462199972,1.8198963894875548
156.72761042065736,69.186926037649897,1.7355355873805474
176.80340179738187,56.658117306256685,1.6681116968314549
175.71114350952072,110.57357739681055,2.3231330453082868
192.87860720612787,66.243519993758554,1.8839201057036064
173.1399682796758,87.11170458107884,2.0468483746669657
169.25447480501768,104.39808188560306,2.2154659981467013
181.9781635618555,103.78680820317851,2.2904956255725373
163.32316587504229,77.878969393814458,1.8796749007092883
156.98842054769784,80.719298144004426,1.8761659429202635
173.89386370118729,119.60263117012686,2.4035947409269109
170.84446842974424,95.594810773426815,2.1299350949440856
161.62849702644368,106.0978832338412,2.1825342942941908
168.37559050575641,112.69154769144239,2.2957996602221575
168.31962249131237,104.06923771720044,2.2058567751882352
166.37477822062726,58.88845087151757,1.6497098190544701
168.97320398634645,87.162805030317912,2.0226617799881952
184.28716727279726,52.642061798590866,1.641582607683973
164.84382372856427,93.96915949229988,2.0743295813393421
197.44289633576702,116.65120711408582,2.5293802597160555
195.81740097690889,83.454904822508354,2.1305921556328267
174.04552141500392,77.472936965082539,1.9353307002536573
166.41806025023445,47.688206356362237,1.4847538889435425
176.77173949150017,116.98308917469153,2.3967167452173856
192.42802443868123,52.725201309761907,1.6787732232338632
182.62936702800511,48.080931997863523,1.5617822953356824
190.21959139735387,63.454995862870391,1.8310882757678399
176.636113803287,49.91478254387868,1.5649594607712578
181.64588146338104,79.133838180882179,1.9982169683903268
164.40778070912307,83.70658509428344,1.9551935032178118
186.74465811551454,68.442746177143789,1.8842414650741832
160.12022965628591,48.822036193116453,1.4736006212608503
184.73990644092493,53.370027618692006,1.6549231191463867
193.03595341629472,73.837828349244603,1.9897903011781268
156.6051418650772,49.539633811990207,1.4680070940139203
180.71898702709598,97.364229420743499,2.21080458667016
154.75478741149672,60.526540614360897,1.6130347455726584
186.28578141357133,67.655367658772889,1.8710686957470892
154.22466094117601,74.559433288357312,1.7872156587259738
196.79699113503131,76.245722480186089,2.0415767851655766
156.8703965018901,45.124553075610038,1.4022508228778245
197.944012295454,53.405277824902313,1.7136101406107678
190.04420880425482,109.70734228056585,2.4065446104625998
179.6841002233177,45.092479688393112,1.5002223575604408
189.13120523147734,83.112551685965627,2.0896023724775787
189.7557419491543,81.712650488040609,2.0753476696682034
197.30135314086652,69.982062075797842,1.9584259228568
162.66916769195936,77.349526510983722,1.8695203706736052
179.50379476791545,103.54358531449382,2.2722031946394528
154.75245987822007,108.09027796612173,2.155563628547319
180.80828500120606,64.526140756143747,1.8002207309000855
158.56456520463945,69.186783072579743,1.745674986916977
178.2475305736221,63.18621397712495,1.7687712784522205
178.62152570169249,80.989755041329886,2.0046136793025378
173.29925764906136,96.244376824410978,2.1524584817628982
176.13158877565616,62.11896565975654,1.7433295183796169
188.1961695003294,69.805180654114992,1.9102841273822579
189.96223582560333,114.77884631918629,2.4610096320342882
174.60766077877145,48.642696738521856,1.5359929372201333
179.97967207613061,79.557720392967468,1.9943512191695305
196.5618117845051,98.366853119758332,2.3175158436926955
155.98667942505614,56.284050866810553,1.5616553005015696
155.85517829500552,48.553051500411136,1.4498318387511133
154.38545059553843,55.365402872889803,1.5408883323458626
182.89316425202639,113.91173951480121,2.4056460488998344
170.93041503951898,45.694483636584259,1.4729578191344803
188.71607080709217,59.124148110851387,1.7604984238448271
183.56157066542963,47.346263467623345,1.5537548147110698
166.68188791641191,53.297210067165246,1.5708878942489726
194.9183273680768,91.511196497122228,2.2259335966854246
188.12660735353262,63.122918155431435,1.8162155738754651
163.52674704550878,87.690903782300751,1.9958156395179742
168.20960088860269,89.264653707459459,2.0422734998573882
165.72199901021315,108.70764998173343,2.2370149420026624
157.88058243124999,45.355604468390545,1.4103554762689858
157.38916862710957,109.0027094506775,2.1830054345725931
196.80637316878722,91.433931482023041,2.2357437514381071
171.89520185993766,57.205761457871816,1.6527246790739492
169.16599113887048,102.9703041101463,2.1996889649235896
186.48428543386891,109.16186563429393,2.3779643786136422
177.64965326264499,64.069761281561796,1.7781053334229646
196.8069993419231,113.90952606770107,2.4954509735964683
189.01507469546959,79.084307272399343,2.0377088336285403
173.96847820622702,90.256834074999119,2.0884499882115879
168.8179736740413,118.84871502132327,2.3607790171221605
199.33157724621611,72.115205897939944,1.9982518564896776
185.88801180018217,105.98695093650846,2.3393792853346933
197.55973300019207,68.879933837134473,1.944215161413696
155.92392886085207,104.94101416811182,2.1319536702631292
192.52668395953913,90.055043914698189,2.1945639264838719
181.85369419956038,61.226677141905107,1.7586530058399197
156.09608391675562,76.051957034192725,1.8159335422282605
179.41289999846103,68.822672577267127,1.8520015653290161
184.30481825527244,50.858129481027291,1.6136052035739934
150.61513429443013,47.237607757477313,1.4058112165954475
172.71589809208734,70.985899155538561,1.8454443400892784
191.26997555981606,46.427561086311492,1.5705800834122712
164.7679512672045,57.411581818633124,1.6210069500215725
172.92740408992756,99.388749063815169,2.1849890904476426
172.11570635339467,98.106842676269082,2.1657516353276249


==> anc/competitors/data/v1/bsa_mosteller__s42_holdout.csv <==
x0,x1,y
167.8704240912738,49.511135227120626,1.519453051065959
168.61043294201357,98.33065136659765,2.1460282240553794
178.80018311709767,113.62368761120187,2.3755663740652806
187.35459461419848,64.962955579310034,1.8387124274809061
159.23036756587331,62.221860323699175,1.6589496082674864
179.23028230954023,83.352409257877639,2.0371055066271073
176.73861723392264,64.548412947178718,1.7801527126226961
180.12460842833121,90.961337178031727,2.1333577629662672
163.20818297964325,93.538556617905897,2.0592783164218602
150.73323901363975,85.042683680152081,1.8869993203144366
161.58294853945264,107.42316932781478,2.1958137216987086
194.46874394228061,103.30636452019431,2.3623116591290625
194.78205214376817,68.224741664466066,1.9212955111636367
153.4273026698327,45.316953046620604,1.3897299768858433
170.2023255499075,94.03473212409753,2.1085098799589348
192.46836671419183,47.88076393622736,1.5999594119707345
198.96337123948317,86.920812906579386,2.1917812369781071
177.86128889543897,56.560063169364071,1.671646372036208
165.85590685104884,52.595821875742672,1.5566459432754713
179.99997348191928,90.182243638487719,2.1234668628518638
193.17327265226902,54.658665810115203,1.7125836032590771
158.394441023041,115.524615808527,2.2545298195086416
159.69897273263348,52.716209143945918,1.5292267877960437
175.7171698924239,61.671643736170189,1.734996533772847
155.03225776512758,68.106826799066326,1.7125967229682524
189.21445894015989,46.752322269563138,1.5675720223070539
172.2031442760013,77.003127048005467,1.9192142921251614
190.60608280567524,57.598160221421878,1.7463103721067079
195.35617034911255,52.998127323663915,1.6958700806522791
183.96720610686245,116.64074942104861,2.4414290435681396
163.32412776014573,103.81592592288784,2.1702307576338229
175.28896578253651,65.981234646507488,1.7924054587063505
166.40992532545496,58.570140964484096,1.6454189591611588
184.29944964642087,98.021837134878098,2.2401246640216459
186.07765466067207,95.044015704231015,2.2164515893011032
192.60321778289818,114.25543188870054,2.4724012074936876
170.08346604361861,114.49020884368716,2.3257550475414352
188.75430717777147,100.76697340256432,2.2985623677881035
160.56560568476328,75.320538144395286,1.8328702314840291
171.91153665994912,79.263362392159607,1.9455280938083066
160.54684848340528,46.360533608915752,1.4378840129510153
190.74134252185112,73.671636471377667,1.9757014820573047
190.13865106882773,55.45053139491894,1.7113420043021117
185.91230326576854,45.504951410282246,1.5329646591819011
166.22441662232876,103.90003732234138,2.1903020524160324
187.37838157218016,71.301347707273095,1.9264483106731896
187.02352188655328,85.086443937670253,2.1024566589551759
190.53631125217481,84.980321481176148,2.1207858202960246
164.02525874845981,114.83086913498944,2.2873543075751397
167.47706001581378,112.36841998454352,2.2863807290631946
197.53608327636391,63.798117248922338,1.8710091010051197
165.13794084765846,110.05165730944589,2.2468313536916118
163.79242061402891,113.6518827184013,2.273966002982251
156.5358712978819,64.092106644768535,1.6693905871567831
183.4534362968549,88.063805900309632,2.1184118662200602
152.12561425951318,49.426221676531675,1.4452022477714597
197.6147610361526,69.728001867713061,1.9564198046017429
197.76832815297735,79.096607752005553,2.0845199205949587
196.47611836699164,66.038160353279352,1.8984585421328075
159.83642987177106,72.659170378199121,1.7961055393619527
153.76327566208133,63.053829792999977,1.641083941587508
160.37999715761362,77.302804976416184,1.8557585782274519
150.56409852567432,45.246808112597485,1.3756356989727219
168.98041836006908,64.824170906295848,1.7443572136392065
187.47117921674678,49.770139094611146,1.6099056792461357
182.80524889056269,112.98986811009232,2.3953160868880747
151.84805688770535,56.581916411527395,1.5448709099318336
197.64188029533159,62.500957577793102,1.8523863569831109
153.96924714269633,94.74640623229962,2.0130154851934643
186.9805119997676,99.662458046256177,2.2751640620113247
167.51798493330435,60.92776049078617,1.6837867098955765
177.39951837077581,94.656579236930156,2.1597345237613883
150.74916319454775,88.573674910824906,1.9258769556485145
194.06090844556019,97.7528191791463,2.2955271055915403
199.45107036294164,52.975044497894658,1.7131784404392867
188.4648534666091,70.655431970649872,1.9232543046277126
176.69393277228011,64.803050584655921,1.7834350331938909
167.29109087564152,68.590578099681892,1.7853254165002672
160.79623716025966,86.089350146348266,1.9609269040646775
193.43679260854344,74.684533289937846,2.003242966422166
161.90044985015589,54.763307791610572,1.5693420566474046
153.31732072880382,87.331909194215257,1.9285497092510469
193.15721896348307,107.91665556831522,2.4062927381148791
151.60369091940797,115.32408486013234,2.2037566989057495
156.5052098146808,66.395176099986514,1.6989531880127333
197.49084330941028,47.13645388541768,1.608054209669274
182.20662827305827,86.002624418121812,2.0863477004524866
180.10368677717383,73.76168729354626,1.9209916293756475
193.86828485336429,52.829101433922084,1.686703498061207
181.36499352426716,117.31730501117954,2.431120698568932
171.46771229237035,83.907376988039388,1.999125223732773
197.97276662401217,118.80743831796836,2.5560732285697676
175.25543699206082,110.62500896951128,2.320658089685526
175.06971737403731,90.506511324869564,2.0979453810120341
161.09397212989938,54.559960027612497,1.5625193936660107
175.32459237498557,84.101666709469924,2.0238227328152139
164.21762879647696,84.55392321293715,1.9639278086604866
161.33646051755744,64.63338868894337,1.7019369816582561
184.75836838955877,68.000574238660988,1.868130017623689
175.64461534131118,101.71733366007621,2.2277356431206035
169.5960809413146,77.084729093112486,1.9056398717297918
180.27187397042849,106.47025830234101,2.3090157226185375
150.5208562564433,65.493155520579847,1.6547982293834433
165.63800827738129,47.432462990357799,1.477292822230871
191.5997979200182,77.785556882279494,2.0346783106195896
198.39367472893264,45.249868528411568,1.5791424974713906
180.35852036819355,52.355109008433274,1.6195584098482341
181.2642017048197,117.96958955001877,2.4371923438450755
190.87096472536959,59.744115332787089,1.7797797093892154
196.30522273191755,117.15565696430862,2.527529939084288
180.37471251201535,62.156550341848018,1.7647371458858372
152.823465269867,75.114497286342186,1.7856883023472143
165.87489565971495,81.542667213805515,1.9383470489558343
192.65786256892147,95.693428570189241,2.2629928198825815
162.79123568263034,76.128467157968927,1.8554010676992532
176.89003395814908,115.88389357441079,2.3862281876996252
178.20291683380231,104.81569706904696,2.2778195560467465
186.77308433385161,111.5339181920196,2.4055222295424854
197.11574772691264,68.558000417853805,1.9374855924215024
180.16270075229505,81.159942874691183,2.0153573229638426
173.77916871776455,87.388668105813323,2.0538804803199064
151.48404025889928,74.884847481844076,1.7751259149956722
157.34895246027182,89.214676062833917,1.9746895552472576
190.91492404775835,109.4665239739213,2.4094024795379654
183.66692946870631,81.46233787418484,2.0386499798132909
191.6114711818139,50.608503178230698,1.6412368090601579
197.54172256945273,80.638868086139183,2.1035380848430636
150.84528889013328,83.547309950299933,1.8710304725713836
159.3895667391597,66.935666034208737,1.7215018321052
193.70817600347405,52.680767569072025,1.6836382064073088
190.07561137645553,88.318439984303637,2.1594226000273076
161.88921250795778,60.484030732132268,1.6492180053093857
185.696680084321,103.96071819811549,2.3157168453713388
172.55990885557262,90.361513631035649,2.0811838615599356
175.04068359125239,62.180998902251211,1.7387898533045081
169.51201634914321,91.750825535071499,2.078518933048537
185.80196362371009,115.56538526994552,2.4422368793841471
175.89498436101351,65.839048843271698,1.7935655415518057
188.34982097485093,119.53464519666856,2.5007959301370906
172.17566409498821,59.244169864096484,1.6832841816344799
160.2638666828862,115.96971710631733,2.2721597215949796
188.02046415189827,65.256676070350068,1.8461363952678527
162.63613797666412,105.47240629949692,2.1828641241151088
176.76395126635651,77.139827539805907,1.9461886339388097
191.43802074932353,82.609884792538281,2.0959400462569673
192.28936424338133,61.094293473804839,1.8064531585845609
152.1808325556388,118.96018753644272,2.2424850043020714
197.74573427643196,94.437692309700168,2.2775871009782733
156.40776218429232,56.357271527339137,1.5647785361942907
180.60183418787258,94.689715332854902,2.1795218810454431
170.92904521266101,119.43710253031112,2.3813668984705672
172.14874919966582,74.960478764956704,1.8932887801972911
182.93470102339921,119.53809317714196,2.4646199468268093
155.90605613158732,52.931556943627001,1.5140407935192484
156.81527617227283,90.122098115229193,1.9813380513321697
180.87963737395989,112.26289279301554,2.3749895519625386
167.78255660416713,45.462322741884755,1.4556198315873314
198.5540411221192,64.603456820707521,1.887626185790106
153.45856253348484,70.050323156090101,1.7280224645321272
152.21172960632686,102.01776098660287,2.0768766513910362
156.82101749773827,78.814482727461396,1.8529081777692071
175.0267996873022,76.699090895079735,1.9310616264327034
159.14543890304637,64.19416665887266,1.6845877197520265
186.50669641635034,117.15038288757104,2.4635865282749081
168.11061874455183,108.38893921659739,2.2497735464293465
189.44245429622913,78.178420025205313,2.0282937384916773
198.07618085013414,97.615636696478305,2.3175257704483885
167.22000160762411,92.143326771895119,2.0688300001938922
170.44401238193802,47.527521024440965,1.5000723484378859
182.7455818023507,52.467526647162551,1.6319899818308101
165.05997827117488,98.343829557090061,2.1234556721557416
155.26669015772509,104.86259371027759,2.126660648290144
186.3464134593961,90.071030782272729,2.1592445658704205
169.83351059815567,119.14766413834029,2.3708452595004257
184.3677673274903,108.40710346950561,2.3562432215707378
178.25933944475116,53.603090519820476,1.6291827798231644
199.96397241051827,59.038394360339275,1.8108892736437057
174.58947068394525,64.758948627633814,1.7721793365285354
161.64252120063932,114.29816953163839,2.2654067755723086
172.33299275331871,75.8578635562817,1.9056066874800248
177.84076037586451,56.803836172927262,1.6751482038298235
164.62613485365944,53.848108900833061,1.5692183154469583
187.14186181027159,109.51917221630151,2.3860486742077276
179.66948152816067,89.376258469474777,2.1120149686533822
182.17146146507363,114.84337344884878,2.4106929144932132
155.47350599918869,57.25397342107776,1.5724605612577134
197.54308277024373,63.905954227673625,1.872622878738442
172.48866796366138,103.08415885163035,2.2224141808497975
152.38210068700994,63.653237110700118,1.6414436385268392
153.84483431393838,82.235383699249269,1.874647298675596
191.85642789734891,91.932749442309216,2.213461901059028
159.42274761454786,94.080585105616763,2.0411451969912582
191.28067470351399,72.23080514286859,1.9590500207800514
191.53018165945076,111.90425373689908,2.4400046702308194
189.27125856475232,72.602928436593601,1.9537462334278555
180.09725829149144,100.56726809795053,2.2430069882926174
180.2121045381661,108.58234719972532,2.3314190543146047
163.450784185289,92.610198817392828,2.0505561318997763
152.08713860733812,71.229753710758843,1.7347053404584896
185.53274502420501,52.814852045682713,1.6498219161542829
150.74564633674549,115.45058576649484,2.1987163661331364
151.06726182294028,61.637908524816027,1.6082659800522929
182.00120694341425,57.755401494980177,1.7087643992393275
197.56824632980633,58.255593837494835,1.7880355074599583
161.31942907149434,66.832546201868865,1.730557729355847
150.35677979550616,88.808598635092949,1.9259178842628202
193.10239457154674,56.256860939515519,1.7371220259142357
176.9216953410149,101.63456416043938,2.2349098537941381
166.44692750938987,86.896373239909636,2.0044141799685322
161.39776581433978,66.004547065427218,1.7202217581485266
183.49368069727245,105.94671377335941,2.3238230275449911
190.54138129872348,95.868394220339638,2.2525847041438416
199.35986811970469,112.91287228105811,2.5005718971960973
164.40934305109747,84.079678352759302,1.95955526997587
197.03921744221464,71.708828722841773,1.9811228224339059
170.02920956151436,84.175544333706625,1.993900509294279
150.99331133125332,78.37397982800978,1.8130657535756673
158.1117809694135,64.467110504268746,1.6826739348580082
165.79761899425131,57.425056508875812,1.6262548693053709
154.45693667985302,75.345474170806199,1.7979642139803031
175.40270319012006,76.549760092721172,1.931251382510722
153.52755957478772,103.12681142505697,2.0971414198073908
152.68606635976388,78.655823509357575,1.8264756810081941
180.70010540228085,87.439657671969968,2.09499107381182
153.10529838384446,63.133405127095529,1.638601947288882
189.50431927154511,69.581694830762544,1.9138407945414697
150.28110523158492,49.719903397551619,1.44067519226535
151.86684812129582,76.204783721928578,1.7929631212987376
173.17337182177872,89.847298742672962,2.0789393444432811
194.27247816358633,80.011088720683261,2.0779231409118917
156.8327866595109,89.191174902655604,1.9711883405011268
153.10921751941248,116.0341693948137,2.2214797921877611
163.48995972927023,65.627737404497054,1.7263864110866201
159.31938489053431,74.635312304229274,1.8174197252196385
185.89938808530499,99.119862986441134,2.2623931451917776
153.95655609381856,82.866912859602309,1.8825149046179139
180.84665224254766,45.946190154318629,1.5192482308244895
151.72879314162941,108.31527751610989,2.1366215762480953
192.30074499827694,53.911827015399787,1.6969977164981374
168.97956421934538,118.32286497268723,2.3566776378969712
159.01412687972618,96.482254292770278,2.064383242961481
173.34770301297814,95.153437285841193,2.1405236760149529
167.332998528015,60.372810327234383,1.6751752297744225
169.80603157704059,88.435062579303406,2.042384705630675
180.13351145088203,81.063529102914387,2.013996727619868
182.46257282604489,53.16149772726218,1.6414749169405709
155.99265862097548,58.8632578274308,1.5970664151284863
175.50318435214385,61.102301960806606,1.7259175148765722
192.95508076700776,101.78768331655716,2.3357398694247289
182.07974517200768,95.517206114816901,2.1979629804869574
181.07069810727441,100.91752601173653,2.2529737685386788
181.58425179780662,55.402072257578688,1.6716711398195756
154.97141469688626,100.83285505843308,2.0834140115266107
174.8823003021935,70.631719644898183,1.8523436810489737
191.77570000200257,98.213122338477604,2.2873377468773515
187.6634929932107,116.10744009776495,2.4601901333053364
182.76363950060426,107.73101196810354,2.3386434716146973
183.85033557955933,81.088485623939505,2.0349819336899082
154.14780411506356,78.079025291419455,1.8284564145837467
177.6509042307255,93.236556673459148,2.1449914918504729
190.63852488379848,83.286972492990671,2.1001127997550011
188.04049466306765,101.03277582266213,2.2972358476412116
194.69869755124674,62.117679270667196,1.8328962546340106
193.97471925223266,62.822963752281083,1.8398419887197071
154.49289881326578,81.089514337632181,1.865457505202639
184.62612652990322,62.231391408952192,1.7864879220602035
170.06692485616705,74.00160087312014,1.8697314642991583
166.49959604990542,78.190489130297834,1.9016575266460976
163.41199469628165,112.82740338105819,2.2630701272399301
198.61313867525004,77.243564143934648,2.0643526505561725
176.9344021023096,112.17963490432399,2.3480746622293163
182.04348699871557,73.083977508117044,1.9224161670287996
155.83105284541423,70.999123471127888,1.7530820607026976
169.61611861153622,101.20278248207735,2.1836274075045106
165.31258966130079,61.056429814092589,1.6744316223092521
174.76753246854332,108.94271587555392,2.2997372817341164
159.95299083959685,90.265933367921605,2.0026583730636376
195.85130580161797,91.311562414296588,2.2288193644484817
174.9302789344739,57.783079834359086,1.675643348514684
189.9964067381861,65.27704489130781,1.8561013480946615
199.12535691897048,61.56875612810326,1.8454072524833716
189.5774711401404,91.081232817171724,2.1900627709044338
169.31388209548606,72.525453515172273,1.8468867261624007
189.57369860736173,90.610967708990728,2.1843799198314069
176.06327554697299,107.28091118735468,2.2905742018656929
154.76780968241661,100.69842081424602,2.0806565488846123
150.31994478538695,79.170604164559023,1.8181890293062244
164.91777429585005,103.52131524571473,2.177696597994613
155.84674396754929,110.83493881407379,2.1904631887150128
183.59367502163968,97.406059542943979,2.2287974112154032
160.34722478029167,75.306102542852884,1.8314478601313198
192.27051739666561,97.340543028128891,2.2800899453317585
185.21983572013767,98.271033025141207,2.248564022818222
168.16749307816417,84.890012617342734,1.9913521794410236
191.61125137237289,91.102487580673312,2.2020357783240332
163.50695625767119,95.937999269057201,2.0874313195577523
153.19309581607888,47.271669582972009,1.4183023310174436
168.84146178489004,104.53039109925501,2.2141629992532965
171.4742458092004,97.36047395144783,2.1534735404851557
168.54315819201599,108.62272178870667,2.2550940225336586
169.9136919902376,94.133364150090301,2.1078258573839719
175.43767220318017,114.50689361887217,2.3622507433302835
152.56260097467327,51.132267249394218,1.472042391193995
177.74523267270465,114.27699621275599,2.3753474179214584
156.92624459516898,96.945492568274204,2.055702912980276
162.58990902709684,59.687711798911657,1.6418671308588333
156.95394579907995,80.531205224651956,1.8737729629431723
156.4975232811282,81.020365031623015,1.8767204301640081
165.62883121778535,97.843484411089719,2.1216936346338184
189.39563703571443,67.300094824188321,1.8816618195827099
171.54803204575407,57.304298916364843,1.6524762317053514
194.33399311914837,113.64080240366935,2.4767962568367081
172.59244270525792,77.896065952173643,1.9324906424824131
179.04251572688702,85.217465791686195,2.0586908906183177
150.52320165623388,107.09666081479443,2.1161109685599206
190.91509741830234,64.317324198734838,1.8468553013678561
184.94370405622794,101.25380057295881,2.2807316642626878
159.49418634684247,93.261406368059738,2.032694717079599
186.94061367818836,51.212048211913334,1.6307472486607044
181.96667806573384,96.095316592908915,2.2039198373508295
158.65726980449244,94.584874451218099,2.041688975744167
156.59620104230245,109.39103309074336,2.1813744526803385
178.81872180622423,112.62331760395124,2.3652083358739242
151.66830067280404,89.421895953347843,1.9409667552668868
165.02775777736667,95.640412541937025,2.0938615863928836
194.91311444815338,60.916455391006593,1.8160867607611624
182.49853765875133,57.565381945299869,1.7082803263959077
173.83089391469014,88.776090433480562,2.0704285089420029
165.09771093064433,64.284513400911905,1.7170085428814919
189.48037987277701,91.020879556337505,2.1887763473056707
190.44128736859693,59.85478881845475,1.7794211791230521
172.73508146347126,92.011876865671539,2.1011689237447659
154.46853200124994,118.73413466194883,2.2571299056588288
170.41114596982626,107.075494796303,2.2513488409743863
188.03006071110792,112.43277666660514,2.4233093661435277
156.21061180437076,85.895846935563483,1.9305902092120084
186.2555220420607,80.449096461400586,2.0401585218385923
198.87137354473174,101.78935833776092,2.3712976701040605
171.03422553282257,71.179384266869477,1.8389392218513123
195.73265398053044,87.759324195255928,2.1843741435398241
188.3508427598764,113.32910986258582,2.4350241472590426
167.13974755632509,59.035427995285204,1.6555602049534284
178.43953454204626,117.88872074332174,2.4172992538273648
159.77094304991243,85.527009691459526,1.9482706715503344
165.93597204437773,76.579160185126653,1.8787730469985147
191.74718177874803,64.747484482156509,1.8570546928998388
189.39784317674594,78.291359943034536,2.0295192857604527
192.80318769242035,94.381999241624925,2.2482802263661741
191.05853769827598,113.09864314363692,2.4499694654946675
183.94240421711478,75.268681254966538,1.9610868721401962
177.79052800682697,53.350454398278053,1.6232003245367195
156.19255166054546,98.253182074144746,2.0646774846967175
197.28766793960381,52.767117697954667,1.7005147582198024
176.27270083707171,65.848194770850725,1.795614962554875
168.55109934265707,113.46452197145867,2.304860197898154
173.27348694887942,101.37940639671567,2.20896929529277
198.2867506472648,69.158235734441973,1.951720170365395
189.62918710757921,98.258371540679533,2.2750247325745687
158.58486183729445,114.99759619478031,2.2507330845360274
180.18042884230982,114.72789326819012,2.396277263754786
192.2837317032394,49.504727694572878,1.6260854304864574
154.59956369794429,84.306874044026273,1.9027615854582405
195.71031208265043,57.484597556260958,1.7677927643503004
184.51525636832548,106.31413339749322,2.3343200044490002
197.87243217386259,76.958799557162806,2.0566980579422678
179.45733677513229,114.88914357288429,2.3931441272684224
157.73513512668791,60.216246909121224,1.6243133457823751
151.0008793453633,76.536218616388425,1.7917276201138337
176.54350189230234,113.67106352326886,2.3610195313218818
154.6128255776068,74.782634972077688,1.7921398210249238
182.24903157656524,91.409641342940105,2.1511830473480811
187.84988468587102,46.747429410422946,1.5618275641152692
182.58862307837657,91.404865889765375,2.1531300604182384
169.49548283112742,58.096059558253671,1.6538691726954287
188.6201351179248,71.195964755049474,1.9313921642711251
172.76409436583356,46.450624078429307,1.4930394057497485
188.63764333050631,75.267254504144702,1.9859392900547432
157.48884238961026,93.984071185303861,2.0276863234043807
164.06435077227042,80.314676541720161,1.9131689290794629
156.22464991675187,66.282091051759409,1.695983529000813
192.04757867637488,52.266217783070225,1.669797107752476
197.18310804157568,45.393755811575446,1.5768183380718475
180.04367835709263,96.729469816281778,2.1994651844416091
170.79819937106976,67.610942576281701,1.7910136212809238
187.91408206458794,75.184495713181448,1.9810368705856649
185.416132289887,58.20788078913197,1.7314637453059176
167.46998076738348,51.50915987187728,1.547959051737998
194.75117594693222,59.582277628798821,1.7953426347237984
170.38107459601181,70.395642611255283,1.8252918514721659
151.61375255512519,64.12934648830489,1.6434120053852512
163.9994347512704,64.479819183158327,1.7138856031853864
169.2236948787245,94.668659691831451,2.1095141872444558
171.92162787652191,67.493291274979683,1.7953300924233311
170.68841697481386,64.884870813087588,1.7539713576703919
186.3761587656349,106.63707003235135,2.3496221619804962
187.30134624287064,52.25992847496763,1.6489352589809083
192.98311895717376,98.073556175394202,2.292896079800316
174.89397802952823,79.370696176171933,1.963659904448817
192.53910802275772,111.07057777766605,2.4372930096092351
189.74820772070063,83.080319441415313,2.0926021620402455


==> anc/competitors/data/v1/centripetal__s42.csv <==
x0,x1,x2,y
15.592142946841285,6.3875841331285859,7.5165136713451357,84.637460247765063
9.0581295751650206,18.409616962553308,3.5129551257347984,873.88730773364341
17.242659438271957,15.73523369091456,8.9551848426181078,476.73396057952675
14.098676566657597,2.6564740144241545,6.1413902062702519,16.200290398674806
2.3364582838091659,19.942175827832674,1.697250246592952,547.46610113019506
19.524635856916742,17.644400474001031,1.8653272838275743,3258.6799835614188
15.342224188811883,6.0362145383487595,7.0844065558321638,78.906754772323922
15.828253952900599,16.819483303388296,2.1429673961997415,2089.5017834804758
2.9982158371731447,2.5751808714919657,5.3192806650294111,3.7378809350635471
9.2825257889635591,19.982542244247654,9.9218575213227513,373.57229268468262
7.7305614725353342,13.48085235407747,0.53807224496672523,2610.9896586027076
18.571917282547734,13.177437803396542,0.65750811802679077,4904.7578565261092
13.055369841572958,2.2635941761905887,9.9343035283398127,6.7336244333667183
16.543851458781184,17.992151278484194,6.0540689242745724,884.61734211985595
9.1465768771329579,1.0654903124871538,1.7056447674258748,6.0879210758866575
4.931155074803149,5.1961471318023671,9.0243708976638892,14.753484469067596
11.314403346808779,3.2889265657493825,8.8636128512130767,13.807950831543579
1.7444364940314188,15.646974843498262,5.5939039245580648,76.348573872585987
16.638807853855351,4.3649824306515086,6.4070242836771873,49.480130505647494
12.817455782880264,18.257445429052261,3.0952783192583251,1380.3275133081152
15.28271093166479,13.297246266886058,0.97993711553404894,2757.5640945372979
7.4132563785324335,1.2051728546465763,6.1483922844632115,1.7512418740507367
19.428611475700613,0.605881765509659,3.3001743354262487,2.1611287727969963
17.915861865782855,1.5073293817807789,6.8043999432733431,5.9822450986400799
15.678478192938357,12.31554096413069,8.4443291800047113,281.60848600558029
4.2954548031133672,16.128895311758598,0.67252516718645849,1661.5363950105543
9.6010595726771673,5.1517800022340756,6.1592808595144106,41.371738811019021
1.3541734328509611,17.063472436999923,2.6971651270250963,146.18458660857124
3.5086450953171826,1.6160228329885775,8.8019407300861126,1.0410126009242437
13.819454588227865,16.118795146012687,2.9098128123373708,1233.9313633812628
15.022862040202433,18.592010888359468,6.302316265736474,823.95826749119703
19.366439782467094,15.556113782535421,5.7586379808513088,813.82726322264818
6.8535944836939633,14.113355287583426,4.2635817505628646,320.18748935897116
7.7239642676799436,16.840614263779969,6.9373972541980438,315.7617706426567
9.6563383198782553,1.2829503411677952,7.3948115297966215,2.1493396814380903
4.1946915021435709,4.4347511590215802,5.8859090555341744,14.016029102358544
3.033469354041697,2.9360117464600402,7.7050112532551642,3.3937661373907284
9.7762460614057076,10.338354308763238,9.842462221932907,106.16251323757838
4.9247323064922401,15.031168502412468,4.4830876850576491,248.1937734230834
13.561372896308951,12.785230969239775,5.3885389929125438,411.38626165181557
9.0244624180104491,17.097056445357733,0.61846384044152569,4265.3013363235814
16.737224823127828,3.5266533526012722,8.0622712849485936,25.819723618090478
14.155169489043859,14.825111292735651,5.4421856369369417,571.65979160842949
6.591149506949801,4.2643090719436305,4.3756335884253694,27.391610279546686
16.729066127206419,5.7797956506971051,1.3936836493492601,400.98900138477762
16.192904971187637,14.343141596985426,8.9517360059162741,372.13975971423383
8.0558283910884008,19.613993305524296,4.2525687803852863,728.77070231776543
6.1223980266397602,12.425100316552857,6.9845251829875936,135.32700813152118
13.808662327512023,1.5627561423302641,1.9190544854974323,17.573033357343448
3.2251734303815414,12.51802491358689,9.6347214806398096,52.454835790853089
4.3982099482646122,1.3258357558132583,2.195196737307394,3.5219400746110194
0.64356426014460744,17.740841371652934,2.3956489325451584,84.550692321386151
15.845025361291698,14.336776559462104,8.660337175298281,376.06348928960961
13.464591703544627,3.8759930052388132,9.1695360693483465,22.060319325193081
14.250724883213534,2.288559613571862,2.5154003714713635,29.672510654954301
15.724216104928374,4.0788979631662201,4.963108437660865,52.710959561486604
9.4488576229976289,19.610530001306753,7.4682015933468833,486.56619788146236
11.590453321081428,9.4419325279405513,8.8444744712026147,116.82886964988134
3.2260414634893202,15.789578492657455,4.1010006028543993,196.11968405255379
2.7333364339514823,12.909962671101649,5.4116851250695772,84.180314468660853
13.533857754914198,11.662056424193429,7.5463058999374812,243.91442119687193
9.6863760197910835,3.330039965968469,7.4457917782015564,14.426112966381169
11.522104076383183,18.947476844382855,7.9381212352478068,521.09491638144982
15.417477719612499,6.3761813340369997,5.9143712770945003,105.98052451995376
12.877007240011521,11.771335708247072,1.4938434196453645,1194.4317871725152
11.294798312830919,14.14563091948679,9.0877462633413799,248.69493053714046
11.404539634535563,13.160046527283523,8.722939123549768,226.42781032379125
6.4270269122209376,18.84159098906261,8.0819256402741644,282.3126977176446
1.1009477740748184,3.3945603034411311,1.4486935330269302,8.7570383715375009
9.0159890900310664,10.412878399715371,2.4417749872735772,400.35875534765933
4.6844011199808193,8.3786706194449359,7.5642034685226935,43.475152042309197
8.4663085526304052,9.7462902249110535,0.71983089852849114,1117.2292228416895
17.141359928729241,2.8247417608560199,9.8026340202191573,13.9527555880458
5.0618199743741448,3.1148448925189243,4.0828744633789666,12.028556681630752
1.6369034629367873,5.9224731427345185,7.333469070062824,7.8292435422410769
5.9869858944289325,6.4417397733362103,8.9319253406364112,27.814387704527771
6.225078276450331,8.8441126667863248,4.2489839374257814,114.59568381402798
13.407372037174454,12.414257167214251,3.5317586416968272,585.05153033730085
11.362126970654927,12.875267789656128,6.2830407245333442,299.77975800428578
15.786015077575064,8.5303124834186193,6.0193990506064816,190.83114627713474
13.454114036384057,8.4712706338595929,4.3868297874355733,220.09056921769471
8.4245437980813751,4.7437562705907581,6.2168601807432307,30.49439538987745
16.373397500987675,11.971971843975661,9.3861230108817004,250.02528867769414
3.7559719382002261,6.6822977706861391,4.9425824379526668,33.932828797578424
0.94288542611027926,1.2031667684085923,2.3690507171309978,0.57615086872334387
2.255933285125014,8.6588008610587774,4.0834568373885372,41.42035206536471
14.586007336630781,9.7455871642583212,4.2440163346346269,326.41897838736077
9.5066059899020541,4.899060929982114,1.7455325837490887,130.71433447439551
3.6447996911552352,11.662929695881255,2.0472792552682715,242.16529008685882
10.270373114515589,11.532552058422459,7.0033396972399338,195.04367735655231
3.4700860029067844,14.189042531652241,3.7250386649845755,187.54938075645271
14.078247314015853,13.134995402923597,9.5715347226301724,253.76215940516587
9.2000473736935984,13.222444602160115,2.8141690809067708,571.56205466333552
7.9299139088814083,6.6661759605688404,1.439782798495812,244.75131736674794
6.3794857383835923,15.8549283287261,7.6582933485024505,209.40268181314602
12.790510565818325,11.208315480193749,8.8698424932197657,181.15597632626384
7.5553459057911132,8.9126548060078576,3.1420768902791347,191.00807003577503
2.2091734266639698,12.707243378350613,2.4198369656320406,147.41660313755762
2.8011150913500487,7.5328180217799581,2.2647782812753281,70.18110686941337
19.257004458715535,10.498415269831785,5.4591168629818672,388.78887976420975
18.217323468798337,14.865760925403295,4.9499580918443238,813.31229173676786
14.144289109309616,17.784856291112302,2.9646784786180751,1509.0521364507904
5.6844642484606318,18.460615347256237,0.92914461139955073,2084.9640612049552
19.398939358280614,10.320842041070435,5.0741677330996664,407.23343607073554
15.685642627332994,10.645364737441097,9.6136573025382788,184.89908900876733
14.479358688600414,16.097473009894813,6.6989324071503003,560.09170685350716
9.2625492918038788,6.6317884890119245,5.2073122879718747,78.230884724294384
5.8087104559806004,16.828956065728836,1.5515747032813532,1060.2820081115447
2.3796237619932361,10.135762107089757,2.8981447602210793,84.353098559030855
18.100746732604911,2.7592061245377337,3.3003525209581559,41.754611934774367
9.3876376517554156,1.9051533679224022,7.7656337497687264,4.3877239827399466
4.4460856135069911,16.91886761526953,8.8287525740138832,144.15212861179961
6.4661541709377239,1.5835743796841191,9.0655976088811645,1.7886548745538948
11.794781594366972,5.9719230046062899,9.8534017783821639,42.690585500420717
3.9470692673150185,7.0155357897801434,9.8324834894930575,19.757555526136105
17.203978539801323,3.8733916812360789,9.5534917612958239,27.017775566325284
15.291130831786596,6.6209207111387904,1.1823103347774016,566.95017327486653
14.529527641043268,14.982505051139171,1.8090385913141493,1802.9036979655732
8.9258142756145222,0.78631544942137999,3.3924320015223124,1.6267855723118967
12.732522393697643,16.629881778153386,5.752533413612384,612.11584607275586
11.889910393798344,17.202686459703884,1.4212899427020533,2475.6454455335115
13.172008730318989,7.7591006772351898,8.5350710991203531,92.911108319041318
2.1466642622278371,3.4954515316823787,6.3591837012344357,4.1244811622446855
8.6082443423268877,12.216387954929077,5.652461821870947,227.2807115494596
1.3114763903069033,2.8336148393654397,2.0704575719892659,5.0859932301090884
10.132820975268119,7.6159275410259237,2.9059270068018748,202.25127841393262
6.9322936404893136,19.189369027568961,2.0229642373314514,1261.8569811206389
3.3182216828879145,19.911557215380924,8.5933649990505874,153.09203300737187
2.5163578705897569,15.556045381414419,6.050164670581573,100.6476439887812
11.959069157465384,6.5637494434549408,7.4837295614365171,68.846724252721827
3.8265628864692789,13.909468458738804,3.3123121976452445,223.51087522089472
18.539842308347545,14.255424126938248,4.0269000523386325,935.61132764396143
11.830692224157701,8.062913055691169,4.3461221620520707,176.96695586324677
7.2639611884293229,12.997328374430108,7.7201422315683317,158.94848626988397
12.022852083887626,0.70918907702568679,7.8373533829083968,0.77154658011916899
0.94467548507910126,4.5766243427437088,2.4647285113833011,8.0279394620766755
19.191904658208184,10.739221907861593,9.4446191390119409,234.35771823589758
9.904917020386554,3.6931504330367693,1.6462257057150207,82.064524773891605
15.76333693138058,3.7351839235924058,9.0131597830244878,24.400294698559019
2.113234998487552,16.807933665729639,1.4537586336731882,410.66164126643559
9.9898374513441262,19.788093552330306,3.0131282059374556,1298.2212709131038
10.068786389913157,11.341403846554744,8.5415460926455911,151.62620623756112
18.787615872012164,16.861859752193411,2.2051746872878306,2422.3652011575446
11.64869702133347,19.811272454362314,4.4288953474447137,1032.3017714836267
9.7330433206105997,3.2611198270911066,4.7736633494691993,21.683549807472993
5.7060254302919251,9.2407894584598456,2.8299602437204916,172.17556597030205
6.9655954481797675,8.1551679589174384,7.2473294126918724,63.92136872270288
10.653111848194987,2.0609610311006081,8.5876791693209356,5.2691460439621505
9.05877347594841,15.228938369497516,8.8084638286279322,238.51103816894695
0.92143555766644325,8.9586910327905631,3.7235603844973291,19.860751801581088
16.612692521789977,9.6518752167128241,5.5430787457342374,279.19804680080586
17.975135050875451,3.4381229893581837,2.8598608367236893,74.296794740131546
3.2348572354729099,4.0280697185019285,2.8255667647263816,18.575627888955939
11.303704799011463,18.188520632046192,2.0319135970932791,1840.3919491736797
2.6172269521411491,1.3706572349984383,9.4301806026713901,0.52140969181952712
13.608681814276329,5.0406195564022713,8.9358938717530094,38.694202295456016
5.9840587848606619,6.1951569411333027,7.8849077766130762,29.12754344211772
13.358741376492084,10.058852076830934,5.417784452233426,249.4828304703363
14.67639497859421,11.93568087378852,5.1607751973627831,405.13414416407142
15.488626092394313,10.119154529087998,5.5325838287337303,286.66412687886191
2.600948446139983,2.1402490238591998,5.5973961289823482,2.1285032431287116
18.362230980183355,5.2515153540864139,4.6283493046280579,109.41291715136528
4.9891728224501755,16.949973502869554,1.751670912474641,818.30287474627289
1.2295448454355058,12.932979659329952,1.6938066022510918,121.41650883238049
11.319623153133925,13.15840647761835,9.5463723005339922,205.30531729906613
7.7329845353175557,13.568963479351421,5.0792922160703302,280.30915997614397
16.680899991082057,15.376608871270816,9.5554524865992949,412.75216153835657
16.260903705253885,1.633115393568223,2.0539803382460446,21.114565112588384
6.6842084100429489,7.6488635061859416,5.7669572443793689,67.810519715612628
19.081538203860028,11.020784987602735,2.4733139068396226,937.04230973371352
6.1728978437323132,7.0999014242978573,2.9052537582027145,107.1049779442091
10.543614020018433,16.967338029100137,0.78551849823119846,3864.2080986091746
5.4913192660682535,9.9101639174522322,1.6300564520320076,330.85349377214823
18.752849615954784,15.488237994457894,9.210059872477359,488.43732528606711
3.7098524428493538,17.114302579182798,3.5545634190821511,305.69531367937282
1.3757570781504151,10.343433916618212,6.2772275131886204,23.447868754129427
8.9843926700592398,18.236268755491324,4.9176342538980933,607.58139621859459
19.851323499088821,11.948916840471121,4.3042868298301435,658.48417123046261
17.887706691970823,17.080348827257573,5.552917867787647,939.78149015630663
15.09785637941051,7.1415205140347231,2.2787699738457445,337.906213298902
17.870453572131236,10.226930691363961,9.8917370359359769,188.95293339069303
17.922209474108332,10.862515299589266,8.2739247526866979,255.5881911841652
10.617738027535756,2.5471044599733763,7.5453390109493954,9.1294951239459277
6.6606165107004633,8.2717738806800423,4.953213321632548,92.007812447957292
15.554242426164267,18.388084614757684,1.9523326602001918,2693.8166384523993
13.40239463177134,12.801228687112477,9.2463256535988947,237.52893885978813
7.7863257130373462,3.9613783575208661,3.7431771401264124,32.642606977463458
2.3421000271995478,7.1076848943872966,0.97601355212087082,121.22883260181075
15.062397421306008,4.2362586884226463,3.7528349297009722,72.027706335611654
5.617980060495861,0.98405107007216452,8.0473417897109023,0.67602541291550822
18.767856435408696,18.585478940828519,6.4157330773879773,1010.4524934387024
5.1989262126108526,9.2400429010089944,7.6329665550761669,58.15248385809204
2.8937796820239776,6.4969339122053302,8.0395361466925852,15.193273961030064
16.706697106435669,12.170305235375864,2.5135688052651544,984.47062545545111
3.4890441741776339,0.64263189771380491,9.2759415028852121,0.15533632407643302
3.9957320090759123,5.9214310787158695,4.6609012277435395,30.059365601526608
12.187964434656449,14.209152581128405,6.5706296680095635,374.50752085945697
17.553959796330556,12.858510574850628,0.52193333957404908,5560.8527201786901
4.3304759814341782,19.645215977079442,9.9370007349061904,168.18758234513928
6.5513116215518483,12.596975338331859,3.1685156666594736,328.09903807106951
15.659394345702962,9.8113645357407897,1.0895995121314748,1383.4608852759675
19.450615308188862,15.34793498208815,4.8534893945968829,944.01557801260526
10.264453130945675,18.114893503299033,1.7257855432293967,1951.7336942575309
3.3060012997493899,14.553570961007855,1.9471037464969692,359.6276400719608
0.77175761030993018,19.282618859212903,6.5066867237869968,44.101469169865702
4.9782925849776776,15.749100829394456,4.2328102199172157,291.71794616340708
3.0705332468371602,17.402628046107566,9.2575982764724536,100.44889159700669
13.714344135450721,2.7250293880809253,3.5319866987766657,28.833566467397858
2.8757338402563568,14.782063308378861,7.3987112196470601,84.930313515202229
10.373433666602343,9.0817296407836885,4.8804445864716222,175.30741508194475
14.038117495036285,11.285524147019867,6.7695373607281484,264.1151734860087
11.831773879807596,13.254996984905956,6.197105888801909,335.44414105432742
4.3956252073711237,19.411394775758602,4.9914477412104832,331.8238598492332
16.180428260554123,19.699272587916681,9.5255803989321528,659.17229371620078
14.450439027508132,6.1204507870141525,3.7557796061720805,144.12780179614433
14.910188076353064,14.808193200039366,2.1837372618680893,1497.2243474432441
3.0556261553676083,15.124678989737738,6.9418935783583686,100.69191464567918
2.91319917118172,7.2566107956044519,8.5370718324251342,17.969206648703075
18.587469744626897,2.9154606098523099,0.88241052942927567,179.04572218725977
8.2527747795863426,1.2984657255715353,4.7715105400154654,2.9161179530937411
6.3684994897283254,15.658190986818981,8.9786330520296005,173.90419866222146
10.027388884354901,10.049144965429665,7.6213768797672419,132.86562735820317
13.425852148889858,19.71803330515106,9.9221733067274673,526.09266107729775
19.134653512415913,9.5669823957762343,5.548431210173816,315.64604069873792
6.0857014242000727,19.569381091939885,6.7699593286109367,344.25381603895369
18.533764371584528,8.525732042784167,3.3735626708103172,399.33576954581605
0.98476008203199816,15.976801935919466,9.5015881968269262,26.45537576058781
11.32636182537308,2.1539758100807251,3.9801871412870948,13.202877151773912
12.86251467778116,11.331503347686397,7.5158517705229713,219.74689130698462
2.5649993731396892,16.14016584622162,4.3298319391312781,154.3235515679219
3.2366221427462962,18.531682510787828,5.8372798355984932,190.41939879735745
8.6727292266679239,16.540370267039918,7.3379340827046891,323.3496802644375
19.341522286792042,1.2209291804228974,5.3348744416378651,5.4043989019606746
12.12282978807027,7.767695655481317,9.1173201056403315,80.227120882935012
18.693952821204117,1.4496202101200999,4.4833593853141966,8.7620567039084722
16.185037854452929,2.6310046767338813,6.6471820823615886,16.854636254726852
9.6139412303281837,13.66845975901594,3.7524431163505141,478.65930131754186
15.802887260417656,14.408534828078114,4.3774883481946238,749.46453088188184
0.84781728755126085,15.587553313656713,4.6804760282187479,44.011700242819799
2.6283079369318312,17.376402687085427,1.6951666739667099,468.14844565677294
16.67385799021336,14.918913635291942,1.3713749510605635,2706.1650787899907
16.037933222340655,16.116996046079326,6.8411542698942007,608.95782521079309
5.0364944683454569,1.4547923415539452,6.7274185142589964,1.5844623629332442
10.850007016681543,5.0734354336053222,6.7976422849959048,41.084309076954412
12.317308503650214,12.627006580817293,0.68778123075557085,2855.3957759853542
17.420909598632218,17.23344344018405,3.6021950053819092,1436.3085101387455
12.26058956810515,0.58775243632335283,2.3791935489623706,1.7802068047754778
8.5451456008367668,10.53527217126882,7.8924385141681173,120.17102884617731
7.7965888464400628,13.707104287605745,8.6759888132632366,168.84067625702545
8.8047006842834428,1.0773421380079578,2.8434635836483997,3.5939681127133678
13.212654998809496,8.3264333722910635,6.8445670090558703,133.83266861408785
17.416067319170335,17.964880186982089,1.7289466328536072,3251.0014020122512
9.3509892004878452,13.596449772689246,3.1139489932162765,555.13307854947163
5.3328714775514836,5.1343380855316472,1.8172177142174855,77.361179197512769
5.1149160784528327,17.129232027822297,3.1934472826926772,469.95312927571456
15.047278464747205,7.2866127564855292,6.9099971998181404,115.61960098504164
16.423090886766254,17.140221087309158,9.1481056467598982,527.4199628978804
2.5529225571554366,6.3294011968186581,2.4239628752797664,42.192661979373369
1.7978977106259741,12.011244892221406,5.6497508320318319,45.910468862262519
12.091456443250809,8.2403313210827633,7.1632154618126069,114.61987987528941
3.3503782617576165,5.8590884897238071,9.5527634506128738,12.039956917005137
16.580951713898656,17.787872462351448,6.2955745874281517,833.33974383409736
6.5515261415194512,4.1580767978200814,2.9235158447601166,38.745568622117382
3.3055026929372815,2.1538260290973801,6.442042490682395,2.3803190510870049
18.458924213505281,7.1675753016403769,3.5446660359411535,267.53191073339866
3.7278685933379241,14.493963379010568,9.7732197115712243,80.130389221116573
6.0520416055897437,16.244916316537491,4.2969232840545502,371.68861781555643
3.4954612062451433,19.975495716301914,7.011563347229635,198.92288800490715
2.7520562414744218,6.2790601117177154,0.72066203229420556,150.5618506698483
0.91238631856058072,8.4548680470600033,4.3005837382801761,15.165789511374662
1.5802104787030722,3.1680149215777127,8.8135223265638611,1.799450338031817
3.9055086832491277,11.710002627649155,6.2971607221158354,85.0446141060266
1.5409476862299201,19.952810726626886,4.7174574207617752,130.04332697354889
12.02730441416394,14.167179697352841,9.3914062446393967,257.04223043647363
13.773933272590375,12.10665038806075,8.612851573398677,234.40075924421069
8.1757939082245503,8.1511973119749825,3.5610489013179132,152.54388747553284
6.7008263905649637,18.348325825568317,5.6732098193927261,397.64214463580419
10.338261621933487,10.189873624541814,5.1533304328783958,208.30376689911228
17.562596373574866,3.1201548096046992,6.505923751091192,26.280403948606473
17.097066723033016,7.6248800323831025,3.6740570361081781,270.5463895176697
1.3477637092494428,1.8097500425314546,2.8199475072759386,1.5653444761079283
4.0392189871322195,4.4385912349312404,9.1703824349275926,8.6776125257000025
5.1165249865357225,0.84454122949828792,9.2768077452358106,0.39338541613303829
5.3630577287281307,9.3389583717531863,8.511567414738801,54.954063042858905
11.639036708984069,12.873535166560044,9.792942092263333,196.9697342302012
8.6171173012122502,7.194203016388701,7.5774194949070406,58.858074761346117
1.4604553385880827,8.6974445443529032,7.7643386713389964,14.228763034381259
7.7854756999616459,19.204580820469229,7.7446058736450869,370.76223951520649
10.713182499993925,15.163280870710853,5.0657724939519122,486.24951451555575
2.4826021066224615,11.046704420426549,4.8362958478855811,62.641150701477564
16.752441798876916,6.0485470646805926,2.7821496234155298,220.2925265255092
1.5132563960695329,17.991437576073405,6.6257823464132599,73.927681369795863
18.534416445852212,5.08439377917286,3.248541292972178,147.49214194323363
2.4327062608075725,6.8441832450752029,2.9491798921723671,38.63951496687185
16.949711556156178,18.226763881247496,6.0666330539125202,928.18323531981071
18.101736306588535,10.826070078058912,4.3948326881379103,482.74696936910158
19.601628271438557,14.975200013650545,2.5791377835490059,1704.3660255289997
16.139504665335075,12.019523486193439,8.2525321591518956,282.5383972090637
15.699812045040915,13.242064575685156,8.6754142332965714,317.33329072198393
13.028423881913179,6.3379741845390987,2.0931454369389191,250.03074017943823
15.690428914273514,5.2067552017199272,0.5713168115999987,744.54702212760401
3.1237680640563679,6.7886007697889728,3.6932347010290503,38.979154196296086
10.953326700978927,3.5311104996267382,8.0763529389671493,16.910380056996804
10.527345968713082,17.549130123170745,8.4721517292260824,382.68052323226772
17.222656810389871,6.0233151983772242,1.8141261661024677,344.4322754287042
9.5245876290735598,11.4490431910805,7.8561910612389863,158.91779567351878
8.0092451739568933,15.943501290256794,1.5991895894395798,1273.0897948157301
12.971483789123647,15.784570132826415,4.2055946064870273,768.47150483801056
5.6960346912664983,9.048532042391761,9.9867903926132016,46.698501862293028
3.2254840136021588,9.78701751744115,2.3296128206936433,132.62087145024438
9.8186068434630425,19.896684104232985,1.9626540344874512,1980.4666274118201
8.629342687600257,13.65465080109097,4.5166031591945384,356.22711880645215
5.0351138403130369,16.385449640798711,6.3868509967136839,211.66021692585741
7.6664802972449966,18.099802399775022,9.3625574329259056,268.25584666976027
7.6446527716118249,15.858001806472114,9.8178008825638248,195.81252615587508
6.8861635060446362,4.1109972265945682,1.1615860476182491,100.18906212290395
7.8995495546751151,11.462329307882658,1.8109764148051006,573.1064500573849
13.871995236390935,2.486936067633625,8.0120107520119426,10.708450890511507
6.2890912541400636,13.231981467997969,3.0710054465731744,358.55606876519232
19.002729570949139,19.129313849662314,8.9060660653104264,780.78032449937268
18.368786380994468,10.498275253852171,6.802805943676324,297.59682380246505
9.877753351851533,8.9429636109214599,1.5625256226164332,505.58473984325934
6.9030434975914314,1.1989336526541821,8.4090282067780677,1.1800084077364694
10.940978401685062,19.215603185419795,2.1753856100767206,1857.0686249700018
17.046929531085677,2.5085523405380963,4.5232062494567113,23.716254851322834
13.22545314092199,1.3010423194445153,5.745756821313635,3.8962441772278242
16.185640644968011,5.2982989243462999,5.2572784162626434,86.425486113767136
10.888084383281933,1.7778434614084573,7.0185476983439292,4.9033315483292386
12.841893770718604,9.3747979270293662,6.7005239812579243,168.43957534223048
6.1190344765580038,10.563712124513692,9.924399052516522,68.803700500241362
14.83041666505067,6.5951140060573863,9.9945081376297846,64.541126545632153
4.4468895659515075,1.4937294102102781,5.4063643250385889,1.8352485920213375
14.048563511960715,2.6762071808599206,1.4043913261282079,71.64456399790285
17.284021832354934,7.9978353708035979,7.4145113402028242,149.11014516759647
3.0760053273801065,1.6803047911174545,9.7783087430575968,0.8881768904358579
12.480404940567436,14.114699649393312,3.5241006824756931,705.5432664081851
2.3543670904837248,4.5369005597338337,4.881484415456951,9.9275204949945088
14.651454751292825,6.3903955912809511,4.5353807857468311,131.92359557700578
2.1476177670586445,8.1854526549729023,0.98848196829082891,145.57058876350808
18.750826542662207,8.6238878448483831,6.8865120966227256,202.50106016847346
3.1794546357371423,0.53238379965861038,3.856708103150444,0.23366062045082717
19.198164795227068,2.685372234474602,7.9809068089992712,17.346683874909111
16.117241433659384,17.323908992947121,8.4051407151788666,575.48964050187431
12.076799087093905,0.52404471898220861,8.301692472679532,0.39950470417338912
15.761170040276165,10.409263438351065,4.4583269813788613,383.05094395660774
16.004739360170177,10.045289126890557,3.5546839812885453,454.33112629815543
18.947527724937942,6.9953361397074376,7.6137974068370209,121.77788039349321
5.4409753998641506,8.910876892855768,8.1131996215058688,53.250720482375087
12.006479959487029,15.721332181768394,5.1669457407179786,574.32865843468608
2.3534593525058236,16.903472271191649,8.9837946855948783,74.851194409221918
12.515231150470365,5.5767965965973758,1.8671326127463037,208.46508152503006
3.840180429809382,6.7885635988707316,8.8511534067601207,19.994361698167463
11.516536923712616,5.2284156340524879,1.412904713232872,222.81747052269736
11.66239502366007,9.8573363107457705,1.958492459518832,578.60874304363176
9.5867104831339329,13.823537974346852,5.5714801261026237,328.80426789714892
10.691319622505894,4.9509310715367008,1.1414255617804427,229.59238472413514
15.396506105128465,6.9493469700699002,1.0016674633010485,742.31220847088491
16.0852719719853,18.642500042988434,0.50492806957420244,11071.518743123797
10.096987703720869,1.4471011520156825,4.6450082670955002,4.5520090267561368
12.19207210969094,9.4850073021715406,7.8589268722761831,139.56920801836074
18.659106595956985,14.375381811137167,0.83096432765919881,4640.3126411397179
2.8348049757718949,3.4338532253707443,6.6964472614256261,4.9916277394686706
2.7835195350521547,1.4237933901068962,8.3197095154537717,0.67823477786527897
2.2103257322599839,3.1950047469513496,2.0960080614897754,10.764809445875217
13.328334058290293,18.417052273848316,1.8952054808033403,2385.3922676905809
8.662861865412399,0.68056574551190652,8.6776092493950934,0.4623825883668562
15.599267614765942,4.1722785088213605,8.3196837945259006,32.63953552953808
13.589012559517556,1.1100285015820688,5.6199467795097755,2.9793666856811254
7.0059362874006439,2.6572746174629636,8.282398853292813,5.9728680534877512
18.018147673549947,12.592911089251777,1.3811827355327002,2068.7655476555992
15.369376867877721,5.2119587204121727,4.2475744204181671,98.291779546323795
5.7754313477484267,11.599634983398197,7.509076783010542,103.48717382988981
7.6017443465550532,12.008809963939459,2.9457936135776519,372.14388581389079
6.631579613983126,17.063988995250693,7.647124687118751,252.51079026628034
3.5734271481874931,0.59245716178154151,5.2896967417127314,0.23711993393553674
3.3817757645727373,17.140704457176152,7.6275268855082139,130.26219557106626
18.754485535827008,12.572822185325993,4.9144565596446306,603.2470428600592
9.0391287253756882,3.6734979790466729,3.9950912321072671,30.532297145743435
7.9747365441594917,15.572279068638037,2.5822975565470072,748.88376608262354
14.728871319208869,17.182085064916421,2.4796037436326426,1753.6338265286042
11.283364772431549,5.4581379332060678,7.6391627004282618,44.002958991367137
18.754729743350012,18.416476777602277,1.6296483063226248,3903.2828207449179
15.715879131233148,9.3619198908238275,1.3168323260539787,1046.0153121286367
9.8477065004285365,12.266776859499769,2.1747679677102365,681.37014311486894
7.8390097328761108,19.700665905544049,2.1657918588122578,1404.7734771494004
19.73931512602428,7.5499535334643868,8.3195224166655475,135.24531868251037
14.496324602071049,16.356607243492199,4.2858129230050181,904.92199878183817
19.048295870074902,6.7087827976549628,9.9086903449245831,86.522156339720922
2.8103322557323063,16.084663683709074,1.8035069490108175,403.14735729536505
17.085406744220261,12.214311417821529,6.708628344089612,379.95272781195894
12.922940737828547,4.7189360568953278,4.7629303184118807,60.419247223923875
2.8774727275346952,8.5735088288901089,4.2327226786222027,49.969913750930829
11.971030999399803,6.6938948700894532,8.8132998910137825,60.862639353667284
13.878879119556252,2.0231136650670956,9.7681586353697973,5.8154356748278033
0.73990237482775534,1.0817780169441009,8.7921601083546985,0.098481609270830606
9.3592002559140575,7.2563337804400279,2.3268564508337639,211.78912260307195
16.595290468328262,0.87116588244098825,2.5975802514848736,4.8486138976680691
6.2595009942097519,3.7270112728446132,6.7327018514031014,12.914325924037559
9.4416875950717465,14.641074756591941,3.246294025562821,623.45870084884018
9.1251254778239179,14.307779095829964,7.4798887424155085,249.74002995780333


==> anc/competitors/data/v1/centripetal__s42_holdout.csv <==
x0,x1,x2,y
7.4694653955967842,1.6728951590513632,9.0306896385828672,2.3147604398771735
7.7580688473852906,14.365969355315389,0.8204163847635868,1951.5926575824906
11.73207141566809,18.342158778912484,2.729777407509729,1445.9336342014128
15.068291899537407,5.6903684506206087,8.7421852540310692,55.811641380618532
4.0998433506905867,4.9776836841617849,1.1177235085018939,90.884007358848379
11.899810100720687,10.471626407048184,3.8889475996878016,335.53375624077262
10.928060721229834,5.5825873662664689,9.4784751700369174,35.931527458159771
12.248597287049177,12.449947666288249,1.2557461762704252,1511.887733073213
5.6511913620608745,13.120024720655534,3.9829165503922961,244.23511962847428
0.78596321531950131,10.911097756839542,2.1030731568708161,44.492287417743803
5.0173499303865281,16.730024025231845,4.4646655748847746,314.54195888758056
17.842810137489437,15.659654775250518,5.4855741870502124,797.63743564166964
17.965000336069586,6.5384328327611776,4.5321896122259195,169.45972295869413
1.8366480412347506,0.58240779212135663,3.2232296863415626,0.19328094456404926
8.3789069644639227,13.249030352265358,2.3575344322397971,623.87490088243408
17.06266301853481,1.2489986234191135,4.709837834255457,5.6515136263612487
19.595714783398435,11.39941135571064,7.503692743875539,339.35239502856979
11.365902669221196,3.5056164240346592,5.9293617839805712,23.557259856591109
6.6838036719090521,2.4749136876930957,4.3496823179791004,9.4120941017845379
12.199989657948521,12.247383346006806,7.1968947981007076,254.27340064011003
17.337576334384917,3.0112531106299532,2.2369112513264904,70.280388819238922
3.7738319989859854,18.836400110217021,8.3754199376264857,159.87177060571918
4.2825993657270534,2.5062143774259384,9.8540122479559695,2.7297997191950398
10.529696258045316,4.8346273714042489,8.5024480233729296,28.946620731104737
2.4625805283997559,6.5077749677572454,4.6548079289913815,22.40545304422232
15.793638986662362,0.95560379008641616,5.8721023660834586,2.4560902206575341
9.1592262676405021,8.8208130324814231,0.63129542705961172,1128.8685608248372
16.336372294213344,3.7755216575696884,3.1759238529176907,73.322872870040541
18.188906436153896,2.5795131041526185,7.6163268086345397,15.890460935166928
13.747210381676352,19.126594849472639,2.5289289497884737,1988.626708400441
5.696409826456831,15.79214073995084,8.0892243560995922,175.62096439692294
10.362696655189234,5.9551210080919459,6.9431918453017465,52.929135616299355
6.8998708769274364,4.0282366507658658,8.0603981510871758,13.890389433841847
13.876785362104135,14.285677655068307,8.0774580150769548,350.60318284585412
14.570285317662101,13.511444083100063,5.2447772514079354,507.15947615660679
17.115254935330288,18.506412291062141,6.0655453571718141,966.40236549928807
8.3325517570112577,18.567454299358662,5.8348041692534549,492.33018411759974
15.614179799330877,14.999413084666724,8.2984962171501895,423.31953190769974
4.6205862170576815,8.3833399175427736,6.5997853478418618,49.204114347161614
9.0454992973801609,9.4084742219614981,4.7949859969581468,166.98736035876465
4.6132709085280661,0.85373873831809599,2.3999009054260432,1.4010886826565094
16.389123583521943,7.9546254825581952,4.5865762201502829,226.10313773969494
16.154073916842819,3.2171381626789248,7.4235904401624246,22.522027624650807
14.505798273649731,0.6312873666733837,1.7754007837908001,3.2561126606656936
6.8275224827082219,15.814009703808759,7.7388492362890329,220.63314454649537
15.077568813150265,7.3383504038910052,6.6534582362181478,122.0339797856434
14.939173535755783,10.922475423794264,0.53997012050279225,3300.6463642025947
16.309161388348183,10.894883585105799,2.322192707267599,833.64003199106878
5.9698509118993268,18.656025975097254,2.9287629098682251,709.4430604925027
7.316053406167371,18.015789195981316,9.3050989257609835,255.18929697183626
19.039072477781925,5.3875104847198072,8.8707965693724002,62.295894185100991
6.4037969305867994,17.413430900455932,3.5057682174320579,553.88938978946237
5.8790440394712729,18.349489506784337,2.815827690087314,702.98913196909189
3.0489898061739416,5.4639477276398205,9.5838232518452848,9.4979580798813181
13.546840155773411,11.696589534080502,6.423001485776437,288.54827549659342
1.3289895612101472,1.6508176358982354,9.7086972791657651,0.37304292659603272
19.069756804099512,6.9292804856053962,4.6799210798363555,195.65137642820474
19.129647979661161,9.3651180155214462,8.8078114766850071,190.48705917470505
18.625686163126744,5.9699216918526306,7.403503844927803,89.662788996488828
4.3362076499907172,7.6913842983317711,8.9263920998931532,28.737112902337127
1.9676775082117222,5.1939957461799935,1.2109327985368337,43.836619750511822
4.5481988914693137,8.8987292938682057,1.8266996655384362,197.16430378825166
0.71999842501298583,0.56417010927534617,3.0573245803351328,0.074956645741347958
7.9023631604269404,5.6542844356369208,0.67093963565904857,376.55536444654598
15.113759894531242,1.7402361645988977,1.2137157871605613,37.711334127624042
13.294047067319449,18.177365708624002,7.1290183659349609,616.15413612437544
1.2207421862050849,3.5112982669971222,7.3747321296051958,2.0408596872874893
19.080333315179317,5.0502489702262077,8.8513679271222152,54.979544964390925
2.0480063856515645,13.434065620397902,2.9034267612539173,127.30203953482882
14.922399679909359,14.712239092026605,1.5785724152052545,2046.1228561583061
7.3320141239887002,4.6412177276044044,0.77555977978338531,203.64413135906065
11.18581216460257,13.410710601601842,7.4450020449453618,270.21302680320582
0.79217364587362149,11.829155476814474,2.0229023816179428,54.796515723186253
17.68375429376847,14.215732986578038,9.1090596089625517,392.31909167899784
19.785917441547234,2.5735115694526107,5.3237278971183972,24.614589229247553
15.501292851977549,7.1704123123689669,2.9730948243868429,268.06950875236703
10.910633781189246,5.6487931520105406,7.8292324637581316,44.467440697276317
7.2435254415001946,6.633550305917292,3.2859526156813974,97.00201308954324
4.7105324925012715,11.183231038050549,3.9627015915168307,148.6665382864968
17.440349117331937,8.2179786553838401,3.7118756520005824,317.31585548396868
5.1411754415607982,3.0384600258187477,7.2278739989203906,6.5668773574882087
1.7937550842334893,11.506296390495967,4.8831347221496095,48.63350300820732
17.331315395758402,16.858330447761958,5.6963094377366561,864.70322192520928
1.1254394585691077,18.784262063634412,4.7906870172018579,82.891999583001891
3.0370318277255084,6.0627457859964924,8.785774385755504,12.705975498888945
19.021428890670009,1.0554780102085968,7.4166020557261216,2.85717301812493
13.060585026492729,11.160682348711671,4.8616522027752023,334.62642939399126
12.240437843097791,7.9780386963220282,5.9832643255999054,130.21200928932291
17.608631092812068,2.535566372819742,9.7980987020307797,11.554036941180151
12.73234747446419,19.302499302906678,7.3689083442765861,643.77249622223098
8.8724077940244381,10.615918016890241,7.398495762437153,135.14910598986779
19.209378983364743,19.689933962671773,5.0609363247960104,1471.5362696657098
10.349620426903719,17.562502332072935,3.2869432554369431,971.19179685475194
10.277189775874549,12.331692944466088,0.77369877726511405,2019.9837253510366
4.8266491306607548,2.9855896071792491,3.6024121088833638,11.942975904709371
10.376591026244375,10.666433344462179,3.0497736330771508,387.10211332897535
6.0448752306260101,10.784020035363657,5.6661912968843966,124.06734273611458
4.9212196018473975,5.6046810591252765,7.7606553004385646,19.919395668000753
14.055763671927927,6.4801493020518564,1.7860915978317577,330.46140365030732
10.501399983111359,15.246506751619814,5.4708333782486003,446.20498029981599
8.1424715671126933,8.8420295642092448,3.0906833743497399,205.97080203803731
12.306030848467113,16.482267158608664,3.8676478841671629,864.38051726008825
0.70313394001288154,5.8282204353507607,9.0022969706434814,2.6531186033135001
6.5988232281787047,1.1324403774930274,2.0899252498276573,4.0491739406286387
16.7239211888071,9.0242447893926681,9.2842565310502039,146.69412303184794
19.373533144283723,0.56496581738700691,4.585386625044074,1.3485815520818001
12.33982294359549,2.4123283421926525,9.8796801986324141,7.2684010113585904
12.693038664879676,19.472093283004881,4.8898610033890577,984.22495315425749
16.439676242894141,4.3334699865246433,6.0302578335323114,51.195167108982638
18.559036865447844,19.260470810720243,4.3512721833322061,1582.2422678686664
12.346137879685982,4.9607030888804848,3.7097759601989924,81.89736116455984
1.6011514552481314,8.329769294448969,6.774033009347912,16.400272043571515
6.6912093072888306,10.001093475589432,3.7379438268231264,179.04690472010728
17.136566401879367,13.680291428249204,2.0525219938336354,1562.5239648168924
5.4885819162258329,8.593401461071922,1.2774193767160489,317.2903425452551
10.987113243678143,18.929812329346806,2.8246463382626206,1393.8374790119767
11.499137565182895,16.052081237952212,5.6953037500732497,520.24878669180089
14.841502890202126,17.798818729925095,8.0597214629491845,583.36478315641341
18.875141613495927,6.6250801086419902,4.332651447400643,191.21358073218727
12.26345329339507,9.9015851474197074,7.2203832266017374,166.51830659360093
9.7738757999281702,11.521053707511463,7.0590861778630041,183.78189890602542
1.0787757009707182,8.270060345279461,8.2865961616420574,8.9037373055763869
3.3660914595060136,11.995815776336819,5.1518071945851318,94.021220767286479
16.456820378625757,17.261296233219536,7.8380184420230625,625.58519132752758
13.630102492795459,9.9802078472880567,5.0708366006829824,267.73101050169595
16.728473760907413,1.958210826339982,3.4104098442454314,18.809127088181349
19.041271802086563,9.766105702396187,2.8193361999540967,644.15728940370843
0.82966266715198267,10.522300587077982,2.3396349026126018,39.262221131698297
4.1619310282722806,6.203273168894273,2.0131239711991,79.554760226840685
17.546188641354878,2.496999567958726,3.5191888254396617,31.086881569356141
16.129488436817653,11.762794395918945,6.4022797755372567,348.58360487643063
5.1367928781035301,4.5258479903543893,1.4712240826844813,71.517636886009853
14.421705232885191,15.829786731510026,5.5733668656978317,648.40911457266543
9.2983644536733188,12.293993544069266,1.9985194357180704,703.20856190808161
10.265866600588433,4.9670597145853153,4.8751823785741495,51.9521483904253
8.1096863761658469,12.65521463911859,6.4688155199508826,200.7790172046758
14.462765813246936,18.847000170185837,9.5748592361138805,536.54163086081451
10.599043900795271,5.9181526992506415,5.3926638000954403,68.83917844207248
15.456430180191864,19.879007751133827,9.8211674371770759,621.92138051533186
9.1485089970453988,4.2034841646650865,8.8129284105594774,18.342093739311373
4.5029080063256171,18.95212644764251,5.3454864572796863,302.56712006231868
15.327981019240326,5.7667357782910154,3.4532838707055507,147.60898036437533
5.4280938108990089,16.2228256378692,9.4910638437443726,150.5169643508261
10.937940993879035,8.8563551603495387,3.0138209053448906,284.66113983865597
16.660828092236173,10.278570046059954,2.5100063581385208,701.273069658125
16.992852054918711,4.6845163031892572,3.6904307656031019,101.04590632825139
1.3505246966991322,19.729648759475104,8.7403104017190714,60.147056912605343
19.120836367808462,13.353800000522044,5.7308878415741678,594.96951087678417
2.9990272518740073,3.4528905971081745,5.3985682052843256,6.6231936918976775
12.434715333270303,13.419325986542274,0.77717100719317733,2881.2481435733603
8.6623276329377923,19.853646657880894,3.3232740722233185,1027.4223840669104
9.1380121878696645,8.2897244788887434,3.1395079859201696,200.01857717548864
13.344533399125694,19.879904226056908,3.6342847050747373,1451.1523925916908
2.8033618913190539,2.5622048053430198,6.3106866778971122,2.9162867843639368
3.1579577071864007,12.231745509959591,3.0068532343034207,157.1342844822704
12.543058575844357,17.98835212618404,5.1543454297108866,787.43133090074912
7.4351970756251839,0.62020391289003629,3.1812582767417097,0.89900593430844311
19.436076037626496,5.5968987733839555,0.62438441747839368,975.10512250218073
1.8488393880590848,7.0130840205834266,7.306473568926946,12.445416957901378
1.3625745464674719,15.324617856516744,0.70912664438585404,451.24850409757636
3.1601968241179268,9.291765509139962,4.1780004088854472,65.304353833950813
10.260451878047856,8.7417636327207315,3.9003483575800502,201.03015582135586
4.0667211721880854,5.4904833313068924,5.896240674434071,20.791716708957267
14.737611602376628,19.259099550768468,3.1147443812180322,1754.9981051417676
7.563141310375217,16.981124196315324,5.0933291502600939,428.18687276531477
15.882557175529353,9.126389206553382,5.7024922812117822,231.98168204667826
19.24971053155231,14.180065541084359,3.761621323428725,1028.9768542531669
7.2158006269734045,12.75726496069273,0.62090115574224503,1891.373100792445
8.4731648289558308,1.1571554663546517,6.4927619624102642,1.7474292311032968
13.270776902916777,2.4415569282622638,4.4753668281400127,17.676709288025886
6.3733915257582066,14.369395684843413,1.7493520458857661,752.26419107673598
2.5540091615127896,16.064274364672176,8.7304813115005153,75.492966201693093
14.675101249164483,12.218468003390909,8.3203260402359298,263.31419563667419
8.2350691332807138,19.778392675968476,7.7870423352625462,413.69160098422617
13.903429257721212,16.985846902071462,1.1741693325096596,3416.3755815762984
11.521142383452947,2.7368035351533244,0.67664862214165056,127.53212212709239
19.985949240102123,4.1499825336882115,8.7635940922224176,39.276706543086135
10.089893566738642,5.6373266431847915,4.8274151766143483,66.422976551435951
5.0405832682493354,18.517524078225982,8.0333387118437649,215.15455799628327
9.2098671737942936,8.5230445246332422,5.9951515301602081,111.59448097820274
11.357896546587154,3.5689974049610873,7.1341607143770283,20.279044316306859
6.2041925929271766,2.8005083142165965,7.6574013145790571,6.3544445611115101
14.985326106005923,17.274984776238394,7.1693256033878043,623.76821397366007
12.071097795982661,12.037827202063443,6.2293660630295982,280.80130754139162
13.046869971378714,18.659277096700681,1.4721031775718143,3085.7285043423908
2.6346673396835905,3.6860330894802185,8.2765254686412888,4.325100377746101
19.041802280395057,5.415548099195143,3.2377891497642248,172.48221587822098
9.2705805058279402,15.601881301423891,5.7525529765862178,392.28368091370839
1.4290192679338816,5.3498416487820295,4.656607370349783,8.7831503730414848
1.9994853824359631,10.181199761804812,6.8381836608150399,30.309263955952421
16.82400687996607,12.702514855000395,1.5040492467649953,1804.8736464798021
4.1748715696736607,13.260952127460358,9.620730214667546,76.310534966566152
16.599463134370456,7.5800093371458335,1.503221603809717,634.46915670365547
16.696770847185793,17.895105971593761,8.2355502394663471,649.2447029684937
15.815790840253401,7.6767613935143366,1.9409077350748698,480.22206014815879
12.237930733681667,14.947489705467138,4.7868914160384728,571.20360606559166
12.282720769884781,17.031410271928582,8.9347909266261336,398.75983359106982
5.7458058322627075,12.878651692522135,2.4310658634771345,392.00807768821238
1.3139840568618639,7.3197359647973004,6.6451074162147066,10.594462337088455
14.357770559439956,2.5318615318775062,2.4184411628493665,38.056722498166593
0.79080207133074421,18.817152299288658,6.2353661220640362,44.906958218612353
0.91623211094671131,4.8258562164521663,5.308153617509217,4.0198586466566057
12.980470707931561,3.8164043886948451,9.548084701375533,19.800809780434882
19.051616068624465,3.9464543977486568,1.066620689033158,278.18646458644349
4.914577337882795,6.1764620124859029,1.571128741041866,119.33118401020734
0.63914412024740552,11.890235645124166,0.62908961595263091,143.63729071400505
17.309933882903227,3.426783844274035,8.8227415889487926,23.039087344778327
10.999461182995805,15.22498668171424,3.891853207638468,655.13198471569046
6.9143017286620472,11.393057042376505,1.0430706346533776,860.42922319240029
4.9451286675925115,5.9611822370110774,6.9539412204453637,25.27035703700156
13.562535471936261,16.346145581073444,9.2367984383488562,392.32875971062327
16.311138706502163,13.725782497288305,9.2774817872605464,331.22903226117444
19.750348566684835,18.15734679307511,9.3679126640074024,695.0830662996093
6.1196437899280101,10.660716371717418,5.8649310116840434,118.58670821613811
18.845294802463712,7.4442954679388622,9.8684849509238326,105.82777293149222
8.3113917289905999,10.685641526763723,7.7407597704495847,122.60025221703015
0.88739141918879749,9.1772347552825426,1.9313026942397871,38.698003619759
3.6635945780712635,5.5614487311098735,9.707083295016572,11.673323664742151
6.6610714077580093,3.7305146923077102,6.4937108979712157,14.275411931727961
2.2382053051426771,8.3898232844096086,7.4087071468066101,21.264888959132868
10.407054244146824,8.7029376241075038,9.6661943030816637,81.546258420549222
1.8757482341672107,15.612970970514812,3.9938183379853598,114.48730806971741
1.5475658803079102,9.2505141124329686,1.6479839007995505,80.357778374863543
12.473041106889532,11.534310994712191,1.4712232628205724,1127.9168488089974
1.7110663696993424,5.2146853330448391,4.1169524477805872,11.301789627285123
15.906684515902596,6.8912406559982626,1.8251264686776258,413.88676343580346
0.60963104031811732,1.7271748833634217,9.9283223560398604,0.18317400023503155
1.2280707673053641,8.6132437677014302,4.805157269878114,18.960477236737738
9.5376150104937008,12.16029767309497,8.9727680026514598,157.18162034573393
17.76626648379867,9.6028830673776486,8.8044134189012446,186.07971237426386
3.16478679720925,11.989705474690458,9.3065305930223854,48.884781517598071
1.7125948325708662,18.968884042651563,1.6566906851831418,371.96044811104252
5.7610842944153893,5.8632117251692337,7.8886556834098949,25.105702796403072
4.1345601073083786,8.2051811990996129,4.4919213601761321,61.968861594978186
14.500761353268944,14.571164376474695,3.6277502975567102,848.67602529324427
2.0430568765892398,10.3453973434966,2.7861751087095761,78.481338318331353
12.530194374593586,0.74600944012284298,9.49542581699151,0.73439888549053145
1.1742293252354652,16.961972154188572,8.9176000048896888,37.884156822702892
16.997290549328007,2.8170750240039446,7.4433650041777888,18.122045164755757
7.9020300455446915,19.563944892898679,8.7929202581107067,343.96828711847144
4.015509483093215,13.885386116120275,0.65262678806921604,1186.2922179933298
9.6056041750614742,13.539893694318708,2.7711491880518961,635.47034489283396
7.2598694259258538,4.4969306850809394,1.7399885578281873,84.375197858427114
8.2243523150458344,11.793116270618885,1.5969842303384061,716.23945236559382
12.252069465843988,9.876517566757741,9.216889633116498,129.66797972290263
13.160403402157511,2.6219894090881666,8.9109666119608235,10.153277395386965
2.8371368621804338,4.104447035132007,0.62759279275119018,76.157319619870933
10.446241897336101,4.6865985098097172,9.6840858305817648,23.692830558549943
17.252481499133019,15.264797662304863,5.8172135586495397,691.06463188144426
13.011100617082988,13.634473589852394,1.5068710624842923,1605.1465605332894
12.617572261837019,15.038556763051497,5.9415129370219883,480.27620726659518
12.817858201144579,3.2045387869704589,6.284610170571292,20.944412563465733
2.438851731785638,15.016542315192602,1.3816930131720986,398.02809265005084
10.204097117855468,7.1642471076735266,6.0063419824237672,87.197822820376928
16.792523000781003,14.335411808004174,6.2574388194215365,551.49259605219106
15.188762267352169,18.987934425418889,6.9532111595448463,787.57588983594223
13.277819405235661,16.810063111706921,8.8032291028310112,426.20980930352772
13.701630876028133,9.8830062622242725,9.3570625721775418,143.02464246992258
2.1176436048747895,9.1005465757690587,7.218998688296832,24.294662011152944
11.283852649982942,13.041504735099377,0.61501453942927542,3120.5233031918983
16.349024704681408,10.454612848177575,9.818913251460609,181.98866389984059
15.335792918596379,15.068521713892153,8.68274957094307,401.04236885745109
17.93249204498623,4.95059661037347,0.83630352548757769,525.52308648428573
17.650140508370736,5.1339705755930805,1.5488583321208667,300.36077841806684
2.2522305371736531,9.883273727784367,1.4103879761161906,155.98250597662374
14.004189346662262,4.9801617663275692,7.5098058995827319,46.250471174666274
8.3261006939051452,8.0404162270112352,0.96254739146703383,559.21215188081692
6.9348424594631135,9.1295271738774382,7.6962317568296648,75.102610620995563
5.7306779315498497,18.135124879075128,6.8832738381275513,273.81173361882207
19.459124083347515,8.8833266774230086,1.9526905528697813,786.39569752299064
11.004416819900749,17.966705075124239,9.1157060218208947,389.68491916978945
12.996959929499068,7.8018341521104331,2.4524634322316463,322.57645700235781
2.7741106097115478,7.2597721024932493,4.6790362008079223,31.247360890279818
8.1502862584991291,15.112723445340112,6.7433902886463128,276.04509618078743
6.4719099679073127,4.6746717516640732,5.4322711888573085,26.034741269708316
10.159337662731899,17.12510612764402,8.1755398014602552,364.43115801594263
4.3816664274427755,12.269142675659619,5.0321301848362756,131.07379613399905
18.382009262631012,12.54100622771711,4.7683320973598429,606.3051438626411
10.222808784444826,3.8236007569333621,1.8366874580186621,81.372948918426289
16.098598627892578,5.7720316717400326,4.936676924496842,108.64525843498767
19.658889198398491,4.8078765933068492,9.7172661623566832,46.765060451255835
15.935213744654749,12.481120532464649,8.25734678401348,300.62460541210237
8.0324140172395708,7.6566179139447934,8.2122688180914292,57.339893063278438
15.93374245687108,12.358851604337591,3.7579608560068585,647.62227266204081
10.66467746331946,16.693036908712216,7.5392124793366762,394.17806147047838
2.3594457761424765,14.981589411703968,8.1214738451371389,65.20650634601121
0.6247784663009126,9.384357082785348,4.9480511540050252,11.11990101284921
6.3179319753815157,15.715541963885828,7.9290963720155823,196.79314866808227
2.7802301473442252,17.617084091659187,9.4963811042374768,90.86375238103102
13.601533258439481,14.125575481165434,8.6004032127822132,315.55956984403872
4.5354176643137487,8.3795866611417509,2.753624797748877,115.65321676591449
16.985501784699586,14.108541187313513,8.8906542121664263,380.28472611725124
14.235735930853696,14.350468586536715,8.049596514839422,364.19835184185712
7.5853223004840284,10.87140328050911,2.2010716338300238,407.29687190810728
16.728388035225425,12.48664677097506,7.2644094428747623,359.04214704795737
5.7677129404917613,13.743879809954869,7.9069509631449462,137.78860052354329
1.7453073682707625,1.090634091572722,2.4248078484657367,0.85615565783015957
7.8481700961071175,15.977901685806303,9.7274026756400271,205.97333547677417
8.8749558655881593,14.113723227376434,9.8184219209580661,180.05604412959062
7.7318316948862318,17.041907665063736,3.370862417520101,666.15881729280943
8.2663398761926601,13.274674679023478,6.9930834329085014,208.30146349164005
10.420692159240268,18.571792340906764,9.999168270323322,359.45152254143937
1.4994143801225723,2.0943894848424969,8.0172010307542969,0.82037760356104328
11.320640742354813,18.512019015316557,6.8162529806246761,569.15805058246633
3.2012353921159016,14.005828067751292,9.7110859379073595,64.664718865980987
5.4100645205677633,4.3188050677170313,2.3112954060674422,43.659041115951382
3.212038861641175,9.7381133584095085,9.5633609596961833,31.850766951866024
3.0340340796399996,9.8652949082219852,9.2086506614171757,32.065986210925423
6.5952441749362816,14.239305946883329,4.3172859647484962,309.74029367843059
15.864298443928629,6.2980246542889624,7.6816038472852393,81.917686394781583
8.9037324978440839,3.699117718254858,2.4900179080771649,48.928954681951247
17.790257316467869,18.346608624954033,5.472208238803387,1094.2869177275149
9.3110526550505881,9.0529771475651462,2.293579626452305,332.71149719157808
11.826581133485941,10.95654110583841,6.8132826868587637,208.37698594730705
0.70404864593121075,16.64513181184655,6.4029254709828782,30.464825730293505
16.456887993137912,5.5225042916710567,5.7552841982101022,87.207344705575764
14.128044581928894,15.125988148969292,7.1311593522642518,453.28299529803252
4.2027326752685568,13.047965655695529,8.7167303355941357,82.084993037307669
14.906839334493466,2.1151325350974663,9.1871183059813202,7.2590774981472617
12.967004445636199,13.784782314156319,2.5302827641903867,973.80147274100386
3.8763352237520561,13.392067357316707,3.0609316456026785,227.12395714448132
3.0725184064979518,17.241668603593276,5.568114530574773,164.03817178405336
11.739301504427445,18.082062577027322,6.9888400337138874,549.203242387361
1.1506372623935714,12.049692947870438,0.61982396666357853,269.53925875922113
6.3608255331730028,13.666507260903625,5.9041868447435952,201.21875791291205
18.016114634779818,4.6382784016617133,8.8055241248451726,44.016909874168832
13.174429686913026,3.7669993057779658,9.2577361980397228,20.193802433175676
9.7940486267291522,11.881783512704946,5.8361488840882414,236.91860339571954
6.3881072629512827,5.5139734842370967,9.6827572257144698,20.058687085201178
15.897348150383031,12.465428684647751,7.4073679001806791,333.48415739676204
16.272102073752805,4.3622450927982364,9.5440134783359731,32.443876640481427
9.3666817707537895,12.723087985074601,9.2086821381662514,164.65440128770581
2.2427274804874817,19.670875012106695,1.9880363924187323,436.51536202079399
8.4603469282322408,16.63962864703878,4.7653223605298418,491.56748326624097
15.331723677332093,18.032521933317334,7.192007405976887,693.19240493739619
2.9221386037045916,11.132920203246504,3.333269113110064,108.65472727168645
14.639653596403674,9.7167650799641549,6.307616732930633,219.1335679436749
19.559835682445382,15.265233167817836,6.341672240720909,718.7341727300701
8.7033479578007995,7.3066399093860657,0.79222932640334998,586.50381493389091
18.335735052406875,11.617424290766541,4.9560247637221346,499.32643520185883
15.456828676351792,18.265568564272314,5.4234704245004428,950.84451962174637
7.1845015469667857,4.1492112787741533,4.7935454748056348,25.803040878713244
11.591418471398045,19.451067393263653,9.7198968147834179,451.19243313672172
4.3106677894658469,11.037022519779477,2.9632192775155985,177.20852933048795
6.7150290973073155,8.7105816481329317,5.8208046998462128,87.530454334939662
16.781400893711726,5.6343459653606933,5.424446996474483,98.210916377079869
15.86515883893091,9.1557535851889789,9.7590669450294794,136.27755048870404
17.193243200043945,13.33931980282248,5.8454030144553322,523.37227952548778
16.512829702327632,18.2056472173456,1.2673179781998387,4318.6514255718394
13.737537644674768,8.3698571262912971,6.5228591690873152,147.53905000905965
11.338305922662519,2.6711181435522935,9.0129794770773835,8.9756515270034996
2.9150951476127331,14.345827339277635,3.3238407874964322,180.49439529995314
18.94219049644548,2.519450601468213,8.4679482257794447,14.199194268732453
10.746353326457969,5.9205306404211893,7.8626575292233287,47.90854947552166
7.7349287436362566,18.300775712579252,3.3140660958995931,781.68926618566309
9.576659910062979,15.158645663146075,4.9397244806725107,445.48403152664127
19.331832752433275,6.7811412909549134,2.6551670003583454,334.80102131860423
15.955382971955894,14.347176600576677,7.8343744783553682,419.21401595983826
3.8480961165448355,18.699375010642882,9.4145555210257417,142.92239094852775
12.270367248500827,18.629252249729429,4.1841411232848555,1017.7522796216156
16.990655364263368,1.6712292005889489,7.9585937639962747,5.9627393317389519
2.2938298421982717,10.71978725144683,6.0944912340432085,43.250992151168283
18.327021712233673,3.7459953646278485,5.3114722193187784,48.418513422634256
13.960949983646934,16.441674683348239,7.6870542920187912,490.96114679167471
19.170248547806406,8.8092878848623286,7.3309641385271975,202.93093402548564
11.988361342301589,18.671177328949916,5.6063667071368366,745.45551276354479
3.5167026994082824,4.4562241963715188,7.9665627098560226,8.7659449823565598
0.89034294469168618,8.6994168402609908,1.8740031985225214,35.955660880435012
10.851965737997908,18.354476516049903,3.7178029677052096,983.34530680902878
2.2990019752666475,8.2434850927401992,6.167308026076407,25.331763131179759
13.077122314860448,12.566506749164429,6.9106071364341677,298.83063605110175
15.261455027489701,0.95433164670996673,3.4406306652631176,4.0397690445482688
13.209563000566858,12.565265131338998,1.8209169923929178,1145.3589541877557
8.103238304139694,3.9049754851459535,3.2523989940305751,37.991935263248095
15.56185269599067,7.3109508363128617,4.8951941408088677,169.91789004415568
9.3779968026750886,0.87716226039162004,9.0179857515262789,0.80012973748049587
15.568680898897462,8.3694861710776216,6.9884075284336058,156.05266387088869
3.4206485319479976,13.235858508179005,5.435836696515965,110.24179698055399
5.9850968011854588,9.6818159008472424,9.7591144940751686,57.487630223805006
2.9276134675332304,6.0333436734574457,3.2578231725596569,32.711642946357301
16.898555683786203,2.3892166235982586,7.3448002363526781,13.133505321221952
18.901412136214521,0.60237651100961553,9.5148147479644614,0.72082521825590962
12.21703455926613,13.949662152233261,8.2333187135151835,288.74751418547481
8.6112977547171994,6.3788450698332424,5.1434023027737652,68.124326132079077
15.286492005189302,8.3479688854271785,8.1242911535436946,131.12454611278957
14.312291593055932,3.9340490051743124,8.8645431026578656,24.988049103960485
7.3132924992795534,2.1923815666880926,8.3434919745906111,4.2130573881589637
17.952958619303562,4.2913921834876945,6.5817324127643371,50.233359045703359
8.4486190924446056,7.1028670789263719,4.3030912927079701,99.054120278933212
1.1293634964988248,5.4736300869592718,2.3001650347702842,14.710439119183381
5.9597795529954523,5.5647529876211657,1.0044443346844902,183.73678162865929
7.9972410027025553,13.413851519876177,8.0037933129811911,179.7841116365889
9.0494348718435429,6.3482557314947181,7.2918093866293656,50.014390233441397
8.5684826201774058,5.6700664114027717,0.72611170792952584,379.38204398445941
14.68670191859761,16.525638208411351,8.5107437116521556,471.27374891930344
15.047525034719555,2.3875814034915832,1.5539772156706411,55.199710849381361
17.263416393297767,14.299124605602492,1.9748406744430875,1787.3663761596877
10.208651431516012,9.4363810058047015,0.57593185923089929,1578.3677822168877
17.090252128875509,17.678350222193171,3.9460764767876788,1353.525489327641
16.00180101107324,10.400883054767982,3.9325277987941325,440.18728210221201


==> anc/competitors/data/v1/clark_dose__s42.csv <==
x0,x1,y
409.58241942238533,31.134917400974413,85.015431984048163
275.55137590082091,74.290932686088794,136.47312479071357
443.43916796455301,64.690582480206103,191.24225380109922
378.94721162374555,17.741188769727735,44.819826767858892
137.67093915505981,79.792426048630119,73.233988210503782
490.24894065470238,71.544001701542157,233.82914029586178
404.45588079614117,29.873590650482729,80.550329460562395
414.42572211078152,68.582760576265684,189.48306717446496
151.24545307021833,17.449367230996799,17.594249684271549
280.15437515822686,79.937331133196707,149.29862036957999
248.31920969303249,56.597931527457582,93.695690847724237
470.70599553944072,55.50875108911579,174.18867961702173
357.54604803226584,16.330850888889294,38.926874642177218
429.10464530833201,72.792337922763778,208.23686897007866
277.36567953093243,12.029965224312861,22.244663194500152
190.89548871391077,26.857964062880292,34.180427837627903
321.83391480633395,20.011531261664452,42.93592964807204
125.52690244167013,64.373755848455289,53.8709211346196
431.05246879703282,23.874295904902851,68.607161270661763
352.66575964882594,73.744675899161962,173.38148097356279
403.23509603414954,55.938832752924313,150.37667064775775
241.81038725194733,12.531389734628736,20.201468030237681
488.27920975796133,10.380088389009032,33.789209038687467
457.24844852887907,13.616054191007924,41.506131026156773
411.35339882950473,52.41476243534094,143.73993784412363
177.85548314078704,66.103726760159077,78.379401735564443
286.6884014908137,26.698697443917194,51.028045947223291
117.52150631489151,69.458619004615116,54.41921021316346
161.71579682701912,14.006235810728228,15.100197231193636
373.21958129698186,66.06746975491734,164.38448932854175
397.90486236312688,74.945680112059634,198.80833686466684
487.003892973684,64.047587937306645,207.94283107361801
230.33014325526077,58.8684548785046,90.394530969212127
248.18388241394754,68.658615305876822,113.59974471852128
287.82232451032314,12.810590968294649,24.581160472303448
175.78854363371428,24.124747750333878,28.27236181707945
151.96860213418864,18.744657551395015,18.990662703797092
290.28197049037351,45.317169313509055,87.69838136914197
190.76373962035365,62.163168983019119,79.056523879018016
367.92559787300416,54.10082912034791,132.70053266352826
274.8607675489323,69.579176983335458,127.49723994041724
433.07127842313497,20.864909470876363,60.239953458236023
380.10604080089962,61.423476435461311,155.64956293407033
224.94665655281642,23.512904360823285,35.260994812088903
432.90392055808042,28.953112592246018,83.559439690285515
421.90574299872077,59.693328809691273,167.89972162346493
254.99135161206979,78.614334942907732,133.63983682117339
215.33124157209764,52.808052418394873,75.808156615049199
372.99820158999017,13.815022049390691,34.353189195658594
155.90099344372391,53.141627894927296,55.232217213572497
179.96328099004333,12.964538610611697,15.554272699251861
102.9449079004022,71.890199795677205,49.338199979383354
414.76975100085536,59.670479957043447,164.99673409256295
365.94034263681283,22.118949249575227,53.961439114372219
382.06615145053405,16.420470407693863,41.824706224499842
412.29161240878716,22.84732602162233,62.798405897892735
283.56631021533599,78.601902568793477,148.59234324892071
327.49647838115749,42.09924497209429,91.915696472443543
155.91879925106298,64.885666383898553,67.445967941216836
145.81202941438937,54.54858394754438,53.025598180484195
367.36118471618863,50.068920497104614,122.62251967518009
288.43848245725303,20.159117826553477,38.76443569045361
326.0944425924755,76.221711749066657,165.70317737504155
405.99954296641022,31.093984276030255,84.160956033820199
353.88732800023632,50.461205106527949,119.05054028547372
321.43176026319833,58.984316121234627,126.39621705846263
323.68286429816544,55.446320867171622,119.646826353875
221.58003922504489,75.841608678686285,112.03324417275874
112.32713382717576,20.390729294404061,15.269547855241587
274.68695569294493,45.584691691285947,83.476801245872124
185.83386912781168,38.282407351853621,47.427785851479605
263.41145748985446,43.19181106378327,75.848119359583805
441.36122930726646,18.345226833842123,53.979145782034742
193.57579434613629,19.386622691093574,25.018539247448462
123.32109667562641,29.465288204688015,24.2246110351035
212.55355680879862,31.329322263258192,44.394392529764062
217.43750310667343,39.953224957694502,57.915529839068803
364.766605890758,52.769128292563977,128.32277215395021
322.81286093651136,54.424038219278408,117.12519654188868
413.55928364256539,38.826762760989915,107.04778795729882
365.72541613095501,38.614817660008796,94.149468383517785
262.55474457602821,25.233996868787337,44.168704016778371
425.60815386641389,51.181437388630577,145.22158052803007
166.78916796308158,32.192863792206651,35.796139775006417
109.08482925354419,12.524188399415459,9.1079930205963624
136.01914431025671,39.288003090980226,35.626137080625675
388.94374023858012,43.189287256311921,111.98801949138935
284.75089210055495,25.791500774294768,48.961019027283925
164.50871161344071,50.072055318548095,54.915262055275186
300.41791004134541,49.604033030234469,99.34626621709937
160.92484108526736,59.140152677725993,63.447464476143359
378.52815003109441,55.356393754084706,139.69302213417677
278.46251022961229,55.670313956472206,103.34730246393246
252.40849043859299,32.134990627683017,54.074296497278695
220.60483565915061,65.120255539016767,95.772288475111239
352.11303724755538,48.440106851977561,113.70928765497291
244.72504422135617,40.199273662592304,65.585126831628671
135.05996772644039,53.820873665873997,48.460303068811783
147.20236084820613,35.246013411517801,34.588642564419708
484.75906581980581,45.891747122473078,148.30960309285874
463.43227628304282,61.569398193755418,190.22164236206092
379.88285352429983,72.048202070659542,182.46584395931677
206.34798458380783,74.474003810663419,102.45040393478148
487.67055093908954,45.254304762816943,147.12794490698937
411.50036158631787,46.419258031839838,127.34360976447124
386.75607566359827,65.990928753468552,170.14928422725072
279.74460085751548,32.011548422094087,59.700385574464924
208.89662473806362,68.616765364154801,95.558737900104049
138.55638486139972,44.589915256219641,41.188116394519781
461.04095861753666,18.10997070346879,55.662921691085039
282.31051593344444,15.044140295106059,28.314126723243419
180.94534591809213,68.939524772762411,83.16190771624251
222.382649660261,13.889754183481454,20.59226892301534
331.68782757675842,29.642800529355913,65.547707405821654
170.70911317569266,33.389102835108204,37.998827564755516
442.64571363695018,22.109611163411564,65.244830744425286
403.40781193408407,31.972535886139248,85.986471625409436
387.78518238037469,61.988479670755993,160.25475929737507
272.83721591004149,11.027799049204955,20.058626601336549
350.92353628097726,67.902139716448048,158.85639326893963
333.63918756509423,69.958361650219075,155.60567296242758
359.93864062192802,36.058310123408376,86.525194192956775
133.77772845595564,20.752902934244435,18.508508089401047
266.32296086824385,52.05882855615566,92.429742402717736
116.645669544757,18.377078910542604,14.29071115864717
297.59632769780757,35.544355275477677,70.519130669122333
231.94448493311413,77.090042663068061,119.20406825971409
157.80967554641876,79.682513080854605,83.831143573419567
141.36118708902066,64.047342394820987,60.358722338859032
335.05782887108478,31.767305694453636,70.959229833784562
168.23718741475443,58.136553441626475,65.204868246711996
470.04804735071889,59.37844558388089,186.07148267616085
332.42445588015801,37.148918661455482,82.32806048380391
238.74792181393482,54.862204421031159,87.321581944349703
336.36619659256667,10.750935148297337,24.108341104307446
109.121548411879,24.634036102156902,17.920694420676597
483.42368529657813,46.756181207708281,150.68696953216633
292.92137477716005,21.46259129808071,41.912344995427425
413.09409090011451,21.613480751357354,59.522674547793926
133.09199996897541,68.541300338516663,60.815324950182635
294.66333233526416,79.239310187852382,155.65946127933486
296.28279774180839,48.91785996199139,96.623469393872014
475.13058198999312,68.73488116171994,217.72029392920672
328.69122095043019,79.322516502839079,173.81743198785881
289.39576042278156,19.911712199814229,38.415767289232107
206.79026523675742,41.377192927804572,57.042671335287935
232.62759893702088,37.480090108934391,58.126022466563953
308.26896098861511,15.603449855232952,32.067061831404132
275.56458412201869,62.873112095632109,115.50401991393284
108.64483195213217,40.364531912581512,29.23598524312596
430.51676967774313,42.852885393328087,122.99257193937434
458.46430873590668,20.547108166926812,62.800771615146687
156.0996355994443,22.664865656160771,23.58651513224704
321.61445741561977,73.497253550935056,157.58519548214807
143.43029645417744,13.125436228199522,12.550568062007054
368.89603721592465,26.299659946059435,64.678935561518031
212.49351353560331,30.444153122016985,43.12790042342197
363.76905387676072,44.313827968111049,107.46666182411529
390.79784571475307,51.051162111035715,133.00456116151588
407.45899676706279,44.530298309546659,120.96180449963943
143.09637838235864,15.888073418981742,15.156838438195372
466.40473805504314,27.056721783899949,84.1292215749869
192.08559635795234,69.051186933377892,88.424922808815595
114.96502247047191,54.631209033492134,41.871187827496477
321.94098775659336,55.440433509399206,118.99031950446479
248.3689135449755,56.914227874594843,94.238166283095211
431.91589725296524,63.403211332767036,182.56569941007632
423.30058882572075,14.067593720501314,39.698804701661452
226.85555712908615,35.662586945282868,53.935040200910798
481.15975802789796,47.766920468317508,153.22346596182334
216.36713525604745,33.691953830812821,48.598876877013225
306.02285169268578,69.113521130103067,141.00211217837889
202.3860362270411,43.780075601110575,59.069839777526418
474.41742801958532,63.803931262156539,201.79797977953811
165.84312703280727,69.641086181681828,76.99663668220893
117.9642477569316,45.335403803244866,35.653045376043444
274.03882400121518,73.668657070994499,134.5871476632276
496.95022562233481,51.098675837588644,169.28998990994816
456.67090650196559,69.519200918360525,211.64931001786655
399.44320778277967,33.841355691406704,90.117997820623472
456.31699635140995,44.917187097203964,136.64317267166945
457.3786558791453,47.19877287032044,143.91807529714822
307.54334415457959,17.348580112724939,35.569602294673736
226.37162073231718,37.898675469107843,57.194563930333693
408.80497284439519,74.213637078617325,202.2593592707197
364.66450526710446,54.158256825531964,131.66395954274265
249.46309154948403,22.425460770587726,37.295498488349928
137.78666722460611,33.719894492672353,30.974345875404488
398.71584453961037,23.412210676388987,62.232129015838119
204.98420636914585,11.737619225900078,16.040177077895702
474.72526021351172,74.922232095281871,237.11650751473204
196.3882300022739,41.374512977981006,54.169782473011999
149.10317296459442,31.52745506945503,31.338957242362884
432.44506884996247,51.893403409041561,149.60697606721234
161.31372664979762,10.512011940511094,11.304878804740101
171.70732326309565,29.46154746205697,33.72508969265634
339.75311660833739,59.212342598922483,134.11718626443022
449.82481633498577,54.36388411484841,163.02816124812091
178.5738662858293,78.726416327977489,93.723203616765204
224.1294691600379,53.425039676063086,79.827505216333222
410.96193529647104,43.425411153941297,118.97460672579116
488.73057042438694,63.300279422880536,206.24521113578325
300.29647448093692,73.232951037483716,146.61064674927621
157.55900102050032,60.448716270284613,63.494928990118048
105.57451508328062,77.424785648456577,54.493894668418321
191.8624119995421,64.740361951672412,82.808279985141681
152.72888711460843,70.676100678334848,71.961881348014018
371.06346944514297,17.987284982854604,44.496162477576988
148.73300185141244,61.268945209565139,60.751427608588926
302.5319726482532,40.806208966915804,82.301219300385839
377.70497425715462,48.717266168789266,122.67169176107666
332.44664368836095,55.787168663764973,123.6417132209678
179.91026066402304,77.88705816938986,93.417872917392373
421.64981047290507,78.920465700213725,221.84532936619019
386.16285184632068,30.175977184153368,77.685609377881136
395.59360156621671,61.362744820654136,161.83139483727518
152.42310062292529,62.498847655468801,63.508454300042665
149.50152146013784,34.254500291913416,34.140666069985279
471.02502040260305,18.670884240495472,58.629690868760129
259.03127752997625,12.866287220000384,22.218472104428709
220.37947671237589,64.414018927042491,94.636851893884668
295.43361814061336,44.278981927183416,87.209998922204178
365.14568510543296,78.987811864644826,192.28039118863185
482.24930281878795,42.548141933555712,136.79207855794721
214.57849075282201,78.454188535168811,112.23054246075917
469.92337172481086,38.810320153584186,121.5858433619444
109.94379655450253,65.557750539198082,48.051119919016145
322.0792169307299,15.937349061828243,34.220592705235624
353.59004467243403,48.882319709643475,115.22867739883358
142.35896150030132,66.1441850890007,62.774783323692368
156.13583882556506,74.729116705392201,77.785955476599725
267.6457277265215,67.580816343220221,120.58477847022382
486.49276485727268,12.587950904082195,40.826313594763683
338.41702129374914,36.089163891471394,81.421248967557858
473.20928864008448,13.408893061969589,42.301418315370626
421.7443662451883,17.64976037801906,49.62458003338056
286.95264062211663,57.271394006723888,109.56118494892723
413.90537970087496,59.928073741818871,165.36368077899715
107.13471359079509,64.160447792613837,45.825407987458959
143.65759870629398,70.581958363896405,67.597564336966528
431.77144595309454,61.760202793355688,177.77528041629023
418.72683533006472,66.061011447464239,184.41012174733251
193.05629678657348,13.427459687629547,17.28170428363174
312.30783623962139,26.417460530890899,55.002532915654243
342.40632828000435,53.532844136267201,122.19989735390008
447.09558151040449,70.068771323737622,208.84958707137352
341.24286293549028,10.315008745776138,23.466154104088467
265.02862770947212,46.024053948144484,81.317945730022956
249.67361736287307,57.410117955507801,95.558612154539091
270.35283454940395,12.072510239002925,21.758915754940954
360.77241023198968,38.094889028737157,91.623899549451238
446.99625270092997,72.694441696858775,216.62762020454738
281.55875283051989,57.012896619910109,107.01653378371502
199.13582518054324,26.63608543524181,35.361325684842178
194.66494519903245,69.694679074233889,90.447405884332625
398.40571209737857,34.362199638665999,91.267310775166749
426.62750536956418,69.73412698008417,198.33664421758485
142.11123194164998,30.926055578323385,29.299599048876487
126.62354278207127,51.32241756182043,43.324175572123302
337.77346550258073,37.78580474234839,85.086948097512433
158.46929767707931,29.237753552854691,30.888575141176091
429.8656761825365,72.059029352030848,206.50468918311989
224.13386956962978,23.131557735764392,34.563770296601177
157.54877318845706,15.936811386503416,16.73883388319631
468.38818899498011,33.934885698196226,105.96466437286522
166.21268909411128,60.234740334909731,66.745187786339173
213.88803293517424,66.520212418339725,94.852515897257561
161.44535807682345,79.912035904673544,86.009515008519955
146.19602546614198,30.745343990781542,29.965647286943955
108.45920653457601,38.555936579189748,27.878308590509036
122.15816366570405,19.577489462073842,15.943667745810753
169.85658837434107,50.241035073612352,56.891805426662707
121.35277305087016,79.830602608404206,64.584433339012534
336.45752644438846,59.061670708446094,132.47829089491177
372.28581071980256,51.664898828936025,128.22739164191353
257.45218273281131,37.465836504525583,64.304409240005015
227.19643878081976,74.070913219988839,112.19098467216405
301.81049480889203,44.784161729124463,90.108866740456662
450.00197689384345,19.405683931914304,58.217307548923529
440.45265072888242,35.576492423939342,104.46506927840058
117.39002480511678,14.701666819343682,11.505526883995447
172.59936383860963,24.138532638214709,27.775302515689162
194.6979484417584,11.236814669993855,14.585231755120384
199.75503033288473,41.729594155011441,55.57130897475519
328.49306069710906,54.417818546625803,119.17250513894011
266.50497028127688,34.03047236652354,60.461933511321135
119.7016479710376,39.426724005369394,31.462958916946565
249.44565538382864,77.144649099120315,128.28931702590367
309.50117948705486,62.637418510244089,129.24236605963219
140.66876116148637,47.859964586146589,44.882679517105665
433.38342151542389,29.917861257827767,86.439367175607615
120.78474658604171,72.789775914109669,58.612630918936652
469.93674760722485,26.456798181646164,82.886811263890252
139.64525663195019,32.773991136167396,30.511549353755715
437.42998063910107,73.63453700960639,214.73302732320863
461.06125757104684,47.067943869955066,144.6747026130995
491.8282722346371,61.96225645925837,203.16526358744349
420.81035210943742,51.352135591463629,144.06340173210256
411.79101630853154,55.740744630664658,153.02358587503815
356.99331039821908,30.956830406037788,73.675875773917838
411.59854183125162,26.896044313866405,73.802484137440928
153.82088336525882,32.574464301806572,33.404219160359837
314.42721437905493,20.880909485839574,43.770174688891473
305.68914807616579,71.202005570356519,145.104536160778
443.028857649023,29.827285327507987,88.095654302782194
285.11974623740633,49.304257609006925,93.717449452691767
254.03579844014138,65.438209759896182,110.82431909899118
355.82530849484408,64.86768765629995,153.87709981100079
206.58532700033842,40.687038100893503,56.035633804988755
155.90736438158274,43.338011601070797,45.044767775076025
291.15090960949829,79.62912242545174,154.56060950384247
266.75574743795403,57.221823388531682,101.76166845180246
193.02797621154949,67.024691018251787,86.250936423050405
247.00472404605119,73.178777845346232,120.50335885144688
246.55697993049895,65.131288536053745,107.05715866954228
230.99822576501819,22.962554146749731,35.362061779548988
251.78563189077158,49.351951361630057,82.840748390870985
374.29733818237816,17.132591012018139,42.751221413104837
218.75058982851414,55.704548859479885,81.236019460950061
479.54317068613619,76.87445997314677,245.76414853538179
466.53920781527114,45.89124450100779,142.73376570104728
292.36417132003146,40.3080745007437,78.564245326106814
231.34448200187552,12.508992599271423,19.292576088291611
314.17391593200125,77.184216563045425,161.66178377170408
439.42419550944982,17.210187889111115,50.417153118260856
361.03493622404079,12.875536531339286,30.990123402949241
421.75673117883099,27.224662805345694,76.547898614856692
313.08891042629608,14.587130374286769,30.447125034211822
353.1670517070483,41.858248968823361,98.553029186259607
215.2622456729847,46.126146087997867,66.194785274283859
393.95726492411632,31.879896432000876,83.72877869610106
180.96183725028735,13.567233780242024,16.36767700851172
377.9192515273993,17.812025777445868,44.876716333327231
444.28762733035762,36.915306459294968,109.34009279315457
152.84113492061758,14.236991557857529,14.506652983721306
345.75189621676793,58.87328079269394,135.70365647050767
138.03829929197383,24.491437906736838,22.538376239072882
390.28625130857074,31.145009814854696,81.03646085072188
133.79728752940809,37.58880440246682,33.528533803490227
474.37592908025039,39.162674314840352,123.852200089131
154.96317201512085,10.116249537236037,10.450974114577297
483.55209836363213,17.844925969908829,57.526342652620585
420.35367043403869,70.393519461861473,197.26782853708937
337.47280178654165,10.08631437583357,22.692378480749522
413.04964185181876,45.571714906901256,125.48920347245837
418.04593559323433,44.265140455504564,123.36574703924889
478.41082512693214,33.316591270744652,106.26011946835796
201.35334153567487,40.192891410251477,53.953153276231056
336.03035814332367,64.640679626860901,144.80820483761278
138.0196790257605,68.884259435046943,63.382555847682625
346.46628000964853,28.224398039067502,65.19201462738225
168.51652163711552,32.574330867741089,36.595419549921672
325.98024458897675,26.97379971198329,58.619505517375885
328.97220561353987,43.590438038574561,95.600283634734808
286.39406119249094,57.828085036116903,110.41080082985491
309.05271020524913,25.97770128243944,53.523193241601902
405.56935600263517,33.151501943840671,89.634888625890468
419.69788660482664,75.126923231240539,210.20407271516473
296.86128623017169,13.399850289287066,26.519311947796645
339.8373766090449,42.253872366769635,95.729634244642725
472.49449427604071,59.809062911774447,188.39635289081846
147.89343540044911,20.531780809023182,20.243437324903002
146.84142636004421,13.31618140038373,13.035780470009586
135.08360476430738,19.674376014697152,17.717904223691459
363.1453140162111,74.317623547147804,179.92064493311702
267.44332031615181,10.64818472747864,18.985239192377502
409.72856645673733,23.182538236794628,63.323654390602414
368.49256532343702,12.189845903115119,29.945783918241862
233.45510333129528,17.744062729354226,27.61627998665584
459.34661894461431,53.41045006398074,163.55939768799809
405.0128588282609,26.914723611736004,72.672061030411299
208.21397636407028,49.844843530147372,69.189287151045917
245.67680710882161,51.313676793628829,84.043868504485104
225.77599208170517,69.460473316284535,104.55004848965966
163.04465944999987,10.331897503831174,11.230404733229715
159.11334901687667,69.73586215396567,73.972710492644936
474.45098535029763,53.338336049888177,168.70950730543163
275.16161487950131,21.392044027347033,39.24179586758801
253.32792911096394,64.10561716946988,108.26495494614706
391.87428347095118,69.884407925341009,182.5726818768978
321.19722610115997,27.798443862791011,59.525220391048585
474.45599473538488,74.315557663187661,235.06307890268371
412.12059756375686,41.812020120906048,114.87729811717084
291.74782564981615,52.239711803332504,101.60548220796862
250.5437893923305,78.925467353235049,131.82857113493452
494.65261796972879,35.30752550474395,116.43306616636376
387.10409440145736,66.921154207407909,172.70301863839276
480.47786400153643,32.287938247992173,103.4242640160586
147.39143088681655,65.94494655690437,64.798133551845211
440.21347167631302,52.051374320384973,152.75810796733305
354.82955359648304,25.144898665778101,59.481021125378973
148.76867133404502,38.98182656524655,38.661830295239398
335.30319998768823,32.234494405449318,72.055527494215937
374.4385460421795,15.467587515625471,38.611073200873122
104.92107435544114,12.088433906978825,8.4555431519664062
281.72718473669863,34.253505878502665,64.334291856750085
430.15980447852849,11.332390347224061,32.49825877357511
218.14361013763596,21.584143030724253,31.389619216328555
283.41923271942045,60.762832459560812,114.80903569031614
276.92565082715726,59.566386497851155,109.96973565559615


==> anc/competitors/data/v1/clark_dose__s42_holdout.csv <==
x0,x1,y
242.96339273019046,14.210392878645919,23.017368438831671
248.88346353610854,59.775274608824475,99.180515856441616
330.40146493678134,74.048775103788415,163.10549180710638
398.83675691358781,28.632091874022699,76.130204444580698
173.84294052698638,26.073736302119229,30.21823326190426
333.84225847632177,45.795581974019122,101.92333676296049
313.90893787138123,28.245185417366809,59.109441028972277
340.99686742664977,52.897248032829616,120.25197249790273
205.66546383714615,55.302652843378844,75.825638323054534
105.86591210911797,47.373171434808611,33.43469335631751
192.6635883156211,68.261624705960458,87.676863734030647
455.74995153824483,64.419273552181352,195.72720533023724
458.25641715014535,31.676425553501662,96.772835215139878
127.41842135866155,10.295822843512562,8.7458499553921101
261.61860439925999,55.765749982491023,97.262384557982386
439.74693371353459,12.688713007145536,37.198817584421946
491.70696991586533,49.126092046140762,161.03761242543845
322.89031116351168,20.789392291406468,44.751288972483636
226.8472548083908,17.089433750693164,25.844607550497372
339.99978785535427,52.170094062588539,118.25213942449322
445.3861812181521,19.014754756107525,56.459393384149507
167.15552818432792,75.822974754625193,84.494862624108904
177.59178186106777,17.201795201016189,20.365983073050863
305.73735913939106,25.560200820425507,52.098055319395939
140.25806212102063,31.566371679128576,29.516254132709612
413.71567152127921,11.635500784925597,32.091926804812431
277.62515420801026,39.869585244805108,73.791998345322867
424.84866244540194,21.758282873327087,61.626515838944734
462.84936279290042,17.464918835419656,53.890843694691419
371.73764885489953,76.864699459645365,190.49001771378022
206.59302208116577,64.894864194695316,89.378840743526297
302.31172626029201,29.582485670073652,59.620882066602114
231.27940260363974,22.665464900185157,34.947034545657253
374.39559717136689,59.487047992552895,148.47792571422403
388.62123728537642,56.707747990615609,146.91890125186904
440.82574226318542,74.638403096120499,219.35019630790771
260.66772834894886,74.857528254108018,130.08627893210397
410.03445742217184,62.049175175726702,169.61533251114929
184.52484547810627,38.299168934768936,47.11432153085417
275.29229327959308,41.979138232682303,77.043554893174374
184.37478786724239,11.26983136832137,13.852485118892309
425.93074017480905,36.760194039952495,104.38197770937714
421.10920855062187,19.753829301924345,55.45679615451629
387.29842612614834,10.471287982930095,27.036755702016507
229.7953329786302,64.973368167518629,99.537178485320496
399.02705257744128,34.547924526788222,91.903709977281309
396.18817509242632,47.414014341825563,125.23247877262666
424.29049001739861,47.314966715764406,133.83526941992392
212.2020699876785,75.175477859323479,106.34928009374224
239.81648012651019,72.877191985573944,116.51434442322842
480.28866621091129,27.544909432327515,88.196718747686205
221.10352678126768,70.714880155482831,104.23539598861288
210.33936491223125,74.075090537174546,103.87271666270216
152.28697038305521,27.819299535117306,28.243445629211674
367.62749037483917,50.192885506955648,123.01523022395828
117.00491407610558,14.131140231429562,11.022752323838764
480.9180882892208,33.079468409865527,106.05676472864133
482.14662522381866,41.82350056853852,134.43373102778204
471.80894693593319,29.635616329727391,93.215659548840165
178.69143897416853,35.815225686319181,42.665828100486515
130.10620529665073,26.85024114013331,23.289219906951747
183.03997726090898,40.149284644655097,48.992827655996209
104.51278820539459,10.230354238424319,7.1280189719106772
251.84334688055264,28.502559512542792,47.854533215339394
399.76943373397421,14.452129821637069,38.51679836697155
362.4419911245015,73.457210236086155,177.49318360278787
114.78445510164276,20.8097886507589,15.924268340384733
481.13504236265265,26.334227072606897,84.468796387776223
131.75397714157054,56.429979150146316,49.565827886984536
395.84409599814074,61.018294176505762,161.0248766509836
240.14387946643487,24.865909791400426,39.809306958462045
319.19614696620658,56.346140621134815,119.90313988454861
105.99330555638198,50.66876325010324,35.803664702214469
452.48726756448144,59.235964567203212,178.69013165706815
495.60856290353303,17.443374864701681,57.633906325882734
407.7188277328728,33.945069839273216,92.26696054785981
313.55146217824091,28.482847212345533,59.538922602869171
238.32872700513218,32.017872893036433,50.871859253396678
186.36989728207737,48.350060136591715,60.073304941592411
447.49434086834742,37.705564403941992,112.48684460007362
195.20359880124715,19.112420605503196,24.872088559982235
126.53856583043054,49.509781914600907,41.765978653673237
445.25775170786466,68.722211863760876,203.99398364566474
112.82952735526375,75.635812536123524,56.893019863881008
152.04167851744631,29.968831026654076,30.376742483321394
479.92674647528224,11.994023626389835,38.375018241072929
357.65302618446623,48.269116123580353,115.09063635231951
340.82949421739056,36.84424147397651,83.717361242658782
450.94627882691424,17.307161338327276,52.030666683838149
350.91994819413719,77.496151343767565,181.29963609866618
271.74169833896281,46.313551855503427,83.902154915494151
483.78213299209733,78.886942430103801,254.42728849373603
302.04349593648658,71.250008371543856,143.47067742696694
300.55773899229843,52.472743903211601,105.1405951084746
188.75177703919496,18.922629359104995,23.811199451900738
302.59673899988462,46.494888928838591,93.79467846685597
213.74103037181561,46.91699499874133,66.853912353201949
190.69168414045942,28.324496109680478,36.008305770565741
378.06694711647026,31.467202622750253,79.311394865857153
305.15692273048944,62.93617808273779,128.03606954764226
256.76864753051677,39.945747153571645,68.378769808123877
342.17499176342801,67.372241082184942,153.68730691586879
104.16685005154629,29.126945152541193,20.227080854429143
225.10406621905037,12.270298791000611,18.413961010512899
432.79838336014564,40.599853090127525,117.14367188044405
487.14939783146099,10.23321062651746,33.234015963936585
342.86816294554853,16.864768407871061,38.549281083392493
350.11361363855747,78.104950246684183,182.30404249284229
426.96771780295671,23.761174310601284,67.635029118104498
470.44178185534037,77.345279833354724,242.57634175268879
342.99770009612268,26.012780319058148,59.482158816950857
122.58772215893603,38.106864133919373,31.142891151981548
226.99916527771961,44.106489399551805,66.747575180192328
441.26290055137167,57.313866665509963,168.60322031091667
202.32988546104275,39.053236014104336,52.677578464112003
315.12027166519266,76.158300669450071,159.99349597677687
325.62333467041833,65.827983931110509,142.90085094852611
394.1846746708128,72.09832364588496,189.46702833776089
476.9259818153011,31.987467056663554,101.7043608785591
341.30160601836042,43.749280016378435,99.544663544912808
290.23334974211627,49.562756898759098,95.898433047873581
111.87232207119422,37.892524316387814,28.260831229423307
158.79161968217463,51.267030991978324,54.271832583416547
427.31939238206684,70.168755708993217,199.89646702515108
369.3354357496504,44.031515349239179,108.41599272152447
432.89176945451106,15.234602966348653,43.966228233597413
480.33378055562184,43.262943547063237,138.53768821283552
106.76231112106632,45.9774892869466,32.724420105456574
175.11653391327755,30.473288298594827,35.575844158599772
449.66540802779235,17.168716397800555,51.467852428869577
420.60489101164416,50.430543985350063,141.40888971077393
195.11370006366215,24.451762016656783,31.805825067640118
385.57344067456802,65.030003651574447,167.15894836678186
280.47927084458092,52.337412722299931,97.863729054950511
300.32546873001911,26.035598975434464,52.12768977309441
256.09613079314556,53.634103832733402,91.569909800805618
386.41570898968075,75.861026251949156,195.42594829221144
307.15987488810811,29.449778920386919,60.305269391123268
406.79856779880748,79.565668850223986,215.7813342281687
277.4053127599056,23.294558539823388,43.080228648957579
182.11093346308957,76.238402632562853,92.558977794339242
404.16371321518614,28.90623099899339,77.885664370727255
201.08910381331299,66.440912546197126,89.070290403023222
314.111610130852,39.997172370485522,83.757174759829567
431.50416599458816,45.1025591397024,129.74628110532583
438.31491394705051,25.021340575551179,73.114844941417061
117.44666044511041,79.029508367346537,61.878345562425068
481.96587421145563,56.14184615572016,180.38969308191145
151.26209747433862,20.60012009218319,20.7734491557793
344.81467350298055,56.377067643997904,129.59760115147057
267.43236170128807,79.47462902829038,141.69391824246296
277.18999359732646,37.963113513959584,70.153301279126893
363.47760818719371,79.568886965332496,192.81005813517487
147.24844905269853,17.402786480718532,17.083555456540491
154.52220937818257,52.113958240880585,53.685093112154746
347.0370989916791,72.778699940147845,168.37939263743198
242.2604528333371,10.431501225759105,16.847601404559413
488.43232897695373,28.29655969932702,92.13969703985137
127.66850026787866,33.380301612350763,28.410753635588492
117.69383685061482,63.21657692082934,49.601343269162868
154.5681399819062,41.560183878963969,42.825868796516424
300.21439749841761,39.585818168741085,79.228217006736784
173.16351122437095,27.914555548281154,32.225216353387395
392.05357133080258,77.34035736173297,202.1437554111196
244.88494995641469,69.163009935490905,112.91320151258469
415.53963436983292,40.966525356858291,113.48809978794256
484.60944680107303,59.107927583379748,190.96173391826363
237.7600128609929,54.000438320435443,85.594299397106568
263.55209905550419,12.359019622811569,21.714970425734364
361.96465441880565,16.969691537351714,40.949523552741631
220.47982616939913,59.787574253284049,87.879693189694066
142.13352126180081,65.871754129592432,62.41722910753694
390.77130767516888,52.066295396787879,135.64009558669616
258.66808478524536,79.204486529117602,136.58448557923745
374.94213861992233,69.179963238205247,172.92322244120189
326.07471555800919,18.029551151832447,39.193205089815613
499.71177928414608,23.102501402983322,76.96394721332851
296.71576547156189,28.441685385791558,56.260643003643189
193.14016960511458,74.678291562862498,96.155852655143065
278.66394202654965,38.800672652529585,72.08232263090423
322.72608300691599,21.016913761398776,45.218041700735846
217.00907882927544,18.258234974110859,26.414685018535049
397.1348944821728,70.217894068548077,185.90650634448818
337.35585222528533,51.417841238176464,115.64073100326294
357.37169172058901,75.187148552258861,179.13172315845321
143.78804799350957,21.437041859672579,20.549269358383164
480.34466216194988,27.645557279162052,88.529305810252865
279.90934370929108,64.211881594854987,119.82337090369711
119.05680549607962,27.409687969986773,21.755399262339658
130.75867451150694,44.753024785965991,39.012308009290194
434.85142317879115,53.803899479488599,155.97801507482825
175.38198091638282,55.808546098575647,65.252089112209759
430.2453976281119,35.415418133344019,101.58213771297628
432.24145327560603,72.443970154439143,208.75524627072934
414.17006851801847,35.762733207487358,98.745691086244364
340.77806633193165,61.862783558087159,140.54319839223839
341.69683630532882,69.343524053076962,157.96308524799247
207.60627348231196,54.436185562899972,75.341957515368634
116.69710885870489,34.481103463374922,26.825633896224861
384.26196019364011,17.293861909303867,44.302488510581547
105.96517069396398,75.753880048728519,53.515152200623938
108.53809458352228,25.528714623161623,18.472253615763098
356.00965554731403,21.905041395314829,51.98937494597125
480.54597063845057,22.371887581661845,71.671469552959934
190.55543257195478,30.377043121744268,38.590070615472683
102.85423836404934,50.88802539275342,34.893660624147039
444.81915657237391,20.506403543547819,60.810940857157874
315.37356272811905,62.858926549743423,132.1602907683849
231.5754200751189,49.103281690582328,75.807420563756651
191.18212651471816,29.604243927732071,37.73201538642833
367.94944557817973,66.883599521802111,164.06522241546728
424.33105038978789,57.477167938983662,162.59564696652785
494.8789449576376,73.385347462320908,242.11242218335349
215.2747444087797,46.474366462575347,66.698382411939136
476.3137395377172,34.928240141318994,110.9120045145537
260.23367649211491,46.563841378126185,80.783197556169625
107.94649065002662,41.149047839475791,29.612635385743143
164.89424775530796,28.169303137317495,30.966373670794699
226.38095195401044,21.596719408284088,32.593905991540034
135.65549343882415,38.322442559419116,34.657665701193302
303.22162552096052,39.446442753206426,79.740096617645108
128.22047659830176,64.251690663386512,54.922549327373829
121.48853087811098,41.412101942067068,33.540636170108627
345.60084321824684,49.610347160505299,114.30251874013726
124.84238707075575,26.92451145195583,22.408801869173772
416.03455417236097,32.942915175378374,91.369273520842981
102.24884185267933,14.405243171048181,9.8194628723059623
114.93478497036645,39.124464807133336,29.978412997923598
285.38697457422978,51.857478826494763,98.662993275603469
454.17982530869068,42.677016139304378,129.22026489896956
154.66229327608718,51.245096575811907,52.837894370464213
124.87374015529981,76.298558101826117,63.517908790876533
207.91967783416183,29.252554910863918,40.547878619286358
174.55507912427444,37.659624817280658,43.824525265139428
387.19510468243988,60.51187212067839,156.19933773530988
131.6524487505485,45.342452002295488,39.796298923042748
346.77321794038124,10.883110810697385,25.159809046848554
113.83034513303518,69.094259015035902,52.433489002619091
438.40595998621552,18.317705214373134,53.537274261678398
251.8365137547629,78.434673974508087,131.68476567487701
172.11301503780953,58.050104006585599,66.607856158879159
286.7816241038251,56.809874800118443,108.61352106875289
238.66398822412006,24.347956305418755,38.739869046385678
258.44825261632479,50.539391740683172,87.078783224476553
341.0680916070562,43.659293829386762,99.271946848671121
359.70058260835918,17.617397878778036,42.246588540264867
147.94126896780378,22.93904063893541,22.624205206854167
304.02547481715078,25.028815163419498,50.729316094462106
443.64064613606195,63.001837762120019,186.33450675030846
356.6379613760613,57.149392373829109,135.8776186005536
348.56558485819528,62.189690944287427,144.51457330763972
352.67401438245292,19.708600773740109,46.338075684906947
139.77131757508999,62.110664721204209,57.875262956982482
299.05840241754811,33.9229383352383,67.632931625635763
434.20560001602058,59.665580849245757,172.71419555300758
401.30794394568551,76.366944091247291,204.31107545782379
362.10911600483405,68.548944503563305,165.48131798166492
370.80268463647451,43.682586582343546,107.98413584398817
133.18243292050852,40.873756938658161,36.291109277946731
321.20723384580396,55.020786228561867,117.82049698998441
425.10819907038785,45.734507660124628,129.61409457844292
404.32395730454107,62.297257434484649,167.92182436753717
457.58958040997396,25.976500652622711,79.243840227686931
451.79775401786122,26.634766168795675,80.223516892352009
135.94319050612623,43.68354671512337,39.589871420515202
377.00901223922585,26.08263198168871,65.555915466771353
260.53539884933633,37.068160814912126,64.383787083496472
231.99676839924334,40.977789854944646,63.378098816603035
207.29595757025334,73.30557648898764,101.30633115682762
488.90510940200033,40.093993201005674,130.68105421533826
315.47521681847689,72.700992577369064,152.90240930842657
356.34789598972446,36.211712340909244,86.026450019120986
146.64842276331382,34.265848573052693,33.500217652564828
256.9289488922899,62.455930316605532,106.97824352223708
222.50071729040641,24.98600115981975,37.062687868525472
298.14025974834664,69.679868150516995,138.49582659750453
179.62392671677486,52.248204476726841,62.566851013404339
466.8104464129438,53.224124920010141,165.6371834256548
299.44223147579135,21.930874512068478,43.780200014062281
419.97125390548877,28.925241898553963,80.985134064368594
493.00285535176391,25.464172386229713,83.692731303871909
416.61976912112311,53.009150629360278,147.23106731007277
254.51105676388863,35.69042328082746,60.557382303692599
416.58958885889399,52.570236528391355,146.00142147718242
308.5062043757838,68.128850441531029,140.12115372134787
138.14247745933287,61.985192759962963,57.085253957703912
102.55955828309564,41.892563886921764,28.643218983927067
219.3421943668003,64.619894229333738,94.492462666750654
146.77395174039435,71.445942893135538,69.909355828293641
368.74940017311758,58.912322240081046,144.82588992556867
182.77779824233332,38.285695706662693,46.651834436265069
438.16413917332483,58.851173492920303,171.90982515243613
381.75868576110145,59.719630823465131,151.98991851536141
245.33994462531342,47.230678442853218,77.250480225237283
432.89001097898307,53.028988408628422,153.03812916277016
208.05565006136948,57.542132651120042,79.813105430975554
125.54476652863102,12.120224944107207,10.144205405882861
250.73169427912038,65.561698359304671,109.58930472963389
271.79396647360329,58.869775688017967,106.66966559771801
248.34526553612784,69.381207002792891,114.86996184217101
259.30953592190076,55.857806540084283,96.56307927683045
303.50137762544136,74.873100710947355,151.49392808573955
120.5008077973861,15.723449432767937,12.631255720065925
321.96186138163716,74.65852979857226,160.24799481309833
155.40995676135182,58.482459730389252,60.591710253315284
200.71927221677464,23.708531012317547,31.725060600808064
155.63156639263948,43.162458209675158,44.782939870190582
151.98018624902562,43.619007362848151,44.194832420021882
225.03064974228272,59.320585450350414,88.99299924656637
415.16509628571544,30.813421835909097,85.284381622650443
272.3842563660325,21.484012321940519,39.01271146713632
454.67194495318705,74.064748910091396,224.50108959613794
280.73954164206339,40.702994888695393,76.179600856743946
332.34012581509626,47.536301405573781,105.32146926608485
104.18561324987098,67.956883427141463,47.200863829378186
427.32077934641876,28.029502585485844,79.850592596815133
379.54963244982343,62.503547201428226,158.15465578074847
175.95349077473963,55.043979276855751,64.567868665967993
395.52490942550696,15.797911664452442,41.656450534631418
355.73342452587076,57.688962153381652,136.81261376110538
169.25815843593961,56.279216154470234,63.504776563492101
152.76960833841952,70.098297551360474,71.392596414075555
330.54977444979374,73.115096430354498,161.12119089285733
113.34640538243224,51.460436223124653,38.885703102020578
220.22206221893339,57.264385039141217,84.072539766791436
459.30491558522704,24.855358364939484,76.107921837660641
359.98830127001077,21.727689815613211,52.14476098162875
290.64715131752109,50.857684404581853,98.5442739653149
220.78168744515452,27.998879174184449,41.210931937662913
415.84303898221606,52.952820919248339,146.80041315827529
423.53029894877545,23.864469563891102,67.382172857658347
281.88065170777008,53.877751741293437,101.2473051559016
135.74825600999964,78.818525684485564,71.329849352988518
263.28916775861001,67.937128476549475,119.24740011000317
404.24048568886349,72.937258222164786,196.56128459027963
149.68489443496597,48.169457139859247,48.068267379796325
390.04417633648558,43.085823363973887,112.03582990520333
490.97098835785397,63.003401115243513,206.21894743638285
268.27380426258048,34.434091982411516,61.585099016327732
465.86123184424355,49.908702582238867,155.0035310980652
406.80674207901114,73.773835871746769,200.07795881104659
237.11798045060073,23.099732795599529,36.515746596273793
327.51627633637014,78.029472693766962,170.37281560768687
178.16754439929943,47.825209045362222,56.806000373302339
227.48777635502188,39.473882839451548,59.865505541636594
433.97745422998412,28.430985516679414,82.25604477185388
415.18274541396738,41.071935946832227,113.68239417248279
442.42550153936293,56.089865958849927,165.43724718746546
428.46830158620782,73.558733600727791,210.11723768490768
371.53923373691833,38.250769171302096,94.744409785022128
322.3242240546158,17.793757438392849,38.235727062306822
149.54041328436375,59.702969935868438,59.520045323424732
478.30134351683034,17.249309851424353,55.002453844495768
310.18160669657374,29.458315119460678,60.91618342885522
248.40879474125654,73.900220506694751,122.38309804787423
286.1878955910355,62.620779303601296,119.47539366112217
486.29400517811848,32.547686685479178,105.51829945042792
417.03349686063376,59.707813437967559,166.00105485291968
168.67889469835558,75.331089781794958,84.711766405438411
341.44343073847853,75.079367050310779,170.90237775554397
438.26985362591523,14.204412514934688,41.502438625083627
136.7965095835543,46.686415774424518,42.576924819385759
465.68249666120352,21.652291052510225,67.220619705120001
376.12205094660374,67.226524504327003,168.56918849719725
482.97945739090062,39.828212920018615,128.24139109973234
335.65869420105821,75.229867334692017,168.34372689654376
161.88108101350323,24.201830448513146,26.118789836738838
108.00703476290639,39.433804041962532,28.394188293292572
312.34801513841865,74.092992621717599,154.2853278737266
136.90260462085431,37.797125973939174,34.496833286765451
357.99225261252201,53.315665253410771,127.24396735735793
402.7990774869682,11.630934116394751,31.232863549303406
360.70898462701251,53.311208163781018,128.19887843997833
255.96386264901935,22.222988921036755,37.921880558899538
408.96108094339831,34.449567104712841,93.923548007836658
282.11275492666846,11.353915806534021,21.353896449245063
409.10114664405046,38.249437537201722,104.31925836639472
159.91073911688201,55.71846643961694,59.399874338788869
212.51480617816327,42.96036477227215,60.864757286150734
149.79719933401498,29.863284981642114,29.82290968775693
436.38062941099901,16.781803264198878,48.821692473884426
477.46486433260554,10.367505424137081,33.000797138687759
340.34942685674116,58.280838495196321,132.23899985713575
266.38559496855794,31.103546404529588,55.236911430685105
403.31265651670367,38.172195998969357,102.63553182280413
383.32905831909602,22.327355403189841,57.058160809736947
239.75984613906775,16.075215880418796,25.694608574276728
458.00940757545766,23.610125786878903,72.091064829536293
263.04859676809451,33.702599770504925,59.102810513786828
112.91002044100154,27.854056722417898,20.966680759286806
211.99547801016311,28.181164570947772,39.828529694007642
253.78955902979601,56.357415712376017,95.352824544685376
275.37302301217522,30.993738523314374,56.898929810759931
265.50733579851089,28.559212758881742,50.55120328075688
391.00927012507918,67.527932030194592,176.02698277454897
398.4107699429652,16.775933243303118,44.558083199841207
443.86495165739012,59.535319097034588,176.17094355275034
299.15182423622588,42.079316431093801,83.920695153167358
440.31286418206173,71.665872592488313,210.36937083536833
417.98566176560496,45.541631478654296,126.90499314327081


==> anc/competitors/data/v1/cockcroft_gault__s42.csv <==
x0,x1,x2,y
74.176923398917438,67.644554358186866,2.3464509661434567,26.355243795194692
50.721490782643663,113.88314216366656,1.292882927824947,109.2231440740257
80.101854393796771,103.59705265736369,2.7250486427942389,31.626710391496022
68.815762034155483,53.29413082470829,1.984576370071119,26.549901334813264
26.592414352135467,119.77759933781797,0.81506585436656631,231.46882826889023
88.293564614572915,110.94000182308089,0.85929665363883534,92.716525965239555
73.279779139324717,66.293132839802922,2.2327385673242537,27.5141213061851
75.024501369386769,107.76724347457036,0.93235984110519521,104.30865363972333
28.967954287288212,52.981464890353713,1.7682317539551082,46.206239168295767
51.527015652689698,119.9328547855679,2.9794361898217767,49.463206142919908
45.955861696280685,94.926355207990269,0.51001901183334875,243.10823798066932
84.873549219402122,93.759376166909774,0.54144950474389231,132.58191387193088
65.070558405646523,51.783054523809959,2.9827114548262665,18.067431719443501
77.593312928958099,112.2775049172469,1.9615970853354137,49.611410793717063
51.038993917913174,47.174962740335204,0.81727493879628277,71.319875017387801
35.906710524934383,63.062104353086028,2.7432554993852341,33.234751581366524
58.820935091108439,55.726640637497624,2.7009507503192305,23.262572843465982
24.467207927292272,103.25759555191638,1.8405010327784381,90.024084809623588
77.934182039480746,59.865317040967341,2.0544800746518916,25.118479119096015
64.216507938544538,113.29786703481639,1.182967978752191,100.80703978411026
73.066141805976173,94.220177949561759,0.62629924093001288,139.85416274918563
44.81681776909079,47.712203287102213,1.9864190222271609,31.753114589188446
87.948861707643232,45.407237559652536,1.2368879830069075,26.539482266095071
82.518478492553839,48.874343776079918,2.1590526166508797,18.072301849102416
74.486844795163336,90.444388323579574,2.5906129421065032,31.766920405755151
33.624709549637728,105.11113581445615,0.5454013597859102,284.73494797328107
52.670470260892394,62.891461547054135,1.9892844367143185,38.346296650301461
23.066263605106016,108.70566321923047,1.0782013492171307,163.74182615359038
30.800264444728349,49.292395511494533,2.6847212447595035,27.846448600617524
67.813426726971826,105.07228902312572,1.1341612664045713,92.883230532518695
72.13335091354719,114.58465726292103,2.0269253330885455,53.285939752955862
87.725681270394702,102.90812993282854,1.8838521002240287,39.66055320119365
42.80777506967064,97.359058798397797,1.4904162501481224,88.179537658976344
45.932179422440825,107.84851639915374,2.1940519089994854,64.22082237041549
52.868906789306557,48.011347466029981,2.3144240867885846,25.103924551978732
33.262995135899999,60.133658303929153,1.9173444882984669,46.494329773799187
29.094505373483017,54.369275947923228,2.3960555929618854,34.952418021251461
53.299344835815361,82.83982426447399,2.9585426899823442,33.717177443734208
35.883654433561887,100.88910962466335,1.5481809697520128,94.234294658630773
66.88697962777573,92.250888343229903,1.7864576297138273,52.437269079091166
50.600634321063154,108.83483248214512,0.53117469485303315,254.40900355059017
78.287473724048624,56.640974433081816,2.4900713907759462,19.496638819860252
69.018557140157441,100.09658189513712,1.8005751676149846,54.805017123025479
41.865664896742871,59.478111815167807,1.519903575901413,53.337127659534829
78.258186097664066,65.306906348835014,0.73517990772348951,76.174983685527764
76.33350502477613,98.242852296097794,2.7241410541884932,31.889654684017838
47.12348653211221,118.51535886740113,1.4875181001013911,102.77459745465978
40.182967275117086,90.865770448280216,2.2064539955230509,57.092307390619361
67.774685278248285,49.08752362434717,0.87343539092037692,56.376392822827938
29.782673852651687,91.223172744564962,2.9038740738525814,48.088891707328912
33.993574173257585,48.17629136851253,0.94610440455457723,74.971119480672954
20.515358882570386,111.31092835251128,0.99885498224872593,184.93322858853057
75.08470642514969,98.21837138254655,2.6474571513942844,33.448628712061335
66.539559961442251,57.984588481687744,2.7814568603548278,21.269695858314812
69.361576503843452,51.879075436814858,1.0303685188082534,49.397861520208025
74.65103217153775,58.764992166023923,1.6745022204370699,31.852182162520979
52.124104287683799,118.50203846656444,2.3337372614070748,61.974228503400887
59.81188371670256,79.392048184386738,2.695914334527004,32.798080940504398
29.785789868936021,103.8060711256056,1.447631737593263,109.76648425542874
28.017105147518141,92.730625658083255,1.792548717123573,80.458404495021895
66.788207325333019,87.930986246897803,2.3542910262993373,37.977847110244873
52.976734430019278,55.884769099878724,2.3278399416319884,29.016379661432929
59.566527453683221,115.95183401685713,2.4574003250652123,52.711579901473854
73.549920019121799,67.600697438603845,1.9248345466038159,32.413115999186346
64.430282400041364,88.351291185565657,0.76153774201193802,121.76900901642755
58.750558046059709,97.48319584417996,2.7599332271951003,39.858327731455631
59.144501252178948,93.692486643398169,2.6639313483025706,39.496517166581356
41.276506864382853,115.54458072716389,2.4952435895458325,63.492824853670143
22.15724841975576,56.13292424400435,0.74965619290182373,122.55355465671684
50.570217246265365,83.126455383520664,1.0109934177035731,102.12700910284177
35.020927097367043,75.302579305557444,2.3590009127691296,46.542743534891734
48.597005060724527,80.562654711196359,0.55785023645486609,183.33444871776703
79.738215128771628,53.941314464830846,2.9480615842681992,15.314205411075864
36.375764010573853,55.057095740457399,1.4428617008892017,54.918344626299636
24.081191918234623,65.85566593359431,2.2982813342270587,46.132964825386175
39.696872441539753,67.852845282062347,2.7189277212201084,34.765812182410784
40.551563043667855,77.092741026101251,1.4865747203752058,71.629547765853417
66.334156030882653,90.824066027747122,1.2978312214991652,71.60055609405515
58.992250663889486,92.597183806369728,2.0218528222456169,51.527884146692507
74.872874637448945,75.885817243917771,1.9524734343701269,35.156440300888327
66.501947822917131,75.658733207152281,1.5228499440619929,50.716034310411679
48.447080300804942,61.322139502272151,2.0044368896692712,38.90134474625922
76.981426926622419,89.122968630675615,2.8384534239162367,27.481721911608503
31.688104393539273,68.778068348792843,1.6691006415664913,61.988497590076676
21.589845119370235,47.704487570802279,0.99185545187657831,79.098327940613629
26.303350254294923,76.380003311764526,1.4430149572075097,83.584165615061139
70.565154541751525,80.559950631762774,1.4852674564827966,52.306962720059708
52.331406117597119,61.919465115315823,0.82777173256554959,91.081075237066784
31.289024532352126,87.934344984158685,0.90717875138638726,146.35466160162687
55.073134257235445,87.432892532394078,2.2114051834841932,46.63576693890132
30.66184718992179,97.650163583277845,1.3486943855222568,109.95086785834918
68.742426255441529,93.596136165090755,2.8872459796395189,32.082829979876557
51.23093929018215,93.932479239077367,1.1089918633965186,104.42790213611453
46.671485826753774,68.716061386803233,0.74731126276205573,119.18966159512139
41.105846240351354,104.05741664894654,2.3837614075006446,59.958171158105579
64.119781518322185,86.185828769975956,2.7025901297946753,33.608702942823363
45.326882738737325,77.356364638491755,1.1952833921787196,85.097998844717793
26.135494352127068,91.950936070579274,1.005220254113695,144.66077675637607
28.260413148436072,72.049300083769069,0.96441533717771799,115.94184916947525
87.332836518466024,83.455443345506865,1.8050307534162808,33.820303105815441
83.600648349532491,100.25292663616652,1.6710416031169273,46.994973846743939
68.979499366752464,111.48021650427808,1.1485995996363356,95.737123775956519
38.610897302166372,114.07928979713937,0.61293279247356591,262.09137832814849
87.842346414340668,82.772469388732446,1.7037283508157017,35.194201055357702
74.512563277605622,84.020633605542685,2.8983308690890208,26.367167935733178
70.182313241129691,104.99028080728773,2.1312980018816581,47.768090225725885
51.455305150065207,68.583801880815088,1.7387663915715461,48.507664835620496
39.05690932916113,107.80367717588015,0.77673018507404024,194.58416421901822
26.747367350744952,82.060623488806755,1.1310907263739682,114.11774481438262
83.182167758068914,53.689254325145129,1.2369348739363568,34.252533663365163
51.90434028835277,50.404436030470777,2.4120088815180858,25.568889890695068
34.16543553566612,108.14949082795974,2.6917769931615485,59.058230801390707
41.416963690545671,49.167593768015841,2.7541046339160959,24.443771337949954
60.545369825932717,66.045857710024194,2.9614215206268852,24.611159250193282
32.374094805746218,70.059753037615934,2.9559167077613311,35.429149791524324
79.962999886466292,57.974583389369535,2.8824978319199537,16.770852305527928
73.096367088464703,68.542002735149197,0.679555351257211,93.723642262916684
70.362406916565575,100.70194250438142,0.84448383981951292,115.33410778684609
50.246512784257263,46.101213267005306,1.2611663161900823,45.567880329771747
63.91161884917102,107.03800683905149,1.8822456351611536,60.096276238213605
60.886857823891489,109.24110176809187,0.74244472176369825,161.67321886274411
65.489262108837409,72.919617989366117,2.6144923945053562,28.863126306552907
25.911102479792234,56.520967429547611,2.0418904476932727,43.861960181294002
49.106518151942673,90.06303059588106,1.8559110057555124,61.261785925416532
22.912992170332473,53.975441689867075,0.91327830841822788,96.110154081085824
54.579357347116328,72.368952080868937,1.1331386860004935,75.77039567713598
43.090284863294968,116.88218856757292,0.90078006245564513,174.64831117473625
30.116693220623283,119.65983544377278,2.6298328944869964,69.441560520197626
27.238207740578616,102.90786685159392,1.9605696501530454,82.204534441146535
61.135120052439845,68.322113244057462,2.3378235687990836,32.011108125119655
31.941507797582027,96.57487868745693,1.2400821572750642,116.87997751663012
84.758408286375797,97.90547741130095,1.428131592720693,52.598389909992768
60.67427977902765,74.08812713727373,1.5121374110663344,53.980746447385584
44.280886317438593,93.06664759396196,2.4000374293600872,51.551609339996496
61.364084403699174,45.804573373175721,2.4308824691864199,20.579429551903011
21.596270972078823,60.679324395168109,1.0170338187850794,98.115636626865424
87.099144926901175,84.381622722544591,2.8538471418452476,21.724378495891518
53.761240586003019,57.281347819372186,0.80163834360921604,85.586398240375445
74.791465907520035,57.443015090740019,2.7403052060590758,18.98498386054213
25.7910999945707,107.72282179126785,0.75098911412452329,227.53150091714349
54.066083158671226,119.18497520127042,1.1613495278782777,122.48719057036072
54.349489604816462,86.69770710213362,2.6161963401698927,39.421644472153254
85.647851848248806,107.9302298161285,0.94873018086521865,85.878530050745525
60.020963666325279,119.27412482447045,1.5339198282749247,86.374838385746443
53.144258073986769,55.619691642658104,1.6246482498603156,41.298594119052623
38.68829641643255,78.618420994076331,1.1131474325580242,99.37994448838046
43.209829813978658,74.442953688143987,2.2756130033399664,43.976832628603319
56.447068173007644,51.003696273463873,2.6283366235055095,22.519039437075289
50.723802221353267,101.64976295960584,2.6864378496389296,46.917273035793286
21.51284559162313,77.533427049194472,1.3483053643414022,94.632320870138912
77.840434693605047,80.199520064280094,1.8271259857195361,37.894723917509552
82.731254028783667,56.300473035993015,1.1210160096641286,39.947113706595275
29.817436229902754,58.569498917315109,1.1119912538753636,80.60287153725109
58.782530047733459,113.03277166171613,0.9031351571298103,141.17850811733382
27.600301879481048,48.348681673070914,2.8500475270187868,26.482878175518223
67.056806512786821,62.463921370777967,2.7199720715139497,23.265751054316784
39.686364868730578,66.904449773589619,2.4433967833192307,38.149467264999394
66.159584428433121,81.764815680118971,1.7941538032193225,46.737817433296236
70.889623000081784,88.983387976109697,1.7265197887796797,49.470709884162559
73.805324434235985,81.996748188799984,1.8243641654562448,41.321459998821837
27.541866216912759,51.308650091766154,1.8414200339427231,43.520722910475776
84.120829159632549,63.275059054178513,1.5864077117442259,30.955313279383198
36.114979362641655,108.26912885719059,0.82938708223016866,188.35094759028655
22.618878932332585,92.819152535884427,0.81415963217134002,185.86336264022111
58.839672857403833,93.686178760070575,2.8806242896142082,36.660653272669379
45.964559870370714,95.265244151351624,1.7050768989658764,72.970879301870383
78.085282019268931,102.21772642796468,2.8830138122629725,30.488839672159699
76.577603044501132,49.358136129108551,0.9089421942752749,47.833553147455923
42.199722497590074,72.495628869945932,1.8860413800998339,52.211743425512843
86.702957654882141,85.464557644625899,1.0192931333788482,62.066543942034315
40.364248669808305,70.384236247299455,1.1329615153165038,85.969212417284183
56.053999046220021,108.33591549653899,0.57513644690294696,219.61858197528022
37.917556339732194,81.192938144047048,0.79738327685052823,144.36758635554318
85.523049903427435,102.64706920945343,2.7921210190729893,27.815867243956493
31.522547230741271,108.90116376608768,1.3038324787058293,125.83970974765259
23.14374335746303,82.859361217762356,2.0203230297864789,66.564126936250645
50.456794200212656,113.21641829035124,1.6625353299731824,84.691274927098974
89.466289483908596,89.034295540273547,1.5011281131131957,41.628260157708738
82.417408637843977,108.77057241252913,1.8297152283651703,47.543004130140012
72.402561361986443,70.544309669364324,0.9680973615383538,68.413324503940174
82.355474361496732,82.411271889861382,2.9715097462989415,22.204194916189149
82.541264778850433,84.855828075343325,2.5457696717596576,26.600275413316091
56.320085227051436,52.873478692205296,2.3540365818287885,26.104381635275889
42.115033628155516,74.891438002615544,1.6718982425348812,60.898392350973971
74.040870247769163,113.8003254413757,0.88219280531583988,118.17412982494325
66.31628842174328,92.312418027355676,2.8016646456839194,33.719643523646759
46.156041021159709,58.312993682772557,1.3534676684543192,56.155367868982346
26.61266676430607,70.414172670720376,0.62526672424233443,177.34820978477779
72.275272794431828,59.370225724702486,1.3560091920265718,41.183270702052013
38.372236114600526,46.86173488489294,2.4861425762397111,26.605547785247737
85.576920537364543,114.559534387802,2.0567718624705202,42.101322012805049
36.867940250397936,78.615549619265352,2.3770964618621493,47.372122593572712
28.593055268804022,68.06513043155897,2.4840884596559434,42.39722106018521
78.177887048743429,89.885789366830238,1.0298865277013565,74.939882446075586
30.729902163714584,45.548584221976171,2.8094582902329504,24.604873075544134
32.548781571041737,65.851657995061032,1.5949740073009315,61.61578021149014
61.956795406459044,97.727509927416946,2.0975341231604112,50.502211458337911
81.219342858622511,92.532732980194723,0.50577193146685495,149.36285488865167
33.750426600020127,118.63544606569016,2.983421246027945,58.680605694338006
41.722657103006632,91.526828224353295,1.2022409649103878,103.91489430773886
74.418338676882428,80.812940522079955,0.65515776635038803,112.35306737573936
88.027849824267719,102.10744223880057,1.645655103841285,44.787494165932451
55.051883034163964,112.74959039730398,0.82257514295510437,161.71885252587114
30.072825178587554,99.052196003876361,0.88081677539393932,171.69241175317566
20.975540139574107,117.24084176620347,2.0807070325755257,93.147609911839936
36.075922099919865,103.65038780536329,1.4823184789255832,100.92833109643313
29.227555245056472,110.01010786964449,2.8046311253874876,60.347055616171787
67.436107152900021,53.557805338772788,1.2978912365201751,41.588432262419822
28.528275323997178,99.931012724534071,2.3154503209597528,66.81854974738954
55.443095213444309,78.006652464552644,1.652748575387269,55.429559914371687
68.598370495002058,86.482785180845639,2.1498782528231972,39.89251599308335
60.678162645463168,94.057680711176758,1.9992383917899761,51.831043386011487
33.984295616204037,117.73613375291771,1.6819599318974956,103.06989445375301
76.288716832758382,118.84335610737185,2.8751527365610929,36.576137606433932
70.078499073106116,66.617118411592898,1.3567841068873896,47.681876774300029
71.728880274087913,100.03151230784371,0.94308875312318141,100.57471217900732
29.174042609011927,101.24876534514515,2.1952351521995705,70.993352116818727
28.662766255524122,70.986964598478664,2.6150189032697719,41.97702962655277
84.92937857045554,54.290233114816573,0.60063434984980946,69.135167860802099
47.830473567745841,48.071022021428981,1.6240817210567013,37.890500053938574
41.066408424665781,103.30073456468838,2.7312192242183158,51.970647558305238
54.200883174607334,81.727480636267941,2.3740465473071688,41.023168665507114
66.400494893450769,118.91551271211947,2.9795192912440704,40.797608745251601
86.893627993287893,79.873009214523975,1.8285345289931094,32.218922930000076
40.05123588174385,118.34377343053802,2.149989297002878,76.410676865294079
84.736590051841901,75.868200164554494,1.2562007028448203,46.35599760615623
21.740164397037944,104.52616129199794,2.8688389991649808,59.844411383249358
58.863862962877725,51.361445423387408,1.4158387213913408,40.879472390689635
64.378257817675959,86.659628260332283,2.3462767817165715,38.792856581365143
27.412818262552729,105.15448402392931,1.5078505102977049,109.05007310494965
29.823771794473885,114.35262504149165,1.9045473251574982,91.87762789592756
49.338002352141267,106.69373179630738,2.2994563375538655,58.426049955936925
87.63623385002272,47.772804540088067,1.7723353793783856,19.603481579321649
61.722978726406097,72.952675598005072,2.7677158172737713,28.656392916489875
85.311625512014785,48.652385423538846,1.5482524698195257,23.868486187943848
76.305264092907947,53.196171833591848,2.1176794953583129,22.222411919087246
52.716712108870404,95.647922150061305,1.3559060832501353,85.515439416643588
74.933441447653124,98.494364723377373,1.5203916705775327,58.543844996674189
21.248574878389142,103.02905120637197,1.6001252705838809,106.19695154676192
27.640079773601446,109.90924110417471,0.81451754578071311,210.57785179057899
78.060003041791546,100.45736013573824,0.72930919764751678,118.49738159579681
75.777196182761315,105.06536940799739,2.1687248078668948,43.21275048487734
36.284851937650359,48.672278236745946,2.1387943458576304,32.781010957261842
57.153871341933744,62.590136283097394,2.1572742855252383,33.384144610089749
62.421107449000765,91.642333003143435,0.54941611335672924,179.72389567397272
80.741726764320788,109.35939784686174,1.3163671066794498,68.374723695741892
62.217501013710795,45.337509370474436,0.99452461814799231,49.248330870559847
48.880009849157624,83.597200658726237,2.4453785563600308,43.264013259542025
46.192883038502785,95.796554952329785,2.6515760034903253,47.070531633790146
49.811746046145693,47.220546684645988,1.1167009430653683,52.967760411210755
65.635171790598193,75.101666816504093,2.1696228971199658,35.75200504545618
80.724344222662751,112.17261610377726,0.82340700864568617,112.1543597043206
51.772781745340978,95.370960664189397,1.1878813140042834,98.381444884699576
37.348769406595068,62.824377252044798,0.8466362405835488,105.79447831071572
36.566365409830681,108.95858472239345,1.208801916498073,129.48981278053222
72.220999617041258,71.102356755713572,2.1868413683731949,30.607607134708068
77.159813439673727,109.00085033580446,2.7758172754631314,34.272357624803426
27.369465589788746,67.420773833917906,1.006306019810465,104.80628100549819
24.659119986862471,89.274018816236179,1.8551975873767979,77.087804874359151
61.610356462951628,74.770505081087549,2.253477753108581,36.124615437345085
30.232127093488877,65.611878806630031,2.8823061712139144,34.70444587977245
77.726493331943885,111.49181716289019,2.0251512072179345,47.616378764302738
41.723427174685213,59.06952614546185,1.1377673275684517,70.864305509799976
30.071035307979983,51.360869342682236,2.0636953922848407,37.998496489133906
84.467933074121518,70.644520390924527,1.3012279041950405,41.873229270256275
31.587220591469471,98.822936073117575,2.9403209767292693,50.607046597359144
39.930405763655486,105.55737044822112,1.4991903379090923,97.859148093204468
30.752937663444104,119.90575275500736,2.2135693019025355,82.190981692875553
28.084304456574849,67.227154275837364,0.5580689558668962,187.24721428262109
21.480361143550802,75.595646334846165,1.5001536153368884,82.950474492960723
23.877678641498207,55.261595852221973,2.6877690333062789,33.16001276324927
32.224902965509685,88.115394721727512,2.0255686110831146,65.116456438760309
23.736735283902277,119.8185027947188,1.6098572159899409,120.18397044042855
61.380067127767987,97.566075759049397,2.8398437485893147,37.51496661760752
67.650016875965449,89.640963031002883,2.6349609403680727,34.18521137129958
47.554131978241976,74.427681969134554,1.3055391845573456,73.198063233085847
42.259376786643458,113.64740702141661,1.861371005103349,82.88371222669538
55.316836591556104,82.2687447097762,1.7245606402311568,56.10750765813507
81.250345956422592,55.077518498479613,2.0805062502871561,21.601213893371984
79.579213877554423,72.403384739935007,1.335278167396889,45.503101179878804
23.043254340895437,50.037500163582514,1.1105125019147206,73.192221934057628
32.704888671756684,60.148427826658619,2.7816795881388403,32.222899348086379
36.572140977307726,46.325158574993416,2.8096862487462659,23.684494885210121
37.457130308254833,78.995993737512265,2.6083072144049475,43.133956379719436
59.986285621994092,92.590519871384785,2.9455110769114032,34.93315391932888
49.138369799223454,70.746934678418086,2.3624788144492213,37.790943335504096
23.447788394931578,76.52863286289579,2.4116680714049989,51.368211332886119
46.15298969217001,116.94069546334319,2.4064752299066017,63.339148686141961
56.662706410234605,101.39723411811866,1.7015190773557662,68.97571036954227
27.117033203260117,85.564247770871333,1.6411304862856793,81.741977903018878
78.342098765199182,66.340565633386888,1.1005656903725078,51.620171328787144
23.637330652557299,112.27475990797464,2.1120479858982262,85.91312825319541
84.738930831264341,62.632283766049461,1.2233003402558364,39.296325089394507
26.937919910591283,69.400704788750772,1.1445210242558861,95.219211510924822
79.050246611842695,113.17986108172114,1.9649034352401369,48.760415862043402
83.185720074933187,84.71565414638043,1.5249559705626079,43.83604603107095
88.569947641061489,100.67384620634826,1.0471415219865805,68.674538584513954
76.141811619151554,89.30585956228245,2.5401400418820779,31.182174065491591
74.563427853993034,94.007940675712135,2.65142479823594,32.223541536027085
64.973829319688335,67.453746863611912,0.91924879919445246,76.463344756953163
74.529744820469034,63.10290462199972,0.51876758199999973,110.60838684263963
29.418654588920297,69.186926037649897,1.3403249213234343,79.279940553371958
57.524762516334611,56.658117306256685,2.4937770892018811,26.025290559162872
55.995600913329014,110.57357739681055,2.5979346655858109,49.65839385548589
80.030050088579031,66.243519993758554,0.845822675290123,65.232686932401151
52.395955591546112,87.11170458107884,2.4358397529576279,43.513043245095794
46.956264727024745,104.39808188560306,0.78926041827357363,170.93336279470347
64.769428986597717,103.78680820317851,1.4751564753913231,73.51330157395607
38.652432225059229,77.878969393814458,2.9965237875297897,36.583335523503955
29.783788766776979,80.719298144004426,0.98147705807727448,125.89549967940948
53.451409181662207,119.60263117012686,0.88490895644406609,162.4686784404775
49.182255801641951,95.594810773426815,1.5570008313669836,77.443270854558861
36.279895837021158,106.0978832338412,2.0491713149246538,74.586271779563248
45.72582670805896,112.69154769144239,2.832251956033133,52.097837204584039
45.647471487837322,104.06923771720044,2.9520528638325856,46.197586767369181
42.924689508878181,58.88845087151757,0.67410159147848658,117.78258163983496
46.562485580885024,87.162805030317912,0.84499379336976332,133.86482039761103
68.002034181916173,52.642061798590866,2.4768449347399848,21.253076358962712
40.781353219989967,93.96915949229988,1.1765803806771511,110.05874166496513
86.420054870073827,116.65120711408582,2.7121226487659014,32.00734712427996
84.14436136767246,83.454904822508354,2.1586331430727168,29.992146630305349
53.663729981005503,77.472936965082539,0.77961200595169289,119.16049183438236
42.985284350328214,47.688206356362237,2.5813232123100178,24.892798291300625
57.480435288100217,116.98308917469153,0.94089095002018963,142.4978219541949
79.399234214153722,52.725201309761907,1.5587384866991345,28.470205615072341
65.681113839207143,48.080931997863523,1.8804623213983249,26.392160107178789
76.307427956295413,63.454995862870391,1.7519153727006957,32.041215816536969
57.290559324601816,49.91478254387868,2.2154072890378762,25.882021320929667
64.304234048733449,79.133838180882179,2.1317168371731379,39.027596529169884
40.170892992772323,83.70658509428344,2.980105013820137,38.945093106499982
71.442521361720353,68.442746177143789,2.9985547730604694,21.733905831813914
34.168321518800283,48.822036193116453,1.7911485065891024,40.065215280864656
68.63586901729488,53.370027618692006,0.73799771740215991,71.678662709035208
80.250334782812587,73.837828349244603,2.3196082474217956,26.416011848451483
29.247198611108075,49.539633811990207,2.941660195541473,25.904935288534006
63.006581837934384,97.364229420743499,1.2958159690725508,80.348395321906352
26.656702376095424,60.526540614360897,1.6530222145939346,57.640867725927386
70.800093978999882,67.655367658772889,1.5619423120386398,41.630370580188988
25.914525317646415,74.559433288357312,0.6285478863923234,187.9585497095417
85.515787589043825,76.245722480186089,2.1806610780586118,26.45851667054794
29.618555102646152,45.124553075610038,1.3833442376711695,50.008776167938564
87.121617213635631,53.405277824902313,2.4686596865787553,15.887977700512868
76.061892325956762,109.70734228056585,2.5803001882049652,37.756588121415504
61.557740312644789,45.092479688393112,2.5530769664946136,19.242336731127125
74.783687324068282,83.112551685965627,1.5416649950997003,48.831531847379367
75.65803872881601,81.712650488040609,1.3038642056022489,56.003959555985773
86.22189439721312,69.982062075797842,2.3720519491676368,22.036140984822538
37.736834768743108,77.349526510983722,2.5034735846068075,43.883512374725747
61.305312675081645,103.54358531449382,1.7281436159784154,65.487179385613899
26.653443829508085,108.09027796612173,2.7325775488407578,62.271592296969999
63.131599001688492,64.526140756143747,0.85977174019639568,80.124969199249691
31.990391286495218,69.186783072579743,2.6976719491474004,38.473695038838464
59.546542803070928,63.18621397712495,0.74023808242970324,95.381275188269171
60.070135982369479,80.989755041329886,0.88381380513653474,101.7292592507752
52.618960708685911,96.244376824410978,1.8346000331849008,63.667629037664959
56.584224285918594,62.11896565975654,0.66879620046853749,107.60838535621581
73.474637300461154,69.805180654114992,0.63201775350027589,102.05002891319987
75.947130155844661,114.77884631918629,0.5012968604142638,203.69152837761754
54.450725090280038,48.642696738521856,1.590791649235658,36.331905683156286
61.97154090658286,79.557720392967468,2.4365597032305746,35.385538350887025
85.186536498307134,98.366853119758332,0.58709587569978916,127.5541217283545
28.381351195078597,56.284050866810553,2.1306440161646387,40.952339471059744
28.197249613007735,48.553051500411136,2.5578182935404663,29.47588353767523
26.139630833753788,55.365402872889803,0.92000212144467786,95.167733602706534
66.05042995283695,113.91173951480121,0.86715933705351067,134.91888271951541
49.302581055326563,45.694483636584259,2.6520024340513402,21.704625031817965
74.202499129929024,59.124148110851387,2.5578115248752367,21.123858928123809
66.986198931601479,47.346263467623345,1.8473544156604671,25.990099926833231
43.354643082976672,53.297210067165246,2.5479996982349506,28.077187443627633
82.885658315307495,91.511196497122228,0.73189019356123697,99.183855088365164
73.377250294945668,63.122918155431435,1.486203794846886,39.300561824990673
38.937445863712298,87.690903782300751,2.344493890265932,52.500472771744249
45.49344124404378,89.264653707459459,1.1436298983099085,102.45271623593271
42.010798614298402,108.70764998173343,2.3808222860838821,62.14108758236685
31.032815403749975,45.355604468390545,1.7604465109770346,38.991627138064111
30.344836077953417,109.0027094506775,2.3756649698705825,69.879323405538457
85.528922436302082,91.433931482023041,1.6616990946433239,41.62828133904847
50.653282603912729,57.205761457871816,1.419760850554544,50.000077677480498
46.832387594418691,102.9703041101463,1.0479730411965809,127.14355614616134
71.077999607416444,109.16186563429393,1.0209483535875377,102.35110924705432
58.709514567702996,64.069761281561796,2.3787270264284901,30.409950937833159
85.529799078692349,113.90952606770107,0.79727587008490119,108.08810567347352
74.621104573657448,79.084307272399343,0.71495587527736282,100.44218643837237
53.555869488717825,90.256834074999119,0.94072841255532547,115.19107959592706
46.345163143657835,118.84871502132327,0.93836627863480471,164.74787187374079
89.064208144702548,72.115205897939944,2.5577690570172495,19.946012387141668
70.243216520255046,105.98695093650846,1.496266558685531,68.627373701486832
86.583626200268881,68.879933837134473,2.9759711434012059,17.171408162300814
28.293500405192894,104.94101416811182,0.84302814447653096,193.12972845197245
79.537357543354773,90.055043914698189,2.1338495642341084,35.440420897934857
64.595171879384537,61.226677141905107,1.6218237680031264,39.536997701172673
28.534517483457883,76.051957034192725,1.4822954417426848,79.42981023833643
61.178059997845445,68.822672577267127,2.687710497635206,28.032618661900855
68.026745557381417,50.858129481027291,2.9389891145709992,17.298205413299463
20.861188012202199,47.237607757477313,2.6821473969354468,29.142447555898503
51.802257328922259,70.985899155538561,0.98075169758783254,88.662095762217504
77.777965783742474,46.427561086311492,1.0519948030223352,38.139411248230687
40.675131774086289,57.411581818633124,2.1401846977376584,37.006137606337823
52.098365725898574,99.388749063815169,1.2227089540954792,99.238132966797565
50.961988894752523,98.106842676269082,2.3368128269514497,51.918044377481564


==> anc/competitors/data/v1/cockcroft_gault__s42_holdout.csv <==
x0,x1,x2,y
45.018593727783326,49.511135227120626,2.7449183259428596,23.794662898629444
46.054606118818995,98.33065136659765,0.58432010125357547,219.57408641375375
60.320256363936736,113.62368761120187,1.086783528292034,115.70210605879711
72.296432459877877,64.962955579310034,2.6689961194818603,22.887422699689935
32.922514592222619,62.221860323699175,0.66255881802681427,139.66391778656694
60.922395233356312,83.352409257877639,1.3918283157073161,65.773885739359798
57.434064127491709,64.548412947178718,2.8627566236939255,25.856488967267197
62.174451799663714,90.961337178031727,0.6988805727027434,140.68362812808363
38.491456171500573,93.538556617905897,1.4165569869453409,93.095076866015418
21.026534619095646,85.042683680152081,0.92186135707126726,152.43649747192927
36.216127955233688,107.42316932781478,1.5433330460223091,100.33112433090656
82.256241519192841,103.30636452019431,1.811993207118477,45.723878812243356
82.69487300127544,68.224741664466066,1.5611025295331367,34.783353890159994
24.79822373776577,45.316953046620604,1.2166393911425164,59.597152110723769
48.283255769870493,94.03473212409753,0.98882485058942016,121.13929801838425
79.455713399868557,47.88076393622736,1.6078520616461729,25.04122981090158
88.548719735276435,86.920812906579386,2.3430770378619838,26.509461190394084
59.005804453614545,56.560063169364071,1.9287794168369925,32.987448323146097
42.198269591468389,52.595821875742672,1.5130742942050264,47.217722474475089
61.999962874687,90.182243638487719,2.2623407363422916,43.184245210970516
80.442581713176622,54.658665810115203,0.95708190824381323,47.240369609913365
31.752217432257382,115.524615808527,2.5724789309543383,67.516390852444658
33.578561825686862,52.716209143945918,2.9615821705147289,26.309767649285234
56.004037849393441,61.671643736170189,2.6059073745718235,27.609113472424447
27.045160871178609,68.106826799066326,1.593370507629311,67.057323765946265
74.900242516223869,46.752322269563138,1.9137111489693313,22.088878947697754
51.084401986401801,77.003127048005467,0.53455142817358203,177.89523892605101
76.848515927945328,57.598160221421878,1.2041904876099188,41.953141218434247
83.498638488757564,52.998127323663915,2.3727175812196157,17.528344192487232
67.554088549607414,116.64074942104861,1.0339286709969668,113.51182523920383
38.653778864204014,103.81592592288784,2.4971643042367351,58.51833043933788
55.404552095551097,65.981234646507488,2.1955768013951964,35.309071899712315
42.973895455636949,58.570140964484096,2.4895784608124147,31.703451841845691
68.019229504989198,98.021837134878098,2.4940678987044618,39.291495576642134
70.508716524940866,95.044015704231015,1.7486255924757725,52.45969769955358
79.644504896057441,114.25543188870054,1.9646171992557404,48.750967042853823
48.116852461066053,114.49020884368716,1.903895834014067,76.741190374900626
74.256030048880064,100.76697340256432,2.5522358466184709,36.051292483090535
34.791847958668598,75.320538144395286,2.1052066704847006,52.279999262138624
50.676151323928785,79.263362392159607,1.630259472883723,60.318521765315147
34.765587876767412,46.360533608915752,0.99997392248053774,67.761815671922761
77.037879530591582,73.671636471377667,1.5754147947763903,40.893308314642951
76.194111496358829,55.45053139491894,2.3219974842532696,21.162756345951635
70.277224572075966,45.504951410282246,0.83563178520810533,52.733412215092393
42.714183271260282,103.90003732234138,2.4049603253392191,58.374721303151219
72.329734201052233,71.301347707273095,2.1193311147942495,31.620178004204799
71.832930641174613,85.086443937670253,0.51051845276389263,157.79420720886466
76.750835753044754,84.980321481176148,0.97952439664936808,76.212359475281218
39.635362247843737,114.83086913498944,1.1391481341758487,140.51628968436427
44.46788402213928,112.36841998454352,2.8171312962528905,52.924173768990578
86.550516586909481,63.798117248922338,2.7028412024664208,17.522591939399511
41.193117186721842,110.05165730944589,1.2909916361663312,116.98437531959689
39.309388859640464,113.6518827184013,1.1094283394966615,143.2629400301004
29.15021981703466,64.092106644768535,2.8904798031171803,34.137911431856949
66.834810815596853,88.063805900309632,2.058684601520115,43.468998860277537
22.975859963318477,49.426221676531675,2.9233413892541487,27.480260108727428
86.660665450613635,69.728001867713061,1.5999792315358832,32.285533824571495
86.875659414168268,79.096607752005553,2.6862661780750021,21.725504488231863
85.066565713788307,66.038160353279352,2.3167115381388954,21.748397353725505
33.771001820479498,72.659170378199121,2.7174716052350405,39.449000962277005
25.268585926913875,63.053829792999977,0.68708757856232472,146.23429062896636
34.531996020659072,77.302804976416184,0.84913149093116735,133.35476421662841
20.78973793594405,45.246808112597485,1.1729801527197719,63.867281416082683
46.57258570409671,64.824170906295848,0.54498411464711805,154.3458512744522
72.459650903445493,49.770139094611146,0.68781994398962132,67.877352496258695
65.927348446787761,112.98986811009232,2.2444785173513058,51.790421254628072
22.587279642787486,56.581916411527395,2.3091400341066306,39.958579040347757
86.69863241346421,62.500957577793102,2.6977284018742669,17.151191762597193
25.556945999774847,94.74640623229962,1.1324807266457677,132.98077777454176
71.772716799674626,99.662458046256177,0.78383484610664589,120.48489663311115
44.525178906626103,60.92776049078617,0.57251573152194357,141.11856360440527
58.359325719086151,94.656579236930156,2.3276321170908849,46.111638144603297
21.048828472366846,88.573674910824906,0.9007637846363008,162.45383727637233
81.685271823784262,97.7528191791463,2.7655420023585662,28.628249373244859
89.231498508118278,52.975044497894658,1.769402078189052,21.110894989582505
73.850794853252751,70.655431970649872,1.1508144274702219,56.406920667487952
57.371505881192164,64.803050584655921,2.4287453851995084,30.620396055472067
44.207527225898133,68.590578099681892,1.2331454251793152,74.002953826371098
35.114732024363533,86.089350146348266,1.4112372609254817,88.86513205624415
80.81150965196079,74.684533289937846,1.3452304347369954,45.639276774039779
36.660629790218252,54.763307791610572,2.2704931576106291,34.618064990883219
24.644249020325347,87.331909194215257,1.6534565058288446,84.622710852431339
80.420106548876319,107.91665556831522,1.8674498520359621,47.819689875711617
22.245167287171157,115.32408486013234,1.6291281624215417,115.77399216843527
29.107293740553107,66.395176099986514,2.6804669436198694,38.150176998415837
86.48718063317439,47.13645388541768,2.3201584357174005,15.099570737235773
65.089279582281591,86.002624418121812,1.6478032112566323,54.302251467667936
62.14516148804335,73.76168729354626,1.9429642962105014,41.050564563533186
81.415598794709993,52.829101433922084,2.9468680794817841,14.586867171084299
63.910990933974013,117.31730501117954,2.3076074590201543,53.726626935283122
50.054797209318494,83.907376988039388,2.3153936216939877,45.271076446015201
87.161873273617033,118.80743831796836,1.7002464012621081,51.27984257998861
55.357611788885151,110.62500896951128,1.2334061198518271,105.43932867811787
55.097604323652227,90.506511324869564,0.57202599401713528,186.57416592174573
35.531560981859116,54.559960027612497,1.3164242391798326,60.135480047407768
55.454429324979806,84.101666709469924,1.1709930613360924,84.335154416328791
39.904680315067729,84.55392321293715,1.8595240254958938,63.213995882906595
35.8710447245804,64.63338868894337,2.4106987632733063,38.775106197789682
68.66171574538231,68.000574238660988,0.83844515732414671,80.35780827528491
55.902461477835651,101.71733366007621,1.8081140469075265,65.708255212727934
47.434513317840441,77.084729093112486,1.1817587827236158,83.860240635729014
62.380623558599893,106.47025830234101,1.3862231274124113,82.800473534885157
20.729198759020601,65.493155520579847,2.7374465712219687,39.63253980744814
41.893211588333813,47.432462990357799,0.91840138153359407,70.373590700443444
78.239717088025486,77.785556882279494,2.8116464555395271,23.730945133441079
87.75114462050567,45.249868528411568,1.5751017434326511,20.847452540586382
62.501928515470993,52.355109008433274,2.968336894376951,18.984723530437087
63.769882386747554,117.96958955001877,1.6552265798392258,75.458246721479497
77.219350615517428,59.744115332787089,1.9553310088242923,26.642081603282215
84.827311824684557,117.15565696430862,1.5134926798242647,59.316372944588942
62.524597516821473,62.156550341848018,1.3446778842628926,49.739336286188959
23.952851377813804,75.114497286342186,2.1510613182494502,56.282444522695542
42.224853923600932,81.542667213805515,1.3520904807429281,81.898346710785177
79.72100759649004,95.693428570189241,0.90855841942990412,88.178507880828093
37.907729955682477,76.128467157968927,0.70458404650422346,153.20560142526142
57.64604754140872,115.88389357441079,1.1117490363849001,119.22525715246309
59.484083567323211,104.81569706904696,1.8671851973876972,62.775210141709536
71.482318067392242,111.5339181920196,2.4894003849866273,42.636581045484625
85.962046817677688,68.558000417853805,1.508592486158064,34.107712715715934
62.227781053213072,81.159942874691183,2.2685219017372993,38.644772041294694
53.290836204870352,87.388668105813323,2.2260753099639485,47.276766914926675
22.077656362458988,74.884847481844076,2.5491042530636996,48.113833120582186
30.288533444380562,89.214676062833917,1.7241597880487189,78.845754779485645
77.280893666861701,109.4665239739213,2.4310574847429112,39.224143083408556
67.133701256188829,81.46233787418484,1.7028517370218375,48.41436572787515
78.256059654539428,50.608503178230698,1.2658973274330083,34.283634373348981
86.558411597233814,80.638868086139183,1.1103516315668676,53.90521088354987
21.183404446186604,83.547309950299933,0.98411444805594783,140.0978502323081
33.145393434823575,66.935666034208737,0.89819051873660527,110.59866275061245
81.191446404863669,52.680767569072025,1.2945233751157006,33.239172151571438
76.105855927037723,88.318439984303637,2.0532315198782252,38.171746139518611
36.644897511140876,60.484030732132268,0.75558528491696875,114.90969171787644
69.975352118049415,103.96071819811549,1.8350965436046924,55.097106401021826
51.583872397801656,90.361513631035649,0.89434721992580801,124.07272747105807
55.056957027753349,62.180998902251211,1.6513637838353024,44.423242722112334
47.316822888800473,91.750825535071499,2.0707409263028635,57.036468774357942
70.122749073194129,115.56538526994552,2.8881208516089161,38.834321691589871
56.252978105418926,65.839048843271698,1.7875431052882738,42.841424267101523
73.689749364791311,119.53464519666856,2.9529387992571254,37.280997476968651
51.045929732983481,59.244169864096484,2.6876127396209153,27.234051593400061
34.369413356040674,115.96971710631733,1.7751280150736015,95.845585555060111
73.228649812657579,65.256676070350068,1.277179965975145,47.38386834488459
37.690593167329773,105.47240629949692,2.8660694325643088,52.291995766777539
57.469531772899103,77.139827539805907,1.1615318171960238,76.125361062556209
78.013229049052939,82.609884792538281,1.0289490416154004,69.120149133483167
79.205109940733834,61.094293473804839,1.3395870435797637,38.509181625014456
23.053165577894323,118.96018753644272,2.6685027372944923,72.408568504931779
86.844027987004736,94.437692309700168,1.8765494319932019,37.153944212430083
28.970867058009254,56.357271527339137,1.789096896127454,48.57586564577862
62.8425678630216,94.689715332854902,0.57293973873504667,177.10838968168198
49.300663297725407,119.43710253031112,1.2429668611113995,121.04624556941312
51.008248879532132,74.960478764956704,1.194607364715834,77.557610456071956
66.108581432758911,119.53809317714196,1.3248117644933519,92.600569068810799
28.268478584222244,52.931556943627001,2.0291280731308188,40.480738353489727
29.541386641181951,90.122098115229193,1.1596982195535317,119.22117398673116
63.231492323543847,112.26289279301554,1.7248277446607596,69.39706470399544
44.895579245833993,45.462322741884755,1.2055942833530815,49.810241699966795
87.975657570966902,64.603456820707521,0.53273274144168248,87.623474688169097
24.841987546878766,70.050323156090101,2.2911772549807754,48.900479538883005
23.096421448857591,102.01776098660287,0.55503332746996159,298.43656690033146
29.549424496833584,78.814482727461396,1.4678948444435387,82.365733638741077
55.037519562223075,76.699090895079735,1.3948285151526447,64.887954753501049
32.803614464264918,64.19416665887266,1.920063335377387,49.776878243773133
71.109374982890458,117.15038288757104,1.1880906266363243,94.345626190051092
45.354866242372573,108.38893921659739,1.7087708290158141,83.380968905704108
75.219436014720756,78.178420025205313,1.8690769161083638,37.633268898850112
87.306653190187774,97.615636696478305,1.3583214009022959,52.594476321732145
44.108002250673763,92.143326771895119,0.53181609361638027,230.75561765006839
48.621617334713235,47.527521024440965,2.0770426216869113,29.040943692659901
65.843814523291002,52.467526647162551,1.5461491653000032,34.950555843220215
41.083969579644844,98.343829557090061,0.82877685418046476,163.02104968596984
27.373366220815143,104.86259371027759,2.6659161346053986,61.529405645528776
70.884978843154556,90.071030782272729,2.5579805369041919,33.800867456895688
47.766914837417943,119.14766413834029,2.4176427198059329,63.131724248989357
68.114874258486395,108.40710346950561,0.67741298223938418,159.77571348018472
59.563075222651605,53.603090519820476,0.54648647951096074,109.5805233785528
89.949561374725562,59.038394360339275,2.674630024269057,15.344269356128809
54.425258957523333,64.758948627633814,1.6387934675300917,46.966550297120534
36.299529680895049,114.29816953163839,2.482457555748359,66.314068434129283
51.266189854646186,75.8578635562817,1.9460925079368969,48.038978073177859
58.977064526210299,56.803836172927262,2.2458317669413232,28.462688700873443
40.476588795123199,53.848108900833061,2.3835266617313309,31.227930087718168
71.99860653438023,109.51917221630151,2.2550856851020535,45.868276333444868
61.537274139424937,89.376258469474777,2.0077279113235784,48.511891554286237
65.040046051103076,114.84337344884878,0.75581662567679331,158.19265496356135
27.662908398864172,57.25397342107776,2.5464540706950762,35.080071030874102
86.560315878341228,63.905954227673625,1.2204708288853223,38.863803926609151
51.48413514912594,103.08415885163035,1.8822507833121624,67.329139740529925
23.334940961813935,63.653237110700118,1.5938440448288902,64.711725382704557
25.382768039513714,82.235383699249269,2.1679430686355365,60.384888594145217
78.598999056288449,91.932749442309216,0.76422348599078826,102.58711654416904
33.191846660366991,94.080585105616763,2.9001921617546174,48.122163596776012
77.792944584919582,72.23080514286859,0.76400568521308343,81.683250842729819
78.142254323231057,111.90425373689908,2.5356711156490386,37.915367000241922
74.97976199065323,72.602928436593601,0.87918624607233409,74.574321617984566
62.136161608088031,100.56726809795053,1.6281293200101246,66.799170257473179
62.296946353432553,108.58234719972532,2.7196818227963506,43.087045650841368
38.831097859404593,92.610198817392828,1.0081752272308249,129.07357394486576
22.921994050273359,71.229753710758843,2.1171335305828176,54.708651844314801
69.745843033887013,52.814852045682713,1.0048529375919386,51.285322554696108
21.043904871443697,115.45058576649484,2.0093068742273781,94.930129605344874
21.4941665521164,61.637908524816027,1.7653035835550572,57.469275711140952
64.801689720779962,57.755401494980177,2.8810749214146139,20.936960839197113
86.595544861728854,58.255593837494835,0.64911070764030476,66.567746093676732
35.847200700092088,66.832546201868865,0.78187598448470164,123.64842360256522
20.499491713708636,88.808598635092949,0.53397095156648189,276.04166704910062
80.343352400165429,56.256860939515519,2.6901951549865242,17.326787828843031
57.690373477420835,101.63456416043938,1.3925929493785443,83.432522020284054
43.025698513145812,86.896373239909636,0.6429133249087835,182.04274999702824
35.956872140075681,66.004547065427218,2.1984055843277273,43.385733093093414
66.891152976181445,105.94671377335941,2.7991574837760149,38.432407959789657
76.757933818212877,95.868394220339638,2.8098636282264593,29.968414318518963
89.103815367586577,112.91287228105811,2.833661227370369,28.167497089611803
40.173080271536449,84.079678352759302,1.9118239504431693,60.975913863203672
85.854904419100507,71.708828722841773,2.9653907765589036,18.185168300980013
48.040893386120104,84.175544333706625,2.4054630974867326,44.694026460436852
21.390635863754657,78.37397982800978,0.87665860374731241,147.27461041801718
31.356493357178895,64.467110504268746,2.9229166565833085,33.280745889645452
42.116666591951827,57.425056508875812,2.0772923415713724,37.582015351226616
26.239711351794227,75.345474170806199,2.3180808281070027,51.355478983582664
55.563784466168087,76.549760092721172,2.912156395547806,30.826584058951777
24.938583404702808,103.12681142505697,1.4194258784171998,116.10638177288587
23.760492903669423,78.655823509357575,0.80210102652619752,158.31536754063799
62.980147563193192,87.439657671969968,0.75558506916330859,123.79276606430017
24.347417737382255,63.133405127095529,1.4518295915212072,69.849999505433743
75.30604698016316,69.581694830762544,0.84871749175726996,73.665313647104355
20.393547324218883,49.719903397551619,2.9811374621157527,27.705780410701621
22.613587369814127,76.204783721928578,1.6329361236521351,76.084882187974728
52.442720550490208,89.847298742672962,2.7296757901714366,40.027062473668622
81.981469429020876,80.011088720683261,2.6853719523424329,24.009325540902505
29.565901323315259,89.191174902655604,2.8175080507953645,48.554268290717218
24.352904527177468,116.0341693948137,0.80439228557451092,231.69690589820013
38.885943620978324,65.627737404497054,2.4443830745815514,37.704848543896048
33.047138846748027,74.635312304229274,1.5505056210989823,71.504095945112368
70.259143319426983,99.119862986441134,1.3230921835675553,72.564694414230388
25.539178531345989,82.866912859602309,1.1016250286077831,119.58362863153963
63.185313139566716,45.946190154318629,2.8672173202609237,17.096242216151822
22.420310398281156,108.31527751610989,2.7151578960236025,65.147002685061068
79.221042997587716,53.911827015399787,2.3272013168888916,19.555586362175767
46.571389907083507,118.32286497268723,2.6823474363449229,57.240186270045022
32.619777631616671,96.482254292770278,0.54016494422874106,266.38689079173605
52.686784218169393,95.153437285841193,1.0976708389610252,105.12350721826571
44.266197939221016,60.372810327234383,0.82631277837583883,97.147076227141909
47.728444207856839,88.435062579303406,0.78868006061536999,143.70072962301668
62.18691603123483,81.063529102914387,2.7939183245043417,31.356814179641017
65.447601956462861,53.16149772726218,2.7134122663054798,20.286659738617846
28.389722069365661,58.8632578274308,0.53357705072399741,171.00895209427205
55.704458093001385,61.102301960806606,2.9168646922583594,24.525247516344745
80.137113073810838,101.78768331655716,1.8992667259604052,44.558896903404495
64.911643240810719,95.517206114816901,0.76496606907481368,130.22055522281065
63.49897735018417,100.91752601173653,1.931977088689997,55.500815922820081
64.217952516929259,55.402072257578688,2.0222658343608666,28.83510938260709
26.959980575640749,100.83285505843308,0.73202447715055219,216.2599948309491
54.835220423070915,70.631719644898183,1.9490373637957283,42.865426133169031
78.485980002803615,98.213122338477604,2.0151154787951411,41.640045192130692
72.728890190494965,116.10744009776495,2.1982134630381172,49.349900649436286
65.86909530084597,107.73101196810354,2.6850602902186873,41.309838918099004
67.390469811383042,81.088485623939505,2.8308059400467216,28.887517516397015
25.806925761088991,78.079025291419455,2.2681575495517978,54.596956492082363
58.711265923015688,93.236556673459148,0.53026698406033557,198.51325133028868
76.893934837317886,83.286972492990671,2.952345592489634,24.725693843770969
73.256692528294693,101.03277582266213,2.653355150248176,35.297352259946436
82.578176571745445,62.117679270667196,0.58850092775988894,84.180703948140291
81.564606953125718,62.822963752281083,0.77601535055812287,65.703965502776043
26.290058338572088,81.089514337632181,0.73957578318847128,173.16015166854831
68.476577141864524,62.231391408952192,2.3446857630480871,26.36578210263459
48.093694798633855,74.00160087312014,0.62172299775448259,151.93470716324384
43.099434469867589,78.190489130297834,2.3937451991657013,43.961228961096552
38.776792574794328,112.82740338105819,2.1798089047704083,72.768558026491021
88.05839414535005,77.243564143934648,0.88228698759731095,63.159008916178067
57.708162943233461,112.17963490432399,2.7672910583739196,46.332255594125783
64.860881798201774,73.083977508117044,1.013806166376749,75.231694605252471
28.163473983579916,70.999123471127888,1.5997463686336637,68.937102528213643
47.46256605615072,101.20278248207735,2.1429974443806086,60.695396945487794
41.437625525821119,61.056429814092589,1.7979661023308706,46.486683941182001
54.674545455960661,108.94271587555392,2.5198788951211197,51.234752509896182
33.934187175435603,90.265933367921605,1.6926658381148094,78.558932974984927
84.191828122265164,91.311562414296588,1.6232452887789059,43.602051438324168
54.90239050826348,57.783079834359086,0.85175985737333215,80.180430102190201
75.99496943346054,65.27704489130781,1.6675465590781164,34.798788932160612
88.775499686558689,61.56875612810326,2.9255963585149165,14.972392620069451
75.408459596196536,91.081232817171724,2.5414070484245999,32.151246541783131
47.039434933680511,72.525453515172273,2.5295444258135338,37.018123542878598
75.403178050306451,90.610967708990728,1.357358120001805,59.891470848321745
56.488585765762167,107.28091118735468,2.3524243366675464,52.895671133024429
26.674933555383248,100.69842081424602,2.5056510118781943,63.25510247494757
20.447922699541738,79.170604164559023,1.6705397773697435,78.692214712945741
40.884884014190057,103.52131524571473,2.4550253610567321,58.04718926025285
28.185441554569014,110.83493881407379,2.8674687116414415,60.026615177219071
67.031145030295576,97.406059542943979,2.6316850559953191,37.510866404816589
34.486114692408329,75.306102542852884,1.093059157302336,100.96332000352982
79.178724355331838,97.340543028128891,2.7080668979385334,30.363889640974605
69.307770008192762,98.271033025141207,2.4867359249577423,38.800295948994865
45.434490309429847,84.890012617342734,0.94765042995526949,117.65454411485985
78.25575192132203,91.102487580673312,2.2801077481249372,34.264064192139209
38.909738760739657,95.937999269057201,2.4491976218802489,54.997588928257414
24.470334142510431,47.271669582972009,1.0065283811751939,75.359140575377921
46.378046498846061,104.53039109925501,2.9282638620105335,46.417053642801726
50.063944132880572,97.36047395144783,2.9522162949889648,41.19417860654417
45.960421468822375,108.62272178870667,1.2554901098737108,113.00185233092012
47.879168786332627,94.133364150090301,2.2087061665548688,54.529433728082324
55.612741084452239,114.50689361887217,2.9997811237692953,44.739018173993564
23.587641364542566,51.132267249394218,2.4782107975669199,33.359796862790887
58.843325741786508,114.27699621275599,2.1621718370064937,59.574493045676924
29.696742433236572,96.945492568274204,2.9239699836598314,50.793782352102646
37.625872637935558,59.687711798911657,0.97665668580722165,86.896186791141915
29.735524118711908,80.531205224651956,2.8850949893937328,42.747153756484302
29.096532593579486,81.020365031623015,2.7917501740571513,44.702341483965739
41.880363704899473,97.843484411089719,1.5045489380917096,88.623526046783709
75.153891850000207,67.300094824188321,2.3898957492855892,25.362271025020018
50.167244864055689,57.304298916364843,1.0236889231782014,69.842764733762621
82.067590366807735,113.64080240366935,1.8084758523166808,50.560420098907713
51.629419787361087,77.896065952173643,0.97199463854008028,98.361890069664781
60.659522017641841,85.217465791686195,2.1613901807523064,43.446796216361136
20.732482318727424,107.09666081479443,2.0534014397323364,86.395625219827281
77.281136385623284,64.317324198734838,1.8829695258447638,29.754342727556246
68.921185678719098,101.25380057295881,2.2450419348063821,44.524038966522518
33.291860885579439,93.261406368059738,2.6622974567352991,51.917100875247741
71.716859149463716,51.212048211913334,2.7860837647319263,17.432471708759717
64.75334929202738,96.095316592908915,1.0342849379448387,97.099434179384488
32.120177726289434,94.584874451218099,1.1739293804217574,120.72228458344931
29.234681459223417,109.39103309074336,1.8337143501512561,91.774355761703603
60.346210528713904,112.62331760395124,2.2075894825562861,56.439602391281518
22.33562094192564,89.421895953347843,0.53153262280620495,274.93273983398802
41.038860888313344,95.640412541937025,1.9221544328272619,68.388858129280223
82.878360227414731,60.916455391006593,2.6856642433803084,17.994967940760528
65.497952722251881,57.565381945299869,2.8046674205367692,21.238103431160525
53.363251480566184,88.776090433480562,1.9042497063390109,56.097275155878094
41.136795302902044,64.284513400911905,2.9165150593985447,30.265254163561377
75.27253182188781,91.020879556337505,2.317728394784389,35.304869452039306
76.617802316035707,59.85478881845475,2.880003546930519,18.295348114272649
51.829114048859765,92.011876865671539,2.7917584574121714,40.360706268868768
26.255944801749934,118.73413466194883,0.891588524320719,210.38139602811339
48.57560435775676,107.075494796303,1.6224532527710109,83.800671598933917
73.242084995551096,112.43277666660514,2.2610545805202333,46.105438617302994
28.694856526119047,85.895846935563483,1.2455971350289641,106.60493333441205
70.757730858884983,80.449096461400586,2.0283201928764822,38.143755667206641
88.41992296262444,101.78935833776092,2.0372821686107656,35.793212817903282
49.44791574595159,71.179384266869477,0.57690245431667098,155.1735853613277
84.025715572742627,87.759324195255928,1.6726380957163514,40.78940216779511
73.691179863826946,113.32910986258582,1.7956501117106427,58.124410957394701
43.99564657885513,59.035427995285204,1.6298803881067458,48.296472610513078
59.815348358864775,117.88872074332174,2.9262886354693203,44.865637667021012
33.679320269877401,85.527009691459526,1.1482155993462102,109.99301160642516
42.310360862128825,76.579160185126653,1.9002117631174245,54.679508980482652
78.446054490247221,64.747484482156509,1.7959071043353902,30.822114614632788
75.156980447444283,78.291359943034536,2.9365965644814418,24.010449171865016
79.924462769388526,94.381999241624925,1.9066850038040348,41.302409519572244
77.481952777586372,113.09864314363692,0.70192578373679959,139.90689132726064
67.519365903960704,75.268681254966538,2.0849629392335043,36.341718080678426
58.906739209557756,53.350454398278053,2.7402577571256272,21.92799757085962
28.669572324763656,98.253182074144746,1.2431159967095873,122.21270324062874
86.202735115445307,52.767117697954667,2.5968284804682744,15.182657900153085
56.781781171900406,65.848194770850725,2.4375414550587706,31.22322671171338
45.971539079719896,113.46452197145867,1.2405437094472613,119.4468903789642
52.582881728431211,101.37940639671567,1.6683485475453974,73.778011497940597
87.601450906170726,69.158235734441973,1.0671492106206171,47.163445351885812
75.480861950610901,98.258371540679533,2.4300985469356231,36.23278665166054
32.018806572212227,114.99759619478031,2.8459356634278268,60.600933064403655
62.252600379233741,114.72789326819012,1.4695108219170674,84.304276563556769
79.197224384535161,49.504727694572878,2.4627878326305987,16.975031360557079
26.439389177122003,84.306874044026273,1.9722345352745285,67.421692542222033
83.994436915710622,57.484597556260958,1.7661768998207312,25.31721714803988
68.321358915655651,106.31413339749322,2.3913300768470505,44.259728344474816
87.021405043407611,76.958799557162806,2.2976221417176834,24.64606654307573
61.240271485185197,114.88914357288429,1.8437807124044308,68.161860875676197
30.829189177363062,60.216246909121224,2.4648849236463217,37.041714045485044
21.401231083508616,76.536218616388425,0.86157978908487398,146.32521916301164
57.16090264922326,113.67106352326886,1.3467902546592656,97.10751033381878
26.457955808649505,74.782634972077688,1.9913968489674756,59.219830550571309
65.148644207191353,91.409641342940105,2.1870018780089913,43.452025298584175
72.98983856021944,46.747429410422946,1.2738501750692415,34.154470057640133
65.624072309727183,91.404865889765375,0.8476097348402416,111.39694459013731
47.293675963578387,58.096059558253671,1.2243155247448883,61.09844886332818
74.068189165094708,71.195964755049474,1.6566300370549651,39.354314812491388
51.869732112166986,46.450624078429307,2.7415751977700733,20.73881724657333
74.092700662708836,75.267254504144702,2.2074756653772649,31.211250521638426
30.48437934545435,93.984071185303861,1.7989043938199907,79.467535311272712
39.690091081178565,80.314676541720161,2.9366090773882023,38.103083051631145
28.714509883452621,66.282091051759409,1.2257429401472781,83.580092383245415
78.866610146924828,52.266217783070225,2.3012632200928103,19.284161460034131
86.056351258205979,45.393755811575446,2.8723196705169638,11.840530667914809
62.061149699929693,96.729469816281778,2.5350838719776796,41.30360642189968
49.117479119497638,67.610942576281701,1.7219479744141486,49.56154463611302
73.079714890423134,75.184495713181448,2.506392408827288,27.880753756906177
69.582585205841809,58.20788078913197,2.7011955533310172,21.075279470863812
44.457973074336856,51.50915987187728,2.5640768354185819,26.657252488917891
82.651646325705087,59.582277628798821,2.1004558980958783,22.59394108251783
48.533504434416535,70.395642611255283,1.5008134980810448,59.586598469685029
22.259253577175269,64.12934648830489,0.97372764072902229,107.69947946132994
39.599208651778547,64.479819183158327,0.63274850912749736,142.10106074691467
46.9131728302143,94.668659691831451,2.474682450784524,49.458675441677272
50.690279027130664,67.493291274979683,2.2873182596393065,36.601614782255325
48.963783764739404,64.884870813087588,0.55950308103408575,146.62994246261391
70.926622271888846,106.63707003235135,2.6080904504347777,39.225072254043106
72.221884740018908,52.25992847496763,0.77736242517648446,63.285214723409922
80.176366540043276,98.073556175394202,0.88811596695870731,91.753478008977424
54.851569241339533,79.370696176171933,0.51998206821865778,180.51611351115761
79.554751231860791,111.07057777766605,1.4068622307335996,66.279181014081232
75.647490808980862,83.080319441415313,1.4032967891563506,52.915342936241245


==> anc/competitors/data/v1/compound_growth__s42.csv <==
x0,x1,y
796.56044370036705,9.0578217432747472,1239.2177626583737
494.9905957768471,27.553256865466626,1898.5898204528141
872.73812792024421,23.438821062945475,2738.6475165546899
727.63122615342752,3.3176523298833152,855.48038435537069
184.75961309888459,29.91103973512719,795.06202512920777
978.06011647308037,26.376000729232356,3542.0486118098365
785.02573179131764,8.5172531359211696,1189.4837582358266
807.45787474925839,25.106897389828148,2748.637275548082
215.30226940799128,3.1925859561414862,251.59225413311518
505.34734410601044,29.97314191422716,2181.2219311388312
433.7182218093231,19.970542083196108,1149.1307793603032
934.08848996374161,19.503750466763911,2419.1278555741028
679.47860807259804,2.7132218095239824,775.65225034607931
840.48545194374697,26.911001966898759,3124.3197166987366
499.07277894459804,0.8699850961340827,520.71280427527836
304.51484960629921,7.2248417412344113,433.20933671595645
599.12630831425133,4.2906562549990497,738.64266412961354
157.4355304937578,23.303038220766556,490.76976366113121
844.86805479332384,5.9461268163869363,1129.2319276279145
668.49795920985832,27.319146813926558,2534.9748674813359
782.27896607683647,19.688071179824703,2044.2691813806543
419.07337131688155,1.0848813148408865,441.85313477116858
973.62822195541298,0.16289502386101384,981.39713409234957
903.80900918997793,1.5497375104319677,974.79774904649662
800.54514736638566,18.177755329431832,1943.388924895115
275.17483706677081,24.044454325782457,889.39329630114605
520.04890335433083,7.156584618821654,737.37294138991285
139.42338920850591,25.48226528769219,483.37810616475787
238.86054286079303,1.7169582045978116,259.73205751782251
714.74405791820914,24.028915609250287,2308.3753746027828
770.2859403170354,27.833862905168413,2995.2426858112017
970.75875919078896,23.163251973131416,3005.5530044910442
393.24282232433677,20.943623519359114,1092.5504663838008
433.41373543138201,25.139406559661492,1477.7095313909003
522.60023014822718,1.2045389864119926,554.23370522097878
270.52422317585712,6.0534633215716616,363.47521603009199
216.92935480192449,3.7477103791692921,260.45318977569985
528.13443360334031,15.135929705789597,1105.259419966754
304.21841414579569,22.355643849865334,905.49471845268351
702.8325952142593,18.900355337291963,1767.4094644455104
493.43672698509766,25.533932992858052,1715.0532702196981
849.4103764520537,4.6563897732327266,1066.0638028253427
730.23859180202419,22.038632758054845,2140.1684698853319
381.12997724383695,5.7912447260671227,505.57492421090649
849.033821255681,8.1227625395340084,1261.945604945317
824.28792174712169,21.297140918439116,2329.9705109216584
448.73054112715704,29.406143546960454,1884.001304823722
359.49529353721971,18.346308179312089,879.91074250501163
714.24595357747796,1.6350094497388679,773.55730708550709
225.77723524837882,18.489269097825986,556.48671781911435
279.9173822275975,1.2705165474050129,297.81819221497699
106.62604277590496,26.524371341004517,388.95210701560717
808.23193975192453,21.287348553018621,2283.4946782774914
698.36577093282892,5.1938353926750969,899.78070642805983
734.64884076370163,2.7516301747259417,840.20432418463724
802.65612791977105,5.5059968664095695,1050.0204078757661
513.02419798450592,29.400815386625776,2153.3792319908375
611.86707635760445,13.756819273754694,1197.1661894723097
225.8172983148917,23.522428450242238,711.50995111875727
203.07706618237609,19.092250263233307,515.48054777581638
701.56266561142445,17.172394498759122,1621.5766135675876
523.98658552881921,4.3539076399514904,648.00210991542065
608.71249583306997,28.380733606742851,2430.9726310248129
788.49897167442305,9.040278975441538,1225.6269617941841
671.24648800053171,17.340516474226266,1564.2833258599146
598.22146059219631,20.993278337671985,1666.0761290339849
603.28644467087224,19.476994657359267,1560.3694254845764
373.55508825635098,28.217832290865552,1480.0307678926199
127.73605111114546,4.4531696976017399,158.73512217348886
493.04565030912613,15.250582153408262,1037.6150875127589
293.12620553757631,12.121031722222979,529.53029593856229
467.67577935217253,14.225061884478544,936.18993821771744
868.06276594134954,3.5765257859323385,1033.5588328025269
310.54553727880671,4.0228382961829601,377.890884808777
152.4724675201594,8.3422663734377203,229.06472024961366
353.24550281979691,9.1411381128249385,551.7863475606257
364.23438199001527,12.8370964104405,681.38099130466253
695.7248632542055,18.329626411098847,1701.4902310066816
601.32893710715052,19.038873522547888,1522.413016445538
805.50838819577211,12.354326897567107,1471.8026981891007
697.88218629464882,12.263493282860914,1269.5123781797488
465.74817529606349,6.5288558009088593,640.46151781948697
832.61834619943124,17.649187452270247,1969.7898139262352
250.27562791693353,9.5112273395171361,398.06573921754836
120.44086582047443,1.081795028320911,126.96860477840589
181.04307469807759,12.552001324705811,334.00273781610758
750.12341553680528,14.223980252705109,1501.5122992734409
515.68950722624868,6.7677860461263295,717.45214349075047
245.14460113024163,17.173737993663469,566.65901664599619
550.94029759302725,16.973157012957628,1261.1125261025595
237.08089244185157,21.060065433311141,662.43699478699409
726.68833756996241,19.438454466036301,1876.0111510636311
501.54064801662764,19.572991695630947,1303.2991483877022
442.91910348683422,9.4864245547212924,703.61501587988482
371.36088023308889,23.622966659578616,1175.8454906312418
667.25433380699963,16.474331507990382,1490.6337173058516
425.63134949805141,12.942545855396704,800.34471763708166
178.88492738449088,18.780374428231713,447.21536829983773
206.20531190846378,10.819720033507629,349.59252043156715
965.70789809456312,15.382177338202748,2045.4239615984436
917.72262163684638,22.101170654466607,2697.8621294718323
729.73642042967458,26.59208660171123,2670.7528339781798
339.28296531356762,27.63171591885575,1306.3475875710806
972.25873961295144,15.108987755492976,2032.0328097108102
800.8758135692151,15.608253442217073,1715.1145384754138
745.20117024309604,23.996112322915096,2402.8924273727471
504.42535192940983,9.4335207523260376,799.25727532340125
345.01740566064313,25.121470870352056,1175.2962881173214
186.75186593814936,14.824249395522703,384.9287981429465
912.34215688945756,3.4757017300580517,1080.9495531957393
510.19866085024995,2.1617744121883109,566.95135671289086
282.12702831570732,25.259796331183892,967.56928468634703
375.36096173558724,1.667037507206337,407.16689437627321
621.29761204770637,8.4183430840096776,936.86814756370961
259.09550464530855,10.023901215046374,422.5317210701196
870.95285568313795,5.1898333557478136,1121.9243618969103
782.66757685168909,9.4168010940596769,1239.1182618848804
747.5166603558431,22.280777001752568,2216.8429338622959
488.88373579759332,0.44048530680212306,499.50422301315854
664.57795663219883,24.815202735620591,2230.2969184257872
625.68817202146204,25.696440707236746,2192.035142075541
684.86194139933798,11.167847195746445,1180.9782160052175
175.99988902590019,4.6083869718190442,220.37426850972366
474.22666195354867,18.025212238352427,1142.6877723979321
137.45275647570324,3.5901766759468301,163.76714612849858
544.59173732006707,10.947580832347576,929.05753973413175
396.87509109950679,28.752875427029171,1614.013336193447
230.07176997944219,29.863934177509115,987.77758390735698
193.06267095029648,23.163146740637568,597.73564339044208
628.88011495994078,9.328845297622987,991.37863584011507
253.5336716831975,20.629951474982775,693.69706582427148
932.60810653911744,21.162190964520381,2618.8533494818143
622.95502573035549,11.635250854909492,1099.0045842711877
412.18282408135337,19.226659037584781,1053.147785685961
631.82394233327511,0.32182934927028728,641.82320867175417
120.52348392672775,6.2717297580672433,163.66854994030535
962.70329191730082,15.752649089017835,2076.2519318902441
534.07309324861023,4.9125391277488761,678.72517695055637
804.46170452525757,4.9772060362960087,1025.5784392065425
174.45699993019471,25.089128716507137,593.34795732108455
537.9924977543443,29.673990080508165,2288.4807832404931
541.63629491906886,16.679082840853454,1222.1537175617991
944.04380947748461,25.172091926451404,3223.8225796717229
614.55524713846785,29.709649929788178,2618.7110977749635
526.14046095125843,4.2478766570632409,647.30838067136267
340.27809678270421,13.447368397630532,655.80436918818805
398.41209760829696,11.777181475257596,707.754660103986
568.605162224384,2.4014785093855506,639.2878412421918
495.02031427454205,22.659905183842334,1495.4452904939039
119.45087189229739,13.013370819677789,225.38942223820021
843.66273177492201,14.079808025712039,1676.9114417383605
906.54469465579007,4.520189214397206,1130.2352857007079
226.22418009874968,5.4277995669260442,294.81548524575805
598.63252918514445,27.213108664686448,2258.3279546216127
197.71816702189921,1.3394726692283665,211.07124051275969
705.01608373583053,6.9855685483111873,991.33017524643481
353.11040545510753,8.7617799094358499,541.46013900898618
693.4803712227116,14.705926272047593,1421.158257626279
754.29515285819434,17.593355190443877,1779.6400947091709
791.78274272589135,14.798699275519997,1629.9718220897714
196.96685136030692,2.523460036706461,222.77348142375226
924.41066062384709,7.310023621671407,1320.563295273407
307.19259180539274,25.307651542876236,1055.9956651494101
133.6713005585618,19.127661014353773,339.8911864812531
599.367222452335,19.47447150402823,1550.0417286363293
433.8300554761949,20.106097660540648,1157.0543324232701
846.81076881917181,22.887090571185873,2586.7102215196178
827.42632485787158,1.7432544516434201,900.88151111857792
385.42500354044381,10.998251547978372,659.15132036500017
957.60945556277045,16.18582305785036,2109.3792579341334
361.82605432610677,10.15369449891978,593.81273277022626
563.55141630854314,25.334366198615594,1939.7734363182424
330.36858151084243,14.477175257618818,669.51441933971046
942.43921304406695,23.058827683781374,2903.0448401423378
248.14703582381634,25.560465506435072,863.60955710738085
140.4195574530961,15.143744487104943,293.9767138633444
491.58735400273417,27.286567316140498,1861.1609751487845
993.13800765025337,17.613718216109419,2345.4811435029183
902.50953962942253,25.508228965011654,3132.9487705423289
773.74721751125435,10.217723867745729,1273.8125022708846
901.71324179067233,14.964508755944557,1871.3537804255172
904.10197572807692,15.942331230137331,1967.9961415208813
566.97252434780421,3.1493914768821174,661.1430108889241
384.33614664771369,11.956575201046219,688.75169298788717
794.8111888998892,27.520130176550282,3043.6607301157483
695.49513685098498,18.92496721094227,1751.0594367249721
436.29195598633908,5.325197473109025,565.73677150918911
185.02000125536375,10.16566906828815,303.82400318377904
772.11065021412344,5.7480902898809951,1022.0627191899356
336.21446433057821,0.74469395395717619,348.6550309322264
943.13183548040126,27.823813755120803,3665.553104159002
316.8735175051163,13.446219847706145,610.66343814865786
210.4821391703374,9.226052172623584,330.14811929693087
848.00140491241552,17.9543157467321,2036.2726950357853
237.95588496204465,0.21943368879046909,240.51717600328215
261.34147734196517,8.3406631980244157,392.59173168226175
639.44451236875921,21.091003970966778,1789.3959723725961
887.10583675371799,19.013093192077889,2243.1047478188175
276.79119914311593,29.454178426276066,1164.8383827564473
379.29130561008532,18.61073128974132,940.41866195985529
799.66435441705983,14.325176208831984,1608.6004297626146
974.64378345487057,22.842976895520231,2970.794328731286
550.66706758210807,27.09983615892159,2065.9301682029168
229.50775229612569,21.620878401550549,659.06556070922124
112.54265893738139,28.896336706481389,460.90380354794019
306.69042699896977,23.460155122145316,963.39516699248134
218.63999600786894,26.004043147857793,777.56563431344409
709.89280625157176,3.4231221355091157,838.93117631628252
209.64925416567803,21.97240508981363,612.45358969315623
555.69693845856978,13.202660985821058,1058.2618402953947
724.83619207859783,16.593114072338256,1628.6821128310442
623.00494829881211,19.623072284470702,1622.895826550458
279.79808649405186,29.094453501167081,1157.0065473906679
823.71207356403647,29.537342442948738,3480.5751443584036
743.86641665422155,8.6468473646371571,1134.2677569694429
765.08560352398763,22.012604923137484,2239.4516943871108
217.95197640158193,22.499506138058059,653.29536364155717
211.37842328531013,10.394785839391464,351.00950750766509
934.80629590585693,3.7160932459266305,1120.6320519473352
457.82037444244656,1.2284088085715927,486.09845178896859
370.85382260284575,23.320293825875357,1157.0268575894167
539.72564081638006,14.690992254507178,1105.2610847032947
696.5777914872242,29.566205084847784,2947.5201717867321
960.06093134227297,13.949203685809591,1896.1498044116797
357.80160419384953,29.337509372215209,1497.2128417192512
932.32758638082441,12.347280065821796,1702.9376394209373
122.37354224763068,23.810464516799179,391.03405810905076
599.67823809414222,2.5445781693549616,678.94737994306627
670.57760051297657,16.663851304132919,1511.9741683064165
195.30766337567798,24.061793609571726,631.7886581302912
226.30563735752139,27.74105001659666,876.00942311885967
477.20288738467343,24.677492718522949,1590.7496497162915
969.60872092886359,1.1091218160352267,1023.5239911404585
636.4382979109356,11.181070239202025,1098.1845938572246
939.72089944019012,1.4609541694155381,1009.1494329693011
823.92482405167368,3.2784687334367399,966.84318956412778
520.64344139976242,20.259168860024523,1399.0008868282589
806.28710432696869,21.397745889350944,2290.30304698087
116.05310557928897,23.211620482548788,360.15938408606098
198.22959708916144,25.963696441669885,703.59221761408628
846.48575339446268,22.182944054295294,2498.3926237862975
817.1353794926456,24.026147763198964,2638.7074607087316
309.37666776979029,1.4689112946983773,332.36306719886153
577.69263153914812,7.0360545132389571,814.30273134305799
645.41423863000978,18.656933201257374,1603.8578701619269
880.96505839841006,25.743759138744696,3093.5055175730286
642.79644160485304,0.13500374818977368,647.04442364658735
471.31441234631228,15.438880263490494,1001.036173568873
436.76563906646442,20.318621980931916,1177.0253658963436
483.29387773615889,0.88821867385839637,504.6985125069927
686.73792302197671,12.040666726601637,1235.7320733965519
880.74156857709238,26.869046441510907,3267.2679687880814
508.50719386866979,20.148384265675762,1359.0243596720875
323.05560665622227,7.1297509008179194,457.45850546901477
312.996126697823,25.58343388895738,1090.5209045560409
771.41285221910175,10.44094270228543,1283.8761395404788
834.91188708151935,25.600340134321783,2911.3465723575828
194.75027186871245,8.9683095335671652,301.6548174844076
159.90297125966035,17.709607526494469,379.41168674214396
634.99029738080662,11.908202032435023,1135.2553143537061
231.55591977342846,8.2447515226520114,346.22338176588045
842.19777141070722,26.596726865156075,3083.0465900517506
379.30120653166699,5.6278104581847401,499.15288211020697
229.48473967402839,2.5443477370728926,259.81651680446572
928.87342523870518,10.25780815636981,1532.1888686361867
248.97855046175036,21.529174429247028,711.78699680655654
356.24807410414201,24.222948179288451,1161.5016164251927
238.25205567285278,29.962301102002947,1027.8194110262943
203.94105729881949,8.8908617103349474,314.69931259191156
119.03321470279603,12.238258533938465,216.26601747866513
149.85586824783411,4.1046383408887888,183.08306048818852
257.17732384226741,17.246157888691009,596.57722559462434
148.04373936445785,29.927401117887516,637.57414748811038
632.02943449987413,21.026430303619755,1763.082458585932
712.64307411955576,17.856385212401154,1703.0851233276378
454.26741114882543,11.77107278765382,806.73772039936841
386.19198725684447,27.458962808566643,1474.4818596687662
554.0736133200071,14.907497883910484,1146.6923079807004
887.5044480111477,4.0310073993918447,1080.4004581400668
866.01846413998544,10.961353895974003,1478.3952465515126
139.12755581151276,2.0150000654330071,153.50042934109237
263.34856863687168,6.0593711306634468,353.93604144674492
313.0703839939564,0.53006342999736611,321.27257818284369
324.44881824899062,13.598397495004903,629.92190095448052
614.10938656849544,19.036207948553916,1554.5676964895192
474.63618313287304,10.298773871367233,784.48499741911485
144.3287079348346,12.611453145158313,267.04261744113251
436.25272461361442,28.776278185337276,1776.1813962731608
571.37765384587351,22.558893647247466,1717.6330800445271
191.5047126133444,16.225699108348536,422.65952120721914
850.11269840970374,8.5362262533547568,1289.29754121922
146.76567981859384,26.909903963189855,545.53989224824227
932.35768211625589,7.0529135064197845,1315.3121962181724
189.20182742188794,9.7602819155003111,304.60628450664018
859.21745643797749,27.271944432688457,3250.6969117545
912.38782953485543,15.88626165855217,1980.6066501440907
981.61361252793347,22.2695384825393,2909.487417713754
821.82329224623425,17.722343824912983,1951.2031546883604
801.52978669419599,19.603176270284855,2085.9179966832544
678.23494839599289,8.9814987454447675,1051.2156735268916
801.09671912031604,7.2411618487998872,1140.5651488176979
221.09698757183236,9.6747704150599585,354.47403521523881
582.46123235287359,4.6632469225026743,731.27033904354494
562.80058317137309,26.229430958724222,2023.6611572837194
871.81492971030184,8.4974079975034229,1319.7097381060687
516.5194290341642,16.84468183243154,1174.9345190473907
446.58054649031811,23.759232754241221,1423.446960272717
675.60694411339909,23.514723281271408,2127.9166311689564
339.81698575076143,13.151587757525787,645.53234744487588
225.79156985856116,14.28771925760177,453.37177517797733
530.08954662137126,29.841052468050744,2273.3181813887854
475.20043173539653,20.237924309370722,1275.5698846499677
309.31294647598634,24.439153293536481,1019.169987746632
430.7606291036152,27.076619076576957,1614.2492078922469
429.75320484362265,23.627695086880177,1361.0479370039482
394.74600797129091,5.5553803486070272,517.6454039625728
441.51767175423606,16.865122012127166,1005.3289874031763
717.16901091035083,3.0568247194363463,832.51772445188385
367.18882711415677,19.587663796919951,954.85697358178595
953.97213404380636,28.660482845634331,3862.1686249704862
924.71321758436011,15.381961929003339,1958.5743246361098
532.81938547007076,12.989174786033015,1004.1799054964905
395.52508450421993,1.0752825425448953,416.82956522521692
581.89131084700284,28.793235669876609,2371.1026390328811
863.7044398962621,3.0900805239047635,1004.2498891764494
687.32860650409179,1.2323727991454081,729.92381816473278
823.95264515236966,7.3819983451481539,1181.1950626784737
579.45004845916617,1.9659130175514727,637.78209446483822
669.62586634085869,13.653535272352871,1303.5901297495234
359.34005276421556,15.482634037713371,764.84210881317313
761.40384607926171,9.3770984708575185,1203.1207308521703
282.16413381314652,1.5288144772465817,304.01591309680686
725.31831593664845,3.3480110474768008,854.0251334368204
874.64716149330468,11.535131339697843,1535.5156206045256
218.89255357138956,1.8158535247960839,239.17052184359591
652.94176648772782,20.945691768297404,1814.2577082801477
185.58617340694116,6.210616245744359,251.27207270341572
753.14406544428414,9.0621470635091548,1171.9217180429803
176.04389694116821,11.823773315342924,313.4429041414661
942.34584043056338,12.498288992074437,1733.9648969713917
223.66713703402195,0.049821230244015968,224.21148530904495
962.99222131817237,3.3621111299609261,1134.6542843163625
820.79575847658703,25.882936912226342,2901.8595888082245
634.31380401971865,0.03699187535724402,635.45967248084469
804.3616941665922,15.245020674386252,1692.3207620093688
815.60335508477726,14.685060195216243,1669.7257161485563
951.42435653559721,9.9928248303191349,1549.2275771652837
328.04501845526852,12.93981060439349,616.76392554224742
631.06830582247824,23.417434125797531,1978.2236256179779
185.54427780796109,25.236111186448692,635.59880575281284
654.54913002170917,7.8104563024575011,958.16509176850002
254.16217368350993,9.6747132290318945,407.48470127106486
608.45555032519769,7.2744855908499817,867.70101975660918
615.18746263046478,14.395902016531954,1241.78539958177
519.3866376831046,20.497750729764388,1411.9643864290958
570.36859796181056,6.8475862639026168,796.61991696615178
787.53105100592916,9.9220722616460009,1277.9369953613079
819.32024486085993,27.911538527674516,3198.0085718789337
542.93789401788626,1.4570786954087422,582.94103844402548
639.63409737035101,13.823088157186987,1255.5475239838659
938.11261212109162,21.346741247903335,2658.1376030671045
207.76022965101055,4.5136203467242222,258.94222062856289
205.39320931009945,1.4212206001644556,220.14090586651633
178.93811071969157,4.1461611491559225,219.05698008828753
692.076956536475,27.564695805920486,2656.0177457438767
476.74747071134152,0.27779345463370242,483.25309733425723
796.88927452765893,5.6496592443405547,1049.8090225801739
704.10827197773335,0.9385053870493365,737.09882319753092
400.27398249541437,3.318884026866098,470.63279683695481
908.52989262538222,18.604478598848889,2251.9310142680747
786.27893236358705,7.2491672621725733,1119.9055899732537
343.48144681915812,17.076361512920304,790.20434744507031
427.7728159948486,17.705861482983785,1014.8175680613052
382.99598218383659,25.48305999269337,1327.8909083389701
241.85048376249969,0.14224178735621762,243.53476384970602
233.00503528797248,25.601083780271001,812.52049992700302
942.51471703816969,18.573572592809221,2332.6475525275991
494.11363347887794,4.882304583148728,627.01719227784918
444.98784049966883,23.188121644058519,1379.3935414853465
756.71713780964012,25.664746253717571,2646.9854478730113
597.69375872760997,7.6279045126247187,867.17883743993957
942.52598815461602,27.563810427080426,3617.0220511118
802.27134451845302,13.633722908959735,1560.3079185063834
531.43260771208634,18.102733629999644,1285.3826550916208
438.72352613274359,29.539486008529309,1854.0093800993839
987.96839043188982,10.846082359175981,1677.1192067755096
745.98421240327912,24.394780374603386,2452.6633048945823
956.075194003457,9.55197353485379,1523.6726577625295
206.63071949533722,23.97640566724473,665.63801716717171
865.48031127170429,18.022017565879274,2085.120281785923
673.36649559208684,6.4906708567620433,924.23895550781447
209.72951050160134,12.420782813677091,384.45651508242594
629.43219997229858,9.5290690309068502,1001.9896833282716
717.48672859490387,2.3432517924109164,804.3882819677716
111.07241729974255,0.89504310299092449,116.03033860697502
508.88616565757189,10.394359662215427,845.02554932308828
842.85956007668904,0.57102443452459739,866.67211739810739
365.82312280968085,4.9646327274532513,466.0883420578046
512.69327361869603,21.755499625526063,1481.9768093095031
498.08271436110385,21.242737070507637,1404.1715804342789


==> anc/competitors/data/v1/compound_growth__s42_holdout.csv <==
x0,x1,y
421.66763364292854,1.8044540908482509,460.47428701890118
434.98779295624416,21.332260546639059,1231.6653339878035
618.40329610775802,27.449475044480746,2359.9724426346929
772.38270305557262,7.9851822317240142,1140.3363121585201
266.14661618571938,6.8887441294796687,372.46769253168611
626.14508157172406,15.340963703151052,1323.5466143242286
581.29511021060773,7.8193651788714904,851.3017713379345
642.24295170996197,18.38453487121269,1574.9064239088468
337.74729363357881,19.415422647162362,870.94569083810632
113.19830224551545,16.017073472060833,247.3036198836584
308.49307371014743,24.969267731125914,1043.1018105069013
900.43739096105082,23.32254580807772,2809.5833408368635
906.07693858782704,9.2898966657864275,1425.6452640036041
161.69144805698849,0.12678121864824088,162.69471879800125
463.64185989833493,19.613892849639011,1207.2223879831279
864.43060085545278,1.1523055744909438,914.42202902599024
981.34068231069705,16.768325162631754,2223.9696694750983
601.50320011790132,4.6240252677456297,753.73346254866021
385.40632331887934,3.0383287502970702,446.99111682074113
639.99952267454717,18.072897455395086,1545.7230361100076
877.11890774084225,3.8634663240460823,1059.0650017696478
251.09993841473778,28.209846323410801,994.47409950095971
274.5815091874025,3.0864836575783672,319.20649022769817
562.90905806362991,6.668657494468075,779.36772194358309
190.58063977229642,9.2427307196265325,299.17532119871976
805.86026092287818,0.70092890782525563,833.89608011369307
499.65659696802311,12.80125081920219,933.08489248857893
830.90949050215431,5.0392640885687516,1062.5079623370675
916.41106628402588,3.1992509294655669,1071.2237916377489
711.40970992352391,28.656299768419441,2879.5637289329361
339.83429968262294,23.526370369155138,1070.9631015950072
555.20138408565697,8.3924938586029931,836.14501025984259
395.3786558581894,5.4280563857936395,515.26415439793448
717.39009363557545,21.208734853951242,2019.0803443439506
749.39778389209698,20.017606281692405,1990.084195145278
866.85792009216721,27.702172755480213,3349.1727184819802
461.50238878513494,27.796083537474864,1791.2387688623242
797.57752919988661,22.306789361025729,2368.307775331743
290.18090232573911,12.128215257758114,524.39338800762414
494.40765987908441,13.705344956863843,964.92119013540241
289.84327270129535,0.54421344356630152,297.64235096509219
833.3441653933204,11.46865458855107,1458.2673461616992
822.49571923889926,4.1802125579675762,1008.5778366387092
746.42145878383371,0.201980564112898,753.81355561631938
392.03949920191792,23.560014928936553,1237.5137360275291
772.810868299243,10.52053908290924,1291.207589468677
766.42339395795921,16.034577575068099,1675.8309703472792
829.65360253914696,15.992128592470459,1810.3343786519843
352.45465747227661,27.932347653995777,1377.1147249095666
414.58708028464793,26.947367993817409,1543.8731121981098
955.6494989745504,7.5192468995689339,1379.196695033015
372.48293525785226,26.020662923778357,1325.7632909931347
348.26357105252032,27.460753087360519,1329.7872320703975
217.64568336187421,7.6368426579074171,315.91438454172953
702.1618533433882,17.225522360123851,1627.1739264921819
138.26105667123755,1.7704886706126699,150.73540967672753
957.06569865074675,9.8912007470852252,1550.7056246120753
959.82990675359201,13.638643100802225,1867.1859264115228
936.57013060584961,8.4152641413117397,1412.0622788600338
277.05573769187924,11.063668151279648,475.33360815244947
167.73896191746411,7.2215319171999903,238.59050176831789
286.8399488370452,12.921121990566471,538.80194468549826
110.15377346213781,0.098723245038994101,110.6856335962277
441.64753048124345,7.9296683625183393,650.27928693695014
774.48122590144192,1.908055637844458,850.04370609332011
690.49448003012844,27.195947244036923,2602.6949578302215
133.26502397869623,4.6327665646109573,167.06337780651268
957.55384531596837,7.0003830311172424,1347.3996006322491
171.44644856853375,19.898562492919851,452.6526685805527
765.64921599581658,21.86498321850247,2225.0179079421478
415.32372879947849,6.3711041963144677,566.74275461350896
593.19133067396479,19.862631694772066,1563.3997515567385
113.48493750185945,17.429469964329961,265.61737139866034
893.09635202008326,21.101127671658521,2500.4398998455413
990.11926653294938,3.1900177991578627,1156.8625242283824
792.36736239896379,10.262172788259949,1307.2986929523754
580.49078990104204,7.9212202338623703,854.35907747137492
411.23963576154745,9.4362312398727575,651.69155269468831
294.33226888467402,16.435740058539306,656.29589792682964
881.86226695378173,11.87381331597514,1573.9775799816625
314.2080973028061,3.9053231166442268,380.16176239724507
159.71177311846873,16.932763677686104,364.86342022681549
876.82994134269552,25.166662227326089,2993.5002854073482
128.86643654934343,28.129633944052937,508.37834833786434
217.09377666425422,8.5580704399946033,329.5997608497147
954.83517956938499,0.85458155416707204,995.48884007679771
679.71930891504906,16.401049767248725,1513.0607161714161
641.86636198912879,11.504674917418505,1125.176398555908
889.62912736055705,3.1316405735688333,1036.4927350679245
664.56988343680882,28.926922004471816,2725.7238724471886
486.41882126266643,15.562950795215754,1039.3896545067605
963.50979923221894,29.522975327187346,4068.4341360070516
554.5978658570948,26.250003587804514,1996.1692933763325
551.25491273267153,18.202604529947827,1339.8398917471941
299.69149833818869,3.8239840110449985,361.16192893225377
555.84266274974038,15.640666683787968,1192.2481062090844
355.91731833658514,15.821569285174856,770.18859609870276
304.05628931603371,7.8533554755773487,446.02693805561256
725.65063101205817,9.2002296954643938,1136.7736435442559
561.60307614360113,22.686933464030481,1698.8291175663403
452.72945694366274,12.833891637244992,846.79818991292518
644.893731467713,24.588103320936405,2140.389591289379
109.37541261597914,8.1972622082319404,163.16009326061427
381.48414899286325,0.97298519614311907,400.03074559786711
848.79636256032768,13.114222752911797,1609.4767142926983
971.08614512078725,0.099947411364625927,975.83316363810434
646.45336662748412,2.9420436033733113,746.23745508495972
662.75563068675433,29.187835820007507,2753.1077472132779
835.67736505665266,5.8976461331148355,1114.3089708474129
933.49400917451578,28.862262785723452,3816.652791841625
646.74482521627613,6.8626201367392072,903.95554466395402
150.82237485760606,12.045798914536874,271.46122881456705
385.74812187486907,14.617066885522203,787.09874878017456
867.84152624058618,20.277371428075696,2334.0153871560251
330.24224228734613,12.451386863187572,606.27377737452139
584.02061124668353,28.353557429764315,2329.2718738359054
607.65250300844127,23.926278827618788,1952.7037886057137
761.91551800932882,26.613567276807839,2791.4487278887145
948.08345908442743,9.4232001671415233,1501.4731701190196
642.92861354131094,14.463977149876472,1302.0998594955488
528.02503691976165,16.955467242325327,1207.6163431416171
126.71272466018699,11.953938992737633,227.04702613709
232.28114428489292,17.685870425133569,550.50992679768979
836.46863285965037,25.786609589568517,2943.4037739303026
706.00473043671343,14.584935149673933,1438.3088866349842
849.00648127264981,2.2434012712922802,947.21181401105264
955.75100625014909,14.255547234455673,1916.0631462264021
115.2152000223992,15.418923980119972,244.47022356854123
269.01220130487445,8.7742664136834971,412.75518110726961
886.74716806253286,3.0723070276288089,1030.1485192663263
821.36100477619925,17.327375993721454,1912.8857518144032
314.00582514323986,6.1936122928529072,424.79168580661815
742.5402415177781,23.584287279246194,2346.6834553152462
506.07835940030702,18.144605452414257,1226.56124421501
550.73230464254311,6.8723995609004849,770.12616988365755
451.21629428457754,18.7003302140286,1123.6515729472635
744.43534522678169,28.226154107978211,2950.6616075628554
566.1097184982433,8.3356195373086788,850.2106599664678
790.29677754731676,29.813858078667426,3384.7372919939207
499.16195370978761,5.697667945638595,659.12998051698094
284.74960029195154,28.387886842526935,1137.581569927833
784.36835473416886,8.1026704281400246,1164.6889919171706
327.45048357995427,24.188962519798768,1065.8419198414626
581.75112279441703,12.855931015922366,1089.2947168413252
845.88437348782338,15.043953917015314,1762.3081139992466
861.20855638086357,6.437717389521934,1179.014252582527
139.25498600149842,29.584075014577085,589.76170238115003
959.42321697577506,19.775076923880068,2517.8522562140529
215.33971931726188,4.5429086109356529,268.77272335365291
650.83301538170633,19.875886133141961,1716.4283188548582
476.72281382789811,29.774841012124451,2037.858132042086
498.6774855939845,11.984191505982681,894.86264422338093
692.82461842118585,29.815237270856784,2967.4765153019193
206.30901036857171,3.1726227774507998,240.8484461020069
222.6749711009108,18.048839246091678,537.17235896259342
655.83347273127799,26.905157117206215,2437.2214926716742
420.08601887500851,0.1849290967539019,423.89348885459231
973.97274019814597,7.8413827282830084,1427.9079305310304
162.25412560272699,10.02012926243604,264.55456751305974
139.81113291388331,22.807104394641144,425.41060368826976
222.77831495928893,13.525793090984559,430.99773683238976
550.48239437143957,12.679636358031894,1021.917980887511
264.61790025483469,7.6776666635490649,384.86072538405386
757.12053549430584,28.860153155028414,3095.2194243914973
425.99113740193309,25.355575686638957,1467.8018818422775
809.964177332124,13.271368010082124,1547.6644160292346
965.37125530241428,21.046254678591321,2695.564622427687
409.96002893723403,18.857330708758045,1028.7625237034038
467.99222287488448,1.0110084097763872,491.65583250527288
689.42047244231276,2.9870106588650214,797.58474321042866
371.07960888114803,21.33753182283602,1050.979956058067
194.80042283905181,23.94503748411104,626.56835324624251
754.23544226912998,18.02841231290909,1817.6755134902385
457.00319076680211,29.659065655336114,1942.55822351848
718.61981189482526,25.362841387802249,2476.9658425375947
608.6681100055207,3.4412362079281911,719.94269842852498
999.35150338932863,5.615357744135709,1314.3280142417516
542.61047231101429,7.9035794510535249,797.92023732161408
309.5653816115078,27.719267812655357,1197.0278193708793
501.99386955973665,12.343145422512681,916.72909115561265
601.13368676556092,4.721534469170904,756.8626463233411
363.27042736586969,3.5392435603332251,431.74183706306172
768.55351258488872,25.807668886520606,2707.201151798628
634.05066750689207,17.750503387789912,1507.456153833808
679.08630637132524,27.937349379539508,2653.9810912022776
198.52310798539648,4.9015893684311056,252.15774309837315
955.77548986438717,7.5623816910694508,1382.2845583883379
504.79602334590493,23.233663540652138,1568.27048922984
142.87781236617914,7.4612948442800455,205.61954789935635
169.20701765089061,14.89415347969971,349.95728886734349
853.41570215228012,18.773099776923683,2132.796674471861
269.60945706186129,19.632234042246704,702.63276907806471
843.05214466325174,10.892322057147437,1434.3498990301098
847.54326987011359,26.761701494759635,3127.689097139988
806.88265416554157,11.041171374637441,1382.8181198941468
641.75064924684614,22.22690723918021,1898.1865928985765
643.81788168698995,25.432938879890127,2226.7383199442356
342.11411533520186,19.04407952695713,866.36657741656302
137.56849493208603,10.49190148430354,229.52765742671923
739.5894104356903,3.1259408182730866,861.44425516248282
113.42163406141896,28.180234306597935,448.55459757158673
119.21071281292514,6.6551634099264101,164.94286455832375
676.0217249814566,5.1021605979920697,867.10533778415993
956.22843393651385,5.3022375349979338,1238.5465969729016
303.74972328689825,8.7330184807475426,465.11723357888587
106.42203631911103,17.523439454037177,250.23091498765041
875.84310228784125,4.5027443758062082,1091.029042144273
584.59051613826796,22.653825664175752,1765.5111007502499
396.04469516901753,16.758549295963853,897.11085883352985
305.15978465811588,8.4018188261708886,459.78622049459142
702.88625255090437,24.378685509343761,2309.1508627175449
829.74486337702285,20.347357688135855,2239.189350011638
988.47762615468469,27.165148912423245,3720.2943978424601
359.36817491975432,15.63187134110372,770.4917819612142
946.70591395986366,10.68353148913671,1594.3792512539817
460.52577210725849,15.67021773348265,989.22451243985313
117.87960396255988,13.349591931203911,226.10343693427981
246.01205744944292,7.7868442017074981,359.71136850349546
384.3571418965235,4.9700226035503237,489.83098161829497
180.22486023735433,12.138189668322477,325.84752637103162
557.24865742216116,12.619904037088469,1031.468457451617
163.49607234617895,23.25072457002279,508.36293757540324
148.3491944757497,13.462329403743029,286.11624478634792
652.60189724105533,16.975863068787987,1494.0150472101786
155.89537090920044,7.2533620508382137,222.08891243853839
811.07774688781217,9.8326779323050193,1310.4185716757715
105.05989416852849,1.887961359020649,115.19709752331985
133.60326618332451,12.481913488771429,245.64055688819937
517.12069279201705,17.938919497069186,1240.8093197160185
896.90460694455408,14.004435488273305,1776.1941143564434
222.99015987119617,17.676469961062246,528.24781262085037
155.96591534942459,28.413667757925481,623.8718674080194
342.81927512686411,8.2510949617988221,512.74348526834046
267.74892802961745,11.85412492169171,477.42849819576122
746.18898553548968,21.647945194576454,2145.6240037865027
171.21800968873416,15.146765143840923,358.50794190942668
655.23974036585787,0.37847606172745074,667.45174376724901
131.11827654932915,25.326111006443956,451.13422158200308
861.41340996898498,3.5647308061599148,1025.0517123732254
441.63215594821651,29.329145989074892,1847.245993893647
262.25428383507142,20.592901717108116,716.2617247829312
520.25865423360642,20.061374914336476,1384.5408887914457
411.99397350427017,6.1491241308937532,556.14302349361094
456.50856838673081,17.374025031721359,1065.5954215477375
642.4032061158764,14.425411641165754,1298.5900210378422
684.32631086880815,3.2645990909048717,802.48662815541047
207.86785517755851,5.5453031309723189,272.45100949976717
559.05731833858931,6.4409207843226426,765.48191339956088
873.19145380613941,22.715073326622868,2645.0017188530646
677.43541309613795,20.206882445926759,1815.6727312935141
659.27256593093932,22.367010404694611,1963.3886529854815
668.51653236051902,4.1608289030314749,818.98736143265774
189.4854645439525,22.333142023373235,563.377536351407
547.88140543948316,10.252687857959272,903.51180324853442
851.9626000360463,21.285248935391039,2406.8001824192788
777.94287387779241,28.442976039105982,3116.2653636727896
689.74551101087661,25.092404787241417,2346.2773715391172
709.30604043206768,14.435394249575804,1434.5297003167323
174.66047407114417,13.231610116567783,333.09121488545242
597.71627615305886,19.294622669383656,1532.2675781165326
831.49344790837267,15.314788997196269,1755.3692070287575
784.72890393521743,22.41311032906485,2342.2742670136263
904.57655592244146,6.8470717082668759,1263.3683073220227
891.54494654018777,7.1291855009124312,1262.4252907748009
180.87217863878399,14.435805735052874,365.81067500491395
723.27027753825826,6.8925565635808761,1012.3928299752578
461.2046474110067,11.600640349248055,812.27504829620204
396.99272889829751,13.276195652119135,758.74498349582245
341.41590453306998,27.130961352423277,1282.8320526058719
975.0364961545007,12.89742565757386,1829.3983429749278
584.819237841573,26.871853961729599,2169.7884876833
676.78276597688011,11.23359100324682,1170.7959471992031
204.95895121745605,10.399649388451152,340.43027154948311
453.09013500765218,22.481112992830941,1356.8868485779553
375.62661390341441,6.4225719256370351,513.86158561491868
545.81558443377992,25.577086350221567,1901.1065744908055
279.15383511274342,18.106373347168645,675.31276446571667
925.32350442912355,18.52462496571863,2284.6380865236943
548.7450208205305,5.1132319337436343,704.23303439923382
819.93532128734978,8.1108179565231264,1217.9855692773233
984.25642454146885,6.6275024512413063,1360.0046390345656
812.39448052252692,18.432493126868692,1996.8184169320723
447.64987771874939,11.010181406068913,766.01362918715506
812.32657493251145,18.244387083596294,1978.4106239499024
569.13895984551357,24.912364474941871,1919.083437128608
185.82057428349893,22.279368325698414,551.03349233740732
105.7590061369652,13.668241665823613,206.03349105226854
368.5199373253007,23.40852609828589,1154.7055385449332
205.24139141588731,26.333975525629519,741.76004000042337
704.68615038951452,20.962423817177591,1959.6332676357897
286.25004604524997,12.122441017141153,517.14412275912241
860.86931313998082,20.936217211251559,2390.8977039748943
733.95704296247823,21.308413210056486,2075.7783713253066
427.01487540695518,15.956005046937094,930.12125127954596
849.00252470271187,18.440995032269324,2087.664665135419
343.12521263808128,20.375199707622876,927.23289640471205
157.47572468941979,0.90866783318880318,164.61433431215741
439.14631212802084,23.812156439702004,1403.3698576505174
486.53642456560738,20.944189580579131,1351.7863480078981
433.77684745628761,25.449088715482667,1501.4632954791221
458.44645582427665,19.65334566003612,1195.9946543799254
557.87809965724318,27.802757447548867,2166.0089927911135
146.12681754411872,2.4529068997576875,164.70443891354608
599.41418810868367,27.710798485102398,2316.8579908866723
224.67240271304161,20.77819702730968,619.19174928536756
326.61836248774296,5.8750847195646632,435.0403346415589
225.17102438343886,14.212482089860782,450.46913244175266
216.95541906030766,14.408146012649206,438.19661381770851
381.31896192013608,21.137393764435892,1069.4856459596942
809.12146664285979,8.9200379296753276,1250.3254606869953
487.86457682357309,4.9217195665459359,620.2789935864389
898.01187614467085,27.456320961467743,3428.1694186926493
506.66396869464256,13.158426380869454,962.80392595819774
622.76528308396655,16.086986316674476,1365.2002477476792
109.41762981220973,24.838664325917772,367.62174298985894
836.47175352944214,7.7269296794939333,1219.4935395214391
728.98667301210276,22.501520229183527,2185.2998225942451
270.89535424316421,19.304562547223892,694.78703594004912
764.93104620739075,2.484819284765333,863.52291529351407
675.40020518320921,20.438126637163567,1830.7572639694145
255.83085648086413,19.833949780487242,673.31830027698595
218.73161876144394,25.756413236297345,768.5496162874864
618.73699251203595,27.049327041580497,2315.5937161316488
130.02941211047252,17.768758381339136,309.42053625342282
370.49963999260012,20.256165016774808,995.40937994015053
908.43606006676077,6.3665821564026359,1239.3608650348935
684.97367785752431,5.0261527781199478,875.33549018273516
528.95609046442246,17.510436173392225,1242.9495199206453
371.75879675159769,7.7138053603647636,541.64081459101328
810.64683770998613,18.408351822535003,1990.1772847554187
827.94317263474477,5.9419155273819015,1106.3831537030678
509.23146634248263,18.804750746268617,1274.6023626193289
180.43357602249915,29.493653864779532,760.79422779945378
467.4006274568726,24.830197918521201,1569.7257433974053
784.54109279994282,26.973110666642054,2925.2096995979914
211.79101247867345,16.358338774225391,470.46710076711111
752.59939675709256,14.179638584560237,1503.2128117056563
979.68472380517142,22.715743335104364,2967.6796269306578
478.61605959080617,10.471753706747792,797.76758866492173
923.18777164954804,17.103729678102372,2126.6992927185161
790.31516967777509,27.33164394503433,2998.7391919429697
408.51545601385163,5.6141711981140832,537.24062426997773
611.9116217568328,29.155488297328699,2537.8915672373855
275.87697489842367,16.21080387658381,608.43057000507679
386.84749679879917,12.631664074050663,716.46651650490003
851.4492720174643,7.8989937928626048,1251.7941577593981
809.16117718142664,13.316543977213813,1549.5417083636664
870.45737846356667,19.752799696649969,2281.8941301165264
839.0536785689676,27.239457257454767,3169.3832041686073
710.96327590806629,12.107472501986612,1283.5004465067273
600.22950412288549,3.3401817593112204,706.46955277994471
211.46592988981845,21.301272829657901,597.8599300900662
951.1780229128683,3.1068470791818656,1106.8626152714555
572.90861506729084,8.339277908340291,860.5751606414193
433.91978816782722,27.385808788583464,1650.8041368415425
518.92276507982979,22.551762558686271,1559.4044347677852
969.16151165076656,9.6632942937767901,1552.9396959349008
813.32536793642589,21.303348616271812,2299.6796564140732
254.52751307130009,27.999038477912126,997.73391292030635
643.2477191615767,27.891157307276046,2508.2587072627634
861.1071706583092,1.8018910778291519,940.23846615870286
182.79214656299717,15.722749617610509,393.651197325917
922.7856174877079,4.9938390225043827,1177.380301788266
721.27461462985843,24.525653358997289,2386.6132714155656
961.70377912952642,12.78351982286512,1794.3830052463454
630.23206195238106,27.955657429153717,2465.2517702627979
239.23243228038226,6.0864987636484909,321.95019936862104
118.01582821653936,12.614487446555369,218.38982770178836
577.78303406144187,27.468425409307542,2206.9955938284988
183.03086039692221,11.913053988831075,327.30571242982728
680.48256837817451,18.563856537176044,1683.34104356639
781.29792434567844,0.6989717641691795,808.40202417615956
686.59521541077811,18.561946355906151,1698.3038938200045
450.91869096029353,5.2384238233014671,582.23293257749606
795.16243212264624,10.478385902019788,1325.8228695879889
509.75369858500409,0.58024963137172314,524.39128873784807
795.47757994911353,12.10690180165788,1436.0339483922708
234.79916301298451,19.593628474121545,610.76170394880182
353.15831390086731,14.125870616688065,703.53665863136428
212.0436985015337,8.5128364207037635,321.22283263237648
856.85641617474778,2.9064871132280903,987.4030804562592
949.29594474836244,0.15750232463017766,956.61897155068846
640.78621042766747,20.69178792651271,1758.5618197377401
474.36758867925533,9.0443770305126812,737.49489401407652
782.45347716258323,12.073798285272581,1410.2426588336789
737.49038121796605,5.2831523156527886,954.33896209898944
414.45965381290245,2.6036639487509117,470.60016378985546
905.52116704477976,5.8329110515195293,1203.632493026982
466.8593427282126,10.158257044502111,766.35924486629608
129.04754599225345,7.6517385953219561,187.44969053977977
351.98982552286702,7.7919276732633316,514.79651227715613
446.02650781704102,19.867463876732579,1175.8131255629296
494.58930177739427,8.9973165099918742,767.16988863633424
472.39150554664951,7.9539483252350331,696.37098813898479
754.77085778142816,24.654828012940541,2513.2381741596491
771.42423237167179,2.903971389987051,888.84573999210625
873.69614122912776,21.229422470157679,2461.4838995082309
548.09160453150821,13.748278470468772,1071.9376720040341
865.70394440963889,26.428231111066417,3143.1498692127429
815.46773897261107,15.232127776566125,1714.608195960991


==> anc/competitors/data/v1/corrected_calcium__s42.csv <==
x0,x1,y
10.095824194223853,2.9057821743274745,10.971198454761874
8.7555137590082097,4.7553256865466622,8.1512532097708803
10.434391679645529,4.3438821062945472,10.159285994609892
9.7894721162374552,2.3317652329883316,11.124059929846791
7.3767093915505981,4.9911039735127192,6.5838262127404228
10.902489406547023,4.6376000729232363,10.392409348208433
10.044558807961412,2.8517253135921168,10.963178557087719
10.144257221107814,4.5106897389828147,9.7357054299215626
7.5124545307021835,2.3192585956141487,8.8570476542108647
8.801543751582269,4.9973141914227162,8.0036923984440964
8.4831920969303241,3.9970542083196108,8.4855487302746351
10.707059955394406,3.9503750466763909,10.746759918053293
9.5754604803226577,2.2713221809523985,10.958402735560739
10.29104645308332,4.6911001966898755,9.7381662957314195
8.773656795309325,2.0869985096134083,10.304057987618599
7.9089548871391075,2.7224841741234411,8.9309675478403552
9.2183391480633396,2.4290656254999048,10.475086647663415
7.2552690244167017,4.3303038220766554,6.9910259667553776
10.310524687970329,2.5946126816386936,11.434834542659374
9.5266575964882598,4.7319146813926558,8.9411258513741352
10.032350960341496,3.9688071179824704,10.05730526595552
8.4181038725194739,2.1084881314840889,9.9313133673322032
10.882792097579614,2.0162895023861012,12.469760495670734
10.57248448528879,2.1549737510431966,12.048505484454232
10.113533988295048,3.8177755329431831,10.259313561940502
7.7785548314078703,4.4044454325782461,7.4549984853452731
8.8668840149081376,2.7156584618821653,9.8943572454024054
7.1752150631489151,4.5482265287692183,6.7366338401335408
7.6171579682701918,2.1716958204597812,9.0798013119023668
9.7321958129698185,4.4028915609250285,9.409882564229795
9.9790486236312681,4.7833862905168409,9.3523395912177953
10.87003892973684,4.3163251973131418,10.616978771886327
8.3033014325526082,4.0943623519359118,8.2278115510038781
8.4818388241394764,4.5139406559661488,8.0706862993665567
8.8782232451032321,2.1204538986411992,10.381860126190272
7.7578854363371423,2.6053463321571662,8.8736083706114091
7.5196860213418866,2.3747710379169291,8.819869191008344
8.9028197049037345,3.5135929705789595,9.2919453284405673
7.9076373962035369,4.2355643849865334,7.7191858882143105
9.6792559787300405,3.8900355337291961,9.767227551746684
8.7486076754893229,4.5533932992858048,8.3058930360606791
10.33071278423135,2.4656389773232728,11.558201602372732
9.8010604080089969,4.2038632758054852,9.6379697873646091
8.2494665655281647,2.5791244726067122,9.3861669874427953
10.329039205580804,2.8122762539534008,11.279218202418082
10.219057429987208,4.1297140918439119,10.115286156512079
8.5499135161206983,4.940614354696045,7.7974220323638619
8.1533124157209755,3.8346308179312087,8.2856077613760082
9.7299820158999015,2.1635009449738867,11.199181259920792
7.5590099344372392,3.8489269097825982,7.6798684066111607
7.7996328099004337,2.1270516547405012,9.2979914861080335
7.0294490790040225,4.6524371341004516,6.5074993717236609
10.147697510008554,4.1287348553018619,10.044709625767064
9.6594034263681294,2.5193835392675097,10.843896594954122
9.8206615145053409,2.2751630174725941,11.200531100527266
10.122916124087872,2.550599686640957,11.282436374775108
8.8356631021533598,4.9400815386625769,8.083597871223299
9.2749647838115745,3.3756819273754695,9.7744192419111986
7.5591879925106298,4.3522428450242234,7.2773937164912512
7.4581202941438942,3.9092250263233304,7.5307402730852298
9.6736118471618866,3.7172394498759118,9.8998202872611571
8.8843848245725301,2.4353907639951489,10.136072213376412
9.2609444259247553,4.8380733606742847,8.5904857373853272
10.059995429664102,2.9040278975441538,10.93677311162878
9.5388732800023632,3.7340516474226266,9.7516319620642626
9.2143176026319829,4.0993278337671981,9.1348553356182247
9.2368286429816546,3.9476994657359268,9.2786690703929136
8.2158003922504488,4.8217832290865559,7.5583738089812043
7.1232713382717581,2.445316969760174,8.3670177624636182
8.7468695569294503,3.5250582153408261,9.1268229846567888
7.8583386912781172,3.2121031722222977,8.4886561535002798
8.6341145748985451,3.4225061884478545,9.0961096241402615
10.413612293072664,2.3576525785932336,11.727490230198077
7.935757943461363,2.402283829618296,9.2139308797667265
7.2332109667562641,2.8342266373437721,8.1658296568812467
8.1255355680879866,2.914113811282494,8.9942445190619917
8.1743750310667345,3.2837096410440498,8.7474073182314953
9.6476660589075802,3.8329626411098849,9.7812959460196716
9.2281286093651129,3.903887352254789,9.305018727561281
10.135592836425655,3.2354326897567107,10.747246684620286
9.6572541613095506,3.2263493282860916,10.276174698680677
8.625547445760283,2.6528855800908859,9.7032389816875746
10.256081538664139,3.7649187452270247,10.444146542482519
7.6678916796308156,2.9511227339517134,8.5069934924694444
7.0908482925354424,2.1081795028320913,8.6043046902697693
7.3601914431025666,3.255200132470581,7.9560313371261016
9.889437402385802,3.4223980252705108,10.351518982169393
8.8475089210055486,2.676778604612633,9.9060860373154416
7.6450871161344072,3.7173737993663472,7.8711880766413298
9.0041791004134542,3.6973157012957629,9.2463265393768435
7.6092484108526737,4.1060065433311141,7.5244431761877824
9.7852815003109441,3.9438454466036301,9.8302051430280404
8.7846251022961219,3.9572991695630946,8.8187857666456466
8.5240849043859299,2.9486424554721293,9.3651709400082268
8.2060483565915057,4.3622966659578619,7.9162110238252161
9.5211303724755538,3.6474331507990385,9.803183851836323
8.4472504422135621,3.2942545855396705,9.0118467737818264
7.3505996772644036,3.8780374428231714,7.4481697230058668
7.4720236084820613,3.0819720033507627,8.2064460058014514
10.847590658198058,3.5382177338202747,11.217016471141838
10.634322762830429,4.2101170654466609,10.466229110473101
9.7988285352429987,4.6592086601711227,9.2714616071061009
8.0634798458380779,4.763171591885575,7.4529425723296177
10.876705509390895,3.5108987755492977,11.267986488951458
10.115003615863179,3.5608253442217075,10.466343340485812
9.8675607566359815,4.3996112322915089,9.5478717708027752
8.7974460085751538,2.9433520752326037,9.6427643483890702
8.0889662473806361,4.5121470870352063,7.679248577752471
7.3855638486139972,3.4824249395522702,7.7996238969721814
10.610409586175367,2.3475701730058054,11.932353447770723
8.8231051593344443,2.2161774412188313,10.25016320635938
7.8094534591809213,4.5259796331183892,7.3886697526862095
8.2238264966026104,2.1667037507206337,9.6904634960261031
9.3168782757675839,2.8418343084009678,10.243410829046809
7.7070911317569273,3.0023901215046376,8.5051790345532172
10.426457136369502,2.5189833355747813,11.611270467909677
10.03407811934084,2.9416801094059677,10.880734031816067
9.8778518238037467,4.2280777001752572,9.6953896636635406
8.7283721591004149,2.0440485306802123,10.293133334556245
9.5092353628097719,4.4815202735620598,9.1240191439601244
9.3363918756509428,4.5696440707236743,8.8806766190720037
9.5993864062192795,3.1167847195746443,10.305958630559564
7.3377772845595564,2.4608386971819045,8.5691063268140333
8.663229608682439,3.8025212238352424,8.8212126296142443
7.1664566954475699,2.3590176675946832,8.479242561371823
8.9759632769780762,3.0947580832347574,9.7001568103902702
8.3194448493311413,4.8752875427029174,7.6192148151688075
7.5780967554641876,4.9863934177509108,6.7889820212634593
7.4136118708902066,4.316314674063757,7.1605601316392011
9.3505782887108477,2.9328845297622985,10.204270664901008
7.6823718741475444,4.0629951474982775,7.6319757561489228
10.700480473507188,4.1162190964520384,10.607505196345556
9.3242445588015794,3.1635250854909494,9.9934244904088203
8.3874792181393474,3.9226659037584781,8.4493464951325645
9.363661965925667,2.0321829349270288,10.937915617984045
7.0912154841187895,2.6271729758067242,8.1894771034734095
10.83423685296578,3.5752649089017834,11.174024925844353
8.9292137477716018,2.4912539127748876,10.136210617551692
10.130940909001145,2.4977206036296007,11.332764426097466
7.3309199996897547,4.5089128716507139,6.9237897023691835
8.9466333233526409,4.9673990080508164,8.1727141169119886
8.9628279774180832,3.6679082840853452,9.2285013501498074
10.751305819899931,4.5172091926451401,10.337538465783819
9.2869122095043011,4.9709649929788178,8.5101402151212469
8.8939576042278148,2.4247876657063241,10.154127471662756
8.0679026523675752,3.344736839763053,8.5921131805571331
8.3262759893702096,3.1777181475257597,8.9841014713496019
9.0826896098861507,2.2401478509385551,10.490571329135307
8.7556458412201863,4.2659905183842337,8.5428534265127993
7.0864483195213221,3.301337081967779,7.6453786539470991
10.305167696777431,3.4079808025712039,10.778783054720469
10.584643087359067,2.4520189214397208,11.82302795020729
7.5609963559944431,2.5427799566926046,8.7267723906403596
9.216144574156198,4.7213108664686452,8.6390958809812819
7.4343029645417742,2.1339472669228368,8.9271451510035043
9.6889603721592472,2.6985568548311187,10.730114888294352
8.1249351353560328,2.8761779909435852,9.0239927426011644
9.6376905387676075,3.4705926272047591,10.0612164370038
9.9079784571475304,3.759335519044388,10.10051004191202
10.074589967670628,3.4798699275519995,10.490694025629027
7.4309637838235858,2.2523460036706462,8.8290869808870696
10.664047380550432,2.7310023621671409,11.679245490816719
7.9208559635795233,4.5307651542876233,7.4962438401494245
7.1496502247047191,3.912766101435377,7.2194373435564172
9.2194098775659334,3.947447150402823,9.2614521572436743
8.4836891354497546,4.0106097660540652,8.4752013226065017
10.319158972529653,4.2887090571185871,10.088191726834783
10.233005888257207,2.1743254451643419,11.693545532125734
8.2685555712908609,3.0998251547978373,8.9886954474525904
10.811597580278979,3.6185823057850359,11.116731735650951
8.163671352560474,3.0153694498919781,8.9513757926468909
9.060228516926859,4.5334366198615594,8.6334792210376108
8.0238603622704119,3.447717525761882,8.4656863416609056
10.744174280195853,4.3058827683781375,10.499468065493343
7.658431270328073,4.5560465506435071,7.213594029813267
7.179642477569316,3.5143744487104942,7.5681429186009206
8.7403882400121518,4.7286567316140502,8.1574628547209116
10.969502256223349,3.7613718216109415,11.160404798934595
10.566709065019655,4.550822896501165,10.126050747818724
9.9944320778277973,3.0217723867745727,10.777014168408138
10.563169963514099,3.4964508755944559,10.966009263038535
10.573786558791452,3.594233123013733,10.898400060380466
9.0754334415457958,2.3149391476882117,10.423482123395226
8.2637162073231725,3.1956575201046218,8.9071901912394758
10.088049728443952,4.7520130176550284,9.486439314319929
9.6466450526710439,3.8924967210942274,9.7326476757956613
8.4946309154948398,2.5325197473109027,9.6686151176461177
7.3778666722460606,3.0165669068288148,8.1646131467830081
9.9871584453961049,2.5748090289880996,11.127311222205625
8.0498420636914592,2.0744693953957176,9.5902665473748847
10.747252602135116,4.7823813755120801,10.121347501725452
7.963882300022739,3.3446219847706145,8.4881847122062482
7.4910317296459441,2.9226052172623582,8.3529475558360566
10.324450688499624,3.7954315746732097,10.488105428761056
7.6131372664979757,2.0219433688790467,9.1955825713947377
7.7170732326309563,2.8340663198024414,8.6498201767890031
9.3975311660833736,4.109100397096678,9.3102508484060316
10.498248163349858,3.901309319207789,10.577200707983627
7.785738662858293,4.9454178426276059,7.0294043887562081
8.2412946916003786,3.861073128974132,8.3524361884210734
10.10961935296471,3.4325176208831985,10.563605256258151
10.88730570424387,4.2842976895520231,10.659867552602252
9.0029647448093684,4.7099836158921597,8.4349778520956402
7.5755900102050031,4.1620878401550545,7.4459197380809599
7.0557451508328057,4.8896336706481387,6.3440382143142946
7.918624119995421,4.3460155122145316,7.6418117102237959
7.5272888711460837,4.6004043147857789,7.0469654193174609
9.7106346944514303,2.3423122135509118,11.036784923610702
7.4873300185141245,4.1972405089813627,7.3295376113290347
9.0253197264825324,3.3202660985821058,9.5691068476168475
9.7770497425715455,3.6593114072338255,10.049600616784485
9.3244664368836094,3.9623072284470702,9.354620654125954
7.7991026066402309,4.9094453501167088,7.0715463265468639
10.216498104729052,4.953734244294874,9.4535107092931518
9.8616285184632062,2.8646847364637158,10.769880729292234
9.9559360156621679,4.2012604923137484,9.7949276218111692
7.524231006229253,4.2499506138058063,7.3242705151846081
7.4950152146013789,3.0394785839391463,8.2634323474500615
10.71025020402603,2.3716093245926633,12.012962744351899
8.590312775299763,2.1228408808571593,10.092040070614036
8.2037947671237585,4.3320293825875353,7.9381712610537303
8.9543361814061342,3.4690992254507176,9.3790568010455608
9.6514568510543306,4.9566205084847788,8.8861604442665083
10.82249302818788,3.394920368580959,11.306556733323113
8.1457849075282205,4.9337509372215207,7.3987841577510043
10.699233717248109,3.2347280065821797,11.311451311982365
7.0994379655450253,4.3810464516799179,6.7946008042010906
9.2207921693072983,2.2544578169354961,10.617225915758901
9.5359004467243409,3.6663851304132917,9.8027923423937082
7.4235896150030136,4.4061793609571724,7.0986461262372753
7.5613583882556501,4.7741050016596658,6.9420743869279171
8.6764572772652144,4.4677492718522949,8.3022578597833778
10.864927648572728,2.1109121816035228,12.37619790328991
9.3841702129374909,3.1181070239202024,10.089684593801328
10.732092886400846,2.146095416941554,12.215216552847602
10.217443662451883,2.3278468733436739,11.555166163776944
8.8695264062211656,4.0259168860024523,8.8487928974192034
10.139053797008749,4.1397745889350945,10.027234125860673
7.0713471359079509,4.3211620482548785,6.8144174973040483
7.4365759870629393,4.5963696441669883,6.9594802717293485
10.317714459530945,4.2182944054295302,10.143078935187321
10.187268353300647,4.4026147763198962,9.86517653224473
7.9305629678657343,2.1468911294698376,9.4130500642898642
9.1230783623962139,2.7036054513238956,10.160194001337098
9.4240632828000432,3.8656933201257373,9.5315086266994538
10.470955815104045,4.5743759138744693,10.011455084004469
9.4124286293549027,2.0135003748189773,11.00162832949972
8.6502862770947218,3.5438880263490495,9.0151758560154818
8.4967361736287312,4.0318621980931919,8.4712464151541784
8.7035283454940391,2.0888218673858399,10.232470851585367
9.6077241023198958,3.2040666726601637,10.244470764191766
10.469962527009299,4.68690464415109,9.9204388116884274
8.8155875283051994,4.0148384265675761,8.8037167870511386
7.9913582518054325,2.7129750900817919,9.0209781797399984
7.946649451990325,4.5583433888957376,7.4999747408737347
9.9840571209737856,3.044094270228543,10.748781704790952
10.266275053695642,4.560034013432178,9.8182478429498996
7.4211123194164994,2.8968309533567167,8.3036475567311268
7.2662354278207122,3.7709607526494469,7.4494668257011547
9.3777346550258081,3.1908202032435025,10.025078492431007
7.5846929767707927,2.824475152265201,8.5251128549586319
10.298656761825365,4.6596726865156075,9.7709186126128795
8.2413386956962977,2.5627810458184741,9.3911138590415177
7.5754877318845706,2.2544347737072892,8.9719399129187387
10.6838818899498,3.0257808156369812,11.463257237440216
7.6621268909411127,4.1529174429247027,7.5397929366013505
8.1388803293517427,4.4222948179288455,7.8010444750086663
7.6144535807682345,4.996230110200294,6.8174694926079997
7.4619602546614203,2.8890861710334947,8.3506913178346238
7.0845920653457597,3.2238258533938464,7.7055313826306824
7.2215816366570404,2.4104638340888789,8.493210569385937
7.6985658837434112,3.7246157888691007,7.9188732526481305
7.2135277305087016,4.992740111788752,6.4193356410776996
9.3645752644438858,4.1026430303619756,9.2824608401543056
9.7228581071980251,3.7856385212401151,9.8943472902059337
8.5745218273281125,3.1771072787653818,9.2328360043158071
8.2719643878081968,4.7458962808566643,7.6752473631228657
9.0181049480889204,3.4907497883910485,9.4255051173760815
10.500019768938435,2.4031007399391844,11.777539176987087
10.404526507288825,3.0961353895974004,11.127618195610905
7.1739002480511678,2.2015000065433008,8.6127002428165262
7.7259936383860968,2.6059371130663447,8.8412439479330214
7.9469794844175841,2.0530063429997365,9.5045744100177956
7.9975503033288469,3.3598397495004901,8.5096785037284555
9.2849306069710913,3.9036207948553914,9.3620339710867775
8.6650497028127695,3.0298773871367235,9.44114779310339
7.1970164797103759,3.2611453145158311,7.7881002280977114
8.4944565538382868,4.8776278185337283,7.7923542990113042
9.0950117948705493,4.2558893647247462,8.8903003030907524
7.4066876116148634,3.6225699108348537,7.7086316829469803
10.333834215154239,2.8536226253354755,11.250936114885858
7.207847465860417,4.6909903963189858,6.6550551488052285
10.699367476072249,2.7052913506419785,11.735134395558665
7.3964525663195015,2.9760281915500313,8.2156300130794762
10.374299806391011,4.7271944432688455,9.7925442517759347
10.610612575710469,3.5886261658552172,10.939711643026296
10.918282722346371,4.2269538482539302,10.736719643743227
10.208103521094374,3.7722343824912983,10.390316015101336
10.117910163085316,3.9603176270284854,10.149656061462528
9.5699331039821907,2.8981498745444769,10.451413204346609
10.115985418312516,2.7241161848799886,11.136692470408525
7.5382088336525879,2.9674770415059957,8.3642272004477913
9.1442721437905483,2.4663246922502675,10.371212389990335
9.0568914807616583,4.6229430958724222,8.5585370040637212
10.430288576490231,2.8497407997503421,11.350495936689956
8.8511974623740635,3.6844681832431538,9.1036229157795407
8.5403579844014139,4.375923275424122,8.2396193640621167
9.5582530849484399,4.3514723281271408,9.2770752224467277
8.0658532700033838,3.3151587757525789,8.6137262494013207
7.559073643815827,3.4287719257601772,8.0160561032076849
8.9115090960949832,4.9841052468050746,8.1242248986509242
8.6675574743795405,4.0237924309370721,8.6485235296298821
7.9302797621154948,4.443915329353648,7.5751474986325764
8.4700472404605129,4.7076619076576955,7.9039177143343569
8.4655697993049905,4.362769508688018,8.1753541923545754
8.3099822576501818,2.5555380348607026,9.465551829761619
8.5178563189077163,3.6865122012127167,8.7686465579375437
9.7429733818237807,2.3056824719436344,11.098427404268874
8.1875058982851421,3.958766379691995,8.2204927945315465
10.795431706861361,4.8660482845634334,10.102593079210614
10.665392078152712,3.538196192900334,11.034835123832444
8.9236417132003147,3.2989174786033013,9.4845077303176737
8.3134448200187556,2.1075282542544898,9.8274222166151635
9.1417391593200126,4.8793235669876616,8.438280305729883
10.394241955094499,2.3090080523904764,11.747035513182118
9.6103493622404077,2.1232372799145409,11.111759538308775
10.21756731178831,2.7381998345148153,11.227007444176458
9.1308891042629607,2.1965913017551473,10.573616062858843
9.5316705170704825,3.3653535272352872,10.039387695282253
8.1526224567298478,3.5482634037713372,8.5140117337127776
9.939572649241164,2.9377098470857517,10.789404771572563
7.8096183725028734,2.1528814477246581,9.2873132143231469
9.7791925152739925,2.33480110474768,11.111351631475848
10.442876273303575,3.1535131339697844,11.120065766127748
7.5284113492061753,2.1815853524796083,8.983143067222489
9.4575189621676792,4.0945691768297401,9.3818636207038875
7.3803829929197384,2.6210616245744358,8.4835336932601901
9.902862513085708,2.9062147063509154,10.777890748004976
7.3379728752940814,3.1823773315342923,7.9920710100666472
10.743759290802505,3.2498288992074436,11.343896171436549
7.5496317201512086,2.0049821230244014,9.1456460217316877
10.835520983636322,2.3362111129960925,12.166552093239448
10.203536704340387,4.588293691222634,9.7329017513622791
9.3747280178654169,2.0036991875357244,10.971768667836837
10.130496418518188,3.5245020674386254,10.510894764567288
10.180459355932344,3.4685060195216244,10.605654540315044
10.784108251269322,2.9992824830319136,11.58468226484379
8.0135334153567488,3.2939810604393491,8.5783485670052695
9.3603035814332358,4.3417434125797527,9.0869088513694329
7.3801967902576049,4.5236111186448689,6.9613078953417098
9.4646628000964856,2.78104563024575,10.439826295899886
7.6851652163711552,2.9674713229031893,8.5111881580486042
9.2598024458897683,2.7274485590849982,10.27784359862177
9.2897220561353997,3.4395902016531954,9.7380498948128427
8.8639406119249102,4.0497750729764386,8.824120553543759
9.0905271020524907,2.6847586263902619,10.142720200940282
10.055693560026352,2.9922072261646,10.861927779094673
10.196978866048266,4.7911538527674509,9.5640557838343057
8.9686128623017165,2.1457078695408742,10.452046566669017
9.3983737660904492,3.3823088157186989,9.8925267135154904
10.724944942760407,4.1346741247903331,10.617205642928141
7.4789343540044912,2.4513620346724223,8.7178447262665539
7.468414263600442,2.1421220600164457,8.9547166155872855
7.3508360476430736,2.4146161149155922,8.6191431557105993
9.6314531401621117,4.7564695805920483,9.0262774756884738
8.6744332031615183,2.0277793454633701,10.252209726790822
10.097285664567373,2.5649659244340555,11.245312925020128
9.6849256532343695,2.0938505387049338,11.209845222270422
8.3345510333129518,2.3318884026866096,9.6690403111636645
10.593466189446143,3.8604478598848888,10.705107901538232
10.050128588282609,2.7249167262172573,11.070195207308803
8.0821397636407024,3.7076361512920304,8.3160308426070788
8.4567680710882165,3.7705861482983787,8.6402991524495132
8.2577599208170511,4.5483059992693367,7.8191151214015822
7.6304465944999986,2.0142241787356219,9.2190672515115004
7.591133490168767,4.5601083780271008,7.1430467877470862
10.744509853502976,3.857357259280922,10.858624046078239
8.7516161487950122,2.4882304583148729,9.9610317821431131
8.5332792911096398,4.3188121644058519,8.2782295595849575
9.9187428347095121,4.5664746253717574,9.4655631344121058
9.2119722610115993,2.7627904512624717,10.201739900001622
10.744559947353849,4.7563810427080426,10.139455113187415
10.121205975637569,3.3633722908959736,10.630508142920791
8.9174782564981605,3.8102733629999643,9.0692595660981894
8.505437893923304,4.9539486008529305,7.7422790132409594
10.946526179697289,3.0846082359175981,11.678839590963211
9.8710409440145739,4.4394780374603382,9.5194585140463026
10.804778640015364,2.9551973534853788,11.640620757227062
7.4739143088681654,4.3976405667244727,7.1558018554885869
10.402134716763131,3.8022017565879276,10.560373311492789
9.5482955359648294,2.6490670856762044,10.629041867423865
7.4876867133404499,3.2420782813677089,8.0940240882462824
9.3530319998768832,2.9529069030906849,10.190706477404335
9.7443854604217961,2.2343251792410914,11.156925317028923
7.0492107435544114,2.0895043102990924,8.5776072953151381
8.8172718473669853,3.0394359662215429,9.585723074389751
10.301598044785285,2.0571024434524596,11.855916090023317
8.1814361013763595,2.4964632727453253,9.3842654831800996
8.834192327194204,4.1755499625526067,8.6937523571521194
8.7692565082715728,4.1242737070507633,8.6698375426309617


==> anc/competitors/data/v1/corrected_calcium__s42_holdout.csv <==
x0,x1,y
8.4296339273019036,2.1804454090848253,9.8852776000340441
8.4888346353610853,4.1332260546639059,8.3822537916299602
9.3040146493678133,4.7449475044480742,8.7080566458093536
9.9883675691358782,2.7985182231724015,10.949552990597956
7.7384294052698639,2.6888744129479667,8.7873298749114905
9.3384225847632187,3.5340963703151052,9.7111454885111339
9.1390893787138126,2.7819365178871491,10.113540164404093
9.4099686742664979,3.838453487121269,9.5392058845694834
8.0566546383714623,3.9415422647162361,8.1034208265984731
7.0586591210911802,3.6017073472060832,7.3772932433263136
7.9266358831562105,4.496926773112591,7.5290944646661373
10.557499515382448,4.3322545808077724,10.291695850736231
10.582564171501453,2.9289896665786426,11.439372438238539
7.274184213586615,2.0126781218648242,8.8640417160947553
8.6161860439925988,3.961389284963901,8.6470746160214773
10.397469337135346,2.1152305574490944,11.905284891176072
10.917069699158652,3.6768325162631754,11.175603686148111
9.2289031116351161,2.4624025267745631,10.458981090215467
8.2684725480839081,2.3038328750297072,9.625406248060143
9.3999978785535419,3.8072897455395087,9.5541660821219345
10.453861812181522,2.3863466324046083,11.744784506257835
7.6715552818432791,4.8209846323410801,7.0147675759704153
7.7759178186106777,2.3086483657578367,9.128999126004409
9.0573735913939117,2.6668657494468073,10.123880991836465
7.4025806212102063,2.9242730719626531,8.263162163640084
10.137156715212793,2.0700928907825258,11.681082402586773
8.7762515420801037,3.280125081920219,9.3521514765439289
10.248486624454019,2.5039264088568753,11.445345497368519
10.628493627929004,2.3199250929465567,11.972553553571759
9.7173764885489948,4.8656299768419444,9.0248725070754396
8.0659302208116586,4.3526370369155138,7.7838205912792473
9.0231172626029199,2.8392493858602994,9.9517177539146804
8.3127940260363964,2.542805638579364,9.4785495151729044
9.7439559717136692,4.1208734853951245,9.6472571833975689
9.8862123728537643,4.0017606281692402,9.8848038703183718
10.408257422631854,4.7702172755480214,9.7920836021934363
8.6066772834894891,4.779608353747486,7.9829906004915001
10.100344574221719,4.2306789361025725,9.9158014253396605
7.8452484547810624,3.2128215257758113,8.474991234160413
8.752922932795931,3.3705344956863845,9.2564953362468234
7.8437478786724242,2.0544213443566299,9.4002108031871199
10.259307401748091,3.1468654588551068,10.941815034664005
10.21109208550622,2.4180212557967575,11.476675080868814
9.8729842612614824,2.0201980564112896,11.456825816132451
8.2979533297863028,4.3560014928936557,8.0131521354713779
9.9902705257744131,3.0520539082909242,10.748627399141673
9.9618817509242632,3.6034577575068099,10.279115544918815
10.242904900173986,3.599212859247046,10.563534612776349
8.122020699876785,4.7932347653995775,7.487432887557123
8.3981648012651018,4.694736799381741,7.842375361759709
10.802886662109113,2.7519246899568932,11.801346910143598
8.2110352678126759,4.6020662923778355,7.7293822339104077
8.103393649122312,4.7460753087360521,7.5065334021334706
7.5228697038305521,2.7636842657907419,8.5119222911979584
9.6762749037483928,3.7225522360123851,9.8982331149384848
7.1700491407610558,2.1770488670612669,8.6284100471120428
10.809180882892207,2.9891200747085227,11.617884823125388
10.821466252238187,3.3638643100802224,11.330374804174008
10.718089469359331,2.8415264141311738,11.644868338054392
7.7869143897416855,3.1063668151279646,8.5018209376393141
7.3010620529665076,2.722153191719999,8.3233394995905083
7.8303997726090895,3.2921121990566471,8.3967100133637711
7.0451278820539454,2.0098723245038994,8.6372300224508258
8.5184334688055259,2.7929668362518338,9.4840599998040584
9.9976943373397411,2.1908055637844459,11.445049886312184
9.6244199112450151,4.7195947244036924,9.0487441317220618
7.1478445510164281,2.4632766564610957,8.3772232258475512
10.811350423626527,2.7000383031117243,11.851319781137148
7.3175397714157056,3.9898562492919849,7.3256547719821175
9.9584409599814077,4.1864983218502463,9.809242302501211
8.4014387946643492,2.6371104196314468,9.4917504589591921
9.1919614696620648,3.9862631694772066,9.2029509340802989
7.0599330555638193,3.742946996432996,7.2655754584174224
10.524872675644815,4.1101127671658517,10.436782461912134
10.95608562903533,2.3190017799157863,12.300884205102701
10.077188277328728,3.0262172788259951,10.856214454267933
9.1355146217824093,2.7921220233862369,10.101817003073419
8.3832872700513228,2.9436231239872757,9.2283887708615016
7.8636989728207736,3.6435740058539308,8.1488397681376288
10.474943408683474,3.1873813315975141,11.125038343405462
7.9520359880124714,2.3905323116644226,9.2396101386809342
7.2653856583043055,3.6932763677686102,7.510764564089417
10.452577517078646,4.5166662227326091,10.039244538892559
7.1282952735526379,4.8129633944052941,6.4779245580284028
7.5204167851744632,2.8558070439994605,8.4357711499748955
10.799267464752823,2.0854581554167071,12.330900940419458
9.5765302618446633,3.6401049767248725,9.8644462804647652
9.4082949421739066,3.1504674917418507,10.087920948780425
10.509462788269143,2.3131640573568832,11.858931542383637
9.5091994819413728,4.8926922004471818,8.7950457215836266
8.7174169833896293,3.5562950795215755,9.0723809197723693
10.837821329920974,4.9522975327187346,10.075983303745986
9.0204349593648665,4.6250003587804516,8.5204346723405049
9.0055773899229834,3.8202604529947828,9.1493690275271575
7.8875177703919501,2.3823984011045001,9.1815990495083497
9.0259673899988471,3.5640666683787967,9.3747140552958097
8.1374103037181555,3.5821569285174855,8.4716847609041679
7.9069168414045947,2.785335547557735,8.8786484033584063
9.7806694711647033,2.9200229695464395,10.644651095527552
9.0515692273048938,4.2686933464030483,8.8366145501824551
8.5676864753051678,3.2833891637244994,9.1409751443255676
9.4217499176342798,4.4588103320936403,9.0547016519593679
7.0416685005154633,2.8197262208231941,7.985887523856908
8.251040662190503,2.0972985196143119,9.7732018464990542
10.327983833601456,3.3114222752911795,10.878846013368513
10.871493978314611,2.0099947411364627,12.463498185405442
9.428681629455486,2.2942043603373312,10.793318141185621
9.5011361363855755,4.9187835820007511,8.766109270784975
10.269677178029568,2.5897646133114836,11.397865487380381
10.704417818553404,4.8862262785723445,9.9954367956955288
9.4299770009612267,2.6862620136739208,10.480967390022091
7.2258772215893607,3.2045798914536876,7.8622133084264103
8.2699916527771968,3.4617066885522201,8.7006263019354204
10.412629005513717,4.0277371428075703,10.39043929126766
8.0232988546104274,3.2451386863187572,8.6271879055554219
9.1512027166519267,4.8353557429764313,8.4829181222707817
9.2562333467041835,4.3926278827618788,8.9421310404946812
9.9418467467081282,4.6613567276807837,9.4127613645635009
10.76925981815301,2.9423200167141523,11.615403804781689
9.4130160601836046,3.446397714987647,9.8558978881934873
8.9023334974211625,3.6955467242325328,9.1458961180351359
7.1187232207119422,3.1953938992737632,7.762408101292932
7.5879161968217463,3.7685870425133565,7.7730465628110608
10.273193923820669,4.5786609589568519,9.8102651566551877
9.6933543574965046,3.4584935149673934,10.126559545522589
10.32891769454511,2.2243401271292278,11.749445592841727
10.803337805556218,3.4255547234455674,11.262894026799763
7.0676231112106631,3.5418923980119974,7.4341091928010652
7.7511653391327755,2.8774266413683498,8.6492240260380964
10.496654080277924,2.3072307027628809,11.85086951806762
10.206048910116442,3.7327375993721454,10.419858830618725
7.9511370006366215,2.6193612292852908,9.0556480172083891
9.8557344067456807,4.3584287279246201,9.5689914244059846
8.8047927084458095,3.8144605452414257,8.9532242722526689
9.003254687300192,2.6872399560900484,10.053462722428153
8.5609613079314553,3.8700330214028602,8.6649348908091675
9.864157089896807,4.8226154107978214,9.2060647612585491
9.0715987488810814,2.8335619537308681,10.004749185896387
10.067985677988075,4.9813858078667419,9.2828770316946816
8.774053127599057,2.5697667945638596,9.918239691947969
7.8211093346308953,4.8387886842526937,7.1500783872287403
10.041637132151862,2.8102670428140026,10.993423497900661
8.0108910381331295,4.4188962519798771,7.6757740365492282
9.1411161013085191,3.2855931015922364,9.7126416200347307
10.315041659945882,3.5043953917015314,10.711525346584656
10.383149139470504,2.6437717389521933,11.46813174830875
7.1744666044511041,4.9584075014577085,6.4077406032849371
10.819658742114555,3.9775076923880071,10.837652588204149
7.5126209747433865,2.4542908610935652,8.7491882858685344
9.4481467350298054,3.987588613314196,9.4580758443784489
8.674323617012881,4.9774841012124451,7.8923363360429253
8.7718999359732646,3.198419150598268,9.4131646154946509
9.6347760818719372,4.981523727085678,8.8495571002033948
7.4724844905269858,2.3172622777450798,8.8186746683309227
7.5452220937818257,3.8048839246091681,7.7013149540944914
9.4703709899167912,4.6905157117206215,8.9179584205402946
8.4226045283333715,2.0184929096753903,10.00781020059306
10.884323289769537,2.7841382728283008,11.857012671506896
7.2766850026787866,3.0020129262436042,8.0750746616839031
7.1769383685061481,4.280710439464114,6.9523700169348572
7.5456813998190615,3.3525793090984557,8.0636179525402962
9.0021439749841754,3.2679636358031896,9.5877730663416241
7.7316351122437101,2.7677666663549063,8.7174217791597854
9.920535713308027,4.8860153155028421,9.2117234609057537
8.4488494995641474,4.5355575686638954,8.0204034446330308
10.155396343698328,3.3271368010082125,10.693686902891757
10.84609446801073,4.1046254678591314,10.762394093723424
8.3776001286099291,3.8857330708758049,8.4690136719092859
8.6355209905550421,2.1011008409776388,10.15464031777293
9.6196465441880576,2.2987010658865019,10.980685691478856
8.2047982616939912,4.133753182283602,8.0977957158671092
7.4213352126180077,4.394503748411104,7.1057322138891248
9.9077130767516888,3.802841231290909,10.065440091718962
8.5866808478524543,4.9659065655336114,7.8139555954255648
9.7494213861992236,4.5362841387802249,9.3203940751750434
9.2607471555800913,2.3441236207928191,10.585448258945837
10.997117792841461,2.5615357744135707,12.147889173310604
8.9671576547156189,2.7903579451053524,9.9348712986313377
7.9314016960511458,4.7719267812655355,7.3138602710387168
8.7866394202654963,3.2343145422512682,9.3991877864644824
9.2272608300691594,2.4721534469170905,10.449538072535487
8.1700907882927538,2.3539243560333225,9.4869513034660962
9.9713489448217274,4.5807668886520609,9.5067354339000794
9.3735585222528535,3.7750503387789913,9.5535182512296597
9.5737169172058891,4.7937349379539516,8.9387289668427279
7.4378804799350959,2.4901589368431107,8.6457533304606073
10.803446621619498,2.7562381691069451,11.798456086333942
8.7990934370929104,4.3233663540652145,8.540400353840738
7.1905680549607958,2.7461294844280046,8.1936644674183921
7.3075867451150689,3.4894153479699712,7.7160544667390916
10.348514231787911,3.8773099776923683,10.446666249634017
7.7538198091638275,3.9632234042246708,7.7832410857840912
10.302453976281118,3.0892322057147439,11.031068211709323
10.32241453275606,4.6761701494759631,9.7814784131752894
10.141700685180185,3.104117137463744,10.85840697520919
9.4077806633193166,4.2226907239180207,9.2296280841849008
9.4169683630532894,4.5432938879890123,8.9823332526620803
8.07606273482312,3.9044079526957129,8.1525363726665496
7.166971088587049,3.0491901484303541,7.9276189698427659
9.8426196019364021,2.3125940818273087,11.192544336474555
7.0596517069396398,4.8180234306597933,6.4052329624118052
7.0853809458352224,2.665516340992641,8.1529678730411099
9.560096555473141,2.5102160597992071,10.751923707633775
10.805459706384505,2.5302237534997936,11.981280703584671
7.9055543257195477,2.8733018480747541,8.8069128472597438
7.0285423836404934,3.7523439454037177,7.2266672273175194
10.448191565723739,2.4502744375806209,11.687972015659243
9.1537356272811898,4.2653825664175748,8.9414295741471292
8.31575420075119,3.6758549295963854,8.5750702570740813
7.9118212651471822,2.840181882617089,8.8396757590535113
9.6794944557817963,4.4378685509343763,9.3291996150342946
10.243310503897879,4.0347357688135856,10.215521888847011
10.948789449576376,4.7165148912423245,10.375577536582517
8.1527474440877974,3.5631871341103718,8.5021977367995003
10.763137395377171,3.0683531489136708,11.508454876246235
8.602336764921148,3.567021773348265,8.9487193462425356
7.0794649065002666,3.3349591931203912,7.6114975520039536
7.6489424775530797,2.7786844201707499,8.6259949414164794
8.2638095195401036,2.4970022603550324,9.4662077112560787
7.3565549343882415,3.2138189668322479,7.9854997609224432
9.0322162552096046,3.2619904037088467,9.6226239322425275
7.2822047659830176,4.3250724570022783,7.0221468003811953
7.2148853087811098,3.346232940374303,7.7378989564816676
9.4560084321824682,3.6975863068787986,9.6979393866794297
7.2484238707075574,2.7253362050838215,8.2681549066405005
10.160345541723609,2.9832677932305018,10.973731307139207
7.0224884185267928,2.1887961359020647,8.4714515098051422
7.1493478497036644,3.248191348877143,7.7507947706019502
8.8538697457422977,3.7938919497069183,9.0187561859767627
10.541798253086906,3.4004435488273304,11.021443414025041
7.5466229327608723,3.7676469961062242,7.7325053358758931
7.2487374015529982,4.8413667757925474,6.5756439809189597
8.0791967783416183,2.8251094961798824,9.0191091813977131
7.7455507912427439,3.1854124921691711,8.3972207975074067
9.8719510468243996,4.1647945194576454,9.7401154312582836
7.3165244875054851,3.5146765143840923,7.7047832759982109
9.4677321794038125,2.0378476061727451,11.037454094465616
7.1383034513303514,4.5326111006443952,6.7122145708148349
10.384059599862155,2.3564730806159915,11.698881135369362
8.5183651375476295,4.9329145989074892,7.772033458421638
7.7211301503780954,4.0592901717108116,7.6736980130094459
8.8678162410382519,4.0061374914336474,8.8629062478913347
8.3866398822412016,2.6149124130893755,9.4947099517697016
8.5844825261632476,3.7374025031721363,8.7945605236255382
9.4106809160705609,3.4425411641165753,9.8566479847773003
9.597005826083592,2.3264599090904872,10.935837898811203
7.4794126896780373,2.5545303130972319,8.6357884392002511
9.0402547481715079,2.6440920784322643,10.124981085425697
10.436406461360619,4.2715073326622868,10.21920059523079
9.5663796137606134,4.0206882445926766,9.5498290180864718
9.4856558485819527,4.2367010404694607,9.2962950162063844
9.5267401438245294,2.4160828903031475,10.793873831582012
7.3977131757508996,4.2333142023373238,7.2110618138810407
8.9905840241754813,3.0252687857959271,9.7703689955387389
10.342056000160206,4.1285248935391037,10.239236085328923
10.013079439456856,4.844297603910598,9.337641356328378
9.6210911600483406,4.5092404787241414,9.2136987770690268
9.7080268463647457,3.4435394249575806,10.153195306398681
7.3318243292050855,3.3231610116567785,7.8732955198796626
9.2120723384580394,3.9294622669383656,9.2685025249073476
10.251081990703879,3.5314788997196267,10.625898870928177
10.043239573045412,4.2413110329064851,9.850190746720223
10.575895804099741,2.6847071708266874,11.628130067438391
10.517977540178613,2.7129185500912429,11.547642700105619
7.3594319050612622,3.4435805735052876,7.8045674462570318
9.7700901223922578,2.6892556563580876,10.818685597305787
8.6053539884933627,3.1600640349248055,9.2773027605535177
8.3199676839924344,3.3276195652119136,8.8578720318229038
8.0729595757025336,4.7130961352423277,7.5024826675086711
10.889051094020003,3.2897425657573862,11.457257041414094
9.1547521681847694,4.6871853961729597,8.6050038512464013
9.5634789598972443,3.1233591003246821,10.264791679637499
7.4664842276331385,3.0399649388451153,8.2345122765570462
8.5692894889228981,4.2481112992830941,8.3708004494964232
8.2250071729040641,2.6422571925637035,9.311201418853102
8.9814025974834664,4.5577086350221565,8.5352356894657415
7.7962392671677492,3.8106373347168647,7.947729399394257
10.668104464129438,3.8524624965718632,10.786134466871948
8.9944223147579123,2.5113231933743636,10.185363760058422
10.199712539054888,2.8110817956523126,11.150847102533037
10.930028553517639,2.6627502451241307,11.999828357418334
10.166197691211231,3.843249312686869,10.291598241061736
8.5451105676388863,3.1010181406068913,9.2642960551533733
10.16589588858894,3.8244387083596294,10.306344921901237
9.0850620437578371,4.4912364474941873,8.6920728857624869
7.381424774593329,4.2279368325698412,7.1990753085374557
7.025595582830956,3.3668241665823615,7.5321362495650668
8.1934219436680031,4.3408526098285893,7.9207398558051318
7.4677395174039436,4.6333975525629523,6.961021475353582
9.6874940017311761,4.0962423817177598,9.6105000963569687
7.8277779824233331,3.2122441017141155,8.4579827010520408
10.381641391733249,4.0936217211251558,10.306744014833123
9.8175868576110155,4.1308413210056489,9.712913800806497
8.4533994462531332,3.5956005046937092,8.7769190424981662
10.328900109789831,3.8440995032269325,10.453620507208285
8.0805565006136941,4.037519970762288,8.0505405240038641
7.2554476652863098,2.0908667833188801,8.7827542386312061
8.5073169427912028,4.3812156439702008,8.2023444276150421
8.7179396647360328,4.0944189580579131,8.6424044982897019
8.4834526553612779,4.5449088715482668,8.0475255581226648
8.5930953592190065,3.9653345660036123,8.620827706416117
9.0350137762544129,4.7802757447548867,8.4107931804505043
7.2050080779738614,2.2452906899757687,8.6087755259932468
9.2196186138163725,4.7710798485102401,8.6027547350081797
7.5540995676135179,4.0778197027309684,7.4918438054287435
8.0071927221677459,2.5875084719564665,9.1371859446025727
7.5563156639263944,3.4212482089860781,8.0193170967375327
7.5198018624902563,3.4408146012649206,7.9671501814783197
8.2503064974228266,4.113739376443589,8.1593149962679554
10.151650962857154,2.8920037929675328,11.038047928483127
8.723842563660325,2.4921719566545937,9.9301049983366507
10.546719449531871,4.7456320961467746,9.9502137726144504
8.8073954164206327,3.3158426380869455,9.3547213059510756
9.3234012581509624,3.6086986316674476,9.6364423528170047
7.0418561324987099,4.4838664325917774,6.654762986425288
10.273207793464188,2.7726929679493932,11.255053419104673
9.7954963244982345,4.2501520229183525,9.5953747061635521
7.7595349077473958,3.9304562547223894,7.8151699039694842
9.9552490942550698,2.2484819284765334,11.356463551473844
9.5573342452587084,4.0438126637163565,9.5222841142856236
7.6925815843593961,3.9833949780487243,7.7058656019204168
7.5276960833841953,4.5756413236297346,7.0671830244804079
9.3054977444979379,4.7049327041580495,8.7415515811714979
7.1334640538243228,3.7768758381339138,7.3119633833171918
8.2022206221893335,4.0256165016774812,8.1817274208473485
10.59304915585227,2.6366582156402636,11.68372258334006
9.5998830127001078,2.5026152778119948,10.797790790450511
8.9064715131752106,3.7510436173392225,9.1056366193038318
8.2078168744515452,2.7713805360364763,9.1907124456223634
10.158430389822161,3.8408351822535005,10.285762244019361
10.235302989487755,2.5941915527381902,11.359949747297202
8.8188065170777001,3.8804750746268617,8.9144264573762104
7.3574825600999958,4.949365386477953,6.5979902509176336
8.6328916775861,4.4830197918521204,8.2464758441044044
10.042404856888634,4.6973110666642057,9.4845560035572696
7.4968489443496598,3.6358338774225394,7.7881818424116283
9.9004417633648565,3.4179638584560239,10.366070676600037
10.90970988357854,4.2715743335104364,10.692450416770191
8.6827380426258056,3.0471753706747791,9.4449977460859831
10.658612318442437,3.7103729678102373,10.890313944194247
10.068067420790111,4.733164394503433,9.4815359051873642
8.3711798045060064,2.5614171198114084,9.5220461086568804
9.275162763363701,4.9155488297328702,8.5427236995774045
7.7816754439929943,3.621080387658381,8.0848111338662889
8.2748777635502186,3.2631664074050661,8.8643446376261661
10.339774542299841,2.7898993792862603,11.307855038870832
10.151827454139674,3.3316543977213815,10.68650393596257
10.42425501539363,3.9752799696649967,10.444031039661633
10.284683015862079,4.7239457257454767,9.705526435265698
9.7153923373691828,3.2107472501986614,10.346794537210254
9.223242240546158,2.334018175931122,10.556027699801261
7.4954041328436372,4.1301272829657902,7.3913023064710046
10.783013435168304,2.3106847079181865,12.134465668833755
9.1018160669657373,2.833927790834029,10.034673834298514
8.484087947412565,4.7385808788583468,7.8932232443258874
8.8618789559103543,4.2551762558686272,8.6577379512154522
10.862940051781184,2.9663294293776792,11.68987650827904
10.170334968606337,4.1303348616271816,10.066067079304592
7.6867889469835564,4.7999038477912128,7.0468658687505865
9.4144343073847843,4.7891157307276053,8.7831417228027
10.382698536259152,2.1801891077829154,11.838547250032819
7.3679650958355429,3.572274961761051,7.7101451264267018
10.656824966612035,2.4993839022504383,11.857317844811686
9.7612205094660371,4.4525653358997292,9.3991682407462545
10.829794573909005,3.2783519822865119,11.407112988079795
9.3565869420105834,4.7955657429153717,8.720134347678286
7.6188108101350327,2.6086498763648489,8.7318909090431536
7.0800703476290643,3.2614487446555369,7.6709113519046346
9.1234801513841859,4.7468425409307544,8.5260061186395824
7.3690260462085426,3.1913053988831077,8.0159817271020568
9.5799225261252197,3.8563856537176044,9.6948140031511354
10.027990774869682,2.0698971764169181,11.572073033736148
9.6070898462701244,3.8561946355906151,9.7221341377976316
8.5596386264901945,2.5238423823301468,9.740564720626077
10.089610809433983,3.0478385902019789,10.8513399372724
8.8211275492666843,2.0580249631371723,10.374707578756947
10.091011466440506,3.2106901801657881,10.722459322307875
7.5991073911688201,3.9593628474121543,7.6316171132390966
8.1251480617816334,3.4125870616688063,8.595078412446588
7.4979719933401494,2.8512836420703764,8.416945079683849
10.36380629410999,2.2906487113228091,11.731287325051742
10.774648643326056,2.0157502324630179,12.362048457355643
9.4034942685674103,4.0691787926512708,9.3481512344463944
8.6638559496855798,2.904437703051268,9.5403057872445647
10.033126565167036,3.2073798285272579,10.66722270234523
9.8332905831909603,2.528315231565279,11.010638397938736
8.3975984613906771,2.2603663948750912,9.7893053454906038
10.580094075754577,2.5832911051519529,11.713461191633014
8.6304859676809453,3.015825704450211,9.4178254041207765
7.1291002044100154,2.7651738595321955,8.1169611167842586
8.1199547801016312,2.7791927673263332,9.0966005662405642
8.5378955902979605,3.9867463876732581,8.5484984801593544
8.7537302301217519,2.8997316509991875,9.6339449093224019
8.6550733579851098,2.7953948325235034,9.6187574919663064
9.9100927012507913,4.4654828012940539,9.5377064602155475
9.9841076994296518,2.290397138998705,11.351789988230689
10.438649516573902,4.1229422470157679,10.340295718961288
8.9915182423622593,3.3748278470468773,9.4916559647247567
10.403128641820617,4.642823111106642,9.8888701529353025
10.17985661765605,3.5232127776566124,10.561286395530759


==> anc/competitors/data/v1/damped_oscillator__s42.csv <==
x0,y
15.479120971119267,0.19080094929780442
8.7775687950410468,0.11343718248412459
17.171958398227648,-0.17548802906445884
13.947360581187278,-0.23025012501409498
1.8835469577529906,-0.67149464297069272
19.512447032735118,0.034468492921036431
15.222794039807059,0.12329529805433478
15.721286105539075,0.20752911237044028
2.5622726535109175,0.31003997449154019
9.0077187579113431,0.27293532501953544
7.4159604846516247,-0.30495954025449717
18.535299776972035,0.12674144477804275
12.87730240161329,0.22424691685100837
16.455232265416598,0.014696862610116778
8.868283976546623,0.18207951944070552
4.5447744356955377,-0.59944456286418701
11.091695740316696,-0.32375662714142189
1.2763451220835065,-0.73191026755954736
16.55262343985164,-0.022590079509295275
12.633287982441297,0.28018322052164824
15.161754801707477,0.1010678686392258
7.0905193625973677,-0.021582841740106069
19.413960487898066,0.061381678604721303
17.862422426443953,-0.065797467143414098
15.567669941475238,0.20257217045968862
3.8927741570393515,0.046330559767414882
9.3344200745406845,0.38679487538311025
0.87607531574457553,-0.16523314635450467
3.0857898413509566,0.72992034743579925
13.660979064849093,-0.14789422212528253
14.895243118156342,-0.012314986053558246
19.350194648684202,0.077875938453297738
6.5165071627630393,0.46546137591981673
7.4091941206973777,-0.30018265053262116
9.3911162255161589,0.39008931182789092
3.7894271816857139,0.1859807647552584
2.5984301067094329,0.35916633766597111
9.5140985245186744,0.38005025839026557
4.5381869810176827,-0.59703442248183869
13.396279893650206,-0.023287971185948639
8.7430383774466147,0.085864653995899973
16.653563921156749,-0.059564546443645179
14.005302040044983,-0.23794453306945512
6.2473328276408218,0.53402838320098656
16.645196027904021,-0.056599640956951761
16.095287149936038,0.14292051285066384
7.7495675806034896,-0.45071426685334115
5.7665620786048821,0.28764663799061757
13.649910079499509,-0.14341553821768827
2.7950496721861962,0.58169570410198324
3.9981640495021664,-0.095113242271895257
0.14724539502011025,0.942962648705998
15.738487550042768,0.20685993086387927
13.297017131840644,0.028911909494135257
14.103307572526703,-0.24350314382168403
15.614580620439359,0.2061809608823886
9.1783155107667991,0.35183848372596188
11.374823919057874,-0.2327319312630135
2.7959399625531489,0.58250315378023587
2.2906014707194688,-0.1040307335033729
13.368059235809433,-0.0085569504619791448
9.4219241228626505,0.38976600731753491
11.304722129623777,-0.26310504456497086
15.299977148320512,0.14836203508168264
12.694366400011816,0.27183317447806249
11.071588013159916,-0.3266847090853045
11.184143214908271,-0.30383104946246203
6.0790019612522439,0.49971969332377558
0.61635669135878812,0.31185317003969837
8.7343477846472481,0.078825173108855104
4.2916934563905844,-0.43387665098154898
8.1705728744927235,-0.35609966637409024
17.068061465363321,-0.16557138717944728
4.6787897173068149,-0.62491571521832256
1.1660548337813204,-0.6139427974708298
5.6276778404399312,0.14632052006833085
5.8718751553336723,0.37817264920713106
13.238330294537901,0.059858366639711121
11.140643046825566,-0.3145040522040442
15.677964182128271,0.20812896041257872
13.286270806547751,0.034593909514447359
8.1277372288014114,-0.37877785413450621
16.280407693320694,0.081106536691650993
3.3394583981540782,0.66074923245261319
0.45424146267720955,0.58763445223948496
1.8009572155128351,-0.7482549723195735
14.447187011929007,-0.19191713280565634
9.2375446050277468,0.36951286572753284
3.2254355806720358,0.71414502792274559
10.020895502067271,0.1356785387397442
3.0462420542633684,0.72403251840344451
13.926407501554721,-0.22667400120565126
8.9231255114806132,0.22022514535678708
7.6204245219296496,-0.41671403701182214
6.0302417829575301,0.47862059302493898
12.605651862377769,0.28261933328048994
7.2362522110678089,-0.15960461188507213
1.75299838632202,-0.78410002352752128
2.3601180424103063,0.0061973546706487062
19.237953290990291,0.10415875088399347
18.171613814152142,0.0346520894780478
13.994142676214992,-0.23671543390211691
5.3173992291903911,-0.20741648286991313
19.383527546954479,0.069369043743222739
15.575018079315893,0.20325880858176967
14.337803783179911,-0.21946799651612009
8.9872300428757725,0.26091293887235256
5.4448312369031804,-0.06132903757136425
1.9278192430699859,-0.62321214549476722
18.052047930876832,-0.0039823094461939358
9.1155257966722214,0.32744645490446866
4.0472672959046063,-0.15894378335943016
6.1191324830130505,0.51338237555600486
11.584391378837919,-0.1202876746356451
3.5354556587846342,0.49536895498571143
17.13228568184751,-0.17260216832548347
15.170390596704202,0.10432878941553735
14.389259119018735,-0.20766948846824729
8.6418607955020743,0.0020909488297383215
12.546176814048863,0.28495229965115015
11.681959378254712,-0.061170120398326838
12.996932031096399,0.1776324239684271
1.6888864227977818,-0.82115581438975427
8.316148043412193,-0.26223801871638641
0.83228347723784957,-0.086155810181046399
9.8798163848903791,0.22849178368073955
6.5972242466557063,0.41833071266059751
2.890483777320938,0.65649028885443217
2.0680593544510328,-0.44310067662267982
11.75289144355424,-0.01732976841600525
3.4118593707377221,0.60957294558878516
18.502402367535943,0.1208073017627478
11.621222794007899,-0.098254522134183869
6.9373960906967413,0.12961057668377379
11.818309829628335,0.022882709280676931
0.45607742059394996,0.58475614546043764
19.171184264828906,0.11764558303172806
9.6460687388580055,0.34441048159088766
15.654704545005725,0.20780519559040309
1.6545999984487714,-0.83562747279205873
9.7331666167632065,0.30821181435121808
9.814139887090418,0.26677288040602004
18.756529099499659,0.15060998322743957
11.434561047521507,-0.20356739070479707
9.4697880211390757,0.38634052958569892
5.3395132618378716,-0.18250293662072437
6.6313799468510437,0.39526707434043812
10.413448049430755,-0.13958131045011873
8.7782292061009333,0.1139578042464655
0.43224159760660852,0.62157710632437568
16.525838483887156,-0.012433492318416887
17.923215436795335,-0.046335016085558518
2.8049817799722154,0.59059024086285006
11.080722870780988,-0.32541841784973935
2.171514822708871,-0.29055022996471386
13.444801860796234,-0.048223448176952455
5.624675676780166,0.14305535933606747
13.188452693838036,0.085810751103287342
14.539892285737652,-0.16186009404660787
15.37294983835314,0.16848812352176945
2.1548189191179312,-0.31597228985523562
18.320236902752157,0.078453305926290393
4.6042798178976163,-0.61632084412470933
0.74825112352359557,0.068874502998400436
11.097049387829667,-0.32289041700292193
7.4184456772487746,-0.3066983972746965
16.595794862648262,-0.038697536702427815
16.165029441286038,0.12123603378779846
6.3427778564543065,0.52655620084863131
19.057987901394899,0.13596929363175955
5.818356762802372,0.33426599017179659
10.301142584634292,-0.064586221401313357
5.119301811352055,-0.41157864632906527
18.720871400979266,0.14873653276391574
3.2921563516403629,0.68711285224932017
0.89821238784657975,-0.2045002569430969
8.7019412000607588,0.052273572055773598
19.847511281116741,-0.056673301715567545
17.833545325098278,-0.074800276584538472
14.972160389138985,0.02215773330793679
17.815849817570498,-0.080220894175421373
17.868932793957264,-0.063743521155413194
10.377167207728981,-0.11613003808993369
6.3185810366158606,0.53027161919994537
15.44024864221976,0.18363779535841282
13.233225263355221,0.062534522533783402
7.473154577474201,-0.34276847481471573
1.8893333612303054,-0.66545199641502173
14.935792226980521,0.0059400691117912066
5.249210318457294,-0.28215023230386033
18.736263010675586,0.14964049183369849
4.819411500113695,-0.60348995890153223
2.4551586482297205,0.15383048402144978
16.622253442498124,-0.04836598108583684
3.0656863324898809,0.7275033243752701
3.5853661631547817,0.44109944370959997
11.98765583041687,0.12113758705361855
17.49124081674929,-0.15845621799573048
3.9286933142914648,-0.0022987651614099114
6.206473458001895,0.53128152125703376
15.548096764823551,0.20052433287231017
19.436528521219348,0.055341368555829482
10.014823724046845,0.13989574738596669
2.8779500510250156,0.64805904033730855
0.27872575416403089,0.82527983615041922
4.5931205999771052,-0.61383082525078236
2.6364443557304207,0.40840724272965234
13.55317347225715,-0.10108439580426765
2.4366500925706225,0.12557064982887858
10.12659863241266,0.060436934767287176
13.885248712857729,-0.21844641245660926
11.622332184418047,-0.097584497340992546
3.9955130332011524,-0.091617448209294322
16.082490523645255,0.14664083652868296
14.308142592316033,-0.22526994421724145
14.779680078310836,-0.064300761214785451
2.621155031146265,0.38891615723289791
2.4750760730068921,0.18388816299084174
18.551251020130152,0.12940874265486799
7.9515638764988132,-0.44293904386652477
6.0189738356187945,0.47305709089984738
9.7716809070306674,0.28936416335011822
13.257284255271649,0.049893769867279308
19.112465140939399,0.12791716654890017
5.7289245376411007,0.25148755524694344
18.496168586240543,0.11961844567771295
0.49718982772512632,0.51858772540242426
11.103960846536493,-0.32171869741656978
12.679502233621703,0.27423518813390946
2.1179480750150659,-0.3711203409963576
2.8067919412782527,0.59218434329049185
8.3822863863260757,-0.21270332541114317
19.324638242863635,0.084203095298755401
11.920851064687456,0.083827310780096517
18.660464432004225,0.14380023268945688
16.087218312259417,0.14527631995539789
9.3476320311058299,0.38801405294687769
15.695268985043748,0.20807655319810542
0.35673567953975471,0.72959740549069751
2.1828799353146988,-0.27310634378627535
16.588572297654729,-0.03602932897473541
15.936341766503235,0.18235676673009016
4.6528148393286735,-0.62350624432194113
10.61539181198107,-0.25065043039856755
12.120316414000218,0.18682003995985544
17.354779075520224,-0.17428199417787826
12.062143146774513,0.15959241954990167
8.251431385473607,-0.30687679805972323
7.4836808681436544,-0.3492055982926679
8.5176417274701972,-0.10285858403132653
13.038620511599483,0.15912827578288607
17.349812635046497,-0.1746253424560415
9.0779376415259954,0.31018362771698976
4.9567912590271623,-0.53782163253811754
4.7332472599516233,-0.62238580444646685
14.920285604868928,-0.0010253880613883693
16.331375268478208,0.062175805652384349
2.1055615970824992,-0.38929832773157641
1.3311771391035632,-0.77674933009927127
11.888673275129037,0.065097888639694623
2.9234648838539656,0.67659189499331629
16.493283809126826,2.9834711072224678e-05
6.2066934784814887,0.53130593223464728
2.8774386594228529,0.64770587726976048
18.419409449749004,0.1033823224036962
3.3106344547055633,0.67750604480575238
5.6944016467587115,0.21681540595894178
3.0722679038411727,0.72842574521271319
2.3098012733070994,-0.073544084453674524
0.42296032672880068,0.63558311933889988
1.1079081832852022,-0.53816267165981191
3.4928294187170539,0.5382364258927359
1.0676386525435078,-0.48080443530963207
11.822876322219425,0.025663426029888994
13.614290535990127,-0.12846766543422872
7.8726091366405644,-0.45477383844647434
6.3598219390409882,0.52320871440274996
10.090524740444602,0.086410958120382533
17.500098844692172,-0.15702189351767956
17.022632536444121,-0.15887463008747643
0.86950124025583886,-0.15347231639945197
3.6299681919304816,0.38933336368021459
4.7348974220879203,-0.62219399579714296
4.9877515166442361,-0.51748571165739254
11.424653034855455,-0.20859325093467873
8.3252485140638459,-0.25563733504401109
0.98508239855187973,-0.35235913716583261
7.4722827691914322,-0.34222786009065725
10.475058974352745,-0.17727604659315307
2.0334380580743194,-0.49091086761900149
16.669171075771196,-0.065035957011269976
1.0392373293020851,-0.43816383306536094
18.496837380361242,0.11974695970602438
1.9822628315975099,-0.55778582654166831
16.871499031955054,-0.12698179317860739
18.053062878552343,-0.0036482315039776522
19.591413611731852,0.012261111354866768
16.040517605471869,0.15821984953756243
15.589550815426579,0.20448427017870432
12.849665519910953,0.23342795387652404
15.579927091562579,0.20369246525140094
2.6910441682629416,0.47429263443376424
10.721360718952745,-0.29208023189008225
10.28445740380829,-0.052925180177917933
17.15144288245115,-0.17413578852772382
9.2559873118703173,0.37392664759573679
7.7017899220070696,-0.44165018976785336
12.791265424742202,0.2506021132907581
5.3292663500169208,-0.19408081456809811
2.7953682190791374,0.58198483957180991
9.557545480474916,0.37104526026165746
8.3377873718977007,-0.24642395049803481
4.651398810577474,-0.62338061643014797
7.3502362023025603,-0.25604212886004291
7.3278489965249483,-0.23817220856199589
6.5499112882509092,0.44727311471999781
7.5892815945385799,-0.40408053905814917
13.714866909118907,-0.16848406832954099
5.937529491425706,0.42545980367683656
18.97715853430681,0.1450552665894439
18.32696039076356,0.080268668798492593
9.6182085660015719,0.35395119057268926
6.5672241000937763,0.43710331800022745
10.708695796600063,-0.28783135644382618
16.971209775472492,-0.14963071957681276
13.05174681120204,0.15309861757995133
16.087836558941547,0.14509701413655129
10.654445521314804,-0.26744202594727606
12.658352585352414,0.27724520742206249
5.7631122836492343,0.28440855764640638
14.697863246205817,-0.099907537244085992
4.0480918625143669,-0.15999892773572355
13.895962576369964,-0.22073994728532231
17.21438136651788,-0.17732869155665823
2.6420567460308786,0.4154520573213682
12.287594810838396,0.24833365114626749
1.9019149645986921,-0.65203043480642153
14.514312565428538,-0.17070026262190857
1.6898643764704047,-0.8206874363165988
18.718796454012519,0.14860362204110389
2.7481586007560432,0.5364072801228551
19.177604918181608,0.11642867023604102
16.017683521701933,0.16409440083202803
11.873640089327083,0.056208672088117945
15.652482092590938,0.20775054831141679
15.902296779661718,0.18867248522448132
18.920541256346606,0.14924500442057295
5.067667076783744,-0.45664927263686006
11.801517907166183,0.012620894961342489
1.9009839512880244,-0.6530367270862536
12.323314000482426,0.25783025566014051
3.4258260818557762,0.59828117285488935
11.299012229448838,-0.26537662118572369
11.448610280676995,-0.19632121904786115
9.3197030596245476,0.3851138607465916
10.452635510262455,-0.16389319304408687
15.278467800131759,0.14174638078790081
15.984894330241332,0.17197246455084372
9.8430643115085825,0.25038199241531156
11.991868830452246,0.12340823460675428
18.624724713802038,0.13985161261669091
2.3946717700224562,0.060507101647706917
2.3420713180022101,-0.022345477138625832
1.7541802382153682,-0.78329830194857653
13.157265700810557,0.10175003545558377
8.3721660158075899,-0.22050400746450904
15.486428322836865,0.19201368814330946
13.424628266171851,-0.037927468509662471
6.6727551665647633,0.3650833234477443
17.967330947230714,-0.031915120506886198
15.250642941413046,0.13275670472008244
5.4106988182035138,-0.10088071355654177
7.2838403554410807,-0.2014440755188007
6.2887996040852574,0.53315504688852688
3.1522329724999931,0.72946072762482972
2.955667450843833,0.69325476819788401
18.722549267514882,0.14884209083506747
8.7580807439750643,0.097957665032525357
7.6663964555481972,-0.43225839584054448
14.593714173547559,-0.14205523588998897
11.059861305057998,-0.32815321976170375
18.722799736769243,0.14885770123984821
15.606029878187844,0.20566032412372015
9.5873912824908061,0.36327876182618513
7.5271894696165242,-0.37399803034225132
19.732630898486441,-0.026982261839423816
14.355204720072869,-0.21571933416782899
19.023893200076824,0.1402330715350425
2.3695715443408272,0.021107144570648381
17.010673583815652,-0.1568800986342602
12.74147767982415,0.26269308351455262
2.4384335667022516,0.12830644184395429
11.765159999384414,-0.0097499503253358384
13.721927302108977,-0.17102531284248124
0.24605371777205676,0.85991802767532644
9.0863592368349302,0.31421907120844295
16.507990223926424,-0.0056136277460461107
5.9071805068817973,0.40454436826964296
9.1709616359710218,0.34927766640029634
8.8462825413578638,0.16601263816112555


==> anc/competitors/data/v1/damped_oscillator__s42_holdout.csv <==
x0,y
7.1481696365095226,-0.077551659571737361
7.4441731768054265,-0.32419560053216856
11.520073246839067,-0.15750795262586922
14.941837845679391,0.0086486866651618328
3.6921470263493195,0.31287729623464372
11.69211292381609,-0.054911516611137579
10.695446893569061,-0.2831766938504453
12.049843371332489,0.15350399900113265
5.2832731918573073,-0.24526191957408139
0.29329560545589883,0.80876049214052048
4.6331794157810542,-0.62131374916483029
17.787497576912241,-0.088732749625137636
17.912820857507267,-0.04970264275216011
1.3709210679330774,-0.8031484738908069
8.0809302199629975,-0.40057718596051389
16.98734668567673,-0.15271754437832732
19.585348495793266,0.013972272468766945
11.144515558175584,-0.31364589252613723
6.3423627404195404,0.52663023171751977
11.999989392767713,0.1277546109575704
17.269309060907606,-0.17779758442477814
3.3577764092163953,0.64900510881606743
3.8795890930533883,0.064222169552928185
10.286867956969555,-0.054616248722650237
2.0129031060510316,-0.51832251272556784
15.685783576063962,0.20813620998426519
8.881257710400515,0.1913573037586685
16.242433122270096,0.094796862770035864
18.142468139645022,0.025418794847769707
13.586882442744976,-0.11644280731138903
5.3296511040582883,-0.19364710273702204
10.1155863130146,0.068385879371488406
6.5639701301819864,0.43905251227259479
13.719779858568344,-0.17025635815591236
14.431061864268822,-0.19655229102923827
17.041287113159271,-0.16179434325300862
8.0333864174474439,-0.41931141226445079
15.501722871108592,0.19441305474748205
4.2262422739053136,-0.36921410575308361
8.7646146639796534,0.10317213645579175
4.2187393933621191,-0.36131947156752831
16.296537008740451,0.075176919029035769
16.055460427531095,0.15421046861577714
14.364921306307416,-0.21351765505650264
6.4897666489315098,0.47860805469205264
14.951352628872066,0.012902247042657829
14.809408754621316,-0.051030624578676881
16.214524500869931,0.10457874239773944
5.6101034993839249,0.12710736931374761
6.9908240063255089,0.076988092928502852
19.014433310545563,0.14130602925010224
6.0551763390633839,0.49001912221668642
5.5169682456115616,0.022090122924199158
2.6143485191527605,0.38010143048802791
13.381374518741961,-0.015524099483384939
0.85024570380527908,-0.11878991945450676
19.045904414461038,0.13755063636057882
19.107331261190936,0.12873868327647189
18.590447346796658,0.13536262971566876
3.9345719487084274,-0.010229893422600679
1.5053102648325356,-0.85288333707294828
4.1519988630454492,-0.28717742268007729
0.225639410269729,0.8798124235428022
7.5921673440276312,-0.40532138687089586
14.988471686698709,0.029360224942159299
13.122099556225075,0.11936205395626927
0.73922275508213842,0.085648389729249833
19.056752118132632,0.13613451202250629
1.5876988570785278,-0.85270520796973093
14.792204799907037,-0.058725491728861642
7.0071939733217441,0.060773439225054848
10.959807348310328,-0.33335694113993508
0.29966527781909891,0.801336728964268
17.624363378224071,-0.13223401518313163
19.78042814517665,-0.039684221421327215
15.385941386643641,0.17167623847035257
10.677573108912046,-0.27656191316854639
6.9164363502566095,0.15003537254252503
4.3184948641038678,-0.45803079121117712
17.37471704341737,-0.17273415603775216
4.7601799400623568,-0.61841661271209636
1.3269282915215275,-0.77362001037852401
17.262887585393234,-0.17785392982506351
0.64147636776318739,0.26624642284450822
2.6020839258723161,0.36401060674469449
18.996337323764113,0.14322237284101394
12.882651309223313,0.22239573710239924
12.041474710869529,0.14929940864885391
17.547313941345713,-0.14860036302897686
12.545997409706862,0.28495326183706665
8.5870849169481431,-0.044234867323159614
19.189106649604867,0.11420470020365339
10.102174796824329,0.078044946445838828
10.027886949614921,0.13080411524804564
4.4375888519597488,-0.54713089126190606
10.129836949994232,0.058097010272873215
5.6870515185907795,0.20926284630552933
4.5345842070229718,-0.59567094342080651
13.903347355823515,-0.22225892159858643
10.257846136524471,-0.03412907576431233
7.838432376525839,-0.4564268309764864
12.108749588171399,0.18162169758296687
0.20834250257731446,0.89558115510198344
6.2552033109525169,0.534145431514917
16.639919168007282,-0.054719166451623176
19.35746989157305,0.076042696104109436
12.143408147277427,0.19686008749392572
12.505680681927874,0.28423532806417057
16.348385890147835,0.055746923344323199
18.522089092767018,0.12442780961011003
12.149885004806135,0.19959325544491752
1.1293861079468015,-0.56716297112887082
6.3499582638859797,0.52521912924075898
17.063145027568581,-0.16491468673926685
5.1164942730521368,-0.41413472086387831
10.756013583259634,-0.30268565165994654
11.281166733520918,-0.27226755963535487
14.709233733540641,-0.095063401304132211
18.846299090765054,0.15188203831901126
12.065080300918021,0.16102993079149669
9.5116674871058144,0.38047190362344413
0.59361610355971095,0.35265970000069613
2.9395809841087317,0.68530059704622082
16.365969619103343,0.049056616413425402
13.466771787482521,-0.05929918560376396
16.644588472725552,-0.056383550130303599
19.016689027781091,0.14105458795883075
0.33811555605331556,0.75400699428576345
3.7558266956638775,0.23057566547731773
17.483270401389618,-0.15970635547339776
16.030244550582207,0.16090116581521755
4.7556850031831077,-0.61920289203620493
14.278672033728402,-0.23027963902302431
9.0239635422290458,0.28210753513493153
10.016273436500958,0.13889022726207009
7.8048065396572781,-0.45597155500202857
14.320785449484037,-0.2228887367435661
10.357993744405407,-0.1034116526155541
15.339928389940374,0.15983790745269974
8.8702656379952813,0.18350631546812543
4.1055466731544783,-0.23186332865091083
15.208185660759309,0.11815562558183233
5.0544551906656494,-0.46748897569632081
10.705580506542599,-0.28675608237104444
16.575208299729411,-0.031062660088528267
16.915745697352524,-0.13776982261100862
0.87233302225552034,-0.15854356829319574
19.098293710572779,0.1301537744716609
2.5631048737169304,0.31119398893409961
12.240733675149029,0.23384567710733678
8.3716180850644033,-0.22092424127993934
8.8594996798663228,0.17571377653101469
13.173880409359686,0.093291540727206287
2.3624224526349269,0.0098348116469702922
2.7261104689091287,0.51330082304498215
12.351854949583956,0.26442710142797904
7.1130226416668556,-0.043582222302774386
19.421616448847686,0.059342950936426608
1.383425013393933,-0.81036846280905184
0.8846918425307404,-0.18058081856412669
2.7284069990953097,0.51575983857456309
10.010719874920879,0.14273733446682024
3.6581755612185485,0.35520912349828671
14.602678566540131,-0.13861103772567621
7.2442474978207354,-0.16677380861578842
15.776981718491644,0.20448601857319545
19.230472340053652,0.10575794867360033
6.8880006430496454,0.17745219433349127
8.1776049527752104,-0.35214080331880243
13.098232720940285,0.13105313706694596
6.0239913084699559,0.47556591304139462
2.1066760630900405,-0.38767057264242788
14.538565383758444,-0.16232818828643458
7.9334042392622699,-0.44663671283861905
13.747106930996116,-0.17977775209135785
11.303735777900458,-0.26349972655636028
19.985588964207302,-0.087442668913211605
9.8357882735780944,0.25457747344290776
4.6570084802557288,-0.62384868576323838
8.9331971013274813,0.22691054322112206
11.136304150345799,-0.31544387571935534
5.8504539414637708,0.36114857452463894
14.856744724108639,-0.029710851412855177
11.867792611264267,0.052729578258981599
12.868584586029449,0.22721300170616071
2.1894023996754775,-0.26304873666331552
19.017233108097493,0.14099352618848443
8.9954671854645536,0.26580620703264268
0.95284027480398104,-0.29878947439304937
1.5379337255753467,-0.85559783640185005
16.742571158939558,-0.089606948217989715
3.7690990458191398,0.21303822526850169
16.512269881405594,-0.0072520975429695416
16.612072663780303,-0.044666385626387146
15.708503425900924,0.20786822657366186
12.038903316596581,0.14799759260949466
12.084841815266444,0.17053268984275397
5.3803136741155981,-0.13592609689229318
0.83485544293524505,-0.090843630266833425
14.213098009682007,-0.23861940321115516
0.29825853469819918,0.80298671287002055
0.42690472917611411,0.62965414189239621
12.800482777365703,0.24810046267486818
19.027298531922529,0.13983499766834223
4.5277716285977387,-0.59300528591716495
0.1427119182024672,0.94594583837280632
17.240957828618694,-0.17782480469113127
10.768678136405953,-0.306182961391887
6.5787710037559455,0.4300476428609244
4.5591063257359092,-0.60431673503455774
13.397472278908985,-0.023907254088506826
16.216552519489397,0.10387673549079512
19.743947247881881,-0.030027251584908748
5.7637372204389852,0.28499631892173577
18.815686976885861,0.15200153414465092
8.0116838246057434,-0.4266652238742345
0.39732453250133082,0.67324696382219151
3.2447123877653983,0.70758954134948948
6.3190475977005223,0.53021156333558295
1.7827746719412074,-0.762634948912009
10.161081276048025,0.035487686239741169
1.4110238299150879,-0.82444062318497857
1.0744265439055489,-0.49073486808387845
12.280042160912341,0.24615223978656439
1.2421193535377872,-0.69914572004669784
15.801727708618047,0.20232896861239424
0.11244209263396643,0.96392025415143523
0.74673924851832219,0.071683035882158866
9.2693487287114884,0.37679643938823609
17.708991265434534,-0.1109719786305515
2.7331146638043591,0.52076291228624572
1.2436870077649909,-0.70072439907816808
5.3959838917080916,-0.11788057077033487
3.7277539562137219,0.267270462246815
14.359755234121995,-0.2146978190456989
1.5826224375274256,-0.85338713475193972
12.338660897019063,0.26148823752926181
0.69151725665175912,0.17418880797853192
16.920297999310776,-0.13881447963440813
7.5918256877381456,-0.40517522045657456
3.6056507518904768,0.41791121476324733
9.3390812051912562,0.38725632453695186
6.9331994112060036,0.13371272192865105
7.9224126308162397,-0.448594350414731
12.053404580352808,0.15527809096733367
12.98502913041796,0.18272201004561589
2.3970634483901887,0.064244613247540036
10.201273740857539,0.0064191518566169715
17.182032306803098,-0.17604186154341034
12.831898068803065,0.23898062116278804
12.428279242909763,0.27763129530863034
12.633700719122645,0.2801404224541495
1.9885658787545002,-0.54981484125243985
9.9529201208774047,0.18189151650676205
16.710280000801031,-0.079049394770600467
15.065397197284277,0.062467059190850042
13.105455800241703,0.12753942720328942
13.540134231823727,-0.094987988806010754
1.6591216460254254,-0.83393758404076068
11.060361692290197,-0.32809417872878327
16.255409953519393,0.090164569703921227
15.216197865227056,0.12098922444964273
17.8794790204987,-0.060399162949807995
17.589887700893062,-0.13993915090531783
1.7971595253063111,-0.75133669488704469
13.850450611961293,-0.21027344212327981
8.0267699424668155,-0.42163453900259124
6.5998384199621674,0.41662780052310761
5.3647978785126664,-0.15371759378183475
19.445255470100015,0.052981969691502283
10.773760840923845,-0.30752884934603808
12.817394799486223,0.24330354076346852
2.3324211381656901,-0.037640987414016086
7.8464474446144923,-0.45622996983687708
6.1250358645203207,0.51510572256236486
9.9070129874173318,0.21159543978788692
3.9811963358387437,-0.072664334573286665
18.340522320647189,0.083878451548586572
9.9721115737895651,0.16908558936119195
15.998562695274439,0.16877038460199476
19.650142767588196,-0.0042568510203600729
15.830988456056154,0.19915344020305231
7.7255528381944316,-0.44668017104514668
15.829479442944699,0.19933355758056007
10.425310218789189,-0.14705841545033732
1.9071238729666429,-0.64636210900988855
0.1279779141547821,0.95511977557653105
5.9671097183400157,0.4442169761983159
2.338697587019718,-0.027690716782525354
13.437470008655879,-0.044494522722950521
4.1388899121166656,-0.27185068166438492
16.908206958666241,-0.13601259577453184
14.087934288055074,-0.24325402998297957
7.2669972312656705,-0.18687080649225027
16.644500548949154,-0.056352268942609432
5.4027825030684724,-0.11003188172456167
1.2772383264315512,-0.7327170106836759
7.5365847139560183,-0.37895775407614962
8.5896983236801638,-0.042020744287993857
7.4172632768063913,-0.30587213941437896
7.9654767960950368,-0.43971924231546117
10.175068881272068,0.025361339252588908
1.025040389869305,-0.41621715184178093
11.098093069081861,-0.32271733475328462
2.7704978380675915,0.55865103506850988
5.0359636108387313,-0.48215654129925944
2.7815783196319743,0.56923592280575108
2.5990093124512814,0.3599357796352885
6.2515324871141349,0.53410737119123342
15.758254814285772,0.20579134472825017
8.6192128183016248,-0.017030422667006138
17.73359724765935,-0.10423402021061282
9.0369770821031672,0.28921924614590594
11.617006290754812,-0.10079801460467616
0.20928066249354949,0.89475188562338126
16.366038967320936,0.049030151362857696
13.977481622491172,-0.23465515704057824
3.7976745387369815,0.174944270589971
14.776245471275349,-0.06582516473831046
12.786671226293539,0.25181888349187642
3.4629079217969805,0.5662146649090205
2.6384804169209763,0.41096988213779512
11.527488722489688,-0.15331411412423596
0.6673202691216118,0.21886331765204092
6.011103110946669,0.46902033789920355
17.965245779261352,-0.032600317877701096
12.999415063500539,0.17655941413311282
9.5323575658760529,0.37660313957269148
6.0390843722577259,0.48280747145616104
15.792151949110803,0.20322162329722701
16.176514947438775,0.11745624132604278
9.0940325853885025,0.3178123430798161
1.7874128004999812,-0.7590571759577821
8.1644583879305017,-0.35948907793941454
15.212024284443173,0.11951760149644962
2.4842447217482988,0.19758919244896375
14.502208816824281,-0.17474407055962757
19.548549417892698,0.024345615903716176
8.4136902131290263,-0.18805751618766112
18.29306159221218,0.070949215700328777
15.340337103950556,0.15994967887176853
6.8558990225300365,0.20789360425056669
11.375813816818507,-0.23227186445864703
3.9083772199649713,0.025178005276650626
6.3743888177510932,0.51987435411990246
16.698872711499206,-0.075222016516094115
15.759137270698369,0.20573621225223801
17.121275076968146,-0.17160280078948764
16.423415079310391,0.026984710547253772
13.576961686845916,-0.11198544847194823
11.116211202730788,-0.31949472664509027
2.477020664218188,0.18680146908857057
18.915067175841518,0.14955144404616505
10.509080334828687,-0.19677751728461024
7.4204397370628268,-0.308087500985883
9.3093947795517735,0.38373396318667891
19.314700258905923,0.086613515794095125
15.851674843031686,0.19650741769269708
3.4339447349177799,0.59151647144560682
12.072171536923925,0.16447402431811478
16.913492681295761,-0.13724820915217451
1.8398254791777147,-0.71440020098815193
18.284124833060176,0.068425452343046894
13.806102547330187,-0.19829524568734447
19.14897286954503,0.12171589501943049
11.782934710052913,0.0012079775919576156
3.0940540506751613,0.7305686549480217
0.40035173814531921,0.66887989979614126
10.617400756920931,-0.25155574939588482
1.8451302310427153,-0.70946027422955171
12.8996126306261,0.216371267309168
15.139953874348411,0.092678167316332216
13.035449231350624,0.16057105830319324
7.7981931324509679,-0.45563784445095623
15.448054047169917,0.18517140348264077
9.1056377463334233,0.32309365182934896
15.455057332202525,0.18650691001832759
2.9955369558441003,0.70975236067189773
5.6257403089081626,0.14421407803449537
2.4898599667007493,0.20593527940699163
16.819031470549952,-0.1127748902823693
18.873243216630279,0.15130661809998761
12.017471342837055,0.13697160720039681
8.3192797484278973,-0.25997491709480414
15.165632825835182,0.10253672470561898
14.166452915954801,-0.24211036333920069
6.9879923069533874,0.079790404103878748
17.900470378772884,-0.053684907252548535
8.1524298384047249,-0.36601098490030953
0.64550102205007676,0.25889506762287451
5.5997739005081559,0.11570790072937706
7.6894779514898008,-0.43863997993237025
8.7686511506087612,0.10638133336030491
8.2753667899255454,-0.2908616537221938
14.550463506253958,-0.15809478170714045
14.920538497148261,-0.0009116070552925682
17.193247582869507,-0.17657294166634985
9.9575912118112946,0.17879412342728343
17.015643209103086,-0.15772051175979548
15.899283088280248,0.18919174435882258


==> anc/competitors/data/v1/devine_ibw__s42.csv <==
x0,y
73.479120971119272,81.00197823357432
66.777568795041049,65.588408228594403
75.171958398227645,84.895504315923574
71.947360581187283,77.478929336730744
59.883546957752991,49.732158002831881
77.51244703273511,90.278628175290748
73.222794039807056,80.41242629155623
73.721286105539079,81.558958042739874
60.562272653510917,51.293227103075111
67.007718757911348,66.117753143196097
65.41596048465162,62.456709114698725
76.535299776972039,88.031189487035689
70.877302401613292,75.017795523710575
74.455232265416598,83.247034210458168
66.868283976546621,65.797053146057223
62.544774435695537,55.852981202099734
69.091695740316695,70.910900202728399
59.276345122083505,48.33559378079206
74.552623439851644,83.471033911658779
70.633287982441303,74.456562359614992
73.161754801707474,80.272036043927187
65.090519362597362,61.708194533973931
77.413960487898066,90.052109122165547
75.862422426443956,86.483571580821092
73.567669941475231,81.205640865393036
61.892774157039355,54.353380561190519
67.334420074540688,66.869166171443581
58.876075315744572,47.414973226212517
61.085789841350959,52.497316635107204
71.660979064849087,76.820251849152896
72.895243118156344,79.659059171759594
77.350194648684209,89.905447691973677
64.516507162763034,60.387966474354975
65.409194120697379,62.441146477603972
67.391116225516157,66.999567318687156
61.789427181685717,54.115682517877147
60.598430106709429,51.376389245431689
67.514098524518673,67.282426606392946
62.538186981017681,55.837830056340664
71.396279893650203,76.211443755395464
66.743038377446609,65.508988268127197
74.653563921156746,83.703197018660518
72.005302040044981,77.612194692103458
64.247332827640818,59.768865503573878
74.645196027904021,83.683950864179252
74.095287149936041,82.419160444852892
65.749567580603497,63.224005435388044
63.766562078604885,58.663092780791231
71.649910079499506,76.794793182848863
60.795049672186195,51.828614246028252
61.998164049502165,54.595777313854981
58.147245395020107,45.738664408546249
73.738487550042763,81.59852136509835
71.297017131840647,75.98313940323348
72.103307572526703,77.837607416811409
73.614580620439355,81.313535427010521
67.178315510766794,66.510125674763628
69.374823919057874,71.562095013833101
60.795939962553149,51.830661913872241
60.290601470719466,50.668383382654774
71.368059235809426,76.146536242361677
67.421924122862649,67.070425482584085
69.304722129623769,71.400860898134667
73.299977148320508,80.58994744113717
70.694366400011816,74.597042720027176
69.071588013159911,70.864652430267796
69.184143214908275,71.123529394289022
64.079001961252246,59.381704510880162
58.616356691358789,46.817620390125214
66.734347784647241,65.488999904688654
62.291693456390583,55.270894949698338
66.17057287449272,64.192317611333252
75.068061465363314,84.656541370335617
62.678789717306813,56.16121634980567
59.166054833781317,48.08192611769703
63.627677840439929,58.343659033011839
63.871875155333669,58.90531285726744
71.238330294537903,75.848159677437167
69.140643046825573,71.023479007698825
73.677964182128278,81.459317618895042
71.286270806547748,75.958422855059823
66.127737228801408,64.093795626243235
74.280407693320697,82.844937694637593
61.339458398154079,53.080754315754383
58.45424146267721,46.444755364157587
59.800957215512838,49.542201595679529
72.447187011929003,78.628530127436704
67.23754460502775,66.646352591563826
61.225435580672034,52.818501835545675
68.020895502067276,68.448059654754729
61.046242054263367,52.406356724805747
71.926407501554721,77.430737253575856
66.923125511480606,65.923188676405388
65.62042452192965,62.926976400438193
64.030241782957532,59.269556100802319
70.605651862377769,74.392999283468868
65.236252211067807,62.043380085455958
59.75299838632202,49.431896288540642
60.360118042410306,50.828271497543703
77.237953290990291,89.647292569277667
76.171613814152138,87.194711772549908
71.994142676214992,77.586528155294474
63.317399229190393,57.630018227137903
77.383527546954483,89.982113357995303
73.575018079315896,81.222541582426558
72.337803783179908,78.376948701313779
66.98723004287578,66.07062909861429
63.444831236903184,57.923111844877326
59.927819243069983,49.833984259060962
76.052047930876824,86.919710241016702
67.115525796672216,66.3657093323461
62.047267295904604,54.708714780580586
64.119132483013047,59.474004710930004
69.584391378837921,72.044100171327216
61.535455658784635,53.531548015204656
75.132285681847506,84.804257068249257
73.170390596704209,80.291898372419681
72.389259119018732,78.495295973743083
66.641860795502069,65.276279829654754
70.546176814048863,74.256206672312388
69.681959378254717,72.268506569985846
70.996932031096406,75.292943671521726
59.688886422797779,49.284438772434889
66.316148043412198,64.527140499848059
58.832283477237851,47.314251997647055
67.879816384890376,68.123577685247866
64.597224246655713,60.573615767308141
60.890483777320938,52.048112687838156
60.06805935445103,50.15653651523737
69.752891443554233,72.431650320174739
61.411859370737723,53.247276552696761
76.50240236753595,87.955525445332682
69.621222794007906,72.12881242621819
64.937396090696737,61.356011008602493
69.818309829628333,72.582112608145167
58.45607742059395,46.448978067366085
77.171184264828909,89.493723809106484
67.646068738858006,67.585958099373414
73.654704545005728,81.405820453513172
59.654599998448774,49.205579996432178
67.733166616763214,67.786283218555383
67.81413988709042,67.972521740307968
76.756529099499659,88.540016928849212
69.434561047521512,71.699490409299472
67.469788021139081,67.180512448619879
63.339513261837872,57.680880502227105
64.631379946851041,60.652173877757392
68.413448049430755,69.350930513690741
66.778229206100931,65.589927174032141
58.432241597606605,46.394155674495195
74.525838483887156,83.409428512940451
75.923215436795331,86.623395504629258
60.804981779972216,51.851458093936095
69.080722870780988,70.885662602796273
60.171514822708872,50.394484092230407
71.444801860796233,76.323044279831336
63.624675676780164,58.336754056594373
71.18845269383803,75.733441195827467
72.53989228573765,78.841752257196589
73.372949838353136,80.757784628212207
60.154818919117929,50.356083513971235
76.320236902752157,87.536544876329955
62.60427981789762,55.989843581164521
58.748251123523595,47.120977584104267
69.097049387829671,70.923213592008238
65.418445677248769,62.462425057672171
74.595794862648262,83.570328184090997
74.165029441286038,82.579567714957875
64.342777856454305,59.988389069844899
77.057987901394895,89.233372173208267
63.818356762802374,58.782220554445459
68.301142584634292,69.092627944658872
63.119301811352052,57.174394166109721
76.720871400979263,88.458004222252299
61.292156351640365,52.971959608772842
58.898212387846577,47.465888492047128
66.701941200060759,65.414464760139737
77.847511281116738,91.049275946568486
75.833545325098271,86.417154247726018
72.972160389138992,79.835968895019676
75.815849817570495,86.376454580412144
75.868932793957271,86.498545426101714
68.377167207728974,69.267484577776642
64.318581036615853,59.932736384216462
73.440248642219757,80.912571877105435
71.233225263355223,75.836418105717016
65.473154577474205,62.588255528190672
59.889333361230307,49.745466730829705
72.935792226980524,79.752322122055205
63.249210318457294,57.473183732451773
76.736263010675586,88.493404924553843
62.819411500113695,56.484646450261501
60.45515864822972,51.046864890928354
74.622253442498121,83.631182917745676
61.065686332489882,52.451078564726728
61.585366163154781,53.646342175255995
69.98765583041687,72.971608409958804
75.491240816749297,85.629853878523377
61.928693314291465,54.435994622870368
64.206473458001895,59.674888953404356
73.548096764823555,81.160622559094179
77.436528521219344,90.104015598804494
68.014823724046849,68.43409456530776
60.877950051025017,52.019285117357541
58.278725754164029,46.041069234577265
62.593120599977105,55.964177379947344
60.636444355730418,51.463822018179961
71.553173472257157,76.572298986191456
60.436650092570623,51.004295212912432
68.126598632412666,68.691176854549127
71.885248712857731,77.336072039572784
69.622332184418042,72.131364024161499
61.995513033201149,54.589679976362646
74.082490523645248,82.38972820438407
72.308142592316031,78.30872796232687
72.779680078310832,79.393264180114912
60.621155031146266,51.428656571636409
60.475076073006889,51.092674967915848
76.551251020130152,88.067877346299355
65.95156387649881,63.688596915947258
64.018973835618795,59.243639821923225
67.771680907030671,67.874866086170542
71.257284255271657,75.891753787124813
77.112465140939406,89.358669824160629
63.728924537641099,58.576526436574525
76.496168586240543,87.941187748353244
58.497189827725123,46.543536603767784
69.103960846536495,70.939109947033941
70.679502233621704,74.562855137329919
60.117948075015065,50.27128057253465
60.806791941278256,51.855621464939986
66.382286386326072,64.679258688549965
77.324638242863642,89.84666795858638
69.920851064687454,72.817957448781144
76.660464432004233,88.319068193609723
74.087218312259409,82.400602118196645
67.347632031105832,66.899553671543416
73.695268985043754,81.499118665600633
58.356735679539753,46.220492062941432
60.182879935314702,50.420623851223816
74.588572297654736,83.553716284605883
73.936341766503233,82.053586062957436
62.65281483932867,56.101474130455941
68.61539181198107,69.815401167556459
70.120316414000214,73.276727752200486
75.354779075520227,85.315991873696518
70.062143146774517,73.142929237581384
66.251431385473609,64.378292186589306
65.483680868143651,62.612465996730393
66.517641727470192,64.990575973181436
71.038620511599476,75.388827176678788
75.349812635046504,85.304569060606951
67.077937641525992,66.279256575509777
62.956791259027163,56.800619895762473
62.733247259951625,56.286468697888736
72.920285604868923,79.716656891198525
74.331375268478212,82.962163117499884
60.105561597082499,50.242791673289744
59.331177139103566,48.4617074199382
69.888673275129037,72.743948532796779
60.923464883853967,52.123969232864127
74.493283809126822,83.334552760991699
64.206693478481483,59.675395000507407
60.87743865942285,52.018108916672553
76.419409449748997,87.764641734422696
61.310634454705564,53.014459245822799
63.694401646758713,58.497123787545036
61.072267903841173,52.466216178834699
60.309801273307102,50.712542928606332
58.422960326728798,46.372808751476235
59.107908183285204,47.948188821555966
61.492829418717051,53.43350766304922
59.067638652543508,47.855568900850066
69.822876322219429,72.592615541104692
71.614290535990122,76.712868232777282
65.872609136640563,63.507001014273293
64.359821939040984,60.027590459794261
68.090524740444607,68.608206903022591
75.500098844692175,85.650227342791993
75.022632536444121,84.552054833821472
58.869501240255836,47.399852852588424
61.62996819193048,53.748926841440102
62.734897422087919,56.290264070802209
62.987751516644238,56.87182848828175
69.424653034855453,71.676701980167536
66.325248514063844,64.548071582346836
58.985082398551882,47.665689516669325
65.472282769191438,62.586250369140302
68.475058974352748,69.492635641011319
60.033438058074317,50.076907533570932
74.669171075771203,83.739093474273773
59.039237329302082,47.790245857394787
76.496837380361242,87.942725974830864
59.982262831597509,49.959204512674269
74.871499031955054,84.204447773496611
76.053062878552339,86.922044620670377
77.591413611731852,90.460251306983253
74.040517605471877,82.29319049258531
73.589550815426577,81.255966875481121
70.849665519910957,74.954230695795204
73.579927091562581,81.233832310593939
60.691044168262941,51.589401587004765
68.721360718952752,70.059129653591327
68.28445740380829,69.054252028759066
75.15144288245115,84.848318629637646
67.255987311870314,66.688770817301716
65.701789922007066,63.114116820616253
70.791265424742207,74.819910476907069
63.329266350016923,57.657312605038925
60.795368219079137,51.829346903882012
67.557545480474914,67.382354605092303
66.337787371897704,64.576910955364724
62.651398810577476,56.098217264328191
65.350236202302554,62.305543265295874
65.327848996524949,62.254052692007384
64.549911288250911,60.464795962977092
65.589281594538576,62.855347667438721
71.714866909118911,76.944193890973494
63.937529491425707,59.056317830279127
76.97715853430681,89.047464628905658
76.32696039076356,87.552008898756185
67.61820856600157,67.521879701803613
64.567224100093782,60.504615430215694
68.708695796600068,70.030000332180151
74.971209775472488,84.433782483586725
71.051746811202037,75.419017665764684
74.087836558941547,82.402024085565557
68.654445521314798,69.905224699024032
70.658352585352418,74.514210946310556
63.763112283649235,58.655158252393242
72.697863246205813,79.205085466273374
62.048091862514369,54.710611283783045
71.895962576369968,77.360713925650927
75.214381366517884,84.993077142991126
60.642056746030882,51.476730515871026
70.287594810838399,73.661468064928314
59.901914964598689,49.774404418576985
72.51431256542854,78.78291890048564
59.689864376470403,49.286688065881926
76.718796454012519,88.453231844228782
60.748158600756042,51.7207647817389
77.177604918181601,89.508491311817679
74.01768352170194,82.240672099914462
69.873640089327083,72.709372205452297
73.652482092590944,81.400708812959166
73.902296779661725,81.975282593221962
76.92054125634661,88.9172448895972
63.067667076783742,57.055634276602603
69.801517907166186,72.543491186482228
59.900983951288026,49.772263087962457
70.323314000482426,73.743622201109574
61.425826081855774,53.279399988268281
69.299012229448834,71.387728127732316
69.448610280677002,71.731803645557108
67.319703059624544,66.835317037136448
68.452635510262454,69.441061673603642
73.278467800131764,80.540475940303054
73.984894330241332,82.165256959555052
67.843064311508584,68.039047916469741
69.991868830452248,72.98129831004016
76.624724713802038,88.236866841744686
60.394671770022455,50.90774507105165
60.342071318002212,50.786764031405085
59.754180238215369,49.43461454789535
71.157265700810555,75.661711111864278
66.372166015807593,64.655981836357469
73.486428322836872,81.018785142524806
71.424628266171851,76.27664501219526
64.67275516656477,60.747336883098967
75.967330947230721,86.724861178630647
73.250642941413048,80.476478765250008
63.410698818203514,57.844607281868079
65.283840355441086,62.152832817514494
64.288799604085256,59.864239089396087
61.152232972499995,52.650135836749989
60.955667450843833,52.198035136940817
76.722549267514879,88.461863315284219
66.758080743975057,65.543585711142626
65.666396455548195,63.032711847760851
72.593714173547554,78.965542599159363
69.059861305057993,70.837681001633385
76.722799736769247,88.462439394569259
73.60602987818784,81.293868719832034
67.587391282490813,67.450999949728867
65.52718946961653,62.712535780118017
77.732630898486434,90.785051066518804
72.355204720072862,78.41697085616758
77.023893200076827,89.154954360176703
60.369571544340829,50.850014551983904
75.010673583815645,84.524549242775976
70.741477679824158,74.70539866359556
60.438433566702251,51.008397203415178
69.765159999384409,72.459867998584144
71.72192730210898,76.960432794850647
58.246053717772057,45.965923550875729
67.086359236834937,66.298626244720353
74.507990223926427,83.368377515030772
63.907180506881801,58.986515165828138
67.170961635971025,66.493211762733353
66.846282541357866,65.746449845123095


==> anc/competitors/data/v1/devine_ibw__s42_holdout.csv <==
x0,y
65.148169636509522,61.840790163971903
65.444173176805421,62.521598306652464
69.520073246839061,71.896168467729836
72.941837845679387,79.766227045062593
61.692147026349318,53.891938160603431
69.692112923816097,72.291859724777026
68.695446893569056,69.999527855208825
70.049843371332486,73.114639754064711
63.283273191857305,57.551528341271798
58.293295605455896,46.074579892548563
62.633179415781058,56.056312656296434
75.787497576912244,86.311244426898156
75.91282085750727,86.599487972266729
59.370921067933075,48.553118456246075
66.080930219962994,63.986139505914885
74.987346685676727,84.470897377056474
77.585348495793269,90.446301540324527
69.144515558175584,71.032385783803846
64.342362740419546,59.987434302964957
69.999989392767716,72.999975603365755
75.269309060907602,85.119410840087482
61.357776409216399,53.12288574119772
61.87958909305339,54.323054914022798
68.286867956969559,69.059796301029991
60.012903106051034,50.029677143917375
73.685783576063955,81.477302224947096
66.881257710400519,65.826892733921198
74.2424331222701,82.757596181221231
76.142468139645018,87.127676721183548
71.586882442744979,76.649829618313447
63.329651104058286,57.658197539334054
68.115586313014603,68.66584851993359
64.563970130181985,60.497131299418569
71.719779858568344,76.955493674707185
72.431061864268827,78.591442287818296
75.041287113159271,84.594960360266327
66.033386417447446,63.876788760129124
73.501722871108598,81.053962603549778
62.226242273905314,55.120357229982218
66.764614663979657,65.558613727153215
62.218739393362121,55.10310060473288
74.296537008740444,82.882035120103012
74.055460427531102,82.327558983321524
72.364921306307423,78.43931900450707
64.489766648931507,60.326463292542464
72.951352628872058,79.788111046405731
72.809408754621316,79.461640135629025
74.214524500869928,82.693406352000835
63.610103499383925,58.303238048583026
64.990824006325511,61.478895214548672
77.01443331054557,89.133196614254814
64.055176339063379,59.326905579845771
63.516968245611565,58.089026964906601
60.614348519152763,51.413001594051352
71.381374518741964,76.177161393106516
58.850245703805278,47.355565118752139
77.045904414461035,89.205580153260371
77.107331261190936,89.346861900739157
76.590447346796651,88.158028897632292
61.934571948708424,54.449515482029376
59.505310264832538,48.862213609114839
62.151998863045449,54.94959738500453
58.225639410269729,45.918970643620376
65.592167344027629,62.861984891263546
72.988471686698716,79.873484879407044
71.122099556225081,75.580828979317687
58.739222755082139,47.100212336688919
77.056752118132636,89.230529871705059
59.587698857078529,49.051707371280614
72.79220479990704,79.422071039786189
65.007193973321748,61.516546138640017
68.959807348310335,70.607556901113767
58.299665277819102,46.089230138983936
75.624363378224075,85.936035769915378
77.780428145176643,90.894984733906284
73.385941386643637,80.787665189280361
68.677573108912043,69.958418150497693
64.916436350256603,61.307803605590188
62.318494864103869,55.3325381874389
75.374717043417377,85.361849199859961
62.760179940062358,56.348413862143424
59.326928291521526,48.451935070499509
75.26288758539323,85.104641446404429
58.64147636776319,46.875395645855335
60.602083925872314,51.384793029506326
76.996337323764109,89.091575844657456
70.88265130922332,75.030098011213639
70.041474710869522,73.095391834999901
75.54731394134572,85.75882206509516
70.545997409706857,74.255794042325761
66.587084916948143,65.150295308980731
77.189106649604867,89.534945294091187
68.102174796824329,68.635002032695951
68.027886949614924,68.464139984114325
62.437588851959745,55.60645435950741
68.129836949994228,68.698624984986722
63.687051518590778,58.480218492758787
62.534584207022974,55.829543676152838
71.903347355823513,77.377698918394074
68.257846136524478,68.99304611400629
65.838432376525844,63.428394466009443
70.108749588171406,73.250124052794234
58.208342502577317,45.87918775592783
64.25520331095251,59.786967615190775
74.639919168007282,83.671814086416745
77.357469891573047,89.922180750617997
70.143408147277427,73.329838738738076
70.505680681927871,74.163065568434092
74.348385890147838,83.001287547340027
76.522089092767018,88.000804913364135
70.149885004806137,73.344735511054111
59.1293861079468,47.997588048277642
64.349958263885981,60.004904006937757
75.063145027568581,84.645233563407743
63.11649427305214,57.167936828019918
68.75601358325963,70.138831241497144
69.281166733520919,71.346683487098119
72.709233733540643,79.231237587143482
76.846299090765058,88.746487908759633
70.065080300918027,73.149684692111464
67.511667487105811,67.276835220343372
58.593616103559711,46.765317038187334
60.93958098410873,52.161036263450079
74.365969619103339,83.041730123937668
71.466771787482514,76.373575111209789
74.644588472725559,83.682553487268791
77.016689027781098,89.138384763896525
58.338115556053317,46.177665778922631
61.755826695663878,54.03840140002692
75.483270401389618,85.611521923196108
74.030244550582211,82.269562466339082
62.75568500318311,56.33807550732115
72.278672033728398,78.240945677575311
67.023963542229041,66.15511614712679
68.016273436500953,68.437428903952195
65.804806539657278,63.351055041211737
72.320785449484035,78.337806533813279
68.357993744405405,69.223385612132432
73.339928389940368,80.681835296862843
66.870265637995288,65.801610967389166
62.105546673154478,54.842757348255297
73.208185660759312,80.37882701974641
63.054455190665649,57.025246938530991
68.705580506542603,70.022835165047979
74.575208299729411,83.522979089377642
74.91574569735252,84.306215103910802
58.872333022255518,47.406365951187688
77.098293710572776,89.326075534317383
60.563104873716931,51.295141209548945
70.240733675149031,73.553687452842766
66.371618085064398,64.654721595648112
66.859499679866317,65.776849263692526
71.173880409359683,75.699924941527271
60.362422452634924,50.833571641060324
60.726110468909127,51.670054078490992
70.351854949583952,73.809266384043084
65.113022641666859,61.759952075833773
77.421616448847686,90.069717832349681
59.383425013393932,48.581877530806047
58.884691842530742,47.434791237820704
60.728406999095313,51.675336097919221
68.010719874920881,68.424655712318028
61.658175561218549,53.813803790802659
72.602678566540135,78.986160703042316
65.244247497820737,62.061769244987694
73.776981718491641,81.687057952530779
77.230472340053652,89.630086382123395
64.888000643049651,61.242401479014198
66.177604952775212,64.208491391382992
71.098232720940288,75.525935258162662
64.023991308469959,59.25518000948091
60.106676063090042,50.245354945107096
72.538565383758439,78.838700382644404
65.933404239262273,63.646829750303226
71.747106930996111,77.018345941291045
69.303735777900457,71.398592289171049
77.985588964207295,91.366854617676779
67.835788273578089,68.022313029229608
62.657008480255726,56.111119504588167
66.93319710132748,65.946353333053196
69.136304150345794,71.013499545795327
63.850453941463769,58.856044065366667
72.856744724108637,79.570512865449871
69.867792611264264,72.695923005907801
70.868584586029442,74.997744547867711
60.18940239967548,50.435625519253605
77.017233108097486,89.13963614862422
66.995467185464548,66.089574526568455
58.952840274803982,47.591532632049159
59.53793372557535,48.937247568823302
74.742571158939555,83.907913665560983
61.769099045819139,54.068927805384021
74.512269881405587,83.378220727232844
74.61207266378031,83.607767126694711
73.708503425900929,81.529557879572138
70.038903316596588,73.089477628172148
70.084841815266444,73.195136175112822
63.380313674115598,57.774721450465876
58.834855442935243,47.320167518751063
72.213098009682,78.090125422268599
58.298258534698199,46.08599462980586
58.426904729176115,46.381880877105068
70.800482777365701,74.841110387941114
77.027298531922526,89.162786623421809
62.527771628597741,55.813874745774804
58.142711918202465,45.72823741186567
75.24095782861869,85.054203005822984
68.768678136405953,70.167959713733694
64.578771003755946,60.531173308638678
62.559106325735911,55.885944549192594
71.397472278908992,76.21418624149068
74.216552519489397,82.698070794825611
77.743947247881877,90.811078670128325
63.763737220438983,58.656595607009663
76.815686976885857,88.67608004683747
66.01168382460574,63.8268727965932
58.397324532501329,46.313846424753059
61.244712387765396,52.862838491860416
64.319047597700518,59.93380947471119
59.782774671941205,49.500381745464772
68.161081276048023,68.770486934910451
59.411023829915088,48.645354808804704
59.074426543905545,47.871181050982756
70.280042160912345,73.644096970098389
59.242119353537788,48.256874513136914
73.801727708618046,81.743973729821505
58.11244209263397,45.658616813058131
58.746739248518324,47.117500271592142
67.269348728711492,66.719502076036434
75.708991265434534,86.130679910499424
60.733114663804358,51.686163726750024
59.24368700776499,48.26048011785948
63.395983891708092,57.810762950928613
61.727753956213725,53.973834099291565
72.359755234121991,78.427437038480576
59.582622437527426,49.040031606313079
70.338660897019068,73.778920063143858
58.691517256651757,46.990489690299043
74.920297999310776,84.316685398414791
65.591825687738151,62.86119908179775
61.605650751890479,53.692996729348103
67.339081205191263,66.879886771939908
64.933199411206004,61.346358645773812
65.92241263081624,63.621549050877348
70.053404580352804,73.122830534811442
70.985029130417956,75.265566999961294
60.397063448390192,50.913245931297439
68.201273740857545,68.862929603972347
75.182032306803094,84.918674305647116
70.831898068803071,74.913365558247065
70.428279242909767,73.985042258692459
70.633700719122643,74.457511653982081
59.9885658787545,49.973701521135347
67.952920120877408,68.291716278018043
74.710280000801035,83.833644001842373
73.065397197284284,80.050413553753856
71.1054558002417,75.542548340555911
71.540134231823728,76.542308733194574
59.659121646025426,49.21597978585848
69.060361692290201,70.838831892267464
74.25540995351939,82.787442893094592
73.216197865227059,80.397255090022242
75.879479020498707,86.522801747147014
75.589887700893058,85.856741712054031
59.797159525306313,49.533466908204517
71.850450611961293,77.256036407510976
66.026769942466814,63.86157086767367
64.599838419962168,60.579628365912988
63.364797878512668,57.739035120579139
77.445255470100022,90.124087581230043
68.773760840923842,70.179649934124839
70.817394799486223,74.880008038818318
60.332421138165692,50.764568617781094
65.846447444614498,63.446829122613345
64.125035864520328,59.487582488396754
67.907012987417332,68.186129871059862
61.981196335838746,54.556751572429114
76.340522320647182,87.583201337488518
67.972111573789562,68.335856619715997
73.998562695274444,82.196694199131215
77.650142767588193,90.595328365452843
73.830988456056161,81.811273448929171
65.725552838194432,63.168771527847191
73.829479442944702,81.80780271877282
68.425310218789193,69.378213503215136
59.907123872966643,49.786384907823283
58.127977914154783,45.694349202556005
63.967109718340012,59.124352352182029
60.338697587019716,50.779004450145344
71.437470008655879,76.306181019908522
62.138889912116667,54.919446797868332
74.908206958666241,84.288876004932348
72.087934288055067,77.802248862526653
65.266997231265677,62.114093631911054
74.644500548949154,83.68235126258304
63.402782503068472,57.826399757057487
59.277238326431551,48.337648150792567
65.536584713956017,62.734144842098843
66.589698323680167,65.156306144464381
65.417263276806395,62.45970553665471
65.965476796095032,63.720596631018573
68.175068881272068,68.80265842692576
59.025040389869304,47.7575928966994
69.098093069081855,70.925614058888272
60.770497838067591,51.77214502755546
63.035963610838735,56.982716304929092
60.781578319631976,51.797630135153547
60.59900931245128,51.377721418637947
64.251532487114133,59.778524720362505
73.758254814285777,81.643986072857288
66.619212818301619,65.22418948209372
75.733597247659347,86.187273669616502
67.036977082103164,66.185047288837268
69.617006290754816,72.119114468736072
58.209280662493548,45.881345523735163
74.366038967320932,83.041889624838149
71.977481622491169,77.54820773172969
61.797674538736985,54.134651439095066
72.776245471275345,79.385364583933296
70.786671226293535,74.809343820475135
61.462907921796983,53.364688220133061
60.638480416920977,51.468504958918246
69.527488722489693,71.913224061726297
58.66732026912161,46.934836618979702
64.011103110946664,59.225537155177328
75.965245779261352,86.720065292301115
70.999415063500535,75.298654646051233
67.532357565876055,67.324422401514923
64.039084372257719,59.28989405619275
73.792151949110803,81.721949482954841
74.176514947438775,82.605984379109174
67.094032585388504,66.316274946393563
59.787412800499979,49.51104944114995
66.164458387930495,64.17825429224014
73.212024284443174,80.387655854219304
60.484244721748297,51.113762860021083
72.502208816824279,78.755080278695843
77.548549417892701,90.361663661153216
66.41369021312903,64.751487490196766
76.293061592212183,87.474041662088013
73.34033710395056,80.682775339086291
64.855899022530039,61.16856775181909
69.375813816818507,71.564371778682556
61.908377219964969,54.389267605919429
64.374388817751097,60.061094280827518
74.698872711499206,83.807407236448171
73.759137270698375,81.646015722606265
75.121275076968146,84.778932677026731
74.423415079310388,83.173854682413889
71.57696168684592,76.627011879745609
69.116211202730796,70.967285766280824
60.477020664218188,51.097147527701829
76.915067175841514,88.904654504435484
68.509080334828681,69.570884770105963
65.420439737062821,62.467011395244491
67.309394779551781,66.811607992969101
77.31470025890593,89.823810595483636
73.851674843031688,81.858852138972878
61.43394473491778,53.298072890310891
70.072171536923918,73.165994534925005
74.913492681295764,84.301033166980261
59.839825479177712,49.631598602108738
76.284124833060176,87.453487116038403
71.806102547330184,77.154035858859416
77.148972869545034,89.442637599953571
69.782934710052913,72.500749833121702
61.094054050675162,52.516324316552868
58.400351738145318,46.320808997734233
68.617400756920929,69.820021740918136
59.845130231042717,49.643799531398251
70.899612630626095,75.069109050440019
73.139953874348407,80.221893911001331
71.035449231350626,75.381533232106435
65.798193132450962,63.335844204637212
73.448054047169919,80.930524308490817
67.105637746333429,66.342966816566886
73.455057332202529,80.946631864065807
60.995536955844102,52.289734998441432
63.625740308908163,58.339202710488777
60.489859966700749,51.126677923411719
74.819031470549959,84.083772382264897
76.873243216630271,88.808459398249624
70.017471342837055,73.040184088525223
66.319279748427903,64.534343421384179
73.165632825835189,80.280955499420941
72.166452915954807,77.98284170669605
64.987992306953387,61.472382305992788
75.90047037877288,86.571081871177626
66.152429838404728,64.15058862833088
58.645501022050077,46.884652350715179
63.599773900508154,58.279479971168755
65.689477951489806,63.085799288426557
66.768651150608761,65.567897646400155
66.275366789925542,64.433343616828751
72.550463506253962,78.866066064384114
72.920538497148257,79.717238543440985
75.193247582869503,84.944469440599846
67.957591211811291,68.302459787165972
75.015643209103089,84.535979380937107
73.899283088280242,81.968351103044554


==> anc/competitors/data/v1/doppler__s42.csv <==
x0,x1,y
796.56044370036705,30.19273914424916,874.19045670535797
494.9905957768471,91.844189551555417,678.1900543049843
872.73812792024421,78.129403543151582,1133.1205851580933
727.63122615342752,11.058841099611049,752.09383258445393
184.75961309888459,99.703465783757309,261.41978559328965
978.06011647308037,87.920002430774531,1319.1861425241646
785.02573179131764,28.390843786403895,856.54976269725614
807.45787474925839,83.689657966093819,1071.1065157816795
215.30226940799128,10.641953187138286,222.25894374552871
505.34734410601044,99.910473047423864,715.64178236721693
433.7182218093231,66.568473610653683,539.30941088772511
934.08848996374161,65.012501555879695,1154.9255452869579
679.47860807259804,9.0440726984132738,698.04680226851383
840.48545194374697,89.70333988966253,1141.7054208190436
499.07277894459804,2.8999503204469423,503.36612232025908
304.51484960629921,24.082805804114706,327.72843887042296
599.12630831425133,14.302187516663501,625.43540981647641
157.4355304937578,77.676794069221856,204.05392720765482
844.86805479332384,19.820422721289788,897.16883591135479
668.49795920985832,91.063822713088527,913.04248586331221
782.27896607683647,65.626903932749016,969.39114030674455
419.07337131688155,3.6162710494696215,423.57859190238656
973.62822195541298,0.54298341287004614,975.18560315241723
903.80900918997793,5.1657917014398924,917.75289235258811
800.54514736638566,60.592517764772765,974.15197305068614
275.17483706677081,80.14818108594153,360.04921956557575
520.04890335433083,23.855282062738848,559.29015134000019
139.42338920850591,84.940884292307288,185.85476625434049
238.86054286079303,5.7231940153260386,242.95010338346086
714.74405791820914,80.096385364167617,935.01192752818088
770.2859403170354,92.779543017228036,1059.3671045840792
970.75875919078896,77.210839910438054,1255.9801858355961
393.24282232433677,69.812078397863715,494.85024644128043
433.41373543138201,83.798021865538303,575.17381840561382
522.60023014822718,4.0151299547066426,528.84547517405781
270.52422317585712,20.178211071905537,287.59214995345701
216.92935480192449,12.492367930564308,225.20385301133118
528.13443360334031,50.453099019298655,620.16104063605212
304.21841414579569,74.51881283288445,389.61051030881737
702.8325952142593,63.001184457639866,862.68629670838652
493.43672698509766,85.113109976193499,658.20759615868656
849.4103764520537,15.521299244109088,890.04155687545563
730.23859180202419,73.462109193516156,931.50403667352975
381.12997724383695,19.304149086890408,404.0719326238322
849.033821255681,27.075875131780023,922.4967852782147
824.28792174712169,70.990469728130392,1041.8139948825747
448.73054112715704,98.020478489868182,630.5012218847836
359.49529353721971,61.154360597706955,438.33713901587942
714.24595357747796,5.45003149912956,725.88147386333026
225.77723524837882,61.630896992753279,275.76429695378374
279.9173822275975,4.23505515801671,283.4480234444149
106.62604277590496,88.414571136681715,144.09759224769411
808.23193975192453,70.957828510062072,1021.3969728010901
698.36577093282892,17.312784642250321,735.83442670301429
734.64884076370163,9.172100582419807,755.01675130602734
802.65612791977105,18.353322888031897,848.45609456653006
513.02419798450592,98.002717955419243,720.78589412669044
611.86707635760445,45.856064245848984,707.25512470011779
225.8172983148917,78.408094834140798,293.50251254289805
203.07706618237609,63.640834210777683,249.84227429123538
701.56266561142445,57.241314995863732,843.58613530967227
523.98658552881921,14.51302546650497,547.35044108950979
608.71249583306997,94.602445355809508,843.3753501876771
788.49897167442305,30.134263251471793,865.18003953070877
671.24648800053171,57.801721580754219,808.73564218248634
598.22146059219631,69.977594458906609,753.25340574522431
603.28644467087224,64.923315524530892,745.67348948248866
373.55508825635098,94.059440969551844,516.42043308291943
127.73605111114546,14.8438989920058,133.56740729500166
493.04565030912613,50.835273844694207,579.72327169347932
293.12620553757631,40.403439074076594,332.65705579116457
467.67577935217253,47.416872948261812,543.46867702873578
868.06276594134954,11.921752619774463,899.60655050075741
310.54553727880671,13.409460987276534,323.29620752020878
152.4724675201594,27.807554578125739,166.05347027792587
353.24550281979691,30.470460376083132,388.01941522175395
364.23438199001527,42.790321368134997,416.67448532185131
695.7248632542055,61.098754703662827,848.13695706197154
601.32893710715052,63.462911741826304,739.32881807721901
805.50838819577211,41.181089658557028,916.51780562891406
697.88218629464882,40.87831094286971,793.2555612671124
465.74817529606349,21.762852669696198,497.59866479793084
832.61834619943124,58.830624840900825,1006.8316919210016
250.27562791693353,31.704091131723789,276.01311286980098
120.44086582047443,3.60598342773637,121.73193446252785
181.04307469807759,41.840004415686039,206.44837103889714
750.12341553680528,47.413267509017032,871.67985749447394
515.68950722624868,22.5592868204211,552.33757100884657
245.14460113024163,57.245793312211568,294.77603661725408
550.94029759302725,56.577190043192097,660.91963879045511
237.08089244185157,70.200218111037145,298.76785987693597
726.68833756996241,64.794848220120997,897.78128489181688
501.54064801662764,65.24330565210316,620.63572547475837
442.91910348683422,31.621415182404313,488.33642347310951
371.36088023308889,78.74322219859539,483.28965985804712
667.25433380699963,54.914438359967946,795.7838067605702
425.63134949805141,43.141819517989013,487.48752213721428
178.88492738449088,62.601248094105713,219.25432213682052
206.20531190846378,36.06573344502543,230.67424033346524
965.70789809456312,51.273924460675822,1137.2048220405081
917.72262163684638,73.670568848222032,1171.5779589477968
729.73642042967458,88.640288672370772,987.07299445731542
339.28296531356762,92.105719729519166,465.34437212809536
972.25873961295144,50.363292518309919,1141.3193249660901
800.8758135692151,52.027511474056908,945.56871737072947
745.20117024309604,79.987041076383647,974.4452696955168
504.42535192940983,31.445069174420127,555.83172564157667
345.01740566064313,83.738236234506857,457.75817742348056
186.75186593814936,49.41416465174234,218.50904860133093
912.34215688945756,11.585672433526838,944.52740731790959
510.19866085024995,7.2059147072943697,521.24587652005107
282.12702831570732,84.199321103946318,374.99192746990133
375.36096173558724,5.5567916906877901,381.59760407532889
621.29761204770637,28.061143613365591,677.18780065794704
259.09550464530855,33.413004050154584,287.33270733314458
870.95285568313795,17.29944451915938,917.64320173241333
782.66757685168909,31.389336980198923,862.27408193118833
747.5166603558431,74.269256672508561,956.44057341065934
488.88373579759332,1.4682843560070769,491.00412897792614
664.57795663219883,82.71734245206865,878.24227022706441
625.68817202146204,85.654802357455821,836.39864427978182
684.86194139933798,37.226157319154815,769.06597351352445
175.99988902590019,15.36128990606348,184.32787097845153
474.22666195354867,60.084040794508084,576.01955073179374
137.45275647570324,11.967255586489433,142.46729327370858
544.59173732006707,36.491936107825254,610.07008615956829
396.87509109950679,95.842918090097243,552.66687297494025
230.07176997944219,99.546447258363713,325.32021632078477
193.06267095029648,77.210489135458559,249.78663686822924
628.88011495994078,31.09615099207662,692.18703416316259
253.5336716831975,68.76650491660925,317.81269620031452
932.60810653911744,70.540636548401267,1176.7516710557961
622.95502573035549,38.784169516364976,703.16592726300337
412.18282408135337,64.088863458615947,507.92498608203204
631.82394233327511,1.0727644975676243,633.82377658396194
120.52348392672775,20.905765860224147,128.41969597337652
962.70329191730082,52.508830296726117,1138.5362534428994
534.07309324861023,16.375130425829589,561.09671652694385
804.46170452525757,16.590686787653365,845.7300651666751
174.45699993019471,83.630429055023797,231.36669362760244
537.9924977543443,98.913300268360544,758.72061561292162
541.63629491906886,55.596942802844836,647.51884908474017
944.04380947748461,83.906973088171341,1253.352733156825
614.55524713846785,99.03216643262725,867.123138112368
526.14046095125843,14.15958885687747,549.00420759920098
340.27809678270421,44.824561325435106,391.95182846386592
398.41209760829696,39.25727158419199,450.41858169063795
568.605162224384,8.0049283646185021,582.31513559518567
495.02031427454205,75.53301727947445,636.40045015071678
119.45087189229739,43.377902732259301,136.91932198403359
843.66273177492201,46.932693419040127,978.76945794440712
906.54469465579007,15.067297381324018,948.58164074880938
226.22418009874968,18.092665223086811,238.93901419450111
598.63252918514445,90.710362215621501,816.46016951172066
197.71816702189921,4.4649088974278879,200.34916934186026
705.01608373583053,23.285228494370624,756.8496642283128
353.11040545510753,29.205933031452837,386.29288848968457
693.4803712227116,49.01975424015864,810.30698699156426
754.29515285819434,58.644517301479596,911.51716508965239
791.78274272589135,49.328997585066659,926.15407209595287
196.96685136030692,8.4115334556882022,201.96338600201281
924.41066062384709,24.366745405571354,995.7747481835072
307.19259180539274,84.358838476254121,408.5628487653849
133.6713005585618,63.758870047845903,164.52380642152312
599.367222452335,64.914905013427443,740.80660620213177
433.8300554761949,67.020325535135498,540.34139776546419
846.81076881917181,76.290301903952908,1091.7901900356169
827.42632485787158,5.810848172144734,841.81353258465469
385.42500354044381,36.660838493261238,432.0065386639493
957.60945556277045,53.952743526167865,1138.2287629845771
361.82605432610677,33.845648329732605,401.82626116440616
563.55141630854314,84.44788732871865,749.77850717818501
330.36858151084243,48.257250858729392,385.01494225412654
942.43921304406695,76.862758945937912,1217.7270353349563
248.14703582381634,85.201551688116908,331.1244347800166
140.4195574530961,50.479148290349805,164.90228338348501
491.58735400273417,90.95522438713499,671.1230940284604
993.13800765025337,58.712394053698056,1200.4329926486241
902.50953962942253,85.027429883372179,1203.4755084974238
773.74721751125435,34.05907955915243,859.88514898480469
901.71324179067233,49.881695853148521,1056.7499458898094
904.10197572807692,53.141104100457767,1071.5884225364778
566.97252434780421,10.497971589607058,585.03633257807644
384.33614664771369,39.855250670154064,435.37090071369977
794.8111888998892,91.733767255167606,1088.491983940926
695.49513685098498,63.083224036474242,853.93290351062535
436.29195598633908,17.750658243696748,460.32449353313149
185.02000125536375,33.885563560960499,205.50092690369118
772.11065021412344,19.160300966269983,818.22050657516479
336.21446433057821,2.482313179857254,338.68719280868959
943.13183548040126,92.746045850402666,1296.904735724966
316.8735175051163,44.820732825687145,364.98835769558775
210.4821391703374,30.753507242078616,231.41386885165119
848.00140491241552,59.84771915577366,1029.1562745853093
237.95588496204465,0.73144562930156365,238.46890566431671
261.34147734196517,27.802210660081382,284.6147709249866
639.44451236875921,70.303346569889257,806.13211710362611
887.10583675371799,63.3769773069263,1090.3502592078942
276.79119914311593,98.180594754253548,389.17061934306764
379.29130561008532,62.035770965804403,463.94114938999678
799.66435441705983,47.750587362773281,930.32139243097834
974.64378345487057,76.143256318400759,1255.9045554451961
550.66706758210807,90.332787196405306,749.90544763762057
229.50775229612569,72.069594671835162,291.24218165947713
112.54265893738139,96.321122354937955,157.02839904919873
306.69042699896977,78.200517073817721,398.30004251403091
218.63999600786894,86.680143826192648,293.45350090389701
709.89280625157176,11.410407118363718,734.54412237723477
209.64925416567803,73.241350299378766,267.21062839509693
555.69693845856978,44.008869952736859,638.31966534181186
724.83619207859783,55.310380241127518,865.65961033443227
623.00494829881211,65.410240948235682,771.41144357705105
279.79808649405186,96.981511670556941,391.45725110023216
823.71207356403647,98.457808143162467,1159.4748845276924
743.86641665422155,28.822824548790528,812.76713594339662
765.08560352398763,73.375349743791617,975.63786749720703
217.95197640158193,74.99835379352686,279.63476090560124
211.37842328531013,34.649286131304876,235.3643225733866
934.80629590585693,12.386977486422101,970.1511196638063
457.82037444244656,4.0946960285719758,463.4012189449445
370.85382260284575,77.734312752917859,480.77314653127723
539.72564081638006,48.969974181690588,630.54221763404166
696.5777914872242,98.55401694949262,980.9086327027984
960.06093134227297,46.497345619365305,1112.155926988816
357.80160419384953,97.79169790738402,502.26414361053224
932.32758638082441,41.157600219405985,1060.7309391244717
122.37354224763068,79.368215055997254,159.63902627276937
599.67823809414222,8.4819272311832066,615.02107335846779
670.57760051297657,55.546171013776387,801.52334383044695
195.30766337567798,80.205978698572423,255.60482575803454
226.30563735752139,92.470166721988861,310.84704289013246
477.20288738467343,82.258309061743162,629.50227850276815
969.60872092886359,3.6970727201174225,980.26790246001542
636.4382979109356,37.270234130673416,714.79268207514986
939.72089944019012,4.8698472313851271,953.37618286547229
823.92482405167368,10.928229111455801,851.28675553409857
520.64344139976242,67.530562866748411,649.68303211691205
806.28710432696869,71.325819631169821,1020.3347976900462
116.05310557928897,77.372068275162633,150.24318105775421
198.22959708916144,86.545654805566286,265.91796230051403
846.48575339446268,73.943146847650993,1081.7430663562529
817.1353794926456,80.087159210663202,1068.9199817283427
309.37666776979029,4.8963709823279249,313.89712892718774
577.69263153914812,23.453515044129858,620.49494800326954
645.41423863000978,62.189777337524575,789.89476712241878
880.96505839841006,85.812530462482314,1178.3748443636382
642.79644160485304,0.45001249396591225,643.64835278271426
471.31441234631228,51.46293421163498,555.37717402062799
436.76563906646442,67.728739936439723,545.41311943071526
483.29387773615889,2.9607289128613212,487.53938346790005
686.73792302197671,40.135555755338792,778.65481656426539
880.74156857709238,89.563488138369678,1195.7207481058629
508.50719386866979,67.161280885585867,633.680023409162
323.05560665622227,23.765836336059731,347.33409252973877
312.996126697823,85.278112963191262,417.78382028820994
771.41285221910175,34.803142340951432,859.380964031752
834.91188708151935,85.334467114405939,1114.6779008184133
194.75027186871245,29.894365111890554,213.52431231781256
159.90297125966035,59.032025088314896,193.49895747148176
634.99029738080662,39.694006774783411,718.92238576657712
231.55591977342846,27.482505075506701,251.91873735576704
842.19777141070722,88.655756217186919,1139.2631793353244
379.30120653166699,18.759368193949133,401.45111624182044
229.48473967402839,8.48115912357631,235.35558728094742
928.87342523870518,34.192693854566038,1032.7319139686135
248.97855046175036,71.763914764156752,315.59030203771908
356.24807410414201,80.743160597628176,467.19826360075638
238.25205567285278,99.874337006676484,337.34711200369378
203.94105729881949,29.636205701116491,223.41510432374571
119.03321470279603,40.794195113128218,135.26239243337091
149.85586824783411,13.682127802962629,156.13915002944844
257.17732384226741,57.487192962303354,309.50911933243248
148.04373936445785,99.758003726291719,209.51737067056766
632.02943449987413,70.088101012065849,796.14870087503414
712.64307411955576,59.521284041337175,863.87533675232294
454.26741114882543,39.236909292179398,513.53016564337543
386.19198725684447,91.529876028555478,528.45498512496169
554.0736133200071,49.691659613034943,648.91359400041881
887.5044480111477,13.43669133130615,924.02148163535503
866.01846413998544,36.537846319913349,970.28994962582294
139.12755581151276,6.7166668847766893,141.93139673012251
263.34856863687168,20.197903768878156,279.9810082289975
313.0703839939564,1.7668780999912204,314.70581579947395
324.44881824899062,45.327991650016344,374.35723475179185
614.10938656849544,63.454026495179718,755.01801305253525
474.63618313287304,34.329246237890779,527.94158511732951
144.3287079348346,42.038177150527709,164.69143673696206
436.25272461361442,95.920927284457591,607.69620565337323
571.37765384587351,75.196312157491548,733.63178545737549
191.5047126133444,54.085663694495125,227.73115587657733
850.11269840970374,28.454087511182525,927.75512652464647
146.76567981859384,89.699679877299516,199.36183507020729
932.35768211625589,23.509711688065948,1001.6156059963806
189.20182742188794,32.534273051667704,209.22208781420349
859.21745643797749,90.906481442294847,1172.7881836525441
912.38782953485543,52.954205528507238,1080.7051279500938
981.61361252793347,74.231794941797673,1255.7883972102968
821.82329224623425,59.074479416376612,994.64056801683296
801.52978669419599,65.343920900949513,992.22317732769523
678.23494839599289,29.938329151482556,743.72263370566236
801.09671912031604,24.137206162666292,862.3139217883853
221.09698757183236,32.249234716866525,244.26576390561752
582.46123235287359,15.544156408342246,610.36601100399741
562.80058317137309,87.431436529080742,757.62476393978909
871.81492971030184,28.324693325011406,951.04446760231463
516.5194290341642,56.148939441438458,618.69279447481301
446.58054649031811,79.197442514137407,582.19285604566528
675.60694411339909,78.38241093757135,878.02338451999833
339.81698575076143,43.838625858419292,390.11763600214033
225.79156985856116,47.625730858672569,262.57144302531714
530.08954662137126,99.470174893502488,749.30601962341677
475.20043173539653,67.459747697902401,592.82306164061379
309.31294647598634,81.463844311788264,406.77638112892595
430.7606291036152,90.255396921923193,586.43354887409646
429.75320484362265,78.758983622933926,559.31527014093717
394.74600797129091,18.517934495356759,417.48407488784295
441.51767175423606,56.217073373757223,528.98181783201869
717.16901091035083,10.189415731454488,739.32576860837378
367.18882711415677,65.29221265639984,454.46182078071251
953.97213404380636,95.534942818781104,1326.776633498411
924.71321758436011,51.273206430011129,1088.9273215388985
532.81938547007076,43.297249286776719,610.57267121504401
395.52508450421993,3.5842751418163177,399.73912868705617
581.89131084700284,95.977452232922033,810.75723328986874
863.7044398962621,10.300268413015878,890.68774230182657
687.32860650409179,4.1079093304846932,695.73453112750076
823.95264515236966,24.606661150493846,888.23657586972627
579.45004845916617,6.5530433918382425,590.83765070205538
669.62586634085869,45.511784241176237,773.11342991852871
359.34005276421556,51.608780125711242,423.64541470121827
761.40384607926171,31.256994902858391,838.48800909836609
282.16413381314652,5.0960482574886061,286.45766942227488
725.31831593664845,11.16003682492267,749.93387372192365
874.64716149330468,38.450437798992809,986.17299503653646
218.89255357138956,6.0528450826536133,222.8600157791212
652.94176648772782,69.818972560991341,821.67205710231588
185.58617340694116,20.702054152481196,197.61886908127229
753.14406544428414,30.20715687836385,826.58133632388149
176.04389694116821,39.412577717809747,199.12651203284759
942.34584043056338,41.660963306914788,1073.9378570696363
223.66713703402195,0.16607076748005323,223.77643916636401
962.99222131817237,11.207037099869755,995.81618888732271
820.79575847658703,86.2764563740878,1099.9001270985666
634.31380401971865,0.1233062511908134,634.54393117668701
804.3616941665922,50.81673558128751,945.70817079048368
815.60335508477726,48.950200650720809,952.77557774928948
951.42435653559721,33.309416101063782,1054.7577858754896
328.04501845526852,43.132702014644963,375.70762098657804
631.06830582247824,78.058113752658429,819.12529169557433
185.54427780796109,84.120370621495638,246.54191741613622
654.54913002170917,26.034854341525005,708.82614610178098
254.16217368350993,32.249044096772984,280.79568038634073
608.45555032519769,24.248285302833274,655.18214939538223
615.18746263046478,47.98634005510651,716.28066075343781
519.3866376831046,68.325835765881294,650.01196308116948
570.36859796181056,22.825287546342054,611.41483129853805
787.53105100592916,33.073574205486665,872.39329962836473
819.32024486085993,93.038461758915048,1127.9848888078766
542.93789401788626,4.8569289846958075,550.80620764990158
639.63409737035101,46.076960523956622,739.90658743049983
938.11261212109162,71.155804159677785,1186.4057065625243
207.76022965101055,15.045401155747406,217.3795303484838
205.39320931009945,4.7374020005481849,208.29550203971158
178.93811071969157,13.820537163853075,186.51989035636186
692.076956536475,91.882319353068283,948.36516530734127
476.74747071134152,0.9259781821123414,478.04942169505046
796.88927452765893,18.832197481135182,843.6161757637251
704.10827197773335,3.128351290164455,710.64695823848865
400.27398249541437,11.062946756220327,413.73616230330981
908.52989262538222,62.014928662829625,1111.2113395397496
786.27893236358705,24.163890873908578,846.43531654226206
343.48144681915812,56.92120504306768,412.54835755635202
427.7728159948486,59.019538276612614,517.6258752874794
382.99598218383659,84.943533308977905,510.54825479195779
241.85048376249969,0.47413929118739206,242.18822185616091
233.00503528797248,85.336945934236681,311.08443385530393
942.51471703816969,61.911908642697398,1152.3506894124419
494.11363347887794,16.27434861049576,518.95373339038804
444.98784049966883,77.293738813528407,575.91267557378865
756.71713780964012,85.549154179058576,1011.1337064932761
597.69375872760997,25.426348375415731,646.00412945553205
942.52598815461602,91.879368090268088,1291.5444939264651
802.27134451845302,45.445743029865781,926.0509759461097
531.43260771208634,60.342445433332145,646.10121797741454
438.72352613274359,98.464953361764358,617.57496877274878
987.96839043188982,36.153607863919937,1105.5232559628446
745.98421240327912,81.31593458201128,980.48030831464314
956.075194003457,31.839911782845963,1054.8594006505748
206.63071949533722,79.921352224149103,270.12769110120695
865.48031127170429,60.073391886264247,1051.2159162548012
673.36649559208684,21.635569522540145,719.12747337369012
209.72951050160134,41.402609378923636,238.80996890905587
629.43219997229858,31.763563436356169,694.29477701087399
717.48672859490387,7.810839308036388,734.35715727183538
111.07241729974255,2.9834770099697483,112.05569847692493
508.88616565757189,34.647865540718094,566.62874366331471
842.85956007668904,1.903414781748658,847.604687403404
365.82312280968085,16.548775758177502,384.53977735542941
512.69327361869603,72.518332085086882,651.69218656811688
498.08271436110385,70.809123568358785,629.10052943707353


==> anc/competitors/data/v1/doppler__s42_holdout.csv <==
x0,x1,y
421.66763364292854,6.0148469694941697,429.26158285096199
434.98779295624416,71.107535155463523,550.01857225947504
618.40329610775802,91.49825014826915,846.09915544694604
772.38270305557262,26.617274105746713,837.98530467664932
266.14661618571938,22.962480431598898,285.42315630759703
626.14508157172406,51.136545677170176,736.98948256868789
581.29511021060773,26.064550596238302,629.55724766659114
642.24295170996197,61.281782904042302,783.45292911445665
337.74729363357881,64.71807549054121,417.15081743941761
113.19830224551545,53.390244906869441,134.28511095503083
308.49307371014743,83.230892437086382,408.49012584487224
900.43739096105082,77.741819360259072,1167.356199070518
906.07693858782704,30.966322219288088,996.86921287091161
161.69144805698849,0.42260406216080293,161.89267306072242
463.64185989833493,65.379642832130031,574.02238490671232
864.43060085545278,3.8410185816364795,874.30775477355303
981.34068231069705,55.894417208772516,1174.4078687493484
601.50320011790132,15.413417559152098,630.06636473445781
385.40632331887934,10.127762500990233,397.23909754246091
639.99952267454717,60.242991517983626,777.81728826047981
877.11890774084225,12.878221080153606,911.64956859982829
251.09993841473778,94.032821078035994,347.09500444405529
274.5815091874025,10.288278858594557,283.14951255153579
562.90905806362991,22.228858314893586,602.28590527987637
190.58063977229642,30.809102398755105,209.57090918681652
805.86026092287818,2.3364296927508521,811.43633132962918
499.65659696802311,42.670836064007304,571.36421035946319
830.90949050215431,16.797546961895836,874.09369611877878
916.41106628402588,10.664169764885223,946.08522344541188
711.40970992352391,95.520999228064809,989.36636934162607
339.83429968262294,78.421234563850462,441.71651968552322
555.20138408565697,27.974979528676648,604.97863377745421
395.3786558581894,18.093521285978799,417.60185606953769
717.39009363557545,70.695782846504144,905.71411920026594
749.39778389209698,66.72535427230801,932.37792274811659
866.85792009216721,92.340575851600718,1190.0685542042265
461.50238878513494,92.653611791582875,634.37680785834186
797.57752919988661,74.355964536752424,1020.8260819975357
290.18090232573911,40.42738419252705,329.34087291262404
494.40765987908441,45.684483189546143,571.15100889209373
289.84327270129535,1.8140448118876717,291.39800517033558
833.3441653933204,38.228848628503563,938.9135275059009
822.49571923889926,13.934041859891922,857.64409794984761
746.42145878383371,0.67326854704299333,747.90245643139679
392.03949920191792,78.533383096455182,509.79138869503981
772.810868299243,35.068463609697467,861.68750642250325
766.42339395795921,53.448591916893662,909.37942231339832
829.65360253914696,53.307095308234864,983.91770513674805
352.45465747227661,93.107825513319256,485.37214186607946
414.58708028464793,89.824559979391367,563.4430273617927
955.6494989745504,25.064156331896449,1031.7048255509662
372.48293525785226,86.735543079261191,500.04726098342383
348.26357105252032,91.535843624535062,476.56618115541386
217.64568336187421,25.456142193024721,235.25982309420326
702.1618533433882,57.418407867079502,844.83574579216054
138.26105667123755,5.9016289020422334,140.7033476809074
957.06569865074675,32.970669156950748,1059.8412101142114
959.82990675359201,45.462143669340747,1107.9803878583857
936.57013060584961,28.050880471039129,1020.7877646419386
277.05573769187924,36.878893837598824,310.76341732789336
167.73896191746411,24.071773057333303,180.51963132210906
286.8399488370452,43.070406635221573,328.4468263989607
110.15377346213781,0.32907748346331367,110.26049183030528
441.64753048124345,26.43222787506113,478.87625487160238
774.48122590144192,6.3601854594815261,789.24518396922679
690.49448003012844,90.653157480123085,941.53236847797223
133.26502397869623,15.442555215369858,139.60581980432957
957.55384531596837,23.334610103724142,1028.1145897064075
171.44644856853375,66.32854164306616,212.99916645774172
765.64921599581658,72.883277395008221,974.55797937269574
415.32372879947849,21.237013987714892,442.99392962262078
593.19133067396479,66.208772315906884,736.63810975659567
113.48493750185945,58.098233214433201,136.87349033176665
893.09635202008326,70.337092238861729,1126.0457072420115
990.11926653294938,10.633392663859542,1022.0846410141353
792.36736239896379,34.207242627533162,881.00485286347896
580.49078990104204,26.4040674462079,629.36680000624472
411.23963576154745,31.454104132909187,453.16265110573892
294.33226888467402,54.785800195131017,350.8695271457546
881.86226695378173,39.579377719917133,998.04456993884594
314.2080973028061,13.017743722147424,326.71727909350176
159.71177311846873,56.442545592287004,191.50264616990549
876.82994134269552,83.888874091086961,1164.0344752634637
128.86643654934343,93.765446480176465,177.93842415885553
217.09377666425422,28.526901466648681,236.97675469698049
954.83517956938499,2.8486051805569068,962.90261894793457
679.71930891504906,54.670165890829082,809.95583848653223
641.86636198912879,38.348916391395015,723.46686265998994
889.62912736055705,10.438801911896112,917.80799759602439
664.56988343680882,96.423073348239384,927.64845781784049
486.41882126266643,51.876502650719182,573.99830541699976
963.50979923221894,98.409917757291154,1355.9883282371006
554.5978658570948,87.500011959348384,746.78528048505973
551.25491273267153,60.675348433159428,670.99938826651805
299.69149833818869,12.746613370149994,311.36456824581546
555.84266274974038,52.135555612626561,656.5121501445185
355.91731833658514,52.73856428391619,421.26047282602042
304.05628931603371,26.177851585257827,329.41951003033506
725.65063101205817,30.667432318214651,797.59210739783884
561.60307614360113,75.623111546768271,722.24560552917831
452.72945694366274,42.779638790816641,517.89189251577204
644.893731467713,81.96034440312134,849.72934951349669
109.37541261597914,27.324207360773134,118.93354447282375
381.48414899286325,3.2432839871437302,385.15820023800745
848.79636256032768,43.714075843039325,974.02792283047279
971.08614512078725,0.33315803788208642,972.03862300427454
646.45336662748412,9.8068120112443697,665.65317713589366
662.75563068675433,97.29278606669169,928.43105395052294
835.67736505665266,19.658820443716117,886.9615343017125
933.49400917451578,96.207542619078168,1301.8776976492825
646.74482521627613,22.875400455797358,693.39698304572528
150.82237485760606,40.152663048456247,171.01905247160158
385.74812187486907,48.723556285074011,450.2745219102477
867.84152624058618,67.591238093585659,1083.1741125242104
330.24224228734613,41.504622877291908,376.16114346568145
584.02061124668353,94.511858099214379,808.86598548667803
607.65250300844127,79.754262758729283,793.87218101225585
761.91551800932882,88.711890922692788,1030.8934914364622
948.08345908442743,31.410667223805078,1044.5869051555621
642.92861354131094,48.213257166254905,749.16264694245444
528.02503691976165,56.518224141084431,633.29824998015908
126.71272466018699,39.846463309125447,143.53429534576395
232.28114428489292,58.952901417111889,281.00481896123057
836.46863285965037,85.95536529856173,1119.4856978834318
706.00473043671343,48.61645049891311,823.79945182041638
849.00648127264981,7.4780042376409339,868.09957630290705
955.75100625014909,47.518490781518906,1111.0286697895554
115.2152000223992,51.396413267066578,135.73347598020536
269.01220130487445,29.247554712278323,294.33122677110981
886.74716806253286,10.241023425429363,914.28606515305057
821.36100477619925,57.757919979071517,989.44403188638705
314.00582514323986,20.645374309509691,334.30541460881273
742.5402415177781,78.614290930820658,965.86643170008392
506.07835940030702,60.482018174714192,615.58344501662714
550.73230464254311,22.907998536334951,590.51941617619502
451.21629428457754,62.334434046761999,552.51193834597746
744.43534522678169,94.087180359927373,1029.2591404854952
566.1097184982433,27.785398457695599,616.49039903510879
790.29677754731676,99.379526928891408,1116.7000917942703
499.16195370978761,18.992226485461984,528.69456213851345
284.74960029195154,94.626289475089791,394.56086755241415
784.36835473416886,27.008901427133413,852.05375432595952
327.45048357995427,80.62987506599589,429.24436438280162
581.75112279441703,42.853103386407888,665.64848566234093
845.88437348782338,50.146513056717708,992.22779763259098
861.20855638086357,21.459057965073114,919.22535074749635
139.25498600149842,98.613583381923618,196.14482001040597
959.42321697577506,65.916923079600238,1190.1643014117974
215.33971931726188,15.143028703118844,225.3776616693217
650.83301538170633,66.252953777139865,808.34927091644784
476.72281382789811,99.249470040414835,673.2519206860926
498.6774855939845,39.94730501994227,565.0685627510311
692.82461842118585,99.38412423618928,978.98931030814435
206.30901036857171,10.575409258169334,212.93208065419412
222.6749711009108,60.162797486972266,270.54833844254517
655.83347273127799,89.683857057354061,890.80703348695295
420.08601887500851,0.61643032251300633,420.84903094522866
973.97274019814597,26.137942427610028,1055.0836702871998
162.25412560272699,33.4004308747868,179.92981158560465
139.81113291388331,76.023681315470483,180.0759455530137
222.77831495928893,45.085976969948526,256.83630201077256
550.48239437143957,42.265454526772984,628.6271342440499
264.61790025483469,25.592222211830219,286.15731684367103
757.12053549430584,96.200510516761383,1055.8717026590075
425.99113740193309,84.518585622129862,566.91789917225015
809.964177332124,44.237893366940419,931.11258716649922
965.37125530241428,70.154182261971059,1216.3472814000352
409.96002893723403,62.857769029193491,502.94179039549624
467.99222287488448,3.3700280325879572,472.67732830653694
689.42047244231276,9.9567021962167388,710.21881731936628
371.07960888114803,71.125106076120076,469.24078770741971
194.80042283905181,79.816791613703458,254.55963963263187
754.23544226912998,60.094707709696969,916.16720881982496
457.00319076680211,98.863552184453724,644.36996674832494
718.61981189482526,84.542804626007495,956.4449170693249
608.6681100055207,11.470787359760637,629.92010889606195
999.35150338932863,18.717859147119032,1057.5736025985987
542.61047231101429,26.345264836845082,588.1867541064837
309.5653816115078,92.397559375517858,425.08559076580303
501.99386955973665,41.143818075042269,571.10384851656636
601.13368676556092,15.738448230569679,630.3104774062798
363.27042736586969,11.797478534444084,376.32844730401621
768.55351258488872,86.025562955068693,1028.8759660982471
634.05066750689207,59.168344625966377,767.63862914677702
679.08630637132524,93.124497931798373,935.24607436531016
198.52310798539648,16.338631228103683,208.54468042061768
955.77548986438717,25.207938970231503,1032.3121411983807
504.79602334590493,77.445545135507132,653.69543253870165
142.87781236617914,24.870982814266817,154.15418306550094
169.20701765089061,49.647178265665701,198.13957948699289
853.41570215228012,62.576999256412279,1045.9166613944928
269.60945706186129,65.440780140822355,333.87046862986159
843.05214466325174,36.307740190491458,943.84272212041094
847.54326987011359,89.205671649198777,1149.0080882242487
806.88265416554157,36.803904582124801,904.82729349855003
641.75064924684614,74.089690797267366,820.55946382121476
643.81788168698995,84.776462932967092,857.6719933008543
342.11411533520186,63.480265089857099,420.65279446245404
137.56849493208603,34.973004947678469,153.34147152741738
739.5894104356903,10.419802727576954,762.9718096815252
113.42163406141896,93.934114355326443,156.71963417378822
119.21071281292514,22.183878033088035,127.53173786638277
676.0217249814566,17.007201993306897,711.61768284670029
956.22843393651385,17.674125116659777,1008.6613978976553
303.74972328689825,29.110061602491811,332.19121355254885
106.42203631911103,58.411464846790594,128.49774700099448
875.84310228784125,15.009147919354026,916.29242137551216
584.59051613826796,75.512752213919171,751.49473991944672
396.04469516901753,55.861830986546181,473.90745433813959
305.15978465811588,28.00606275390296,332.55238130450988
702.88625255090437,81.262285031145879,923.64318010644558
829.74486337702285,67.824525627119513,1036.5123977397484
988.47762615468469,90.550496374744142,1347.2962984824544
359.36817491975432,52.106237803679065,424.4106525288164
946.70591395986366,35.611771630455699,1057.4653706896095
460.52577210725849,52.234059111608829,544.11846667148257
117.87960396255988,44.498639770679702,135.63073048519126
246.01205744944292,25.956147339024994,266.3452852971725
384.3571418965235,16.566742011834414,404.04449764284794
180.22486023735433,40.460632227741591,204.56894509869343
557.24865742216116,42.066346790294894,635.92864210669518
163.49607234617895,77.502415233409295,211.7682897811404
148.3491944757497,44.874431345810095,170.90598538026336
652.60189724105533,56.586210229293286,782.89996136557966
155.89537090920044,24.177873502794046,167.8299956276087
811.07774688781217,32.775593107683399,897.60587946553801
105.05989416852849,6.29320453006883,107.04116458580863
133.60326618332451,41.606378295904769,152.23217655562544
517.12069279201705,59.796398323563949,627.47600136958408
896.90460694455408,46.681451627577687,1039.6463778143375
222.99015987119617,58.921566536874145,269.73486874137194
155.96591534942459,94.712225859751598,216.18856220891081
342.81927512686411,27.503649872662738,372.9917277294216
267.74892802961745,39.513749738972372,302.95774083170062
746.18898553548968,72.159817315254855,947.22252852061024
171.21800968873416,50.489217146136411,201.07756512666532
655.23974036585787,1.2615868724248358,657.6800949955682
131.11827654932915,84.420370021479854,174.42788390654843
861.41340996898498,11.882436020533049,892.60859990958272
441.63215594821651,97.763819963582975,619.86996740049233
262.25428383507142,68.643005723693719,328.59464979602302
520.25865423360642,66.871249714454919,647.6357478094011
411.99397350427017,20.497080436312508,438.42463531394958
456.50856838673081,57.913416772404538,550.23146253736672
642.4032061158764,48.084705470552514,748.22078244127351
684.32631086880815,10.881996969682906,706.95295776318267
207.86785517755851,18.484343769907731,219.81844240204396
559.05731833858931,21.469735947742141,596.7391789306904
873.19145380613941,75.71691108874289,1123.3601647276705
677.43541309613795,67.356274819755868,844.79494365922983
659.27256593093932,74.556701348982031,844.44652984521576
668.51653236051902,13.869429676771583,696.94668849137167
189.4854645439525,74.443806744577444,242.60423812815111
547.88140543948316,34.175626193197573,609.10670896068666
851.9626000360463,70.950829784636795,1076.633255476642
777.94287387779241,94.809920130353277,1078.7572533891623
689.74551101087661,83.641349290804726,914.78665960729495
709.30604043206768,48.117980831919347,826.2381301673413
174.66047407114417,44.10536705522594,200.69495885473725
597.71627615305886,64.315408897945531,737.15956731440826
831.49344790837267,51.049296657320895,978.39447704535041
784.72890393521743,74.710367763549499,1005.7227833923424
904.57655592244146,22.823572360889589,969.66862040445653
891.54494654018777,23.763951669708106,958.54120181474525
180.87217863878399,48.119352450176244,210.69070955342852
723.27027753825826,22.975188545269589,775.68658817142079
461.2046474110067,38.668801164160186,520.38946091728633
396.99272889829751,44.253985507063788,456.39677700084462
341.41590453306998,90.436537841410924,465.13783122417988
975.0364961545007,42.991418858579536,1116.1711470372663
584.819237841573,89.572846539098663,793.99752829590454
676.78276597688011,37.445303344156066,760.54393792433848
204.95895121745605,34.665497961503846,228.22852625134755
453.09013500765218,74.937043309436461,581.18511853182724
375.62661390341441,21.408573085456784,400.86781356303658
545.81558443377992,85.256954500738559,728.48818441256799
279.15383511274342,60.354577823895482,339.40231597484365
925.32350442912355,61.74874988572877,1130.6687440818293
548.7450208205305,17.044106445812112,577.70522477762358
819.93532128734978,27.036059855077088,890.7671890525354
984.25642454146885,22.091674837471022,1052.6531010882236
812.39448052252692,61.44164375622897,991.58441018347901
447.64987771874939,36.700604686896376,501.81754654424515
812.32657493251145,60.814623611987649,989.27472151407778
569.13895984551357,83.04121491647291,753.06725272916071
185.82057428349893,74.26456108566137,237.75148514066188
105.7590061369652,45.560805552745379,122.12389778497931
368.5199373253007,78.028420327619628,478.2838613535767
205.24139141588731,87.779918418765064,276.67136036083753
704.68615038951452,69.874746057258648,886.97109076377478
286.25004604524997,40.408136723803842,324.85867470192369
860.86931313998082,69.787390704171855,1083.2046928911118
733.95704296247823,71.028044033521624,927.77477008920255
427.01487540695518,53.186683489790312,506.20054676992868
849.00252470271187,61.469983440897749,1036.3725316394043
343.12521263808128,67.917332358742925,428.77619992600211
157.47572468941979,3.0288927772960106,158.89120831661398
439.14631212802084,79.373854799006679,572.88859491967048
486.53642456560738,69.813965268597101,612.25364411138446
433.77684745628761,84.830295718275565,577.98447723365086
458.44645582427665,65.511152200120407,567.86203239081988
557.87809965724318,92.675858158496226,766.92292337970412
146.12681754411872,8.176356332525625,149.72747998267596
599.41418810868367,92.369328283674662,823.00315443321824
224.67240271304161,69.260656757698939,282.14819467176346
326.61836248774296,19.583615731882208,346.58103860540439
225.17102438343886,47.374940299535936,261.62539998705313
216.95541906030766,48.027153375497356,252.64281707460049
381.31896192013608,70.457979214786306,480.99530705884803
809.12146664285979,29.733459765584424,886.66118638099078
487.86457682357309,16.405731888486454,512.59856080903501
898.01187614467085,91.521069871559149,1228.7723459343758
506.66396869464256,43.86142126956485,581.70654460047945
622.76528308396655,53.623287722248257,739.3764477720016
109.41762981220973,82.795547753059239,144.63977513279531
836.47175352944214,25.756432264979779,905.03171870752635
728.98667301210276,75.005067430611746,935.32154151368388
270.89535424316421,64.348541824079646,334.13362313467223
764.93104620739075,8.2827309492177754,784.03079964672565
675.40020518320921,68.127088790545216,844.644906845376
255.83085648086413,66.113165934957479,317.58551483653002
218.73161876144394,85.854710787657822,292.62297408453929
618.73699251203595,90.164423471934981,842.03611182036946
130.02941211047252,59.229194604463785,157.45939131840922
370.49963999260012,67.520550055916033,462.30964435422402
908.43606006676077,21.22194052134212,968.91317089963445
684.97367785752431,16.753842593733161,720.47585140773333
528.95609046442246,58.368120577974082,638.58207787764479
371.75879675159769,25.712684534549211,402.17337663898815
810.64683770998613,61.361172741783342,989.16553566304049
827.94317263474477,19.806385091273004,879.15768956247484
509.23146634248263,62.682502487562054,624.33384156972875
180.43357602249915,98.312179549265096,253.82915751915033
467.4006274568726,82.767326395070668,617.79171015968234
784.54109279994282,89.910368888806843,1066.5934863704231
211.79101247867345,54.527795914084642,252.24502845494987
752.59939675709256,47.265461948534124,874.11549248904953
979.68472380517142,75.719144450347869,1260.3743294268925
478.61605959080617,34.905845689159307,533.37455982548784
923.18777164954804,57.012432260341242,1109.1789115259346
790.31516967777509,91.105479816781099,1079.6025460610379
408.51545601385163,18.713903993713611,432.31019571413964
611.9116217568328,97.184960991095664,856.82481713866866
275.87697489842367,54.036012921946032,328.00693690098052
386.84749679879917,42.105546913502209,441.52600878875944
851.4492720174643,26.329979309542018,922.92132939163082
809.16117718142664,44.388479924046045,930.66332520125582
870.45737846356667,65.8426656554999,1079.5097252649875
839.0536785689676,90.798190858182565,1144.7679761871268
710.96327590806629,40.35824167328871,806.7217171552486
600.22950412288549,11.133939197704068,620.55060015592926
211.46592988981845,71.004242765526342,267.28457319074766
951.1780229128683,10.35615693060622,981.06042199700892
572.90861506729084,27.797593027800971,623.91872955747078
433.91978816782722,91.286029295278212,593.18231122695988
518.92276507982979,75.172541862287574,666.22147630701932
969.16151165076656,32.210980979255964,1070.586972237149
813.32536793642589,71.011162054239378,1028.0375468745099
254.52751307130009,93.330128259707095,350.83066218705153
643.2477191615767,92.970524357586825,885.33655324403787
861.1071706583092,6.0063035927638397,876.59270571036427
182.79214656299717,52.409165392035028,216.10330494759719
922.7856174877079,16.646130075014611,970.29025821959908
721.27461462985843,81.752177863324292,949.60479025594248
961.70377912952642,42.611732742883731,1099.5029760919886
630.23206195238106,93.185524763845734,868.1780145138797
239.23243228038226,20.288329212161639,254.41369335968591
118.01582821653936,42.048291488517897,134.67075518406392
577.78303406144187,91.561418031025141,790.72352620907554
183.03086039692221,39.710179962770255,207.23477248492225
680.48256837817451,61.879521790586814,831.88435004189728
781.29792434567844,2.3299058805639317,786.68883891024029
686.59521541077811,61.873154519687169,839.337795085979
450.91869096029353,17.461412744338222,475.33027359909664
795.16243212264624,34.927953006732629,886.20124192389937
509.75369858500409,1.9341654379057438,512.67013640524362
795.47757994911353,40.356339338859605,902.61337945860225
234.79916301298451,65.312094913738477,290.62697682063873
353.15831390086731,47.086235388960219,409.9289321064885
212.0436985015337,28.376121402345877,231.35216022262867
856.85641617474778,9.6882903774269664,881.98865802335786
949.29594474836244,0.52500774876725886,950.76405797685447
640.78621042766747,68.972626421709023,803.85722175945511
474.36758867925533,30.147923435042266,520.52250847876724
782.45347716258323,40.245994284241938,887.50834738650792
737.49038121796605,17.610507718842626,777.77575143618856
414.45965381290245,8.6788798291697056,425.31632823084124
905.52116704477976,19.443036838398431,960.44457671011753
466.8593427282126,33.860856815007033,518.49683407415182
129.04754599225345,25.505795317739853,139.51343135780564
351.98982552286702,25.973092244211106,381.1028218347592
446.02650781704102,66.224879589108596,553.91816623144473
494.58930177739427,29.991055033306246,542.43713071692366
472.39150554664951,26.513161084116778,512.34403473301018
754.77085778142816,82.182760043135133,995.36435844484549
771.42423237167179,9.679904633290171,794.03052580010183
873.69614122912776,70.764741567192274,1103.3350154323825
548.09160453150821,45.827594901562577,633.47595597335192
865.70394440963889,88.094103703554723,1168.4495894168981
815.46773897261107,50.773759255220419,958.62336189387474


==> anc/competitors/data/v1/egfr_mdrd__s42.csv <==
x0,x1,y
2.4348901213899081,41.134917400974416,29.468369077300967
1.5971960993801309,84.290932686088794,41.440894801988591
2.646494799778456,74.690582480206103,23.713884266178521
2.2434200726484095,27.741188769727735,35.08591654413965
0.73544336971912383,89.792426048630119,100.12270374886101
2.9390558790918897,81.544001701542157,20.640186516166704
2.4028492549758824,39.873590650482726,30.1120631609217
2.4651607631923844,78.582760576265684,25.474003019020994
0.82028408168886469,27.449367230996799,112.2796889169536
1.6259648447389179,89.937331133196707,40.065075069225017
1.426995060581453,66.597931527457575,49.507613083900551
2.8169124721215044,65.50875108911579,22.661613996652783
2.1096628002016615,26.330850888889294,38.066401270512848
2.5569040331770747,82.792337922763778,24.164821908208268
1.6085354970683279,22.029965224312861,53.974083378254761
1.0680968044619421,36.857964062880292,77.985800720816584
1.8864619675395871,30.011531261664452,42.174573466523221
0.65954314026043837,74.373755848455289,117.95957118167624
2.569077929981455,33.874295904902851,28.813193998142502
2.0791609978051619,83.744675899161962,30.607992452056855
2.3952193502134347,65.938832752924313,27.289017980716885
1.386314920324671,22.531389734628736,63.78425086730013
2.9267450609872583,20.380088389009032,27.482804596083177
2.7328028033054941,23.616054191007926,28.868949942913474
2.4459587426844047,62.41476243534094,26.935462028548084
0.98659676962991893,76.103726760159077,73.769263024132457
1.6668025093175856,36.698697443917197,46.704600621599774
0.60950941446807194,79.458619004615116,127.47998996256419
0.88572373016886963,24.006235810728228,105.59662731807603
2.2076223831061368,76.06746975491734,29.124967638691082
2.361905389769543,84.945680112059634,26.343740727973781
2.9187743310855252,74.047587937306645,21.21709567012498
1.3145633953453799,68.868454878504593,54.056264188401698
1.4261492650871723,78.658615305876822,47.895549546195952
1.6738895281895199,22.810590968294647,51.186521046879577
0.97367839771071418,34.124747750333881,88.144135630702777
0.82480376333867911,28.744657551395015,110.53054667363999
1.6892623155648343,55.317169313509055,42.313118367866842
1.0672733726272103,72.163168983019119,68.103566246624439
2.1745349867062758,64.10082912034791,30.684842839573026
1.5928797971808268,79.579176983335458,42.058770709851558
2.5816954901445937,30.864909470876363,29.197002266904995
2.2506627550056226,71.423476435461311,28.8497530045485
1.2809166034551027,33.512904360823285,64.467515342250721
2.5806495034880026,38.953112592246015,27.862667696018569
2.5119108937420047,69.69332880969128,25.542614721360941
1.4686959475754362,88.614334942907732,45.19135170899407
1.2208202598256102,62.808052418394873,59.985301125705362
2.2062387599374387,23.815022049390691,36.894557116009835
0.84938120902327452,63.141627894927296,91.072967915632958
0.99977050618777086,22.964538610611697,92.652759940676816
0.51840567437751384,81.890199795677205,152.72955246752338
2.4673109437553462,69.670479957043455,26.077909777080713
2.1621271414800805,32.118949249575223,35.53960209498026
2.2629134465658378,26.420470407693863,35.083047508509907
2.4518225775549198,32.84732602162233,30.599772126836829
1.6472894388458499,88.601902568793477,39.587185774953149
1.9218529898822343,52.09924497209429,36.906953663814129
0.84949249531914361,74.885666383898553,87.959954520185974
0.78632518383993366,64.548583947544387,99.10740914668159
2.1710074044761791,60.068920497104614,31.150497575765318
1.6777405153578313,30.159117826553477,48.237373829763911
1.9130902662029721,86.221711749066657,33.495398379854706
2.4124971435400639,41.093984276030255,29.790265078285806
2.086795800001477,60.461205106527949,32.562548804619766
1.8839485016449895,68.984316121234627,35.673199922610813
1.8980179018635339,65.446320867171622,35.748250649472233
1.2598752451565305,85.841608678686285,54.289944951842138
0.57704458641984857,30.390729294404061,165.04637371223964
1.591793473080906,55.584691691285947,45.272540762213744
1.0364616820488231,48.282407351853621,76.43291926522194
1.5213216093115904,53.19181106378327,48.129182549735091
2.6335076831704152,28.345226833842123,29.032718616457068
1.0848487146633519,29.386622691093574,80.202449408721037
0.64575685422266504,39.465288204688015,137.46327695712435
1.2034597300549914,41.329322263258192,66.392587391963318
1.233984394416709,49.953224957694502,62.066648615426416
2.1547912868172379,62.769128292563977,31.141962521394571
1.8925803808531958,64.424038219278401,35.981611905474949
2.4597455227660339,48.826762760989915,28.128930652385897
2.1607838508184689,48.614817660008796,32.695090285649577
1.5159671536001764,35.233996868787337,52.539841853683541
2.5350509616650867,61.181437388630577,25.950970813057701
0.91743229976925977,42.192863792206651,90.428245519577999
0.55678018283465125,22.524188399415458,182.78106405627713
0.72511965193910433,49.288003090980226,114.9473107058262
2.3058983764911258,53.189287256311921,29.783668765588789
1.6546930756284683,35.791500774294768,47.339186483869504
0.90317944758400448,60.072055318548095,85.704629821167913
1.7526119377584088,59.604033030234469,39.943279473144315
0.88078025678292104,69.140152677725993,85.742395692634076
2.2408009376943401,65.356393754084706,29.523591391159179
1.6153906889350766,65.670313956472199,43.028856126544547
1.4525530652412062,42.134990627683017,53.227393955103651
1.2537802228696913,75.120255539016767,56.093411431536815
2.0757064827972211,58.440106851977561,32.990296493180388
1.4045315263834761,50.199273662592304,53.400475976495997
0.71912479829025244,63.820873665873997,110.12311545490773
0.79501475530128829,45.246013411517801,105.17736238597485
2.9047441613737863,55.891747122473078,22.58915401245838
2.7714517267690177,71.569398193755418,22.680057330865253
2.249267834526874,82.048202070659542,28.068972461205316
1.1646749036487989,84.474003810663419,59.636619810141674
2.9229409433693099,55.254304762816943,22.479228378499648
2.4468772599144866,56.419258031839838,27.481461868142446
2.2922254728974889,75.990928753468552,27.893720765721302
1.6234037553594716,42.011548422094087,46.844862711158335
1.1806039046128975,78.616765364154801,59.571728918662721
0.74097740538374823,54.589915256219641,109.81187259116783
2.7565059913596039,28.10997070346879,27.589585212926234
1.6394407245840277,25.044140295106061,51.444842859102707
1.0059084119880759,78.939524772762411,71.603594413382027
1.2648915603766313,23.889754183481454,70.063459115595407
1.9480489223547399,39.64280052935591,38.407182810685413
0.94193195734807933,43.389102835108204,87.223042803844095
2.6415357102309387,32.109611163411564,28.207769700230479
2.3962988245880252,41.972535886139248,29.894123640345267
2.2986573898773419,71.988479670755993,28.110746589963192
1.5802325994377593,21.027799049204955,55.614348011855832
2.0682721017561079,77.902139716448048,31.249442047370241
1.960244922281839,79.958361650219075,33.069722463018387
2.1246165038870499,46.058310123408376,33.70581006820737
0.71111080284972272,30.752902934244435,129.37833267869217
1.5395185054265241,62.05882855615566,46.010476710689105
0.6040354346547312,28.377078910542604,158.75944771603656
1.7349770481112974,45.544355275477677,42.680634228178882
1.3246530308319633,87.090042663068061,51.087961727590191
0.86131047216511725,89.682513080854605,83.457245324591796
0.7585074193063791,74.047342394820987,100.47406596640285
1.9691114304442801,41.76730569445364,37.533609281782809
0.92648242134221526,68.136553441626475,81.120714260819454
2.8128002959419929,69.37844558388089,22.436916535397241
1.9526528492509874,47.148918661455482,36.977878450929111
1.3671745113370926,64.862204421031151,52.295327940306407
1.9772887287035419,20.750935148297337,43.054100113770602
0.55700967757424369,34.634036102156898,167.41459458456794
2.8963980331036132,56.756181207708281,22.593783474450643
1.7057585923572507,31.46259129808071,46.919448039818924
2.4568380681257156,31.613480751357354,30.765887649682213
0.70682499980609648,78.541300338516663,107.70285167578436
1.7166458270954008,89.239310187852382,37.69238416801366
1.7267674858863022,58.91785996199139,40.729589938191943
2.8445661374374573,78.73488116171994,21.586468903810722
1.9293201309401884,89.322516502839079,32.933388580689588
1.6837235026423845,29.911712199814229,48.120019737568903
1.1674391577297341,51.377192927804572,65.790521897690994
1.3289224933563806,47.480090108934391,57.568857200761798
1.8016810061788444,25.603449855232952,45.930498512574658
1.5972786507626167,72.873112095632109,42.681096748757746
0.55403019970082612,50.364531912581512,156.12380455501867
2.5657298104858945,52.852885393328087,26.36487401410373
2.7404019295994169,30.547108166926812,27.31187124651418
0.85062272249652693,32.664865656160771,103.93531967558096
1.8850903588476235,83.497253550935056,34.292983238528322
0.77143935283860887,23.125436228199522,124.7905006641595
2.1806002325995291,36.299659946059435,34.328992936071145
1.2030844595975208,40.444153122016985,66.709028083364245
2.1485565867297547,54.313827968111049,32.177613593473161
2.3174865357172063,61.051162111035715,28.794683440068653
2.4216187297941425,54.530298309546659,28.005446765460775
0.76935236488974135,25.88807341898174,122.3461239313209
2.7900296128440196,37.056721783899945,25.723228661658737
1.075534977237202,79.051186933377892,66.262516745652363
0.59353139044044945,64.631209033492127,137.07689058468654
1.8871311734787084,65.440433509399213,35.987001848388807
1.4273057096560968,66.914227874594843,49.447595452896032
2.5744743578310327,73.403211332767029,24.567631030516612
2.5206286801607547,24.067593720501314,31.569374450669994
1.2928472320567883,45.662586945282868,59.899305143927663
2.8822484876743624,57.766920468317508,22.6405571073484
1.2272945953502965,43.691953830812821,64.178507153047079
1.7876428230792865,79.113521130103067,36.860495468780591
1.139912726419007,53.780075601110575,67.002664507102708
2.8401089251224083,73.803931262156539,21.911359528651232
0.91151954395504542,79.641086181681828,80.082432393682168
0.61227654848082247,55.335403803244866,136.48058114879916
1.5877426500075948,83.668657070994499,41.788574104774064
2.9809389101395927,61.098675837588644,21.531294643868698
2.7291931656372848,79.519200918360525,22.597410646205812
2.3715200486423731,43.841355691406704,29.98849521430347
2.7269812271963123,54.917187097203964,24.383725911166433
2.7336165992446579,57.19877287032044,24.115337947708586
1.7971459009661226,27.348580112724939,45.451803153599805
1.2898226295769826,47.898675469107843,59.481343084312748
2.4300310802774701,84.213637078617325,25.538146071465533
2.1541531579194029,64.158256825531964,31.014487494004943
1.4341443221842751,32.425460770587726,56.966560811839962
0.73616667015378812,43.719894492672353,115.7416614136263
2.3669740283725651,33.412210676388987,31.758940109784064
1.1561512898071618,21.737619225900076,79.22551855408949
2.8420328763344482,84.922232095281871,21.2793680312741
1.1024264375142119,51.374512977981006,70.288585073422595
0.80689483102871506,41.52745506945503,105.20811469312599
2.5777816803122655,61.893403409041561,25.395467103585879
0.88321079156123505,20.512011940511094,109.38105109602999
0.94817077039434772,39.46154746205697,88.244492589915296
1.9984569788021087,69.212342598922476,33.302664712897858
2.6864051020936612,64.363884114848418,24.02258606162275
0.99108666428643311,88.726416327977489,71.132893966769487
1.2758091822502369,63.425039676063086,56.898706297217998
2.4435120956029439,53.425411153941297,27.831493061724505
2.9295660651524185,73.300279422880536,21.170474974119291
1.7518529655058557,83.232951037483716,37.344084155896226
0.85974375637812694,70.448716270284621,87.833047477709201
0.53484071927050381,87.424785648456577,145.38352614085957
1.0741400749971382,74.740361951672412,67.121560090565779
0.82955554446630253,80.676100678334848,89.047383160533442
2.1941466840321437,27.987284982854604,35.932252528960809
0.80458126157132781,71.268945209565146,94.595744793811491
1.7658248290515826,50.806208966915804,40.903397987471877
2.2356560891072164,58.717266168789266,30.252775142933746
1.9527915230522559,65.787168663764973,34.55719622860844
0.9994391291501441,87.88705816938986,70.583381743703882
2.5103113154556569,88.920465700213725,24.327924883769889
2.2885178240395039,40.175977184153368,31.805864047359602
2.3474600097888545,71.362744820654143,27.48609220823705
0.82764437889328313,72.498847655468808,91.242909276825927
0.80938450912586157,44.254500291913416,103.48989521379795
2.818906377516269,28.670884240495472,26.778388337477992
1.4939454845623517,22.866287220000384,58.336320017293446
1.2523717294523493,74.414018927042491,56.274021934363184
1.7214601133788334,54.278981927183416,41.560687010684205
2.1571605319089562,88.987811864644826,28.975009437584603
2.8890581426174249,52.548141933555712,23.017182125837937
1.2161155672051376,88.454188535168811,56.207366619024128
2.8120210732800679,48.810320153584186,24.10475665895693
0.56214872846564079,75.557750539198082,141.39012719019044
1.8879951058170616,25.937349061828243,43.401641699576665
2.0849377792027131,58.882319709643475,32.771602288045386
0.76474350937688329,76.1441850890007,98.966578734800692
0.85084899265978153,84.729116705392201,85.624419966233503
1.5477857982907595,77.580816343220221,43.701021347899861
2.9155797803579544,22.587950904082195,27.033886260816523
1.990106383085932,46.089163891471394,36.343290417963679
2.8325580540005282,23.408893061969589,27.748491134886397
2.5109022890324271,27.64976037801906,30.829827619281183
1.6684540038882287,67.271394006723881,41.251319112253057
2.4619086231304683,69.928073741818878,26.12437891771533
0.54459195994246934,74.160447792613837,147.22001881100982
0.7728599919143373,80.581958363896405,96.650347178615107
2.5735715372068411,71.760202793355688,24.690781702154911
2.4920427208129041,76.061011447464239,25.324280521126937
1.0816018549160842,23.427459687629547,84.269424233087562
1.8269239764976337,36.417460530890899,42.079130706004626
2.0150395517500272,63.532844136267201,33.564961140098184
2.6693473844400279,80.068771323737622,23.150669007546988
2.0077678933468142,20.31500874577614,42.483453164962107
1.5314289231842009,56.024053948144484,47.262453114735983
1.4354601085179568,67.410117955507801,49.050009334404059
1.5647052159337747,22.072510239002924,55.700745544651284
2.1298275639499353,48.094889028737157,33.316738408580264
2.6687265793808121,82.694441696858775,23.005699689327155
1.6347422051907494,67.012896619910109,42.267584715518119
1.1195989073783954,36.63608543524181,73.951403909155431
1.0916559074939529,79.694679074233889,65.027479031867671
2.3650357006086162,44.362199638665999,30.011360818836135
2.541421908559776,79.73412698008417,24.521423351093013
0.76319519963531235,40.926055578323385,112.52280607188256
0.66639714238794534,61.32241756182043,121.21693812685959
1.9860841593911296,47.78580474234839,36.161887089814464
0.86543311048174565,39.237753552854691,98.163185309067487
2.5616604761408532,82.059029352030848,24.156638791001345
1.2758366848101861,33.131557735764389,64.914456213017544
0.85967983242785662,25.936811386503415,107.5940823418784
2.8024261812186255,43.934885698196226,24.72255059648062
0.91382930683819541,70.234740334909731,81.912407771676186
1.2118002058448389,76.520212418339725,58.123544075862874
0.88403348798014658,89.912035904673544,80.944646300275508
0.78872515916338748,40.745343990781542,108.42763013466927
0.55287004084110003,48.555936579189748,157.66810466650907
0.63848852291065028,29.577489462073842,147.66794509803572
0.93660367733963179,60.241035073612352,82.138057044421387
0.63345483156793847,89.830602608404206,118.93592363521819
1.9778595402774282,69.061670708446087,33.718121876913266
2.2017863169987661,61.664898828936025,30.485813294692331
1.4840761420800705,47.465836504525583,50.684158663186231
1.2949777423801234,84.070913219988839,52.818280617605268
1.7613155925555752,54.784161729124463,40.401265974292862
2.6875123555865215,29.405683931914304,28.149848119272409
2.6278290670555151,45.576492423939342,26.430086154302742
0.60868765503197986,24.701666819343682,161.85397588431724
0.95374602399131025,34.138532638214713,90.265950913743922
1.09186217776099,21.236814669993855,85.034123256896109
1.1234689395805295,51.729594155011441,68.675454519851485
1.9280816293569318,64.417818546625796,35.218844010969832
1.5406560642579807,44.03047236652354,49.288289258540637
0.62313529981898497,49.426724005369394,136.84084937309765
1.434035346148929,87.144649099120315,46.612147022859681
1.8093823717940931,72.637418510244089,36.985582058820277
0.75417975725928987,57.859964586146589,106.33329697800312
2.5836463844713995,39.917861257827767,27.687524503832059
0.62990466616276064,82.789775914109669,121.7098223505475
2.8121046725451553,36.456798181646164,25.574943211760004
0.74778285394968869,42.773991136167396,114.1751587110666
2.6089373789943817,83.63453700960639,23.561053333017433
2.7566328598190428,57.067943869955066,23.894235686336245
2.9489267014664815,71.96225645925837,21.088881640357204
2.5050647006839837,61.352135591463629,26.294902060332312
2.4486938519283221,65.740744630664665,26.618723105645511
2.1062081899888692,40.956830406037788,34.867058045854776
2.4474908864453226,36.896044313866405,29.947254796365542
0.83638052103286764,42.574464301806572,100.4307372649784
1.8401700898690931,30.880909485839574,43.15040413690501
1.7855571754760362,81.202005570356519,36.715468701031412
2.6439303603063937,39.827285327507987,26.97272668984829
1.6569984139837897,59.304257609006925,42.6583370489004
1.4627237402508837,75.438209759896182,46.912620611112423
2.098908178092775,74.86768765629995,30.972470789426087
1.1661582937521151,50.687038100893503,66.055017809261813
0.84942102738489211,53.338011601070797,94.241376968164587
1.6946931850593645,89.62912242545174,38.222559256515055
1.5422234214872126,67.221823388531675,45.178466175361741
1.0814248513221842,77.024691018251787,66.194267871532105
1.4187795252878201,83.178777845346232,47.639335506214479
1.4159811245656186,75.131288536053745,48.744554456112844
1.3187389110313636,32.962554146749731,62.548447652211429
1.4486601993173225,59.351951361630057,49.805278102033583
2.2143583636398634,27.132591012018139,35.778591255304512
1.2421911864282134,65.704548859479885,58.260299248577127
2.8721448167883512,86.87445997314677,20.925355242950737
2.790870048845445,55.89124450100779,23.656132592137258
1.7022760707501965,50.3080745007437,42.755991611380672
1.320903012511722,22.508992599271423,67.456641488176118
1.8385869745750079,87.184216563045425,34.987621416467682
2.6214012219340614,27.210187889111115,29.430652427909919
2.131468351400255,22.875536531339286,38.707064813511693
2.5109795698676933,37.224662805345694,29.02287110832205
1.8318056901643505,24.587130374286769,45.431965346943578
2.0822940731690518,51.858248968823361,33.676929268062857
1.2203890354561544,56.126146087997867,61.395773285884289
2.3372329057757271,41.879896432000876,30.781431517832363
1.0060114828142959,23.567233780242024,91.507272451685722
2.2369953220462455,27.812025777445868,35.184009442302219
2.6517976708147351,46.915306459294968,26.001331567921049
0.83025709325385977,24.236991557857529,113.55794795009167
2.0359493513547995,68.873280792693947,32.628466204991668
0.73773937057483652,34.491437906736834,121.14978227090357
2.3142890706785675,41.145009814854696,31.245951021573962
0.71123304705880064,47.58880440246682,118.3812198913117
2.8398495567515649,49.162674314840352,23.79760366847729
0.8435198250945054,20.116249537236037,115.79879370223783
2.897200614772701,27.844925969908829,26.09944839316482
2.5022104402127416,80.393519461861473,24.923697716515324
1.9842050111658853,20.08631437583357,43.165266560938889
2.4565602615738671,55.571714906901256,27.440680817145289
2.4877870974577148,54.265140455504564,27.174518272540784
2.8650676570433258,43.316591270744652,24.169272448896599
1.133458384597968,50.192891410251477,68.394887649879379
1.9751897383957728,74.640679626860901,33.242327657049827
0.73762299391100306,78.884259435046943,102.43964288541265
2.0404142500603033,38.224398039067502,36.678192223144507
0.92822826023197202,42.574330867741089,89.052766419330879
1.9123765286811047,36.97379971198329,39.794205692099418
1.9310762850846244,53.590438038574561,36.493942433057427
1.6649628824530684,67.828085036116903,41.282030569130328
1.8065794387828069,35.97770128243944,42.731704386504873
2.4098084750164697,43.151501943840671,29.534256409769565
2.4981117912801665,85.126923231240539,24.682569204398387
1.7303830389385728,23.399850289287066,49.008525664217579
1.9989836038065307,52.253872366769635,35.247323424416521
2.8280905892252548,69.809062911774447,22.268997381494497
0.79933397125280703,30.531780809023182,113.21003920381607
0.79275891475027627,23.31618140038373,120.72430729608419
0.71927252977692102,29.674376014697152,128.61437617611446
2.1446582126013194,84.317623547147804,29.490992340301048
1.5465207519759487,20.64818472747864,57.226935477863449
2.4358035403546081,33.182538236794628,30.768635301691116
2.1780785332714814,22.189845903115121,37.986726464436344
1.3340943958205953,27.744062729354226,63.915948321983315
2.7459163684038392,63.41045006398074,23.49385305161162
2.406330367676631,36.914723611736008,30.536029391793175
1.1763373522754392,59.844843530147372,63.2277639487804
1.4104800444301351,61.313676793628829,51.026343552139714
1.2860999505106572,79.460473316284535,53.852309992878546
0.89402912156249914,20.331897503831176,108.04834290309444
0.86945843135547918,79.73586215396567,84.549142363564911
2.8403186584393603,63.338336049888177,22.60029581832023
1.594760092996883,31.392044027347033,50.730976992977673
1.4582995569435246,74.10561716946988,47.247531930223531
2.3242142716934451,79.884407925341009,27.174124803454468
1.8824826631322498,37.798443862791011,40.343287563725568
2.8403499670961554,84.315557663187661,21.324932381365336
2.4507537347734805,51.812020120906048,27.90980673677522
1.6984239103113508,62.239711803332504,41.0552912625568
1.4408986837020654,88.925467353235049,46.166052791960325
2.9665788623108051,45.30752550474395,23.00658521731237
2.2944005900091087,76.921154207407909,27.794472961320675
2.877986650009603,42.287938247992173,24.16170905366749
0.7961964430426034,75.94494655690437,94.519067188610578
2.6263341979769566,62.051374320384973,24.841603548476257
2.0926847099780188,35.144898665778101,36.235629974272989
0.8048041958377814,48.98182656524655,102.04563226973183
1.9706449999230518,42.234494405449318,37.415322951226841
2.2152409127636221,25.467587515625471,36.224861335391772
0.53075671472150709,22.088433906978825,193.92918178137529
1.6357949046043663,44.253505878502665,45.948101848231239
2.5634987779908029,21.332390347224059,31.72850514881668
1.2383975633602247,31.584143030724253,67.839912537484651
1.6463702044963777,70.762832459560812,41.462440278744673
1.605785317669733,69.566386497851155,42.822064993007466


==> anc/competitors/data/v1/egfr_mdrd__s42_holdout.csv <==
x0,x1,y
1.3935212045636902,24.210392878645919,62.485406954808653
1.4305216471006783,69.775274608824475,48.901936370701328
1.9400091558548833,84.048775103788415,33.130852818717791
2.3677297307099239,38.632091874022699,30.825368984898855
0.96151837829366493,36.073736302119229,88.4290972748596
1.9615141154770113,55.795581974019122,35.549031044478738
1.8369308616961326,38.245185417366812,41.401098143220899
2.0062304214165612,62.897248032829616,33.804021436589551
1.1604091489821635,65.302652843378837,63.102393262624282
0.53666195068198741,57.373171434808611,157.74130222914178
1.0791474269726318,78.261624705960458,66.141251857932218
2.7234371971140301,74.419273552181352,22.959396495822229
2.7391026071884084,41.676425553501659,25.656670977976557
0.67136513349163462,20.29582284351256,150.42639943768725
1.5101162774953747,65.76574998249103,46.494984280432128
2.6234183357095913,22.688713007145537,30.509528393820784
2.9481685619741582,59.126092046140762,21.953486896540202
1.893064444771948,30.789392291406468,41.787246194204833
1.2927953425524426,27.089433750693164,66.6000106641022
1.9999986740959641,62.170094062588539,34.005778093588056
2.6586636326134507,29.014754756107525,28.580173003247204
0.91972205115204941,85.822974754625193,78.06508011767292
0.98494863663167354,27.201795201016189,91.078415690892612
1.7858584946211944,35.560200820425507,43.407105453255433
0.75161288825637895,41.566371679128579,114.16581223458212
2.4607229470079952,21.635500784925597,33.167503181009955
1.6101572138000644,49.869585244805108,45.672143299268228
2.530304140283762,31.758282873327087,29.709801432002052
2.7678085174556277,27.464918835419656,27.589323902775845
2.198360305343122,86.864699459645365,28.488576832623213
1.1662063880072862,74.894864194695316,61.019051846228159
1.7644482891268249,39.582485670073652,43.06834823089865
1.3204962662727482,32.665464900185157,62.567285088566749
2.214972482321043,69.487047992552903,29.551294225146499
2.3038827330336025,66.707747990615616,28.474164989072086
2.6301608891449089,84.638403096120499,23.285322760130409
1.5041733021809305,84.857528254108018,44.351892210051211
2.4377153588885738,72.049175175726702,26.264006931589112
1.0282802842381642,48.299168934768936,77.129695496235172
1.5955768329974567,51.979138232682303,45.767553232580077
1.0273424241702649,21.26983136832137,91.197425881254532
2.5370671260925564,46.760194039952495,27.38130099184648
2.5069325534413869,29.753829301924345,30.429739095436375
2.295615163288427,20.471287982930097,36.341097246828447
1.3112208311164388,74.973368167518629,53.288562341968742
2.3689190786090082,44.547924526788222,29.929200166720989
2.3511760943276645,57.414014341825563,28.674400092586858
2.5268155626087414,57.314966715764406,26.396100120551147
1.2012629374229906,85.175477859323479,57.448917160325777
1.3738530007906886,82.877191985573944,49.478060837309677
2.8768041638181954,37.544909432327515,24.764051508613456
1.2568970423829229,80.714880155482831,55.123223692122551
1.1896210307014452,84.075090537174546,58.251755120368223
0.82679356489409506,37.81929953511731,104.252378663125
2.1726718148427451,60.192885506955648,31.109938605892271
0.60628071297565989,24.131140231429562,163.36884396653033
2.8807380518076298,43.079468409865527,24.044393167540555
2.888416407648867,51.82350056853852,23.088074032747347
2.8238059183495823,39.635616329727391,25.024376098313788
0.99182149358855343,45.815225686319181,81.277207939053781
0.68816378310406701,36.850241140133306,129.52521116745081
1.0189998578806811,50.149284644655097,77.348405887850916
0.52820492628371607,20.230354238424319,198.52047996620004
1.4490209180034539,38.502559512542788,54.363011615885213
2.3735589608373386,24.452129821637069,33.7285857847138
2.1402624445281342,83.457210236086155,29.622515183557539
0.59240284438526736,30.8097886507589,159.67394847069346
2.882094014766579,36.334227072606893,24.87658253177387
0.69846235713481597,66.429979150146323,112.96843310565056
2.3490255999883796,71.018294176505762,27.491942531190556
1.375899246665218,34.865909791400426,58.884592089177396
1.869975918538791,66.346140621134822,36.266922884791228
0.53745815972738731,60.66876325010324,155.6963338265077
2.7030454222780089,69.235964567203212,23.501303193572785
2.9725535181470812,27.443374864701681,25.412276906606575
2.4232426733304551,43.945069839273216,29.237030056065759
1.8346966386140058,38.482847212345533,41.40717918016265
1.3645545437820763,42.017872893036433,57.240238600632459
1.0398118580129836,58.350060136591715,73.276693363671285
2.6718396304271712,47.705564403941992,25.689127070012937
1.0950224925077947,29.112420605503196,79.494295008752744
0.66586603644019093,59.509781914600907,122.06978265226768
2.6578609481741542,78.722211863760876,23.346408252417312
0.58018454597039848,85.635812536123524,132.90877437988632
0.82526049073403951,39.968831026654073,103.31003744211652
2.8745421654705141,21.994023626389836,27.628794513553594
2.1103314136529141,58.269116123580353,32.385706921623779
2.0051843388586912,46.84424147397651,35.909451461209159
2.6934142426682142,27.307161338327276,28.503885841010195
2.068249676213358,87.496151343767565,30.521682488397609
1.5733856146185179,56.313551855503427,45.76314191725816
2.8986383312006083,88.886942430103801,20.608767967166067
1.7627718496030411,81.250008371543856,37.259205392834708
1.7534858687018651,62.472743903211601,39.541181391505262
1.0546986064949686,28.922629359104995,83.12212539620819
1.766229618749279,56.494888928838591,40.020984033476921
1.2108814398238474,56.91699499874133,61.776693249343268
1.0668230258778715,38.324496109680481,77.477165063879809
2.2379184194779391,41.46720262275025,32.428265589337684
1.7822307670655588,72.936178082737797,37.605228876440911
1.4798040470657299,49.945747153571645,50.330030214508703
2.0135936985214249,77.372241082184942,32.275408712607941
0.52604281282216436,39.126945152541197,174.46450924698379
1.2819004138690646,22.270298791000613,69.981913596590431
2.5799898960009102,50.599853090127525,26.429477159704348
2.9196837364466313,20.233210626517462,27.600018185061959
2.0179260184096783,26.864768407871061,39.90738145216114
2.0632100852409843,88.104950246684183,30.564679212129452
2.5435482362684794,33.761174310601284,29.166985954738013
2.8152611365958773,87.345279833354724,21.390546463522099
2.0187356256007671,36.012780319058152,37.585096202000969
0.64117326349335024,48.106864133919373,133.13750113351816
1.2937447829857476,54.106489399551805,57.82493212117204
2.6328931284460726,67.313866665509963,24.364240557478812
1.1395617841315171,49.053236014104336,68.289982851356271
1.8445016979074542,86.158300669450071,34.942043328260809
1.9101458416901147,75.827983931110509,34.441486365100559
2.3386542166925803,82.09832364588496,26.831281036423789
2.8557873863456318,41.987467056663554,24.413896508947353
2.0081350376147524,53.749280016378435,34.861765566388463
1.6889584358882268,59.562756898759098,41.691342873099238
0.57420201294496387,47.892524316387814,151.35020855556652
0.86744762301359146,61.267030991978324,89.433098516016003
2.5457462023879178,80.168755708993217,24.446369626867707
2.1833464734353152,54.031515349239179,31.620091999624478
2.580573559090694,25.234602966348653,30.430719402083703
2.8770861284726363,53.262943547063237,23.064398676527361
0.54226444450666444,55.9774892869466,156.64324888737383
0.96947833695798469,40.473288298594824,85.569277900357079
2.6854088001737022,27.168716397800555,28.631493765038861
2.5037805688227759,60.430543985350063,26.391427947833055
1.0944606253978884,34.451762016656787,76.868279908290816
2.2848340042160502,75.030003651574447,28.070301673474688
1.6279954427786307,62.337412722299931,43.097916205251821
1.7520341795626198,36.035598975434468,44.256123831157183
1.4756008174571598,63.634103832733402,48.072742254871933
2.2900981811855043,85.861026251949156,27.239919006305183
1.7947492180506759,39.449778920386919,42.259139200091219
2.4174910487425469,89.565668850223986,25.371739510461783
1.6087832047494102,33.294558539823385,49.624727432661437
1.0131933341443098,86.238402632562853,69.7464109088491
2.4010232075949136,38.906230998993394,30.289127409454615
1.1318068988332062,76.440912546197126,62.902748457403156
1.8381975633178249,49.997172370485522,39.178115388034456
2.5719010374661764,55.1025591397024,26.070344544003479
2.6144682121690654,35.021340575551179,28.046462592304831
0.60904162778194004,89.029508367346537,124.68093190404234
2.8872867138215974,66.14184615572016,21.982445154083265
0.82038810921461636,30.60012009218319,109.81405157915869
2.0300917093936288,66.377067643997904,32.983391757971333
1.5464522606330504,89.47462902829038,42.49605605136059
1.6074374599832904,47.963113513959584,46.124866164677023
2.1467350511699608,89.568886965332496,29.098983174577764
0.79530280657936592,27.402786480718532,116.39952197683962
0.84076380861364108,62.113958240880585,92.458497939474924
2.0439818686979945,82.778699940147845,31.290324678612325
1.389127830208357,20.431501225759103,64.911639642654364
2.9277020561059608,38.29655969932702,24.170442436151177
0.67292812667424162,43.380301612350763,128.58544126665953
0.61058648031634255,73.21657692082934,129.35108803659671
0.84105087488691366,51.560183878963969,95.982778520648807
1.7513399843651098,49.585818168741085,41.498362989530946
0.95727194515231862,37.914555548281157,87.988449483225949
2.3253348208175164,87.34035736173297,26.671482105310908
1.4055309372275919,79.163009935490905,48.644101915382421
2.4721227148114555,50.966525356858291,27.72403122662999
2.9038090425067065,69.107927583379748,21.644559797938768
1.3610000803812057,64.00043832043545,52.712134670213125
1.5222006190969013,22.359019622811569,57.349095548967611
2.1372790901175356,26.969691537351714,37.317312338368772
1.2529989135587445,69.787574253284049,56.979153431712973
0.76333450788625501,75.871754129592432,99.249606481177921
2.3173206729698057,62.066295396787879,28.700820691644466
1.4916755299077837,89.204486529117602,44.329142594402065
2.2183883663745148,79.179963238205247,28.727099419360545
1.9129669722375573,28.029551151832447,42.080563713295469
2.9981986205259128,33.102501402983322,24.22196666537657
1.7294735341972618,38.441685385791558,44.337427690028242
1.0821260600319662,84.678291562862498,64.884904416283959
1.6166496376659352,48.800672652529585,45.660940259962793
1.8920380187932249,31.016913761398776,41.750961285490739
1.2313067426829714,28.258234974110859,69.851051124556719
2.3570930905135796,80.217894068548077,26.714572678729262
1.9834740764080334,61.417841238176464,34.417874084986479
2.1085730732536812,85.187148552258861,30.011603552554089
0.77367529995943474,31.437041859672579,116.85858204411366
2.8771541385121866,37.645557279162048,24.747122631717374
1.6244333981830692,74.211881594854987,41.70440559581322
0.61910503435049757,37.409687969986777,145.89023909106859
0.69224171569691828,54.753024785965991,118.70902495793231
2.5928213948674448,63.803899479488599,25.07035480400873
0.97113738072739242,65.808546098575647,77.375745794739061
2.5640337351756992,45.415418133344019,27.209952599178148
2.5765090829725379,82.443970154439143,23.973267771877886
2.4635629282376152,45.762733207487358,28.450483929839461
2.0048629145745727,71.862783558087159,32.927746224378403
2.0106052269083055,79.343524053076962,32.166075835165771
1.1725392092644498,64.436185562899965,62.51895419324439
0.60435693036690563,44.481103463374922,144.82572285676801
2.2766372512102508,27.293861909303867,34.609853985182269
0.5372823168372749,85.753880048728519,145.1890260690906
0.55336309114701421,35.528714623161619,167.81727057051003
2.1000603471707127,31.905041395314829,36.80434899174714
2.8784123164903161,32.371887581661845,25.504180475332561
1.0659714535747173,40.377043121744265,76.731616893591507
0.5178389897753084,60.88802539275342,162.4042301856251
2.6551197285773367,30.506403543547819,28.33437326887643
1.8460847670507441,72.858926549743416,36.116000935847893
1.3223463754694933,59.103281690582328,55.381982788164343
1.0698882907169887,39.604243927732071,76.707870219179526
2.1746840348636232,76.883599521802111,29.570497430850228
2.5270690649361747,67.477167938983655,25.532836385609837
2.9679934059852351,83.385347462320908,20.315831760094941
1.2204671525548731,56.474366462575347,61.314205763818315
2.8519608721107326,44.928240141318994,24.117980375552371
1.5014604780757179,56.563841378126185,48.258698643456533
0.54966556656266641,51.149047839475791,157.06170935110038
0.90558904847067478,38.169303137317499,93.680995912120792
1.2898809497125652,31.596719408284088,64.719693592626271
0.72284683399265093,48.322442559419116,115.82876226844414
1.7701351595060031,49.446442753206426,41.0137249423273
0.67637797873938599,74.251690663386512,114.6162048209529
0.63430331798819362,51.412101942067068,132.99676030719442
2.0350052701140426,59.610347160505299,33.617322645570653
0.65526491919222341,36.92451145195583,137.00235409945685
2.4752159635772557,42.942915175378374,28.663654159230187
0.51405526157924575,24.405243171048181,197.18489892891088
0.59334240606479027,49.124464807133336,144.98069275934085
1.6586685910889361,61.857478826494763,42.245730729879241
2.7136239081793168,52.677016139304378,24.730485809135981
0.84163933297554494,61.245096575811907,92.611973501027549
0.65546087597062386,86.298558101826117,115.27479350354554
1.1744979864635114,39.252554910863921,69.003851484121981
0.96596924452671518,47.659624817280658,83.123883646546957
2.2949694042652493,70.51187212067839,28.281619187196938
0.6978278046909282,55.342452002295488,117.35772736008862
2.0423326121273826,20.883110810697385,41.42224905179598
0.58643965708146983,79.094259015035902,133.40892888975904
2.615037249913847,28.317705214373134,29.275261981039542
1.4489782109672682,88.434673974508087,45.920677266757956
0.9507063439863096,68.050104006585599,78.760464241480094
1.667385150648907,66.80987480011845,41.339567869107839
1.3666499264007506,34.347956305418755,59.525309454292149
1.49030157885203,60.539391740683172,48.009362755206674
2.006675572544101,53.659293829386762,34.902897028105528
2.123128641302245,27.617397878778036,37.423748718356023
0.79963293104877353,32.93904063893541,111.43122170207462
1.7751592176071924,35.028815163419495,43.842955719119459
2.6477540383503873,73.001837762120019,23.81115670176537
2.1039872586003829,67.149392373829102,31.575974399413706
2.0535349053637204,72.189690944287435,31.99927771912331
2.0792125898903304,29.708600773740109,37.773535570731255
0.74857073484431247,72.110664721204216,102.56506222824169
1.7441150151096756,43.9229383352383,42.736013495657559
2.5887850001001289,69.665580849245757,24.671330795125414
2.3831746496605346,86.366944091247291,25.984934160003448
2.1381819750302129,78.548944503563305,30.022925911124066
2.192516778977966,53.682586582343546,31.508935091406475
0.70739020575317824,50.873756938658161,117.52040247546869
1.8825452115362746,65.02078622856186,36.135347846897069
2.5319262441899242,55.734507660124628,26.484533655958884
2.4020247331533819,72.297257434484649,26.696228603198008
2.7349348775623374,35.976500652622711,26.480695182577946
2.6987359626116327,36.634766168795679,26.792212938226289
0.72464494066328888,53.68354671512337,113.05655034324717
2.2313063264951616,36.082631981688706,33.471039411765013
1.5033462428083519,47.068160814912126,50.02053312714331
1.324979802495271,50.977789854944646,56.939050578912095
1.1705997348140833,83.30557648898764,59.456301921873496
2.9306569337625019,50.093993201005674,22.861460489554435
1.8467201051154807,82.700992577369064,35.184916836647183
2.1021743499357779,46.211712340909244,34.098373438253809
0.79155264227071132,44.265848573052693,106.17943031693308
1.4808059305768115,72.455930316605532,46.632444286967548
1.2656294830650401,34.98600115981975,64.798612623534126
1.7383766234271665,79.679868150516995,38.013534464576068
0.99764954197984301,62.248204476726841,75.859448623972042
2.7925652900808986,63.224124920010141,23.055311025665905
1.7465139467236956,31.930874512068478,45.521514089140439
2.4998203369093046,38.925241898553963,28.909084537222885
2.9562678459485245,35.464172386229713,24.276853160057943
2.4788735570070193,63.009150629360278,26.472171290764507
1.465694104774304,45.69042328082746,51.817865722745516
2.4786849303680873,62.570236528391355,26.512090605352572
1.8031637773486486,78.128850441531029,36.587500058125876
0.73839048412083041,71.985192759962956,104.23547158496281
0.51599723926934771,51.892563886921764,168.45217906866222
1.245888714792502,74.619894229333738,56.580333390475111
0.79233719837746475,81.445942893135538,93.710737700696768
2.1796837510819849,68.912322240081039,30.154886444679768
1.0173612390145832,48.285695706662693,78.09019881914719
2.6135258698332802,68.85117349292031,24.460330134697632
2.2609917860068842,69.719630823465138,28.838717281359472
1.4083746539082087,57.230678442853218,51.834460135869953
2.5805625686186442,63.028988408628422,25.270448520854728
1.1753478128835591,67.542132651120042,61.753608596174288
0.65965479080394385,22.120224944107207,150.85311288164874
1.4420730892445022,75.561698359304671,47.672890951133844
1.5737122904600205,68.869775688017967,43.920410496690614
1.4271579096007989,79.381207002792891,47.767733445490684
1.4956845995118795,65.857806540084283,46.999732831407435
1.7718836101590085,84.873100710947355,36.71161704249316
0.62813004873366318,25.723449432767936,154.80750680481907
1.8872616336352326,84.65852979857226,34.15156702301708
0.84631222975844889,68.482459730389252,89.959101423506809
1.1294954513548414,33.70853101231755,74.452308235134652
0.84769728995399674,53.162458209675158,94.52579649836882
0.82487616405641018,53.619007362848151,97.380884760076924
1.2814415608892669,69.320585450350421,55.597926657825234
2.4697818517857213,40.813421835909097,29.034678359702124
1.5774016022877031,31.484012321940519,51.345262124810972
2.7166996559574188,84.064748910091396,22.462463502645242
1.6296221352628959,50.702994888695393,44.89189364095072
1.9521257863443515,57.536301405573781,35.524161479248498
0.52616008281169369,77.956883427141463,151.64271039342449
2.545754870915117,38.029502585485844,28.442071281057792
2.2471852028113966,72.503547201428233,28.813357520776034
0.97470931734212263,65.043979276855751,77.231615827383564
2.3470306839094186,25.797911664452442,33.799301656271091
2.0983339032866923,67.688962153381652,31.622750266999631
0.93286349022462256,66.279216154470234,80.933507216695475
0.82981005211512204,80.098297551360474,89.145846199448428
1.9409360903112109,83.115096430354498,33.187769152362037
0.58341503364020153,61.460436223124653,141.25862197618525
1.2513878888683336,67.264385039141217,57.491991215403495
2.745655722407669,34.855358364939484,26.531374694815394
2.1249268829375674,31.727689815613211,36.348883675595118
1.6915446957345066,60.857684404581853,41.436482783270286
1.2548855465322157,37.998879174184452,64.351018901763439
2.4740189936388504,62.952820919248339,26.536941554407274
2.5220643684298469,33.864469563891106,29.435630606024301
1.6367540731735628,63.877751741293437,42.62017187218423
0.72342660006249759,88.818525684485564,102.27055283059879
1.5205572984913127,77.937128476549475,44.563851214328324
2.4015030355553968,82.937258222164786,25.968945883082295
0.81053059021853735,58.169457139859247,97.742864410995054
2.3127761021030349,53.085823363973887,29.693215986192111
2.9435686772365872,73.00340111524352,21.071652963267706
1.5517112766411283,44.434091982411516,48.79281116844416
2.7866326990265224,59.908702582238867,23.366065452524374
2.4175421379938196,83.773835871746769,25.717774645404962
1.3569873778162544,33.099732795599529,60.467386094721981
1.9219767271023134,88.029472693766962,33.176701746665131
0.98854715249562142,57.825209045362222,77.82179921238054
1.2967986022188867,49.473882839451548,58.725242323391775
2.5873590889374007,38.430985516679414,27.855506526380932
2.469892158837296,51.071935946832227,27.741288925065046
2.6401593846210183,66.089865958849927,24.377517770526804
2.5529268849137989,83.558733600727791,24.163031292002813
2.1971202108557395,48.250769171302096,32.120875979316594
1.8895264003413486,27.793757438392849,42.756823553562164
0.80962758302727345,69.702969935868438,94.340203137984105
2.8643833969801897,27.249309851424353,26.561153777775136
1.8136350418535858,39.458315119460678,41.74989071588579
1.4275549671328533,83.900220506694751,47.218697393060026
1.6636743474439717,72.620779303601296,40.750209278736662
2.9143375323632403,42.547686685479178,23.784676239202021
2.481459355378961,69.707813437967559,25.903583143886674
0.92924309186472254,85.331089781794958,77.232840657898294
2.0090214421154906,85.079367050310779,31.742383171321979
2.6141865851619701,24.204412514934688,30.234378144950593
0.72997818489721433,56.686415774424518,110.87208347995177
2.785515604132522,31.652291052510225,26.609379395830821
2.2257628184162734,77.226524504327003,28.762777381434578
2.8936216086931288,49.828212920018615,23.22452250563504
1.9728668387566142,85.229867334692017,32.402989551820347
0.88675675633439521,34.201830448513149,98.143068120058402
0.55004396726816496,49.433804041962532,158.02746155089622
1.8271750946151164,84.092992621717599,35.499112455541614
0.73064127888033936,47.797125973939174,114.65812468563352
2.1124515788282627,63.315665253410771,31.807340340147508
2.3924942342935513,21.630934116394751,34.262877185833162
2.1294311539188282,63.311208163781018,31.515288570920919
1.4747741415563711,32.222988921036759,55.229504066181491
2.4310067558962398,44.449567104712841,29.061879896069939
1.6382047182916779,21.353915806534019,53.183049975014811
2.4318821665253156,48.249437537201722,28.570079156599192
0.87444211948051254,65.718466439616947,87.355418688733721
1.2032175386135204,52.96036477227215,63.147890730930236
0.8112324958375936,39.86328498164211,105.43091880652163
2.602378933818744,26.781803264198878,29.774807963323759
2.8591554020787848,20.367505424137082,28.237438033725333
2.0021839178546319,68.280838495196321,33.322670838399432
1.5399099685534872,41.103546404529588,50.009319009405019
2.3957041032293978,48.172195998969357,29.077996804583627
2.27080661449435,32.327355403189841,33.540027071839148
1.3734990383691734,26.075215880418796,62.587824387123931
2.7375587973466105,33.610125786878903,26.819284220360348
1.5190537298005906,43.702599770504925,50.174109588477904
0.58068762775625959,37.854056722417894,156.70811855474392
1.1999717375635195,38.181164570947772,67.695424032585407
1.4611847439362251,66.357415712376024,48.208627627730273
1.5960813938260952,40.993738523314377,48.00990874975534
1.5344208487406932,38.559212758881742,50.871446899374732
2.3188079382817448,77.527932030194592,27.413373278466327
2.3650673121435326,26.775933243303118,33.249910906497355
2.6491559478586884,69.535319097034588,24.032793701848384
1.7446989014764118,52.079316431093801,41.267632568809077
2.6269554011378857,81.665872592488313,23.487964946500377
2.4874103860350312,55.541631478654296,27.051286039226046


==> anc/competitors/data/v1/escape_velocity__s42.csv <==
x0,x1,y
77.621648807040373,6.3875841331285859,3.4859657442713488
44.448965535453176,18.409616962553308,1.5538477124875147
86.001194071226863,15.73523369091456,2.3378446129603168
70.039434876877024,2.6564740144241545,5.1347408612426246
10.323557440877304,19.942175827832674,0.71949605783347259
97.586612812038837,17.644400474001031,2.3517527950732857
76.352830497044948,6.0362145383487595,3.5565607986041208
78.820366222418428,16.819483303388296,2.1647756746123723
13.683249634879042,2.5751808714919657,2.3051052308287843
45.588207851661146,19.982542244247654,1.5104309982098598
37.709004399025545,13.48085235407747,1.6724912602658535
92.749733896011577,13.177437803396542,2.6530219832465485
64.742646887985785,2.2635941761905887,5.3480559419816869
82.453399713812161,17.992151278484194,2.1407341469815298
44.89800568390578,1.0654903124871538,6.4914059997304978
23.496633456692912,5.1961471318023671,2.1264839104685995
55.903893914567647,3.2889265657493825,4.12281588976085
7.3179083543133574,15.646974843498262,0.68387746155246198
82.935486027265625,4.3649824306515086,4.358920488283931
63.534775513084419,18.257445429052261,1.8654591543597223
76.050686268452012,13.297246266886058,2.3915018033251072
36.09807084485697,1.2051728546465763,5.4728976446163191
97.099104415095425,0.605881765509659,12.659415987829162
89.418991010897571,1.5073293817807789,7.7021292122124887
78.05996621030242,12.31554096413069,2.5176040753512297
20.269232077344789,16.128895311758598,1.1210276798757266
47.205379368976381,5.1517800022340756,3.0270325544088861
5.3365728129356489,17.063472436999923,0.55923907931334804
16.274659714687235,1.6160228329885775,3.1734540330673475
68.621846371003002,16.118795146012687,2.0633120364533339
74.731453434873899,18.592010888359468,2.0048806850656455
96.783463510986792,15.556113782535421,2.494307682591224
33.256710455677045,14.113355287583426,1.5350570034917166
37.675510897452021,16.840614263779969,1.4957210678927428
47.486025316304982,1.2829503411677952,6.0838428384858512
19.757664549344284,4.4347511590215802,2.1107323960387192
13.862229028211694,2.9360117464600402,2.1728894962490752
48.09478769636744,10.338354308763238,2.1568666733411188
23.464025556037527,15.031168502412468,1.2494097473976302
67.311585473568528,12.785230969239775,2.2945135199415931
44.278039968360744,17.097056445357733,1.6092870674699515
83.435141409725901,3.5266533526012722,4.8639949624030772
70.326245098222657,14.825111292735651,2.1780093198557293
31.924297496822067,4.2643090719436305,2.7361275403565171
83.393720338124908,5.7797956506971051,3.7984851467411898
80.671671392183384,14.343141596985426,2.3715833057129334
39.36035952398727,19.613993305524296,1.4165976499023758
29.544482289094166,12.425100316552857,1.5420137283732802
68.567054893522567,1.5627561423302641,6.6238751903077384
14.835495877321671,12.51802491358689,1.0886370928277855
20.790912045035725,1.3258357558132583,3.9599701022858715
1.7288647053495456,17.740841371652934,0.3121716053764782
78.905513372711695,14.336776559462104,2.3459995069579653
66.820234802611182,3.8759930052388132,4.1520493463137216
70.81137248400718,2.288559613571862,5.5625047035359376
78.292174071174827,4.0788979631662201,4.3811463003939979
46.432661778295653,19.610530001306753,1.5387466649663573
57.305378399336483,9.4419325279405513,2.4635832689712207
14.839902814638087,15.789578492657455,0.96946081559022035
12.338477280061371,12.909962671101649,0.97761597486353424
67.171893217256695,11.662056424193429,2.3999722784193755
47.63852440817012,3.330039965968469,3.7822865427804659
56.958374541637696,18.947476844382855,1.7338163778492701
76.734886884186537,6.3761813340369997,3.4690942477033415
63.837113680058494,11.771335708247072,2.3287547221358973
55.804360665141587,14.14563091948679,1.9861996782465454
56.361508913795944,13.160046527283523,2.069486479626605
31.091059708198607,18.84159098906261,1.2845735529273992
4.0509656222260011,3.3945603034411311,1.0924146475765233
44.235021534003877,10.412878399715371,2.0610936397319071
22.24388260913339,8.3786706194449359,1.6293625808459693
41.444335728738977,9.7462902249110535,2.0621151917903813
85.486904253548445,2.8247417608560199,5.5012378174027132
24.160009100668734,3.1148448925189243,2.785032926867518
6.7719714272175358,5.9224731427345185,1.0693158606128352
28.857005310177659,6.4417397733362103,2.1165281127320132
30.065782018901679,8.8441126667863248,1.8437800815979624
66.529734957962617,12.414257167214251,2.3149815161793201
56.146183081786553,12.875267789656128,2.0882475639157425
78.605922701534936,8.5303124834186193,3.0356043373362764
66.767040492411368,8.4712706338595929,2.8074160913930939
41.232299282566984,4.7437562705907581,2.9482044209755851
81.588018081937435,11.971971843975661,2.610539977575657
17.530319070862689,6.6822977706861391,1.6196903630695276
3.2484952402521872,1.2031667684085923,1.6431537538123637
9.9147382167885336,8.6588008610587774,1.0700689196592141
72.513575709048581,9.7455871642583212,2.7277568526157214
46.725845794887348,4.899060929982114,3.0883190850022824
16.96590612432658,11.662929695881255,1.2061038421959267
50.603432735232992,11.532552058422459,2.0947262614693929
16.078898168603672,14.189042531652241,1.0645145384110608
69.935717132695871,13.134995402923597,2.3074619790737705
45.16947128182904,13.222444602160115,1.8482751542342277
38.721101383551769,6.6661759605688404,2.4101022290175607
30.849696825639775,15.8549283287261,1.3949007526477781
63.397976718769954,11.208315480193749,2.3783048732395708
36.81944844478565,8.9126548060078576,2.032521255907946
9.6773420122939982,12.707243378350613,0.87267467115336017
12.682584309931016,7.5328180217799581,1.2975531045026205
96.227868790401942,10.498415269831785,3.0275307294372658
90.949488380053097,14.865760925403295,2.473469492147109
70.271006247264211,17.784856291112302,1.9877552359440132
27.321126184492439,18.460615347256237,1.21653949233268
96.948461357424662,10.320842041070435,3.0648759044310818
78.096339492613666,10.645364737441097,2.7085388300535125
71.972128726740564,16.097473009894813,2.1144787318637674
45.486788712235075,6.6317884890119245,2.6189505929467014
27.951914622670742,16.828956065728836,1.2887752650081306
10.542705253196431,10.135762107089757,1.01987707105695
90.357637257840324,2.7592061245377337,5.7225600726987444
46.121852693527494,1.9051533679224022,4.9202639436867921
21.0339731147278,16.91886761526953,1.1150003690451493
31.289705790914599,1.5835743796841191,4.445099701263274
58.342737325247704,5.9719230046062899,3.1256208902872151
18.500505510983938,7.0155357897801434,1.6239078282584458
85.804814125145171,3.8733916812360789,4.7066306611949491
76.093433453685805,6.6209207111387904,3.3901147355787056
72.226832639142742,14.982505051139171,2.1956194467180814
43.777210937735269,0.78631544942137999,7.4614913554877251
63.103575229541875,16.629881778153386,1.9479706175747697
58.825698922360822,17.202686459703884,1.8492064985822254
65.334813553927177,7.7591006772351898,2.9017943751189987
9.3599877928490205,3.4954515316823787,1.6363869180195911
42.164932814890356,12.216387954929077,1.8578228421168839
5.1198032123273549,2.8336148393654397,1.3441762731639695
49.905091105207376,7.6159275410259237,2.5598294115448406
33.656260020945744,19.189369027568961,1.324349401941566
15.307894697738643,19.911557215380924,0.87680924435659957
11.236893804532613,15.556045381414419,0.8499111710468229
59.176812645593493,6.5637494434549408,3.002615952418914
17.888703885151724,13.909468458738804,1.1340551380317494
92.586891719302926,14.255424126938248,2.5485002512218387
58.525052830339099,8.062913055691169,2.6941695220155375
35.340110648948873,12.997328374430108,1.6489477968112791
59.500633656660256,0.70918907702568679,9.1596689248378116
3.2575832319400524,4.5766243427437088,0.84367489729001655
95.897362110903089,10.739221907861593,2.9882499595037113
48.748040257347121,3.6931504330367693,3.6331228349410485
78.490787497778342,3.7351839235924058,4.5840922349586677
9.1902699923214186,16.807933665729639,0.73944686571991802
49.179174752977872,19.788093552330306,1.5764806370902282
49.579992441097573,11.341403846554744,2.0908352844347533
93.844819042523298,16.861859752193411,2.3591329380179298
57.60107718523146,19.811272454362314,1.7051363676105915
47.875450704638425,3.2611198270911066,3.8315373135492119
27.430590646097464,9.2407894584598456,1.7229117857315104
33.825330736912669,8.1551679589174384,2.0365945202298352
52.546567844682244,2.0609610311006081,5.0493710678885817
44.452234570199622,15.228938369497516,1.7084882021232628
3.1395959081527121,8.9586910327905631,0.59199030961341126
82.802900495241431,9.6518752167128241,2.9289835035877614
89.719916412136911,3.4381229893581837,5.1083862351266189
14.884659810862466,4.0280697185019285,1.9222991205353139
55.849578210365891,18.188520632046192,1.7523112947070938
11.748998372408911,1.3706572349984383,2.927763487875009
67.551769210941359,5.0406195564022713,3.6608033812672987
28.842144600061825,6.1951569411333027,2.1576828940903092
66.282840834498273,10.058852076830934,2.5670028217555481
72.972466814401372,11.93568087378852,2.472611669756267
77.096101699848049,10.119154529087998,2.7602225234955378
11.666353649633759,2.1402490238591998,2.3347232857816818
91.685172668623181,5.2515153540864139,4.178373262862352
23.7911850985932,16.949973502869554,1.1847412943465316
4.7038430614417983,12.932979659329952,0.60308303884779746
55.930394469756855,13.15840647761835,2.0616849095454599
37.721306102381433,13.568963479351421,1.6673240864649288
83.149184570108901,15.376608871270816,2.325405597361669
81.016895734365875,1.633115393568223,7.0433515096569472
32.396750389448819,7.6488635061859416,2.058032692416297
95.337040111904756,11.020784987602735,2.94120006886242
29.800865975871744,7.0999014242978573,2.0487467737141851
51.990655793939737,16.967338029100137,1.7504745126761905
26.340543966192673,9.9101639174522322,1.630316600675298
93.668313434847363,15.488237994457894,2.4592084563030139
17.296173940619795,17.114302579182798,1.0052993901000311
5.4461513198405695,10.343433916618212,0.72562540570666467
44.074608940300756,18.236268755491324,1.554627128118192
99.245180841527869,11.948916840471121,2.8819765610433374
89.276049359236481,17.080348827257573,2.2862257600555305
75.112193926237978,7.1415205140347231,3.2430965606325586
89.188456596973964,10.226930691363961,2.9531238965475932
89.451217330088454,10.862515299589266,2.8696433677005424
52.366977678258458,2.5471044599733763,4.5342491125488396
32.276976131248503,8.2717738806800423,1.975363812893814
77.429230778987815,18.388084614757684,2.0520324564987709
66.504465053608342,12.801228687112477,2.2792899426175168
37.992115158497299,3.9613783575208661,3.0968742730235745
10.352200138090012,7.1076848943872966,1.2068470878746116
74.932171523553578,4.2362586884226463,4.2057448616507855
26.983591076363602,0.98405107007216452,5.2364993550701522
93.744501902844149,18.585478940828519,2.2458772936159788
24.856086925562792,9.2400429010089944,1.6401342042057379
13.153035308737117,6.4969339122053302,1.4228488540728528
83.280154540365714,12.170305235375864,2.6158933022520063
16.175147345824911,0.64263189771380491,5.0169870908526066
18.74756250761617,5.9214310787158695,1.7793405074343074
60.33889636056351,14.209152581128405,2.0606991514704047
87.581642042908982,12.858510574850628,2.6098239274176693
20.447031905742751,19.645215977079442,1.020203322241227
31.722043617109382,12.596975338331859,1.5868922509164769
77.963078985876578,9.8113645357407897,2.8189007499962293
97.210816180035764,15.34793498208815,2.5167050430216764
50.57337743403189,18.114893503299033,1.6708716349796982
15.245852752573827,14.553570961007855,1.0235076111837922
2.379692483111953,19.282618859212903,0.35129940227669076
23.735946969886669,15.749100829394456,1.2276523507988639
14.050399560865582,17.402628046107566,0.89853897213262546
68.088208687672889,2.7250293880809253,4.9986227237183103
13.061417958224581,14.782063308378861,0.93999952569521528
51.126663230442666,9.0817296407836885,2.3726814793578024
69.731981128645756,11.285524147019867,2.4857367596388991
58.530544312869331,13.254996984905956,2.1013648566554011
20.777789514345706,19.411394775758602,1.0345972034742181
80.608328092044005,19.699272587916681,2.0228555057264601
71.825305831964371,6.1204507870141525,3.4256819299326726
74.159416387638629,14.808193200039366,2.2378558882034336
13.974717404174012,15.124678989737738,0.96123247357441999
13.251626561384116,7.2566107956044519,1.3513494806801667
92.828692549644259,2.9154606098523099,5.6427073615969308
40.360241188669121,1.2984657255715353,5.5752151443417581
30.793920486313034,15.658190986818981,1.4023670500395318
49.369820489801796,10.049144965429665,2.2164922566944809
66.62355706359466,19.71803330515106,1.8381549164559561
95.606702447650022,9.5669823957762343,3.1612342764322263
29.358176461323445,19.569381091939885,1.2248305015171757
92.556034501890679,8.525732042784167,3.2948566936720867
3.4610896472393753,15.976801935919466,0.46543763644715835
55.964606190355646,2.1539758100807251,5.0972544675739053
63.763536056427427,11.331503347686397,2.3721515471021331
11.483842971324576,16.14016584622162,0.84350881639176667
14.893620109327351,18.531682510787828,0.89648434594025916
42.492317612314082,16.540370267039918,1.6028120390493612
96.656959302174997,1.2209291804228974,8.8975682409667787
60.00821277020291,7.767695655481317,2.7794524300672152
93.369298938420911,1.4496202101200999,8.0255523393989474
80.631730645684101,2.6310046767338813,5.5359502766215867
47.270778553973862,13.66845975901594,1.8596730112380475
78.691581475966558,14.408534828078114,2.3369758605240212
2.7658416137217858,15.587553313656713,0.4212352213560917
11.805255679807759,17.376402687085427,0.8242477352040315
83.113432873390892,14.918913635291942,2.3602989345707623
79.884891744191009,16.116996046079326,2.2263337796773097
24.031433454676936,1.4547923415539452,4.064333485756161
53.546189469306299,5.0734354336053222,3.248726988523873
60.995566249301078,12.627006580817293,2.1978544593080653
86.906156423825109,17.23344344018405,2.2456353690952442
60.707608576533843,0.58775243632335283,10.163056585325689
41.844585358094349,10.53527217126882,1.9929516126401068
38.044220297311085,13.707104287605745,1.6659865288950955
43.162326550977475,1.0773421380079578,6.3295902953711307
65.541171532417437,8.3264333722910635,2.8056118966119188
86.881572543480161,17.964880186982089,2.1991339031199044
45.935791325553673,13.596449772689246,1.838073356266529
25.536116732184453,5.1343380855316472,2.2301557587252874
24.429573936760534,17.129232027822297,1.1942328142967011
74.855413744101199,7.2866127564855292,3.2051529780314527
81.840307578967128,17.140221087309158,2.1851206271739603
11.42252990555837,6.3294011968186581,1.3433829730874642
7.5893268385626378,12.011244892221406,0.79489106869259463
59.848932711888729,8.2403313210827633,2.6949819953361906
15.47115117507713,5.8590884897238071,1.624973512697474
82.641754855177794,17.787872462351448,2.1554490514365563
31.72313271848337,4.1580767978200814,2.7621151562198425
15.243321364143123,2.1538260290973801,2.6603237538961784
92.176076776257574,7.1675753016403769,3.5861048039067587
17.38764055079254,14.493963379010568,1.0952840086861722
29.187288151455618,16.244916316537491,1.3404114642725911
16.207726124013803,19.975495716301914,0.90076657409223126
12.433516302870142,6.2790601117177154,1.4071800316214136
3.0936536173075635,8.4548680470600033,0.60489838638775195
6.4841455072617507,3.1680149215777127,1.4306479167281327
18.289505622649418,11.710002627649155,1.2497481050585908
6.2848113300903634,19.952810726626886,0.56123413941122924
59.523237794986152,14.167179697352841,2.0497531955185901
68.390738153151133,12.10665038806075,2.3767671974680824
39.969415226370799,8.1511973119749825,2.2143853224661232
32.481118598252891,18.348325825568317,1.3305073156121177
50.948097465200782,10.189873624541814,2.236040093991273
87.625489281226251,3.1201548096046992,5.2994055561306528
85.262031055398396,7.6248800323831025,3.3439619682339083
5.3040311392664021,1.8097500425314546,1.7119604794816385
18.968342550055883,4.4385912349312404,2.067245791143804
24.437742239335204,0.84454122949828792,5.3792299745223602
25.68937000738897,9.3389583717531863,1.6585459464627541
57.552032522534496,12.873535166560044,2.1143721078960453
42.209980144616033,7.194203016388701,2.4222347443788097
5.8761578728318042,8.6974445443529032,0.82196039749613592
37.987799707497587,19.204580820469229,1.4064349614095892
52.851541923046085,15.163280870710853,1.8669480842666244
11.065518387467881,11.046704420426549,1.0008512024258478
83.512396825067412,6.0485470646805926,3.7157795646893503
6.1442247800453211,17.991437576073405,0.584387091967844
92.559345032788144,5.08439377917286,4.2666846662431537
10.812201016407673,6.8441832450752029,1.2568870201154621
84.513920208177524,18.226763881247496,2.1533237961498459
90.362661248834087,10.826070078058912,2.8890768171382342
97.97749737807267,14.975200013650545,2.5578604994155669
80.400562147085765,12.019523486193439,2.5863417914880693
78.16827653636156,13.242064575685156,2.4296147620314641
64.605844323559211,6.3379741845390987,3.1927188056705016
78.120639103234765,5.2067552017199272,3.873462127174363
14.32066863290156,6.7886007697889728,1.452417634733421
54.070735558816089,3.5311104996267382,3.9131408902343909
51.908064148851032,17.549130123170745,1.7198462319848395
85.899642268133192,6.0233151983772242,3.7763990739632858
46.817137193758072,11.4490431910805,2.022170776882267
39.123860113934995,15.943501290256794,1.5664949461354141
64.316763852473898,15.784570132826415,2.0185788226944501
27.379868432583759,9.048532042391761,1.7395087358748544
14.837072684441729,9.78701751744115,1.2312576143824108
48.309850128350831,19.896684104232985,1.5582154017326846
42.27204749089362,13.65465080109097,1.7594881362696362
24.024424112358496,16.385449640798711,1.2108694195109113
37.383669201397673,18.099802399775022,1.4371564413585594
37.272852532798495,15.858001806472114,1.5331056495576074
33.422060876842004,4.1109972265945682,2.8513007024070882
38.566943892965966,11.462329307882658,1.8343034053308038
68.888591200138592,2.486936067633625,5.2630966000729762
30.390770982557246,13.231981467997969,1.5155086409911369
94.9369347448187,19.129313849662314,2.2277574588547679
91.718453934279609,10.498275253852171,2.9557614799012777
48.61013240170778,8.9429636109214599,2.3314315550673537
33.50775929546419,1.1989336526541821,5.2865837690725765
54.008044193170313,19.215603185419795,1.6764948139689315
85.007488388588826,2.5085523405380963,5.8212601600473146
65.606146715450095,1.3010423194445153,7.1011151283557838
80.634790966760661,5.2982989243462999,3.9011531829340336
53.73950533050828,1.7778434614084573,5.4979409724960417
63.658845297494452,9.3747979270293662,2.6058440466711268
29.527405804063712,10.563712124513692,1.6718771707103861
73.754423068718793,6.5951140060573863,3.344127917182782
21.038054719446116,1.4937294102102781,3.7528985471720553
69.785014753031319,2.6762071808599206,5.1064751344193686
86.211187764263514,7.9978353708035979,3.2831867328956501
14.078180892852849,1.6803047911174545,2.8945378821821102
61.823594313650062,14.114699649393312,2.0928654317835442
10.414479074763527,4.5369005597338337,1.5150924904656566
72.845847198871255,6.3903955912809511,3.3762805545342678
9.3648286635285025,8.1854526549729023,1.0696176669581001
93.658042447361979,8.6238878448483831,3.2954975132351207
14.603385073742414,0.53238379965861038,5.2373832247564573
95.92914434499896,2.685372234474602,5.9768593818615177
80.287533432424567,17.323908992947121,2.1527872425757035
59.774518442169054,0.52404471898220861,10.680064330141603
78.479786358325143,10.409263438351065,2.7458000344942786
79.716369059325501,10.045289126890557,2.8170368879147287
94.656679218915698,6.9953361397074376,3.6785048936826419
26.084952030079531,8.910876892855768,1.7109400769709331
59.417513640472606,15.721332181768394,1.9440729844459308
10.409870558875721,16.903472271191649,0.78475610306566568
62.000404302388006,5.5767965965973758,3.3343014279990735
17.957839105186093,6.7885635988707316,1.6264401719701047
56.930110535771746,5.2284156340524879,3.2997874100941917
57.67062088935112,9.8573363107457705,2.4187864473846945
47.132530145141509,13.823537974346852,1.8465062077142451
52.740545775799156,4.9509310715367008,3.263840069448237
76.628415610652212,6.9493469700699002,3.3206486403854227
80.125226934694595,18.642500042988434,2.0731587541859833
49.723168341967487,1.4471011520156825,5.8617859057309003
60.359750710738616,9.4850073021715406,2.5226377122141597
93.192387333320085,14.375381811137167,2.5461297092824453
12.853625261611159,3.4338532253707443,1.9347370708563187
12.59325302411094,1.4237933901068962,2.9740309133160459
9.6831921791660722,3.1950047469513496,1.7408987832539848
66.128465219012256,18.417052273848316,1.894890686617547
42.442221778247571,0.68056574551190652,7.8970340772381453
77.657820198042486,4.1722785088213605,4.3142564056102231
67.451909917550665,1.1100285015820688,7.795250228144555
34.030138074495575,2.6572746174629636,3.5786039424315259
89.938288188792043,12.592911089251777,2.6724478558197697
76.490682559994582,5.2119587204121727,3.8309261893132232
27.782959150107395,11.599634983398197,1.5476298180343533
37.055009759433347,12.008809963939459,1.7566024326249592
32.129558040222022,17.063988995250693,1.3721831898731498
16.603553213874967,0.59245716178154151,5.293855007937287
15.630553881676974,17.140704457176152,0.9549328875298112
93.676618874198667,12.572822185325993,2.7296013030937334
44.352499682676573,3.6734979790466729,3.4747146722198314
38.948662454963575,15.572279068638037,1.5815036005882261
73.238885159060416,17.182085064916421,2.0645857716752007
55.746313460037094,5.4581379332060678,3.1958458484170573
93.677858697007764,18.416476777602277,2.2553565149603649
78.249847897029824,9.3619198908238275,2.8910745505205648
48.457586848329491,12.266776859499769,1.9875389978196008
38.259587874601792,19.700665905544049,1.3935728951151733
98.676522947507877,7.5499535334643868,3.6152204050439476
72.058263364360698,16.356607243492199,2.0989170859246067
95.168271340380272,6.7087827976549628,3.7663807773862135
12.729379144487094,16.084663683709074,0.88960582668394284
85.20283423988748,12.214311417821529,2.6411467130908863
64.070314515129553,4.7189360568953278,3.6847360359026022
13.070246155176145,8.5735088288901089,1.2347032284070014
59.237541996952849,6.6938948700894532,2.9748088931603722
68.923540145439432,2.0231136650670956,5.836784329491481
2.2179659029716809,1.0817780169441009,1.4318857162299818
45.977478222332905,7.2563337804400279,2.5171781193638347
82.714551608435798,0.87116588244098825,9.7440730358728729
30.240543509064896,3.7270112728446132,2.8484883202068301
46.396260098056558,14.641074756591941,1.7801434807837941
44.789098579721426,14.307779095829964,1.7692941756434386


==> anc/competitors/data/v1/escape_velocity__s42_holdout.csv <==
x0,x1,y
36.383439700722136,1.6728951590513632,4.6635594270543423
37.848657225186862,14.365969355315389,1.6231466896857329
58.024362571853381,18.342158778912484,1.7786068672349424
74.96209733611299,5.6903684506206087,3.6295323414425025
19.276127780429132,4.9776836841617849,1.9678693009153496
58.875958972889642,10.471626407048184,2.3711658261513087
53.942462123166848,5.5825873662664689,3.1084767145796026
60.646724688095823,12.449947666288249,2.2070893373034579
27.15220229969367,13.120024720655534,1.4385839269632417
2.4518132470066991,10.911097756839542,0.47403397566571365
23.934238108116219,16.730024025231845,1.1960835605740714
89.048113005715592,15.659654775250518,2.3846314568211806
89.66846324466097,6.5384328327611776,3.7032499874519282
7.786059286268733,0.58240779212135663,3.6563289804120274
41.000604588816842,13.249030352265358,1.759150851588912
85.087366094099806,1.2489986234191135,8.2537547499504473
97.947475054176664,11.39941135571064,2.9312672081365205
56.165352012969144,3.5056164240346592,4.0026908194180004
32.394695565076724,2.4749136876930957,3.6179030326918773
60.399947494200184,12.247383346006806,2.2207344243106886
86.483079851492647,3.0112531106299532,5.3591010105349737
17.620993225621156,18.836400110217021,0.96719989049466382
20.203966010614273,2.5062143774259384,2.8392864253120185
51.919996386999294,4.8346273714042489,3.2770707945090374
10.963870374952606,6.5077749677572454,1.2979730720022631
78.644628701516609,0.95560379008641616,9.0718445837630615
44.962225666482546,8.8208130324814231,2.2577174626668639
81.400043955236981,3.7755216575696884,4.6432689171931703
90.805217291242855,2.5795131041526185,5.9331664430235618
68.255068091587631,19.126594849472639,1.8890724870089368
27.381772965088526,15.79214073995084,1.3167710801947443
51.072152249422267,5.9551210080919459,2.9285104939799975
33.491652144400831,4.0282366507658658,2.8834391953396139
68.912910299913307,14.285677655068307,2.196341524038397
72.433756228130662,13.511444083100063,2.3153658286504895
85.354371210138396,18.506412291062141,2.1475919481857368
40.765262766364842,18.567454299358662,1.4817295470793486
77.733528211987533,14.999413084666724,2.2764968682064728
21.919899255831304,8.3833399175427736,1.6170026774438415
44.384842586699286,9.4084742219614981,2.1719896045027571
21.882759997142486,0.85373873831809599,5.0627741575560412
81.667858193265246,7.9546254825581952,3.2041712139999059
80.474529116278916,3.2171381626789248,5.0014319699718266
72.106360466221716,0.6312873666733837,10.687428899362324
33.124344912210972,15.814009703808759,1.4472802931784432
75.009195512916719,7.3383504038910052,3.197113329184746
74.306573335375518,10.922475423794264,2.6082731998143895
81.261896279306157,10.894883585105799,2.7310658972056552
28.770012321950428,18.656025975097254,1.2418251612786084
35.604578831311272,18.015789195981316,1.405808874822136
95.121444887200539,5.3875104847198072,4.2018946068108436
30.97312287836375,17.413430900455932,1.3336759642131164
28.308992815777231,18.349489506784337,1.2420818506033833
13.941025169806164,5.4639477276398205,1.5973279378637508
67.237803867772698,11.696589534080502,2.3976022374061667
5.2087162338361317,1.6508176358982354,1.7762978867536749
95.277226851582142,6.9292804856053962,3.7080918523460968
95.581289742895123,9.3651180155214462,3.1946980447179762
93.022714366643456,5.9699216918526306,3.9473913646403518
20.476131146106717,7.6913842983317711,1.6316300514262034
8.4512858109210516,5.1939957461799935,1.2755885134046649
21.552394372074975,8.8987292938682057,1.5562657688562471
2.1169150808351587,0.56417010927534617,1.9370760968250014
38.581228352936776,5.6542844356369208,2.6121565395953397
75.192934849158618,1.7402361645988977,6.573314675801095
65.954392803314121,18.177365708624002,1.9048307388782191
4.659152637656585,3.5112982669971222,1.1519128106748768
95.330922984756526,5.0502489702262077,4.3447071088899269
8.8591093425387122,13.434065620397902,0.81206594521738529
74.221413759539828,14.712239092026605,2.2460800178482749
35.685610167942635,4.6412177276044044,2.7728769156845425
55.251046374136124,13.410710601601842,2.029758451167142
2.4833431252045397,11.829155476814474,0.45818566257364152
88.240598722209157,14.215732986578038,2.4914351901046516
98.913119318624425,2.5735115694526107,6.1996030960846005
77.160409863886017,7.1704123123689669,3.2803878778997917
53.85398688911463,5.6487931520105406,3.0876715354021789
35.236359933770217,6.633550305917292,2.3047430036932863
22.376549577314147,11.183231038050549,1.4145324387520635
87.004849364915984,8.2179786553838401,3.2537877910895987
24.562890703308668,3.0384600258187477,2.8432364252488278
7.5682950430315614,11.506296390495967,0.81101941093678309
86.451293547696508,16.858330447761958,2.2645320244763623
4.1753080204277779,18.784262063634412,0.47146253887294232
13.880315433067965,6.0627457859964924,1.5130907929152686
95.03186975263236,1.0554780102085968,9.4887726741856468
64.769123980655394,11.160682348711671,2.4090101940875117
60.60529981880417,7.9780386963220282,2.7561778157648722
87.859204009661283,2.535566372819742,5.8864863385011166
63.102687178048967,19.302499302906678,1.8080779677366734
43.506070338893302,10.615918016890241,2.0243991712740526
95.986077915544087,19.689933962671773,2.2079131871366227
51.005765244280425,17.562502332072935,1.7041838149796056
50.638040400593859,12.331692944466088,2.0264089469590543
22.966064817200756,2.9855896071792491,2.7735004326001018
51.142692902471445,10.666433344462179,2.1896877264519108
29.15090501702436,10.784020035363657,1.6441281991006373
23.446191824763709,5.6046810591252765,2.0453173628142123
69.821569411326394,6.4801493020518564,3.2824815761309929
51.776338375796129,15.246506751619814,1.8428097090830227
39.800240263802905,8.8420295642092448,2.1216164085420122
60.938310461448424,16.482267158608664,1.9228115840888029
2.0312953877577065,5.8282204353507607,0.59036221911109743
31.963256389214962,1.1324403774930274,5.3127311161691955
83.367599881636053,9.0242447893926681,3.039437487200181
96.819475963286592,0.56496581738700691,13.090923283579079
61.109870329023259,2.4123283421926525,5.0331221604066441
62.903119375542971,19.472093283004881,1.7973380588456549
81.92451015623179,4.3334699865246433,4.3479949416001613
92.684341009196743,19.260470810720243,2.1936621087441632
61.141930773790371,4.9607030888804848,3.5107342601178342
6.5904612343366678,8.329769294448969,0.88949071358078857
32.432293406235601,10.001093475589432,1.8007983618902927
85.462567886464484,13.680291428249204,2.4994260641797181
26.326646651608076,8.593401461071922,1.7503109976206086
54.242267237135188,18.929812329346806,1.6927614606686812
56.841775330928542,16.052081237952212,1.8817769406344216
73.810706981026172,17.798818729925095,2.0364047085962875
94.289180499287028,6.6250801086419902,3.7725531193832333
60.722147489544206,9.9015851474197074,2.476402295622758
48.08275406117378,11.521053707511463,2.0429068607022143
3.9383997126205692,8.270060345279461,0.6900897173469922
15.550925871338222,11.995815776336819,1.1385791636229601
82.011549614561545,17.261296233219536,2.1797204868194382
67.660520348038474,9.9802078472880567,2.6037415512081967
83.390712939991488,1.958210826339982,6.5257302812414979
95.132610687516404,9.766105702396187,3.1210735075018938
2.673672002463912,10.522300587077982,0.50407912434096191
19.591342143536195,6.203273168894273,1.7771399973247113
87.542188486878615,2.496999567958726,5.9210600567932579
80.349710525381923,11.762794395918945,2.6135866627709294
24.540640765756383,4.5258479903543893,2.3285896750064921
71.679426566955584,15.829786731510026,2.1279417195553174
45.668619534033773,12.293993544069266,1.9273582698695773
50.580553510679742,4.9670597145853153,3.1911123755078066
39.633792371303528,12.65521463911859,1.7696935061168728
71.887887974945983,18.847000170185837,1.9530202440685587
52.272069034806762,5.9181526992506415,2.9719518029861178
76.932645530204852,19.879007751133827,1.9672428792990477
44.907814908076638,4.2034841646650865,3.2685584387839626
21.322456032114669,18.95212644764251,1.0606928494634438
76.280519020758575,5.7667357782910154,3.63698737129118
26.019553193794966,16.2228256378692,1.2664459721594421
53.992623507385872,8.8563551603495387,2.469105818998226
83.047281083660579,10.278570046059954,2.8424730733498227
84.732941201895002,4.6845163031892572,4.2529841428460333
5.3180484601648255,19.729648759475104,0.51917822389123824
95.536553867335257,13.353800000522044,2.674744801107606
13.687369124898806,3.4528905971081745,1.9909877168043624
61.591631691987693,13.419325986542274,2.142375056731606
42.439509521068793,19.853646657880894,1.4620594556629161
44.854523415338299,8.2897244788887434,2.326125140442374
66.210708026330451,19.879904226056908,1.8249752210875034
12.693991140542888,2.5622048053430198,2.2258309387583055
14.494246821100187,12.231745509959591,1.088563098476379
62.141682000440582,17.98835212618404,1.8586422788929
36.209462076250936,0.62020391289003629,7.6408871506214764
97.137001421796057,5.5968987733839555,4.1659938098774925
7.8479538162999685,7.0130840205834266,1.0578490449758482
5.3792246205271645,15.324617856516744,0.59246815623106508
14.505614645521783,9.291765509139962,1.2494501896838659
50.553063380858354,8.7417636327207315,2.4047736755819629
19.107969028031814,5.4904833313068924,1.8655288754980937
73.283258904373639,19.259099550768468,1.9506726643568557
36.859025114212635,16.981124196315324,1.4732915670854563
79.096059506533649,9.126389206553382,2.9439330622959736
96.190838083265575,14.180065541084359,2.6045202309721081
35.095603183095747,12.75726496069273,1.658622557899929
41.479144516237291,1.1571554663546517,5.9871348462494582
65.836251968654409,2.4415569282622638,5.1927704160499299
30.818756976926281,14.369395684843413,1.4644963955336816
11.428046512295701,16.064274364672176,0.84344242699320382
72.965898649604298,12.218468003390909,2.443720825222127
40.270350984348234,19.778392675968476,1.4269120643929576
69.048179308430775,16.985846902071462,2.0161949054429362
56.953492100607271,2.7368035351533244,4.5618223423209932
99.92866537282616,4.1499825336882115,4.9070661111422131
49.687151954211565,5.6373266431847915,2.9688308348071741
24.052191977265856,18.517524078225982,1.139687727745198
45.219325651571033,8.5230445246332422,2.3033750704779163
56.124705544211707,3.5689974049610873,3.9655544885956653
29.959747010245668,2.8005083142165965,3.2707747597506827
74.540886384337767,17.274984776238394,2.0772484315237283
59.745573425758124,12.037827202063443,2.2278134132172949
64.699493700845778,18.659277096700681,1.8621001452997619
11.837541878393614,3.6860330894802185,1.7920542365040537
95.135303885082593,5.415548099195143,4.1913086739775895
45.527562568049539,15.601881301423891,1.7082393240612952
5.7165593602797058,5.3498416487820295,1.0337056619393485
8.6127719415979662,10.181199761804812,0.91975465490579789
83.875727236750819,12.702514855000395,2.5696459734545223
19.657040276804743,13.260952127460358,1.2175076820477695
82.735735912957693,7.5800093371458335,3.3037843895484924
83.229759685712494,17.895105971593761,2.156612822550942
78.757091958209571,7.6767613935143366,3.2029917111912383
60.592571417153074,14.947489705467138,2.0133791191363923
60.81996698556889,17.031410271928582,1.88972141469146
27.632552686872209,12.878651692522135,1.464789791262282
5.1325344425294634,7.3197359647973004,0.83737160190946691
71.354835147925925,2.5318615318775062,5.3087433306639955
2.476379746756086,18.817152299288658,0.3627702562218415
3.1131784094217649,4.8258562164521663,0.80318356981300831
64.362389747960236,3.8164043886948451,4.1066613149832669
95.185127733016515,3.9464543977486568,4.9111251810218599
23.412469561558808,6.1764620124859029,1.9469451900443331
1.7064239951022127,11.890235645124166,0.37883338435210928
86.342741251662545,3.426783844274035,5.0196052054265179
54.304956775209469,15.22498668171424,1.8886056103244091
33.564916468591932,11.393057042376505,1.7164163762299034
23.567576312392749,5.9611822370110774,1.9883428030257835
67.317487780599478,16.346145581073444,2.0293467898777866
81.271934971472504,13.725782497288305,2.4333341075698431
98.732538877015315,18.15734679307511,2.3318679762456487
29.530499241172976,10.660716371717418,1.6643405713846053
94.13765053558501,7.4442954679388622,3.556066521186982
40.657834931798433,10.685641526763723,1.9506161867803677
2.9667564358815874,9.1772347552825426,0.56857142063295973
17.06132631943872,5.5614487311098735,1.751509211739174
32.279285608617585,3.7305146923077102,2.9415591101513612
9.8247346261089774,8.3898232844096086,1.0821413881525814
51.297352316437724,8.7029376241075038,2.4278091255176797
7.9845679580796851,15.612970970514812,0.71512660369010339
6.3184113923324672,9.2505141124329686,0.82645843153738396
61.786208696516091,11.534310994712191,2.3144614155237808
7.1484908000120466,5.2146853330448391,1.1708280749632043
79.218552157659332,6.8912406559982626,3.3905077549682936
1.5565883585381339,1.7271748833634217,0.94933333745662285
4.6963592801656944,8.6132437677014302,0.73840952068899135
46.883276207121867,12.16029767309497,1.9635269804283386
88.65950676390095,9.6028830673776486,3.0385181520198508
14.528917585831577,11.989705474690458,1.1008100166631891
7.156250688436705,18.968884042651563,0.61421707013654037
27.710120263955055,5.8632117251692337,2.1739593380386792
19.452382083257923,8.2051811990996129,1.5397219731548897
72.080788408903871,14.571164376474695,2.2241426356936791
8.8339810657607565,10.3453973434966,0.92406951736402632
62.076371440244358,0.74600944012284298,9.1220195776010264
4.4230104204262073,16.961972154188572,0.51064702763838121
84.755475096588341,2.8170750240039446,5.4851015790274813
38.579537154303821,19.563944892898679,1.404268943175826
18.847971221857861,13.885386116120275,1.1650735010383213
47.228451965696713,13.539893694318708,1.8676445637235979
35.319337085469719,4.4969306850809394,2.802516479782577
40.215942522540388,11.793116270618885,1.8466510426753082
60.664352672746404,9.876517566757741,2.4783626965651067
65.275894195568895,2.6219894090881666,4.9895450519480011
12.865464069531434,4.104447035132007,1.7704570690564978
51.496305017244822,4.6865985098097172,3.3148139602738969
86.051059918675335,15.264797662304863,2.3742835634462209
64.517895440575174,13.634473589852394,2.1753087595192491
62.519982252403331,15.038556763051497,2.0389489078717049
63.536818559657092,3.2045387869704589,4.4527669566289001
10.843401099834775,15.016542315192602,0.84976294508612227
50.266954598343155,7.1642471076735266,2.6488417240839865
83.715886003965096,14.335411808004174,2.4165670653881781
75.573716126557173,18.987934425418889,1.9950166628668398
65.872006211196435,16.810063111706921,1.9795467982723824
68.023664447527437,9.8830062622242725,2.623526628526438
9.2126521478258567,9.1005465757690587,1.0061404244636927
55.748790376836475,13.041504735099377,2.0675397722182605
81.464279269920993,10.454612848177575,2.7914485804496576
76.320179432873914,15.068521713892153,2.2505277235183812
89.503421151468558,4.95059661037347,4.2519783830591127
88.069944119420654,5.1339705755930805,4.1417813935335381
9.8959396502662393,9.883273727784367,1.0006405704942205
69.559730529208409,4.9801617663275692,3.7372936291786214
40.732511215210742,8.0404162270112352,2.2507710846076883
33.66920017881273,9.1295271738774382,1.9204024751542539
27.555749498637695,18.135124879075128,1.232667196513394
97.254014576995075,8.8833266774230086,3.308765221675158
54.330116162573034,17.966705075124239,1.7389460056733417
64.44610425745681,7.8018341521104331,2.8740874464000443
12.545484633920166,7.2597721024932493,1.31456549188373
39.839914850841737,15.112723445340112,1.6236328637616189
31.318927529375586,4.6746717516640732,2.5883790768172266
50.039714287715796,17.12510612764402,1.7093884881196204
20.706921862401781,12.269142675659619,1.2991241733107903
91.785585487203591,12.54100622771711,2.7053349895924121
50.361952290258351,3.8236007569333621,3.6292343202584427
80.192885341608473,5.7720316717400326,3.7273791119441944
98.268206699561574,4.8078765933068492,4.5209516186007423
79.363392857477962,12.481120532464649,2.5216413902280292
39.241486549062436,7.6566179139447934,2.2638843534804631
79.355923242576253,12.358851604337591,2.5339650208870035
52.605285583006491,16.693036908712216,1.7751988770901255
10.440263171184883,14.981589411703968,0.83478911551124968
1.6334906750661715,9.384357082785348,0.41721130465976941
30.537193105783079,15.715541963885828,1.393958602584968
12.576553055747604,17.617084091659187,0.84491651676831381
67.515476542846599,14.125575481165434,2.1862438137741864
21.487505064977494,8.3795866611417509,1.6013331623875415
84.695624445397897,14.108541187313513,2.4501317153170512
70.735274725872614,14.350468586536715,2.2201636158366176
36.971636294765069,10.87140328050911,1.8441299995065992
83.390277717298304,12.48664677097506,2.5842516184022184
27.743773390188942,13.743879809954869,1.4207841055100658
7.3223297158361786,1.090634091572722,2.5911055580409181
38.306094334082289,15.977901685806303,1.5483675630138372
43.519006702216814,14.113723227376434,1.7559764568778611
37.715453220191641,17.041907665063736,1.4876492974710496
40.429110140670431,13.274674679023478,1.7451595890174558
51.36659096229674,18.571792340906764,1.6630812317478239
6.0739499298530601,2.0943894848424969,1.7029695372786355
55.93556069195521,18.512019015316557,1.7382694759892741
14.713964298434577,14.005828067751292,1.0249683466515702
25.928019873651721,4.3188050677170313,2.4502075530939051
14.768812682178273,9.7381133584095085,1.2315027280881206
13.865096096633843,9.8652949082219852,1.1855132322997377
31.94508581121497,14.239305946883329,1.4978130799633145
79.003361330714569,6.2980246542889624,3.5417720513656943
43.665103450593044,3.699117718254858,3.4357232243692968
88.781306375913786,18.346608624954033,2.1997983264250132
45.733036556410681,9.0529771475651462,2.2476014683615144
58.504181139236323,10.95654110583841,2.3107699772673782
2.03593927934307,16.64513181184655,0.34973475396212944
82.011892888238634,5.5225042916710567,3.8536333065501971
70.188534031331301,15.125988148969292,2.1541265225567234
19.798488966748057,13.047965655695529,1.2318125387233354
74.142415082812974,2.1151325350974663,5.9205843302999037
64.294022570153004,13.784782314156319,2.159659793418709
18.141394212895054,13.392067357316707,1.1638888771747089
14.060478063758833,17.241668603593276,0.90304708875926343
58.061069176323954,18.082062577027322,1.7919196443112422
4.3032353321519778,12.049692947870438,0.597598582145494
30.754960399186015,13.666507260903625,1.5001297291265629
89.927966607343691,4.6382784016617133,4.4032057614497244
65.347104564327665,3.7669993057779658,4.1650038252238666
48.185169951086465,11.881783512704946,2.0137978828463243
30.893467642675745,5.5139734842370967,2.3670149045236655
79.171152148098471,12.465428684647751,2.5201702083330129
81.073748989821937,4.3622450927982364,4.3110702179036879
46.015461297673092,12.723087985074601,1.901759633167903
9.8476933624749066,19.670875012106695,0.70754720395069803
41.414069020255987,16.63962864703878,1.5776190311113882
76.299520207993709,18.032521933317334,2.0569923140151456
13.29701137265408,11.132920203246504,1.0928799840584278
72.785933643280188,9.7167650799641549,2.7369248770254737
97.765319618568853,15.265233167817836,2.5307001514149117
42.647766554988678,7.3066399093860657,2.4159575201229342
91.550654881450285,11.617424290766541,2.8072158167322336
76.934668664555261,18.265568564272314,2.052317017246192
34.936700161523682,4.1492112787741533,2.9017377950306074
57.310278393251615,19.451067393263653,1.7165028931667361
20.346467238826609,11.037022519779477,1.3577460324680786
32.553224647867907,8.7105816481329317,1.9331850576868568
83.659419921921071,5.6343459653606933,3.8533252583157163
79.00772948995693,9.1557535851889789,2.9375667430931904
85.750311630992329,13.33931980282248,2.5354264180945671
82.295904642586436,18.2056472173456,2.1261115675993447
68.205960349887292,8.3698571262912971,2.8546452245667782
56.0252454535174,2.6711181435522935,4.5797875832964206
13.26125228788003,14.345827339277635,0.96145612153088389
94.629582520415511,2.519450601468213,6.1285895770895964
53.019947657402,5.9205306404211893,2.9925356358770738
37.731176698460992,18.300775712579252,1.4358710041461844
47.081504158781279,15.158645663146075,1.7623613667185316
96.607766281584318,6.7811412909549134,3.7744582302857954
79.465790473006848,14.347176600576677,2.3534603280238486
17.998026437843009,18.699375010642882,0.98106751815983828
60.757249107773433,18.629252249729429,1.8059317751883912
84.721788772414016,1.6712292005889489,7.1199927383895991
10.107136121929688,10.71978725144683,0.97100390001443826
91.506417923647874,3.7459953646278485,4.9424485793290627
69.340207609284434,16.441674683348239,2.0536174375570462
95.787415704247906,8.8092878848623286,3.2974925784729847
59.325526814761915,18.671177328949916,1.7825222103726668
16.315567550842047,4.4562241963715188,1.9134520195912408
2.98174110381933,8.6994168402609908,0.5854501149661957
53.556133746758611,18.354476516049903,1.7081799006855114
10.133394643661441,8.2434850927401992,1.1087204290071815
64.853082521599191,12.566506749164429,2.2717368731541625
75.942771678024627,0.95433164670996673,8.9205895828747259
65.525473695185596,12.565265131338998,2.2835959085229192
39.601056005632294,3.9049754851459535,3.1845218100700117
77.467867533491088,7.3109508363128617,3.2551714582582929
46.072906844350449,0.87716226039162004,7.2474101161771944
77.502533794402495,8.3694861710776216,3.0430462461264072
15.827907931428296,13.235858508179005,1.0935425840926849
28.847414529095406,9.6818159008472424,1.726136108361807
13.324806835168708,6.0333436734574457,1.4861116157927421
84.254205779222247,2.3892166235982586,5.9383806257374339
94.422553922319878,0.60237651100961553,12.519986400434474
60.48648314704343,13.949662152233261,2.0823192899529586
42.180434754718092,6.3788450698332424,2.5714879811307423
76.069882487884158,8.3479688854271785,3.0186722460949174
71.123941933976269,3.9340490051743124,4.2519488030560293
35.590561919419272,2.1923815666880926,4.0291121071476121
89.607328374925771,4.2913921834876945,4.5695418761957169
41.35452770010339,7.1028670789263719,2.4129298101077223
4.1952300591478799,5.4736300869592718,0.87546778317160312
28.718880807515372,5.5647529876211657,2.2717514291182885
39.062915859874515,13.413851519876177,1.7064972065887432
44.404823195513373,6.3482557314947181,2.6447697313381311
41.963065610131444,5.6700664114027717,2.720442376107985
73.024794355957098,16.525638208411351,2.1021129661021494
74.856665560883897,2.3875814034915832,5.5993310504433342
86.106575535204058,14.299124605602492,2.4539371389543834
50.290076498465908,9.4363810058047015,2.3085453702916143
85.227433885060279,17.678350222193171,2.1956789562320482
79.701451286987222,10.400883054767982,2.7682034663240516


==> anc/competitors/data/v1/fick_co__s42.csv <==
x0,x1,x2,y
266.09340728339453,17.811564348654951,14.062192125515605,70.970122849151196
215.83176596280785,21.510651373093324,11.744342441214883,22.099625095649621
278.78968798670735,20.687764212589094,14.895107014147325,48.128117793972351
254.60520435890459,16.663530465976663,13.266068014156462,74.939814043419091
164.12660218314744,21.982207947025437,10.693144879606447,14.538549497241101
296.34335274551336,21.275200145846473,10.790452638005437,28.264233594933259
264.17095529855294,17.703450627184235,13.812024848113358,67.885389648013998
267.90964579154308,21.021379477965631,10.951191650431429,26.604235231741825
169.21704490133189,16.638517191228296,12.790109858701239,43.97066897547343
217.55789068433506,21.994628382845434,15.454759617607909,33.26640006000693
205.61970363488717,19.994108416639222,10.022041826033368,20.619567846507405
289.01474832729025,19.900750093352784,10.091188910436562,29.46255626914505
246.57976801209969,16.542644361904795,15.461965200617787,228.17111391177517
273.41424199062448,21.382200393379751,13.21551358773791,33.47921237799153
216.51212982409967,16.173997019226817,10.698004865351823,39.538429519276882
184.08580826771652,17.444968348246881,14.935162098647515,73.346621197194665
233.1877180523752,16.858131250999811,14.842091650702308,115.6662389062021
159.57258841562629,20.660607644153309,12.949102272112563,20.692793523062484
274.14467579888731,17.189225363277387,13.419856164234162,72.729589839189302
244.74965986830972,21.463829362785312,11.502529553254821,24.570052558215853
263.71316101280604,19.93761423596494,10.277858330046028,27.300188905520752
203.17889521948024,16.216976262968178,13.270121848899754,68.947720745719394
295.6047036592355,16.032579004772202,11.621153562615197,67.008885797851534
283.96816819832964,16.309947502086395,13.649915756631936,106.75367641141233
266.75752456106432,19.635551065886368,14.599348472634308,52.967989198545965
179.19580617779513,20.808890865156492,10.099882991529002,16.733184650941496
220.00815055905514,17.431316923764332,13.276425760771501,52.951603767300597
156.57056486808432,21.096453057538437,11.272042968277688,15.936892235314424
173.14342381013216,16.343391640919563,14.806386738470907,112.64988389711144
252.45734298636819,20.805783121850055,11.395154786090057,26.826831745871925
261.71432338617257,21.566772581033682,13.359235732794801,31.887072604776609
295.12645986513149,20.632650394626282,13.044474620492863,38.892939311073803
198.87380372072278,20.188724703871824,12.178915750325869,24.828782418422232
205.56895590523033,21.027881311932298,13.726914199798868,28.156400754579021
220.43337169137118,16.2409077972824,13.991732990934887,98.006331508460207
178.42070386264285,17.210692664314333,13.118157874256628,43.596624834098748
169.48822580032075,16.749542075833858,14.171322304516147,65.738471051168943
221.35573893389005,19.027185941157917,15.408793917961157,61.175167730534547
184.03640235763262,20.471128769973067,12.305998133454429,22.539308989684471
250.47209920237657,19.780071067458394,12.83020678537042,36.039854741900989
215.57278783084962,21.10678659857161,10.068584328676673,19.529700811770091
274.90172940867564,16.931277954646546,14.378157059707082,107.67282111613193
255.03976530033736,20.40772655161097,12.861265368752967,33.795942113856931
196.85499620730616,17.158248945213426,12.243787866983109,40.056273327571667
274.83897020928015,17.624552507906802,10.517395796991677,38.670734498816415
270.71465362452028,20.259428183687824,14.893110319214685,50.447003040342423
208.12175685452615,21.88122870939209,12.172539820223061,21.436649091383067
193.24921558953662,19.669261635862419,13.754198790150712,32.67069524538325
252.37432559624631,16.327001889947773,10.821557860024829,45.84086664482512
170.96287254139648,19.697853819565196,15.288522962475678,38.772974422301466
179.98623037126626,16.254103309481003,10.98142969002007,34.13566690472824
151.10434046265084,21.304874268200905,11.097480960947196,14.803421002232875
268.03865662532075,20.257469710603722,14.724405733067425,48.443079225819851
249.72762848880484,17.03876707853502,15.019205092780622,123.6543519091444
255.77480679395026,16.55032603494519,11.166810741378157,47.510742116695631
267.10935465329521,17.101199373281915,12.583904884961553,59.130383317695298
218.837366330751,21.880163077325154,14.034221975095564,27.8917931551339
235.31117939293406,18.751363854750938,14.831011535959409,60.022967391224178
170.96954971914863,20.704485690048447,12.084789822705179,19.834754305762328
167.17951103039601,19.818450052646661,12.84360717767186,23.968928623499639
250.26044426857075,19.434478899751824,14.079440257858542,46.733639288939059
220.66443092146989,16.8707815279903,14.021247871590376,77.438787369950006
234.78541597217833,21.676146721348569,14.306280715143467,31.85748774462105
264.7498286124038,17.808055795088308,13.134636002528396,56.650127821576341
245.20774800008863,19.468103294845253,10.575383032426263,27.573986447807975
233.03691009869937,20.198655667534396,14.97185309982922,44.584984238464173
233.88107411181204,19.895398931471853,14.760648966265656,45.548678260212043
195.59251470939182,21.643566458173112,14.389535897000831,26.963287934891646
154.6226751851909,16.890633939520349,10.549243624384012,24.383087540932511
215.50760838485434,19.050116430681651,11.124185518947861,27.190195168848909
182.18770092292937,18.424206344444595,14.089802008092086,42.03292696874793
211.27929655869542,18.84501237689571,10.127270520200705,24.235553200791127
278.01046099022494,16.715305157186467,15.385735485390038,209.09807653373667
185.0909228798011,16.804567659236593,12.074295741956243,39.12902389472324
158.74541125335989,17.668453274687543,13.95621893529953,42.762766770680251
192.20758380329949,17.828227622564988,14.881640986684239,65.230589680539879
194.03906366500254,18.5674192820881,12.170464384825452,30.333036074403896
249.28747720903425,19.665925282219771,11.755228687298164,31.512708674615098
233.55482285119174,19.807774704509576,13.348076208940357,36.155684822037692
267.58473136596206,18.47086537951342,13.195441555614279,50.72288792300035
249.64703104910814,18.452698656572181,12.250269876936384,40.249882734448306
210.95802921601057,17.30577116018177,13.309761157272396,52.792167452638608
272.10305769990521,19.529837490454049,15.144597532615721,62.04975333528531
175.04593798615559,17.902245467903427,12.572021411446281,32.840258895702753
153.40681097007908,16.216359005664181,11.082081994128473,29.87895094584967
163.50717911634626,18.510400264941161,12.074632905856522,25.406011434757939
258.35390258946757,18.844796050541021,12.167588404262153,38.691907796733751
219.28158453770811,17.353557209225265,10.72109781164421,33.061881180559205
174.19076685504027,19.434747598732695,10.895793253050051,20.399543059170046
225.15671626550454,19.394631402591525,13.765091403665224,39.995579800205299
172.84681540697525,20.212013086662228,11.867127648148966,20.71290453063067
254.44805626166041,19.88769089320726,15.251941155206943,54.88822103054671
216.92344133610459,19.91459833912619,11.339782099472341,25.297736449785589
207.15318391447238,17.897284910944258,10.544084778076522,28.171840854504662
195.22681337218148,20.724593331915724,14.144275096501419,29.668293597336902
244.54238896783326,19.294866301598077,14.845698285548284,54.963621981835374
204.27189158300857,18.588509171079341,11.529623462793182,28.938263066537758
163.14748789741515,19.756074885646342,11.11148455905013,18.872784219220957
167.7008853180773,18.163944006701527,11.021713741790979,23.480184633920878
294.28464968242719,19.07643546764055,12.871067657515818,47.424207345496875
286.28710360614105,20.42023413089332,12.57629152685724,36.497858036191232
254.95607007161243,21.318417320342245,11.426919119199939,25.775273359719073
189.88049421892794,21.52634318377115,10.248452143441845,16.836524979707871
295.37645660215856,19.021797551098594,12.648202371794543,46.34377432085536
266.81263559486922,19.121650688443413,15.276327911995846,69.38627811144616
257.53352837384932,20.799222464583018,13.588855604139647,35.717118609692129
217.4042253215683,17.886704150465206,12.725286061457401,42.121025960786014
190.83623427677384,21.024294174070413,10.608806407162888,18.322352111353425
164.45864432302488,18.964849879104541,11.38839959802273,21.706556266022574
285.39035948157624,16.695140346011609,11.621256722659986,56.246926549146536
218.36644347504165,16.432354882437661,14.206419539339789,98.100982201548319
180.35450471928453,21.051959266236778,14.821909384955406,28.949126918096187
195.89349362259787,16.333407501441268,14.959030194615412,142.53254375613685
236.88293534128439,17.683668616801935,15.415127345379148,104.42081804961643
176.51591744088475,18.004780243009275,15.403016757074928,67.84472085766636
278.49214261385634,17.037966671149562,15.241495230223897,155.02174778261895
263.7779294752815,17.883360218811937,10.395021772765864,35.225161279209971
257.91944339264052,20.456155400350514,10.757864447602929,26.594319004171592
214.81395596626555,16.088097061360425,11.67456589561818,48.671675331908347
244.09632610536647,20.96304054712412,13.040940397354538,30.812072744683256
237.61469533691033,21.139288141447349,10.533378387880136,22.403989931838758
247.47699023322298,18.233569439149289,14.651883267911783,69.095107276726424
162.66664817098336,16.921677394363808,13.392158984925199,46.08749106846463
212.37111032559145,19.605042447670485,12.983004212662127,32.070353989027282
156.24212607928388,16.718035335189366,10.909212278520101,26.89738085581693
224.09862288667784,18.189516166469517,11.392905109201084,32.972112277488982
199.47918184991778,21.750575085405835,10.881716137402419,18.353277267119346
171.67862832990704,21.972786835501822,14.685632367871392,23.55907632979433
165.51044515838274,20.632629348127516,13.213253230336701,22.307865584750129
238.14668582665681,17.865769059524599,14.043211851357984,62.30035885869119
175.58894528053293,20.125990294996555,11.628180746005143,20.662847792508273
288.76801775651961,20.232438192904077,12.041889503985525,35.256248234896631
237.15917095505924,18.327050170981899,12.226702304345936,38.876335602454866
202.03047068022556,19.845331807516956,14.180082344592192,35.661354720984257
238.6373237222125,16.064365869854058,14.247941432210125,131.3775122029005
153.42058065445462,17.254345951613448,11.137474401327175,25.081543627849182
293.78388198621678,19.150529817803566,15.178463712059544,73.962485559184088
222.34551554143502,16.982507825549774,10.663604355940276,35.187357523468506
267.41028408754295,16.995441207259201,14.928671453329967,129.38561907012453
162.40949998836578,21.017825743301429,10.552176051073952,15.518339019982907
222.99874962572403,21.934798016101631,11.454968961332211,21.278853735141439
223.60604915317813,19.335816568170692,14.655631948373763,47.777185585230242
290.67396824624745,21.03441838529028,10.987206397903481,28.930808726954062
235.75920785641131,21.941929985957636,12.274623622204833,24.387269730106155
221.02341015854307,16.849575331412648,12.474226149692694,50.51560480749071
190.04634946378405,18.689473679526106,11.348924351627653,25.889935613060306
199.73534960138284,18.355436295051518,13.906348607347926,44.893552031669827
228.10086037073069,16.480295701877111,14.682340571712121,126.86682584219938
215.83671904575701,20.531981036768467,14.810163269205646,37.721704502604517
153.24181198204957,18.602674163935557,11.866271801551086,22.748316347274553
273.94378862915369,18.815961605142409,12.919677168582979,46.460409360611507
284.42411577596499,16.90403784287944,11.366235221261084,51.360464648132492
171.0373633497916,17.085559913385207,11.3463807585258,29.801711836260235
233.10542153085743,21.44262173293729,10.886897345685583,22.083318300009996
166.28636117031652,16.267894533845674,15.170104559441331,151.47374729901588
250.83601395597174,17.397113709662236,14.883938557330691,99.808409184399238
192.18506757585124,17.75235598188717,14.275472923302306,55.275102537982114
248.91339520378529,18.941185254409518,12.847138367082509,40.845336408785741
259.04919214303237,19.518671038088776,12.698343535315296,37.981928585935243
265.29712378764856,18.959739855104001,12.913601164003738,43.878769135441452
166.1611418933845,16.504692007341291,12.951124074673992,46.7589603018126
287.40177677064116,17.462004724334282,12.390096965837298,56.66541870544787
184.53209863423211,21.061530308575247,10.724651580906372,17.851820021869109
155.61188342642697,19.825532202870754,10.691151190776948,17.035843284881459
233.22787040872251,19.894894300805646,15.237373437151259,50.075539592049644
205.63834257936583,20.02121953210813,12.651169177724928,27.901891125759565
274.46846146986195,20.577418114237176,15.24263038697854,51.44880649466851
271.23772080964528,16.348650890328685,10.899672827405604,49.777723029433709
197.57083392340729,18.199650309595675,13.049291036219635,38.36059261821174
292.93490926046172,19.237164611570073,11.142444893433465,36.188394343553
193.63767572101779,18.030738899783955,11.392515333696309,29.170104590969895
227.25856938475718,21.066873239723119,10.165300183186483,20.846401542802287
188.39476358514042,18.895435051523762,10.654243209071161,22.860135668079977
290.40653550734453,20.611765536756273,15.042666241960577,52.146050938385741
174.69117263730271,21.112093101287016,11.768431453152825,18.696222018290474
156.73659290884936,19.028748897420989,13.344710665530254,27.574866057280651
215.26455900045568,21.4573134632281,12.557577725941002,24.18774729440165
298.85633460837556,19.522743643221883,12.202481848849031,40.825908007567293
283.75158993823709,21.10164579300233,12.925373502403374,34.70427351893521
262.29120291854235,18.043544773549144,11.029814195384379,37.396817570254363
283.61887363177874,18.99290175118891,15.437321441857671,79.767252869370282
284.01699595467949,19.188466246027467,14.500693277871246,60.586764308764742
227.82875405796736,16.629878295376422,14.078880480023333,89.309662551174355
197.38935777461896,18.391315040209243,12.578176133576738,33.955727008244622
265.80186481664822,21.504026035310055,10.840824171694848,24.927021753532845
249.24918947516414,19.784993442188455,15.063662220504623,52.792142252258905
206.04865933105651,17.065039494621804,11.877628870599501,39.720907841162386
164.17000020922728,18.033133813657628,10.275586793333137,21.162617484509969
262.01844170235393,17.149618057976198,11.883220222458458,49.752876612405579
189.3690773884297,16.148938790791433,14.369513667727364,106.42149249997489
290.52197258006686,21.564762751024162,13.424898097435145,35.691253472128722
186.14558625085272,18.689243969541231,14.129612216096728,40.82469732566274
168.4136898617229,17.845210434524716,14.364994611243077,48.391737298326127
274.66690081873594,19.590863149346418,11.165750360942985,32.600976119488315
172.9926474936741,16.043886737758093,15.080808238512491,179.62465949471667
176.89024622366085,17.668132639604885,12.40894281606205,33.634504963446886
239.90741872812652,20.218200794193358,13.514575070952905,35.787710804975866
281.18430612561968,19.802618638415577,10.01269824922708,28.721817435425287
179.46519985718598,21.890835685255212,15.463526741261479,27.922292427672193
196.54855093501422,19.722146257948264,11.544930122802853,24.03612032342583
266.61072573617662,18.865035241766396,10.341347085970854,31.278798668261818
295.7739639091451,20.568595379104046,12.520441228450826,36.750534143924035
225.11117793035135,21.419967231784319,10.70966531450123,21.01819161298264
171.58462538268762,20.324175680310109,10.837796905866666,18.08747357262828
152.09044315623024,21.779267341296276,13.477555471666156,18.320371213149148
184.44840449982829,20.692031024429063,12.161100653636282,21.621135853050863
169.77333266797817,21.200808629571558,15.070188475852472,27.692684983098601
251.64880104192861,16.684624427101824,11.755360720344385,51.052006143827889
168.27487569427967,20.394481017962725,13.993990706111456,26.29093514643694
225.94948974309494,18.640532197164212,12.536046865851992,37.013683788232612
254.13936534643295,19.318622814467652,13.629732156211034,44.672921420555994
237.16749138313537,19.92461445689414,13.298324461937947,35.791897360915804
179.96634774900863,21.818890700233418,12.60031185017449,19.522135751744234
270.61867892733937,21.90746848858975,15.225336020434405,40.49884976345669
257.31106944237024,17.729369472927431,11.884925035152257,44.026608890189365
260.84760058733127,20.402520984627497,10.974795256870999,27.668136316201977
169.658662733597,20.499901227611613,13.729517334839056,25.058942804514981
168.56307054755169,18.078957167878293,14.653041587193499,49.202342141150545
289.13438265097614,16.743218649185327,10.22139556966958,44.33336800550633
209.63672907374109,16.245681761714319,12.472979786324743,55.566734515809081
195.14230376714096,20.664058765175071,14.908682293280295,33.906088458344847
223.28760680273001,18.938198450901435,14.122902404075772,46.370483690182567
249.42963191453737,21.913241016969558,15.454942440736955,38.62157021238869
293.34348855704548,18.789840737161917,12.92277596378484,49.998338161894409
192.96693403230825,21.867501874443043,13.629976453406332,23.425352174272614
288.72126439680403,18.469456013164361,11.663641546258605,42.42273511873595
153.72892370793843,20.762092903359836,15.211445798162957,27.69567598055502
233.27970634902368,16.508915633870991,12.014845187060949,51.908333238213721
245.09626675216276,19.332770260826585,14.061808919776457,46.49934820112577
165.88461056261301,20.812358721914343,12.21727112265495,19.29993250759965
171.05093955958688,21.548210003319333,13.090004115346495,20.223075889274945
212.86714789744559,20.93549854370459,13.958803942618504,30.511174713639871
294.93478682147725,16.221824363207045,12.799137834632448,86.170551804609772
239.40638298515591,18.236214047840406,14.988974798002296,73.72612997243472
289.95348324003169,16.292190833883108,12.306155433602957,72.742325173442467
270.65413734194561,16.655693746687348,13.558894889788288,87.398035793955856
220.10724023329374,20.051833772004905,11.882993383150298,26.94473508548452
267.7145173878281,20.279549177870187,12.244861675270572,33.319841910616852
152.67551759654816,20.642324096509757,12.420275595284538,18.56903636287198
166.37159951486024,21.192739288333975,10.691938600717569,15.843706062439814
274.41429223241045,20.43658881085906,10.504480234824538,27.629006482526055
269.52256324877425,20.805229552639794,13.671194577307169,37.779820842020435
184.89611129496507,16.293782258939675,13.605347560886788,68.77463359213337
229.61543858985803,17.40721090264779,13.646003428155524,61.048330927517981
240.90237310500163,19.731386640251475,10.108715449384805,25.034875278046847
280.16084306640164,21.148751827748939,11.796007634694789,29.954934860130585
240.46607360080884,16.027000749637956,11.087954159925584,48.686739279131295
211.88573539105204,19.0877760526981,14.279832823992068,44.069932882314241
206.1276065110774,20.063724396186384,14.733467207678716,38.671230903360545
213.88231295602648,16.177643734771678,11.35674207474381,44.365624532318314
247.78965383699614,18.408133345320326,13.673170373663925,52.331909525010182
280.12359476284871,21.37380928830218,10.71149541902051,26.272308074693818
218.08453231144495,20.02967685313515,11.513338890809424,25.607782743733228
187.17593444270372,17.425950180163582,10.762599729283806,28.090363222302152
185.49935444963717,21.116686777791475,11.55936421629576,19.409134018032624
261.90214203651698,18.088188540457086,13.711051010421029,59.834113102303995
272.48531451358656,21.120068026864356,15.006798006018888,44.572759518955735
165.79171197811874,17.793661906713432,11.113873243583022,24.819903793246997
159.98382854327673,19.541921505298895,12.981434692228955,24.385969075427997
239.16504956346779,18.381640406487005,13.857651056838877,52.865962114183553
171.92598662890475,17.648950304530402,15.241073576670612,71.401490217366288
273.6996285684512,21.319345373031215,13.355332655879456,34.367050667686129
196.55020108861117,17.125562091636947,11.403088120650594,34.347067734190638
171.5807899456714,16.50886954741458,13.44012986302665,55.912461659286599
288.14557087311755,18.051561631273962,11.76270138922909,45.818409025325188
174.82975841029173,20.305834885849407,15.368706148804392,35.411221323536189
192.70801235069032,20.844589635857691,12.198218743400002,22.287733749519273
173.04200927880879,21.992460220400588,13.769852464185579,21.04466300827934
167.32350954980325,17.778172342066988,10.127751702907172,21.871151593068358
153.17220245046602,18.447651706787692,12.200337953741155,24.518090255315052
158.30931137463901,16.82092766817776,14.813091873273814,78.845746139420982
176.1962206403779,19.449231577738203,13.356250944382852,28.917902623194156
158.00728989407631,21.985480223577504,12.441685875177869,16.556024168791105
238.67157241664569,20.20528606072395,15.147656246896492,47.19039969357236
252.10717901992598,19.571277042480229,14.696914068809761,51.721051629047125
209.04456852480422,18.354214557530764,11.772186206026161,31.75990095469859
197.69866454280742,21.491792561713329,12.995016211227368,23.267490679744718
225.6789355533345,18.981499576782095,12.694033408508545,35.893463203365876
281.25074133519126,16.806201479878368,13.477113750631743,84.482826590706424
277.66974402333091,18.1922707791948,11.837611968273155,43.695460651027339
156.5212593019188,16.403000013086601,11.343127504212385,30.933834603027105
177.22476143947861,17.211874226132689,15.019695093905447,80.844105681919899
185.5117306656594,16.106012685999474,15.081309747241786,181.03952243034158
187.40813637483177,18.719679499000982,14.638275871690885,45.917569906788557
235.68489776141593,19.807241589710785,15.380124369205088,53.236651758340912
212.43936385547883,18.059754774273447,14.097453391788287,53.615145176623749
157.38811798913909,18.522290629031662,14.205669757090998,36.460954681521663
206.04212076893575,21.755255637067457,14.194245505794523,27.250607682263155
228.56294230764559,20.511778729449492,12.643341970182686,29.048075151454029
165.25078543555739,19.245139821669706,12.510487069828494,24.537387676057811
275.01878306828394,17.707245250670951,11.321244518819517,43.065886556600866
157.79427996976563,21.381980792637972,13.546505568976098,20.138444123114869
288.7262803527093,17.410582701283957,11.59126074856284,49.615106828330887
164.86697123698133,17.952056383100061,11.417946253362949,25.231740506892017
276.5362427396629,21.454388886537693,13.222787557528301,33.594464999793892
285.39797158914257,19.177252331710434,12.254903135237738,41.228485227900372
296.93560208798891,20.453907696507862,11.203711348370478,32.100464780704868
270.30388204103906,19.544468764982597,14.488308092140571,53.460303089835058
266.92163111569937,19.920635254056972,14.733134556119069,51.454765340427635
246.37249139933215,17.796299749088952,10.922347358227796,35.841460253184422
266.84945318671936,17.448232369759978,10.041288680399999,36.026931535883911
170.18283126197207,17.934954083011991,11.848714826911555,27.961902925750458
230.4102053921456,16.932649384500536,14.386309596244139,90.486826013867827
227.13343052856217,21.245886191744844,14.615456264288785,34.25621460654029
278.6358216183836,17.699481599500686,10.76080988563827,40.156939700967754
219.41990483902737,19.368936366486309,14.258847456506782,42.938568918149493
207.76342441505301,20.751846550848242,10.636372920201861,20.539169197733045
245.93449068556652,20.702944656254282,12.145344245860912,28.738721007220011
189.96949762512691,18.630317551505158,15.492352332565538,60.539070502929711
170.96526164309353,18.857543851520354,11.059249527770003,21.923417422500286
221.68159110356186,21.968210493610151,10.846799704176945,19.932866009606293
212.53340528923275,20.047584861874142,12.325401829007365,27.522451149455858
184.88549107933105,20.887830658707294,13.408176892834238,24.718455809130685
205.12677151726922,21.415323815315389,15.130954303272894,32.64078777102344
204.95886747393712,20.725539017376036,15.394516300431688,38.446444210880436
199.12433466188182,17.111076069721406,10.383023501252671,29.596132407627923
206.91961195903934,19.373024402425433,10.758986345413479,24.021209401391459
252.86150181839182,16.611364943887271,14.349058856427966,111.77156938227105
194.53147118569279,19.917532759383992,11.488476837489733,23.078678441366399
292.32868900730102,21.732096569126867,14.866669827284984,42.579827882465167
287.45220293072668,19.076392385800666,13.648992914759978,52.963155644706681
222.13656424501178,18.597834957206604,10.615146413093724,27.827286886801357
199.25418075070331,16.21505650850898,14.578911067082039,121.78268245940697
230.31521847450045,21.758647133975323,10.969960090044417,21.347844972856315
277.2840733160437,16.618016104780953,12.329224670738096,64.653196029786912
247.88810108401532,16.246474559829082,13.037017107076315,77.236761893011078
270.65877419206163,17.476399669029632,12.75421381994153,57.316417193602902
229.90834140986101,16.393182603510294,13.773896035883327,87.775176741411087
244.93764439014311,18.730707054470574,13.589777041780904,47.64461756638363
193.22334212736925,19.096526807542674,15.456231030404302,53.079022682948498
260.23397434654362,17.875419694171505,15.496820500733033,109.40639981061828
180.36068896885774,16.305762895449316,12.840526714496026,52.048599157602098
254.21971932277472,16.669602209495359,10.523594978284752,41.363394112489502
279.10786024888409,18.30702626793957,14.003138144327952,64.850166229383788
169.8154255952316,16.363170704959217,15.37165243019124,171.26807434282523
242.15696108128799,20.18913835365948,11.750795131959611,28.697216351494468
164.26436223449019,17.242123249148872,12.536648872106657,34.909203423979562
258.85734424071404,17.812429412701832,12.336273086485008,47.269896770741823
162.67398282352804,18.364754663068585,10.282805350063111,20.128062738744607
290.39097340509392,18.499657798414887,13.697454371728947,60.470360708041952
170.61118950567032,16.009964246048803,11.943357322876572,41.954187539862339
293.83203688636206,16.672422225992186,14.331051310473264,125.49572344082847
270.13262641276447,21.17658738244527,14.576660414050924,40.929638722727155
239.05230066995313,16.00739837507145,14.51676932628815,160.3700805811315
267.39361569443201,19.049004134877251,12.29166298921934,39.570832658974467
269.2672258474629,18.93701203904325,11.768501252324947,37.562505499239357
291.90405942259952,17.998564966063828,14.118514288168802,75.232022376821362
188.00750307587808,18.587962120878696,14.407641886134977,44.974426005285245
238.51138430374638,20.683486825159505,12.701915955152515,29.882762201613765
164.2573796346602,21.047222237289738,14.911670607449667,26.771411854119091
242.42485500361818,17.562091260491499,10.791497828432071,35.805554924582026
175.69369561391832,17.93494264580638,14.83487828812428,56.674209094576163
234.74259172086627,17.454897118169995,10.528523781345347,33.891126034578221
235.86457710507744,18.879180403306393,10.844390371300376,29.355412669842973
219.89777294718408,20.099550145952875,12.936120073006782,30.697273611655014
228.39476632696841,17.369517252780522,10.371351641030783,32.636376301741059
264.58850850098815,17.984414452329201,10.290439057700606,34.389050514212158
269.88670747680999,21.582307705534902,10.00285309291138,23.307376427089132
223.82298233631437,16.291415739081749,12.399741628318447,57.513290158927084
239.93901622839184,18.764617631437396,14.260431347107264,53.270224871277911
289.68543535351529,20.269348249580666,10.191610926539536,28.745086924541681
167.96003827516842,16.902724069344846,13.587416835562205,50.661982866526785
167.56553488501658,16.284244120032891,14.527200245789025,95.367871765369244
163.15635178661526,16.829232229831184,10.924004667178291,27.629138768247248
248.67949275607918,21.512939161184097,10.807750541517724,23.229809542938188
212.79124511855693,16.055558690926741,14.734405354912948,161.06476009862286
266.14821242127647,17.129931848868111,14.527185354725521,102.25667886605007
250.68471199628888,16.187701077409866,12.964179714453028,77.767349358076984
200.04566374923573,16.663776805373221,14.505599336116891,92.691943363753097
284.75498210423035,19.720895719769779,10.510158425834721,30.91554704222553
264.37982206059786,17.449833452434515,12.169648348663149,50.070180659341823
190.58024113652635,19.415272302584061,14.05788655858505,35.573365488942386
204.62880266580811,19.541172296596756,11.415985776281799,25.184505260794442
197.16599703063943,21.096611998538673,14.13780902938454,28.333320817474682
173.64174729374994,16.028448357471245,12.772982324149476,53.338522201250463
172.16750588132874,21.120216756054202,14.126462933715281,24.617324294630485
290.4191195063616,19.714714518561845,12.555738008215313,40.567128427734396
215.685605579813,16.976460916629744,12.023473871219997,43.546571715688771
207.49797341661147,20.637624328811704,11.205540690632478,21.999165971843205
259.45285630160669,21.132949250743515,11.146086377892583,25.979415118127196
232.948959787935,17.525580902524943,14.133199458142677,68.668268473669144
290.42099802576934,21.512762085416085,10.654006914186782,26.745330698241649
267.04522408640884,18.726744581791948,10.472902925610198,32.354052235349606
221.90543461868106,19.62054672599993,10.969602507621715,25.651007452719593
206.45392102212392,21.907897201705861,10.964405812996571,18.86545286955937
297.99473173864828,18.169216471835195,14.527091925437949,81.818929567749606
257.66403540054654,20.878956074920676,12.191786429108168,29.660297416287801
292.6791990005762,17.910394706970759,15.447136515482654,118.8179136121182
167.77178658255622,20.795281133448945,10.754661917848368,16.709306764853846
277.58005187861738,19.604403513175853,13.594469041315039,46.186868289209848
245.56108259868114,17.298134171352409,12.468012289606879,50.839520950129568
168.28825175026688,18.484156562735418,12.161049971833908,26.614805449021123
238.23869999538312,17.905813806181371,14.812963094797453,77.028839160743573
252.91445476581731,16.468650358482183,15.365776052056198,229.3230092424777
151.84540288329043,16.179008620598186,14.800724273257984,110.16986674507336
218.14769427626197,18.078871932443086,11.057653734693233,31.069778510255318
273.80992667944815,16.114204886904918,11.214388566649138,55.881671634816449
194.30385380161349,16.992926545490651,13.608406335022849,57.409571141180216
218.78221226978266,20.351099925105213,11.589959699010054,24.971887976194839
216.34711906018399,20.248547414101527,14.04098821929319,34.852203945332477


==> anc/competitors/data/v1/fick_co__s42_holdout.csv <==
x0,x1,x2,y
203.61127227382141,16.360890818169651,14.938820317074292,143.17945004624494
205.83129882604069,20.266452109327812,10.185504222757865,20.417851688356958
236.40054935129299,21.489895008896148,11.290923762242475,23.178862223859788
262.0637838425954,17.597036446344802,14.771791462860094,92.757897235290784
177.6911026976199,17.377748825895935,10.357629399658991,25.31169228168946
237.69084692862066,19.068192740630209,11.962022294556096,33.44851474255529
230.21585170176797,17.563873035774296,15.198064572126636,97.309590036217756
240.37382528499367,19.676906974242538,10.437537259946035,26.016257896147632
189.62454893892982,19.883084529432473,12.01642537127975,24.104838550480448
152.19971704091924,19.203414694412167,10.928094985556788,18.392004465767172
184.7488456183579,20.993853546225182,12.29533270124908,21.239110523608279
283.4062318268418,20.664509161615545,12.88638505566065,36.43632165882611
284.34615643130451,17.857979333157285,12.3344255649729,51.47884285460124
160.28190800949807,16.025356243729647,11.576606660513537,36.028530042283563
210.6069766497225,19.9227785699278,11.075414671296725,23.804489005172382
277.40510014257546,16.230461114898191,12.437274535621579,73.132469058634783
296.89011371844947,19.353665032526351,14.054769483296365,56.028678233069222
233.58386668631687,16.924805053549125,13.143314717041383,61.770319609499445
197.56772055314656,16.607665750059414,12.228763447251058,45.118092821216607
239.99992044575785,19.614579491079017,13.877149619953041,41.830562784492507
279.51981795680706,16.772693264809217,11.005580198136389,48.467892813148559
175.18332306912296,21.64196926468216,14.559453648099545,24.73461867969035
179.09691819790041,16.617296731515673,15.415480775132403,149.02191741310588
227.15150967727166,17.333731498893616,14.632996224058012,84.107284336151196
165.09677329538275,17.848546143925308,12.405415116784484,30.331214235367217
267.64337682047972,16.140185781565052,13.110164527732529,88.330527874004503
216.60943282800386,18.560250163840436,10.07601314198188,25.530808753920624
271.81824841702576,17.007852817713751,11.54921907274182,49.796022432793485
286.06851104733767,16.639850185893113,14.119978678683154,113.52503896679919
251.90161832058732,21.731259953683889,11.174643076193327,23.861964608918104
189.97238328043716,20.705274073831028,14.393761469320816,30.099343086898497
225.86689734760949,17.678498771720598,13.730268963069431,57.207130358192693
199.22977597636489,17.085611277158726,14.377072613787313,73.556186836327655
252.89834893926258,20.241746970790249,14.386949377149815,43.195062663475234
258.23296398201614,20.00352125633848,12.746976303446699,35.586214329053192
277.80965334869455,21.540434551096041,13.22215783836263,33.397500821706309
210.25039813085584,21.559216707494972,13.088570834830946,24.821058664412316
266.26292153331445,20.461357872205145,14.514918862560636,44.776869165136233
181.69681705428985,18.425643051551624,13.531454675066341,37.125015033600675
215.73460997984739,18.741068991372767,12.486570840344189,34.492713047547859
181.64054545021588,16.10884268871326,11.099942629457184,36.263559524322631
272.2240275655534,18.293730917710214,12.365912548508058,45.923139106266667
270.41595320648321,16.836042511593515,14.008394465357192,95.63281878959944
257.73690979730566,16.040396112822581,10.738389927457831,48.611205039470306
198.67324986698634,20.712002985787311,14.190912715746283,30.466262793466338
262.13514471654048,18.104107816581848,13.562528452547348,57.718939537296421
261.07056565965991,19.20691551501362,10.023140596080564,28.427369786844725
271.60893375652449,19.198425718494093,11.05495367262861,33.352964463655631
192.07577624537944,21.586469530799157,11.406125895186868,18.867317560231569
202.43118004744133,21.38947359876348,15.097688851756359,32.173888361920504
292.60824982909173,17.503849379913788,14.846250645426126,110.10249441795487
195.41382254297537,21.204132584755669,11.740181599565929,20.648228509296064
191.37726184208671,21.492150617472106,11.340742346892656,18.852286967585705
169.60761389364569,17.527368531581484,15.259055566857796,74.772580561565633
250.36030889056468,19.44510447202477,13.429106123344253,41.615754257225809
156.37684277853958,16.354097734122533,15.331351056359129,152.89890075273831
292.84428310845783,17.978240149417044,12.419954309378943,52.68607832274607
293.30498445893204,18.727728620160445,14.809785591765005,74.861983018434188
289.42835510097495,17.683052828262348,13.99676538390557,78.514863387566763
179.50928961531321,18.212733630255929,14.87843753151709,53.837237095772807
161.28982698624401,17.444306383439997,10.411592672837115,22.934223348673378
181.13999147284088,18.584224398113292,10.768089280048569,23.175135631187906
151.69229557702297,16.019744649007798,11.480556335983497,33.418374633581955
206.94125508020724,17.585933672503668,10.09896505222366,27.640192656833623
262.4135376502403,16.381611127568892,10.413203876777168,43.967096517321345
248.41574667168805,21.439189448807383,13.837852738172872,32.680534507061971
155.54417066311603,16.926553312922191,13.980108075034586,52.79045022219055
292.92564088599477,17.400076606223447,14.835002484123388,114.19772955573416
161.90774142808897,19.979712498583972,11.39145759862069,18.852228224942554
260.9415359993028,20.372996643700493,10.62443666143462,26.767187817892644
202.55395479991307,17.274220839262895,10.159534609348276,28.469836652563643
232.19855511232748,19.972526338954413,14.020790657599946,39.01358654749346
152.24748958364324,19.485893992865993,10.881680326199861,17.694526830902664
282.18272533668051,20.220225534331703,14.984192405188846,53.892463698539288
298.35321108882488,16.638003559831574,12.792684572015915,77.588676527016815
265.3945603998273,18.052434557651988,11.431791740434488,40.085920314209964
230.08179831684035,17.584244046772476,14.243239847438918,68.866060797749256
201.87327262692457,17.887246247974552,11.612919935394494,32.174493733640787
182.38871148077902,19.28714801170786,12.004721974036059,25.045048248658752
280.31037782563033,18.374762663195028,11.85950695642139,43.023695529586561
185.70134955046768,16.781064623328845,13.895084946743385,64.346035094113958
159.95196218641146,19.386552735537222,12.537604312823458,23.35423663813102
279.47165689044925,21.03333244546522,13.008389674479117,34.825376936128336
154.8110727582239,21.625926788810588,12.48408195732739,16.934336078980124
169.51562944404236,17.711614087998921,14.797027275963714,58.161118668368793
292.47252992823087,16.170916310833416,14.004348558578281,134.9934843365975
246.61988481917484,19.280209953449745,12.525167064764592,36.509003552334008
240.31106033152145,18.3009349834837,13.174521451663104,46.877033785875113
281.6048545600928,16.626328114713768,15.383109774859925,226.51278985572168
244.09498057280146,21.785384400894365,13.976736409844339,31.259570267807408
214.40313687711108,19.112590159043151,13.993865967726773,41.886049895173819
293.91829987203653,21.904595065437469,12.640542082776637,31.726750745289561
225.76631097618247,21.250000717560901,11.61349346367402,23.42823027348625
225.2091521221119,19.640520905989565,10.158457186837698,23.751069260084655
183.2819163896981,16.764796802208998,11.796133326195632,36.887568915565865
225.97377712495671,19.128133336757593,11.476184734939403,29.531533584956751
192.65288638943085,19.164313857034973,12.990952856090967,31.207131149461556
184.00938155267229,17.570671095115468,14.203537279201274,54.648669049915028
254.27510516867636,17.840045939092878,10.744579346113124,35.836276844747019
226.93384602393354,20.537386692806095,12.877850903196558,29.627623952325973
208.78824282394379,18.566778327449001,11.499869321991955,29.544492884048481
240.81562191128549,20.917620664187282,11.949690880307305,26.852978080198184
151.56256876932986,17.639452441646387,14.922382456688332,55.781621234783771
196.91402483214387,16.194597039228626,10.920483039373908,37.335943977996706
274.79939376005461,18.622844550582361,15.085622202186959,77.687904998313869
295.18102418679786,16.019989482272926,12.365223835551832,80.766060732682604
241.07556110458069,16.588408720674661,15.430341167629292,208.17055142476329
243.79260511445904,21.837567164001502,12.541498475646296,26.22534463625982
272.61289417610874,17.179529226622968,13.201728219413443,68.533567587220745
288.91566819575263,21.772452557144689,12.229683895613382,30.275874690374291
241.12413753604602,17.37252402734784,11.858291345378364,43.727595740469475
158.470395809601,18.409159782907373,13.632334900148791,33.174838872905362
197.62468697914485,18.923413377104442,11.874599057634441,28.036585732336928
277.97358770676436,20.055474285615141,10.89882852274579,30.357577971833411
188.37370704789103,18.490277372637514,10.450084902309291,23.4290046840385
230.67010187444725,21.670711485952864,11.345847880046779,22.341225093036396
234.60875050140689,20.785255765523758,13.007807434252934,30.165259929547119
260.31925300155478,21.322713455361566,14.376680846970579,37.477401515086818
291.34724318073791,17.884640033428305,12.21890346954774,51.422659683490288
240.48810225688516,18.892795429975294,13.890748183822058,48.077934977889228
221.33750615329362,19.391093448465064,13.797365681920686,39.568873458071181
154.45212077669783,18.390787798547528,14.508029356740138,39.778967219192168
172.04685738081548,19.537174085026713,12.693151533707182,25.138265704230438
272.7447721432751,21.157321917913706,14.248326466434404,39.476762440895378
251.00078840611891,18.916987029934788,12.646273821448043,40.027470570080602
274.83441354544163,16.448680254258456,11.684974120352619,57.693402115906892
292.62516770835816,18.851109446891133,11.342773589447109,38.973372164517578
152.53586667039986,19.083784796023995,11.065051785723085,19.022439888502515
178.16870021747908,17.7548532827367,10.876019141220532,25.90100248851309
281.12452801042218,16.614461405525763,11.747951425254541,57.76717383712311
270.22683412936658,19.46547519874429,13.417109343732097,44.677660149382916
185.66763752387331,17.238722458570582,10.562287626817332,27.809398609095162
257.09004025296304,20.71685745584924,12.937212395930324,33.046499971766394
217.67972656671785,19.628921090482851,10.867563883836777,24.845434495193647
225.12205077375717,17.374479912180096,12.533000324437666,46.49860578648665
208.53604904742957,19.740066042805719,13.4556300378663,33.182937798002101
257.40589087113028,21.645230821595643,15.253865873539615,40.27400922387038
227.68495308304057,17.667123907461736,12.832594831634202,47.095580461281507
265.04946292455281,21.962771615733484,15.396465358365676,40.365077798061989
216.52699228496459,17.139533589127719,14.812748027166013,93.058421809361434
180.79160004865858,21.677577368505389,12.805281633161924,20.37709353267627
264.06139245569483,17.620534085628005,11.709795925145318,44.674858754719537
187.90841392999238,20.837792503959754,15.205352751641479,33.36181516236379
230.29185379906949,18.571186203184475,11.455369997831252,32.363378585554401
274.31406224797058,19.008790783403064,11.163687891553881,34.966279732669193
276.86809273014393,17.287543477904386,11.84709149587548,50.890641741661256
156.5424976669164,21.916815002915417,14.770706022047882,21.90597681703872
293.23720282929582,19.955015384776015,13.028408750385044,42.334900523058067
169.22328655287697,16.90858172218713,12.836013171480399,41.551979898167929
241.80550256361772,19.975177226628393,10.160467425217103,24.637050657254044
212.78713563798303,21.95496820242489,11.63452709444508,20.618027215276204
216.44624759899742,18.396838301196535,11.528136202374835,31.511957351612025
248.80410307019764,21.963047454171356,11.814585881885375,24.516435451620232
167.71816839476196,16.63452455549016,13.364081760887801,51.283015459426259
170.44582851681847,19.609767849218336,11.45133608301777,20.891984317740537
242.63891212187968,21.381031423441243,12.694621038253672,27.933162418349202
203.34766981250141,16.036985819350779,11.55230742337678,45.342754119236595
295.66212336635766,17.568276545656602,10.072012031171701,39.441260749944846
160.37568760045451,18.00402585248721,13.940589960957706,39.467999959041563
156.63518881898057,20.561420878928228,10.121073320433915,15.002871115295532
170.46305249321483,18.705158618196911,12.129368657775785,25.922825017102287
225.08039906190658,18.535927271606379,11.968622733335819,34.272873711012558
177.43631670913911,17.535533332709814,13.12413933783025,40.222278244721444
259.52008924905101,21.772030631005684,11.513799378599913,25.29871698770566
204.33185623365551,21.071115137327791,12.659295823834791,24.291041999189936
268.32736288868733,18.654273602016424,13.0119692154384,47.556343030161123
294.22854255040238,20.209250935718263,11.888307081985051,35.359996140148937
201.66000482287234,19.77146614175161,10.069995405956037,20.786539517024593
211.33203714581407,16.202201681955277,13.469493767711207,77.334293959577224
248.23674540705213,16.597402131773006,12.301528163660008,57.784922753702759
195.17993481352465,20.267506364567204,10.723309079197023,20.450115287611052
165.80007047317531,20.789007496822208,14.765015496131877,27.52328861893826
259.03924037818831,19.605682462581818,14.527557181189223,51.01080143244338
209.50053179446701,21.931813131067223,14.218813983573053,27.162006346458679
253.10330198247087,21.07256827756045,10.390308560926645,23.693797819608605
234.77801833425343,16.688247241585639,10.102270254924113,35.648168648287957
299.89191723155477,17.123071548827141,14.784186053391926,128.22000812645658
223.7684120518357,17.580715890210705,12.505345628566202,44.089081291840778
184.92756360191797,21.543853562531069,14.36140662264639,25.747153463118678
216.99897825995612,18.468629084502538,13.181403517461174,41.042126065634235
233.52228112759349,16.944306893834181,13.84082988727091,75.245371766485704
193.87840456097828,16.707848712066646,14.143758655808927,75.612946623233356
261.42558543081481,21.161533777304122,13.861188507224519,35.810030314903749
239.00844458448199,19.550100677557982,13.317001404911872,38.34504058572724
246.51438439522087,21.587469875907903,10.562796576488946,22.360243945570083
166.42051799756609,16.980317873686221,14.502198955529167,67.155985444528582
292.62924831073121,17.51247633821389,11.58503582354771,49.368567695733574
217.46600389098415,20.646732708130429,13.040951723286756,28.592199055473316
157.14630206102987,17.49225896885601,12.406456898623558,30.899020428030013
161.53450294181511,18.978830695939941,13.66947475099818,30.42450056408622
275.56928369204672,19.754619955384737,10.581291669179734,30.04027274445767
178.26824284364355,19.926446808449342,15.280422755860158,38.370064559673644
273.84202411054196,18.178464411429488,10.580812507468783,36.042981117335259
274.59054497835228,21.352340298951926,14.478476454427884,39.947044513705436
267.81377569425695,18.208234274927488,10.834209741359135,36.318536028067648
240.29177487447436,20.445381447836041,12.481884504022274,30.174152959415483
240.63631361449831,21.086587775978025,14.883300010151972,38.791737978071097
190.35235255586699,19.808815905391427,11.117985499907814,21.902665645823816
156.26141582201433,18.098380296860707,13.557693767282199,34.413610101492601
256.59823507261501,16.625188163654617,11.110676462702266,46.531451738202087
152.23693901023648,21.636046861319585,13.320475123300231,18.307453029861907
153.20178546882084,17.331032681985281,12.783667883821126,33.690234293644288
246.00362083024277,17.020432119598414,15.23836482711215,138.0439570758459
292.70473898941896,17.060447506999587,10.328043556808671,43.477001848814865
183.95828721448305,17.74660369614951,10.620127165866343,25.813357615474189
151.0703393865185,19.504687890807435,10.07473609344626,16.020266342060538
279.30718371464025,16.900548875161242,14.818429340970354,134.1456045765303
230.76508602304466,20.53076513283515,11.963704488632796,26.936319889274031
199.3407825281696,19.35170985919277,10.314409314799324,22.057558177794196
184.19329744301933,17.680363765234176,13.736492285521001,46.703676423151364
250.48104209181741,20.875737101868751,15.058146464307232,43.055803973998444
271.62414389617049,20.069471537627173,15.081699982098211,54.458016144519327
298.07960435911411,21.433029782484649,15.134054700214811,47.321921497695627
193.22802915329237,19.126374268220744,13.106012690974973,32.095751504960511
291.11765232664391,18.136706297827342,15.423859708429587,107.31076849843961
210.08762868454309,19.134043546696532,14.192018814470813,42.510436525056974
152.97993399375997,18.669918386240781,10.828648928244087,19.509587677509
174.33534290824048,17.5573688403415,15.330416644483279,78.284277153535967
197.39285698275393,16.994004520710064,13.47004315145702,56.014478111204234
163.37081003955905,18.427637933664496,13.999777821835405,36.896109161875195
226.20810957036019,18.523980807417693,15.306744070205173,70.311303782497376
160.58267872436315,20.650144914004557,12.022736932517841,18.613085073634224
158.05819907929163,18.692465880748607,10.664622258357635,19.688749122920306
242.10031620684256,19.395172613757598,10.562287152159278,27.408972669168321
159.3158951515334,17.450672410167641,12.094025101346656,29.741718273887873
268.51295781463534,17.966535586461003,10.767178481865994,37.296796632473786
150.84331569475475,16.377592271804129,15.458502416654657,164.12249014567018
155.60054436388742,18.496382697754285,12.492459472034698,25.916478028454179
219.52011546533618,19.587783899413836,14.905286738377161,46.88099275146935
282.81743449075901,18.800887097654662,14.807818295153353,70.827087756063349
170.4983599785327,19.535293992212448,15.098517711749803,38.428432988456649
159.32765255823745,21.682733551585095,10.669663028263924,14.467141767670221
190.4698791878107,17.650218992359765,14.277642764079413,56.476078313856142
177.95815467160293,18.370824984338341,12.31111236641776,29.367424809110847
257.69816425591495,20.329589038915291,11.810802803848622,30.250572927294282
161.86966828145569,19.029353028768185,11.323575062937124,21.006272046666503
242.53995672764296,16.07569521234549,15.207878104574032,279.48280179735349
155.1863794248882,21.06522220128879,14.873347371251924,25.062906419244303
276.90223499483079,16.712946161231983,14.019842897155563,102.81901874631323
206.93869265803608,21.865829197814978,14.801164359958831,29.292075053461978
177.04238063917859,20.118580343421623,10.088362877303231,17.65090151207783
220.0431090389344,20.012274982867297,11.314875845714255,25.299874775088462
201.99899558404502,17.229824826178749,10.717888112426845,31.01980324186254
209.41809473112181,19.474805006344273,10.635096133353814,23.690609921667708
240.40053435264605,18.88508232823315,15.046620313909552,62.629389962846531
247.3877184781347,16.652919818180976,14.869506985872055,138.71590133051285
167.97797586292643,17.109060626194463,10.073869511592795,23.876817719178241
226.50955305643154,17.288184156864528,15.31710232296839,114.91636174673761
278.86524230102322,20.543014665324574,13.078386797112891,37.35822431129867
246.23923551602297,20.041376489185353,10.58292535196459,26.033779943845754
243.21209432182323,20.473402080938921,13.150349595117993,33.211846397760546
244.75275539341982,16.832165780606296,13.348984835593907,70.267022947482644
164.91424409065874,20.466628404674648,10.510453849731215,16.564016950544087
224.64690090658053,18.050537571591853,13.187882200350602,46.198400617734237
275.32710000600775,20.257049787078209,13.333254053349311,39.76534123685461
262.99047897963209,21.688595207821194,13.736069618683858,33.070057559935556
248.29091850181277,21.018480957448283,14.807132638481111,39.973755415329663
251.55100673867793,18.887078849915163,15.127773068102787,66.91421803347005
162.44341234519069,18.646322023313555,13.889946609013956,34.152773529360132
232.95271269217648,19.858924533876731,10.066587364932738,23.789286323899947
271.91557465139545,19.062957799439253,15.395160303477194,74.135928973928344
264.12148398920294,20.482622065812969,14.737381330545988,45.972222254831109
284.09609265374024,17.369414341653375,10.194702041071755,39.596861971832645
281.92415775669792,17.425837100182488,10.60723377122787,41.346320376129086
163.47869643979732,18.887161147010573,10.527066723014636,19.55464713060719
253.87837958970971,17.378511312716174,14.058308678705792,76.464724468655987
210.20077456850112,18.320128069849609,10.267790595059862,26.104317563266267
199.49878814971626,18.655239130423826,14.166239438164542,44.441702344895866
190.23598408884499,21.426192270484655,13.695579590494898,24.608138056283661
295.8394160257501,18.579485131514772,10.841031372714085,38.22978404300752
230.80320630692884,21.374370792345921,14.988040328422624,36.140191556128798
246.13046099614667,18.246718200649365,11.130373566028847,34.586641546102086
167.49315853624267,18.07992987769023,12.419442010994061,29.589880321394038
208.8483558346087,20.496222598566188,13.614594377637339,30.348683353664132
195.9377689839024,17.284514385127409,12.855525425127915,44.23984136188156
224.30259740563,21.115417270044311,14.443733569266463,33.620088641114485
179.85897251879058,19.621274669433728,12.62386484385258,25.703649922184308
287.55391740485391,19.704924993143727,12.471139635313593,39.751513651644942
224.79083680342174,17.022646386748725,10.77387168622133,35.973586435185354
269.98922021455826,17.622163591304627,12.568602429971856,53.425537278617647
297.37607075691147,17.32550049024826,15.336311988732817,149.49617420890908
268.73241342042115,19.686498625373737,14.491095506534119,51.72503601230504
207.94164628645825,18.202036281213783,14.464997736789774,55.643430972026117
268.7210958220852,19.648877416719259,11.88618786400397,34.617009220482096
228.18982664091891,20.982472894988376,14.075333540668602,33.03680654686768
164.30342904724984,20.455873665139684,14.412432226132028,27.18706397761153
150.95983435616085,18.733648333164723,12.575187510213436,24.512591489348331
194.75332288755013,20.681705219657179,14.30105579432481,30.522492289631696
167.54023190264789,21.266795105125905,15.20843116561117,27.654368997196229
250.78102506491911,20.19248476343552,14.689707123189702,45.573534214934469
181.04167434087498,18.424488203428233,11.30473014606514,25.428065516024912
276.8115521899968,20.187243442250313,14.857747175464773,51.93953393215422
255.65950716041306,20.261682642011298,14.370819034907033,43.399325499930562
204.50247923449251,19.19120100938742,10.984830945901592,24.919967982485279
274.83375411711864,19.688199006453864,13.916237045874862,47.615309316686705
190.52086877301355,20.075039941524576,14.288234768136547,32.923325231194603
159.57928744823664,16.18173356663776,11.114362438585427,31.491533462948009
206.52438535467013,20.762431287940402,15.342180496423174,38.102367085649213
214.42273742760125,20.188837916115826,15.394875848975722,44.72766668250209
205.62947457604793,21.089817743096532,11.662078241722163,21.811111194371822
209.74107597071279,19.930669132007225,13.759153566420711,33.985343428487312
226.31301660954051,21.560551489509773,15.499518472292451,37.339017287426515
157.68780292401979,16.490581379951536,14.352063754647224,73.736966699809528
233.23569801811396,21.54215969702048,13.656778041414286,29.578238340853499
170.77873378550694,20.155639405461937,15.332733964051629,35.409927866130431
187.76972708129048,17.175016943912933,11.048644708775887,30.649415326799861
170.86183739723981,18.842496417972157,15.247208976666212,47.523832290632171
169.49256984338462,18.88162920252984,15.041850382925734,44.141232556947081
196.88649365335601,20.22747875288718,12.210007663801761,24.5571816182022
268.18691110714326,17.784007585935065,14.157770648428297,73.957360130895395
214.64409613726218,16.984343913309186,11.152115630992043,36.803102647412857
283.00197935744518,21.491264192293549,12.878646875096699,32.858998482653341
217.77732811577374,18.63168527617389,11.038388204788177,28.680206512193156
237.12754718066111,19.217397263334895,13.655058397655074,42.63090633398145
151.56960496870161,20.967732865183557,13.41748316741114,20.074780442482567
272.74529225490704,17.545385935898786,13.04253295685848,60.571662793449086
254.83111216868377,20.500304045836707,13.839092256574041,38.255969068488547
178.48255904052735,19.86091250944478,14.757054404817659,34.970125615113851
260.82184103456513,16.496963856953066,15.029384282410238,177.72245236910908
245.90003419720153,20.087625327432711,11.175426863478645,27.591400168180648
175.97180941347736,19.96678995609745,11.482644636927866,20.741253572811409
169.78860312690733,21.151282647259471,12.934171570332763,20.662809780394277
236.45616541867264,21.409865408316101,13.75669686162383,30.896505672917645
155.00490201841208,19.553751676267826,10.069371770173651,16.343177261258155
195.08327333210002,20.051233003354962,13.128739752219976,28.18107093136059
284.73934334446017,17.273316431280527,14.808461335436679,115.51970897785334
247.49561297625405,17.005230555623989,15.070268325180892,127.9072061885047
221.49268174407041,19.502087234678445,13.089349353945824,34.539487791876823
195.29313279193295,17.542761072072953,15.316333130676799,87.715900955441711
268.44113961833102,19.681670364506999,13.999002468525656,47.238576058292388
271.32386210579079,17.18838310547638,15.236007803247142,138.97116081933177
218.20524439041378,19.760950149253723,15.041868606306778,46.238922214967751
163.40559600374985,21.898730772955908,10.861494753505582,14.80493809462704
211.23343790947877,20.966039583704241,12.469397156096225,24.860812928071567
264.09018213332376,21.394622133328411,13.874320077144514,35.116964738958067
168.63183541311224,19.27166775484508,11.640313697063721,22.097236497783211
258.76656612618211,18.835927716912046,13.362304424328261,47.275187256087769
296.61412063419527,20.543148667020873,13.382020770943683,41.42002837244091
213.1026765984677,18.094350741349558,10.169185399496676,26.889366644891332
287.1979619415913,19.420745935620474,12.579803810575973,41.98222360194621
265.0525282796292,21.466328789006866,12.850430245763414,30.76319050756258
201.41924266897527,17.122834239622815,12.48573685383484,43.436491820572023
235.31860362613881,21.83109765946574,15.337834998032505,36.240425791461476
179.3128291497373,19.242160775316762,11.426074318561662,22.94151045306889
197.8079161331332,18.526332814810132,13.080465878858334,36.322576085594612
275.24154533624403,17.579798758572522,12.850995629537859,58.205329726304718
268.19352953023775,18.663308795442763,15.360512441859171,81.201957619713099
278.40956307726111,19.950559939329995,13.094707008368877,40.609033752745773
273.1756130948279,21.447891451490953,10.444236724220959,24.825898291576323
251.82721265134438,18.421494500397323,13.486918466313709,51.03320141628145
233.3715840204809,16.668036351862245,14.928567065676379,134.16252064570497
168.57765498163641,20.260254565931582,11.634855192761092,19.544330376863616
291.86300381881142,16.621369415836373,14.613022657030204,145.32500552459618
228.81810251121516,17.667855581668057,14.262591201129297,67.195400104297605
205.6532980279712,21.477161757716694,11.629196160783975,20.88282051797832
219.8204608466383,20.510352511737253,12.570366804599875,27.685246416632491
294.86025194179444,17.932658858755357,11.247728263365358,44.108199439667082
268.88756132273767,20.260669723254363,14.24621680325837,44.706902672523839
175.75458551188336,21.599807695582427,15.16105845954122,27.296386156505154
240.54128652692944,21.578231461455211,12.132923808217548,25.466749772250846
276.85119510971822,16.360378215565831,14.318133231787318,135.56218637271164
163.79869109383287,19.144549923522103,13.238915977603963,27.736004736129534
287.13093624795135,16.998767804500876,12.785589179605608,68.150667657744748
253.54576910497642,20.905130671799458,14.160926169063512,37.594614606084313
293.61729652158772,18.556703964573025,13.954768711778904,63.803004690975264
238.37201032539684,21.591131485830743,12.956317567289748,27.605923251403894
173.20540538006372,17.217299752729698,14.322746832021908,59.838396507088461
153.00263803608991,18.522897489311074,10.795475535986723,19.799959023884789
229.63050567690698,21.493685081861507,11.862938560250385,23.843479335856532
163.83847673282037,18.382610797766215,13.281073067728446,32.115508186510539
246.74709472969576,19.712771307435208,13.711404131619782,41.115147182470032
263.54965405761311,16.139794352833835,11.702470385152331,59.393827445805691
247.76586923512968,19.71238927118123,10.764741416648532,27.690614702680378
208.48644849338226,17.047684764660293,11.593494154438755,38.225002276719842
265.86040535377435,18.095677180403957,12.544586081520922,47.893360173330535
218.29228309750067,16.116049926274343,14.931465435094161,184.27751226087696
265.91292999151892,18.421380360331575,13.756446463829983,57.00250762201302
172.46652716883074,19.91872569482431,12.85758966640398,24.424756367059224
192.19305231681122,18.825174123337614,15.360539970254045,55.472827382295741
168.67394975025562,17.702567284140752,11.596634468324012,27.624599686607183
276.14273602912465,16.581297422645619,13.962779084204183,105.45762921541618
291.54932412472709,16.031500464926037,15.21910327513732,358.87534790777818
240.13103507127792,20.138357585302543,14.477184518350896,42.417186726386454
212.39459811320921,17.808875406102537,12.688285543711128,41.478541305008378
263.74224619376389,18.414759657054518,14.414063299420032,65.924084863493192
256.24839686966101,17.056630463130556,14.842630217328239,115.74000380329713
202.4099423021504,16.520732789750184,14.540969037920881,102.23944251687783
284.25352784079666,17.166582210303908,13.521002975810932,77.972116241859823
211.14322378803544,18.031651408900423,12.201789695778299,36.217535539957055
154.84125766537557,17.530347719064391,11.042200809603848,23.865251484918957
191.99830425381117,17.558385534652665,10.292046720080494,26.422977121404116
207.6710846361735,19.973492775346514,14.344301391725953,36.891814558027058
215.7648836295657,17.799463301998376,13.932100171206475,55.791213892393031
212.06525092444159,17.590789665047005,10.130906778274989,28.4274236128397
259.12847629690469,20.93096560258811,14.637798990956512,41.176166513367065
261.90403872861197,16.580794277997409,10.610197335388266,43.865637095603418
278.94935687152133,20.245884494031536,10.853855127309156,29.700647855711377
224.68193408858471,18.749655694093754,10.043960550081048,25.808614978105279
277.61732406827315,21.285646222213284,11.99509690761392,29.881691024665191
269.24462316210185,19.046425555313224,11.987252936143971,38.141102036655887


==> anc/competitors/data/v1/free_fall__s42.csv <==
x0,y
7.7621648807040371,295.53215383082829
4.444896553545318,96.908601848281918
8.600119407122687,362.7838739712484
7.0039434876877023,240.61587557763622
1.0323557440877305,5.2275448654313195
9.7586612812038833,467.11036035621868
7.6352830497044941,285.94946925685883
7.8820366222418423,304.73048894694364
1.3683249634879042,9.1836962739789758
4.5588207851661142,101.93986429594298
3.7709004399025545,69.747580076158954
9.2749733896011577,421.95326940815602
6.4742646887985789,205.59848649336152
8.2453399713812168,333.46952125013661
4.489800568390578,98.876506350929347
2.3496633456692915,27.080101995300772
5.5903893914567639,153.29328465349099
0.73179083543133572,2.6267149405584385
8.2935486027265632,337.38036202848878
6.3534775513084423,197.99855066037847
7.6050686268452008,283.69082255731837
3.6098070844856971,63.91561875323135
9.7099104415095425,462.45497963637729
8.9418991010897564,392.19182951461232
7.8059966210302427,298.87922582916195
2.026923207734479,20.151788769708148
4.7205379368976379,109.30046161914851
0.53365728129356493,1.3968954104698199
1.6274659714687236,12.991606120055762
6.8621846371003006,230.97438005887966
7.4731453434873893,273.933955998572
9.6783463510986785,459.45325359040214
3.3256710455677045,54.249731165820847
3.767551089745202,69.623734153886474
4.7486025316304978,110.60395354671415
1.9757664549344285,19.147418379198601
1.3862229028211694,9.4255163575806833
4.809478769636744,113.45797700455213
2.3464025556037531,27.004992294189456
6.731158547356852,222.23816988625879
4.4278039968360741,96.164723589719813
8.3435141409725908,341.45778942209006
7.0326245098222664,242.59054576862985
3.1924297496822067,49.98983580114767
8.3393720338124897,341.1188426294276
8.0671671392183395,319.21340562347302
3.9360359523987274,75.990119086112131
2.9544482289094169,42.814589074485887
6.8567054893522572,230.60568187263414
1.4835495877321672,10.795509555271689
2.0790912045035723,21.202452260739388
0.17288647053495459,0.14660913395923542
7.8905513372711704,305.38922599197866
6.682023480261118,219.00549236368227
7.0811372484007178,245.94898570402509
7.8292174071174818,300.66004474480536
4.643266177829565,105.75141151505318
5.730537839933648,161.07560860074042
1.4839902814638088,10.801924197624666
1.2338477280061373,7.4672749590184742
6.7171893217256695,221.3167018430558
4.7638524408170122,111.3154928319926
5.6958374541637689,159.13077791236981
7.6734886884186535,288.81831253457267
6.3837113680058488,199.88743592118485
5.5804360665141584,152.74791312647713
5.6361508913795939,155.81319564930706
3.109105970819861,47.414378394848725
0.40509656222260015,0.80492631727401076
4.4235021534003875,95.977956232081226
2.2243882609133392,24.269464878592888
4.1444335728738979,84.24989688402492
8.5486904253548452,358.45792968385547
2.4160009100668733,28.630781249462629
0.67719714272175358,2.2494132333920374
2.8857005310177661,40.845247355883046
3.0065782018901679,44.338808734417874
6.6529734957962612,217.10538632693971
5.6146183081786551,154.62491955175392
7.8605922701534938,303.07460765841262
6.6767040492411365,218.65693899445543
4.1232299282566975,83.390027827437848
8.1588018081937435,326.50646026711587
1.7530319070862688,15.073657853922663
0.32484952402521872,0.51761098103741177
0.99147382167885334,4.821714763160279
7.2513575709048581,257.91562537658973
4.6725845794887348,107.09109383039439
1.696590612432658,14.11864865888462
5.0603432735232987,125.6026981951027
1.6078898168603675,12.680943897815821
6.9935717132695867,239.90377223890133
4.5169471281829034,100.07578971491291
3.8721101383551768,73.541827110027199
3.0849696825639779,46.681071107172258
6.3397976718769957,197.14683432225286
3.6819448444785654,66.495700994322121
0.9677342012293999,4.5935790201437587
1.2682584309931018,7.8895916913858395
9.6227868790401931,454.19332400179485
9.0949488380053101,405.73225286490697
7.0271006247264207,242.20960234709938
2.7321126184492441,36.613075060258417
9.6948461357424662,461.02115402700969
7.8096339492613662,299.15782577724013
7.1972128726740561,254.07837772514014
4.5486788712235073,101.48680181759187
2.7951914622670744,38.323232499134306
1.0542705253196432,5.4518405004357957
9.0357637257840331,400.4688530606943
4.6121852693527492,104.3404007630832
2.1033973114727802,21.701094625813063
3.1289705790914599,48.022191020041838
5.8342737325247702,166.96006868146986
1.850050551098394,16.788279939143507
8.5804814125145175,361.12896353183748
7.6093433453685799,284.0098306544935
7.2226832639142744,255.8798880687082
4.3777210937735269,94.001587886735805
6.3103575229541873,195.32010219110961
5.8825698922360816,169.73570297419309
6.533481355392718,209.37668713730125
0.93599877928490194,4.2972396712059648
4.2164932814890355,87.205090482890867
0.51198032123273551,1.2857174809615657
4.9905091105207369,122.15991369864429
3.365626002094575,55.56108528320793
1.5307894697738644,11.493966945779544
1.1236893804532613,6.1934347254615449
5.9176812645593495,171.76795734743661
1.7888703885151727,15.696280894176013
9.2586891719302926,420.4729100197664
5.8525052830339099,168.00516772134486
3.5340110648948873,61.259693784351526
5.9500633656660256,173.65296114193768
0.32575832319400522,0.52051116956348364
9.5897362110903082,451.07871413464534
4.8748040257347123,116.56101858911146
7.8490787497778332,302.18742256514946
0.91902699923214182,4.1428151171830008
4.917917475297787,118.63189980128206
4.9579992441097573,120.5735156550283
9.3844819042523309,431.97599549812958
5.7601077185231464,162.7422147566956
4.7875450704638425,112.42548316744956
2.7430590646097466,36.90704972165441
3.3825330736912669,56.120704623587997
5.2546567844682235,135.43400491014665
4.4452234570199618,96.922856813832666
0.31395959081527125,0.48348891398129801
8.280290049524142,336.30251220733902
8.9719916412136911,394.83598981909091
1.4884659810862468,10.867179441454368
5.5849578210365891,152.99555269682685
1.1748998372408912,6.77081112312624
6.7551769210941357,223.82699672906239
2.8842144600061825,40.80318941666944
6.6282840834498273,215.49700521493475
7.2972466814401376,261.19031378161554
7.7096101699848045,291.54382641321803
1.1666353649633761,6.6758917568117413
9.1685172668623185,412.32268202085089
2.3791185098593202,27.763304955800415
0.47038430614417981,1.0852871447643671
5.593039446975685,153.43865270286491
3.7721306102381438,69.793094616111873
8.3149184570108901,339.12124718376145
8.1016895734365875,321.95131919694416
3.2396750389448821,51.480399825806174
9.5337040111904745,445.82286720851272
2.9800865975871744,43.560893613327238
5.1990655793939737,132.58353761880628
2.6340543966192675,34.032079778133287
9.366831343484737,430.35258179179812
1.7296173940619799,14.673681897873804
0.54461513198405698,1.454850673941388
4.4074608940300752,95.283115066443528
9.9245180841527869,483.12317038912437
8.9276049359236485,390.93894711990828
7.5112193926237971,276.73233422804691
8.9188456596973964,390.17218775687263
8.9451217330088451,392.47456982399285
5.2366977678258451,134.50983222416349
3.2276976131248509,51.100446380090979
7.742923077898781,294.06876746121321
6.6504465053608346,216.94049192486744
3.7992115158497297,70.798809937320314
1.0352200138090013,5.2565927396394274
7.4932171523553572,275.4074276489892
2.6983591076363607,35.714000890812898
9.3744501902844135,431.05295179545567
2.485608692556279,30.304319058168097
1.3153035308737118,8.4857646707030252
8.3280154540365707,340.19040208010597
1.6175147345824912,12.833215960881146
1.8747562507616171,17.239657453870652
6.033889636056351,178.58037740723097
8.7581642042908978,376.24018432482649
2.0447031905742752,20.506878629656363
3.1722043617109383,49.358428913606012
7.7963078985876582,298.1377546471914
9.7210816180035771,463.51969347616597
5.0573377434031883,125.45354207442149
1.5245852752573827,11.400987082812645
0.23796924831119531,0.27776702621050614
2.3735946969886674,27.634533508234213
1.4050399560865583,9.6831433495696153
6.8088208687672891,227.39600416062342
1.3061417958224582,8.3679613468461209
5.1126663230442668,128.21354574552979
6.9731981128645764,238.50803787377095
5.8530544312869335,168.03669749135534
2.0777789514345706,21.175696144875388
8.0608328092044008,318.71231045982569
7.1825305831964368,253.04279706279831
7.4159416387638633,269.75631386075088
1.3974717404174013,9.5791082361260056
1.3251626561384118,8.6134549999227907
9.2828692549644263,422.67200017136645
4.0360241188669121,79.899951825010021
3.0793920486313038,46.512424683896988
4.9369820489801794,119.55344854332716
6.6623557063594658,217.71815435228694
9.5606702447650029,448.3484681704067
2.9358176461323446,42.276318857832813
9.2556034501890689,420.19268758917963
0.34610896472393754,0.58757689284246306
5.5964606190355646,153.62642201334017
6.3763536056427421,199.42692741706765
1.1483842971324578,6.468647752581508
1.4893620109327352,10.880267074085094
4.2492317612314077,88.56453560002636
9.665695930217499,458.25294968465045
6.0008212770202904,176.62834367381691
9.3369298938420915,427.6093645275709
8.0631730645684101,318.89739715833542
4.7270778553973862,109.60352507509788
7.8691581475966554,303.73550301400491
0.27658416137217856,0.37522660576917116
1.180525567980776,6.8358072246993178
8.3113432873390902,338.82968561218314
7.9884891744191009,313.0172803165238
2.4031433454676936,28.326855390136057
5.3546189469306293,140.63588564779371
6.0995566249301083,182.48851895667462
8.6906156423825109,370.45895519497367
6.0707608576533838,180.76954390195468
4.1844585358094353,85.885045331940916
3.8044220297311089,70.993140338388031
4.3162326550977479,91.379484553032228
6.5541171532417444,210.70139538453867
8.6881572543480168,370.24939511615372
4.5935791325553677,103.50025415677105
2.5536116732184455,31.985174293115783
2.4429573936760534,29.27324025798741
7.4855413744101194,274.84348202156815
8.1840307578967124,328.52885308360823
1.1422529905558372,6.3997589921975608
0.75893268385626378,2.8251761053569577
5.9848932711888727,175.69193732819465
1.5471151175077131,11.74043724135654
8.2641754855177787,334.99480561389896
3.1723132718483371,49.361818181724722
1.5243321364143123,11.397201406627094
9.2176076776257574,416.74984881975718
1.738764055079254,14.82928865445087
2.9187288151455624,41.785586581650797
1.6207726124013806,12.884963438746492
1.2433516302870142,7.5827536714158299
0.30936536173075635,0.4694424771253225
0.64841455072617515,2.0622652121557623
1.8289505622649418,16.407520080921355
0.6284811330090363,1.9374187619595193
5.9523237794986148,173.78492683420484
6.8390738153151132,229.42122484476789
3.9969415226370799,78.360031231040963
3.2481118598252894,51.748881357564422
5.0948097465200775,127.31950856262247
8.7625489281226248,376.61700353552925
8.5262031055398388,356.57456374187882
0.5304031139266403,1.3799112073053905
1.8968342550055886,17.648092836671584
2.4437742239335205,29.292819204341026
2.5689370007388974,32.370240024019104
5.75520325225345,162.46519774864231
4.2209980144616033,87.391522887825559
0.58761578728318054,1.6936587975430393
3.7987799707497589,70.78272705056159
5.2851541923046081,137.01065297271356
1.1065518387467883,6.0059614468452711
8.3512396825067405,342.09041677108229
0.61442247800453209,1.8517109841458119
9.2559345032788141,420.22274690968231
1.0812201016407674,5.7341260346821112
8.4513920208177513,350.34466287420332
9.0362661248834097,400.51338737800427
9.7977497378072673,470.85988913066518
8.0400562147085761,317.07148180448098
7.8168276536361558,299.7092073494228
6.4605844323559216,204.73053667327645
7.8120639103234772,299.34402015368971
1.4320668632901563,10.059250032079836
5.4070735558816088,143.40475997189307
5.1908064148851034,132.16263141656452
8.5899642268133203,361.92761597495922
4.6817137193758072,107.50996463269007
3.9123860113934996,75.079678902033677
6.4316763852473899,202.90249181591253
2.7379868432583763,36.770685433663523
1.4837072684441732,10.797804502619112
4.8309850128350833,114.47493143273343
4.2272047490893616,87.648720254499523
2.4024424112358496,28.310333390289667
3.7383669201397676,68.549274361164905
3.7272852532798497,68.143474537452022
3.3422060876842004,54.790525217174078
3.8566943892965972,72.957419358978242
6.8888591200138594,232.77354377932781
3.0390770982557247,45.302529032843651
9.4936934744818693,442.08870843729329
9.1718453934279616,412.62207855223875
4.8610132401707773,115.90245088207202
3.3507759295464195,55.071865213785735
5.4008044193170308,143.07241648287899
8.5007488388588826,354.4486946787739
6.56061467154501,211.1193661799515
8.0634790966760672,318.9216046741189
5.3739505330508273,141.65318394687702
6.3658845297494455,198.77260307513677
2.9527405804063713,42.765110367050816
7.3754423068718786,266.81801693388832
2.1038054719446118,21.709517559860966
6.9785014753031325,238.87096333416324
8.6211187764263517,364.55769433531617
1.407818089285285,9.7214734442050617
6.1823594313650059,187.47679171977336
1.0414479074763527,5.3200304142556156
7.2845847198871256,260.28468112464975
0.93648286635285027,4.30168577975987
9.3658042447361982,430.2582082842747
1.4603385073742416,10.460346867768738
9.592914434499896,451.37775604015684
8.0287533432424567,316.18061760970511
5.9774518442169056,175.2553093474169
7.8479786358325141,302.10272031891191
7.9716369059325505,311.69801027892697
9.4656679218915691,439.48245346292026
2.6084952030079536,33.374832634286555
5.9417513640472608,173.16812747993248
1.0409870558875722,5.3153231178274574
6.2000404302388006,188.55065905600208
1.7957839105186093,15.81783948032618
5.6930110535771741,158.972888669425
5.7670620889351119,163.13542020008796
4.7132530145141507,108.96336826614511
5.274054577579915,136.43577152616558
7.6628415610652203,288.01738557489341
8.0125226934694602,314.90355017504601
4.9723168341967483,121.27089970171642
6.0359750710738611,178.70384076255613
9.3192387333320088,425.99047284013858
1.2853625261611159,8.1038292200487945
1.2593253024110942,7.7788405658211541
0.96831921791660724,4.5991345386934199
6.6128465219012256,214.49437039449467
4.2442221778247564,88.35583439369735
7.7657820198042478,295.8076517095588
6.7451909917550665,223.16573543231939
3.4030138074495579,56.802367085960917
8.9938288188792033,396.76033321829675
7.6490682559994578,286.98294263212381
2.7782959150107396,37.861342778647106
3.7055009759433348,67.349267352726926
3.212955804022203,50.634731918132815
1.6603553213874966,13.522004885939209
1.5630553881676974,11.98361222848475
9.3676618874198656,430.42890270757681
4.4352499682676569,96.48842438839452
3.8948662454963574,74.408766959855299
7.3238885159060416,263.10097738272708
5.5746313460037094,152.43030432807018
9.3677858697007768,430.44029635327399
7.8249847897029827,300.3350480343023
4.8457586848329495,115.17615532116456
3.8259587874601797,71.79919695560119
9.8676522947507888,477.60260567854306
7.2058263364360702,254.68689230124522
9.5168271340380279,444.24584361939191
1.2729379144487096,7.947919431471254
8.5202834239887473,356.07960131110286
6.4070314515129549,201.35050516141681
1.3070246155176146,8.3792769600157904
5.9237541996952849,172.12068702928892
6.892354014543943,233.00978764212906
0.22179659029716811,0.24129523322784152
4.5977478222332904,103.68819310575398
8.2714551608435798,335.58524019383412
3.0240543509064897,44.855757638044885
4.6396260098056556,105.58566525079357
4.478909857972142,98.397407395195373


==> anc/competitors/data/v1/free_fall__s42_holdout.csv <==
x0,y
3.638343970072214,64.930167272570912
3.7848657225186861,70.265147876422276
5.8024362571853381,165.14284727421855
7.4962097336112983,275.62745161626646
1.9276127780429133,18.225464463274527
5.8875958972889642,170.0258676311407
5.394246212316685,142.72516123655069
6.0646724688095821,180.40713681506057
2.7152202299693671,36.161724500937197
0.24518132470066994,0.29485859112158908
2.3934238108116221,28.098182324674937
8.9048113005715592,388.94523338555001
8.966846324466097,394.38325339732967
0.77860592862687339,2.9735443772157524
4.1000604588816838,82.455481734609336
8.508736609409981,355.1151265661785
9.7947475054176678,470.57137099841401
5.6165352012969141,154.73051890863314
3.2394695565076725,51.473869551983789
6.0399947494200186,178.94193689066995
8.6483079851492644,366.86079808441303
1.7620993225621158,15.229995680724819
2.0203966010614272,20.022221897472683
5.1919996386999294,132.22339951771627
1.0963870374952607,5.8961265490193453
7.8644628701516606,303.37315243755103
4.496222566648254,99.159565194145543
8.1400043955236985,325.0036889976069
9.0805217291242855,404.44606625254721
6.825506809158763,228.51189940518529
2.7381772965088529,36.775801119406587
5.1072152249422267,127.94029027078965
3.3491652144400836,55.018931942883988
6.8912910299913301,232.93792055449114
7.2433756228130664,257.34813547656245
8.5354371210138389,357.34733398346089
4.0765262766364847,81.511616104548381
7.7733528211987526,296.3846940763234
2.1919899255831305,23.56764128507319
4.438484258669928,96.629199033429941
2.1882759997142487,23.48784682878906
8.1667858193265239,327.1457959849825
8.0474529116278912,317.65514947967864
7.2106360466221711,255.02700012553458
3.3124344912210977,53.818750178585901
7.5009195512916724,275.9739101338281
7.4306573335375514,270.82794854347372
8.1261896279306161,323.90146834787237
2.8770012321950431,40.599352521704063
3.5604578831311273,62.179999955685638
9.5121444887200539,443.80877905787924
3.0973122878363752,47.055349418114702
2.8308992815777234,39.308624591654812
1.3941025169806165,9.5329745656125411
6.7237803867772703,221.75123729254048
0.52087162338361315,1.330762051667006
9.5277226851582135,445.26363536769071
9.558128974289513,448.11015364429397
9.3022714366643466,424.44070528817559
2.0476131146106717,20.565288986251147
0.84512858109210509,3.5033585726287928
2.1552394372074977,22.78400474046148
0.21169150808351586,0.21980920998687234
3.8581228352936781,73.011473438912262
7.5192934849158615,277.32759398282229
6.5954392803314121,213.36661366914151
0.4659152637656585,1.0647628469131827
9.533092298475653,445.76565822300978
0.88591093425387124,3.8496312897269314
7.4221413759539825,270.20753567579885
3.5685610167942632,62.463349018513078
5.5251046374136124,149.73386205268193
0.24833431252045396,0.30249101045140686
8.824059872220916,381.92308004298582
9.8913119318624432,479.89564375234835
7.7160409863886015,292.03040011029918
5.3853986889114625,142.25735588398624
3.523635993377022,60.900532060797268
2.2376549577314147,24.559824076863197
8.7004849364915984,371.30083902822491
2.4562890703308669,29.593611165416817
0.7568295043031561,2.8095393575533478
8.6451293547696508,366.59117295523316
0.41753080204277782,0.85509831606025044
1.3880315433067967,9.4501278273778482
9.503186975263235,442.97330997881676
6.4769123980655392,205.76668361091504
6.0605299818804168,180.16076605853644
8.7859204009661269,378.62870871781325
6.3102687178048962,195.31460478189908
4.3506070338893306,92.840768568120495
9.598607791554409,451.91369688451664
5.1005765244280425,127.60789572398535
5.0638040400593862,125.77455620177726
2.2966064817200755,25.870938532864844
5.1142692902471438,128.29395558037444
2.9150905017024362,41.681476665432811
2.3446191824763711,26.963957838651403
6.9821569411326392,239.12127877572584
5.1776338375796129,131.49271102542227
3.9800240263802906,77.698100084018293
6.0938310461448424,182.14608029699264
0.20312953877577067,0.20238819471157715
3.1963256389214965,50.111920679082012
8.336759988163605,340.90518662670485
9.6819475963286585,459.79523591075633
6.1109870329023259,183.17311714245332
6.2903119375542973,194.08115905287536
8.1924510156231793,329.20522412080476
9.2684341009196736,421.35848570055975
6.1141930773790367,183.36536602353905
0.65904612343366675,2.1304464937474901
3.2432293406235604,51.593421806598926
8.5462567886464491,358.25386750316648
2.6326646651608079,33.996178488208649
5.4242267237135184,144.3160653739659
5.6841775330928543,158.47993308695467
7.3810706981026168,267.2254038101583
9.4289180499287024,436.07655088009068
6.07221474895442,180.85613955114309
4.808275406117378,113.40120822916423
0.39383997126205694,0.76081417213693792
1.5550925871338224,11.861825042109761
8.2011549614561545,329.90511395241197
6.766052034803848,224.54825197528749
8.3390712939991491,341.09423977759519
9.513261068751639,443.91297787571648
0.26736720024639121,0.35063500296004785
1.9591342143536195,18.826404696619029
8.7542188486878612,375.90128522679055
8.034971052538193,316.67052689319655
2.4540640765756385,29.540021562960998
7.1679426566955584,252.01596646505971
4.566861953403377,102.29979883757943
5.0580553510679742,125.48914689856245
3.9633792371303529,77.049579263734884
7.1887887974945981,253.48394685929571
5.2272069034806767,134.02270931785961
7.6932645530204846,290.30889706294505
4.490781490807664,98.919715743076367
2.1322456032114672,22.300441787393776
7.6280519020758577,285.40809740084308
2.6019553193794969,33.207691129251806
5.3992623507385868,142.99072643696604
8.3047281083660582,338.29053641880739
8.4732941201895002,352.16287847770224
0.53180484601648259,1.3872144137796454
9.5536553867335261,447.69078477370869
1.3687369124898807,9.1892268081784856
6.1591631691987692,186.07260208431575
4.2439509521068794,88.34454204947501
4.4854523415338292,98.685081683580293
6.6210708026330449,215.02822790291839
1.2693991140542888,7.9037900132866952
1.4494246821100187,10.30458051418322
6.2141682000440577,189.41092288244235
3.6209462076250936,64.310688305913857
9.7137001421796043,462.81603506794323
0.78479538162999685,3.0210080949912235
0.53792246205271654,1.4193136212621
1.4505614645521785,10.320750598786649
5.0553063380858347,125.35277925312444
1.9107969028031817,17.908865262453748
7.3283258904373643,263.41988754840975
3.685902511421264,66.638728272756254
7.909605950653364,306.86595417506749
9.6190838083265575,453.84382309344778
3.5095603183095747,60.414951844619964
4.1479144516237287,84.391478031635941
6.58362519686544,212.60291219439139
3.0818756976926283,46.587483087619425
1.1428046512295702,6.4059421196268636
7.2965898649604295,261.1432970397592
4.0270350984348235,79.544442310147389
6.9048179308430768,233.85328477794161
5.6953492100607273,159.10349787336554
9.992866537282616,489.80045690467875
4.9687151954211561,121.09528105019062
2.405219197726586,28.375814403596923
4.521932565157103,100.2968225773778
5.6124705544211704,154.50664517742015
2.9959747010245672,44.026614927024198
7.4540886384337766,272.53866059232297
5.9745573425758121,175.08562033185873
6.4699493700845778,205.32450099640067
1.1837541878393614,6.8732488582995437
9.5135303885082596,443.93811252230893
4.5527562568049538,101.66882666366499
0.5716559360279706,1.6029074476064546
0.86127719415979664,3.638521177406782
8.3875727236750812,345.07350023617204
1.9657040276804743,18.952882351374466
8.2735735912957686,335.75715795572808
8.3229759685712494,339.77881161459828
7.8757091958209573,304.24143112866579
6.0592571417153076,180.08509882174414
6.081996698556889,181.43930424136508
2.7632552686872209,37.452518330045301
0.51325344425294628,1.2921197258739976
7.1354835147925932,249.738688075346
0.24763797467560861,0.30079699868955029
0.31131784094217652,0.47538670462604626
6.4362389747960229,203.19046935005187
9.5185127733016515,444.40322896306037
2.3412469561558806,26.88645000412351
0.17064239951022125,0.14282785384452223
8.6342741251662538,365.67113282406842
5.4304956775209465,144.64983960402893
3.3564916468591934,55.259907440511334
2.3567576312392751,27.243873541444362
6.7317487780599476,222.2771461015214
8.1271934971472515,323.98149965705596
9.8732538877015319,478.14500313362083
2.9530499241172978,42.774071405484626
9.4137650535584996,434.67606003205441
4.0657834931798433,81.082570502794155
0.29667564358815879,0.43172062592988852
1.7061326319438723,14.277908375929171
3.2279285608617587,51.107759304702761
0.98247346261089763,4.7345713837234431
5.1297352316437719,129.07107029689402
0.79845679580796847,3.1271006146563067
0.6318411392332467,1.9581899197412165
6.1786208696516089,187.25012044863706
0.71484908000120473,2.5065001612108802
7.921855215765933,307.81715024213162
0.1556588358538134,0.11884654694478251
0.4696359280165695,1.0818365234559437
4.6883276207121867,107.81393988714635
8.8659506763900939,385.55792424827251
1.4528917585831578,10.353937336889214
0.7156250688436705,2.5119448680675776
2.7710120263955056,37.663080025351924
1.9452382083257924,18.560283025375295
7.2080788408903871,254.8461448276918
0.88339810657607565,3.8278238131142692
6.207637144024436,189.01299246273146
0.44230104204262077,0.95956618883970213
8.4755475096588349,352.35021191151441
3.8579537154303822,73.005072699327158
1.8847971221857862,17.424817240778125
4.7228451965696712,109.40733341248377
3.5319337085469722,61.187695814302657
4.0215942522540384,79.32964571748613
6.06643526727464,180.51202875922448
6.5275894195568904,208.99922290667578
1.2865464069531436,8.1187641287820345
5.1496305017244817,130.07419556254803
8.6051059918675321,363.20469998890144
6.451789544057517,204.1735107135726
6.2519982252403326,191.72409827024256
6.3536818559657089,198.01128468709064
1.0843401099834777,5.7672669905536003
5.0266954598343148,123.93790784123229
8.3715886003965103,343.7595463804866
7.5573716126557162,280.14351121815378
6.587200621119643,212.83389497222154
6.8023664447527441,226.96508826486414
0.92126521478258561,4.1630186682250194
5.5748790376836475,152.44385017696632
8.1464279269921001,325.51683249126478
7.6320179432873916,285.70495813407081
8.9503421151468565,392.93280061293126
8.8069944119420658,380.44725355555585
0.989593965026624,4.8034479376019501
6.9559730529208403,237.33117725907312
4.073251121521074,81.380692898461035
3.3669200178812733,55.603817745401251
2.7555749498637701,37.244613157673506
9.7254014576995083,463.93174138334336
5.4330116162573034,144.78390266580726
6.4446104257456804,203.71938236188478
1.2545484633920168,7.7199395095314216
3.9839914850841742,77.853082891559822
3.1318927529375591,48.111929619003256
5.0039714287715791,122.81987594411498
2.0706921862401781,21.031492868415814
9.1785585487203587,413.22632114337057
5.0361952290258349,124.40680199775097
8.0192885341608466,315.43558905417638
9.8268206699561578,473.6582139718376
7.9363392857477963,308.94378557296136
3.9241486549062441,75.531813775761194
7.9355923242576258,308.88563325808519
5.2605285583006491,135.73685329577737
1.0440263171184883,5.3464056138505516
0.16334906750661715,0.13087971208015511
3.053719310578308,45.740113984353393
1.2576553055747606,7.7582231357758902
6.7515476542846597,223.58655604621617
2.1487505064977497,22.647016465650118
8.4695624445397897,351.85275864960801
7.0735274725872612,245.42064939121622
3.6971636294765071,67.046537719822723
8.33902777172983,341.09067939152715
2.7743773390188942,37.754616982477955
0.73223297158361789,2.6298899365268302
3.8306094334082292,71.973854136605553
4.3519006702216805,92.895988470249364
3.7715453220191639,69.771437939198961
4.0429110140670428,80.172860038894896
5.1366590962296739,129.41973302066177
0.60739499298530597,1.8095951631552558
5.5935560691955208,153.46699989374301
1.4713964298434579,10.619361560673543
2.5928019873651724,32.974461624583888
1.4768812682178274,10.698679465424284
1.3865096096633844,9.4294156431641074
3.194508581121497,50.05496129218281
7.9003361330714572,306.14710053109849
4.3665103450593037,93.520753771166156
8.8781306375913793,386.61800374697037
4.5733036556410678,102.58859653246328
5.8504181139236318,167.88535828839477
0.203593927934307,0.20331464114688558
8.2011892888238638,329.9078757092401
7.0188534031331304,241.64140667937369
1.979848896674806,19.226627111224111
7.4142415082812976,269.63264288701015
6.4294022570153011,202.75903164122846
1.8141394212895054,16.142854524594831
1.4060478063758834,9.6970399778597987
5.8061069176323947,165.35185432869076
0.4303235332151979,0.9082997735863706
3.0754960399186015,46.394805248077276
8.9927966607343688,396.66927168735117
6.5347104564327667,209.45547187586456
4.818516995108646,113.88481008769995
3.0893467642675745,46.813631123613057
7.9171152148098471,307.44889885703338
8.1073748989821937,322.40333362673124
4.6015461297673088,103.85958237736672
0.98476933624749075,4.7567250167333519
4.1414069020255981,84.126886783552507
7.6299520207993705,285.55030325373048
1.329701137265408,8.6725555863523294
7.2785933643280183,259.85670428669152
9.776531961856886,468.82273117193142
4.264776655498868,89.213709213918179
9.1550654881450289,411.11367417235959
7.693466866455525,290.32416604584631
3.4936700161523682,59.869106541543047
5.7310278393251615,161.10315586656372
2.0346467238826609,20.305656662386614
3.2553224647867913,51.978894935501927
8.3659419921921074,343.29597346902756
7.9007729489956926,306.18095570471019
8.5750311630992329,360.6703370930432
8.2295904642586439,332.19681092218946
6.8205960349887285,228.18320098663193
5.6025245453517396,153.95951968462307
1.3261252287880032,8.6259728405095064
9.4629582520415507,439.2308744058177
5.3019947657401998,137.88518337256843
3.7731176698460995,69.829625142226334
4.7081504158781282,108.7275670605063
9.6607766281584322,457.78661781523965
7.946579047300685,309.7415215122665
1.7998026437843011,15.88871527499037
6.0757249107773434,181.06529480401497
8.4721788772414008,352.07018222171916
1.0107136121929687,5.0106635388029384
9.1506417923647874,410.71647276570883
6.9340207609284432,235.83555839319962
9.5787415704247909,450.04498280798651
5.9325526814761913,172.63236436719518
1.6315567550842049,13.056999368023718
0.29817411038193303,0.43609275950059057
5.355613374675861,140.68812660622916
1.0133394643661442,5.0367329475553433
6.4853082521599195,206.30048943074206
7.5942771678024634,282.88628916539551
6.5525473695185585,210.60047683109337
3.9601056005632294,76.922350383138124
7.7467867533491086,294.36231803414893
4.6072906844350445,104.11906014657592
7.7502533794402497,294.62582662030019
1.5827907931428298,12.288136938277059
2.8847414529095405,40.818101591910448
1.332480683516871,8.7088509063931081
8.4254205779222247,348.19472694246326
9.4422553922319867,437.31109670591746
6.0486483147043426,179.45504826355574
4.2180434754718084,87.269224182559299
7.6069882487884151,283.83405541539071
7.1123941933976269,248.12507145096518
3.5590561919419272,62.131051194147851
8.9607328374925768,393.8456652910217
4.1354527700103381,83.885160951697202
0.41952300591478797,0.86327780497217721
2.8718880807515372,40.455170332719277
3.9062915859874514,74.845953948079938
4.4404823195513368,96.716217244366547
4.1963065610131443,86.372089838379623
7.3024794355957097,261.56503997529785
7.4856665560883888,274.8526745847517
8.6106575535204062,363.67349228711032
5.0290076498465908,124.05195250656718
8.5227433885060275,356.28524461931534
7.9701451286987224,311.5813615922105


==> anc/competitors/data/v1/graham_diffusion__s42.csv <==
x0,x1,y
77.847692758484413,31.588884361364176,0.63700709748941309
45.010087095701124,92.007305760524318,1.4297372426672561
86.142596151315487,78.566815472288553,0.95501588864135856
70.342066847817662,12.837664277618829,0.42720413195240653
11.229380092989654,99.709396468082161,2.9798208368627868
97.610990460402078,88.161602382159032,0.95036487746347309
76.591690795054589,29.823026910675818,0.62400063519089133
79.034301917141477,84.015864806771944,1.0310336513459191
14.555136002203495,12.429114123395522,0.92408507070736867
46.137821913765578,99.91226358647539,1.4715697608772846
38.338206374792961,67.237104138440614,1.3243067868777578
92.822968907162974,65.71225152476211,0.84138631962035659
65.098781767905123,10.863191244445009,0.40850020792378233
82.630638100541333,89.909273091869281,1.0431137975170288
45.454591485078453,4.8419513140380035,0.32637834032942054
24.269394734908136,25.601149688032411,1.0270705150404744
56.349309127551813,16.016143766330231,0.53313191478116717
8.254091098209182,78.123258187837422,3.0764902630314621
83.107854855273047,21.424014266863992,0.50772598186029694
63.903111113962353,91.242546258826764,1.1949168823335341
76.292598528366639,66.314365854094035,0.93231486094019056
36.7435448767271,5.5439456284802286,0.38843553616270693
97.128406390700519,2.5321237446126452,0.16146162955066881
89.525869889575375,7.062475867411095,0.28086926232395965
78.281582713228659,61.380667409477311,0.88549477783002795
21.074593369492824,80.545217464222702,1.9549708103360144
47.73865836524935,25.378176421484071,0.72911343578591947
6.2927690471484201,85.242066606461151,3.6804937846610168
17.120370222619687,7.6087301350195178,0.66665250368336637
68.938797417760554,80.494457656884265,1.0805656002819419
74.986691278966077,92.923952156883473,1.1131962654317991
96.815953778552583,77.666623112229288,0.8956611716412155
33.930885097538891,70.415836829906439,1.4405806539138362
38.305051191417149,84.122061428227539,1.4819274061609853
48.016469505029178,5.9348273556125095,0.3515676715213491
20.568193190259997,21.774646850467427,1.0289102381260786
14.732307522876221,14.242520571953021,0.98323660786751077
48.61908277014151,51.444037038912683,1.0286417338436284
24.237116206986641,75.028436576226767,1.7594319567888907
67.641771478886014,63.74116076848707,0.97073904371834985
44.840888049488413,85.410847776669627,1.3801281490770969
83.602463213668074,17.210873259226908,0.45372417174052693
70.625979996220408,73.992867009645835,1.0235585351962324
32.611930855440022,20.918066105152601,0.80088933258610551
83.561460536729697,28.534357629144424,0.58436075150346134
80.866907034686577,71.570660333567787,0.94076704508160414
39.9728811449571,98.060068920070819,1.5662582477304936
30.256154185163922,61.931273385752817,1.4306985682494597
68.884559389547604,7.3410308691469686,0.32645068386366799
15.695743393712361,62.398279052898218,1.9938632147571431
21.591003842560614,6.1503540548563755,0.53372020150823452
2.7215024355985404,88.64627971394809,5.7072368131399243
79.118588995209564,71.538671939860834,0.9508919483954249
67.155383946019143,18.966528949405316,0.5314391085146386
71.106207105380847,10.98865857077141,0.3931140655545855
78.51144504015285,19.986256430271261,0.50454422801746734
46.973746002757316,98.042663596310859,1.4447075859215617
57.736637203383587,46.938942960932003,0.90165606843017732
15.70010581651043,78.839932937457974,2.2408966808461925
13.223947206525397,64.368017526562141,2.2062489364019968
67.503490255466218,58.096488695946462,0.92770912449454435
48.16742820202699,16.222764957174871,0.58034428045537889
57.393138435156501,94.710396448693317,1.2846027289721018
76.969888026770505,31.531577986442358,0.64004782384261094
64.202395360057892,58.645687149139135,0.95574585631117881
56.250781264483592,70.578042569728481,1.1201354070097798
56.802301753050529,65.624849214040267,1.0748582444379711
31.787109610135996,94.178252150160802,1.7212731462155852
5.020147787658062,16.547021012165683,1.8155225936468651
44.798304144771514,51.818568367800324,1.0755037231118336
23.02929793631386,41.595370292595064,1.3439470186867801
42.035807085014341,48.468535489296578,1.0737922213614131
85.633501180280277,13.683317567378973,0.39973654345286957
24.926069614803392,15.141271767531002,0.77938900620199036
7.7136686855284697,29.251403486563223,1.9473448375094371
29.575621418155659,31.861051168561467,1.0379181603347849
30.772188261134993,43.934514940772296,1.1948784473304841
66.86781844323572,61.876779609589569,0.96195614668566876
56.589150929445275,64.193653506989776,1.0650732027937304
78.822024492428525,42.357467865385885,0.73306283550523821
67.102726952083984,42.060744724012316,0.79171412670007768
41.825912421126908,23.327595616302276,0.74681370157897176
81.773997697271398,59.654012344082808,0.8541068698132831
18.363346150954982,33.070009309089315,1.3419651826468832
4.225783167118327,5.5338637591816422,1.1443546192462779
10.824690356012892,43.003204327372316,1.9931623172698738
72.791216358452132,48.46500215883669,0.81597082322515124
47.263968564635967,24.108101084012677,0.71419434890557132
17.804634345292975,58.100877445967335,1.8064453027039504
51.102387960129626,57.445646242328252,1.0602492217867436
16.926586065890504,70.796213748816399,2.0451272196463117
70.239396757618124,65.49895125571858,0.9656656575090552
45.723315006255007,65.938439539061093,1.2008823938163515
39.340080157455283,32.988986878756222,0.91572879099514304
31.548184736491901,79.168357754623472,1.5841220183652409
63.767694125651069,55.816149592768582,0.9355770943802314
37.457635834232264,44.278983127629232,1.0872480509449485
10.589692092977899,63.349223132223599,2.445845277204008
13.564578407810501,37.344418776124918,1.6592418844195749
96.265971125852417,52.24844597146231,0.73671632016285105
91.040907689345488,74.197157471257583,0.90276631172134547
70.571299113453463,88.867482898923356,1.1221667169212619
28.05525622303292,92.263605334928783,1.8134604605324243
96.97928498007694,51.356026667943723,0.72770644107314852
78.317588588647865,52.986961244575774,0.82253588365496455
72.255238537581576,80.387300254855973,1.0547731164496517
46.037427210091288,32.816167790931722,0.84428370868949765
28.679673060825586,84.063471509816722,1.7120504663699614
11.446314291042931,50.425881358707493,2.0989104778953349
90.455034861296483,13.353958984856302,0.38422767808848574
46.666076403693886,9.0617964131484818,0.44066291861548529
21.831609749932571,84.515334681867387,1.9675459246409914
31.983749166763946,7.4456558568740343,0.48248830844234186
58.763517756305802,29.499920741098279,0.70852720702006
19.323732728044707,34.744743969151493,1.3409082008151409
85.948199841052798,18.95345562877619,0.4695975354444587
76.334913923850593,32.761550240594943,0.65511962853049199
72.507369683191811,74.783871539058396,1.0155770941119018
44.345117897960165,3.4389186688869353,0.27847617524414492
63.476266388839434,83.062995603027275,1.1439264653516439
59.241600953448085,85.941706310306699,1.204449492017823
65.684966952372349,38.48163417277172,0.76540934527944104
10.275543471709131,17.05406410794221,1.2882837985631552
42.749125412719742,60.882359978617927,1.1933892523064231
6.0781890384654629,13.727910474759645,1.5028482074664686
50.411100285962853,37.762097385668746,0.86549580192037034
34.326398808612964,95.9260597282953,1.6716839813232451
16.163370508872596,99.555518313196444,2.4817995686595449
12.133490836810061,77.666279352749385,2.5300165786202551
59.589168073415777,32.474227972235084,0.7382199140403517
18.718110916614837,69.391174818277065,1.9254006405018087
92.66177160092613,71.129823817433248,0.87614415273088497
58.943991690638704,40.008486126037674,0.82386544488485169
35.993240844414032,64.807086189443623,1.3418401159617122
59.909718165178845,3.0513092076162716,0.22568072665836872
4.2347793609103546,22.487650543019662,2.304393534132156
95.938802897661645,53.458653690791593,0.74646914500488859
49.265736820404221,18.047627817312996,0.60525386564688077
78.708052270528043,18.258873051900295,0.48164538337064733
10.10753999239898,83.95782047392332,2.8820920253576294
49.692516422139711,98.935034262993341,1.4110082703632894
50.089285446743048,56.485003946787941,1.061925778634357
93.906992587548316,84.228833626407919,0.94706857685841417
58.029349132855387,99.051523103974716,1.3064919233059731
48.401961303581473,15.87639707973992,0.57272283096628451
28.163614983005569,45.928070098926405,1.2770117669804457
34.493761739570111,40.472126152508146,1.0831977031418774
53.025895442210704,9.8448297973261312,0.43088373489819187
45.013323109894579,76.02235693388495,1.2995713457763602
4.117983828272382,44.510344677614114,3.2876695576768542
82.976608571047066,47.994039550659323,0.76052905853905817
89.823755640297136,16.765951433697538,0.43203456812774399
15.744410721863856,19.730811918625076,1.1194617859959604
56.29554206682684,90.896154971309073,1.2706787102589829
12.640422631273468,6.3756107194793303,0.71019906905558805
67.879529117901541,24.819523924483214,0.60468237884829945
29.560910816222815,30.621814370823778,1.0177861908390318
66.623418199806366,50.03935915535547,0.86664735138998417
73.245472200114492,59.471626955449999,0.90108242304019404
77.327454207930387,50.342417633365322,0.8068637007917685
12.558612703677863,10.243302786574439,0.90312771809901204
91.769160823485578,25.879410497459929,0.53104192519463322
24.560971107698322,84.67166170672904,1.856719396647782
5.6664305052656179,64.483692646888983,3.3734180645947114
56.375542000365371,65.61660691315889,1.0788511263715752
38.350383818518999,67.679919024432778,1.3284495248309161
83.319394826976492,76.764495865873855,0.95985835081728277
81.208644262301576,7.6946312087018391,0.30781712296989766
33.0796114966261,37.927621723396015,1.0707734771206074
95.384140716835006,54.873688655644507,0.75847975203373941
30.509948137731627,35.168735363137948,1.0736374234801989
52.475598664708023,84.758929582144276,1.2709077579073482
27.08457887562507,49.292105841554807,1.3490487457277456
93.732269864798411,77.325503767019157,0.90827385264738936
18.131566123037778,85.497520654354574,2.1714963381457659
6.4012407004482412,51.469565324542813,2.8355882711171136
44.639511880297718,91.136119899392298,1.4288464126398241
99.252805277472035,59.538146172624096,0.77450862549733612
89.384372092981565,85.326881285704729,0.97703953940540045
75.363585906781026,35.377897967969382,0.68514932660721783
89.297664106095439,50.884061936085551,0.75486769001049947
89.557770690390598,54.078282018448611,0.77706939752370963
52.848119317872005,12.288012157814917,0.48219871394511987
32.96104707941771,41.05814565675098,1.1160898684782066
77.657218346876832,91.899091910064257,1.0878391760301889
66.842803790440584,63.821559555744756,0.97713906658854355
38.618457429623589,19.395645078822813,0.70868730474310782
11.257733470028496,35.20785228974129,1.7684561088227959
75.185381912204548,20.777094946944583,0.52568514791824483
27.721130560440738,4.4326669162601089,0.39987760290403251
93.807688752310369,92.891124933394622,0.99510267390524199
25.615116350557106,45.924318169173404,1.338977231365051
14.03027737632563,32.138437097237045,1.5134889273160235
83.449041868240798,60.650764772658185,0.85252566746980352
17.021863029200418,2.7168167167155324,0.39950905265828823
19.568294199458432,29.246166446879755,1.2225256759205543
60.739513569042664,70.897279638491469,1.0803864555229967
87.707080002071521,64.10943776078777,0.85495579004773992
21.250597240028178,98.216982859168482,2.1498478469595006
32.411719944209288,62.795055546488314,1.3919117006889443
78.185674147635396,48.795575615517812,0.78999916119765434
97.238989753974806,76.620391192032756,0.88767086017054164
51.07263624782955,90.526131452477202,1.3313518403914468
16.101955250022577,72.62820277839846,2.1237986532201858
3.3657561954037511,96.394699907839197,5.3516197877531324
24.506290939887815,78.63650673234136,1.7913205729522295
14.918577343079061,86.946540949668787,2.4141399855300962
68.410550014060036,13.182198975996444,0.43896752313557069
13.939585453596051,73.776523293391193,2.3005631728628884
51.620333298822032,45.128692553682122,0.93500939263179172
70.037718693002873,56.204172636304968,0.89581490415750342
58.949427703648432,66.102036129270957,1.0589309015221506
21.578013862685648,97.041881437145804,2.1206737961690685
80.804203565861741,98.48865198029921,1.1040179119964024
72.109898702348559,30.246368057814717,0.64764821602262257
74.420432383723096,73.907842748915783,0.99655017231777787
14.843659652616699,75.498386717656331,2.2552689557756671
14.127872757733771,35.956300408678779,1.5953247859632882
92.901129998637742,14.139237936693659,0.39012385153196233
40.96266299484418,6.0128021080005363,0.38312841600855302
31.492971794532096,78.179626497859502,1.575578237456432
49.881236444450266,49.990574698056776,1.0010953858643767
66.96069285083108,98.58293661050277,1.2133634429500488
95.651079190603056,47.567398706977997,0.70519587595385036
30.071730234441389,97.835863949236341,1.8037229611692469
92.631226072578656,42.334448215017865,0.67603354384916481
4.436230155853119,79.780850754877321,4.2407463478808891
56.409408148028817,10.312288686559542,0.42756461850145039
64.129560944746345,56.435247593500861,0.93809340777210304
12.377945567573823,80.601859124600978,2.5518094729421459
15.753280512263439,92.62076338754909,2.4247595298991143
43.073203292997775,82.613142880508292,1.3849082003636228
96.69072739003181,5.6231312657150738,0.24115523675251929
60.412170216968541,38.524829448059947,0.7985610869887021
93.436275716820703,6.7724502867574241,0.26922485586033729
80.827369730071126,12.709664529226684,0.39654074722188615
47.803396952418566,68.17995160941345,1.1942602153378816
78.906818026714376,71.899303238546423,0.95456405290408486
3.7480048297447981,77.824626909659372,4.5567841053750584
12.696111683042025,86.814741709454964,2.6149378522277202
83.284004258508162,74.464283910697972,0.94556896566771131
80.088074655865853,80.48541602644994,1.0024775833238597
24.798792712710501,6.7984435626813662,0.52358775235074673
54.015419878707242,24.984444743247259,0.68010500808269547
61.389550428601069,62.945981790774084,1.0125973335120821
87.038417470049097,86.096279853232673,0.99457308018324941
61.104501419195117,2.4410122440865942,0.19987035162324615
42.432013788820669,52.433675527402279,1.111625061496742
38.670036253903902,68.374165137710918,1.3297154922360563
43.73644446460397,4.9015143346040944,0.33476758656780142
65.889240506837467,41.332844640232018,0.79202774812935428
87.014081911727843,89.772218375602293,1.0157251534596632
46.481894443477373,67.818055267874158,1.2078993731959216
26.288277169233094,25.290519609338538,0.98083919811516174
25.192911573762952,85.572550703927448,1.8430115527037425
75.109399463857741,36.107079494132407,0.69334443842046867
82.023738815543211,85.627777772117824,1.0217333186101627
12.317251825704247,31.296477809652743,1.5940091920730115
8.5227679816074584,59.851384586548598,2.6500054556519728
60.254499048132274,40.900126639287741,0.82388687871400412
16.32497793088443,28.932854973996569,1.3312798039938636
82.817090664721448,88.882641092843187,1.0359731282672631
32.412798044559295,20.38418083007015,0.79302772338428373
16.09944943117198,10.311535941104783,0.80030617490898293
92.25510630377012,35.508839977474715,0.62040178055584294
18.222108828057259,72.328636468873626,1.9923049818227543
29.902568069117685,81.128297385675609,1.6471453971869101
17.054112728821746,99.876850266542959,2.4200138654200458
13.318026239204787,31.043481587094163,1.5267406818326572
4.0725056009711231,41.978311210865655,3.2105662523201013
7.428750098097491,15.408485246903377,1.4401976533183216
19.114864151713565,58.337449103057288,1.7469807099825747
7.231429397463188,99.762843651765891,3.7142602857647358
59.93209397887518,70.686338991824528,1.0860204886300111
68.710023626351628,60.330858360510433,0.93704339380073076
40.575784769538771,40.452171106335811,0.99847559382412476
33.163127501300842,91.699278507984374,1.6628582099756117
51.443571228178548,50.697826420774248,0.99272535707152743
87.75048433899164,15.167957504680027,0.41575625372124103
85.410899428576187,37.807089393515078,0.66531907408570334
6.2605560772536109,8.5823335470811557,1.1708364643349767
19.786844140459358,21.793945693500593,1.0494932888211777
25.200997368230809,3.7315405379913962,0.38480013656521755
26.439982431556761,46.421431817016014,1.3250390720473453
57.980799870791728,64.184945965276114,1.052142318407832
42.793717718912845,35.642661313132962,0.91263065626943674
6.8269037529042107,43.197413607517156,2.5154574897090436
38.614185569038014,96.002508738768441,1.5767681957617909
53.327788974328449,75.692385914341727,1.1913772660150124
11.963846484564165,55.003950420605221,2.1441814038245544
83.678938271278852,29.885005760958872,0.59761101180796894
7.0922629135802175,89.905686279753525,3.5604194666463314
92.634503163770091,25.039517454304629,0.51990810676621013
11.713087874827799,33.883587590634349,1.700822501459774
84.670345256579765,91.088351813448952,1.0372077582146981
90.460008104906478,53.895121417937091,0.77187400689748453
97.997926697486079,74.747159042961712,0.87335116039956895
80.598536266812175,59.892989828049082,0.86203404741913725
78.388798995590236,66.037042482930531,0.91783962281983078
64.963361047563666,31.339562568452905,0.69456392403248457
78.341642748656639,25.654462039412966,0.57224910098038739
15.186116424488414,33.6042500225292,1.4875574286728375
54.534667522868453,17.233273280175403,0.56214396504972153
52.393841278660616,87.682807798499127,1.2936509273212968
86.042070124010635,29.758199458511179,0.58809555897140042
47.354337828164553,57.02596065260969,1.0973784338183605
39.738770617834639,79.613493663854655,1.4154226059198807
64.677200581236789,78.814762718819935,1.1038960495159738
28.113405115082916,44.961853341250901,1.264635523434021
15.697304273487774,48.673216241499112,1.7608910414744883
48.831972854327091,99.480771395632431,1.4273071351718682
42.855158122298732,68.110552743944353,1.2606822886262363
24.791854171829623,81.834567425552507,1.8168283213970375
38.016157391282547,90.450288983484725,1.5424847210964188
37.906460082972245,79.183803950475237,1.4453118580752391
34.094565312429452,20.147575805449623,0.7687211327765221
39.187479813239037,57.092731906282076,1.2070263333843743
69.202847854682645,11.985627416825398,0.41616773138964108
31.093894507985958,65.98636840327184,1.4567651833667958
94.988076818103366,95.624243962405473,1.0033430803168251
91.802105914741432,52.247742301410909,0.75441001023159049
49.129221973407702,44.43130430104118,0.95098701690781917
34.1793980904595,5.5125896389799909,0.40160177815810916
54.472609403340307,96.057903188263595,1.3279369680855995
85.158927899815211,12.094263044755561,0.37685528692619225
65.953559374890006,6.0257511438749995,0.30226403579525479
80.83039913881359,26.114527927483969,0.56839955347241977
54.206783054442539,8.4219825240014785,0.39416708055043742
64.025927668226842,46.601548556352711,0.85314379091777492
30.239250189881247,52.576604523197012,1.3185929776703984
74.019529906408494,32.631855004801224,0.6639688729523221
21.835650126320399,6.9941272923388338,0.5659573476360652
70.090216624212829,12.936836088424217,0.42962083681020546
86.350468695937622,39.681429043012955,0.67789323886481345
14.946078055551306,7.9317881810005408,0.72848720934016009
62.209214573108142,70.422593109771512,1.0639681983980591
11.319383326533591,22.288013069431575,1.4032152411626204
73.120131570599838,31.603013740796573,0.65742432312256072
10.280335444704983,40.624326163453553,1.9878766951374456
93.722102624661346,42.827744040776494,0.67599204864647389
15.465977143704611,2.1627493521304522,0.37395075404563133
95.970264099089874,12.98289635787236,0.36780484865506607
80.486649256339476,86.550927246606051,1.0369884963989902
60.180836437702702,2.1208401261669971,0.18772618568110552
78.697162253695595,51.800400869661757,0.81131036450019056
79.921254220342419,49.971196637706392,0.79073093450390486
94.710652156098362,34.643227779042505,0.60479718503749458
26.831568676240344,44.270047974352067,1.2844936579951671
59.827437745114302,78.496951477605265,1.1454501504331094
11.314821361311321,84.437963209065728,2.7317756121953716
62.384238602363887,27.514157254694503,0.6641109913998019
18.786547801093302,33.604063214837524,1.3374341417014941
57.365159924299299,25.763319596776608,0.67015738251312307
58.098190375317273,49.026613254004381,0.9186173506050328
47.666544992160276,68.959319050563664,1.2027895468166763
53.217914000286036,24.368781795415213,0.67668723789736773
76.864492220645616,34.412102721376932,0.66910261015184846
80.325982218182531,93.177692523736752,1.0770303788894926
50.231015126392052,6.7597904050018913,0.36684333896686
60.760157269216002,47.15542131347749,0.88096036585003157
93.261151097629977,71.732688076484223,0.87701731363820201
13.733891673110035,16.744493132632456,1.1041782649249012
13.476149458210831,6.6426539605372215,0.70208210728817322
10.595483167255304,15.544126420576013,1.2112192847047312
66.470601933971722,92.044672966006928,1.1767508581911963
43.023613477457189,2.9074586184700948,0.25995808526295011
77.883498781900641,20.455553531512479,0.51248704495931818
67.780678504242076,5.0657842643611657,0.27338229772254163
34.696500316167338,12.84168782109592,0.60837059997306098
90.03992164143051,62.774630089573037,0.83497702732652734
76.728150412923924,25.680613056430406,0.57852925993488569
28.512424209197221,57.78278094220633,1.4235808847155256
37.690817741661292,59.839147511080363,1.2600126894865009
32.815118060017767,85.244662642798346,1.611746043018506
17.445941565249967,2.464656505363644,0.37586422717345269
16.482770509134781,85.630207015551946,2.2792837329876958
93.740491410822912,62.673670469843451,0.81767167193100698
44.914595645477817,17.948861638285845,0.63215664548406758
39.565342632186166,77.747864037257827,1.401802298476273
73.509199450383036,85.838171095477406,1.0806109931576389
56.193320394784195,26.917821407907415,0.69211395555369615
93.741718710169295,92.041780728462726,0.99089137968123642
78.469546403120432,46.536828169268468,0.77010123294210464
48.978217284204952,61.135596524665502,1.1172377211175479
38.883228401120967,98.495654294529075,1.5915759814036934
98.689891402583555,37.430535706641535,0.61585246754214884
72.340503128357057,81.689615890371059,1.0626559163774656
95.217076680376437,33.203113547189048,0.59051642709719965
13.610900567270054,80.322925179666115,2.4292730231719135
85.35230056069669,60.871924048538965,0.84450242089344918
64.433240631138347,23.202858132089339,0.60008912316353569
13.948324476841034,42.574557191345164,1.7470850562077487
59.649283996983627,33.128292167629041,0.74524128559675629
69.237443780333976,9.6546225218756607,0.37341962321629935
3.2056632170830781,4.9238074697703533,1.2393431891408302
46.52316026049116,35.954908229903729,0.87911256670378091
82.889152097239474,3.865346486113685,0.21594610062524452
30.945184483720809,18.217800243013954,0.76727567475303793
46.937712016258011,73.067965443385134,1.2476780918916159
45.34678445265353,71.39294109699162,1.2547418643783819


==> anc/competitors/data/v1/graham_diffusion__s42_holdout.csv <==
x0,x1,y
37.026031218896662,7.8945500301042859,0.4617534076984523
38.47644856634659,71.685384452354256,1.3649533846302231
58.448358909511427,91.66828514530377,1.2523432884385495
75.215005443829014,28.084928623631779,0.61106078916367734
20.091520429111664,24.50323082296692,1.104346283389378
59.29135332669884,52.11381476362677,0.9375204524844718
54.407689778488397,27.543259584313535,0.71150429295074624
61.044232519529196,62.056147245961455,1.0082543061266502
27.888038640100806,65.423713980730383,1.5316467422882181
3.4371484667339045,54.322440008732052,3.9754883818996904
24.702579137327167,83.566274588344655,1.8392652734932593
89.158738126869977,78.186982973053887,0.93645145976368083
89.772822201785615,32.346995774902325,0.60026709436492531
8.7175132328720792,2.4141519809175866,0.52624259288822595
41.596558077818692,66.072049975487431,1.2603181559082872
85.23799875981598,5.7641982100037499,0.26004758849058418
97.96820762938701,56.776528864597068,0.76127547258770234
56.608126235060368,17.105149207969056,0.54969785664776549
33.077577428055747,11.925207250970429,0.60043516671791486
60.7999480245618,61.038131687623952,1.0019568343033387
86.619614398447268,14.620656658550535,0.41084245552339649
18.453104405160339,94.152164656475279,2.2588138148662495
21.009986555961603,12.082513281422667,0.7583431240584062
52.405652989150816,23.784281148595714,0.67368355571910699
11.863225219650054,32.19292035078,1.647323143083081
78.860339522713403,4.2897010988958346,0.23322988320420882
45.51816278096252,43.817419342727156,0.98114012169327514
81.587922299123477,18.461596022657922,0.47568744046852779
90.898093884260604,12.450886369587518,0.37010312038314774
68.57572396945038,95.610579243503508,1.180776698112366
28.115290409885613,78.852809872573459,1.6747010784059491
51.56637293377154,29.415479938103115,0.75527424731199366
34.163453637891735,19.731650860259222,0.75997766199367289
69.226921306984892,71.281867189574058,1.0147335618370987
72.712203134917232,67.390847186861848,0.9627129330826133
85.502306854480423,92.493764334568695,1.0400813556257316
41.363593445492469,92.800539555751229,1.4978424001104416
77.958442068432106,74.868845246017386,0.97998401466190421
22.708587142136039,41.618836508676509,1.3537856620710194
44.946611853500301,46.770793525755224,1.0200909377546394
22.671823027474382,3.7777639156499183,0.40820111397036424
81.853031342828217,39.464271655933494,0.69435994828268954
80.671756094902364,15.655361022694082,0.44052523153079248
72.388114400906346,2.6598031761021335,0.19168631922234469
33.799856579764395,78.962715434526075,1.5284583493706669
75.261627881473117,36.367094337503516,0.69513234611470165
74.566102897644441,54.379620078555789,0.85397933513788482
81.451170054262661,54.240953402070168,0.8160466637774938
29.489507146981232,93.245669003052868,1.7781998834281261
36.255037630994991,90.028068779803533,1.5758133916806019
95.170723221673271,26.562873205258519,0.52830636102746331
31.670364061410581,87.000832217675963,1.6574299242236301
29.033144403496653,91.705126752044364,1.7772551061281447
14.810307743848526,26.947019349164229,1.3488800320004668
67.568735141835603,58.270039709737915,0.92864508056796014
6.1662039486458671,7.7835963240013886,1.1235210395850419
95.324931630859098,34.311255773811737,0.59994999689009598
95.625923179835581,46.552900795953931,0.69772703894192556
93.093191999303627,29.489862861618349,0.5628302299352087
21.279402548671293,38.141315960846846,1.338807453079307
9.3760202976794247,25.590337596186636,1.6520711157563852
22.344794428922704,44.20899850251714,1.4065888050102167
3.1056331103216719,2.3224959337940474,0.86477356838216446
39.201619985735398,27.90358331755991,0.84368044259135522
75.443511264823684,8.2329817502918949,0.33034491787249581
66.298287825502868,90.840094330520614,1.1705437000045174
5.6221914999024785,17.13370411106246,1.7457128720424329
95.378085378849889,24.867917901649658,0.51061716776598454
9.7797243996847865,67.001970810204838,2.6174625737509034
74.481803519544471,73.425611847108058,0.99288441774642222
36.335250469276545,22.812273707960593,0.79235573879419818
55.703056006720608,66.884596869588748,1.0957804447299015
3.4683598613135844,58.93626855014454,4.1222017382974032
88.359380553297953,70.930350394084499,0.89596226986483751
98.924097911365592,12.420724810582351,0.35434182741528236
77.391112794553834,35.523097774982503,0.67750088978976375
54.320108233669025,27.875986097283743,0.71636573779470158
35.890538116257389,32.825022050251007,0.95634045648617783
23.160624834108951,55.690084191228401,1.5506500638034459
87.136113512745126,40.787790165518786,0.68417310108694196
25.324881706305547,14.757388847704474,0.76336289753478603
8.5019486284554837,57.313694680441266,2.5963902204703575
86.588149168426852,84.211096609265226,0.98617827971858718
5.1432342020396185,93.890137550572931,4.2725960757110935
14.750211236774348,29.956363437315705,1.4251002803672712
95.082052886444146,4.7916330769457689,0.22448767508109216
65.124991415194231,55.576762573012502,0.9237889921938478
61.003226083260692,39.581938063567115,0.80551220665942369
87.981838312593993,12.230025873658189,0.37283542649254842
63.475387307563622,96.494611881274594,1.2329596160202347
44.076716093045896,52.838972597704796,1.0948952387013635
96.02662258306384,98.441719402145338,1.0124970537691678
51.500656504439206,87.75001172016141,1.3053206512078812
51.136646053113118,61.461841464496239,1.0963183011134683
23.744185374602768,14.491681102746995,0.7812333007354183
51.636201054971728,53.092844500374028,1.0140067716784851
29.866552441094822,53.683792998237863,1.3406920976415448
24.21946261441256,27.654294553552671,1.0685603145451379
70.126402043535222,32.054083671850357,0.67608438346897126
52.263446068969905,76.110649315832902,1.2067677415493712
40.40831864497661,43.924046015000307,1.0425953384473523
61.332872982039859,82.321137515058922,1.1585346493270166
3.0208782626288411,28.777723213557671,3.0864667555735505
32.650496223667332,5.1784183074008556,0.39824806253529699
83.535603923235684,44.839794326178534,0.73264906143370534
96.851602468707938,2.3264948771244445,0.15498784683817968
61.502699921659385,11.610675771019483,0.43449187351388707
63.277835341446576,97.346930345357862,1.2403245037612791
82.107090861724402,21.265644034841795,0.50891931918789723
92.758236554558394,96.28339176669661,1.0188246607777593
61.534436523550063,24.41789244668141,0.62993389069603589
7.5339919289393276,41.349609787487125,2.3427348197051767
33.114795493041299,49.749085159372527,1.2256924495216934
85.60941063508605,68.239413331713948,0.89280556497092722
27.070821937955472,42.67453041974607,1.2555489649269562
54.704466557972204,94.621620937230091,1.3151757668773276
57.277716994252494,80.159177503554702,1.1829973629143788
74.075245294349145,88.937653104238933,1.0957368904212235
94.346865544748766,32.782453879328976,0.5894635988716348
61.1188934744983,49.248992022929812,0.8976580535961769
48.607170686818492,57.387859658262741,1.0865753352500624
4.9087189074425837,41.049534042942938,2.8918118576558181
16.403946822132784,59.773843388769656,1.9088922480981143
82.193251133606381,86.236257992590495,1.0242992906625716
67.987181758664349,49.64412148893485,0.85451638667376817
83.55848351635521,9.3284441528881157,0.33412527806813064
95.181776236127348,48.568120965888532,0.71432976719252506
3.6567662246612462,52.368485001725247,3.7843073963937184
20.403550808753,30.662603618032758,1.2258903814382198
87.668024966809128,12.036202956920775,0.37053065130625695
80.548198297852807,58.602761579490085,0.85296483260581679
25.302856515597227,22.232466823319495,0.93736568330572712
71.965492965269164,79.042005112204237,1.0480133672632317
46.217421356922323,61.272377811219911,1.151408713565867
51.079739838854692,24.44983856560825,0.69185273110304302
40.243552044320666,63.087745365826763,1.2520577199214018
72.171848702471777,94.205436752728815,1.1424943701419341
52.754169347586497,29.229690488541685,0.74436117670732538
77.165649110707832,99.391936390313589,1.1349156087202339
45.464301626176876,20.612381955752742,0.6733313393209982
22.117178698456947,94.733763685587988,2.0696053217129133
76.520109737720603,28.468723398590747,0.60995276495570583
26.766830434261685,81.017277564675979,1.7397640355780923
54.457344482058744,43.99604131867973,0.89883209313183088
83.218520668674103,51.143582795583356,0.78394497140460839
84.887153917027376,23.02987680577165,0.52086457466948699
6.2744318090520501,98.641311714285152,3.9649911065740162
95.581639181806622,66.598584618008232,0.834728540026766
14.559213881212958,16.840168129056465,1.0754847299377219
61.979595008230241,66.927894701597069,1.0391523280721422
43.020928616815574,99.264480639606532,1.5189974579874184
45.411548431344983,41.148358919543426,0.95190389608424386
66.552014005862461,99.396441751465488,1.2220945784084034
13.575870017911141,12.363901073005946,0.95431977934143108
15.35794129765473,60.959541537232816,1.9922982084589576
62.524089252961382,89.890179916206975,1.1990365937245056
36.853810944167591,2.604101716062746,0.26582007123832091
97.165920599353669,27.615183579057828,0.53311018832336676
8.7787825656302712,34.732422257291063,1.9890714778743157
6.334990028400628,76.503207689161073,3.4750963852817831
15.369194295567018,46.184257430549557,1.7334903651372491
51.052527387112306,43.420145436237526,0.92222525983161385
19.925060249970887,27.080377767593614,1.1658093592183216
73.553124976046632,96.276500306426158,1.1440884021792559
37.496812739321598,84.828213909687264,1.5040870930399168
79.307210420609067,45.353135499601606,0.75621854182360404
96.229314466262892,70.751098616731639,0.85745808171022186
35.751203150943262,63.600613648609617,1.333783443166451
42.070264268598528,5.3026274719361979,0.35502418465339436
66.181340332607391,11.757568152292404,0.42149358888048838
31.517557411502786,71.702603954597663,1.5083120046250815
12.322712709141198,80.220455781429393,2.5514637404157572
73.238970380416376,60.892813555503032,0.91182586110980524
40.873680772385121,98.886281140764638,1.5554145166029758
69.360823961880968,84.851948533487345,1.106047524606111
57.388305311712251,13.241371612565423,0.48034667290508842
99.929385924615787,20.343501964176649,0.45119704665627924
50.195362540532663,27.818359540108183,0.7444473019809994
24.819341553253071,92.549608188007497,1.9310439771469872
45.772665796504661,42.320941713541423,0.96155594705099956
56.567890336694418,17.423679265958285,0.55498972515857914
30.667224313172479,13.561528963755201,0.66499302947553773
74.798049148132336,86.305051695967322,1.0741698863630045
60.152183795194908,59.984977733447046,0.99860917418652695
65.056064471544303,93.262007973162397,1.197315175946009
12.72807175840984,18.011858603541612,1.1895917864930348
95.184442229677714,26.703780190826873,0.52966757539196685
46.077789208776316,77.896634232796984,1.3002100831655212
6.6689173465395069,26.373563157981483,1.9886425921616824
9.5358752553191977,50.65423470035239,2.3047700331250698
84.038598678803837,63.325459271284032,0.86806005714369372
20.468585324513786,66.131964538005903,1.7974706107951044
82.910122418887411,37.581585386681624,0.67326148439684508
83.39915605252348,89.421558216214805,1.0354765993732016
78.971666786914525,38.067826490482304,0.69429396200858939
60.990626251323249,74.607896981322028,1.1060145819934737
61.215724894805568,85.080933674307744,1.1789207868282117
28.363537003166428,64.210659788059957,1.5046080203110523
6.0907916703827008,36.273544848724896,2.4403837647141566
71.644180247441824,12.211406673025415,0.41285009456827315
3.461466820021176,94.055432068219915,5.212689481495989
4.0918331729629589,23.740200472426274,2.408702878042726
64.722365609091952,18.667057953440761,0.53704508547641849
95.233762806420401,19.320642614326584,0.45041755781346249
24.186080980128921,30.527860370441974,1.1234802235230594
2.6992883991920893,59.243235549854781,4.6848397564460891
86.480693360231598,16.708964960966945,0.43955699195247927
54.766522868389174,76.00249716964079,1.1780299899438047
34.235977918404132,56.744594366815257,1.2874218602802596
24.339620996105953,29.445941498824901,1.0999066221604925
67.647614166654037,81.637039330522953,1.0985438090394108
81.461107345498036,68.46803511457712,0.91678769932044013
98.745341514621217,90.739486447249263,0.95860535427184557
30.242312380151024,53.064113047605488,1.3246250302087139
94.196866186740706,36.899536197846587,0.62588166093993625
41.257250740568146,53.189377929376654,1.135435094086612
3.9468902092565212,45.608666975266111,3.3993522264300093
17.899090700050451,27.437024392244492,1.2380922934062519
32.963333228732559,18.235407171597725,0.74377601978304109
10.735595892511917,41.651419583186758,1.9697078973077056
51.789298252635326,43.225019854488998,0.91358211215073681
8.9140167665839307,77.952366928741114,2.9571811551497555
7.2646900651371897,45.976942718893895,2.5157153472651634
62.172206588470473,57.454486024707421,0.96131082156862435
8.0863848323351579,25.694316032738165,1.7825483886486331
79.428465772228435,34.120081245529732,0.65541585242922074
2.5509662539064353,8.1673404394674538,1.7893198201342595
5.6590223177397787,42.774250729986669,2.7492896812477094
47.419808770686295,60.600470357092668,1.1304675445370087
88.774057200629215,47.747822595026129,0.73338791872791231
15.39226185264136,59.743135206136664,1.9701204699016996
8.0940663380484548,94.817981342556564,3.4226459199422767
28.440321069369649,28.953576875209485,1.0089830353016791
20.265994385447236,40.72347474419292,1.4175502229123478
72.362800647197773,72.716620968949755,1.0024417854801313
9.7548499438843859,51.479432803213683,2.2972411126306556
62.459438395393406,3.2363551349763391,0.22762976420758352
5.3884345575936194,84.731962621050258,3.9654486152719368
84.909460196622803,13.644787300122388,0.40087165134999608
39.19994586991691,97.808543564311321,1.5795946798742293
19.667688684263336,69.270145609219838,1.876706627175607
47.761497905437153,67.533824720165825,1.1891091029742153
35.972677114909416,22.087138827586259,0.78358001460764359
40.819821890999577,58.755148436956446,1.1997407526910069
61.061682443728763,49.123011361141465,0.89692908649853542
65.626642739048009,12.664357030289247,0.43929016372331109
13.745610897111925,20.114656894509576,1.209690559792701
51.986241330201942,23.040341228787298,0.66573324355096763
86.19195830333517,76.202572866968026,0.94026753952653264
64.876300537135023,68.009149323360745,1.0238601330285813
62.898568290257842,75.065567322002394,1.0924460672488066
63.905133523700961,15.59204108323615,0.49395070760519894
11.743972805897052,74.954930609685903,2.5263445743862865
50.769308592299282,35.492113669333619,0.83611363809727413
83.880372003925046,71.531813188944056,0.92346287981260944
75.820446266692954,94.913721727746207,1.1188486274454235
66.216733421184344,83.968522304988625,1.1260933115444758
68.346657735936262,49.155621215280959,0.84806268320580569
10.129696065524584,45.223259714121426,2.1129183956664201
56.195772292221967,65.029100719986616,1.0757269575014237
81.651508772245023,52.028310724174482,0.79824784649529346
76.559369539612561,75.216160408278512,0.9911888450938654
89.609447200443626,24.367100913671795,0.52146484072654298
88.190449734376003,25.288672636313944,0.53549107711427479
10.806081674000925,49.15696540117272,2.1328406507896696
69.86720799861034,24.515684774364196,0.5923594483325948
41.331172718087402,39.895425140876981,0.98247766166970718
34.339208257814619,45.368905796922512,1.1494339323104841
28.287509604712064,90.627807084582713,1.7899190018423559
97.281751803490081,44.13159048140794,0.67353334035883161
54.791428120526838,89.781389608316687,1.280079231084174
64.805234517482489,38.696397277272943,0.77273435905886156
13.428863577011882,35.972188002273768,1.6366800787134046
40.447592478611014,75.438302443247736,1.3656820939525869
32.012675736149575,22.980401623747646,0.84726217728832953
50.544363638344926,85.55181541072379,1.3010028511393954
21.507862045609844,61.147486267417577,1.6861285536775104
91.86855937117123,62.513774888014197,0.82490589884144672
50.863346711568873,18.70322431689587,0.60639522807829693
80.392957206844756,28.495338657975545,0.59535761004720023
98.28569956118217,23.649841340721601,0.49053381308808464
79.571843434675159,62.212810881104389,0.88421973196406889
39.855208907152715,37.966592593158452,0.97601898648878871
79.564449270429023,61.598331139747899,0.87988303176066529
53.084020072067034,83.380390618143451,1.2532856305412612
11.344906977536549,74.779269863948144,2.5673799224992977
2.6270917793584321,46.649589441690466,4.2139200372216772
31.238837619866075,78.467851921067236,1.5848875326862852
13.459618176396617,88.024320050389761,2.5573193781906491
67.843603042413804,70.477251136113466,1.0192249025178695
22.280560569371662,41.599973989327765,1.3664176806187536
84.850214097464587,70.39164289008842,0.91082319009727908
71.030878011469852,71.607483152851188,1.0040506305896555
37.608286433201783,54.122949819994503,1.1996345257218342
83.558052689850854,62.240583772079795,0.86306334778150273
28.473634265035518,68.558985711568056,1.5517106495150308
8.2584677995146016,4.9683149217500908,0.77563039247999321
38.929265098384491,79.786377703026545,1.4316151039308882
44.089521786032805,70.417685963225154,1.2637849538996837
38.344590056351322,85.133689803910045,1.4900425788326144
41.03083630086568,66.200929156117994,1.2702138914579506
51.85783751823314,92.8223409953263,1.3378858400885945
7.0226979103595948,10.012829205875112,1.1940607161330468
56.380656038501115,92.521941718001159,1.2810241193365046
15.575439406531199,69.87544362254495,2.1180789068458887
26.676221693109785,21.191943417244566,0.89129861952588096
15.629733766196674,48.427441493545217,1.7602322448450975
14.735145631011278,49.066610307987411,1.824802267821759
32.632509186859266,71.048819630490584,1.4755475152399373
79.215448590000292,31.138790570272736,0.62696879690939111
44.234142809677962,18.077617250716724,0.63928098328838834
88.894626513530824,91.690648474127968,1.0156048526891548
46.281187702305523,44.984192844173549,0.98588831288228251
58.923330824698581,54.550821967803294,0.96218150594709062
3.0254752462183925,83.139636797998051,5.2421236343493458
82.193590939872593,27.241303619680181,0.57569832518530262
70.489659950206743,75.504966081999513,1.0349635401223292
20.608605239811208,65.061570987598046,1.7767976560910885
74.403602809249207,10.11707633023342,0.36874872764491812
64.654689008838332,68.764547014734319,1.0312934980344783
18.968248816805204,66.790902616258322,1.8764847415945416
14.928554042912785,86.137616571904658,2.4020804742702224
58.484694740199465,90.361135002496283,1.2429959824593033
5.269869318695898,60.044610712374514,3.3754920841124183
31.454405243638682,68.170139054797701,1.4721645345656125
90.029704318380624,22.797501710915277,0.50321168424024509
65.697133811152639,18.418765741858497,0.52948913236542505
48.708552072792656,59.200758166414602,1.1024553882840669
31.591513424062857,27.19843084385823,0.92786909278094087
79.381544550642928,62.133949286947676,0.88471768138865614
81.264923242449996,21.410257389447544,0.51328595329289628
46.560759668403662,63.428852437810811,1.1671680705414555
10.758322722449908,98.345935958279796,3.023471818866688
42.005846100859458,83.111979867169254,1.4066205099759495
76.538918993771546,90.112161511030706,1.0850519743524452
14.172799136566663,55.437239995802948,1.9777572448608856
73.060823202438968,48.320152709563445,0.81324587377128665
97.787892147674214,76.204761561340916,0.88277192317586961
43.227082044332228,36.207728775376125,0.91521405613099494
91.636001801839669,57.872183615134418,0.79469753993953951
77.167651809357722,91.283370220445477,1.0876225178487109
35.593905210397182,20.339625913839338,0.75593361974904194
57.741487702410687,97.241261771273741,1.2977209270363448
21.15104837782836,54.955292663507109,1.6119026646515411
33.234505206980359,43.26343597523217,1.1409481153954366
83.824476286346112,27.803379723351178,0.57592160540844894
79.219772626422014,45.500710325565123,0.75786577085546547
85.894247877143926,66.525812342389898,0.88006156130303814
82.474733888620918,90.982227041018902,1.0503107731755821
68.527112265544986,41.551076839822933,0.77868162446564637
56.469434893380864,12.911260413749986,0.478164796781887
14.137401254669122,71.584157910215808,2.2502131998913124
94.683829161623436,12.149033791994094,0.35820608855994412
53.494493640660565,29.24164116724495,0.73934362280176213
38.360154711607855,91.460308709372654,1.5441026077762663
47.61603441980369,75.669091025041823,1.2606155117861879
96.64203126863903,33.566761359670849,0.58934783939575941
79.67320673085527,71.59093881315458,0.94792260548806762
18.826329201097121,93.463525694512953,2.228118351213324
61.153640530927234,93.111113870435091,1.2339273855644746
84.876114138349223,7.8861775209085625,0.304817944687652
11.015144847970802,53.360982084194326,2.2009835706883156
91.592211681994854,18.313207473514318,0.44714969079977318
69.64990248191792,82.117134306057807,1.085816998351298
95.829967060770656,43.759498088026056,0.67574913214060828
59.73638007925927,93.321814268568815,1.2498909855925802
17.16086484830829,21.882562627918404,1.1292224520841501
3.9617235169120644,43.207325658747536,3.302452740498087
54.025263708912568,91.730189670404641,1.3030398511167562
11.041138132109305,40.915976363514851,1.925039024207281
65.208101890067894,62.641931354775075,0.98012572987503788
76.185773984307218,4.2833077629526528,0.23711154380205635
65.87370123361805,62.635691429293423,0.97511290723707611
40.211146349009745,19.112184489451458,0.68941691921731862
77.695464831132597,36.229393946597973,0.68286161351658592
46.617624957033776,3.8954821291476289,0.28907167328073213
77.729780927792362,41.549212552082409,0.73111833761009359
16.678131083636092,66.005853015463714,1.9893790152898698
29.566127513649995,48.144510681181011,1.2760748983185137
14.200313836833672,29.80859897429896,1.4488446145625125
84.413254205694756,11.494524569878427,0.36901174137688197
94.478891761488356,2.5145075937919135,0.1631394825941003
60.885609579901576,69.593173893274852,1.0691188640686073
42.764470767296693,31.544964966341421,0.85886216975077478
76.311600846592398,41.441074398557099,0.73691979242566785
71.415619288178533,19.258297564465774,0.51929285019083371
36.241162304071601,10.505302232586311,0.53839772593063817
89.712304855987128,21.05417610163046,0.48444348342632426
41.946906208183151,35.183639678706896,0.9158417016900674
5.1629550080453761,26.995679411385058,2.2866408660144892
29.438892112489963,27.453630399326883,0.9656931711295822
39.67844196230002,66.90038199732642,1.2984851687921906
44.966390637982933,31.391233932640123,0.83552640459946215
42.549297270635165,27.982897862434442,0.81096133372658719
73.297271180644401,82.539104842272437,1.061172468828171
75.110638636026479,11.486306540624367,0.39105646837503372
86.246913156060586,71.349446735848417,0.90954360517506339
50.792196937875339,46.911043003531326,0.96103464806515282
85.376651724605125,88.332221629483627,1.017161743001358
79.906487132573204,51.758284070116012,0.80482028811094031


==> anc/competitors/data/v1/henderson_hasselbalch__s42.csv <==
x0,x1,y
27.287472582671562,36.038547828849829,7.5020747748473768
23.266541277024629,48.368837910311086,7.3050449193262494
28.30317503893659,45.625880708630319,7.4155026418618863
26.368416348712366,32.211768219922213,7.5359482272583733
19.130128174651794,49.940693156751465,7.2061420592637759
29.707468219641072,47.584000486154906,7.4182834351994895
27.133676423884236,35.67816875728078,7.5039848315287605
27.432771663323447,46.737931593218761,7.3914789453407028
19.537363592106551,32.128390637427657,7.4068557325282782
23.404631254746803,49.982094609484776,7.2933660961538145
22.449576290790976,43.313694722130734,7.3374616626314815
29.121179866183223,43.002500311175936,7.4535940043731301
25.726381440967977,31.808814539682654,7.5307099658516421
27.873139359249961,47.940667977932506,7.387360550502363
23.320970385927971,30.579990064089387,7.5051880227758589
20.726864661417324,34.816561160822943,7.3976264833736405
24.655017444190015,32.860437503332697,7.4981107180971938
18.765807073250105,45.535358813844368,7.2378972292956405
27.931574063910986,33.964084544257958,7.5379542427594499
25.579972789464776,48.212764542617705,7.3476167885981338
27.097052881024485,43.125380786549805,7.4210678613459358
22.254311617558422,30.723254209893923,7.4828256959670423
29.648376292738838,30.10859668257401,7.6161891451333137
28.717453455866373,31.033158340287979,7.5891986938095917
27.340601964885142,42.11850355295455,7.4352138850420992
20.335664494223611,46.029636217188305,7.2680995708102483
23.600652044724409,34.771056412547772,7.4545848616153281
18.525645189446745,46.988176858461458,7.2186634925726407
19.851473904810575,31.144638803065206,7.4272882039221653
26.196587438909454,46.019277072833525,7.3781836739191293
26.937145870893808,48.555908603445609,7.3669882380928087
29.610116789210522,45.442167982087611,7.4368598228540721
21.909904297657825,43.962415679572743,7.3204376775053595
22.445516472418426,46.759604373107663,7.3041375202734127
23.634669735309693,30.803025990941329,7.5078349009445589
20.273656309011429,34.035642214381106,7.397876875417345
19.55905806402566,32.498473586112858,7.4023637180679716
23.708459114711204,40.090619803859731,7.3947393035224414
20.722912188610611,44.903762566576887,7.2870467991595156
26.037767936190125,42.60023689152797,7.4090704831398959
23.245823026467967,47.022621995238701,7.3169168305669805
27.992138352694049,33.104259848821819,7.5500309389956675
26.403181224026987,44.692421838703233,7.3943011125857003
21.748399696584492,33.860829817378082,7.4306084542068804
27.987117616742413,35.415175026356003,7.5206475257368846
27.657172289961622,44.198093945626077,7.4192829797260851
22.649740548362093,49.604095697973634,7.2824244401526208
21.45993724716293,42.230872119541388,7.3288771427208488
26.189946047699706,31.090006299825912,7.5483925389979856
19.677029803311719,42.326179398550657,7.2902292203399979
20.398898429701301,30.847011031603341,7.4432723720246567
18.088347237012066,47.68291422733634,7.2019148414948626
27.443092530025659,44.191565702012412,7.4159724063727275
25.978210279104385,33.462556928450063,7.5129288500877331
26.461984543516021,31.834420116483962,7.5426042133795885
27.368748372263614,33.670664577606381,7.5328819935902249
23.506989306460078,49.600543591083849,7.2985893189247548
24.824894351434725,39.171212849169798,7.4247991354873086
19.677563977531889,45.681618966828161,7.2571085913651947
19.374360882431681,42.728166842155538,7.2793918695057531
26.02083554148566,41.448262999172748,7.4206936481430326
23.653154473717592,32.902605093300991,7.4795375283967243
24.782833277774266,48.920489071161903,7.3275389103876014
27.179986288992307,36.026852650294359,7.5005016553109014
25.61661984000709,41.560344316150847,7.4127214316039662
24.642952807895952,43.995518891781323,7.3711630464083768
24.710485928944962,42.984663104906176,7.3824465038425
21.647401176751345,48.81188819391037,7.2697589031612555
18.369814014815272,32.968779798401158,7.3688806307484773
23.240608670788347,40.16705476893884,7.3852562548526697
20.575016073834352,38.08068781481532,7.3555141444224192
22.902343724695633,39.483374589652364,7.3863444095382285
28.240836879217994,32.384350523954893,7.5634211159881222
20.807273830384091,32.681892197455305,7.4267867348225227
18.699632900268792,35.561510915625149,7.3437316213701793
21.37660670426396,36.094092075216622,7.3953813903878496
21.523125093200203,38.558064273626997,7.3696688521704026
25.942998176722739,42.219750940732567,7.4113832433866698
24.684385828095341,42.692582348365264,7.384948646504057
27.406778509276961,38.236217931711408,7.4782618070407025
25.97176248392865,38.175662188573938,7.4555935888118583
22.876642337280845,34.352570533939243,7.4463117875816138
27.768244615992415,41.766124968180165,7.4456029881506796
20.003675038892446,36.340818226344759,7.3635938346932832
18.272544877606325,30.721196685547273,7.3972396536693958
19.080574329307701,38.368000883137206,7.3195010167854235
26.668312207157403,39.482653501803405,7.4524679435592001
23.542526763016649,34.511857364084221,7.4567634852328677
19.935261348403223,41.449158662442315,7.3049849592143374
24.012537301240364,41.315438008638417,7.3872044364650531
19.827745232558023,44.040043622207428,7.2763043348092395
26.355844500932832,42.958969644024201,7.4107018254187871
23.353875306888369,43.048661130420633,7.3572780534603437
22.57225471315779,36.324283036480864,7.4162566366235874
21.618145069774517,45.748644439719079,7.2973189419714783
25.563391117426661,40.982887671993588,7.4178946543005733
22.341751326640683,38.628363903597801,7.3850896448171275
19.051799031793212,42.52024961882114,7.2742189315595169
19.416070825446184,37.213146689005086,7.3403436979378824
29.542771974594174,40.254784892135163,7.488512477408273
28.902968288491284,44.734113769644409,7.4331823537449839
26.396485605728994,47.728057734474156,7.3656510932234038
21.190439537514234,48.421143945903836,7.2639836649301657
29.630116528172685,40.072658503661984,7.4917639493509283
27.345010847589535,40.405502294811384,7.4533163352721026
26.602682269907948,45.997408215276728,7.3850708112746988
23.392338025725465,36.289013834884024,7.4321772100035401
21.266898742141908,46.747647246901373,7.2808231503178629
19.156691545841991,39.882832930348471,7.3044132524751317
28.831228758526102,32.31713448670537,7.5733090517154853
23.469315478003331,31.441182941458873,7.4958802905876629
20.428360377542763,46.839864220789266,7.2624966284671286
21.67147948980783,31.111358338137556,7.4658483334073829
24.95063482730275,35.612228722673116,7.4683611912717165
20.12127339527078,36.68260081003092,7.3620740875725925
28.279371409108506,33.459888903831875,7.5498240024105474
27.102234358022521,36.277867396039781,7.4962420926428752
26.633555471411242,44.853851334501712,7.3965081528621432
23.185116477301243,30.293656871201414,7.5067363253643951
25.527706088429319,46.54346849041373,7.3620317918282261
25.009175626952825,47.130960471491164,7.3476718314326614
25.79815921865784,37.445231463830964,7.4610709445685908
19.013331853678668,33.072257981212694,7.3824731265823313
22.989688826047313,42.016808158901618,7.3609887804642611
18.499370086342708,32.393451117297886,7.3795784668473754
23.927889830934227,37.298387221565051,7.4300930923586952
21.958334547993424,49.168583618019447,7.2727904449019967
19.734290266392563,49.909289451672741,7.2199188701663015
19.240835612670619,45.442097827091715,7.2496443021211689
25.051734866132545,36.219230198415325,7.4627773363941365
20.047115622442632,43.75330098332185,7.2839198163767449
29.101441420521567,44.108127309680256,7.4422746263824813
24.97273367640474,37.756833903272991,7.4433492614886756
22.162437654418046,42.817772691723192,7.3368721998888855
25.090985897777003,30.214552899513524,7.5421802994727045
18.27364645235637,34.18115317204483,7.3509172530096958
29.502710558897345,40.501766059345222,7.4852667030360607
23.787641243314802,33.275026085165919,7.4771117206814592
27.392822727003434,33.318137357530674,7.5378348179629571
18.992759999069264,46.726085811004758,7.2319074234062164
23.839899970057925,49.78266005367211,7.3031050753980473
23.888483932254253,41.119388560568964,7.3870206855377836
29.253917459699792,46.78139461763427,7.4189896123895185
24.860736628512903,49.806433286525447,7.3211072956415322
23.681872812683444,32.831917771375494,7.4809985382250517
21.203707957102722,38.964912265087023,7.3586168565494861
21.978827968110625,37.851454316838399,7.3868007045323303
24.248068829658454,31.600985672923699,7.5078552724143979
23.266937523660559,45.106603455894891,7.3353778431659995
18.259344958563965,38.675580546451862,7.2969270972700455
27.915503090332294,39.386538683808027,7.4733763879605135
28.7539292620772,33.013459476264806,7.5628849088917161
19.682989067983328,33.618533044617365,7.3903910376093043
24.648433722468592,48.142072443124299,7.3321432905947095
19.302908893625322,30.892981779485577,7.4186416778950015
26.066881116477738,34.657045698874128,7.4991762775276092
21.374805406068099,35.841186606290563,7.3983985353657946
25.913071616302823,39.803950848031732,7.436471459309236
26.723935371442593,41.728903460295918,7.4293421854748471
27.223769903011885,39.865799517013329,7.4572265323156595
19.292891351470757,31.68230669113764,7.407459270134761
28.992142141651293,34.87334908111427,7.5426653934394938
20.76256789073857,46.871767695250824,7.2692484782605451
18.448950674114158,42.751774009569182,7.2578962742562254
24.6582296326978,42.982981002685491,7.3815441060982243
22.451067406349267,43.404065107027101,7.3365853328073589
27.957476917588956,45.258060380790582,7.4136807827747733
27.699017664771624,31.162169634428945,7.5717154251620151
21.805666713872583,37.332167698652249,7.3893649071171126
29.43479274083694,40.790548705233576,7.4811801800546789
21.491014057681422,36.769129665946522,7.3896523033881865
24.180685550780574,46.889577465743727,7.3352710355220614
21.071581086811232,39.651450171745878,7.3483167936121827
29.23252284058756,45.372551789187582,7.4319518379388896
19.975293810984219,47.040310337623382,7.2509017429934115
18.538927432707947,40.09582965806996,7.2878641454893112
23.221164720036455,48.191044877426997,7.3057964016692614
29.908506768670044,41.742478810739613,7.4780952406049526
28.700127195058968,47.005485976674436,7.4086140196603267
26.98329623348339,36.811815911830486,7.4879865049863428
28.689509890542297,39.9763391706297,7.4787988533097174
28.721359676374359,40.628220820091556,7.4722559367090877
24.226300324637389,32.099594317921415,7.5006662982643935
21.791148621969516,37.971050134030811,7.3817062597715015
27.264149185331856,48.346753451033521,7.3741033788231096
25.939935158013135,42.616644807294847,7.4072683765450797
22.483892746484521,33.550131648739352,7.4490560215639103
19.133600016738182,36.7771127121921,7.3390978054167562
26.961475336188311,33.832060193253994,7.5242939536298046
21.149526191074376,30.496462635971451,7.4639299203599068
29.241757806405353,48.54920917008053,7.4027000610720224
20.891646900068217,38.964146565137426,7.3521862539919782
19.473095188937833,36.150701448415724,7.3541970035423283
27.973352065498872,41.969543831154731,7.4466890076975947
19.839411799493927,30.146289125860314,7.4411736772443104
20.15121969789287,35.560442132016277,7.3762129311778519
25.192593498250123,44.060669313977854,7.380100534213156
28.494744490049573,42.675395461385257,7.4474659580306586
20.357215988574879,49.636118950850708,7.2357993131166927
21.723884074801138,42.407154193160878,7.3323770925399927
27.328858058894131,39.550117472554653,7.4623524524955496
29.661917112731608,45.228651263680149,7.439664325149721
24.008894234428109,48.066557439281063,7.3214078849497497
19.726770030615008,44.413918934367032,7.2704156314547657
18.167235452498417,49.264224470987592,7.1896359396721774
20.755872359986263,45.640103414763544,7.2806731167761018
19.581866613438251,47.336028765238531,7.2395410130394282
26.131904083354289,32.282081423672743,7.5310882721514032
19.461990055542373,44.648270059875756,7.262261355196916
24.075959179447594,38.801773990547375,7.4156107618971276
26.33114922771464,41.062076048225506,7.4299076566741036
24.973399310650827,43.082048189647139,7.3860600644568555
20.397307819920691,49.39630233411139,7.2387571551520908
27.649494314187152,49.691561628632492,7.3682832928284494
26.584885555389619,35.764564909758107,7.4940605943046332
26.8678080469865,44.67506994875832,7.4020457410036524
19.572693018687758,44.999670758705371,7.2613199936306128
19.485045643804135,36.929857226260978,7.3452025441094255
29.130750612078092,32.477395497284419,7.5756492265045026
22.770938325899287,30.818939205714393,7.4914419861768051
21.611384301371277,45.546862550583569,7.2991028650645111
23.863008544218399,39.793994836338115,7.4007864027696497
25.954370553162988,49.710803389898523,7.3406384641413149
29.467479084563639,39.29946912387306,7.4978350454739324
21.437354722584661,49.558339581476801,7.2589331923291223
29.097701151744324,38.231520043881197,7.5043158589780781
18.298313896635076,45.873643011199448,7.2237265880854906
24.662376507921898,31.69638544623664,7.5139039294037362
25.607701340173023,41.109234202755275,7.417309954651139
19.270768845009041,46.041195739714482,7.2446311931068665
19.684075164766952,48.494033344397778,7.2313054532775105
23.029371831795647,46.451661812348632,7.3181595816989846
29.59478294571818,30.739414544023486,7.6063983126265446
25.152510638812473,37.454046826134686,7.449961337527121
29.196278659202534,30.973969446277025,7.5972093797192688
27.652330987355647,32.185645822291157,7.5569482639485663
23.6085792186635,43.506112573349682,7.3573983177279194
27.417161391026248,44.265163926233967,7.4148391569350824
18.214041407723855,45.474413655032528,7.2255179568456613
19.30972796118882,47.309130961113254,7.233709930280301
27.953143378592834,44.788629369530199,7.4181416251205849
27.561805059901943,46.017431842132638,7.4002640242387745
20.791688903597205,30.979274196465585,7.4496972750794193
24.369235087188642,34.69070300882597,7.4695075419125585
25.272189848400131,42.437955467504914,7.3977671679364896
28.412867445312134,47.162506092496464,7.4027969361888379
25.237285888064708,30.090002498793183,7.5464991689082783
22.950858831284165,40.292586842326997,7.378452536332146
22.490208520886192,43.545747987287946,7.335926472504835
23.110585036482121,30.592145782572263,7.5010797447432207
25.823172306959691,38.027111151067757,7.4547950042716007
28.409887581027899,47.912697627673936,7.3958976368671818
23.446762584915597,43.432256177117175,7.3551492409377257
20.974074755416297,34.75316726721195,7.40356716623221
20.839948355970975,47.055622592638258,7.2691638597335553
26.952171362921355,36.960628468190286,7.4857331572900927
27.798825161086924,47.066893422881193,7.3941896530347693
19.2633369582495,35.97887302237811,7.3515627110721473
18.798706283462138,41.806405017662982,7.2757638840085086
25.133203965077421,37.938801354956681,7.4440429953957103
19.754078930312378,35.496501015101344,7.3683499844055138
27.895970285476096,47.731151243437381,7.389618307657182
21.724016087088891,33.751873638789824,7.4315209745521873
19.726463195653711,31.696231824715262,7.416920337209894
29.051645669849403,36.838538770913203,7.5197470886626521
19.986380672823337,44.352782952831348,7.2766920250752909
21.416640988055228,46.148632119525629,7.2894712691093275
19.843360742304704,49.974867401335295,7.2217423225142028
19.385880763984261,35.927241140223302,7.3549404135629111
18.253776196037279,38.158839022625642,7.3026363138715906
18.66474490997112,32.736425560592522,7.3788695463793674
20.095697651230232,41.497438592460668,7.307960542290413
18.640583191526105,49.951600745258347,7.1947888307467487
25.093725793331654,44.01762020241317,7.3788173344276986
26.168574321594079,41.904256808267434,7.41840066531846
22.723565481984338,37.847381858435881,7.4013193794311771
21.815893163424594,48.305975205711093,7.2776508892833291
24.054314844266763,39.938331922606991,7.4026818143556108
28.500059306815302,32.687338266261229,7.5633449516588209
28.213579521866471,37.307569263982671,7.5015399809176646
18.521700744153502,31.343333376955339,7.3944144262964633
20.17798091515829,34.039580753775631,7.3957722497256793
20.840938453252754,30.353375619998243,7.459589020044346
20.992650909986541,39.065598330003269,7.3531515487993202
24.85479182091327,42.690805299035944,7.3879545279955963
22.995149108438305,36.865849247578154,7.417890732482741
18.591049439131126,38.407635430105543,7.3077650804642165
22.483369661514857,49.18418545689152,7.2829146628935328
24.285035384611646,45.039262431498308,7.3546262160387652
19.22006283484459,40.817132738899026,7.2957910546445053
28.001502645462715,35.690817502236506,7.5175035871713813
18.62354239758125,47.939935975459903,7.2122435875623001
29.098102428216745,34.70194233761319,7.5463896297768223
19.189357698958506,36.506854610333541,7.343564767434593
28.122899419173031,48.181296288458967,7.3890603586499219
28.831837727131404,40.590841105701443,7.4743230195957766
29.754848167039114,44.846358988359533,7.4447092947055147
27.624310563283125,41.814895883275327,7.4428391734038133
27.353730489255945,43.068784180189901,7.4257326969487121
25.709799311946572,35.987665830296514,7.4768237527690475
27.34795625493755,34.827441232533261,7.517882053750423
19.614626500957765,36.449846943373302,7.3537630790373667
24.432816431371648,33.108831281668451,7.4909084266073407
24.170674442284973,47.486287305816148,7.3295992983298879
28.290865729470688,35.664938665002282,7.5222835013199472
23.55359238712219,41.229787888287689,7.3797247997405542
22.621073953204242,45.839488502827479,7.3161522018923826
25.67475925484532,45.676482187514267,7.3726924763359643
21.197559810010151,38.767725171683857,7.3606942965563507
19.677220931447483,39.525146171734512,7.3199690223776797
23.734527288284951,49.894034978700496,7.3002107045670819
23.00267242313862,43.491949539580482,7.3462481645647095
20.790839286346483,46.292768862357654,7.275237609027446
22.410141721381535,48.051079384384636,7.2916202005070359
22.396709397914968,45.751796724586782,7.3126548062818184
21.929946772950544,33.703586899071354,7.436240199810995
22.553568956723147,41.243414674751442,7.360739406496327
26.228920145471346,32.037883146290895,7.5359953431490458
21.562517694855423,43.058442531279965,7.3225198972052921
29.386295120584087,49.106988563756218,7.3998802788142477
28.996176234458133,40.254641286002226,7.480403515001294
23.770925139600941,38.659449857355341,7.4116691601092173
21.940334460056267,30.716855028363263,7.4767452409648349
24.42521747796004,49.195490446584408,7.3187918900146531
28.182725865283494,32.060053682603176,7.5668974963228655
25.831048086721225,30.821581866096938,7.5461658487826107
27.652701935364931,34.92133223009877,7.5215255142977124
24.39266731278888,31.31060867836765,7.5144465274548411
25.595011551211449,39.102356848235246,7.4388311403966698
21.45786737018954,40.32175602514225,7.3489258643847837
26.818717947723488,36.251398980571679,7.4919919869894844
20.428855117508618,31.019209651497722,7.4414920455921267
26.337577545821979,32.232007364984533,7.5351672189769143
28.32862881991073,37.690087559798563,7.4988771529323124
19.585234047618528,31.210569016530723,7.4205058245127251
25.372556886503038,43.96379451219827,7.3841478108732108
19.141148978759215,34.140410830496236,7.3715780058233742
26.708587539257124,36.041431375672772,7.492727636080728
19.013918625882244,37.882515543561951,7.3235115661031429
29.23127787240751,38.332192661382962,7.5051628843499909
19.648895160453627,30.033214153496012,7.4386150678276532
29.506562950908965,32.241407419973953,7.5843833776578879
27.61061011302116,47.255291274817566,7.3895043042134834
25.124184053596249,30.024661250238161,7.5454925953332301
27.391489255554561,40.163347116257498,7.4566644917571683
27.54137806779703,39.790040130144163,7.4630900350671565
29.352324753807963,36.661883220212758,7.5263064793708301
21.040600246070248,38.626540402928995,7.3590510583102269
25.080910744299711,45.611622750531687,7.3631465242786058
19.140590370772813,46.824074124299131,7.2343648756590895
25.393988400289455,35.206970868305,7.4809810012338946
20.055495649113467,36.449808819354594,7.3634168900636068
24.779407337669301,34.849657060566656,7.4747711514283592
24.869166168406196,39.597268011021299,7.4208747463709557
23.591821835774727,43.665167153176256,7.3555050980609122
24.271581306157472,34.565057509268414,7.4693395332483163
27.167080680079053,36.614714841097332,7.4932660616337516
27.5909365981448,48.607692351783008,7.3769401850595067
23.905838586905148,30.97138579693916,7.5104220900366832
25.195121298271346,39.21539210479132,7.4307386370566491
29.17483482828122,44.231160831935554,7.4421588138386978
19.436803062013475,33.009080231149483,7.3928701563329451
19.405242790801324,30.947480400109637,7.4201725295539323
19.05250814292922,32.764107432770615,7.3874325598892154
25.894359420486332,48.376463870613662,7.3514497971426875
23.023299609484553,30.185195636422467,7.5052523154756514
27.291856993702119,33.766439496227036,7.530426563391428
26.054776959703112,30.625670258032891,7.5526805028207029
22.003653099938859,32.212589351244063,7.4573478985072281
28.780398568338427,42.402985732565924,7.4545791115340343
27.150385764847826,34.832778174781716,7.5146666358244083
21.246419290922109,41.384241008613536,7.3333294985609871
22.370304213264646,41.803907655322519,7.3513337556646325
21.773279762451153,46.988706661795582,7.2888091066187233
19.891339783499994,30.09482785823748,7.4430509178322932
19.773400470506299,47.067389186847336,7.2462399986940573
29.233529560508927,42.382381728539478,7.4615746403378029
23.25484844638504,33.254869722099151,7.4675370080075254
22.599837873328916,45.458747762705684,7.3193666007127263
26.756228504128536,47.109830835811714,7.3771920967919593
24.635916783034801,35.085269675083147,7.4693226547248823
29.233679842061548,48.375873618053618,7.4041334106730128
27.363617926912706,39.089148605973158,7.4679960518606316
23.752434769494485,42.068489086666432,7.3746299649897118
22.516313681769915,49.692990672352877,7.2790809009332005
29.839578539091864,37.230721572783985,7.5267699766415515
26.613122832043722,46.263186916402262,7.3827390371619597
29.414335920046092,36.367982356569193,7.5307185854699208
19.421742926604495,45.984270444829818,7.2485576459671517
28.206404150289391,42.014678377252849,7.4498254262419135
25.644886607894492,34.327113904508025,7.4962422372953332
19.463060140021351,38.280521875784729,7.3291120200260451
25.059095999630649,36.352712687271236,7.4613073211304348
26.233156381265385,31.562167861607278,7.54256246818478
18.147632230663234,30.596695401993948,7.3960241917929874
23.45181554210096,36.929573108143614,7.4256809275063871
27.904794134355853,30.38068295634973,7.5859600356116266
21.544308304129078,33.3097551516355,7.4336398602286344
23.502576981582614,44.503666417017378,7.3455984375142114
23.307769524814717,44.161824713671756,7.3453324506481312


==> anc/competitors/data/v1/henderson_hasselbalch__s42_holdout.csv <==
x0,x1,y
22.288901781905714,31.202969393898833,7.4767714906342766
22.466503906083254,44.221507031092706,7.3287807019434865
24.912043948103438,48.299650029653833,7.3353441227120353
26.965102707407635,35.32345482114934,7.5056176508067516
20.215288215809593,34.592496086319777,7.3895767823926173
25.015267754289653,40.227309135434034,7.4165629181154431
24.417268136141438,35.21291011924766,7.4638738994920697
25.229906022799494,42.256356580808458,7.3989023294483838
21.169963915114383,42.943615098108239,7.3157002614250608
18.175977363273539,40.678048981373891,7.2730164035068841
20.779907649468633,46.646178487417274,7.2717062886673256
28.672498546147345,45.548363872051816,7.4218715032314426
28.747692514504362,36.193264443857615,7.522853980299371
18.822552640759845,30.08452081243216,7.419214167258616
22.8485581319778,43.075928566426008,7.3475028961203916
28.192408011406037,30.768203716327296,7.5849087749666753
29.751209097475961,41.178883441754508,7.4817087989305282
24.686709334905352,33.082683511830417,7.4957412186676216
21.805417644251726,32.025552500198046,7.4559465236460651
25.199993635660629,42.048598303596727,7.4005276532766384
28.361585436544562,32.575644216030724,7.5627162368193241
20.014665845529837,48.806564215607196,7.2357488528663101
20.327753455832031,32.057655771718913,7.4250363688051939
24.172120774181732,34.445771662978714,7.4690575824087571
19.20774186363062,36.161820479751022,7.3481047699419433
27.411470145638376,30.46728593855017,7.5769773052571647
23.328754626240308,38.534167212801464,7.4049243228739545
27.745459873362059,33.359509392379167,7.542851017818891
28.885480883787011,32.132833952977045,7.576609317515719
26.152129465646986,49.10419984561296,7.3492671642301186
21.197790662434972,45.684246912770092,7.2894028741403849
24.06935178780876,35.594995905735331,7.4529541924006288
21.938382078109193,33.618704257195759,7.4375023704410088
26.231867915141006,44.13915656930083,7.3968839319396791
26.658637118561295,43.345070854461603,7.4117769710825421
28.224772267895563,48.468115170320146,7.3880530605854702
22.820031850468467,48.530722358316581,7.2951782358737463
27.301033722665153,44.871192907350483,7.4070902212301366
20.535745364343189,38.085476838505414,7.3546298184605527
23.258768798387791,39.136896637909231,7.3968790816418002
20.531243636017273,30.362808962377535,7.4529520548243244
27.777922205244273,37.645769725700717,7.4908623211864942
27.633276256518656,32.786808371978381,7.5486119816907413
26.618952783784451,30.1346537094086,7.5690035060127068
21.893859989358905,45.706676619291038,7.3032214373090198
26.970811577323239,37.013692721939492,7.4854103450204468
26.88564525277279,40.689718383378732,7.44291452516359
27.728714700521959,40.661419061646974,7.4566259534132708
21.366062099630355,48.621565102663851,7.2657742971563533
22.194494403795304,47.964911995878268,7.2882003494356962
29.408659986327336,35.012831266379287,7.547126750655857
21.633105803438031,47.347108615852235,7.2827041568815334
21.310180947366938,48.307168724907015,7.2674542983526997
19.568609111491657,35.091228438604944,7.3692401316257801
26.028824711245175,41.4836815734159,7.420456011998545
18.510147422283168,31.180325780408445,7.3964079744417308
29.427542648676624,36.594133831390153,7.5282212710307803
29.464398756714559,39.092428733868147,7.5000836755834044
29.154268408077996,35.61017609420783,7.5360067717784096
20.360743169225056,37.375778767519762,7.3590821205738282
18.903186158899523,34.814354611466662,7.3576554079408742
20.49119931782727,38.614081327044318,7.3477004160646269
18.135383646161838,30.065815496692665,7.4033325045828358
22.555300406416578,35.286445575012223,7.4285194471563702
26.993083012019227,31.272037091896305,7.5589750630234098
25.873259733735047,48.13063149602462,7.3533083337054439
18.443533653049283,33.088511043073972,7.3690456530886532
29.434051270879579,34.666922020744828,7.5518135037422072
18.952619314247116,43.265708328613229,7.2644041664541659
26.875322879944221,44.576655479001644,7.4031249549569207
22.204316383993046,34.247402797542975,7.4346885104297415
24.575884408986198,43.24175446318138,7.3774845945375613
18.17979916669146,41.619646642886643,7.2631694378509213
28.574618026934445,44.067418447772347,7.4347415694589172
29.868256887105993,32.126678532771905,7.5912227955235769
27.231564831986184,36.841448525506635,7.4916146462195936
24.406543865347228,35.280813489241581,7.46284643961922
22.149861810153965,36.290820826581836,7.4084529751524393
20.59109691846232,40.957160039026206,7.3242283929072372
28.424830226050425,37.915875543983425,7.4977555356637318
20.856107964037413,32.603548744429482,7.4288471380493162
18.796156974912918,41.288509118457398,7.2811186073557987
28.357732551235941,46.777774818217395,7.4055106886177997
18.384885820657914,48.753089296035292,7.1993375418275756
19.561250355523391,35.705380293329739,7.3615416936822751
29.397802394258466,30.569721036111382,7.6059021360291119
25.729590785533986,40.934033178165819,7.4212270871038371
25.224884826521716,37.669783278279006,7.4487148156344931
28.528388364807427,32.087760382379223,7.5718165774613135
25.527598445824118,49.28461466964788,7.3371773395966144
23.152250950168884,40.375300530143832,7.381356198467957
29.513463989762919,49.681983551458231,7.396700004127517
24.061304878094596,47.500002391869671,7.3275042898239677
24.016732169768954,42.135069686631887,7.3787489436729361
20.662553311175849,32.549322674030002,7.425520776709198
24.077902169996538,40.427111122525311,7.3978246826058704
21.412230911154467,40.547712856783235,7.345574301154377
20.720750524213784,35.235570317051568,7.3923029218669623
26.342008413494106,36.133486463642932,7.4856177614225263
24.154707681914683,45.124622309353654,7.3514669514345616
22.703059425915505,38.555927758163328,7.3928719733406032
25.265249752902839,46.392068880624265,7.358958600418962
18.12500550154639,35.464841472154625,7.3313588694538083
21.753121986571511,30.648656797428746,7.4739888946001143
27.98395150080437,38.742815168607862,7.4815966100733702
29.614481934943829,30.066631607576419,7.6162981085178467
25.286044888366455,31.961362402248874,7.5211343663456143
25.503408409156723,49.458557213338338,7.3352355278509664
27.809031534088703,33.931764088743222,7.5364581709473848
29.11325345566021,49.241508523815632,7.3946381374147263
25.289931002883684,34.575080091159471,7.4870631949644189
18.677631664768082,38.030532609691249,7.3140681441989628
21.809974958331587,39.744711257014799,7.3622545660058609
28.237887016541151,43.518247618717133,7.4350395425192
21.069896563831282,38.300924575458382,7.3633318909951697
24.45360814995578,48.902371619842882,7.3218917723479082
24.768700040112549,45.950852551745854,7.3544883854584739
26.825540240124383,47.742378184538559,7.3725231736111416
29.307779454459034,36.282133444761016,7.5301688437103884
25.23904818055081,39.642651433250983,7.4267890241173102
23.707000492263489,41.303644828216889,7.3817669764619742
18.356169662135827,37.969292661825087,7.3072283017629687
19.763748590465241,41.790580283422379,7.2976696644002157
27.819581771462005,47.191073059712345,7.3933694892638755
26.080063072489512,39.723290099782623,7.4401421706936199
27.986753083635332,31.495600847528188,7.5715813635966152
29.410013416668654,39.503698156303784,7.4947362137088955
18.202869333631988,40.279282653413318,7.277936869405127
20.253496017398327,35.849510942455666,7.374895508773049
28.489962240833769,32.048204685085871,7.5717669132229837
27.618146730349324,41.551583995814305,7.4454856936361606
20.853411001909866,34.129074861901941,7.4089313321446948
26.56720322023704,45.722858186164132,7.3870912122972356
23.414378125337429,42.096403634942838,7.3681163779703276
24.009764061900576,34.581599707266989,7.4644215582583815
22.682883923794368,42.466886809352403,7.3505265910217421
26.592471269690421,48.817436071985469,7.3590624777740459
24.214796246643246,35.557079691539116,7.4560334792542662
27.203957033964222,49.875905385778282,7.3596200331149495
23.322159382797167,33.7984452970924,7.4617507807386527
20.463328003892688,48.925257895017957,7.2443218872430286
27.124911396455584,35.401780285426682,7.5072219711315373
21.03267311439939,46.125975013199181,7.2818276580434
24.423348303925561,38.570620677281582,7.4244273207297464
27.945124979837644,40.029302611343539,7.4668067776324456
28.149447418411516,34.291811593014621,7.5371581902793334
18.523399813353311,49.722716676384721,7.1940445970623443
29.458976226343669,43.183384615920048,7.4567797168711021
19.537862924230158,33.028605740623767,7.3948655626847701
25.34444020508942,43.250590755427972,7.390769404647811
23.022970851038643,49.84989400808297,7.2873758696829283
23.315699807919792,37.989461003988453,7.4108640685660099
25.904328245615812,49.876824847237856,7.3383522813177349
19.417453471580956,32.115081851633867,7.4043619852077693
19.635666281345479,42.032559497394452,7.2923385513088697
25.411112969750373,47.936771411470815,7.347233651689594
22.267813585000113,30.123286064502601,7.4916539761585028
29.652969869308613,35.227588485522006,7.5480640271250365
18.830055008036361,36.68008617495736,7.3332999866826452
18.530815105518442,45.204736263094098,7.2355893283164452
19.637044199457186,39.017195393989709,7.3246988143866592
24.00643192495253,38.4530909053546,7.4182751063123451
20.194905336731129,35.118444442366041,7.382585296285801
26.761607139924077,49.240102103352278,7.3580719914485311
22.346548498692442,46.903717124425974,7.3008819376893994
27.466189031094988,38.847578673388085,7.4723131950796535
29.538283404032192,44.030836452394212,7.449507062463721
22.132800385829789,42.571553805838697,7.3387956108011707
22.906562971665124,30.674005606517593,7.4960681827760371
25.858939632564169,31.991340439243348,7.5304570201492034
21.614394785081974,44.225021215224018,7.3119537749187788
19.264005637854023,45.963358322740689,7.2452135889638143
26.723139230255065,42.018941541939398,7.426321111358579
22.760042543557361,49.772710436890748,7.2830605233446937
26.248264158597671,46.908560925201499,7.3707272236188137
24.782241466740274,32.294157471952126,7.5078953708675495
29.99135337852438,33.743571829423807,7.5716837576030169
23.901472964146855,35.269052967369021,7.4539096128063722
20.794205088153436,48.479511875103569,7.2552628298714117
23.359918260796491,38.228763615008454,7.4089598116699822
24.681782490207482,33.147689646113939,7.4948020020313733
21.510272364878261,32.359495706888815,7.4455229098647555
26.914046834465182,47.205112591013737,7.37886871126641
25.12067556675856,41.833668925193273,7.4013841048781295
25.721150751617671,48.624899586359675,7.3463104226006219
19.313641439805288,33.267726245620736,7.3867197906007869
29.410339864858496,35.041587794046301,7.5467950119434306
23.397280311278735,45.489109027101428,7.3341366928405529
18.571704164882387,34.974196562853365,7.3479827557594808
18.922760235345208,39.92943565313314,7.2985700597763934
28.045542695363736,42.515399851282453,7.4421963256144004
20.261459427491484,43.08815602816447,7.2951915608358053
27.907361928843358,37.26154803809829,7.4973366362531149
27.967243598268183,47.841134329839761,7.3897269420953933
27.425102055540556,37.360780916424957,7.4886110523542699
25.223341989957948,44.817938159453476,7.373229500552422
25.250905089159865,46.955292586593416,7.3534711437358151
21.228188204469358,42.696053017971423,7.3194039455320148
18.500913265761149,36.994600989535691,7.321933564873758
26.527858805809203,32.083960545515389,7.54029296902472
18.17895512081892,48.78682287106529,7.19414512615338
18.256142837505667,34.436775606617609,7.3472652896139863
25.680289666419419,33.401440398661379,7.508713467759045
29.416379119153518,33.534825023331955,7.5659719147389692
20.716662977158641,35.822012320498359,7.3850485672725874
18.085627150921482,41.682292969358116,7.2602607168005182
28.344574697171218,33.001829583870808,7.5568106728455637
24.461206881843573,45.102550442783837,7.357155525093118
21.947262602253566,41.172366197309238,7.3496532785094573
20.735463795441547,35.601212550780595,7.3881277090938422
26.038483367345393,46.252457006229179,7.3733596219559709
27.729931511693636,43.564905125423905,7.4266907696492694
29.846368348729129,48.11009927494883,7.4155339867377483
21.458242332263392,40.421247560735814,7.3478631773943848
29.289412186131514,37.122354326091141,7.5199538894394831
22.807010294763447,40.446811822321763,7.3740628093876666
18.2383947195008,38.89972795413594,7.2939187917638328
19.946827432659241,35.191229467805002,7.3763181357807213
21.791428558620314,33.313348402366884,7.4385461602268377
19.069664803164724,38.092126445548317,7.3223865873000999
24.096648765628814,38.413269358058983,7.420354121082168
18.846614297949053,45.500483046681858,7.2400960806691153
18.644655926343329,38.97488626916202,7.3026482618928661
25.368025296547405,41.317242045858656,7.4110340830087589
18.745271612122671,34.835574700558809,7.3537475031403394
27.48103662517083,36.555118621536678,7.4989636586738637
18.06746525558038,31.258640906013767,7.3848058820961624
18.448043549110992,38.321275659180955,7.3053891027684257
23.561609237226893,41.959279664712788,7.3722556704985589
28.625394759260722,39.336290325515535,7.4848368291702823
19.639868798282617,41.784313307374831,7.2950040582198294
18.746212204658995,48.942445171950318,7.2061066111792016
21.237590335024855,35.500729974532547,7.3997467012377474
20.236652373728234,37.902749947794476,7.3503466963367359
26.615853140473195,44.43196346305097,7.4003236315402727
18.949573462516454,40.097843429227282,7.2973571684116365
25.403196538211439,30.252317374484967,7.5470084656421141
18.414910353991054,46.884074004295968,7.2170230114921212
28.152178799586466,32.37648720410661,7.562161030666517
22.555095412642885,49.552763992716592,7.2810555299587314
20.163390451134287,43.728601144738747,7.2866767206045981
23.603448723114752,43.374249942890984,7.3586222303331521
22.159919646723601,34.099416087262505,7.4356999842906095
22.753447578489745,41.582683354480906,7.3610134439306822
25.232042748211686,39.616941094110501,7.4269502173263398
25.791017478250776,32.176399393936578,7.5268097770288209
19.438238069034114,33.696868753981548,7.3839460957172696
24.120764244514525,34.293947189548426,7.4700523344603855
28.309219384081857,45.143382217748581,7.4202125452758549
25.699138841281837,43.471254963951175,7.3945951380334209
25.456967545745858,44.911340269796405,7.3763293984549412
25.580220431473585,32.773885935354315,7.5152550899886315
19.193139527252701,44.888761348915487,7.2538871440244863
23.971752072526442,36.835125238639513,7.4363163718586964
28.026168000480617,44.190165956927359,7.425116833735161
27.039238318370565,48.961984026070652,7.3650141909934153
25.863273480145022,46.728269858160942,7.3659825360670608
26.124080539094237,39.623596166383869,7.4419658704989349
18.995472987615255,38.821073411045191,7.312461317691664
24.636217015374118,42.863081779589109,7.3823693734945932
27.753245972111635,40.20985933146418,7.4618599762609694
27.129718719136232,44.9420735527099,7.4036709301288175
28.727687412299218,34.564714472177918,7.5425464381712537
28.553932620535836,34.752790333941618,7.5375549954128687
19.078295715183785,39.623870490035245,7.3054614258923918
26.310270367176777,34.595037709053919,7.5039902479193543
22.816061965480088,37.73376023283204,7.4043893474065632
21.9599030519773,38.850797101412759,7.3751092301065144
21.218878727107601,48.087307568282185,7.2675707145578485
29.66715328206001,38.598283771715906,7.5085866260814278
24.464256504554307,47.914569307819733,7.3309431781573089
25.690436879691735,37.489060668831215,7.4587456762062976
19.399452682899415,36.933099592300771,7.3432524654932632
22.707868466768694,44.987408661887294,7.3259641373182447
21.675021518712192,34.281714617091353,7.4237757473414021
23.944207792450399,47.051390900147709,7.3295067517587809
20.388717801503248,42.070915564779099,7.3082866967418108
29.004313392388312,42.349749977145756,7.458490483621615
23.983266944273741,33.408821289162425,7.4789259332666509
27.599137617164665,35.407211971015414,7.5146825263163732
29.790085660552919,34.418334967494204,7.560160640369368
27.498593073633693,42.288328751245793,7.4359686975958033
22.635331702916659,37.340120937379275,7.4054898881904387
27.497687665766819,42.162924722397534,7.4372441909505458
24.255186131273515,46.608242983294581,7.3392206255749386
19.144274323779985,44.852912217132271,7.2531270078222274
18.076786748492868,39.112161110549074,7.2876881667671114
21.580265831004009,45.605684065523924,7.2979165610650636
19.403218552211833,47.555983683753013,7.2335473513758801
26.062482005193527,43.97494921145173,7.3956891711956887
20.483333947269998,38.081627344760768,7.3535638919555417
28.144924175199744,43.957478140834368,7.4292460594446572
26.452760572833043,44.205608806704326,7.3998723702572384
22.360198338759403,40.637336697958062,7.3634291594920231
27.986700329369491,42.293996688179547,7.4435517159012017
21.241669501841084,43.583466471748586,7.3107456231673753
18.766342995858931,30.605778555459203,7.4104549633825894
22.521950828373612,45.874770959801339,7.3139108422814774
23.153818994208098,43.962793053719423,7.3444161028169592
22.450357966083835,46.966059143655116,7.3023178947367482
22.779286077657023,43.10223044002408,7.3459191096055028
24.105041328763242,48.535171631699242,7.3189300559804131
18.615024233921584,31.635271266505125,7.3925707884155853
24.658855841449117,48.47386565673493,7.3293440120735358
19.662298702840555,43.852131351539789,7.2745223284548954
21.02157816650324,33.916723146376441,7.4151301758807406
19.668946991779183,39.47498805990719,7.320337847861011
19.559405587470771,39.60543067509947,7.3164796574428239
21.75091949226848,44.091595842957261,7.3160005483182662
27.454952888571462,35.946691953116883,7.5058405181240211
23.171527690980973,33.28114637769729,7.465635135640369
28.640158348595612,48.304213974311828,7.3958691406061634
23.422186249261902,38.772284253912972,7.4039847873210043
24.970203774452887,40.724657544449656,7.4104433908017668
18.125568397496131,46.559109550611851,7.2131657139453536
27.819623380392564,35.151286452995954,7.5212887677499536
26.386488973494703,45.001013486122346,7.3910380566498493
20.278604723242189,42.869708364815928,7.2977662860894412
26.865747282765209,31.656546189843557,7.5516141399759587
25.672002735776122,43.625417758109045,7.3925988968468976
20.077744753078189,43.222633186991494,7.2898824528392545
19.583088250152585,47.170942157531563,7.2410853757152864
24.91649323349381,48.032884694386993,7.3378269949313371
18.400392161472968,41.84583892089276,7.2660535453921113
21.606661866568,43.504110011183208,7.318936132306133
28.779147467556811,34.244388104268424,7.5473672594231838
25.799649038100323,33.350768518746634,7.5113866973829682
23.71941453952563,41.673624115594819,7.3781214403261384
21.623450623354636,35.142536906909839,7.4119706345955549
27.47529116946648,42.272234548356664,7.4357658432041847
27.705908968463262,33.961277018254599,7.5344671359328244
23.456419551233104,42.536500497512407,7.3643787089035078
19.072447680299987,49.662435909853016,7.2072571598890907
22.898675032758302,46.553465279014134,7.3147370852215969
27.127214570665906,47.982073777761372,7.3752049336853069
19.490546833048981,40.90555918281693,7.3009204353904735
26.701325290094566,39.453092389706825,7.4533305133944125
29.729129650735619,45.143828890069571,7.4414625491304172
23.048214127877415,36.981169137831863,7.4175353883511352
28.975836955327306,41.402486452068246,7.4678883107882772
27.204202262370334,48.22109596335622,7.3742776636848735
22.113539413518023,33.742780798742722,7.4393561343747319
24.825488290091105,49.43699219821913,7.3237245047037343
20.345026331978982,40.807202584389202,7.3206001775291893
21.824633290650656,38.421109382700443,7.3772557998107668
28.019323626899524,35.265995861908401,7.5229802404786046
27.455482362419019,38.877695984809208,7.4718073041131703
28.272765046180886,43.168533131099977,7.4390797378238105
27.854049047586233,48.159638171636516,7.3850838659161342
26.14617701210755,38.071648334657738,7.4596852620896508
24.669726721638472,32.226787839540812,7.5068260639407169
19.486212398530913,44.200848553105267,7.2671755704340804
29.349040305504911,32.071231386121241,7.5843570148128041
24.30544820089721,35.559518605560193,7.4576265063203033
22.452263842237699,48.257205859055645,7.2905767101506633
23.585636867731065,45.034508372457509,7.3419809269444123
29.588820155343555,36.442196195851196,7.5324018515050888
27.511004905819014,44.202232410847877,7.4169409958925572
20.060366840950667,48.666025651941418,7.2379917352141403
25.243302922154356,48.594104871517366,7.3384413375744373
28.148095608777457,31.201260718552767,7.5781556202960365
19.103895287506628,40.481833078407007,7.2967405044905522
28.970474899836105,33.329226015002924,7.5620091313221094
26.283661528398113,46.350435572664857,7.3765107914156109
29.48938372172702,38.522346548576749,7.5068317080525722
25.069760826031747,48.63710495276915,7.3350612196050369
19.856432430405096,34.057665842432328,7.3885650874607158
18.240211042887193,38.409658297703579,7.2994681605899059
24.370440454152558,48.312283606205028,7.3256845576340401
19.107078138625628,37.942035992554054,7.324952393259812
25.739767578375663,42.37590435811736,7.4063643865987956
27.083972324609046,30.465981176112788,7.5717759372149569
25.821269538810377,42.37463090393743,7.4077504080417826
22.67891587947058,33.492282548867642,7.453556289048942
27.268832428301948,36.985590601346523,7.4905127303109396
23.463382647800053,30.386833087581149,7.5105839282338929
27.273034399321514,38.071267867771923,7.4780148653983174
19.797322173506458,43.062418982747701,7.2853867737753264
21.375444185344897,39.417247077792041,7.3571076038499337
19.49391598002045,35.675224280469173,7.3604111230900022
28.091418882329968,31.937658075485395,7.5671493539893442
29.323945929978166,30.105001549753453,7.6114625014255868
25.210482805702235,43.794525284341802,7.3830400850853053
22.991567849056736,36.029584687008452,7.4277880770817308
27.09937969550111,38.049198856848392,7.4754925783372448
26.499871749572883,33.522101543768528,7.5207912800909043
22.192795384172033,31.735775965833941,7.4675416326556272
28.74028222726373,33.888607367679683,7.551316051707782
22.891457903042834,36.772171363001405,7.4170329227114724
18.387300613230046,35.101159063547968,7.3420752642786029
21.359864340304895,35.19461844884222,7.4060009740757851
22.613686770893878,43.244975917821719,7.3413144580143879
23.261190690365257,35.998211006661251,7.4332297685546473
22.965220073955326,35.302632216823355,7.4361422686268472
26.730278103752376,46.436552008627032,7.3830222573170268
26.952323098288957,31.935980926658033,7.5491946892768684
28.315948549721703,44.152948313438458,7.4299501509227346
23.974554727086776,39.165518980312513,7.4097254094331415
28.209385925461852,47.618820740710945,7.3954937415329987
27.53956985296815,40.154751851044082,7.4590989515151955


==> anc/competitors/data/v1/hubble__s42.csv <==
x0,y
77.621648807040373,5433.5154164928263
44.448965535453176,3111.4275874817222
86.001194071226863,6020.0835849858804
70.039434876877024,4902.7604413813915
10.323557440877304,722.64902086141126
97.586612812038837,6831.0628968427181
76.352830497044948,5344.698134793146
78.820366222418428,5517.4256355692896
13.683249634879042,957.8274744415329
45.588207851661146,3191.1745496162803
37.709004399025545,2639.6303079317881
92.749733896011577,6492.4813727208102
64.742646887985785,4531.9852821590048
82.453399713812161,5771.7379799668515
44.89800568390578,3142.8603978734045
23.496633456692912,1644.7643419685039
55.903893914567647,3913.2725740197352
7.3179083543133574,512.25358480193506
82.935486027265625,5805.4840219085936
63.534775513084419,4447.4342859159096
76.050686268452012,5323.5480387916405
36.09807084485697,2526.8649591399881
97.099104415095425,6796.9373090566796
89.418991010897571,6259.32937076283
78.05996621030242,5464.1976347211694
20.269232077344789,1418.8462454141352
47.205379368976381,3304.3765558283467
5.3365728129356489,373.56009690549541
16.274659714687235,1139.2261800281065
68.621846371003002,4803.5292459702105
74.731453434873899,5231.2017404411727
96.783463510986792,6774.8424457690753
33.256710455677045,2327.9697318973931
37.675510897452021,2637.2857628216416
47.486025316304982,3324.0217721413487
19.757664549344284,1383.0365184540999
13.862229028211694,970.35603197481851
48.09478769636744,3366.6351387457207
23.464025556037527,1642.4817889226269
67.311585473568528,4711.8109831497968
44.278039968360744,3099.462797785252
83.435141409725901,5840.4598986808132
70.326245098222657,4922.8371568755856
31.924297496822067,2234.7008247775448
83.393720338124908,5837.5604236687432
80.671671392183384,5647.0169974528371
39.36035952398727,2755.225166679109
29.544482289094166,2068.1137602365916
68.567054893522567,4799.6938425465796
14.835495877321671,1038.4847114125171
20.790912045035725,1455.3638431525007
1.7288647053495456,121.0205293744682
78.905513372711695,5523.3859360898186
66.820234802611182,4677.4164361827825
70.81137248400718,4956.7960738805023
78.292174071174827,5480.4521849822377
46.432661778295653,3250.2863244806958
57.305378399336483,4011.3764879535538
14.839902814638087,1038.7931970246661
12.338477280061371,863.69340960429599
67.171893217256695,4702.0325252079683
47.63852440817012,3334.6967085719084
56.958374541637696,3987.0862179146388
76.734886884186537,5371.4420818930575
63.837113680058494,4468.5979576040945
55.804360665141587,3906.3052465599112
56.361508913795944,3945.3056239657162
31.091059708198607,2176.3741795739024
4.0509656222260011,283.56759355582005
44.235021534003877,3096.4515073802713
22.24388260913339,1557.0717826393372
41.444335728738977,2901.1035010117284
85.486904253548445,5984.0832977483915
24.160009100668734,1691.2006370468114
6.7719714272175358,474.03799990522748
28.857005310177659,2019.9903717124362
30.065782018901679,2104.6047413231177
66.529734957962617,4657.0814470573832
56.146183081786553,3930.2328157250586
78.605922701534936,5502.4145891074459
66.767040492411368,4673.6928344687958
41.232299282566984,2886.2609497796889
81.588018081937435,5711.16126573562
17.530319070862689,1227.1223349603881
3.2484952402521872,227.3946668176531
9.9147382167885336,694.03167517519739
72.513575709048581,5075.9502996334004
46.725845794887348,3270.8092056421142
16.96590612432658,1187.6134287028606
50.603432735232992,3542.2402914663094
16.078898168603672,1125.522871802257
69.935717132695871,4895.500199288711
45.16947128182904,3161.862989728033
38.721101383551769,2710.4770968486237
30.849696825639775,2159.478777794784
63.397976718769954,4437.8583703138966
36.81944844478565,2577.3613911349953
9.6773420122939982,677.41394086057983
12.682584309931016,887.78090169517111
96.227868790401942,6735.9508153281358
90.949488380053097,6366.4641866037164
70.271006247264211,4918.9704373084951
27.321126184492439,1912.4788329144708
96.948461357424662,6786.3922950197266
78.096339492613666,5466.743764482957
71.972128726740564,5038.0490108718395
45.486788712235075,3184.0752098564553
27.951914622670742,1956.634023586952
10.542705253196431,737.98936772375009
90.357637257840324,6325.0346080488225
46.121852693527494,3228.5296885469247
21.0339731147278,1472.3781180309461
31.289705790914599,2190.2794053640218
58.342737325247704,4083.9916127673391
18.500505510983938,1295.0353857688756
85.804814125145171,6006.3369887601621
76.093433453685805,5326.5403417580064
72.226832639142742,5055.8782847399916
43.777210937735269,3064.4047656414687
63.103575229541875,4417.2502660679311
58.825698922360822,4117.7989245652579
65.334813553927177,4573.4369487749027
9.3599877928490205,655.19914549943144
42.164932814890356,2951.5452970423248
5.1198032123273549,358.38622486291484
49.905091105207376,3493.3563773645164
33.656260020945744,2355.9382014662019
15.307894697738643,1071.552628841705
11.236893804532613,786.58256631728295
59.176812645593493,4142.3768851915447
17.888703885151724,1252.2092719606208
92.586891719302926,6481.0824203512047
58.525052830339099,4096.7536981237372
35.340110648948873,2473.8077454264212
59.500633656660256,4165.0443559662181
3.2575832319400524,228.03082623580366
95.897362110903089,6712.8153477632159
48.748040257347121,3412.3628180142987
78.490787497778342,5494.3551248444837
9.1902699923214186,643.3188994624993
49.179174752977872,3442.5422327084511
49.579992441097573,3470.5994708768303
93.844819042523298,6569.1373329766311
57.60107718523146,4032.0754029662021
47.875450704638425,3351.2815493246899
27.430590646097464,1920.1413452268225
33.825330736912669,2367.7731515838868
52.546567844682244,3678.259749127757
44.452234570199622,3111.6564199139734
3.1395959081527121,219.77171357068985
82.802900495241431,5796.2030346668998
89.719916412136911,6280.3941488495839
14.884659810862466,1041.9261867603727
55.849578210365891,3909.4704747256123
11.748998372408911,822.42988606862377
67.551769210941359,4728.6238447658952
28.842144600061825,2018.9501220043278
66.282840834498273,4639.7988584148789
72.972466814401372,5108.0726770080964
77.096101699848049,5396.7271189893636
11.666353649633759,816.64475547436314
91.685172668623181,6417.9620868036227
23.7911850985932,1665.382956901524
4.7038430614417983,329.2690143009259
55.930394469756855,3915.12761288298
37.721306102381433,2640.4914271667003
83.149184570108901,5820.442919907623
81.016895734365875,5671.1827014056116
32.396750389448819,2267.7725272614175
95.337040111904756,6673.5928078333327
29.800865975871744,2086.0606183110222
51.990655793939737,3639.3459055757817
26.340543966192673,1843.838077633487
93.668313434847363,6556.7819404393158
17.296173940619795,1210.7321758433857
5.4461513198405695,381.23059238883985
44.074608940300756,3085.222625821053
99.245180841527869,6947.162658906951
89.276049359236481,6249.3234551465539
75.112193926237978,5257.8535748366585
89.188456596973964,6243.1919617881777
89.451217330088454,6261.585213106192
52.366977678258458,3665.6884374780921
32.276976131248503,2259.3883291873954
77.429230778987815,5420.0461545291473
66.504465053608342,4655.3125537525839
37.992115158497299,2659.4480610948108
10.352200138090012,724.65400966630091
74.932171523553578,5245.2520066487505
26.983591076363602,1888.8513753454522
93.744501902844149,6562.1151331990905
24.856086925562792,1739.9260847893954
13.153035308737117,920.71247161159818
83.280154540365714,5829.6108178256
16.175147345824911,1132.2603142077437
18.74756250761617,1312.329375533132
60.33889636056351,4223.7227452394454
87.581642042908982,6130.7149430036288
20.447031905742751,1431.2922334019925
31.722043617109382,2220.5430531976567
77.963078985876578,5457.4155290113604
97.210816180035764,6804.7571326025036
50.57337743403189,3540.1364203822322
15.245852752573827,1067.2096926801678
2.379692483111953,166.57847381783671
23.735946969886669,1661.5162878920669
14.050399560865582,983.52796926059079
68.088208687672889,4766.174608137102
13.061417958224581,914.29925707572067
51.126663230442666,3578.8664261309868
69.731981128645756,4881.2386790052033
58.530544312869331,4097.1381019008531
20.777789514345706,1454.4452660041993
80.608328092044005,5642.5829664430803
71.825305831964371,5027.771408237506
74.159416387638629,5191.1591471347037
13.974717404174012,978.23021829218078
13.251626561384116,927.61385929688811
92.828692549644259,6498.0084784750979
40.360241188669121,2825.2168832068387
30.793920486313034,2155.5744340419124
49.369820489801796,3455.8874342861259
66.62355706359466,4663.6489944516261
95.606702447650022,6692.4691713355014
29.358176461323445,2055.072352292641
92.556034501890679,6478.9224151323479
3.4610896472393753,242.27627530675628
55.964606190355646,3917.5224333248952
63.763536056427427,4463.4475239499197
11.483842971324576,803.8690079927203
14.893620109327351,1042.5534076529145
42.492317612314082,2974.4622328619857
96.656959302174997,6765.9871511522497
60.00821277020291,4200.574893914204
93.369298938420911,6535.850925689464
80.631730645684101,5644.2211451978874
47.270778553973862,3308.9544987781705
78.691581475966558,5508.4107033176588
2.7658416137217858,193.608912960525
11.805255679807759,826.36789758654311
83.113432873390892,5817.9403011373624
79.884891744191009,5591.9424220933706
24.031433454676936,1682.2003418273855
53.546189469306299,3748.2332628514409
60.995566249301078,4269.6896374510752
86.906156423825109,6083.4309496677579
60.707608576533843,4249.5326003573691
41.844585358094349,2929.1209750666044
38.044220297311085,2663.095420811776
43.162326550977475,3021.3628585684232
65.541171532417437,4587.8820072692206
86.881572543480161,6081.7100780436112
45.935791325553673,3215.505392788757
25.536116732184453,1787.5281712529118
24.429573936760534,1710.0701755732373
74.855413744101199,5239.8789620870839
81.840307578967128,5728.821530527699
11.42252990555837,799.57709338908592
7.5893268385626378,531.25287869938461
59.848932711888729,4189.4252898322111
15.47115117507713,1082.9805822553992
82.641754855177794,5784.9228398624455
31.72313271848337,2220.619290293836
15.243321364143123,1067.0324954900186
92.176076776257574,6452.3253743380301
17.38764055079254,1217.1348385554777
29.187288151455618,2043.1101706018933
16.207726124013803,1134.5408286809661
12.433516302870142,870.34614120090998
3.0936536173075635,216.55575321152944
6.4841455072617507,453.89018550832253
18.289505622649418,1280.2653935854594
6.2848113300903634,439.93679310632547
59.523237794986152,4166.6266456490303
68.390738153151133,4787.351670720579
39.969415226370799,2797.8590658459561
32.481118598252891,2273.6783018777023
50.948097465200782,3566.3668225640549
87.625489281226251,6133.7842496858375
85.262031055398396,5968.3421738778879
5.3040311392664021,371.28217974864816
18.968342550055883,1327.7839785039118
24.437742239335204,1710.6419567534642
25.68937000738897,1798.2559005172279
57.552032522534496,4028.6422765774146
42.209980144616033,2954.6986101231223
5.8761578728318042,411.33105109822628
37.987799707497587,2659.1459795248311
52.851541923046085,3699.607934613226
11.065518387467881,774.58628712275163
83.512396825067412,5845.8677777547191
6.1442247800453211,430.0957346031725
92.559345032788144,6479.1541522951702
10.812201016407673,756.85407114853717
84.513920208177524,5915.9744145724271
90.362661248834087,6325.386287418386
97.97749737807267,6858.4248164650871
80.400562147085765,5628.0393502960032
78.16827653636156,5471.7793575453088
64.605844323559211,4522.4091026491451
78.120639103234765,5468.444737226434
14.32066863290156,1002.4468043031092
54.070735558816089,3784.9514891171261
51.908064148851032,3633.5644904195724
85.899642268133192,6012.9749587693232
46.817137193758072,3277.199603563065
39.123860113934995,2738.6702079754496
64.316763852473898,4502.1734696731728
27.379868432583759,1916.5907902808631
14.837072684441729,1038.5950879109209
48.309850128350831,3381.6895089845584
42.27204749089362,2959.0433243625534
24.024424112358496,1681.7096878650948
37.383669201397673,2616.856844097837
37.272852532798495,2609.0996772958947
33.422060876842004,2339.5442613789401
38.566943892965966,2699.6860725076176
68.888591200138592,4822.2013840097015
30.390770982557246,2127.3539687790071
94.9369347448187,6645.585432137309
91.718453934279609,6420.2917753995725
48.61013240170778,3402.7092681195445
33.50775929546419,2345.5431506824934
54.008044193170313,3780.5630935219219
85.007488388588826,5950.5241872012175
65.606146715450095,4592.4302700815069
80.634790966760661,5644.4353676732462
53.73950533050828,3761.7653731355795
63.658845297494452,4456.1191708246115
29.527405804063712,2066.9184062844597
73.754423068718793,5162.8096148103159
21.038054719446116,1472.6638303612281
69.785014753031319,4884.9510327121925
86.211187764263514,6034.7831434984455
14.078180892852849,985.47266249969948
61.823594313650062,4327.6516019555047
10.414479074763527,729.01353523344687
72.845847198871255,5099.2093039209876
9.3648286635285025,655.53800644699515
93.658042447361979,6556.0629713153385
14.603385073742414,1022.236955161969
95.92914434499896,6715.0401041499272
80.287533432424567,5620.1273402697198
59.774518442169054,4184.2162909518338
78.479786358325143,5493.5850450827602
79.716369059325501,5580.145834152785
94.656679218915698,6625.9675453240989
26.084952030079531,1825.9466421055672
59.417513640472606,4159.2259548330821
10.409870558875721,728.6909391213004
62.000404302388006,4340.02830116716
17.957839105186093,1257.0487373630265
56.930110535771746,3985.1077375040222
57.67062088935112,4036.9434622545782
47.132530145141509,3299.2771101599055
52.740545775799156,3691.838204305941
76.628415610652212,5363.9890927456545
80.125226934694595,5608.7658854286219
49.723168341967487,3480.6217839377241
60.359750710738616,4225.1825497517029
93.192387333320085,6523.4671133324064
12.853625261611159,899.75376831278106
12.59325302411094,881.52771168776576
9.6831921791660722,677.8234525416251
66.128465219012256,4628.9925653308583
42.442221778247571,2970.9555244773301
77.657820198042486,5436.0474138629743
67.451909917550665,4721.633694228547
34.030138074495575,2382.1096652146903
89.938288188792043,6295.6801732154427
76.490682559994582,5354.3477791996211
27.782959150107395,1944.8071405075177
37.055009759433347,2593.8506831603345
32.129558040222022,2249.0690628155417
16.603553213874967,1162.2487249712476
15.630553881676974,1094.1387717173882
93.676618874198667,6557.3633211939068
44.352499682676573,3104.6749777873601
38.948662454963575,2726.4063718474504
73.238885159060416,5126.7219611342289
55.746313460037094,3902.2419422025964
93.677858697007764,6557.4501087905437
78.249847897029824,5477.4893527920876
48.457586848329491,3392.0310793830645
38.259587874601792,2678.1711512221254
98.676522947507877,6907.3566063255512
72.058263364360698,5044.0784355052492
95.168271340380272,6661.7789938266187
12.729379144487094,891.05654011409661
85.20283423988748,5964.1983967921233
64.070314515129553,4484.9220160590685
13.070246155176145,914.91723086233014
59.237541996952849,4146.6279397866992
68.923540145439432,4824.6478101807606
2.2179659029716809,155.25761320801766
45.977478222332905,3218.4234755633033
82.714551608435798,5790.0186125905057
30.240543509064896,2116.8380456345426
46.396260098056558,3247.738206863959
44.789098579721426,3135.2369005804999


==> anc/competitors/data/v1/hubble__s42_holdout.csv <==
x0,y
36.383439700722136,2546.8407790505494
37.848657225186862,2649.4060057630804
58.024362571853381,4061.7053800297367
74.96209733611299,5247.346813527909
19.276127780429132,1349.3289446300391
58.875958972889642,4121.3171281022751
53.942462123166848,3775.9723486216794
60.646724688095823,4245.2707281667072
27.15220229969367,1900.6541609785568
2.4518132470066991,171.62692729046893
23.934238108116219,1675.3966675681354
89.048113005715592,6233.3679104000912
89.66846324466097,6276.7924271262682
7.786059286268733,545.02415003881129
41.000604588816842,2870.0423212171791
85.087366094099806,5956.1156265869868
97.947475054176664,6856.3232537923668
56.165352012969144,3931.5746409078401
32.394695565076724,2267.6286895553708
60.399947494200184,4227.9963245940125
86.483079851492647,6053.8155896044855
17.620993225621156,1233.4695257934809
20.203966010614273,1414.277620742999
51.919996386999294,3634.3997470899508
10.963870374952606,767.47092624668244
78.644628701516609,5505.1240091061627
44.962225666482546,3147.3557966537783
81.400043955236981,5698.0030768665883
90.805217291242855,6356.3652103869999
68.255068091587631,4777.8547664111338
27.381772965088526,1916.7241075561969
51.072152249422267,3575.0506574595588
33.491652144400831,2344.4156501080583
68.912910299913307,4823.9037209939315
72.433756228130662,5070.3629359691467
85.354371210138396,5974.8059847096874
40.765262766364842,2853.5683936455389
77.733528211987533,5441.3469748391271
21.919899255831304,1534.3929479081912
44.384842586699286,3106.9389810689499
21.882759997142486,1531.793199799974
81.667858193265246,5716.7500735285676
80.474529116278916,5633.2170381395244
72.106360466221716,5047.4452326355204
33.124344912210972,2318.7041438547681
75.009195512916719,5250.6436859041705
74.306573335375518,5201.4601334762865
81.261896279306157,5688.3327395514307
28.770012321950428,2013.90086253653
35.604578831311272,2492.3205181917892
95.121444887200539,6658.5011421040381
30.97312287836375,2168.1186014854625
28.308992815777231,1981.6294971044063
13.941025169806164,975.8717618864315
67.237803867772698,4706.6462707440887
5.2087162338361317,364.6101363685292
95.277226851582142,6669.4058796107502
95.581289742895123,6690.6902820026589
93.022714366643456,6511.5900056650416
20.476131146106717,1433.3291802274703
8.4512858109210516,591.59000676447363
21.552394372074975,1508.6676060452482
2.1169150808351587,148.18405565846112
38.581228352936776,2700.6859847055744
75.192934849158618,5263.5054394411036
65.954392803314121,4616.8074962319888
4.659152637656585,326.14068463596095
95.330922984756526,6673.164608932957
8.8591093425387122,620.13765397770987
74.221413759539828,5195.4989631677881
35.685610167942635,2497.9927117559846
55.251046374136124,3867.5732461895286
2.4833431252045397,173.83401876431779
88.240598722209157,6176.8419105546409
98.913119318624425,6923.91835230371
77.160409863886017,5401.2286904720213
53.85398688911463,3769.7790822380239
35.236359933770217,2466.5451953639154
22.376549577314147,1566.3584704119903
87.004849364915984,6090.3394555441191
24.562890703308668,1719.4023492316066
7.5682950430315614,529.78065301220931
86.451293547696508,6051.590548338756
4.1753080204277779,292.27156142994443
13.880315433067965,971.62208031475757
95.03186975263236,6652.2308826842655
64.769123980655394,4533.8386786458777
60.60529981880417,4242.3709873162916
87.859204009661283,6150.1442806762898
63.102687178048967,4417.1881024634276
43.506070338893302,3045.4249237225313
95.986077915544087,6719.025454088086
51.005765244280425,3570.40356709963
50.638040400593859,3544.6628280415703
22.966064817200756,1607.624537204053
51.142692902471445,3579.9885031730014
29.15090501702436,2040.5633511917051
23.446191824763709,1641.2334277334596
69.821569411326394,4887.5098587928478
51.776338375796129,3624.3436863057291
39.800240263802905,2786.0168184662034
60.938310461448424,4265.6817323013893
2.0312953877577065,142.19067714303947
31.963256389214962,2237.4279472450471
83.367599881636053,5835.7319917145242
96.819475963286592,6777.3633174300612
61.109870329023259,4277.6909230316278
62.903119375542971,4403.2183562880082
81.92451015623179,5734.7157109362252
92.684341009196743,6487.9038706437723
61.141930773790371,4279.9351541653259
6.5904612343366678,461.33228640356674
32.432293406235601,2270.260538436492
85.462567886464484,5982.379752052514
26.326646651608076,1842.8652656125653
54.242267237135188,3796.9587065994633
56.841775330928542,3978.9242731649979
73.810706981026172,5166.7494886718323
94.289180499287028,6600.242634950092
60.722147489544206,4250.5503242680943
48.08275406117378,3365.7927842821646
3.9383997126205692,275.68797988343982
15.550925871338222,1088.5648109936756
82.011549614561545,5740.8084730193077
67.660520348038474,4736.2364243626935
83.390712939991488,5837.349905799404
95.132610687516404,6659.2827481261484
2.673672002463912,187.15704017247384
19.591342143536195,1371.3939500475337
87.542188486878615,6127.9531940815032
80.349710525381923,5624.4797367767342
24.540640765756383,1717.8448536029468
71.679426566955584,5017.5598596868913
45.668619534033773,3196.8033673823643
50.580553510679742,3540.6387457475821
39.633792371303528,2774.3654659912468
71.887887974945983,5032.1521582462192
52.272069034806762,3659.0448324364734
76.932645530204852,5385.2851871143394
44.907814908076638,3143.5470435653647
21.322456032114669,1492.5719222480268
76.280519020758575,5339.6363314531
26.019553193794966,1821.3687235656475
53.992623507385872,3779.4836455170112
83.047281083660579,5813.3096758562406
84.732941201895002,5931.3058841326501
5.3180484601648255,372.26339221153779
95.536553867335257,6687.5587707134682
13.687369124898806,958.11583874291648
61.591631691987693,4311.4142184391385
42.439509521068793,2970.7656664748156
44.854523415338299,3139.816639073681
66.210708026330451,4634.7495618431312
12.693991140542888,888.57937983800218
14.494246821100187,1014.5972774770131
62.141682000440582,4349.9177400308408
36.209462076250936,2534.6623453375655
97.137001421796057,6799.5900995257243
7.8479538162999685,549.35676714099782
5.3792246205271645,376.54572343690154
14.505614645521783,1015.3930251865248
50.553063380858354,3538.7144366600846
19.107969028031814,1337.5578319622271
73.283258904373639,5129.8281233061543
36.859025114212635,2580.1317579948845
79.096059506533649,5536.7241654573554
96.190838083265575,6733.3586658285903
35.095603183095747,2456.6922228167023
41.479144516237291,2903.5401161366103
65.836251968654409,4608.537637805809
30.818756976926281,2157.3129883848396
11.428046512295701,799.96325586069906
72.965898649604298,5107.6129054723006
40.270350984348234,2818.9245689043764
69.048179308430775,4833.3725515901542
56.953492100607271,3986.7444470425089
99.92866537282616,6995.0065760978314
49.687151954211565,3478.1006367948094
24.052191977265856,1683.6534384086099
45.219325651571033,3165.3527956099724
56.124705544211707,3928.7293880948196
29.959747010245668,2097.1822907171968
74.540886384337767,5217.8620469036441
59.745573425758124,4182.1901398030686
64.699493700845778,4528.9645590592045
11.837541878393614,828.62793148755293
95.135303885082593,6659.471271955781
45.527562568049539,3186.9293797634678
5.7165593602797058,400.15915521957942
8.6127719415979662,602.8940359118576
83.875727236750819,5871.3009065725573
19.657040276804743,1375.9928193763319
82.735735912957693,5791.5015139070383
83.229759685712494,5826.0831779998744
78.757091958209571,5512.9964370746702
60.592571417153074,4241.4799992007156
60.81996698556889,4257.3976889898222
27.632552686872209,1934.2786880810547
5.1325344425294634,359.27741097706246
71.354835147925925,4994.8384603548147
2.476379746756086,173.34658227292601
3.1131784094217649,217.92248865952354
64.362389747960236,4505.3672823572169
95.185127733016515,6662.9589413111562
23.412469561558808,1638.8728693091166
1.7064239951022127,119.44967965715489
86.342741251662545,6043.9918876163783
54.304956775209469,3801.346974264663
33.564916468591932,2349.5441528014353
23.567576312392749,1649.7303418674924
67.317487780599478,4712.2241446419639
81.271934971472504,5689.0354480030755
98.732538877015315,6911.2777213910722
29.530499241172976,2067.1349468821081
94.13765053558501,6589.6355374909508
40.657834931798433,2846.0484452258902
2.9667564358815874,207.67295051171112
17.06132631943872,1194.2928423607104
32.279285608617585,2259.5499926032307
9.8247346261089774,687.73142382762842
51.297352316437724,3590.8146621506407
7.9845679580796851,558.91975706557798
6.3184113923324672,442.28879746327272
61.786208696516091,4325.0346087561265
7.1484908000120466,500.39435600084329
79.218552157659332,5545.2986510361534
1.5565883585381339,108.96118509766937
4.6963592801656944,328.74514961159861
46.883276207121867,3281.8293344985304
88.65950676390095,6206.1654734730664
14.528917585831577,1017.0242310082103
7.156250688436705,500.93754819056937
27.710120263955055,1939.7084184768539
19.452382083257923,1361.6667458280547
72.080788408903871,5045.655188623271
8.8339810657607565,618.37867460325299
62.076371440244358,4345.3460008171051
4.4230104204262073,309.61072942983452
84.755475096588341,5932.8832567611835
38.579537154303821,2700.5676008012674
18.847971221857861,1319.3579855300502
47.228451965696713,3305.99163759877
35.319337085469719,2472.3535959828805
40.215942522540388,2815.115976577827
60.664352672746404,4246.5046870922479
65.275894195568895,4569.3125936898223
12.865464069531434,900.58248486720038
51.496305017244822,3604.7413512071375
86.051059918675335,6023.5741943072735
64.517895440575174,4516.2526808402617
62.519982252403331,4376.398757668233
63.536818559657092,4447.5772991759968
10.843401099834775,759.03807698843423
50.266954598343155,3518.6868218840209
83.715886003965096,5860.1120202775564
75.573716126557173,5290.1601288590018
65.872006211196435,4611.0404347837502
68.023664447527437,4761.6565113269207
9.2126521478258567,644.88565034780993
55.748790376836475,3902.4153263785533
81.464279269920993,5702.4995488944696
76.320179432873914,5342.4125603011744
89.503421151468558,6265.2394806027987
88.069944119420654,6164.8960883594455
9.8959396502662393,692.71577551863675
69.559730529208409,4869.1811370445885
40.732511215210742,2851.2757850647517
33.66920017881273,2356.8440125168909
27.555749498637695,1928.9024649046387
97.254014576995075,6807.7810203896552
54.330116162573034,3803.1081313801124
64.44610425745681,4511.2272980219768
12.545484633920166,878.18392437441162
39.839914850841737,2788.7940395589217
31.318927529375586,2192.324927056291
50.039714287715796,3502.7800001401056
20.706921862401781,1449.4845303681248
91.785585487203591,6424.9909841042518
50.361952290258351,3525.3366603180848
80.192885341608473,5613.5019739125928
98.268206699561574,6878.77446896931
79.363392857477962,5555.4375000234577
39.241486549062436,2746.9040584343707
79.355923242576253,5554.9146269803377
52.605285583006491,3682.3699908104545
10.440263171184883,730.8184219829418
1.6334906750661715,114.34434725463201
30.537193105783079,2137.6035174048156
12.576553055747604,880.35871390233228
67.515476542846599,4726.0833579992623
21.487505064977494,1504.1253545484246
84.695624445397897,5928.6937111778525
70.735274725872614,4951.4692308110825
36.971636294765069,2588.014540633555
83.390277717298304,5837.3194402108811
27.743773390188942,1942.064137313226
7.3223297158361786,512.56308010853252
38.306094334082289,2681.4266033857602
43.519006702216814,3046.3304691551771
37.715453220191641,2640.0817254134149
40.429110140670431,2830.0377098469303
51.36659096229674,3595.6613673607717
6.0739499298530601,425.17649508971419
55.93556069195521,3915.4892484368647
14.713964298434577,1029.9775008904205
25.928019873651721,1814.9613911556205
14.768812682178273,1033.816887752479
13.865096096633843,970.55672676436905
31.94508581121497,2236.1560067850478
79.003361330714569,5530.23529315002
43.665103450593044,3056.5572415415131
88.781306375913786,6214.6914463139647
45.733036556410681,3201.3125589487477
58.504181139236323,4095.2926797465425
2.03593927934307,142.51574955401489
82.011892888238634,5740.8325021767041
70.188534031331301,4913.1973821931915
19.798488966748057,1385.894227672364
74.142415082812974,5189.9690557969079
64.294022570153004,4500.5815799107104
18.141394212895054,1269.8975949026537
14.060478063758833,984.23346446311825
58.061069176323954,4064.2748423426769
4.3032353321519778,301.22647325063843
30.754960399186015,2152.8472279430212
89.927966607343691,6294.957662514058
65.347104564327665,4574.2973195029363
48.185169951086465,3372.9618965760524
30.893467642675745,2162.5427349873021
79.171152148098471,5541.9806503668933
81.073748989821937,5675.1624292875358
46.015461297673092,3221.0822908371165
9.8476933624749066,689.33853537324342
41.414069020255987,2898.9848314179189
76.299520207993709,5340.9664145595598
13.29701137265408,930.79079608578559
72.785933643280188,5095.0153550296136
97.765319618568853,6843.5723732998194
42.647766554988678,2985.3436588492073
91.550654881450285,6408.5458417015197
76.934668664555261,5385.426806518868
34.936700161523682,2445.5690113066576
57.310278393251615,4011.7194875276132
20.346467238826609,1424.2527067178626
32.553224647867907,2278.7257253507537
83.659419921921071,5856.1593945344748
79.00772948995693,5530.5410642969855
85.750311630992329,6002.5218141694631
82.295904642586436,5760.7133249810504
68.205960349887292,4774.4172244921101
56.0252454535174,3921.7671817462178
13.26125228788003,928.28766015160204
94.629582520415511,6624.0707764290855
53.019947657402,3711.3963360181401
37.731176698460992,2641.1823688922696
47.081504158781279,3295.7052911146893
96.607766281584318,6762.5436397109024
79.465790473006848,5562.6053331104795
17.998026437843009,1259.8618506490106
60.757249107773433,4253.00743754414
84.721788772414016,5930.5252140689809
10.107136121929688,707.49952853507818
91.506417923647874,6405.4492546553511
69.340207609284434,4853.8145326499107
95.787415704247906,6705.1190992973534
59.325526814761915,4152.7868770333343
16.315567550842047,1142.0897285589433
2.98174110381933,208.72187726735311
53.556133746758611,3748.9293622731029
10.133394643661441,709.33762505630091
64.853082521599191,4539.7157765119437
75.942771678024627,5315.9940174617241
65.525473695185596,4586.7831586629918
39.601056005632294,2772.0739203942608
77.467867533491088,5422.7507273443762
46.072906844350449,3225.1034791045313
77.502533794402495,5425.177365608175
15.827907931428296,1107.9535551999807
28.847414529095406,2019.3190170366784
13.324806835168708,932.73647846180961
84.254205779222247,5897.794404545557
94.422553922319878,6609.5787745623911
60.48648314704343,4234.0538202930402
42.180434754718092,2952.6304328302663
76.069882487884158,5324.8917741518908
71.123941933976269,4978.6759353783391
35.590561919419272,2491.3393343593489
89.607328374925771,6272.5129862448039
41.35452770010339,2894.8169390072371
4.1952300591478799,293.66610414035159
28.718880807515372,2010.3216565260761
39.062915859874515,2734.4041101912162
44.404823195513373,3108.3376236859363
41.963065610131444,2937.4145927092013
73.024794355957098,5111.7356049169966
74.856665560883897,5239.9665892618732
86.106575535204058,6027.4602874642842
50.290076498465908,3520.3053548926137
85.227433885060279,5965.9203719542193
79.701451286987222,5579.1015900891052


==> anc/competitors/data/v1/ideal_gas__s42.csv <==
x0,x1,x2,y
7.8525824612816519,260.38547828849835,37.190438936411752,54.979142447786749
4.6693451776444972,383.68837910311083,16.540505385368959,108.31431331403546
8.656680239158133,356.25880708630314,44.61095339876708,69.131420433065287
7.1249962760639569,222.11768219922209,30.097696853393931,52.581686440202027
1.3946848049326706,399.40693156751462,7.1752907455847001,77.63403577545246
9.7684123405491814,375.84000486154906,8.0422144113211722,456.51109928048919
7.7308271689083536,256.78168757280781,34.961675919555375,56.780311428252752
7.9676109001310609,367.37931593218764,9.4742528856618247,308.95686207973915
1.7170795104176859,221.28390637427657,25.857342377520123,14.694551979587338
4.7786664100078875,399.82094609484773,49.596949320506823,38.522750921114493
4.0225812302095214,333.13694722130737,1.1963726319336354,1120.1112389338464
9.3042673940617178,330.02500311175936,1.8124102929802892,1694.2305434762029
6.6167186407663134,218.08814539682655,49.661144514594817,29.057483694385006
8.316235326072885,379.40667977932503,29.647302872574109,106.42570917463341
4.7124348888596455,205.7999006408939,7.2185888004071437,134.3501699181559
2.6587678569553805,248.16561160822943,44.967807787950591,14.673046870709028
5.7685554766504303,228.60437503332702,44.138634706256916,29.87670616367777
1.1062639329896655,355.35358813844368,27.273820242457386,14.413633826186889
8.362496133929529,239.64084544257958,31.467809463177069,63.683989376197495
6.5008117916596158,382.12764542617708,14.38617238354294,172.67552737984346
7.7018335308110517,331.25380786549806,3.4754651222282522,734.07776942144199
3.8679966972337496,207.23254209893923,30.133812835652353,26.600509957693777
9.7216312317515818,201.08596682574009,15.443004466935387,126.58700057658
8.9846506525608785,210.33158340287977,33.517431286357244,56.381283575392686
7.8946432222007381,321.18503552954553,41.976013665287461,60.406909623066639
2.349067724593692,360.29636217188306,1.8898666518038389,447.84141508537459
4.933849535406825,247.7105641254777,30.189974959600644,40.482532806380888
0.91613577497867338,369.88176858461458,12.33274644465576,27.476598358153204
1.9657501746417043,211.44638803065209,43.820536397286268,9.4852963558052767
6.9889650558033187,360.19277072833523,13.429560821529595,187.45026151097835
7.5752404811242631,385.55908603445607,30.927736528535497,94.436357917712343
9.6913424581249945,354.42167982087608,28.123501164390962,122.13350868550803
3.5953409023124436,339.62415679572746,20.412158502903196,59.820455644971744
4.0193672073312543,367.59604373107663,34.203417416389911,43.197539758392423
4.960780207120175,208.03025990941327,36.562712101056263,28.225269312307653
2.2999779113007142,240.35642214381107,28.779951970649954,19.208317732211658
1.7342543006869806,224.98473586112863,38.162689622052952,10.224141684463826
5.0191967991463704,300.90619803859732,49.187436723653946,30.705146001485655
2.6556388159833992,349.03762566576893,21.54434700713945,43.023715996104862
6.863232949483848,326.0023689152797,26.214569542391015,85.350636650013897
4.6529432292871418,370.226219952387,1.6110240191194487,1069.283612775426
8.4104428625494556,231.04259848821818,40.005399259208538,48.57270791898997
7.1525184690213663,346.92421838703228,26.491273285253698,93.667897826009948
3.4674830931293901,238.60829817378081,20.990110087667695,39.41714628186088
8.4064681132544088,254.15175026356005,5.6095261913803949,380.87327015272569
8.1452613962196168,341.98093945626078,44.593164662094466,62.465271651011086
4.1810446007866577,396.04095697973639,20.355354761987265,81.347877461844249
3.2391169873373191,322.30872119541391,34.446498312251798,30.307744042003502
6.9837072877622672,210.90006299825913,8.3193336620393872,177.04113896417613
1.8276485942884433,323.26179398550653,48.115931847510595,12.278863583836804
2.3991279235135288,208.47011031603341,9.7436463292697155,51.330523089155207
0.56994156263455231,376.82914227336346,10.777557652075028,19.927575163763429
7.9757815862703145,341.91565702012417,43.090160167327973,63.286945110645831
6.8160831376243056,234.62556928450064,45.716554462954626,34.981362992950082
7.1990710969501839,218.3442011648396,11.39522296864177,137.94161221049191
7.9169257947086953,236.70664577606379,24.020243520566567,78.017067067573663
4.8596998676142293,396.00543591083851,36.941250323578664,52.095355398463006
5.9030413615524902,291.71212849169797,44.039920956729283,39.10063239770389
1.8280714822127457,356.8161896682816,19.573582056827956,33.324789444804743
1.5880356985917476,327.28166842155537,26.333954855622032,19.736305306118471
6.8498281370094807,314.48262999172744,37.344104115467012,57.68385715874971
4.9754139583597592,229.02605093300994,36.825662855986977,30.943079425245305
5.8697430115712939,389.20489071161899,39.365046371278162,58.034548359906253
7.7674891454522434,260.26852650294359,28.926757113434793,69.887991474009127
6.5298240400056127,315.60344316150844,6.1261397434339848,336.40025147538825
5.7590043062509606,339.95518891781319,45.294691253023963,43.223683454942154
5.8124680270814286,329.84663104906178,43.413054426730383,44.162361347989354
3.3875259315948156,388.11888193910369,40.106774355098317,32.78156366975869
0.7927694283954243,229.68779798401161,5.893261380875745,30.897910774514109
4.6488151977074423,301.6705476893884,11.01547098699003,127.31281562590401
2.5385543917855276,280.8068781481532,37.436417890274946,19.041446108863877
4.3810221153840434,294.83374589652362,2.1338646345153753,605.32104063271242
8.6073291960475782,223.84350523954893,48.982007051656701,39.334744612692077
2.7224251157207373,226.81892197455306,19.480089337428357,31.698906468451742
1.0538760460461272,255.61510915625149,36.24631415085036,7.4321112879533855
3.1731469742089673,260.94092075216628,44.490983335914123,18.610599969896708
3.2891406987834944,285.58064273626997,20.33686451935403,46.187794284349707
6.7882068899055028,322.19750940732564,16.637491941383637,131.45871751432443
5.7918054472421439,326.92582348365261,30.828315316014088,61.420507279979368
7.9470329865109282,282.36217931711406,29.468479313654484,76.147178457779077
6.8109786331101816,281.75662188573943,21.047858903615062,91.174990301339989
4.3606751836806694,243.5257053393924,30.486963037517715,34.832479002745686
8.2331936543273301,317.66124968180168,46.833687108758241,55.843704533286818
2.086242739123187,263.4081822634476,23.914372574703226,22.979210763574642
0.71576469477167448,207.21196685547275,10.640366856780934,13.938900059148526
1.3554546773685967,283.68000883137211,19.483093161267192,19.735849521618725
7.3624138306662781,294.82653501803406,20.31124214706281,106.86864660210274
4.8878336873881798,245.11857364084221,7.4243259582847729,161.37476026484205
2.0320819008192172,314.49158662442312,8.9807035271731905,71.160645622667246
5.2599253634819538,313.15438008638421,34.543541596290183,47.683838725984558
1.9469649757751,340.40043622207429,17.634409956236233,37.582642612239503
7.1150435632384923,329.58969644024199,47.790021200934575,49.069763712952962
4.7384846179532918,330.48661130420635,12.936240522571763,121.05570558711007
4.1197016479165836,263.24283036480864,5.8473007501362932,185.46710155636342
3.3643648469048268,357.48644439719078,37.921723587012636,31.715721570915342
6.4876846346294403,309.82887671993592,44.170766543975631,45.506840839160795
3.9372198002572092,286.28363903597801,14.627554486702905,77.05742016731368
1.3326742335029595,325.2024961882114,10.90231698062842,39.752007588013903
1.6210560701448955,272.13146689005089,10.102540608683272,43.666279935602084
9.638027813220388,302.54784892135166,26.578602766959104,109.71098098350514
9.1315165617222664,347.34113769644409,23.952415421091779,132.41885194799954
7.1472177712021212,377.28057734474157,13.712552152872178,196.64511879817599
3.0257646338654358,384.21143945903833,3.2134827324818929,361.76742874352442
9.7071755848033767,300.72658503661984,24.593075675987755,118.70031233299679
7.8981335876750487,304.05502294811379,48.007285034144807,50.022974378571512
7.3104567970104579,359.97408215276732,32.973440836880499,79.808928302014081
4.7689342703659925,262.89013834884025,25.279821274802302,49.593142945305324
3.0862948375290107,367.47647246901374,6.42391162745119,176.54986644710129
1.4157141404582432,298.82832930348468,13.369378236929776,31.643617516621969
9.0747227671664952,223.17134486705368,15.443923529152594,131.13365139508309
4.8298747534193049,214.41182941458874,38.475374077754481,26.915457134508205
2.4224519655546879,368.39864220789264,43.958829065966349,20.301451014197287
3.4065879294311987,211.11358338137558,45.180450824755482,15.917879785562169
6.0025859049480115,256.1222872267312,49.243861804286951,31.220054133049008
2.1793414379227012,266.8260081003092,49.13596747212209,11.834609270661584
8.6378356988775664,234.59888903831876,47.69695750563109,42.4854490648165
7.7059355334344959,262.77867396039784,4.5192848846413352,448.06989884217813
7.3348980815338995,348.53851334501712,7.7518832604624546,329.79011512133252
4.6048838778634851,202.93656871201415,15.918859797325611,58.703911296956477
6.4594339866732104,365.43468490413727,28.092014449158611,84.027481469905752
6.0489307046709877,371.30960471491164,5.7519165465684861,390.48307650416524
6.6735427147707895,274.45231463830964,42.444050932304982,43.152555061902191
1.3022210508289462,230.72257981212695,31.221052774788145,9.6233718478428898
4.4501703206207921,320.1680815890162,27.575855712808043,51.66847800250725
0.89533465168797854,223.93451117297886,9.1002548449972664,22.031946464905509
5.1929127828229298,272.98387221565054,13.40951824560967,105.71456882854645
3.6336815171614605,391.68583618019449,8.8552892241306438,160.72446053862586
1.8729797942274455,399.09289451672743,42.744724731945134,17.487372585439516
1.4823281933642405,354.42097827091709,29.62716514299969,17.732651972436496
6.082623435688264,262.19230198415323,37.021341948462037,43.078315284357693
2.1206332011004179,337.5330098332185,15.505610282591261,46.162885179909011
9.2886411245795735,341.08127309680253,19.191379217325579,165.08357759148168
6.0200808271537518,277.56833903272997,20.837893256900156,80.189672508401443
3.7952631430809523,328.17772691723189,38.240733615457707,32.57052659799367
6.1136971690734594,202.14552899513524,38.845296396053833,31.814831215548708
0.71663677478212628,241.8115317204483,11.133862848187553,15.564322873393163
9.6063125257937312,305.01766059345221,47.135403980166849,62.163357606525999
5.0818826509575521,232.75026085165916,6.9121115347406334,171.12130015307611
7.935984658877719,233.18137357530674,44.909982038757889,41.205177989887481
1.2859349992631663,367.26085811004759,5.9193866368406551,79.784210810598395
5.1232541429625229,397.82660053672112,13.962450746414243,145.97485902708615
5.161716446367949,311.19388560568967,42.477448267329891,37.815232855582387
9.4093513222623368,367.81394617634271,9.7951115449582851,353.32835414031393
5.9314164975727159,398.06433286525453,21.264828634188522,111.03241844405055
4.998149310041061,228.31917771375493,23.043105697262185,49.523417353188307
3.0362687993729889,289.6491226508702,13.017689678137273,67.558269986079424
3.6499054747542456,278.51454316838397,35.802014865463342,28.393702413927155
5.4463878234796086,216.00985672923701,42.715397820707985,27.542139684143336
4.6696588728979433,351.0660345589489,43.85418185292302,37.382036421277419
0.70531475886313899,286.75580546451863,17.626785141091485,11.474191133828517
8.3497732798463993,293.86538683808027,27.011669320102907,90.838863967070822
9.0135273324777838,230.13459476264802,13.171913789416923,157.48087128450982
1.8323663454868022,236.18533044617362,12.995028575957125,33.303355069796183
5.7633433636209697,381.420724431243,8.9014490797442818,246.95513968625184
1.5314695407867136,208.92981779485578,47.060931529568222,6.7990505439507443
6.8862808838782108,246.57045698874126,44.511452601673419,38.146439292499039
3.1717209464705789,258.41186606290569,39.090576953056917,20.966953989768971
6.7645150295730669,298.03950848031729,26.365414543098723,76.467325451152377
7.406448835725385,317.28903460295919,25.039787860081724,93.850036352338677
7.8021511732177418,298.65799517013329,26.957537642942402,86.438711809331878
1.5235389865810174,216.8230669113764,27.291832665277376,12.103928661772381
9.2021125288072749,248.7334908111427,22.293591150186828,102.66957695184986
2.6870329135013677,368.71767695250821,7.4559868117113055,132.88067143640171
0.8554192836737079,327.51774009569181,7.1575287905582634,39.142698383925939
5.7710984592190915,329.82981002685489,47.66023607643848,39.938541332394294
4.0237616966931675,334.040651070271,24.619507219731176,54.59491796154969
8.3830025597579247,352.58060380790585,47.70707072035426,61.954843582161594
8.1783889846108675,211.62169634428946,9.0152670077953889,191.97707053937137
3.5128194818157956,273.32167698652245,28.166411049956743,34.087754738007156
9.5525442531625764,307.90548705233573,11.178145414225423,263.12779820487123
3.2637194623311268,267.69129665946519,13.406045700203476,65.169798338886125
5.393042727701288,368.8957746574373,2.4726743592977605,804.58256353700983
2.931668360392226,296.51450171745876,6.8287122262703548,127.29811335999393
9.392413915465152,353.72551789187582,45.925571973830593,72.341755011693991
2.0637742670291725,370.40310337623384,16.755116582634255,45.623579484245745
0.92665088422712538,300.9582965806996,30.798331383814986,9.0551422467177005
4.6334220700288604,381.91044877426998,23.785692467474377,74.395660523446793
9.9275678585304519,317.42478810739613,20.622111017018636,152.80958003354817
8.9709340294216826,370.05485976674436,27.062418475957337,122.66966225445302
7.6117761848410179,268.11815911830485,10.174708286151734,200.58122168257438
8.9625286633459869,299.76339170629706,49.441591027459253,54.339634598275211
8.9877430771297,306.28220820091553,41.097085566489284,66.982506386058873
5.4291544236712657,220.99594317921412,37.339117003844251,32.133087196499758
3.5013259923925335,279.71050134030816,23.969205553683672,40.858994950604711
7.8341181050543867,383.46753451033521,8.4909789841904626,353.80254272227495
6.7857820000937306,326.16644807294847,46.112627055404822,47.997577967280485
4.0497484243002457,235.5013164873935,17.727966301704654,53.797546155858221
1.3974333465843951,267.77112712192098,3.4552277951497548,108.29743347686964
7.5945013078157473,238.32060193253997,17.777780163720806,101.80833075828191
2.9933749012672144,204.96462635971452,39.928394494298331,15.365906292084778
9.3997249300709029,385.4920917008053,31.512728504422199,114.98590559039492
2.7892204625540051,289.64146565137429,37.79109065249812,21.377364051956597
1.6662003579091174,261.50701448415725,39.888133809256495,10.923626640766358
8.395570385186609,319.69543831154732,11.385775942946587,235.7349703364236
1.9562010079326935,201.46289125860312,46.265382488565827,8.5182892638683718
2.2030489274985214,255.60442132016277,22.461490543098257,25.069976775263086
6.1941365194480129,340.60669313977849,32.311668813944067,65.29419352785203
8.8083393879559129,326.75395461385261,1.113129856750358,2585.6459703614278
2.3661293242884458,396.3611895085071,49.675056422147726,18.879532325760778
3.4480748925509004,324.07154193160881,14.763922912243601,75.686045894886576
7.8853459632911864,295.50117472554655,4.0410922204676059,576.60871570019913
9.7323510475791899,352.28651263680149,23.454840035289184,146.17776139808674
5.2570412689222517,380.66557439281064,7.3224728019200453,273.29219081787039
1.8670262742368824,344.1391893436703,8.4640087977212097,75.911654141025991
0.63239473322791473,392.64224470987591,31.981857838480298,7.7639294393508704
2.681732284989125,356.40103414763541,20.253442186941431,47.190603496203089
1.7523110689719499,373.3602876523853,46.170770057594758,14.170076954568957
6.9377573993221464,222.82081423672744,16.638668235795432,92.908683001932502
1.6574087939710456,346.48270059875756,36.582826290811155,15.697624627637385
5.3101343503960132,288.01773990547372,23.593872077590472,64.822462763461417
7.0954931386074218,310.62076048225504,33.337613755334658,66.111734657618584
6.0206077875985722,330.82048189647139,30.385072479083529,65.549962764580599
2.3978686907705473,393.96302334111385,24.16641466519091,39.090266888106491
8.1391829987314956,396.91561628632496,47.552993636597421,67.936182119192623
7.2963677313501156,257.64564909758104,17.792968494992838,105.65282576245589
7.520348037197647,346.75069948758323,9.6845395612143559,269.26276936612328
1.7450486397944758,349.99670758705372,34.226608983111582,17.8446330692211
1.6756611346782737,269.29857226260975,42.454370504087528,10.629133015206452
9.3118442345618231,224.77395497284419,2.9724332570562644,704.15712505060264
4.276992841336936,208.18939205714395,23.032001732711347,38.660319229051737
3.3590125719189277,355.46862550583569,44.731896794678988,26.69288958340967
5.1415484308395669,297.93994836338118,37.731312327220508,40.599506868649911
6.797210021254033,397.10803389898524,49.598578108383784,54.421453406189698
9.5784209419462147,292.99469123873064,27.039276768264944,103.7907378400715
3.2212391553795228,395.58339581476804,33.339790221256415,38.220658119321115
9.2856800784642584,282.31520043881198,15.821533775758478,165.69118201289226
0.736165168169435,358.73643011199454,47.429244383633623,5.5680681367343974
5.7743814021048347,216.96385446236641,18.950438939270278,66.110977700905508
6.5227635609703087,311.09234202755277,37.187024921644799,54.566930184650055
1.5060253356321562,360.41195739714487,20.753870001835015,26.153654188683127
1.8332261721071701,384.94033344397769,28.529127573086967,24.735516084791485
4.481586033504886,364.5166181234863,36.269344216055764,45.041139289181864
9.6792031653602262,207.39414544023484,25.937773435816357,77.393307254752784
6.1624042557265417,274.54046826134686,45.447230018565918,37.226236874980991
9.3637206052020066,209.73969446277025,21.5457484084627,91.15227104380466
8.1414286983232209,221.85645822291161,32.706518109022937,55.225338565955902
4.9401252147752697,335.06112573349685,17.775759231702651,93.118043181803799
7.9552527678957805,342.65163926233964,20.99967674331964,129.80582677459088
0.66944944778138349,354.74413655032527,22.562455303444068,10.525594981723824
1.536867969274482,373.0913096111326,7.1645438973019768,80.031903157428673
8.3795718413859959,347.88629369530202,5.4944602738913275,530.55951728425373
8.0697623390890367,360.1743184213264,33.707006234191141,86.228991388597862
2.7100870486811202,209.79274196465585,33.120369178809561,17.166372447003909
5.5423111106910081,246.90703008825972,33.482575996294671,40.870080495518565
6.2571502966501038,324.37955467504912,1.9685558217918921,1031.0561703628352
8.7435200608721058,371.6250609249646,17.000795290917218,191.12701022029313
6.2295179947178934,200.90002498793183,10.69268251570065,117.04362483071341
4.4194299080999633,302.92586842326995,39.129419704656605,34.213633960118095
4.0547484123682356,335.45747987287945,43.170889668410375,31.507242365841471
4.5458798205483442,205.92145782572265,13.087338484081219,71.526705058210837
6.6933447430097548,280.2711115106776,33.724608783551332,55.625587323713049
8.741161001647086,379.12697627673936,7.3387773694554479,451.57521108294912
4.8120203797248475,334.32256177117176,14.482473754483953,111.0837145585438
2.854475848037902,247.53167267211947,7.7940703154375566,90.655222838764175
2.748292448477021,370.55622592638252,14.892517563362231,68.383124150548397
7.5871356623127406,269.60628468190288,34.062090820114619,60.053255923026249
8.2574032525271477,370.66893422881185,45.606018599077373,67.113134562763221
1.5001417586141872,259.7887302237811,10.923597988285112,35.67688256598241
1.1323091410741926,318.06405017662979,27.561872712585242,13.066849093226859
6.1471198056862919,279.38801354956684,35.368163960928179,48.558686661234908
1.8886458198306337,254.96501015101342,47.693200955792719,10.09658800362612
8.3343098093352417,377.31151243437387,30.892963661471519,101.79117399405669
3.4481794022787069,237.51873638789826,13.500239620341654,60.666124268932784
1.866783363225855,216.96231824715261,31.648429688782876,12.797527401312088
9.2492194886307768,268.38538770913209,16.704066922222793,148.60784322891749
2.0725513659851424,343.52782952831353,48.830291143893682,14.580684564111015
3.2048407822103879,361.48632119525632,20.584130623018208,56.281517329775447
1.959327254324557,399.74867401335297,34.585958317289695,22.646140514282653
1.5971556048208722,259.27241140223299,2.1381515349911657,193.67120537048856
0.70090615519618038,281.58839022625642,20.603010860603014,9.5795239480638941
1.0262563870604711,227.36425560592525,43.880273052803069,5.3175152129078409
2.1590939738906005,314.97438592460674,30.901144777229046,22.007576207365766
1.0071283599581662,399.51600745258344,22.75320143340284,17.683836823598128
6.1158662530542269,340.17620202413173,46.860937472350571,44.396724996786254
6.966788004595311,319.04256808267434,42.845234431214223,51.87746002048582
4.2394893399042681,278.47381858435881,16.788568017323975,70.320874544665585
3.5209154210444695,383.05975205711093,27.68287170002564,48.720414659802209
5.2929992517111861,299.38331922606989,25.001388548530674,63.38190703138077
8.8125469512287822,226.8733826626123,31.977922505628253,62.522270993260229
8.5857504548109578,273.07569263982668,17.371452080979026,134.96625045222319
0.91301308912152346,213.43333376955337,12.966045037528524,15.029056803553186
2.2242348911669785,240.3958075377563,45.720919927521265,11.694794060648018
2.7490762754917624,203.53375619998243,46.269850475426807,12.092751860701465
2.8691819704060122,290.65598330003269,42.32282140233697,19.704378849115106
5.9267101915563405,326.90805299035947,48.932017107463501,39.595532820662783
4.4544930441803263,268.65849247578154,37.50458476320474,31.90909574254092
0.96791413931214287,284.0763543010554,38.468694199537985,7.1476697011342729
4.0493343153659307,391.84185456891521,38.366914506169394,41.355910120095636
5.4756530128175536,350.3926243149831,24.54977391617302,78.152590551370537
1.4658830775853018,308.17132738899022,23.36615753119931,19.333222983425383
8.4178562609913179,256.90817502236507,12.771087531301156,169.33687787445109
0.99363773141849043,379.399359754599,32.596140523605229,11.565342186912741
9.2859977556715894,247.0194233761319,15.176686669014392,151.14114569955845
1.4415748450088173,265.06854610333539,13.632612075415366,28.029562210951841
8.5139620401786509,381.81296288458969,29.712107330706683,109.40796074359832
9.0752048673123618,305.90841105701446,21.089137023027117,131.64035578815341
9.8059214655726308,348.46358988359532,11.723973830936977,291.45464202532759
8.1192458625991399,318.14895883275324,40.986744820888724,63.023536730747516
7.9050366373276244,330.68784180189903,43.167926045424423,60.556522965964781
6.6035911219577024,259.8766583029651,9.2172764642112668,186.18506239200084
7.9004653684922257,248.27441232533258,1.3678446071999937,1433.9957814903014
1.7782459799248973,264.49846943373302,17.470368457939312,26.922348037432442
5.5926463415025545,231.08831281668449,40.078030948356876,32.246973632600934
5.3851172668089378,374.86287305816148,42.119519445481899,47.927434998493396
8.6469353691642965,256.64938665002279,7.7781244356864123,285.31693948176854
4.8965939731384012,312.29787888287694,38.942459157969509,39.268087959176924
4.1583502129533585,358.39488502827481,6.6695041981620431,223.45460804858942
6.5758510767525458,356.76482187514273,20.113066917669933,116.6421982126469
3.0314015162580374,287.67725171683855,49.931866235583875,17.465104407130958
1.8277999040625903,295.25146171734514,10.436950338314581,51.706731938752377
5.0398341032255853,398.94034978700495,8.5442155463036951,235.31629897598876
4.4604490016514076,334.9194953958048,21.71721629479288,68.788343247748557
2.7094144350242999,362.9276886235765,31.363757772523211,31.352158933205995
3.991362196093716,380.51079384384639,46.71213833824941,32.513099416609904
3.9807282733493503,357.51796724586785,49.060236131118678,29.008867316545498
3.6112078619191816,237.03586899071351,4.4123911929783368,193.99589841859071
4.1049087574058252,312.43414674751443,7.7618783500473612,165.23238412885755
7.0145617818314809,220.37883146290898,39.746160720903703,38.893339650070594
3.3203265084272102,330.58442531279968,14.260975461272162,76.968664143634072
9.5141503037957342,391.06988563756221,44.357603915811673,83.879590933397978
9.2053061856126899,302.54641286002226,33.509209604225255,83.112445761302666
5.0686490688507462,286.59449857355344,6.4803953166531816,224.16023519423376
3.6194314475445437,207.16855028363264,41.793934961276349,17.941176549505112
5.5866305033850301,391.95490446584404,9.6414626203957177,227.11359380350703
8.5613246433494332,220.60053682603177,21.751274339303038,86.828605202785383
6.6995797353209694,208.21581866096938,28.057061499407169,49.718623573739926
8.1417223654972357,249.2133223009877,25.537541304933637,79.452663658182004
5.5608616226245315,213.10608678367649,34.621982865142371,34.228353244786526
6.5127174780423971,291.02356848235246,32.981650008593505,57.466933294223999
3.2374783347333862,303.21756025142247,49.610058270874688,19.787525276925813
7.4814850419477628,262.51398980571679,49.971673551985205,39.302155570002412
2.4228436346943241,210.19209651497721,26.306510729146407,19.358803923020012
7.1005822237757332,222.32007364984534,5.6647552610823357,278.6708145701935
8.6768311490959942,276.90087559798565,36.664321649467198,65.530249422614688
1.7549769543646674,212.10569016530724,48.856539832612867,7.6190536498298531
6.3366075351482376,339.63794512198268,16.597992993821997,129.6634094907306
1.4034096081843788,241.40410830496239,23.599235406041117,14.35592463998392
7.3942984685785555,260.41431375672772,21.81406931595734,88.272441675919396
1.3026855788234422,278.82515543561948,3.5195385732895383,103.20145707614765
9.391428315655947,283.32192661382959,33.940957129948799,78.394888920191434
1.8053753353591206,200.3321415349601,18.313547058354921,19.749025464834126
9.6093623361362646,222.4140741997395,39.585729856943608,53.990603062398861
8.1083996728084173,372.55291274817557,41.773883688817314,72.31331274663809
6.1399790424303644,200.24661250238162,41.240308543294425,29.813307599082275
7.9349289939806953,301.63347116257501,21.416633903954128,111.75613248172759
8.0535909703393163,297.9004013014416,16.755738429804076,143.18485526810662
9.4872570967646386,266.61883220212758,37.692218203685691,67.108849743775295
2.9071418614722786,286.26540402928993,40.268082258293425,20.666843139107399
6.1057210059039368,356.11622750531683,25.071614873176941,86.725420034619276
1.4029673768618116,368.24074124299125,44.75851995727885,11.542601213991029
6.3535741502291527,252.06970868305001,8.0515261078493552,198.91180425821261
2.1272673888814939,264.49808819354598,44.07437020328905,12.766107713857776
5.867030808988198,248.49657060566653,5.708666415622182,255.39012608647189
5.9380898833215721,295.97268011021299,8.5227505806760817,206.21422167238995
4.92685895332166,336.65167153176259,27.158160650424058,61.073182509915981
5.4650018673746663,245.65057509268411,4.3084055291833359,311.59574986843182
7.7572722050625851,266.14714841097333,3.5875479686054073,575.48383879245409
8.092824806864634,386.0769235178301,1.0254184641195705,3047.0027733367824
5.1754555479665765,209.71385796939163,22.379516325018894,48.49813257580518
6.1961376944648165,292.15392104791323,38.956570183319258,46.46779514398294
9.3467442390559672,342.31160831935557,2.7070791637158678,1181.900808777654
1.6374690907606668,230.09080231149483,32.960622716826919,11.430808819672283
1.6124838760510498,209.47480400109637,41.333238553393137,8.171988349144085
1.3332356131522998,227.64107432770615,9.2320415803156841,32.874547267752838
6.749701207885014,383.76463870613657,8.1963230062488073,316.03154773714334
4.4767788575086049,201.85195636422469,43.179247707406269,20.927797925555652
7.8560534533475108,237.66439496227036,41.333105887554645,45.172124152984935
6.8766984264316298,206.25670258032892,27.408146546945158,51.74976497026983
3.6695587041182627,222.12589351244065,41.140794085405034,19.812549175801795
9.0344821999345903,324.02985732565924,5.5450477938002436,527.93809667954554
7.7440553971711967,248.32778174781714,20.329594378998966,94.594317164454239
3.0700819386466693,313.84241008613537,37.152080249212268,25.934534710400637
3.9598241688345133,318.03907655322524,13.615146006874205,92.498370662600195
3.4871798119404973,369.88706661795584,37.864116807244088,34.065569731214531
1.9973106619374967,200.9482785823748,25.704751615149878,15.614083548428923
1.9039420391508206,370.67389186847333,37.763033409463418,18.68868948878384
9.3932109020695691,323.8238172853948,23.769302255009148,127.96948678768794
4.6600883533881561,232.54869722099153,19.027312670869062,56.954836148474037
4.1415383163853932,354.58747762705684,11.740271607452984,125.08548985959099
7.4320142324350904,371.09830835811715,11.210587730315735,246.01813711264145
5.7534341199025496,250.85269675083146,37.823049717998401,38.158331369799939
9.3933298749653904,383.75873618053618,6.8266070536640644,528.04744333552821
7.9128641921392262,290.89148605973156,5.2131351554363112,441.53561248836826
5.0540108591831334,320.68489086666432,9.6382768860843786,168.15712393115518
4.0754149980678491,396.92990672352869,9.5919790612421725,168.64654152333534
9.8729996767810597,272.30721572783989,41.332273517538091,65.045757807765767
7.318722242034613,362.63186916402253,20.526824550236409,129.29432509280892
9.5363492700364905,263.67982356569195,49.529034410663641,50.769067535923007
1.6255464835618929,359.84270444829821,7.7233516317400071,75.736684116187305
8.5800699523124351,320.14678377252847,33.023451458988525,83.179730719166699
6.552201897916472,243.2711390450803,22.987745852861281,69.339622473731026
1.6582559441835696,282.80521875784729,20.252990658156623,23.155268422664591
6.0884509997075966,263.52712687271236,43.87912575365003,36.565723940495104
7.017915468501764,215.62167861607278,48.804186645591585,31.005838181317991
0.61687551594172696,205.96695401993949,43.770088979934755,2.9028035809166757
4.8160206374965924,269.2957310814362,10.422733272721519,124.4331754965156
8.3412953563650518,203.8068295634973,11.819098139237768,143.83609823745147
3.3059107407688537,233.097551516355,33.147620075658104,23.247512112362109
4.8562067770862356,345.03666417017376,15.165095500271393,110.48854831520444
4.7019842071449851,341.61824713671757,37.001531408248411,43.411273581809766


==> anc/competitors/data/v1/ideal_gas__s42_holdout.csv <==
x0,x1,x2,y
3.8953805773420234,212.02969393898834,45.000399188480046,18.353978330955471
4.0359822589825773,342.21507031092705,2.6526739845700793,520.67233311191262
5.9720347922485564,382.99650029653833,12.500957154523864,182.96746375557663
7.5973729766977112,253.23454821149343,43.512323941844464,44.215457577481438
2.253769837515927,245.92496086319778,4.1861528333255587,132.4027767627984
6.0537536388126423,302.27309135434035,18.479834987863399,99.020734108462506
5.5803372744453039,252.12910119247661,47.310029824400935,29.739263039549034
6.2236756013829329,322.5635658080846,4.8980592249737711,409.86253987682323
3.0095547661322208,329.43615098108239,18.964516944128686,52.279535579118452
0.63931541259155189,306.78048981373888,9.2684825985968402,21.160906689300035
2.700760222496001,366.46178487417274,21.449327702037259,46.142491056213771
8.9490613490333146,355.48363872051812,26.71506685952215,119.08055136884707
9.0085899073159528,261.93264443857618,21.797609578849478,108.2524103640947
1.1511875072682118,200.8452081243216,15.046132066393323,15.366772899981994
4.3384418544824239,330.75928566426006,10.580967071552637,135.61897688374219
8.5689896756964465,207.68203716327295,22.71390040826499,78.34960972322186
9.8030405355018022,311.78883441754505,37.124309942094889,82.330919741792769
5.793644890133403,230.82683511830419,29.004076570005051,46.10830172651815
3.5126223016992819,220.25552500198046,20.856256166418518,37.09555842721975
6.1999949615646637,320.48598303596725,35.541878432308913,55.906203265520894
8.7029218039311118,225.75644216030722,9.9588054015787399,197.28678125826076
2.0949437943777878,388.06564215607199,41.620587046705033,19.533018790287699
2.3428048192003592,220.5765577171891,49.247010542088688,10.493384608204877
5.3862622795605386,244.45771662978717,42.275784541607749,31.145805862801076
1.4561289753742401,261.6182047975102,22.430061949534494,16.983896404216249
7.9507471986303813,204.67285938550171,28.708738519798892,56.683165032580021
4.7185974124402446,285.34167212801458,1.6772079922022078,802.77012870464307
8.2151557330782961,233.59509392379167,14.802133557154406,129.64482908205272
9.1176723663313854,221.32833952977046,37.705264591904466,53.520358683542412
6.9537691603038638,391.04199845612959,11.465001951540549,237.1753446481049
3.0315842744276869,356.84246912770095,40.144420363040005,26.947655690938081
5.3049034986819343,255.94995905735328,34.233305307345852,39.662831885517463
3.6178858118364436,236.18704257195759,39.995737831923329,21.364720257233571
7.0168954328199638,341.39156569300826,40.083730814607456,59.762623623885489
7.3547543855276905,333.45070854461602,25.473061612525139,96.276140588454368
8.5946113787506544,384.68115170320141,29.706497105412513,111.29501374353745
4.3158585482875358,385.30722358316575,28.516358346675712,58.315001319661789
7.8633183637765809,348.71192907350485,41.223822593722034,66.515736363789586
2.5074650801050242,280.85476838505411,32.462050741500128,21.694055311367055
4.6631919653903351,291.36896637909229,23.153085668520969,58.683729781658293
2.5039012118470065,203.62808962377534,10.79948888061854,47.211921416956862
8.2408550791517143,276.45769725700711,22.078129977617252,103.19025302055361
8.1263437030772696,227.86808371978384,36.711150691364082,50.440651747376329
7.323337620496023,201.34653709408599,7.5783829900788646,194.57035515202605
3.582639158242467,357.06676619291034,38.337222376648697,33.368128919243695
7.6018924987142311,270.13692721939492,32.738889849967286,62.725153176105088
7.5344691584451251,306.89718383378732,1.2061616741722965,1917.0791245676974
8.2018991379132178,306.61419061646973,10.398678174327616,241.84022464487816
3.1647991622073643,386.21565102663851,13.527303429846635,90.357621911814775
3.8206414030046165,379.64911995878276,46.415773406556653,31.250220342636688
9.5318558225091436,250.12831266379288,44.17568756834185,53.970569439362166
3.3762087610551075,373.47108615852238,16.50343606886009,76.403262195098918
3.120559916665492,383.07168724907012,12.944795454134566,92.345851015904444
1.7418155465975613,250.91228438604944,47.853404141096732,9.1329535614080779
6.8561528964024312,314.83681573415902,31.550218189794254,68.416938770588871
0.90386670930750757,211.80325780408447,48.497491229381318,3.9474601427631359
9.5468045968689932,265.9413383139015,22.559592938103307,112.54148060554959
9.5759823490656935,290.92428733868149,43.850817090270041,63.53099041996834
9.3304624897284132,256.10176094207827,36.607546147522349,65.274735006656059
2.368921675636503,273.75778767519762,44.462443462606792,14.585585194917886
1.2150223757954544,248.14354611466661,4.666916539821564,64.60367533165244
2.4721994599465886,286.14081327044312,7.8429772222508811,90.194978767622757
0.60717871987812133,200.65815496692662,14.190410993307527,8.585752852640006
4.1062794884131248,252.86445575012226,1.8816886470835137,551.80867972223655
7.6195240511818874,212.72037091896306,4.6812709021965784,346.23674131587535
6.732997289206911,381.30631496024614,35.191778940085591,72.952674241212137
0.85113080866401569,230.8851104307397,36.459144668489955,5.3899627250233877
9.5519572561130008,246.66922020744829,44.075476676735633,53.457705406143255
1.2541569571123006,332.65708328613232,13.396622242257047,31.142491576719923
7.5262972799558421,345.76655479001647,6.5631629836902592,396.50727664126799
3.8284171373278282,242.47402797542978,2.421308337830093,383.38435033431182
5.7059084904474062,332.41754463181377,36.821589494981339,51.511738529018849
0.64234100696407204,316.19646642886642,8.8549701788714934,22.936944172779128
8.8715726046564338,340.67418447772343,45.404623246227899,66.564053306561235
9.8957033689589089,221.26678532771908,25.880280732505419,84.604587393679623
7.808322158655729,268.41448525506632,13.755962778416349,152.36060221170442
5.5718472267332224,252.80813489241581,38.803409549910363,36.301147802079143
3.7853072663718894,262.90820826581836,15.369650333514576,64.750227203760119
2.5512850604493371,309.57160039026201,18.860250314139442,41.876718816555375
8.7529905956232508,279.15875543983429,17.566516520845109,139.09837833535406
2.7610854715296194,226.03548744429486,35.701665889168332,17.481069437208177
1.1302909384727255,312.88509118457398,23.607747514245354,14.980301832512261
8.6998716030617853,367.77774818217392,27.802017099904855,115.08586503455726
0.80470127468751396,387.53089296035296,23.130911983462216,13.481811861501434
1.7359898647893501,257.05380293329733,43.737152094949444,10.202831579637603
9.5232602287879526,205.6972103611138,36.675105340061052,53.412472696155135
6.6192593718810731,309.34033178165816,23.496942940629992,87.143416716814897
6.219700487663026,276.69783278279004,29.282100205725826,58.77234328833768
8.8349741221392133,220.87760382379221,48.958614357842968,39.859132852086276
6.4593487696107594,392.84614669647874,36.429106196795026,69.656671250788904
4.5788653355503675,303.75300530143835,36.581714985202154,38.020199629968694
9.614825658562312,396.81983551458234,24.524829464737319,155.57105266798837
5.2985330284915557,375.0000239186968,15.374759949095811,129.23453888040646
5.2632463010670874,321.35069686631886,2.4117094827358514,701.30663694547195
2.6078547046808804,225.49322674029997,17.001915087924719,34.587490243732454
5.31167255124726,304.27111122525309,14.15146400218741,114.20645308378431
3.2013494713306203,305.47712856783238,27.646670899719517,35.372759620549743
2.6539274983359116,252.35570317051565,38.449695760156807,17.418440556300389
7.104089994016169,261.3348646364293,7.6335250835532769,243.20957573732585
5.3724769148491234,351.24622309353651,26.639035319387517,70.838234281877035
4.2232553788497738,285.5592775816333,14.362472141382868,83.968117964333373
6.2516560543814146,363.92068880624265,18.369973297283263,123.84922616227577
0.59896268872422431,254.64841472154626,44.85395279595059,3.4004784339708989
3.4712215727024458,206.48656797428745,9.2006670780584443,77.903115409419826
8.4039616048034596,287.42815168607865,46.308270528574731,52.162067884157167
9.6947981984971978,200.66631607576417,22.071994171279957,88.139722423530017
6.2681188699567771,219.61362402248875,49.379403129788237,27.877297285607312
6.4401983239157401,394.58557213338338,23.642440964848827,107.48506654084386
8.2654832978202215,239.31764088743222,29.524487772956132,66.997808017542937
9.297992319064333,392.41508523815634,20.864456524555589,174.87502941354805
6.2711953772829148,245.75080091159472,17.555686531552698,87.786443661457938
1.0364584012747307,280.30532609691249,33.36080183768923,8.7085679645439065
3.5162301753458403,297.44711257014802,17.70097342256139,59.086722962679943
8.6049938880950769,335.18247618717135,9.0077450208261212,320.19591499523398
2.930334779699765,283.00924575458384,5.0098473114827788,165.53634956307704
5.6091064520483265,389.02371619842876,12.990281113144043,167.97753778557723
5.8585541984224356,359.50852551745857,27.796829868798866,75.771236917311739
7.4868860234318042,377.42378184538558,39.992247545737897,70.656915042779048
9.4519920681134018,262.82133444761018,20.768412728698053,119.61362676008036
6.2309131429360596,296.42651433250978,35.66302927405107,51.790548970921797
5.0180420563752621,313.03644828216886,34.831076075293389,45.098522344318113
0.7819676491908627,279.69292661825091,41.162443360048506,5.3133585489549136
1.8963009674516476,317.90580283422378,24.993531845754891,24.120043745455028
8.2738355690740875,371.91073059712346,38.848726700961059,79.2079559008735
6.8967165990541979,297.23290099782622,24.575894045628015,83.412268879854579
8.4061795245446369,214.95600847528186,16.011587617686963,112.85319359129183
9.5329272881960172,295.03698156303778,12.962891978710603,216.97057239915605
0.66060488912532489,302.79282653413316,10.488643181896578,19.070762359975294
2.2840176804403418,258.49510942455663,8.8045341672374633,67.057199054324997
8.8045534406600687,220.48204685085872,16.572658152267728,117.13546169652159
8.1143661615265472,315.51583995814303,31.443337789613217,81.423005162883968
2.7589503765119763,241.29074861901938,6.0094715843725872,110.77666187530578
7.2823692160209905,357.22858186164132,27.167892254651971,95.75532776881505
4.7863826825587967,320.9640363494284,8.729205510545837,175.99043847130301
5.257729882337955,245.81599707266992,23.566730163171929,54.841469496068711
4.2072831063372078,324.668868093524,31.786522155536129,42.973365793199889
7.3023730885049174,388.17436071985475,47.807168691534756,59.29223760682968
5.4200470285925686,255.57079691539121,26.235844863650168,52.798213498186485
7.7864659852216773,398.75905385778282,49.077600465439659,63.265599371535814
4.7133761780477581,237.98445297092397,43.877209696569942,25.564758085940195
2.4501346697483775,389.25257895017955,25.992509095442593,36.692157554809647
7.7238881888606716,254.01780285426682,16.232727333112841,120.86724965952899
2.9008662155661837,361.25975013199178,47.374960878260453,22.120676930894728
5.5851507406077348,285.70620677281579,13.966023617042067,114.25673306224743
8.3732239423714692,300.29302611343542,11.367401215661845,221.19574283309936
8.5349792062424488,242.91811593014623,17.455906054163368,118.77361517931017
0.91435818557137216,397.22716676384721,43.50265365097205,8.3490978360979238
9.5716895125220702,331.83384615920045,27.980368867066758,113.51567809101761
1.7174748150155419,230.28605740623769,26.266299164098101,15.057717167290821
6.3143484956957892,332.5059075542797,2.4296188792069149,864.15124410816009
4.4765185904055915,398.4989400808297,15.562150477783431,114.62991031190974
4.7082623479365031,279.89461003988453,14.614304348430348,90.173108649040756
6.7575931944458514,398.76824847237856,17.166310584069699,156.97686400587011
1.6221506650015902,221.15081851633866,30.970910233364055,11.583125733755953
1.7949024727318361,320.32559497394453,13.930085103249221,41.274206025052976
6.3671311010523794,379.36771411470812,25.00662379535089,96.593766157428291
3.8786857547917561,201.23286064502602,14.829647953720396,52.632337086872241
9.7252678132026507,252.27588485522006,1.6415617322569775,1494.5831733397249
1.1571268813621183,266.80086174957358,36.107074197623199,8.5501928904926867
0.92022862520210169,352.04736263094094,2.0786532184112474,155.85286552391273
1.7959933245702722,290.17195393989704,19.97073895109336,26.095523732487415
5.2550919405874179,284.530909053546,18.538638896991838,80.655116879045778
2.2376333915788105,251.18444442366044,28.833241373396785,19.493427499488224
7.4362723191065623,392.40102103352274,14.486576282071956,201.42791463514712
3.9410175614648493,369.03717124425975,24.691908248709957,58.901157336955663
7.994066316283531,288.47578673388085,27.833907555723929,82.851987820102892
9.6344743615254842,340.30836452394215,17.823099457685004,183.95746602900067
3.7718003054485818,325.71553805838698,1.6235954348810533,756.67493240271222
4.3843623525682247,206.74005606517591,31.910035385063466,28.405588011484387
6.7216605424466351,219.91340439243348,21.504523639880063,68.738246790012354
3.3613958715232291,342.25021215224012,7.4440263419371089,154.54518795497953
1.5006711299677693,359.63358322740692,43.451956238265815,12.420424359190369
7.4058185572852606,320.18941541939392,41.336418523322166,57.365025787645102
4.2683670136495779,397.72710436890748,38.585797308196291,43.996635320582023
7.0298757922231552,369.08560925201499,4.4772944518919289,579.50756145651485
5.8692744945027178,222.94157471952127,1.9111349984148296,684.67444704371167
9.9931547579984699,237.43571829423806,43.622748475673518,54.392076632081469
5.1719994299495946,252.69052967369015,23.320351963589797,56.041833222177829
2.7120790281214711,384.79511875103572,39.856168092667836,26.184021736906022
4.7432686231305539,282.28763615008455,29.34341315556318,45.63089099928164
5.789744471414255,231.47689646113935,35.218302632049934,38.053852156020376
3.2789656221952912,223.59495706888816,37.917122569934087,19.335860103120446
7.5569537439516035,372.05112591013739,35.399679428000255,79.42368954516968
6.1372014903505274,318.33668925193274,30.551467061942137,63.947711569763783
6.6125776783639889,386.24899586359675,6.0140058632651474,424.69221786748341
1.5399661398458517,232.67726245620736,41.110499785623496,8.7159024473813371
9.5331857263463089,250.41587794046302,15.121228246152317,157.87481244058026
4.7728469130956634,354.89109027101426,28.092115352918384,60.295952206005666
0.95259913053189105,249.74196562853365,22.439343278646248,10.602091886595497
1.2305185196482897,299.2943565313314,33.691684145256524,10.931102373814483
8.4527213004962896,325.15399851282456,6.1787803254194502,444.8185538922379
2.2903220467640915,330.88156028164474,48.0437663703905,15.773645357825286
8.3433281936676575,272.61548038098294,6.1745114301764357,368.37253428291297
8.3907345152956445,378.41134329839758,40.899153866721157,77.633613877200787
7.961539127302939,273.6078091642496,8.4320504230177491,258.34039989258059
6.2184790753833763,348.17938159453473,23.111334672198439,93.683304302199403
6.2402998622515602,369.55292586593418,44.505763726808475,51.816234106926153
3.0556489952049088,326.96053017971417,10.960234453724167,91.1546755439919
0.8965563353942414,269.94600989535695,32.695817199423217,7.4022253033133651
7.2512215545989527,220.8396054551539,10.895117576801997,146.97931398144496
0.64167280398164461,387.86822871065289,30.582414734856609,8.1381570438416002
0.70277974635865426,244.36775606617607,25.79995023767912,6.6564744522495483
6.5802293192487085,234.01440398661379,47.669068459726432,32.303304679431641
9.5379668026632007,235.34825023331956,3.9225698697499736,572.26355994351093
2.6506915235839257,258.22012320498362,6.5247692959001506,104.90208323968325
0.56778816114617192,316.82292969358116,1.665830650703044,107.98715258585358
8.6894549685938802,230.01829583870804,43.927825037735872,45.500400302681989
5.6151221147928281,351.02550442783831,18.494821807819466,106.57313129319893
3.624916226784074,311.72366197309236,3.8011011682121576,297.27495021930628
2.6655755047245568,256.01212550780593,34.28874945282346,19.902144626329719
6.8637993324817685,362.52457006229179,46.063486682009888,54.018835334356119
8.2028624467574627,335.649051254239,46.273327113238608,59.50043296185342
9.8783749427438927,381.10099274948828,46.739760056459232,80.545096784490383
3.2377751797085179,304.2124756073581,28.671749428686116,34.353383469992309
9.4374513140207839,271.22354326091141,49.321659220554508,51.897260254260438
4.3055498166877282,304.46811822321763,38.347076710739962,34.185204272326821
0.68872915293813208,288.99727954135938,8.3825086334473227,23.744783363031154
2.0412383841885644,251.91229467804999,48.489166469032845,10.604699622425013
3.5015476089077482,233.13348402366881,31.914929894798899,25.578248056012345
1.3468179691720734,280.9212644554832,36.634384230897254,10.327723935703185
5.3265136061228118,284.13269358058977,48.278265352737002,31.348198764882408
1.1702363192096668,355.00483046681859,19.020747216977117,21.841389371724457
1.0103526083551357,289.74886269162016,6.9211801199134717,42.297485994638791
6.3330200264333616,313.17242045858654,6.0094673556008473,330.03377722692323
1.0900066929304488,248.35574700558809,19.65585999381566,13.772453942437819
8.0058206615935728,265.55118621536678,7.8348628384424917,271.34555092432083
0.55340999400113411,212.58640906013767,49.630294257468748,2.3704764423190769
0.85470114304620304,283.21275659180952,23.205548023581848,10.431223883973701
4.9029406461379565,319.5927966471279,44.70164548736016,35.053396710802851
8.9117708510814033,293.3629032551554,43.833290265911685,59.643776548781311
1.7982294653070705,317.84313307374828,46.423157795589148,12.311848533772862
1.0907513286883708,389.42445171950317,6.9660887972604151,60.9761446486065
3.0630923485613435,255.00729974532547,39.109908261798402,19.972199971641594
2.2706831292015179,279.02749947794473,21.589910173540051,29.346256216681944
7.3208837362079473,344.31963463050971,17.132606797924083,147.13020866906203
1.251745657825527,300.97843429227282,12.79185056071255,29.452224010619776
6.3608639260840549,202.52317374484966,47.397459477114104,27.179143445266018
0.82847069690958564,368.84074004295974,44.417094762062604,6.8796427724272027
8.5371415496726186,223.7648720410661,36.813145811022281,51.892125608211202
4.1061172016756196,395.52763992716598,43.774009752360492,37.101532512806166
2.2126841071479766,337.28601144738741,1.7872329068833248,417.57702324003009
4.9360635724658461,333.74249942890981,12.714348443636094,129.56811757344155
3.7932697203228516,240.994160872625,7.3957304561664401,123.60589107875533
4.2631459996377146,315.82683354480906,6.6581291880612516,202.2213543736984
6.2253671756675839,296.16941094110501,45.960799160285099,40.115998046064476
6.6678888369485314,221.7639939393658,44.382880419587401,33.316847524227576
1.6386051379853397,236.96868753981545,1.6581101941903493,234.18112397167249
5.3456050269073314,242.93947189548427,48.370547968263843,26.848123842855149
8.6614653457314716,351.43382217748581,28.425627828823941,107.0840683076018
6.5951515826814555,334.71254963951174,6.1933349538663496,356.42832463312754
6.4034326403821371,349.11340269796403,29.066750938323938,76.910011812965365
6.501007841583256,227.73885935354318,30.836410353472981,48.01246622157057
1.4445687924083876,348.88761348915489,5.5476797521508239,90.847377826536587
5.227637057416767,268.35125238639512,29.401132330396273,47.713908961560428
8.4373830003804891,341.90165956927359,30.696263384384768,93.977407416928315
7.656063668710031,389.61984026070655,34.284983875547098,87.004687371491471
6.7250915051148095,367.28269858160945,43.827181688286267,56.357941831039227
6.9315637601162701,296.23596166383868,46.683796424915741,43.984821577542959
1.288082781862077,288.21073411045188,35.655887971215236,10.411724550380047
5.7536718038378432,328.63081779589106,1.5932328875825781,1186.7906349167595
8.2213197279217116,302.09859331464179,49.065973612796824,50.618563988859805
7.7276939859828513,349.420735527099,43.205760944864252,62.496677698982516
8.9927525347368817,245.64714472177917,2.7346181840938222,807.80709943230113
8.8551966579242034,247.52790333941621,6.4099008709392074,341.95665526306578
1.3536507745204978,296.2387049003525,5.6956853504940357,70.404828858133612
7.0789640406816146,245.95037709053918,37.155840955742512,46.858685752526981
4.3127157226717374,277.33760232832037,3.3857707559878589,353.26616131175484
3.6349232494820294,288.50797101412758,38.117405903647743,27.512479053559655
3.0482789922935165,380.87307568282188,33.924254533499997,34.223519758928724
9.7364963482975071,285.9828377171591,8.4928249569072936,327.86156187573869
5.6175363994388263,379.14569307819733,45.43890474412882,46.873152941311496
6.5882625297559558,274.89060668831212,11.070600860984282,163.59107392346806
1.6079000406287027,269.33099592300766,22.555028825219807,19.200033954421368
4.2270625361918839,349.87408661887292,33.202749909859932,44.542685408469858
3.4093920356471523,242.81714617091356,26.440135605685064,31.310688289196211
5.2058311690232326,370.51390900147715,40.589626344373947,47.520340287731656
2.3910682595234034,320.70915564779096,24.376250427050266,31.458385484792448
9.2117481023074159,323.49749977145757,23.015607660066557,129.47637636313013
5.2367529975500435,234.08821289162421,7.8944932045173104,155.28066448266685
8.0993172802553595,254.07211971015417,23.883912557931083,86.158861309188097
9.8338178146043926,244.18334967494204,48.541688626892366,49.467883009181314
8.0197195166266724,322.88328751245797,41.011578149122158,63.139082164573239
4.169637598142355,273.40120937379277,40.779070745945262,27.955123575146867
8.0190027353987325,321.62924722397531,17.804219152035376,144.86149553930005
5.4520223539248649,366.08242983294582,37.307516998683909,53.498322895591258
1.4058838396591553,348.52912217132274,40.310759832812607,12.155351636721203
0.56078950922352155,291.12161110549073,23.942579636446972,6.8187283030975934
3.3343771162115075,356.05684065523928,39.318497076711949,30.195146554942532
1.610881353834366,375.55983683753016,47.402386748172255,12.762697828374247
6.8827982541115427,339.7494921145173,42.78102709750825,54.660380309038516
2.4659727082554159,280.81627344760767,12.623959483125788,54.854839108238799
8.5313983053664639,339.57478140834371,44.278111199595259,65.428439383810314
7.1917687868261595,342.05608806704322,39.940024129171753,61.592058371033211
3.9518236848511936,306.37336697958062,9.7739484271232815,123.87353351258295
8.4061377607508483,322.9399668817955,35.890111863248777,75.638600971887769
3.0663216889575247,335.83466471748585,39.204273388852883,26.266960902782756
1.1066882050549869,206.05778555459202,10.9279562710338,20.867737313103632
4.0798777391291088,358.74770959801333,48.593971695406452,30.119925235311566
4.5801067037480774,339.62793053719417,49.063439381783709,31.704507083762007
4.0232000564830361,369.66059143655116,15.807606153524731,94.08246244896921
4.2836014781451421,331.02230440024084,34.490640864475431,41.111663827863431
5.3331577186042329,385.35171631699245,49.995710025878189,41.106356509180465
0.98689418518791983,216.35271266505126,39.772931632311632,5.3684057301250068
5.7715942078138838,384.73865656734932,33.578568005327277,66.130139957544188
1.815986473082106,338.52131351539788,48.509811679732692,12.67269661347275
2.8920827151483977,239.16723146376441,10.342471041821543,66.878738489987256
1.8212497018251879,294.74988059907184,47.747861792117156,11.242663273409521
1.7345294234143587,296.05430675099473,45.918303411520164,11.183229079393815
3.4694779313792141,340.91595842957258,20.689159186597511,57.170056238564626
7.9851710367857418,259.46691953116886,38.041956685997548,54.463227218985949
4.5941260886932715,232.81146377697291,11.264302894292745,94.951745307432518
8.9234586926381922,383.0421397431183,26.646126705406946,128.27608114780452
4.7925641139990045,287.72284253912972,10.251094915385574,134.51540360446987
6.0180779881085353,307.2465754444965,33.563247542745202,55.091029264953448
0.59940831468443601,365.59109550611845,31.446668218753796,6.9685710707588404
8.2738685094774453,251.51286452995956,28.106202706557372,74.040039890461301
7.1393037706833073,350.01013486122349,35.202821922205089,70.983760367685321
2.3038954059000663,328.69708364815926,43.38103015201186,17.456563347991949
7.5187165988557911,216.56546189843556,45.807241788745763,35.546657461368682
6.5736688324894308,336.2541775810904,11.471984783718836,192.68013762502866
2.1448812628535658,332.22633186991493,14.209015856266447,50.150273703867185
1.7532781980374637,371.70942157531567,27.140801262964619,24.012188090497457
5.9755571431826011,380.32884694386996,34.468753858103213,65.934404460042984
0.81697712783276555,318.45838920892754,1.618039407001616,160.79535456573635
3.3552739776996678,335.04110011183207,28.874226883414334,38.932806381417819
9.0334917451491421,242.44388104268424,43.839019170254041,49.958115840946107
6.6747221551627565,233.50768518746634,46.17148144252068,33.756744878586289
5.0278698437911249,316.73624115594816,28.52329424424461,55.831860854048415
3.3685650768224198,251.42536906909842,48.363695164211471,17.511952194671839
8.00127217582763,322.7223454835667,36.627476537774029,70.498695720205404
8.1838446000334173,239.612770182546,47.648069519838174,41.154944893224652
4.8196654780595392,325.36500497512412,45.918465765278555,34.150759528055481
1.3490210802374911,396.62435909853019,8.6751350766860931,61.676805793782869
4.3781177342669881,365.53465279014131,23.000083754311817,69.580344270251885
7.7257115351105075,379.82073777761366,35.516669778196579,82.619949264615201
1.6800162428304419,309.05559182816927,15.613703846567699,33.25401962988029
7.3885491879915328,294.53092389706825,30.955075780379051,70.300464907194367
9.785560973499031,351.43828890069574,31.130730504771002,110.47028928321717
4.4965028512362872,269.81169137831864,2.5072881046067521,483.87300898943835
9.1892042563007852,314.02486452068251,23.983706676040484,120.31662414052376
7.7866601243765139,382.2109596335622,26.3947421895286,112.75529107683597
3.7565520357017674,237.42780798742723,23.14565560689222,38.534657672940952
5.9035115629887907,394.36992198219133,48.555257255198676,47.948822148760897
2.3564791794833613,308.07202584389205,13.70502574718572,52.970737018240634
3.5278346884317693,284.21109382700445,28.444150557101516,35.249769671526217
8.4319645379621235,252.65995861908402,26.399779244973651,80.69839491724963
7.985590203581725,288.77695984809208,48.75729266383626,47.296606017123246
8.6326056615598699,331.6853313109998,28.571026074559082,100.21721521164814
8.301122162672435,381.59638171636516,4.9577453612412725,638.9352317740329
6.9490568012518104,280.71648334657743,32.065273608976682,60.835744351076464
5.7802003212971247,222.26787839540813,44.909052039662299,28.607882014087355
1.6765848155036394,342.00848553105266,15.565073535507914,36.839288443236242
9.4846569085247214,220.71231386121244,42.097838217178186,49.726557493539261
5.4918131590436259,255.59518605560194,38.975812519151908,36.014156356037958
4.0247088751048423,382.57205859055642,15.514656705166324,99.244294529817992
4.9219625202870922,350.34508372457515,23.899631531889792,72.151127893261361
9.6744826229803138,264.42196195851193,12.116124528164097,211.13563748503418
8.0295455504400515,342.02232410847876,38.829931519938214,70.725950914599267
2.1311237490859454,386.66025651941419,46.980339003185399,17.539695817016483
6.2342814800388648,385.94104871517368,20.002412109574518,120.28874913741417
8.533909023615486,212.01260718552768,39.470641519559734,45.839039648854474
1.3739171026094144,304.81833078407004,29.855796891380763,14.027263093218318
9.1849592957035835,233.29226015002922,25.817067236486331,82.998579732263167
7.0578987099818393,363.50435572664855,38.070069506202188,67.390917763833386
9.5957621130338904,285.22346548576746,36.233393977666594,75.536300175013679
6.0968939872751333,386.37104952769147,27.338101963126842,86.167771701921467
1.9696756740707015,240.57665842432328,39.511744503467909,11.9928390356446
0.69016707561902657,284.09658297703578,8.086963866063531,24.245700996567127
5.5432653595374424,383.12283606205028,17.597088991321606,120.6876629786825
1.3764368597452898,279.42035992554054,30.23137823976252,12.722029399868699
6.627315999547398,323.75904358117361,34.065236808976238,62.98660131311027
7.6914780903154956,204.65981176112786,16.167463431357131,97.364466900586152
6.6918383848915468,323.74630903937435,7.8131508028687344,277.28352267323368
4.2041417379142096,234.92282548867644,15.196584284999808,64.99150317618188
7.8378256724057103,269.85590601346524,23.669948726277315,89.357335432440948
4.8251779295083761,203.86833087581149,44.934873876293437,21.891704277969581
7.8411522327961993,280.71267867771923,34.466523041394389,63.862282962063219
1.9228800540259476,330.62418982747693,26.458526118871816,24.028196322858978
3.1722266467313771,294.17247077792047,48.757537916808765,19.139230371491337
1.682683484182856,256.75224280469178,15.224561626886651,28.377352930240658
8.4890399485112269,219.37658075485393,36.304759113819074,51.296210283540709
9.4647905278993818,201.05001549753453,47.497465542132488,40.063112012305794
6.2082988878476018,337.94525284341807,40.887643890762526,51.31293803542372
4.4516578805032516,260.29584687008452,24.950180298517314,46.442472323550263
7.7036755922717113,280.49198856848386,40.325291213014843,53.584716220608179
7.2290651350785309,235.22101543768525,44.143432845287933,38.520521222215066
3.8192963458028593,217.3577596583394,41.4559059742042,20.024980221432195
9.0027234299171202,238.88607367679685,32.368935602679215,66.441024782816669
4.3724041732422441,267.72171363001405,20.615944562388478,56.780689063311058
0.80661298547378646,251.01159063547971,10.285061758288835,19.685755250602771
3.1598926027413743,251.9461844884222,3.6018707788989492,221.03038490937885
4.1525020269576558,332.44975917821716,39.703776035376663,34.769949780572169
4.6651092965391614,259.98211006661251,36.031437888930412,33.660742664345129
4.4307992252146331,253.02632216823355,2.1662603882680806,517.53188965350591
7.4114701654706305,364.36552008627029,42.318572828521646,63.813214882934908
7.5872557861454242,219.35980926658033,6.4363035334590952,258.58615484082742
8.6667926018630155,341.52948313438458,8.6070729523906628,343.89916457313598
5.2298558256103647,291.65518980312515,1.3916485370856915,1096.0487169092239
8.582430524323966,376.18820740710942,18.774499722378554,171.96778619315754
8.0521594669331176,301.54751851044085,18.704617067464472,129.81333417018098


==> anc/competitors/data/v1/kepler_third__s42.csv <==
x0,y
31.026055127671746,172.81834418152991
17.72347405815648,74.614508212157716
34.38633742048188,201.64101768016678
27.985510753656751,148.0470834713492
4.0388407111396871,8.1168045399613113
39.032207359979211,243.85668656556578
30.517246169017017,168.58464332847879
31.506752919495071,176.85016557186623
5.3861112172191712,12.500085261927707
18.180321734454019,77.517962107664545
15.020681562033477,58.214940616082622
37.092570057289493,225.90736420369731
25.861445267202384,131.5161805265206
32.963636046851953,189.25731116221559
17.903543693445048,75.754511277194382
9.3213772548556442,28.459032239774494
22.317016044528643,105.42756803554741
2.8335450673357605,4.7697452774759643
33.156957528105508,190.92465278735258
25.377076645145976,127.83871219115294
30.396083281389345,167.58164092464511
14.374680934755776,54.50010269018545
38.836711568477661,242.02692023259422
35.756908516491251,213.81587415739071
31.201824833828351,174.28900542036899
8.0271567017231131,22.742730848191929
18.82882384796326,81.702395217895486
2.0390095017529823,2.9115809847512306
6.4252928350816489,16.286935946441233
27.417043443725451,143.55916720905142
29.867057589540345,163.22574482532346
38.710136377638136,240.84467688563154
13.235266718084635,48.15030544970088
15.007250329584297,58.136875891107955
18.941365707649577,82.436004419638152
7.8220129556461426,21.876497760711551
5.4578837618182243,12.750770330031987
19.185485571169572,84.034804303479092
9.3083011573201002,28.399169432025847
26.891615588895665,139.45219088035074
17.654931179231532,74.182086331718679
33.357324383496149,192.65789569883648
28.100524549489293,148.96067800517758
12.700955662867031,45.264174038512508
33.340714115389481,192.51401271566525
32.249144992623037,183.1375109375391
15.682891647497927,62.106808544123517
11.746625726030693,40.25962238035423
27.395071507806531,143.38662996292118
5.8481735992895993,14.142636654499816
8.2363556382618004,23.637559561436515
0.59228210911491885,0.45581952199631182
31.540897786834897,177.13773064710148
26.694579006703677,137.92233915511957
28.295065531465507,150.51024273315906
31.294942531572129,175.06980078788948
18.518956288872097,79.693841166243629
22.879025479329883,109.43501025195438
5.8499408256680008,14.149047663384358
4.8468439193781458,10.670592916027358
26.835597583081729,139.01667796072368
19.002519383882362,82.835553082939043
22.739873427303198,108.43814121416192
30.670454639416217,169.85577632279265
25.498317304023459,128.75594237714284
22.277102206122436,105.14485975316188
22.50052428159292,106.73060138134328
12.366818893085705,43.489759014559851
1.5234680323471945,1.8803990299317557
17.637680352524789,74.073386701342102
8.8190115109353098,26.189660231534763
16.518587155868058,67.136600802794248
34.180102008746196,199.82969788065844
9.5873975888540297,29.685960611085473
2.6146188450559209,4.2277819533245413
11.470940513273264,38.850672552181116
11.955672183337342,41.339098133503526
26.578085634657736,137.02049893193328
22.414176447948751,106.11680843162415
31.420758901524618,176.12662190134972
26.673247550997289,137.75705298748366
16.433558399170803,66.618894063847179
32.616609271241572,186.27656318435714
6.9288249203358454,18.238511081099087
1.2016693034142609,1.3172780371156441
3.8749000727929777,7.6276500694955836
28.977666218679079,155.98940750574971
18.63652604098008,80.453962871985695
6.7024896276339918,17.352187261369693
20.191477571603535,90.730259152162333
6.3467904777127861,15.989365944725408
27.943918890586122,147.71716637516562
18.012404140289021,76.446485431673466
15.426542676030357,60.590272737234194
12.2700299391707,42.98020015448872
25.322218946819874,127.42441233300688
14.663960638969602,56.153512759782785
3.7797017968492099,7.3482903093634704
4.9848343141844582,11.129511222248279
38.487337282615727,238.76837223388824
36.370653421092001,219.34445260950915
28.07837321228676,148.78457660311744
10.855037469942928,35.764074457282788
38.77630218070464,241.46244101337257
31.216410887442049,174.4112331684141
28.760540509612127,154.23948466160334
18.139651635108411,77.257991510060791
11.107990005252814,37.021432603693313
4.1267211974939224,8.3831588046879268
36.133315142790515,217.20094640843067
18.394318706394362,78.890654739474726
8.3338255823706451,24.058392748567478
12.446477978780905,43.910634497662777
23.295016886993274,112.43319300336321
7.3178794826874993,19.796019789723537
34.307587078467307,200.94872801186281
30.413225334457845,167.72342391370003
28.862679351252194,155.06185207628934
17.454093679071619,72.919881437748685
25.204160975886996,126.53432920504669
23.488689365835604,113.83824104622116
26.098910081726356,133.33174304467568
3.652439549253597,6.9803075051997538
16.807553866173205,68.905956824256293
1.9520827023171317,2.7273904764376922
19.911435524007402,88.84926873150475
13.395490129611579,49.027292812804404
6.0376102979820621,14.835343845168696
4.4050978185853005,9.2455624206573965
23.62948951545517,114.86335811363207
7.072540850914379,18.808891314565795
37.027268699558846,225.31106299284104
23.368127246105683,112.96290783482681
14.070731240033034,52.78068249985624
23.759345011812247,115.81150249522234
1.2053136798789907,1.3232750635479777
38.354800765685383,237.53608633014176
19.44744644663314,85.761797780799171
31.374588521836365,175.73855783399276
3.5843809969208111,6.7861155343209481
19.620335734274967,86.907979217800829
19.781067675874482,87.978102952255099
37.53171026250682,229.93100231410898
22.997603679330194,110.28688695989926
19.097529221961068,83.457577583929464
10.898933824748177,35.98123150094839
13.463289194499323,49.399978732679713
20.970694378120051,96.032717043263105
17.724784974110356,74.622786653299045
1.157999571249118,1.2461278374156262
33.103789390516006,190.46560715357654
35.877582642038739,214.89918093545211
5.867888833244848,14.214212911501823
22.295234898500265,105.27326159553364
4.6104569230771091,9.8995613848435671
26.987931693680526,140.20206278613395
11.464981218408631,38.820401380321641
26.479078597268504,136.25558198911651
29.161686187189243,157.4776583136773
30.815305429130987,171.06049127641108
4.5773155544490933,9.7930118443479621
36.665670251963036,222.01864230931145
9.4394954385267695,29.001681008895659
1.7852784801943373,2.3853875873702326
22.327643034841891,105.50288127014851
15.02561466933882,58.243621484396186
33.242652802356801,191.66530763457467
32.387583440952781,184.3180288588849
12.890414045061801,46.280740691986942
38.130105984268873,235.45180200814943
11.84943817416271,40.789336317905544
20.747768030499071,94.505498136321251
10.46181409553383,33.838452809791356
37.460929730943846,229.28087354257354
6.8349303580061207,17.869036698500469
2.0829515898754609,3.0062061910611049
17.573353282120607,73.668522515389796
39.69730989301673,250.11608166953761
35.699587470320083,213.30193558280482
30.019738372440887,164.47896120045789
35.664461887877437,212.98720457412125
35.769831596005169,213.93179899420315
20.898676907342029,95.53844927277656
12.842383357682484,46.02231332631294
30.948893554806226,172.17404824425739
26.567952147760117,136.94214322795563
15.134211836286292,58.876191994654882
4.0503267220421568,8.1514540710172643
29.947547570556335,163.88601499015675
10.719682482137729,35.097233299907714
37.491482076191033,229.56142570291144
9.8665318277256855,30.9917986463993
5.1734899167359956,11.767261654827632
33.295173083358776,192.11970687227063
6.3853873699924142,16.135442251776009
7.4169518338622424,20.199386912328553
24.095496823377491,118.27796073660166
35.02011302124734,207.24130340559736
8.0984562288685584,23.046413982157645
12.619849814133763,44.831294550440262
31.162972078174754,173.96356773887524
38.881509114620407,242.44580243202941
20.179425092232993,90.649034682120117
6.0127308512846565,14.743739394889953
0.85327062201560144,0.78818867377925261
9.4173443909545558,28.899656394473311
5.5333420461248854,13.016111964429978
27.203049342430443,141.88170014239432
5.1367504337526855,11.642136834562667
20.401298285339131,92.148168654823138
27.862218695022595,147.06981466258787
23.370329386069827,112.97887612306573
8.2310933709042882,23.614909867784423
32.223743689435828,182.92117890975626
28.701663045747328,153.76609750067809
29.637664955447011,161.34888785345333
5.5029927368253366,12.909172656507458
5.2130260049186807,11.902408104554258
37.12423327495835,226.1966868486187
16.083854294850145,64.503784401558036
12.24766306370331,42.862731669597188
19.696786600455876,87.416430638309848
26.615709246714225,137.31154867952873
38.238243304764708,236.45412693446164
11.671915207217586,39.876146771184708
37.014894643687477,225.1981281678967
1.2869218080343758,1.4599172518885737
22.341362280374941,105.60013575306257
25.468811933739083,128.53252219033524
4.5041269289049062,9.5590763637017009
5.8714820034373316,14.227270905321912
16.938838476857264,69.714872932351795
38.659406912084314,240.3713931752873
23.962889363404603,117.30290672957555
37.341021897528385,228.18090507610248
32.233128349834942,183.00109411800003
18.855049581745075,81.873153457559553
31.455108935311845,176.41552049026558
1.0081203238864131,1.0122051798379104
4.6330166715996777,9.9723105493646642
33.22831601084463,191.54132974638205
31.933638406508923,180.45653122902721
9.5358374560674193,29.446810361564928
21.371552746782427,98.799356365998932
24.358828081790435,120.22217629796089
34.749236464907646,204.8414774569373
24.243354146347411,119.36831365962227
16.679091300165112,68.117480952925902
15.155106523265156,58.99816307540511
17.207518829028345,71.380137493957378
26.181661715524978,133.96637649220912
34.739378080567299,204.75431311957985
18.319706218429101,78.411138071805453
10.139230649168919,32.285499050983084
9.6954958110039726,30.189438432228584
29.916766925664824,163.63341229619712
32.717779907929241,187.14392763524151
4.4795397702087607,9.4809115520946765
2.9423866211205727,5.0471894403636108
23.899016451131139,116.83421429748742
6.1030777944501224,15.077292448453878
33.039168361116751,189.90817512089816
12.620286554785757,44.833621814849046
6.0117157389543632,14.740005836798806
36.862527757751771,223.80906292994788
6.8716093925905435,18.013068350797894
11.603387268816043,39.525482564991634
6.3984517891247279,16.18498692818466
4.8849555275145926,10.796697197903063
1.1395762485566694,1.2165083197043614
2.4991977438211266,3.9509445102711962
7.2332663961533523,19.453676527879548
2.419262725298863,3.7629162386727599
23.768409499605561,115.87778412477233
27.324366713940407,142.83188175685788
15.927129136231523,63.563273023684097
12.924246548996363,46.463064583082897
20.329691609782536,91.66344724881202
35.03769620671396,207.39740311455284
34.089925584841581,199.03941190057395
2.0259599619078403,2.8836748352675525
7.505486860982006,20.562139609799274
9.698771382844523,30.204738736829395
10.200686760538812,32.579477683533895
22.977936274188078,110.1454422395564
16.825618300416735,69.017074854899633
2.2553885611254811,3.387131518785174
15.132481296844993,58.866093881105961
21.0929920640902,96.874011473425711
4.3363745452775238,9.0300505115585601
33.38830458540582,192.92635095785909
2.3628860986646387,3.6321533892074847
37.016222200017062,225.21024352918309
4.2347917207210575,8.7146125455435559
33.789925578430783,196.41780475286208
36.135329813926397,217.21911224411062
39.18895601928773,245.3271091312622
32.140427446861665,182.21220868339643
31.245258368621762,174.65305246259683
25.806586057023246,131.09792975707254
31.226155276751722,174.49290480508415
5.6417226740019393,13.400395028871246
21.581901027121202,100.26158013132927
20.714647946559456,94.279296896656462
34.345614121665534,201.28292244398381
18.673134814062582,80.691139597311974
15.588052995184034,61.544296314329564
25.690661868113274,130.21557700279425
10.87859370478359,35.880553625757344
5.8488059148720879,14.144930409404887
19.271727778742711,84.60206793485581
16.850507933216935,69.170273810707101
9.5330266389962866,29.433791552576455
14.890218861570585,57.458147759173301
14.845780258102025,57.201121266055175
13.301573907178057,48.512599643450486
15.364723965159081,60.226433183867272
27.524010814601034,144.40012850515149
12.085996040480028,42.016867528871536
37.969659690599016,233.96724277698436
36.679016375665661,222.13987388091041
19.392144003513121,85.396238458801989
13.335939838686146,48.700726671488709
21.556761156251127,100.08644525742427
33.987851404312892,198.14611710144257
26.207717420236055,134.16640905831889
32.234355569498973,183.01154538461782
21.449074359809888,99.337409932201282
25.426829881924547,128.21484926163583
11.739777883043732,40.224422732919315
29.475258543718546,160.02448375866669
8.3354623470910187,24.065480705020097
27.883485714094384,147.23823269253813
34.470547012537992,202.38217684245788
5.5444826408712942,13.055440870196628
24.690875699514219,122.68874942237835
4.0753012047284045,8.2269634776408296
29.110910442375651,157.06654197638323
3.6543807872937535,6.9858731984585622
37.456810961214856,229.24306098012099
5.7550948225007463,13.806345121031185
38.367545762590488,237.65449320903645
32.09510179057834,181.82690070076384
23.869175577314259,116.61545969837915
31.370176953793013,175.70149334700332
31.866059107628512,179.8839999314217
37.857274393848016,232.92924250722541
10.359319147415734,33.342397086900519
23.726013045724876,115.56788019344667
4.0734531433067289,8.2213679857020718
24.761778290957619,123.21760018464244
7.1002647724837162,18.919594156216885
22.728539275455944,108.35707867868913
23.025491407143836,110.4875545784172
18.799610573354727,81.512324784002203
21.048481487870976,96.567536993809725
30.627758583261542,169.50121780663562
32.030015245529043,181.27408350104261
19.838482658344539,88.361418319718723
24.103859628447712,118.33954203683292
37.27007855689704,227.53094062730665
5.0534234634945756,11.360005423985696
4.949011566234387,11.009756228567367
3.7820477728575059,7.3551327489404379
26.417172416108958,135.77802775815536
16.918749541378066,69.590890204660312
31.040560220831178,172.93955065459716
26.947887108351129,139.8901316765043
13.545419005631057,49.852697839825595
35.965151930252972,215.68644328377411
30.572526238704899,169.04292140523879
11.040237154133978,36.683232955106867
14.758423105550547,56.696981143460548
12.783267214109239,45.704903980439276
6.5571824504124869,16.790974489385992
6.1669998899250089,15.314785238583031
37.464260296017038,229.31145147461606
17.684790276790505,74.37035779027255
15.517796964263173,61.128691264124235
29.268522634491905,158.34385069128302
22.253824690540128,104.9801028008342
37.464757477486948,229.31601621639368
31.277969308202874,174.92739299052585
19.330971695744253,84.992485025986696
15.241471097188802,59.503201119388365
39.469272333495582,247.96402628698206
28.795081369344647,154.51742608236009
38.062428002152494,234.82521720578498
5.0035995155165418,11.192415202183
34.066187063874068,198.83154644487385
25.591833194450942,129.46491620786287
5.1402906299039701,11.654174371439577
23.653842598778063,115.04097499820979
27.538025694686318,144.51043263710451
0.78841662977753268,0.7000574217148603
18.336423085117339,78.518488662500417
33.068360594493953,190.15992486743772
12.02575330616037,41.703109257245217
18.504358847402482,79.599632543928095
17.859870844595363,75.477493751951286


==> anc/competitors/data/v1/kepler_third__s42_holdout.csv <==
x0,y
14.489116728471403,55.152203288516276
15.076683755958774,58.540811440673316
23.167345394975548,111.51015262051843
29.959548123673596,163.98453323289962
7.6289118473033994,21.071424429118448
23.508844153774941,113.98479313882999
21.530462083734587,99.903344162856044
24.218939092094995,119.18803848253141
10.787297285836756,35.429822074633506
0.8821917768299592,0.82859919666783499
9.4968611403253949,29.266455789977659
35.6081826901708,212.48325673835566
35.856949402151926,214.71382443475173
3.0212783198471587,5.2515330306541692
16.340646486626554,66.054719375243565
34.019883171068308,198.42629656841271
39.176916764149631,245.21406725262827
22.42186338297854,106.17140220269215
12.88959003973279,46.276303095873565
24.119978944643915,118.45827020360638
34.579578485901592,203.34314795585911
6.965186172294545,18.382268009890346
8.0009843497109774,22.631593368566119
20.719432894584568,94.311965633329109
4.2956126655112978,8.9030266078307161
31.436280398486964,176.2571448345069
17.929296555145022,75.918020541372357
32.54122974770614,185.63118696116044
36.312799257195365,218.82129969873432
27.269961648848781,142.40550910440882
10.879357441555705,35.884332208712721
20.379438831333982,92.000106828550898
13.329480708411245,48.665349384651066
27.533763019258167,144.47688027363083
28.945657800573613,155.73102256090212
34.126954919621156,199.3638023757409
16.246272038633176,65.483303658761642
31.070919899150557,173.19333180505808
8.6890909137020493,25.613062655393843
17.697760107999613,74.452186395721299
8.674197695823807,25.547239183910051
32.648625962349797,186.550906041145
32.170088948649223,182.46450469888589
28.814368793020225,154.672699583184
13.182186798129049,47.860936503040534
29.978434968311053,164.13962428056263
29.696676377923314,161.83101922317096
32.485831134226814,185.15735734104805
11.436055446277093,38.673580182114947
14.176785652556138,53.378536152899606
38.043650121432947,234.65146412752057
12.319525033040819,43.240523834279308
11.251181967538953,37.739593935970518
5.4894818105182299,12.861660024040145
26.862028419702792,139.22210835982872
1.9877377220534791,2.8024548170498362
38.106120262705161,235.22967071624069
38.228052553464003,236.35960828874695
37.202037983391371,226.90815144532425
8.1101253181862294,23.09624338941131
3.2880408756925834,5.9621900005745792
8.5417177431452185,24.964209838655286
0.74789422938541206,0.64678549756280135
15.370452177894851,60.260116376757445
30.052116298096941,164.74513223820216
26.347367619106777,135.24021317235835
1.7673571688380449,2.3495597230746048
38.127652954493271,235.4290813399212
3.4515822313008777,6.4124993909477759
29.662526527815469,161.55195183533152
14.209280037043662,53.562163412998629
22.055217586396004,103.57788053733454
0.89483557647091128,0.84647641757619285
35.284361305774787,209.59136727104328
39.564149868175654,248.85865950638555
30.841093652487629,171.27526777581915
21.494982621190413,99.656503919906356
14.029126155259371,52.546758548780481
8.8722123052461797,26.4270014417806
34.788813331183484,205.19152651405517
9.7489571810237798,30.439481070981223
2.9339526586702322,5.025504345900667
34.566831857005567,203.23072463177877
1.573330590009927,1.9734675062236269
5.4651365928565472,12.776194991853213
38.007729587671761,234.31920831498172
25.872062848808277,131.59718105135045
24.202327301076018,119.0654327462201
35.131418173571241,208.2301070567826
25.203804858268121,126.53164744875488
17.345363560142065,72.239563091464177
38.390376699465655,237.86665227692728
20.352816971696292,91.819894759023299
20.205355594985623,90.823816420808413
9.1086138711401023,27.490234089091704
20.407726345738549,92.191723283653346
11.5887972644027,39.450957475488948
9.3011496509405998,28.366447377252427
27.89814450130968,147.35435613498396
20.661824581001078,93.91890166905948
15.859288267403793,63.15758856467091
24.33586793252023,120.05223779272811
0.71355986761596923,0.60276166572615353
12.716578572240749,45.347716040125199
33.330239548494454,192.4232973889292
38.724577734772502,240.97946516160405
24.404665172345691,120.56167701320889
25.123776153626832,125.92946924601426
32.751545991943452,187.433712626042
37.066346849142533,225.66784310767073
24.41752173454018,120.65695876419795
2.5418314242744011,4.0524728765340701
12.904667153813671,46.357521787472926
34.170342879723634,199.7441206962794
10.456241132008493,33.811418012770062
21.650686962770376,100.74129312438272
22.693115966039024,108.10385934529954
29.497828961078174,160.20832493120136
37.709903695168634,231.57044751629579
24.249184397322274,119.41137633133749
19.180659961905043,84.003101147347934
1.4783279655660264,1.7974473943782572
6.1350682534558327,15.195993461354332
32.786449693920133,187.73341785876946
27.031541998152807,140.54203274483649
33.339508118360222,192.50356741324504
38.048127720145466,234.6928917772675
0.97115937876583147,0.95705250195783353
7.7553159908927976,21.597289350717727
35.004291746758391,207.10087905033288
32.120035432905681,182.03882496849971
9.7400347313184703,30.397702358331813
28.643163986950878,153.29623342161199
18.212567631324657,77.724290491463705
20.182302771454403,90.668425829939082
15.7925409812197,62.759289578770883
28.726759117225818,153.96781586714678
20.860617582644736,95.277585422090539
30.749757854031646,170.51498464348356
17.907477291420633,75.779478749930988
8.449510146211642,24.56107083836973
30.48824853660723,168.34441552299677
10.333093553471317,33.215863117947372
21.550577305487064,100.04338160458801
33.201788474962875,191.31200251034898
33.877755209244761,197.18412082448449
2.0315810491772077,2.8956844206316283
38.210113015486968,236.19325069037669
5.3877631743281071,12.505836495185063
24.597856345170825,121.99608426769596
16.917661898852842,69.58417970916237
17.886106864534653,75.643868646749851
26.450152612578979,136.03237273264577
4.9894085684803304,11.144833965753785
5.7113292807846205,13.64915606481707
24.818432074924154,123.64071608133509
14.41934994370871,54.754336770572031
38.851908650962656,242.16899442149969
3.046098651586957,5.3163791557351638
2.0561133074235198,2.948292487670932
5.7158878932041901,13.665500848164667
20.171278951717948,90.594149676130058
7.5614784890188194,20.7926614094992
29.286316954582162,158.48827458710545
14.67983128317416,56.244698920084396
31.617308711205919,177.7818206860407
38.472487595006498,238.63019846189965
13.972681276453548,52.229952281214445
16.532545831258794,67.221717280170907
26.299991951066467,134.87561046351044
12.257622747312864,42.915025648419508
4.4817519852337302,9.4879356233124383
29.159052286760513,157.45632358513274
16.047807414935605,64.287058653239271
27.588007258027293,144.9040411226718
22.737915519132414,108.42413669342689
39.971394093951496,252.71088188541137
19.824039723052518,88.264941742015438
9.5441618333076228,29.485377479689472
18.032396246135054,76.573793553335932
22.405563738436413,106.05565079030089
11.913151073805588,41.118756636124274
29.790638277355651,162.599689673227
23.857568333359573,116.53040735662587
25.844140403268462,131.38419899035597
4.6459637633558231,10.014141581586305
38.049207719573523,234.70288451552091
18.156002363147142,77.362473314793633
2.1913879454859022,3.243985486266606
3.3527984452670632,6.1391913459728737
33.534003750495025,194.19055942534496
7.7816616059509931,21.70743512010867
33.076855714590103,190.23320647779377
33.274964237603896,191.9448198855039
31.481379300413337,176.63657206840506
24.197223083444214,119.02776877511094
24.288411003303892,119.70124155283204
10.979922643119464,36.383034695689346
1.9571880542264617,2.7380970323391529
28.512999549218783,152.2524748641334
0.89204319137592547,0.84251729386461149
1.1474058874145865,1.2290671492476981
25.708958313070923,130.35470768906055
38.069187585866224,234.88777461221858
9.287626682766513,28.304606779544017
0.58328315763189742,0.44547071031381702
34.52330128980811,202.84694793999191
21.675826100765821,100.91680378713539
13.358860442455553,48.826334191040878
9.3498260565857798,28.589416855618012
26.893982473634342,139.4706022616202
32.489856751186451,185.19177522399417
39.491735287045536,248.17574022952621
11.741018382571387,40.230798453484788
37.649138649118427,231.01095051108456
16.203192391842403,65.223016867347283
1.0886891970151418,1.1359412490078187
6.7407540897143159,17.500994399069906
12.843309481435538,46.027291739365587
3.8388077238032969,7.521328199898365
20.469746332955332,92.612304536554205
3.1008823023814496,5.4604435733737517
2.4327366896525144,3.794396032957275
24.675883689410998,122.5770236320341
2.7656069167725077,4.5992358307132113
31.666429501606828,178.19628549276243
0.52319755387842337,0.37844132753485854
1.7822774083088697,2.3793753234100334
18.699657226492306,80.863115282479924
35.452347661887551,211.08992194998893
5.7252326076516526,13.699026448539207
2.7687187104135069,4.6070004362756318
11.011028025040563,36.537750174347366
7.6995916030842384,21.364933004653423
28.80411413973216,154.59013797350386
3.4415055384919397,6.3844385200341192
24.792241880582843,123.44505585989373
1.6726617544537419,2.1632772858280815
33.886791528631889,197.26301938912084
15.369773990160219,60.256128151114638
7.457216742502597,20.364096619952996
18.838076192304644,81.762624541689576
14.062400831243918,52.733817176730483
16.025989072170237,64.155997737627445
24.226008092000328,119.24022501967742
26.075282823879654,133.15072684282339
5.0581709450545249,11.376017563457106
20.549528375602218,93.154274642798569
34.406334129004144,201.81693389172275
25.771317666574085,130.8292754939836
24.970134297175882,124.77607413915999
25.377895927458454,127.84490302486527
4.2473032693276833,8.75326159837722
20.056546439941648,89.822312143082897
33.469905801590045,193.63405265902051
30.204813436609289,166.00235010208112
26.314329763479783,134.98591951288799
27.177166450170098,141.67925399101384
3.5933564673604694,6.8116206465299189
22.254817959196043,104.9871313415844
32.566988757735992,185.8516436766694
30.504152762475705,168.47615825364758
35.790765855689919,214.11963154042584
35.215927086272728,208.98190754880596
3.8673616577330274,7.6054021085152215
27.793144464743172,146.52324465332342
16.233138335796632,65.403913346115559
13.400679263624903,49.055783800465555
10.949123788847643,36.230059625905895
38.898832108148532,242.60784686874453
21.685915269233835,100.98727065877685
25.742528676980157,130.61011379051007
4.9298559592588953,10.945896702391749
15.875198177559771,63.25265117186953
12.458196191072838,43.972661108378745
19.965420780023404,89.210854933848637
8.2026747266399074,23.492716357827536
36.705936806484672,222.38447687870678
20.094641473972292,90.078343884570756
32.057146950119765,181.50446036307787
39.305533393662571,246.42260331312519
31.724512085271471,178.68678183608964
15.635222383815949,61.823856742504077
31.721516694245228,178.66147534057555
20.994240784296544,96.194504245580106
4.0856408878387862,8.2582929881147145
0.55403615959724251,0.41238908818006026
12.144712790904933,42.323431580186529
4.9423147102341405,10.987416675645125
26.973377967181921,140.08866835937195
8.5156964755515823,24.85022127902252
33.86279081295249,197.05348574687176
28.264549561789323,150.26682251166633
14.724989504062357,56.504429036714889
33.339333589664065,192.50205581238981
11.02452326859092,36.604942386783627
2.8353180779666292,4.7742227773816346
15.260120657202698,59.61244725832114
17.350551172505128,72.271973383800514
15.02326760446069,58.229975165471217
16.11147144024865,64.669992218783349
20.497511729325058,92.800798991753595
2.3347051738905704,3.5673692840821198
22.329714742127496,105.51756549974768
5.7994382085641698,13.966220301131084
10.296387767514885,33.03903354987758
5.8214329644694693,14.04574731696998
5.4590334852157936,12.754799537588395
12.70929198692156,45.308745338035052
31.580135806357262,177.46838206092067
17.409137444328728,72.638335037544792
35.501190536603815,211.52630160861145
18.23839950797479,77.889710004585652
23.359757487148304,112.9022234054691
0.71542211504969577,0.60512283428453362
32.786587350132059,187.73460017792209
28.045301020644981,148.52178451947904
7.8383839593929086,21.94521297922838
29.63084726048157,161.29321726139747
25.681542384192674,130.14624869131714
7.1738722247670061,19.214560521363879
5.5373836275881381,13.030375120700347
23.182065114142031,111.61644396272254
1.6246307342063995,2.0707706324536397
12.23203967522914,42.78074286482434
35.96101287183378,215.64921086341823
26.103838901048572,133.3695146850516
19.221729768263966,84.27304784633013
12.287582478931588,43.072459270247968
31.647421618984946,178.03586517717721
32.410382170665969,184.5126847690702
18.35165468199618,78.616343922274169
3.8480144089924626,7.548402232310262
16.50644990004205,67.062620105298521
30.4958682046197,168.40752879261504
5.2312257726703733,11.964793182006346
29.086884501396199,156.87213585799478
39.103870594517005,244.52857699704302
17.00117507306112,70.100063186606647
36.611727260541173,221.52886766660703
30.750569151341857,170.52173295325167
13.908959559722124,51.873071797751443
22.880990426384738,109.44910866394054
8.0581287816304688,22.874483981364353
12.953161803235922,46.619078608833142
33.447262332325927,193.43758638762796
31.581887482336267,177.48314789732441
34.285731027781772,200.75673348240869
32.900478932431128,188.71365670347728
27.250268948389145,142.25128211681576
22.365679237420615,105.77258982339598
5.2168860184731036,11.915630355975605
37.846408344045415,232.82896432434995
21.160524464634946,97.339618828404667
15.029572878069715,58.266637740137789
18.779148637410273,81.379281120607544
38.639680013928256,240.1874336651272
31.7655745634179,179.03381770853639
7.1163802988117935,18.984043617643827
24.263260500793994,119.51536482603547
33.873282972372088,197.14507639904267
3.9520535761677635,7.8565926296746191
36.59398779362445,221.3678812184931
27.705113556450424,145.82765826569815
38.310711146046884,237.12662525036041
23.689125399455033,115.29846895619177
6.441697290590195,16.349349158756144
1.0946982002184587,1.1453589296510214
21.37554050248805,98.827010375036451
3.9625835086197903,7.8880134353853268
25.905731071792811,131.85414264658897
30.352808440581597,167.22388987998451
26.17536672423099,133.91806406135191
15.779413367915174,62.681052474737207
30.964387283632288,172.30335586471682
18.37469092647185,78.764417234581373
30.978288804422014,172.41940276802893
6.2461408573505395,15.610530449241772
11.467094513182705,38.83113529215688
5.2423720339009874,12.003053925428741
33.685777469041653,195.51039943981988
37.763387785011098,232.063277936525
24.154680615531557,118.71400289445396
16.813770300629375,68.944188648989766
30.40378115928284,167.64530560813219
28.420409038170284,151.51146107881712
14.171164729302477,53.346793388325906
35.832433701864176,214.49365958457807
16.482573229233381,66.917163063408367
1.5813195287694024,1.9885176565063674
11.415551192508691,38.569617234425685
15.563613733707255,61.399617489659946
17.705772533958395,74.502752976584063
16.726603078002206,68.40874558899668
29.182670059914113,157.64766317037683
29.917268916839301,163.6375308665763
34.428596451995972,202.0128414438451
20.065818555445421,89.884606449604902
34.076051770069625,198.91791757755681
31.860076930236293,179.83334819462797


==> anc/competitors/data/v1/kinetic_energy__s42.csv <==
x0,x1,y
38.810824403520186,9.1276290041304975,1616.7349680720363
22.224482767726588,27.561412675915072,8441.208242885119
43.000597035613431,23.460691659402325,11833.85144786807
35.019717438438512,3.4065934887837037,203.19979520749644
5.1617787204386518,29.911336269343433,2309.0908364869551
48.793306406019418,26.388080726801583,16988.14115059785
38.176415248522474,8.588862292134765,1408.1095030153137
39.410183111209214,25.123207731862053,12437.372330238693
6.8416248174395209,3.2819440029543476,36.846105601178344
22.794103925830573,29.973231441179735,10239.049973895961
18.854502199512773,20.003973609585454,3772.3989973682046
46.374866948005788,19.538737965208032,8852.0874999027001
32.371323443992893,2.8041777368255691,127.27453923278021
41.22669985690608,26.921298627009094,14939.655632165541
22.44900284195289,0.96708514581363569,10.497756251753023
11.748316728346456,7.300758935430296,313.09899097103039
27.951946957283823,4.376354067482386,267.67448158775375
3.6589541771566787,23.325361426697334,995.36814708851296
41.467743013632813,6.0263063936656458,752.97892326361773
31.76738775654221,27.328082991213471,11862.32570258657
38.025343134226006,19.722444275891956,7395.4502764851759
18.049035422428485,1.1812650437914169,12.592695631192035
48.549552207547713,0.26235204044814381,1.6707986877030643
44.709495505448785,1.6445717187305278,60.461011534016961
39.02998310515121,18.217162811667059,6476.3430795912409
10.134616038672394,24.064306144696516,2934.4316079266368
23.60268968448819,7.2327293367589149,617.35636106397931
2.6682864064678244,25.497324403399883,867.34457637378807
8.1373298573436177,1.8112350105824855,13.347549314718988
34.310923185501501,24.04881922388612,9921.7875476987629
37.365726717436949,27.841083362151185,14481.571701066641
48.391731755493396,23.186041133220979,13007.516109908602
16.628355227838522,20.973811440961253,3657.4131040245293
18.837755448726011,25.155608537795953,5960.3095361108972
23.743012658152491,1.3005238564572861,20.079018263629276
9.878832274672142,6.133285110499755,185.80693678801777
6.9311145141058468,3.835218011238728,50.974525412976192
24.04739384818372,15.185476606770296,2772.6488771814593
11.732012778018763,22.381125037032451,2938.3691703270533
33.655792736784264,18.93735415283432,6034.8771127927857
22.139019984180372,25.548819882881858,7225.5362764660895
41.71757070486295,4.7408684739886171,468.81859467958787
35.163122549111328,22.065170648861333,8559.9656068042186
15.962148748411034,5.871940576980232,275.18493947930648
41.696860169062454,8.1956866644022259,1400.374035845568
40.335835696091692,21.326150448710987,9172.4636845442892
19.680179761993635,29.408123068470587,8510.0807241922466
14.772241144547083,18.385153818714382,2496.6112797086157
34.283527446761283,1.7295594182397382,51.277456849546965
7.4177479386608356,18.527638200833231,1273.1576934357245
10.395456022517862,1.3662814922469961,9.7027294250483767
0.86443235267477281,26.535956769867834,304.34804681264205
39.452756686355848,21.316390724508558,8963.4397324880501
33.410117401305591,5.2765226080328462,465.09707969205743
35.40568624200359,2.8424580741435221,143.0313230769587
39.146087035587414,5.587643543521537,611.10487441352677
23.216330889147827,29.402812668670357,10035.553790993381
28.652689199668242,13.810963209508845,2732.6457185025779
7.4199514073190436,23.544020355408097,2056.5170506104937
6.1692386400306853,19.128609429022529,1128.6736182383538
33.585946608628348,17.215153183763256,4976.7907434918388
23.81926220408506,4.4393946144849856,234.71768398475959
28.479187270818848,28.386131161387041,11473.872141126694
38.367443442093268,9.1101447121900652,1592.1479327239663
31.918556840029247,17.382714752645512,4822.2359721401599
27.902180332570794,21.023300743213078,6166.0913100416856
28.180754456897972,19.512071341834737,5364.5014949734596
15.545529854099303,28.223772849896001,6191.6396089998298
2.0254828111130005,4.5383257986097334,20.858828153164179
22.117510767001939,15.299746879563566,2588.6583930044098
11.121941304566695,12.180628283148902,825.06845532168779
20.722167864369489,14.27764501153028,2112.118844519066
42.743452126774223,3.664604033312564,287.0078064094065
12.080004550334367,4.1094288351956827,101.99996674495844
3.3859857136087679,8.414458818859595,119.86917168326634
14.428502655088829,9.2106676524488549,612.03110125203966
15.032891009450839,12.894306089072364,1249.7077524723275
33.264867478981309,18.368527656395187,5611.8298519649725
28.073091540893277,19.075410610806063,5107.4960162273328
39.302961350767468,12.413145807908549,3028.0217624978141
33.383520246205684,12.322614971918043,2534.5910244937854
20.616149641283492,6.6070929482391625,449.98537104867626
40.794009040968717,17.690356827429348,6383.2165520140024
8.7651595354313443,9.5795232483854118,402.17736184796348
1.6242476201260936,1.1781890448931747,1.1273329579027973
4.9573691083942668,12.610161320290125,394.15092078740565
36.256787854524291,14.276566985196091,3694.9358649935425
23.362922897443674,6.8452267593059073,547.35975052404081
8.4829530621632898,17.216492200351258,1257.2058946630407
25.301716367616496,17.016579822914437,3663.2329583273768
8.039449084301836,21.089865215200106,1787.9027886698468
34.967858566347935,19.473659617816182,6630.3154387557706
22.58473564091452,19.607748389978845,4341.5066085235003
19.360550691775885,9.5548031395388886,883.75360368203201
15.424848412819887,23.64422343738002,4311.6253689878258
31.698988359384977,16.519417069630414,4325.1865401977739
18.409724222392825,12.999404035878714,1555.4790701049631
4.8386710061469991,18.817773180137607,856.70747758302309
6.3412921549655081,10.883654300062602,375.57549144428287
48.113934395200971,15.430903413742071,5728.2713417404975
45.474744190026549,22.127500085618387,11132.814461997419
35.135503123632105,26.603446313038862,12433.459443003661
13.660563092246219,27.639610199126231,5217.980281496647
48.474230678712331,15.158624462974664,5569.2987810138811
39.048169746306833,15.656225930743014,4785.6931244292091
35.986064363370282,24.016125281838711,10377.918065606704
22.743394356117538,9.5020756831516167,1026.7441960788303
13.975957311335371,25.137732634117551,4415.7428590636773
5.2713526265982154,14.874835230870959,583.17164705818379
45.178818628920162,3.564116057624525,286.95153328629016
23.060926346763747,2.2545684974810167,58.61025648332545
10.5169865573639,25.275597010079949,3359.4189525165903
15.6448528954573,1.7614807155156493,24.271536729801827
29.171368662623852,8.4902819403963115,1051.4074130745005
9.2502527554919691,10.090488210996218,470.92089707849021
42.902407062572586,5.2725339112286536,596.33517468146317
38.046716726842902,9.4854117570794774,1711.5893107032123
36.113416319571371,22.306507745080062,8984.6620425294113
21.888605468867635,0.53901702244611593,3.1797506079919606
31.551787614770937,24.832485393168525,9728.2416868079545
29.412849461180411,25.710785904879291,9721.6013570408813
32.667406776963588,11.230621038427289,2060.1185393996366
4.6799938964245102,4.6930256819129799,51.537239505492984
21.082466407445178,18.065128197557918,3440.1194052359529
2.5599016061636775,3.6782094203603406,17.316741815082786
24.952545552603688,11.01108889623975,1512.6741981342407
16.828130010472872,28.757032508939076,6958.1534112916615
7.6539473488693215,29.864387730250751,3413.2076124932601
5.6184469022663066,23.18593625150211,1510.2038049304394
29.588406322796747,9.3977491466309093,1306.5898341514944
8.944351942575862,20.661184970066166,1909.1028912771019
46.293445859651463,21.191650327971981,10394.870223394022
29.26252641516955,11.696466685393126,2001.6640967169405
17.670055324474436,19.262570174126168,3278.2070607948849
29.750316828330128,0.4207565847727196,2.6334400865168841
1.6287916159700262,6.3508239922070189,32.846997929070383
47.948681055451544,15.800140258721108,5985.0606282998988
24.37402012867356,4.9961639973230456,304.20793690694677
39.245393748889171,5.060615349508355,502.53388627152987
4.5951349961607093,25.105498287452114,1448.1247297883092
24.589587376488936,29.675076780239806,10826.920506389335
24.789996220548787,16.723485898050608,3466.5708558086058
46.922409521261649,25.188184953363233,14884.836106754112
28.80053859261573,29.71061776335555,12711.417346929582
23.937725352319212,4.3337170682063633,224.7884502214358
13.715295323048732,13.502543836305096,1250.2773384827624
16.912665368456334,11.837924203673404,1185.0404377519308
26.273283922341122,2.4934735810209321,81.675895654261424
22.226117285099811,22.684372166562859,5718.5659465160079
1.569797954076356,13.06999291694553,134.08014393782352
41.401450247620716,14.132875332292997,4134.7248536728066
44.859958206068455,4.6051219170158806,475.67588357206665
7.4423299054312331,5.5097069017029563,112.9629212490546
27.924789105182946,27.222398302470829,10346.957716639061
5.8744991862044555,1.4350077603309386,6.0485232123957431
33.775884605470679,7.0622833198168165,842.30040430209067
14.421072300030913,8.8325739764043973,562.52538498276556
33.141420417249137,14.756906517807433,3608.5420843881261
36.486233407200686,17.634710673142401,5673.2995362837883
38.548050849924024,14.849370277934931,4249.9958022302417
5.8331768248168796,2.6150485032507724,19.945027660123412
45.842586334311591,7.3856568762658341,1250.3090377491915
11.8955925492966,25.323292704399982,3814.1382815960737
2.3519215307208992,19.163902144305926,431.87764186307044
27.965197234878428,19.509556599014804,5322.0958187309043
18.860653051190717,20.139077335005513,3824.7748036336388
41.57459228505445,22.910800269281918,10911.350879389822
40.508447867182937,1.8374436034712753,68.382290508084907
16.198375194724409,11.06159070948511,991.00678649279439
47.668520055952378,16.231870314324194,6279.6986242279654
14.900432987935872,10.219848850590047,778.14017522006361
25.995327896969869,25.349918311286878,8352.5374694662078
13.170271983096336,14.528918006760088,1390.0527902567885
46.834156717423681,23.081964924835436,12476.083210626284
8.6480869703098975,25.575263954746955,2828.3314457433639
2.7230756599202848,15.193265338814591,314.29100930977262
22.037304470150378,27.295612091753362,8209.4516900379422
49.622590420763935,17.65500582205572,7733.661626690433
44.63802467961824,25.52320153512828,14539.359391326276
37.556096963118989,10.283664788186575,1985.8492600996342
44.594228298486982,15.014627060091406,5026.6396909229115
44.725608665044227,15.989190126036872,5717.1448712133306
26.183488839129229,3.2388935052925101,137.33804331793382
16.138488065624252,12.016719950376064,1165.2114131717301
38.714615389493908,27.528396409295116,14669.2118448031
33.252232526804171,18.961883986905796,5977.970717938535
18.996057579248649,5.4074468148653274,277.72693088852662
5.1761000690450061,10.231783504727188,270.94138894735221
37.466085761776789,5.8289299889147239,636.48182301121551
13.491795538181801,0.84221164077731892,4.7850032267948892
46.872250951422075,27.8310677092704,18152.880567595152
12.428043462781396,13.501399114880456,1132.7402142273822
6.5765176543685584,9.2952986653815053,284.11403742797029
41.640077270182857,17.994468027576325,6741.5468232542025
8.0875736729124554,0.31870224316116752,0.41073195719502142
9.3737812538080849,8.4128609873643327,331.72044896046901
30.169448180281755,21.120700624396889,6729.0539835723657
43.790821021454491,19.049716214770964,7945.6624766978193
10.223515952871375,29.45599783152181,4435.2464986258474
15.861021808554691,18.648695518775519,2758.0242664420753
38.981539492938289,14.377425621469209,4028.9441771676566
48.605408090017882,22.866833639201829,12707.691484316241
25.286688717015945,27.109503371725186,9291.9120407536138
7.6229263762869133,21.648808806878712,1786.3219694407278
1.1898462415559765,28.90001558412645,496.88627558957086
11.867973484943334,23.4819546050715,3272.0132975407214
7.025199780432791,26.017363004031601,2377.6900276183751
34.044104343836445,3.5117117283907517,209.91797749050241
6.5307089791122905,21.999163739514252,1580.3114250037506
25.563331615221333,13.258652115868321,2246.9127541920379
34.865990564322878,16.63780369209713,4825.7409424340194
29.265272156434666,19.657662043522468,5654.3970378013883
10.388894757172853,29.097471989496526,4397.9457577172298
40.304164046022002,29.538884634805576,17583.612625424248
35.912652915982186,8.7180245400883667,1364.7517720831504
37.079708193819314,22.039229573393694,9005.3195799356781
6.9873587020870058,22.524507784264532,1772.5302751717231
6.625813280692058,10.460136553260158,362.47988019385161
46.41434627482213,3.8037062684402083,335.76559018955732
20.180120594334561,1.3243141125430209,17.696027144633781
15.396960243156517,23.342559513122438,4194.7100077185396
24.684910244900898,14.742022280325486,2682.3514710131435
33.31177853179733,29.567651067898293,14561.344395149261
47.803351223825011,14.002706340190224,4686.5398048263714
14.679088230661723,29.339717674307824,6318.0192695472451
46.278017250945339,12.406122465602389,3561.3681946615084
1.7305448236196876,23.83109630174318,491.40650399423521
27.982303095177823,2.6360962421237786,97.224559642478113
31.881768028213713,16.70830513311914,4450.1761070905495
5.7419214856622878,24.081587630873155,1664.9357730362981
7.4468100546636755,27.74857984987467,2866.9611187957348
21.246158806157041,24.695234409461207,6478.5338670965812
48.328479651087498,1.2054247433151093,35.11181996646711
30.004106385101455,11.243800005071352,1896.6051491516373
46.684649469210456,1.5560843221841529,56.521068178917098
40.31586532284205,3.3675405043252842,228.59758931341145
23.635389276986931,20.291638297157775,4865.942678182827
39.345790737983279,21.426420069719775,9031.6585918973014
1.3829208068608929,23.234248414273626,373.27127659062972
5.9026278399038796,25.977150786864321,1991.5831202878485
41.556716436695446,22.209000907447646,10248.711616835059
39.942445872095504,24.046060603988298,11547.621338054805
12.015716727338468,1.5640149237160494,14.696078768418021
26.773094734653149,7.1126009981948268,677.21328917272922
30.497783124650539,18.694743423919849,5329.3874415277141
43.453078211912555,25.757946608282214,14414.946301166863
30.353804288266922,0.23455373569580776,0.83496417587027549
20.922292679047175,15.487417329278859,2509.2115603644838
19.022110148655543,20.350893240995475,3939.0876861440947
21.581163275488738,0.98525794494553498,10.474776038144192
32.770585766208718,12.100531170846297,2399.1813576735749
43.44078627174008,26.879482953372534,15693.127478681112
22.967895662776836,20.181222984790175,4677.2024978583759
12.768058366092227,7.205985064481859,331.49850863033004
12.214786968380267,25.59815577599419,4001.9647284052458
37.427706872050599,10.506139559944478,2065.6158380496699
40.920153789483564,25.615005667207377,13424.439876506374
5.7112649527791852,9.0384151684552752,233.28503756355488
3.7946634192813189,17.750575501406157,597.81683545293311
29.924466355944364,11.968508025660238,2143.267850020326
7.7355755875385652,8.3172690175765034,267.56181662397063
41.320877427588897,26.608071108938891,14627.372603275502
15.861566359241685,5.7090510899907905,258.49011266104571
7.6216606820715613,2.6358665779493164,26.476858907136197
46.088038388128787,10.323615462515244,2455.9632682514111
8.6938202753962699,21.557410514482871,2020.104547362972
14.593644075727809,24.242205018690825,4288.2292413259256
8.1038630620069014,29.96242676499627,3637.6094476712892
6.2167581514350712,8.9612255046338305,249.6139135201411
1.5468268086537817,12.297464338825336,116.96147550054043
3.2420727536308753,4.1909562130858253,28.472067688116923
9.1447528113247092,17.288670695728705,1366.6747775429581
3.1424056650451817,29.927643114161224,1407.2695346935577
29.761618897493076,21.056342202607691,6597.6977435894023
34.195369076575567,17.896863928359817,5476.3496906909404
19.9847076131854,11.831835878361639,1398.8529940157464
16.240559299126446,27.467432932538088,6126.4251442298882
25.474048732600391,14.957806224297448,2849.7304638524715
43.812744640613126,4.1175707080605379,371.40914773008421
42.631015527699198,11.02481604965409,2590.8268336692072
2.6520155696332011,2.1082833985482301,5.8939174886870074
9.4841712750279417,6.1391732268945676,178.72658961898389
12.218871119667602,0.62829655189737488,2.4117397475839462
12.844685003694485,13.653069503354885,1197.1651471814448
28.776016261267248,19.072753922058734,5233.9248856423246
21.104990072308016,10.364444625129341,1133.5670867429117
2.9380789364159021,12.669414968007784,235.80151230570667
18.993899853748793,28.78035725805282,7866.4087541504687
26.425770961523043,22.583697335089973,6738.8805827824435
5.5327591937339404,16.271613444654044,732.44161183702863
41.756198412533706,8.6077721658435742,1546.9364889215992
3.0721123900226606,26.920204283312557,1113.1759287130383
46.279672516394072,7.1294037947317177,1176.1608178236654
5.4061005082038367,9.8277476424486441,261.07309169856353
42.256960104088762,27.281037951246162,15724.977590850767
45.181330624417043,15.933307453023662,5735.098672609286
48.988748689036335,22.295306687597503,12175.680752437211
40.200281073542882,17.763269345496607,6342.2724746900521
39.08413826818078,19.637832349383906,7536.2906864319048
32.302922161779605,9.0515604162932828,1323.3012548596139
39.060319551617383,7.3170246426372207,1045.6222873103502
7.16033431645078,9.7425211803430898,339.81771994927215
27.035367779408045,4.7477027660943314,304.69780792140216
25.954032074425516,26.24199952219514,8936.5252715092556
42.949821134066596,8.5690833041784096,1576.8852597828727
23.408568596879036,16.888532892990099,3338.3257348450993
19.561930056967498,23.780035311727083,5531.0386908298569
32.158381926236949,23.536340870333834,8907.218038819723
13.68993421629188,13.207749131667367,1194.0678033134902
7.4185363422208646,14.340093526743097,762.7675355039637
24.154925064175416,29.841582293157241,10755.222341801133
21.13602374544681,20.270464561672821,4342.3087185183858
12.012212056179248,24.457689449224691,3592.7239343388392
18.691834600698837,27.086363679655033,6856.8294018311644
18.636426266399248,23.648936103257242,5211.4173616758962
16.711030438421002,5.6368624141116701,265.48996103829376
19.283471946482983,16.908904938753409,2756.6790123964042
34.444295600069296,3.1466353037048918,170.52188855045048
15.195385491278623,19.622371584263554,2925.3963667171242
47.46846737240935,28.664947902815548,19501.927056229641
45.859226967139804,15.430688722573327,5459.682089665378
24.30506620085389,13.045877536746238,2068.2994073772265
16.753879647732095,1.1716982674030789,11.500506589110941
27.004022096585157,28.797258217643687,11196.975817836999
42.503744194294413,3.1797802554917474,214.8777313347077
32.803073357725047,1.3282648898149234,28.937028070736076
40.317395483380331,7.4573916839976597,1121.0794229990847
26.86975266525414,2.0593599741596345,56.976820196284173
31.829422648747226,13.708023488111692,2990.5319400237649
14.763702902031856,15.531025257587659,1780.5966557552811
36.877211534359397,9.4458414759546585,1645.1647078033982
10.519027359723058,1.6237184289890931,13.866505518380562
34.89250737651566,3.4368510106518784,206.07418674359656
43.105593882131757,11.59668090189885,2898.4849621646035
7.0390904464264246,1.9098006797134301,12.836973274597943
30.911797156825031,20.975872795736411,6800.3981501709841
5.2072395373817635,6.289914191591877,103.0070623807898
36.422923599435627,9.1319399066307909,1518.6961676852186
4.6824143317642513,11.884360737625114,330.66748826353853
46.829021223680989,12.556628028767522,3691.7403067115879
7.3016925368712071,0.1496551594765359,0.081766787258647972
47.96457217249948,3.4509040928610566,285.59878701845463
40.143766716212284,25.896660455852253,13460.94809658074
29.887259221084527,0.13686856910605322,0.27993909133772404
39.239893179162571,15.294203938804964,4589.3541728950104
39.858184529662751,14.736109994565521,4327.6609324360552
47.328339609457849,10.059515414218071,2394.6684583237666
13.042476015039766,12.996677902378844,1101.5260263203456
29.708756820236303,23.439376012044871,8161.0600828907773
5.2049352794378603,25.251990815827199,1659.4974270680141
31.000202151194003,7.884421448115976,963.54985763210243
8.9789195525930463,9.7424641849351215,426.11980603091382
28.465055267885873,7.3502373055471475,768.92637353520649
28.83531044467556,14.447915676476846,3009.5740416241738
23.566265072570754,20.529424893998506,4966.0870649573053
26.370272887899578,6.9247609763562741,632.2578105361082
38.314207805326106,9.9889986874405121,1911.4976430737413
40.062613467347298,27.918500065915598,15613.254721940615
24.861584170983743,1.5522217664240465,29.950656127929999
30.179875355369308,13.877011196663029,2905.8910243643791
46.596193666660042,21.375585443743656,10645.265129721005
6.4268126308055793,4.5985749455684743,67.953554793672211
6.2966265120554699,1.5164831981639075,7.2402430234629884
4.8415960895830361,4.2323406119920692,43.363046217888076
33.064232609506128,27.572813486567419,12568.707462073777
21.221110889123786,0.37686747645159002,1.5070075851905023
38.828910099021243,5.7308270468594191,637.61688384500223
33.725954958775333,1.0353770357591721,18.077206394747662
17.015069037247788,3.4078210801098776,98.80007857642552
44.969144094396022,18.642463670186061,7814.3208100061875
38.245341279997291,7.3250033712986644,1026.0397893181225
13.891479575053697,17.119440307877237,2035.6243305841374
18.527504879716673,17.746841944707171,2917.6225272671145
16.064779020111011,25.498116459384395,5222.2897114842935
8.3017766069374836,0.24176764806503023,0.2426260447063899
7.815276940838487,25.615746834336765,2564.0614032277522
46.838309437099333,18.611660684166523,8112.252652006594
22.176249841338286,4.9660302345382314,273.44930807299875
19.474331227481787,23.210827905244994,5245.8252577067733
36.619442579530208,25.679197099538513,12073.817719497478
27.873156730018547,7.7024781642493023,826.83168865611253
46.838929348503882,27.57193105899016,17803.743613247436
39.124923948514912,13.688277165929868,3665.3976029336291
24.228793424164746,18.142391184566314,3987.4095558628965
19.129793937300896,29.541021055167544,8347.0170498852694
49.338261473753938,10.909928751312059,2936.2814086127223
36.029131682180349,24.413464440021375,10736.991919847105
47.584135670190136,9.6201336230709433,2201.8838101977785
6.364689572243547,23.996484315020581,1832.4936062953859
42.60141711994374,18.061944173993012,6949.0116786681001
32.035157257564777,6.5690352872395019,691.19415061742973
6.5351230775880724,12.479380204298167,508.87346844090308
29.618770998476425,9.597305467470493,1364.0669112108008
34.461770072719716,2.43544095310288,102.20279999959972
1.1089829514858405,0.99205962598095465,0.54572069675961465
22.988739111166453,10.459711796674709,1257.5480630135387
41.357275804217899,0.66912101974284866,9.258300537325086
15.120271754532448,5.0480839516950731,192.65608855118367
23.198130049028279,21.782981293440976,5503.7363344983323
22.394549289860713,21.271927946939279,5066.7098787731557


==> anc/competitors/data/v1/kinetic_energy__s42_holdout.csv <==
x0,x1,y
18.191719850361068,1.8984392438787567,32.782130094636123
18.924328612593431,21.361153011483594,4317.5747669824486
29.01218128592669,27.457976794332478,10936.729082090458
37.481048668056495,8.0585649576182679,1217.0184428589089
9.6380638902145659,6.9657816490480693,233.82961732443007
29.437979486444821,15.389827157473881,3486.1453246067895
26.971231061583424,7.8933006282752514,840.21041714069383
30.323362344047911,18.423253088308648,5146.1210331463517
13.576101149846835,19.450704571671821,2568.1225517804214
1.2259066235033496,16.063683227153962,158.16764871291477
11.967119054058109,24.986036838688829,3735.5484006624602
44.524056502857796,23.344803988717462,12132.357335233362
44.834231622330485,9.3589303435671383,1963.5056953995977
3.8930296431343665,0.22635861458608009,0.099735959327157578
20.500302294408421,19.648513206806882,3957.2150826951743
42.543683047049903,1.2484645559093075,33.155648222344261
48.973737527088332,16.812430745422983,6921.4051286863687
28.082676006484572,4.7086118501864771,311.3108637063383
16.197347782538362,3.1282009877960797,79.250718677868008
30.199973747100092,18.112654463877103,4953.8262947184003
43.241539925746324,3.9505881029659284,337.43852121123075
8.8104966128105779,28.215813502332765,3507.1597243987899
10.101983005307137,3.1761953787197728,50.955498767202606
25.959998193499647,6.7464286361531816,590.77556435754673
5.4819351874763029,9.3119216172277763,237.67446459895993
39.322314350758305,0.79859247813250478,12.538901929447883
22.481112833241273,12.858579983138181,1858.5482096516082
40.700021977618491,5.1224665416068547,533.97743995474889
45.402608645621427,3.2885867597006815,245.5101312810695
34.127534045793816,28.660778769191378,14016.86487273165
13.690886482544263,23.547949134591288,3795.8387232123328
25.536076124711133,8.4645188790743173,914.80541067318734
16.745826072200416,5.5099628645076599,254.19905060548052
34.456455149956653,21.238039071104737,7770.8661908490321
36.216878114065331,20.050880927420096,7280.2774701195922
42.677185605069198,27.709832179628613,16384.514124507095
20.382631383182421,27.803429925683282,7878.200062306265
38.866764105993767,22.332433396488977,9692.1579637012728
10.959949627915652,12.187787873565586,814.00736822621718
22.192421293349643,13.759660473674296,2100.8262138360687
10.941379998571243,0.64239939875441376,2.2576278685611579
40.833929096632623,11.530425739922565,2714.4500908497785
40.237264558139458,4.2662785161076835,366.18188935557316
36.053180233110858,0.301307295565855,1.6365635671197269
16.562172456105486,23.581481545840099,4604.9983678137596
37.504597756458359,10.58547061929954,2101.2361236870674
37.153286667687759,16.081128983151206,4803.9702971831839
40.630948139653078,16.038821497162225,5226.0296473085618
14.385006160975214,27.939239828482457,5614.4759760085462
17.802289415655636,26.957543433838016,6468.54328673689
47.56072244360027,7.5941827432370372,1371.451754609348
15.486561439181875,26.033927380699097,5248.1275595869729
14.154496407888615,27.469217243735983,5340.1935141216618
6.9705125849030818,7.7113865157143913,207.25244530583745
33.618901933886349,17.268103952256773,5012.366716373479
2.6043581169180658,1.8645870417106276,4.5272661864512749
47.638613425791071,9.958230077928274,2362.0736177585604
47.790644871447562,13.693180957132883,4480.4495346303029
46.511357183321728,8.4872132608406989,1675.1713875330774
10.238065573053358,11.126789257442049,633.76410231033742
4.2256429054605258,7.2974601441426561,112.51392142117085
10.776197186037487,12.978051583931249,907.5164918716797
1.0584575404175793,0.1983941675555308,0.020830574437538912
19.290614176468388,8.0032361346432772,617.79917085672969
37.596467424579309,2.0016954523849764,75.320474926509959
32.977196401657061,27.205294086556801,12203.673643427241
2.3295763188282925,4.717324009395587,25.920200748761967
47.665461492378263,7.0770484210135169,1193.6531284105847
4.4295546712693561,19.932233951276782,879.91763668358703
37.110706879769914,21.89209994110746,8892.9136500994209
17.842805083971317,6.4498671823267522,371.13736394326895
27.625523187068062,19.896422922456157,5468.0254044876538
1.2416715626022699,17.471371731115529,189.50939596787688
44.120299361104578,21.130790579419656,9850.0842837889486
49.456559659312212,3.2793844064940032,265.93687504107345
38.580204931943008,10.327965545632415,2057.614896618747
26.926993444557315,7.9948161664161619,860.54747159523924
17.618179966885108,9.5047771357398467,795.82013419147415
11.188274788657074,16.480954258344173,1519.4899664700959
43.502424682457992,11.934233938255222,3097.9368571615778
12.281445351654334,3.9923053729220794,97.87392182092222
3.7841475215157807,16.976321132093815,545.28710412547764
43.225646773848254,25.182773353235003,13706.249027103007
2.087654010213889,28.135868497572762,826.32174089683463
6.9401577165339825,8.6295435385279546,258.41337773921748
47.51593487631618,0.95173294898651506,21.519862517407162
32.384561990327697,16.446379601357897,4379.7432495816965
30.302649909402085,11.566326001027109,2026.9426943084914
43.929602004830642,3.2212017716569372,227.90986902511884
31.551343589024484,28.930498931123577,13203.823470953541
21.753035169446651,15.611074292565034,2650.66868513395
47.993038957772043,29.524565409430057,20917.765132652195
25.502882622140213,26.262503575845166,8794.9125491743707
25.319020200296929,18.241929181514671,4212.6796071504732
11.483032408600378,3.9112373976748485,87.832440167527722
25.571346451235723,15.68853112817534,3146.9378655774608
14.57545250851218,15.868830720890939,1835.1936836158322
11.723095912381854,7.9271776239920895,368.34052397401922
34.910784705663197,9.2695622631461791,1499.8508271587723
25.888169187898065,22.711310352483714,6676.6056643099037
19.900120131901453,12.891111998454175,1653.5086289449134
30.469155230724212,24.606142976533281,9223.9619787240536
1.0156476938788532,8.269938000871166,34.731024827414245
15.981628194607481,1.0697419121559752,9.1442702018235842
41.683799940818027,13.170508677068756,3615.2838804923958
48.409737981643296,0.19961425332674385,0.96446358225345152
30.55493516451163,3.0322367913620667,140.46806395828685
31.451559687771486,29.190543033940816,13399.745191605101
40.962255078115895,5.9779873126711189,731.9203798286245
46.342170504598371,28.866055243104373,19307.286982104313
30.570965386895185,6.9397447362834086,736.14971786191143
3.2952306171683339,12.105646251488418,241.45253883544081
16.216146703117801,14.668343329237128,1744.5354625087623
42.731283943232242,20.309780189982114,8813.0532212775852
13.163323325804038,12.509882240310279,1030.011316639632
27.121133618567594,28.359045571665103,10905.888763505489
28.420887665464271,23.946524564860059,8148.7806201144676
36.905353490513086,26.624855385885144,13080.78745269615
47.144590249643514,9.4917894999177168,2123.7239577878904
30.361073744772103,14.515763892710217,3198.6514760689911
24.04137703058689,16.998949018184245,3473.5494543459681
1.9691998563102846,12.014092529428508,142.11559727838937
7.7754629356691112,17.726917523716455,1221.6947513069069
41.005774807280773,25.800654224269955,13648.234116040267
33.830260174019237,14.636318699175019,3623.5900384311385
41.695356469995744,2.335923267054639,113.756138276654
47.566305343758202,14.308028743674152,4868.8795596776008
1.336836001231956,15.467527566852905,159.91526954328924
9.7956710717680977,8.8450188589712173,383.17902175436905
43.771094243439308,3.1620660042033797,218.82617555076163
40.174855262690961,17.369618073742384,6060.4498744700695
12.270320382878191,6.2729669185433963,241.41925270297688
35.839713283477792,23.605672988315376,9985.442243176527
22.834309767016887,18.184123434239545,3775.2232078272546
25.290276755339871,6.9494915623641491,610.70243298304365
19.816896185651764,18.737995779981837,3478.979840793902
35.943943987472991,28.232066927618284,14324.553142833964
26.136034517403381,8.4078341388509834,923.80002772373109
38.466322765102426,29.814478551738532,17096.417377980288
22.453907454038319,5.7786757191531324,374.90271066671255
10.661228016057335,28.393260553051846,4297.4197142633584
38.140259510379288,8.17566152671289,1274.6749605099544
13.009776596897483,24.208332644732771,3812.1466562409423
26.996311753692936,12.913077912535957,2250.7848427902832
41.523640541830289,15.093807403958595,4730.0206352568821
42.366470600947501,6.5162583315568607,899.47454369896832
2.6590242300824127,29.585461431195164,1163.7213268944622
47.768276933667629,19.809160000800471,9372.2032861588486
6.8436845624494032,4.6277655822325334,73.28290754108815
30.795815845993847,19.909633179364821,6103.630511676135
21.219754760534396,29.775591542084037,9406.5671734154512
22.42726170766915,12.044244200962737,1626.6921094760744
33.105354013165226,29.815853146620594,14715.083205108482
6.346995570271444,3.2620473681926305,33.769040879840333
7.2471234105500937,18.088676448604708,1185.630171431671
31.070841000220291,26.915473260148861,11254.521985439831
18.104731038125468,0.28431266643138886,0.73173612889463313
48.568500710898029,7.915244785855398,1521.4349979302253
3.9239769081499842,10.086728831561253,199.61682259244333
2.6896123102635823,22.831080713325676,700.99129835803376
7.2528073227608916,13.580707114014608,668.83795585976895
25.276531690429177,12.737370903505122,2050.4400552796365
9.553984514015907,7.7520744413372347,287.07171664159034
36.64162945218682,28.863952644511652,15263.579375614738
18.429512557106317,25.371057101016827,5931.451430379122
39.548029753266825,13.327130116715184,3512.1101834762435
48.095419041632788,21.076100496329349,10682.040956297447
17.547801591547874,18.894472939728853,3132.2923026792696
20.739572258118645,1.1076383817437994,12.722304687165826
32.918125984327204,3.0770539566688044,155.83870508525081
15.40937848846314,21.366406716759901,3517.3704365120698
5.7140232561478506,23.965220692497336,1640.8726390868337
36.482949324802149,18.068317605199393,5955.1866280773829
20.135175492174117,29.660202103151661,8856.7346928956031
34.524089654215388,25.378298583176242,11117.758740077377
28.476746050303635,3.5297654205684306,177.39936260469446
49.96433268641308,5.6966398849885902,810.71391689427435
24.843575977105782,7.9772341862166796,790.47619546469843
12.026095988632928,27.726870253279838,4622.7070326344838
22.609662825785517,12.402001604437638,1738.7920927962223
28.062352772105854,4.8057960209403339,324.05949522066726
14.979873505122834,3.627446081798781,98.555322189029368
37.270443192168884,25.821643323565539,12425.169364124013
29.872786712879062,17.791335043163947,4727.8405264483481
32.349746850422889,27.944224881607713,12630.630376299294
5.9187709391968069,4.9852507372030006,73.548792986816437
47.567651942541296,7.6371737520992182,1387.2254922501429
22.76378128402477,23.256217995516632,6155.914623577889
2.8582796801398529,7.5364238614657779,81.171833913698379
4.3063859707989831,14.944506301434044,480.8903933070111
41.93786361837541,18.810522777667273,7419.5580734212999
9.8285201384023715,19.666793262105884,1900.7510592343285
41.367867956478847,10.956014316956944,2482.7804961987567
41.614879842856247,26.772495823110436,14914.076564732928
39.378545979104786,11.104367470055315,2427.8247298978704
30.296285708576537,22.252817548382943,7501.1768798862768
30.409983492784445,25.44816241695716,9846.889049818994
13.816276343436105,19.080599261867274,2515.0408087464048
2.5662672212647317,10.556928479355861,143.00362276857857
35.677417573962963,3.2155210155455092,184.44467456687619
1.238189873378043,28.186300192242609,491.85081808409063
1.5565892047108825,6.7329795318933217,35.282439619743933
32.181194873980118,5.1851533959987615,432.60883783803422
47.592563866508257,5.3845634098812729,689.9380502836276
11.706234780779404,8.803908419145051,453.66812539725544
0.85321199755110633,17.565027989190387,131.62083764763113
43.171370625831273,4.5877352278868537,454.32070793645426
27.152478387604734,22.678312911961836,6982.3395985882253
16.782458234295966,16.802687464977307,2369.0982847440255
11.783788156196374,8.4738127634169853,423.07041642433933
33.658743890299739,24.397423224312618,10017.418755804281
40.635967485736252,20.379533162508736,8438.5741547076541
49.366269438507658,27.1745984160485,18227.478022149735
14.765249620586488,15.67976510330004,1815.0554714897207
47.068825267792505,10.747919717506255,2718.6430599796158
20.328917465899217,15.717983674371039,2511.1804619209574
1.4833782179407937,13.40509329143323,133.2789563667734
8.5306631597193601,7.8608880543684725,263.57002717941634
16.139642804308792,5.053455861538489,206.08238735875224
4.9123673130544887,12.197729036094733,365.44228723667493
25.648676158218862,12.677837690298173,2061.2246770970319
3.9922839790398426,23.27322215478938,1081.196075065498
3.1592056961662336,13.517454972397218,288.62754228134247
30.893104348258046,17.019276858558694,4474.1831922703232
3.5742454000060233,7.3291841773354189,95.998764109164327
39.609276078829666,9.899902339197336,1941.0142785223588
0.77829417926906697,1.9816681544905801,1.5281839966598427
2.3481796400828472,12.540307110475524,184.63654608405852
23.441638103560933,17.979123098745621,3788.7414834866004
44.329753381950475,14.057754036645727,4380.2328738330052
7.2644587929157884,17.71754839452537,1140.1986548710852
3.5781253442183525,28.418955532065727,1444.9132693078243
13.855060131977528,8.3235913119261582,479.95433183904504
9.7261910416289616,11.914611171952737,690.3551163991084
36.040394204451935,21.675785377261199,8466.6034908591937
4.4169905328803782,15.196275926694787,510.0007492000484
31.038185720122179,0.47721447485502588,3.5342197394792798
2.2115052102131036,25.341690636422477,710.11574313092513
42.377737548294171,3.6528483701393815,282.72945846342446
19.289768577151911,29.331382169111311,8297.7831066150666
9.4239856109289306,20.624258711384421,2004.2934830530994
23.614225982848357,20.094503664622021,4767.5832630702225
17.65966854273486,6.2286270504574395,342.56043969044009
20.107971261270194,17.416111614948957,3049.5844102786309
30.332176336373202,14.477326935695201,3178.7058446830974
32.637947097784448,3.3537170939351886,183.54632248419733
6.4327320347657171,5.6268187872024109,101.83365286864633
25.748152508622411,6.5194510483748997,547.18997820498441
43.025529959337668,22.739356415534125,11123.784593515004
32.258947720287587,20.239526171107006,6607.2521815476257
31.259991126201665,22.39245370334563,7837.2233672879638
31.768409279828546,4.2469594733547025,286.49807420148318
5.4217005499173876,22.358698216628657,1355.1849180365937
25.133477299171577,10.318512231766073,1338.0019605856864
41.857943001982548,21.314298105606401,9508.0171807828065
37.786858063278586,28.448166118975628,15290.417266996157
32.936003105598218,25.108763437950611,10382.251601736874
34.011832223763719,14.487276268743884,3569.2216331828927
4.6063260739129284,13.287504749512555,406.64135846803174
27.874395188418237,19.330307260485714,5207.7841071296352
40.732139634960497,15.363739700538947,4807.2987178668245
38.160089716436957,22.4383999613013,9606.4551923653271
44.751710575734279,6.9242481359059864,1072.8151309983175
44.034972059710327,7.2054215492427227,1143.1060348918284
4.9479698251331197,14.487686382602696,519.27225557936924
34.779865264604204,6.9695813750356059,844.71710001672591
20.366255607605371,11.661971548083894,1384.9214746133896
16.834600089406365,13.331941666612071,1496.0965377687423
13.777874749318848,27.140524814581866,5074.4469824637918
48.627007288497538,12.95443423871528,4080.2281506335703
27.165058081286517,26.882281115190498,9815.5102044643409
32.223052128728405,11.296145699902663,2055.8775728691171
6.2727423169600831,10.464983890489648,343.48247197972654
19.919957425420868,22.506175949521506,5045.0076578660992
15.659463764687793,6.5011633525515773,330.92459622702927
25.019857143857898,25.591829395720829,8193.2742838396516
10.353460931200891,18.146018769344749,1704.5834396402058
45.892792743601795,18.562876215832905,7906.8778300790291
25.180976145129176,5.1961878272978215,339.9478104600895
40.096442670804237,8.183781896668048,1342.7153121595331
49.134103349780787,6.7054107764038342,1104.5968883582411
39.681696428738981,18.471051483112461,6769.2954925336353
19.620743274531218,11.073480801382015,1202.967165840889
39.677961621288127,18.28357245998431,6631.9534906730878
26.302642791503246,24.929323260025399,8173.1669397155965
5.2201315855924415,22.305103764612753,1298.5538098874931
0.81674533753308576,13.722680860270867,76.901461746663003
15.268596552891539,23.430497677958268,4191.1398327040497
6.2882765278738022,26.346195607210756,2182.4156122719914
33.7577382714233,20.992549071120333,7438.3001692549205
10.743752532488747,12.182032880417349,797.19677930735213
42.347812222698948,20.966429820547386,9307.8623604151635
35.367637362936307,21.337385166022965,8051.1598057818765
18.485818147382535,16.002818363447304,2367.0183923495474
41.695138858649152,18.479525048828428,7119.295817233854
13.871886695094471,20.407282375264135,2888.5233651535868
3.6611648579180893,1.0056389404115071,1.8512857276470256
19.153047167041144,23.832782584902997,5439.4800067176484
21.759503351108407,20.974375615310532,4786.2685810883268
18.857726610095821,25.464258419764391,6113.9432829166344
20.214555070335216,19.687834507836001,3917.6902102694366
25.68329548114837,27.810081589390371,9931.7385556411209
3.0369749649265301,2.5447305434251617,9.8331988391951821
27.967780345977605,27.718429156818722,10743.981046527964
7.3569821492172887,20.808936370551983,1592.830162425766
12.96400993682586,5.9555011038327796,229.90370942387494
7.3844063410891367,14.265107149561246,751.33854094232436
6.9325480483169217,14.460118859273708,724.78069680437261
15.972542905607485,21.166935785221106,3578.1624373869199
39.501680665357284,8.9903044699097414,1596.373015989652
21.832551725296522,5.0053138346574491,273.48727765742012
44.390653187956893,27.464799891596186,16742.272953143914
22.866518278205341,13.214564959599889,1996.5297567033679
29.252090569618161,16.133363028952228,3806.9460857528416
1.017969639671535,24.855868778164712,314.45805575191355
41.005946444119317,7.8011732472289532,1247.7761779343202
35.09426701566565,22.526515161752915,8904.1856036660174
9.8992444833740283,19.340214005399812,1851.3758968003312
37.071207541406487,2.5765365538161151,123.04935842108131
32.147011285076502,20.469999548373021,6735.1345032986328
9.0706971064475272,19.867836614552285,1790.2423601912169
7.0302390318794163,25.770558525509689,2334.4671019367397
29.030534588161977,27.059162618108562,10628.053769592714
2.1516176660759889,17.809529186734672,341.22432471309486
15.377480199593007,20.288644466718893,3164.9091235636693
44.963983303671846,6.4453602158812933,933.96192219583475
32.673552282163833,5.1093989355262144,426.48718333785916
24.092584975543232,17.552068052814249,3711.1626776397015
15.446733821337872,7.7880926758302138,468.45608961539563
39.585576074049236,18.446990649793221,6735.3168184250108
40.536874494910968,6.0221091422906277,735.05106156513682
23.007730648836546,18.842068243781053,4084.142941729594
4.9238466812374533,29.495341685230265,2141.8122041792144
20.707034510127993,24.84743059212613,6392.2077877774527
38.149760103996854,26.983200297753246,13888.288516925795
6.6485056863270398,16.403810978311309,894.50662487719217
36.392966821640094,14.232373122611703,3685.8877716944448
48.882659809284426,22.740024190654015,12638.824337941902
21.323883277494339,10.536847861058632,1183.7438067081366
45.775327440725142,17.14671724584203,6729.2000033783952
38.46733433227763,27.340538465217548,14377.263212997783
17.468350080761841,5.6954572941203683,283.32121191522543
28.655139196625807,29.158303336337603,12181.395000309116
10.173233619413304,16.256767863661864,1344.303813995168
16.276612323933954,12.68955852713716,1310.4699002025709
41.829709960960535,7.972663813553063,1329.4186297294318
39.503864744978465,13.372155497289766,3531.9327535158932
42.875155815496164,19.786957030994472,8393.3191471912487
41.147952321293218,27.248659066596584,15275.959645697083
34.102980174943646,12.167114260313323,2524.2799042376664
28.0126227267587,3.4290478201135164,164.69137667596212
6.6306261439400149,21.330268586892377,1508.4023283304182
47.314791260207755,3.1964909222512596,241.72072246076897
26.509973828701,8.41148031531249,937.8301036637871
18.865588349230496,27.394522759288186,7078.9335580210236
23.540752079390639,22.576590016823982,5999.3891139334037
48.303883140792159,9.7310833127975336,2287.0435309736436
39.732895236503424,21.332337454217573,9040.5969269840134
8.9990132189215046,28.005708349652419,3529.051674826253
30.378624553886716,27.898186782918462,11821.975802591598
42.360894386207008,1.895884774236388,76.130556236235904
5.0535680609648441,15.770340452218472,628.4203807679113
45.753208961823937,5.0771928924293679,589.71054050985731
34.670103804642217,24.543901181133965,10442.688747874345
47.893707852123953,12.840908090122236,3948.5708951305501
29.662763407380957,27.962471904389872,11596.654906993859
8.1577837754210236,6.1662104344363291,155.08824376381517
1.490870551909665,12.672439155066851,119.70998330989326
26.778066873379306,27.476863991276517,10108.426419618614
5.0666973218307207,11.973343808868306,363.1833010224953
32.426541260799596,18.601977015385458,5610.3355752041771
37.971385839012314,0.79664185828861556,12.049046936640611
32.762736847592798,18.600073201386465,5667.3428279507471
19.800528002816147,5.3209624105571276,280.30262022524659
38.733933766745544,10.543457949013055,2152.919297062831
23.036453422175224,0.67831546593381731,5.2996728463842562
38.751266897201248,12.166545462319021,2868.0748180498017
7.913953965714148,19.628316379207806,1524.5077031290136
14.423707264547703,14.178784381299105,1449.8561006800746
6.6624034175843541,8.5844602993014174,245.48610971514719
42.127102889611123,2.9967988228506632,189.16760989531977
47.211276961159939,0.2569773168814104,1.5588536071080132
30.243241573521715,20.722815300091,6493.7543409832115
21.090217377359046,9.1142291070776373,875.97344969953372
38.034941243942079,12.133552290988339,2799.81081173655
35.561970966988135,5.365541807933945,511.89748263461485
17.795280959709636,2.6949850689217421,64.623069179316715
44.803664187462886,5.91346801468113,783.37199539487256
20.677263850051695,10.224396187687102,1080.7827721436984
2.09761502957394,7.7262328000042162,62.608221928671149
14.359440403757686,7.8659545810191194,444.23256174259433
19.531457929937257,19.901238997143473,3867.8079108783363
22.202411597756686,9.0673254549585671,912.70107549008537
20.981532805065722,8.0274351641509156,676.02200041167714
36.512397177978549,24.672645252897407,11113.267809389157
37.428332780441949,2.9942914853537608,167.78712679555451
43.053287767602029,21.258657728590489,9728.5475455446322
25.145038249232954,13.802450875567208,2395.161075178823
42.613716942530139,26.440137007362864,14895.216623708116
39.850725643493611,15.281354017310903,4652.9663545572148


==> anc/competitors/data/v1/kleiber__s42.csv <==
x0,y
209.83027299866126,55.131665088025159
20.731719263694522,9.7157535386324803
376.52495018311834,85.476222285668712
123.62436879527068,37.074735844240855
1.9166024706981721,1.6289172886534684
845.02013021390576,156.72933510461047
192.05212018125556,51.589857642415325
228.13552366256113,58.700890131387446
2.4229301715750351,1.9420288329888571
22.446974525094095,10.312604449625789
12.953707094821826,6.8280321057710358
602.96897486081093,121.68056704472592
85.427040331153208,28.099365939155621
293.95769940595301,70.992689578818272
21.391566866988693,9.9467670576505238
4.8052519691574576,3.2455411808109664
46.105672499844218,17.693582312450992
1.5540026974329249,1.3918384383991749
304.01395269679966,72.806497168209788
78.522333505559658,26.378184284782396
188.04561916113494,50.780551732940445
11.57651674745955,6.2760071298113438
816.75927165997757,152.78142446935837
477.92897834491987,102.21685699775354
216.34680763066203,56.410879184116865
3.8363314625091895,2.7411770850740895
25.128294378026318,11.223343585578865
1.353353646221312,1.2547536653987634
2.9031433196504204,2.2240848774715007
111.98164932559393,34.423905812159212
171.5088234650479,47.393070950847296
798.96765387702055,150.27851607663183
9.4945869142065771,5.4088763808244904
12.923469377951074,6.8160746559368039
25.625210040238208,11.389392907866874
3.701809599112694,2.6687663800451444
2.4533782794538341,1.9603038235621473
26.737129446658958,11.758071154354166
4.7943313619182675,3.2400076480719431
102.19790287083481,32.142635844195908
20.485933406128133,9.6292357036891314
314.79990177253092,74.735327350936373
126.1232943436022,37.635395086617009
8.6516695682080229,5.0445791797100394
313.89139069625986,74.573504564639279
259.5930568326184,64.672523063119698
14.535672756798016,7.4443426172239402
7.3279806147632556,4.4538771499835814
111.55435048867024,34.325342863651031
2.6257746477219519,2.0627333398543346
3.9785480491272129,2.817042866122756
1.0521721669668509,1.0388793335849873
229.49494952928893,58.963037653612282
98.753516607208539,31.326684076873565
130.46563604508177,38.603092894878493
219.88069097489768,57.1005537276789
23.809338343207607,10.778553828836586
50.842112567752388,19.040032742648577
2.6265821854959306,2.0632091054718202
2.2059223484879871,1.8100587259954484
101.20661170730872,31.908520225817391
25.899335315803285,11.480649646081925
49.6258912436939,18.697400879745786
197.24071684541346,52.63170378869772
80.196416004502098,26.798853834639566
45.7865796404866,17.601660961843344
47.601592505885989,18.122416678734137
8.1630093545578877,4.829339316477105
1.2372387219901173,1.1731137570690289
20.424534522558236,9.6075825740599861
4.4030540677812384,3.0395935470267066
16.810705158715589,8.3021284482703965
363.25300845526442,83.206434980407025
5.0329018104216656,3.3601900633096826
1.4959195055913561,1.3526367068193836
6.9847630227135369,4.2964895224839816
7.5994344502986912,4.5770531433760953
96.771961543649596,30.854048519430364
46.891751739810076,17.919353738087651
224.74737466287851,58.045822637830533
98.387657580227781,31.239600094645585
16.563823126217699,8.2105157446050985
276.7331292218318,67.849377190815488
3.1689746108048564,2.3751392128476905
1.1698662699477451,1.1248695600538896
1.8627028640471928,1.5944381852355913
146.91902981011793,42.199619864601104
24.301422203106174,10.945201670686684
3.0465992939497393,2.3060116807976749
31.851825318743241,13.407590712704197
2.863757952026766,2.2014165701546227
122.73293649724258,36.874050312997426
21.800619086334365,10.08908126176812
13.901564475150455,7.1994241199231723
8.0266858802474097,4.7687241442199593
77.776389624860798,26.190020267952377
12.174127103076254,6.5174599897693781
1.8321024604076934,1.574752543418124
2.2595278902083451,1.842948841435798
768.58692776371447,145.97206278333672
531.79233352424319,110.74051888098388
125.63811197821092,37.526758386613963
6.2749444337212363,3.9646733658876925
808.2191418328008,151.58172639727394
216.89658386253015,56.51835772759172
141.47202418743055,41.02068663197619
22.288688076120703,10.25801618187182
6.5572944468125218,4.0977316499410152
1.9461346559845079,1.6477057787663207
510.27840531501352,107.36318637799953
23.298548724579099,10.604657634587952
4.0465982966807328,2.8531037907362822
8.276941247686727,4.8798042883385024
54.658625566886023,20.102220393175013
3.390926285158919,2.4988417971758361
371.40081487923669,84.602294013465695
188.60733974395754,50.894276172302234
144.00874573494141,41.571112874436828
19.782406389761842,9.380140413744364
76.195008546994956,25.789616945073316
56.531942263546753,20.616760699072714
89.030703413970116,28.983768584593076
1.7919791960426175,1.5488156295004445
17.677555381707624,8.6211788514842453
1.3330379750161159,1.2406003266802268
30.336987857336322,12.926452162142507
9.7630078160628457,5.5231613137124214
2.7137670596893471,2.11436238965603
2.0427202922274015,1.7086640316264201
57.934026884218468,20.999080934026374
3.2492184125318033,2.4201048343894009
596.1565983187636,120.64803872789854
55.358385940027368,20.294930308951194
10.980178836160123,6.0319406565144877
59.257929703184217,21.357964279532162
1.1706083377588758,1.1254046618080091
751.06519993487211,143.46905238433467
27.984033422354987,12.166978289891908
222.94907855177507,57.697136711346133
1.7708835338265259,1.5351206008329799
28.838654399997985,12.444608668291666
29.656574289180448,12.708395944331832
650.84768571823975,128.85744732561758
51.902007622752542,19.336956392963952
26.33105154074935,11.623880924376751
6.3230554340238809,3.9874499231008089
9.8788636675546613,5.5722455238173092
36.476839932369593,14.842699862021766
20.736448664669368,9.7174157880407073
1.1610107464600656,1.1184773139342692
301.21442945455476,72.303085239546562
488.07022661274277,103.83929637359924
2.6347976474360526,2.0680472171786399
45.931267544993503,17.643361108501377
2.1170310287683201,1.7550739394100257
103.92505885279625,32.54919179108699
6.9775242015962489,4.2931495147604375
95.119137597551287,30.457968140201565
151.69939293988247,43.225286665022267
202.27512384830155,53.636058627426905
2.1048581720989965,1.7474997746008274
559.80340458974786,115.08710128357379
4.9050334418268404,3.2959565627225293
1.2949042865580274,1.2138869747991181
46.191004645863408,17.718137029444598
12.964830748893098,6.8324291781707567
308.5810336068817,73.625273661273923
265.92209046654654,65.851521250270395
8.9416296591342874,5.1708567776210206
722.26768615854587,139.32326353623847
7.4602522861490455,4.5140372213629352
35.089032014738798,14.417120912152804
5.8599683678907981,3.7663567473582158
642.88117694492121,127.67269698574077
3.1176219661306552,2.3462138251613749
1.3637408765765313,1.2619696013394857
20.197200649695649,9.5272680659663536
948.69517581655782,170.94051936211852
473.18590406296556,101.45509201170863
176.12623782375243,48.346834475365682
470.30270065507591,100.99110044043682
479.00485921660442,102.3893861542949
36.022602115955323,14.703858370126378
8.8672132997588484,5.1385473956511847
207.03191359829185,54.579301366045584
96.601482080120576,30.81327373796227
13.212140597980875,6.929946629975257
1.9204367324472846,1.6313607275488422
173.92773208328271,47.893505470815342
6.1288860622561714,3.8952573958308681
646.30788086915879,128.18275121308741
5.2833785056021911,3.4848476285669192
2.3349296347413362,1.8888842611532064
311.41391643437294,74.131623654272076
2.883055148545782,2.2125327731447109
3.4498874317435542,2.5313587186372768
62.827296850448171,22.315739388826323
420.4226666408187,92.846297958193546
3.8842215832221161,2.7668014707051283
8.5304318691811627,4.9914676874158221
214.88916321401229,56.12558568918741
823.15056038668399,153.67720692172472
31.785098279519271,13.386519314807103
2.7020445653796012,2.1075087224688445
1.1010546189317016,1.0748717463479633
4.8861645668627096,3.2864427216008218
2.4858026883262903,1.979702766684416
107.88871508457572,33.47588102072644
2.3200509044234816,1.8798497346119489
33.036177803884975,13.779781973997167
121.00053956614593,36.482994707826997
55.379601670098182,20.300763451471138
3.9749068440273367,2.8151090064645246
258.44823971660975,64.458498365943456
140.03009674078478,40.70671360026698
164.79802845263089,45.995358563197158
2.4727103956002345,1.9718775429932194
2.351047539820907,1.8986550039588381
606.30011836411381,122.18439416107103
15.58599675469975,7.8442411444857614
7.9955082428466007,4.7548252083050935
29.224839588663681,12.569387117774465
97.407554083445149,31.005909759658422
735.98636929982115,141.30330776542323
7.2333366896783646,4.4106643612274468
594.87441118472327,120.45337302780371
1.1873492278636355,1.1374540348940629
46.301400442068903,17.749887108607584
79.78575058857065,26.695865236119886
2.0782233078780545,1.7308887628469307
2.636445457917906,2.0690171636426502
18.086017967290875,8.770153980026528
791.94630423111096,149.28693522801959
61.394244538574675,21.932884155085716
629.60716949660218,125.69044059193267
258.87060985807477,64.537488419942875
25.243223045074021,11.261820566794333
226.0946821996049,58.306605830479256
1.1311243507207958,1.0968134410832284
2.1253574921514526,1.7602485397916969
307.81221115770609,73.487654031278652
245.72608704277715,62.063812287614837
4.987951544843888,3.3376567371603487
39.111887205357419,15.63981382130765
65.772971376425417,23.09593755034258
401.06693706478626,89.62159029282509
64.46462668656676,22.750508286790254
17.286803995358294,8.4778559072350053
13.260262768056027,6.9488685715776963
18.951616481998911,9.0831125232428338
90.321902488082557,29.298460957971194
400.37955750471309,89.506365281539985
22.998030533306203,10.501902565431186
5.5401138401846932,3.6110958541589211
5.1284613751943837,3.4079272622394328
172.99870043752199,47.701510397499504
281.6477526821314,68.751110534483814
2.0693513731576894,1.7253439275588123
1.5837133252755606,1.4117488029078751
60.715697881196725,21.750825462508018
2.7448570558062588,2.1325037298094065
297.84654821777326,71.695917780182356
8.5310801416454396,4.9917521806604368
2.7015673497121186,2.1072295565366437
579.31052308545065,118.081962680874
3.1375826023815412,2.3574710928593539
7.1476001127872264,4.3713963495224402
2.8896163474374865,2.2163081280441435
2.2205992612427221,1.8190835361821085
1.1572949259636927,1.1157914693920765
1.466176409440038,1.3324154828803552
3.3413687979680415,2.4714015209044851
1.4459251037250738,1.3185886963284144
59.351465685489863,21.383243735004768
110.19035453462891,34.010082490172636
15.166709571116126,7.6854363099823848
8.9944226406100931,5.1937371681203066
32.627117807480346,13.651615044106498
421.71090028635842,93.059586835542234
357.59783473511828,82.233004922846433
1.3502842004185835,1.2526186961127184
3.5034443935507493,2.5607750018214079
5.1313851533874404,3.4093843240335651
5.5996737855697125,3.640173180584827
51.72469699436315,19.287390187183021
17.733206733987238,8.641526335758364
1.4052783639104387,1.2906894787044689
13.208162863947205,6.9283817895619224
37.261372356279303,15.081485976639193
2.0184393706133501,1.6934086800171457
316.50141892379855,75.038085668573174
1.4318106861361994,1.3089233028414748
595.01183906340179,120.47424277767227
1.9830763022061439,1.6711081934174818
339.4101727566192,79.075808517987767
510.45731502591764,107.39141725362498
868.38445747596438,159.968337490838
254.7285601837122,63.761456726899837
217.98801781151937,56.731526142333074
84.615481084682841,27.89891867930211
217.26464672820677,56.590274141256323
2.5331250242272776,2.0079017994424291
40.569915938743691,16.075077703273237
34.887400475480156,14.354942523059094
373.86639675686854,85.023176093847368
24.456713543548076,10.99761653398102
14.297775983881198,7.352776519709483
82.925827454499469,27.480039983271755
6.3007166955246543,3.9768797964571574
2.6260635571158777,2.0629035567207037
27.141373534149469,11.891150247324108
17.810171677851766,8.6696403039412555
4.9855126389274664,3.3364326782974421
12.662965695252419,6.7127669948181579
12.565429836788882,6.6739509747824579
9.6047638898479075,5.4558826421256885
13.752835209587428,7.1415779257436514
114.08539131252283,34.907803875156645
7.7737294850187286,4.6555614971058796
702.38265792369373,136.43642622660948
561.10489651255591,115.2877182913718
27.7160467303876,12.079486246699821
9.6623689133319921,5.4804057240957684
40.392838160560679,16.022426098038327
351.30268274427033,81.144875777519502
90.732321226946027,29.398252537060813
258.92589365439966,64.547824999283009
39.643028820321206,15.798837099762697
79.205052797551957,26.550008585282445
7.3192544012837049,4.4498987752203298
160.20626182814163,45.030795091107223
4.0477509126450313,2.8537132685612332
121.44912395087562,36.584387619554356
382.08255122720885,86.420724674301312
2.4906259682102725,1.9825830274048628
69.684986721987869,24.118728913403341
1.9288002101606374,1.6366862486735447
150.36504369063547,42.939814466245259
1.7925845808834004,1.5492080405490585
642.42061394285622,127.60409186478849
2.5835911613036733,2.0378294892404591
752.73262163320624,143.70787028480618
252.72751567886144,63.385423477431523
60.401262098268454,21.666287916371125
222.77800675089398,57.663929688839538
242.85358390734376,61.518875399421695
688.7810473245753,134.45002624631113
5.7563880311614373,3.7163152383619988
58.915244733192488,21.265263308379655
1.9281800837064811,1.6362915759012147
70.550013317761767,24.342928588325318
3.2649302843822245,2.4288765068234346
49.528118993441986,18.669766048042685
52.154470683669338,19.407458071658031
25.000889404949721,11.180638201661417
36.973905469964251,14.994137699794065
195.78083211035931,52.339265959674449
249.88152603667285,62.849324191872427
29.954332532851904,12.8039725688907
62.918784569162341,22.340106719543293
621.88303166381684,124.53216267746211
2.2866556334589823,1.8595188027028302
2.2454877889783003,1.8343534601913032
1.8328504721283163,1.5752347243875291
94.100050201977766,30.212898476372633
18.022909517554648,8.7471923510078913
210.36052616604775,55.236122782249673
103.2034557773116,32.379540394298942
10.021051059965652,5.6322893284191107
495.5638771527498,105.03274881428038
193.90831889026168,51.963372647984201
6.480444905227178,4.0616604777351499
12.375878964020977,6.5982997354053747
8.7764713734274586,5.0990580412849402
2.9705368611773437,2.2626960015607245
2.7755567891872897,2.150367007787084
643.25384392688829,127.72820018787088
20.592644000026002,9.666830055662718
14.124057220154659,7.2856717615127211
154.54577118902176,43.832157153315286
45.601507069376282,17.54827359303513
643.30949359083706,127.73648768737849
219.23227051705675,56.974216467009313
27.422604009936446,11.983440373433067
13.461033976551287,7.0276288222869852
911.78960105501824,165.92849576363605
142.32484123092735,41.206006908308325
713.81222244857292,138.09818953061995
2.2669175862816346,1.8474674640984239
356.12383175670107,81.978653014941145
81.51201928329067,27.127903942854616
2.3214804731653595,1.8807184119370128
58.180037911485144,21.065923364217898
114.36393639538358,34.971706223916392
1.088699585736292,1.0658130738906206
23.065022655352411,10.524837862235655
299.36328346131739,71.969568723372689
7.6926695315031095,4.6191047067031477
23.748940826591127,10.758040726446785
21.22962785211373,9.89023898515984


==> anc/competitors/data/v1/kleiber__s42_holdout.csv <==
x0,y
11.809335078796588,6.370434931235585
13.080549135533433,6.8781157850888928
53.457788327760696,19.770071513344295
174.29128701017308,47.968568433129462
3.5794974218590121,2.6023549997522841
56.730542753189027,20.671057922928384
40.208422435709835,15.967531277186749
64.191349457305463,22.678137245890476
6.2014176185474534,3.9297799641620048
1.1066093639368155,1.0789361776698496
4.9542385275876599,3.3207232606425019
465.71972949642441,100.25209971495354
486.32111783449898,103.56007265908653
1.6056029602540896,1.4263582557115464
16.298195877121483,8.111564945860966
353.26613175195831,81.484780900791762
866.56725511526736,159.71720654550816
46.954512265815509,17.937338351222973
8.940347735949679,5.1703007749483563
63.095503290390056,22.387149872288809
389.40036936742524,87.659152869164274
3.1890876916655939,2.3864362977704467
3.8189006830319085,2.7318306477761776
34.916458967702752,14.363909003044517
2.0041741944939591,1.6844246931956988
225.35517544520815,58.163516059707646
21.487636896052951,9.9802516580033398
273.1272099572501,67.185217314799928
526.46586900421789,109.90758512485428
109.15216806177274,33.769472349791172
6.3015540492318198,3.9772761799026513
32.910762689236506,13.740529226496896
9.6515156567386509,5.4757881759507487
114.27914403027401,34.952257728943536
146.1030491321529,42.023716670172213
359.90929840431784,82.631340881645073
16.032747858280242,8.0122773076694394
211.47470639272248,55.455397547311549
4.3046350849721158,2.98849308876206
20.639168638660802,9.6832055226091072
4.2934944812543625,2.9826904367005653
278.27907513998565,68.133455190631764
256.04662997651684,64.008742921543899
142.80328434993504,41.309852753209995
9.407300073374568,5.3715391822542067
174.86500084858017,48.086943212349134
166.49887875056518,46.350933468892073
270.50710411764214,66.701255153635259
6.9424941889664762,4.2769743301076284
11.184680972159816,6.1160031541019029
711.48376827946674,137.76019454992559
8.09611094447048,4.7996253464755929
6.7227233047836528,4.1750235315966222
2.466904163023095,1.9684038618091004
101.67312633008545,32.018769178916983
1.3413337603003392,1.246386228227484
719.25959174277955,138.88784731143528
734.68248989150766,141.11551559442768
614.56397948929794,123.43130665997035
3.8921161512243971,2.7710179830589539
1.6818859388178962,1.4768874661419285
4.1956555757941461,2.931567322663915
1.0810503246560488,1.0601917823764024
13.766549529107404,7.1469184433539752
177.12128446526594,48.55154614428703
92.964028131317889,29.938924845166451
1.2908726911800712,1.2110513550668744
721.95947045566481,139.27867074598251
1.7304331589592219,1.5087459642855909
165.51247005072466,46.144828897901796
11.248098116000195,6.1419930686574737
44.052555016547231,17.099299795000061
1.1090465921435289,1.0807178974613458
440.20452930227941,96.10387076465868
926.96688949797397,167.9957002396134
203.18479634837135,53.816866343148682
39.960964914176976,15.893771856772469
10.900977733261119,5.999279412707172
4.4440018351997441,3.0607698324449051
403.83834787841948,90.085660558621555
5.1763900174679556,3.4317863560508961
1.5813909304989202,1.410195851683189
388.53767568806603,87.513459712363215
1.2480197414453145,1.1807721232373565
2.4564763590977061,1.9621601065770198
707.05076836866522,137.11594113789647
85.585008154628682,28.138326996875641
64.006076555800078,22.62902826902673
428.64433773790853,94.204753692477667
76.190287340842758,25.788418450805981
19.411662753649999,9.2479836476947881
755.72884249177105,144.13667457284294
32.758666862638108,13.692875664338885
31.928832786186614,13.431894803959175
4.6306113059427538,3.1566668233889175
33.073148623342362,13.791346082639587
7.1294779109140132,4.3630812025582832
4.7883692265246154,3.2369852711424163
121.75928898726329,36.654439047211284
34.56821229651662,14.256328380658374
14.988730689751563,7.6176960896811901
65.510729899086911,23.026839223356777
1.0746112315502467,1.0554521077944508
8.6752199902406772,5.0548744403652099
313.3198249271349,74.471638028587961
800.97780819728575,150.56199573644383
66.29964791595836,23.234504576882724
75.136697462701932,25.520493997153157
283.30737721071819,69.054726995158717
600.22400992711096,121.26487486143893
66.448128056076101,23.273519463207965
1.4770932591137169,1.3398492489414888
8.9638326436379074,5.1804836179412295
362.63670012832381,83.100534201509632
5.8542887729895021,3.7636185960704802
41.058401521688268,16.220025330938658
49.223785550679274,18.583660271840373
160.83666527504522,45.163625237728688
671.34361626840871,131.88902196261893
64.530056467178284,22.767824434417509
26.714689022891474,11.750668981899206
1.2275591153268519,1.1662235623569239
2.7601783661252601,2.1414249614697454
285.0331962629225,69.369982054235095
104.71665673017152,32.734960867804787
313.82552997037175,74.561768991169416
712.03829923154217,137.84071450182489
1.1238732473619819,1.0915358398690693
3.6590976898665262,2.6456385082087621
419.26688343273401,92.654799404384462
253.82633707637174,63.592004094777778
5.1683599266030642,3.4277928050397586
138.61199207105486,40.397138547199887
22.57327286423822,10.356091966527426
31.801017474759959,13.391547361461953
14.815659249012439,7.5516305670654456
140.64290149716706,40.840247286854016
35.7848385094034,14.631009632881508
199.98124071840991,53.179217647696738
21.406213157291475,9.951874354399866
4.1288775287626249,2.8965031205969289
191.08555106369241,51.395001945532591
5.7301801858821655,3.7036181944314159
40.349399524481164,16.009501419385192
306.39469741633235,73.233692763650353
344.63696303615092,79.987365140361348
1.3516055092920505,1.2535378880684165
732.39278379917789,140.78553723597176
2.4236267155177962,1.9424475387668034
68.566195283798351,23.827722765233506
18.019499030350822,8.7459508938535375
21.326763453347759,9.9241590063119478
94.641597295494222,30.343211626230033
2.2613269984367879,1.8440492929541095
2.563991436450066,2.0262238722488077
71.248912912255349,24.523569395323769
11.666844144889357,6.3126984948985889
818.921865960741,153.08472222359839
1.6125520882671405,1.4309857664879497
1.3573872839203271,1.2575574438680241
2.5660259843897402,2.0274296214514473
31.740077382898072,13.372296143362149
3.5377434387965843,2.579554753600994
155.02501604956905,43.934059993308018
12.207792102266222,6.5309723259528321
232.56655395062751,59.553932359876377
766.60359403607174,145.68946156663904
10.794439497305243,5.9552510224152959
16.851584518748439,8.3172653492774966
92.20084645594693,29.754398903926543
8.0093762615647126,4.7610092165840463
2.0701480672586712,1.7258420927835383
151.62988568791005,43.210431745645117
15.488545499582763,7.8074278032279327
115.36286674654446,35.20055652151958
49.608987881372329,18.692624203822106
995.03497127749336,177.16533855080564
29.879150171799584,12.779862486873965
4.9951814895643158,3.3412844845331584
21.876586859126924,10.115437566039727
46.821532307068487,17.899224571113084
7.5434165665710085,4.5517255539597121
169.24338719829794,46.922785070005872
60.27939595269887,21.633494063545985
85.170204085081025,28.035981577015324
2.1301508508496636,1.7632251424063803
712.17211710465926,137.8601430051516
22.352189866530153,10.279927656007244
1.3897159474615526,1.2799544980950168
1.7009441692733591,1.4894212444160082
324.62777405000105,76.478481333788309
3.675909891480897,2.654750080576497
299.80611190333008,72.049398860654151
310.3208095550122,73.936378538461923
227.13052977577343,58.5068390910576
63.949256195092339,22.613960180761829
64.972005483402683,22.884672634351436
6.4127904848181254,4.0298166632581101
1.3342226727373803,1.2414271447425853
135.50792698644398,39.716733803321411
1.1085078684978207,1.0803241513949791
1.1588726392400956,1.1169321245247004
83.190247544491882,27.545731660912423
714.65227371813546,138.22006244592836
4.7771155286790776,3.2312778844525707
1.0505259571398093,1.0376600359420953
385.60590359317206,87.01773118174917
41.238391798052241,16.27332471447318
9.7009809234033035,5.4968228126228391
4.8290972211145089,3.2576127914967792
102.24000024060088,32.152565481166064
270.69664795603808,66.736305170923956
915.36033040366897,166.41561158476142
7.3208344000707442,4.4506192015692774
664.28285958168306,130.84730584043979
15.913018720378647,7.9673598045178409
1.1470931329496203,1.1084063620961331
3.0669511465636439,2.3175555018772429
8.8686423174578568,5.1391684696301247
1.8510416923482165,1.5869460058317515
33.431987165248728,13.903420040195698
1.6279969034051927,1.4412528558668376
1.4493189863612841,1.3209092644257114
69.503443851154714,24.071588084446329
1.5357407317988725,1.3795531185074301
234.56281030692205,59.936912448484833
1.0396001030902819,1.0295554346375735
1.2942282859013639,1.2134116644071975
24.569838923074073,11.035746910457886
453.26135193695291,98.233929625866082
2.5702016589541135,2.0299035340677896
1.5365724816044732,1.380113450087509
6.4475925344689573,4.0462078453290999
3.6237905943277799,2.626469247029819
142.54870790574208,41.254607906962832
1.7274017913306805,1.5067632674049289
70.924965718606671,24.439895854230176
1.269777386654366,1.196177671493085
345.17926519238091,80.081744441191958
13.764925118393037,7.1462859481462564
3.4741423777134433,2.5446948424603977
25.168780937006325,11.236903094488884
10.964274796468926,6.0253868286273038
15.429856768059311,7.7852295242090177
64.270353267374745,22.699067446386138
88.665439178749693,28.894539485477154
2.2885453204657136,1.8606712102652136
33.899325817101982,14.048931528447516
377.83731468561433,85.699568356521979
84.097814624956712,27.770809079249165
73.154641513109539,25.013900318309542
78.533527991844664,26.381004676259856
1.9873981527391531,1.6738389181934097
31.112722692255776,13.173570913563637
321.0273251035099,75.841427730511541
181.89031689329184,49.528729157298365
92.431152896067857,29.810123654954129
107.40392058242605,33.363000431065011
1.773651321845521,1.5369197276967574
45.609388950725361,17.550548360325834
274.35412417463868,67.411442392340845
191.61507777756552,51.501782429816068
480.75283402773954,102.6694864755015
434.99388830975442,95.249425819367033
1.8602612035942718,1.592870417112054
119.5549581579433,36.155610058864418
15.996150861833769,7.9985565297774581
9.7718268504951347,5.5269027415236351
6.3785164776143288,4.0136524311467294
825.63542850253532,154.02500812899345
41.310849538989956,16.294764739985048
83.677600856062043,27.666671590147011
2.2380159158374124,1.8297736874103188
15.030281575780265,7.6335286078530666
8.2938347812721567,4.8872722756865237
30.623297121984805,13.017840949702377
3.9553001921668081,2.8046882029659228
563.73934701281416,115.6934470869021
31.319638168381076,13.239224664904699
251.06397715590478,63.072246979083609
886.17892022248975,162.42058162368889
236.94539267709666,60.392944062291072
14.415606725188299,7.3981766044320185
236.82193017948663,60.369341315544617
36.626593867005298,14.888378448354464
1.932273424911277,1.6388961526143058
1.0451934685033877,1.0337071383550389
7.8535580419420423,4.6913716957711404
2.2428727685271337,1.8327510565419631
103.66221903825917,32.487431438436779
4.1767019669066467,2.9216293258959314
343.74076867015742,79.831314948567666
129.77473275461782,38.449669172175554
12.304092422678711,6.5695736914714287
313.81599992523627,74.560070803036211
6.4627502845699443,4.0533399727341264
1.554482184101365,1.3921605142105991
13.504786013913002,7.0447531565004073
19.429192382098034,9.2542464583561372
12.959537166149843,6.8303367940038919
15.661073198235846,7.8725629058623223
33.593892813000849,13.953888524464677
1.4248070602166085,1.3041184642046642
46.207658337412141,17.722927882582592
2.6036024749830888,2.0496561348582398
5.6936994901167362,3.6859200106496872
2.613585716093723,2.0555477080805953
2.4538691282875504,1.9605979655596668
8.66422801592174,5.0500700790705801
231.06715765452566,59.265733883237054
19.62826545257504,9.3252705800477376
457.12985637256952,98.862067898837893
22.67496170752942,10.391061655853647
55.277824613778925,20.27277534445102
1.0749594931257545,1.0557086367474475
285.04002346715816,69.371228229128619
124.91720067623531,37.365145912168636
3.7123693706053049,2.6744740330483752
164.60264919971144,45.954454533706297
82.794346758924235,27.447355853647814
3.3070151787397259,2.4523200064615454
2.4875513956968667,1.980747182790525
53.594880679750098,19.80808455765554
1.2592096416165086,1.1887034694494063
7.9738023540869563,4.7451407611184964
495.20710474717788,104.97603136356707
89.107089697474464,29.00241713719646
26.906278607097434,11.813816645141127
8.05123783259892,4.7796598635844649
233.7883104348422,59.788422422387868
266.97908611770288,66.047735426762117
23.126232515543474,10.545778998783714
1.8540093502554948,1.588853811192394
16.775240615701197,8.2889891019428319
191.33906291336618,51.446132508791337
2.3585044948449907,1.903169772006883
149.73775672643822,42.805393314694285
855.62292584076147,158.20194169343867
18.283255651637152,8.8417890461085875
554.57366041747241,114.2797888079572
200.00947302653123,53.18484822169443
10.675417124570656,5.9059346895549938
50.859498385466466,19.044915688707839
3.8570616717910418,2.7522788782354164
9.0397896045948407,5.2133723228515478
319.76498570238243,75.617650618287968
231.13759526575228,59.27928311839085
369.99108649409953,84.361335470127074
290.74500474051331,70.409976022389245
108.7787973619009,33.68280024828632
46.497722406911421,17.806303043274134
2.3526271231072986,1.899611651535716
687.48001278888955,134.25950983074947
37.701796958811926,15.214985319921965
12.973763012753889,6.8359593325797547
24.912035662481074,11.150822756134653
789.23264168893172,148.90311362656701
238.64438831411465,60.717435458426408
3.2740982691740359,2.4339899611658948
64.688298875409018,22.809685533582126
344.36888321569018,79.940696283515393
1.8878775493983466,1.6105728227281892
552.86452625193112,114.01553874570669
117.73765512226143,35.742632563268266
745.32541475087976,142.64595070059463
58.53831354541822,21.163142434226732
2.9114417641926504,2.2288512262845179
1.1482931146199451,1.1092758818182007
39.139034992360017,15.647954878992811
1.8913396825049624,1.6127875083094221
86.087856526161232,28.262229645669375
186.63499573368236,50.494585424463644
90.223025137064198,29.274402417937669
14.781856090507381,7.5387046233624639
207.59080215884254,54.689767905924427
23.219114969545249,10.57752953020448
208.09354073349365,54.789072670972139
2.814041794721156,2.1726907106309548
6.9800903851487108,4.2943336564726229
2.3630831040133646,1.9059400946025882
333.31489420631368,78.008340741198523
677.62041620701393,132.81277833225366
63.477629686247752,22.488760848576256
17.696686700174091,8.6281755294338716
188.29766037296554,50.831589808466134
133.34229860700506,39.239724814839057
11.173747317990427,6.1115185533746397
484.25103410462248,103.22928460244327
16.705692216584445,8.2632017581501191
1.249755778009022,1.1820037788489863
6.9177694656565798,4.2655453519806148
14.23710515443485,7.3293636429045712
20.667962866531894,9.6933357210118132
17.430306280893191,8.5305840014454901
152.2542856326165,43.343816039497895
173.01381182446585,47.70463539833456
379.30375090707923,85.948905985868791
31.162958532047679,13.189520624701796
356.73562461706842,82.084255029837067
242.600931038727,61.470868255885527


==> anc/competitors/data/v1/lens_equation__s42.csv <==
x0,x1,y
77.621648807040373,30.890811752806666,22.096962218622959
44.448965535453176,91.925747656039874,29.961598406052332
86.001194071226863,78.348109507720068,40.998232570243189
70.039434876877024,11.948252688614939,10.207006575325593
10.323557440877304,99.706431125919735,9.3549502491170937
97.586612812038837,88.040802406466781,46.284131500660862
76.352830497044948,29.106935348539857,21.073410159183972
78.820366222418428,83.852761386432888,40.629361827552913
13.683249634879042,11.535533655266903,6.2589691524984064
45.588207851661146,99.91136831694962,31.304422634872207
37.709004399025545,66.902788874547156,24.116186913839105
92.749733896011577,65.362376540320895,38.342053712367701
64.742646887985785,9.9536319714291412,8.6272634971825983
82.453399713812161,89.806306490765905,42.986461831707508
44.89800568390578,3.8709508172424729,3.5637008511875834
23.496633456692912,24.841977746073557,12.075292006018715
55.903893914567647,15.159165641496866,11.92541375434317
7.3179083543133574,77.900026128529632,6.6894985834462766
82.935486027265625,20.62221849407689,16.515562233365738
63.534775513084419,91.153184485957638,37.439223541728474
76.050686268452012,65.970634893421519,35.326470815545875
36.09807084485697,4.5801083389749255,4.0644168105525962
97.099104415095425,1.5375535787413457,1.5135861100985208
89.418991010897571,6.1141337844254933,5.7228283391786805
78.05996621030242,60.986592587125038,34.237534519412627
20.269232077344789,80.346699275082116,16.185964512427962
47.205379368976381,24.616729242111457,16.179447598644444
5.3365728129356489,85.09147544938422,5.0216372378013716
16.274659714687235,6.6659620751727786,4.7290027898197318
68.621846371003002,80.295421510525941,37.000545051455916
74.731453434873899,92.851747587055755,41.405976308094885
96.783463510986792,77.438731511333671,43.018563992975011
33.256710455677045,70.113957613885077,22.557265332729177
37.675510897452021,83.960041646882928,26.005862577593785
47.486025316304982,4.9749786551595756,4.5031917897622602
19.757664549344284,20.976428961186482,10.174407017333738
13.862229028211694,13.367444251258664,6.8051706618348264
48.09478769636744,50.948568029105665,24.740282120343778
23.464025556037527,74.773624704555601,17.859651939263095
67.311585473568528,63.371172613063472,32.640986189446153
44.278039968360744,85.26197887643157,29.143374704889016
83.435141409725901,16.366086251667998,13.68226376297282
70.326245098222657,73.727488101580988,35.993356670017533
31.924297496822067,20.111107596021505,12.338387310340883
83.393720338124908,27.805116380462223,20.852485222210014
80.671671392183384,71.28056503084909,37.842959433706625
39.36035952398727,98.040273704969493,28.085026467290422
29.544482289094166,61.542816991729886,19.961626714032022
68.567054893522567,6.3955311841382638,5.8498880671183962
14.835495877321671,62.014588022825748,11.971583090811281
20.790912045035725,5.1927046064365427,4.1549668083698732
1.7288647053495456,88.530425425314903,1.6957492978931343
78.905513372711695,71.248250224961453,37.440818173372271
66.820234802611182,18.139656795827818,14.266686356721607
70.81137248400718,10.080379576595609,8.8242063596758147
78.292174071174827,19.169789659151579,15.399284515289299
46.432661778295653,98.022690775865058,31.507689863466464
57.305378399336483,46.39750360339049,25.638887265514509
14.839902814638087,78.624013885799386,12.483670342017213
12.338477280061371,64.004425868669912,10.344342719917641
67.171893217256695,57.668901845905097,31.029354745696107
47.63852440817012,15.367895211839921,11.619512036499369
56.958374541637696,94.656420902251412,35.560354507200209
76.734886884186537,30.832920618957075,21.99506275086652
63.837113680058494,58.223704364946677,30.450666265801871
55.804360665141587,70.277818514317545,31.105178833800395
56.361508913795944,65.27408236928558,30.245635644047301
31.091059708198607,94.118846559856323,23.370792018601307
4.0509656222260011,15.695460002085742,3.2199128137494859
44.235021534003877,51.326921106247262,23.758908595613274
22.24388260913339,40.999404683335833,14.420280536699298
41.444335728738977,47.942704218779191,22.2286533993442
85.486904253548445,12.802535093576717,11.134961182167919
24.160009100668734,14.275366377403769,8.9733215118509246
6.7719714272175358,28.529479032344479,5.4728860804671777
28.857005310177659,31.165755772322299,14.983488989809505
30.065782018901679,43.36241815445365,17.755099661524145
66.529734957962617,61.487767156626198,31.954731068144142
56.146183081786553,63.82828262440804,29.870643065018399
78.605922701534936,41.769278761971457,27.275656927210047
66.767040492411368,41.469527833441013,25.580981426913986
41.232299282566984,22.545224142999235,14.575533500318672
81.588018081937435,59.242318592491813,34.321180185162042
17.530319070862689,32.38705022040655,11.373903156132137
3.2484952402521872,4.5699235934590066,1.8987694772321442
9.9147382167885336,42.421604371529178,8.0364634072417616
72.513575709048581,47.939134833926865,28.859774657922557
46.725845794887348,23.333693952216887,15.562285869590607
16.96590612432658,57.673335379089451,13.10946325564753
50.603432735232992,57.011418142760171,26.808320966761407
16.078898168603672,70.498215929926772,13.092762987173378
69.935717132695871,65.146899737919796,33.728212094877911
45.16947128182904,65.590872595582127,26.748788712098591
38.721101383551769,32.305201030580264,17.611686400730196
30.849696825639775,78.955789976609438,22.18251796282183
63.397976718769954,55.365293976368264,29.554992869401833
36.81944844478565,43.710401322809119,19.985047440802266
9.6773420122939982,62.975235613164656,8.3883175690635934
12.682584309931016,36.70507611057517,9.4257395149157226
96.227868790401942,51.761185216069066,33.657006410688943
90.949488380053097,73.933863159739815,40.781843439884014
70.271006247264211,88.753885785647057,39.219173695281775
27.321126184492439,92.184662532223967,21.075035982465714
96.948461357424662,50.859659593126821,33.359234330335568
78.096339492613666,52.507236359316337,31.397478436464105
71.972128726740564,80.187170665619817,37.928942840997777
45.486788712235075,32.130618482675928,18.829779387564233
27.951914622670742,83.90085387216179,20.966754205213842
10.542705253196431,49.92002300522492,8.7044052416468425
90.357637257840324,12.46981570919157,10.957609587825758
46.121852693527494,8.1338555602214271,6.914451954519282
21.0339731147278,84.357327892906852,16.836017299009747
31.289705790914599,6.5012237737809127,5.3828096187541687
58.342737325247704,28.780532177231937,19.273094759710457
18.500505510983938,34.078874009653035,11.99094401972272
85.804814125145171,18.126450073967785,14.965051097288629
76.093433453685805,32.075443610396931,22.564074807018869
72.226832639142742,74.526564105783478,36.679339573956874
43.777210937735269,2.4536015124470061,2.3233818588692219
63.103575229541875,82.890169027547955,35.828014711426931
58.825698922360822,85.79825433388126,34.898384146411793
65.334813553927177,37.853895745963271,23.967517741351699
9.3599877928490205,16.207677007002843,5.9334186412231649
42.164932814890356,60.483200386563006,24.844777992444499
5.1198032123273549,12.84758303062454,3.6609162836156233
49.905091105207376,37.127016746746996,21.289006999149247
33.656260020945744,95.884488909196264,24.911954866369481
15.307894697738643,99.550982785780079,13.2677246629002
11.236893804532613,77.438384244103972,9.8129593647095081
59.176812645593493,31.785189482155854,20.678372934762113
17.888703885151724,69.078839867443151,14.209104429048949
92.586891719302926,70.835230182917257,40.131738044508644
58.525052830339099,39.396327821201325,23.546156638273402
35.340110648948873,64.447974824029785,22.824353735082219
59.500633656660256,2.0620368525919481,1.9929690888598943
3.2575832319400524,21.696708201621906,2.8323317860606987
95.897362110903089,52.983741993758855,34.127911144414014
48.748040257347121,17.211379121571291,12.720260581477833
78.490787497778342,17.424779919776832,14.259256705689204
9.1902699923214186,83.794124764473551,8.2819341070078085
49.179174752977872,98.924167265676942,32.848744957009494
49.579992441097573,56.040973374816389,26.30643466333942
93.844819042523298,84.067903357289637,44.343861818492854
57.60107718523146,99.041844768300976,36.419883349462545
47.875450704638425,15.017992968308695,11.431925810513949
27.430590646097464,45.376315712180755,17.095893831882165
33.825330736912669,39.864698868350068,18.298766212641983
52.546567844682244,8.9248790809723175,7.629099160478293
44.452234570199622,75.777687106679707,28.017048297729126
3.1395959081527121,43.944123704936707,2.9302440865997483
82.802900495241431,47.463366484849729,30.169778434004211
89.719916412136911,15.916624407510778,13.518411340667827
14.884659810862466,18.911738570855945,8.3291359002155367
55.849578210365891,90.803258593465287,34.58046774339202
11.748998372408911,5.4202598084536096,3.7091074638587389
67.551769210941359,24.052376209426917,17.736976413216691
28.842144600061825,29.913873701138307,14.684117402465219
66.282840834498273,49.529556697757059,28.347221827320688
72.972466814401372,59.058072128464794,32.641033226273713
77.096101699848049,49.835707609215994,30.269313917749734
11.666353649633759,9.3274181211313199,5.1832972001083544
91.685172668623181,25.12307795151564,19.719615076187619
23.7911850985932,84.515250091491581,18.565082998546043
4.7038430614417983,64.121281347367443,4.3823595953858749
55.930394469756855,65.265755963293159,30.119269162846532
37.721306102381433,67.350122279784145,24.179119078005968
83.149184570108901,76.527398884913381,39.850494523790914
81.016895734365875,6.7527396904232866,6.2332035990868624
32.396750389448819,37.294230108328627,17.336703475203954
95.337040111904756,54.413216090906189,34.641643337496269
29.800865975871744,34.507191846435276,15.990907426574504
51.990655793939737,84.603408455431463,32.201887484438593
26.340543966192673,48.774678350142104,17.103744353019614
93.668313434847363,77.094131356478542,42.288439174728545
17.296173940619795,85.349536171235741,14.381705984207628
5.4461513198405695,50.974356807446306,4.9204459481043603
44.074608940300756,91.045672143263644,29.698002129965104
99.245180841527869,59.125270113161079,37.051723281154935
89.276049359236481,85.177155584538454,43.589224678878367
75.112193926237978,34.718488763560906,23.743655206075786
89.188456596973964,50.382878894617036,32.195516304949869
89.451217330088454,53.609693059453193,33.520353615833343
52.366977678258458,11.392991873710987,9.357227667006855
32.276976131248503,40.456698163452522,17.953443073424069
77.429230778987815,91.816429582615939,42.005659112710177
66.504465053608342,63.452391796109495,32.471294513163592
37.992115158497299,18.573151661259782,12.474674945303251
10.352200138090012,34.546707925350894,7.9653258838732857
74.932171523553578,19.968697956607283,15.766956705273744
26.983591076363602,3.4574900480586814,3.0647892309108249
93.744501902844149,92.818585391898637,46.639622987925001
24.856086925562792,45.372525497430274,16.058745842843983
13.153035308737117,31.445972169657828,9.2739728000771962
83.280154540365714,60.249241964215926,34.95845662222667
16.175147345824911,1.724131173008548,1.558055858933064
18.74756250761617,28.52418855348057,11.312443391281471
60.33889636056351,70.600313104190363,32.533761222712783
87.581642042908982,63.743207533857031,36.892386151456535
20.447031905742751,98.198788806711008,16.923257437801652
31.722043617109382,62.415413256146358,21.032483003626581
77.963078985876578,48.273081489145547,29.81331221472459
97.210816180035764,76.381823755216757,42.773353935591579
50.57337743403189,90.429459324441254,32.434263612753746
15.245852752573827,72.348898725116811,12.592314472801874
2.379692483111953,96.357911131388576,2.3223390928444596
23.735946969886669,78.418511903079548,18.220816404143278
14.050399560865582,86.813342387930717,12.093167715152488
68.088208687672889,12.296303047180082,10.41535527048875
13.061417958224581,73.508936796384987,11.090759069705383
51.126663230442666,44.568781253209494,23.811510380866409
69.731981128645756,55.757276438716247,30.983252461447961
58.530544312869331,65.756138538753319,30.966653001596523
20.777789514345706,97.011696553851365,17.112636099443279
80.608328092044005,98.473230061730831,44.324845723551746
71.825305831964371,29.534596303302621,20.928704225437709
74.159416387638629,73.6415962463537,36.949799613400621
13.974717404174012,75.248370255591595,11.785903593210264
13.251626561384116,35.302793269991831,9.6349505279305276
92.828692549644259,13.263107711557881,11.605015137623903
40.360241188669121,5.0537490682862565,4.4913589435538768
30.793920486313034,77.95696962538868,22.07430873928849
49.369820489801796,49.480274439873682,24.712492877428048
66.62355706359466,98.568476779997695,39.753627245981804
95.606702447650022,47.032372163171651,31.524391356857159
29.358176461323445,97.81378092831018,22.58071904991095
92.556034501890679,41.746024217211925,28.769822999112762
3.4610896472393753,79.57453290543728,3.3168245574144852
55.964606190355646,9.3971079588713735,8.0460779386201668
63.763536056427427,55.990709303638624,29.81243463038043
11.483842971324576,80.4039189115867,10.048628458666315
14.893620109327351,92.545465054768982,12.829009082323864
42.492317612314082,82.435725971125734,28.039221219590907
96.656959302174997,4.6601019929162479,4.4457595089674546
60.00821277020291,37.897531789366681,23.228086986235589
93.369298938420911,5.821148759071276,5.4795254106357412
80.631730645684101,11.818946820341242,10.3080059838786
47.270778553973862,67.855257238080924,27.861385277070578
78.691581475966558,71.612561434858122,37.49268385900195
2.7658416137217858,77.598347592411002,2.6706514561682351
11.805255679807759,86.680198257510625,10.39018313768055
83.113432873390892,74.203715379174483,39.203135739670714
79.884891744191009,80.286287618556571,40.042543361849383
24.031433454676936,5.8474072725046451,4.703046548380744
53.546189469306299,24.218979893688559,16.676284469816583
60.995566249301078,62.567879564149329,30.885859631942491
86.906156423825109,85.954405157857494,43.213830335936898
60.707608576533843,1.445512369026253,1.4118936870160916
41.844585358094349,51.94830486951863,23.176119981436706
38.044220297311085,68.05145253707532,24.402168181861981
43.162326550977475,3.9311216237327082,3.6029715769735979
65.541171532417437,40.734200197785405,25.121221962662432
86.881572543480161,89.667853256985993,44.126363267641914
45.935791325553673,67.489668076730013,27.332411309952629
25.536116732184453,24.528177972699133,12.511000497077649
24.429573936760534,85.425331833559355,18.996916391366767
74.855413744101199,35.455110917541916,24.059417768306961
81.840307578967128,85.481122443261881,41.810552013704971
11.42252990555837,30.595421460771647,8.3173287903053463
7.5893268385626378,59.44170483743175,6.7300549398257052
59.848932711888729,40.297066707035576,24.082204459783192
15.47115117507713,28.207680024751635,9.9912307626685504
82.641754855177794,88.769198655015046,42.797978797207378
31.72313271848337,19.571774512009643,12.104086621909747
15.243321364143123,9.3963475323405472,5.8130466641571132
92.176076776257574,34.850766916020376,25.289197728510008
17.38764055079254,72.046275616515189,14.007155194901562
29.187288151455618,80.935728991651885,21.4514141104362
16.207726124013803,99.875593636609722,13.944779245403373
12.433516302870142,30.339843644105326,8.8192964275697232
3.0936536173075635,41.386253161996933,2.8784847152824984
6.4841455072617507,14.545306524933004,4.484847432591244
18.289505622649418,57.912321032680325,13.899768124177937
6.2848113300903634,99.760423689028798,5.9123395877465343
59.523237794986152,70.387220001945195,32.25048471811909
68.390738153151133,59.926071200923801,31.93960529941527
39.969415226370799,39.844540199257608,19.953440012278548
32.481118598252891,91.614577268269926,23.979429171985025
50.948097465200782,50.194743016904596,25.284307295269354
87.625489281226251,14.302324417993088,12.2954484110069
85.262031055398396,37.172467856714213,25.886495529989975
5.3040311392664021,7.6495002159289225,3.1322105326003804
18.968342550055883,20.995924731189376,9.9653495372174046
24.437742239335204,2.749209318991308,2.471202722208528
25.68937000738897,45.874711733516179,16.467652697218828
57.552032522534496,63.819486230227916,30.261969075095912
42.209980144616033,34.985953775511867,19.129976660853171
5.8761578728318042,42.617795379022432,5.1641261857652747
37.987799707497587,95.961718011613016,27.214540115454504
52.851541923046085,75.44434903591663,31.079328777599589
11.065518387467881,54.544807057550173,9.1992618744438737
83.512396825067412,29.169546636070699,21.618536910654047
6.1442247800453211,89.802683078526528,5.7507624060064444
92.559345032788144,24.274614571185289,19.231073167838375
10.812201016407673,33.20893032115103,8.1565743374207749
84.513920208177524,90.9974166278719,43.817958125532549
90.362661248834087,53.424663473222161,33.574550309601847
97.97749737807267,74.489476992379693,42.317043963665974
80.400562147085765,59.48373462221285,34.189153555394903
78.16827653636156,65.690481691940022,35.694119718128938
64.605844323559211,30.63894585996773,20.782816179791329
78.120639103234765,24.895834101039629,18.879295810532799
14.32066863290156,32.926742369697863,9.9800805299452389
54.070735558816089,16.388714844258825,12.576735433265462
51.908064148851032,87.557122163789927,32.588209531935703
85.899642268133192,29.041446391761294,21.703725665788838
46.817137193758072,56.587450047024078,25.620356726801042
39.123860113934995,79.405468088996031,26.209955568773633
64.316763852473898,78.598586828195636,35.372034733081911
27.379868432583759,44.400239599835096,16.936066996021133
14.837072684441729,48.149473550085837,11.34206082867605
48.309850128350831,99.475473144567459,32.517743255100882
42.27204749089362,67.785150220923384,26.035708239812539
24.024424112358496,81.649205868670393,18.562579430444103
37.383669201397673,90.352842952703966,26.442876319300385
37.272852532798495,78.971393786704581,25.321589739857519
33.422060876842004,19.332755150403191,12.247991144925182
38.566943892965966,56.65490264001965,22.946482671097787
68.888591200138592,11.087521574139943,9.5503984208306498
30.390770982557246,65.639290529835847,20.772960201554579
94.9369347448187,95.579593390593288,47.628590072823386
91.718453934279609,51.760474365711019,33.087720545290949
48.61013240170778,43.86427679390895,23.057712087098583
33.50775929546419,4.5484323903981547,4.0048089668881079
54.008044193170313,96.017677710592807,34.56558592296436
85.007488388588826,11.19726572888572,9.8940166228157622
65.606146715450095,5.0668302371798468,4.7035687791319187
80.634790966760661,25.360594538988909,19.292785527283332
53.73950533050828,7.4875129579198596,6.5718575518225544
63.658845297494452,46.05666639876447,26.722877703146427
29.527405804063712,52.092692324454127,18.845383685626352
73.754423068718793,31.94442495382981,22.290144848400711
21.038054719446116,6.0450877749137195,4.6957950843028886
69.785014753031319,12.048436456673443,10.27453081167625
86.211187764263514,39.065933421002882,26.883763687095257
14.078180892852849,6.9923166318270766,4.671892454730278
61.823594313650062,70.120782835381434,32.855654213090503
10.414479074763527,21.495033610956387,7.0154495920216675
72.845847198871255,30.905085309580212,21.699150722779009
9.3648286635285025,40.01845194063165,7.5889236441714658
93.658042447361979,42.244353673845644,29.112978008258899
14.603385073742414,1.1644100598052527,1.0784214497369398
95.92914434499896,12.094966728871057,10.74074850186374
80.287533432424567,86.413691810346933,41.619023256359092
59.774518442169054,1.1220731886789053,1.1013980046163172
78.479786358325143,51.30856822547463,31.0250136508735
79.716369059325501,49.460698644213601,30.522656824065599
94.656679218915698,33.976321940053147,25.002027302027063
26.084952030079531,43.701374994498515,16.334836908360753
59.417513640472606,78.277532615131847,33.777949812866481
10.409870558875721,84.279166915280683,9.2654360187936771
62.000404302388006,26.774505798109754,18.699316987200518
17.957839105186093,32.92655365580525,11.620257622343452
56.930110535771746,25.005802449804939,17.374348385593297
57.67062088935112,48.506476654555449,26.346535086497745
47.132530145141509,68.642577408222479,27.944680141558198
52.740545775799156,23.597034670878635,16.302854766295596
76.628415610652212,33.742838463431802,23.426935494665955
80.125226934694595,93.108077141325893,43.065078335791362
49.723168341967487,5.8083596948488498,5.2008301789605484
60.359750710738616,46.616190918717059,26.302565044804421
93.192387333320085,71.444246118081011,40.440937824075711
12.853625261611159,15.894947144189933,7.1067074657003557
12.59325302411094,5.6900279805427036,3.9192069549774278
9.6831921791660722,14.682331792214544,5.8349592871175755
66.128465219012256,91.963496159537598,38.467514756445318
42.442221778247571,1.9167184002912179,1.8338983551948218
77.657820198042486,19.64387550632383,15.678046934534269
67.451909917550665,4.0970677772628106,3.8624597519310657
34.030138074495575,11.952317288658124,8.8455260692568736
89.938288188792043,62.394779376201328,36.838223891333726
76.490682559994582,24.922251965169494,18.797602817369974
27.782959150107395,57.351992992637001,18.716262103724894
37.055009759433347,59.429342893846488,22.823958708016825
32.129558040222022,85.094097975888118,23.323242532385237
16.603553213874967,1.4693978982755183,1.3499304040042079
15.630553881676974,85.483576474894306,13.214331601106972
93.676618874198667,62.292789556270428,37.413605428110671
44.352499682676573,17.111605124390803,12.347734718205217
38.948662454963575,77.520801425393117,25.923803779654254
73.238885159060416,85.693662637267991,39.489131734004232
55.746313460037094,26.172084891661573,17.81037322054787
93.677858697007764,91.960574409365407,46.405636758848779
78.249847897029824,45.991285599567121,28.966341512439271
48.457586848329491,60.739020978998823,26.953826155721845
38.259587874601792,98.480303828146717,27.554620610795233
98.676522947507877,36.792071785280733,26.799670602384182
72.058263364360698,81.502775236191169,38.245042469220792
95.168271340380272,32.521512665017504,24.238557264480651
12.729379144487094,80.122138701907616,10.984258578206608
85.20283423988748,60.472657967401609,35.369311438538048
64.070314515129553,22.419213827314742,16.607861189978166
13.070246155176145,41.988583285134403,9.9675406255917292
59.237541996952849,32.44592780199261,20.963615524319351
68.923540145439432,8.7327309149560239,7.750703472848758
2.2179659029716809,3.9536422398700508,1.4208685123262912
45.977478222332905,35.301386885310912,19.969136436489077
82.714551608435798,2.8843806339311713,2.787187229487285
30.240543509064896,17.383288000595726,11.038172705738411
46.396260098056558,72.793148764236008,28.335821912868713
44.789098579721426,71.101032332675203,27.479053834837824


==> anc/competitors/data/v1/lens_equation__s42_holdout.csv <==
x0,x1,y
36.383439700722136,6.9546984997992283,5.8386415293932465
37.848657225186862,71.396459803908897,24.735752111376058
58.024362571853381,91.583267646786467,35.519984640396636
74.96209733611299,27.351101364689246,20.039407904208666
19.276127780429132,23.732855627282909,10.636790768320058
58.875958972889642,51.625180220398477,27.50634079262808
53.942462123166848,26.803905090275919,17.906299502777603
60.646724688095823,61.668965075001879,30.576786624407273
27.15220229969367,65.07089473563579,19.158086796924742
2.4518132470066991,53.85634245780075,2.3450544991316677
23.934238108116219,83.398583512715518,18.597121789310517
89.048113005715592,77.964401166656472,41.569237131212788
89.66846324466097,31.65665899709521,23.396670955529785
7.786059286268733,1.418378021539195,1.1998099391341057
41.000604588816842,65.725846403808731,25.249592904143999
85.087366094099806,4.8026083958201147,4.5460164061740578
97.947475054176664,56.335473036684796,35.764920285787341
56.165352012969144,16.259283383560579,12.609084874454982
32.394695565076724,11.026484875980332,8.2263912929588212
60.399947494200184,60.640561602803785,30.260007696207058
86.483079851492647,13.749438869352071,11.863353678291869
17.620993225621156,94.092492867255643,14.841566917151628
20.203966010614273,11.185396070008611,7.1995525564764185
51.919996386999294,23.006569731744648,15.942289620698473
10.963870374952606,31.501011374767554,8.1331441690670676
78.644628701516609,3.3130653958233438,3.1791377342670586
44.962225666482546,43.244127703367226,22.04322199327645
81.400043955236981,17.629571492276877,14.49109832344964
90.805217291242855,11.557528067236371,10.252595744864932
68.255068091587631,95.565789235784152,39.81696566561002
27.381772965088526,78.637022218211953,20.309805306756267
51.072152249422267,28.69522973338988,18.372511487109115
33.491652144400831,18.912586073119009,12.087071112125773
68.912910299913307,70.988825018039094,34.967733028087864
72.433756228130662,67.058100729584936,34.821173273509281
85.354371210138396,92.417170093084707,44.372734716074795
40.765262766364842,92.727075673667045,28.316558459957797
77.733528211987533,74.612404891384898,38.070497600045975
21.919899255831304,41.023110350601776,14.286295677131658
44.384842586699286,46.227638357650683,22.643750952137744
21.882759997142486,2.7959043637687948,2.4791497332498547
81.667858193265246,38.846560142218529,26.324778468907482
80.474529116278916,14.794701441293002,12.497179046539069
72.106360466221716,1.6665358615725634,1.6288886779027385
33.124344912210972,78.748049265490621,23.316543497679209
75.009195512916719,35.717778973600488,24.196108299194755
74.306573335375518,53.914105997724725,31.244355372066305
81.261896279306157,53.774024355152513,32.360124396072727
28.770012321950428,93.176747258186055,21.982512499445892
35.604578831311272,89.926314379597443,25.505980778438531
95.121444887200539,25.813514768577484,20.303631219567414
30.97312287836375,86.868187648468577,22.832222742839708
28.308992815777231,91.620485188289706,21.62674014878446
13.941025169806164,26.201580771094473,9.0994814227135823
67.237803867772698,57.844223788408705,31.094143953752667
5.2087162338361317,6.842612613021811,2.957452066258325
95.277226851582142,33.640962465381243,24.862415686270719
95.581289742895123,46.007522232647339,31.057950494216705
93.022714366643456,28.770371666328739,21.974137883447135
20.476131146106717,37.510104899222839,13.245588601755257
8.4512858109210516,24.831055326759969,6.3052759625630088
21.552394372074975,43.639702568869353,14.427210109475913
2.1169150808351587,1.3257867086286805,0.81522538084948515
38.581228352936776,27.167905596310522,15.94197682499337
75.192934849158618,7.2965836048867114,6.651166668276014
65.954392803314121,90.746625905321849,38.19463753240521
4.659152637656585,16.288129663216161,3.6228509833805127
95.330922984756526,24.1012640026869,19.237659465425253
8.8591093425387122,66.665256226635506,7.8199239385756441
74.221413759539828,73.154444621058147,36.842033439065005
35.685610167942635,22.024643847837744,13.619119649461238
55.251046374136124,66.546684592747809,30.187540665093437
2.4833431252045397,58.51725088228887,2.3822458625001293
88.240598722209157,70.633721316473114,39.230769689058114
98.913119318624425,11.527058737220948,10.323936056051846
77.160409863886017,34.865170201257833,24.014254790190048
53.85398688911463,27.140026771745823,18.045761407205365
35.236359933770217,32.139563091580101,16.808396269138086
22.376549577314147,55.237942193179705,15.925306264833303
87.004849364915984,40.183583942717959,27.488086588993234
24.562890703308668,13.887566284925949,8.8716441756717952
7.5682950430315614,56.878120136364139,6.6795087591252855
86.451293547696508,84.049985350176087,42.616864830321973
4.1753080204277779,93.827792015374698,3.997423881466053
13.880315433067965,29.241632451982191,9.4124477700615206
95.03186975263236,3.8201191287513376,3.6724912426259206
64.769123980655394,55.123464231920792,29.779142666852469
60.60529981880417,38.965427227481065,23.716924338531157
87.859204009661283,11.334413892777151,10.039280788355706
63.102687178048967,96.458842614756989,38.147115905566487
43.506070338893302,52.357737624211985,23.761620409873192
95.986077915544087,98.425818579718239,48.59531984105854
51.005765244280425,87.62501183975489,32.239455605998501
50.638040400593859,61.06859494882783,27.683171805803163
22.966064817200756,13.619147236448494,8.5493072372687831
51.142692902471445,52.614200056500295,25.934005915759421
29.15090501702436,53.211178641077026,18.83335080313228
23.446191824763709,26.91607306940525,12.530798876515572
69.821569411326394,31.360757995032504,21.640709373565571
51.776338375796129,75.866880431300586,30.774132064653713
39.800240263802905,43.351842402908474,20.750096548153184
60.938310461448424,82.140740959090124,34.984282635381803
2.0312953877577065,28.050965287165404,1.8941327922694844
31.963256389214962,4.2108511472722929,3.7206865352884417
83.367599881636053,44.27693508460893,28.918291011009508
96.819475963286592,1.3298264575032657,1.3118086177075843
61.109870329023259,10.708743891131926,9.1119824251654578
62.903119375542971,97.319858206024776,38.207520236777462
81.92451015623179,20.462232239278958,16.372806807646651
92.684341009196743,96.245467192887389,47.21567118913017
61.141930773790371,23.646646451239384,17.051844336493602
6.5904612343366678,40.751136417971686,5.6729979159187156
32.432293406235601,49.236320722223269,19.552759856986643
85.462567886464484,67.915325712649803,37.842599073757256
26.326646651608076,42.089576648518985,16.196120725349594
54.242267237135188,94.566739518222235,34.470456248155088
56.841775330928542,79.956720131141992,33.223186457868913
73.810706981026172,88.824772013465861,40.312355337696168
94.289180499287028,32.096560551567023,23.945410028772766
60.722147489544206,48.731124594592359,27.034902462208429
48.08275406117378,56.953041899673586,26.071674724286424
3.9383997126205692,40.447998676034189,3.5889459867166806
15.550925871338222,59.363372402940776,12.322819875197743
82.011549614561545,86.095811645576106,42.002032959465708
67.660520348038474,49.130285993923977,28.462691707630402
83.390712939991488,8.4032241952645244,7.633955776460013
95.132610687516404,48.043305873703716,31.92216417116525
2.673672002463912,51.882449134395912,2.5426413898067812
19.591342143536195,29.955079165155539,11.844653748147177
87.542188486878615,11.13861319117507,9.881340229131311
80.349710525381923,58.180340779280797,33.745555537276694
24.540640765756383,21.438920566414591,11.44258085076266
71.679426566955584,78.828148021512447,37.542007191112098
45.668619534033773,60.877197992967048,26.093728106542564
50.580553510679742,23.678918550971602,16.128485344578046
39.633792371303528,62.711089706294381,24.285320949541685
71.887887974945983,94.146308556328094,40.762562316355123
52.272069034806762,28.507544473118642,18.447084208511111
76.932645530204852,99.385731659602499,43.364777888678638
44.907814908076638,19.802304220607361,13.742490736634583
21.322456032114669,94.68002658033889,17.403168091007672
76.280519020758575,27.738812412862078,20.341709360272606
26.019553193794966,80.823576315335927,19.683000235124211
53.992623507385872,43.424572352543805,24.067687078278297
83.047281083660579,50.645047926150532,31.459796996354434
84.732941201895002,22.244467385422382,17.619039121685375
5.3180484601648255,98.627447548104385,5.0459670279649007
95.536553867335257,66.257753848804228,39.123981301064546
13.687369124898806,15.991598416087655,7.3750176826691467
61.591631691987693,66.590424239368474,31.996778754748437
42.439509521068793,99.256975340010683,29.728453420032022
44.854523415338299,40.547831969742845,21.296294116564258
66.210708026330451,99.390282993827384,39.738294846059368
12.693991140542888,11.469655165587639,6.0254027563759101
14.494246821100187,60.561169512102538,11.695205776835977
62.141682000440582,89.787018486780511,36.724571017063987
36.209462076250936,1.6102660192878764,1.54170506490124
97.137001421796057,26.876563003333928,21.05179986374787
7.8479538162999685,34.066426566038935,6.3785206875991314
5.3792246205271645,76.263444502315778,5.0248014025093015
14.505614645521783,45.635117200249042,11.006939957226109
50.553063380858354,42.842799981505252,23.189836304369496
19.107969028031814,26.336299989711915,11.073634044369429
73.283258904373639,96.238505411593763,41.603338291728079
36.859025114212635,84.673399765908556,25.680216383042659
79.096059506533649,44.795514433271016,28.598786524104579
96.190838083265575,70.452640439351356,40.667049134601513
35.095603183095747,63.229191338901551,22.568738837503211
41.479144516237291,4.3363277522620773,3.9259044292230856
65.836251968654409,10.857135174254571,9.3201397619593056
30.818756976926281,71.413855015358877,21.528220786043107
11.428046512295701,80.018623697566426,9.9998890212959974
72.965898649604298,60.493760632600001,33.073526719547679
40.270350984348234,98.874916662609181,28.615616361844111
69.048179308430775,84.697376579747413,38.03817034741207
56.953492100607271,12.356079486163031,10.15331446001878
99.92866537282616,19.530680555647841,16.337565107023575
49.687151954211565,27.081812188476633,17.528152586547826
24.052191977265856,92.473583781762684,19.087557027247694
45.219325651571033,41.732379894291846,21.702967926945355
56.124705544211707,16.581063748263983,12.799635153264621
29.959747010245668,12.679503749099643,8.9090384510386613
74.540886384337767,86.165307325518,39.966340035524624
59.745573425758124,59.576661179706711,29.830498873431775
64.699493700845778,93.193252952480378,38.187671125887739
11.837541878393614,17.175244915822645,7.0076922428991972
95.135303885082593,25.955859580529186,20.392227790374058
45.527562568049539,77.671089684152065,28.703036361833476
5.7165593602797058,25.622272986124148,4.6737939324429707
8.6127719415979662,50.150706483009046,7.3504259657185891
83.875727236750819,62.951229263848155,35.961244861267375
19.657040276804743,65.786372339414129,15.134757977764437
82.735735912957693,36.944662788586541,25.540054152830386
83.229759685712494,89.313614932706798,43.082214683413902
78.757091958209571,37.435865536303552,25.37451467071104
60.592571417153074,74.348793889294697,33.384756359071943
60.81996698556889,84.928698303637418,35.440191625117393
27.632552686872209,63.845462438958528,19.285651336395027
5.1325344425294634,35.623274898201679,4.4861748135618145
71.354835147925925,11.315604700301185,9.766769228171734
2.476379746756086,93.994773211773179,2.4128119706688662
3.1131784094217649,22.962039252757155,2.7414890937483807
64.362389747960236,17.837129973373827,13.966508748753034
95.185127733016515,18.49738386549318,15.487657874605652
23.412469561558808,29.818960986466891,13.115099655702544
1.7064239951022127,58.827350198322691,1.6583205538438468
86.342741251662545,15.859056440160487,13.398144040844455
54.304956775209469,75.757624691779981,31.631038596014726
33.564916468591932,56.303212676680715,21.028730077948495
23.567576312392749,28.72600212636393,12.946183211690236
67.317487780599478,81.449662180834423,36.856165087612922
81.271934971472504,68.146280370848316,37.066297801501328
98.732538877015315,90.64499141099671,47.258035971226725
29.530499241172976,52.585175425642277,18.910719412641257
94.13765053558501,36.255653914151146,26.174826173111693
40.657834931798433,52.711718520492745,22.953353329173776
2.9667564358815874,45.05365337297291,2.7834667933133588
17.06132631943872,26.696585865634741,10.409069819009352
32.279285608617585,17.401074591716068,11.306163127196674
9.8247346261089774,41.056025905464175,7.9276440664352945
51.297352316437724,42.645683322391946,23.286565388139984
7.9845679580796851,77.727391081075197,7.240758970490579
6.3184113923324672,45.425687032351995,5.5468775606846856
61.786208696516091,57.020348127000354,29.653844228111584
7.1484908000120466,24.936094767766104,5.5557969935139999
79.218552157659332,33.447837176606562,23.518009670786871
1.5565883585381339,7.2302724847681414,1.2808394464813067
4.6963592801656944,42.190314512945719,4.2259529001840361
46.883276207121867,60.198434340328312,26.356506727292906
88.65950676390095,47.214637111301911,30.808116385773626
14.528917585831577,59.332350871505405,11.67099961847615
7.156250688436705,94.765103601154081,6.6537855841147833
27.710120263955055,28.22861337393611,13.983481938293457
19.452382083257923,40.118612241582646,13.100378511693121
72.080788408903871,72.438219142102298,36.129530884419182
8.8339810657607565,50.984324974675047,7.5293767291306493
62.076371440244358,2.2489710037005874,2.1703414871940314
4.4230104204262073,84.576166321265049,4.2031991604189605
84.755475096588341,12.763611660327719,11.093069123134606
38.579537154303821,97.786181763947141,27.664912138227976
18.847971221857861,68.956575666456786,14.802098521986784
47.228451965696713,67.202537217310365,27.736121339166104
35.319337085469719,21.292109631949383,13.283942399588996
40.215942522540388,58.334282604680489,23.804797536433743
60.664352672746404,48.603858415846986,26.984258082202405
65.275894195568895,11.773176999986077,9.9742234951319197
12.865464069531434,19.299500332208652,7.7194871097232678
51.496305017244822,22.255038588264721,15.539408494602919
86.051059918675335,75.959741977855458,40.345558640701512
64.517895440575174,67.682712071558313,33.031210844977174
62.519982252403331,74.811134335492213,34.057764235417174
63.536818559657092,14.730735380003868,11.958263852364382
10.843401099834775,74.699368677131673,9.4688916267552869
50.266954598343155,34.833869931265596,20.575506383140898
83.715886003965096,71.241321486790426,38.488241011414587
75.573716126557173,94.861820929049742,42.063177961538038
65.872006211196435,83.804935797896675,36.882095380279715
68.023664447527437,48.636801023600157,28.359679684711598
9.2126521478258567,44.664313384673683,7.6373414606335066
55.748790376836475,64.672254808966073,29.939949208873628
81.464279269920993,51.538803690747692,31.567475006141738
76.320179432873914,74.963264085914005,37.817818214855421
89.503421151468558,23.595336637280692,18.672736938471413
88.069944119420654,24.526312153011023,19.183861100540121
9.8959396502662393,48.638158925674482,8.2229042069227329
69.559730529208409,23.745436659816892,17.70240839940886
40.732511215210742,39.282113152518583,19.997083373017244
33.66920017881273,44.811445651993147,19.224682951917188
27.555749498637695,90.532172462996812,21.125631008802923
97.254014576995075,43.561504669993738,30.085683970248926
54.330116162573034,89.677118073707675,33.832801997122431
64.44610425745681,38.070850310714505,23.932802126528333
12.545484633920166,35.318842981888807,9.2572490618415681
39.839914850841737,75.187672876342106,26.041322298533338
31.318927529375586,22.194487354602217,12.989407282594268
50.039714287715796,85.404384955731175,31.552581810312024
20.706921862401781,60.75103204565653,15.443143527144631
91.785585487203591,62.131262386871484,37.050877626494135
50.361952290258351,17.873665381353991,13.191830218637811
80.192885341608473,27.765699256526318,20.624682559488352
98.268206699561574,22.870758089096309,18.552811535049656
79.363392857477962,61.827227318666679,34.753148083480021
39.241486549062436,37.333598640027411,19.131887417990924
79.355923242576253,61.206477375867777,34.554735115633157
52.605285583006491,83.210802767308181,32.229819724117633
10.440263171184883,74.521915474804757,9.157350034767278
1.6334906750661715,46.105197497217922,1.5775969777802608
30.537193105783079,78.248136124343432,21.96507984952575
12.576553055747604,87.902119234577412,11.00239126440729
67.515476542846599,70.175998596686057,34.410016904271473
21.487505064977494,41.004055356565807,14.099101402100439
84.695624445397897,70.089516797130145,38.35171350787332
70.735274725872614,71.317763593186399,35.512662455471322
36.971636294765069,53.654816654892407,21.888822769317962
83.390277717298304,61.855283606488769,35.513162889216595
27.743773390188942,68.238159035155491,19.72437908882031
7.3223297158361786,3.9986038495230503,2.5862792693007468
38.306094334082289,79.580116251016619,25.858863603289006
43.519006702216814,70.115825615911135,26.852427399794056
37.715453220191641,84.981992761092812,26.122258266309412
40.429110140670431,65.8560406781192,25.050546586169617
51.36659096229674,92.749099576911263,33.058198189685562
6.0739499298530601,9.0945927692003679,3.6417540042244072
55.93556069195521,92.44563500083791,34.849418776767976
14.713964298434577,69.568050190121951,12.145198628921506
25.928019873651721,20.387779574563385,11.413270639535114
14.768812682178273,47.901190896540577,11.288394370612433
13.865096096633843,48.546881841742383,10.784903862401112
31.94508581121497,70.753399422638438,22.008342292923086
79.003361330714569,30.43612516792858,21.971559544721817
43.665103450593044,17.241674569601589,12.360849288292508
88.781306375913786,91.605859172843552,45.085734477349916
45.733036556410681,44.422807056869203,22.534200531521908
58.504181139236323,54.087054845025776,28.104486341934315
2.03593927934307,82.967592275528645,1.9871760259422833
82.011892888238634,26.49886794232998,20.027712484103489
70.188534031331301,75.255016756305636,36.316765343144745
19.798488966748057,64.705056405838846,15.159865064778572
74.142415082812974,9.1999036397255978,8.184354417223016
64.294022570153004,68.445817902639774,33.152495478302853
18.141394212895054,66.4520342756079,14.250900709225425
14.060478063758833,85.996163679781233,12.084626786557566
58.061069176323954,90.262779237215639,35.33318158471431
4.3032353321519778,59.636902658419146,4.0136232839794852
30.754960399186015,67.845344555356874,21.162012491047516
89.927966607343691,22.009721116128699,17.682064957941137
65.347104564327665,17.586304167795827,13.857070086977961
48.185169951086465,58.784439372194342,26.479840578533842
30.893467642675745,26.455557689203722,14.251400275952548
79.171152148098471,61.747561014365509,34.691102679927759
81.073748989821937,20.608321240360276,16.43154844861375
46.015461297673092,63.055677462686432,26.60223519127069
9.8476933624749066,98.329057753772446,8.9512247260936917
41.414069020255987,82.939653131119968,27.621758801132007
76.299520207993709,90.011265199918782,41.295074947926608
13.29701137265408,54.982517954943795,10.707501556378487
72.785933643280188,47.792807329048784,28.849563984720298
97.765319618568853,75.961953005844393,42.747718894560442
42.647766554988678,35.556787232267716,19.390399764345421
91.550654881450285,57.44230793773783,35.296169765976103
76.934668664555261,91.194425018613288,41.729915502209224
34.936700161523682,19.526764953776475,12.525841513579904
57.310278393251615,97.213111381184703,36.054803644047198
20.346467238826609,54.495652792726567,14.815106971024033
32.553224647867907,42.68449144436719,18.46836814218349
83.659419921921071,27.066679516446598,20.450306829591387
79.00772948995693,44.944595124805581,28.647872677600123
85.750311630992329,66.184238998944906,37.353709842093906
82.295904642586436,90.890208949600733,43.189906012178874
68.205960349887292,40.954659256555821,25.589373488962092
56.0252454535174,12.022599805727028,9.8984633905621244
13.26125228788003,71.294200337871075,11.181424118534444
94.629582520415511,11.252595361300157,10.056729306234629
53.019947657402,28.519617097522961,18.544477276333314
37.731176698460992,91.373169002325426,26.704114152093013
47.081504158781279,75.420816443664691,28.986597687196618
96.607766281584318,32.888871169463407,24.535929594355277
79.465790473006848,71.301050433696986,37.581170370052639
17.998026437843009,93.396826977110024,15.090091773656686
60.757249107773433,93.040819114010958,36.755365587228866
84.721788772414016,6.9462405568362016,6.4198819318445768
10.107136121929688,52.885073738114677,8.4854403469412976
91.506417923647874,17.479668774264464,14.676202481315633
69.340207609284434,81.934656084691056,37.556576978981994
95.787415704247906,43.185615415454897,29.765764356689537
59.325526814761915,93.253669516207268,36.258698462785112
16.315567550842047,21.085445920040023,9.1981736675630881
2.98174110381933,42.62780857363272,2.7868086812657031
53.556133746758611,91.645803850714898,33.802544301884673
10.133394643661441,40.313078163142549,8.0978571463730962
64.853082521599191,62.260726572680944,31.765235162435975
75.942771678024627,3.3066068217582925,3.1686417186789235
65.525473695185596,62.254422974490296,31.924040176438723
39.601056005632294,18.286798616894842,12.509990928383059
77.467867533491088,35.578673476665301,24.381143724335764
46.072906844350449,2.9148237835266864,2.7413885665832431
77.502533794402495,40.952775945471011,26.794441791240974
15.827907931428296,65.658973964601103,12.753515297219796
28.847414529095406,47.615373035070618,17.964037771282047
13.324806835168708,29.09236018832242,9.1389903449672474
84.254205779222247,10.591407473652698,9.4086652420867498
94.422553922319878,1.5197576712795864,1.4956842114989151
60.48648314704343,69.282900157491937,32.293279555162734
42.180434754718092,30.846444200691845,17.816952410314475
76.069882487884158,40.843534341399518,26.574904249671295
71.123941933976269,18.434402641654202,14.639924278248889
35.590561919419272,9.5920910308780094,7.5557296324921497
89.607328374925771,20.248606470014447,16.516390595139523
41.35452770010339,34.522248246856961,18.815391845226181
4.1952300591478799,26.250737364562458,3.6171582572490304
28.718880807515372,26.713361321768993,13.839920780737854
39.062915859874515,66.562630793217508,24.616492207391889
44.404823195513373,30.691144482973183,18.147909755543424
41.963065610131444,27.248029473275608,16.520629346435317
73.024794355957098,82.360932442703785,38.706194439508536
74.856665560883897,10.583105586957268,9.2722157945339863
86.106575535204058,71.057094151520346,38.930645085254206
50.290076498465908,46.369318952546948,24.125089821063181
85.227433885060279,88.213162666519182,43.347299527518636
79.701451286987222,51.266021662668216,31.198405498710752


==> anc/competitors/data/v1/logistic_growth__s42.csv <==
x0,y
15.479120971119267,93.932105050990032
8.7775687950410468,35.178195245314448
17.171958398227648,97.303759415361625
13.947360581187278,87.800586358972367
1.8835469577529906,1.6986122988707784
19.512447032735118,99.147527728431612
15.222794039807059,93.159148036746544
15.721286105539075,94.586623538481973
2.5622726535109175,2.3686842375060562
9.0077187579113431,37.844806490402483
7.4159604846516247,21.551114208414212
18.535299776972035,98.617901612970627
12.87730240161329,80.824569525435237
16.455232265416598,96.186039704165452
8.868283976546623,36.219311529506733
4.5447744356955377,6.1363517988302334
11.091695740316696,63.317172971564304
1.2763451220835065,1.2594414768649551
16.55262343985164,96.360716248077352
12.633287982441297,78.862281223659807
15.161754801707477,92.962069562944819
7.0905193625973677,18.927309820593209
19.413960487898066,99.10488360977034
17.862422426443953,98.075763881188763
15.567669941475238,94.179601978985517
3.8927741570393515,4.506174939188222
9.3344200745406845,41.756193750086283
0.87607531574457553,1.0333649626576829
3.0857898413509566,3.0557675669497533
13.660979064849093,86.18200337409624
14.895243118156342,92.038734595947631
19.350194648684202,99.076152764049382
6.5165071627630393,14.909124274483629
7.4091941206973777,21.493971127084311
9.3911162255161589,42.447198765289784
3.7894271816857139,4.2889721666115488
2.5984301067094329,2.4108546822775292
9.5140985245186744,43.955931643241222
4.5381869810176827,6.1174079622471709
13.396279893650206,84.529164511527711
8.7430383774466147,34.785508899044103
16.653563921156749,96.53362482149592
14.005302040044983,88.107513721118778
6.2473328276408218,13.281057328584703
16.645196027904021,96.519597134987592
16.095287149936038,95.468068383014355
7.7495675806034896,24.504501257565128
5.7665620786048821,10.748241529276779
13.649910079499509,86.115963092516466
2.7950496721861962,2.6532987621104946
3.9981640495021664,4.7384419347086526
0.14724539502011025,0.72005068607005729
15.738487550042768,94.630493572778803
13.297017131840644,83.86893769529182
14.103307572526703,88.611461799029996
15.614580620439359,94.306850968992507
9.1783155107667991,39.871018389746787
11.374823919057874,66.539095718838084
2.7959399625531489,2.6544487694374834
2.2906014707194688,2.074068479732353
13.368059235809433,84.343738194289926
9.4219241228626505,42.82394119323471
11.304722129623777,65.754232581784294
15.299977148320512,93.401028627982498
12.694366400011816,79.366873432470541
11.071588013159916,63.083345517464437
11.184143214908271,64.384032734234012
6.0790019612522439,12.341305237026488
0.61635669135878812,0.90866422190788121
8.7343477846472481,34.687000293780116
4.2916934563905844,5.4467025964564248
8.1705728744927235,28.603626571453812
17.068061465363321,97.16406907820668
4.6787897173068149,6.5338368165916165
1.1660548337813204,1.1926755598049235
5.6276778404399312,10.10001305554467
5.8718751553336723,11.263914517982426
13.238330294537901,83.467996123153043
11.140643046825566,63.883736168786577
15.677964182128271,94.474635072361266
13.286270806547751,83.796112088075247
8.1277372288014114,28.168244661068339
16.280407693320694,95.852098609439906
3.3394583981540782,3.4547196938195359
0.45424146267720955,0.83850936503672191
1.8009572155128351,1.6310176450902494
14.447187011929007,90.234829866186757
9.2375446050277468,40.58308255191092
3.2254355806720358,3.2695299927644959
10.020895502067271,50.26119139997202
3.0462420542633684,2.9977302088963667
13.926407501554721,87.687925370368433
8.9231255114806132,36.855119390489904
7.6204245219296496,23.3296900625574
6.0302417829575301,12.079968234131147
12.605651862377769,78.631019846259449
7.2362522110678089,20.07082127005582
1.75299838632202,1.5929876189137211
2.3601180424103063,2.1458529013439676
19.237953290990291,99.023344230150954
18.171613814152142,98.346832034659258
13.994142676214992,88.048924418115917
5.3173992291903911,8.7759752778832052
19.383527546954479,99.091283660264878
15.575018079315893,94.199709196480015
14.337803783179911,89.742192339811069
8.9872300428757725,37.604135254307508
5.4448312369031804,9.299650585361281
1.9278192430699859,1.7359722620890896
18.052047930876832,98.246772396899289
9.1155257966722214,39.120804199871863
4.0472672959046063,4.8505055124327665
6.1191324830130505,12.560021133952405
11.584391378837919,68.830259313117111
3.5354556587846342,3.7969163159106731
17.13228568184751,97.25122665737338
15.170390596704202,92.990267511468218
14.389259119018735,89.9766205846785
8.6418607955020743,33.646898935826101
12.546176814048863,78.127097384828062
11.681959378254712,69.867150972898472
12.996932031096399,81.734557639048674
1.6888864227977818,1.5435083167633779
8.316148043412193,30.112930582343129
0.83228347723784957,1.01121071712255
9.8798163848903791,48.498156716778503
6.5972242466557063,15.428408732868535
2.890483777320938,2.7793714512806278
2.0680593544510328,1.8597229607198038
11.75289144355424,70.608514627072324
3.4118593707377221,3.5775173503845119
18.502402367535943,98.595301866233754
11.621222794007899,69.22397739923521
6.9373960906967413,17.780327413832151
11.818309829628335,71.282720106083303
0.45607742059394996,0.83927298926292204
19.171184264828906,98.990523388812051
9.6460687388580055,45.587369032336653
15.654704545005725,94.413611679874279
1.6545999984487714,1.5176713099164363
9.7331666167632065,46.669521458175367
9.814139887090418,47.678419111689166
18.756529099499659,98.760836463873602
11.434561047521507,67.200788899753235
9.4697880211390757,43.410895973189348
5.3395132618378716,8.8648999411992229
6.6313799468510437,15.652559344365185
10.413448049430755,55.149774110072372
8.7782292061009333,35.185725337057804
0.43224159760660852,0.82941244431620376
16.525838483887156,96.313458260715009
17.923215436795335,98.132297942653082
2.8049817799722154,2.666155780650497
11.080722870780988,63.18964928132722
2.171514822708871,1.9565220719855243
13.444801860796234,84.843783291842684
5.624675676780166,10.086391527917833
13.188452693838036,83.120988987972467
14.539892285737652,90.635721680225686
15.37294983835314,93.622382679233013
2.1548189191179312,1.9405727376151214
18.320236902752157,98.463408668347697
4.6042798178976163,6.3099745339665843
0.74825112352359557,0.97000730414959324
11.097049387829667,63.379324103704441
7.4184456772487746,21.572129724526267
16.595794862648262,96.435660978201611
16.165029441286038,95.616570470218377
6.3427778564543065,13.840381719634182
19.057987901394899,98.932368630998326
5.818356762802372,10.999211717654424
10.301142584634292,53.757186500559108
5.119301811352055,8.014717190910785
18.720871400979266,98.738826611091014
3.2921563516403629,3.3766973493043544
0.89821238784657975,1.0447461741124966
8.7019412000607588,34.320829314512807
19.847511281116741,99.278072753712436
17.833545325098278,98.048325327989986
14.972160389138985,92.316021033880048
17.815849817570498,98.031322232419171
17.868932793957264,98.081897489923278
10.377167207728981,54.700667224136275
6.3185810366158606,13.696740503244062
15.44024864221976,93.820374195381959
13.233225263355221,83.432744037308453
7.473154577474201,22.038525427583213
1.8893333612303054,1.7034500069602854
14.935792226980521,92.18603482777182
5.249210318457294,8.5068308846677194
18.736263010675586,98.748374090869987
4.819411500113695,6.9765684098536145
2.4551586482297205,2.2479385840860573
16.622253442498124,96.480855640854415
3.0656863324898809,3.0261304447827615
3.5853661631547817,3.8891300757596969
11.98765583041687,72.984334390261708
17.49124081674929,97.692410516299176
3.9286933142914648,4.5840916640965546
6.206473458001895,13.047524698463098
15.548096764823551,94.125723020313089
19.436528521219348,99.114838441343878
10.014823724046845,50.185295702307272
2.8779500510250156,2.7624876387405308
0.27872575416403089,0.76860150585897202
4.5931205999771052,6.2770692080217252
2.6364443557304207,2.4559801778289274
13.55317347225715,85.527488506362886
2.4366500925706225,2.2276927884884747
10.12659863241266,51.58195472529389
13.885248712857729,87.464017338685707
11.622332184418047,69.23579358019677
3.9955130332011524,4.7324622937562859
16.082490523645255,95.44030510286504
14.308142592316033,89.604861171858417
14.779680078310836,91.604926745113687
2.621155031146265,2.4377325637428
2.4750760730068921,2.2699263021440848
18.551251020130152,98.628730310150544
7.9515638764988132,26.420658798597895
6.0189738356187945,12.020259143601972
9.7716809070306674,47.149106831083145
13.257284255271649,83.598353895541777
19.112465140939399,98.960758806314786
5.7289245376411007,10.569042146553171
18.496168586240543,98.590978532631553
0.49718982772512632,0.85655449313848497
11.103960846536493,63.459494217126696
12.679502233621703,79.244900971151338
2.1179480750150659,1.905800768459921
2.8067919412782527,2.6685055365304744
8.3822863863260757,30.813415671750175
19.324638242863635,99.064383069570326
11.920851064687456,72.320699569925523
18.660464432004225,98.700656185832699
16.087218312259417,95.450581223730524
9.3476320311058299,41.916940717417212
15.695268985043748,94.5196277811622
0.35673567953975471,0.79892888001960471
2.1828799353146988,1.967452403236257
16.588572297654729,96.423227101782544
15.936341766503235,95.11153023871988
4.6528148393286735,6.454969804208968
10.61539181198107,57.632275852157512
12.120316414000218,74.272077770510592
17.354779075520224,97.533485014397115
12.062143146774513,73.712358993798915
8.251431385473607,29.436360944977487
7.4836808681436544,22.129087538722615
8.5176417274701972,32.274635295703497
13.038620511599483,82.043688979695162
17.349812635046497,97.52750412951427
9.0779376415259954,38.674122800935208
4.9567912590271623,7.4357443453258787
4.7332472599516233,6.7021019972717761
14.920285604868928,92.13000175278863
16.331375268478208,95.95224275080399
2.1055615970824992,1.8942570529382845
1.3311771391035632,1.293995029362708
11.888673275129037,71.997480509802344
2.9234648838539656,2.8242796242576862
16.493283809126826,96.255225656791183
6.2066934784814887,13.04877283139831
2.8774386594228529,2.7618008782151366
18.419409449749004,98.53665647796872
3.3106344547055633,3.4069715780491414
5.6944016467587115,10.406994020114604
3.0722679038411727,3.0358023811827746
2.3098012733070994,2.093656337906376
0.42296032672880068,0.82560406452626545
1.1079081832852022,1.1588957874751875
3.4928294187170539,3.7198268470253648
1.0676386525435078,1.136057475030064
11.822876322219425,71.329436482540899
13.614290535990127,85.901650000817426
7.8726091366405644,25.660388649134369
6.3598219390409882,13.942319035322971
10.090524740444602,51.131366111355057
17.500098844692172,97.702373956634688
17.022632536444121,97.100804197088422
0.86950124025583886,1.0300087584353219
3.6299681919304816,3.9733510892559112
4.7348974220879203,6.7072630068604688
4.9877515166442361,7.542996157455784
11.424653034855455,67.091503116234094
8.3252485140638459,30.208777055081292
0.98508239855187973,1.0906188509555699
7.4722827691914322,22.03103682755474
10.475058974352745,55.910474069952556
2.0334380580743194,1.8283905394422373
16.669171075771196,96.559642678951136
1.0392373293020851,1.1202181599936811
18.496837380361242,98.591442990871954
1.9822628315975099,1.7830234547691599
16.871499031955054,96.880330717684359
18.053062878552343,98.247646301287716
19.591413611731852,99.180259789540898
16.040517605471869,95.348100602203033
15.589550815426579,94.239284314873856
12.849665519910953,80.60949229089357
15.579927091562579,94.213105726699453
2.6910441682629416,2.5222373888634224
10.721360718952745,58.920511991956758
10.28445740380829,53.549735596267787
17.15144288245115,97.276716759730434
9.2559873118703173,40.80563072137636
7.7017899220070696,24.065258929695503
12.791265424742202,80.148995126615247
5.3292663500169208,8.8235945025326998
2.7953682190791374,2.6537101803317413
9.557545480474916,44.491765308555067
8.3377873718977007,30.34111967158017
4.651398810577474,6.4506959164002131
7.3502362023025603,21.000721937806492
7.3278489965249483,20.815618170328634
6.5499112882509092,15.122255915391275
7.5892815945385799,23.052321641052892
13.714866909118907,86.499751571706724
5.937529491425706,11.596222990202886
18.97715853430681,98.888826144797704
18.32696039076356,98.468486642576181
9.6182085660015719,45.242047089911246
6.5672241000937763,15.23370037749423
10.708695796600063,58.767153434428394
16.971209775472492,97.027539783144178
13.05174681120204,82.140174171639885
16.087836558941547,95.451923386769394
10.654445521314804,58.108347868973937
12.658352585352414,79.070435129608612
5.7631122836492343,10.731705796799357
14.697863246205817,91.284926980353916
4.0480918625143669,4.8524086495484084
13.895962576369964,87.522635495666492
17.21438136651788,97.358853792421485
2.6420567460308786,2.4627118491599362
12.287594810838396,75.837616481208642
1.9019149645986921,1.7140155962572838
14.514312565428538,90.526603634631613
1.6898643764704047,1.5442515832006347
18.718796454012519,98.737534025279658
2.7481586007560432,2.5934088779038516
19.177604918181608,98.993726383616234
16.017683521701933,95.297197344792224
11.873640089327083,71.845687395361381
15.652482092590938,94.407747833878474
15.902296779661718,95.031773649354207
18.920541256346606,98.857285444678126
5.067667076783744,7.8264336148138831
11.801517907166183,71.110544284593573
1.9009839512880244,1.7132315627195414
12.323314000482426,76.163367003228203
3.4258260818557762,3.6016849014820811
11.299012229448838,65.689915812650071
11.448610280676995,67.355433291015927
9.3197030596245476,41.577341233177457
10.452635510262455,55.633917074015095
15.278467800131759,93.334431909855795
15.984894330241332,95.223174626742832
9.8430643115085825,48.03930982118591
11.991868830452246,73.025848565198174
18.624724713802038,98.67753821631284
2.3946717700224562,2.1824324835451834
2.3420713180022101,2.1269871819371531
1.7541802382153682,1.5939142262658843
13.157265700810557,82.901080910386682
8.3721660158075899,30.705643711423953
15.486428322836865,93.952896516335272
13.424628266171851,84.713619707103661
6.6727551665647633,15.927632970955067
17.967330947230714,98.172299499781985
15.250642941413046,93.247355360034007
5.4106988182035138,9.1566966853524523
7.2838403554410807,20.455255871262803
6.2887996040852574,13.521670943264516
3.1522329724999931,3.1557326365500367
2.955667450843833,2.868807087380199
18.722549267514882,98.739870880631884
8.7580807439750643,34.95632304909229
7.6663964555481972,23.743356541659878
14.593714173547559,90.861640956143376
11.059861305057998,62.946693762553593
18.722799736769243,98.740026694288957
15.606029878187844,94.283852845078698
9.5873912824908061,44.860606466997822
7.5271894696165242,22.506232111520042
19.732630898486441,99.235717234962308
14.355204720072869,89.822008721869949
19.023893200076824,98.914211636660809
2.3695715443408272,2.1558006443793873
17.010673583815652,97.083923627721688
12.74147767982415,79.749949804460869
2.4384335667022516,2.2296358788746953
11.765159999384414,70.735657498912744
13.721927302108977,86.540922988824178
0.24605371777205676,0.75624179960539284
9.0863592368349302,38.774038824085537
16.507990223926424,96.281640631544008
5.9071805068817973,11.441565939842389
9.1709616359710218,39.78290027302868
8.8462825413578638,35.965571985209806


==> anc/competitors/data/v1/logistic_growth__s42_holdout.csv <==
x0,y
7.1481696365095226,19.373594423527383
7.4441731768054265,21.790561641039762
11.520073246839067,68.13616850769786
14.941837845679391,92.207781538216651
3.6921470263493195,4.0936842160628659
11.69211292381609,69.973924161185067
10.695446893569061,58.60654120499008
12.049843371332489,73.593017483938809
5.2832731918573073,8.6403296306876598
0.29329560545589883,0.77417764912224529
4.6331794157810542,6.3959403139333624
17.787497576912241,98.003776344237949
17.912820857507267,98.122748384277358
1.3709210679330774,1.3196237244262932
8.0809302199629975,27.697132730592362
16.98734668567673,97.050721966856642
19.585348495793266,99.177790577094157
11.144515558175584,63.928398250209561
6.3423627404195404,13.837906813381267
11.999989392767713,73.105753587450394
17.269309060907606,97.428562986945252
3.3577764092163953,3.4853989289332379
3.8795890930533883,4.4778914209640606
10.286867956969555,53.579714352183743
2.0129031060510316,1.8100516915946032
15.685783576063962,94.495008506012013
8.881257710400515,36.369297715943546
16.242433122270096,95.775947309543767
18.142468139645022,98.322971268509178
13.586882442744976,85.734866231647288
5.3296511040582883,8.8251423052507612
10.1155863130146,51.444426897017415
6.5639701301819864,15.212702930679033
13.719779858568344,86.52841178942262
14.431061864268822,90.163554987376671
17.041287113159271,97.126946802441552
8.0333864174474439,27.22361369773407
15.501722871108592,93.996198203857787
4.2262422739053136,5.2806012303469849
8.7646146639796534,35.030639978075747
4.2187393933621191,5.2618688976835966
16.296537008740451,95.884044181129553
16.055460427531095,95.381127973678289
14.364921306307416,89.866337758570893
6.4897666489315098,14.74029972115363
14.951352628872066,92.241894984228352
14.809408754621316,91.718533306835013
16.214524500869931,95.719131378480142
5.6101034993839249,10.020505605384713
6.9908240063255089,18.174223712422091
19.014433310545563,98.909119909910643
6.0551763390633839,12.213006832122986
5.5169682456115616,9.6083804552919609
2.6143485191527605,2.4296516637028414
13.381374518741961,84.431451978891232
0.85024570380527908,1.0202403463263439
19.045904414461038,98.925968239717477
19.107331261190936,98.958115539589429
18.590447346796658,98.65498510008976
3.9345719487084274,4.596965274478114
1.5053102648325356,1.4100490228487601
4.1519988630454492,5.0979801917657479
0.225639410269729,0.74861947707969023
7.5921673440276312,23.077925630742282
14.988471686698709,92.373674195356017
13.122099556225075,82.650393770109247
0.73922275508213842,0.96568057080672154
19.056752118132632,98.931715796102907
1.5876988570785278,1.4684772122358323
14.792204799907037,91.652960875242059
7.0071939733217441,18.296261455063078
10.959807348310328,61.772512856571552
0.29966527781909891,0.77662802930284514
17.624363378224071,97.837793453846572
19.78042814517665,99.253631300990449
15.385941386643641,93.661058421562686
10.677573108912046,58.389573242519724
6.9164363502566095,17.627639915253717
4.3184948641038678,5.5161301912542831
17.37471704341737,97.557353877203141
4.7601799400623568,6.7867985032775326
1.3269282915215275,1.2912844131339221
17.262887585393234,97.42050681920864
0.64147636776318739,0.92004320547957863
2.6020839258723161,2.4151566507672313
18.996337323764113,98.899313979713781
12.882651309223313,80.865985271076497
12.041474710869529,73.511620247969603
17.547313941345713,97.754776454689775
12.545997409706862,78.125564455898584
8.5870849169481431,33.038206598499727
19.189106649604867,98.999438984199628
10.102174796824329,51.276907253326655
10.027886949614921,50.348581222593808
4.4375888519597488,5.8348281494144159
10.129836949994232,51.622392129694603
5.6870515185907795,10.372777773090855
4.5345842070229718,6.1070704449355775
13.903347355823515,87.56290247016581
10.257846136524471,53.218619842094675
7.838432376525839,25.33577162278235
12.108749588171399,74.161409442876078
0.20834250257731446,0.74222083948072193
6.2552033109525169,13.326445791040044
16.639919168007282,96.510723047449332
19.35746989157305,99.079476386684291
12.143408147277427,74.492084841671797
12.505680681927874,77.779115050961849
16.348385890147835,95.985147841456225
18.522089092767018,98.608869582852378
12.149885004806135,74.553570628381664
1.1293861079468015,1.1712616375682257
6.3499582638859797,13.883249858459342
17.063145027568581,97.157287582556606
5.1164942730521368,8.0043741966108897
10.756013583259634,59.339227550379654
11.281166733520918,65.488531955194631
14.709233733540641,91.330050177090357
18.846299090765054,98.814581783801174
12.065080300918021,73.740806053277694
9.5116674871058144,43.925989917238617
0.59361610355971095,0.8984832618955314
2.9395809841087317,2.8464793269976041
16.365969619103343,96.018892069917172
13.466771787482521,84.984500098700039
16.644588472725552,96.518576519573543
19.016689027781091,98.910336175632793
0.33811555605331556,0.79158392548507617
3.7558266956638775,4.2205340288120405
17.483270401389618,97.683409408081431
16.030244550582207,95.325264403894082
4.7556850031831077,6.7725943871059116
14.278672033728402,89.466805500996657
9.0239635422290458,38.036053328309443
10.016273436500958,50.203416833975524
7.8048065396572781,25.019046555899969
14.320785449484037,89.663595191011098
10.357993744405407,54.463011966027636
15.339928389940374,93.52308625696898
8.8702656379952813,36.242203760906314
4.1055466731544783,4.9867750984293604
15.208185660759309,93.11245232055937
5.0544551906656494,7.7789115499433867
10.705580506542599,58.729404413670252
16.575208299729411,96.400110335264415
16.915745697352524,96.946506046041947
0.87233302225552034,1.0314531183456115
19.098293710572779,98.953446228164339
2.5631048737169304,2.3696467151520801
12.240733675149029,75.405675471223645
8.3716180850644033,30.699814782160786
8.8594996798663228,36.117910372523959
13.173880409359686,83.018517570878345
2.3624224526349269,2.1482736430907021
2.7261104689091287,2.5657054829587236
12.351854949583956,76.421476295049814
7.1130226416668556,19.100568788517904
19.421616448847686,99.108273051420227
1.383425013393933,1.3277899308069556
0.8846918425307404,1.0377802733639465
2.7284069990953097,2.5685775685244159
10.010719874920879,50.133998115709268
3.6581755612185485,4.0275140566919303
14.602678566540131,90.898789712292071
7.2442474978207354,20.135029972230679
15.776981718491644,94.727455767829142
19.230472340053652,99.01972011062611
6.8880006430496454,17.422141671761761
8.1776049527752104,28.675484939541391
13.098232720940285,82.478607019174319
6.0239913084699559,12.046815305937741
2.1066760630900405,1.8952928784343483
14.538565383758444,90.630089200446761
7.9334042392622699,26.244524100466187
13.747106930996116,86.686890787468201
11.303735777900458,65.743126364551898
19.985588964207302,99.325907571401871
9.8357882735780944,47.948505780863655
4.6570084802557288,6.4676426088549483
8.9331971013274813,36.972390399601387
11.136304150345799,63.833666689335047
5.8504539414637708,11.157303655845164
14.856744724108639,91.89654084882892
11.867792611264267,71.786509242419669
12.868584586029449,80.756922386573251
2.1894023996754775,1.9737523472848868
19.017233108097493,98.910629338827334
8.9954671854645536,37.700820268688389
0.95284027480398104,1.0733650835148605
1.5379337255753467,1.4329056983164838
16.742571158939558,96.679498617498879
3.7690990458191398,4.2474417829777087
16.512269881405594,96.289293844597395
16.612072663780303,96.463531285872065
15.708503425900924,94.553804356842392
12.038903316596581,73.486577538919718
12.084841815266444,73.931685167130155
5.3803136741155981,9.0311028815186152
0.83485544293524505,1.0124987782654931
14.213098009682007,89.153807976395598
0.29825853469819918,0.77608620124304351
0.42690472917611411,0.82722044598572408
12.800482777365703,80.222219050290249
19.027298531922529,98.916038775992277
4.5277716285977387,6.0875675948836712
0.1427119182024672,0.7184320807022484
17.240957828618694,97.392808828631573
10.768678136405953,59.491920568225588
6.5787710037559455,15.308402952297774
4.5591063257359092,6.177756202221075
13.397472278908985,84.536959537012564
16.216552519489397,95.723284467718955
19.743947247881881,99.239996696050966
5.7637372204389852,10.734699614686949
18.815686976885861,98.796518177133436
8.0116838246057434,27.009156025572004
0.39732453250133082,0.81517480588352687
3.2447123877653983,3.3001503930543334
6.3190475977005223,13.699498283905122
1.7827746719412074,1.616495427469298
10.161081276048025,52.012428217523365
1.4110238299150879,1.3459913193538922
1.0744265439055489,1.1398757177940082
12.280042160912341,75.768350937980713
1.2421193535377872,1.2383367914034904
15.801727708618047,94.788912380601516
0.11244209263396643,0.70771691782607282
0.74673924851832219,0.96928142104668547
9.2693487287114884,40.967099381141622
17.708991265434534,97.925517893105933
2.7331146638043591,2.5744748546237974
1.2436870077649909,1.239295780023143
5.3959838917080916,9.0956791328991979
3.7277539562137219,4.1641565330288755
14.359755234121995,89.842790456674464
1.5826224375274256,1.4648091640068508
12.338660897019063,76.302396982514281
0.69151725665175912,0.9431336490588289
16.920297999310776,96.953236839700821
7.5918256877381456,23.074893225720299
3.6056507518904768,3.9272185238024542
9.3390812051912562,41.812884889319768
6.9331994112060036,17.749672674554766
7.9224126308162397,26.138282034320223
12.053404580352808,73.627606669369811
12.98502913041796,81.645539511714475
2.3970634483901887,2.1849868241885146
10.201273740857539,52.513800517266226
17.182032306803098,97.316942644659036
12.831898068803065,80.470256718243945
12.428279242909763,77.103058766581512
12.633700719122645,78.865721114451034
1.9885658787545002,1.7885508976105071
9.9529201208774047,49.41152868478968
16.710280000801031,96.627274909071872
15.065397197284277,92.64025580202518
13.105455800241703,82.530737621691415
13.540134231823727,85.446601738312765
1.6591216460254254,1.5210541296378668
11.060361692290197,62.952529047178537
16.255409953519393,95.802119189799896
15.216197865227056,93.138099782611278
17.8794790204987,98.091792746215035
17.589887700893062,97.801025291607033
1.7971595253063111,1.6279739050951647
13.850450611961293,87.271999097150868
8.0267699424668155,27.158119107807661
6.5998384199621674,15.445471373732129
5.3647978785126664,8.9675701596249109
19.445255470100015,99.118658440127362
10.773760840923845,59.553149900950487
12.817394799486223,80.356040808011841
2.3324211381656901,2.116965736330112
7.8464474446144923,25.41165608073365
6.1250358645203207,12.592473858450239
9.9070129874173318,48.837871677690572
3.9811963358387437,4.7002932547628733
18.340522320647189,98.478679192970574
9.9721115737895651,49.651400320859409
15.998562695274439,95.254164994768146
19.650142767588196,99.203792255670692
15.830988456056154,94.860707857473599
7.7255528381944316,24.283047950906294
15.829479442944699,94.857028265291603
10.425310218789189,55.296433068044564
1.9071238729666429,1.718408678602162
0.1279779141547821,0.71319644653403036
5.9671097183400157,11.748707149847066
2.338697587019718,2.1234783900792746
13.437470008655879,84.796582514910241
4.1388899121166656,5.0663622423856456
16.908206958666241,96.93532798163109
14.087934288055074,88.533661139762316
7.2669972312656705,20.318568855635196
16.644500548949154,96.518428794919615
5.4027825030684724,9.1238249427807769
1.2772383264315512,1.2599969831062594
7.5365847139560183,22.588268802036595
8.5896983236801638,33.067121169763325
7.4172632768063913,21.562129148023772
7.9654767960950368,26.556115038391066
10.175068881272068,52.186964766476329
1.025040389869305,1.1123826231983667
11.098093069081861,63.391435145837242
2.7704978380675915,2.6217749304492752
5.0359636108387313,7.7128425134949961
2.7815783196319743,2.6359565637375506
2.5990093124512814,2.4115361342706785
6.2515324871141349,13.305260124176085
15.758254814285772,94.680493228578783
8.6192128183016248,33.394552272419944
17.73359724765935,97.950363959191378
9.0369770821031672,38.189527978607039
11.617006290754812,69.17904419651201
0.20928066249354949,0.74256649613863979
16.366038967320936,96.019024613595818
13.977481622491172,87.960985775717916
3.7976745387369815,4.3059318913667859
14.776245471275349,91.59171072528811
12.786671226293539,80.112422090265767
3.4629079217969805,3.6666150125496628
2.6384804169209763,2.4584202156270729
11.527488722489688,68.216612253650638
0.6673202691216118,0.93189759335870803
6.011103110946669,11.978703305578042
17.965245779261352,98.170427856077652
12.999415063500539,81.753085154028653
9.5323575658760529,44.180957181604889
6.0390843722577259,12.127004312888262
15.792151949110803,94.765211709855961
16.176514947438775,95.640577030272425
9.0940325853885025,38.865159753842661
1.7874128004999812,1.6201877270605449
8.1644583879305017,28.541232558756331
15.212024284443173,93.124751002750088
2.4842447217482988,2.2801184539102497
14.502208816824281,90.474575653626061
19.548549417892698,99.162650117782761
8.4136902131290263,31.14916543716539
18.29306159221218,98.442714863757644
15.340337103950556,93.524324020964798
6.8558990225300365,17.192427479222555
11.375813816818507,66.550114647092826
3.9083772199649713,4.5398652593141469
6.3743888177510932,14.029938642165982
16.698872711499206,96.608637373742198
15.759137270698369,94.68271505193961
17.121275076968146,97.236471450150546
16.423415079310391,96.127248339963614
13.576961686845916,85.674092247811842
11.116211202730788,63.601409978758333
2.477020664218188,2.2720842446280285
18.915067175841518,98.854189390875135
10.509080334828687,56.329367354017499
7.4204397370628268,21.589002817757173
9.3093947795517735,41.452198743410861
19.314700258905923,99.059766247725562
15.851674843031686,94.910899335329518
3.4339447349177799,3.6158053111009929
12.072171536923925,73.809404667644827
16.913492681295761,96.943169530044869
1.8398254791777147,1.6624929467281935
18.284124833060176,98.435849838345476
13.806102547330187,87.023647998449349
19.14897286954503,98.979365023557634
11.782934710052913,70.919289029110828
3.0940540506751613,3.0680322475754864
0.40035173814531921,0.81639951024170598
10.617400756920931,57.656800660037483
1.8451302310427153,1.6668347585043843
12.8996126306261,80.996862393355144
15.139953874348411,92.890417283384522
13.035449231350624,82.020317427591166
7.7981931324509679,24.957065640248377
15.448054047169917,93.842962422483268
9.1056377463334233,39.00311870486221
15.455057332202525,93.863163691354771
2.9955369558441003,2.9248803847163045
5.6257403089081626,10.091220148649279
2.4898599667007493,2.2863825876520112
16.819031470549952,96.800060559998158
18.873243216630279,98.830259164219925
12.017471342837055,73.277264521464389
8.3192797484278973,30.14589427659493
15.165632825835182,92.974745191224926
14.166452915954801,88.926215791774425
6.9879923069533874,18.153177815989959
17.900470378772884,98.111339659184296
8.1524298384047249,28.418728615465369
0.64550102205007676,0.92187941236716187
5.5997739005081559,9.9740337674647925
7.6894779514898008,23.952944788158099
8.7686511506087612,35.076587412169033
8.2753667899255454,29.685556781363687
14.550463506253958,90.68048641757278
14.920538497148261,92.130918518063069
17.193247582869507,97.331545790951168
9.9575912118112946,49.469910009360376
17.015643209103086,97.090950010970133
15.899283088280248,95.024654408243251


==> anc/competitors/data/v1/luminosity_flux__s42.csv <==
x0,x1,y
77.621648807040373,6.73662043740734,1.7104040120663648
44.448965535453176,18.45039601479553,0.13057206534159349
86.001194071226863,15.844586673198801,0.34256473438352442
70.039434876877024,3.1011798089260996,7.282638250344716
10.323557440877304,19.943658498913887,0.025954921550295055
97.586612812038837,17.70480046184716,0.31132082388051807
76.352830497044948,6.3942603194167402,1.8674307914204626
78.820366222418428,16.901035013557827,0.2759382117359605
13.683249634879042,3.0219711055562746,1.4983340019767153
45.588207851661146,19.982989879010535,0.11416463246806259
37.709004399025545,13.648009986024201,0.20244469609176688
92.749733896011577,13.352375295617144,0.52023026134883954
64.742646887985785,2.7183738126985224,8.7613714900030519
82.453399713812161,18.043634579035881,0.25325645347223974
44.89800568390578,1.550990560884919,18.664172558846914
23.496633456692912,5.5757331027817933,0.75579095152347575
55.903893914567647,3.7174156281660649,4.045384614135811
7.3179083543133574,15.758590873152153,0.02946810477941933
82.935486027265625,4.7658803170450597,3.6513555992803632
63.534775513084419,18.30212631548682,0.18967426201912621
76.050686268452012,13.469111747222312,0.41920381395746198
36.09807084485697,1.6870914993992281,12.682553953906469
97.099104415095425,1.1031668484453088,79.787125635674627
89.418991010897571,1.9815004232735796,22.774110639194607
78.05996621030242,12.512578375306827,0.49857986694435513
20.269232077344789,16.228154406328891,0.076966020621160605
47.205379368976381,5.5325035919203813,1.5422262222444316
5.3365728129356489,17.138768015538385,0.018167837580422126
16.274659714687235,2.0874068629119473,3.7350610321418203
68.621846371003002,16.218313219191849,0.26088615500507112
74.731453434873899,18.628113173273327,0.21536032268415375
96.783463510986792,15.67005958298323,0.39414848734414581
33.256710455677045,14.264294895594107,0.16344764663774261
37.675510897452021,16.921624154452278,0.13157550962222417
47.486025316304982,1.7628746913942619,15.279985212090713
19.757664549344284,4.8338601036620528,0.84556588526855903
13.862229028211694,3.3735499068072183,1.2180322610857433
48.09478769636744,10.586088813666745,0.42916761778389623
23.464025556037527,15.158574438248046,0.10211412057861503
67.311585473568528,12.970225046951576,0.40012417982074444
44.278039968360744,17.171490895476765,0.15016626539981315
83.435141409725901,3.9490468563807268,5.3501312066820788
70.326245098222657,14.95780074676807,0.31432718455722042
31.924297496822067,4.6677883265091777,1.4652071933615847
83.393720338124908,6.1444162750382052,2.2088798184010443
80.671671392183384,14.488189248344774,0.38431986620835462
39.36035952398727,19.623890913074955,0.10220892361733956
29.544482289094166,12.619328513564323,0.18552561999153039
68.567054893522567,2.0355059848346162,16.548960855093839
14.835495877321671,12.709870428623123,0.091837450957330896
20.790912045035725,1.8046604800231747,6.3838478162350842
1.7288647053495456,17.798768515969527,0.0054573410915425722
78.905513372711695,14.481987416911794,0.3762279170808952
66.820234802611182,4.2894290820275618,3.6316920347032107
70.81137248400718,2.7426991106597631,9.4134036259873266
78.292174071174827,4.4871313487260611,3.8884882231786912
46.432661778295653,19.620516411529657,0.12061538652681669
57.305378399336483,9.7126522067113061,0.60746283025741232
14.839902814638087,15.897538018486751,0.058718007796319915
12.338477280061371,13.09175850004776,0.071988909510973045
67.171893217256695,11.875849849214109,0.47627544655646015
47.63852440817012,3.757474838635944,3.3741636208590022
56.958374541637696,18.974464617603807,0.15820438821731761
76.734886884186537,6.7255100177796407,1.6964552552319772
63.837113680058494,11.982327100343301,0.44462195159671797
55.804360665141587,14.295742947192256,0.27305785602050331
56.361508913795944,13.335429949660869,0.31693380651445507
31.091059708198607,18.871293784214849,0.087303604228855178
4.0509656222260011,3.8203408084811019,0.27755837901378616
44.235021534003877,10.658702030491899,0.3893656185195592
22.24388260913339,8.6766534240745532,0.29546503431765603
41.444335728738977,10.009205860169745,0.41368134817207314
85.486904253548445,3.2651329977571475,8.018586865347082
24.160009100668734,3.5477975875825414,1.9194615875373304
6.7719714272175358,6.2834353698438896,0.17152238713858037
28.857005310177659,6.7893874714557949,0.62602268384250737
30.065782018901679,9.1301610599456495,0.3606746565881474
66.529734957962617,12.608763393695938,0.41847623812755708
56.146183081786553,13.057953230946996,0.32928353839665175
78.605922701534936,8.8244070351258337,1.0094485896070722
66.767040492411368,8.7668790791452444,0.86870454429208055
41.232299282566984,5.1349420072422776,1.5637469197296894
81.588018081937435,12.177818719771157,0.55015792564418275
17.530319070862689,7.0237773150275196,0.35534348120574338
3.2484952402521872,1.6851368512699103,1.1439627490049662
9.9147382167885336,8.9496008389803485,0.12378668144823959
72.513575709048581,10.008520826713236,0.72390158351533418
46.725845794887348,5.2862644958800082,1.6720890131137893
16.96590612432658,11.876700729320198,0.12027778820504781
50.603432735232992,11.749666108206497,0.36654637417681496
16.078898168603672,14.338041441097056,0.078212581791400448
69.935717132695871,13.311021161822991,0.39470832353720592
45.16947128182904,13.3962280738996,0.25169810237699047
38.721101383551769,7.0080688846568187,0.78840791912020169
30.849696825639775,15.961212217733124,0.12109303284483924
63.397976718769954,11.433743288393909,0.48495174201430669
36.81944844478565,9.1969457084179123,0.43530136897966504
9.6773420122939982,12.894237137880085,0.058205601799067377
12.682584309931016,7.8524893545548311,0.20568046497944617
96.227868790401942,10.742045647528407,0.83392478232204836
90.949488380053097,14.997408081162185,0.40435967861153188
70.271006247264211,17.841654847750448,0.22075263965141884
27.321126184492439,18.500086748608641,0.079827231446442978
96.948461357424662,10.569025578478884,0.86790266713648911
78.096339492613666,10.885227180070812,0.65910663478503917
71.972128726740564,16.197537804512891,0.2743256036633111
45.486788712235075,6.9745631431398243,0.93508535783877311
27.951914622670742,16.910264884556305,0.097748643704166749
10.542705253196431,10.388691283831045,0.097685562918062338
90.357637257840324,3.2012777623700996,8.8169453820349197
46.121852693527494,2.3691237943859305,8.2173395929491733
21.0339731147278,16.997871009749801,0.072800146962142348
31.289705790914599,2.0557904212306801,7.4036146012806849
58.342737325247704,6.331617286539462,1.4553166204388079
18.500505510983938,7.3484707695293707,0.34260181020070229
85.804814125145171,4.2868944586402815,4.6690236291841156
76.093433453685805,6.9639740262377954,1.5690359534909024
72.226832639142742,15.111158767776628,0.31630279750840834
43.777210937735269,1.2789740276413446,26.762374179024029
63.103575229541875,16.716295065893043,0.22582598264770182
58.825698922360822,17.274412447916607,0.19713354257139881
65.334813553927177,8.0729698906394152,1.0024852483283035
9.3599877928490205,3.9186450821520613,0.60954169907328182
42.164932814890356,12.415967750956536,0.27352073882540512
5.1198032123273549,3.2737785614329926,0.47769936917220407
49.905091105207376,7.9334678604867976,0.79290055048994379
33.656260020945744,19.210154437118476,0.091201953678204828
15.307894697738643,19.913824979089107,0.038601670063883271
11.236893804532613,15.669992935737126,0.045762387597941996
59.176812645593493,6.9082686884945579,1.2399755693588421
17.888703885151724,14.065635934155758,0.090419089760409521
92.586891719302926,14.402720944196242,0.44633445323116422
58.525052830339099,8.3689922081093453,0.83559433578483577
35.340110648948873,13.176884057137029,0.20353657196802605
59.500633656660256,1.2038252545378487,41.057706975681647
3.2575832319400524,4.9720955134425875,0.13177001495848953
95.897362110903089,10.976677756377962,0.79591159474025008
48.748040257347121,4.1112747809076211,2.8840590798887318
78.490787497778342,4.1522304896541389,4.5525610679866304
9.1902699923214186,16.88978152045452,0.032216637229044234
49.179174752977872,19.793527050988505,0.12552633789077122
49.579992441097573,11.56341913254052,0.37079504428826915
93.844819042523298,16.942324886752555,0.32693716332839212
57.60107718523146,19.816111622199177,0.14668770885705243
47.875450704638425,3.6903218828067192,3.5154779518150145
27.430590646097464,9.5166666518326704,0.30287640705862806
33.825330736912669,8.4588816009964773,0.47273326045783343
52.546567844682244,2.5209363892775154,8.268382900652238
44.452234570199622,15.351273283100145,0.18862740552576976
3.1395959081527121,9.2418015191292664,0.03675872845527977
82.802900495241431,9.9172117496176249,0.84191137518146475
89.719916412136911,3.8627865024515637,6.012948025125227
14.884659810862466,4.4376063923864946,0.75585998815057576
55.849578210365891,18.234968820968085,0.16796153980363135
11.748998372408911,1.8483326905112989,3.4390663455052994
67.551769210941359,5.4241934139304187,2.2959709762452158
28.842144600061825,6.5491272759760388,0.67245106949372124
66.282840834498273,10.313753305630142,0.62311418085610037
72.972466814401372,12.142458287281123,0.49493228841330422
77.096101699848049,10.372509541162666,0.71658008283806918
11.666353649633759,2.5981913565807586,1.7281955002001299
91.685172668623181,5.6296816270585577,2.8928867815274169
23.7911850985932,17.028179310488284,0.082050200450450014
4.7038430614417983,13.114185309090722,0.027350809917166576
55.930394469756855,13.333831952551213,0.31458493973794588
37.721306102381433,13.733861851675744,0.19998681908868815
83.149184570108901,15.495157361751053,0.34631078144286304
81.016895734365875,2.1040611527074993,18.300328369549284
32.396750389448819,7.965559313719635,0.51058599477127109
95.337040111904756,11.251021269971895,0.75314357065350324
29.800865975871744,7.4306731826491941,0.53972503518782966
51.990655793939737,17.045098592456544,0.17894775746588804
26.340543966192673,10.168877663158584,0.25472917808667223
93.668313434847363,15.603924199728203,0.38470252483944162
17.296173940619795,17.188294820742211,0.058544278160823963
5.4461513198405695,10.591038175166464,0.048552616280420499
44.074608940300756,18.281492633555647,0.13187581725641379
99.245180841527869,12.155354870202631,0.67169813525728483
89.276049359236481,17.155211677840715,0.30334916321108968
75.112193926237978,7.4712251162389611,1.3456335374077799
89.188456596973964,10.477522212098219,0.81244031923339655
89.451217330088454,11.096809779086977,0.7264236455580968
52.366977678258458,2.994614602025341,5.8394996104840766
32.276976131248503,8.5724976273292732,0.43921594079563925
77.429230778987815,18.429415778481847,0.22797215710535193
66.504465053608342,12.985812566930106,0.39437787647835032
37.992115158497299,4.3726250663023825,1.9870509034957335
10.352200138090012,7.4382570765824942,0.18710711022509124
74.932171523553578,4.6404571835912964,3.4797398665148211
26.983591076363602,1.4716395041728783,12.459392633057295
93.744501902844149,18.621748711576508,0.27033662165670652
24.856086925562792,9.5159392368805591,0.27449184010639488
13.153035308737117,6.8431663759949366,0.28087416087271477
83.280154540365714,12.371066639596995,0.54416077077579439
16.175147345824911,1.1389746695672971,12.468669522841235
18.74756250761617,6.2824200254154627,0.47499700660124472
60.33889636056351,14.357635848278958,0.29270591184216366
87.581642042908982,13.041625688315996,0.5149316910289361
20.447031905742751,19.654313003308175,0.052931541079261984
31.722043617109382,12.786796483502837,0.194016047132339
77.963078985876578,10.072611598926922,0.76843087585670777
97.210816180035764,15.467218700496145,0.40634052447206881
50.57337743403189,18.163229567317007,0.15329776173338275
15.245852752573827,14.69322298764868,0.070618352555777489
2.379692483111953,19.301013247438213,0.0063879369532298018
23.735946969886669,15.858098244025367,0.094385298771753709
14.050399560865582,17.469227326976604,0.046040632584419587
68.088208687672889,3.1679773524891068,6.7843426173947643
13.061417958224581,14.915856556881966,0.058707546465362109
51.126663230442666,9.3616852910200041,0.5833636637850943
69.731981128645756,11.508972245814229,0.52645216792918692
58.530544312869331,13.427945780164778,0.32461112887614746
20.777789514345706,19.426487217405818,0.055056777594609571
80.608328092044005,19.706983547200867,0.20755806128384258
71.825305831964371,6.4763366642701996,1.7124529580709413
74.159416387638629,14.941316451320407,0.33219154560970576
13.974717404174012,15.249687220770104,0.060092623135238457
13.251626561384116,7.5833643649479274,0.23043335438195506
92.828692549644259,3.3535257224201995,8.2542753079541313
40.360241188669121,1.7779922454286754,12.767151969067191
30.793920486313034,15.769519423054392,0.12383062567387788
49.369820489801796,10.304295094521212,0.4649700429094486
66.62355706359466,19.725263220403598,0.17123092453329236
95.606702447650022,9.8344956676794073,0.98851702299269828
29.358176461323445,19.580422602402965,0.076574638411560592
92.556034501890679,8.8199440416871369,1.189797576021201
3.4610896472393753,16.079960860639481,0.013385755056190701
55.964606190355646,2.6115661739248091,8.2056196490175015
63.763536056427427,11.553772492617515,0.4776664846123212
11.483842971324576,16.239135952728759,0.043547317719802879
14.893620109327351,18.569331677177885,0.043192438663198197
42.492317612314082,16.629078721731201,0.15366467454287844
96.656959302174997,1.7024438168223104,33.349363678011194
60.00821277020291,8.0813444848279499,0.91884753063396685
93.369298938420911,1.9252709739631741,25.18954780884993
80.631730645684101,3.076363531176602,8.5198249683815046
47.270778553973862,13.830806944682198,0.24711420822578845
78.691581475966558,14.551905729922264,0.37161097196783044
2.7658416137217858,15.700692972280899,0.011219917523835245
11.805255679807759,17.443674413057593,0.038797116919334761
83.113432873390892,15.049197901053688,0.36698178935798031
79.884891744191009,16.21656025002601,0.30377160168509026
24.031433454676936,1.9303104866423055,6.4494894517654471
53.546189469306299,5.4561678583846733,1.7986767653325968
60.995566249301078,12.81605769412967,0.37135507188675015
86.906156423825109,17.30438078787164,0.29022740338718833
60.707608576533843,1.0855023738535232,51.520678070501653
41.844585358094349,10.777957500210647,0.36021876693407828
38.044220297311085,13.868460587923547,0.19780268137195123
43.162326550977475,1.562538493443651,17.678417900476326
65.541171532417437,8.6257555935143699,0.88088639619138609
86.881572543480161,18.01706274629024,0.26764534289197428
45.935791325553673,13.760643368261317,0.24259046296678358
25.536116732184453,5.515508903851349,0.83942843188418625
24.429573936760534,17.20284146300634,0.082549703690833753
74.855413744101199,7.612597044780772,1.2916877209379705
81.840307578967128,17.213548751737129,0.27620174951887083
11.42252990555837,6.6799293712592052,0.25598738422790512
7.5893268385626378,12.216084766779831,0.050855646677824114
59.848932711888729,8.5418612872088477,0.82025971142312448
15.47115117507713,6.2216759643462733,0.39967579980321927
82.641754855177794,17.844593681265515,0.2595291853218763
31.72313271848337,4.5642799568503349,1.522760205592028
15.243321364143123,2.6114202334794987,2.2352498591047718
92.176076776257574,7.496611832367547,1.6401673845034792
17.38764055079254,14.635143805189784,0.08117955479438399
29.187288151455618,16.341200513549353,0.10930142592171813
16.207726124013803,19.976124031268533,0.040616232615611439
12.433516302870142,6.6308790832121334,0.28278199316802416
3.0936536173075635,8.7508970714943608,0.040398620433087389
6.4841455072617507,3.5996042825628995,0.50042987935719951
18.289505622649418,11.922566662837639,0.12866559941363584
6.2848113300903634,19.954020707995426,0.015784521010340655
59.523237794986152,14.316739192292511,0.2904011419653017
68.390738153151133,12.309043967854063,0.45138658219014433
39.969415226370799,8.4550127655140859,0.55911257369475975
32.481118598252891,18.390676445425541,0.09603633320449155
50.948097465200782,10.441415326476639,0.46731447024421302
87.625489281226251,3.5529713529481683,6.9413995655454581
85.262031055398396,7.9421908007835356,1.3516835905417079
5.3040311392664021,2.2761667081075712,1.0237594679235875
18.968342550055883,4.8376017160868496,0.81053013198392032
24.437742239335204,1.3357068389983318,13.697420247586711
25.68937000738897,9.6123184135031057,0.27803351916245894
57.552032522534496,13.056265034084147,0.33761579083155746
42.209980144616033,7.5225567851992476,0.745906167876625
5.8761578728318042,8.9872536586002649,0.072751081917433236
37.987799707497587,19.224976184046941,0.10278092421065618
52.851541923046085,15.287299309923394,0.22614975666315651
11.065518387467881,11.276276101954073,0.087024264595713177
83.512396825067412,6.4062766271246794,2.0348836041672116
6.1442247800453211,18.042939176686907,0.018873503470319533
92.559345032788144,5.4668452207325302,3.0970393006129386
10.812201016407673,7.1815118798168642,0.20964395532261063
84.513920208177524,18.272231474036023,0.25313084595055924
90.362661248834087,11.061299050416375,0.73854463019487016
97.97749737807267,15.104041038941556,0.42947711611526329
80.400562147085765,12.224151089111556,0.53804879993605859
78.16827653636156,13.415344971180408,0.43433701958866217
64.605844323559211,6.688282538781686,1.4442506923440463
78.120639103234765,5.5860691709065957,2.5035321289479451
14.32066863290156,7.1273545962046398,0.28190745667426231
54.070735558816089,3.953389717585027,3.4595771568903873
51.908064148851032,17.611972940525341,0.1673473400059011
85.899642268133192,6.3816917317521673,2.1092094659920129
46.817137193758072,11.668298493873309,0.34386644006058537
39.123860113934995,16.04751407768611,0.15192392316239328
64.316763852473898,15.892658078138558,0.25464262621521333
27.379868432583759,9.3293389130996651,0.31457891947392169
14.837072684441729,10.048888863147788,0.1469305614045551
48.309850128350831,19.899333229765471,0.1219996657528664
42.27204749089362,13.817352062601458,0.22141326540552778
24.024424112358496,16.478130419239772,0.088478370231552125
37.383669201397673,18.148525415165405,0.11350088219557175
37.272852532798495,15.964206888357445,0.14625069422587059
33.422060876842004,4.5184075541177844,1.637051807591376
38.566943892965966,11.681243941013872,0.2826422222985992
68.888591200138592,2.9359889889763524,7.991686857723618
30.390770982557246,13.40552040471597,0.16911197508071091
94.9369347448187,19.151639135568409,0.2588351809977455
91.718453934279609,10.741909221702114,0.7948657235023926
48.61013240170778,9.226477364487577,0.57102478999028838
33.50775929546419,1.6810122769451004,11.857786225547764
54.008044193170313,19.235715924255185,0.14596265046133569
85.007488388588826,2.9570509984730169,9.721640466141265
65.606146715450095,1.7805027727920919,20.694704150525862
80.634790966760661,5.6752656185938308,2.5035143167589289
53.73950533050828,2.2450782444492661,10.661804174785509
63.658845297494452,9.6472390058234847,0.6839946117484067
29.527405804063712,10.805668223885135,0.25288439748756447
73.754423068718793,6.9388290315430945,1.5318480794573217
21.038054719446116,1.968249168922835,5.4305701346856816
69.785014753031319,3.1204069967353072,7.1670376941107188
86.211187764263514,8.3055831818086325,1.2497506299380199
14.078180892852849,2.1500405657041863,3.0454623385931106
61.823594313650062,14.265604786588355,0.30379028002207326
10.414479074763527,4.9333902889714274,0.42790425249211839
72.845847198871255,6.7393598068891318,1.6038638970849983
9.3648286635285025,8.4883897663838521,0.12997182281657588
93.658042447361979,8.9155830283138098,1.1782720577319845
14.603385073742414,1.0315534458212101,13.723663758656114
95.92914434499896,3.1293370489752532,9.7959348251322194
80.287533432424567,17.392526711076684,0.26541334647487458
59.774518442169054,1.0234281877262545,57.069141225072755
78.479786358325143,10.655179760444627,0.69125176016683754
79.716369059325501,10.300538123636954,0.75132472567183062
94.656679218915698,7.3287890592021183,1.7623283219654968
26.084952030079531,9.1952133827825424,0.3085079917234157
59.417513640472606,15.831041613005102,0.23708031391193435
10.409870558875721,16.982870418084172,0.036093012968604982
62.000404302388006,5.9466223248897512,1.7532902092107416
17.957839105186093,7.1273183783868665,0.35351004408909736
56.930110535771746,5.6071742075383213,1.8107309652329366
57.67062088935112,10.117404610470238,0.56339941307908803
47.132530145141509,13.981908795517446,0.24109478928846148
52.740545775799156,5.3368046338049906,1.8517485371348728
76.628415610652212,7.2839790990424671,1.4442835480041012
80.125226934694595,18.67730773419386,0.22968927856903751
49.723168341967487,1.9228165070922034,13.448786843281678
60.359750710738616,9.7546224995517576,0.63434643489468634
93.192387333320085,14.519602790338778,0.44204956349460606
12.853625261611159,3.8586262195920074,0.86329696108750731
12.59325302411094,1.9001063801041553,3.4880451418107605
9.6831921791660722,3.6259020611320842,0.73652316843027055
66.128465219012256,18.457640677082974,0.19410470785258227
42.442221778247571,1.1759358546013448,30.692399733343915
77.657820198042486,4.5781175214156846,3.7051971572443732
67.451909917550665,1.5943867451312466,26.534255147493099
34.030138074495575,3.1019598836818618,3.5366440937813581
89.938288188792043,12.78283644593763,0.55041486309844279
76.490682559994582,5.5911392660426298,2.4468532111909229
27.782959150107395,11.815028958182859,0.19902558977880025
37.055009759433347,12.213712272556396,0.24839998336312161
32.129558040222022,17.139271328705803,0.1093754980145705
16.603553213874967,1.0900864653256046,13.972661678979089
15.630553881676974,17.214019727504969,0.052748458827629192
93.676618874198667,12.763262642112506,0.57505289562227258
44.352499682676573,4.0921262359941943,2.6486224526438735
38.948662454963575,15.685810374570396,0.15829916607788946
73.238885159060416,17.254339294021129,0.24600563610935292
55.746313460037094,5.8310061913289886,1.6395669200242617
93.677858697007764,18.457079937150937,0.27498624376951908
78.249847897029824,9.6346911756744991,0.84296182019046517
48.457586848329491,12.465064632333108,0.31186936313384961
38.259587874601792,19.708341138735229,0.098500887949466195
98.676522947507877,7.8691854941447872,1.5935080893201694
72.058263364360698,16.450027570582144,0.26628734702126267
95.168271340380272,7.0495832387407331,1.9149846405442683
12.729379144487094,16.185056922588331,0.048593564797802698
85.20283423988748,12.413944458390207,0.55288453942095617
64.070314515129553,5.1107582092826274,2.4529358248989794
13.070246155176145,8.866495781995491,0.1662569247981438
59.237541996952849,7.0350770529076723,1.1969039841921632
68.923540145439432,2.4840594685269135,11.169753753797341
2.2179659029716809,1.5668606318942522,0.90342920897291601
45.977478222332905,7.5830944527364377,0.79956213032017731
82.714551608435798,1.3616488085322449,44.612000566227699
30.240543509064896,4.1442673940537258,1.7607352322195489
46.396260098056558,14.778483096166507,0.21243362306319036
44.789098579721426,14.45373347798817,0.21439380770095712


==> anc/competitors/data/v1/luminosity_flux__s42_holdout.csv <==
x0,x1,y
36.383439700722136,2.1428209242038925,7.9237724994820757
37.848657225186862,14.510431679538071,0.17975865544786754
58.024362571853381,18.384667528171139,0.17167174330765481
74.96209733611299,6.0572820800918752,2.0430835714998103
19.276127780429132,5.3628712820037903,0.67023183139326492
58.875958972889642,10.715943678662333,0.51271632923243116
53.942462123166848,5.9522646132852772,1.5225315660443435
60.646724688095823,12.643538751768038,0.37937618344591334
27.15220229969367,13.296434343202829,0.15358000377882394
2.4518132470066991,11.144146532305195,0.019742118726129802
23.934238108116219,16.81386956304641,0.084661168691491026
89.048113005715592,15.770945678449223,0.35802161655116194
89.66846324466097,6.8836012216647369,1.8923798751471776
7.786059286268733,1.0802947718105527,6.6716485086764399
41.000604588816842,13.422132138104708,0.22758688976191782
85.087366094099806,1.7297935305109311,28.436526276700842
97.947475054176664,11.619939269666778,0.72541332440833328
56.165352012969144,3.9285493362388988,3.6391843990824855
32.394695565076724,2.9242748751881447,3.7882402762217837
60.399947494200184,12.446168388416888,0.3899107565067797
86.483079851492647,3.4468620052291854,7.2791950007586737
17.620993225621156,18.866236004826838,0.049506230372093014
20.203966010614273,2.9547729831329659,2.3141333990658786
51.919996386999294,5.2234830798297809,1.9028925642079291
10.963870374952606,6.85372945576347,0.23340490478550868
78.644628701516609,1.4439216416226619,37.720879917222568
44.962225666482546,9.1074588521613862,0.5420674948084272
81.400043955236981,4.1915339227602093,4.6331746209901823
90.805217291242855,3.0261922553281924,9.9155719681207977
68.255068091587631,19.148989853332314,0.1861414815240553
27.381772965088526,15.900034567131588,0.10830921999801038
51.072152249422267,6.3152461104485624,1.2805708154457254
33.491652144400831,4.4377690443359716,1.7006195956894494
68.912910299913307,14.432198740835787,0.3308533906366482
72.433756228130662,13.677817311738522,0.38717509148929746
85.354371210138396,18.544709411804135,0.24819081337704979
40.765262766364842,18.604186240400747,0.11777927839643711
77.733528211987533,15.127633261982961,0.3396772066154346
21.919899255831304,8.6812029965801401,0.29085647102245266
44.384842586699286,9.6800518060137666,0.4736737533670814
21.882759997142486,1.3446685142586576,12.102403416099598
81.667858193265246,8.2634812394156771,1.1959831888567962
80.474529116278916,3.6474679533794649,6.0488870409020246
72.106360466221716,1.1279210239381687,56.678218580755718
33.124344912210972,15.921342788326484,0.13067361701360505
75.009195512916719,7.6630080858425185,1.277367728658563
74.306573335375518,11.155232464209796,0.59713150333288145
81.261896279306157,11.128348108564625,0.65618386554301034
28.770012321950428,18.690486847530657,0.082356677936972808
35.604578831311272,18.066666396084358,0.10908117369052067
95.121444887200539,5.7621897030603249,2.8648595432545672
30.97312287836375,17.479753185059625,0.10137115699555377
28.308992815777231,18.391810288661663,0.083690364839223527
13.941025169806164,5.8366670166746975,0.40922756215736089
67.237803867772698,11.909497494745105,0.47405272263197773
5.2087162338361317,2.1213094913880242,1.1575043394129274
95.277226851582142,7.2644271398206426,1.8054537327043902
95.581289742895123,9.6378072971747422,1.0290024512492164
93.022714366643456,6.3296672894974346,2.3218130233922896
20.476131146106717,8.0069898291437767,0.31938120033623174
8.4512858109210516,5.5736368808933268,0.27204794310712366
21.552394372074975,9.1833772606920974,0.25555870195859864
2.1169150808351587,1.0625247218580296,1.8751039540041081
38.581228352936776,6.0221232962616149,1.0638411001193726
75.192934849158618,2.2084352373014902,15.41727787426673
65.954392803314121,18.224099921223385,0.19858733630328965
4.659152637656585,3.9340854909202729,0.30103663584650009
95.330922984756526,5.4335759197075868,3.2289574252232622
8.8591093425387122,13.602422912182572,0.047880371924662588
74.221413759539828,14.847822705051563,0.33666942427204516
35.685610167942635,5.0350326576658295,1.4076300947751033
55.251046374136124,13.579666740022308,0.29961412461401943
2.4833431252045397,12.038664310742309,0.01713484267135432
88.240598722209157,14.364047525383729,0.42767590141788203
98.913119318624425,3.020344606133313,10.842786459703616
77.160409863886017,7.4993760992313012,1.3719688696236443
53.85398688911463,6.0167728147795012,1.4876152898240549
35.236359933770217,6.9762797852527463,0.72400782175390965
22.376549577314147,11.409302037074893,0.17189963927175766
87.004849364915984,8.520081766784255,1.1985493868451789
24.562890703308668,3.4733713072080104,2.0359966124272701
7.5682950430315614,11.724083662534532,0.055060510860081437
86.451293547696508,16.93888607730652,0.30130185227536166
4.1753080204277779,18.815434831233528,0.011793969512711033
13.880315433067965,6.4201112786632493,0.33675513308027982
95.03186975263236,1.5412349843058122,40.006592002998183
64.769123980655394,11.387331519257526,0.49948689051264972
60.60529981880417,8.2862941143650524,0.88265282556907965
87.859204009661283,2.9833723632602611,9.8712542894404294
63.102687178048967,19.320383936165484,0.16905045683679193
43.506070338893302,10.856535503636644,0.36911980160263153
95.986077915544087,19.697884373885319,0.247382559579024
51.005765244280425,17.625002272276191,0.16419536914272653
50.638040400593859,12.528316202300291,0.32262014266086975
22.966064817200756,3.4218565403284993,1.9613856347885139
51.142692902471445,10.905755566399046,0.4300035815935242
29.15090501702436,11.020327213944077,0.24002863918355197
23.446191824763709,5.9737918011989875,0.65701025580886596
69.821569411326394,6.8268121404607829,1.4981444927586962
51.776338375796129,15.368391193885971,0.21921714654489208
39.800240263802905,9.1281313702551614,0.47766336119775699
60.938310461448424,16.572465436593056,0.22187898229611083
2.0312953877577065,6.1915993985468951,0.052986762352216353
31.963256389214962,1.6162239575573087,12.236238638051379
83.367599881636053,9.3056744101774722,0.96272354215776423
96.819475963286592,1.0633000271975965,85.634955762826593
61.109870329023259,2.8632942821364304,7.4538283973912405
62.903119375542971,19.48562935267142,0.16566978477874028
81.92451015623179,4.735175884306063,3.653773511593533
92.684341009196743,19.279433097624853,0.24935486584866676
61.141930773790371,5.3463260866014979,2.1390860771445741
6.5904612343366678,8.6290059792066884,0.08851039318093612
32.432293406235601,10.257475694164063,0.30824544468155274
85.462567886464484,13.842335237781276,0.44602295644475692
26.326646651608076,8.8858783466854625,0.3334224344579893
54.242267237135188,18.957253038850734,0.15093397854269133
56.841775330928542,16.153309924158563,0.21784348810829293
73.810706981026172,17.855259275311631,0.23151921608014647
94.289180499287028,6.9680267725229648,1.9419687627633395
60.722147489544206,10.160518861588432,0.58818690246755589
48.08275406117378,11.73846258680604,0.34895296661705072
3.9383997126205692,8.5708280287338354,0.053613508505468491
15.550925871338222,12.201051269251259,0.10446282036580333
82.011549614561545,17.331519406726727,0.27302457668923341
67.660520348038474,10.237125594793492,0.64562341170948645
83.390712939991488,2.4208208051517772,14.229590448545288
95.132610687516404,10.028513248488592,0.94592414243644996
2.673672002463912,10.76531852074265,0.023070359395078122
19.591342143536195,6.557035395332881,0.45566863217574699
87.542188486878615,2.945794450831579,10.088172970398304
80.349710525381923,11.974004796023587,0.5604094640849614
24.540640765756383,4.9226211188068412,1.0127286050479791
71.679426566955584,15.936715276855924,0.28222591842220424
45.668619534033773,12.491583453195696,0.29267315990588239
50.580553510679742,5.3525197219036409,1.7654971679403531
39.633792371303528,12.843542468884779,0.24026802455802598
71.887887974945983,18.8765642683862,0.2017482714408898
52.272069034806762,6.2792257069621638,1.3257373827503049
76.932645530204852,19.882110116489368,0.19461921543251318
44.907814908076638,4.6085230322377768,2.1144547684802548
21.322456032114669,18.978995000267059,0.059195787810559813
76.280519020758575,6.1316912711553488,2.0288646679271198
26.019553193794966,16.319676262539218,0.097695994016269258
53.992623507385872,9.1420896434174992,0.64601630502533358
83.047281083660579,10.527837480776366,0.74928506181489529
84.732941201895002,5.077221013363892,3.287003329659576
5.3180484601648255,19.736580842565488,0.01365238273076951
95.536553867335257,13.524215385124045,0.52233053407081464
13.687369124898806,3.8771754535925802,0.91051912105268529
61.591631691987693,13.588061217656575,0.33358515830910973
42.439509521068793,19.857399307678818,0.10762808623227965
44.854523415338299,8.5899879537890307,0.60788459411938101
66.210708026330451,19.882983604875964,0.16748083722891643
12.693991140542888,3.009327759052173,1.4017133461584477
14.494246821100187,12.43093152252473,0.093796860972274992
62.141682000440582,18.039932840897272,0.1909471459201591
36.209462076250936,1.1171217612774713,29.014898077536429
97.137001421796057,5.9662090612459053,2.7289008597064277
7.8479538162999685,7.3460818662094924,0.14542695501051731
5.3792246205271645,15.444499449939391,0.022551321911894916
14.505614645521783,9.56633562429022,0.15850570888332915
50.553063380858354,9.0304363600868669,0.61991194536220617
19.107969028031814,5.8625222202477412,0.55596253318365596
73.283258904373639,19.278096998184662,0.19718617012810732
36.859025114212635,17.058531268204675,0.12666615063207093
79.096059506533649,9.4051997397186788,0.89416733711195373
96.190838083265575,14.329294629774502,0.46847247999858799
35.095603183095747,12.942976115546763,0.20950018532440146
41.479144516237291,1.640305326191712,15.416308785586061
65.836251968654409,2.89177341728118,7.8729333785168452
30.818756976926281,14.513770154462813,0.14630347307500657
11.428046512295701,16.165190406603656,0.04373310878200723
72.965898649604298,12.417994464842424,0.47316979314596264
40.270350984348234,19.784074915046208,0.1028854399624303
69.048179308430775,17.063132878941424,0.23715631071949217
56.953492100607271,3.179449598354521,5.6339951446436487
99.92866537282616,4.5563932379526157,4.8133527428299523
49.687151954211565,6.0056003190005658,1.3776257506372873
24.052191977265856,18.555536281348392,0.069856631558269738
45.219325651571033,8.8173254342580307,0.58163474367815682
56.124705544211707,3.9903051638082392,3.5248598596670995
29.959747010245668,3.2415209215443759,2.8512840440271434
74.540886384337767,17.344856961463051,0.24777250259701744
59.745573425758124,12.241985478933611,0.3986594045257677
64.699493700845778,18.69365460704169,0.18514519854219297
11.837541878393614,4.1043399333397002,0.70270797475185875
95.135303885082593,5.7895084043439855,2.8383002296131625
45.527562568049539,15.714653575746356,0.18435918379408983
5.7165593602797058,5.725486734710695,0.17438530768029048
8.6127719415979662,10.432963870476483,0.079127517530880279
83.875727236750819,12.889629858718333,0.5048419158797276
19.657040276804743,13.433748226756247,0.10892403433887898
82.735735912957693,7.8984706361933767,1.326194181997989
83.229759685712494,17.949077613347768,0.25834161469164996
78.757091958209571,7.9927418706037123,1.232815530738183
60.592571417153074,15.0770412514808,0.26655518650196364
60.81996698556889,17.107527957263748,0.20781249822337591
27.632552686872209,13.06125036707285,0.16197630886151348
5.1325344425294634,7.6448709400589081,0.087819620544786023
71.354835147925925,2.9797625182396215,8.0363732835747879
2.476379746756086,18.847481727512026,0.0069712487811715062
3.1131784094217649,5.2149368262867259,0.11447374905626008
64.362389747960236,4.2313683787283107,3.5947648664440206
95.185127733016515,4.358083772165358,5.0116178664000302
23.412469561558808,6.5309117044734437,0.54890805151272948
1.7064239951022127,12.098178320890213,0.011658615683516187
86.342741251662545,3.8517381046772652,5.819857254662832
54.304956775209469,15.347422920644643,0.23055181767088231
33.564916468591932,11.613747887443774,0.24885179776730368
23.567576312392749,6.3211519232415627,0.58982403433663255
67.317487780599478,16.439834155917715,0.24907666149110866
81.271934971472504,13.886659869152707,0.42144897624127386
98.732538877015315,18.20459431120139,0.29791906385507549
29.530499241172976,10.900185182699023,0.24854385881118651
94.13765053558501,7.7662366097865831,1.5607815385340809
40.657834931798433,10.924471231205679,0.34067745769831337
2.9667564358815874,9.454741556429143,0.033188113693376056
17.06132631943872,5.9316679944147488,0.48490774393501379
32.279285608617585,4.1476809822485379,1.8763472877957774
9.8247346261089774,8.6875201232709021,0.13017547810586866
51.297352316437724,8.99260589015603,0.63434252845841299
7.9845679580796851,15.725458894347765,0.032288269252747172
6.3184113923324672,9.5261419557039186,0.069626377679732523
61.786208696516091,11.751379943565725,0.44741836965260717
7.1484908000120466,5.5937959655308687,0.22845523792960995
79.218552157659332,7.227362690459846,1.5165865561248875
1.5565883585381339,2.1957088607130775,0.32286745410134376
4.6963592801656944,8.9052118762219052,0.059220599593197878
46.883276207121867,12.36131568147715,0.30682345609662598
88.65950676390095,9.869475809239761,0.91020064114380106
14.528917585831577,12.195097642006088,0.097692831319828727
7.156250688436705,18.995322913352805,0.019833172272191453
27.710120263955055,6.2256934758059206,0.71492904655034961
19.452382083257923,8.5076124504047499,0.26875552126966157
72.080788408903871,14.710365289898421,0.33309845137614996
8.8339810657607565,10.592951257765918,0.078726784979535808
62.076371440244358,1.2397015057607188,40.391693826378109
4.4230104204262073,17.039870304081173,0.015232998270379529
84.755475096588341,3.2576628439012794,7.9864815703295564
38.579537154303821,19.575125793080765,0.10068108563315156
18.847971221857861,14.042171087501806,0.095586396564960152
47.228451965696713,13.705537445746435,0.25142680094803677
35.319337085469719,4.894445282899377,1.4743669541488005
40.215942522540388,12.003549186756862,0.27911225062884049
60.664352672746404,10.136094039404977,0.59046247892754611
65.275894195568895,3.0675794242397521,6.9368323354671526
12.865464069531434,4.5120253162824682,0.63194953811322796
51.496305017244822,5.0792498300710065,1.9960752927124792
86.051059918675335,15.386213106861149,0.36349022590147351
64.517895440575174,13.797692215753615,0.33889665829576393
62.519982252403331,15.165773256306586,0.27182520795395448
63.536818559657092,3.6351916385866008,4.8080706806088367
10.843401099834775,15.144323281469715,0.047278727503993465
50.266954598343155,7.4933689767075391,0.89521703663209096
83.715886003965096,14.480657659080991,0.39923747954557204
75.573716126557173,19.013884824767121,0.20903983802863055
65.872006211196435,16.891856365252899,0.2308586389201587
68.023664447527437,10.142416358064676,0.66126746268892245
9.2126521478258567,9.3800197404929282,0.10470735006818954
55.748790376836475,13.21992769060965,0.31899016206470637
81.464279269920993,10.69936636489097,0.71162484469045184
76.320179432873914,15.194969875074404,0.33055192902145675
89.503421151468558,5.3364787485690215,3.1428964138350044
88.069944119420654,5.5151508172445398,2.8954290973064363
9.8959396502662393,10.142676965533486,0.096194856347748742
69.559730529208409,5.3652858236012211,2.4164185718769016
40.732511215210742,8.3470722211904338,0.5846188892396138
33.66920017881273,9.408257246342119,0.3803771607854865
27.555749498637695,18.182942189868076,0.083345836961766923
97.254014576995075,9.1683695831301115,1.1569732406587223
54.330116162573034,18.018840842428745,0.16733505666279372
64.44610425745681,8.1146076353896532,0.97872711195245643
12.545484633920166,7.5864446126857299,0.21797709475267746
39.839914850841737,15.238038228792929,0.17157747961427744
31.318927529375586,5.0676288862367889,1.2195434438570902
50.039714287715796,17.198821355140325,0.16916770221070171
20.706921862401781,12.467369786540141,0.13321890594285141
91.785585487203591,12.732262478288467,0.56619146237802487
50.361952290258351,4.2383802247043016,2.8035139922181962
80.192885341608473,6.1368513724646467,2.1293381203315143
98.268206699561574,5.197418219119494,3.6377906444599204
79.363392857477962,12.673912313683504,0.4940817697142294
39.241486549062436,7.9731148905103115,0.61729023460569654
79.355923242576253,12.554778486277653,0.50345567384885226
52.605285583006491,16.777830834129851,0.18687782040525613
10.440263171184883,15.110266606275662,0.045726419044006941
1.6334906750661715,9.6565530550216216,0.017517510953922601
30.537193105783079,15.82539986224773,0.12193257095272553
12.576553055747604,17.678184499565361,0.040242625120628553
67.515476542846599,14.276201750879142,0.33126685442756831
21.487505064977494,8.6775459775227297,0.28535937504143477
84.695624445397897,14.259604233792654,0.41652975425604
70.735274725872614,14.495328366369108,0.33665101533743325
36.971636294765069,11.10546986306016,0.29977457520702389
83.390277717298304,12.679296853770571,0.51871054914954784
27.743773390188942,13.904293148161155,0.14350521953479939
7.3223297158361786,1.575489627686242,2.9499739716777644
38.306094334082289,16.081032411811272,0.1481289755515503
43.519006702216814,14.264653401033449,0.21387327846192344
37.715453220191641,17.117756186472356,0.12871396188725678
40.429110140670431,13.447118918022877,0.22358141037965906
51.36659096229674,18.608413050114283,0.1483412959886122
6.0739499298530601,2.5535077031798687,0.93153003627614783
55.93556069195521,18.550172373898185,0.1625519173966222
14.713964298434577,14.159524783962798,0.073389231835997507
25.928019873651721,4.7208869890576199,1.1633814708297046
14.768812682178273,10.001238656911829,0.14765154663465171
13.865096096633843,10.125159141344497,0.1352443615602556
31.94508581121497,14.387016050809398,0.15433435200307744
79.003361330714569,6.6493573554610403,1.7868422871114402
43.665103450593044,4.117089058812426,2.5760481143721732
88.781306375913786,18.389003275596238,0.26254584575070117
45.733036556410681,9.3336700412173208,0.52495871578062281
58.504181139236323,11.188424667227169,0.46735728954544642
2.03593927934307,16.731154073081257,0.0072729905655006697
82.011892888238634,5.8937221303461582,2.3610083495696292
70.188534031331301,15.250962811816233,0.30176693205555261
19.798488966748057,13.226222946575131,0.11317757069044704
74.142415082812974,2.5737188803513775,11.192948654220571
64.294022570153004,13.944146870203593,0.33066383738194066
18.141394212895054,13.561501527641919,0.09864046393712296
14.060478063758833,17.312395049654985,0.046912197808686509
58.061069176323954,18.131240459667648,0.17661597928819903
4.3032353321519778,12.253546974848119,0.028659687925857449
30.754960399186015,13.828904510624046,0.16081983660716126
89.927966607343691,5.0321686990550027,3.5512756986263194
65.347104564327665,4.1832300928092998,3.7342453026873148
48.185169951086465,12.089942909815075,0.32965896816514262
30.893467642675745,5.8854100615643503,0.89189392076344376
79.171152148098471,12.658622820938835,0.49407632689208919
81.073748989821937,4.7632131673418705,3.5733883755476596
46.015461297673092,12.90967547263679,0.27610427447231983
9.8476933624749066,19.67931411436037,0.025428140440796831
41.414069020255987,16.725792015063426,0.14803844645645889
76.299520207993709,18.082970088873299,0.23333628502982479
13.29701137265408,11.360281223676083,0.10303288848605471
72.785933643280188,9.9804377702214833,0.73071542473318851
97.765319618568853,15.386637445566096,0.41294991696756955
42.647766554988678,7.6321106809402686,0.73216164215848012
91.550654881450285,11.832362129464835,0.65391085941917315
76.934668664555261,18.310041165188409,0.22947926296119756
34.936700161523682,4.555641758805586,1.68338228355654
57.310278393251615,19.465142588308176,0.15125764671069947
20.346467238826609,11.266842455169746,0.16028193259045886
32.553224647867907,9.0000539135654201,0.40188684738208241
83.659419921921071,6.0026960688129831,2.3217857421055084
79.00772948995693,9.4338111855687483,0.88775928206117927
85.750311630992329,13.510106474544981,0.46980557222019476
82.295904642586436,18.251656263054688,0.24704363081309128
68.205960349887292,8.6680659179248547,0.90777437168878461
56.0252454535174,3.1154484475637729,5.7722167331070917
13.26125228788003,14.490806125450003,0.063153793880375675
94.629582520415511,2.9676698168151816,10.74473638417702
53.019947657402,6.2815426752821848,1.3437134535280073
37.731176698460992,18.344345566102859,0.11212330832462471
47.081504158781279,15.282782953834637,0.20157907064815103
96.607766281584318,7.1200863860586336,1.9056428730718054
79.465790473006848,14.492120790305481,0.37836967109878694
17.998026437843009,18.732724369344346,0.051288854484830365
60.757249107773433,18.664399627941496,0.17440946618472006
84.721788772414016,2.1411976826251298,18.479132832929302
10.107136121929688,10.957741424486656,0.084175560882650963
91.506417923647874,4.1627647142527753,5.2806553770856794
69.340207609284434,16.532913794031614,0.25368006197950738
95.787415704247906,9.0962292211479099,1.1576723606454695
59.325526814761915,18.70524970513069,0.16955655461201344
16.315567550842047,4.8547825503107109,0.69224945282861083
2.98174110381933,8.9891753828184005,0.036900327836176729
53.556133746758611,18.396669425894778,0.15824529580037686
10.133394643661441,8.5449341929263483,0.13878339640406148
64.853082521599191,12.757109140211494,0.39849794048058523
75.942771678024627,1.4426821173071471,36.487587242629054
65.525473695185596,12.755899358740562,0.40270590795098721
39.601056005632294,4.317668421424262,2.1242625484610627
77.467867533491088,7.6363110712791986,1.3284780356903867
46.072906844350449,1.3674914332020913,24.637485692512929
77.502533794402495,8.6677044743833243,1.0315913928443097
15.827907931428296,13.409298033610312,0.088026093432012828
28.847414529095406,9.9463847239024421,0.29159252593573382
13.324806835168708,6.3914630664457164,0.32618227287715107
84.254205779222247,2.8407751717111238,10.440417402985542
94.422553922319878,1.0997514722657793,78.070442127619614
60.48648314704343,14.104799020124716,0.304035663592163
42.180434754718092,6.7281054526580313,0.93180593486685737
76.069882487884158,8.6467389140059687,1.0174382340151051
71.123941933976269,4.3459964665800994,3.7656251071138933
35.590561919419272,2.6489871675422441,5.0719520136512557
89.607328374925771,4.6941769992957019,4.0665358640473857
41.35452770010339,7.433562794851337,0.74839182741859267
4.1952300591478799,5.8461011103705722,0.12275046247605056
28.718880807515372,5.93488752640011,0.81534708956168522
39.062915859874515,13.582727121930633,0.21173405095068895
44.404823195513373,6.6983004563281865,0.98969390760237141
41.963065610131444,6.0375006059821876,1.1512054404345615
73.024794355957098,16.614724408195677,0.26453555922923605
74.856665560883897,2.8391818803251323,9.2863286264245115
86.106575535204058,14.445300897766531,0.41265121888798995
50.290076498465908,9.7072430312968887,0.53369175158505844
85.227433885060279,17.737879703675397,0.2708794144616834
79.701451286987222,10.647014258491879,0.70308941259686386


==> anc/competitors/data/v1/magnetic_force__s42.csv <==
x0,x1,x2,y
7.8525824612816519,3.36831021870367,7.5165136713451357,198.81128861961915
4.6693451776444972,9.2251980073977649,3.5129551257347984,151.32276865266073
8.656680239158133,7.9222933365994006,8.9551848426181078,614.15338402114139
7.1249962760639569,1.5505899044630498,6.1413902062702519,67.849755316912734
1.3946848049326706,9.9718292494569436,1.697250246592952,23.604607486715349
9.7684123405491814,8.8524002309235801,1.8653272838275743,161.30211691202862
7.7308271689083536,3.1971301597083701,7.0844065558321638,175.10145622861856
7.9676109001310609,8.4505175067789136,2.1429673961997415,144.28692783147568
1.7170795104176859,1.5109855527781373,5.3192806650294111,13.800779710817542
4.7786664100078875,9.9914949395052677,9.9218575213227513,473.72922008407619
4.0225812302095214,6.8240049930121005,0.53807224496672523,14.770144679665048
9.3042673940617178,6.6761876478085718,0.65750811802679077,40.842454811908631
6.6167186407663134,1.3591869063492612,9.9343035283398127,89.342741549680383
8.316235326072885,9.0218172895179407,6.0540689242745724,454.22199311564844
4.7124348888596455,0.77549528044245952,1.7056447674258748,6.2332293656434139
2.6587678569553805,2.7878665513908967,9.0243708976638892,66.891253947340402
5.7685554766504303,1.8587078140830324,8.8636128512130767,95.036181188507754
1.1062639329896655,7.8792954365760766,5.5939039245580648,48.759713078120107
8.362496133929529,2.3829401585225298,6.4070242836771873,127.67487352723073
6.5008117916596158,9.1510631577434101,3.0952783192583251,184.13606210682556
7.7018335308110517,6.7345558736111562,0.97993711553404894,50.827797959239184
3.8679966972337496,0.84354574969961404,6.1483922844632115,20.06117216291284
9.7216312317515818,0.55158342422265438,3.3001743354262487,17.696493961895211
8.9846506525608785,0.99075021163678978,6.8043999432733431,60.569669132451097
7.8946432222007381,6.2562891876534135,8.4443291800047113,417.07530677535658
2.349067724593692,8.1140772031644453,0.67252516718645849,12.818677296550256
4.933849535406825,2.7662517959601907,6.1592808595144106,84.063529028414806
0.91613577497867338,8.5693840077691927,2.6971651270250963,21.174686207567163
1.9657501746417043,1.0437034314559737,8.8019407300861126,18.058591502078571
6.9889650558033187,8.1091566095959244,2.9098128123373708,164.91251264543834
7.5752404811242631,9.3140565866366636,6.302316265736474,444.66760349240786
9.6913424581249945,7.8350297914916149,5.7586379808513088,437.26465084352509
3.5953409023124436,7.1321474477970535,4.2635817505628646,109.32890118002045
4.0193672073312543,8.460812077226139,6.9373972541980438,235.92083577315077
4.960780207120175,0.88143734569713095,7.3948115297966215,32.334678151101024
2.2999779113007142,2.4169300518310264,5.8859090555341744,32.719095870837783
1.7342543006869806,1.6867749534036092,7.7050112532551642,22.539444125377486
5.0191967991463704,5.2930444068333724,9.842462221932907,261.48303583337054
2.6556388159833992,7.5792872191240228,4.4830876850576491,90.234913487574204
6.863232949483848,6.485112523475788,5.3885389929125438,239.83760883481366
4.6529432292871418,8.5857454477383826,0.61846384044152569,24.70700339572625
8.4104428625494556,1.9745234281903634,8.0622712849485936,133.88704713493968
7.1525184690213663,7.4789003733840351,5.4421856369369417,291.11868960214645
3.4674830931293901,2.3338941632545889,4.3756335884253694,35.410858631520341
8.4064681132544088,3.0722081375191026,1.3936836493492601,35.993858920304348
8.1452613962196168,7.2440946241723871,8.9517360059162741,528.19757952684131
4.1810446007866577,9.8119454565374777,4.2525687803852863,174.45815380359451
3.2391169873373191,6.3096642567821615,6.9845251829875936,142.74791445261999
6.9837072877622672,1.0177529924173081,1.9190544854974323,13.640042438330235
1.8276485942884433,6.3549352143115616,9.6347214806398096,111.90332445447417
2.3991279235135288,0.90233024001158735,2.195196737307394,4.7521743547577469
0.56994156263455231,8.8993842579847637,2.3956489325451584,12.151040353864593
7.9757815862703145,7.2409937084558971,8.660337175298281,500.15685266334032
6.8160831376243056,2.1447145410137809,9.1695360693483465,134.04534551261654
7.1990710969501839,1.3713495553298816,2.5154003714713635,24.833146657699835
7.9169257947086953,2.2435656743630306,4.963108437660865,88.155441593171858
4.8596998676142293,9.8102582057648284,7.4682015933468833,356.04584258727431
5.9030413615524902,4.8563261033556531,8.8444744712026147,253.54537974904102
1.8280714822127457,7.9487690092433754,4.1010006028543993,59.59130325039883
1.5880356985917476,6.54587925002388,5.4116851250695772,56.254953535542825
6.8498281370094807,5.9379249246070547,7.5463058999374812,306.93667448271896
4.9754139583597592,1.878737419317972,7.4457917782015564,69.599511694219458
5.8697430115712939,9.4872323088019037,7.9381212352478068,442.05504348810501
7.7674891454522434,3.3627550088898204,5.9143712770945003,154.48434197982729
6.5298240400056127,5.9911635501716507,1.4938434196453645,58.441012585384769
5.7590043062509606,7.147871473596128,9.0877462633413799,374.09364518745861
5.8124680270814286,6.6677149748304343,8.722939123549768,338.06518283458354
3.3875259315948156,9.4356468921074246,8.0819256402741644,258.32661830942777
0.7927694283954243,1.910170404240551,1.4486935330269302,2.1937923990796651
4.6488151977074423,5.3293510152459493,2.4417749872735772,60.495385512256178
2.5385543917855276,4.3383267120372766,7.5642034685226935,83.305165286579822
4.3810221153840434,5.0046029300848724,0.71983089852849114,15.782491206646323
8.6073291960475782,1.6325664988785737,9.8026340202191573,137.74697879515284
2.7224251157207373,1.7738987937912707,4.0828744633789666,19.71745271122419
1.0538760460461272,3.1417176849219448,7.333469070062824,24.280976839977949
3.1731469742089673,3.3946937357278975,8.9319253406364112,96.213468556046209
3.2891406987834944,4.5650805299728248,4.2489839374257814,63.799310323717499
6.7882068899055028,6.3043816968479689,3.5317586416968272,151.14319072512086
5.7918054472421439,6.5289766154734981,6.2830407245333442,237.59043507727597
7.9470329865109282,4.4122035175629168,6.0193990506064816,211.06376827597444
6.8109786331101816,4.3834395395726222,4.3868297874355733,130.97105393865795
4.3606751836806694,2.5674710036211388,6.2168601807432307,69.603388977051551
8.2331936543273301,6.0889093598855784,9.3861230108817004,470.53732739445212
2.086242739123187,3.5118886575137598,4.9425824379526668,36.212582553734123
0.71576469477167448,0.84256842563495515,2.3690507171309978,1.4287288406297722
1.3554546773685967,4.4748004194901743,4.0834568373885372,24.767754832287249
7.3624138306662781,5.0042604133566178,4.2440163346346269,156.36414454568762
4.8878336873881798,2.6431322479400041,1.7455325837490887,22.550868569865749
2.0320819008192172,5.9383503646600992,2.0472792552682715,24.704957498610902
5.2599253634819538,5.8748330541032487,7.0033396972399338,216.41148430936872
1.9469649757751,7.1690207205485281,3.7250386649845755,51.993464823708273
7.1150435632384923,6.6555105809114954,9.5715347226301724,453.25282630433355
4.7384846179532918,6.6981140369498,2.8141690809067708,89.318660121880683
4.1197016479165836,3.5040344423284093,1.439782798495812,20.784094682717889
3.3643648469048268,7.9806061088665619,7.6582933485024505,205.6226541458077
6.4876846346294403,5.7168716441969547,8.8698424932197657,328.9758972657263
3.9372198002572092,4.5984728542089561,3.1420768902791347,56.887925400267228
1.3326742335029595,6.4471185689400423,2.4198369656320406,20.791018512718669
1.6210560701448955,3.9262446772774156,2.2647782812753281,14.414550002285901
9.638027813220388,5.3710228237642035,5.4591168629818672,282.59701126004012
9.1315165617222664,7.4987040405810923,4.9499580918443238,338.94610404151064
7.1472177712021212,8.9208274238752239,2.9646784786180751,189.02522061007159
3.0257646338654358,9.2500433743043207,0.92914461139955073,26.005321311848427
9.7071755848033767,5.2845127892394421,5.0741677330996664,260.29310126844342
7.8981335876750487,5.442613590035406,9.6136573025382788,413.25737580994053
7.3104567970104579,8.0987689022564453,6.6989324071503003,396.61498354958582
4.7689342703659925,3.4872815715699121,5.2073122879718747,86.600814162500413
3.0862948375290107,8.4551324422781526,1.5515747032813532,40.488390923100944
1.4157141404582432,5.1943456419155227,2.8981447602210793,21.312111976821416
9.0747227671664952,1.6006388811850498,3.3003525209581559,47.938789012180067
4.8298747534193049,1.1845618971929652,7.7656337497687264,44.429408556082763
2.4224519655546879,8.4989355048749005,8.8287525740138832,181.76868012264759
3.4065879294311987,1.0278952106153401,9.0655976088811645,31.744236353411111
6.0025859049480115,3.165808643269731,9.8534017783821639,187.24457177257668
2.1793414379227012,3.6742353847646854,9.8324834894930575,78.732760311568242
8.6378356988775664,2.1434472293201408,9.5534917612958239,176.88046378255979
7.7059355334344959,3.4819870131188977,1.1823103347774016,31.723712420142384
7.3348980815338995,7.5555793838883138,1.8090385913141493,100.25584186017471
4.6048838778634851,0.6394870138206723,3.3924320015223124,9.9899097309245661
6.4594339866732104,8.3581475329465214,5.752533413612384,310.57296409952806
6.0489307046709877,8.6372062239583034,1.4212899427020533,74.256518109870939
6.6735427147707895,4.0364849453197076,8.5350710991203531,229.91479810908035
1.3022210508289462,1.9593225410760307,6.3591837012344357,16.225273168448947
4.4501703206207921,6.2079838754782681,5.652461821870947,156.15822033616774
0.89533465168797854,1.6368892807164963,2.0704575719892659,3.0343874474791868
5.1929127828229298,3.9667339302433988,2.9059270068018748,59.85890950417572
3.6336815171614605,9.6050772185592379,2.0229642373314514,70.605076144651008
1.8729797942274455,9.9569124895445533,8.5933649990505874,160.2584880209067
1.4823281933642405,7.8349964678685629,6.050164670581573,70.266831253435157
6.082623435688264,3.4541343442472789,7.4837295614365171,157.23464369840508
2.1206332011004179,7.0328179670778788,3.3123121976452445,49.399914469863717
9.2886411245795735,7.2013604720981208,4.0269000523386325,269.36277958380134
6.0200808271537518,4.1844961040546726,4.3461221620520707,109.48318410360494
3.7952631430809523,6.5884420285685144,7.7201422315683317,193.04116215648114
6.1136971690734594,0.60191262726892436,7.8373533829083968,28.840767042111938
0.71663677478212628,2.4860477567212937,2.4647285113833011,4.3911436699201651
9.6063125257937312,5.4883388781889808,9.4446191390119409,497.94580742062919
5.0818826509575521,2.0556373904538106,1.6462257057150207,17.197309990082143
7.935984658877719,2.0761152448270694,9.0131597830244878,148.50098942872185
1.2859349992631663,8.4448907602272598,1.4537586336731882,15.787209045914569
5.1232541429625229,9.8967635254942525,3.0131282059374556,152.77655196029073
5.161716446367949,5.7817095662702602,8.5415460926455911,254.9100182291383
9.4093513222623368,8.4711624433762776,2.2051746872878306,175.77038050000058
5.9314164975727159,9.9080558110995884,4.4288953474447137,260.28089012556086
4.998149310041061,1.8451609414033596,4.7736633494691993,44.024584594220222
3.0362687993729889,4.7583333259163352,2.8299602437204916,40.886074229035501
3.6499054747542456,4.2294408004982387,7.2473294126918724,111.87745269923927
5.4463878234796086,1.2604681946387577,8.5876791693209356,58.95440570791186
4.6696588728979433,7.6756366415500725,8.8084638286279322,315.71828744969162
0.70531475886313899,4.6209007595646332,3.7235603844973291,12.135788926249036
8.3497732798463993,4.9586058748088124,5.5430787457342374,229.50139103941819
9.0135273324777838,1.9313932512257819,2.8598608367236893,49.786361711726776
1.8323663454868022,2.2188031961932473,2.8255667647263816,11.487794631545372
5.7633433636209697,9.1174844104840425,2.0319135970932791,106.77135649456574
1.5314695407867136,0.92416634525564945,9.4301806026713901,13.34684210986588
6.8862808838782108,2.7120967069652093,8.9358938717530094,166.88907467559108
3.1717209464705789,3.2745636379880194,7.8849077766130762,81.892668577638389
6.7645150295730669,5.1568766528150709,5.417784452233426,188.99274470215195
7.406448835725385,6.0712291436405614,5.1607751973627831,232.06069751214866
7.8021511732177418,5.1862547705813329,5.5325838287337303,223.87016079874476
1.5235389865810174,1.2990956782903793,5.5973961289823482,11.078494672595015
9.2021125288072749,2.8148408135292788,4.6283493046280579,119.88573416765031
2.6870329135013677,8.5140896552441419,1.751670912474641,40.074095013865644
0.8554192836737079,6.5570926545453609,1.6938066022510918,9.5006687913427719
5.7710984592190915,6.6669159762756065,9.5463723005339922,367.30076505949
4.0237616966931675,6.8669309258378721,5.0792922160703302,140.34538295430281
8.3830025597579247,7.7475786808755265,9.5554524865992949,620.607259722398
8.1783889846108675,1.0520305763537496,2.0539803382460446,17.67227281115019
3.5128194818157956,3.9827796568598175,5.7669572443793689,80.684264506541041
9.5525442531625764,5.6255106349859476,2.4733139068396226,132.91079256428125
3.2637194623311268,3.715336591324597,2.9052537582027145,35.228573499502048
5.393042727701288,8.5225492962282718,0.78551849823119846,36.104372375941765
2.931668360392226,5.0844388315792921,1.6300564520320076,24.297439645903768
9.392413915465152,7.8019620998641015,9.210059872477359,674.90634801582303
2.0637742670291725,8.5941474103711055,3.5545634190821511,63.045088503840653
0.92665088422712538,5.2955190875832319,6.2772275131886204,30.802967091341628
4.6334220700288604,9.1407463167778236,4.9176342538980933,208.27624745322592
9.9275678585304519,6.0776774351013154,4.3042868298301435,259.70583972918342
8.9709340294216826,8.5776058389203573,5.552917867787647,427.29223282346555
7.6117761848410179,3.7356125581194806,2.2787699738457445,64.796019129831109
8.9625286633459869,5.2387611060491093,9.8917370359359769,464.44224387148364
8.9877430771297,5.5484048895434883,8.2739247526866979,412.60108138712309
5.4291544236712657,1.4973073010126705,7.5453390109493954,61.336910099887298
3.5013259923925335,4.2862488136646366,4.953213321632548,74.335618285815556
7.8341181050543867,9.2147078892409233,1.9523326602001918,140.93715698395454
6.7857820000937306,6.4929062834650528,9.2463256535988947,407.38799125735164
4.0497484243002457,2.1863125331511912,3.7431771401264124,33.142149301902094
1.3974333465843951,3.7191285382912471,0.97601355212087082,5.0725710514370723
7.5945013078157473,2.3202285917956482,3.7528349297009722,66.128625767527708
2.9933749012672144,0.73581975208643913,8.0473417897109023,17.724949308449748
9.3997249300709029,9.3108743557882541,6.4157330773879773,561.50276348749026
2.7892204625540051,4.7579696184402795,7.6329665550761669,101.29729928852333
1.6662003579091174,3.4215831879974683,8.0395361466925852,45.833742337243187
8.395570385186609,6.1855333197984974,2.5135688052651544,130.53234360727672
1.9562010079326935,0.56948733478364855,9.2759415028852121,10.33369286587115
2.2030489274985214,3.1412100127077314,4.6609012277435395,32.254552080565915
6.1941365194480129,7.1788179241394792,6.5706296680095635,292.17341841823037
8.8083393879559129,6.520812844157998,0.52193333957404908,29.978563215520147
2.3661293242884458,9.8271565016540876,9.9370007349061904,231.05835245773724
3.4480748925509004,6.3933982417514184,3.1685156666594736,69.849661575073185
7.8853459632911864,5.0363057994634612,1.0895995121314748,43.271280250040462
9.7323510475791899,7.7336093502480727,4.8534893945968829,365.30370862336872
5.2570412689222517,9.0816147836585035,1.7257855432293967,82.39318463080123
1.8670262742368824,7.3466114938243399,1.9471037464969692,26.707091606633099
0.63239473322791473,9.6505066237191066,6.5066867237869968,39.709850756108338
2.681732284989125,7.9290491220126835,4.2328102199172157,90.004728449364947
1.7523110689719499,8.734613663488302,9.2575982764724536,141.69457930061287
6.9377573993221464,1.5839886762445534,3.5319866987766657,38.814164418271922
1.6574087939710456,7.457928278440983,7.3987112196470601,91.454255357380134
5.3101343503960132,4.6808426455100021,4.8804445864716222,121.30785880347585
7.0954931386074218,5.7544861229071147,6.7695373607281484,276.40641675917664
6.0206077875985722,6.7139728900823892,6.197105888801909,250.50063796574261
2.3978686907705473,9.7132436087029088,4.9914477412104832,116.25622230864022
8.1391829987314956,9.8534917736004335,9.5255803989321528,763.94557280571121
7.2963677313501156,3.2381683321350998,3.7557796061720805,88.737304963183647
7.520348037197647,7.4706582256602037,2.1837372618680893,122.68661749326716
1.7450486397944758,7.6248436103850521,6.9418935783583686,92.366912847439593
1.6756611346782737,3.7916821824739637,8.5370718324251342,54.240921627888177
9.3118442345618231,1.6767628612100998,0.88241052942927567,13.777741446981382
4.276992841336936,0.8889961227143377,4.7715105400154654,18.142380772620506
3.3590125719189277,7.8847597115271961,8.9786330520296005,237.79915921170445
5.1415484308395669,5.152147547260606,7.6213768797672419,201.89039653173933
6.797210021254033,9.8626316102017988,9.9221733067274673,665.16640885347238
9.5784209419462147,4.9172478338397037,5.548431210173816,261.32816726879213
3.2212391553795228,9.7902113012014826,6.7699593286109367,213.5015804862096
9.2856800784642584,4.4099720208435684,3.3735626708103172,138.14600598423047
0.736165168169435,8.0399804303197406,9.5015881968269262,56.23755882847076
5.7743814021048347,1.3057830869624045,3.9801871412870948,30.010967560771636
6.5227635609703087,5.7768862463087576,7.5158517705229713,283.20678801042897
1.5060253356321562,8.1195679763643795,4.3298319391312781,52.946376031276486
1.8332261721071701,9.2846658385889427,5.8372798355984932,99.355712075464396
4.481586033504886,8.3145393608656004,7.3379340827046891,273.42847342563545
9.6792031653602262,0.85122190841115519,5.3348744416378651,43.954829637189341
6.1624042557265417,4.0406722424139749,9.1173201056403315,227.02360304741623
9.3637206052020066,0.96263548698158707,4.4833593853141966,40.412327850928619
8.1414286983232209,1.538181765588301,6.6471820823615886,83.242642403217204
4.9401252147752697,6.9154034723410991,3.7524431163505141,128.19456057408402
7.9552527678957805,7.2759528649611322,4.3774883481946238,253.37797391537487
0.66944944778138349,7.8503464861404497,4.6804760282187479,24.597821085301913
1.536867969274482,8.7218372065287966,1.6951666739667099,22.722543389810586
8.3795718413859959,7.524598950526844,1.3713749510605635,86.469191628239216
8.0697623390890367,8.108280125013005,6.8411542698942007,447.62967820416918
2.7100870486811202,0.96515524332115277,6.7274185142589964,17.596604023142962
5.5423111106910081,2.7280839291923367,6.7976422849959048,102.77960273607914
6.2571502966501038,6.408028847064835,0.68778123075557085,27.577275954194242
8.7435200608721058,8.65219039393582,3.6021950053819092,272.50821448226492
6.2295179947178934,0.54275118692676161,2.3791935489623706,8.0442396456713805
4.4194299080999633,5.3889787501053235,7.8924385141681173,187.96800354872283
4.0547484123682356,6.9342302939617735,8.6759888132632366,243.93895374114607
4.5458798205483442,0.78126924672182552,2.8434635836483997,10.098720444414246
6.6933447430097548,4.312877796757185,6.8445670090558703,197.58607151848946
8.741161001647086,9.0085313731451198,1.7289466328536072,136.14594257911952
4.8120203797248475,6.8803216841306583,3.1139489932162765,103.09739603463835
2.854475848037902,2.7577544519256745,1.8172177142174855,14.305035133251174
2.748292448477021,8.6014207315031701,3.1934472826926772,75.490601732520901
7.5871356623127406,3.806298522390386,6.9099971998181404,199.5531406648164
8.2574032525271477,8.6067743758685644,9.1481056467598982,650.15227059456674
1.5001417586141872,3.3399646856296026,2.4239628752797664,12.145073274777037
1.1323091410741926,6.1080423833899156,5.6497508320318319,39.074762776448537
6.1471198056862919,4.2709306436044239,7.1632154618126069,188.06250249651609
1.8886458198306337,3.1108379821731367,9.5527634506128738,56.125075515639423
8.3343098093352417,8.9222968406327574,6.2955745874281517,468.14639338058544
3.4481794022787069,2.2821399784251675,2.9235158447601166,23.00581293909406
1.866783363225855,1.3057101167397493,6.442042490682395,15.702336350874447
9.2492194886307768,3.7483059161837735,3.5446660359411535,122.88968697048998
2.0725513659851424,7.3175719025948922,9.7732197115712243,148.22107667262458
3.2048407822103879,8.1706002567746765,4.2969232840545502,112.51696828554954
1.959327254324557,9.9880620156342665,7.011563347229635,137.21546821806837
1.5971556048208722,3.3154395416060667,0.72066203229420556,3.8161020909819223
0.70090615519618038,4.3754485357471804,4.3005837382801761,13.188939081120539
1.0262563870604711,1.7998021412814498,8.8135223265638611,16.279090825277667
2.1590939738906005,5.9612833314188194,6.2971607221158354,81.050572517307558
1.0071283599581662,9.9770103539977129,4.7174574207617752,47.401625787594782
6.1158662530542269,7.1583695961462555,9.3914062446393967,411.15230033669195
6.966788004595311,6.1545219839270313,8.612851573398677,369.29538953674228
4.2394893399042681,4.2275063827570429,3.5610489013179132,63.822785849471096
3.5209154210444695,9.1953382227127705,5.6732098193927261,183.67588734971062
5.2929992517111861,5.2207076632383194,5.1533304328783958,142.40301956151484
8.8125469512287822,1.7764856764740842,6.505923751091192,101.85260078495038
8.5857504548109578,3.9710954003917678,3.6740570361081781,125.26636526704992
0.91301308912152346,1.1380833540537856,2.8199475072759386,2.9301651521079397
2.2242348911669785,2.4188008580434248,9.1703824349275926,49.336485676699773
2.7490762754917624,0.66785341949916588,9.2768077452358106,17.032033401081787
2.8691819704060122,4.8061592067515528,8.511567414738801,117.37234711827946
5.9267101915563405,6.5281325170420734,9.792942092263333,378.89235238450362
4.4544930441803263,3.7612783925996238,7.5774194949070406,126.95654505212846
0.96791413931214287,4.4936268293001325,7.7643386713389964,33.770563584329508
4.0493343153659307,9.6124880920234705,7.7446058736450869,301.45241669106292
5.4756530128175536,7.6436496549616972,5.0657724939519122,212.02270651381019
1.4658830775853018,5.6381380509770365,4.8362958478855811,39.971265338910015
8.4178562609913179,3.2031383135623397,2.7821496234155298,75.016652478688783
0.99363773141849043,9.0214695883434537,6.6257823464132599,59.393993824851904
9.2859977556715894,2.7334226103662651,3.248541292972178,82.45628201863039
1.4415748450088173,3.5907559399084321,2.9491798921723671,15.265967980965424
8.5139620401786509,9.1361157370180113,6.0666330539125202,471.89027709717146
9.0752048673123618,5.5306495252081875,4.3948326881379103,220.58446439129344
9.8059214655726308,7.5520205194707781,2.5791377835490059,190.99681088491636
8.1192458625991399,6.1120755445557782,8.2525321591518956,409.53557315786657
7.9050366373276244,6.7076724855902041,8.6754142332965714,460.00860627504937
6.6035911219577024,3.344141269390843,2.0931454369389191,46.223645696378775
7.9004653684922257,2.7930345854532979,0.5713168115999987,12.60683274303903
1.7782459799248973,3.5636772981023199,3.6932347010290503,23.404378526544136
5.5926463415025545,1.9766948587925135,8.0763529389671493,89.283720487380108
5.3851172668089378,8.8059864702626705,8.4721517292260824,401.76019287290893
8.6469353691642965,3.1908458658760837,1.8141261661024677,50.053623940729153
4.8965939731384012,5.8341492469366543,7.8561910612389863,224.43142421593447
4.1583502129533585,8.0237570388430548,1.5991895894395798,53.35790703791222
6.5758510767525458,7.9463290390692789,4.2055946064870273,219.75862062043328
3.0314015162580374,4.6646694565498326,9.9867903926132016,141.21807036512081
1.8277999040625903,5.0244444315738939,2.3296128206936433,21.394416456012308
5.0398341032255853,9.9496666148827355,1.9626540344874512,98.416637159175764
4.4604490016514076,6.9086760313007289,4.5166031591945384,139.18272656453416
2.7094144350242999,8.239065209619886,6.3868509967136839,142.57394438894349
3.991362196093716,9.0742627075827027,9.3625574329259056,339.09936985942778
3.9807282733493503,7.9821034441787226,9.8178008825638248,311.95654729183207
3.6112078619191816,2.2592037770588922,1.1615860476182491,9.4767468492507589
4.1049087574058252,5.8406219705069358,1.8109764148051006,43.41855845856221
7.0145617818314809,1.4679944944881762,8.0120107520119426,82.502383389831977
3.3203265084272102,6.7027602023579851,3.0710054465731744,68.346308372911636
9.5141503037957342,9.5758195677842046,8.9060660653104264,811.39415483632854
9.2053061856126899,5.3709546108510571,6.802805943676324,336.33944502474401
5.0686490688507462,4.6132386822437885,1.5625256226164332,36.536361554427231
3.6194314475445437,0.84050613847255018,8.4090282067780677,25.581561733828483
5.5866305033850301,9.6178579621275926,2.1753856100767206,116.88655498034639
8.5613246433494332,1.4785254992365084,4.5232062494567113,57.255363446015593
6.6995797353209694,0.89025138639604595,5.745756821313635,34.269475715234655
8.1417223654972357,2.8376328092969154,5.2572784162626434,121.46005201104943
5.5608616226245315,1.122539122224633,7.0185476983439292,43.811773086765292
6.5127174780423971,4.8236195029117424,6.7005239812579243,210.49609679871173
3.2374783347333862,5.4028341119425676,9.924399052516522,173.59320544896491
7.4814850419477628,3.4694145157715472,9.9945081376297846,259.42117921354281
2.4228436346943241,0.98412458446141748,5.4063643250385889,12.890826889367499
7.1005822237757332,1.5602034983676536,1.4043913261282079,15.558343178353672
8.6768311490959942,4.1527915909043163,7.4145113402028242,267.16761675239985
1.7549769543646674,1.0750202828520932,9.7783087430575968,18.448107552054953
6.3366075351482376,7.1328023932941775,3.5241006824756931,159.28148996097732
1.4034096081843788,2.4666951444857137,4.881484415456951,16.898643016399841
7.3942984685785555,3.3696799034445659,4.5353807857468311,113.0054477538159
1.3026855788234422,4.2441948831919261,0.98848196829082891,5.4651699815260644
9.391428315655947,4.4577915141569049,6.8865120966227256,288.30403174214683
1.8053753353591206,0.51577672291060506,3.856708103150444,3.5912530985280613
9.6093623361362646,1.5646685244876266,7.9809068089992712,119.9966592628308
8.1083996728084173,8.696263355538342,8.4051407151788666,592.6698292653399
6.1399790424303644,0.51171409386312727,8.301692472679532,26.083202243185834
7.9349289939806953,5.3275898802223134,4.4583269813788613,188.4715261739137
8.0535909703393163,5.1502690618184772,3.5546839812885453,147.44175238658005
9.4872570967646386,3.6643945296010592,7.6137974068370209,264.69407042794268
2.9071418614722786,4.5976066913912712,8.1131996215058688,108.44017324198079
6.1057210059039368,7.9155208065025509,5.1669457407179786,249.71828955301734
1.4029673768618116,8.4914352090420859,8.9837946855948783,107.02580197097761
6.3535741502291527,2.9733111624448756,1.8671326127463037,35.272287750942056
2.1272673888814939,3.5636591891934333,8.8511534067601207,67.099319218125473
5.867030808988198,2.8035871037691606,1.412904713232872,23.240490847281972
5.9380898833215721,5.0587023052351192,1.958492459518832,58.831211751441749
4.92685895332166,6.9909543977587232,5.5714801261026237,191.90097635029969
5.4650018673746663,2.6684023169024953,1.1414255617804427,16.645207671087018
7.7572722050625851,3.6419895495212335,1.0016674633010485,28.299013317240505
8.092824806864634,9.3386538670969301,0.50492806957420244,38.160489067263335
5.1754555479665765,0.96140825354610171,4.6450082670955002,23.112286916894533
6.1961376944648165,4.8773112497758788,7.8589268722761831,237.50063731957573
9.3467442390559672,7.2598013951693892,0.83096432765919881,56.385505641702458
1.6374690907606668,1.9293131097960037,6.6964472614256261,21.155353132474513
1.6124838760510498,0.95005319005207767,8.3197095154537717,12.745341140431668
1.3332356131522998,1.8129510305660421,2.0960080614897754,5.0662419674268016
6.749701207885014,9.2288203385414871,1.8952054808033403,118.05572246019376
4.4767788575086049,0.58796792730067238,8.6776092493950934,22.841223769582594
7.8560534533475108,2.2890587607078423,8.3196837945259006,149.61260729710907
6.8766984264316298,0.79719337256562328,5.6199467795097755,30.808876510206595
3.6695587041182627,1.5509799418409309,8.282398853292813,47.138543770986665
9.0344821999345903,6.3914182229688148,1.3811827355327002,79.753847631698463
7.7440553971711967,2.7955696330213149,4.2475744204181671,91.955934461060238
3.0700819386466693,5.9075144790914296,7.509076783010542,136.18877284486206
3.9598241688345133,6.1068561362781981,2.9457936135776519,71.235406587532935
3.4871798119404973,8.5696356643529015,7.647124687118751,228.52560725679569
1.9973106619374967,0.5450432326628023,5.2896967417127314,5.7584731571808385
1.9039420391508206,8.6070098637524843,7.6275268855082139,124.99417402051979
9.3932109020695691,6.3816313210562532,4.9144565596446306,294.59222773984897
4.6600883533881561,2.0460631179970972,3.9950912321072671,38.092535334449899
4.1415383163853932,7.842905187285198,2.5822975565470072,83.877394774796997
7.4320142324350904,8.6271696470105645,2.4796037436326426,158.98536718587224
5.7534341199025496,2.9155030956644943,7.6391627004282618,128.14049911001382
9.3933298749653904,9.2285399685754683,1.6296483063226248,141.26886673688244
7.9128641921392262,4.8173455878372495,1.3168323260539787,50.196333284574457
5.0540108591831334,6.2325323161665542,2.1747679677102365,68.503638211843452
4.0754149980678491,9.8541705693676143,2.1657918588122578,86.977842680478787
9.8729996767810597,3.9345927470723936,8.3195224166655475,323.18210558187332
7.318722242034613,8.2250137852910719,4.2858129230050181,257.99132904918486
9.5363492700364905,3.5247916193703666,9.9086903449245831,333.06718962590611
1.6255464835618929,8.0925284612941653,1.8035069490108175,23.72473927694486
8.5800699523124351,6.2069722291951033,6.708628344089612,357.27642795530579
6.552201897916472,2.5553791046413137,4.7629303184118807,79.747456115551415
1.6582559441835696,4.4332478909977455,4.2327226786222027,31.116690054699092
6.0884509997075966,3.5175385264538361,8.8132998910137825,188.7488116961529
7.017915468501764,1.2420297342634568,9.7681586353697973,85.143760936284878
0.61687551594172696,0.78343031594712609,8.7921601083546985,4.2490661722771783
4.8160206374965924,3.7915472263682188,2.3268564508337639,42.488793637036217
8.3412953563650518,0.68082440426612245,2.5975802514848736,14.751547699855752
3.3059107407688537,2.0721336970268629,6.7327018514031014,46.120953738006229
4.8562067770862356,7.3892415480832536,3.246294025562821,116.48899185193011
4.7019842071449851,7.2268667389940848,7.4798887424155085,254.1712066877565


==> anc/competitors/data/v1/magnetic_force__s42_holdout.csv <==
x0,x1,x2,y
3.8953805773420234,1.0714104621019462,9.0306896385828672,37.690048327174701
4.0359822589825773,7.2552158397690354,0.8204163847635868,24.023368926147597
5.9720347922485564,9.1923337640855696,2.729777407509729,149.85641853082015
7.5973729766977112,3.0286410400459376,8.7421852540310692,201.15519636324063
2.253769837515927,2.6814356410018951,1.1177235085018939,6.7547818118742429
6.0537536388126423,5.3579718393311664,3.8889475996878016,126.1412880191951
5.5803372744453039,2.9761323066426386,9.4784751700369174,157.41682887660491
6.2236756013829329,6.3217693758840188,1.2557461762704252,49.406883525031418
3.0095547661322208,6.6482171716014147,3.9829165503922961,79.690886073580103
0.63931541259155189,5.5720732661525973,2.1030731568708161,7.4918034147750383
2.700760222496001,8.4069347815232049,4.4646655748847746,101.37074554224779
8.9490613490333146,7.8854728392246116,5.4855741870502124,387.10369641161606
9.0085899073159528,3.4418006108323684,4.5321896122259195,140.52402982679885
1.1511875072682118,0.54014738590527633,3.2232296863415626,2.0042394254597102
4.3384418544824239,6.7110660690523538,2.3575344322397971,68.640958605809558
8.5689896756964465,0.86489676525546555,4.709837834255457,34.90598088140532
9.8030405355018022,5.8099696348333891,7.503692743875539,427.37558038806873
5.793644890133403,1.9642746681194494,5.9293617839805712,67.477974573968325
3.5126223016992819,1.4621374375940723,4.3496823179791004,22.339692491065129
6.1999949615646637,6.2230841942084441,7.1968947981007076,277.67844438992699
8.7029218039311118,1.7234310026145927,2.2369112513264904,33.551175173584127
2.0949437943777878,9.4331180024134191,8.3754199376264857,165.51380941934369
2.3428048192003592,1.4773864915664829,9.8540122479559695,34.106984999534703
5.3862622795605386,2.6117415399148904,8.5024480233729296,119.60839962329528
1.4561289753742401,3.426864727881735,4.6548079289913815,23.227291525094021
7.9507471986303813,0.72196082081133095,5.8721023660834586,33.706619055319607
4.7185974124402446,4.5537294260806931,0.63129542705961172,13.564781129615691
8.2151557330782961,2.0957669613801047,3.1759238529176907,54.680046022024307
9.1176723663313854,1.5130961276640962,7.6163268086345397,105.0741953662001
6.9537691603038638,9.5744949266661568,2.5289289497884737,168.37312442541153
3.0315842744276869,7.9500172835657938,8.0892243560995922,194.95958838237999
5.3049034986819343,3.1576230552242812,6.9431918453017465,116.30461225213621
3.6178858118364436,2.2188845221679858,8.0603981510871758,64.706223122560431
7.0168954328199638,7.2160993704178935,8.0774580150769548,408.99897447049756
7.3547543855276905,6.8389086558692611,5.2447772514079354,263.80439411639389
8.5946113787506544,9.2723547059020675,6.0655453571718141,483.37717088036027
4.3158585482875358,9.3020931202003734,5.8348041692534549,234.24707124797385
7.8633183637765809,7.5638166309914805,8.2984962171501895,493.56715514338771
2.5074650801050242,4.34060149829007,6.5997853478418618,71.831447857793123
4.6631919653903351,4.8400259030068833,4.7949859969581468,108.22268963752833
2.5039012118470065,0.67233425712932882,2.3999009054260432,4.0401337252528249
8.2408550791517143,4.1317406197078386,4.5865762201502829,156.16868079371858
8.1263437030772696,1.8237339766897325,7.4235904401624246,110.01975661356664
7.323337620496023,0.56396051196908437,1.7754007837908001,7.3325352563617887
3.582639158242467,7.9606713941632421,7.7388492362890329,220.71362907853378
7.6018924987142311,3.8315040429212592,6.6534582362181478,193.79316119986066
7.5344691584451251,5.5776162321048979,0.53997012050279225,22.691908171086595
8.2018991379132178,5.5641740542823124,2.322192707267599,105.97743109002467
3.1647991622073643,9.3452434237653286,2.9287629098682251,86.620560422120775
3.8206414030046165,9.0333331980421789,9.3050989257609835,321.14805933071011
9.5318558225091436,2.8810948515301624,8.8707965693724002,243.61141865825482
3.3762087610551075,8.7398765925298125,3.5057682174320579,103.44697425696273
3.120559916665492,9.1959051443308315,2.815827690087314,80.80404167272826
1.7418155465975613,2.9183335083373487,9.5838232518452848,48.716477655009029
6.8561528964024312,5.9547487473725527,6.423001485776437,262.22974839889031
0.90386670930750757,1.0606547456940121,9.7086972791657651,9.3076359916477607
9.5468045968689932,3.6322135699103213,4.6799210798363555,162.28109876600428
9.5759823490656935,4.8189036485873711,8.8078114766850071,406.44294561341354
9.3304624897284132,3.1648336447487173,7.403503844927803,218.62074220722531
2.368921675636503,4.0034949145718883,8.9263920998931532,84.657598119651681
1.2150223757954544,2.7868184404466634,1.2109327985368337,4.1002750819963643
2.4721994599465886,4.5916886303460487,1.8266996655384362,20.735909400331323
0.60717871987812133,0.5312623609290148,3.0573245803351328,0.98620485936621083
4.1062794884131248,3.0110616481308075,0.67093963565904857,8.29567255856138
7.6195240511818874,1.1042176186507451,1.2137157871605613,10.211734564744173
6.732997289206911,9.1120499606116923,7.1290183659349609,437.37531215460376
0.85113080866401569,1.9670427454601365,7.3747321296051958,12.346855312847225
9.5519572561130008,2.7167879598537934,8.8513679271222152,229.69868441571478
1.2541569571123006,6.801211456091286,2.9034267612539173,24.765610869347334
7.5262972799558421,7.4239113525257814,1.5785724152052545,88.202045156532719
3.8284171373278282,2.5175163288329148,0.77555977978338531,7.4749247740425657
5.7059084904474062,6.7898333700111539,7.4450020449453618,288.43551905253292
0.64234100696407204,6.0193321553711545,2.0229023816179428,7.8214789871090478
8.8715726046564338,7.1820237626918644,9.1090596089625517,580.39143250047266
9.8957033689589089,1.5101723030666565,5.3237278971183972,79.5589457269582
7.808322158655729,3.7496880496156506,2.9730948243868429,87.048566347492681
5.5718472267332224,3.0083864073897506,7.8292324637581316,131.23570422998216
3.7853072663718894,3.4881398926263731,3.2859526156813974,43.386671044160792
2.5512850604493371,5.7046510185374464,3.9627015915168307,57.673915516660074
8.7529905956232508,4.2600408833921275,3.7118756520005824,138.40878229352631
2.7610854715296194,1.7366856536040052,7.2278739989203906,34.658649851060154
1.1302909384727255,5.8620418312672662,4.8831347221496095,32.354736364634533
8.6998716030617853,8.4694430386532602,5.6963094377366561,419.72154987218926
0.80470127468751396,9.407717415616764,4.7906870172018579,36.267427516555664
1.7359898647893501,3.2100556393316246,8.785774385755504,48.959817686408314
9.5232602287879526,0.77061749215290609,7.4166020557261216,54.428891783974827
6.6192593718810731,5.6936657596287628,4.8616522027752023,183.22522110842397
6.219700487663026,4.1431470571825262,5.9832643255999054,154.18353879972577
8.8349741221392133,1.4916861816301306,9.7980987020307797,129.12922914524501
6.4593487696107594,9.6601919680827422,7.3689083442765861,459.80918915761015
4.5788653355503675,5.4282677518183222,7.398495762437153,183.89188381607565
9.614825658562312,9.8489421869426597,5.0609363247960104,479.24972805020406
5.2985330284915557,8.8125011361380956,3.2869432554369431,153.47832063952652
5.2632463010670874,6.2641581011501453,0.77369877726511405,25.508699327888017
2.6078547046808804,1.7109282701642496,3.6024121088833638,16.073430893052173
5.31167255124726,5.452877783199523,3.0497736330771508,88.33334233209824
3.2013494713306203,5.5101636069720383,5.6661912968843966,99.951384147073725
2.6539274983359116,2.9868959005994937,7.7606553004385646,61.518754652439462
7.104089994016169,3.4134060702303914,1.7860915978317577,43.311192190545519
5.3724769148491234,7.6841955969429856,5.4708333782486003,225.85330858253101
4.2232553788497738,4.5640656851275807,3.0906833743497399,59.573586395774065
6.2516560543814146,8.2862327182965281,3.8676478841671629,200.35451386641458
0.59896268872422431,3.0957996992734476,9.0022969706434814,16.692675804992565
3.4712215727024458,0.80811197877865437,2.0899252498276573,5.8625239994625149
8.4039616048034596,4.6528372050887361,9.2842565310502039,363.03546129375508
9.6947981984971978,0.53165001359879827,4.585386625044074,23.634181296914939
6.2681188699567771,1.4316471410682152,9.8796801986324141,88.657626652734919
6.4401983239157401,9.7428146763357102,4.8898610033890577,306.81754984751365
8.2654832978202215,2.3675879421530315,6.0302578335323114,118.00767492074566
9.297992319064333,9.6397165488124266,4.3512721833322061,390.00457117067947
6.2711953772829148,2.6731630433007489,3.7097759601989924,62.190416053691628
1.0364584012747307,4.3145029896033442,6.774033009347912,30.292140258768807
3.5162301753458403,5.1287378470820313,3.7379438268231264,67.40941653208651
8.6049938880950769,6.9211676188906379,2.0525219938336354,122.24124176173392
2.930334779699765,4.4429391733427313,1.2774193767160489,16.631105048568738
5.6091064520483265,9.4786265194253669,2.8246463382626206,150.17691309480213
5.8585541984224356,8.0766549620792816,5.6953037500732497,269.48765386883798
7.4868860234318042,8.9276296376558157,8.0597214629491845,538.71295572870008
9.4519920681134018,3.4840133862614824,4.332651447400643,142.67796810440754
6.2309131429360596,5.0802594307942162,7.2203832266017374,228.55874186049641
5.0180420563752621,5.8692312934030202,7.0590861778630041,207.90455531557976
0.7819676491908627,4.2854140143669177,8.2865961616420574,27.768840516587623
1.8963009674516476,6.1005256346256296,5.1518071945851318,59.598334622823273
8.2738355690740875,8.6657597033633635,7.8380184420230625,561.97863972940081
6.8967165990541979,5.1185627973967458,5.0708366006829824,179.00700750355978
8.4061795245446369,1.2104104025758886,3.4104098442454314,34.700671691020801
9.5329272881960172,5.0142566242442959,2.8193361999540967,134.76580352206776
0.66060488912532489,5.3826592603713248,2.3396349026126018,8.3192995786040793
2.2840176804403418,3.2785176976664405,2.0131239711991,15.074659595435136
8.8045534406600687,1.4728972254157895,3.5191888254396617,45.637552739055394
8.1143661615265472,5.9870023980117937,6.4022797755372567,311.02742303047108
2.7589503765119763,2.4613105594034206,1.4712240826844813,9.9905438281532764
7.2823692160209905,7.9683576384279622,5.5733668656978317,323.41424383307549
4.7863826825587967,6.2457917265978482,1.9985194357180704,59.745237619995642
5.257729882337955,2.6762598609518204,4.8751823785741495,68.598942046960644
4.2072831063372078,6.4217712344423896,6.4688155199508826,174.77581375921653
7.3023730885049174,9.4382821341931002,9.5748592361138805,659.9170834561495
5.4200470285925686,3.1396128534810819,5.3926638000954403,91.766147305843816
7.7864659852216773,9.9410550582446842,9.8211674371770759,760.21421328689905
4.7133761780477581,2.3042615161188884,8.8129284105594774,95.715905320113393
2.4501346697483775,9.4894975001335293,5.3454864572796863,124.28548316972847
7.7238881888606716,3.0658456355776744,3.4532838707055507,81.774621558245656
2.9008662155661837,8.1598381312696091,9.4910638437443726,224.65916404596371
5.5851507406077348,4.5710448217087496,3.0138209053448906,76.942770473196788
8.3732239423714692,5.2639187403881831,2.5100063581385208,110.63096601469309
8.5349792062424488,2.538610506681946,3.6904307656031019,79.960518697164233
0.91435818557137216,9.8682904212827438,8.7403104017190714,78.865150368272978
9.5716895125220702,6.7621076925620223,5.7308878415741678,370.93054233824751
1.7174748150155419,1.9385877267962901,5.3985682052843256,17.974401100776209
6.3143484956957892,6.7940306088282876,0.77717100719317733,33.340540581243474
4.4765185904055915,9.9286996538394092,3.3232740722233185,147.70626792429181
4.7082623479365031,4.2949939768945153,3.1395079859201696,63.486999969455894
6.7575931944458514,9.9414918024379819,3.6342847050747373,244.15327204385019
1.6221506650015902,1.5046638795260865,6.3106866778971122,15.403070483206873
1.7949024727318361,6.2154657612623652,3.0068532343034207,33.544920335418368
6.3671311010523794,9.0199664204486361,5.1543454297108866,296.0208036546195
3.8786857547917561,0.55856088063873566,3.1812582767417097,6.8921392103940029
9.7252678132026507,2.9831045306229527,0.62438441747839368,18.114322580466791
1.1571268813621183,3.6730409331047462,7.306473568926946,31.053786917214165
0.92022862520210169,7.7222497249696955,0.70912664438585404,5.0392207555429067
1.7959933245702722,4.78316781214511,4.1780004088854472,35.891269024236138
5.2550919405874179,4.5152181800434334,3.9003483575800502,92.547023794145488
2.2376333915788105,2.9312611101238706,5.896240674434071,38.67395991652424
7.4362723191065623,9.6390484990923309,3.1147443812180322,223.26048401190491
3.9410175614648493,8.5292656341023374,5.0933291502600939,171.20709296958611
7.994066316283531,4.7025998698593394,5.7024922812117822,214.37319481248042
9.6344743615254842,7.1646473148872509,3.761621323428725,259.65573293382141
3.7718003054485818,6.4714880577733815,0.62090115574224503,15.155676047738048
4.3843623525682247,0.82015266309585599,6.4927619624102642,23.346975114493958
6.7216605424466351,1.44588670864059,4.4753668281400127,43.495014495992116
3.3613958715232291,7.2568850772314066,1.7493520458857661,42.672405477297808
1.5006711299677693,8.0825952033018282,8.7304813115005153,105.89477780645899
7.4058185572852606,6.2089972324212122,8.3203260402359298,382.59111383691686
4.2683670136495779,9.892037457523104,7.7870423352625462,328.79109228785347
7.0298757922231552,8.531566439470712,1.1741693325096596,70.421806558750262
5.8692744945027178,1.5897247991772605,0.67664862214165056,6.3134910918933018
9.9931547579984699,2.2781966189763079,8.7635940922224176,199.5152377497119
5.1719994299495946,3.0028001595002829,4.8274151766143483,74.972078294960241
2.7120790281214711,9.2777681406741959,8.0333387118437649,202.13519323113482
4.7432686231305539,4.4086627171290154,5.9951515301602081,125.36744057769273
5.789744471414255,1.9951525819041196,7.1341607143770283,82.409712661318139
3.2789656221952912,1.6207604607721879,7.6574013145790571,40.694630098227599
7.5569537439516035,8.6724284807315257,7.1693256033878043,469.85710205956099
6.1372014903505274,6.1209927394668053,6.2293660630295982,234.01090637625245
6.6125776783639889,9.3468273035208451,1.4721031775718143,90.985724038773327
1.5399661398458517,2.0521699666698501,8.2765254686412888,26.156073863291752
9.5331857263463089,2.8947542021719928,3.2377891497642248,89.350772259856512
4.7728469130956634,7.8573267878731778,5.7525529765862178,215.73119421498632
0.95259913053189105,2.8627433673553475,4.656607370349783,12.698786426906469
1.2305185196482897,5.2164819352382414,6.8381836608150399,43.894147939859991
8.4527213004962896,6.4448149293591666,1.5040492467649953,81.934924322273076
2.2903220467640915,6.7168741133781236,9.620730214667546,148.00343630250657
8.3433281936676575,3.9492353180966884,1.503221603809717,49.530800652232472
8.3907345152956445,8.974538806673884,8.2355502394663471,620.16141340271031
7.961539127302939,3.9963709353018562,1.9409077350748698,61.754372969254241
6.2184790753833763,7.5385206257404,4.7868914160384728,224.40053135907894
6.2402998622515602,8.5537639786318742,8.9347909266261336,476.9217362772971
3.0556489952049088,6.5306251835364248,2.4310658634771345,48.512644444335187
0.8965563353942414,3.8224354700294541,6.6451074162147066,22.772974077750501
7.2512215545989527,1.4898812591198107,2.4184411628493665,26.127530188412379
0.64167280398164461,9.4237408637560129,6.2353661220640362,37.704998451732529
0.70277974635865426,2.607468413143363,5.308153617509217,9.7270640554611099
6.5802293192487085,2.1156841893641554,9.548084701375533,132.92544793312695
9.5379668026632007,2.179041886082679,1.066620689033158,22.168248867055475
2.6506915235839257,3.2654558522367219,1.571128741041866,13.599244414676575
0.56778816114617192,6.0490891604451065,0.62908961595263091,2.1606719567899861
8.6894549685938802,1.9258690523386326,8.8227415889487926,147.6463960305754
5.6151221147928281,7.6737114603223215,3.891853207638468,167.69538927519375
3.624916226784074,5.8068739437218868,1.0430706346533776,21.956043962966877
2.6655755047245568,3.1605759616207814,6.9539412204453637,58.585243167793848
6.8637993324817685,8.2199170779588577,9.2367984383488562,521.13888723493551
8.2028624467574627,6.9433299345763535,9.2774817872605464,528.40064862646909
9.8783749427438927,9.1022971556006951,9.3679126640074024,842.32433711964802
3.2377751797085179,5.4500925913495113,5.8649310116840434,103.49359617632825
9.4374513140207839,3.8831183048932916,9.8684849509238326,361.64780168725747
4.3055498166877282,5.4622356156028395,7.7407597704495847,182.04662749020184
0.68872915293813208,4.7273707782145715,1.9313026942397871,6.2880860919985642
2.0412383841885644,2.9658339972073744,9.707083295016572,58.76643178869621
3.5015476089077482,2.0738404911242689,6.4937108979712157,47.155063618813948
1.3468179691720734,4.343760061635451,7.4087071468066101,43.342819396737696
5.3265136061228118,4.496302945078015,9.6661943030816637,231.50166894287591
1.1702363192096668,7.8627294471738827,3.9938183379853598,36.748127241508769
1.0103526083551357,4.7630709778519593,1.6479839007995505,7.930726719456203
6.3330200264333616,5.8756899717828626,1.4712232628205724,54.745486187133984
1.0900066929304488,2.7968979827654343,4.1169524477805872,12.551095703068672
8.0058206615935728,3.613681345229923,1.8251264686776258,52.801793520106933
0.55340999400113411,1.0978544303565387,9.9283223560398604,6.0320874087901108
0.85470114304620304,4.4526059381109526,4.805157269878114,18.286734197845711
4.9029406461379565,6.1806578407385748,8.9727680026514598,271.90536485616587
8.9117708510814033,4.9347379046198805,8.8044134189012446,387.19392010328971
1.7982294653070705,6.097548821003044,9.3065305930223854,102.04417178534764
1.0907513286883708,9.4976614566764024,1.6566906851831418,17.162631042211345
3.0630923485613435,3.1128467379029603,7.8886556834098949,75.217835154126476
2.2706831292015179,4.2538062252023749,4.4919213601761321,43.38767518314517
7.3208837362079473,7.3551826449492106,3.6277502975567102,195.34142785727246
1.251745657825527,5.2964756288829591,2.7861751087095761,18.471896214260987
6.3608639260840549,0.6198507528803594,9.49542581699151,37.438434762680764
0.82847069690958564,8.5199351520405866,8.9176000048896888,62.945027782919695
8.5371415496726186,1.6288314219506397,7.4433650041777888,103.50419149085202
4.1061172016756196,9.7875628965403827,8.7929202581107067,353.37762037345215
2.2126841071479766,7.0210855437509032,0.65262678806921604,10.138847178423164
4.9360635724658461,6.8527687228732175,2.7711491880518961,93.736066808574961
3.7932697203228516,2.4472226414496885,1.7399885578281873,16.152271230376208
4.2631459996377146,6.001774593378431,1.5969842303384061,40.861143344014721
6.2253671756675839,5.0680470197024885,9.216889633116498,290.79704834830903
6.6678888369485314,1.533789712119876,8.9109666119608235,91.13369683523733
1.6386051379853397,2.2560126581412341,0.62759279275119018,2.3200310212075492
5.3456050269073314,2.5396249150355032,9.6840858305817648,131.46951952318449
8.6614653457314716,7.6931065534305745,5.8172135586495397,387.62174068393517
6.5951515826814555,6.8988461078768077,1.5068710624842923,68.561029771595685
6.4034326403821371,7.5828866281532932,5.9415129370219883,288.49909516579339
6.501007841583256,1.8175958192933004,6.284610170571292,74.260240072116133
1.4445687924083876,7.5721616407348575,1.3816930131720986,15.113660627042607
5.227637057416767,3.7466844883537695,6.0063419824237672,117.64205605527202
8.4373830003804891,7.2403288295404957,6.2574388194215365,382.26335436593206
7.656063668710031,9.5069424123835606,6.9532111595448463,506.094733683985
6.7250915051148095,8.4459281826264494,8.8032291028310112,500.02024276727673
6.9315637601162701,5.0712081790323378,9.3570625721775418,328.91387581555244
1.288082781862077,4.6900098702464641,7.218998688296832,43.610844290613613
5.7536718038378432,6.6099638453048248,0.61501453942927542,23.389963956902207
8.2213197279217116,5.3496831824454851,9.818913251460609,431.8501000172817
7.7276939859828513,7.5974849375372022,8.68274957094307,509.77324573822341
8.9927525347368817,2.6682393742845107,0.83630352548757769,20.066949545721222
8.8551966579242034,2.7575754086222699,1.5488583321208667,37.82137419830282
1.3536507745204978,5.0713384827667429,1.4103879761161906,9.682061370417216
7.0789640406816146,2.6826429118006105,7.5098058995827319,142.61371259525842
4.3127157226717374,4.1735361105952169,0.96254739146703383,17.325155010216882
3.6349232494820294,4.7041286231710595,7.6962317568296648,131.59899431505082
3.0482789922935165,9.0914710949340378,6.8832738381275513,190.75851058266261
9.7364963482975071,4.5841847915650558,1.9526905528697813,87.156191905491511
5.6175363994388263,9.0094204212143723,9.1157060218208947,461.35269260074773
6.5882625297559558,4.0573038176948266,2.4524634322316463,65.555776628217046
1.6079000406287027,3.7932223063428649,4.6790362008079223,28.538014037112017
4.2270625361918839,7.6190191143964645,6.7433902886463128,217.17810143345559
3.4093920356471523,2.5338144431183944,5.4322711888573085,46.928123898069956
5.2058311690232326,8.5994106775701624,8.1755398014602552,365.99504548403087
2.3910682595234034,6.2336848932700706,5.0321301848362756,75.004736182271245
9.2117481023074159,6.3661312391442335,4.7683320973598429,279.63024026934602
5.2367529975500435,2.1191901123521508,1.8366874580186621,20.382960803852306
8.0993172802553595,3.0684256862323234,4.936676924496842,122.68705114593806
9.8338178146043926,2.598709109559747,9.7172661623566832,248.32699056834397
8.0197195166266724,6.3369561568417518,8.25734678401348,419.6434085302165
4.169637598142355,3.9865574452551558,8.2122688180914292,136.50843687570452
8.0190027353987325,6.2773892431388267,3.7579608560068585,189.16974243564974
5.4520223539248649,8.3889154170649256,7.5392124793366762,344.81760153619001
1.4058838396591553,7.5551333031378309,8.1214738451371389,86.263369969092864
0.56078950922352155,4.8282765275108108,4.9480511540050252,13.397574993409007
3.3343771162115075,7.912699931123865,7.9290963720155823,209.20068857836625
1.610881353834366,8.8390922497826807,9.4963811042374768,135.21639597932565
6.8827982541115427,7.1381008754395712,8.6004032127822132,422.5387407787041
2.4659727082554159,4.3387729887613649,2.753624797748877,29.461846171652819
8.5313983053664639,7.129802116896327,8.8906542121664263,540.79343917475842
7.1917687868261595,7.2476641831845541,8.049596514839422,419.57334558382325
3.9518236848511936,5.5527349315300798,2.2010716338300238,48.299060041177711
8.4061377607508483,6.3396484268852857,7.2644094428747623,387.13460315059081
3.0663216889575247,6.9521465740805777,7.9069509631449462,168.55656809757141
1.1066882050549869,0.78774481384312101,2.4248078484657367,2.1139181277466412
4.0798777391291088,8.0405162059056359,9.7274026756400271,319.10086009687848
4.5801067037480774,7.1323267005167246,9.8184219209580661,320.73659540359409
4.0232000564830361,8.5588780932361779,3.370862417520101,116.07254220369907
4.2836014781451421,6.7235594590114385,6.9930834329085014,201.40814026977367
5.3331577186042329,9.3042065250571415,9.999168270323322,496.16673735332063
0.98689418518791983,1.2767538515899344,8.0172010307542969,10.10184127555037
5.7715942078138838,9.2750861869490926,6.8162529806246761,364.88788435902177
1.815986473082106,7.079762391981399,9.7110859379073595,124.85303070632109
2.8920827151483977,2.36044349452881,2.3112954060674422,15.778284204961754
1.8212497018251879,5.0006193284559144,9.5633609596961833,87.09712849134678
1.7345294234143587,5.0625795706722485,9.2086506614171757,80.862940787525602
3.4694779313792141,7.1935080254046992,4.3172859647484962,107.74960279856568
7.9851710367857418,3.3246786777305202,7.6816038472852393,203.9322012922074
4.5941260886932715,2.058544529406213,2.4900179080771649,23.548630047434372
8.9234586926381922,9.194501637798119,5.472208238803387,448.97693176597193
4.7925641139990045,4.6668350206086604,2.293579626452305,51.298445149541699
6.0180779881085353,5.5942123336135845,6.8132826868587637,229.37874184889364
0.59940831468443601,8.3655770365406283,6.4029254709828782,32.10680664140898
8.2738685094774453,2.9468610651730791,5.7552841982101022,140.32499958023593
7.1393037706833073,7.6254814059081166,7.1311593522642518,388.22479460692682
2.3038954059000663,6.6131114732875655,8.7167303355941357,132.80738114237681
7.5187165988557911,1.2868594401756888,9.1871183059813202,88.890251950446483
6.5736688324894308,6.9720734351017963,2.5302827641903867,115.96817732770516
2.1448812628535658,6.7807507638209596,3.0609316456026785,44.517899865265278
1.7532781980374637,8.6561975248274923,5.568114530574773,84.505728511838512
5.9755571431826011,9.065620229833824,6.9888400337138874,378.6003628886877
0.81697712783276555,6.1267734874240594,0.61982396666357853,3.1024878369021205
3.3552739776996678,6.9144522553120229,5.9041868447435952,136.97643646438277
9.0334917451491421,2.5160843495275014,8.8055241248451726,200.14099735756028
6.6747221551627565,2.0916150464046499,9.2577361980397228,129.24678560388963
5.0278698437911249,6.0449714549075377,5.8361488840882414,177.37999712313328
3.3685650768224198,2.9427050307821752,9.6827572257144698,95.982203626575256
8.00127217582763,6.3293114104694173,7.4073679001806791,375.12794948124406
8.1838446000334173,2.3816065836709353,9.5440134783359731,186.01948612426676
4.8196654780595392,6.4548377363183951,9.2086821381662514,286.48356185410546
1.3490210802374911,9.8396570571801849,1.9880363924187323,26.389005796879427
4.3781177342669881,8.3628960075317131,4.7653223605298418,174.47628974742696
7.7257115351105075,9.0414850444366497,7.192007405976887,502.37542025597776
1.6800162428304419,5.6801406118380413,3.333269113110064,31.808482128674989
7.3885491879915328,4.9902188851107416,6.307616732930633,232.56484203795628
9.785560973499031,7.6933187227830482,6.341672240720909,477.42289814831094
4.4965028512362872,3.8160553404701343,0.79222932640334998,13.593786735043624
9.1892042563007852,5.9161810647324176,4.9560247637221346,269.43426755135874
7.7866601243765139,9.1550205825942044,5.4234704245004428,386.62311896750759
3.7565520357017674,2.277820879402793,4.7935454748056348,41.017182999490345
5.9035115629887907,9.7325712941540878,9.7198968147834179,558.46976587254494
2.3564791794833613,5.633421227584873,2.9632192775155985,39.336853940157553
3.5278346884317693,4.50002695678271,5.8208046998462128,92.407318859300489
8.4319645379621235,3.0013480344064916,5.424446996474483,137.27789153856591
7.985590203581725,4.7169055927843742,9.7590669450294794,367.59745926902593
8.6326056615598699,6.7550532372724907,5.8454030144553322,340.86714101257201
8.301122162672435,9.125828131527344,1.2673179781998387,96.005184450681256
6.9490568012518104,4.3340329589624274,6.5228591690873152,196.45182754823202
5.7802003212971247,1.5577242237818865,9.0129794770773835,81.152489196397241
1.6765848155036394,7.2454030627250017,3.3238407874964322,40.376464845724989
9.4846569085247214,1.4838349084075908,8.4679482257794447,119.17506669515379
5.4918131590436259,3.1407713376410924,7.8626575292233287,135.61927925304849
4.0247088751048423,9.1721727830514297,3.3140660958995931,122.33982767749247
4.9219625202870922,7.6413914769173186,4.9397244806725107,185.78621125509278
9.6744826229803138,3.5600431930293168,2.6551670003583454,91.44813605683234
8.0295455504400515,7.2460603951527407,7.8343744783553682,455.82405719414004
2.1311237490859454,9.3663621846721732,9.4145555210257417,187.92278376970381
6.2342814800388648,9.3321998139707478,4.1841411232848555,243.43149148988445
8.533909023615486,1.0705988413125649,7.9585937639962747,72.71284125095562
1.3739171026094144,5.478870712243328,6.0944912340432085,45.876369150851325
9.1849592957035835,2.0813823571263876,5.3114722193187784,101.54160395960628
7.0578987099818393,8.2664568970158072,7.6870542920187912,448.49207711809765
9.5957621130338904,4.5481146105739549,7.3309641385271975,319.94252513393633
6.0968939872751333,9.352624852565345,5.6063667071368366,319.68603061541432
1.9696756740707015,2.4273912751553555,7.9665627098560226,38.089518881909228
0.69016707561902657,4.4945876914092002,1.8740031985225214,5.8131887362260359
5.5432653595374424,9.1983347129473891,3.7178029677052096,189.56634980589104
1.3764368597452898,4.2724670964631741,6.167308026076407,36.268589055017053
6.627315999547398,6.3785545701057469,6.9106071364341677,292.12999988142701
7.6914780903154956,0.72134105865357356,3.4406306652631176,19.089234625815813
6.6918383848915468,6.377949679370281,1.8209169923929178,77.717116862502053
4.2041417379142096,2.158834210712131,3.2523989940305751,29.518919661900235
7.8378256724057103,3.8181555356395993,4.8951941408088677,146.49376332225262
4.8251779295083761,0.68374571660104566,9.0179857515262789,29.752091167104226
7.8411522327961993,4.3338522371916621,6.9884075284336058,237.48282607435837
1.9228800540259476,6.7046490168051562,5.435836696515965,70.080088807818498
3.1722266467313771,4.9731923619512211,9.7591144940751686,153.96070107573524
1.682683484182856,3.1957315332228582,3.2578231725596569,17.518633544881553
8.4890399485112269,1.4203875858555619,7.3448002363526781,88.561595816115883
9.4647905278993818,0.54987573613288965,9.5148147479644614,49.51946000260925
6.2082988878476018,7.052399510062358,8.2333187135151835,360.48271978257321
4.4516578805032516,3.3640527263290156,5.1434023027737652,77.025596369764443
7.7036755922717113,4.3233694570029844,8.1242911535436946,270.58630684492658
7.2290651350785309,2.1729982332900497,8.8645431026578656,139.25085393906323
3.8192963458028593,1.324493583771122,8.3434919745906111,42.20666804749446
9.0027234299171202,2.3470884996478509,6.5817324127643371,139.07324737986798
4.3724041732422441,3.7167813974256685,4.3030912927079701,69.930700554443149
0.80661298547378646,2.9230505551852861,2.3001650347702842,5.4232613446388971
3.1598926027413743,2.967443763200055,1.0044443346844902,9.4184772498399543
4.1525020269576558,6.7913635609653165,8.0037933129811911,225.7161834137122
4.6651092965391614,3.3491502281640932,7.2918093866293656,113.92833722670673
4.4307992252146331,3.0187503029910938,0.72611170792952584,9.7120900884070469
7.4114701654706305,8.3073622040978385,8.5107437116521556,524.00450842467944
7.5872557861454242,1.4195909401625662,1.5539772156706411,16.737577133651342
8.6667926018630155,7.2226504488832655,1.9748406744430875,123.61952327964427
5.2298558256103647,4.8536215156484444,0.57593185923089929,14.619305009521005
8.582430524323966,8.8689398518376983,3.9460764767876788,300.36374035391333
8.0521594669331176,5.3235071292459395,3.9325277987941325,168.57066826558872


==> anc/competitors/data/v1/map_formula__s42.csv <==
x0,x1,y
88.697802427798166,134.15419131539932,103.84993205699855
71.943921987602607,183.47535164124434,109.12106520548318
92.929895995569126,172.50352283452128,119.45443827521984
84.868401452968186,118.84707287968884,96.194625261875075
54.70886739438248,189.76277262700586,99.72683580525694
98.781117581837805,180.33600194461962,125.96607903609841
88.056985099517647,132.71267502912312,102.9422150760528
89.30321526384769,176.95172637287504,118.51938563352347
56.405681633777291,118.51356254971063,77.10830860575507
72.519296894778364,189.9283784379391,111.65565740916529
68.539901211629058,163.25477888852294,100.11152710392702
96.338249442430083,162.01000124470374,118.22883337652131
82.193256004033231,117.23525815873062,93.873923388932354
91.138080663541501,181.76267191173002,121.34627774627101
72.170709941366553,112.31996025635755,85.553793379696884
61.361936089238846,129.26624464329177,83.996705607256487
77.729239350791744,121.4417500133308,92.300076238304769
53.190862805208766,172.14143525537747,92.841053621931678
91.381558599629102,125.85633817703183,102.87315179209668
81.58321995610325,182.85105817047082,115.33916602755912
87.904387004268699,162.50152314619922,112.77009905157887
67.726298406493413,112.89301683957569,82.781871217520845
98.534901219745166,110.43438673029604,102.50139638992879
94.656056066109883,114.13263336115192,101.14824849779056
88.919174853688091,158.4740142118182,112.10412130639813
59.73193539259838,174.11854486875322,97.860805217983327
73.336050186351713,129.08422565019109,91.918775340964842
52.190188289361437,177.95270743384583,94.111028004189563
57.71447460337739,114.57855521226082,76.669168139671868
84.152447662122739,174.0771082913341,114.12733453852653
87.23810779539086,184.22363441378243,119.56661666818806
98.375486621710508,171.76867192835044,122.83988172392382
66.291267906907592,165.84966271829097,99.477399510702043
68.522985301743446,177.03841749243065,104.69479603197252
73.477790563790393,113.21210396376532,86.722561697115367
59.473567954214289,126.14256885752442,81.696568255317672
56.49607526677358,119.99389434445145,77.662014959332865
73.785246311296689,150.36247921543892,99.310990612677429
61.345467452544206,169.61505026630755,97.435328390465315
83.490699734125513,160.40094756611188,109.1274490114543
71.857595943616531,178.0904879809548,107.26855995606263
91.633909802891878,122.41703939528728,101.89495300035701
85.013255100112445,168.76968735481293,112.93206585167927
65.618332069102053,125.44331926951233,85.559994469238816
91.612990069760059,131.66070010542401,104.96222674831471
90.238217874840103,166.79237578250431,115.75627051072817
69.373918951508728,188.41638279189453,109.05474023163734
64.416405196512201,158.92348847816555,95.918766290396647
84.124775198748779,114.36002519930365,94.203191865600402
56.987624180465488,159.30471759420263,91.093321985044525
59.99541012375542,113.38804412641336,77.792954791308063
50.368113487550275,180.73165690934536,93.82262796148197
89.346218875106928,166.76626280804965,115.15290018608783
83.242542829601604,123.85022771380025,96.778437791001153
85.258268931316763,117.33768046593585,95.95140610952312
89.036451551098395,124.68265831042552,100.9185204708741
72.945788776916999,188.40217436433539,111.43125063938979
78.437059797644679,146.68485139667919,101.18632366398951
56.989849906382872,172.72647586731264,95.568725226692806
55.726503676798671,160.91266736862215,90.788558240739832
83.420148089523579,155.79305199669099,107.54444939191272
73.554810307156629,121.61042037320398,89.573346995839074
78.261805324059438,185.68195628464761,114.06852231092216
88.249942870801277,134.10741060117743,103.53576544759333
81.735916000029533,156.24137726460339,106.57106975488749
77.678970032899798,165.98207556712529,107.11333854430829
77.96035803727068,161.9386524196247,105.95312283138868
65.197504903130607,185.24755277564148,105.21418752730091
51.540891728396971,121.87511919360463,74.985634216799525
71.835869461618117,150.66821907575536,98.113319332997193
60.72923364097646,142.32275125926128,87.9270728470714
70.426432186231807,147.93349835860946,96.262120910357694
92.670153663408314,119.53740209581957,101.62590314087873
61.696974293267033,120.72756878982122,81.373839125451767
52.915137084453299,132.2460436625006,79.35877261046906
64.069194601099824,134.37636830086649,87.504919167688712
64.679687888334186,144.23225709450799,91.197210957058786
83.09582573634475,158.87900376293027,108.35688507853992
77.85160761706392,160.77032939346105,105.49118154252963
89.194910455320667,142.94487172684563,107.11156421249565
83.215677016369369,142.70264875429575,103.04466759567816
70.319343072003534,127.41028213575696,89.34965609325468
90.701019233301736,157.06449987272066,112.82217944644138
58.348645995385198,135.36327290537903,84.020188298716477
51.135603656693021,112.88478674218909,71.718664685191712
54.502393038782088,143.47200353254883,84.158929870037667
86.117967529822522,147.93061400721362,106.72218302228622
73.093861512569362,128.04742945633689,91.411717493825208
58.063588951680089,155.79663464976926,90.641270851043146
75.052238755168176,155.26175203455367,101.78874318163001
57.61560513565842,166.16017448882971,93.797128253382184
84.816018753886794,161.8358785760968,110.48930536129014
72.307813778701529,162.19464452168253,102.27009069302854
69.051061304824117,135.29713214592346,91.133084918523892
65.075604457393823,172.99457775887632,101.04859555788798
81.51412965594443,153.93155068797435,105.6532699999544
68.090630527669518,144.51345561439121,93.564905556576747
54.382495965805049,160.08099847528456,89.615330135631552
55.900295106025766,138.85258675602034,83.551058989357287
98.094883227475719,151.01913956854065,115.7363020078307
95.429034535380353,168.93645507857764,119.93150804977945
84.985356690537486,180.91223093789662,116.9609814396572
63.293498072975979,183.68457578361534,103.42385730985578
98.458818867386185,150.29063401464794,115.7360905831401
88.93754519828974,151.62200917924554,109.83236652527501
85.844509457949783,173.98963286110691,115.22621725900215
72.468075107189435,135.1560553395361,93.36406851797166
63.612078092257953,176.99058898760549,101.4049150573738
54.819548107674962,149.53133172139388,86.390142645581264
95.13011982719209,119.26853794682147,103.17625920040189
72.788814491680554,115.76473176583549,87.114120249732196
60.118168239761516,177.35945688315707,99.198597787560033
65.297831207532624,114.44543335255022,81.68036525587182
78.960978447094803,132.44891489069246,96.790290594960695
58.838639146961583,136.73040324012368,84.802560511348943
92.830714204618772,123.8395556153275,103.16699467485502
87.925976491760508,135.11146958415912,103.65447418922672
85.973147797546829,169.41540533800685,113.78723364436684
71.604651988755194,111.17462748480565,84.794643820772009
81.365442035122157,176.17387396165492,112.96825267729974
79.204898445636786,178.52384188596466,112.31121292574608
82.492330077741002,139.78092585532386,101.58852867026862
54.222216056994455,122.28903192485079,76.911154679613233
70.790370108530482,158.06723263560647,99.882657617555807
52.080708693094621,119.57380446919154,74.578407285126929
74.699540962225939,139.1935488862602,96.197543603570693
66.493060616639269,186.67433447207779,106.55348523511879
57.226209443302345,189.63715780669096,101.36319223109855
55.170148386127579,171.76839130836686,94.036229360207329
79.382228608885598,134.8769207936613,97.88045933714416
58.529648426844304,165.0132039332874,94.024166928992003
96.256005918839861,166.43250923872102,119.64817369213358
79.053056985019751,141.02733561309196,99.711149861043822
67.343490226741849,161.27109076689277,98.652690406792161
79.545774574070833,110.8582115980541,89.983253582065259
51.140193551484877,126.72461268817932,76.33499993038302
97.927960662072266,152.00706423738089,115.95432852050847
74.115171847145007,123.10010434066368,90.443482678317892
89.136761362514306,123.27254943012269,100.51535738505044
54.136499996121927,176.90434324401903,95.059114412087638
74.33291654190802,189.13064021468844,112.59882443283482
74.535349717726049,154.47755424227586,101.18275122590931
96.891322748749133,177.12557847053708,123.63607465601179
78.586402618803774,189.22573314610179,115.46617946123644
73.674470052847695,121.32767108550198,89.558870397065789
63.348783154594678,145.85964906034809,90.852405123179153
66.578449867127603,141.4058172673536,91.520905667202939
76.033620123576895,116.40394269169479,89.490394312949533
71.945573015252336,170.42641382357957,104.7725199513614
51.080603994016521,144.70232218580745,82.287843391280163
91.314596209717891,147.54615473523211,110.05844905155597
94.808038591988335,122.05383790505921,103.8899716963453
57.012454449930537,124.47413217846945,79.499680359443516
77.701807176952471,182.5682897724972,112.65730137546737
55.42878705677218,113.57192711794231,74.809833743828889
83.612004651990588,128.62818279549651,98.617397366492568
64.061689191950421,133.36474642516225,87.162708269687698
82.97113173459509,149.21580339212693,105.05268895377237
86.349730714344133,156.91561384118367,109.87169175662397
88.432374595882848,149.46319806805332,108.77598241993967
55.38704729779483,116.72922676455056,75.834440453380068
95.800592256880392,129.49339632445708,107.03152694607262
61.510699544744043,177.4870707810033,100.16948995683046
51.87062780880899,161.00709603827673,88.249450551964912
77.74262346957417,161.93192401074197,105.80572364996344
68.546114193121937,163.6162604281084,100.23616293811743
91.489487156620655,171.03224152316233,118.00373861213454
90.412573603215094,114.64867853771578,98.491275248048652
65.856944641135769,139.328670794609,90.347520025626849
97.644969753487246,153.1621948209343,116.15071144263626
64.545891907005938,137.07651866378609,88.722767492599317
75.752856461585722,177.55830986297491,109.68800759538212
62.798254528380141,148.60580068698351,91.400769914581261
96.802178502448157,171.49020715675033,121.69818805388222
58.230390879100909,178.16124135049353,98.207341036231782
52.245530969616446,150.38331863227984,84.95812685717091
71.754853000151897,182.76417950970799,108.7579618366706
99.618778202791844,156.96991524295845,118.73582388284738
94.583863312745706,178.02194390669774,122.39655684406306
87.430400972847451,137.24726364732194,104.03602186433895
94.539624543926237,149.9053566825188,112.99486859012376
94.672331984893162,152.51288328036622,113.95251575005085
75.942918019322448,118.39837727168565,90.094737770110186
65.796452591539648,141.88420053612325,91.15903523973418
88.600621605549406,183.38701380413409,120.1960856717443
83.083063158388057,160.46657922917939,108.8775685153185
68.682886443685504,124.2005265949574,87.188766494109473
54.723333403075763,137.1084508487684,82.185039218306642
87.33948056745129,125.32824077301599,100.00240063597286
63.123025796143232,111.9858505438858,79.410634045390751
96.840657526688972,184.19683668032212,125.95938391123336
62.048528750284234,145.8565862605497,89.984547920372719
56.137896620574303,134.6028057936629,82.292866344937167
91.555633606245308,157.87817532461892,113.66314751236985
57.664215831224702,110.58515650344125,75.304529388630215
58.963415407886956,132.24176852806511,83.389533114613002
79.969139576042181,166.24267725591142,108.72698546933192
93.728102041873228,160.70158184554103,116.05259530976249
59.821733285728662,188.54447580340283,102.72931412495339
65.516183645004745,159.62861677264351,96.886994687550995
88.870241912058873,148.20046989021861,108.64698457144546
98.591321303048375,170.9146050547206,122.69908255360578
75.037059310117115,182.26622975712425,110.78011612578615
57.19487512756254,167.65567573746813,94.01514199753106
50.696814385410079,187.05689788395037,96.150175551590166
61.482801499942767,172.56041365905418,98.50867221964657
56.591110889326053,179.34411506095412,97.508778946535415
83.882933680642878,119.12832569469097,95.631397685325581
56.091625231426555,168.59308023950302,93.592110234118707
75.316496581031657,145.2070959621895,98.6133630414176
84.713121782144327,154.24830419290203,107.89151591906356
79.055830461045119,162.32819275858856,106.81328456022626
59.98878258300288,187.58520933644556,102.52092483415043
90.206226309113134,188.76624651452997,123.05956637758541
85.770356480790085,133.05825963903243,101.53299086687086
86.949200195777081,168.70027979503328,114.19956006219581
56.552887577865661,169.99868303482148,94.368152730184278
56.18769018251723,137.71942890504391,83.364936423359453
96.378127550325388,119.90958198913768,104.22194569659615
69.878909691247031,113.27575682285757,84.344525401783883
65.047434589046986,172.18745020233428,100.76077312680943
74.42920226757667,149.17597934535246,99.344794626835267
83.143210638179113,188.84321355959409,118.37654494531745
97.781162852348501,147.19787649549224,114.25340073339642
64.322311344102758,188.2333583259072,105.62599367137091
96.240421465601358,142.92608017552479,111.8023077022425
51.242974569312814,173.49457204479779,91.993507061141145
77.759902116341237,116.78554178494656,90.768448672543016
81.698755584054254,154.4369368110211,105.94481599304321
55.294870187537668,174.16478295885793,94.918174444644421
57.016979853195629,183.97613337759111,99.336697694660785
70.955715965815187,175.80664724939453,105.90602639367498
98.311595607159092,112.95765817609394,103.1936164634707
79.802127661718643,139.81618730453874,99.806814209325339
96.651161080010553,113.8958777851081,102.39939998170973
90.218045780648538,118.74258328916464,99.726224950153906
73.369080077764579,164.02445029339873,103.5875368163093
89.23817246260937,167.06065570493587,115.17900021005154
50.891839198849389,171.89765462013011,91.227111005942959
55.457199838286748,179.23652384445302,96.716974507008842
91.471430744136825,169.15451747812079,117.36579298879815
89.840854416258082,174.06972736853055,117.9171454003489
61.632037098321689,113.91709678586234,79.060390327501906
76.538479529952667,128.76281203530388,93.946590365069738
80.300791035000543,159.75182187001965,106.78446798000691
93.386947688800561,178.65002436998586,121.80797324919565
80.155357866936285,110.36000999517273,90.223575243015105
70.628578463684022,151.17034736930799,97.475834765558673
68.709202170359134,164.18299194915178,100.53379876329002
71.294104318675494,112.36858313028905,84.985597255880009
82.596551278998703,142.10844460427103,102.43384905408948
93.374531587616246,181.65079051069574,122.79995122864274
72.694844103814987,163.7290247084687,103.03957097203289
62.391978147567905,129.0126690688478,84.598875121327865
61.833118149879056,178.22249037055303,100.62957555677039
87.300714012172321,137.84251387276115,104.1479806323686
90.828438171195529,178.26757369152477,119.97481667797194
55.263903992706247,133.91549208951244,81.481100024974978
53.327942847758905,157.22562007065193,87.960501922056579
79.721683187822592,141.75520541982672,100.39952393182396
57.308662209634917,131.98600406040538,82.201109493225076
91.233209522817063,180.92460497374952,121.13034133979455
65.516733696203715,125.00749455515931,85.346987315855586
57.193596648557133,116.78492729886105,77.057373531991772
96.048523624372507,137.35415508365281,109.8170674441326
58.27658613676391,167.41113181132539,94.654768028284394
64.23600411689678,174.59452847810252,101.02217890396537
57.680669759602935,189.89946960534118,101.75360304151569
55.774503183267747,133.70896456089321,81.752656975809572
51.057400816822003,142.63535609050257,81.583385908048854
52.769770458213003,120.9457022423701,75.495081052932036
58.732073546792634,155.98975436984267,91.151300487809323
52.669096631358769,189.80640298103339,98.381532081250299
79.557190805548558,166.07048080965268,108.39495414024994
84.035726339975326,157.61702723306973,108.56282663767347
69.681522841601407,141.38952743374352,93.584191038982112
65.899554847602474,183.22390082284437,105.00767017268311
75.226311851111504,149.75332769042797,100.06865046421699
93.750247111730431,120.74935306504491,102.74994909616859
92.556581341110302,139.23027705593069,108.1144799127171
52.173753100639594,115.37333350782136,73.24027990303351
59.074920479826204,126.15832301510252,81.436054658251649
61.8372435552198,111.41350247999297,78.362663196810857
62.469378791610595,146.26239332001308,90.400383634411426
78.561632587138632,160.76322119614377,105.96216212347368
70.81312128515961,137.46339699031262,93.029879853543946
52.462705996379697,143.63054172042217,82.851984571060527
68.680706922978572,186.73674182756608,108.03271855784106
76.187647435881857,170.15704972599323,107.51078153258565
55.083595145185797,153.26853095559611,87.811907081989233
91.672927689427979,132.76327000894602,105.36970846260066
52.598093323255213,181.75974390183961,95.651976849450008
96.242093450903099,128.80776935045276,107.09731875075299
54.955657078993774,136.02741844133416,81.979577533107232
92.178747579887641,182.72518515383587,122.36089343787039
95.132657196380848,152.36336442280577,114.20955960518916
98.978534029329637,169.38543595343813,122.44750133736581
90.101294013679677,157.25958353310131,112.48739052015355
88.973877038566442,162.2751367207596,113.40763026596416
82.124163799777392,133.95066332118606,99.399663640246942
88.949817728906453,129.30976493013304,102.40313346264865
56.727610420657356,135.79938777349321,83.084869538269302
76.803401797381866,122.4353251266738,92.01404290714585
75.711143509520724,179.94514922326459,110.45581208076868
92.878607206127867,132.65975466000913,106.13898969075495
73.139968279675799,154.91915155315075,100.39969603750079
69.254474805017679,173.35795401130991,103.95563454044841
81.97816356185551,172.70592875005707,112.2207519579227
63.323165875042307,145.07090068673543,90.572410812273347
56.988420547697842,148.10058468693805,87.359141927444583
73.893863701187286,189.57613991480198,112.45462243905885
70.844468429744254,163.96779815832193,101.88557833927014
61.628497026443682,175.17107544943062,99.476023167439337
68.375590505756406,182.20431753753854,106.31849951635044
68.319622491312373,173.00718689834713,103.2154772936573
66.374778220627277,124.8143475962854,85.854634679179981
68.973203986346448,154.97365869900577,97.64002222389955
84.287167272797262,118.15153258516359,95.575289043586039
64.84382372856426,162.23377012511986,97.307139194082794
97.442896335767017,186.42795425502487,127.10458230885297
95.817400976908885,151.0185651440089,114.21778903260889
74.045521415003932,144.63779942942136,97.576280753143081
66.418060250234447,112.86742011345305,81.901180204640653
76.771739491500156,186.78196178633763,113.44181358977931
92.428024438681234,118.2402147304127,101.03208786925839
82.629367028005106,113.28632746438775,92.84835384013266
90.219591397353867,129.68532892039508,103.3748372383676
76.636113803287003,115.2424347134706,89.504887440014869
81.645881463381045,146.40942739294098,103.23373010656769
64.407780709123088,151.287024100569,93.367528506271725
86.74465811551454,135.00559592228672,102.83163738443859
60.120229656285915,114.07683860599089,78.105765972854243
84.739906440924912,118.92802945993813,96.135947447262652
93.035953416294703,140.76035023919425,108.94408569059455
56.605141865077194,114.84227606612289,76.017519932092426
80.718987027095991,165.85517804879308,109.09771736766169
54.754787411496729,126.56164332198496,78.690406048326139
86.285781413571343,134.16572550269109,102.24576277661126
54.224660941176012,141.5300621742478,83.326461352199942
96.796991135031305,143.32877064553185,112.30758430519815
56.870396501890106,110.13285661398405,74.624549872588091
97.944012295454016,118.9656296798958,104.95121809026794
90.044208804254836,179.02116509927026,119.70319423592665
79.684100223317699,110.09864500095264,89.822281815862681
89.131205231477338,150.65338846502999,109.63859964266156
89.755741949154299,149.16016052057665,109.55721480629508
97.301353140866524,136.64753288085103,110.41674638752802
62.669167691959359,144.50616161171598,89.948165665211562
79.503794767915451,172.44649100212675,110.48469351265256
54.752459878220058,177.29629649719652,95.600405417878875
80.808285001206059,130.82788347322,97.481484491877367
58.564565204639436,135.79923527741838,84.309455228899083
78.2475305736221,129.39862824226662,95.297896463170275
78.621525701692491,148.3890720440852,101.87737448249005
73.29925764906136,164.66066861270502,103.75306130360924
76.131588775656141,128.26023003707365,93.507802529461983
88.196169500329404,136.45885936438933,104.28373278834938
89.962235825603329,184.43076940713203,121.45174701944623
74.607660778771461,113.88554318775664,87.700288248433182
79.979672076130612,146.86156841916528,102.27363752380883
96.561811784505096,166.92464332774222,120.01608896558413
55.986679425056138,122.03632092459793,78.003226591570069
55.855178295005523,113.78992160043855,75.166759396816531
54.385450595538423,121.05642973108246,76.60911030738643
82.893164252026395,183.50585548245465,116.43072799550248
70.930415039518977,110.74078254568987,84.20053754157594
88.716070807092166,125.06575798490815,100.8326331996975
83.561570665429628,112.50268103213156,93.208607454330277
66.68188791641191,118.85035740497626,84.071377745933361
94.918327368076788,159.61194293026369,116.48286588880576
88.12660735353262,129.33111269912686,101.8614424687307
63.526747045508785,155.53696403445414,94.196819375157233
68.209600888602694,157.21563062129007,97.878277466165159
65.721999010213139,177.95482664718233,103.13294155586954
57.880582431249984,110.37931143294992,75.380158765149957
57.389168627109584,178.26955674738934,97.682631333869494
96.806373168787204,159.52952691415791,117.71409108391077
71.895201859937657,123.01947888839661,88.93662753609064
69.165991138870496,171.83499105082274,103.38899110952124
86.484285433868905,178.43932334324685,117.13596473699489
77.649653262644989,130.34107870033259,95.213461741874184
96.806999341923103,183.50349447221447,125.70583105202023
89.015074695469607,146.35659442389263,108.12891460494394
73.968478206227019,158.27395634666573,102.07030425303992
68.817973674041312,188.77196268941151,108.80263667916472
99.331577246216099,138.92288629113594,112.52868026118938
85.88801180018217,175.05274766560905,115.60959042199113
97.559733000192054,135.47192942627677,110.19713180888697
55.923928860852065,173.93708177931927,95.261646500341129
92.526683959539127,158.0587135090114,114.37069380936322
81.85369419956038,127.30845561803211,97.005281339050953
56.096083916755632,143.12208750313891,85.104751778883397
79.412899998461029,135.41085074908494,98.078883582002334
84.304818255272437,116.24867144642911,94.952769318991329
50.615134294430142,112.38678160797579,71.205683398945354
72.715898092087329,137.71829243257446,94.383362872249705
91.269975559816061,111.52273182539892,98.020894315010352
64.767951267204495,123.239020606542,84.258307713650325
72.927404089927563,168.01466566806951,104.62315794930821
72.115706353394657,166.64729885468702,103.62623718715878


==> anc/competitors/data/v1/map_formula__s42_holdout.csv <==
x0,x1,y
67.870424091273804,114.81187757559533,83.517575252714309
68.610432942013574,166.88602812437082,101.36896466946598
78.800183117097674,183.19860011861533,113.59965545093689
87.354594614198476,131.29381928459736,102.00100283766477
59.230367565873294,128.36998434527911,82.276906492341894
79.230282309540229,150.90923654173613,103.12326705360553
76.738617233922653,130.85164047699064,94.776291648278644
80.124608428331214,159.02542632323383,106.42488105996541
63.208182979643269,161.77446039243296,96.063608783906488
50.733239013639746,152.71219592549556,84.726224650925019
61.582948539452637,176.58471394966909,99.916870342858118
94.468743942280611,172.19345548820726,120.37698112425616
94.782052143768169,134.77305777543046,108.11238735432227
53.427302669832692,110.33808324972864,72.397562863131341
70.202325549907499,162.30371426570403,100.90278845517301
92.468366714191831,113.07281486530918,99.336516097897615
98.963371239483166,154.71553376701803,117.54742541532812
77.86128889543896,122.33073404732168,92.684437279399873
65.855906851048843,118.10221000079218,83.271341234296628
79.999973481919284,158.19439321438691,106.06478005940849
93.17327265226902,120.30257686412288,102.2163740562203
58.39444102304099,185.22625686242878,100.67171296950359
59.698972732633472,118.23062308687565,79.209522850714194
75.717169892423883,127.78308665191487,93.072475478920879
55.032257765127582,134.64728191900409,81.570599149753079
89.214458940159901,111.86914375420068,96.76602054484016
72.203144276001282,144.13666885120585,96.180985801069468
90.606082805675243,123.43803756951667,101.55006772695572
95.356170349112546,118.53133581190818,103.08122550337775
83.967206106862449,186.41679938245184,118.1170705320589
63.324127760145721,172.73698765108037,99.795081057123937
75.288965782536508,132.37998362294132,94.319305062671447
66.409925325454964,124.47481702878304,85.764889226564321
84.299449646420868,166.55662627720332,111.71850852334835
86.077654660672053,163.38028341784641,111.84519757973017
92.603217782898184,183.87246068128059,123.02629874902566
70.083466043618614,184.12288943326632,108.09660717350118
88.75430717777148,169.48477162940193,115.66446199498164
60.565605684763284,142.34190735402166,87.824372907849408
71.911536659949135,146.54758655163693,96.790219957178394
60.546848483405299,111.45123584951014,77.514977605440251
90.741342521851124,140.58307890280287,107.35525464883504
90.138651068827727,121.14723348791354,100.47484520852299
85.912303265768543,110.5386148376344,94.121073789723823
66.224416622328775,172.82670647716415,101.75851324060724
87.37838157218016,138.05477088775797,104.27051134403943
87.023521886553283,152.75887353351493,108.93530576887383
90.536311252174826,152.6456762465879,111.23943291697918
64.025258748459805,184.4862604106554,104.17892596919168
67.477060015813777,181.85964798351307,105.60458933838021
97.536083276363911,130.05132506551715,108.37449720608166
65.137940847658456,179.38843446340894,103.22143871957527
63.792420614028906,183.22867489962806,103.60450537589529
56.535871297881897,130.36491375441977,81.145552116727856
83.453436296854903,155.9347262936636,107.61386629579114
52.125614259513199,114.72130312163378,72.990843880220055
97.614761036152601,136.37653532556061,110.53535246595527
97.768328152977332,146.36971493547259,113.96879041380909
96.476118366991642,132.44070437683132,108.46431370360487
59.836429871771067,139.50311507007905,86.391991604540394
53.763275662081341,129.25741844586665,78.927989923343105
60.379997157613623,144.45632530817727,88.405439874468172
50.564098525674325,110.26326198677066,70.463819679373103
68.980418360069081,131.14578230004889,89.702206340062347
87.471179216746776,115.08814836758522,96.676835600359595
82.805248890562694,182.52252598409848,116.04434125507461
51.848056887705347,122.35404417229589,75.350052649235522
97.641880295331589,128.66768808297931,107.9838162245475
53.969247142696318,163.06283331445292,90.333775866615184
86.9805119997676,168.30662191600658,114.08921530518059
67.517984933304362,126.98961119017191,87.341860352260213
77.399518370775823,162.96701785272552,105.92201819809239
50.749163194547748,156.47858657154657,85.992304320214032
94.060908445560187,166.26967379108939,118.13049689406992
99.451070362941635,118.50671413108763,105.80295161899031
88.4648534666091,137.36579410202654,104.76516701174825
76.693932772280107,131.12325395696632,94.837039833842184
67.291090875641515,135.16328330632734,89.915155019203453
60.796237160259672,153.82864015610483,91.807038158874718
93.436792608543428,141.6635021759337,109.51236246434019
61.900449850155894,120.41419497771794,81.405031559343243
53.317320728803821,155.15403647382959,87.262892643812421
93.157218963483075,177.11109927286958,121.14184573327857
51.603690919407967,185.01235718414117,96.07324634098569
56.505209814680789,132.82152117331896,81.943980267560178
97.49084330941028,112.27888414444553,102.42019025442202
82.206628273058271,153.73613271266328,106.04979641959328
80.10368677717382,140.67913311311602,100.29550222248788
93.868284853364287,118.35104152951689,102.02920374541516
81.364993524267149,187.13845867859152,116.62281524237528
71.467712292370351,151.50120212057533,98.145542235105339
97.972766624012166,188.72793420583292,128.22448915128575
75.255436992060822,180.00000956747868,110.17029451720012
75.06971737403731,158.54027874652755,102.89323783153405
61.09397212989937,120.19729069611999,80.795078318639582
75.324592374985571,151.70844449010124,100.78587641335746
64.217628796476944,152.19085142713294,93.542036340028943
61.336460517557427,130.94228126820627,84.538400767773709
84.758368389558782,134.53394585457173,101.3502275445631
75.64461534131118,170.49848923741462,107.26257330667899
69.596080941314597,144.22371103265331,94.471957638427497
80.271873970428501,175.56827552249706,112.03734115445135
50.520856256443288,131.8593658886185,77.633692800501692
65.638008277381289,112.59462718971498,81.290214581492521
91.599797920018204,144.97126067443145,109.39028550482261
98.393674728932623,110.26652643030567,102.35129196272364
80.358520368193567,117.84544960899549,92.854163448460881
81.264201704819683,187.83422885335335,116.78754408766423
90.870964725369589,125.72705635497289,102.48966193523735
96.305222731917553,186.96603409526253,126.52549318636588
80.374712512015336,128.30032036463788,96.34991512955618
52.823465269867,142.122130438765,82.589686992832995
65.874895659714952,148.9788450280592,93.576212115829705
92.657862568921459,164.07299047486853,116.46290520423715
62.791235682630344,143.20369830183353,89.595389889031409
76.890033958149075,185.60948647937153,113.12985146522323
78.202916833802291,173.80341020698341,110.069747958196
86.7730843338516,180.96951273815424,118.17189380195248
97.115747726912645,135.12853377904406,109.78667641095645
80.162700752295052,148.57060573300393,102.96533574586468
73.779168717764534,155.21457931286756,100.92430558279888
51.484040258899277,141.87717064730035,81.615083721699634
57.348952460271832,157.16232113368952,90.62007535141106
90.914924047758348,178.76429223884938,120.19804677812202
83.6669294687063,148.89316039913049,105.40900644551436
91.611471181813883,115.98240339011275,99.735115251246839
97.54172256945273,148.01479262521514,114.36607925470686
50.84528889013329,151.11713061365327,84.269236131306627
59.38956673915969,133.39804376982266,84.059059082714015
93.708176003474051,118.19281874034348,101.86972358243052
90.075611376455527,156.20633598325722,112.11918624538943
61.889212507957765,126.51629944760775,83.431574821174422
85.696680084321002,172.89143274465653,114.76159763776617
72.559908855572615,158.38561453977135,101.16847741697219
75.040683591252389,128.32639882906795,92.802588670524244
69.512016349143195,159.86754723740961,99.630526645231996
85.801963623710094,185.26974428794188,118.95789051178735
75.894984361013513,132.22831876615646,94.672762496061168
88.349820974850928,189.50362154311313,122.06775449760499
72.175664094988207,125.19378118836958,89.848369792781995
60.263866682886196,185.70103158007183,102.07625498194807
88.020464151898267,131.60712114170673,102.54934981516776
62.636137976664124,174.50390005279672,99.925392002041661
76.7639512663565,144.28248270912633,99.270128413946438
91.438020749323528,150.11721044537416,110.99775064800707
92.289364243381314,127.16724637205849,103.91532495294037
52.180832555638801,188.89086670553888,97.750843938938829
97.745734276431961,162.73353846368019,119.40833567218137
56.407762184292324,122.11442296249507,78.309982443693244
80.601834187872569,163.00236302171189,108.06867713248567
70.929045212661009,189.39957603233188,110.4192221525513
72.148749199665815,141.95784401595381,95.418447471761809
82.934701023399214,189.50729938895142,118.45890047858327
55.90605613158732,118.46032740653547,76.757479889903365
56.815276172272824,158.13023798957781,90.586930111374485
80.879637373959895,181.74708564588326,114.50212013126767
67.782556604167141,110.4931442580104,82.019419155448233
98.554041122119216,130.91035394208802,109.33947872877549
53.45856253348483,136.72034469982944,81.212489922266371
52.211729606326848,170.81894505237639,91.747468088343368
56.821017497738275,146.06878157595884,86.570272190478462
75.026799687302201,143.8123636214184,97.955320998674267
59.145438903046369,130.47377776946416,82.921551858518967
86.506696416350323,186.96040841340911,119.99126708203659
68.110618744551829,177.6148684977039,104.61203532893586
89.442454296229116,145.39031469355234,108.09174109533686
98.076180850134136,166.12334580957685,120.75856916994837
67.220001607624113,160.28621522335479,98.242072812867676
70.444012381938023,112.69602242607037,84.528015729982144
82.745581802350699,117.96536175697339,94.485508453891597
65.059978271174884,166.90008486089607,99.006680467748623
55.266690157725101,173.85343329096276,94.795604535470986
86.346413459396103,158.07576616775759,110.2561976955166
69.833510598155669,189.09084174756299,109.58595431462479
84.367767327490299,177.634243700806,115.4565927852622
78.259339444751149,119.1766298878085,91.898436259103605
99.963972410518267,124.97428731769523,108.30074404624392
74.589470683945237,131.07621186947608,93.418384412455524
61.642521200639322,183.91804750041427,102.40102996723098
72.332992753318706,142.91505446003382,95.86034665555708
77.840760375864505,122.59075858445574,92.757426445394913
64.626134853659423,119.43798282755526,82.896750844958035
87.141861810271593,178.82045036405495,117.70139132819938
79.669481528160674,157.33467570077309,105.55787958569815
82.171461465073634,184.4995983454387,116.28084042519532
55.473505999188696,123.07090498248294,78.00597232695344
97.543082770243728,130.1663511761852,108.41750557222421
72.488667963661385,171.95643610840571,105.64459067857615
52.382100687009952,129.89678625141346,78.220329208477793
53.844834313938364,149.71774261253256,85.802470413469763
91.856427897348894,160.06159940512981,114.5914850666092
59.422747614547852,162.35262411265788,93.732706447251189
91.280674703513995,139.04619215239316,107.20251385314039
91.530181659450761,181.36453731935904,121.47496687942019
89.271258564752316,139.44312366569983,105.99521359840149
80.097258291491457,169.2717526378139,109.82208974026561
80.212104538166102,177.82117034637366,112.74845980756862
63.450784185288995,160.78421207188569,95.895260147487903
52.087138607338112,137.97840395814276,80.717560390939667
85.532745024205013,118.33584218206157,96.467110743490537
50.745646336745494,185.14729148426116,95.546194719250707
51.067261822940289,127.74710242647043,76.627208690783675
82.001206943414246,123.60576159464551,95.869391827157997
97.568246329806328,124.13930009332782,106.42526425098016
61.319429071494348,133.28804928199344,85.308969141660711
50.356779795506171,156.72917187743246,85.814243822814944
93.102394571546739,122.00731833548322,102.73736915952557
76.921695341014882,170.41020177113535,108.0845308177217
66.446927509389866,154.68946478923695,95.861106602672223
61.39776581433977,132.40485020312238,85.066793943933973
83.493680697272467,175.00982802491671,113.99906313982055
90.541381298723479,164.25962050169562,115.11412769971419
99.3598681197047,182.44039709979532,127.0533777797349
64.409343051097466,151.68499024294326,93.501225448379401
97.03921744221465,138.48941730436457,110.85595072959795
70.029209561514364,151.78724728928705,97.281888804105265
50.993311331253324,145.59891181654376,82.528511493016808
58.111780969413495,130.76491787122001,82.329493270015661
65.797618994251309,123.25339360946754,84.949543865990051
54.456936679853015,142.36850578219327,83.760793047299771
75.402703190120064,143.65307743223593,98.15282793749202
53.527559574787716,172.00193218672743,93.019017112100954
52.686066359763871,145.89954507664808,83.757225932058603
80.700105402280855,155.26896818343462,105.55639299599878
53.10529838384447,129.34229880223523,78.517631856641387
89.504319271545114,136.22047448614671,105.07637100974564
50.281105231584917,115.03456362405507,71.865591362408296
51.866848121295803,143.28510263672382,82.339599626438471
73.173371821778716,157.83711865885115,101.39462076746953
94.272478163586328,147.34516130206214,111.96337254307826
56.832786659510901,157.13725322949932,90.267608849507042
53.109217519412475,185.76978068780127,97.329405242208736
63.489959729270225,132.00291989813019,86.327613118890213
59.319384890534309,141.6109997911779,86.749923190748845
85.899388085304992,167.72785385220388,113.17554334093795
53.956556093818563,150.39137371690913,86.101495301515428
80.846652242547663,111.00926949793987,90.90085799434506
51.728793141629396,177.53629601718387,93.664627433480888
92.30074499827694,119.50594881642644,101.36914627099344
68.979564219345363,188.21105597086637,108.7233948031857
59.014126879726192,164.91440457895499,94.31421944613578
73.347703012978144,163.49699977156394,103.39746859917341
67.332998528015011,126.39766434905,87.021220468360013
69.806031577040599,156.33073341792362,98.647598857334941
80.133511450882025,148.46776437644201,102.91159575940202
82.462572826044891,118.70559757574632,94.543581075945369
55.992658620975469,124.78747501592619,78.924264085959038
75.503184352143847,127.1757887581937,92.727385820827138
92.955080767007743,170.57352887099432,118.82789680166994
82.079745172007662,163.8850198558047,109.34817006660667
81.07069810727441,169.64536107918562,110.59558576457815
81.584251797806616,121.09554374141726,94.754682445676835
54.971414696886249,169.55504539566195,93.165958263144816
74.882300302193514,137.34050095455805,95.701700519648355
91.775700002002566,166.76066382770944,116.77068794390486
87.663492993210696,185.84793610428261,120.39164069690133
82.763639500604256,176.91307943264377,114.14678614461742
83.850335579559314,148.49438466553548,105.39835194155137
54.147804115063565,145.28429364418076,84.526633958102636
77.650904230725502,161.45232711835644,105.58471185993581
90.638524883798482,150.83943732585672,110.7054956978179
88.040494663067633,169.7682942108396,115.28309451232495
94.698697551246738,128.25885788871167,105.88541766373505
93.97471925223266,129.01116133576647,105.65353328007727
54.492898813265775,148.49548196014098,85.827093195557509
84.626126529903232,128.38015083621568,99.210801298674042
70.066924856167049,140.93504093132816,93.689630214554086
66.499596049905421,145.40318840565104,92.800793501820621
63.411994696281667,182.34923027312874,103.05773988856402
98.613138675250042,144.39313508686362,113.87313747912124
76.934402102309605,181.65827723127893,111.84236047863271
82.043486998715565,139.95624267532486,101.34773889091866
55.831052845414227,137.73239836920308,83.13150135334385
69.616118611536237,169.94963464754917,103.06062395687388
65.312589661300805,127.12685846836543,85.917345930322341
74.767532468543322,178.20556360059084,109.24687617922584
59.952990839596858,158.2836622591164,92.729881312770033
95.851305801617968,159.39899990858302,117.03387050393965
74.930278934473918,123.63528515664969,91.165281008532503
89.996406738186096,131.62884788406166,103.87388712014462
99.125356918970482,127.67333986997681,108.64135123597259
89.577471140140389,159.15331500498317,112.76941909508798
69.313882095486079,139.3604837495171,92.66274931349642
89.573698607361749,158.65169888959014,112.59969870143787
76.063275546972974,176.43297193317832,109.51984100904141
54.767809682416605,169.41164886852908,92.982422744454098
50.319944785386959,146.4486444421963,82.362844670990071
64.917774295850037,172.4227362620957,100.75276161793192
55.846743967549294,180.22393473501205,97.305807556703542
83.593675021639697,165.89979684580692,111.02904896302877
60.347224780291668,142.32650937904307,87.67365297987547
92.27051739666561,165.82991256333747,116.79031578555623
85.219835720137681,166.8224352268173,112.42070222236423
68.167493078164171,152.54934679183225,96.294777649386859
91.611251372372891,159.17598675271819,114.13282983248799
63.506956257671185,164.33386588699435,97.115926134112243
53.19309581607888,112.42311422183681,72.936435284664853
68.841461784890043,173.49908383920535,103.72733580299516
71.474245809200411,165.85117221487769,102.9332212777595
68.54315819201598,177.86423657462046,104.98351765288413
69.913691990237595,162.40892176009632,100.74543524685717
75.437672203180171,184.14068652679697,111.67201031105245
52.562600974673259,116.5410850660205,73.888762338455678
77.745232672704645,183.89546262693972,113.12864265744966
56.926244595168981,165.40852540615916,93.08700486549904
62.58990902709683,125.66689258550576,83.615570213233141
56.953945799079932,147.89995223962876,87.26928127926287
56.497523281128203,148.42172270039788,87.138923087551433
65.628831217785333,166.36638337182904,99.208015269133227
89.395637035714429,133.78676781246753,104.19268062796546
71.54803204575407,123.12458551078916,88.740216534099105
94.333993119148374,183.21685589724731,123.96161404518135
72.592442705257923,145.08913701565189,96.758007475389249
79.042515726887032,152.89863017779862,103.66122054385757
50.523201656233873,176.2364382024474,92.427613838305049
90.915097418302338,130.60514581198382,104.1451135495295
84.943704056227929,170.00405394448939,113.29715401898174
59.494186346842454,161.47883345926371,93.489068717649531
86.94061367818837,116.62618475937423,96.83580403858366
81.966678065733845,164.50167103243618,109.47834238796796
58.657269804492451,162.89053274796598,93.401690785650288
56.59620104230244,178.68376863012625,97.292056904910368
78.818721806224218,182.13153877754797,113.25632746333213
51.66830067280403,157.38335568357104,86.906652343059704
65.027757777366674,164.01644004473283,98.02398519982205
94.913114448153379,126.9775524170737,105.60126043779348
82.498537658751346,123.40307407498653,96.133383130829742
73.830893914690137,156.69449646237928,101.45209476391985
65.097710930644311,130.57014762763936,86.921856496309331
89.480379872777007,159.08893819342666,112.68323264632689
90.441287368596932,125.84510807301841,102.24256093673742
72.735081463471261,160.14600199004963,101.87205497233072
54.468532001249955,188.64974363941207,99.195602547303992
70.411145969826251,176.21386111605653,105.67871768523634
88.030060711107936,181.92829511104549,119.32947217775379
56.21061180437075,153.62223673126772,88.68115344666974
86.255522042060704,147.8123695588273,106.77447121431624
98.871373544731739,170.57531556027828,122.77268754991393
71.03422553282256,137.92467655132745,93.331042538990857
95.732653980530444,155.60994580827298,115.69175125644462
88.3508427598764,182.88438385342488,119.86202312439256
67.139747556325091,124.97112319497089,86.416872769207018
78.43953454204626,187.74796879287652,114.87567929232301
59.770943049912432,153.22881033755681,90.92356547912722
65.935972044377735,143.68443753080177,91.852127206519086
91.747181778748015,131.0639834476336,104.85278233504322
89.397843176745923,145.51078393923683,108.10215676424289
92.803187692420366,162.67413252439991,116.09350263641355
91.058537698275984,182.63855268654606,121.58520936103268
83.942404217114785,142.28659333863095,103.39046725762017
77.790528006826975,118.90715135816325,91.496069123939066
56.192551660545469,166.80339421242107,93.062832511170669
97.287667939603793,118.28492554448498,104.28675380789753
76.27270083707171,132.23807442224077,94.927825365461402
68.551099342657068,183.02882343622258,106.71034070717891
73.273486948879437,170.13803348983004,105.5616691291963
98.28675064726481,135.76878478340478,110.78076202597813
89.629187107579213,166.80892964339151,115.35576795284997
58.584861837294447,184.66410260776567,100.61127542745152
80.180428842309823,184.37641948606947,114.91242572356305
92.283731703239397,114.80504287421107,99.790835426896621
54.599563697944291,151.92733231362803,87.042153236505527
95.710312082650432,123.31690406001169,104.91250940843751
84.515256368325467,175.40174229065943,114.81075167577012
97.872432173862578,144.089386194307,113.27808351401072
79.457336775132276,184.5484198110766,114.48769778711372
57.735135126687901,126.23066336972931,80.566977874368376
51.000879345363295,143.63863319081432,81.880130627180307
76.543501892302331,183.24913442482011,112.11204606980826
54.612825577606785,141.76814397021622,83.664598375143257
82.249031576565244,159.50361743246944,108.00056019519998
87.849884685871018,111.86392470445115,95.8545646920644
82.588623078376571,159.49852361574972,108.22525659083429
69.495482831127418,123.96913019547058,87.653365285908478
88.620135117924789,137.94236240538609,105.06087754707856
72.764094365833557,111.5473323503246,85.691840360663903
88.637643330506307,142.28507147108769,106.52011937736677
57.488842389610248,162.2496759309908,92.409120236737095
64.064350772270402,147.66898831116816,91.932563285236327
56.224649916751872,132.70089712187669,81.716732318460146
92.047578676374883,117.75063230194158,100.61526321823045
97.183108041575693,110.42000619901381,101.59540742738839
80.043678357092645,165.17810113736721,108.42181928385084
70.798199371069742,134.11833874803381,91.904912496724435
87.914082064587959,142.19679542739357,106.00831985218983
85.416132289887003,124.0884061750741,98.306890251616039
67.469980767383475,116.94310386333576,83.961021799367572
94.751175946932207,125.55442947071874,105.01892712152772
70.381074596011814,137.08868545200562,92.616944881343088
51.613752555125188,130.40463625419187,77.877380454814087
63.999434751270385,130.77847379536888,86.259114432636551
69.223694878724501,162.97990367128688,100.47576447624529
71.92162787652191,133.992844026645,92.612033259896279
70.688416974813862,131.21052886729342,90.862454272307048
86.376158765634898,175.74620803450813,116.16617518859265
87.30134624287065,117.74392370663213,97.448872064124473
92.983118957173758,166.61179325375383,117.52601038936712
74.893978029528228,146.66207592125005,98.81667732676884
92.539108022757716,180.47528296284378,121.85116633611973
89.74820772070062,150.61900740417633,110.03847428185919


==> anc/competitors/data/v1/mifflin_st_jeor__s42.csv <==
x0,x1,x2,y
103.04670364169725,165.09636957212459,63.791983960357726,1748.3594264409626
77.915882981403925,195.92209477577771,37.663496610058687,1820.3544391123564
109.39484399335369,189.06470177157578,73.181206341297127,1914.6967942993999
97.302602179452293,155.52942054980554,54.817493977763753,1675.9974303419888
52.063301091573713,199.85173289187867,25.813633188290844,1645.6381755485247
118.17167637275669,193.96000121538725,26.910557010243117,2264.4139862725215
102.08547764927647,164.19542189320194,60.971916469641492,1747.2165809770695
103.95482289577154,191.84482898304691,28.72252405940884,2099.9657898047144
54.608522450665944,155.32097659356916,49.452147498086688,1274.5805907260331
78.778945342167532,199.95523652371193,79.490017507580063,1645.0595941569745
72.809851817443587,183.28423680532683,18.248471493467051,1787.3826407403933
114.50737416364514,182.50625077793984,19.02794771764853,2195.5980704103326
93.289884006049846,154.52203634920664,79.571244079691411,1505.805346844583
106.70712099531224,194.85166994483126,54.247607716318264,2018.6561085267267
78.256064912049837,151.44997516022346,25.868418482147813,1604.780901461156
62.042904133858265,162.04140290205734,73.632736384753798,1270.0241275526721
86.593859026187602,157.15109375833174,72.58357860791692,1490.2150332118647
49.78629420781315,188.83839703461092,51.244425612905268,1426.8807954799236
107.07233789944365,159.91021136064489,56.551105851366906,1792.4066707416328
92.37482993415486,195.53191135654427,34.937605873054338,1976.1347159546785
101.85658050640303,182.81345196637452,21.13222117506432,2060.4887739785495
71.58944760974012,151.80813552473481,54.863191751233593,1395.3793643708257
117.80235182961775,150.27149170643503,36.27482197857131,1940.8462315685399
111.98408409916483,152.58289585071995,59.144504892941818,1782.7614155939389
103.37876228053214,180.29625888238638,69.847200964241267,1816.4032359990301
59.597903088897567,190.07409054297077,19.125953722690571,1693.3123281690903
80.004075279527569,161.92764103136943,54.934254030515099,1542.4172390887591
48.285282434042159,192.47044214615363,32.339393460584837,1529.0961204509576
56.571711905066088,152.86159700766302,72.181086870035685,1165.1966659983764
96.228671493184095,190.04819268208382,33.727199406833364,1986.4519221606979
100.85716169308628,196.38977150861402,55.867748260595931,1961.6689475567209
117.56322993256575,188.60541995521902,52.319532085555913,2097.8185136179968
69.436901860361388,184.90603919893186,42.562323003673434,1642.2201485785711
72.784477952615163,191.89901093276916,60.012487343187232,1632.1511611400226
80.216685845685589,152.00756497735333,62.997717352356901,1442.2255528035296
59.210351931321426,160.08910553595277,53.150143309801983,1331.9097123639092
54.744112900160374,156.24618396528214,65.022178705454763,1203.8688852573432
80.677869466945026,175.22654950964932,78.971858711562135,1512.0853355469476
62.018201178816312,187.25940641644223,43.994888049849919,1575.5788616416771
95.236049601188284,181.50059222881993,49.904149216902915,1842.2184513574925
77.78639391542481,192.55655498809676,18.773132432355222,1892.4767456680768
107.45086470433782,157.76064962205453,67.353770491243466,1728.7438547250017
97.519882650168682,186.73105459675807,50.254264156851619,1895.9965969471668
68.427498103653079,159.6520745434452,43.293608682355043,1470.6324035212881
107.41948510464007,163.53793756589002,23.832461711542539,1982.1446522755007
105.35732681226014,185.4952348640652,73.158698143874631,1852.1249953036358
74.060878427263077,199.0102392449341,42.490448882514499,1776.9705351408963
66.624607794768309,180.57718029885348,60.320059088971661,1498.253159370659
96.187162798123154,152.72501574956479,27.261197694825348,1785.0969879418847
55.481436270698239,180.81544849637663,77.616077031544023,1301.8305306516163
59.993115185633123,152.11752757900837,29.063389232953519,1410.3487530603659
45.552170231325412,194.20728556834086,30.371603559768403,1522.4592193165424
104.01932831266038,185.47891425503104,71.256937354578255,1848.1518104476563
94.86381424440242,158.65639232112517,74.580130136799738,1572.3399437670578
97.887403396975131,154.58605029120992,31.15313926644469,1794.2711519575901
103.55467732664759,159.17666144401596,47.127655066839331,1799.762631957379
79.418683165375498,199.00135897770963,63.476684082895453,1725.561904849963
87.655589696467032,172.92803212292449,72.458675496269706,1600.0627202515998
55.484774859574308,189.2040474170704,41.501267092312922,1534.8667094908683
53.589755515198007,181.82041710538886,50.055208184664615,1426.9991211373374
95.130222134285376,178.62065749793186,63.986417452223563,1752.74924344381
80.332215460734943,157.25651273325249,63.330430552473317,1474.5232064278109
87.392707986089164,197.30122267790475,66.543528061617266,1779.3420812897095
102.37491430620192,165.0671316257359,53.335896755774634,1793.7392319439953
92.603874000044314,178.90086079037712,24.486136001896064,1926.7384399308198
86.518455049349683,184.9887972294533,74.046344034438476,1656.1328130053876
86.94053705590602,182.46165776226545,71.665497437903753,1656.4632443837006
67.796257354695911,197.02972048477591,67.482041020736645,1576.9881214731251
47.311337592595457,157.4219494960029,24.191473583965227,1341.0431923561466
77.753804192427168,175.4176369223471,30.672636759048608,1725.535088893698
61.09385046146469,170.20171953703829,64.103222636674417,1359.1831385377641
75.639648279347711,173.70843647413091,19.434685864080677,1749.900781436392
109.00523049511246,155.96087630988723,78.711927289851332,1676.248145438663
62.545461439900556,156.70473049363827,41.382970182052205,1402.9443290739837
49.372705626679952,163.90377728906287,62.59737708883106,1210.1387788792872
66.103791901649743,165.23523018804156,73.029407486258691,1333.6110702604637
67.019531832501272,171.39516068406749,42.467053065305102,1534.079807273909
94.643738604517125,180.54937735183142,37.786214293179299,1890.9399230282211
86.777411425595872,181.73145587091315,55.7419499916913,1729.8859634907094
103.79236568298101,170.59054482927851,54.021341172379145,1839.0078561509051
94.823515524554068,170.43915547143484,43.366678612737424,1801.6464838783215
75.479014608005286,160.8814263348481,55.310034863797924,1488.748886353864
106.0515288499526,179.41531242045042,75.993644913122665,1806.8927665617277
57.522968993077797,165.85204556586189,46.993695910848984,1381.8364951631697
46.703405485039539,151.80299171386818,30.198015206539143,1269.8126770293759
51.753589558173132,170.92000220784303,41.386770938746238,1383.8520546870191
99.176951294733769,173.70663375450852,42.434632920773353,1870.2628093091491
79.640792268854057,161.27964341021055,26.12873896762563,1678.7619991642284
57.095383427520133,178.62289665610578,28.098033034382404,1551.8567732039505
82.578358132752271,178.28859502159605,60.442848550407987,1642.8730574604583
56.423407703487634,185.10010905551857,39.047620760951972,1530.8716548271075
97.224028130830206,182.39742411006051,77.203700295060074,1731.2056805208802
78.461720668052294,182.62165282605159,33.102998212233658,1765.487545782177
73.57659195723619,165.81070759120215,24.133319316498984,1656.4162454348802
67.613406686090741,189.3716110992977,64.717282906015981,1541.1202217014384
92.271194483916631,177.45721917998398,72.624235218907941,1673.6983886195267
72.135945791504284,171.5709097589945,35.243028126032243,1622.4625032785973
51.573743948707573,181.30062404705285,30.529462302019635,1501.2190282710578
53.850442659038649,168.03286672251272,29.517500362007404,1446.1223417960539
117.14232484121359,175.6369622303379,50.364762684723765,2022.3304489281293
113.14355180307052,186.83528442411102,47.041831757299803,2068.9468868949002
97.478035035806215,194.32014433618539,34.085270070981124,2023.8549021043152
64.940247109463968,196.05285986475957,20.800733253344436,1775.7291789826647
117.68822830107929,175.18164625915495,47.8524631002294,2037.5052566293643
103.4063177974346,176.01375573702845,77.478605553407718,1751.7561235637352
98.766764186924661,189.99352053819183,58.456190446665119,1887.8461929996201
78.702112660784152,165.72253458721008,48.721406510974347,1584.1799352230328
65.418117138386918,191.86911811725344,24.862908589836199,1734.0486166675221
52.229322161512449,174.70708232587117,33.651050014074414,1450.957236081447
112.69517974078812,155.79283621676342,36.275984873621653,1924.2770993945446
79.183221737520824,153.60295735364718,65.417820261648529,1429.7615995272604
60.177252359642274,192.09966055197316,72.356069430406393,1445.6150548942232
67.946746811298937,152.77839584534391,73.901794921119176,1269.823467540793
88.441467670642197,164.03057180668279,79.043253711546754,1519.3894819404554
58.257958720442375,166.7065020250773,78.90673435248101,1234.9615530987521
109.24607130692816,158.64972225957968,77.085946231614855,1703.5917460335802
101.88896473764075,165.69466849009947,22.45297271117883,1947.2164618836352
98.959721696320258,187.13462833625428,26.543199227523921,2031.4726479271721
77.406977983132776,150.73414217800354,36.876924641514037,1536.7735452362795
92.048163052683236,191.35867122603432,52.279691751996609,1860.074866929564
88.807347668455165,192.82740117872791,24.012629099739716,1978.1815885529024
93.738495116611489,168.61307865957741,70.439411383732832,1644.0196358698095
51.333324085491682,157.68064495303173,56.23888310279316,1222.6428562973992
76.185555162795723,180.04202039725405,51.626592942736707,1633.9852143971116
48.121063039641939,155.98362779324472,28.249302048772051,1319.8617938603386
82.049311443338922,168.24596805391263,33.701839412812234,1708.521217706282
69.73959092495889,197.92145904504861,27.9393455489,1799.7083005366426
55.839314164953521,199.77322362918187,70.819855783277518,1457.8765104155345
52.755222579191376,188.60524456772927,54.222127323795526,1440.2243677212441
89.073342913328403,165.54807549603831,63.578024506217268,1612.5187784524371
57.794472640266456,184.38325245830464,36.354037500421597,1553.5698667649604
114.38400887825979,185.27031827420063,41.017663499473187,2101.6912604989857
88.579585477529619,169.39208475818248,43.101007794445096,1733.9913455417111
71.015235340112781,182.04443172930797,65.120928248130156,1527.3254104686519
89.31866186110625,150.53638224878381,65.885885235823224,1509.6095814868454
46.710290327227312,160.45288293011208,30.822438705869963,1320.821228056124
116.89194099310841,176.25441514836305,76.375409117762132,1893.6324590195427
81.17275777071751,158.18756521291479,25.480630921508556,1677.9967056803498
103.70514204377147,158.29534339382667,73.559569110265073,1663.5994710978061
51.20474999418289,191.8152145275119,24.224530030288175,1594.7699405873373
81.499374812862015,199.45665013418028,34.401468291381292,1894.5904700103406
81.803024576589067,177.79847140142243,70.481669236213335,1581.8623458437141
115.33698412312371,191.95348654408568,29.128508485457424,2212.4365897044859
87.879603928205654,199.51608321631363,43.641211741218129,1912.5655006779261
80.511705079271536,157.07979442843873,45.891276596535825,1562.4093829877784
65.023174731892027,172.41228066271756,33.206056327439001,1566.7782198237101
69.867674800691418,169.62863579209599,62.035202482831167,1453.6797092933582
84.050430185365343,154.00246418230924,70.782748262936636,1454.105961678403
77.918359522878504,187.76650863973722,72.223658671045456,1596.6059808719156
46.620905991024784,171.68895136612966,39.037973035666781,1349.0751407702242
106.97189431457684,173.46634670952005,50.912724445844496,1904.3199878510461
112.21205788798251,157.53364869066201,33.401197039670393,1944.6998979981108
55.518681674895809,159.04633261154339,33.177383096109018,1388.3394800905589
86.552710765428714,195.35518110781075,27.997751896819295,1951.5082300940076
53.143180585158262,152.23245444871395,76.281178670065913,1106.4787528057152
95.418006977985868,161.64261424718532,73.055307373545958,1604.1698719570372
66.092533787925618,164.60296651572642,66.196240226316917,1363.7126774709618
94.456697601892643,174.50987712007932,50.095014319839201,1789.7786364202261
99.524596071516186,179.3222586507398,48.417690761736054,1878.921623473605
102.64856189382428,174.66449879253332,50.844231303314871,1868.917579875002
53.080570946692241,154.20576672784409,51.267216841779536,1243.2556673070503
113.7008883853206,162.18337270278568,44.942911251256803,1930.9404069893321
62.266049317116057,192.17941923812705,26.168799639308183,1697.9378652129137
47.805941713213485,181.87943502392295,25.791158877849231,1490.8500916424071
86.613935204361255,182.45745250671371,77.039482382432368,1626.3010182984112
72.819171289682913,183.51016276756775,47.885907094353733,1640.7006947223588
107.23423073493099,188.14515095197646,77.098742544121706,1867.7557880785544
105.61886040482264,152.90542408607237,28.141766418026819,1876.1386724960446
68.785416961703646,168.33041924663061,52.373826226475884,1483.0501587760984
116.46745463023088,176.97637176308393,30.878469707795432,2121.3845212826059
66.818837860508893,166.92282416486631,33.697445579849294,1547.9688017362569
83.62928469237859,192.22394366435933,19.863383883193084,1943.3755754100662
64.197381792570212,174.12862542936469,25.375105265893101,1608.4022005297661
115.20326775367225,188.43137947296896,74.844601273010142,1960.5057928777276
57.345586318651357,192.60077584405846,37.935045471904566,1592.5354848523561
48.368296454424673,175.23957414517491,55.704011138704679,1305.4102472580666
77.632279500227838,195.4776121935675,46.830876183334922,1768.9034902954006
119.42816730418778,179.35619702684903,42.827977205207254,2106.1180184336481
111.87579496911854,192.51371494168609,50.976937663456226,2072.0839797594426
101.14560145927119,167.02953977957623,29.608814566151175,1912.3465653843077
111.80943681588937,174.94084792657426,79.293441708213749,1820.0074591589141
112.00849797733974,176.57055205022888,68.735087859639506,1884.9754907891302
83.914377028983679,155.24898579480353,63.980107229353948,1494.5493953605892
68.694678887309479,169.92762533507704,47.063076414865051,1518.6790651430008
102.90093240832411,195.8668836275838,27.478381571832831,2120.7854388964756
94.624594737582072,181.54161201823712,75.08128321296121,1710.4746064249964
73.024329665528256,158.87532912184838,39.165998177667113,1532.3841127784995
52.085000104613641,166.94278178048026,21.106614761209894,1463.7093133680885
101.00922085117695,159.58015048313499,39.229027962258982,1816.3230092200683
64.684538694214851,151.24115658992864,67.256335890744822,1260.8209361754782
115.26098629003344,196.37302292520133,56.607942189268904,2101.9015452364984
63.072793125426358,172.41036641284359,64.5519922541813,1390.5327600636297
54.20684493086145,165.37675362103931,67.205393799467402,1244.6461904427733
107.33345040936797,179.92385957788684,31.14118588699364,2047.1526970205041
56.496323746837049,150.36572281465078,75.274565597777183,1133.3761770710521
58.445123111830434,163.90110533004068,45.155355381063103,1388.056362525743
89.953709364063258,185.15167328494462,57.618846254378205,1773.6408203996455
110.59215306280984,181.68848865346314,18.143143900378004,2155.7588652103532
59.73259992859299,199.09029737712677,79.588846901493042,1448.6961233855068
68.27427546750711,181.01788548290222,35.415575929777617,1642.0266592943217
103.30536286808831,173.87529368138664,21.847912605489626,2015.5346511621015
117.88698195457255,188.07162815920037,46.412246575263865,2127.2562626644085
82.555588965175673,195.16639359820266,25.999863545286587,1920.3465319140903
55.79231269134381,186.03479733591757,27.444256029769694,1588.4193301140745
46.045221578115118,198.16056117746899,57.201534407873034,1417.9480511009672
62.224202249914143,189.10025853690885,42.361498277354464,1597.3111469680493
54.886666333989076,193.34007191309632,75.154851909609704,1386.4678532486942
95.824400520964303,155.70520355918185,37.787702665700344,1747.4630141260277
54.137437847139836,186.62067514968939,63.023167959801867,1397.6377583579476
82.974744871547472,172.00443497636843,46.588164669604268,1676.834343969756
97.069682673216477,177.65519012056376,58.916980670015285,1791.4568616356116
88.583745691567685,182.70512047411785,55.181112116391404,1756.8388992969562
59.983173874504324,198.49075583527846,47.312606311057891,1608.8359311602444
105.3093394636697,199.22890407158124,76.903787866715106,1918.7551057505043
98.65553472118512,164.41141227439527,39.248245850807265,1822.8854446727853
100.42380029366564,186.68767487189581,28.988601077454899,2031.0929654987306
54.829331366798492,187.49917689676343,60.041831774549351,1424.9540104000096
54.281535273775845,167.32464306565242,70.452468801090347,1241.3320278926344
114.56719132548807,156.19348874321105,20.495731876275272,2024.4025585185732
74.818364536870547,152.047348014286,45.877226682206199,1474.0934370469618
67.571151883570479,188.86715637645892,73.334236760614232,1494.4600623855017
81.643803401365005,174.48498709084529,64.476354373217788,1589.5874314653443
94.714815957268684,199.27700847474631,79.492078422852956,1800.1690704255866
116.67174427852275,173.24867280968266,50.947656319029115,1999.7833662505986
66.483467016154123,198.895848953692,58.919734565671376,1618.3350532937593
114.36063219840203,170.578800109703,36.753777430551544,2030.9549355169063
46.864461853969225,189.68410752799863,76.747207179291522,1275.434254693226
86.639853174511842,154.2409636155916,40.71280029050525,1631.8405528900396
92.548133376081381,177.77308550688821,63.787664186570971,1722.6247972460103
52.942305281306496,190.10298934928622,42.994692655383076,1507.5932729691885
55.525469779793447,196.23508336099442,52.832773663905961,1522.5601004846199
76.433573948722795,191.12915453087157,62.626517171335863,1650.760369448496
117.46739341073862,151.84853636005872,49.553917408583963,1880.9576993148335
89.703191492577957,168.63511706533671,74.239352268389524,1584.8046352421864
114.97674162001584,152.43492361569255,43.99666125152423,1887.5023825406156
105.32706867097281,155.46411455572789,58.118451484886158,1739.3291452585966
80.053620116646869,183.76528143337421,39.226470864603357,1757.9368558020406
103.85725869391405,185.6629098155849,43.305713430322811,1987.4372061349322
46.337758798274081,188.68603413758132,45.283106710480247,1421.2497677902227
53.185799757430118,193.27282740278315,25.800035135361686,1615.8129931648875
107.20714611620522,186.9715734238255,23.686868101658415,2127.2094545526693
104.76128162438712,190.04357960533162,59.384375235098993,1943.4633126016988
62.448055647482526,152.44818549116397,58.642099777269237,1289.071216908254
84.807719294929015,161.72675752206493,59.100402281025907,1568.3674160570663
90.451186552500815,181.09488866876228,19.225519611246884,1945.227321648538
110.08042153320083,192.90626523124115,38.245904245650351,2120.2388517990139
90.23303680040442,150.22500624698296,30.264210530070208,1694.9156043973367
75.942867695526019,175.7314671058175,66.245388197728772,1531.5234053779759
73.063803255538701,183.86436996821988,71.359084886560069,1527.994920423961
76.941156478013241,151.48036445643066,33.294183388021132,1554.6929256927183
93.894826918498069,170.06777787766939,59.406647848575155,1709.8386416775388
110.06179738142437,194.78174406918484,26.020493814413015,2192.9014051745835
79.042266155722473,183.58064044279294,35.059456587306229,1767.5043813881493
63.58796722135186,161.88291816802987,26.59657876647201,1519.6650169313452
62.749677224818583,192.63905648159562,35.578287529152206,1658.5994376123974
100.95107101825849,167.40157117047571,59.833665935655233,1761.6022003197818
106.24265725679328,192.66723355720296,74.440268431485663,1899.3954401430228
52.89585598905937,164.94718255594529,30.556389291299531,1412.0965044087541
49.991914271638365,179.51601254415743,51.608900166944586,1368.8497202826447
89.582524781733895,169.84700338739171,61.486248277092805,1654.9377776030731
55.962993314452369,163.74125253775335,77.081193046105085,1202.6067962749567
106.8498142842256,194.32787810859347,55.823749939004777,2008.9286313259413
68.275100544305587,159.37968409697456,33.816629723697602,1514.7908824306589
55.790394972835699,154.24057956178817,56.77964572866405,1243.009343346213
114.07278543655876,167.09634692728301,37.870452024037007,2000.7277625409213
57.414879205145866,185.88195738207838,78.519960222885885,1348.3112245750194
66.354006175345162,190.37158029881408,42.779920380145484,1644.462836720312
56.521004639404396,199.93716850333823,60.496518687182885,1517.3347561039934
53.661754774901624,164.81810285055823,19.440110105499027,1474.5301400375101
46.586101225233001,170.39709755656412,42.80380966035483,1321.8238236790817
49.154655687319504,156.84106390148131,72.256672025995726,1115.5198461274745
58.098110320188951,178.74359648115168,55.834101554861242,1423.9580734347815
49.003644947038154,199.87900186314585,45.524458956550532,1516.6579163322904
89.335786208322844,185.04405050603293,76.028124965014996,1674.7425529208595
96.05358950996299,179.7606420206686,70.947031321128208,1734.3047511231675
74.52228426240211,169.6184546460897,37.977371777022171,1620.4513252769709
68.849332271403711,195.76493801427773,51.762000926563054,1658.2141806704576
82.839467776667249,174.84582980651749,48.369103877732684,1684.3355946687434
110.62537066759565,156.71834566565309,57.196555007121468,1804.760592050681
108.83487201166545,168.26892315995667,38.714898551442843,1951.4549971091697
48.260629650959395,153.35833344238836,33.140710047485072,1280.3923302870958
58.612380719739306,160.09895188443909,74.585653785843235,1218.813987545921
62.7558653328297,150.88343904999562,75.280218968907391,1199.1790525462325
63.704068187415885,172.66399582500816,70.2860189172427,1369.7605611942465
87.842448880707963,181.72701324758987,78.648674707402805,1625.9749480675023
76.219681927739416,167.1646231189454,64.189474598340695,1491.0283407790994
48.694058994569552,171.01908857526385,65.409368170843976,1233.7630526868747
73.021060384467873,197.9604636422288,65.280585701683719,1646.0605731001899
84.281471153822793,187.59815607874577,47.797673118423006,1781.3148214382738
52.625392717778695,177.04283184724756,46.300036059884846,1406.2714459236599
107.50939153414197,164.22704375559127,32.894029121238198,1942.0427932076739
48.89713998488282,194.84983993864975,57.978790050276011,1421.8889492140092
114.36314017635466,161.75485584403299,35.937848438344744,1979.910008597029
52.433485618490664,166.26713652583385,33.984121401545977,1398.5838524636383
108.26812136983145,195.45324072114744,54.329605193955395,2037.6159422357091
112.69898579457129,176.47710276425363,43.418908069952678,2017.8772098725344
118.46780104399446,187.11589747089883,31.569109745267198,2201.3068209067264
105.15194102051952,179.53723970818831,68.595473038675522,1835.6497931879946
103.46081555784967,182.67196045047476,71.355334996251315,1824.5312334127073
93.186245699666074,164.96916457574127,28.39737022002242,1825.9328844949316
103.42472659335968,162.06860308133315,18.465436033599993,1959.8488550239288
55.091415630986035,166.12461735843326,38.84005804882117,1399.9927245559622
85.2051026960728,157.77207820417112,67.445671812206655,1505.8981566757643
83.566715264281086,193.71571826454039,70.028779706528113,1701.2464932635476
109.31791080919182,164.16234666250571,26.576402347195049,1991.3117629966034
79.709952419513684,178.07446972071924,66.008825873349167,1585.0208305828862
73.881712207526505,189.59872125706869,25.173658373184626,1802.9408380660213
92.967245342783258,189.19120546878568,42.183880589704813,1906.1980846592189
64.984748812563453,171.91931292920964,79.913789930738787,1329.7742442795006
55.482630821546763,173.81286542933628,29.940631040316408,1496.4535619472372
80.840795551780928,199.73508744675124,27.545742119812839,1924.0235414609404
76.266702644616373,183.7298738489512,44.213620617901199,1694.910634912603
62.442745539665523,190.73192215589413,56.419448610131411,1539.4047258203364
72.56338575863461,195.1276984609616,75.839848509621703,1570.9827304192474
72.479433736968559,189.37949181146695,78.810911023048121,1519.3616060761133
69.562167330940909,159.25896724767838,22.317719468666468,1584.4016212640668
73.459805979519672,178.10853668687861,26.55584607557013,1719.9971837103376
96.430750909195908,155.09470786572723,67.025754381551621,1603.5206613449961
67.265735592846397,182.64610632819992,34.77919344079335,1645.2995532757468
116.16434450365053,197.76747140939057,72.860641689394356,2038.3869328982241
113.72610146536334,175.63660321500555,59.13410194820338,1944.3192750064018
81.068282122505892,171.64862464338836,24.934377747601985,1763.8148365082261
69.627090375351656,151.79213757090815,69.616815665288442,1301.8876852452504
85.157609237250227,197.98872611646101,28.934095560500701,1949.33515279788
108.64203665802185,155.15013420650794,44.256714470138533,1839.8251330202006
93.944050542007659,152.05395466524234,52.235465570678457,1633.6003942244488
105.32938709603081,162.30333057524692,49.047501242977255,1827.4521808407148
84.954170704930505,153.27652169591912,60.542100768139328,1509.8094638081029
92.468822195071553,172.75589212058813,58.466577561893821,1717.0796598949221
66.611671063684625,175.80439006285562,79.506604342739394,1372.3611268159966
100.11698717327181,165.62849745142918,79.964158371899643,1641.5271889446522
60.180344484428872,152.54802412874432,50.020482963409741,1310.126180831892
97.109859661387361,155.58001841246133,23.902343391573567,1828.961994733889
109.55393012444206,169.22521889949641,63.126284536060538,1842.5654966859704
54.907712797615794,153.02642254132681,78.553172849428535,1117.726404612308
91.078480540643994,184.90948628049568,37.736236032999258,1882.7879144945421
52.132181117245096,160.3510270762406,46.594950921929581,1295.5409757893067
99.428672120357021,165.10357843918192,44.336169338558264,1809.5032397556656
51.336991411764018,169.70628885890488,21.187987582529619,1473.0942815731478
115.19548670254696,170.83048165345738,59.680394735853575,1926.2434036803106
55.305594752835162,150.08303538374003,39.906937094245002,1296.5402332055019
116.91601844318103,155.60351854993488,66.82276022715314,1812.5683742331375
105.06631320638225,193.13822818704389,69.591444667483131,1914.8198348954311
89.526150334976563,150.0616531255954,68.916308769066418,1493.5652915394048
103.69680784721601,175.40836779064375,43.833291878472565,1919.1039177713205
104.63361292373145,174.47510032536042,37.935832298935772,1952.1263447761385
115.95202971129977,166.65470805053189,64.42688833935739,1883.9777807320349
64.003751537939038,171.56635100732248,67.686144898248827,1378.8964846839119
89.255692151873191,189.02905687632921,48.457961676264702,1836.6987186144661
52.128689817330091,192.06018531074781,73.367923211250798,1359.8234403092206
91.212427501809088,163.01742717076252,26.922339156870613,1801.3714990510036
57.846847806959161,166.1245220483865,72.502264338855525,1259.2354191777295
87.371295860433136,162.12414265141663,23.957904444256638,1772.1993279544022
87.932288552538722,173.99317002755325,27.51858236738606,1834.1872863606645
79.94888647359204,184.16291788294063,51.098080822985544,1700.0166973893718
84.197383163484204,161.41264377317103,22.186145771619731,1744.8721263590621
102.29425425049409,166.53678710274335,21.274040286806841,1962.4272604630523
104.94335373840499,196.51923087945752,18.03216213827374,2192.5179196892909
81.911491168157184,152.4284644923479,45.051632901044314,1551.5346502535247
89.969508114195918,173.03848026197832,66.026680640118258,1656.0521795787326
114.84271767675764,185.57790207983891,20.159977717354771,2212.4891761797958
53.980019137584208,157.52270057787371,58.439971600883034,1237.1172119831376
53.782767442508288,152.36870100027409,69.033893679803555,1149.9625872777783
51.57817589330763,156.91026858192654,28.416052611828007,1359.3906745109773
94.339746378039592,195.94115967653414,27.105551558927061,2037.5019539640989
76.395622559278465,150.46298909105616,71.369660364473248,1352.5016055895194
103.07410621063823,159.41609874056758,69.033725816905871,1686.9230501504003
95.342355998144441,151.56417564508223,51.414389508379585,1648.6277102213105
70.022831874617864,155.53147337811015,68.790392516226774,1333.348064778233
112.37749105211518,181.00746433141481,23.750876800318675,2141.3171785909008
102.18991103029893,162.0819454369543,42.457854112202774,1827.6219987229399
65.290120568263177,178.46060252153384,63.74344847859512,1454.5627290492428
72.314401332904055,179.5097691383063,33.962021478085731,1680.2699630530262
68.582998515319716,192.47176665448896,64.644392694880281,1570.556563269352
56.820873646874972,150.23706964559369,49.259073472230455,1265.895054392558
56.083752940664375,192.66847296711833,64.516491252790445,1447.4330291871811
115.2095597531808,180.95595432134871,46.810137547154433,2054.0196243044657
77.8428027899065,158.13717430524787,40.810069093752688,1567.7350218381007
73.748986708305736,188.64686940676421,31.589731421675204,1763.5841437669576
99.726428150803343,192.77457708952929,30.919519168970929,2052.5077924727375
86.474479893967498,162.71317418770786,64.592430255426549,1563.7399863357164
115.21049901288467,195.93968404513404,25.372441578105551,2254.8658075204066
103.52261204320442,172.72287151493288,23.330905706878596,2003.0895388659817
80.952717309340528,180.17122271666608,28.930064631372069,1795.9469919157079
73.226960511061961,199.23247668088217,28.871483710143156,1838.1151658154174
118.99736586932416,168.07680393195997,69.032672614027774,1900.2903201978525
98.832017700273269,190.65796729100563,42.707410655401169,1971.3954192945121
116.33959950028809,165.91995589142297,79.404084356349912,1808.375297542525
53.885893291278101,189.96067611207457,26.507097983017967,1598.5776686981574
108.79002593930869,180.03669594313212,58.519469193005889,1925.5322630726332
92.78054129934057,160.81778476127008,45.821229446477538,1708.8104205189561
54.14412587513344,170.70130468946181,42.360926955218588,1401.5197782843779
89.119349997691558,165.88178171817808,72.255220341353095,1571.6785340087629
96.457227382908655,153.9054196540182,78.486930041360779,1539.0464964598964
45.922701441645216,151.49173850498488,72.117255443999085,1050.4641028526121
79.073847138130986,167.32393277035905,29.922642100178248,1691.8998406951628
106.90496333972408,150.95170739087433,31.689471114953911,1859.0504490154358
67.151926900806743,158.27438787908875,58.676580503893923,1372.3512907329027
79.391106134891331,186.25916604254343,35.923182061567886,1783.4149388069704
78.173559530091993,185.40456178417941,63.552958108395956,1627.7493159100613


==> anc/competitors/data/v1/mifflin_st_jeor__s42_holdout.csv <==
x0,x1,x2,y
71.805636136910707,153.00742348474708,73.673974483382921,1310.9828857318619
72.915649413020347,185.55376757773178,20.091138511088673,1793.4118489355837
88.200274675646497,195.74912507413458,32.552231501642439,1947.673620961594
101.03189192129771,163.30863705287337,71.791103763150147,1677.042381977685
58.845551348809948,161.48124021579946,22.03145868706499,1492.5559714015212
88.845423464310329,175.56827283858507,40.117342229541443,1790.1692287365527
85.107925850883987,163.03227529811915,76.596364267609346,1492.0491577840378
90.186912642496836,180.64089145202115,22.932238203028039,1921.2135069849603
64.81227446946491,182.3590377452706,40.730613276244455,1589.2136642213682
46.09985852045962,176.69512245343472,28.462161655367431,1428.0322922617261
62.374422809178952,191.61544621854318,43.874659541353267,1606.9674692509182
111.7031159134209,188.87090968012953,50.537431536538229,2049.7871869523274
112.17307821565225,165.48316110964404,44.31534273242179,1939.4238254296888
50.140954004749041,150.21130203108041,35.772656900334411,1266.3668932400708
75.303488324861249,182.689821416065,30.12285629461762,1749.2319856259305
108.70255007128773,151.92050929081825,45.474731128825084,1814.1550281363661
118.44505685922475,177.94720860438625,63.708310538977202,1983.0790696747758
86.791933343158433,157.70670877957605,53.433729537557412,1591.4176156161475
68.783860276573279,155.06388125049511,43.124242496284651,1446.3666480999038
89.999960222878926,180.12149575899181,61.70605026128883,1722.2286994160438
109.75990897840352,156.4391105400768,29.335631324446567,1933.6653740372824
57.591661534561482,197.01641053901801,69.397477487667601,1465.2817937761392
59.548459098950204,155.14413942929727,79.047237828765276,1174.8992732787838
83.575754838635831,161.11442915744681,70.226502889381237,1496.5902161734948
52.548386647691366,165.40455119937755,45.115588589206908,1338.6843685269891
103.82168841023986,151.16821484637543,53.060036494439416,1722.7180444200478
78.304716414001931,171.33541803200364,18.856875418704835,1764.6091497465179
105.90912420851286,158.39877348094791,35.463924092725982,1876.7639558774233
113.03425552366883,155.33208488244262,64.443396014246474,1783.9511056807228
95.950809160293659,197.7604996140324,31.241431040724777,2044.3040589870154
64.986191640218578,189.21061728192524,67.52967474507102,1499.7799006888631
82.933448673804747,163.98748976433833,60.050304674600866,1559.0047743921577
69.614887988182446,159.0467606429894,67.341545828147886,1358.4834047597687
96.449174469631288,185.34789142325207,67.452883887870655,1790.6516466522853
99.116481991008072,183.36267713615399,48.965914693399156,1897.3519785440474
108.90482667434728,196.17028792580035,54.322506541542367,2048.5000335720133
75.125199065427921,196.32680589579144,52.816616683548858,1719.2114440852313
103.13146076665723,187.17798226837621,68.895448996138072,1861.6997518632336
60.848408527144926,170.21369209626351,57.809125428020572,1388.2740337329933
77.867304989923696,172.84224159477307,46.030434927516325,1633.7848852289872
60.820272725107941,150.90702240594385,30.399353277517335,1404.3748509006418
106.1120137827767,169.11442431425178,44.670286910454479,1899.7338552395679
105.2079766032416,156.96702092994596,63.185537609481088,1722.1959587971728
98.868454898652814,150.3366342735215,26.323668273161012,1801.6701718302324
69.336624933493169,189.26669154822758,65.243016068412629,1555.067991169291
101.06757235827024,167.53423180484873,58.159411646897382,1771.9676141285199
100.53528282982994,176.72429595844682,18.260857628544539,2023.5753898958692
105.80446687826225,176.65354765411743,29.892205036904329,2017.6683164363349
66.037888122689722,196.55391275665963,33.850873727561051,1724.5864673182145
71.215590023720665,194.91227998969569,75.464856147071686,1558.0333694374463
116.30412491454587,162.53207816594823,72.630461821167245,1820.714428576799
67.706911271487684,193.36777153963061,37.616592576925015,1702.5347219529431
65.688630921043355,195.76792181226753,33.11382281951721,1719.8667064395195
54.803806946822853,162.72807109651237,77.283899117306078,1183.6690182349002
95.180154445282341,178.70920393353975,56.655378117698852,1790.4571784489524
48.188421389269799,152.95081445102113,78.098866453502893,1052.3324719440657
116.4221415542289,166.48533457847537,45.279484942089901,1983.3573319473105
116.65249222946601,172.73107183467039,72.219401216260053,1889.9971151800496
114.71417755048748,164.02544023551957,63.054446145844608,1862.0285462476488
59.754644807656604,168.4394469187994,72.993295809828993,1290.3265122699174
50.644913493122012,162.03588652866665,22.639771948345651,1410.9745659936584
60.569995736420438,171.53520331761078,26.65846097509295,1549.5026732238071
45.84614778851148,150.16453874173166,34.689907787450338,1228.5403060836861
73.470627540103621,163.21611393753057,19.115606043248526,1664.2289572943596
101.20676882512016,153.18009272974075,22.657934610942611,1861.1535947573682
94.207873335844027,195.32657874006154,61.26306723031238,1861.5545143322629
47.772085331558017,157.72127760768493,62.866672845844434,1154.1454741343887
116.46282044299737,161.66730505186206,72.503664366481814,1817.5305391717025
50.953870714044477,183.16427082153308,33.685522020815043,1490.8877896709512
100.47076799965139,186.44163869750412,25.03910418344482,2049.7724009386911
71.276977399956536,160.61850699385744,19.7983901417442,1622.6434920024535
86.099277556163742,183.10438615795346,63.325276503853942,1693.7688065295768
46.123744791821622,179.0491166072166,27.938941858980257,1445.5997174184188
111.09136266834027,185.16854611943086,74.185441658492437,1902.2898316373835
119.17660554441244,155.31669633192976,49.481171539088493,1920.089549823243
102.69728019991365,167.10362131376658,34.1401978012615,1905.6694462038702
85.040899158420174,163.20203372310394,65.832885552947801,1546.2572745888624
70.936636313462287,165.7270520664546,36.18200654444702,1569.2504058277291
61.194355740389504,177.3929000975655,40.598684070951947,1522.6557626589197
110.15518891281515,169.78968885995857,38.961714781477482,1972.9288705955053
62.850674775233841,156.50887186107371,61.908230308743605,1302.1460453403311
49.975981093205732,178.2212727961435,46.605721344555349,1385.6141591851774
109.73582844522463,191.94443704554348,51.91275633049186,2042.4472343344335
47.40553637911195,196.88272324008824,46.002378428054229,1479.5604919013997
54.757814722021187,164.26345073332433,72.075580201772766,1218.846813294625
116.23626496411542,151.42430259027844,63.139929205791532,1798.0648948014366
93.309942409587421,177.33508294541454,46.465519639164484,1814.1160943088926
90.155530165760723,169.1744581956975,53.78551454602043,1694.9680926506144
110.80242728004642,155.21940095594806,78.682328371148245,1689.7338869193984
92.04749028640073,198.21153667411969,62.828664983699831,1850.1536821587561
77.20156843855554,175.9382513253596,63.021761818010894,1561.5209460789983
116.95914993601825,199.20495887864558,47.766110751300282,2180.7919385952159
82.883155488091234,193.7500059796742,36.188471772325315,1863.8267333922495
82.604576061055951,180.33767421657973,19.786244651624955,1859.2250012060579
61.640958194849055,156.37330668507499,38.247321131659845,1407.5061430719102
82.986888562478356,176.06777780631327,34.640627921135092,1762.0893573085662
66.326443194715424,176.36928214195808,51.716195832298162,1511.9914661729013
62.004690776336147,163.08892579262891,65.385329329178006,1317.4260473214019
97.137552584338181,165.33371615910733,26.393439901638839,1877.7440523296084
83.46692301196677,187.81155577338413,50.441228363306656,1761.2853118867852
74.394121411971895,171.38981939540832,34.90761781154567,1645.5894962832929
90.407810955642745,190.98017220156066,39.978333559827803,1902.8125180170425
45.781284384664929,163.66210368038656,73.488674966304828,1118.2576170175412
68.457012416071933,151.62164199357187,28.376354262033132,1495.3236153103778
107.39969688002731,171.85703792151966,75.328832097380271,1776.4592953228694
117.59051209339893,150.16657901894104,44.662523237129747,1896.1336236167219
90.537780552290343,154.90340600562217,79.214754980548378,1482.4503181553
91.896302557229518,198.64639303334584,46.649619180012799,1932.2548861306427
106.30644708805438,159.82941022185807,54.092209018842453,1796.5372396729445
114.45783409787632,198.10377130953907,43.134618459641764,2172.0538193651737
90.562068768023011,161.43770022789869,38.948011529719736,1724.8662564559984
49.235197904800508,170.07633152422812,58.946320692586369,1265.5974476114991
68.812343489572427,174.36177814253699,39.131843922424615,1587.2253286744574
108.98679385338218,183.79561904679284,28.132248801861621,2102.9293135669691
64.186853523945516,170.75231143864596,23.073684353304742,1598.7020599644688
85.335050937223627,197.25592904960718,33.171376102345519,1925.3431854205537
87.304375250703444,189.87713137936464,51.906192895214893,1805.2448591519887
100.15962650077741,194.35594546134638,67.337129547668354,1884.635276402847
115.67362159036895,165.70533361190255,43.013093656719988,1982.3290826944806
90.244051128442578,174.10662858312745,61.859343163085022,1686.3102241135473
80.668753076646809,178.25911207054222,60.806667687105922,1621.7736427718271
47.226060388348913,169.92323165456273,68.817785475979747,1195.1918743446074
56.023428690407741,179.47645070855594,48.359162743608231,1445.1662901145107
106.37238607163754,192.97768264928087,65.890225621624197,1945.3832491662602
95.500394203059457,174.30822524945654,47.830723078141574,1810.2767344489901
107.41720677272082,153.73900211882048,36.994253720338605,1855.0695623681434
116.3125838541791,173.75924539075945,33.136720462858314,2088.4375199197461
46.267933335199935,175.69820663353329,30.006038311787506,1415.7629332526449
59.084350108739542,164.62377735613916,27.875124864667811,1485.3664852399261
110.56226400521108,155.12051171271469,37.704179702869368,1891.6049397422307
105.11341706468328,178.87895998953576,56.52014169297999,1891.5269621165312
62.833818761936655,160.32268715475485,24.338515065940825,1513.6624070068801
98.545020126481504,189.30714546541031,51.110394281396374,1918.0678890166478
78.839863283358923,180.2410090873571,27.779811054160039,1781.0058843587708
82.561025386878583,161.45399926816748,46.5538218391155,1606.9286400992551
74.268024523714786,181.167217023381,56.954374972311022,1595.2034767717241
98.702945435565141,197.0435901799637,77.225397119901118,1837.4249073809187
83.842476541520284,163.89269922884779,49.931069011149191,1618.0987905397553
102.52473146227641,199.68976346444572,78.83288222157671,1884.1439251676661
78.263496142482296,159.49611324273098,72.252795942598695,1423.2216894788983
60.395800024329297,197.31314473754489,49.623174773825319,1594.049280983822
102.03069622784741,163.50445071356671,37.274063156183594,1860.8394634573481
63.954206964996189,190.31493753299793,76.678521927594858,1450.6178195932248
85.145926899534743,171.42655169320395,34.405989066461387,1755.8452717455652
107.15703112398529,175.07325652835885,31.117936232061925,2015.1884833817858
108.43404636507196,160.72952898253655,38.821758680778139,1899.7912263876822
48.271248833458202,199.3067916909618,71.778867884903406,1374.4855969785763
116.61860141464793,182.95846153980011,52.138425913431412,2053.9842692030725
54.611643276438485,157.57151435155941,49.969603023960858,1286.0903823418269
90.902751281808861,183.12647688856993,19.808905520629157,1959.5234657685048
76.393567818991514,199.62473502020742,36.425578155562711,1834.4623812883981
78.223123799498708,169.97365250997115,35.226262644952683,1673.4352529575435
94.402051535098821,199.69206211809464,38.455331759435126,2004.8192447919046
53.85908419738098,155.28770462908466,55.922376213644313,1234.5271148373672
55.222914258409233,180.08139874348615,34.36051584492759,1510.9353055062425
91.319456060939842,194.84192852867704,48.375728067586842,1894.0779735756958
71.673834906250704,150.3082151612565,35.498738227156423,1483.6710026845781
117.83106168317883,163.06897121380501,18.811771987753726,2108.4328269793009
50.187843800227249,166.70021543739341,62.421195923523229,1236.6488048683652
48.317594409490276,188.01184065773523,19.364826521255047,1566.4258155994726
55.231526246607409,172.54298848497427,42.003792142199757,1425.6899797861645
82.540199530953288,171.1327272633865,40.191747175785594,1699.0228048267707
58.718158354569553,162.79611110591512,53.217570717359195,1343.569424370869
99.760044624525491,198.10025525838068,35.064647540580843,2065.4038039072298
72.165928116827757,192.25929281106494,47.977516559592189,1688.3922784394726
104.16368144434367,172.1189466834702,51.953107519487425,1862.6146936176885
117.11427127520119,185.07709113098554,39.286370742376945,2136.4426786087865
70.830002411436169,181.42888451459675,18.78903912168623,1753.2853567221603
75.666018572907035,151.68501401629399,57.110657017835408,1424.1382382417307
94.118372703526063,154.97835109810836,43.944499299440082,1695.0759249012374
67.589967406762327,185.56255303806003,26.153665983675527,1709.8973006371207
52.900035236587655,189.90839580685173,71.714720138213892,1362.3542254676304
99.519620189094155,180.0473538548485,69.037917315223964,1780.3025769076248
74.750265897233504,199.43177609222687,65.557539451187139,1671.1635622928172
96.551650991235434,192.27140231300376,22.399841959536726,2060.2135645709441
87.389009167126716,155.73539367988033,19.152864691871827,1756.4719787111601
119.94595861577739,159.35892957355952,71.930824601872615,1840.798772983158
81.884206025917848,163.17263241842255,46.242077994746275,1612.4606229005881
62.463781800958984,196.19877968775893,67.164947382559305,1520.0554541452866
78.499489129978059,170.57190903752112,53.863094196835043,1586.7538518001124
86.761140563796744,157.86922411528485,61.296627820144813,1552.8109172577738
66.939202280489141,155.89873926722206,64.711461210937017,1325.2018371703441
100.7127927154074,193.01278147753436,61.526124990530931,1910.827186436009
89.504222292240996,179.58417231298318,55.391652200824744,1745.4850388744312
93.257192197610436,196.56224896589919,24.344252316784473,2044.3647164290521
53.21025899878304,158.16931561405184,68.752060953237887,1181.9005078094649
116.31462415536559,162.60396948511575,35.867676556355995,2005.0826680538496
78.733001945492077,188.72277256775357,52.279819426141628,1710.4482508726724
48.573151030514929,162.43549140713341,45.127332311756476,1280.3166700409508
50.767251470907553,174.82358913283286,59.364988102161313,1308.4950062784744
107.78464184602335,181.28849962820613,24.55274245257155,2093.1358288736642
59.134121421821774,182.72039007041118,77.524765611514511,1350.719824100715
106.92101205527098,168.15387009524574,24.547340993284468,2002.4351036815731
107.29527248917614,194.6028358245994,68.484643668096169,1951.7972304550269
103.90688784712847,168.4019522910624,27.403818902593887,1959.5619857774554
90.145887437237178,187.0448453986337,45.977607136251088,1845.6011224325773
90.318156807249153,192.38823146648355,73.048109205349505,1745.3674687112659
65.176176277933493,181.74013254492854,30.602745635324457,1639.6238630085159
48.130707911007171,167.48650247383924,58.104911558453871,1242.5731617792976
98.29911753630752,155.20990136378848,30.520352852280077,1805.4512946253528
46.118469505118249,196.96705717766321,55.430810480838971,1420.0747500073826
46.600892734410429,161.09193901654402,49.379528872165423,1230.9359018366772
93.001810415121383,158.50360099665346,77.050658051082422,1540.4123201248858
116.35236949470949,158.83706255832988,21.697945549479559,2052.7656081892587
61.979143607241525,164.55503080124589,24.990524415220598,1528.3077565040992
45.535169693259249,179.20573242339529,18.842479598848751,1486.1751265845694
109.65359185732011,157.504573959677,72.316839843665804,1724.355306602853
85.38254301152233,187.75637610695958,40.136305144587894,1831.6212550607811
69.670391264084799,177.93091549327309,21.544250457737832,1706.0508821851156
62.096648721509659,164.00303137695147,60.120458491327639,1350.383140864405
95.240521045908707,190.63114251557295,75.019105597645165,1773.7543231931918
105.81207194808523,183.91226281355975,75.284617980016193,1836.14927216552
119.03980217955706,195.27524818737209,75.874798438785149,2036.4943307727201
66.614014576646184,176.05311890183953,53.013233970990598,1506.4059690480058
115.55882616332197,167.80588581522784,79.141691258660813,1813.6665916850898
75.043814342271546,176.11702955580441,65.255484817670975,1529.8921540581382
46.489966996879993,172.24931988533984,27.341133372933349,1409.752252387507
57.167671454120246,162.9780736695125,78.08833308326605,1204.8480095593254
68.696428491376963,158.28337100591722,57.116850070970038,1395.6511033459021
51.68540501977953,170.2303161138708,63.088404537053663,1270.3515032242196
83.104054785180097,171.03317339514746,77.821478609585597,1515.8904885235447
50.291339362181581,188.75120761670465,40.80176178474656,1483.599632302487
49.029099539645806,172.43721567290504,25.492105457849696,1445.5630660628663
91.050158103421282,178.29310511464664,24.338509715250051,1908.1409394245038
49.657947575766698,162.08893675139703,41.605373869725938,1306.6084611052688
104.25647890731767,166.3877965538417,26.648193795580294,1954.2475485567857
45.421657847377375,153.1466022650344,79.532209060470663,1018.7217973278855
47.800272181943711,170.80318914795239,46.096815866572953,1320.0385746612747
79.760057732668088,179.89819916178197,73.295959596251635,1560.48452410656
111.40871724537951,173.34072581378885,72.197224418092333,1841.4805866995134
55.249179989266345,179.46078326843707,75.474199659725045,1301.7506970217701
49.663826279118716,197.35611292987579,25.548928682247873,1607.3693251916714
65.234939593905352,163.75182493633136,66.220700249622467,1349.6948005430122
58.979077335801456,169.75687486948618,44.052539403254755,1435.5085442760296
98.849082127957473,186.07990865762741,38.412686152475374,1964.4268196273692
50.934834140727844,175.24460857306821,32.920300709473025,1445.0256414415896
91.26997836382148,150.63079343621243,76.706989542470907,1475.6072949021877
47.593189712444094,192.21018501073993,72.935915821385336,1317.5659743346389
108.45111749741541,155.94121801026654,63.314592658844518,1747.5708242440974
73.469346329018038,198.88190998179149,72.122216421354096,1622.0943185696069
58.521190319589287,184.32150286184685,18.996090616872777,1647.2408429980719
80.021554519467202,183.43562485722745,32.822236806233427,1787.5770165211763
70.99949779202251,160.24854021815625,26.092556903720801,1586.0855697650977
74.709047365560906,178.95670838620228,25.159265503261175,1744.7735735530673
90.200267176323024,174.04235273527627,74.889174447707674,1620.3215041201684
93.693859239067351,155.44099848484146,72.892624204375892,1548.9817118990532
53.988987931463207,159.24217188495388,18.832710857955135,1445.9898993058182
83.254776528215771,160.73486797387108,77.938244368007304,1452.4494682788154
109.43262115051161,187.85845554437145,52.701814803818053,2009.9324846383474
93.119617758011486,183.67813740987793,24.57115851305538,1961.328743826575
91.606047160911615,187.27835067449101,53.513031799511921,1823.9850043271254
92.376377696709909,156.93471483838579,55.752192692149485,1630.8447812462628
52.457122045329378,187.22190337228872,23.754207033333696,1580.9370813634298
82.323450453290263,167.08781309659878,53.936126622134061,1602.8527032759744
107.66355000300386,185.47541489231838,55.574863874119501,1962.9825237364309
101.49523948981604,197.40496006517662,60.115693883345308,1953.1549258887881
94.145459250906384,191.82067464540236,72.18949519742344,1784.3863330557115
95.775503369338963,174.05899041595967,75.8039873131587,1671.6037872273441
51.221706172595347,172.05268352761297,61.850307228884589,1283.2947976291116
86.476356346088238,182.15770444897277,18.750621204696323,1914.4961102434804
105.95778732569772,175.52464832866045,78.818170693742928,1767.5160718423904
102.06074199460146,187.35518388177474,71.403207726154761,1839.5612805763326
112.04804632687012,161.41178618044481,20.194823008445244,2033.330011854255
110.96207887834898,161.88197583485405,24.845180693841446,2002.1572342821203
51.739348219898666,174.05967622508811,23.941479423074085,1490.559061490417
96.939189794854855,161.48759427263479,63.748206923592562,1664.9483275345533
75.100387284250559,169.33440058208009,21.018730344311169,1709.2502247589503
69.749394074858131,172.12699275353191,64.964880939309381,1453.4632407616089
65.117992044422493,195.21826892070547,59.659260838306125,1577.9977970071036
117.91970801287506,171.49570942928978,27.48071729241331,2118.6416775997454
85.401603153464421,194.78642326954935,74.228818247673203,1705.2870857309617
93.065230498073333,168.72265167207803,30.742392926143374,1836.4569133005041
53.746579268121337,167.33274898075192,45.273709942114863,1361.9269241003385
74.424177917304348,187.46852165471824,58.746336620639092,1627.188356411837
67.968884491951201,160.7042865427284,50.189559337805591,1438.1428391225365
82.151298702814998,192.62847725036929,68.092996599003769,1689.9759868479393
59.92948625939529,180.17728891194776,47.578112785247271,1492.5123543673901
113.77695870242697,180.87437494286439,45.856483161716866,2043.9520146085877
82.39541840171087,158.52205322290607,26.723644462858637,1686.0987943459784
104.99461010727914,163.51802992753855,46.955154665137286,1842.1580147942207
118.68803537845574,161.04583741873552,78.154789691169924,1807.6428891958049
104.36620671021058,180.72082187811449,68.626894800930074,1835.0327298356708
73.970823143229126,168.35030234344819,68.332701760175638,1455.2341122779644
104.36054791104262,180.40731180599383,39.262481376044761,1979.8387710176637
84.094913320459455,191.52060745823644,63.94012354935515,1723.2523120717965
52.151714523624911,187.1322805428307,67.740145094579219,1357.3931731560451
45.479917178080434,172.78040277637268,47.029386478769638,1304.5297567392854
67.376661443775063,189.01421016380982,66.484628954206954,1527.6822831905274
53.770115951323945,193.88995920938254,76.713224048707744,1370.9472843283415
95.390512532459553,184.93737302862934,70.865789388683908,1760.4347598101094
60.520837170437495,170.20406836190193,32.707867101097932,1510.4444634607723
108.4057760949984,184.89369535208593,72.76005906887562,1880.8430615561431
97.829753580206528,185.5140220167608,67.271050938952015,1806.4049187120602
72.251239617246256,176.59334174489516,29.101730662890681,1685.7121287636039
107.41687705855932,180.73499172044887,62.14667215349845,1898.0291080709062
65.260434386506773,183.95866617937145,66.340101022630165,1475.6455023729882
49.789643724118321,151.514446388648,30.561903853144809,1297.0522079045093
73.262192677335065,189.68692739950333,78.220943777861237,1532.0605041309402
77.211368713800624,184.90698263429854,78.814964115726326,1538.7075080237405
72.814737288023963,192.41514785913779,36.73615472486803,1752.0612733755106
74.870537985356393,182.75557610006021,60.375912930560752,1594.0481658261365
83.156508304770256,196.33792907924811,79.994571869478534,1663.7042804456107
48.843901462009896,154.08817816626282,67.059627779659621,1121.1919892609435
86.617849009056982,196.18466414183735,59.221861557761045,1801.2233331882483
55.389366892753472,184.63032837884947,78.114455594763825,1322.2609433215248
63.884863540645242,159.79180786594111,29.821085808019095,1493.4420055284888
55.430918698619905,173.68747014976796,77.15035573696457,1259.1040967374261
54.746284921692308,174.01357668774867,74.835404316617357,1265.8706819322656
68.443246826678006,185.22898960739315,42.912813664674403,1632.5495849896151
104.09345555357164,164.86672988279221,64.869414582282616,1752.0045443917545
77.322048068631091,158.20286594424323,30.987485294819393,1612.050966363734
111.50098967872258,195.76053493577956,50.450201137453689,2091.2622344485794
78.888664057886871,171.93071063478243,29.705467035793991,1719.9262468672891
88.563773590330555,176.81164386112414,59.202476482657197,1699.6981276220454
45.784802484350813,191.39777387652961,56.524355705361941,1376.4623330450083
106.37264612745352,162.87821613248988,52.297644240950142,1825.2270908978464
97.415556084341887,187.50253371530587,61.277039983198271,1844.6611966480893
59.241279520263681,182.17427091203982,71.624976927035419,1377.8771037677086
100.41092051728256,154.14136547460888,74.694877365351772,1599.0183525623725
92.950017098600767,184.0635443952726,31.250266461031998,1928.6459911513014
57.98590470673868,183.05658296747873,34.713448634459581,1555.395447441831
54.894301563453659,192.92735539382892,51.07611588375115,1504.3584074272114
88.22808270933632,195.08221173596749,60.348219167395897,1804.8035546061808
47.502451009206041,179.61459730223189,18.782009045593881,1508.7056980030402
67.54163666605001,183.76027502795802,53.269429934116097,1562.5709359146572
112.36967167223007,160.61097026067105,72.204473235831642,1771.4929146723366
93.747806488127026,158.37692129686658,75.155752029311884,1556.555062840127
80.746340872035205,179.18406028898704,52.825392717207471,1668.2368219404837
67.646566395966474,162.85634226727461,77.929573473083906,1309.6699357647117
104.22056980916551,180.68058637089166,63.079664190652849,1861.0610419564637
105.6619310528954,159.9031925456365,77.024087963876866,1675.8938241197977
79.102622195206891,181.34125124378102,74.835609743821848,1555.2309935065909
51.702798001874932,199.15608977463256,27.71139540315383,1628.1965640944336
75.616718954739383,191.38366319753533,45.836840668721074,1728.1308811883844
102.0450910666619,194.95518444440341,61.674153596901789,1935.5500454596317
54.315917706556121,177.26389795704233,36.49080894871831,1473.6044945534841
99.383283063091056,173.63273097426708,55.902340783336761,1804.5256953033959
118.30706031709762,187.85957222517393,56.124597781546981,2081.5699406705785
76.551338299233848,167.45292284457966,19.907180867053441,1717.5582464356942
113.59898097079567,178.50621613017063,47.081424773765512,2021.2465366526958
102.52626413981459,195.55273990839055,50.13212277042394,2001.8066519734671
70.709621334487636,159.35695199685679,46.021033625047295,1477.9719951999946
87.659301813069405,198.59248049554782,78.171958159639146,1731.9362304296724
59.656414574868641,177.01800646097303,34.075746863786009,1537.5479518108377
68.903958066566602,171.05277345675111,52.725251725312127,1499.4931561437998
107.62077266812202,163.16498965477101,50.138496187517681,1850.2964310859504
104.09676476511888,172.19423996202303,78.427594799139769,1730.0436734181339
109.20478153863056,182.92133282774995,52.885788094340064,1975.8772050880423
106.58780654741396,195.39909542909129,23.007759436672632,2177.0836147225973
95.913606325672191,170.17912083664436,57.307080892990903,1741.2201640207945
86.685792010240448,155.56696959885204,73.55839237671556,1476.3595182116519
54.288827490818207,185.50212138276316,36.429276718397766,1525.1301499584631
115.9315019094057,155.17807846530312,70.001346315613205,1784.1712779241352
84.409051255607579,163.89879651390049,66.051028085457517,1543.2028503406661
72.826649013985602,195.64301464763912,36.365483994292077,1774.2079117161404
79.910230423319149,187.58627093114379,46.975043979125857,1741.6412776572108
117.43012597089721,166.10549048962798,32.065300423391307,2057.1340731521905
104.44378066136883,185.50558102711969,65.866443964003452,1879.5154682131692
57.877292755941674,196.66506412985353,76.179204453010101,1432.0335561059508
90.27064326346472,196.48526217879342,42.04386838354327,1925.5199793343897
108.42559755485911,153.00315179638193,66.677138249238851,1712.1399830297839
51.899345546916429,176.20458269601752,54.511416474808307,1352.7150149452323
113.56546812397566,158.32306503750732,49.401187115554137,1883.1679021464065
96.772884552488208,190.87608893166214,64.904985905806853,1841.1794718187361
116.80864826079387,171.30586637144188,62.58102911459855,1930.8430018564577
89.186005162698422,196.59276238192285,51.325761667629884,1868.9360081758525
56.602702690031855,160.14416460608081,66.729146106428772,1238.2823251561799
46.501319018044946,171.02414574425896,26.967178769304876,1404.0782072355437
84.815252838453489,195.78070901551257,39.000398315549788,1881.7799681537394
51.919238366410184,169.85508998138513,54.986641854393397,1310.8534867757921
93.37354736484788,180.9397608952934,59.837646574622987,1770.4207463709477
101.77482702880654,151.16495294028198,37.191484341717185,1781.5718044562418
93.882934617564842,180.93657725984357,26.620721424037988,1941.5793469294811
74.243224246691128,158.73070637216912,35.963025013673231,1559.6840322246021
102.93020267688719,167.46397650336633,46.684424918963131,1847.5297553200958
79.146141548750336,150.96708271895287,73.591064904697816,1372.0503579574697
102.95646499575946,170.17816966942979,60.345396501356163,1796.4512278847503
56.233263584415376,182.65604745686923,50.212828966735771,1457.8687876159076
66.096526158405609,173.54311769448012,78.427905119227418,1358.47022157842
54.336974875127808,164.18806070117293,35.9984249156525,1394.5530035553465
108.07136801456231,154.84414518871347,62.671327858301687,1740.1329482835738
115.77466206236355,150.26250387438364,76.833527828820706,1717.7196306944295
90.065517535638961,184.48631321085452,68.470080025046457,1716.3442327989983
76.197299056604606,165.07396171752114,48.30430976547089,1557.1637024731988
101.87112309688193,170.12299714212097,67.758531738916744,1748.1873044124918
98.124198434830504,158.80525385942133,72.589649722609224,1615.8265723566421
71.204971151075199,154.33943991458486,69.189105518380828,1335.7256833850033
112.12676392039832,159.72151841919921,57.69130627277778,1836.0705979600896
75.571611894017721,166.93042840750351,42.820174752409912,1589.9304227250245
47.42062883268779,162.75289765886993,29.748445490079753,1347.6696712444161
65.999152126905585,162.98654612210555,21.292163026361937,1577.1966194004058
73.835542318086752,183.11243979455429,66.97212477945618,1552.947547999551
77.882441814782851,164.99552751665311,62.325492839054803,1503.4190009316367
76.032625462220793,163.2565805420584,19.475676409645327,1688.3015009618462
99.564238148452347,191.09138002156757,70.280643170782497,1843.5602907654079
100.95201936430598,154.83995231664508,24.878588144376813,1857.8769549002075
109.47467843576065,185.38237078359614,27.625275980575942,2120.2602218522029
82.340967044292356,172.91379745078129,18.495555291822711,1816.6431280511929
108.80866203413657,194.04705185177735,40.490183322193275,2103.4297778040077
104.62231158105092,175.3868796276102,40.401760371077501,1945.3823116276858


==> anc/competitors/data/v1/nernst__s42.csv <==
x0,y
7.7621648807040371,0.10246306373798802
4.444896553545318,0.074587829807591127
8.600119407122687,0.10758880438561112
7.0039434876877023,0.097323667290709931
1.0323557440877305,0.0015921660461354497
9.7586612812038833,0.11390776136030539
7.6352830497044941,0.1016390005318135
7.8820366222418423,0.10322931625376851
1.3683249634879042,0.015679366869998223
4.5588207851661142,0.075853199516967104
3.7709004399025545,0.066365690820841802
9.2749733896011577,0.11136598697218431
6.4742646887985789,0.093391751978074422
8.2453399713812168,0.1054824094401917
4.489800568390578,0.07509041419640955
2.3496633456692915,0.042713603036588832
5.5903893914567639,0.086052447165999468
0.73179083543133572,-0.015613027489983411
8.2935486027265632,0.10577389678931998
6.3534775513084423,0.092450115443833497
7.6050686268452008,0.10144074747909049
3.6098070844856971,0.064182716585811345
9.7099104415095425,0.11365735294676067
8.9418991010897564,0.10953739970204379
7.8059966210302427,0.10274461179450273
2.026923207734479,0.035325949103138354
4.7205379368976379,0.07759613813925581
0.53365728129356493,-0.031400072069556466
1.6274659714687236,0.024351209320712205
6.8621846371003006,0.096301292562940219
7.4731453434873893,0.10056579869538039
9.6783463510986785,0.11349455275985265
3.3256710455677045,0.060083573598055599
3.767551089745202,0.066321260603779686
4.7486025316304978,0.077892518544641909
1.9757664549344285,0.034047820075896643
1.3862229028211694,0.016329135619156439
4.809478769636744,0.078529435717249671
2.3464025556037531,0.042644166391998473
6.731158547356852,0.095337363777543843
4.4278039968360741,0.074395187468809548
8.3435141409725908,0.10607422437261899
7.0326245098222664,0.09752799830706077
3.1924297496822067,0.058039115194219615
8.3393720338124897,0.10604939589149275
8.0671671392183395,0.10439011923109315
3.9360359523987274,0.068508705669796707
2.9544482289094169,0.054165595442875913
6.8567054893522572,0.096261353850778622
1.4835495877321672,0.019721879318307264
2.0790912045035723,0.036596543866186458
0.17288647053495459,-0.087756006979310575
7.8905513372711704,0.10328330051987838
6.682023480261118,0.09497104289427287
7.0811372484007178,0.097871726155573491
7.8292174071174818,0.10289312785010735
4.643266177829565,0.076770901812001482
5.730537839933648,0.087290469509223867
1.4839902814638088,0.019736729792245486
1.2338477280061373,0.010506876039573289
6.7171893217256695,0.095233490567308135
4.7638524408170122,0.078052833860670023
5.6958374541637689,0.086986781843163274
7.6734886884186535,0.10188856802610764
6.3837113680058488,0.092687482367344601
5.5804360665141584,0.085963346073031563
5.6361508913795939,0.086460068322827183
3.109105970819861,0.056716760783709977
0.40509656222260015,-0.045181490752669529
4.4235021534003875,0.074346586237518039
2.2243882609133392,0.03997409694501089
4.1444335728738979,0.0710883063071477
8.5486904253548452,0.10728890522961497
2.4160009100668733,0.04410568283779031
0.67719714272175358,-0.019489642399261375
2.8857005310177661,0.052988384443074715
3.0065782018901679,0.055040131104944712
6.6529734957962612,0.094753194847723488
5.6146183081786551,0.086268680435387657
7.8605922701534938,0.10309309780195471
6.6767040492411365,0.094931222999081591
4.1232299282566975,0.070831840969596202
8.1588018081937435,0.10495486604816076
1.7530319070862688,0.02806734035958737
0.32484952402521872,-0.056219660343535587
0.99147382167885334,-0.00042813670576598365
7.2513575709048581,0.099059435124828205
4.6725845794887348,0.077085618086648544
1.696590612432658,0.026431035760571167
5.0603432735232987,0.081071716080777817
1.6078898168603675,0.023746132327801997
6.9935717132695867,0.097249570022963583
4.5169471281829034,0.075391817576522038
3.8721101383551768,0.067689980691645932
3.0849696825639779,0.056327091496960052
6.3397976718769957,0.092342342749337517
3.6819448444785654,0.065172055146321781
0.9677342012293999,-0.0016398907458940505
1.2682584309931018,0.011882232259003997
9.6227868790401931,0.1132066959544825
9.0949488380053101,0.11038595933331137
7.0271006247264207,0.097488709591760814
2.7321126184492441,0.050253758141944938
9.6948461357424662,0.11357972090467149
7.8096339492613662,0.10276790466302016
7.1972128726740561,0.098684692503078875
4.5486788712235073,0.0757418416413983
2.7951914622670744,0.051395030298325012
1.0542705253196432,0.0026424541287450257
9.0357637257840331,0.11005952250828098
4.6121852693527492,0.076435088637595697
2.1033973114727802,0.0371776902460677
3.1289705790914599,0.05703520309936029
5.8342737325247702,0.08818748952790878
1.850050551098394,0.030760648181748274
8.5804814125145175,0.10747450103052568
7.6093433453685799,0.10146884398813515
7.2226832639142744,0.098861326353196444
4.3777210937735269,0.073826414538052137
6.3103575229541873,0.092109616734359676
5.8825698922360816,0.088599686146594844
6.533481355392718,0.093846996687468487
0.93599877928490194,-0.0033070553344096264
4.2164932814890355,0.071950190332277592
0.51198032123273551,-0.033473454488679492
4.9905091105207369,0.080376896535778675
3.365626002094575,0.060680698955327489
1.5307894697738644,0.021289179782091036
1.1236893804532613,0.005830868068468195
5.9176812645593495,0.088897234694302329
1.7888703885151727,0.029079217638845217
9.2586891719302926,0.11127812402654569
5.8525052830339099,0.088343491153973663
3.5340110648948873,0.063121675243793821
5.9500633656660256,0.089170093459630007
0.32575832319400522,-0.056079975621971236
9.5897362110903082,0.11303466909264151
4.8748040257347123,0.07920399518962426
7.8490787497778332,0.10301980840956396
0.91902699923214182,-0.0042219889066464735
4.917917475297787,0.079644258175928101
4.9579992441097573,0.080050114057714283
9.3844819042523309,0.11195287319265966
5.7601077185231464,0.087547808783271341
4.7875450704638425,0.078300888432927707
2.7430590646097466,0.050453687228721927
3.3825330736912669,0.060931242944929999
5.2546567844682235,0.082955734500552838
4.4452234570199618,0.074591506962392223
0.31395959081527125,-0.057924549651323903
8.280290049524142,0.10569389989596967
8.9719916412136911,0.10970538425025096
1.4884659810862468,0.019887302335945312
5.5849578210365891,0.086003844015291125
1.1748998372408912,0.0080591449530599997
6.7551769210941357,0.095515458110040349
2.8842144600061825,0.052962628932867808
6.6282840834498273,0.094567297987886434
7.2972466814401376,0.099374855504150109
7.7096101699848045,0.10212338123433425
1.1666353649633761,0.0077061924717967316
9.1685172668623185,0.110788778964318
2.3791185098593202,0.043336502253465047
0.47038430614417981,-0.03771026228715018
5.593039446975685,0.086076143436676453
3.7721306102381438,0.066381999521393592
8.3149184570108901,0.10590256529316489
8.1016895734365875,0.10460363146199131
3.2396750389448821,0.058773651407612273
9.5337040111904745,0.11274166553472538
2.9800865975871744,0.054597617984405149
5.1990655793939737,0.082423945658484155
2.6340543966192675,0.04842621274117944
9.366831343484737,0.1118587434335999
1.7296173940619799,0.027395011227428646
0.54461513198405698,-0.030383795681354887
4.4074608940300752,0.074164938132691677
9.9245180841527869,0.11475041348207589
8.9276049359236485,0.10945740773256714
7.5112193926237971,0.10081989108932557
8.9188456596973964,0.10940832639349254
8.9451217330088451,0.10955541629622037
5.2366977678258451,0.082784555134778351
3.2276976131248509,0.058588453489417575
7.742923077898781,0.10233896374749066
6.6504465053608346,0.094734199803850561
3.7992115158497297,0.066739677468654196
1.0352200138090013,0.001730698892762122
7.4932171523553572,0.10069991158291361
2.6983591076363607,0.049632192517514176
9.3744501902844135,0.11189939618835232
2.485608692556279,0.045525878812838726
1.3153035308737118,0.013703373047581688
8.3280154540365707,0.10598125934914825
1.6175147345824912,0.024044542841527829
1.8747562507616171,0.031423932568894523
6.033889636056351,0.089869592511214055
8.7581642042908978,0.10849931586330595
2.0447031905742752,0.035762631993879253
3.1722043617109383,0.057721336423309122
7.7963078985876582,0.10268251376484448
9.7210816180035771,0.11371484449269212
5.0573377434031883,0.081042010358651495
1.5245852752573827,0.021086121121159727
0.23796924831119531,-0.071780691121766285
2.3735946969886674,0.043220277791406081
1.4050399560865583,0.017003287043855689
6.8088208687672891,0.095910947907292585
1.3061417958224582,0.013353879878295595
5.1126663230442668,0.081586052673227064
6.9731981128645764,0.097103697962999877
5.8530544312869335,0.088348182499512262
2.0777789514345706,0.036564975569286
8.0608328092044008,0.10435084386923861
7.1825305831964368,0.098582588493887874
7.4159416387638633,0.1001815979297245
1.3974717404174013,0.016733235215832479
1.3251626561384118,0.014076760562680896
9.2828692549644263,0.11140853429835228
4.0360241188669121,0.069763003920341737
3.0793920486313038,0.056236609534706251
4.9369820489801794,0.07983771116261637
6.6623557063594658,0.094823656583768262
9.5606702447650029,0.11288289169454056
2.9358176461323446,0.053849299959771918
9.2556034501890689,0.11126145732567423
0.34610896472393754,-0.053050081327784937
5.5964606190355646,0.086106718280470201
6.3763536056427421,0.092629819940125174
1.1483842971324578,0.0069177997739795693
1.4893620109327352,0.019917392383991487
4.2492317612314077,0.072336910226684828
9.665695930217499,0.11342915576319271
6.0008212770202904,0.089594816968214627
9.3369298938420915,0.11169887465246385
8.0631730645684101,0.10436535797571292
4.7270778553973862,0.077665361101833155
7.8691581475966554,0.1031475543448903
0.27658416137217856,-0.064262006162070215
1.180525567980776,0.0082979867955915478
8.3113432873390902,0.10588106214482117
7.9884891744191009,0.10390008261694683
2.4031433454676936,0.043838880384374744
5.3546189469306293,0.083897977149910249
6.0995566249301083,0.090410804204996836
8.6906156423825109,0.10811218908455533
6.0707608576533838,0.090174197222035513
4.1844585358094353,0.071568865672323068
3.8044220297311089,0.06680820411010456
4.3162326550977479,0.073119147560101488
6.5541171532417444,0.094004671259594774
8.6881572543480168,0.10809804316029761
4.5935791325553677,0.076232974382651475
2.5536116732184455,0.046875434977102878
2.4429573936760534,0.044660467597908676
7.4855413744101194,0.1006486671583279
8.1840307578967124,0.1051092393469269
1.1422529905558372,0.0066501309792527082
0.75893268385626378,-0.013792109804560297
5.9848932711888727,0.089461925306697568
1.5471151175077131,0.021819599110405662
8.2641754855177787,0.10559649832643435
3.1723132718483371,0.057723053025637308
1.5243321364143123,0.021077818539965397
9.2176076776257574,0.11105577664633702
1.738764055079254,0.027658727383083406
2.9187288151455624,0.053557409210724487
1.6207726124013806,0.024145147839446338
1.2433516302870142,0.01089053304639357
0.30936536173075635,-0.058661615007303693
0.64841455072617515,-0.021661252420025916
1.8289505622649418,0.030187116955859634
0.6284811330090363,-0.023222463524055884
5.9523237794986148,0.089189084724425841
6.8390738153151132,0.096132615767420715
3.9969415226370799,0.069276472465434877
3.2481118598252894,0.058903693065389222
5.0948097465200775,0.081411116238227457
8.7625489281226248,0.10852434180768462
8.5262031055398388,0.10715720699808394
0.5304031139266403,-0.03170589846126521
1.8968342550055886,0.032009315748603724
2.4437742239335205,0.044677182865473827
2.5689370007388974,0.047174609747695689
5.75520325225345,0.087505217952865658
4.2209980144616033,0.072003579820249505
0.58761578728318054,-0.026584098382257001
3.7987799707497589,0.066733997742621384
5.2851541923046081,0.083245089717816162
1.1065518387467883,0.0050624364354132012
8.3512396825067405,0.10612049964068991
0.61442247800453209,-0.024353625626203274
9.2559345032788141,0.11126324568648256
1.0812201016407674,0.0039045063609959903
8.4513920208177513,0.10671655819965081
9.0362661248834097,0.11006230248985281
9.7977497378072673,0.11410763703595231
8.0400562147085761,0.10422180375228041
7.8168276536361558,0.10281394006800033
6.4605844323559216,0.093285989155367108
7.8120639103234772,0.10278345970129799
1.4320668632901563,0.017955937984506717
5.4070735558816088,0.084385400706615293
5.1908064148851034,0.082344453184918662
8.5899642268133203,0.10752972857360815
4.6817137193758072,0.077183211112803143
3.9123860113934996,0.068207371048686988
6.4316763852473899,0.09306176086860056
2.7379868432583763,0.050361146080835972
1.4837072684441732,0.019727193341318998
4.8309850128350833,0.078752519163852938
4.2272047490893616,0.072077047940253033
2.4024424112358496,0.043824294561286753
3.7383669201397676,0.065932443184849407
3.7272852532798497,0.06578400772681739
3.3422060876842004,0.060331554712283124
3.8566943892965972,0.067490522037378861
6.8888591200138594,0.096495274320561236
3.0390770982557247,0.055577694161322549
9.4936934744818693,0.11253138666862972
9.1718453934279616,0.1108069254244716
4.8610132401707773,0.079062345090707031
3.3507759295464195,0.060459596988857667
5.4008044193170308,0.084327395450800313
8.5007488388588826,0.10700771291525449
6.56061467154501,0.09405421492485376
8.0634790966760672,0.10436725565481356
5.3739505330508273,0.084078165264253338
6.3658845297494455,0.092547659505374885
2.9527405804063713,0.054136687469798772
7.3754423068718786,0.099907793712033122
2.1038054719446118,0.037187391715051338
6.9785014753031325,0.097141710268672563
8.6211187764263517,0.10771074323511712
1.407818089285285,0.017102052571914227
6.1823594313650059,0.091084999180938264
1.0414479074763527,0.0020305981821306541
7.2845847198871256,0.099288021660122253
0.93648286635285027,-0.0032812026335374473
9.3658042447361982,0.11185326049584279
1.4603385073742416,0.01893341316060472
9.592914434499896,0.11305123731096228
8.0287533432424567,0.10415146329993082
5.9774518442169056,0.08939971820716941
7.8479786358325141,0.10301280000078966
7.9716369059325505,0.1037944927571632
9.4656679218915691,0.11238356748623848
2.6084952030079536,0.047938675224687227
5.9417513640472608,0.089100196617463212
1.0409870558875722,0.0020084677624819395
6.2000404302388006,0.091227790651802129
1.7957839105186093,0.029272082277907365
5.6930110535771741,0.086961964578777862
5.7670620889351119,0.087608139041017719
4.7132530145141507,0.077518916544363048
5.274054577579915,0.083139971814999214
7.6628415610652203,0.10181914379690304
8.0125226934694602,0.10405028272505285
4.9723168341967483,0.080194294765511084
6.0359750710738611,0.089886870542814773
9.3192387333320088,0.11160404721942337
1.2853625261611159,0.012552040004227447
1.2593253024110942,0.011528805163446338
0.96831921791660724,-0.0016096737746458774
6.6128465219012256,0.094450709993980544
4.2442221778247564,0.072277928521202989
7.7657820198042478,0.10248635811933034
6.7451909917550665,0.0954414902654252
3.4030138074495579,0.061233072647251197
8.9938288188792033,0.10982693276771571
7.6490682559994578,0.10172919219096291
2.7782959150107396,0.051091887977070073
3.7055009759433348,0.065490923289310221
3.212955804022203,0.058359566233860585
1.6603553213874966,0.025351581424591974
1.5630553881676974,0.02233212439494596
9.3676618874198656,0.11186317666766413
4.4352499682676569,0.07447919884020214
3.8948662454963574,0.067982966934039768
7.3238885159060416,0.099557070247341395
5.5746313460037094,0.085911309444119122
9.3677858697007768,0.11186383842009472
7.8249847897029827,0.10286608963082011
4.8457586848329495,0.078905191219019136
3.8259587874601797,0.067090454962798168
9.8676522947507888,0.11446309812055067
7.2058263364360702,0.0987444956089637
9.5168271340380279,0.11265307545060177
1.2729379144487096,0.012066377366613888
8.5202834239887473,0.10712248030071557
6.4070314515129549,0.092869802578729663
1.3070246155176146,0.013387663403329114
5.9237541996952849,0.08894852016291549
6.892354014543943,0.096520634167846675
0.22179659029716811,-0.075299728852761649
4.5977478222332904,0.076278328986880736
8.2714551608435798,0.10564052250641143
3.0240543509064897,0.055329921566956687
4.6396260098056556,0.076731688082735686
4.478909857972142,0.074968984077099343


==> anc/competitors/data/v1/nernst__s42_holdout.csv <==
x0,y
3.638343970072214,0.064576431242457155
3.7848657225186861,0.066550520502156221
5.8024362571853381,0.087913893685037228
7.4962097336112983,0.100719876197428
1.9276127780429133,0.032814116737649862
5.8875958972889642,0.088642387374837817
5.394246212316685,0.084266643463329668
6.0646724688095821,0.090124026872194327
2.7152202299693671,0.049943653305349486
0.24518132470066994,-0.070287862067895265
2.3934238108116221,0.043636244881887963
8.9048113005715592,0.1093295863119394
8.966846324466097,0.10967670169623861
0.77860592862687339,-0.012512511468204458
4.1000604588816838,0.070550085983512173
8.508736609409981,0.10705467360176422
9.7947475054176678,0.11409231365794784
5.6165352012969141,0.08628574807795221
3.2394695565076725,0.058770479963693237
6.0399947494200186,0.089920157132251211
8.6483079851492644,0.10786818465783279
1.7620993225621158,0.028325294757165151
2.0203966010614272,0.035164691465030908
5.1919996386999294,0.082355945490697274
1.0963870374952607,0.004601013129431287
7.8644628701516606,0.10311771202455554
4.496222566648254,0.075161880731210384
8.1400043955236985,0.10483953600024648
9.0805217291242855,0.11030658250585726
6.825506809158763,0.096033329803312639
2.7381772965088529,0.050364623939528522
5.1072152249422267,0.081532714495153438
3.3491652144400836,0.060435556253234005
6.8912910299913301,0.096512922241492757
7.2433756228130664,0.099004367199175825
8.5354371210138389,0.10721132850254059
4.0765262766364847,0.070262261149084446
7.7733528211987526,0.10253507899131582
2.1919899255831305,0.03924048865410551
4.438484258669928,0.074515646748859049
2.1882759997142487,0.039155700953491086
8.1667858193265239,0.10500377094488761
8.0474529116278912,0.10426778164346567
7.2106360466221711,0.098777858234528518
3.3124344912210977,0.0598841707440824
7.5009195512916724,0.10075128099327751
7.4306573335375514,0.10028071625049453
8.1261896279306161,0.10475460666216843
2.8770012321950431,0.052837425643047865
3.5604578831311273,0.06349445777251507
9.5121444887200539,0.11262846747122524
3.0973122878363752,0.05652673657510332
2.8308992815777234,0.052029721425987469
1.3941025169806165,0.016612542561363172
6.7237803867772703,0.095282527695750852
0.52087162338361315,-0.03261258359226938
9.5277226851582135,0.11271028631886781
9.558128974289513,0.11286959969611879
9.3022714366643466,0.11151293054194487
2.0476131146106717,0.035833739022511156
0.84512858109210509,-0.0084133248114138647
2.1552394372074977,0.038395091256830056
0.21169150808351586,-0.07763126073096685
3.8581228352936781,0.067509037654428769
7.5192934849158615,0.1008736091037039
6.5954392803314121,0.094318919601885057
0.4659152637656585,-0.038187574940183398
9.533092298475653,0.11273845727306937
0.88591093425387124,-0.0060569429551465877
7.4221413759539825,0.10022338053428839
3.5685610167942632,0.063608121900307513
5.5251046374136124,0.085465109306143469
0.24833431252045396,-0.069648970312153793
8.824059872220916,0.10887410335423389
9.8913119318624432,0.11458283945996516
7.7160409863886015,0.10216507034496668
5.3853986889114625,0.084184567240290747
3.523635993377022,0.062974670457271439
2.2376549577314147,0.040271421181044792
8.7004849364915984,0.1081689381966876
2.4562890703308669,0.044932585150247728
0.7568295043031561,-0.01393086382014827
8.6451293547696508,0.10784980409905243
0.41753080204277782,-0.043669848003233536
1.3880315433067967,0.016394329377587263
9.503186975263235,0.11258136067144973
6.4769123980655392,0.093412195751532923
6.0605299818804168,0.090089862600651799
8.7859204009661269,0.1086575242877269
6.3102687178048962,0.092108913083466304
4.3506070338893306,0.073515769169260461
9.598607791554409,0.11308090331220214
5.1005765244280425,0.081467678867339327
5.0638040400593862,0.081105899371120116
2.2966064817200755,0.041571629533362242
5.1142692902471438,0.081601726647099748
2.9150905017024362,0.053495043310835766
2.3446191824763711,0.042606149658909805
6.9821569411326392,0.097167894319624942
5.1776338375796129,0.082217408189993846
3.9800240263802906,0.069064392802854632
6.0938310461448424,0.090363847777787845
0.20312953877577067,-0.079695569070275973
3.1963256389214965,0.058100095611925841
8.336759988163605,0.10603373251303783
9.6819475963286585,0.11351315395093629
6.1109870329023259,0.090504415199161817
6.2903119375542973,0.091950533104931079
8.1924510156231793,0.10516065611998555
9.2684341009196736,0.11133072220784201
6.1141930773790367,0.090530640126085499
0.65904612343366675,-0.020848087844645251
3.2432293406235604,0.058828477174378252
8.5462567886464491,0.10727466922938418
2.6326646651608079,0.048399825696903633
5.4242267237135184,0.084543767492958499
5.6841775330928543,0.086884322178881992
7.3810706981026168,0.099945935456642973
9.4289180499287024,0.11218906775833003
6.07221474895442,0.090186170327764159
4.808275406117378,0.078516923819943352
0.39383997126205694,-0.046590530825038418
1.5550925871338224,0.022076754271191396
8.2011549614561545,0.1052137496654996
6.766052034803848,0.095595888047956573
8.3390712939991491,0.10604759272672813
9.513261068751639,0.11263433636074507
0.26736720024639121,-0.065956614179703318
1.9591342143536195,0.033625132414077434
8.7542188486878612,0.10847678691531613
8.034971052538193,0.10419016982559731
2.4540640765756385,0.044887272851092445
7.1679426566955584,0.098480933786883329
4.566861953403377,0.075941315338531212
5.0580553510679742,0.08104910457297701
3.9633792371303529,0.068854850204309245
7.1887887974945981,0.09862613505024756
5.2272069034806767,0.082693854127402003
7.6932645530204846,0.10201726063415939
4.490781490807664,0.075101336900689986
2.1322456032114672,0.037858784908660022
7.6280519020758577,0.10159162459338007
2.6019553193794969,0.047813160414889866
5.3992623507385868,0.084313117126214421
8.3047281083660582,0.10584125021115171
8.4732941201895002,0.10684596746263847
0.53180484601648259,-0.03157393438677266
9.5536553867335261,0.1128461922133156
1.3687369124898807,0.015694417644286616
6.1591631691987692,0.090897045958052605
4.2439509521068794,0.072274733184422998
4.4854523415338292,0.075041967347718175
6.6210708026330449,0.094512855476598365
1.2693991140542888,0.011927182498260637
1.4494246821100187,0.01855833533697257
6.2141682000440577,0.091341593926139233
3.6209462076250936,0.064336768750242995
9.7137001421796043,0.11367686374112006
0.78479538162999685,-0.012116612776074686
0.53792246205271654,-0.03100204258928016
1.4505614645521785,0.01859753492079453
5.0553063380858347,0.081021922582118391
1.9107969028031817,0.032376019082112406
7.3283258904373643,0.09958735491656559
3.685902511421264,0.065225770527927371
7.909605950653364,0.10340389819667684
9.6190838083265575,0.11318745109612377
3.5095603183095747,0.062774538209626835
4.1479144516237287,0.071130283307437592
6.58362519686544,0.094229276769869572
3.0818756976926283,0.056276920219099628
1.1428046512295702,0.0066742730697786903
7.2965898649604295,0.099370354861169338
4.0270350984348235,0.06965151988042724
6.9048179308430768,0.096610970939316643
5.6953492100607273,0.086982495686525399
9.992866537282616,0.11509357460848962
4.9687151954211561,0.080158064735042944
2.405219197726586,0.043882052095517786
4.521932565157103,0.075446973056502789
5.6124705544211704,0.086249550331315539
2.9959747010245672,0.054863481068425417
7.4540886384337766,0.10043813461890355
5.9745573425758121,0.089375500507430039
6.4699493700845778,0.093358414157375225
1.1837541878393614,0.0084345451642688397
9.5135303885082596,0.11263575183721804
4.5527562568049538,0.07578664101421001
0.5716559360279706,-0.027960898951146645
0.86127719415979664,-0.0074669440965465352
8.3875727236750812,0.10633755863715416
1.9657040276804743,0.033792523247988253
8.2735735912957686,0.10565332653652526
8.3229759685712494,0.10595099397040118
7.8757091958209573,0.10318916186345142
6.0592571417153076,0.090079360434592207
6.081996698556889,0.090266652321653693
2.7632552686872209,0.050820471495327382
0.51325344425294628,-0.033349275621627698
7.1354835147925932,0.098254000762349261
0.24763797467560861,-0.069789368943359006
0.31131784094217652,-0.058347044604362179
6.4362389747960229,0.093097217969554169
9.5185127733016515,0.11266193076538067
2.3412469561558806,0.042534183734086267
0.17064239951022125,-0.088409257154527271
8.6342741251662538,0.10778698230636707
5.4304956775209465,0.084601520738713604
3.3564916468591934,0.060544813787371067
2.3567576312392751,0.042864339466200142
6.7317487780599476,0.095341747902675258
8.1271934971472515,0.10476078303302112
9.8732538877015319,0.11449147368269214
2.9530499241172978,0.054141925442784303
9.4137650535584996,0.11210864927677129
4.0657834931798433,0.070130323283860985
0.29667564358815879,-0.060755792304796788
1.7061326319438723,0.026711459522303332
3.2279285608617587,0.058592030953954426
0.98247346261089763,-0.00088409728343716374
5.1297352316437719,0.081752702304269939
0.79845679580796847,-0.011253720974048651
0.6318411392332467,-0.022955863920235308
6.1786208696516089,0.091054754315754841
0.71484908000120473,-0.016784191774469503
7.921855215765933,0.10348127114051429
0.1556588358538134,-0.093004430812715588
0.4696359280165695,-0.037789875284671613
4.6883276207121867,0.077253796739853747
8.8659506763900939,0.10911090865379758
1.4528917585831578,0.018677794334404835
0.7156250688436705,-0.016729944801938748
2.7710120263955056,0.050960630298181514
1.9452382083257924,0.033269222085912278
7.2080788408903871,0.098760122910829112
0.88339810657607565,-0.0061989661579514464
6.207637144024436,0.091289016571716675
0.44230104204262077,-0.040788226907360559
8.4755475096588349,0.10685926270447164
3.8579537154303822,0.067506845868717316
1.8847971221857862,0.031691009381003693
4.7228451965696712,0.077620570693620439
3.5319337085469722,0.063092275687550839
4.0215942522540384,0.069583920208824895
6.06643526727464,0.090138558096512958
6.5275894195568904,0.093801886019767397
1.2865464069531436,0.012598071217090438
5.1496305017244817,0.081946248243186193
8.6051059918675321,0.10761778735310404
6.451789544057517,0.09321787705084994
6.2519982252403326,0.091645056434424096
6.3536818559657089,0.092451723235557337
1.0843401099834777,0.0040485804202039051
5.0266954598343148,0.080738140098952235
8.3715886003965103,0.10624218317166319
7.5573716126557162,0.10112617297282407
6.587200621119643,0.094256423316270238
6.8023664447527441,0.0958635279111551
0.92126521478258561,-0.0041003660123584019
5.5748790376836475,0.085913530991715878
8.1464279269921001,0.10487897700042551
7.6320179432873916,0.10161761426014454
8.9503421151468565,0.10958458783561374
8.8069944119420658,0.10877731126606277
0.989593965026624,-0.00052302781595779516
6.9559730529208403,0.096980036127567948
4.073251121521074,0.070222074096951415
3.3669200178812733,0.060699919259188662
2.7555749498637701,0.050681305703348105
9.7254014576995083,0.11373705848249259
5.4330116162573034,0.084624680282986933
6.4446104257456804,0.093162209429884235
1.2545484633920168,0.01133878588589339
3.9839914850841742,0.069114210122099951
3.1318927529375591,0.057081876759258632
5.0039714287715791,0.080511594145521129
2.0706921862401781,0.036394147043479097
9.1785585487203587,0.11084350857333874
5.0361952290258349,0.080832544105786358
8.0192885341608466,0.10409248532460319
9.8268206699561578,0.11425577252533824
7.9363392857477963,0.10357260609045485
3.9241486549062441,0.068357471224943428
7.9355923242576258,0.10356789991159097
5.2605285583006491,0.083011575403507315
1.0440263171184883,0.0021542348555316062
0.16334906750661715,-0.090593292475600301
3.053719310578308,0.055818014689504515
1.2576553055747606,0.01146245594025044
6.7515476542846597,0.095488588035977859
2.1487505064977497,0.038244325671614399
8.4695624445397897,0.10682394239445828
7.0735274725872612,0.097817964539197458
3.6971636294765071,0.065378296952221471
8.33902777172983,0.10604733177211245
2.7743773390188942,0.051021316984269087
0.73223297158361789,-0.01558282742331747
3.8306094334082292,0.067151195576423392
4.3519006702216805,0.073530634267756925
3.7715453220191639,0.066374240860690104
4.0429110140670428,0.06984824902696761
5.1366590962296739,0.081820144342969539
0.60739499298530597,-0.024928798488044638
5.5935560691955208,0.086080761662297056
1.4713964298434579,0.019310595107299468
2.5928019873651724,0.047636956966936261
1.4768812682178274,0.019496630659700406
1.3865096096633844,0.016339475846421276
3.194508581121497,0.058071663363702855
7.9003361330714572,0.10334526535289362
4.3665103450593037,0.073698207102841071
8.8781306375913793,0.10917955105290936
4.5733036556410678,0.076011792215863128
5.8504181139236318,0.08832565655776542
0.203593927934307,-0.079581390912793371
8.2011892888238638,0.10521395894880195
7.0188534031331304,0.097429993590521638
1.979848896674806,0.034151026349180824
7.4142415082812976,0.10017013394122783
6.4294022570153011,0.093044078617219889
1.8141394212895054,0.029780560361161182
1.4060478063758834,0.017039139725012319
5.8061069176323947,0.087945514022870458
0.4303235332151979,-0.042160897519079643
3.0754960399186015,0.056173310102173871
8.9927966607343688,0.10982119429194029
6.5347104564327667,0.093856401975218856
4.818516995108646,0.078623310167838328
3.0893467642675745,0.056397983270560316
7.9171152148098471,0.10345134494601596
8.1073748989821937,0.10463870643987437
4.6015461297673088,0.076319618109390364
0.98476933624749075,-0.0007673920816054457
4.1414069020255981,0.071051778075737912
7.6299520207993705,0.1016040778522922
1.329701137265408,0.014247710407992525
7.2785933643280183,0.099246881217682562
9.776531961856886,0.11399924080161766
4.264776655498868,0.072519490637460479
9.1550654881450289,0.11071536656831607
7.693466866455525,0.10201857549063889
3.4936700161523682,0.062547638212511594
5.7310278393251615,0.087294744661550558
2.0346467238826609,0.035516110188333186
3.2553224647867913,0.059014566913824673
8.3659419921921074,0.10620844696196735
7.9007729489956926,0.10334802981659093
8.5750311630992329,0.10744273136130343
8.2295904642586439,0.10538681260606973
6.8205960349887285,0.095997343159813703
5.6025245453517396,0.086160865391300287
1.3261252287880032,0.014113066416049619
9.4629582520415507,0.11236925229059974
5.3019947657401998,0.083404156032134746
3.7731176698460995,0.066395081391955643
4.7081504158781282,0.077464756894236278
9.6607766281584322,0.11340370206412556
7.946579047300685,0.1036370763770663
1.7998026437843011,0.029383850827445157
6.0757249107773434,0.090215065449232787
8.4721788772414008,0.10683938610046653
1.0107136121929687,0.00053283140461254767
9.1506417923647874,0.11069120090348508
6.9340207609284432,0.096821992066756846
9.5787415704247909,0.11297731116366794
5.9325526814761913,0.089022729471802342
1.6315567550842049,0.024476731175180871
0.29817411038193303,-0.060503885003265048
5.355613374675861,0.083907261988167989
1.0133394643661442,0.00066256385465218921
6.4853082521599195,0.093476967486986751
7.5942771678024634,0.10136974797028375
6.5525473695185585,0.093992694270880625
3.9601056005632294,0.06881353458598663
7.7467867533491086,0.10236390724593286
4.6072906844350445,0.076381999010787349
7.7502533794402497,0.10238627684760687
1.5827907931428298,0.022959480684785278
2.8847414529095405,0.052971763911757896
1.332480683516871,0.014352119026508875
8.4254205779222247,0.10656266976103049
9.4422553922319867,0.11225974351447661
6.0486483147043426,0.089991741401193051
4.2180434754718084,0.071968569456643233
7.6069882487884151,0.10145336656123763
7.1123941933976269,0.09809194615969187
3.5590561919419272,0.06347476975458953
8.9607328374925768,0.10964260067704763
4.1354527700103381,0.070979840973041178
0.41952300591478797,-0.043431845665189081
2.8718880807515372,0.052748484066450434
3.9062915859874514,0.06812942402293469
4.4404823195513368,0.074538150053692256
4.1963065610131443,0.071710237408196473
7.3024794355957097,0.09941069695992602
7.4856665560883888,0.10064950330781466
8.6106575535204062,0.10765003432159118
5.0290076498465908,0.080761133916766925
8.5227433885060275,0.10713691414842014
7.9701451286987224,0.10378513510044113


==> anc/competitors/data/v1/newton_cooling__s42.csv <==
x0,x1,y
88.697802427798166,18.115643486549494,47.769409480559951
71.943921987602607,55.106513730933251,23.303026029043771
92.929895995569126,46.877642125890951,26.997945070599833
84.868401452968186,6.6353046597666303,66.553183565324943
54.70886739438248,59.82207947025438,21.743494138654523
98.781117581837805,52.752001458464711,25.635428970211564
88.056985099517647,17.034506271842339,49.038428016083714
89.30321526384769,50.213794779656297,25.628266904032664
56.405681633777291,6.3851719122829724,46.455557659602704
72.519296894778364,59.94628382845432,22.621814067987934
68.539901211629058,39.941084166392216,26.58854118997132
96.338249442430083,39.007500933527822,30.856880965179506
82.193256004033231,5.4264436190479648,67.414324540500189
91.138080663541501,53.822003933797518,24.82360990050093
72.170709941366553,1.7399701922681654,67.823766142018229
61.361936089238846,14.449683482468823,40.083063855905031
77.729239350791744,8.5813125099980994,57.588500562253266
53.190862805208766,46.606076441533112,23.22834880052616
91.381558599629102,11.892253632773873,59.386647834830306
81.58321995610325,54.638293627853116,24.008731065528099
87.904387004268699,39.376142359649407,29.481035348479054
67.726298406493413,2.1697626296817729,62.81953585936958
98.534901219745166,0.32579004772202769,97.26596994732418
94.656056066109883,3.0994750208639354,83.938257796624299
88.919174853688091,36.355510658863665,31.191548621845346
59.73193539259838,48.088908651564914,23.588412304611595
73.336050186351713,14.313169237643308,46.074400372984101
52.190188289361437,50.96453057538438,22.517925040795848
57.71447460337739,3.4339164091956231,51.76446277336025
84.152447662122739,48.057831218500574,25.802974812100942
87.23810779539086,55.667725810336826,24.157250326700268
98.375486621710508,46.326503946262832,27.730596376354672
66.291267906907592,41.887247038718229,25.700711509317799
68.522985301743446,50.278813119322983,23.927868661526112
73.477790563790393,2.4090779728239853,67.409021586590356
59.473567954214289,12.106926643143323,41.54804191573227
56.49607526677358,7.4954207583385841,45.089105044974474
73.785246311296689,30.271859411579193,31.839083588592562
61.345467452544206,44.711287699730669,24.421143691130897
83.490699734125513,37.800710674583925,29.591314031910496
71.857595943616531,51.067865985716104,24.035410870138726
91.633909802891878,9.3127795464654533,64.967031374046243
85.013255100112445,44.077265516109691,27.175897908929365
65.618332069102053,11.582489452134245,45.564001799624819
91.612990069760059,16.245525079068017,51.78518272373374
90.238217874840103,42.594281836878231,28.349306530878668
69.373918951508728,58.812287093920908,22.60858511714083
64.416405196512201,36.692616358624178,27.092075753316401
84.124775198748779,3.2700188994777357,74.452559398514083
56.987624180465488,36.978538195651971,25.822073473973809
59.99541012375542,2.5410330948100257,55.223484938357906
50.368113487550275,53.048742682009035,22.140321444356506
89.346218875106928,42.574697106037242,28.251349540403695
83.242542829601604,10.387670785350194,57.622176665475116
85.258268931316763,5.5032603494518835,69.560282039666589
89.036451551098395,11.011993732819139,59.806688933021313
72.945788776916999,58.801630773251553,22.79878948846256
78.437059797644679,27.513638547509387,34.765130398775497
56.989849906382872,47.044856900484476,23.519787797990382
55.726503676798671,38.184500526466614,25.294495981696919
83.420148089523579,34.344788997518243,31.387794845616533
73.554810307156629,8.7078152799029809,54.650593613637476
78.261805324059438,56.761467213485702,23.410549349037865
88.249942870801277,18.080557950883076,47.636813307283397
81.735916000029533,34.681032948452533,30.90056062174267
77.678970032899798,41.986556675343969,27.067909869581037
77.96035803727068,38.953989314718534,28.26524876157373
65.197504903130607,56.435664581731103,22.689240078406478
51.540891728396971,8.9063393952034797,40.205763476118534
71.835869461618117,30.501164306816523,31.279920012263233
60.72923364097646,24.242063444445957,32.119829751904646
70.426432186231807,28.450123768957088,32.158266359987721
92.670153663408314,7.153051571864677,70.819400463638488
61.696974293267033,8.0456765923659201,47.886556801602048
52.915137084453299,16.684532746875441,34.292086727093221
64.069194601099824,18.282276225649877,37.666093694274579
64.679687888334186,25.674192820881,32.376621716208447
83.09582573634475,36.659252822197693,30.091484739067695
77.85160761706392,38.077747045095776,28.619213941217168
89.194910455320667,24.708653795134214,40.115579650777462
83.215677016369369,24.526986565721828,38.545051652001362
70.319343072003534,13.057711601817719,46.193308495411969
90.701019233301736,35.298374904540495,32.104063756755082
58.348645995385198,19.022454679034272,34.81435268314501
51.135603656693021,2.163590056641822,47.943160747067381
54.502393038782088,25.104002649411623,29.833830695521538
86.117967529822522,28.447960505410219,35.943361059967899
73.093861512569362,13.535572092252659,46.985042055679202
58.063588951680089,34.347475987326938,26.833823695799289
75.052238755168176,33.946314025915257,30.084169608146624
57.61560513565842,42.120130866622283,24.578687802940301
84.816018753886794,38.876908932072602,29.278568971009975
72.307813778701529,39.145983391261893,27.387922655770584
69.051061304824117,18.972849109442585,38.995827836643898
65.075604457393823,47.245933319157231,24.246285127611127
81.51412965594443,32.948663015980763,31.84414613085459
68.090630527669518,25.885091710793407,33.181743196612373
54.382495965805049,37.560748856463427,25.25673522216286
55.900295106025766,21.639440067015258,32.167561441257682
98.094883227475719,30.764354676405496,36.771932508220502
95.429034535380353,44.202341308933214,28.273645390742402
84.985356690537486,53.184173203422461,24.549208685944123
63.293498072975979,55.263431837711501,22.731445269528258
98.458818867386185,30.217975510985951,37.316765065363903
88.93754519828974,31.216506884434146,34.474313683773907
85.844509457949783,47.992224645830191,25.975601802871616
72.468075107189435,18.867041504652075,40.426903197411505
63.612078092257953,50.242941740704111,23.536675089119445
54.819548107674962,29.648498791045405,27.907044071066061
95.13011982719209,6.9514034601161034,73.072100099227697
72.788814491680554,4.3235488243766218,62.526264798221689
60.118168239761516,50.519592662367785,23.208648023357938
65.297831207532624,3.3340750144126741,58.342364377681243
78.960978447094803,16.836686168019355,45.40742704024818
58.838639146961583,20.047802430092748,34.253827738801192
92.830714204618772,10.379666711495627,63.34339941782504
87.925976491760508,18.833602188119354,46.489234941384424
85.973147797546829,44.561554003505137,27.107638903011456
71.604651988755194,0.88097061360424611,69.380879398839369
81.365442035122157,49.630405471241183,25.13113339684033
79.204898445636786,51.392881414473493,24.53289229628664
82.492330077741002,22.33569439149289,40.455649650881433
54.222216056994455,9.2167739436380884,41.585813754626514
70.790370108530482,36.050424476704855,28.374451206540158
52.080708693094621,7.1803533518936602,42.403948297064282
74.699540962225939,21.895161664695152,38.303590343586649
66.493060616639269,57.505750854058341,22.622204889410995
57.226209443302345,59.727868355018231,21.878774401905151
55.170148386127579,46.326293481275137,23.469057667527235
79.382228608885598,18.657690595245974,43.361992978328601
58.529648426844304,41.25990294996555,24.896070215155678
96.256005918839861,42.324381929040761,29.187805191248419
79.053056985019751,23.270501709818983,38.447174686649127
67.343490226741849,38.453318075169562,26.922406189319993
79.545774574070833,0.64365869854057456,77.659925630845024
51.140193551484877,12.543459516134487,36.6319643335503
97.927960662072266,31.50529817803567,36.127403563387951
74.115171847145007,9.8250782554977523,53.110838455137049
89.136761362514306,9.9544120725920173,62.02925771538834
54.136499996121927,50.178257433014274,22.777230814344456
74.33291654190802,59.347980161016331,22.794718072629394
74.535349717726049,33.358165681706907,30.287615837823573
96.891322748749133,50.344183852902809,26.203935441932337
78.586402618803774,59.419299859576356,23.002777337175772
73.674470052847695,8.4957533141264818,55.098198513439208
63.348783154594678,26.894736795261064,31.297051842878496
66.578449867127603,23.554362950515191,34.3452637783803
76.033620123576895,4.8029570187711013,64.071090311840777
71.945573015252336,45.319810367684667,25.388170913955442
51.080603994016521,26.026741639355578,28.459134613772576
91.314596209717891,28.159616051424077,37.446171378316556
94.808038591988335,9.040378428794412,67.603506551565729
57.012454449930537,10.855599133852088,41.509065685851638
77.701807176952471,54.426217329372896,23.796112917615897
55.42878705677218,2.678945338456733,50.987299173354899
83.612004651990588,13.971137096622375,51.634406770047896
64.061689191950421,17.5235598188717,38.346020566880966
82.97113173459509,29.411852544095186,34.470090106281049
86.349730714344133,35.186710380887753,31.422718042840103
88.432374595882848,29.597398551039994,35.579813936369526
55.38704729779483,5.046920073412922,47.494881332129694
95.800592256880392,14.620047243342814,56.492389933070285
61.510699544744043,50.615303085752473,23.304172487891481
51.87062780880899,38.255322028707546,24.706378544909885
77.74262346957417,38.94894300805646,28.236277307053413
68.546114193121937,40.212195321081296,26.500664407805349
91.489487156620655,45.774181142371745,27.248839223875748
90.412573603215094,3.4865089032868402,79.148214521863764
65.856944641135769,21.996503095956744,35.267120007111018
97.644969753487246,32.37164611570072,35.387638013825679
64.545891907005938,20.30738899783956,36.137576338848703
75.752856461585722,50.668732397231189,24.425981342308724
62.798254528380141,28.954350515237635,30.062139277939757
96.802178502448157,46.117655367562747,27.654932698920106
58.230390879100909,51.120931012870145,22.967097556894409
52.245530969616446,30.287488974209886,27.092266821175361
71.754853000151897,54.573134632280997,23.379951884083273
99.618778202791844,35.227436432218838,33.679223521892986
94.583863312745706,51.016457930023307,25.818842028834979
87.430400972847451,20.435447735491458,44.272003879959314
94.539624543926237,29.929017511889114,36.691172410128701
94.672331984893162,31.884662460274662,35.163276913385005
75.942918019322448,6.2987829537642348,60.829003628312812
65.796452591539648,23.913150402092437,33.853655234784256
88.600621605549406,55.040260353100564,24.376671825422843
83.083063158388057,37.849934421884541,29.506308204042803
68.682886443685504,10.65039494621805,48.582876458536283
54.723333403075763,20.331338136576299,32.564118162859245
87.33948056745129,11.49618057976199,57.899490591253098
63.123025796143232,1.4893879079143524,60.028339880774702
96.840657526688972,55.647627510241605,24.755740998202043
62.048528750284234,26.892439695412289,30.959453453922457
56.137896620574303,18.452104345247168,34.364169337829267
91.555633606245308,35.908631493464199,31.882225937561657
57.664215831224702,0.43886737758093819,56.846737960746765
58.963415407886956,16.681326396048831,36.921023105921861
79.969139576042181,42.182007941933556,27.277080069582816
93.728102041873228,38.026186384155778,31.01298146814646
59.821733285728662,58.908356852552131,22.093830121994728
65.516183645004745,37.22146257948264,27.07802432234562
88.870241912058873,28.650352417663967,36.439821982544515
98.591321303048375,45.685953791040461,28.00417745924036
75.037059310117115,54.199672317843181,23.662050176413675
57.19487512756254,43.241756803101097,24.280557021112983
50.696814385410079,57.792673412962777,21.706637759784169
61.482801499942767,46.920310244290633,23.971974822583341
56.591110889326053,52.008086295715586,22.716654131078421
83.882933680642878,6.8462442710182314,65.364961484630882
56.091625231426555,43.944810179627261,24.010116693004559
75.316496581031657,26.405321971642117,34.773057405162852
84.713121782144327,33.186228144676512,32.312962673382223
79.055830461045119,39.246144568941403,28.299340443609303
59.98878258300288,58.188907002334162,22.179626712286638
90.206226309113134,59.074684885897476,23.660877074937805
85.770356480790085,17.293694729274314,47.701442591346847
86.949200195777081,44.025209846274969,27.408838159763896
56.552887577865661,44.999012276116119,23.852836278426238
56.18769018251723,20.789571678782927,32.797379544176074
96.378127550325388,7.432186491853261,72.672159961340526
69.878909691247031,2.4568176171431855,64.113126052509699
65.047434589046986,46.640587651750714,24.374038192760963
74.42920226757667,29.381984509014355,32.525938706276172
83.143210638179113,59.132410169695568,23.283089247416655
97.781162852348501,27.898407371619182,39.278276857292511
64.322311344102758,58.675018744430417,22.357819509101805
96.240421465601358,24.694560131643591,42.179396689337594
51.242974569312814,47.620929033598358,22.888531049251046
77.759902116341237,5.0891563387099232,64.783375277090045
81.698755584054254,33.327702608265838,31.656670968810978
55.294870187537668,48.123587219143452,23.182153828089707
57.016979853195629,55.482100033193319,22.310055893743037
70.955715965815187,49.354985437045897,24.319793798434425
98.311595607159092,2.2182436320704535,90.090236341208836
79.802127661718643,22.362140478404051,39.549197090157676
96.651161080010553,2.9219083388310763,86.232371313523061
90.218045780648538,6.5569374668734799,70.590229615973101
73.369080077764579,40.518337720049047,27.03793404442235
89.23817246260937,42.795491778701887,28.148042764213479
50.891839198849389,46.423240965097577,23.032326046640243
55.457199838286748,51.92739288333977,22.643111143043917
91.471430744136825,44.365888108590589,27.775699286517384
89.840854416258082,48.052295526397927,26.319274258482292
61.632037098321689,2.9378225893967547,55.944599989196981
76.538479529952667,14.072109026477914,47.975133005949033
80.300791035000543,37.313866402514748,29.333890366455392
93.386947688800561,51.487518277489393,25.592185526616898
80.155357866936285,0.27000749637954735,79.348695363268746
70.628578463684022,30.877760526980989,30.811692444792364
68.709202170359134,40.637243961863831,26.3853465931515
71.294104318675494,1.7764373477167927,66.934544114842907
82.596551278998703,24.081333453203275,38.777202716231145
93.374531587616246,53.738092883021814,24.996173153864124
72.694844103814987,40.296768531351525,27.026433064423344
62.391978147567905,14.259501801635839,40.779856077234356
61.833118149879056,51.16686777791476,23.239260092353842
87.300714012172321,20.881885404570859,43.690558085845453
90.828438171195529,51.200680268643566,25.475187795732626
55.263903992706247,17.93661906713433,34.382740878470713
53.327942847758905,35.419215052988939,25.671396688948747
79.721683187822592,23.816404064870046,38.153710111702381
57.308662209634917,16.489503045304023,36.358544794786511
91.233209522817063,53.19345373031215,24.98426748628016
65.516733696203715,11.25562091636948,45.92736529629245
57.193596648557133,5.0886954741457853,48.838227179952575
96.048523624372507,20.51561631273962,47.264644501579085
58.27658613676391,43.058348858494057,24.445627097434183
64.23600411689678,48.445896358576903,23.924520634157666
57.680669759602935,59.924602204005893,21.883095780498909
55.774503183267747,17.781723420669895,34.704436736446326
51.057400816822003,24.47651706787693,29.134069084448903
52.769770458213003,8.2092766817775775,41.737581391548034
58.732073546792634,34.492315777382018,26.903663700274095
52.669096631358769,59.854802235775033,21.638349712145455
79.557190805548558,42.052860607239509,27.273910268392797
84.035726339975326,35.712770424802308,30.738147953824253
69.681522841601407,23.542145575307639,35.310300105454459
65.899554847602474,54.917925617133285,22.946326493259882
75.226311851111504,29.814995767820967,32.437171813635935
93.750247111730431,8.0620147987836894,69.283217434460113
92.556581341110302,21.922707791948007,44.245506474082376
52.173753100639594,4.0300001308660143,46.302158091205257
59.074920479826204,12.118742261326894,41.317828218264509
61.8372435552198,1.0601268599947322,59.677353890880838
62.469378791610595,27.196794990009806,30.901970663659093
78.561632587138632,38.072415897107831,28.727325393191549
70.81312128515961,20.597547742734466,38.14286239897951
52.462705996379697,25.222906290316626,29.197637044949957
68.680706922978572,57.552556370674552,22.739170045233813
76.187647435881857,45.117787294494931,25.887359362015953
55.083595145185797,32.451398216697072,26.925177860721647
91.672927689427979,17.072452506709514,50.523304487725888
52.598093323255213,53.81980792637971,22.210598743123526
96.242093450903099,14.105827012839569,57.660897967947193
54.955657078993774,19.520563831000622,33.171456818696612
92.178747579887641,54.543888865376914,24.720672198764266
95.132657196380848,31.772523317104341,35.342536708507623
98.978534029329637,44.5390769650786,28.518346473642289
90.101294013679677,35.444687649825966,31.913912929366777
88.973877038566442,39.206352540569711,29.712465972766285
82.124163799777392,17.962997490889535,45.30457349167451
88.949817728906453,14.482323697599774,53.423617999820664
56.727610420657356,19.349540830119917,33.957985171606708
76.803401797381866,9.3264938450053485,55.632976756610482
75.711143509520724,52.458861917448445,24.044011294504219
92.878607206127867,16.994815995006846,51.157479919535348
73.139968279675799,33.68936366486308,29.859753419804541
69.254474805017679,47.518465508482443,24.577151892005336
81.97816356185551,47.029446562542816,25.902109292741535
63.323165875042307,26.303175515051574,31.629311039677162
56.988420547697842,28.57543851520354,28.862536228856001
73.893863701187286,59.682104936101489,22.726207307548602
70.844468429744254,40.475848618741445,26.719265873355738
61.628497026443682,48.878306587072963,23.614196736680526
68.375590505756406,54.153238153153914,23.226291871848918
68.319622491312373,47.255390173760354,24.549731554576752
66.374778220627277,11.110760697214054,46.608153829284547
68.973203986346448,33.730244024254333,29.068084851940633
84.287167272797262,6.1136494388726925,67.355244013993001
64.84382372856426,39.175327593839903,26.324427330119391
97.442896335767017,57.320965691268661,24.408315125452276
95.817400976908885,30.763923858006677,36.283163139530146
74.045521415003932,25.97834957206603,34.745076080631343
66.418060250234447,2.1505650850897906,61.685792310818734
76.771739491500156,57.586471339753217,23.189024564105761
92.428024438681234,6.180161047809527,73.174834567616585
82.629367028005106,2.4647455982908162,75.367734262022026
90.219591397353867,14.763996690296308,53.563108998656581
76.636113803287003,3.9318260351029455,66.528058212856564
81.645881463381045,27.307070544705741,35.737602225423835
64.407780709123088,30.965268075426742,29.441843919235204
86.74465811551454,18.754196941715037,46.132099348347751
60.120229656285915,3.0576289544931634,54.43244331650034
84.739906440924912,6.6960220949536016,66.320132722444555
93.035953416294703,23.070262679395686,43.044766608649198
56.605141865077194,3.6317070495921677,50.526750542345894
80.718987027095991,41.891383536594809,27.475920633976976
54.754787411496729,12.421232491488718,38.676306813266734
86.285781413571343,18.12429412701831,46.782821937485792
54.224660941176012,23.647546630685849,30.491539105246638
96.796991135031305,24.996577984148875,42.006471347198186
56.870396501890106,0.099642460488031936,56.687160481773262
97.944012295454016,6.7242222599218522,75.688834268614215
90.044208804254836,51.765873824452683,25.263693179876693
79.684100223317699,0.073983750714488039,79.463725398893018
89.131205231477338,30.490041348772504,35.051898909768681
89.755741949154299,29.370120390432486,36.062602109441556
97.301353140866524,19.98564966063827,48.457990362450616
62.669167691959359,25.879621208786979,31.698908313062205
79.503794767915451,46.834868251595061,25.721875724786585
54.752459878220058,50.472222372897384,22.786090165795095
80.808285001206059,15.620912604915002,47.845751793642478
58.564565204639436,19.349426458063789,34.656186486124724
78.2475305736221,14.548971181699963,48.14171904603328
78.621525701692491,28.791804033063908,33.894759577986022
73.29925764906136,40.995501459528775,26.863018299437723
76.131588775656141,13.695172527805234,48.302216055978747
88.196169500329404,19.844144523292002,45.284237337296169
89.962235825603329,55.823077055349032,24.292210015838386
74.607660778771461,2.9141573908174845,67.203418257138424
79.979672076130612,27.646176314373974,35.054800197889051
96.561811784505096,42.69348249580667,29.05597070850963
55.986679425056138,9.0272406934484444,42.914887748377865
55.855178295005523,2.8424412003289112,51.104917945323187
54.385450595538423,8.292322298311845,42.714816304097738
82.893164252026395,55.129391611840973,23.994697676040186
70.930415039518977,0.55558690926740484,69.535072033350346
88.716070807092166,11.299318488681109,59.056806948646177
83.561570665429628,1.877010774098673,77.867650445355764
66.68188791641191,6.6377680537321959,53.497400798292318
94.918327368076788,37.208957197697778,31.657510983334696
88.12660735353262,14.498334524345147,52.998137506214526
63.526747045508785,34.152723025840608,27.891131014691197
68.209600888602694,35.41172296596757,28.206873554374347
65.721999010213139,50.96611998538674,23.576102647954315
57.880582431249984,0.28448357471243524,57.345576288137437
57.389168627109584,51.202167560542001,22.89004674157183
96.806373168787204,37.147145185618442,31.988290256297198
71.895201859937657,9.7646091662974559,51.84867812034603
69.165991138870496,46.376243288117038,24.837460935928942
86.484285433868905,51.329492507435141,25.106381260260147
77.649653262644989,15.255809025249437,46.885679409957689
96.806999341923103,55.127620854160853,24.878875341794753
89.015074695469607,27.267445817919469,37.653828352558278
73.968478206227019,36.205467259999288,28.829750658324823
68.817973674041312,59.078972017058618,22.545049137262094
99.331577246216099,21.692164718351961,46.816785425036521
85.88801180018217,48.789560749206771,25.745853547372995
97.559733000192054,19.10394706970758,49.840037570192948
55.923928860852065,47.952811334489461,23.266643642646898
92.526683959539127,36.044035131758548,31.962213326817526
81.85369419956038,12.981341713524087,52.320598122483567
56.096083916755632,24.841565627354182,30.423950585187907
79.412899998461029,19.0581380618137,42.910709646531828
84.304818255272437,4.6865035848218328,70.871832591488356
50.615134294430142,1.790086205981849,47.993998871263599
72.715898092087329,20.788719324430854,38.643193420177148
91.269975559816061,1.1420488690491948,87.314299975177505
64.767951267204495,9.9292654549065027,47.249338270798916
72.927404089927563,43.510999251052127,26.009678650025634
72.115706353394657,42.485474141015274,26.228855834709645


==> anc/competitors/data/v1/newton_cooling__s42_holdout.csv <==
x0,x1,y
67.870424091273804,3.6089081816965018,59.966933650631198
68.610432942013574,42.664521093278118,25.758126277797292
78.800183117097674,54.898950088961492,23.778010184023373
87.354594614198476,15.970364463448028,50.309248510625984
59.230367565873294,13.777488258959337,39.699174212920653
79.230282309540229,30.681927406302105,32.773038296431764
76.738617233922653,15.638730357742981,45.959004430877371
80.124608428331214,36.76906974242538,29.563614378312458
63.208182979643269,38.830845294324725,26.199617728279289
50.733239013639746,32.034146944121666,26.194349005572338
61.582948539452637,49.938535462251828,23.423842365984349
94.468743942280611,46.64509161615544,27.229174930378658
94.782052143768169,18.579793331572855,49.535361636115539
53.427302669832692,0.25356243729648176,53.006182400725436
70.202325549907499,39.227785699278023,27.061602906782987
92.468366714191831,2.3046111489818877,84.580957255901936
98.963371239483166,33.536650325263508,34.763406326668814
77.86128889543896,9.2480505354912594,56.439233902188583
65.855906851048843,6.0766575005941403,53.84093435356592
79.999973481919284,36.145794910790173,29.84589261399006
93.17327265226902,7.7269326480921645,69.723795150300958
58.39444102304099,56.419692646821602,22.28628459356813
59.698972732633472,6.1729673151567344,49.156472982038963
75.717169892423883,13.33731498893615,48.600454422025962
55.032257765127582,18.485461439253065,33.901492597683287
89.214458940159901,1.4018578156505113,84.529139323281825
72.203144276001282,25.60250163840438,34.512605931517591
90.606082805675243,10.078528177137503,62.656936166796442
95.356170349112546,6.3985018589311338,74.723909589863439
83.967206106862449,57.312599536838881,23.64275611873791
63.324127760145721,47.052740738310277,24.120904450131199
75.288965782536508,16.784987717205986,43.886751363684084
66.409925325454964,10.856112771587279,46.969529876606245
84.299449646420868,42.417469707902484,27.711229064882776
86.077654660672053,40.03521256338481,28.926907300666688
92.603217782898184,55.404345510960425,24.54847479728182
70.083466043618614,55.592167074949728,23.108320601389316
88.75430717777148,44.613578722051457,27.388025015833904
60.565605684763284,24.256430515516229,32.062470621941316
71.911536659949135,27.410689913727687,33.184034053462511
60.546848483405299,1.088426887132603,58.399203373996656
90.741342521851124,22.93730917710214,42.469631872538784
90.138651068827727,8.3604251159351524,66.175657105570849
85.912303265768543,0.403961128225796,84.594357622054815
66.224416622328775,47.120029857873106,24.382006234422704
87.37838157218016,21.04107816581848,43.529861344004004
87.023521886553283,32.069155150136197,33.485106755967912
90.536311252174826,31.984257184940919,34.252249746476579
64.025258748459805,55.864695307991553,22.695351887323596
67.477060015813777,53.894735987634817,23.207557833219326
97.536083276363911,15.038493799137868,56.555027524689336
65.137940847658456,52.041325847556713,23.345636170338722
63.792420614028906,54.921506174721038,22.810564768354762
56.535871297881897,15.273685315814834,37.023764633173215
83.453436296854903,34.451044720247701,31.333399954130297
52.125614259513199,3.5409773412253398,46.912875006757602
97.614761036152601,19.78240149417045,48.865224149613539
97.768328152977332,27.277286201604451,39.883096428685462
96.476118366991642,16.830528282623479,52.965188138023336
59.836429871771067,22.127336302559296,33.17623728931882
53.763275662081341,14.443063834399981,36.399002358911034
60.379997157613623,25.842243981132942,31.091980208379759
50.564098525674325,0.1974464900779882,50.263844368725287
68.980418360069081,15.859336725036679,42.163654370131155
87.471179216746776,3.8161112756889159,75.750978867511591
82.805248890562694,54.391894488073845,24.138957425931356
51.848056887705347,9.2655331292219145,40.039387571808419
97.641880295331589,14.000766062234485,58.554339933921099
53.969247142696318,39.797124985839702,24.644108236100813
86.9805119997676,43.72996643700494,27.522536559694004
67.517984933304362,12.742208392628935,45.128379126216672
77.399518370775823,39.725263389544132,27.875626546916685
50.749163194547748,34.858939928659922,25.381223605409645
94.060908445560187,42.202255343317042,28.977981453538892
99.451070362941635,6.3800355983157253,77.750937621142697
88.4648534666091,20.524345576519899,44.535063230380374
76.693932772280107,15.842440467724741,45.67570401885628
67.291090875641515,18.872462479745515,38.406406809723272
60.796237160259672,32.871480117078612,27.885422839919134
93.436792608543428,23.747626631950279,42.399614303747583
61.900449850155894,7.8106462332884536,48.353890491142202
53.317320728803821,33.865527355372208,26.127587008524667
93.157218963483075,50.333324454652178,25.905857098212699
51.603690919407967,56.259267888105875,21.897069867153593
56.505209814680789,17.116140879989207,35.512527775488515
97.49084330941028,1.7091631083341441,91.143689173864502
82.206628273058271,32.802099534497451,32.065577711865409
80.10368677717382,23.00934983483701,39.022142435439392
93.868284853364287,6.2632811471376666,74.007315816312484
81.364993524267149,57.853844008943632,23.401264703495567
71.467712292370351,31.125901590431507,30.85536671442798
97.972766624012166,59.045950654374693,24.071706044424499
75.255436992060822,52.500007175609028,24.002688994439453
75.06971737403731,36.405209059895654,28.920388666715148
61.09397212989937,7.647968022089997,48.035261190971013
75.324592374985571,31.281333367575936,31.578510647924084
64.217628796476944,31.643138570349713,29.088106881147368
61.336460517557427,15.706710951154697,38.848048566287687
84.758368389558782,18.400459390928788,45.806850094355084
75.64461534131118,45.373866928060963,25.756283076946936
69.596080941314597,25.667783274489985,33.742904486921773
80.271873970428501,49.17620664187281,25.155454228975096
50.520856256443288,16.394524416463881,33.446031957647833
65.638008277381289,1.9459703922862381,61.406685967032104
91.599797920018204,26.228445505823593,39.291604018759926
98.393674728932623,0.19989482272925185,97.614052793005101
80.358520368193567,5.8840872067466226,64.974594326243448
81.264201704819683,58.375671640015014,23.308226036596338
90.870964725369589,11.795292266229671,59.294957864215846
96.305222731917553,57.724525571446904,24.256788945253966
80.374712512015336,13.725240273478414,50.395918410381796
52.823465269867,24.091597829073748,29.841063384203647
65.874895659714952,29.234133771044405,30.635647635066803
92.657862568921459,40.554742856151393,29.564176142467737
62.791235682630344,24.902773726375145,32.319638578688711
76.890033958149075,56.70711485952863,23.339310780979925
78.202916833802291,47.852557655237575,25.319118468102012
86.7730843338516,53.227134553615677,24.664325994591948
97.115747726912645,18.846400334283047,50.053751456508934
80.162700752295052,28.927954299752944,34.163310544714435
73.779168717764534,33.910934484650653,29.868417136407707
51.484040258899277,23.907877985475267,29.526590223874059
57.348952460271832,35.371740850267138,26.370753950097502
90.914924047758348,51.573219179137034,25.380707907067972
83.6669294687063,29.169870299347867,34.808061851844116
91.611471181813883,4.4868025425845603,77.220667098643105
97.54172256945273,28.511094468911345,38.639098116652868
50.84528889013329,30.837847960239944,26.600145079093583
59.38956673915969,17.548532827366994,36.380217165339204
93.708176003474051,6.1446140552576178,74.210955908660196
90.075611376455527,34.654751987442907,32.389349871645912
61.889212507957765,12.387224585705814,42.54846756539547
85.696680084321002,47.168574558492388,26.212849608491798
72.559908855572615,36.289210904828515,28.563363924845106
75.040683591252389,13.74479912180097,47.683391744285032
69.512016349143195,37.400660428057201,27.630721282298662
85.801963623710094,56.452308215956421,23.911943343779726
75.894984361013513,16.671239074617358,44.28630708790849
88.349820974850928,59.627716157334852,23.466873350568854
72.175664094988207,11.39533589127719,49.51354724393353
60.263866682886196,56.775773685053871,22.355294503327276
88.020464151898267,16.205340856280049,50.251372655781999
62.636137976664124,48.377925039597535,23.795461272893572
76.7639512663565,25.711862031844731,35.69446907153521
91.438020749323528,30.087907834030627,35.870068318401316
92.289364243381314,12.875434779043868,57.97413512956102
52.180832555638801,59.16815002915417,21.670233624586917
97.745734276431961,39.550153847760136,30.761080765225458
56.407762184292324,9.0858172218713058,43.115216824254105
80.601834187872569,39.751772266283922,28.303993522933261
70.929045212661009,59.549682024248902,22.593346930045858
72.148749199665815,23.968383011965361,35.731751299894952
82.934701023399214,59.630474541713568,23.191764727938192
55.90605613158732,6.3452455549015996,46.144626922791517
56.815276172272824,36.097678492183356,26.05587543948559
80.879637373959895,53.810314234412431,24.130436309783438
67.782556604167141,0.3698581935078038,66.907038490749571
98.554041122119216,15.682765456566017,55.860934841763395
53.45856253348483,20.04025852487208,32.283965667115986
52.211729606326848,45.614208789282287,23.292411319708229
56.821017497738275,27.051586181969117,29.520901128712758
75.026799687302201,25.359272716063789,35.484765936237508
59.145438903046369,15.35533332709813,38.16537384875101
86.506696416350323,57.720306310056827,23.710947834843481
68.110618744551829,50.711151373277914,23.811204755710573
89.442454296229116,26.542736020164249,38.418610853189726
98.076180850134136,42.092509357182642,29.516808583333571
67.220001607624113,37.714661417516091,27.164114701060811
70.444012381938023,2.0220168195527743,65.593411187354022
82.745581802350699,5.9740213177300427,66.543487942921473
65.059978271174884,42.67506364567204,25.334745984006844
55.266690157725101,47.890074968222081,23.216954641217942
86.346413459396103,36.05682462581818,30.935872855904549
69.833510598155669,59.318131310672229,22.567110881103414
84.367767327490299,50.725682775604497,25.095352560838148
78.259339444751149,6.8824724158563821,61.296625624276992
99.963972410518267,11.230715488271418,65.606051404563942
74.589470683945237,15.80715890210705,44.766280591436363
61.642521200639322,55.438535625310713,22.604380951054477
72.332992753318706,24.686290845025361,35.23068992856988
77.840760375864505,9.443068938341808,56.072841783210578
64.626134853659423,7.0784871206664501,51.324336351047933
87.141861810271593,51.615337773041212,25.083707573971278
79.669481528160674,35.501006775579825,30.112480496504126
82.171461465073634,55.874698759079017,23.80441082728456
55.473505999188696,9.8031787368622112,41.728552327393793
97.543082770243728,15.124763382138902,56.400973526052937
72.488667963661385,46.467327081304276,25.140914304609897
52.382100687009952,14.922589688560091,35.355540258136891
53.844834313938364,29.788306959399421,27.632161039919275
91.856427897348894,37.546199553847366,30.994114603432038
59.422747614547852,39.264468084493409,25.535155147886254
91.280674703513995,21.784644114294874,43.984146340747998
91.530181659450761,53.523402989519269,24.923153755031585
89.271258564752316,22.082342749274883,42.963659471050235
80.097258291491457,44.453814478360421,26.509570622712054
80.212104538166102,50.865877759780254,24.733095916409283
63.450784185288995,38.088159053914261,26.470290110517578
52.087138607338112,20.98380296860708,31.237598162031606
85.532745024205013,6.2518816365461731,67.940269947109698
50.745646336745494,56.36046861319587,21.836249123224192
51.067261822940289,13.31032681985282,35.96882284695441
82.001206943414246,10.204321195984139,57.223407299746547
97.568246329806328,10.604475069995868,65.646840495889265
61.319429071494348,17.466036961495085,37.253775323036393
50.356779795506171,35.046878908074355,25.262866994012285
93.102394571546739,9.0054887516124165,66.599354360712965
76.921695341014882,45.307651328351504,25.907920988822163
66.446927509389866,33.517098591927706,28.692454819840378
61.39776581433977,16.803637652341777,37.868600865037962
83.493680697272467,48.757371018687522,25.54597163916063
90.541381298723479,40.694715376271709,29.22081785039618
99.3598681197047,54.33029782484649,25.246063101838857
64.409343051097466,31.26374268220744,29.302309868432488
97.03921744221465,21.36706297827342,46.468661829059968
70.029209561514364,31.3404354669653,30.439380616122449
50.993311331253324,26.699183862407821,28.15647609482032
58.111780969413495,15.573688403414996,37.493668683637381
65.797618994251309,9.9400452071006473,47.861055190652706
54.456936679853015,24.276379336644954,30.23579985810041
75.402703190120064,25.239808074176938,35.683951355669564
53.527559574787716,46.50144914004558,23.278202708512922
52.686066359763871,26.924658807486058,28.505524907940611
80.700105402280855,33.951726137575974,31.115706716557515
53.10529838384447,14.506724101676427,36.028319661365927
89.504319271545114,19.665355864610039,46.000638754517965
50.281105231584917,3.775922718041298,45.071400956093726
51.866848121295803,24.963826977542858,29.14653278321477
73.173371821778716,35.877838994138372,28.843350243452466
94.272478163586328,28.008870976546611,38.307245661105597
56.832786659510901,35.352939922124492,26.288618386811951
53.109217519412475,56.827335515850962,21.931785959665245
63.489959729270225,16.502189923597644,39.056735420284426
59.319384890534309,23.70824984338342,32.016793854688579
85.899388085304992,43.295890389152909,27.563504466126076
53.956556093818563,30.293530287681847,27.466343822885605
80.846652242547663,0.75695212345490148,78.586787108249496
51.728793141629396,50.652222012887911,22.52089366841652
92.30074499827694,7.1294616123198296,70.620738938057684
68.979564219345363,58.658291978149784,22.607752020717015
59.014126879726192,41.185803434216233,24.976036230779179
73.347703012978144,40.122749828672951,27.175650577340775
67.332998528015011,12.298248261787506,45.592396162613227
69.806031577040599,34.748050063442719,28.764711383435618
80.133511450882025,28.850823282331508,34.211139329209729
82.462572826044891,6.5291981818097433,65.065078480182308
55.992658620975469,11.090606261944638,40.672094053009445
75.503184352143847,12.881841568645285,49.146892880313743
92.955080767007743,45.430146653245735,27.52579601024599
82.079745172007662,40.413764891853518,28.229551573940434
81.07069810727441,44.734020809389222,26.522978768647945
81.584251797806616,8.3216578060629498,60.622548528635022
54.971414696886249,44.666284046746469,23.747979154168895
74.882300302193514,20.505375715918543,39.686283257271469
91.775700002002566,42.570497870782077,28.542221349394715
87.663492993210696,56.885952078211965,23.936331443240213
82.763639500604256,50.184809574482834,25.104566025094901
83.850335579559314,28.870788499151608,35.074467419346362
54.147804115063565,26.463220233135566,29.093294475930016
77.650904230725502,38.589245338767313,28.372425809950641
90.638524883798482,30.629577994392537,35.273155947348002
88.040494663067633,44.826220658129699,27.233999068587419
94.698697551246738,13.694143416533752,57.665911660573954
93.97471925223266,14.258371001824862,56.263250770957377
54.492898813265775,28.871611470105748,28.143115919371972
84.626126529903232,13.785113127161752,52.439055324255818
70.066924856167049,23.20128069849611,35.694284047219682
66.499596049905421,26.55239130423827,32.32739547715731
63.411994696281667,54.261922704846555,22.87956615786317
98.613138675250042,25.794851315147721,41.645471812734485
76.934402102309605,53.743707923459198,23.875653790202776
82.043486998715565,22.467182006493641,40.175650208384496
55.831052845414227,20.799298776902305,32.66509743288244
69.616118611536237,44.962225985661881,25.239386721818541
65.312589661300805,12.84514385127407,43.839114994195583
74.767532468543322,51.154172700443134,24.243502163000986
59.952990839596858,36.212746694337291,26.534306360861123
95.851305801617968,37.049249931437259,31.897311195784113
74.930278934473918,10.226463867487269,52.941772457399061
89.996406738186096,16.221635913046253,51.104798900631693
99.125356918970482,13.255004902482613,60.783726687777822
89.577471140140389,36.864986253737385,31.014267873638023
69.313882095486079,22.020362812137826,36.398460933225152
89.573698607361749,36.488774167192588,31.222805282128178
76.063275546972974,49.824728949883742,24.642460592761932
54.767809682416605,44.558736651396828,23.746249165901055
50.319944785386959,27.336483331647226,27.729016115004846
64.917774295850037,46.81705219657178,24.323135592808452
55.846743967549294,52.667951051259038,22.575014555135901
83.593675021639697,41.924847634355181,27.816771630458096
60.347224780291668,24.244882034282305,32.004463175822274
92.27051739666561,41.872434422503119,28.906617531941997
85.219835720137681,42.616826420112972,27.744030825215525
68.167493078164171,31.912010093874187,29.767727814244783
91.611251372372891,36.881990064538648,31.326585940563184
63.506956257671185,40.750399415245752,25.671200754032917
53.19309581607888,1.8173356663776064,50.309921877915549
68.841461784890043,47.624312879404009,24.514813751201615
71.474245809200411,41.888379161158262,26.338629913693357
68.54315819201598,50.898177430965333,23.809676930252628
69.913691990237595,39.30669132007224,26.993357624006045
75.437672203180171,55.605514895097734,23.438322205917949
52.562600974673259,4.905813799515375,45.479487851508566
77.745232672704645,55.421596970204796,23.614526794040525
56.926244595168981,41.556394054619361,24.623272700980209
62.58990902709683,11.750169439129326,43.667643826411961
56.953945799079932,28.424964179721563,28.921144274263376
56.497523281128203,28.816292025298413,28.640235174442395
65.628831217785333,42.274787528871784,25.51129930463615
89.395637035714429,17.840075859350655,48.44067121221066
71.54803204575407,9.8434391330918718,51.511169725545486
94.333993119148374,54.912641922935485,24.772814928720571
72.592442705257923,26.316852761738907,34.107827659921497
79.042515726887032,32.173972633348953,31.817236172317422
50.523201656233873,49.677328651835545,22.546247411254235
90.915097418302338,15.453859358987867,52.746313227214927
84.943704056227929,45.003040458367053,26.843975527479348
59.494186346842454,38.609125094447784,25.729895110635507
86.94061367818837,4.969638569530666,72.212604687580097
81.966678065733845,40.876253274327134,28.02678541826759
58.657269804492451,39.667899560974483,25.319290195519439
56.59620104230244,51.512826472594689,22.78515385141668
78.818721806224218,54.098654083160994,23.933491674152275
51.66830067280403,35.537516762678273,25.357194177424564
65.027757777366674,40.512330033549617,25.939723820466011
94.913114448153379,12.733164312805272,59.633342738049677
82.498537658751346,10.052305556239896,57.808270734684946
73.830893914690137,35.020872346784451,29.34464938631664
65.097710930644311,15.427610720729527,40.852022663219344
89.480379872777007,36.816703645070007,31.025482962249228
90.441287368596932,11.883831054763803,58.884200325657631
72.735081463471261,37.609501492537234,28.04302971048725
54.468532001249955,58.987307729559063,21.805218081789747
70.411145969826251,49.660395837042401,24.208862869569423
88.030060711107936,53.946221333284107,24.584305445289232
56.21061180437075,32.716677548450782,27.053460463026216
86.255522042060704,28.359277169120475,36.047530174322937
98.871373544731739,45.431486670208727,28.135555382204856
71.03422553282256,20.943507413495585,37.909317817086787
95.732653980530444,34.207459356204744,33.692338735137099
88.3508427598764,54.663287890068659,24.443709491337916
67.139747556325091,11.228342396228166,46.888519805696916
78.43953454204626,58.310976594657397,23.165920315771285
59.770943049912432,32.421607753167621,27.86211916425939
65.935972044377735,25.263328148101326,32.988730636530128
91.747181778748015,15.79798758572521,52.565361611541469
89.397843176745923,26.633087954427626,38.323811541177541
92.803187692420366,39.505599393299939,30.099437927568051
91.058537698275984,54.478914514909533,24.662530312209327
83.942404217114785,24.214945003973224,39.053208143361857
77.790528006826975,6.6803635186224408,61.380374022532493
56.192551660545469,42.602545659315801,24.300477484586811
97.287667939603793,6.2136941583637313,76.647604458720863
76.27270083707171,16.678555816680582,44.441481230382848
68.551099342657068,54.771617577166928,23.139413374747555
73.273486948879437,45.103525117372541,25.585994712394914
98.28675064726481,19.32658858755358,49.786311627489532
89.629187107579213,42.606697232543624,28.271773805553281
58.584861837294447,55.998076955824253,22.346573482087663
80.180428842309823,55.782314614552092,23.699625012135957
92.283731703239397,3.6037821556583038,80.365031284680867
54.599563697944291,31.445499235221018,27.181915357276424
95.710312082650432,9.9876780450087654,65.948925845573427
84.515256368325467,49.051306717994578,25.552989285581798
97.872432173862578,25.56703964573024,41.687152197749199
79.457336775132276,55.911314858307435,23.631672490884597
57.735135126687901,12.172997527296982,40.531119311176766
51.000879345363295,25.228974893110738,28.780793903821465
76.543501892302331,54.936850818615085,23.626136462109752
54.612825577606785,23.826107977662151,30.516220723284682
82.249031576565244,37.127713074352087,29.725558571403205
87.849884685871018,1.397943528338359,83.26931840600308
82.588623078376571,37.123892711812303,29.780483163396404
69.495482831127418,10.476847646602934,49.313232262865114
88.620135117924789,20.956771804039576,44.064733205970334
72.764094365833557,1.1604992627434463,69.789591954941869
88.637643330506307,24.21380360331576,40.453437078437588
57.488842389610248,39.187256948243089,25.283984773406438
64.064350772270402,28.25174123337613,30.730219588706078
56.224649916751872,17.025672841407527,35.463094455444811
92.047578676374883,5.8129742264561806,73.87561719429219
97.183108041575693,0.31500464926035532,95.976979483856539
80.043678357092645,41.38357585302542,27.582883053045069
70.798199371069742,18.088754061025362,40.561557784669546
87.914082064587959,24.147596570545161,40.304927258939607
85.416132289887003,10.566304631305577,58.569186002571328
67.469980767383475,5.2073278975018233,56.588395691878212
94.751175946932207,11.665822103039059,61.71554490043173
70.381074596011814,20.316514089004222,38.243154176884524
51.613752555125188,15.303477190643912,34.708394332458454
63.999434751270385,15.583855346526663,40.185893521769259
69.223694878724501,39.734927753465158,26.750581998162229
71.92162787652191,17.994633019983748,41.115424121694943
70.688416974813862,15.907896650470066,42.880902025753073
86.376158765634898,49.309656025881083,25.639836839801674
87.30134624287065,5.8079427799741019,70.339149832715009
92.983118957173758,42.458844940315359,28.734545587795441
74.893978029528228,27.496556940937545,33.881760797523825
92.539108022757716,52.856462222132834,25.16188966356296
89.74820772070062,30.464255553132251,35.205830608352635


==> anc/competitors/data/v1/newton_gravitation__s42.csv <==
x0,x1,x2,y
77.621648807040373,30.890811752806666,14.902317535918963,10.797036224386153
44.448965535453176,91.925747656039874,6.6844868370345862,91.445572671206705
86.001194071226863,78.348109507720068,17.855379413795063,21.134639129338037
70.039434876877024,11.948252688614939,12.079695686554729,5.7350214261694239
10.323557440877304,99.706431125919735,2.957513664059217,117.67901658628138
97.586612812038837,88.040802406466781,3.3025138983829159,787.7436811636353
76.352830497044948,29.106935348539857,14.015360825129179,11.31391877449696
78.820366222418428,83.852761386432888,3.8724067606205224,440.75158033598211
13.683249634879042,11.535533655266903,10.392207680849845,1.4615420211769463
45.588207851661146,99.91136831694962,19.83960228060986,11.571815563866656
37.709004399025545,66.902788874547156,0.57814829230012021,7547.6333322502724
92.749733896011577,65.362376540320895,0.82330613700235999,8943.7119078374762
64.742646887985785,9.9536319714291412,19.865149347644877,1.6330081824146228
82.453399713812161,89.806306490765905,11.900457265616227,52.286323331760236
44.89800568390578,3.8709508172424729,2.9747445226110059,19.64017516907332
23.496633456692912,24.841977746073557,17.997392895204825,1.8020739760354156
55.903893914567647,15.159165641496866,17.667415852489999,2.7150091314509472
7.3179083543133574,77.900026128529632,10.955908055671816,4.7492804057250719
82.935486027265625,20.62221849407689,12.624944582284753,10.730422374496253
63.534775513084419,91.153184485957638,5.8271502342670889,170.55753672840524
76.050686268452012,65.970634893421519,1.4851340792541006,2274.6913350032369
36.09807084485697,4.5801083389749255,12.094068373371854,1.13035511757433
97.099104415095425,1.5375535787413457,6.2477262674538787,3.8247362830015241
89.418991010897571,6.1141337844254933,13.440610409876863,3.0264027075696478
78.05996621030242,60.986592587125038,16.806780948430724,16.853637511151316
20.269232077344789,80.346699275082116,0.85413060633009907,2232.3216269266213
47.205379368976381,24.616729242111457,12.116418606371685,7.9154079483996735
5.3365728129356489,85.09147544938422,5.0099705238936192,18.091648951962931
16.274659714687235,6.6659620751727786,17.540825709124128,0.35259381396141171
68.621846371003002,80.295421510525941,5.4464578779556554,185.74831511061836
74.731453434873899,92.851747587055755,12.410017598090656,45.055593644391863
96.783463510986792,77.438731511333671,11.294046381747423,58.75708695342481
33.256710455677045,70.113957613885077,8.2252467511553533,34.465604528144908
37.675510897452021,83.960041646882928,13.713604890195985,16.82009832993176
47.486025316304982,4.9749786551595756,14.65250787695096,1.1003557429065205
19.757664549344284,20.976428961186482,11.555287008728042,3.1038854809213952
13.862229028211694,13.367444251258664,15.289233625102705,0.79270211631745846
48.09478769636744,50.948568029105665,19.676632981862284,6.3289027750980642
23.464025556037527,74.773624704555601,8.6758115640657003,23.30938072356598
67.311585473568528,63.371172613063472,10.534369511767853,38.438326163693056
44.278039968360744,85.26197887643157,0.74316261985365806,6835.5911991191751
83.435141409725901,16.366086251667998,16.022556848052378,5.3190025645240571
70.326245098222657,73.727488101580988,10.64448630739688,45.761205043697942
31.924297496822067,20.111107596021505,8.4552478920310215,8.9805854423082003
83.393720338124908,27.805116380462223,2.334403280243218,425.50659577465615
80.671671392183384,71.28056503084909,17.848300222670247,18.050883510399562
39.36035952398727,98.040273704969493,8.2026411807908506,57.353000514919174
29.544482289094166,61.542816991729886,13.810341165079798,9.5333368975420374
68.567054893522567,6.3955311841382638,3.4127960491789402,37.650560521806632
14.835495877321671,62.014588022825748,19.250217776050135,2.4827022402828587
20.790912045035725,5.1927046064365427,3.9796143555257029,6.8168726606067302
1.7288647053495456,88.530425425314903,4.3910688615400622,7.9380359935651716
78.905513372711695,71.248250224961453,17.25016578087542,18.892742548128592
66.820234802611182,18.139656795827818,18.295363510767658,3.6212205600209693
70.81137248400718,10.080379576595609,4.6368744467043772,33.199322768491484
78.292174071174827,19.169789659151579,9.6611173194091435,16.079812809050217
46.432661778295653,98.022690775865058,14.803150638975183,20.770257622148055
57.305378399336483,46.39750360339049,17.628131809310631,8.5561309047993781
14.839902814638087,78.624013885799386,7.8915275532274514,18.735449361118562
12.338477280061371,64.004425868669912,10.58187999356387,7.052545682448252
67.171893217256695,57.668901845905097,14.96347000513483,17.300738250341432
47.63852440817012,15.367895211839921,14.75715154472951,3.3617670568441453
56.958374541637696,94.656420902251412,15.767722535508655,21.685514380242864
76.734886884186537,30.832920618957075,11.613709463509764,17.541454755003198
63.837113680058494,58.223704364946677,2.5399943876931168,576.11284947569516
55.804360665141587,70.277818514317545,18.127479172121781,11.934701998530132
56.361508913795944,65.27408236928558,17.37866451676005,12.181214411781827
31.091059708198607,94.118846559856323,16.062899998457496,11.341335808327655
4.0509656222260011,15.695460002085742,2.4473183046342251,10.615774609036864
44.235021534003877,51.326921106247262,4.4857486580878696,112.83441581272741
22.24388260913339,40.999404683335833,15.000207119599212,4.0531589332754994
41.444335728738977,47.942704218779191,0.95123184434795549,2195.9120838023446
85.486904253548445,12.802535093576717,19.594880357291952,2.8504296901115684
24.160009100668734,14.275366377403769,7.8543212669357736,5.5907108867176873
6.7719714272175358,28.529479032344479,14.526594406971061,0.91554846004881096
28.857005310177659,31.165755772322299,17.807636225516845,2.8360662507407475
30.065782018901679,43.36241815445365,8.1952828189266036,19.411455750623769
66.529734957962617,61.487767156626198,6.7230835276934879,90.503943269453558
56.146183081786553,63.82828262440804,12.370452013515811,23.418671732221604
78.605922701534936,41.769278761971457,11.829292788086988,23.463602027517975
66.767040492411368,41.469527833441013,8.478229563683545,38.519520591644813
41.232299282566984,22.545224142999235,12.234607739420316,6.2102918680967392
81.588018081937435,59.242318592491813,18.739936706546647,13.763287799136414
17.530319070862689,32.38705022040655,9.6189850042186311,6.1362454085838634
3.2484952402521872,4.5699235934590066,4.336472524637311,0.78943790546625303
9.9147382167885336,42.421604371529178,7.855516666218576,6.8158312984547846
72.513575709048581,47.939134833926865,8.1850861605658132,51.887530576453891
46.725845794887348,23.333693952216887,3.0566195140112873,116.69652019395367
16.96590612432658,57.673335379089451,3.6759942608138205,72.410655450525368
50.603432735232992,57.011418142760171,13.848960431176707,15.042065446109989
16.078898168603672,70.498215929926772,7.1198162070736029,22.361289579703225
69.935717132695871,65.146899737919796,19.120518641188248,12.462163621702983
45.16947128182904,65.590872595582127,5.250136534492845,107.48484145034885
38.721101383551769,32.305201030580264,2.4290278495440352,212.0094217562189
30.849696825639775,78.955789976609438,15.193338978505029,10.551845618822766
63.397976718769954,55.365293976368264,17.680203012398465,11.228933589902576
36.81944844478565,43.710401322809119,5.9232104589940135,45.872007283275664
9.6773420122939982,62.975235613164656,4.4407179820868201,30.904342239710385
12.682584309931016,36.70507611057517,4.1224396299862001,27.392096823270553
96.227868790401942,51.761185216069066,10.67923987664699,43.674143432205106
90.949488380053097,73.933863159739815,9.6341245043120338,72.446790556522643
70.271006247264211,88.753885785647057,5.5590768771634176,201.81720568184323
27.321126184492439,92.184662532223967,1.3808757812938146,1320.8333981226272
96.948461357424662,50.859659593126821,9.8890811363624742,50.419959177781202
78.096339492613666,52.507236359316337,19.206980778894362,11.115567368288614
71.972128726740564,80.187170665619817,13.224124414676933,33.001629562313262
45.486788712235075,32.130618482675928,10.162377854258059,14.151865276559558
27.951914622670742,83.90085387216179,2.6584954435775141,331.82270644122269
10.542705253196431,49.92002300522492,5.4225076657169522,17.898906214819704
90.357637257840324,12.46981570919157,6.2480920167035832,28.862242250355756
46.121852693527494,8.1338555602214271,15.41366927584107,1.5790327143661971
21.0339731147278,84.357327892906852,17.595860546660077,5.7309036401709657
31.289705790914599,6.5012237737809127,18.082016144545548,0.62216115056993382
58.342737325247704,28.780532177231937,19.699087860889705,4.3270646823241963
18.500505510983938,34.078874009653035,19.656150320538384,1.6318186889484894
85.804814125145171,18.126450073967785,19.083483088975637,4.270798930244764
76.093433453685805,32.075443610396931,1.9005317398062453,675.72439514736334
72.226832639142742,74.526564105783478,3.186973950592201,529.97165477251588
43.777210937735269,2.4536015124470061,6.4370972662826418,2.5922207145458311
63.103575229541875,82.890169027547955,11.281515954256999,41.098130512997272
58.825698922360822,85.79825433388126,2.3910688297568461,882.79810367199082
65.334813553927177,37.853895745963271,16.993040677141778,8.5647175211580127
9.3599877928490205,16.207677007002843,12.526745492007526,0.96676194746913025
42.164932814890356,60.483200386563006,11.076105844892997,20.787965209375216
5.1198032123273549,12.84758303062454,3.7235708056621775,4.7441178444146894
49.905091105207376,37.127016746746996,5.4384817508038488,62.64401076969807
33.656260020945744,95.884488909196264,3.6260844871540319,245.43606207343319
15.307894697738643,99.550982785780079,17.112696576998573,5.2038421909132886
11.236893804532613,77.438384244103972,11.892443271193754,6.1526241024347987
59.176812645593493,31.785189482155854,14.835023836632852,8.5467278968018707
17.888703885151724,69.078839867443151,6.2726408267455014,31.40675521285517
92.586891719302926,70.835230182917257,7.7394264232214045,109.49171598155711
58.525052830339099,39.396327821201325,8.3946718063174082,32.718253523505119
35.340110648948873,64.447974824029785,15.320291949008681,9.7038281531410338
59.500633656660256,2.0620368525919481,15.560883259654076,0.50669839000441275
3.2575832319400524,21.696708201621906,4.5328637865236185,3.439885855869822
95.897362110903089,52.983741993758855,18.860007706392931,14.284516877917488
48.748040257347121,17.211379121571291,2.8527790801518846,103.09475004038246
78.490787497778342,17.424779919776832,17.974380607260791,4.2332909744761862
9.1902699923214186,83.794124764473551,2.4577150901712814,127.49077681953375
49.179174752977872,98.924167265676942,5.6585263174505664,151.94169248350192
49.579992441097573,56.040973374816389,17.00633145332516,9.6070676241698774
93.844819042523298,84.067903357289637,4.0000954107487052,493.06005172070144
57.60107718523146,99.041844768300976,8.5645746605444124,77.774589381225454
47.875450704638425,15.017992968308695,9.2722563489104619,8.3628423934270941
27.430590646097464,45.376315712180755,5.2825499739525883,44.60434450238273
33.825330736912669,39.864698868350068,14.349781426051738,6.5484718895421121
52.546567844682244,8.9248790809723175,17.101025663342973,1.6036233748817548
44.452234570199622,75.777687106679707,17.554215227183651,10.931307351055466
3.1395959081527121,43.944123704936707,7.1167818418629381,2.724000962355333
82.802900495241431,47.463366484849729,10.851582688612382,33.374742254215541
89.719916412136911,15.916624407510778,5.3439248753802042,50.005657271566896
14.884659810862466,18.911738570855945,5.2735317802278363,10.122020996699703
55.849578210365891,90.803258593465287,3.6444542256125203,381.81794148989326
11.748998372408911,5.4202598084536096,18.830370710746536,0.17959870781473361
67.551769210941359,24.052376209426917,17.815782157808808,5.1189976308537046
28.842144600061825,29.913873701138307,15.658494909889999,3.5188453030455062
66.282840834498273,49.529556697757059,10.594399665110716,29.249123081072302
72.972466814401372,59.058072128464794,10.066854352481501,42.52562675231178
77.096101699848049,49.835707609215994,10.83004049055871,32.757661234490428
11.666353649633759,9.3274181211313199,10.963076264753241,0.90538170006697105
91.685172668623181,25.12307795151564,8.9739801516049624,28.602351785922941
23.7911850985932,84.515250091491581,3.0692192413953157,213.44959367968639
4.7038430614417983,64.121281347367443,2.9504451309364517,34.648140423108039
55.930394469756855,65.265755963293159,19.068869458990825,10.038836100133015
37.721306102381433,67.350122279784145,9.899599811933836,25.923272964488962
83.149184570108901,76.527398884913381,19.087507735651183,17.46531788390687
81.016895734365875,6.7527396904232866,3.6897491153471447,40.184811232571121
32.396750389448819,37.294230108328627,11.311122764778705,9.4434712801196525
95.337040111904756,54.413216090906189,4.5504864403550149,250.52461933123482
29.800865975871744,34.507191846435276,5.4370998194687301,34.78595174322534
51.990655793939737,84.603408455431463,1.0860642858429863,3729.0833485667581
26.340543966192673,48.774678350142104,2.8195895594341205,161.60223616189438
93.668313434847363,77.094131356478542,18.378543948769316,21.37921809468347
17.296173940619795,85.349536171235741,6.7698933339054683,32.209765086716722
5.4461513198405695,50.974356807446306,12.358519632334536,1.8176428602036909
44.074608940300756,91.045672143263644,9.5677755737908239,43.835484855898137
99.245180841527869,59.125270113161079,8.3087992822829264,84.997476047635658
89.276049359236481,85.177155584538454,10.871778781248329,64.336418846878331
75.112193926237978,34.718488763560906,4.1511594199991597,151.33257981376758
89.188456596973964,50.382878894617036,19.777776021131743,11.487796126311855
89.451217330088454,53.609693059453193,16.457003439725327,17.706309695978963
52.366977678258458,11.392991873710987,14.961485338264549,2.6652986210451388
32.276976131248503,40.456698163452522,9.6408062917720727,14.049360701380493
77.429230778987815,91.816429582615939,3.4811038814635515,586.66661977624312
66.504465053608342,63.452391796109495,18.452984236334572,12.392689831048093
37.992115158497299,18.573151661259782,7.1570478139436888,13.775622744189397
10.352200138090012,34.546707925350894,1.4770804490902085,163.91965385012986
74.932171523553578,19.968697956607283,7.1768716978072593,29.050104691213807
26.983591076363602,3.4574900480586814,15.991912094669745,0.36480425709955
93.744501902844149,92.818585391898637,12.642820527270059,54.436827259845764
24.856086925562792,45.372525497430274,15.141352402524763,4.9192214932635858
13.153035308737117,31.445972169657828,15.975889985316361,1.6205442316461813
83.280154540365714,60.249241964215926,4.6331149160705802,233.74749484714386
16.175147345824911,1.724131173008548,18.513774663817014,0.081363308974480644
18.74756250761617,28.52418855348057,9.0407972569472648,6.5425138186109297
60.33889636056351,70.600313104190363,12.960766160651209,25.35961402425152
87.581642042908982,63.743207533857031,0.54502106544146911,18794.051814186994
20.447031905742751,98.198788806711008,19.87068571901797,5.0852311298919677
31.722043617109382,62.415413256146358,5.9774795263010247,55.413657199023845
77.963078985876578,48.273081489145547,1.7102305775330271,1286.7218356892056
97.210816180035764,76.381823755216757,9.4361098099620229,83.390896114877506
50.57337743403189,90.429459324441254,3.0160861150498142,502.74113074462571
15.245852752573827,72.348898725116811,3.4703708480727262,91.586586475863953
2.379692483111953,96.357911131388576,12.829514854089098,1.3931174996149711
23.735946969886669,78.418511903079548,8.1620841356195477,27.9397827787141
14.050399560865582,86.813342387930717,18.476122778022404,3.5731683036830542
68.088208687672889,12.296303047180082,6.7235516448573662,18.520340898091838
13.061417958224581,73.508936796384987,14.660512503486071,4.4671667373209694
51.126663230442666,44.568781253209494,9.4914388880206992,25.293800931364657
69.731981128645756,55.757276438716247,13.369050372020936,21.75366500953081
58.530544312869331,65.756138538753319,12.194059455961813,25.883455087303027
20.777789514345706,97.011696553851365,9.7192874688004647,21.338043052892662
80.608328092044005,98.473230061730831,19.026191345176525,21.927765438647835
71.825305831964371,29.534596303302621,7.1829160337216393,41.115629467904427
74.159416387638629,73.6415962463537,3.9560922743608149,348.94475228284239
13.974717404174012,75.248370255591595,13.722834187156652,5.5840911805819005
13.251626561384116,35.302793269991831,16.997147445504222,1.6192957446694716
92.828692549644259,13.263107711557881,1.2849479288285133,745.68683006207345
40.360241188669121,5.0537490682862565,9.2678374242422716,2.3747101772896433
30.793920486313034,77.95696962538868,17.903509948902862,7.4893403760759929
49.369820489801796,49.480274439873682,15.117563068995917,10.688827532152102
66.62355706359466,98.568476779997695,19.840250471703751,16.682900527167607
95.606702447650022,47.032372163171651,10.862569326146254,38.108346084585349
29.358176461323445,97.81378092831018,13.36991651662245,16.064667168754422
92.556034501890679,41.746024217211925,6.3983654821895986,94.380391013638373
3.4610896472393753,79.57453290543728,18.976944193486851,0.76477623751538526
55.964606190355646,9.3971079588713735,7.6435420268524581,9.0015718577492709
63.763536056427427,55.990709303638624,14.900958897389257,16.079033088897525
11.483842971324576,80.4039189115867,8.3612339803220976,13.207593946395709
14.893620109327351,92.545465054768982,11.455469136228487,10.50339395754234
42.492317612314082,82.435725971125734,14.535759432920152,16.578698454069201
96.656959302174997,4.6601019929162479,10.424215959151407,4.1451643121255017
60.00821277020291,37.897531789366681,18.188183374735416,6.8745293418783255
93.369298938420911,5.821148759071276,8.6763692645922994,7.2199924142097656
80.631730645684101,11.818946820341242,13.11790006379484,5.5380404557303331
47.270778553973862,67.855257238080924,7.1760674493510557,62.28783448032344
78.691581475966558,71.612561434858122,8.4590550305047536,78.754210251692385
2.7658416137217858,77.598347592411002,9.0809771105542723,2.6026431025523165
11.805255679807759,86.680198257510625,2.9532368570895624,117.32720738440209
83.113432873390892,74.203715379174483,2.2886117416506302,1177.477529568396
79.884891744191009,80.286287618556571,13.51605350136178,35.108010818149509
24.031433454676936,5.8474072725046451,13.28259589768952,0.79648408106696267
53.546189469306299,24.218979893688559,13.426739427096857,7.1935504831396875
60.995566249301078,62.567879564149329,0.88544568418248759,4867.7229650682912
86.906156423825109,85.954405157857494,6.8676634320997083,158.38012286612985
60.707608576533843,1.445512369026253,4.3572920215543398,4.6220176934417463
41.844585358094349,51.94830486951863,15.673952739608241,8.8481725536244404
38.044220297311085,68.05145253707532,17.282292827224538,8.6680891323504667
43.162326550977475,3.9311216237327082,5.3102673559098728,6.0171183348781438
65.541171532417437,40.734200197785405,13.523058597535734,14.599014291657427
86.881572543480161,89.667853256985993,3.0225746674363516,852.72769658169284
45.935791325553673,67.489668076730013,5.8654742492334098,90.111917159438406
25.536116732184453,24.528177972699133,3.2037626765516807,61.023830974302584
24.429573936760534,85.425331833559355,6.0286549486849692,57.419804822799236
74.855413744101199,35.455110917541916,13.657362673310919,14.228803404305683
81.840307578967128,85.481122443261881,18.251374748612424,21.001306069920819
11.42252990555837,30.595421460771647,4.4491869545216263,17.654581761972967
7.5893268385626378,59.44170483743175,11.070541181539024,3.6809236519306507
59.848932711888729,40.297066707035576,14.177126474246929,11.999231074869215
15.47115117507713,28.207680024751635,19.081988135468531,1.1985130174002525
82.641754855177794,88.769198655015046,12.396179416299891,47.740407670513662
31.72313271848337,19.571774512009643,5.4745851550339237,20.7159016662361
15.243321364143123,9.3963475323405472,12.696824059821758,0.88848167242090481
92.176076776257574,34.850766916020376,6.7495776527213156,70.51432658639493
17.38764055079254,72.046275616515189,19.534503618488301,3.2828227061601054
29.187288151455618,80.935728991651885,8.2936846356909193,34.343060392850084
16.207726124013803,99.875593636609722,13.865840554839778,8.4195534696760514
12.433516302870142,30.339843644105326,0.95293785576179035,415.41114781003944
3.0936536173075635,41.386253161996933,8.3011981996277306,1.8580022246797807
6.4841455072617507,14.545306524933004,17.564598459788979,0.30570263215851401
18.289505622649418,57.912321032680325,12.399435166448294,6.8892053983997368
6.2848113300903634,99.760423689028798,9.1568862847215389,7.4774735905469001
59.523237794986152,70.387220001945195,18.750781238996655,11.9163054109518
68.390738153151133,59.926071200923801,17.152695334870966,13.929911253812964
39.969415226370799,39.844540199257608,6.7832056395472957,34.611996185524291
32.481118598252891,91.614577268269926,11.118693839806122,24.070660948650382
50.948097465200782,50.194743016904596,10.051572993803022,25.311515241893666
87.625489281226251,14.302324417993088,12.827948752239816,7.6159248210577415
85.262031055398396,37.172467856714213,7.0151697056957341,64.402200298508205
5.3040311392664021,7.6495002159289225,5.261997514934821,1.4653381244612753
18.968342550055883,20.995924731189376,18.297100787482954,1.1895969183547188
24.437742239335204,2.749209318991308,18.515552740220873,0.19597267654445863
25.68937000738897,45.874711733516179,16.944796272358591,4.1044417720802269
57.552032522534496,63.819486230227916,19.574986399908944,9.585417453676282
42.209980144616033,34.985953775511867,15.027334752703926,6.5395060202829551
5.8761578728318042,42.617795379022432,15.411010956958993,1.0544407388620747
37.987799707497587,95.961718011613016,15.370506793271494,15.429994798688146
52.851541923046085,75.44434903591663,9.8718488033749772,40.915455234629079
11.065518387467881,54.544807057550173,9.4008177930282972,6.8295785361303887
83.512396825067412,29.169546636070699,5.1844123849055617,90.631996825945208
6.1442247800453211,89.802683078526528,13.073974290006165,3.2280567032966454
92.559345032788144,24.274614571185289,6.1417426539955233,59.564758547987338
10.812201016407673,33.20893032115103,5.5272639891959114,11.752995861199455
84.513920208177524,90.9974166278719,11.926246794873068,54.06917286107808
90.362661248834087,53.424663473222161,8.4946565703883419,66.902008616168175
97.97749737807267,74.489476992379693,4.7677038714953284,321.07221285851153
80.400562147085765,59.48373462221285,16.413092326680207,17.753193542481142
78.16827653636156,65.690481691940022,17.281113426240331,17.194499611699669
64.605844323559211,30.63894585996773,3.7701406337167289,139.26132555886966
78.120639103234765,24.895834101039629,0.64638713959999738,4654.8646177698593
14.32066863290156,32.926742369697863,7.0545343863227874,9.4749156389256921
54.070735558816089,16.388714844258825,16.051461295774672,3.4393630764465657
51.908064148851032,87.557122163789927,16.863890391569328,15.981250897458075
85.899642268133192,29.041446391761294,3.1974168672629597,244.01193801323802
46.817137193758072,56.587450047024078,15.599550073069498,10.886814744215103
39.123860113934995,79.405468088996031,2.7562312625338743,408.94113580043921
64.316763852473898,78.598586828195636,8.1062205080523206,76.931127115812529
27.379868432583759,44.400239599835096,19.97288554273236,3.0474391612922709
14.837072684441729,48.149473550085837,4.2555210530027416,39.448843928283438
48.309850128350831,99.475473144567459,3.5022898602637156,391.78475252212593
42.27204749089362,67.785150220923384,8.7446064846624729,37.472037281841871
24.024424112358496,81.649205868670393,12.583536256412298,12.387952789018138
37.383669201397673,90.352842952703966,18.691565257058439,9.6679056767894238
37.272852532798495,78.971393786704581,19.626012337894167,7.6418463099386962
33.422060876842004,19.332755150403191,1.8579924135321955,187.1712340856875
38.566943892965966,56.65490264001965,3.1909515882841539,214.5913900353186
68.888591200138592,11.087521574139943,15.91939049097188,3.0139004937138223
30.390770982557246,65.639290529835847,5.7773269692817788,59.765657492911373
94.9369347448187,95.579593390593288,17.754556660374032,28.78596013335267
91.718453934279609,51.760474365711019,13.437338515967191,26.292292609251962
48.61013240170778,43.86427679390895,2.680973646423205,296.65569323156109
33.50775929546419,4.5484323903981547,16.734321056018139,0.54424060010840958
54.008044193170313,96.017677710592807,3.9389494101574791,334.23262686928121
85.007488388588826,11.19726572888572,8.7581601962532485,12.409189032578452
65.606146715450095,5.0668302371798468,11.267606106906936,2.618288941280253
80.634790966760661,25.360594538988909,10.264939907065427,19.407476661763262
53.73950533050828,7.4875129579198596,13.880176854495433,2.0885325683635028
63.658845297494452,46.05666639876447,13.227391329950477,16.757253998996898
29.527405804063712,52.092692324454127,19.844819107797072,3.9057802721600825
73.754423068718793,31.94442495382981,19.988727229871664,5.8967519814588316
21.038054719446116,6.0450877749137195,10.570958351394998,1.1380974966708215
69.785014753031319,12.048436456673443,2.356382195736848,151.42633141343427
86.211187764263514,39.065933421002882,14.692944329890008,15.600702962015692
14.078180892852849,6.9923166318270766,19.54494952522349,0.25769056692348641
61.823594313650062,70.120782835381434,6.7073645587658959,96.36008690377642
10.414479074763527,21.495033610956387,9.4935732738326895,2.4837979641312802
72.845847198871255,30.905085309580212,8.783150033901391,29.183282712825456
9.3648286635285025,40.01845194063165,1.5026735138601226,165.97048281858153
93.658042447361979,42.244353673845644,13.609156408857174,21.362463584883383
14.603385073742414,1.1644100598052527,7.3900850538351222,0.31135841832669953
95.92914434499896,12.094966728871057,15.855545555314293,4.6152249019297908
80.287533432424567,86.413691810346933,16.726341467998729,24.798691060778388
59.774518442169054,1.1220731886789053,16.514000338657986,0.24594199578533416
78.479786358325143,51.30856822547463,8.6249869617776618,54.12910090240139
79.716369059325501,49.460698644213601,6.770140803697541,86.022558138029794
94.656679218915698,33.976321940053147,15.10200520350757,14.101275458197135
26.084952030079531,43.701374994498515,16.127093959933099,4.3830145410646448
59.417513640472606,78.277532615131847,10.07952020463164,45.779588317525509
10.409870558875721,84.279166915280683,17.914104880957908,2.7338541303552555
62.000404302388006,26.774505798109754,3.3062195735318864,151.86321841557043
17.957839105186093,32.92655365580525,17.641841203349724,1.899820350463072
56.930110535771746,25.005802449804939,2.373857042951685,252.62347203250584
57.67062088935112,48.506476654555449,3.4937476800649709,229.17713373693638
47.132530145141509,68.642577408222479,10.909880258842227,27.181559373113114
52.740545775799156,23.597034670878635,1.8166103636545929,377.11905366306871
76.628415610652212,33.742838463431802,1.5297384773021521,1104.9358834107229
80.125226934694595,93.108077141325893,0.51011551123125765,28669.463859662679
49.723168341967487,5.8083596948488498,9.0081748640381321,3.5590876298148841
60.359750710738616,46.616190918717059,15.605165685198481,11.554401458408792
93.192387333320085,71.444246118081011,1.1793478304583553,4787.0048811108172
12.853625261611159,15.894947144189933,13.21902332608418,1.1691924019827928
12.59325302411094,5.6900279805427036,16.550982689615637,0.26158013671529912
9.6831921791660722,14.682331792214544,3.7760165472684868,9.971162814478161
66.128465219012256,91.963496159537598,3.3638428290173827,537.44314151907861
42.442221778247571,1.9167184002912179,17.285618985600454,0.27226169916800502
77.657820198042486,19.64387550632383,16.550929894026847,5.5688762974501858
67.451909917550665,4.0970677772628106,11.009364442151645,2.2800422939104861
34.030138074495575,11.952317288658124,16.474397646232617,1.4986379838002579
89.938288188792043,62.394779376201328,2.3087435097776479,1052.7893804994574
76.490682559994582,24.922251965169494,8.1923895998057112,28.403680815844101
27.782959150107395,57.351992992637001,14.887052344074272,7.189680377151455
37.055009759433347,59.429342893846488,5.5203132068172858,72.263737924360953
32.129558040222022,85.094097975888118,15.17041383145428,11.879805618174931
16.603553213874967,1.4693978982755183,10.331482785620871,0.22856784828779089
15.630553881676974,85.483576474894306,15.130186764990546,5.836714815033945
93.676618874198667,62.292789556270428,9.5612529382179261,63.832135200133273
44.352499682676573,17.111605124390803,7.6741346343254433,12.88694641959472
38.948662454963575,77.520801425393117,4.7741897213333306,132.46814509923351
73.238885159060416,85.693662637267991,4.5633971579827932,301.37962981783539
55.746313460037094,26.172084891661573,15.154070806142222,6.3532485871166831
93.677858697007764,91.960574409365407,2.8187517866622298,1084.2388416245531
78.249847897029824,45.991285599567121,2.17665582716343,759.59049916394815
48.457586848329491,60.739020978998823,3.9376816179315384,189.822799368424
38.259587874601792,98.480303828146717,3.9192569733514766,245.29132428247155
98.676522947507877,36.792071785280733,16.550598644734546,13.253807778281159
72.058263364360698,81.502775236191169,8.2708791577471423,85.852478437728166
95.168271340380272,32.521512665017504,19.812574918529407,7.8846255824807026
12.729379144487094,80.122138701907616,3.1756195269169414,101.1353141965878
85.20283423988748,60.472657967401609,13.244026601026045,29.374670959846775
64.070314515129553,22.419213827314742,9.2502253904243865,16.786981249798512
13.070246155176145,41.988583285134403,8.1619044455929419,8.2381932695609486
59.237541996952849,32.44592780199261,17.564141881554605,6.2302195863281309
68.923540145439432,8.7327309149560239,19.524115093653794,1.5789738450481219
2.2179659029716809,3.9536422398700508,17.520749696096484,0.028565831022461782
45.977478222332905,35.301386885310912,4.2498632411850945,89.864260637231396
82.714551608435798,2.8843806339311713,4.8055594635742143,10.331100342181692
30.240543509064896,17.383288000595726,13.293440642353735,2.9747242680905002
46.396260098056558,72.793148764236008,6.1371298419447378,89.669109513460867
44.789098579721426,71.101032332675203,14.827140050221308,14.485498614742955


==> anc/competitors/data/v1/newton_gravitation__s42_holdout.csv <==
x0,x1,x2,y
36.383439700722136,6.9546984997992283,18.010362942354305,0.78007638830898962
37.848657225186862,71.396459803908897,1.1576967897778887,2016.2180397594614
58.024362571853381,91.583267646786467,5.0769115206778643,206.17087957067517
74.96209733611299,27.351101364689246,17.41816973195851,6.7578961187012521
19.276127780429132,23.732855627282909,1.7679587806091508,146.36105225347131
58.875958972889642,51.625180220398477,7.4562608625170661,54.671046525973452
53.942462123166848,26.803905090275919,18.929501664812619,4.0350644407765932
60.646724688095823,61.668965075001879,2.0512684670813988,888.85107801786717
27.15220229969367,65.07089473563579,7.6491444981736603,30.197160606464287
2.4518132470066991,53.85634245780075,3.7905185851558851,9.1902427372395188
23.934238108116219,83.398583512715518,8.6379977589740111,26.751744479202035
89.048113005715592,77.964401166656472,10.73354701552412,60.260751375506338
89.66846324466097,31.65665899709521,8.7765997303584662,36.851249723206507
7.786059286268733,1.418378021539195,6.0897872509116286,0.29778681039828353
41.000604588816842,65.725846403808731,4.3128338345974777,144.87751779444403
85.087366094099806,4.8026083958201147,9.1412460808401477,4.890254432910381
97.947475054176664,56.335473036684796,14.876000895323475,24.934622564033184
56.165352012969144,16.259283383560579,11.644479451328541,6.7348779208954621
32.394695565076724,11.026484875980332,8.4019794947992068,5.0599678154726675
60.399947494200184,60.640561602803785,14.246257743469874,18.046715883747968
86.483079851492647,13.749438869352071,4.0652388843017437,71.952183844971842
17.620993225621156,94.092492867255643,16.665335661443841,5.969764902343087
20.203966010614273,11.185396070008611,19.700340930014885,0.58229158244562529
51.919996386999294,23.006569731744648,16.926077521660225,4.1694029825842014
10.963870374952606,31.501011374767554,9.0282899595086263,4.2371846690449173
78.644628701516609,3.3130653958233438,11.526946961960784,1.9609679020937498
44.962225666482546,43.244127703367226,0.76950113975393986,3283.6465773562827
81.400043955236981,17.629571492276877,5.9926858033573653,39.959806756881243
90.805217291242855,11.557528067236371,15.107197133513003,4.5984129137936574
68.255068091587631,95.565789235784152,4.6646436337763406,299.77845307100546
27.381772965088526,78.637022218211953,16.077881573046533,8.3297309497530847
51.072152249422267,28.69522973338988,13.725499050882531,7.7792473009396055
33.491652144400831,18.912586073119009,16.018711994336833,2.468495291246096
68.912910299913307,70.988825018039094,16.053729609894802,18.981856735755105
72.433756228130662,67.058100729584936,10.239279621311026,46.329055846778346
85.354371210138396,92.417170093084707,11.924014154194776,55.479618676317443
40.765262766364842,92.727075673667045,11.450387505309722,28.830783245139955
77.733528211987533,74.612404891384898,16.507439603624071,21.284330035802487
21.919899255831304,41.023110350601776,13.020612029780663,5.3040100937426145
44.384842586699286,46.227638357650683,9.3160238884930386,23.641509579827467
21.882759997142486,2.7959043637687948,4.3997965953481941,3.1605248580881695
81.667858193265246,38.846560142218529,8.8882353992558443,40.158052017020012
80.474529116278916,14.794701441293002,14.711580377175503,5.5010550603261441
72.106360466221716,1.6665358615725634,3.1179279246232214,12.361070846929127
33.124344912210972,78.748049265490621,15.358690537645909,11.058054415079821
75.009195512916719,35.717778973600488,13.130782695395144,15.538808868551412
74.306573335375518,53.914105997724725,0.58204393155836298,11825.461843691166
81.261896279306157,53.774024355152513,4.2402902938650708,243.03471501094916
28.770012321950428,93.176747258186055,5.4853554465716199,89.091863668316563
35.604578831311272,89.926314379597443,18.573624110772545,9.2810976661484546
95.121444887200539,25.813514768577484,17.682161379238085,7.8533486939279937
30.97312287836375,86.868187648468577,6.6697347620973826,60.482346137837652
28.308992815777231,91.620485188289706,5.2535410480739602,93.975088993556838
13.941025169806164,26.201580771094473,19.145742464314008,0.9965010928636
67.237803867772698,57.844223788408705,12.657739891856897,24.275108724225095
5.2087162338361317,6.842612613021811,19.40206283618236,0.09467969236644963
95.277226851582142,33.640962465381243,9.0798380059798873,38.877767644915053
95.581289742895123,46.007522232647339,17.552876188985017,14.272667619852026
93.022714366643456,28.770371666328739,14.670349997483385,12.43522162811605
20.476131146106717,37.510104899222839,17.796278520833315,2.4251454620686541
8.4512858109210516,24.831055326759969,1.9592831127861323,54.666790388602209
21.552394372074975,43.639702568869353,3.2232256292631059,90.530702814576657
2.1169150808351587,1.3257867086286805,5.7492451912142197,0.084909334371995077
38.581228352936776,27.167905596310522,0.85087609424752075,1447.7699757074261
75.192934849158618,7.2965836048867114,1.9649955631190468,142.09325105185172
65.954392803314121,90.746625905321849,14.106932435340184,30.075235736008263
4.659152637656585,16.288129663216161,14.611292266031718,0.35546831912518595
95.330922984756526,24.1012640026869,17.642281534619283,7.3818313925309731
8.8591093425387122,66.665256226635506,5.4333496678369881,20.005725427594076
74.221413759539828,73.154444621058147,2.713911799631838,737.18838085520292
35.685610167942635,22.024643847837744,1.0656227058711594,692.14181878012982
55.251046374136124,66.546684592747809,14.7555305133089,16.887185490314934
2.4833431252045397,58.51725088228887,3.625957520163146,11.052874065330842
88.240598722209157,70.633721316473114,18.171227618396816,18.876088143896613
98.913119318624425,11.527058737220948,10.401336209874605,10.538872123103422
77.160409863886017,34.865170201257833,5.5763525342677305,86.513896338439807
53.85398688911463,27.140026771745823,15.544214004556165,6.0490976935034206
35.236359933770217,32.139563091580101,6.2185343163986584,29.2856545807647
22.376549577314147,55.237942193179705,7.6076506352187581,21.356471006588261
87.004849364915984,40.183583942717959,7.0927973909485642,69.495553714294118
24.562890703308668,13.887566284925949,14.309846629362907,1.6658491149268784
7.5682950430315614,56.878120136364139,9.4969607454649871,4.7728084256136878
86.451293547696508,84.049985350176087,11.166108845880505,58.278105323169115
4.1753080204277779,93.827792015374698,9.3071996668880246,4.5225351858400114
13.880315433067965,29.241632451982191,17.507642160234983,1.324175739313493
95.03186975263236,3.8201191287513376,14.697235798595724,1.6806406226070305
64.769123980655394,55.123464231920792,9.4528650478017315,39.955595749621757
60.60529981880417,38.965427227481065,11.75512151044191,17.089753594693622
87.859204009661283,11.334413892777151,19.585571019957914,2.5960548006730724
63.102687178048967,96.458842614756989,14.599338180357204,28.557722088389191
43.506070338893302,52.357737624211985,14.660070249213103,10.598847106925533
95.986077915544087,98.425818579718239,9.8619219298444438,97.139119224049693
51.005765244280425,87.62501183975489,6.2205677348442521,115.50141653347582
50.638040400593859,61.06859494882783,1.0618027533336551,2742.8820006930468
22.966064817200756,13.619147236448494,6.8681090656026944,6.6307420762047578
51.142692902471445,52.614200056500295,5.7337458784215203,81.84830345352988
29.15090501702436,53.211178641077026,11.104287398867971,12.579794133260506
23.446191824763709,26.91607306940525,15.40345035353179,2.6597939029680755
69.821569411326394,31.360757995032504,3.1398722271283446,222.10186570257744
51.776338375796129,75.866880431300586,10.703289565878706,34.288541367684076
39.800240263802905,43.351842402908474,5.8177185052442031,50.978593079066918
60.938310461448424,82.140740959090124,7.4125403938168084,91.099266283676045
2.0312953877577065,28.050965287165404,17.952083255531356,0.17680363342327646
31.963256389214962,4.2108511472722929,3.7635307759620336,9.5023268420208939
83.367599881636053,44.27693508460893,18.53084235320831,10.749407488394526
96.819475963286592,1.3298264575032657,8.8857935987746774,1.63066689558212
61.109870329023259,10.708743891131926,19.753027776140218,1.6771910858176573
62.903119375542971,97.319858206024776,9.510767322745961,67.67722398248327
81.92451015623179,20.462232239278958,11.851581868829481,11.934774590012299
92.684341009196743,96.245467192887389,8.405242902629265,126.26591033479363
61.141930773790371,23.646646451239384,7.0884874972505632,28.774086959460814
6.5904612343366678,40.751136417971686,13.378278282345713,1.5005659350944689
32.432293406235601,49.236320722223269,7.1463057497948386,31.267997300503261
85.462567886464484,67.915325712649803,3.6867556715532519,427.02668170864558
26.326646651608076,42.089576648518985,2.0957555627329425,252.28349964630291
54.242267237135188,94.566739518222235,5.2716424838022213,184.57987652207754
56.841775330928542,79.956720131141992,11.164044539624038,36.465274202239634
73.810706981026172,88.824772013465861,16.017323002895694,25.554865495261303
94.289180499287028,32.096560551567023,8.3670213920328997,43.229339359866685
60.722147489544206,48.731124594592359,14.294470833550935,14.481628110614659
48.08275406117378,56.953041899673586,13.963387417718797,14.045095107754532
3.9383997126205692,40.447998676034189,16.483013173896857,0.5863320276977545
15.550925871338222,59.363372402940776,10.048446346780008,9.1427528571739742
82.011549614561545,86.095811645576106,15.562248380994708,29.154953790514369
67.660520348038474,49.130285993923977,9.8822435487703331,34.038743468800106
83.390712939991488,8.4032241952645244,6.4739991539774646,16.719310401130709
95.132610687516404,48.043305873703716,5.2607427262215669,165.146042932668
2.673672002463912,51.882449134395912,4.2760926948363931,7.5863762023084487
19.591342143536195,29.955079165155539,3.6058860461455211,45.134710895754495
87.542188486878615,11.13861319117507,6.6972823259024636,21.739587922519622
80.349710525381923,58.180340779280797,12.615205855050158,29.374595419354065
24.540640765756383,21.438920566414591,2.4935652223523563,84.614998066830267
71.679426566955584,78.828148021512447,10.913753040116601,47.438134416685223
45.668619534033773,60.877197992967048,3.5759083154213025,217.42014875094307
50.580553510679742,23.678918550971602,9.4806375139153598,13.325096332850444
39.633792371303528,62.711089706294381,12.751779225162338,15.285104323159782
71.887887974945983,94.146308556328094,19.127342642549547,18.499063581232708
52.272069034806762,28.507544473118642,10.542836221248535,13.406474339145586
76.932645530204852,99.385731659602499,19.632922634205578,19.836488549222743
44.907814908076638,19.802304220607361,17.56337936904314,2.8828462961102455
21.322456032114669,94.68002658033889,10.445998517574093,18.501020271048695
76.280519020758575,27.738812412862078,6.5620037346061304,49.139253718872837
26.019553193794966,80.823576315335927,18.955341574001608,5.8529480367135056
53.992623507385872,43.424572352543805,5.6599481741289859,73.188874983999
83.047281083660579,50.645047926150532,4.6258025246001218,196.5568698009522
84.732941201895002,22.244467385422382,7.0487789399221565,37.935561088947161
5.3180484601648255,98.627447548104385,17.41432135089704,1.7295653482662088
95.536553867335257,66.257753848804228,11.237085569546975,50.130138533114796
13.687369124898806,15.991598416087655,10.554955789794141,1.964712542352328
61.591631691987693,66.590424239368474,1.0689299621333639,3589.5085348613065
42.439509521068793,99.256975340010683,6.2951415166689166,106.29685067938874
44.854523415338299,40.547831969742845,5.9179374447835054,51.931772319965937
66.210708026330451,99.390282993827384,6.933531763048145,136.88729461507651
12.693991140542888,11.469655165587639,12.427198970420388,0.94276195489488568
14.494246821100187,60.561169512102538,5.6456461125175474,27.539915450217272
62.141682000440582,89.787018486780511,10.053656408353925,55.201194688958758
36.209462076250936,1.6102660192878764,6.0036354101540361,1.6176742795705366
97.137001421796057,26.876563003333928,0.75531538324512382,4576.1659259535727
7.8479538162999685,34.066426566038935,14.471182588850047,1.2766591797655187
5.3792246205271645,76.263444502315778,0.92925995426570041,475.07442592505402
14.505614645521783,45.635117200249042,8.0495797866596028,10.216188257573853
50.553063380858354,42.842799981505252,7.479662418190629,38.713401330643826
19.107969028031814,26.336299989711915,11.576494015943618,3.7550453461086777
73.283258904373639,96.238505411593763,5.8671068877633292,204.88286725004414
36.859025114212635,84.673399765908556,9.9284124663233513,31.66148056640014
79.096059506533649,44.795514433271016,11.178799945645238,28.352999354728084
96.190838083265575,70.452640439351356,7.1949069270379091,130.91235103958951
35.095603183095747,63.229191338901551,0.74816553020776611,3964.3769997482595
41.479144516237291,4.3363277522620773,12.80093244915791,1.0976621251824479
65.836251968654409,10.857135174254571,8.6599634893400257,9.5312140202877735
30.818756976926281,71.413855015358877,3.0644594626076254,234.36342389890461
11.428046512295701,80.018623697566426,17.394145849922111,3.0224342500871662
72.965898649604298,60.493760632600001,16.552248187852697,16.110778988563496
40.270350984348234,98.874916662609181,15.457613214486278,16.664284565922262
69.048179308430775,84.697376579747413,1.8838212614671961,1647.9453363562573
56.953492100607271,12.356079486163031,0.86259454018549331,945.77458962753713
99.92866537282616,19.530680555647841,17.462114189298646,6.4004987357179273
49.687151954211565,27.081812188476633,9.3825890467347151,15.285386907259824
24.052191977265856,92.473583781762684,15.963168934837199,8.7283897585470189
45.219325651571033,41.732379894291846,11.779521561907796,13.600094645672602
56.124705544211707,16.581063748263983,14.117487782142321,4.6692983378681809
29.959747010245668,12.679503749099643,15.191507961504382,1.6460333382134771
74.540886384337767,86.165307325518,14.18966834379602,31.899399273812936
59.745573425758124,59.576661179706711,12.260277708323912,23.679977170276356
64.699493700845778,93.193252952480378,2.4953696802789871,968.3125608972847
11.837541878393614,17.175244915822645,16.462341751421594,0.75020722215969382
95.135303885082593,25.955859580529186,6.1196724653055146,65.935722362542691
45.527562568049539,77.671089684152065,11.281556109834867,27.784064756963847
5.7165593602797058,25.622272986124148,9.0319835496653447,1.7955028369205228
8.6127719415979662,50.150706483009046,13.509955935357187,2.3665306741452929
83.875727236750819,62.951229263848155,2.5609431907281484,805.08294117804815
19.657040276804743,65.786372339414129,19.221498861686015,3.5000928529952184
82.735735912957693,36.944662788586541,2.5592443446620505,466.68230749333372
83.229759685712494,89.313614932706798,16.3782347020625,27.711633566504915
78.757091958209571,37.435865536303552,3.4576527193642064,246.61234212367475
60.592571417153074,74.348793889294697,9.2994086960789701,52.093392549539068
60.81996698556889,84.928698303637418,17.813518217811538,16.278007463452212
27.632552686872209,63.845462438958528,4.463766772400434,88.541740255009543
5.1325344425294634,35.623274898201679,13.113641538545975,1.0632101123881481
71.354835147925925,11.315604700301185,4.4378529132171209,40.997310438916557
2.476379746756086,93.994773211773179,12.272593618973549,1.5454260922186673
3.1131784094217649,22.962039252757155,10.369367951729446,0.66482890619431689
64.362389747960236,17.837129973373827,19.072384387033988,3.156073842669469
95.185127733016515,18.49738386549318,1.663063519594377,636.5928143065031
23.412469561558808,29.818960986466891,2.6986326789806725,95.863257449028524
1.7064239951022127,58.827350198322691,0.76497342221855824,171.54321407961606
86.342741251662545,15.859056440160487,17.583522208894887,4.428854663979461
54.304956775209469,75.757624691779981,7.4622250051526446,73.880383596336884
33.564916468591932,56.303212676680715,1.6147239342885118,724.80667107207341
23.567576312392749,28.72600212636393,13.747563557756273,3.58210768903069
67.317487780599478,81.449662180834423,18.433428373452916,16.136337026620399
81.271934971472504,68.146280370848316,18.516936300166385,16.152676319591084
98.732538877015315,90.64499141099671,18.702557573488878,25.585983553112353
29.530499241172976,52.585175425642277,11.512226813456721,11.716973328472939
94.13765053558501,36.255653914151146,19.730048057159447,8.7676420621580125
40.657834931798433,52.711718520492745,15.362612160396516,9.0807410320701347
2.9667564358815874,45.05365337297291,3.4379371092290367,11.308787696104606
17.06132631943872,26.696585865634741,19.398749921349808,1.2103780109581528
32.279285608617585,17.401074591716068,12.802880264256705,3.4267673115987143
9.8247346261089774,41.056025905464175,14.68103045923462,1.8714777056786529
51.297352316437724,42.645683322391946,19.31481988527289,5.8639289858495944
7.9845679580796851,77.727391081075197,7.671521851654159,10.545385477009683
6.3184113923324672,45.425687032351995,2.8563880069043406,35.17831245491746
61.786208696516091,57.020348127000354,2.4935635394738065,566.60517040904983
7.1484908000120466,24.936094767766104,7.9242708138654159,2.8387306302582025
79.218552157659332,33.447837176606562,3.2199964357067055,255.55486863465791
1.5565883585381339,7.2302724847681414,19.852872204502869,0.028554972670737609
4.6963592801656944,42.190314512945719,9.3369017644866545,2.272838082989558
46.883276207121867,60.198434340328312,17.891471163337208,8.8168010913813344
88.65950676390095,47.214637111301911,17.545901228270974,13.597235093176305
14.528917585831577,59.332350871505405,18.576562796203845,2.4980095629131447
7.156250688436705,94.765103601154081,2.8742598274811857,82.088427747854098
27.710120263955055,28.22861337393611,15.666187981736099,3.1871410892636272
19.452382083257923,40.118612241582646,8.6939438445720612,10.324880450430983
72.080788408903871,72.438219142102298,6.9201190318269319,109.03355280887862
8.8339810657607565,50.984324974675047,5.192675223140709,16.703628288735135
62.076371440244358,2.2489710037005874,18.964295098035205,0.38818323044782144
4.4230104204262073,84.576166321265049,17.778231588984099,1.1835560766482895
84.755475096588341,12.763611660327719,14.752170271733355,4.9708368806048275
38.579537154303821,97.786181763947141,17.5223100034904,12.287167609606188
18.847971221857861,68.956575666456786,0.81328656498418028,1964.9572239762219
47.228451965696713,67.202537217310365,5.1618325438959971,119.11914237432687
35.319337085469719,21.292109631949383,3.0452396713315424,81.093917255481799
40.215942522540388,58.334282604680489,2.7517044727998861,309.82648023295354
60.664352672746404,48.603858415846986,18.392562931133867,8.7160520181393686
65.275894195568895,11.773176999986077,17.764615677182743,2.4352013199377196
12.865464069531434,19.299500332208652,0.76190099564717984,427.73465604186362
51.496305017244822,22.255038588264721,19.351544599615202,3.0603644589973058
86.051059918675335,75.959741977855458,11.414280462491162,50.169829596026091
64.517895440575174,67.682712071558313,2.566735338783547,662.82024522061556
62.519982252403331,74.811134335492213,11.669421291781976,34.346813165760771
63.536818559657092,14.730735380003868,12.373673508014758,6.1129745514890628
10.843401099834775,74.699368677131673,2.3097909217743076,151.82284098907834
50.266954598343155,34.833869931265596,11.80249143760668,12.570047310853727
83.715886003965096,71.241321486790426,12.317900734602102,39.30668739522406
75.573716126557173,94.861820929049742,13.746065011697315,37.940709476924113
65.872006211196435,83.804935797896675,17.54347026370576,17.936573362359933
68.023664447527437,48.636801023600157,18.680286332364428,9.4810834370602226
9.2126521478258567,44.664313384673683,14.291628886504023,2.0145677386320098
55.748790376836475,64.672254808966073,0.73608247567061791,6654.2711685081558
81.464279269920993,51.538803690747692,19.628295621419145,10.897738253577932
76.320179432873914,74.963264085914005,17.296170171935774,19.124406761891969
89.503421151468558,23.595336637280692,1.1903072365271332,1490.553834057456
88.069944119420654,24.526312153011023,2.6529197343533579,306.91050331987373
9.8959396502662393,48.638158925674482,2.3686911088700757,85.786175335363438
69.559730529208409,23.745436659816892,14.88854895177508,7.4513215462004823
40.732511215210742,39.282113152518583,1.4494393824849641,761.61574460796862
33.66920017881273,44.811445651993147,15.27121255349247,6.4695594887197601
27.555749498637695,90.532172462996812,13.602509457209184,13.482707010902704
97.254014576995075,43.561504669993738,3.4818385032590249,349.4565323390799
54.330116162573034,89.677118073707675,18.184870255316572,14.733362113652625
64.44610425745681,38.070850310714505,4.507688097738642,120.74844044087315
12.545484633920166,35.318842981888807,9.0780216753425762,5.3766464550926587
39.839914850841737,75.187672876342106,13.315380066168748,16.894988885337973
31.318927529375586,22.194487354602217,10.624135598180791,6.1583559875675515
50.039714287715796,85.404384955731175,16.255055381944736,16.174024020837496
20.706921862401781,60.75103204565653,9.8027935372955142,13.09089963670823
91.785585487203591,62.131262386871484,9.2613132524754676,66.487424848435765
50.361952290258351,17.873665381353991,3.2437268875119907,85.551498100117939
80.192885341608473,27.765699256526318,9.6068631608093078,24.125773464670932
98.268206699561574,22.870758089096309,19.419651596416347,5.9595123319939312
79.363392857477962,61.827227318666679,16.422974977711881,18.192665498298119
39.241486549062436,37.333598640027411,16.330446521345564,5.4935007191226859
79.355923242576253,61.206477375867777,7.187393336014078,94.0229576721418
52.605285583006491,83.210802767308181,14.948909826006862,19.587997960790517
10.440263171184883,74.521915474804757,16.144077892649914,2.9851693017656293
1.6334906750661715,46.105197497217922,9.630210263483999,0.81207288055657345
30.537193105783079,78.248136124343432,15.749197816242512,9.6335474522317366
12.576553055747604,87.902119234577412,18.966255950803244,3.0732490688456324
67.515476542846599,70.175998596686057,17.12714343676349,16.15184242070233
21.487505064977494,41.004055356565807,5.1258614269582212,33.533515150202369
84.695624445397897,70.089516797130145,17.72292180392056,18.899198985717788
70.735274725872614,71.317763593186399,15.996540214670391,19.714312491675166
36.971636294765069,53.654816654892407,3.9916733536511018,124.49943983446975
83.390277717298304,61.855283606488769,14.384840435374512,24.927695158655009
27.743773390188942,68.238159035155491,15.703741450665943,7.6769119146910416
7.3223297158361786,3.9986038495230503,4.450921373166512,1.4779434450906235
38.306094334082289,79.580116251016619,19.440458123682163,8.0660229421620215
43.519006702216814,70.115825615911135,19.627287100913925,7.9208990082116379
37.715453220191641,84.981992761092812,6.3928228570149441,78.426150919101204
40.429110140670431,65.8560406781192,13.827908099127978,13.92441089496926
51.36659096229674,92.749099576911263,19.998292765400503,11.912546314542698
6.0739499298530601,9.0945927692003679,15.930044221021976,0.21768098907818223
55.93556069195521,92.44563500083791,13.46494032865065,28.521051933448671
14.713964298434577,69.568050190121951,19.406965872546685,2.7178422462374372
25.928019873651721,20.387779574563385,4.2179221492963279,29.712702946807454
14.768812682178273,47.901190896540577,19.103740917271114,1.9384520100655607
13.865096096633843,48.546881841742383,18.375651357645779,1.9934196716135388
31.94508581121497,70.753399422638438,8.3354817171153357,32.530441938441783
79.003361330714569,30.43612516792858,15.241186844427595,10.351358659438409
43.665103450593044,17.241674569601589,4.58477360078997,35.816087925906935
88.781306375913786,91.605859172843552,10.706111648070111,70.954712933182307
45.733036556410681,44.422807056869203,4.1815581806126261,116.18759140733327
58.504181139236323,54.087054845025776,13.458843409867988,17.468867807486419
2.03593927934307,82.967592275528645,12.616531229912225,1.0611905507752204
82.011892888238634,26.49886794232998,11.287162301589158,17.058255568703263
70.188534031331301,75.255016756305636,14.111327091489779,26.525642447692817
19.798488966748057,64.705056405838846,17.365920162535332,4.2479037307088712
74.142415082812974,9.1999036397255978,18.331453364909027,2.02981384469388
64.294022570153004,68.445817902639774,4.6674225159697409,202.00554085788943
18.141394212895054,66.4520342756079,5.7566491672897087,36.378050017524522
14.060478063758833,85.996163679781233,10.902971931179797,10.17160242702821
58.061069176323954,90.262779237215639,13.819197963939033,27.442776836970328
4.3032353321519778,59.636902658419146,0.74595445788839809,461.19601843135962
30.754960399186015,67.845344555356874,11.592804576052643,15.525950413794593
89.927966607343691,22.009721116128699,17.548181098366406,6.4275445845649459
65.347104564327665,17.586304167795827,18.4764058801868,3.3664017323921818
48.185169951086465,58.784439372194342,11.453147709444284,21.593649720042379
30.893467642675745,26.455557689203722,19.348817463308649,2.1831055035389473
79.171152148098471,61.747561014365509,14.678281479318235,22.690096848462332
81.073748989821937,20.608321240360276,19.064027666058049,4.5972016328675451
46.015461297673092,63.055677462686432,18.375715967814937,8.5928936626945873
9.8476933624749066,98.329057753772446,3.5543904897016083,76.645404074287683
41.414069020255987,82.939653131119968,9.2551353716138856,40.100017935815451
76.299520207993709,90.011265199918782,14.236225728057821,33.886673808051704
13.29701137265408,54.982517954943795,6.3156576532259203,18.329115323769745
72.785933643280188,47.792807329048784,12.420897504436562,22.547793180603211
97.765319618568853,75.961953005844393,12.49080091516397,47.599278922170072
42.647766554988678,35.556787232267716,1.0998391436700341,1253.6042638751269
91.550654881450285,57.44230793773783,9.6465771465875392,56.512803498816019
76.934668664555261,91.194425018613288,10.606070871343015,62.370801866728094
34.936700161523682,19.526764953776475,9.3130670272326181,7.8655070380456609
57.310278393251615,97.213111381184703,19.425051356660699,14.764984998236789
20.346467238826609,54.495652792726567,5.5560816749004394,35.918122739223215
32.553224647867907,42.68449144436719,11.42165175231591,10.651390280017493
83.659419921921071,27.066679516446598,10.608075413816044,20.122254272875715
79.00772948995693,44.944595124805581,19.505453202955248,9.3332943550878209
85.750311630992329,66.184238998944906,11.472143029671471,43.122226930938453
82.295904642586436,90.890208949600733,2.0750211131470371,1737.201859201353
68.205960349887292,40.954659256555821,12.862710926021332,16.883427847323649
56.0252454535174,12.022599805727028,17.974010505579894,2.0849333516128374
13.26125228788003,71.294200337871075,6.2963047743347813,23.848839756575817
94.629582520415511,11.252595361300157,16.855262147652542,3.7480778539177639
53.019947657402,28.519617097522961,15.612823349458413,6.2032615550467289
37.731176698460992,91.373169002325426,6.2762409336886389,87.522521846751346
47.081504158781279,75.420816443664691,9.6131186708541012,38.424918187266243
96.607766281584318,32.888871169463407,4.9237638428408141,131.05891815700932
79.465790473006848,71.301050433696986,15.554768666097862,23.417958000452387
17.998026437843009,93.396826977110024,18.798298174737049,4.7568552852537946
60.757249107773433,93.040819114010958,8.062184410953126,86.969339498672639
84.721788772414016,6.9462405568362016,15.80974509451867,2.3544810566538774
10.107136121929688,52.885073738114677,11.983429375141323,3.7221938534755838
91.506417923647874,17.479668774264464,10.376179818601704,14.856269698368282
69.340207609284434,81.934656084691056,15.252374599406993,24.421809918330876
95.787415704247906,43.185615415454897,14.521452705397932,19.616767272759514
59.325526814761915,93.253669516207268,10.981489556754559,45.875945475670846
16.315567550842047,21.085445920040023,15.826102404441309,1.3735264675743513
2.98174110381933,42.62780857363272,3.3203223548620175,11.529286733202738
53.556133746758611,91.645803850714898,7.1049639863422724,97.229497337337875
10.133394643661441,40.313078163142549,12.13289542194631,2.7750576426833531
64.853082521599191,62.260726572680944,13.658614648470135,21.643699868808749
75.942771678024627,3.3066068217582925,6.536031365540083,5.8781511002726905
65.525473695185596,62.254422974490296,3.211355931753884,395.55191777617478
39.601056005632294,18.286798616894842,6.1496610930101276,19.148822973954864
77.467867533491088,35.578673476665301,9.5217142890287274,30.40052343985483
46.072906844350449,2.9148237835266864,17.984286542606572,0.41521352458521776
77.502533794402495,40.952775945471011,13.818310189942665,16.622233230574444
15.827907931428296,65.658973964601103,10.631454271795928,9.1945876280471861
28.847414529095406,47.615373035070618,19.50555080362798,3.6102530972506255
13.324806835168708,29.09236018832242,6.1607949331487699,10.213306645189846
84.254205779222247,10.591407473652698,14.549853116723918,4.2152957198820626
94.422553922319878,1.5197576712795864,19.004093430032317,0.39733404033768283
60.48648314704343,69.282900157491937,16.3736542014259,15.631230401629715
42.180434754718092,30.846444200691845,10.03119420043036,12.930367949746802
76.069882487884158,40.843534341399518,16.149860788852848,11.912378808421263
71.123941933976269,18.434402641654202,17.669325315981933,4.1995712534541179
35.590561919419272,9.5920910308780094,16.599799316264939,1.2389177103291751
89.607328374925771,20.248606470014447,12.98355600514785,10.763446533419469
41.35452770010339,34.522248246856961,8.3063452850321511,20.691986000379927
4.1952300591478799,26.250737364562458,4.1950755976863734,6.2577427504628576
28.718880807515372,26.713361321768993,1.5354383711944799,325.41028136885348
39.062915859874515,66.562630793217508,15.902523116119285,10.281655911629535
44.404823195513373,30.691144482973183,14.441082425186591,6.5349720626359433
41.963065610131444,27.248029473275608,0.96412403206586883,1230.088877767972
73.024794355957098,82.360932442703785,16.943105513391266,20.951039063087741
74.856665560883897,10.583105586957268,2.6634269163765789,111.67656266767352
86.106575535204058,71.057094151520346,3.5273045422779168,491.7652602282576
50.290076498465908,46.369318952546948,0.65586013210553018,5421.1390784695022
85.227433885060279,88.213162666519182,7.5735253997220777,131.07402408205547
79.701451286987222,51.266021662668216,7.5457149554195349,71.762086171797691


==> anc/competitors/data/v1/ohms_law__s42.csv <==
x0,x1,y
7.7621648807040371,30.890811752806666,239.77957412407542
4.444896553545318,91.925747656039874,408.60043893840822
8.600119407122687,78.348109507720068,673.80309708871687
7.0039434876877023,11.948252688614939,83.684886607671686
1.0323557440877305,99.706431125919735,102.93250689533092
9.7586612812038833,88.040802406466781,859.160369610109
7.6352830497044941,29.106935348539857,222.23969009555094
7.8820366222418423,83.852761386432888,660.93053612397068
1.3683249634879042,11.535533655266903,15.784358667656575
4.5588207851661142,99.91136831694962,455.4780225576971
3.7709004399025545,66.902788874547156,252.28375599773759
9.2749733896011577,65.362376540320895,606.2343030925673
6.4742646887985789,9.9536319714291412,64.442447997920269
8.2453399713812168,89.806306490765905,740.4835285904245
4.489800568390578,3.8709508172424729,17.379797179467229
2.3496633456692915,24.841977746073557,58.370284543881276
5.5903893914567639,15.159165641496866,84.745638785559947
0.73179083543133572,77.900026128529632,57.00652520071958
8.2935486027265632,20.62221849407689,171.03137137667329
6.3534775513084423,91.153184485957638,579.13971136180885
7.6050686268452008,65.970634893421519,501.71120572101927
3.6098070844856971,4.5801083389749255,16.533307529743706
9.7099104415095425,1.5375535787413457,14.929507548600958
8.9418991010897564,6.1141337844254933,54.671967390896832
7.8059966210302427,60.986592587125038,476.06113566324609
2.026923207734479,80.346699275082116,162.85658942552698
4.7205379368976379,24.616729242111457,116.20420426972457
0.53365728129356493,85.09147544938422,45.409685449576507
1.6274659714687236,6.6659620751727786,10.848626444444735
6.8621846371003006,80.295421510525941,551.00200791902409
7.4731453434873893,92.851747587055755,693.89460511487221
9.6783463510986785,77.438731511333671,749.47886455642652
3.3256710455677045,70.113957613885077,233.17595872665891
3.767551089745202,83.960041646882928,316.3237464017663
4.7486025316304978,4.9749786551595756,23.624196236698449
1.9757664549344285,20.976428961186482,41.44452468582729
1.3862229028211694,13.367444251258664,18.530257373279941
4.809478769636744,50.948568029105665,245.03605627937708
2.3464025556037531,74.773624704555601,175.4490240985252
6.731158547356852,63.371172613063472,426.56141019044867
4.4278039968360741,85.26197887643157,377.52333084721664
8.3435141409725908,16.366086251667998,136.55067207316904
7.0326245098222664,73.727488101580988,518.497739870808
3.1924297496822067,20.111107596021505,64.203298188598865
8.3393720338124897,27.805116380462223,231.87720994012821
8.0671671392183395,71.28056503084909,575.03223188178163
3.9360359523987274,98.040273704969493,385.89004208577148
2.9544482289094169,61.542816991729886,181.82506666331273
6.8567054893522572,6.3955311841382638,43.852273777604374
1.4835495877321672,62.014588022825748,92.001716494643333
2.0790912045035723,5.1927046064365427,10.7961064748274
0.17288647053495459,88.530425425314903,15.305712786740701
7.8905513372711704,71.248250224961453,562.18797609080059
6.682023480261118,18.139656795827818,121.20961263359963
7.0811372484007178,10.080379576595609,71.380551297849024
7.8292174071174818,19.169789659151579,150.08445089021023
4.643266177829565,98.022690775865058,455.14544473942033
5.730537839933648,46.39750360339049,265.882650077687
1.4839902814638088,78.624013885799386,116.67727249620185
1.2338477280061373,64.004425868669912,78.971715440395613
6.7171893217256695,57.668901845905097,387.37293167495949
4.7638524408170122,15.367895211839921,73.21038511514368
5.6958374541637689,94.656420902251412,539.14758745213385
7.6734886884186535,30.832920618957075,236.5960676004774
6.3837113680058488,58.223704364946677,371.68332344192186
5.5804360665141584,70.277818514317545,392.1808731132341
5.6361508913795939,65.27408236928558,367.89457752963398
3.109105970819861,94.118846559856323,292.6254678059276
0.40509656222260015,15.695460002085742,6.3581768893472583
4.4235021534003875,51.326921106247262,227.04474604089657
2.2243882609133392,40.999404683335833,91.198594482047611
4.1444335728738979,47.942704218779191,198.69535293867153
8.5486904253548452,12.802535093576717,109.44490917472868
2.4160009100668733,14.275366377403769,34.489298159345552
0.67719714272175358,28.529479032344479,19.32008168404386
2.8857005310177661,31.165755772322299,89.935037981760473
3.0065782018901679,43.36241815445365,130.37250120442684
6.6529734957962612,61.487767156626198,409.07648520872596
5.6146183081786551,63.82828262440804,358.3714442026029
7.8605922701534938,41.769278761971457,328.3312697662393
6.6767040492411365,41.469527833441013,276.87976440565365
4.1232299282566975,22.545224142999235,92.959142925669894
8.1588018081937435,59.242318592491813,483.34633605401206
1.7530319070862688,32.38705022040655,56.775532412778055
0.32484952402521872,4.5699235934590066,1.4845375041667754
0.99147382167885334,42.421604371529178,42.059910207988388
7.2513575709048581,47.939134833926865,347.62380832062439
4.6725845794887348,23.333693952216887,109.02865854363817
1.696590612432658,57.673335379089451,97.848039391843457
5.0603432735232987,57.011418142760171,288.4973463127406
1.6078898168603675,70.498215929926772,113.3533635005526
6.9935717132695867,65.146899737919796,455.60951521432571
4.5169471281829034,65.590872595582127,296.27050360562538
3.8721101383551768,32.305201030580264,125.08929643211195
3.0849696825639779,78.955789976609438,243.57621834072893
6.3397976718769957,55.365293976368264,351.004761854165
3.6819448444785654,43.710401322809119,160.93928680060611
0.9677342012293999,62.975235613164656,60.943289333339159
1.2682584309931018,36.70507611057517,46.551522237480448
9.6227868790401931,51.761185216069066,498.08685394075866
9.0949488380053101,73.933863159739815,672.42470283391924
7.0271006247264207,88.753885785647057,623.68248625121782
2.7321126184492441,92.184662532223967,251.85887973177435
9.6948461357424662,50.859659593126821,493.07657427160279
7.8096339492613662,52.507236359316337,410.06229565360763
7.1972128726740561,80.187170665619817,577.12413693791041
4.5486788712235073,32.130618482675928,146.15186541149151
2.7951914622670744,83.90085387216179,234.51895042038404
1.0542705253196432,49.92002300522492,52.629208877687148
9.0357637257840331,12.46981570919157,112.67430845232508
4.6121852693527492,8.1338555602214271,37.514848797896221
2.1033973114727802,84.357327892906852,177.43697669296805
3.1289705790914599,6.5012237737809127,20.342137916250429
5.8342737325247702,28.780532177231937,167.91350288970821
1.850050551098394,34.078874009653035,63.04763964237133
8.5804814125145175,18.126450073967785,155.53366793455297
7.6093433453685799,32.075443610396931,244.07306338651904
7.2226832639142744,74.526564105783478,538.28176728387666
4.3777210937735269,2.4536015124470061,10.741183096753888
6.3103575229541873,82.890169027547955,523.0666017019314
5.8825698922360816,85.79825433388126,504.71422775090383
6.533481355392718,37.853895745963271,247.31772208523077
0.93599877928490194,16.207677007002843,15.170365893598634
4.2164932814890355,60.483200386563006,255.02700807289796
0.51198032123273551,12.84758303062454,6.5777096870833933
4.9905091105207369,37.127016746746996,185.28271532109684
3.365626002094575,95.884488909196264,322.71132907033984
1.5307894697738644,99.550982785780079,152.3915961541114
1.1236893804532613,77.438384244103972,87.016690014558776
5.9176812645593495,31.785189482155854,188.0946202890226
1.7888703885151727,69.078839867443151,123.57309111185043
9.2586891719302926,70.835230182917257,655.8413786857659
5.8525052830339099,39.396327821201325,230.56721670571656
3.5340110648948873,64.447974824029785,227.75985613818838
5.9500633656660256,2.0620368525919481,12.269249935260625
0.32575832319400522,21.696708201621906,7.0678832825899729
9.5897362110903082,52.983741993758855,508.10010919661551
4.8748040257347123,17.211379121571291,83.902100230282102
7.8490787497778332,17.424779919776832,136.76846978787583
0.91902699923214182,83.794124764473551,77.009063035577825
4.917917475297787,98.924167265676942,486.50089092515395
4.9579992441097573,56.040973374816389,277.85110363151472
9.3844819042523309,84.067903357289637,788.93371778491837
5.7601077185231464,99.041844768300976,570.4916945066617
4.7875450704638425,15.017992968308695,71.899318203686946
2.7430590646097466,45.376315712180755,124.46991413289109
3.3825330736912669,39.864698868350068,134.84366239493693
5.2546567844682235,8.9248790809723175,46.897176413389708
4.4452234570199618,75.777687106679707,336.84875224533175
0.31395959081527125,43.944123704936707,13.79667909713759
8.280290049524142,47.463366484849729,393.01044122141889
8.9719916412136911,15.916624407510778,142.80382114052452
1.4884659810862468,18.911738570855945,28.149479505915711
5.5849578210365891,90.803258593465287,507.13236925718184
1.1748998372408912,5.4202598084536096,6.3682623667554896
6.7551769210941357,24.052376209426917,162.47805666739436
2.8842144600061825,29.913873701138307,86.278027083621765
6.6282840834498273,49.529556697757059,328.29597232006893
7.2972466814401376,59.058072128464794,430.96132085169199
7.7096101699848045,49.835707609215994,384.21387821240074
1.1666353649633761,9.3274181211313199,10.881695843912045
9.1685172668623185,25.12307795151564,230.34137399519915
2.3791185098593202,84.515250091491581,201.07179585805721
0.47038430614417981,64.121281347367443,30.161644435657173
5.593039446975685,65.265755963293159,365.03394763938718
3.7721306102381438,67.350122279784145,254.05345785485576
8.3149184570108901,76.527398884913381,636.31908145520083
8.1016895734365875,6.7527396904232866,54.708600742033752
3.2396750389448821,37.294230108328627,120.82118637861893
9.5337040111904745,54.413216090906189,518.75949650764642
2.9800865975871744,34.507191846435276,102.83441994193119
5.1990655793939737,84.603408455431463,439.85866880004278
2.6340543966192675,48.774678350142104,128.47515595188241
9.366831343484737,77.094131356478542,722.12772598859272
1.7296173940619799,85.349536171235741,147.62204233689147
0.54461513198405698,50.974356807446306,27.761406060489783
4.4074608940300752,91.045672143263644,401.2802395421179
9.9245180841527869,59.125270113161079,586.78981246848548
8.9276049359236485,85.177155584538454,760.42799462446203
7.5112193926237971,34.718488763560906,260.77818608345007
8.9188456596973964,50.382878894617036,449.3571207523147
8.9451217330088451,53.609693059453193,479.54523048604818
5.2366977678258451,11.392991873710987,59.661655113920318
3.2276976131248509,40.456698163452522,130.58198809708824
7.742923077898781,91.816429582615939,710.92755154550525
6.6504465053608346,63.452391796109495,421.98673727722286
3.7992115158497297,18.573151661259782,70.563331677081706
1.0352200138090013,34.546707925350894,35.763443455537285
7.4932171523553572,19.968697956607283,149.62979003865306
2.6983591076363607,3.4574900480586814,9.3295497607412212
9.3744501902844135,92.818585391898637,870.12320548901425
2.485608692556279,45.372525497430274,112.7783437796441
1.3153035308737118,31.445972169657828,41.360998226507419
8.3280154540365707,60.249241964215926,501.75661817197891
1.6175147345824912,1.724131173008548,2.7888075766943206
1.8747562507616171,28.52418855348057,53.47590078854067
6.033889636056351,70.600313104190363,425.99449754170763
8.7581642042908978,63.743207533857031,558.27347848971249
2.0447031905742752,98.198788806711008,200.78737678361142
3.1722043617109383,62.415413256146358,197.9944461691382
7.7963078985876582,48.273081489145547,376.35180650299111
9.7210816180035771,76.381823755216757,742.51394285642652
5.0573377434031883,90.429459324441254,457.33231775704013
1.5245852752573827,72.348898725116811,110.30206567740072
0.23796924831119531,96.357911131388576,22.930219680773501
2.3735946969886674,78.418511903079548,186.13376399889231
1.4050399560865583,86.813342387930717,121.97621477646553
6.8088208687672891,12.296303047180082,83.723324796326551
1.3061417958224582,73.508936796384987,96.013094716229858
5.1126663230442668,44.568781253209494,227.86530697241082
6.9731981128645764,55.757276438716247,388.80653484092466
5.8530544312869335,65.756138538753319,384.87425805856759
2.0777789514345706,97.011696553851365,201.56886114255005
8.0608328092044008,98.473230061730831,793.77624370993294
7.1825305831964368,29.534596303302621,212.1331412108315
7.4159416387638633,73.6415962463537,546.121779948371
1.3974717404174013,75.248370255591595,105.15747094465461
1.3251626561384118,35.302793269991831,46.781943298767622
9.2828692549644263,13.263107711557881,123.11969480090224
4.0360241188669121,5.0537490682862565,20.397053130304517
3.0793920486313038,77.95696962538868,240.06007239981398
4.9369820489801794,49.480274439873682,244.28322668826917
6.6623557063594658,98.568476779997695,656.69825374237814
9.5606702447650029,47.032372163171651,449.66100108114904
2.9358176461323446,97.81378092831018,287.16342408425641
9.2556034501890689,41.746024217211925,386.38464577650313
0.34610896472393754,79.57453290543728,27.541459202291797
5.5964606190355646,9.3971079588713735,52.590544624649318
6.3763536056427421,55.990709303638624,357.01656115075076
1.1483842971324578,80.4039189115867,92.334597905977631
1.4893620109327352,92.545465054768982,137.83369993667591
4.2492317612314077,82.435725971125734,350.28850505667629
9.665695930217499,4.6601019929162479,45.043128867329031
6.0008212770202904,37.897531789366681,227.41631510818442
9.3369298938420915,5.821148759071276,54.351657865074394
8.0631730645684101,11.818946820341242,95.298213653341961
4.7270778553973862,67.855257238080924,320.75708386242553
7.8691581475966554,71.612561434858122,563.53057128537978
0.27658416137217856,77.598347592411002,21.46247389271381
1.180525567980776,86.680198257510625,102.328190280634
8.3113432873390902,74.203715379174483,616.73255171232222
7.9884891744191009,80.286287618556571,641.36613949513742
2.4031433454676936,5.8474072725046451,14.052157875158935
5.3546189469306293,24.218979893688559,129.68340861407671
6.0995566249301083,62.567879564149329,381.63632430333615
8.6906156423825109,85.954405157857494,746.99669799656033
6.0707608576533838,1.445512369026253,8.7753599091383911
4.1844585358094353,51.94830486951863,217.37552773208807
3.8044220297311089,68.05145253707532,258.89644518725032
4.3162326550977479,3.9311216237327082,16.967635523515998
6.5541171532417444,40.734200197785405,266.97672023988861
8.6881572543480168,89.667853256985993,779.04840975649631
4.5935791325553677,67.489668076730013,310.01913094035513
2.5536116732184455,24.528177972699133,62.635441593864051
2.4429573936760534,85.425331833559355,208.69044601002415
7.4855413744101194,35.455110917541916,265.40069970755997
8.1840307578967124,85.481122443261881,699.58013529519019
1.1422529905558372,30.595421460771647,34.947711660882653
0.75893268385626378,59.44170483743175,45.112252585263938
5.9848932711888727,40.297066707035576,241.17364338358635
1.5471151175077131,28.207680024751635,43.6405281961136
8.2641754855177787,88.769198655015046,733.60423539383316
3.1723132718483371,19.571774512009643,62.087800038071201
1.5243321364143123,9.3963475323405472,14.323154508464018
9.2176076776257574,34.850766916020376,321.24069669625516
1.738764055079254,72.046275616515189,125.27147434432953
2.9187288151455624,80.935728991651885,236.22944438274644
1.6207726124013806,99.875593636609722,161.87562681354663
1.2433516302870142,30.339843644105326,37.723094057551464
0.30936536173075635,41.386253161996933,12.80347318014184
0.64841455072617515,14.545306524933004,9.4313883955389368
1.8289505622649418,57.912321032680325,105.9187721147885
0.6284811330090363,99.760423689028798,62.697544109542321
5.9523237794986148,70.387220001945195,418.96752339037891
6.8390738153151132,59.926071200923801,409.83882440494705
3.9969415226370799,39.844540199257608,159.25629717279503
3.2481118598252894,91.614577268269926,297.5743949579479
5.0948097465200775,50.194743016904596,255.73266594659614
8.7625489281226248,14.302324417993088,125.32481749854738
8.5262031055398388,37.172467856714213,316.94001088049657
0.5304031139266403,7.6495002159289225,4.0573187345112078
1.8968342550055886,20.995924731189376,39.825789245639015
2.4437742239335205,2.749209318991308,6.718446869948786
2.5689370007388974,45.874711733516179,117.84924437046055
5.75520325225345,63.819486230227916,367.29411470935196
4.2209980144616033,34.985953775511867,147.67564142048101
0.58761578728318054,42.617795379022432,25.04288938391776
3.7987799707497589,95.961718011613016,364.53745234125188
5.2851541923046081,75.44434903591663,398.73501759286688
1.1065518387467883,54.544807057550173,60.356656543620943
8.3512396825067405,29.169546636070699,243.60187538788463
0.61442247800453209,89.802683078526528,55.176787068563932
9.2559345032788141,24.274614571185289,224.68424256322857
1.0812201016407674,33.20893032115103,35.90616301721608
8.4513920208177513,90.9974166278719,769.05484080382519
9.0362661248834097,53.424663473222161,482.75947677637345
9.7977497378072673,74.489476992379693,729.82925367148857
8.0400562147085761,59.48373462221285,478.2525702233981
7.8168276536361558,65.690481691940022,513.49117387023637
6.4605844323559216,30.63894585996773,197.94549664670345
7.8120639103234772,24.895834101039629,194.48784709813222
1.4320668632901563,32.926742369697863,47.153296663736306
5.4070735558816088,16.388714844258825,88.614986649276275
5.1908064148851034,87.557122163789927,454.49207139667942
8.5899642268133203,29.041446391761294,249.46498560014629
4.6817137193758072,56.587450047024078,264.92624122964577
3.9123860113934996,79.405468088996031,310.66484257954102
6.4316763852473899,78.598586828195636,505.52067481672242
2.7379868432583763,44.400239599835096,121.56727186186805
1.4837072684441732,48.149473550085837,71.439723878022818
4.8309850128350833,99.475473144567459,480.56451990608423
4.2272047490893616,67.785150220923384,286.54170893162313
2.4024424112358496,81.649205868670393,196.15751502262077
3.7383669201397676,90.352842952703966,337.77207923497201
3.7272852532798497,78.971393786704581,294.34891149213996
3.3422060876842004,19.332755150403191,64.614051955385619
3.8566943892965972,56.65490264001965,218.50064513790875
6.8888591200138594,11.087521574139943,76.380374114364372
3.0390770982557247,65.639290529835847,199.482864594978
9.4936934744818693,95.579593390593288,907.40336206590587
9.1718453934279616,51.760474365711019,474.7390683727927
4.8610132401707773,43.86427679390895,213.22483026570717
3.3507759295464195,4.5484323903981547,15.24077777091542
5.4008044193170308,96.017677710592807,518.57269811192805
8.5007488388588826,11.19726572888572,95.185143643219646
6.56061467154501,5.0668302371798468,33.241520792269988
8.0634790966760672,25.360594538988909,204.49462394441429
5.3739505330508273,7.4875129579198596,40.237524251438408
6.3658845297494455,46.05666639876447,293.19142011972588
2.9527405804063713,52.092692324454127,153.8162065690392
7.3754423068718786,31.94442495382981,235.60426327317015
2.1038054719446118,6.0450877749137195,12.717688739248961
6.9785014753031325,12.048436456673443,84.08003158799167
8.6211187764263517,39.065933421002882,336.7920521344297
1.407818089285285,6.9923166318270766,9.8439098402965151
6.1823594313650059,70.120782835381434,433.5118830970178
1.0414479074763527,21.495033610956387,22.385957775264401
7.2845847198871256,30.905085309580212,225.13071221297608
0.93648286635285027,40.01845194063165,37.476594580366509
9.3658042447361982,42.244353673845644,395.65234695464073
1.4603385073742416,1.1644100598052527,1.7004328487075542
9.592914434499896,12.094966728871057,116.02598091818315
8.0287533432424567,86.413691810346933,693.79421702424622
5.9774518442169056,1.1220731886789053,6.7071384510150658
7.8479786358325141,51.30856822547463,402.66854726867984
7.9716369059325505,49.460698644213601,394.28273070542122
9.4656679218915691,33.976321940053147,321.60858069182177
2.6084952030079536,43.701374994498515,113.99482703800111
5.9417513640472608,78.277532615131847,465.1056361902136
1.0409870558875722,84.279166915280683,87.733521839795316
6.2000404302388006,26.774505798109754,166.00301844794365
1.7957839105186093,32.92655365580525,59.128975283922763
5.6930110535771741,25.005802449804939,142.35830975030669
5.7670620889351119,48.506476654555449,279.73986258230281
4.7132530145141507,68.642577408222479,323.52983489332553
5.274054577579915,23.597034670878635,124.45204872325942
7.6628415610652203,33.742838463431802,258.56602496589534
8.0125226934694602,93.108077141325893,746.03058104017884
4.9723168341967483,5.8083596948488498,28.881004689766826
6.0359750710738611,46.616190918717059,281.37416629379589
9.3192387333320088,71.444246118081011,665.80598569732558
1.2853625261611159,15.894947144189933,20.430769414453387
1.2593253024110942,5.6900279805427036,7.1655962073245281
0.96831921791660724,14.682331792214544,14.217184038229325
6.6128465219012256,91.963496159537598,608.14048572047489
4.2442221778247564,1.9167184002912179,8.1349787431607758
7.7657820198042478,19.64387550632383,152.55005520628268
6.7451909917550665,4.0970677772628106,27.635504663803065
3.4030138074495579,11.952317288658124,40.673900764321658
8.9938288188792033,62.394779376201328,561.16796490128922
7.6490682559994578,24.922251965169494,190.63200637479807
2.7782959150107396,57.351992992637001,159.34080784916793
3.7055009759433348,59.429342893846488,220.21548809281924
3.212955804022203,85.094097975888118,273.40357597966374
1.6603553213874966,1.4693978982755183,2.4397226196373603
1.5630553881676974,85.483576474894306,133.61556480892898
9.3676618874198656,62.292789556270428,583.53779058734074
4.4352499682676569,17.111605124390803,75.894246084962987
3.8948662454963574,77.520801425393117,301.93315279558954
7.3238885159060416,85.693662637267991,627.61083167501363
5.5746313460037094,26.172084891661573,145.89972482732671
9.3677858697007768,91.960574409365407,861.46696952162006
7.8249847897029827,45.991285599567121,359.88111027549854
4.8457586848329495,60.739020978998823,294.32663841723428
3.8259587874601797,98.480303828146717,376.78158382304633
9.8676522947507888,36.792071785280733,363.05137158066117
7.2058263364360702,81.502775236191169,587.29484428957585
9.5168271340380279,32.521512665017504,309.50161417039993
1.2729379144487096,80.122138701907616,101.99050814037652
8.5202834239887473,60.472657967401609,515.24418528419301
6.4070314515129549,22.419213827314742,143.64060810979967
1.3070246155176146,41.988583285134403,54.880111924382135
5.9237541996952849,32.44592780199261,192.20170108006374
6.892354014543943,8.7327309149560239,60.189072979629152
0.22179659029716811,3.9536422398700508,0.87690436805803573
4.5977478222332904,35.301386885310912,162.30687467375307
8.2714551608435798,2.8843806339311713,23.858025080367263
3.0240543509064897,17.383288000595726,52.568007711262076
4.6396260098056556,72.793148764236008,337.7329863422018
4.478909857972142,71.101032332675203,318.45511462681498


==> anc/competitors/data/v1/ohms_law__s42_holdout.csv <==
x0,x1,y
3.638343970072214,6.9546984997992283,25.303585350414796
3.7848657225186861,71.396459803908897,270.22601342099796
5.8024362571853381,91.583267646786467,531.40607274522279
7.4962097336112983,27.351101364689246,205.0295922749728
1.9276127780429133,23.732855627282909,45.747755766598196
5.8875958972889642,51.625180220398477,303.94819926242144
5.394246212316685,26.803905090275919,144.58686350851679
6.0646724688095821,61.668965075001879,374.00207467034352
2.7152202299693671,65.07089473563579,176.68180976840549
0.24518132470066994,53.85634245780075,13.204569387336523
2.3934238108116221,83.398583512715518,199.60815556729489
8.9048113005715592,77.964401166656472,694.25828055113698
8.966846324466097,31.65665899709521,283.86039637297978
0.77860592862687339,1.418378021539195,1.1043575366044724
4.1000604588816838,65.725846403808731,269.47994396678712
8.508736609409981,4.8026083958201147,40.864129878174353
9.7947475054176678,56.335473036684796,551.79173399259264
5.6165352012969141,16.259283383560579,91.320837471629986
3.2394695565076725,11.026484875980332,35.719962071030565
6.0399947494200186,60.640561602803785,366.26867368281603
8.6483079851492644,13.749438869352071,118.90938196513919
1.7620993225621158,94.092492867255643,165.80031793957187
2.0203966010614272,11.185396070008611,22.598936201371242
5.1919996386999294,23.006569731744648,119.45010173494295
1.0963870374952607,31.501011374767554,34.537300539285908
7.8644628701516606,3.3130653958233438,26.055479791837001
4.496222566648254,43.244127703367226,194.43522285489865
8.1400043955236985,17.629571492276877,143.50478943833306
9.0805217291242855,11.557528067236371,104.94838474950367
6.825506809158763,95.565789235784152,652.28494515147599
2.7381772965088529,78.637022218211953,215.3221089029702
5.1072152249422267,28.69522973338988,146.55271417758365
3.3491652144400836,18.912586073119009,63.341375391194163
6.8912910299913301,70.988825018039094,489.20465307643695
7.2433756228130664,67.058100729584936,485.72701213681864
8.5354371210138389,92.417170093084707,788.82094423156514
4.0765262766364847,92.727075673667045,378.00436053936346
7.7733528211987526,74.612404891384898,579.98854805887038
2.1919899255831305,41.023110350601776,89.922244604604145
4.438484258669928,46.227638357650683,205.18064516591872
2.1882759997142487,2.7959043637687948,6.1182104167315901
8.1667858193265239,38.846560142218529,317.25153649908526
8.0474529116278912,14.794701441293002,119.05966319039872
7.2106360466221711,1.6665358615725634,12.016783556443663
3.3124344912210977,78.748049265490621,260.84775450338935
7.5009195512916724,35.717778973600488,267.91618663179452
7.4306573335375514,53.914105997724725,400.6172471131141
8.1261896279306161,53.774024355152513,436.97791896692866
2.8770012321950431,93.176747258186055,268.06961667372741
3.5604578831311273,89.926314379597443,320.17885493376576
9.5121444887200539,25.813514768577484,245.54188224041803
3.0973122878363752,86.868187648468577,269.05790502567777
2.8308992815777234,91.620485188289706,259.3683656973318
1.3941025169806165,26.201580771094473,36.527689701853731
6.7237803867772703,57.844223788408705,388.93185739685765
0.52087162338361315,6.842612613021811,3.5641227399298576
9.5277226851582135,33.640962465381243,320.52176123196887
9.558128974289513,46.007522232647339,439.7458312871355
9.3022714366643466,28.770371666328739,267.62980657390705
2.0476131146106717,37.510104899222839,76.806182722070687
0.84512858109210509,24.831055326759969,20.985434555324211
2.1552394372074977,43.639702568869353,94.054008004432575
0.21169150808351586,1.3257867086286805,0.2806577877466862
3.8581228352936781,27.167905596310522,104.81711696822853
7.5192934849158615,7.2965836048867114,54.86515356236854
6.5954392803314121,90.746625905321849,598.5138610534998
0.4659152637656585,16.288129663216161,7.5888882282866037
9.533092298475653,24.1012640026869,229.75957424754299
0.88591093425387124,66.665256226635506,59.059479426012366
7.4221413759539825,73.154444621058147,542.96263025688995
3.5685610167942632,22.024643847837744,78.596285444171372
5.5251046374136124,66.546684592747809,367.6773956478919
0.24833431252045396,58.51725088228887,14.531841268440134
8.824059872220916,70.633721316473114,623.27618589432552
9.8913119318624432,11.527058737220948,114.01773362675279
7.7160409863886015,34.865170201257833,269.02108227031994
5.3853986889114625,27.140026771745823,146.15986459358194
3.523635993377022,32.139563091580101,113.24812132090332
2.2376549577314147,55.237942193179705,123.60345520344985
8.7004849364915984,40.183583942717959,349.61666678786327
2.4562890703308669,13.887566284925949,34.111877279159053
0.7568295043031561,56.878120136364139,43.047039468499833
8.6451293547696508,84.049985350176087,726.62299561876637
0.41753080204277782,93.827792015374698,39.175993254082343
1.3880315433067967,29.241632451982191,40.588308221134952
9.503186975263235,3.8201191287513376,36.30330634830365
6.4769123980655392,55.123464231920792,357.0298489080501
6.0605299818804168,38.965427227481065,236.15113996892853
8.7859204009661269,11.334413892777151,99.58325825354467
6.3102687178048962,96.458842614756989,608.68121710756691
4.3506070338893306,52.357737624211985,227.7879415864287
9.598607791554409,98.425818579718239,944.75082910940421
5.1005765244280425,87.62501183975489,446.93807834258308
5.0638040400593862,61.06859494882783,309.2393978226246
2.2966064817200755,13.619147236448494,31.277821818727666
5.1142692902471438,52.614200056500295,269.083187579879
2.9150905017024362,53.211178641077026,155.11540144099519
2.3446191824763711,26.91607306940525,63.107941235463208
6.9821569411326392,31.360757995032504,218.96573411419712
5.1776338375796129,75.866880431300586,392.81092727270851
3.9800240263802906,43.351842402908474,172.54137435142761
6.0938310461448424,82.140740959090124,500.55179740984465
0.20312953877577067,28.050965287165404,5.6979796409970618
3.1963256389214965,4.2108511472722929,13.459251483708428
8.336759988163605,44.27693508460893,369.12618081188504
9.6819475963286585,1.3298264575032657,12.875310073757998
6.1109870329023259,10.708743891131926,65.440995057379197
6.2903119375542973,97.319858206024776,612.17226583444915
8.1924510156231793,20.462232239278958,167.63583529059827
9.2684341009196736,96.245467192887389,892.0447701895032
6.1141930773790367,23.646646451239384,144.58016203539742
0.65904612343366675,40.751136417971686,26.856878481780761
3.2432293406235604,49.236320722223269,159.68467999066633
8.5462567886464491,67.915325712649803,580.42181342486811
2.6326646651608079,42.089576648518985,110.80774121413339
5.4242267237135184,94.566739518222235,512.95143566919626
5.6841775330928543,79.956720131141992,454.48819218923046
7.3810706981026168,88.824772013465861,655.62192197423826
9.4289180499287024,32.096560551567023,302.63583912529987
6.07221474895442,48.731124594592359,295.90585349641918
4.808275406117378,56.953041899673586,273.84591066977305
0.39383997126205694,40.447998676034189,15.930038636177022
1.5550925871338224,59.363372402940776,92.315540371077731
8.2011549614561545,86.095811645576106,706.08509283771104
6.766052034803848,49.130285993923977,332.4180715196843
8.3390712939991491,8.4032241952645244,70.075085663769499
9.513261068751639,48.043305873703716,457.04851138243248
0.26736720024639121,51.882449134395912,13.871665166989239
1.9591342143536195,29.955079165155539,58.686020486127468
8.7542188486878612,11.13861319117507,97.509857546428037
8.034971052538193,58.180340779280797,467.47735398832856
2.4540640765756385,21.438920566414591,52.61248480259669
7.1679426566955584,78.828148021512447,565.03564475171061
4.566861953403377,60.877197992967048,278.01775934388564
5.0580553510679742,23.678918550971602,119.76928068424463
3.9633792371303529,62.711089706294381,248.54783087974616
7.1887887974945981,94.146308556328094,676.79792827520123
5.2272069034806767,28.507544473118642,149.01483327116819
7.6932645530204846,99.385731659602499,764.6007264528256
4.490781490807664,19.802304220607361,88.927821269246024
2.1322456032114672,94.68002658033889,201.88107038787243
7.6280519020758577,27.738812412862078,211.59310078725798
2.6019553193794969,80.823576315335927,210.29933432496304
5.3992623507385868,43.424572352543805,234.46065860001352
8.3047281083660582,50.645047926150532,420.59335306184846
8.4732941201895002,22.244467385422382,188.48391470364658
0.53180484601648259,98.627447548104385,52.450554556318366
9.5536553867335261,66.257753848804228,633.00374697049256
1.3687369124898807,15.991598416087655,21.888291041813883
6.1591631691987692,66.590424239368474,410.14128839643928
4.2439509521068794,99.256975340010683,421.24173499748741
4.4854523415338292,40.547831969742845,181.87536785280329
6.6210708026330449,99.390282993827384,658.0701007958661
1.2693991140542888,11.469655165587639,14.559570105705147
1.4494246821100187,60.561169512102538,87.778853868290184
6.2141682000440577,89.787018486780511,557.95163505731932
3.6209462076250936,1.6102660192878764,5.8306866358079921
9.7137001421796043,26.876563003333928,261.07087386678387
0.78479538162999685,34.066426566038935,26.73517423766479
0.53792246205271654,76.263444502315778,41.023819831306412
1.4505614645521785,45.635117200249042,66.196542441003558
5.0553063380858347,42.842799981505252,216.58347828784719
1.9107969028031817,26.336299989711915,50.323320451636995
7.3283258904373643,96.238505411593763,705.26713086477901
3.685902511421264,84.673399765908556,312.09789684773904
7.909605950653364,44.795514433271016,354.3148675239791
9.6190838083265575,70.452640439351356,677.68985290401747
3.5095603183095747,63.229191338901551,221.90666088181234
4.1479144516237287,4.3363277522620773,17.986716550584912
6.58362519686544,10.857135174254571,71.479308698996448
3.0818756976926283,71.413855015358877,220.08862425037933
1.1428046512295702,80.018623697566426,91.445655346567619
7.2965898649604295,60.493760632600001,441.39816072517141
4.0270350984348235,98.874916662609181,398.17275975514536
6.9048179308430768,84.697376579747413,584.81996450320844
5.6953492100607273,12.356079486163031,70.372187540966181
9.992866537282616,19.530680555647841,195.16748417488955
4.9687151954211561,27.081812188476633,134.56181174042572
2.405219197726586,92.473583781762684,222.41923899447349
4.521932565157103,41.732379894291846,188.71100766550583
5.6124705544211704,16.581063748263983,93.06073204811193
2.9959747010245672,12.679503749099643,37.987472453848682
7.4540886384337766,86.165307325518,642.28383836229841
5.9745573425758121,59.576661179706711,355.94417849736806
6.4699493700845778,93.193252952480378,602.95562823603314
1.1837541878393614,17.175244915822645,20.331268096271756
9.5135303885082596,25.955859580529186,246.93185887921766
4.5527562568049538,77.671089684152065,353.61753953238201
0.5716559360279706,25.622272986124148,14.647124447046986
0.86127719415979664,50.150706483009046,43.193659764817554
8.3875727236750812,62.951229263848155,528.00801349526932
1.9657040276804743,65.786372339414129,129.31653707407369
8.2735735912957686,36.944662788586541,305.66438638697707
8.3229759685712494,89.313614932706798,743.35507075114492
7.8757091958209573,37.435865536303552,294.83399045778276
6.0592571417153076,74.348793889294697,450.4984603516283
6.081996698556889,84.928698303637418,516.53606269545685
2.7632552686872209,63.845462438958528,176.42131046622421
0.51325344425294628,35.623274898201679,18.283768537071534
7.1354835147925932,11.315604700301185,80.74231079890869
0.24763797467560861,93.994773211773179,23.27667526825666
0.31131784094217652,22.962039252757155,7.1484924837978658
6.4362389747960229,17.837129973373827,114.80403113313098
9.5185127733016515,18.49738386549318,176.06758459636072
2.3412469561558806,29.818960986466891,69.81355164529657
0.17064239951022125,58.827350198322691,10.038440194669874
8.6342741251662538,15.859056440160487,136.93144067082892
5.4304956775209465,75.757624691779981,411.40145342796529
3.3564916468591934,56.303212676680715,188.98126304061546
2.3567576312392751,28.72600212636393,67.70022472630383
6.7317487780599476,81.449662180834423,548.29866385922764
8.1271934971472515,68.146280370848316,553.83800668473179
9.8732538877015319,90.64499141099671,894.96101384929523
2.9530499241172978,52.585175425642277,155.28664830038772
9.4137650535584996,36.255653914151146,341.30220781094749
4.0657834931798433,52.711718520492745,214.31443505776164
0.29667564358815879,45.05365337297291,13.36632161042456
1.7061326319438723,26.696585865634741,45.547916306850979
3.2279285608617587,17.401074591716068,56.169425664286159
0.98247346261089763,41.056025905464175,40.336455932384098
5.1297352316437719,42.645683322391946,218.76106421639719
0.79845679580796847,77.727391081075197,62.06196362910817
0.6318411392332467,45.425687032351995,28.701817844974205
6.1786208696516089,57.020348127000354,352.30711293228444
0.71484908000120473,24.936094767766104,17.825544403560453
7.921855215765933,33.447837176606562,264.96892339359039
0.1556588358538134,7.2302724847681414,1.1254557978848676
0.4696359280165695,42.190314512945719,19.814087509598203
4.6883276207121867,60.198434340328312,282.22998244139023
8.8659506763900939,47.214637111301911,418.60264383245999
1.4528917585831578,59.332350871505405,86.203483598574437
0.7156250688436705,94.765103601154081,67.816283788553463
2.7710120263955056,28.22861337393611,78.221827147645968
1.9452382083257924,40.118612241582646,78.040257397333434
7.2080788408903871,72.438219142102298,522.1403946699686
0.88339810657607565,50.984324974675047,45.039456147687261
6.207637144024436,2.2489710037005874,13.960795938405685
0.44230104204262077,84.576166321265049,37.408126495865538
8.4755475096588349,12.763611660327719,108.17859702194306
3.8579537154303822,97.786181763947141,377.25456325397056
1.8847971221857862,68.956575666456786,129.96915537192416
4.7228451965696712,67.202537217310365,317.38718009406881
3.5319337085469722,21.292109631949383,75.202319735159691
4.0215942522540384,58.334282604680489,234.59681563234579
6.06643526727464,48.603858415846986,294.85216081951745
6.5275894195568904,11.773176999986077,76.850465619679653
1.2865464069531436,19.299500332208652,24.829702808394043
5.1496305017244817,22.255038588264721,114.60522553118335
8.6051059918675321,75.959741977855458,653.64163083435574
6.451789544057517,67.682712071558313,436.67461405673544
6.2519982252403326,74.811134335492213,467.71907909371345
6.3536818559657089,14.730735380003868,93.594406108962701
1.0843401099834777,74.699368677131673,80.999521647057307
5.0266954598343148,34.833869931265596,175.09925583195184
8.3715886003965103,71.241321486790426,596.40303483599769
7.5573716126557162,94.861820929049742,716.90603261403044
6.587200621119643,83.804935797896675,552.03992514079675
6.8023664447527441,48.636801023600157,330.84534326305362
0.92126521478258561,44.664313384673683,41.147678263448114
5.5748790376836475,64.672254808966073,360.53999765424044
8.1464279269921001,51.538803690747692,419.85714971007053
7.6320179432873916,74.963264085914005,572.12097659108701
8.9503421151468565,23.595336637280692,211.186335225721
8.8069944119420658,24.526312153011023,216.00309407711487
0.989593965026624,48.638158925674482,48.132028542853291
6.9559730529208403,23.745436659816892,165.17261753552495
4.073251121521074,39.282113152518583,160.00591145421404
3.3669200178812733,44.811445651993147,150.87655339589446
2.7555749498637701,90.532172462996812,249.46818659578062
9.7254014576995083,43.561504669993738,423.65312101714102
5.4330116162573034,89.677118073707675,487.21682420693156
6.4446104257456804,38.070850310714505,245.35179882943387
1.2545484633920168,35.318842981888807,44.30920019171252
3.9839914850841742,75.187672876342106,299.54704852264126
3.1318927529375591,22.194487354602217,69.510754101042977
5.0039714287715791,85.404384955731175,427.3611022102881
2.0706921862401781,60.75103204565653,125.79668736296765
9.1785585487203587,62.131262386871484,570.27542952380691
5.0361952290258349,17.873665381353991,90.015268318779206
8.0192885341608466,27.765699256526318,222.66115369081984
9.8268206699561578,22.870758089096309,224.74683832749861
7.9363392857477963,61.827227318666679,490.68185309799378
3.9241486549062441,37.333598640027411,146.50259088607314
7.9355923242576258,61.206477375867777,485.70965205878434
5.2605285583006491,83.210802767308181,437.73280431654734
1.0440263171184883,74.521915474804757,77.802840957775686
0.16334906750661715,46.105197497217922,7.5312410183789664
3.053719310578308,78.248136124343432,238.94784429966762
1.2576553055747606,87.902119234577412,110.55056662663149
6.7515476542846597,70.175998596686057,473.79659871253932
2.1487505064977497,41.004055356565807,88.107484715882549
8.4695624445397897,70.089516797130145,593.62753922091429
7.0735274725872612,71.317763593186399,504.46816005988757
3.6971636294765071,53.654816654892407,198.37063668269855
8.33902777172983,61.855283606488769,515.81292782273476
2.7743773390188942,68.238159035155491,189.3184020835028
0.73223297158361789,3.9986038495230503,2.9279095789219567
3.8306094334082292,79.580116251016619,304.84034402286778
4.3519006702216805,70.115825615911135,305.13710849103012
3.7715453220191639,84.981992761092812,320.51343725396606
4.0429110140670428,65.8560406781192,266.25011220041529
5.1366590962296739,92.749099576911263,476.42050600885301
0.60739499298530597,9.0945927692003679,5.5240101112526716
5.5935560691955208,92.44563500083791,517.09984272957081
1.4713964298434579,69.568050190121951,102.36218068091593
2.5928019873651724,20.387779574563385,52.861475398891017
1.4768812682178274,47.901190896540577,70.744371560427098
1.3865096096633844,48.546881841742383,67.310718192768675
3.194508581121497,70.753399422638438,226.02234159913527
7.9003361330714572,30.43612516792858,240.45561941487173
4.3665103450593037,17.241674569601589,75.285950374311255
8.8781306375913793,91.605859172843552,813.2887849053036
4.5733036556410678,44.422807056869203,203.15898590701775
5.8504181139236318,54.087054845025776,316.43188539411972
0.203593927934307,82.967592275528645,16.891698002626946
8.2011892888238638,26.49886794232998,217.3222319345947
7.0188534031331304,75.255016756305636,528.20393046283652
1.979848896674806,64.705056405838846,128.10623453438112
7.4142415082812976,9.1999036397255978,68.21030743784172
6.4294022570153011,68.445817902639774,440.06569610649046
1.8141394212895054,66.4520342756079,120.5532550042617
1.4060478063758834,85.996163679781233,120.91471729869782
5.8061069176323947,90.262779237215639,524.07534693392336
0.4303235332151979,59.636902658419146,25.663162661981755
3.0754960399186015,67.845344555356874,208.65808850691312
8.9927966607343688,22.009721116128699,197.9289465568169
6.5347104564327667,17.586304167795827,114.92140573530254
4.818516995108646,58.784439372194342,283.25382016285226
3.0893467642675745,26.455557689203722,81.730391544035669
7.9171152148098471,61.747561014365509,488.86255478423254
8.1073748989821937,20.608321240360276,167.07938633425849
4.6015461297673088,63.055677462686432,290.15360858828046
0.98476933624749075,98.329057753772446,96.831440938023675
4.1414069020255981,82.939653131119968,343.48685192882925
7.6299520207993705,90.011265199918782,686.78163480682838
1.329701137265408,54.982517954943795,73.110316654404471
7.2785933643280183,47.792807329048784,347.86441028782195
9.776531961856886,75.961953005844393,742.64446144670842
4.264776655498868,35.556787232267716,151.64175613271556
9.1550654881450289,57.44230793773783,525.88809096018281
7.693466866455525,91.194425018613288,701.60128728616405
3.4936700161523682,19.526764953776475,68.220073231463758
5.7310278393251615,97.213111381184703,557.13104767298728
2.0346467238826609,54.495652792726567,110.87940142056809
3.2553224647867913,42.68449144436719,138.9517838968481
8.3659419921921074,27.066679516446598,226.43827075584656
7.9007729489956926,44.944595124805581,355.0970413656276
8.5750311630992329,66.184238998944906,567.53191192196016
8.2295904642586439,90.890208949600733,747.98919686610986
6.8205960349887285,40.954659256555821,279.33518653957907
5.6025245453517396,12.022599805727028,67.356910510526731
1.3261252287880032,71.294200337871075,94.54503773431702
9.4629582520415507,11.252595361300157,106.48284013109979
5.3019947657401998,28.519617097522961,151.21086057198144
3.7731176698460995,91.373169002325426,344.76171851250797
4.7081504158781282,75.420816443664691,355.09254830510787
9.6607766281584322,32.888871169463407,317.73203792046576
7.946579047300685,71.301050433696986,566.59943342694589
1.7998026437843011,93.396826977110024,168.09585611446755
6.0757249107773434,93.040819114010958,565.29042241012519
8.4721788772414008,6.9462405568362016,58.849792521865211
1.0107136121929687,52.885073738114677,53.451663908941391
9.1506417923647874,17.479668774264464,159.9501876024782
6.9340207609284432,81.934656084691056,568.13660633077973
9.5787415704247909,43.185615415454897,413.66384962439548
5.9325526814761913,93.253669516207268,553.23230714586998
1.6315567550842049,21.085445920040023,34.402101724803991
0.29817411038193303,42.62780857363272,12.710508898974274
5.355613374675861,91.645803850714898,490.81949283580923
1.0133394643661442,40.313078163142549,40.850833032789374
6.4853082521599195,62.260726572680944,403.7800038272801
7.5942771678024634,3.3066068217582925,25.11128868937887
6.5525473695185585,62.254422974490296,407.92505550239213
3.9601056005632294,18.286798616894842,72.417653619137184
7.7467867533491086,35.578673476665301,275.62039639076403
4.6072906844350445,2.9148237835266864,13.429440464612213
7.7502533794402497,40.952775945471011,317.39439016884609
1.5827907931428298,65.658973964601103,103.92441947837538
2.8847414529095405,47.615373035070618,137.35804039001937
1.332480683516871,29.09236018832242,38.765007988854862
8.4254205779222247,10.591407473652698,89.23706247767268
9.4422553922319867,1.5197576712795864,14.349940066525601
6.0486483147043426,69.282900157491937,419.06789727544282
4.2180434754718084,30.846444200691845,130.11164270223344
7.6069882487884151,40.843534341399518,310.69628577401221
7.1123941933976269,18.434402641654202,131.11273830725523
3.5590561919419272,9.5920910308780094,34.138790977117004
8.9607328374925768,20.248606470014447,181.44235290932312
4.1354527700103381,34.522248246856961,142.76512713944916
0.41952300591478797,26.250737364562458,11.012788246660881
2.8718880807515372,26.713361321768993,76.717783976797506
3.9062915859874514,66.562630793217508,260.01304460873479
4.4404823195513368,30.691144482973183,136.28348444343797
4.1963065610131443,27.248029473275608,114.34108485338596
7.3024794355957097,82.360932442703785,601.43901545933193
7.4856665560883888,10.583105586957268,79.221599551838196
8.6106575535204062,71.057094151520346,611.84830448699938
5.0290076498465908,46.369318952546948,233.19165973053509
8.5227433885060275,88.213162666519182,751.81814889528312
7.9701451286987224,51.266021662668216,408.59763282247826


==> anc/competitors/data/v1/oxygen_content__s42.csv <==
x0,x1,x2,y
15.739560485559632,0.89528910871637368,89.543215458295307,19.151182131838432
12.388784397520524,0.98776628432733315,72.686126845199155,16.615937912975124
16.585979199113822,0.96719410531472738,95.600778284707815,21.782896493276589
14.973680290593638,0.8665882616494166,83.753221921137907,17.639120534279773
8.9417734788764953,0.99955519867563591,65.041053669865065,12.17177002370544
17.756223516367559,0.98188000364616179,65.748746458221362,23.559450526105341
15.61139701990353,0.89258626567960586,87.723817077188059,18.935426332401708
15.860643052769538,0.97553448694914069,66.917757457683123,20.934043011816808
9.2811363267554583,0.86596292978070744,80.291708063281732,11.010615931173
12.503859378955671,0.99986570957113585,99.670979037148427,17.05193444573651
11.707980242325812,0.94985271041598052,60.16030418933358,15.082428979905696
17.267649888486019,0.94751875233381955,60.663192075902273,22.106295160848866
14.438651200806646,0.86356610904761988,99.723383277220265,17.007268131915957
16.227616132708299,0.98455500983449373,83.385553365366619,21.65931088000897
12.434141988273311,0.85434992548067035,65.076399020740524,14.430194293732708
10.272387217847768,0.88612420870617203,95.892087990163745,12.485174997188416
13.545847870158347,0.87145328127499522,95.215212005107688,16.103774225311199
8.6381725610417526,0.96651519110383277,81.448016524455014,11.431903554428393
16.276311719925822,0.87973063408193464,84.871681194430266,19.441766883629953
14.316643991220648,0.98659573406963275,70.927487660035055,19.139933912808893
15.580877400853739,0.94844035589912346,62.020787854880204,19.987956459328323
11.545259681298685,0.85542440657420438,83.782704355634579,13.485317974637725
17.706980243949033,0.85081447511930508,71.790207728110516,20.402946460136889
16.931211213221978,0.85774868755215983,86.544841866414075,19.720084949324061
15.783834970737619,0.9408887766471592,93.449807073704051,20.180465877621188
9.9463870785196757,0.97022227162891228,60.72642175657456,13.113455661470963
12.667210037270342,0.88578292309410822,83.828550987429097,15.286819420871158
8.4380376578722878,0.97741132643846096,69.251221587474092,11.259314661585396
9.5428949206754776,0.85858479102298901,94.955539916152048,11.264001770986605
14.830489532424547,0.97014457804625143,70.146580262473137,19.489983213722926
15.447621559078172,0.989169314525842,84.430805329416728,20.728912142376537
17.675097324342101,0.96581625986565711,82.141633603584467,23.121426064157902
11.258253581381521,0.95471811759679559,75.846660002369958,14.630474593310002
11.704597060348689,0.97569703279830744,87.104830543991767,15.564302924953866
12.695558112758079,0.85602269493205996,89.030785388617346,14.829791421094516
9.8947135908428567,0.88026731660785829,82.677511812775464,11.919423130265821
9.2992150533547164,0.86873855189584648,90.336889487390167,11.096316738216213
12.757049262259336,0.92567964852894802,99.336683039717514,16.121990824774446
10.26909349050884,0.96177821924932672,76.770895516032198,13.464943890360733
14.698139946825103,0.94450177668645985,80.583322075421236,18.844191819868065
12.371519188723308,0.9776696649642902,60.498795117648527,16.389143472606406
16.326781960578373,0.87328194886616362,91.841142252415139,19.381087945547964
15.002651020022491,0.9601931637902742,80.80920268183975,19.545721158575606
11.123666413820411,0.87895622363033565,76.318457214422608,13.330424575823619
16.32259801395201,0.89061381269767004,63.762878523575836,19.6710445110226
16.047643574968021,0.95648570459219562,95.586256867015891,20.854876610876975
11.874783790301745,0.99703071773480223,75.800289601622254,16.092363304027661
10.883281039302441,0.94173154089656042,87.303263928368807,13.995742682809601
14.824955039749755,0.85817504724869431,65.974966254726027,17.24594959763818
9.3975248360930976,0.94244634548912987,98.461985181641296,12.163314293026751
9.9990820247510825,0.85635258273702508,67.137670472873239,11.675484232057855
8.0736226975100553,0.98262185670502256,67.98167971597961,10.834591327134552
15.869243775021385,0.95643674276509305,94.359314422308557,20.621501230544681
14.648508565920322,0.87596917696337551,96.503309765677244,17.483910198885475
15.051653786263351,0.86375815087362973,68.485896300932055,17.626782469200084
15.807290310219679,0.87752998433204787,78.792035526993118,18.82401353904832
12.5891577553834,0.99700407693312887,89.339796182513197,17.08695114229144
13.687411959528937,0.91878409636877345,95.134629352432057,17.136944302733632
9.3979699812765745,0.96761214225121117,75.162107801492212,12.410896744374584
9.1453007353597346,0.94546125131616654,80.680779473977168,11.828389157489202
14.684029617904717,0.93586197249379555,89.668656420789404,18.683587365237667
12.710962061431324,0.87176953819975744,89.245439066111814,15.116315882532291
13.652361064811888,0.99190366803371433,91.31840520104339,18.420003419063285
15.649988574160256,0.89520139487720762,82.797352745661058,19.021646804113821
14.347183200005908,0.93670258237113135,64.184603872191005,18.200872172900883
13.535794006579959,0.95496639168835995,96.158931635121604,17.609622798780158
13.592071607454136,0.94738497328679627,94.62290157284113,17.538947396350334
11.039500980626123,0.99108916145432779,91.923897432733327,14.936885583780585
8.3081783456793943,0.8722658484880087,63.99449908642918,9.9028834109314943
12.367173892323624,0.9262529107670413,68.17589468325717,15.554402977123843
10.145846728195291,0.91060515861111491,89.744014604306074,12.649304938503848
12.085286437246362,0.92112530942239268,60.925603783277857,15.099741511365348
16.534030732681661,0.86788262892966173,99.168985348291187,19.525968355216872
10.339394858653407,0.87011419148091473,75.085787214227224,12.280505986747123
8.5830274168906602,0.89171133186718854,88.772501347632939,10.52211846859624
10.813838920219965,0.89570569056412463,95.502843539521734,13.26577138791624
10.935937577666836,0.91418548205220251,75.785195526003292,13.623972577195095
14.619165147268951,0.94164813205549425,72.765299543986643,18.664882699834994
13.570321523412783,0.94519436761273945,84.349645155929863,17.440681506103537
15.838982091064135,0.91177163448783549,83.23957494992203,19.601375075172523
14.643135403273876,0.91131746641430456,76.365599104991887,18.110787172453005
12.063868614400706,0.88264427900454423,84.070990234708347,14.520673155022896
16.140203846660349,0.93824593726135119,97.415254782659787,20.584509883184779
9.6697291990770395,0.89755613669758572,78.705610265063854,11.866144039794666
8.227120731338605,0.85540897514160452,67.869687230025249,9.6339299653252848
8.9004786077564173,0.91276000662352907,75.088239315320152,11.111425941323517
15.223593505964503,0.9211199012635255,75.764279303724749,19.017784467011872
12.618772302513873,0.88383893023063165,65.244347721048797,15.14070240815138
9.612717790336017,0.93586868996831729,66.514860022182191,12.254508331405601
13.010447751033634,0.93486578506478812,87.382482935747092,16.560597532898626
9.5231210271316833,0.95530032716655566,73.57911016835611,12.411307778544977
14.96320375077736,0.94719227233018155,98.195935674232302,19.286449296154025
12.461562755740307,0.94786495847815477,69.743869814344293,16.037149019260259
11.810212260964825,0.8974321227736064,63.956980204192895,14.394348512697057
11.015120891478766,0.96811483329789305,90.140182520010313,14.560049127877573
14.302825931188885,0.93237165753995188,95.241442076714804,18.155360684327249
11.618126105533904,0.91471272927698355,71.124534274859514,14.453885707187878
8.8764991931610098,0.9439018721411585,68.08352406581912,11.431499808886233
9.1800590212051532,0.90409860016753818,67.430645394843481,11.323861140290656
17.618976645495145,0.92691088669101374,80.880492054660493,22.126477971349967
17.085806907076069,0.96050585327233307,78.736665649870844,22.226973503400359
14.997071338107496,0.98296043300855618,70.377593594181377,19.96477994751346
10.658699614595196,0.98815857959427877,61.806924679577058,14.29895130582257
17.691763773477241,0.92554493877746491,79.259653613051228,22.179639001747564
15.787509039657946,0.92804126721108537,98.373293905424333,19.928076141378916
15.168901891589956,0.96998056161457546,86.100768030106536,19.974445871770619
12.493615021437886,0.89716760376163018,79.820262265144734,15.259342099274441
10.72241561845159,0.97560735435176027,64.427682961184644,14.210845544145471
8.9639096215349934,0.92412124697761344,70.097451621983495,11.310503066777661
17.026023965438416,0.8673785086502902,71.790957982981709,20.004502622966282
12.557762898336112,0.86080887206094159,90.592142104289366,14.75695360592097
10.023633647952304,0.97629898165591944,95.068431890584776,13.398530148475466
11.059566241506525,0.85833518753603166,96.065674142657542,13.008568940148669
13.792195689418961,0.89209171542004839,99.382744330030164,16.785378939046986
9.7677278293923173,0.90011950607523183,99.29466732418129,12.079327949994223
16.566142840923753,0.87594916677873902,98.119965310719266,19.739232580380101
15.585195298352101,0.89708400547029832,62.872885620115376,18.923466085398985
15.194629559509368,0.96140388500876284,65.511741437112207,19.771490916618269
12.320930397751038,0.85220242653401057,72.178661059041318,14.286437871218041
14.273088407024431,0.97407601367810293,82.115930162578451,18.87646568872967
13.840979689127355,0.97848220353618376,63.879115548219175,18.339461435769302
14.4984660155482,0.90583923597873217,93.831878312085706,17.880090001975901
8.8444432113988913,0.8730419348590952,84.67024716309237,10.600914292290922
12.158074021706096,0.94012606119176212,81.694576092088198,15.561447532160214
8.4161417386189257,0.86795088337973414,66.612452934691646,9.9882662187597617
12.93990819244519,0.90473790416173783,70.130218976007896,15.898072717152761
11.298612123327853,0.99376437713514587,66.412480999290324,15.244969483566759
9.445241888660469,0.99931967088754559,94.07732631179195,12.930245439878826
9.0340296772255169,0.96581573370318785,83.36911440244873,11.941886064555302
13.87644572177712,0.89664422648811493,89.405177100785338,16.940810351715946
9.7059296853688615,0.95314975737491392,71.841314516401027,12.612138006656993
17.251201183767972,0.95581095482260192,74.850105483531081,22.319658997344643
13.810611397003949,0.9081762542745474,76.194198577061343,17.035491494946228
11.46869804534837,0.94613329518792388,90.400598869761396,14.811430674644697
13.909154914814167,0.85160914674635146,90.894119506982719,16.145201514137685
8.2280387102969748,0.88135864879033621,68.27254110056127,9.92230075037026
17.585592132414455,0.92876324544508915,97.661554269523961,22.179005836254905
12.823034369429003,0.87456269563874434,64.82621349774746,15.22197229638401
15.827352272502862,0.87488603018148003,95.844883296945213,18.842688043175805
8.827299999224385,0.97544564358253572,64.015825825992366,11.730186258122972
12.866583308381603,0.99836995040254084,70.58159244605244,17.424862364186552
12.90706994354521,0.9333954142042673,93.859141442718283,16.425093285127389
17.378264549749829,0.97586045963225698,67.179682893843491,22.926279098395501
13.717280523760753,0.99854824964894084,76.542717252398802,18.584099204063239
12.734894010569537,0.87123938328531614,77.994371997765057,15.101472329316406
10.669756630918936,0.9172368419881527,69.810358920928394,13.323600871843942
11.315689973425522,0.90888590737628794,88.409808053439463,14.04668876393505
13.206724024715378,0.86200739254692771,94.053385976088151,15.537113770374837
12.389114603050466,0.96329952591921164,94.983005594222874,16.277082836510246
8.2161207988033045,0.91506685409838895,73.572885829462436,10.295240405907785
16.262919241943578,0.92039904012856022,81.234015771512574,20.301324895678576
16.961607718397666,0.87260094607198602,69.936256154626065,20.042766790711322
9.4024908899861082,0.87713899783463023,69.79186006200581,11.260746104950837
13.540361435390494,0.98606554332343221,66.450162514076965,18.09060685402476
9.0857574113544359,0.85669736334614177,97.600760432300589,10.723019801832319
14.722400930398116,0.88492784274155589,95.519553144223195,17.74443040315273
10.812337838390082,0.89380889954717924,91.094348533107691,13.223262517316771
14.594226346919019,0.92352963136023791,80.706460851509163,18.302908023286239
15.269946142868825,0.93796677595221933,79.624316620474872,19.431293834332962
15.68647491917657,0.92399349637759998,81.189826647299924,19.665798560530618
9.0774094595589663,0.86261730018353233,81.462720543083577,10.737030952120636
17.160118451376078,0.88655011810835704,77.382523387907611,20.617976323523678
10.302139908948808,0.97653825771438119,65.270193315682704,13.676791814882698
8.3741255617617973,0.94563830507176883,65.026554114741444,10.806397491938908
13.548524693914834,0.94737235752014115,98.089988633827332,17.493836991361366
11.709222838624388,0.95053048830270326,79.281230383454016,15.152007916423722
16.297897431324131,0.96443545285592935,98.12822099620756,21.356866583291914
16.082514720643019,0.85871627225821712,66.543075108404395,18.705454125186172
11.171388928227152,0.90499125773989186,82.176662081597343,13.793942470834235
17.528993950697448,0.93092911528925182,68.308690134061564,22.071382183182969
10.909178381401187,0.9007684724945989,70.127384245064064,13.378085041428228
13.150571292317146,0.97667183099307797,61.202183150447155,17.39428855663235
10.559650905676028,0.9223858762880941,64.758132429608452,13.245972021552815
17.360435700489631,0.96529413841890688,96.673936305167828,22.745643750504009
9.6460781758201808,0.97780232753217533,72.861319659293272,12.857407266089432
8.4491061939232903,0.92571872243552467,84.325168476583656,10.733779866121152
12.350970600030379,0.98643283658070247,78.600565279570915,16.561561666945906
17.923755640558369,0.93806859108054708,76.018049809811131,22.758428498247632
16.916772662549139,0.97754114482505827,81.275443653842729,22.403193693454867
15.486080194569492,0.90108861933872864,67.489557784613666,18.901271706155072
16.907924908785247,0.92482254377972273,99.544155940783071,21.251984834222625
16.934466396978632,0.92971165615068663,92.732314748154522,21.375385816195092
13.18858360386449,0.86574695738441054,89.664585309260616,15.569081766450296
11.15929051830793,0.90978287600523111,78.750371880558106,13.840643221019963
15.72012432110988,0.9876006508827514,66.115084885053435,21.002119970046252
14.616612631677611,0.94462483605471137,96.82663433094271,18.792148419563571
11.7365772887371,0.87662598736554509,73.6554826952691,14.007675244487606
8.9446666806151534,0.90082834534144074,62.004267587877351,10.983209245372848
15.46789611349026,0.87874045144940494,73.696147072425148,18.434724899630119
10.624605159228647,0.85372346976978586,91.778281219835378,12.429771050830176
17.368131505337793,0.98911906877560396,84.908349799528324,23.274786131047392
10.409705750056848,0.91723109923853074,90.033543389794389,13.064562466320941
9.2275793241148598,0.89613026086311787,91.745415354495094,11.355847755648064
16.31112672124906,0.93977157873366046,68.478184443221707,20.74593718839872
9.5328431662449411,0.85109716844395233,96.951332643727199,11.162777604786392
9.7926830815773904,0.89170331599012209,77.519584116814912,11.933663840569567
13.993827915208435,0.95545501985483394,85.560545970566579,18.173115630196314
16.745620408374645,0.94506546596038943,60.092350903469679,21.386725175119174
9.9643466571457324,0.99727089213138032,99.734739936447113,13.614989079381946
11.103236729000947,0.94305365644870665,71.235855438566205,14.244777880553592
15.774048382411776,0.92162588104415988,62.482524261606208,19.668061031803255
17.718264260609672,0.96421488447760118,78.330481661460567,23.12783837541545
13.007411862023423,0.98549918079460797,65.161202287281668,17.372667210799925
9.4389750255125087,0.95810439200775277,66.093068406303033,12.316600598732244
8.1393628770820161,0.99448168353240696,85.291312521208411,11.102433315385104
10.296560299988553,0.96730077561072658,75.717095662809328,13.573378111152497
9.318222177865211,0.98002021573928899,96.874098006199802,12.527564080156443
14.776586736128575,0.86711561067754561,72.766259784322799,17.387730881466286
9.2183250462853117,0.95986202544906818,89.047205135356052,12.123890616640963
13.063299316206329,0.91601330492910527,78.443977206196308,16.269980944706408
14.942624356428865,0.93296557036169125,86.398052045171156,18.940072590366366
13.811166092209024,0.94811536142235353,83.987814268639625,17.798698942585666
9.9977565166005764,0.9954722675058354,78.911358910359922,13.573069805130249
16.041245261822628,0.9976867122147437,98.002443784977487,21.739551239786461
15.154071296158016,0.89323423682318581,73.708545710198237,18.359546951174316
15.389840039155418,0.96006302461568738,67.089420049970897,20.000058204449747
9.310577515573133,0.96249753069029031,87.123762435193129,12.269657830478749
9.2375380365034463,0.90197392919695729,93.840302452316351,11.446425669071372
17.275625510065076,0.86858046622963314,61.610149597596951,20.291893401113555
11.975781938249407,0.85614204404285799,77.985307536907214,13.972936295627402
11.009486917809397,0.96660146912937672,95.699507587493059,14.54709206977687
12.885840453515334,0.9234549612725359,89.984744756914694,16.215275252203948
14.628642127635825,0.99783102542423896,99.672308659905127,19.858880312189036
17.5562325704697,0.91974601842904791,81.256552463889747,21.881118164498865
10.864462268820549,0.99668754686107608,86.399828752046048,14.769354976801274
17.248084293120272,0.91173640032910896,72.099211245517125,21.288744056953131
8.2485949138625632,0.96905232258399587,97.901423986639685,11.004753151466211
13.551980423268247,0.86272289084677478,74.653419542261446,15.890709253424365
14.339751116810852,0.93331925652066461,89.540428507465151,18.202599525906983
9.0589740375075323,0.9703089680478586,76.125608164763278,12.006981849368701
9.4033959706391261,0.98870525008298327,82.472757202519972,12.70564880441286
12.191143193163038,0.97338746359261474,88.79130140086184,16.167759878659623
17.662319121431818,0.85554560908017607,80.357366070054169,20.489704322698689
13.960425532343727,0.90590535119601012,96.28345307638034,17.235594780158756
17.330232216002113,0.85730477084707768,76.772039517112404,20.139085735164226
16.043609156129708,0.86639234366718365,85.882871925733014,18.883729200240939
12.673816015552916,0.95129584430012259,73.694497332002157,16.376858491402572
15.847634492521873,0.95698872944675473,76.32626672924053,20.551428981152721
8.1783678397698765,0.96605810241274392,77.602004329342094,10.819849224590836
9.0914399676573492,0.97981848220834944,65.032280732491415,12.131764461863263
16.294286148827364,0.96091472027147651,63.668947162360269,21.171948859897029
15.968170883251616,0.97013073881599476,86.69959692587031,21.018324768899603
10.326407419664337,0.85734455647349184,86.220709533722086,12.122069642097939
13.307695905990535,0.8851802725661948,86.516388568403812,16.044360417357481
14.060158207000109,0.9432846660062868,60.790657813707668,17.954432368743895
16.677389537760114,0.97871879569372344,73.061873706871197,22.091301590094268
14.031071573387257,0.85067501874094886,67.912393890367881,16.197819160357813
12.125715692736804,0.92719440131745245,91.126056901760492,15.338858411750754
11.741840434071827,0.95159310990465962,94.425216055845198,15.255704617415539
12.258820863735099,0.85444109336929197,69.867215089045885,14.2453516502528
14.519310255799741,0.9102033336330082,86.71396635391946,17.968944858882097
16.674906317523249,0.98434523220755454,65.174512138330982,22.190102008171593
12.538968820762998,0.95074192132837876,71.006101024068528,16.187591535964863
10.478395629513582,0.88564875450408953,65.546179849336781,12.63207711111094
10.366623629975813,0.9779171694447869,71.340830663969172,13.79853946947193
15.460142802434465,0.90220471351142717,86.989461893971111,18.951574754289542
16.165687634239106,0.97800170067160885,96.413076407410102,21.474733027630101
9.0527807985412494,0.89484154766783586,68.100896316967436,11.059380558773089
8.6655885695517814,0.9385480376324723,81.683161398028773,11.143364821017583
13.944336637564518,0.90954101016217515,88.055644049737296,17.259314614187506
9.4617324419269835,0.89122375761326,98.116898739422624,11.593928488388377
16.246641904563411,0.9829836343257804,84.402419315486952,21.653252618562391
11.103346739240745,0.87813905229092371,70.204277241095227,13.275991224748163
9.4387193297114269,0.86272173868536439,85.019126276557444,11.166661769292684
17.209704724874502,0.90128904078184902,72.819646467120648,21.003089412653495
9.6553172273527821,0.95764587214623509,99.045135627668316,12.687277487512349
10.847200823379357,0.97111474089644223,75.987045406545477,14.343355803063581
9.5361339519205863,0.99981150551001474,87.417108830440569,13.038262160399274
9.154900636653549,0.89445430855167474,60.929103293870341,11.155565337096709
8.211480163364401,0.91119129266969234,76.002457845390211,10.254194534751482
8.553954091642602,0.87052319170444392,95.004304532900463,10.263209573115708
9.7464147093585272,0.93623078944345506,84.409097777329833,12.480584633697278
8.5338193262717539,0.99963700558943758,77.757715455839048,11.664440087091979
13.911438161109713,0.95513215151809883,97.437499977429042,18.097243394384773
14.807145267995065,0.93928192606200578,94.159375045889163,18.919310587052777
11.936304568320281,0.90885536393826905,72.888626952917534,14.755487620433883
11.179910969520494,0.98729481404283326,81.781936081653583,15.036089091280306
13.0452623702223,0.92453748941955238,79.592970243698517,16.400296632314575
16.750049422346088,0.87015503699695917,85.288100004594497,19.786551732249073
16.51131626822206,0.90480676947987004,73.364450678350224,20.239091333599024
8.4347506201279199,0.860075000327165,69.768200030635526,9.9303589108624486
9.8149840959652401,0.88029685565331717,96.506873410221445,11.867254135104456
10.367448711043959,0.85265031714998685,96.954979979940248,12.136208238160346
10.493875758322119,0.91799198747502453,93.732915430479153,13.189812523646895
13.712326517427726,0.94518103974276957,99.128177230582452,17.664630118638232
12.162624257031922,0.90149386935683617,89.79966103118754,14.961870795120292
8.4925411992759408,0.9130572657257916,90.586689142479983,10.662356505703304
11.736141384595715,0.99388139092668637,90.503603678505627,15.901716392437395
13.237529487176372,0.96279446823623727,79.224305237692263,17.315999934625509
9.0167190290371604,0.93112849554174271,78.258087780570861,11.485044455809879
16.334585537885598,0.89268113126677373,69.609051045960129,19.748139390760901
8.519618664651043,0.98454951981594929,85.792767774371612,11.497280166821342
17.248418690180621,0.88526456753209892,71.572805444093376,20.67573305891521
8.9911314157987547,0.89880140957750154,70.312336388094181,11.039800740054364
16.435749515977527,0.98635972216344225,83.43845496384219,21.97380754190241
17.02653143927617,0.92943130829276088,76.399295529001733,21.434686350921336
17.795706805865926,0.96134769241269646,68.754264351785281,23.130797434436005
16.020258802735935,0.93861171912456487,92.642240670113239,20.42724228058994
15.794775407713288,0.94801588135142423,94.42279677177504,20.348023615029419
14.424832759955477,0.89490749372722378,66.707980787111239,17.498037792107116
15.789963545781291,0.88620580924399939,60.300281311999996,18.931731789445962
9.3455220841314706,0.89837385207529974,73.445198741174949,11.470670979887329
13.360680359476373,0.8733162346125134,91.900433427230098,15.910954045236711
13.142228701904145,0.98114715479362113,93.566954649372974,17.559277663965347
16.575721441225575,0.89248703998751711,65.533162804641975,20.020045685161556
12.627993655935159,0.93422340916215774,90.973436047322053,16.081392468870597
11.850894961003535,0.96879616377120614,64.628166692377178,15.578560611214629
14.3956327123711,0.96757361640635708,75.602503606261166,18.891445612133978
10.664633175008461,0.9157579387876289,99.944380600476634,13.386571284125798
9.3976841095395685,0.92143859628800884,67.703632929236392,11.806691963485747
12.778772740237457,0.99920526234025375,66.158543303105063,17.308422367425223
12.16889368594885,0.9511896215468536,76.912013301871738,15.741136048812937
10.325699405288738,0.97219576646768235,84.78674103879446,13.706085894953416
11.675118101151281,0.98538309538288482,97.316031296530127,15.707929871943676
11.663924498262475,0.9681384754344009,99.232845821321376,15.429372606445884
11.274955644125455,0.87777690174303513,62.785625463655784,13.450197024062359
11.79464079726929,0.93432561006063586,65.519900693916213,14.963406546277039
14.857433454559454,0.86528412359718176,91.629518955839757,17.501796279614304
10.968764745712853,0.94793831898459979,70.825286090834425,14.145410493553207
17.488579267153405,0.99330241422817167,95.393962380254422,23.56392221716963
17.16348019538178,0.92690980964501668,86.538130289163462,21.577671926268927
12.809104283000785,0.91494587393016502,64.473792095227083,15.897735106999198
11.283612050046887,0.85537641271272447,93.301171396960285,13.21322921525786
13.354347898300031,0.99396617834938306,67.054255200323041,17.988014759661642
16.485604887736244,0.86545040261952377,76.939815787186149,19.349233786635306
14.52587340560102,0.85616186399572702,82.087397142373192,16.911170651908265
16.043918279470773,0.88690999172574081,80.030645963211128,19.307637252071441
13.327222760657403,0.85982956508775732,87.446516624606019,15.617587351039598
14.329176292676207,0.91826767636176432,86.107469394770206,17.890068428912482
10.881556141824618,0.92741317018856684,99.681680221122193,13.821921001283116
15.348931623102908,0.89688549235428761,99.97687636896751,18.746684317611493
10.024045931257184,0.85764407238623286,80.658376105425646,11.762040317838158
14.947981288184982,0.86674005523738396,63.807963478434559,17.552482821163139
16.607190683258942,0.90767565669848915,89.11373195874873,20.466424426397328
9.3210283730154391,0.85907926762398035,99.066563128663574,11.027252675163867
14.143797405419198,0.95472845884148705,72.73305550516082,18.31287027123189
8.9509574822993461,0.88105308122872183,78.448355433502954,10.802945083734851
15.25715628271427,0.89531073531754579,76.991076992618233,18.535233616822236
8.8449321882352017,0.90911886657671459,62.056766182277173,10.961237231274657
17.35939822700626,0.91249144496037216,86.890577248937788,21.486676909963457
9.3740793003780212,0.85024910615122007,74.133507802738706,10.902605935231888
17.588802459090804,0.86681055564980458,91.498554985260085,20.704349572879842
16.008841760850967,0.97941468456113168,93.28480301127945,21.290109311580352
13.936820044663541,0.85018495937678618,92.84923146391381,16.156039904300304
15.826241046295468,0.92622510337193131,76.666639921595205,19.872606663550911
15.951148389830859,0.92342530097608122,72.861827289635983,19.956375445612458
17.460270628173305,0.89996412415159566,89.952831186682189,21.326105492427367
10.533833538391871,0.91469905302196741,92.055577353708912,13.18745206548696
13.900758953583091,0.96708717062898764,79.650297855654642,18.252900059228729
8.9504919756440131,0.9761805559322434,95.721240781452124,11.995140674097041
14.161657000241213,0.88905228151228743,65.756347843142336,17.068476688048364
9.7129130409278872,0.89837356614515951,95.162751186358406,11.978092850715599
13.649506114724419,0.88637242795424986,63.843809318875252,16.403582900838074
13.724305140338497,0.92197951008265977,66.141020882184563,17.154150756195605
12.659851529812274,0.95248875364882191,81.353600530958417,16.402271516306307
13.226317755131227,0.88423793131951312,62.700739207496603,15.859686097656681
15.639233900065879,0.89961036130823002,62.112284056004412,19.03908744379374
15.992447165120666,0.98955769263837257,60.020749766628221,21.386164065219457
12.921532155754292,0.85728539347704369,77.452666387770535,15.076128642315915
13.995934415226124,0.91911544078593488,90.9849552516892,17.510553300965608
17.312362356901019,0.9567337062395167,61.393534011196628,22.379030208015994
9.1973358850112277,0.87256810173362109,86.09030425863422,11.012175477791523
9.171035659001106,0.85710610300082224,92.925092696647454,10.811913127875084
8.8770901191076845,0.87073080574577955,66.720033943114842,10.557764916827979
14.578632850405278,0.98782347902960244,65.874549392856167,19.495118849367241
12.186083007903795,0.85138896727316848,94.432038944821443,14.185925597288252
15.743214161418432,0.87824829622170275,92.924984398003787,18.806219312381636
14.712314133085926,0.85469252693524667,81.557670650567474,17.094509636204656
11.336377583282381,0.86659442013433052,92.76799517175921,13.442519673514559
16.983665473615357,0.9430223929942444,63.710243096979788,21.652539717325865
15.625321470706524,0.88624583631086284,75.779260717550173,18.783491748692043
10.705349409101757,0.93538180756460154,89.511902244254912,13.686745075133729
11.641920177720539,0.93852930741491891,70.298078372958543,14.852113832162486
11.144399802042628,0.97741529996346688,90.093156577342114,14.866506682803262
9.5761164862499975,0.85071120893678109,80.167144175632558,11.156824340662713
9.4778337254219167,0.97800541890135495,90.01063951792932,12.69099139405138
17.361274633757439,0.94286786296404612,78.587185514293182,22.170741358975004
12.379040371987532,0.87441152291574364,74.716173608872708,14.728811749659442
11.833198227774098,0.9659406082202926,68.767568659145297,15.522726075036154
15.29685708677378,0.97832373126858785,68.335173657400603,20.258478445404123
13.529930652529,0.88813952256312356,90.059632422855842,16.372243538334601
17.361399868384623,0.98781905213540211,64.756413921358416,23.175164134484145
15.803014939093922,0.9181686145447987,63.439294004437805,19.633493207239869
12.793695641245403,0.94051366814999826,67.0516546008852,16.324900090237414
11.763594734808262,0.99769743004264655,67.01386045815687,15.927962616249562
17.866315449243221,0.90423041179587993,92.924304912276,21.926829054502175
15.177602360036435,0.97197390187301691,75.940264938968497,19.995813533345615
17.511946600038414,0.89775986767426896,99.615538294419295,21.365687250458187
9.1847857721704145,0.96988202833622361,65.48845031162449,12.133397948026955
16.505336791907826,0.94011008782939642,86.141593027745728,21.050981831349514
14.370738839912075,0.88245335428381022,77.94918028805003,17.227066509238988
9.2192167833511256,0.91210391406838542,75.716727067882957,11.495054356274595
13.882579999692208,0.8976453451545342,95.003367962163296,16.983598746601746
14.860963651054488,0.86171625896205462,99.023825833135987,17.457023040122795
8.1230268588860284,0.85447521551495464,94.914358350967149,9.5855827437326422
12.543179618417465,0.9019717983110771,67.692027161405321,15.363292412614438
16.253995111963214,0.85285512217262294,68.831916848357366,18.78198175313392
10.953590253440899,0.8748231636372662,86.242955163802534,13.099217866951406
12.585480817985511,0.95877749812763036,71.563343265527664,16.384035617074503
12.423141270678933,0.95621368535253815,89.389005231223194,16.186265131135766


==> anc/competitors/data/v1/oxygen_content__s42_holdout.csv <==
x0,x1,x2,y
11.574084818254761,0.85902227045424129,95.918693215085753,13.610567549114865
11.722086588402714,0.95666130273319527,61.349121620057204,15.210896644253133
13.760036623419534,0.9872473752224038,69.38853645267254,18.411476062201032
15.470918922839695,0.88992591115862008,94.703937911709772,18.733193783019932
9.8460735131746588,0.88444372064739829,62.600941088429025,11.856921998223681
13.846056461908045,0.92670481851575526,74.269253051317065,17.416625461680425
13.347723446784531,0.88909682589435746,97.804105979102815,16.195753174202746
14.024921685666245,0.94192267435606347,63.182089163243894,17.891471201497843
10.641636595928654,0.94707711323581178,74.664911791125462,13.729118361658129
8.1466478027279496,0.93008536736030412,66.74978171314028,10.353533750375442
10.316589707890527,0.97484633865562953,76.693328736356946,13.70658018976931
16.893748788456122,0.96661272904038864,80.991891313895636,22.124790584919012
16.956410428753635,0.89644948332893215,76.977640472530183,20.599690514496739
8.6854605339665394,0.85063390609324119,71.466230258280262,10.114515965878548
12.040465109981499,0.94806946424819505,67.821197609430726,15.499827983028082
16.493673342838363,0.85576152787245474,77.725632986338766,19.146809373088374
17.792674247896635,0.93384162581315877,89.489232605791742,22.533291093091794
13.572257779087792,0.87312012633872815,82.860470669391873,16.127864723891928
11.171181370209769,0.86519164375148538,76.209188707280418,13.180012681054441
13.999994696383856,0.94036448727697541,88.197451781476673,17.905823453635239
16.634654530453801,0.86931733162023039,67.31331053190101,19.579403206639263
9.6788882046081977,0.99104923161705405,93.159662895269406,13.133100310918801
9.939794546526695,0.86543241828789186,99.38531472823567,11.82513132264314
13.143433978484778,0.88334328747234037,93.694517993149177,15.838703554148191
9.0064515530255154,0.89621365359813265,77.493928122068979,11.048566286436916
15.842891788031981,0.85350464453912622,82.6193783835093,18.367313645332072
12.440628855200258,0.91400625409601099,60.552822850777311,15.418547323796378
16.12121656113505,0.87519632044284379,71.267047801758693,19.120168559997907
17.071234069822509,0.86599625464732777,89.963481299513859,20.079947631241907
14.793441221372488,0.99328149884209727,68.542858735951469,19.89565754520028
10.664825552029145,0.96763185184577571,91.954628867787761,14.104161250622989
13.0577931565073,0.89196246929301493,87.129228822323142,15.868449999177187
11.281985065090993,0.8771402819289682,91.833255372998636,13.535983737473508
14.859889929284172,0.95604367426975623,91.905086379271381,19.31269830723538
15.21553093213441,0.95008803140846199,79.978009479612354,19.611099760834669
16.520643556579635,0.98851086377740105,83.433875188091847,22.133621372810218
12.016693208723723,0.98898041768737432,82.462333344225073,16.172314520204068
15.750861435554295,0.9615339468051286,92.835773545895535,20.572791189328036
10.113121136952657,0.91064107628879054,85.683306727755209,12.597677432686535
12.382307331989827,0.91852672478431918,78.084151566139568,15.474715921258559
10.10936969668106,0.85272106721783147,67.999582759688607,11.755431920594727
16.148268504370225,0.9073432729427553,77.206636716422253,19.865330458281615
16.027730213765548,0.87090106278983781,89.15195974805232,18.971936030795618
15.182460653153708,0.85100990282056443,65.37010856332968,17.50947897481328
11.244883324465755,0.96780007464468276,90.479365205427513,14.854388649473149
15.475676314436033,0.90260269541454619,85.909297836707992,18.975366680905967
15.404704377310658,0.93017288787534047,60.168295244222286,19.381416284794664
16.107262250434964,0.92996064296235226,67.672390346389889,20.275037915801324
10.805051749691962,0.98966173826997883,70.226370146813579,14.539763148014723
11.495412003162755,0.98473683996908701,97.074100740046248,15.459962927003993
17.507216655272781,0.88759623449784464,95.245459239462733,21.108451414594203
11.027588169531692,0.98010331461889177,72.655866178661299,14.700923059597503
10.758484122805781,0.98730376543680265,69.750853431946581,14.442587685979035
9.3071742595763798,0.88818421328953712,98.247676849874892,11.371833262454865
14.69068725937098,0.93612761180061921,84.93895362432184,18.682976553838117
8.4251228519026391,0.85885244335306332,98.773462228066379,9.9924764315386554
17.522952207230517,0.89945600373542611,77.599667704574131,21.352705921503375
17.553665630595468,0.91819321550401112,94.980258849200027,21.882600740127454
17.295223673398329,0.89207632070655873,89.067384610222319,20.941605884315955
9.9672859743542137,0.90531834075639828,95.479545683760648,12.378018149248097
8.7526551324162671,0.88610765958599991,62.993401256997196,10.581745174866343
10.075999431522725,0.91460560995283235,65.586103854898681,12.545616223540691
8.1128197051348643,0.85049361622519493,70.76768244351635,9.4581708815267991
11.796083672013815,0.88964834181259167,60.719745834353887,14.24461005094723
15.494235843349355,0.8595402781892223,63.005119103833941,18.035027872054879
14.561049778112537,0.98597973622018464,87.911656277620892,19.501980994711449
8.3696113775410694,0.87316383282305476,88.94624054570609,10.059614934172417
17.528376059066318,0.88500191515558624,95.16365442998827,21.07243711495693
8.7938494285392643,0.94949281246459927,70.119691626332283,11.398952822112898
15.396102399953518,0.95932491609251236,64.541357537706332,19.985242694215884
11.503596986660872,0.88185552098157227,61.160251704351097,13.777124843650437
13.479903674155164,0.94931315847386033,89.242113873454159,17.415237251620113
8.1498326389095492,0.93714734982164982,66.412220554180806,10.433612700781593
16.812181689112037,0.95550563835829261,96.248672037737066,21.814686108161013
17.890214072588325,0.86595008899578929,80.310433251024833,21.000254807290595
15.69297069332182,0.90131086394129978,70.413030839523543,19.164527356879113
13.338786554456023,0.88960610116931182,90.859926163192142,16.17337608588219
11.458218175128305,0.89718115619936378,71.730326802869044,13.990521537072485
10.159247432051934,0.93217870029269656,74.579796174807711,12.913853038521621
16.687358521708685,0.90936906657987571,73.523686955791931,20.555027701911126
10.380089970031179,0.86952661558322109,88.327890521770058,12.359508103026648
8.6634641457607628,0.93466381838843049,78.455304093261518,11.085917394070128
16.631443792696615,0.97583331113663041,81.879197632575398,21.993190192278988
8.320738183881593,0.9906481697202647,78.066050598744667,11.279716382258552
9.3010419629361571,0.89279035219997305,94.88747109791791,11.411862323381865
17.498168661882055,0.85427290777083531,89.122534971478416,20.297970912338094
14.441325654611656,0.93200524883624358,78.364851380106117,18.270678909877414
14.020737355434765,0.90752337458709254,83.087428739368022,17.299619104082751
16.773656970672857,0.86565820286784412,99.149889271708545,19.754589691145959
14.272998704853432,0.99463461002235909,88.921719344322469,19.289965948906019
12.293542458474072,0.92781475397607882,89.046297947103795,15.551353189790134
17.594553324802433,0.99761487663593673,79.203942420193727,23.75807994100742
13.051087398412164,0.98125001793902256,71.734497917629227,17.375752350465909
13.01394347480746,0.94101302264973907,61.152415904274164,16.593486230713523
10.218794425979874,0.86911992005522498,73.062787826877326,12.120207808202299
13.064918474997116,0.92820333341893979,70.735888981377485,16.462254845258411
10.843525759295389,0.9291078464258743,81.752384407934301,13.745495673506262
10.267292103511487,0.88926677737788673,90.571180212372894,12.506398300761813
14.951673677911756,0.89600114847732193,65.415122517186347,18.147845862221445
13.128923068262235,0.96343466732015237,80.929824750520424,17.192261376499321
11.919216188262919,0.91416945818622497,70.908140523577856,14.813610184041318
14.0543747940857,0.97294051660468206,74.179570038598584,18.545793411551969
8.1041712512886566,0.89098631104115966,95.799145139551499,9.963143002708863
11.127601655476258,0.85486492598071562,66.694422104537509,12.946962396152758
16.319959584003641,0.91557111376455902,96.98634328863244,20.313351017577098
17.678734945786523,0.85049973705682314,77.20162789492241,20.379522510355638
14.071704073638713,0.86471021801686654,99.493390310031216,16.603528209425942
14.252840340963937,0.9959391791000376,78.48362527742762,19.256700101923801
16.174192945073919,0.87948823066557413,83.285296141188681,19.311372418270508
17.261044546383509,0.99431131392861727,76.215882877188236,23.226869171442839
14.074942502403069,0.88431310068369606,73.514846148206288,16.899063640412646
8.5646930539734001,0.91022899457268436,86.416981091991204,10.70566575271407
11.17497913194299,0.92308533442761098,73.633447691886843,14.043615871045429
16.53157251378429,0.95138685714037852,66.536934710878469,21.275024699552493
10.558247136526068,0.91225693431593791,63.273344744067572,13.096477814685386
13.378006791629817,0.99176778714882152,69.787984582158401,17.988318051289934
13.64058336676046,0.96963139413809396,81.874963158203158,17.968917630944855
15.354616866770321,0.98306783638403916,91.830406159786037,20.50229539398654
17.423149545382529,0.89711600083570764,76.137479778529027,21.173398003771098
14.03254015045901,0.9223198857493824,88.296350427796796,17.60782676126566
12.755833743552907,0.93477733621162662,87.617204959423177,16.24082976074034
8.2968080517798555,0.9097696949636882,92.785668049019193,10.3929242749367
9.469790492054365,0.9384293521256678,79.586556608779503,12.146977007167017
16.18298480955167,0.97893304794784264,90.896919755886586,21.501049342908452
14.733385893741261,0.92292467574836967,79.245627792349396,18.458796117577105
16.322294236362776,0.86121700635646137,72.254357238928137,19.053193159723747
17.508344513890545,0.92127773617227837,69.765626105069884,21.823561195476305
8.1690577780266587,0.92709461990059983,67.745831168895165,10.351713444498676
9.8779133478319388,0.89387133206841751,66.371048299785684,12.030755118358492
16.741635200694809,0.86536153513814407,72.712374001851202,19.631477086920263
16.015122275291105,0.93663687996860723,84.851704318051603,20.355029687681657
10.377842501591553,0.88096806146426454,64.089364558671505,12.443282133359492
15.139336016864201,0.96792143639623096,81.361544697675072,19.880026371221071
12.511981771114524,0.94072302726207124,66.309555518812928,15.971143220709187
13.00813671825048,0.88436199780450242,78.421820541364838,15.650493841284668
11.902403269828639,0.94350165107014294,85.131854820845817,15.303511327755764
15.160392724742017,0.99113077053989107,98.20993362574265,20.429378309644854
13.178996872202703,0.89167809768654338,80.600689684612377,15.988708702020135
15.669964194970188,0.99906929039333714,99.247020788114014,21.27595027409988
12.435132818997641,0.87848833972819296,95.001803833934645,14.923325118679278
10.052773336577239,0.99193943421263464,80.402048241177624,13.603340821031596
15.604092830379654,0.89051335214070015,72.434879455602314,18.837479676451519
10.527227595332825,0.97094481259899379,97.857110921028948,13.990189745911183
13.3527902532713,0.91427965507961184,70.584509075136381,16.570720713154532
16.287604149864706,0.92521976958507657,68.463184665846399,20.398671454562756
16.45787284867626,0.8821885869476096,73.433392697276219,19.675689952091599
8.4361665111277606,0.99792037507288545,94.696043796711876,11.565042212999122
17.549146855286388,0.94887538461940035,82.02479091189123,22.559692025285639
9.2815524368584654,0.87271454305467822,80.625550338039261,11.09607201466722
14.120366837574515,0.94937943066570973,61.167035819760748,18.14698611838288
12.185809042532203,0.9988742050606223,71.8874697777824,16.52626343864241
12.429749839933162,0.90992095752991342,71.113717835453343,15.368861587626784
14.586940204679843,0.99907618635428386,73.196988231893627,19.748033515656832
9.1812112263174637,0.86586311388725401,84.4660491700931,10.905958817355922
9.3630552344545634,0.94024419623045841,70.555171512856504,12.008433694401269
14.175927474791978,0.9845257855860311,79.597243914572147,18.940590350674153
11.556511320833428,0.85092464548376945,71.289508533649297,13.391053725871481
17.710808224423843,0.88920691364141502,60.52372386306692,21.284659151497991
8.691712506696966,0.90010064631218023,88.658836079692406,10.749354008321461
8.4423459212653711,0.96403552197320574,60.880533239519387,11.088528217945029
9.3642034995476546,0.91762896545492278,75.486317511096615,11.74089720779633
13.00535993746044,0.91339818179015941,74.317256242442312,16.140908410067276
9.8290877806092745,0.88838833331774536,82.721013366038193,11.949105901440165
15.301339283270066,0.99430076577514204,71.009450026181185,20.599967061511073
11.622123748910369,0.97677787843319475,79.340333264253019,15.450013726780043
15.888490859245822,0.91635684005041063,81.905230657733824,19.755482243083975
17.615236170026826,0.95523127339295655,73.733142414436742,22.768876227511914
11.444000321524822,0.94428665354379027,60.509057497862088,14.66212563996101
12.088802476387606,0.85505504204888194,85.232681946990581,14.106730668930405
14.549116360470142,0.86493505329432507,76.738386644800045,17.092829744336697
11.011995654234978,0.95668765911418008,65.260429666887433,14.312735350798947
9.0533380315450209,0.96972518742055525,94.65465815368637,12.048158866486052
15.269282691879223,0.94014206156454549,92.927688590467071,19.514878243235323
11.966702119631135,0.99829532827668055,90.682283516894927,16.280092630565274
14.873553465498059,0.97681420693901122,62.838607715830143,19.656971589053221
13.651867888950228,0.86720618103964098,60.743783672175368,16.046470200502398
17.992794482103651,0.87807678872067851,94.794080388304906,21.45511620776692
12.917894136789048,0.88951789725526764,78.220695480481467,15.632197446001923
10.328504240127865,0.98859633906327682,91.719320891973751,13.957524745594441
12.46659855066374,0.91171572711256343,83.137480126990354,15.47984434978099
13.5681520751729,0.87360767234585446,87.933308271061179,16.147143873064525
10.925226970731885,0.86769621780166606,90.136426587701294,12.973311962075709
15.428372362054319,0.97903834443260307,88.081370961632857,20.50490141329632
13.933896305632134,0.93875251693894957,84.123646581177255,17.780214444832719
14.434292293014725,0.98968674689769753,64.093066010828693,19.334752427579783
9.0947011998377381,0.87450794684215549,92.74326513112122,10.935770349766768
17.508616554048746,0.88781190845534719,71.52753326216515,21.044022691318787
12.497733592732278,0.96616831770326073,82.116012532994603,16.42673311972651
8.4764201374019912,0.88730647422140019,77.501504717262236,10.310889018775953
8.7689668627876731,0.92447076739849854,86.687089098168585,11.12297699070516
16.371285579469777,0.94386549888461846,64.227575775852614,20.898753512664953
9.8845495229095697,0.94816117021123347,98.403074588073878,12.853884920919009
16.256134940702797,0.90446161028573713,64.224090963409338,19.894759253447216
16.306036331890152,0.98380850747379811,92.570737850384617,21.774015350648259
15.854251712950461,0.90520585687318722,66.066979937157342,19.429025359063527
14.019451658298291,0.96113453619590106,78.050069120161993,18.290086291568461
14.042420907633222,0.97716469439945064,95.51490916474161,18.673700360174298
10.690156837057799,0.9452203976347856,68.130803635693198,13.744495167951753
8.4174277214676216,0.9024595074215177,85.874136489325082,10.43678189433232
15.106549004841003,0.86562970409136542,68.077647001471021,17.726980851173401
8.1491292673490996,0.99090117153298962,84.148909987638049,11.072922258869509
8.2134523645880577,0.88327581704963198,80.244857336880912,9.9620913285045063
14.400241388682851,0.87551080298996031,98.097198742633822,17.188431244177583
17.513649265961263,0.8765111876749897,62.385771322244878,20.757376068932167
10.26388581429887,0.8936650924037377,64.510015751755219,12.484648509895395
8.0713559591012327,0.93761719727018589,60.543535225063707,10.322539090082156
16.620478914309345,0.87251372187903098,95.043122479784387,19.717267896133599
13.384339068202976,0.96326912832087874,74.281487190056708,17.499090102257981
11.289385501877973,0.93379274647981925,62.286613198540536,14.313067873378856
10.279553162867956,0.89200909413085439,87.174489349243629,12.548593040586669
14.698736139454493,0.97189342754671881,96.786519740416239,19.433070322441448
16.108276259744699,0.95173678844067922,96.957818051623349,20.834197867939508
17.871973623940939,0.98582574456211625,97.338579637925903,23.901009023099327
10.881868610219492,0.92815935670551863,82.589183207090713,13.781912496101773
17.407843488442929,0.90341765744568359,99.446252424942458,21.371920025858508
12.005841912302872,0.92835108866741323,90.487409559787721,15.206615017617372
8.1986622662506647,0.91674795965601952,66.026537659957,10.269662865001958
9.6223561938826982,0.88893422100853747,98.766666505332935,11.75817988753356
11.159523798850261,0.87485011301775162,85.236677465141952,13.338010312304336
8.8913873359706042,0.91069094834161235,89.089293249712043,11.117657872939818
13.080540638024011,0.91309952018544238,98.594502328764889,16.300522916649808
8.705511914957544,0.96625362285011396,74.710814054675197,11.495853893798056
8.5372132719527745,0.91731164701871515,64.833616424419162,10.688422973649605
14.140021080456171,0.93487931534393987,64.089361106612941,17.906013807025133
8.6210596767688941,0.88626681025419107,75.229273464339315,10.464036961785952
15.900863854309023,0.89916338966152509,65.579479868116323,19.355354459598828
8.056221046316983,0.85943980679510323,99.698199393852036,9.5770362579722761
8.373369624259162,0.91240956744385715,78.126977978434155,10.471903960205202
12.634674364355744,0.93969459748534589,95.674812642742978,16.196489661098294
16.854495632717267,0.9200221774413665,94.965951237478919,21.063620947775085
9.3665573319021789,0.93838234980531121,97.080128812725832,12.069052571891532
8.621843503882495,0.99206833878962741,64.870276569192171,11.656244499056713
10.697991945854046,0.89125547480899414,91.110129193304829,13.049753201794539
9.8638769781068607,0.90927062460845853,76.808089937583716,12.248795268278007
15.179877617060997,0.95823972597288232,73.169474937080878,19.711097194030966
8.7913112187637132,0.92573382571920459,69.62600045772453,11.11435298600313
14.16933044850953,0.85189238030863723,97.875477124174779,16.468424253207505
8.3457586283258802,0.97663055503221974,95.442526336377639,11.208296240013899
16.460148999655388,0.86782365403079953,89.235221070222266,19.408944575245613
11.795912843869072,0.99664572994537448,94.917558981518766,16.038256540255436
9.802825375945238,0.9529645085855406,60.642639107659861,12.699865771287259
12.669540602595628,0.95030687457168239,69.5627334233764,16.342223253567781
11.466599705603002,0.88074562065446871,65.221004454013425,13.728534029202311
11.96120631540812,0.93687012515860679,64.618880969845918,15.210026432313732
14.026702290176404,0.92212705820582874,96.702693192069461,17.622206383263109
14.49251456520898,0.86632299545452429,95.414596260887677,17.110209952714889
9.1985317241950941,0.87772651565486159,60.537232811583962,11.000497265655499
13.100636870428769,0.88220460392161315,98.669835076133751,15.782982001501043
16.591016153401547,0.96357536663311438,82.388267615366487,21.669335396438058
14.415949034401532,0.95103441222963381,64.239457105197019,18.564203617645916
14.214139621454882,0.96183505202347308,82.911633419039958,18.568756248100215
14.316850359561322,0.87080414451515731,84.356253349773866,16.959080083591807
8.9942829393772499,0.96166571011686619,63.712391634408839,11.781458451353467
12.976460060438702,0.90126343928979635,83.184597820731653,15.921133885458264
16.355140000400517,0.95642624467695514,84.241847660722257,21.213655619525724
15.532698598642138,0.99221488019552995,87.171415408609874,20.913292316306908
14.552727900120852,0.97546202393620707,94.960964643498997,19.307031664998522
14.770067115911864,0.92217697124787901,97.292895040747538,18.54350380094877
8.8295608230127129,0.91615805058283895,88.290520792828772,11.10449769207116
13.530180846145099,0.9464731133469183,60.484271744965369,17.34142901729594
16.127704976759695,0.92657394498598133,99.237529479834137,20.322017628447114
15.608098932613528,0.96206555164532426,94.453682403970816,20.404820222263016
16.93973951024935,0.88423535854133439,61.416014844158219,20.255728341384945
16.794943850446529,0.88564592750456217,64.41624560892997,20.124909392739905
8.8985797626531564,0.92217902867526436,63.83321253101554,11.18765171802427
14.925225305980646,0.88446278281790436,89.514972208769393,17.957625369764187
12.013384971233407,0.90800320174624027,61.947567964071723,14.802820007596946
11.299919209981084,0.91638097826059561,90.299923186651228,14.146641336236891
10.682398939256334,0.98565480676211636,86.876942476326533,14.369702362815222
17.722627735050008,0.91448712828786927,66.116591801556979,21.915883799213383
13.386880420461923,0.98435926980864796,96.276656933982707,17.946679750642073
14.408697399743112,0.90616795501623404,68.220898662027992,17.700640504597828
9.1662105690828444,0.90199824694225572,77.595941898138619,11.311781684012262
11.923223722307245,0.96240556496415475,86.28795911008973,15.635332873296166
11.06251793226016,0.8821128596281852,80.76745763729393,13.318544072316762
12.953506493708666,0.97788543175110787,92.318062321937916,17.250794875955862
9.9905981679193712,0.94053186673584321,79.082653409836951,12.828525726101919
17.170261160323594,0.94262312482859312,77.971924620462488,21.921929980811505
12.986055786894783,0.8755661596687182,65.628157717973309,15.432886805884689
15.999281347637218,0.89055408978261563,78.68074494524987,19.32866432138195
17.825071383794096,0.88313751225620651,98.809541736238657,21.390694150090827
15.915494228028077,0.94216246563434347,92.662512774793598,20.371262458439631
11.862776419097216,0.90505090703034452,92.472710813016533,14.664216320161888
15.914739721472349,0.94122193541798149,73.717729920028873,20.293418033665716
13.212655109394595,0.97456182237470934,89.638789386680742,17.523492352198993
8.9535619364833217,0.96139684162849204,92.090416190051116,11.810892312430758
8.0639889570773917,0.91834120832911803,78.728636437915895,10.159547015459204
10.983554859170008,0.96704263049142947,91.280405776907713,14.506739366763364
9.1693487935098581,0.98166987762814761,97.879499386263063,12.355344998951987
14.718735004327939,0.95481211908588792,94.106960895925113,19.114180472747407
10.069444956058334,0.91061220508570573,69.488946516837373,12.495408536620571
16.454103479333121,0.95468108605625779,95.329070367016527,21.335271859941653
15.043967144027537,0.95654206605028247,91.78777479932387,19.558214458542469
11.633498615632835,0.9297800252346855,67.162406879284305,14.695724033428293
16.322250274474577,0.9422049751613466,88.481723969998995,20.873178427257724
10.701391251534236,0.95187599853811433,91.187161950083976,13.92333411347385
8.6386191632157754,0.85454333916594405,68.104454098803103,10.096293146089621
11.768292356978009,0.96906078219851,98.852221792168535,15.578172064812271
12.294849161840082,0.95472094790289563,99.235460719823436,16.026827443953685
11.708631638403196,0.97724544357741339,72.087841757979376,15.548820796942801
11.982738398047518,0.94826672830018055,87.339298664877902,15.488212959297881
13.087534440636034,0.98901378723774436,99.996497980308732,17.644617177609661
8.5125201949346518,0.86226453449878837,91.651372761070718,10.110613431101008
13.549046534540931,0.98855399242551201,86.594749392103893,18.207696068850822
9.3852489190337955,0.95389098513654835,98.783519738557303,12.292706370968361
10.517981805419366,0.87937542359782328,67.62650697291555,12.596880826335452
9.3907891598159878,0.92106241044930393,98.161519830299724,11.884818444903051
9.2995046562256398,0.92204073006324605,96.668002784914421,11.779863572041556
11.125766243557067,0.95568696882217941,76.072783009467358,14.476103103981503
15.879127407142885,0.89460018964837662,90.238331988569428,19.306045318405928
12.309606409150813,0.87460859783272971,68.379022770851222,14.631694454161991
16.866798623829673,0.98728160480733873,80.935613637066893,22.556862058728875
12.518488541051584,0.91579213190434727,67.551914216641279,15.564862377017819
13.808503145377406,0.93043493158337243,86.582242892036902,17.475951058989043
8.1046403312467739,0.97419332162958883,84.854423035717389,10.834515158887122
16.183019483660466,0.88863464839746964,82.127512413516229,19.516643587929057
14.988740811245586,0.9625076011459176,87.920670956902114,19.595643142526779
9.8988372693684905,0.94652281273611949,94.596759307764785,12.838887173249818
15.388122735637674,0.86242409642382667,96.577340235710821,18.072989734268425
14.393335613146769,0.95219063318581787,68.548559007117419,18.570612807546546
9.7314539608984898,0.94916974890243622,70.782870086748119,12.589662905039239
9.3192402084604886,0.97878206618148678,81.339429602420097,12.466835238688512
13.763744361244843,0.98524663520790245,87.321431720900577,18.433279273665519
8.3336601345608052,0.93884379190669565,60.504521964899276,10.665680374692956
11.005551555473335,0.95128082508387402,82.754470925236191,14.277219432795386
16.982622889630676,0.8818329107820132,94.970627894084942,20.352531822820449
14.499707531750269,0.87513076389059974,96.874678728588307,17.294071808309965
12.766178782938027,0.93755218086696113,82.467995301424168,16.285808723340917
11.019542186128863,0.88856902680182381,98.664240950376723,13.416768716865553
15.896075974555401,0.94204175911267496,89.083654316550223,20.333439244188575
16.088257473719388,0.87970957763690949,98.080056750888303,19.259252380992841
12.547016292694252,0.94402375373134306,96.66813531859475,16.1618775070909
8.8937064002499913,0.99746826932389765,66.265416389131502,12.086190756616585
12.082229193965251,0.97415098959260604,77.959252044336182,16.005564560686146
15.606012142221587,0.98486555333321024,88.176873288323733,20.860094490121948
9.2421223608741485,0.93179169387112692,71.929554160463425,11.755510680949602
15.251104408412139,0.92089819292280117,84.453123086023709,19.07327678556824
17.774274708946351,0.96357871667552186,84.59651469777225,23.203852714698826
12.206845106564513,0.90235876853373898,61.230439269066736,14.943729299983014
17.146530796106092,0.9355186483905118,78.762209531461622,21.731091710640058
15.670168551975278,0.98665821972517165,80.730401787370283,20.960066017784413
11.427949511265018,0.87807085599057044,78.078086209707934,13.680530467457608
13.687906908409254,0.99577744148664349,98.820618167509124,18.56080780805711
9.9541886099824861,0.9310540193829191,70.371449589539367,12.630083350895239
11.187194408875547,0.91315832037025335,82.403388209878784,13.936220903755778
16.349436355749603,0.88949496896431302,80.734513669366237,19.729476995355714
15.879568635349184,0.9165827198860691,98.985545031703069,19.800573837038979
16.560637538484073,0.94876399848324988,82.506960060864557,21.301784042697495
16.211707539655194,0.98619728628727388,63.230812539788793,21.61353469308516
14.788480843422958,0.910537362509933,85.359407027736069,18.29980044029988
13.558105601365394,0.86670090879655604,95.844124114010043,16.033634450334539
9.2385103321090938,0.95650636414828949,71.889855947353396,12.056839431244242
17.457533587920757,0.86553423539590935,93.549255687492391,20.528172368194472
13.254540167414344,0.89169638954170138,91.00066328094033,16.110496310350054
11.710219868531414,0.98692904394291736,71.848699351156185,15.702135270996296
12.654697389775887,0.96275881279343134,78.693576760726359,16.561865453504808
17.657350129452961,0.89831647146888394,69.07438736992988,21.462153703576099
15.925837421515844,0.95651674308135903,90.88157675096997,20.685307119556807
9.7169723674588901,0.98999519238956069,97.534970614845236,13.183077855855657
14.036085768461962,0.98945578653638022,75.512173150673078,18.836572139912356
16.456746340647882,0.85900945538914575,91.40460532208958,19.217124769452994
8.9199127395888578,0.92861374808805253,83.555752564392463,11.35009308400867
17.142062416530088,0.87496919511252191,80.258830397131703,20.339137075105722
14.903051273665094,0.97262826679498648,90.261281229552807,19.694256610239332
17.574486434772517,0.91391759911432557,88.761954267482935,21.788873343302789
13.891467355026457,0.98977828714576854,81.500491398470899,18.668794978758672
9.5470270253375809,0.8804324938182424,91.438158778341148,11.53770164504231
8.2001758690726589,0.91307243723277687,65.78527662535798,10.230410949001588
13.308700378460465,0.98734212704653768,73.54864407454825,17.828568255681894
8.9225651155213583,0.90956526994415532,83.862349583479613,11.126565214927714
14.449806315313051,0.94281928268588022,86.99203004814386,18.516541163849926
15.569976937174205,0.85349485882084586,72.38160280110786,18.024264467305336
14.517724615675313,0.94280973177953076,65.561755757443862,18.537871015550603
11.899096566225484,0.8761921191165073,71.589048395918212,14.18546595733806
15.724027023584959,0.90239192951009894,78.506080592879442,19.249093256324212
12.552818873166711,0.85290124815685864,95.865203164321173,14.634057555139519
15.727528666101263,0.91053450900828936,87.319610646036239,19.451372005087205
9.497768477922051,0.94796814237060767,80.782470301119844,12.307147211417082
10.812870154454082,0.92062935308344029,98.985745238211237,13.636182413776837
9.2449299833503744,0.89256418210351884,71.611887042356443,11.272104775846259
16.409515735274976,0.86453243556614046,88.820211521484964,19.276449165369218
17.436621608315139,0.85078751162315092,97.957114728271421,20.172583622583705
14.008735671418528,0.95345893963256356,92.561341951642873,18.175734732732124
12.159639874213948,0.8952218851525634,79.551167590626378,14.825324982271798
15.582816412917591,0.91036899142636285,92.102278541236615,19.28569806991306
15.0832264579774,0.87641576157826395,95.219128853296269,17.999355106882309
11.493996153476694,0.86301831974375454,93.025229366697317,13.571244879769701
16.95023518938644,0.87916455525759762,85.60729436953406,20.225563498705341
12.076214919202362,0.90079128522251051,76.013015969296717,14.804758919214571
8.3227505110250384,0.88825869297660975,67.579642251664353,10.109031284552298
10.799886950254077,0.88895963836631664,62.123976146039958,13.051261149349378
11.8447389757449,0.94933731938366295,91.594919212552384,15.342619440001686
12.384325575304381,0.89498658254995933,88.597092154228903,15.118090276391841
12.137683394962773,0.88976974162617517,60.952049296545368,14.654512328379935
15.275231753126979,0.9732741400647027,93.729447206956451,20.20295232703123
15.46026924857413,0.86451985694993527,64.43779880282375,18.103364473716091
16.596623791434752,0.95614711235078842,66.20985547133931,21.462840209770679
12.978795605905647,0.91874139235234387,60.319713091498521,16.159329178949655
16.507821604551545,0.9821411555553321,74.509795691737594,21.948964108845228
15.949641544140125,0.92616063888283062,74.452748626501602,20.017744717193267


==> anc/competitors/data/v1/parallax__s42.csv <==
x0,y
0.77621648807040367,1.2883003844531822
0.44448965535453178,2.2497711430480529
0.86001194071226861,1.1627745530739866
0.70039434876877027,1.4277670882952
0.10323557440877303,9.6865833868506019
0.97586612812038842,1.0247307199052966
0.76352830497044943,1.3097091404341619
0.78820366222418425,1.2687076296729711
0.13683249634879041,7.3082054824971401
0.45588207851661144,2.1935497075337698
0.37709004399025542,2.6518865081090328
0.92749733896011577,1.0781702092225647
0.64742646887985789,1.5445769489933669
0.8245339971381217,1.2128062681113259
0.44898005683905784,2.2272704205177241
0.23496633456692911,4.2559288412236542
0.55903893914567648,1.788784161490075
0.073179083543133572,13.665106907366162
0.82935486027265626,1.2057564836254084
0.63534775513084418,1.5739411872070894
0.76050686268452006,1.314912526193506
0.36098070844856966,2.7702311414308554
0.97099104415095427,1.0298756162827551
0.89418991010897575,1.1183306685691958
0.78059966210302423,1.2810664013175286
0.2026923207734479,4.9335860193623926
0.47205379368976386,2.1184026341226803
0.053365728129356492,18.738618117905897
0.16274659714687237,6.1445217137015744
0.68621846371003004,1.4572618675888065
0.74731453434873896,1.3381246503809383
0.96783463510986789,1.0332343602132825
0.33256710455677041,3.0069119473880388
0.37675510897452019,2.6542440332710382
0.47486025316304986,2.1058827167340031
0.19757664549344284,5.0613269473349165
0.13862229028211692,7.2138470513281208
0.48094787696367441,2.0792273921931237
0.23464025556037527,4.2618432954386636
0.67311585473568525,1.4856283550068412
0.44278039968360744,2.2584558862916215
0.8343514140972591,1.1985357525665217
0.70326245098222662,1.4219442522536623
0.31924297496822068,3.1324103532726002
0.8339372033812491,1.1991310568055236
0.80671671392183386,1.2395925146245255
0.39360359523987271,2.540627199786051
0.29544482289094165,3.3847267662873644
0.68567054893522572,1.4584263558539809
0.14835495877321672,6.7405903265333595
0.20790912045035725,4.8097938071878445
0.017288647053495455,57.841426047147969
0.789055133727117,1.26733856388017
0.66820234802611178,1.496552657969592
0.70811372484007173,1.4122025388306816
0.78292174071174825,1.2772668684495945
0.46432661778295659,2.1536564170599348
0.57305378399336482,1.7450369021759722
0.14839902814638087,6.7385886045938221
0.1233847728006137,8.1047278144765205
0.67171893217256695,1.4887179028372191
0.47638524408170119,2.0991414247677613
0.56958374541637691,1.7556680787457872
0.76734886884186537,1.3031882115227034
0.63837113680058488,1.5664868637574088
0.55804360665141584,1.7919746558885925
0.56361508913795944,1.7742605179884103
0.3109105970819861,3.216358687627181
0.040509656222260014,24.685472384989065
0.44235021534003877,2.2606522283057795
0.22243882609133392,4.4956180428204453
0.41444335728738979,2.4128749620821268
0.85486904253548446,1.1697698129693255
0.24160009100668733,4.1390712885630521
0.067719714272175352,14.766748660232897
0.28857005310177658,3.4653630522336538
0.30065782018901677,3.3260402119968893
0.66529734957962616,1.5030873046944477
0.5614618308178656,1.7810649720272671
0.78605922701534936,1.2721687700263749
0.66767040492411367,1.4977449840893553
0.41232299282566981,2.4252831333682137
0.8158801808193743,1.2256701700925219
0.17530319070862688,5.7044027319623041
0.032484952402521874,30.783483614474001
0.099147382167885323,10.085994991846679
0.72513575709048583,1.3790521157201951
0.4672584579488735,2.140143175555782
0.16965906124326577,5.8941738370587187
0.50603432735232989,1.97615052170906
0.16078898168603675,6.2193316327647477
0.69935717132695863,1.4298845296783078
0.45169471281829038,2.2138846694942034
0.38721101383551765,2.5825711673190872
0.30849696825639777,3.2415229415443743
0.63397976718769955,1.5773374037407324
0.36819448444785652,2.7159559478453281
0.09677342012293999,10.33341591864388
0.12682584309931016,7.8848283249097459
0.96227868790401938,1.0391999870413249
0.90949488380053101,1.0995114077181751
0.70271006247264212,1.4230620186101746
0.27321126184492439,3.6601712288404982
0.96948461357424665,1.0314758852265338
0.78096339492613664,1.2804697460814789
0.7197212872674057,1.3894267373926643
0.45486788712235077,2.1984405325386689
0.27951914622670743,3.5775724614904831
0.1054270525319643,9.4852315035252577
0.90357637257840329,1.1067133120650852
0.46121852693527499,2.1681696237244492
0.21033973114727803,4.7542135503625271
0.31289705790914596,3.1959392864932723
0.58342737325247707,1.7140093966198804
0.18500505510983939,5.4052577071815131
0.85804814125145179,1.1654357744327881
0.76093433453685799,1.3141738447229472
0.72226832639142746,1.3845270011993549
0.43777210937735267,2.2842935367040837
0.63103575229541875,1.584696265405658
0.58825698922360825,1.699937303456126
0.65334813553927185,1.5305775674627167
0.093599877928490199,10.683774617355747
0.42164932814890355,2.3716390214354961
0.051198032123273556,19.532000714250518
0.49905091105207372,2.0038035756549384
0.33656260020945744,2.9712154570283711
0.15307894697738644,6.5325769463760732
0.11236893804532612,8.8992564795498126
0.59176812645593491,1.6898510671552085
0.17888703885151724,5.5901199238366086
0.92586891719302922,1.0800664990803612
0.58525052830339097,1.7086699654914363
0.35340110648948869,2.8296459225425297
0.59500633656660262,1.6806543704565473
0.032575832319400526,30.697603984302507
0.95897362110903084,1.042781551012345
0.48748040257347125,2.051364515826426
0.78490787497778336,1.2740348668667705
0.091902699923214176,10.881073144048131
0.49179174752977872,2.0333810093863938
0.4957999244109757,2.0169426229502316
0.93844819042523298,1.0655889267012988
0.57601077185231464,1.7360786444743666
0.47875450704638428,2.0887531820209366
0.27430590646097464,3.6455649566637001
0.33825330736912668,2.9563642933097092
0.52546567844682246,1.9030738657485902
0.44452234570199622,2.2496056939967444
0.031395959081527119,31.851232746330851
0.82802900495241427,1.2076871631537456
0.89719916412136902,1.1145797276564611
0.14884659810862466,6.7183262009805835
0.55849578210365891,1.7905238178045833
0.1174899837240891,8.5113638482441019
0.67551769210941359,1.4803461281337247
0.28842144600061825,3.4671485559290081
0.6628284083449828,1.5086860904119987
0.72972466814401382,1.3703798756637982
0.77096101699848041,1.2970824437962096
0.11666353649633759,8.5716585492965311
0.91685172668623183,1.0906888986448116
0.23791185098593201,4.2032374421698355
0.047038430614417981,21.259212667981423
0.5593039446975685,1.7879366120700764
0.37721306102381436,2.6510216727009555
0.83149184570108903,1.2026576149485024
0.81016895734365879,1.2343104372682332
0.3239675038944882,3.0867293416122576
0.95337040111904747,1.048910264915105
0.29800865975871743,3.3556071854074627
0.51990655793939744,1.9234225549364283
0.26340543966192675,3.7964288105950699
0.93668313434847372,1.0675968887766591
0.17296173940619797,5.7816254822201776
0.054461513198405698,18.361590438314774
0.44074608940300758,2.2688800287587445
0.99245180841527869,1.0076056001114795
0.89276049359236476,1.1201212499627038
0.75112193926237969,1.3313417538862262
0.89188456596973964,1.1212213308262682
0.89451217330088462,1.1179277709657649
0.52366977678258453,1.909600370951285
0.32276976131248508,3.0981836586354317
0.77429230778987812,1.2915019172208706
0.66504465053608353,1.5036584373604291
0.37992115158497297,2.6321251023486134
0.10352200138090011,9.6597823328452463
0.7493217152355357,1.3345402644385771
0.26983591076363606,3.7059559536386333
0.93744501902844146,1.0667292264632116
0.2485608692556279,4.0231594095833652
0.13153035308737115,7.6028078426561656
0.83280154540365703,1.200766263606418
0.16175147345824911,6.1823238986327844
0.18747562507616169,5.3340267546447784
0.6033889636056351,1.6573057518724907
0.8758164204290898,1.1417917918347189
0.20447031905742752,4.8906853797158698
0.31722043617109386,3.1523820220102303
0.77963078985876577,1.2826584237150964
0.97210816180035764,1.0286921140009628
0.50573377434031885,1.9773249301065645
0.15245852752573827,6.5591608172339102
0.023796924831119531,42.022236364435109
0.2373594696988667,4.2130191867578759
0.14050399560865584,7.1172353189534086
0.68088208687672891,1.4686830793083359
0.1306141795822458,7.6561365940388955
0.5112666323044267,1.9559265886230646
0.69731981128645759,1.4340622248421995
0.58530544312869337,1.7085096537879387
0.20777789514345704,4.8128315060154279
0.80608328092044013,1.2405666060436493
0.7182530583196437,1.3922669571912503
0.74159416387638633,1.3484464262406013
0.13974717404174011,7.1557797633984137
0.13251626561384117,7.5462434393831215
0.92828692549644254,1.0772531342776435
0.40360241188669121,2.4776858872705239
0.30793920486313037,3.247394239536566
0.49369820489801802,2.0255289366639837
0.66623557063594663,1.500970593697756
0.95606702447650027,1.0459517736714699
0.29358176461323449,3.4062061086028388
0.92556034501890683,1.0804265819961989
0.034610896472393751,28.892635034680978
0.55964606190355648,1.7868436286295704
0.63763536056427428,1.5682944545532289
0.11483842971324576,8.7078863974108955
0.14893620109327352,6.714284322142305
0.42492317612314079,2.3533665758683036
0.96656959302174994,1.0345866528593537
0.60008212770202907,1.6664385653834208
0.93369298938420908,1.0710158599986082
0.80631730645684108,1.2402065439897958
0.47270778553973858,2.1154718212609893
0.78691581475966554,1.2707839660147295
0.02765841613721786,36.155360272216562
0.11805255679807758,8.4708034042028011
0.83113432873390902,1.2031749446847286
0.79884891744191011,1.2518011580991057
0.24031433454676937,4.1612166077649544
0.53546189469306293,1.8675465236853488
0.60995566249301081,1.6394634257722929
0.86906156423825109,1.1506664673135314
0.60707608576533845,1.6472399810302261
0.41844585358094355,2.389795457267117
0.38044220297311088,2.6285201593964027
0.43162326550977481,2.3168352586808214
0.65541171532417442,1.5257585066287502
0.86881572543480168,1.1509920581830477
0.45935791325553677,2.1769517213992322
0.25536116732184455,3.9160221990199848
0.24429573936760535,4.0933992651228541
0.74855413744101196,1.3359087205349962
0.81840307578967131,1.2218917909553395
0.11422529905558371,8.7546279875650423
0.075893268385626378,13.17639918890873
0.59848932711888725,1.6708735723224593
0.1547115117507713,6.4636431296135566
0.82641754855177796,1.2100420686279105
0.31723132718483371,3.1522737961416829
0.15243321364143123,6.5602500669722863
0.92176076776257576,1.0848801934013066
0.17387640550792538,5.7512115981395731
0.2918728815145562,3.4261490646575479
0.16207726124013805,6.1698969512964128
0.12433516302870141,8.0427770844613029
0.030936536173075631,32.324239352636695
0.064841455072617515,15.422232565263624
0.18289505622649418,5.4676163513223486
0.062848113300903632,15.911376610658285
0.5952323779498615,1.6800161366293038
0.68390738153151132,1.4621862945252107
0.39969415226370797,2.501913011077094
0.32481118598252895,3.0787117043862779
0.50948097465200781,1.9627818304364215
0.87625489281226243,1.1412204464737294
0.85262031055398391,1.1728550066444667
0.053040311392664026,18.853584636728009
0.18968342550055883,5.2719419072124145
0.24437742239335206,4.0920310485573053
0.25689370007388967,3.8926606596906526
0.57552032522534502,1.7375580951175789
0.42209980144616038,2.3691079611359442
0.058761578728318047,17.017922622934663
0.37987799707497588,2.6324241143206608
0.52851541923046086,1.8920923848466695
0.11065518387467881,9.0370822674926643
0.83512396825067414,1.1974270144523453
0.061442247800453216,16.275446224684242
0.92559345032788143,1.0803879388361715
0.10812201016407673,9.2488106582784155
0.84513920208177518,1.1832370307007019
0.90362661248834086,1.1066517809233984
0.97977497378072675,1.0206425217631652
0.80400562147085763,1.2437723982210322
0.78168276536361558,1.2792913497777192
0.64605844323559214,1.5478475832492746
0.78120639103234768,1.2800714529210664
0.14320668632901562,6.9829141755470285
0.54070735558816096,1.8494292516369375
0.5190806414885103,1.9264829393991854
0.85899642268133203,1.1641492020170812
0.46817137193758074,2.135969988641949
0.39123860113934994,2.5559850103947785
0.64316763852473902,1.5548045954142571
0.27379868432583759,3.6523184998578637
0.14837072684441729,6.7398739715591462
0.48309850128350834,2.0699712322500994
0.42272047490893616,2.365629439206661
0.24024424112358497,4.1624306802242392
0.37383669201397673,2.6749648211701293
0.37272852532798495,2.6829178129579518
0.33422060876842002,2.9920357206125958
0.38566943892965971,2.592894066937943
0.68888591200138594,1.4516191760907837
0.30390770982557247,3.2904726259624972
0.94936934744818702,1.0533308271305613
0.91718453934279609,1.0902931276148036
0.48610132401707778,2.0571842753608047
0.3350775929546419,2.9843833817182932
0.54008044193170313,1.8515760289769145
0.85007488388588837,1.1763669518487234
0.65606146715450098,1.5242474220247144
0.80634790966760661,1.240159474602248
0.53739505330508275,1.8608284424090025
0.63658845297494449,1.5708736081007098
0.29527405804063711,3.3866842439046065
0.73754423068718789,1.3558508878420426
0.21038054719446117,4.7532911827426201
0.69785014753031327,1.43297239892976
0.86211187764263508,1.1599422603182399
0.14078180892852848,7.1031904449222969
0.61823594313650065,1.6175054380156113
0.10414479074763526,9.6020165081824445
0.72845847198871261,1.3727618504730561
0.09364828663528503,10.678251956648372
0.93658042447361978,1.0677139665416597
0.14603385073742414,6.8477273930004623
0.95929144344998962,1.0424360676079902
0.80287533432424574,1.2455233798428591
0.59774518442169056,1.6729536699948238
0.78479786358325143,1.2742134585257059
0.79716369059325498,1.2544475015611822
0.94656679218915696,1.0564494848665316
0.26084952030079533,3.8336279048811845
0.59417513640472608,1.6830054620778405
0.10409870558875721,9.6062673819452495
0.62000404302388012,1.612892708123008
0.17957839105186094,5.5685987280686087
0.56930110535771739,1.7565397126212414
0.57670620889351121,1.7339851462994218
0.47132530145141505,2.1216768905054879
0.52740545775799152,1.8960744248855803
0.76628415610652201,1.3049989250475758
0.80125226934694593,1.2480463872071672
0.49723168341967483,2.011134916267951
0.60359750710738613,1.6567331511892573
0.93192387333320081,1.0730490210786339
0.1285362526161116,7.7799062882797418
0.1259325302411094,7.9407600092319921
0.096831921791660724,10.327172914646429
0.66128465219012256,1.5122080887377001
0.42442221778247569,2.3561443253956105
0.77657820198042482,1.2877003210363185
0.67451909917550668,1.482537709046849
0.34030138074495581,2.9385716796414223
0.89938288188792037,1.1118735080890925
0.76490682559994583,1.307348773121042
0.27782959150107395,3.5993286193783089
0.37055009759433349,2.6986904240267351
0.32129558040222028,3.1123988657053112
0.16603553213874966,6.0228072095094536
0.15630553881676973,6.3977259383767393
0.93676618874198658,1.0675022348350682
0.44352499682676572,2.2546643529780241
0.38948662454963573,2.5674822624687108
0.73238885159060418,1.3653948962060212
0.55746313460037089,1.7938405930947718
0.93677858697007765,1.067488106484592
0.78249847897029823,1.2779577556699093
0.48457586848329492,2.0636603368838076
0.38259587874601797,2.6137239200734803
0.98676522947507883,1.013412278959162
0.72058263364360708,1.3877658901429895
0.95168271340380273,1.0507703732721854
0.12729379144487094,7.8558426821082259
0.85202834239887482,1.1736698772067991
0.64070314515129545,1.5607852209994386
0.13070246155176146,7.6509653156300725
0.59237541996952847,1.688118659703064
0.68923540145439433,1.4508831059603784
0.02217965902971681,45.08635586598411
0.45977478222332907,2.1749779210688946
0.82714551608435793,1.2089771153374822
0.30240543509064899,3.3068188728163572
0.46396260098056563,2.1553461375691523
0.44789098579721426,2.2326861484387117


==> anc/competitors/data/v1/parallax__s42_holdout.csv <==
x0,y
0.36383439700722137,2.7485031877845021
0.3784865722518686,2.6421016577955045
0.58024362571853383,1.723414020725637
0.74962097336112987,1.3340074991715181
0.19276127780429131,5.1877639087622693
0.58875958972889642,1.6984861349952121
0.53942462123166846,1.8538271347657429
0.60646724688095821,1.6488936626717572
0.27152202299693673,3.6829425066978154
0.02451813247006699,40.786140674492721
0.23934238108116221,4.1781150312066755
0.8904811300571559,1.1229884230514964
0.89668463244660979,1.1152192909467999
0.077860592862687331,12.843467577540423
0.41000604588816841,2.438988424753024
0.85087366094099814,1.1752626105432387
0.97947475054176669,1.0209553635220106
0.5616535201296915,1.7804571041753461
0.32394695565076725,3.086925135601692
0.60399947494200179,1.6556305783146974
0.8648307985149265,1.1562955455762953
0.17620993225621157,5.6750490009041421
0.20203966010614272,4.9495232741662907
0.5191999638699929,1.926040195662261
0.10963870374952606,9.1208666812090318
0.78644628701516606,1.2715426552464806
0.44962225666482547,2.2240891885951677
0.81400043955236978,1.228500565122439
0.90805217291242857,1.1012583085316165
0.68255068091587634,1.4650926707129737
0.2738177296508853,3.6520644637401287
0.51072152249422265,1.9580142131396316
0.33491652144400835,2.9858186621802143
0.68912910299913299,1.4511069052924008
0.72433756228130664,1.380571783203528
0.85354371210138391,1.1715861599378989
0.40765262766364846,2.4530689418862117
0.77733528211987535,1.2864461745167342
0.21919899255831304,4.562064762838598
0.4438484258669928,2.2530213958664982
0.21882759997142487,4.5698074654686289
0.81667858193265241,1.2244719307239837
0.80474529116278914,1.2426292032788215
0.72106360466221708,1.3868402087336678
0.33124344912210973,3.0189276275509362
0.75009195512916726,1.3331698775889391
0.74306573335375514,1.3457759591289413
0.81261896279306156,1.230589053155847
0.28770012321950428,3.4758414032274776
0.35604578831311268,2.8086275215832157
0.95121444887200546,1.0512876472659207
0.30973122878363751,3.2286056653930402
0.28308992815777234,3.5324464084878273
0.13941025169806165,7.1730736285149677
0.67237803867772705,1.4872585695490022
0.052087162338361317,19.198588579349749
0.95277226851582142,1.0495687511536702
0.95581289742895126,1.0462298664204135
0.93022714366643466,1.0750062571368966
0.20476131146106716,4.8837350809317206
0.084512858109210512,11.832519008027921
0.21552394372074976,4.6398557057571335
0.021169150808351585,47.238550523504387
0.38581228352936775,2.5919340640274888
0.7519293484915861,1.3299121812522121
0.65954392803314121,1.5161992363149333
0.046591526376565856,21.463130267888584
0.95330922984756528,1.0489775706460962
0.088591093425387124,11.287816430917138
0.74221413759539834,1.347320064853208
0.35685610167942633,2.8022499693681224
0.55251046374136126,1.8099204732312826
0.024833431252045395,40.268297596516611
0.88240598722209163,1.1332652027306693
0.98913119318624421,1.0109882358261744
0.77160409863886015,1.2960014102621269
0.53853986889114625,1.8568727363844024
0.35236359933770217,2.837977594392799
0.22376549577314148,4.4689642455592109
0.87004849364915993,1.1493612221610741
0.24562890703308668,4.0711820610971419
0.075682950430315601,13.213015538033774
0.86451293547696506,1.156720690880449
0.04175308020427778,23.950328816640113
0.13880315433067966,7.2044472247196616
0.95031869752632359,1.0522785699186985
0.64769123980655396,1.5439455384616134
0.6060529981880417,1.6500207126930626
0.87859204009661274,1.1381846799909965
0.63102687178048966,1.5847185670214408
0.43506070338893305,2.2985298194262005
0.95986077915544088,1.0418177528619064
0.51005765244280421,1.9605626838666752
0.50638040400593853,1.9747999568882855
0.22966064817200754,4.3542505342536355
0.51142692902471443,1.955313541871933
0.29150905017024359,3.4304252283625227
0.2344619182476371,4.2650849548360634
0.69821569411326401,1.4322221749397985
0.51776338375796127,1.9313841638277569
0.39800240263802905,2.5125476463755652
0.60938310461448431,1.6410038158715161
0.020312953877577068,49.22966920649948
0.31963256389214961,3.128592368133742
0.83367599881636045,1.1995067645221689
0.96819475963286594,1.0328500439097548
0.61109870329023253,1.6363968612858673
0.62903119375542971,1.5897462795601909
0.81924510156231789,1.2206359221348759
0.92684341009196736,1.078930905815874
0.61141930773790376,1.6355387985697509
0.06590461234336667,15.173444838578897
0.32432293406235602,3.0833465505332867
0.8546256788646448,1.1701029172543498
0.26326646651608077,3.7984328700629191
0.54242267237135189,1.8435807552590331
0.56841775330928546,1.7592694706983993
0.73810706981026175,1.3548169918722777
0.94289180499287029,1.0605670711153985
0.60722147489544198,1.6468455766854935
0.48082754061173782,2.0797477588903073
0.039383997126205689,25.391023587461383
0.15550925871338223,6.4304852860439095
0.82011549614561541,1.2193404522897167
0.67660520348038478,1.4779667594279604
0.83390712939991485,1.1991743022027006
0.95132610687516395,1.051164256686612
0.026736720024639123,37.401745579803872
0.19591342143536195,5.1042955233668446
0.87542188486878614,1.1423063751140816
0.80349710525381923,1.2445595553005842
0.24540640765756383,4.0748732257854652
0.71679426566955584,1.395100446382481
0.45668619534033777,2.1896873831598231
0.50580553510679738,1.9770443986716295
0.39633792371303528,2.5230994567253182
0.71887887974945985,1.3910549164394914
0.52272069034806767,1.9130675683300828
0.76932645530204846,1.2998383106523821
0.44907814908076638,2.2267839173358461
0.2132245603211467,4.689891251241681
0.76280519020758575,1.3109507025350278
0.2601955319379497,3.8432635355109621
0.53992623507385873,1.8521048525512118
0.83047281083660573,1.204133340611856
0.84732941201894996,1.1801785537188878
0.053180484601648259,18.803890327261257
0.95536553867335261,1.0467197732384486
0.13687369124898807,7.3060059305399436
0.61591631691987692,1.6235971876843256
0.42439509521068797,2.3562949036994807
0.44854523415338299,2.2294295510406501
0.66210708026330445,1.5103297182720405
0.12693991140542887,7.8777430118580716
0.14494246821100187,6.8992891617123355
0.62141682000440579,1.6092258333028548
0.36209462076250931,2.7617090745346373
0.97137001421796054,1.0294738208540328
0.078479538162999671,12.742174882872396
0.053792246205271649,18.590039839273338
0.14505614645521783,6.8938822961819337
0.50553063380858354,1.9781194909320661
0.19107969028031815,5.2334185728110496
0.73283258904373649,1.3645681359570632
0.3685902511421264,2.7130397423734505
0.79096059506533645,1.2642854855713717
0.96190838083265573,1.0396000491589137
0.35095603183095747,2.8493597753055941
0.41479144516237293,2.410850107114777
0.65836251968654402,1.5189200024268006
0.30818756976926281,3.2447772009386711
0.114280465122957,8.7504019074832851
0.72965898649604299,1.3705032330269575
0.40270350984348235,2.4832164993760975
0.69048179308430768,1.4482641106771372
0.56953492100607273,1.7558185865644882
0.99928665372826153,1.0007138554978965
0.49687151954211567,2.0125927139505495
0.24052191977265858,4.1576252216230456
0.45219325651571035,2.2114438585513434
0.56124705544211706,1.7817465415693976
0.29959747010245669,3.3378118969363086
0.74540886384337768,1.3415456248318989
0.59745573425758125,1.6737641680561219
0.64699493700845778,1.5456071489890617
0.11837541878393613,8.4476997866021719
0.95135303885082589,1.0511344991423337
0.45527562568049545,2.1964716395816515
0.057165593602797063,17.493039728552226
0.086127719415979659,11.610663869667789
0.83875727236750819,1.1922400352814373
0.19657040276804744,5.087235849946329
0.82735735912957697,1.2086675593869765
0.8322975968571249,1.2014933165446391
0.78757091958209569,1.2697269225362262
0.60592571417153074,1.65036732492411
0.60819966985568896,1.6441968806679486
0.27632552686872208,3.618920087955118
0.051325344425294635,19.483551668231392
0.71354835147925932,1.4014467245658921
0.024763797467560862,40.381528774411194
0.03113178409421765,32.121512759229816
0.64362389747960225,1.5537024089937432
0.95185127733016517,1.050584291702467
0.23412469561558807,4.2712281904763731
0.017064239951022128,58.602082651803144
0.86342741251662536,1.1581749496293008
0.54304956775209468,1.8414525291667405
0.33564916468591932,2.9793013217707274
0.23567576312392749,4.2431176916319604
0.67317487780599483,1.4854980971054512
0.81271934971472504,1.2304370510570628
0.98732538877015308,1.0128373192607099
0.29530499241172975,3.3863294752760136
0.94137650535585005,1.0622742274856218
0.40657834931798437,2.4595505434006801
0.029667564358815873,33.706845223471966
0.17061326319438722,5.8612090366072884
0.32279285608617586,3.0979619937221612
0.09824734626108976,10.178391967377175
0.51297352316437728,1.9494183517139536
0.079845679580796844,12.52415916866344
0.063184113923324667,15.826763056510096
0.61786208696516087,1.6184841586766379
0.071484908000120473,13.988966734045663
0.79218552157659339,1.2623305687407893
0.015565883585381338,64.243060441435375
0.046963592801656948,21.293089824352588
0.46883276207121866,2.132956740442328
0.88659506763900953,1.1279106285386702
0.14528917585831577,6.88282519390975
0.07156250688436705,13.973797782347557
0.27710120263955051,3.6087898229037512
0.19452382083257924,5.1407585750676246
0.72080788408903873,1.3873322171882261
0.088339810657607556,11.319924647290186
0.6207637144024436,1.6109189000562234
0.044230104204262079,22.609035587658383
0.8475547509658834,1.1798647802521174
0.38579537154303817,2.5920476857987476
0.18847971221857862,5.3056108173611118
0.47228451965696716,2.1173677272469713
0.35319337085469721,2.8313102184791492
0.40215942522540388,2.4865760623153768
0.60664352672746402,1.6484145234261312
0.65275894195568906,1.5319590981074336
0.12865464069531435,7.7727472137460207
0.51496305017244826,1.9418868978368933
0.86051059918675332,1.1621007352437895
0.64517895440575168,1.5499575632020726
0.62519982252403328,1.5994886178355545
0.63536818559657093,1.5738905766285145
0.10843401099834775,9.2221987436694324
0.5026695459834315,1.9893785250976017
0.83715886003965101,1.1945164146654748
0.75573716126557167,1.3232113640215617
0.65872006211196432,1.518095557608852
0.68023664447527443,1.4700766389487687
0.092126521478258561,10.854637556634497
0.55748790376836477,1.7937608928201934
0.81464279269920992,1.2275318814110339
0.76320179432873925,1.3102694561659574
0.89503421151468554,1.1172757277151213
0.88069944119420651,1.1354611496562605
0.098959396502662389,10.105154592096731
0.69559730529208408,1.4376133898047463
0.40732511215210737,2.4550413666284592
0.3366920017881273,2.9700735232471529
0.27555749498637699,3.6290067161825448
0.97254014576995074,1.0282351883873231
0.54330116162573028,1.8405997826466653
0.64446104257456804,1.551684173189249
0.12545484633920165,7.9709953754693963
0.3983991485084174,2.5100455253078233
0.3131892752937559,3.1929573548201802
0.50039714287715786,1.9984126892696694
0.20706921862401781,4.829303006236441
0.91785585487203591,1.0894956922614132
0.50361952290258349,1.9856259627040564
0.80192885341608466,1.2469934156130746
0.98268206699561578,1.0176231291747604
0.79363392857477966,1.2600267755636605
0.39241486549062438,2.5483234401676667
0.79355923242576254,1.2601453793728623
0.52605285583006489,1.9009496648812758
0.10440263171184881,9.5783026117579038
0.016334906750661713,61.218592506473342
0.30537193105783078,3.2746952103159139
0.12576553055747605,7.9513042688830424
0.67515476542846597,1.4811418821362849
0.21487505064977494,4.6538674312165771
0.84695624445397888,1.1806985384996911
0.7073527472587261,1.4137218012871211
0.3697163629476507,2.7047761479293606
0.83390277717298311,1.1991805608204156
0.27743773390188942,3.6044123700694262
0.073223297158361775,13.65685565670822
0.38306094334082291,2.6105506640238825
0.43519006702216811,2.2978465635546343
0.37715453220191641,2.6514330721727406
0.40429110140670432,2.4734652742060503
0.51366590962296743,1.9467906693165671
0.060739499298530598,16.46375112651269
0.55935560691955211,1.7877714778030687
0.14713964298434579,6.7962649610777577
0.2592801987365172,3.8568313541606343
0.14768812682178273,6.7710250073569798
0.13865096096633844,7.2123553492195347
0.31945085811214968,3.1303719323518919
0.79003361330714572,1.2657689282534672
0.43665103450593046,2.2901583208923286
0.88781306375913793,1.1263632411150217
0.45733036556410683,2.1866031107873676
0.58504181139236322,1.7092795429784104
0.0203593927934307,49.117378408390785
0.82011892888238636,1.219335348548467
0.70188534031331307,1.424734130440183
0.1979848896674806,5.0508905082580755
0.74142415082812974,1.3487556331730701
0.64294022570153009,1.555354541565465
0.18141394212895054,5.5122554984731638
0.14060478063758833,7.1121337088638565
0.58061069176323954,1.7223244666114044
0.043032353321519785,23.238329368798805
0.30754960399186015,3.2515080072301661
0.8992796660734369,1.1120011245960253
0.65347104564327674,1.5302896840908999
0.4818516995108646,2.075327327920844
0.30893467642675743,3.2369302519430225
0.79171152148098467,1.2630863298912065
0.81073748989821925,1.2334448726745582
0.46015461297673088,2.1731826038448689
0.098476933624749061,10.154662246192053
0.41414069020255984,2.4146383672439704
0.7629952020799371,1.3106242310226643
0.1329701137265408,7.5204869122436513
0.72785933643280187,1.37389183588816
0.97765319618568858,1.0228575980741406
0.42647766554988681,2.3447886742454185
0.91550654881450289,1.0922914765546008
0.7693466866455525,1.2998041290853213
0.34936700161523682,2.8623195532968944
0.57310278393251612,1.7448877025831231
0.2034646723882661,4.9148581336603101
0.32553224647867912,3.0718922958235888
0.83659419921921074,1.1953226557550782
0.79007729489956924,1.2656989467430717
0.85750311630992326,1.1661765199213279
0.82295904642586437,1.2151272950252261
0.68205960349887285,1.4661475256269925
0.56025245453517403,1.7849096276243401
0.13261252287880032,7.5407659721091225
0.94629582520415512,1.056751993790376
0.53019947657402,1.8860825862403359
0.37731176698460994,2.6503281569821509
0.47081504158781284,2.1239763212057183
0.96607766281584317,1.0351134680883551
0.79465790473006848,1.2584031368059978
0.17998026437843012,5.5561647464712012
0.60757249107773437,1.6458941355724703
0.8472178877241402,1.1803339075928561
0.10107136121929687,9.8939995260405844
0.91506417923647865,1.0928195231446947
0.69340207609284432,1.4421647042575385
0.95787415704247902,1.0439784732136299
0.5932552681476192,1.6856150357036035
0.1631556755084205,6.1291156245949274
0.029817411038193298,33.537452286487721
0.53556133746758616,1.867199758534704
0.10133394643661441,9.8683613454797392
0.64853082521599192,1.541946752749882
0.75942771678024634,1.3167810153673485
0.65525473695185588,1.5261240302540138
0.3960105600563229,2.5251851866217261
0.77467867533491086,1.2908577863817894
0.46072906844350447,2.170472992681646
0.77502533794402495,1.2902803960613525
0.15827907931428298,6.3179543647355603
0.28847414529095405,3.4665151672133505
0.13324806835168709,7.5047992242608652
0.84254205779222258,1.1868843706394627
0.94422553922319874,1.0590690025422169
0.60486483147043424,1.6532619322055591
0.42180434754718088,2.3707674086695967
0.76069882487884155,1.3145807082839553
0.71123941933976265,1.4059963112397387
0.35590561919419272,2.8097336655265623
0.89607328374925777,1.1159801526677626
0.41354527700103388,2.4181149093319227
0.041952300591478801,23.836595035341549
0.28718880807515373,3.4820298419787741
0.39062915859874514,2.5599727464974049
0.44404823195513371,2.2520076154723645
0.41963065610131445,2.3830480101019189
0.73024794355957101,1.3693978994662155
0.74856665560883895,1.3358863803339736
0.86106575535204055,1.1613514923621102
0.50290076498465908,1.9884638672810626
0.85227433885060278,1.1733311146603611
0.79701451286987224,1.2546822973137868


==> anc/competitors/data/v1/pendulum_period__s42.csv <==
x0,y
7.7621648807040371,5.5890345776460784
4.444896553545318,4.2293749986984857
8.600119407122687,5.8829831604925547
7.0039434876877023,5.3090483595098421
1.0323557440877305,2.0382622163311566
9.7586612812038833,6.266722829135742
7.6352830497044941,5.5431666500351362
7.8820366222418423,5.6320251936968928
1.3683249634879042,2.3466049896121071
4.5588207851661142,4.2832322569282031
3.7709004399025545,3.8955420600977524
9.2749733896011577,6.1094441751149322
6.4742646887985789,5.1043516948604966
8.2453399713812168,5.760360295321397
4.489800568390578,4.2506846819017987
2.3496633456692915,3.075021705665566
5.5903893914567639,4.7431449216632702
0.73179083543133572,1.7160852077875817
8.2935486027265632,5.7771755120553667
6.3534775513084423,5.0565128420040804
7.6050686268452008,5.5321880392453231
3.6098070844856971,3.8114248495197471
9.7099104415095425,6.2510500590750855
8.9418991010897564,5.9987428761936412
7.8059966210302427,5.6047925686266762
2.026923207734479,2.8560382026106028
4.7205379368976379,4.3585407501770366
0.53365728129356493,1.4654688258584818
1.6274659714687236,2.5591828871338063
6.8621846371003006,5.2550465117967278
7.4731453434873893,5.483995365333417
9.6783463510986785,6.240881617262195
3.3256710455677045,3.6583479495314775
3.767551089745202,3.893811646746375
4.7486025316304978,4.3714777728514091
1.9757664549344285,2.8197666417674871
1.3862229028211694,2.3619021397309239
4.809478769636744,4.3994093214749626
2.3464025556037531,3.0728872549039807
6.731158547356852,5.2046349618396333
4.4278039968360741,4.2212352745798869
8.3435141409725908,5.7945520438517928
7.0326245098222664,5.3199074824813781
3.1924297496822067,3.5843139235851202
8.3393720338124897,5.7931135231800415
8.0671671392183395,5.6977828297457123
3.9360359523987274,3.9799250454546855
2.9544482289094169,3.448129410171628
6.8567054893522572,5.2529481329570578
1.4835495877321672,2.4434102887293778
2.0790912045035723,2.8925583949489164
0.17288647053495459,0.83411488011153689
7.8905513372711704,5.6350664219833604
6.682023480261118,5.1856041752305213
7.0811372484007178,5.3382249490958351
7.8292174071174818,5.6131227697863535
4.643266177829565,4.3227204927410376
5.730537839933648,4.8022311110017695
1.4839902814638088,2.4437731736819104
1.2338477280061373,2.2283127617460794
6.7171893217256695,5.1992315472596546
4.7638524408170122,4.378491541828831
5.6958374541637689,4.7876694495981473
7.6734886884186535,5.5570178690290266
6.3837113680058488,5.0685295872211364
5.5804360665141584,4.7389206099304531
5.6361508913795939,4.7625184423224294
3.109105970819861,3.5372285939149219
0.40509656222260015,1.2768052021797569
4.4235021534003875,4.2191842007246771
2.2243882609133392,2.9919247191111711
4.1444335728738979,4.0839268659746395
8.5486904253548452,5.8653665728492284
2.4160009100668733,3.1181278012170206
0.67719714272175358,1.6508321690102992
2.8857005310177661,3.4077756419929686
3.0065782018901679,3.4784167754084949
6.6529734957962612,5.1743197337634355
5.6146183081786551,4.753412275716304
7.8605922701534938,5.6243585590432756
6.6767040492411365,5.1835396841492827
4.1232299282566975,4.0734664285840738
8.1588018081937435,5.7300519104577203
1.7530319070862688,2.6560746389046948
0.32484952402521872,1.1433691815977709
0.99147382167885334,1.997496332403119
7.2513575709048581,5.4020055397461038
4.6725845794887348,4.3363462275952696
1.696590612432658,2.6129668169083042
5.0603432735232987,4.5126884764833157
1.6078898168603675,2.5437446140982911
6.9935717132695867,5.30511595681351
4.5169471281829034,4.2635157160828188
3.8721101383551768,3.9474734310044992
3.0849696825639779,3.5234719206546057
6.3397976718769957,5.051066237370188
3.6819448444785654,3.8493198912975268
0.9677342012293999,1.973437650306864
1.2682584309931018,2.2591717237901969
9.6227868790401931,6.2229426464730144
9.0949488380053101,6.0498623695774816
7.0271006247264207,5.317817769713896
2.7321126184492441,3.3158483752783781
9.6948461357424662,6.2461991244456403
7.8096339492613662,5.6060982376483421
7.1972128726740561,5.3817998059537908
4.5486788712235073,4.2784651952231494
2.7951914622670744,3.3539079983685136
1.0542705253196432,2.0597826569660795
9.0357637257840331,6.0301455898630358
4.6121852693527492,4.3082285743381217
2.1033973114727802,2.9094173334543108
3.1289705790914599,3.5485105803348387
5.8342737325247702,4.8455018689452265
1.850050551098394,2.7285829580131584
8.5804814125145175,5.8762625550314818
7.6093433453685799,5.5337426093378737
7.2226832639142744,5.3913142865796635
4.3777210937735269,4.1972941807666544
6.3103575229541873,5.0393247602374363
5.8825698922360816,4.865516084429335
6.533481355392718,5.1276419595252838
0.93599877928490194,1.9408099312328559
4.2164932814890355,4.1192777020003035
0.51198032123273551,1.4353968833481867
4.9905091105207369,4.4814421135698117
3.365626002094575,3.6802582235940542
1.5307894697738644,2.482007546927619
1.1236893804532613,2.1265152568285322
5.9176812645593495,4.8800149167123417
1.7888703885151727,2.6830872916596955
9.2586891719302926,6.1040785950240704
5.8525052830339099,4.8530668298485891
3.5340110648948873,3.7711978461133668
5.9500633656660256,4.8933486480165138
0.32575832319400522,1.1449674096358613
9.5897362110903082,6.2122467160985337
4.8748040257347123,4.4291862724915854
7.8490787497778332,5.6202380109762364
0.91902699923214182,1.9231337953555203
4.917917475297787,4.4487293290989784
4.9579992441097573,4.4668214478756809
9.3844819042523309,6.1454050827136779
5.7601077185231464,4.8146050523576172
4.7875450704638425,4.3893660721030203
2.7430590646097466,3.3224843520674545
3.3825330736912669,3.6894904499398291
5.2546567844682235,4.598514307177223
4.4452234570199618,4.2295305222237092
0.31395959081527125,1.1240412309150358
8.280290049524142,5.7725557991820828
8.9719916412136911,6.0088283059224512
1.4884659810862468,2.4474555967751024
5.5849578210365891,4.7408401639264879
1.1748998372408912,2.1744317785154088
6.7551769210941357,5.213912380560128
2.8842144600061825,3.4068980650067324
6.6282840834498273,5.164709770937483
7.2972466814401376,5.4190714666672006
7.7096101699848045,5.5700818128992999
1.1666353649633761,2.1667705957204388
9.1685172668623185,6.0742815524626792
2.3791185098593202,3.0942357717966704
0.47038430614417981,1.3758521804600379
5.593039446975685,4.7442690032999639
3.7721306102381438,3.8961774241956086
8.3149184570108901,5.7846137016286452
8.1016895734365875,5.7099612896013561
3.2396750389448821,3.610738939198137
9.5337040111904745,6.1940712525744264
2.9800865975871744,3.463058331417288
5.1990655793939737,4.5741248289304144
2.6340543966192675,3.2558001166886279
9.366831343484737,6.139623149402941
1.7296173940619799,2.6382769718275147
0.54461513198405698,1.4804379746379572
4.4074608940300752,4.2115270891893744
9.9245180841527869,6.3197526165484641
8.9276049359236485,5.9939462823238534
7.5112193926237971,5.497947498589145
8.9188456596973964,5.9910050950711646
8.9451217330088451,5.9998237427180854
5.2366977678258451,4.5906493330780576
3.2276976131248509,3.6040581141352703
7.742923077898781,5.5821028882688681
6.6504465053608346,5.1733369628017245
3.7992115158497297,3.9101381439523299
1.0352200138090013,2.0410878357547717
7.4932171523553572,5.4913550439056671
2.6983591076363607,3.2953021219924437
9.3744501902844135,6.1421195827446713
2.485608692556279,3.1627272771032748
1.3153035308737118,2.3006913393526514
8.3280154540365707,5.7891676403779675
1.6175147345824912,2.5513467526180551
1.8747562507616171,2.7467413771709284
6.033889636056351,4.9276975705364094
8.7581642042908978,5.9367929980233676
2.0447031905742752,2.868537303649985
3.1722043617109383,3.5729418134989537
7.7963078985876582,5.6013131833018024
9.7210816180035771,6.2546449176618664
5.0573377434031883,4.5113481488709191
1.5245852752573827,2.4769727291853556
0.23796924831119531,0.97860129031446574
2.3735946969886674,3.0906416019729228
1.4050399560865583,2.3778787293505479
6.8088208687672891,5.2345737018410583
1.3061417958224582,2.2926646148723773
5.1126663230442668,4.5359586768995008
6.9731981128645764,5.2973829164277371
5.8530544312869335,4.8532945093233701
2.0777789514345706,2.8916454076416342
8.0608328092044008,5.6955454443210165
7.1825305831964368,5.3763075769554254
7.4159416387638633,5.4629662360567339
1.3974717404174013,2.3714658872696921
1.3251626561384118,2.3092978914710578
9.2828692549644263,6.1120441333222963
4.0360241188669121,4.0301595624068529
3.0793920486313038,3.5202852560170932
4.9369820489801794,4.457343858701611
6.6623557063594658,5.177966934065779
9.5606702447650029,6.2028250814338728
2.9358176461323446,3.4372403624568033
9.2556034501890689,6.1030613312781865
0.34610896472393754,1.1801896151141062
5.5964606190355646,4.7457197779116118
6.3763536056427421,5.0656077925066416
1.1483842971324578,2.1497550971742982
1.4893620109327352,2.4481921481488547
4.2492317612314077,4.1352386104924728
9.665695930217499,6.2368016023684163
6.0008212770202904,4.9141760482052712
9.3369298938420915,6.1298156503610688
8.0631730645684101,5.6963721618449776
4.7270778553973862,4.3615589057172697
7.8691581475966554,5.6274222243842367
0.27658416137217856,1.0550159317512293
1.180525567980776,2.1796314384497961
8.3113432873390902,5.7833699612897291
7.9884891744191009,5.6699299081796699
2.4031433454676936,3.1098196478496143
5.3546189469306293,4.6420482457987591
6.0995566249301083,4.9544391450125413
8.6906156423825109,5.9138545116883536
6.0707608576533838,4.9427304532823788
4.1844585358094353,4.1035997911781408
3.8044220297311089,3.9128185485891978
4.3162326550977479,4.1677128379048423
6.5541171532417444,5.1357333243812437
8.6881572543480168,5.913018001475864
4.5935791325553677,4.2995298239223114
2.5536116732184455,3.2056993721011131
2.4429573936760534,3.1354747737461963
7.4855413744101194,5.4885417515007768
8.1840307578967124,5.7389044118040404
1.1422529905558372,2.1440085678799559
0.75893268385626378,1.7476199463114113
5.9848932711888727,4.9076498553484482
1.5471151175077131,2.4952075714795776
8.2641754855177787,5.7669359765733876
3.1723132718483371,3.5730031472277344
1.5243321364143123,2.4767670850503576
9.2176076776257574,6.0905214137861847
1.738764055079254,2.6452437166113136
2.9187288151455624,3.4272220042597104
1.6207726124013806,2.5539148265541818
1.2433516302870142,2.2368782603516855
0.30936536173075635,1.1157867701699227
0.64841455072617515,1.6153689868702055
1.8289505622649418,2.7129784737937128
0.6284811330090363,1.5903455097898411
5.9523237794986148,4.8942780450649765
6.8390738153151132,5.2461899393287679
3.9969415226370799,4.0105991907182004
3.2481118598252894,3.6154374583266184
5.0948097465200775,4.5280305690935059
8.7625489281226248,5.9382789224624872
8.5262031055398388,5.8576470731380281
0.5304031139266403,1.4609938816947134
1.8968342550055886,2.7628674929176542
2.4437742239335205,3.1359989205491159
2.5689370007388974,3.2153043765543359
5.75520325225345,4.8125549087026585
4.2209980144616033,4.1214775504652037
0.58761578728318054,1.537772507737533
3.7987799707497589,3.9099160651250435
5.2851541923046081,4.6118396176848862
1.1065518387467883,2.1102370644037154
8.3512396825067405,5.7972341088621206
0.61442247800453209,1.5724574860970886
9.2559345032788141,6.1031704770111004
1.0812201016407674,2.0859429208371991
8.4513920208177513,5.8318922076203101
9.0362661248834097,6.030313229129348
9.7977497378072673,6.2792610099439994
8.0400562147085761,5.6882006457057921
7.8168276536361558,5.6086796218053676
6.4605844323559216,5.0989560422273223
7.8120639103234772,5.606970336200976
1.4320668632901563,2.400639858348911
5.4070735558816088,4.6647299154566459
5.1908064148851034,4.5704901887839995
8.5899642268133203,5.8795087667846895
4.6817137193758072,4.3405802648297982
3.9123860113934996,3.9679502046303434
6.4316763852473899,5.0875355492237837
2.7379868432583763,3.3194111091361864
1.4837072684441732,2.4435401355644069
4.8309850128350833,4.4092346306639456
4.2272047490893616,4.1245066351074202
2.4024424112358496,3.109366088135936
3.7383669201397676,3.8787012238181808
3.7272852532798497,3.8729481267652135
3.3422060876842004,3.6674312192810432
3.8566943892965972,3.9396077006691401
6.8888591200138594,5.2652502368671037
3.0390770982557247,3.4971658077256818
9.4936934744818693,6.1810601144105535
9.1718453934279616,6.0753839195614932
4.8610132401707773,4.4229167671839074
3.3507759295464195,3.6721300893341344
5.4008044193170308,4.6620249115341741
8.5007488388588826,5.8488967795858295
6.56061467154501,5.1382783853142469
8.0634790966760672,5.6964802617346777
5.3739505330508273,4.65042020537265
6.3658845297494455,5.0614475763814255
2.9527405804063713,3.4471327699112595
7.3754423068718786,5.4480288630020395
2.1038054719446118,2.9096996033664633
6.9785014753031325,5.299396956581881
8.6211187764263517,5.8901611779816418
1.407818089285285,2.380228413982397
6.1823594313650059,4.9879545775449809
1.0414479074763527,2.0472182315816383
7.2845847198871256,5.414367921032361
0.93648286635285027,1.9413117478826589
9.3658042447361982,6.1392865269156225
1.4603385073742416,2.424220577115062
9.592914434499896,6.2132760599666961
8.0287533432424567,5.6842009465092174
5.9774518442169056,4.9045978980839031
7.8479786358325141,5.6198441355247004
7.9716369059325505,5.6639461967919704
9.4656679218915691,6.1719300715261607
2.6084952030079536,3.2399655008689061
5.9417513640472608,4.8899295468963979
1.0409870558875722,2.0467652237239831
6.2000404302388006,4.99508203874458
1.7957839105186093,2.6882670115989868
5.6930110535771741,4.7864814284362147
5.7670620889351119,4.8175105923669337
4.7132530145141507,4.3551763146982561
5.274054577579915,4.6069942956940899
7.6628415610652203,5.553161291061353
8.0125226934694602,5.6784525479360912
4.9723168341967483,4.4732663877187058
6.0359750710738611,4.9285490532374405
9.3192387333320088,6.1240056586980671
1.2853625261611159,2.2743546223251503
1.2593253024110942,2.2512012919126905
0.96831921791660724,1.9740340534972103
6.6128465219012256,5.1586918481938548
4.2442221778247564,4.1328002953848664
7.7657820198042478,5.5903366603241125
6.7451909917550665,5.2100571879293245
3.4030138074495579,3.7006432507478495
8.9938288188792033,6.0161363881783716
7.6490682559994578,5.5481683792384402
2.7782959150107396,3.34375627866301
3.7055009759433348,3.8616137363135805
3.212955804022203,3.5958183179481393
1.6603553213874966,2.5849127212910736
1.5630553881676974,2.5080289695724436
9.3676618874198656,6.1398953393011784
4.4352499682676569,4.224783082296061
3.8948662454963574,3.9590559443794029
7.3238885159060416,5.4289548155483551
5.5746313460037094,4.7364552768919417
9.3677858697007768,6.1399359703422594
7.8249847897029827,5.6116052865024706
4.8457586848329495,4.4159714410965947
3.8259587874601797,3.9238781128219018
9.8676522947507888,6.3016210563226549
7.2058263364360702,5.3850192519586555
9.5168271340380279,6.1885863495399223
1.2729379144487096,2.2633357107045016
8.5202834239887473,5.8556132589247234
6.4070314515129549,5.0777789702638998
1.3070246155176146,2.2934392886451636
5.9237541996952849,4.8825182971110843
6.892354014543943,5.2665856656105579
0.22179659029716811,0.94476282775674714
4.5977478222332904,4.3014803009398017
8.2714551608435798,5.7694753817820228
3.0240543509064897,3.4885115151846624
4.6396260098056556,4.3210257251426034
4.478909857972142,4.24552620302845


==> anc/competitors/data/v1/pendulum_period__s42_holdout.csv <==
x0,y
3.638343970072214,3.826460567269065
3.7848657225186861,3.9027488361518579
5.8024362571853381,4.8322628961634395
7.4962097336112983,5.4924514812178993
1.9276127780429133,2.7851927944489083
5.8875958972889642,4.86759416320875
5.394246212316685,4.6591934989008497
6.0646724688095821,4.9402512900766888
2.7152202299693671,3.3055816960543432
0.24518132470066994,0.99331972187186168
2.3934238108116221,3.1035244295074955
8.9048113005715592,5.9862896294978034
8.966846324466097,6.0071050676442841
0.77860592862687339,1.7701261494798606
4.1000604588816838,4.0620053874245796
8.508736609409981,5.8516441066981164
9.7947475054176678,6.2782988887601734
5.6165352012969141,4.7542236403715821
3.2394695565076725,3.6106244284534492
6.0399947494200186,4.9301898721971513
8.6483079851492644,5.8994420355805239
1.7620993225621158,2.6629349446648294
2.0203966010614272,2.8514363342909328
5.1919996386999294,4.5710154736751711
1.0963870374952607,2.100522368947968
7.8644628701516606,5.6257431215715261
4.496222566648254,4.2537235847191912
8.1400043955236985,5.7234472481560479
9.0805217291242855,6.0450620861715514
6.825506809158763,5.2409837939820365
2.7381772965088529,3.3195265555715077
5.1072152249422267,4.5335399242996992
3.3491652144400836,3.6712473883557566
6.8912910299913301,5.2661795260634525
7.2433756228130664,5.3990315862741358
8.5354371210138389,5.86081817790717
4.0765262766364847,4.0503307364758658
7.7733528211987526,5.5930609846953514
2.1919899255831305,2.9700560246694589
4.438484258669928,4.2263232080296085
2.1882759997142487,2.9675388497373536
8.1667858193265239,5.7328548717637258
8.0474529116278912,5.6908165617345041
7.2106360466221711,5.3868161354953754
3.3124344912210977,3.6510603675497797
7.5009195512916724,5.4941766452706551
7.4306573335375514,5.4683837208706034
8.1261896279306161,5.7185884258678019
2.8770012321950431,3.4026351857379447
3.5604578831311273,3.7852824489657602
9.5121444887200539,6.1870636508477022
3.0973122878363752,3.5305133855541717
2.8308992815777234,3.3752626512213753
1.3941025169806165,2.3686054286694485
6.7237803867772703,5.2017817263277086
0.52087162338361315,1.4478071388604059
9.5277226851582135,6.1921279065050339
9.558128974289513,6.2020006568144117
9.3022714366643466,6.1184282095923024
2.0476131146106717,2.8705777606600087
0.84512858109210509,1.8441946562237008
2.1552394372074977,2.9450530843551035
0.21169150808351586,0.92299018559965029
3.8581228352936781,3.9403372108788388
7.5192934849158615,5.5009016802097639
6.5954392803314121,5.1518976660031814
0.4659152637656585,1.3693007118483509
9.533092298475653,6.1938725337492109
0.88591093425387124,1.8881669676516866
7.4221413759539825,5.465249282561536
3.5685610167942632,3.7895874033768164
5.5251046374136124,4.7153682869861848
0.24833431252045396,0.99968627572092827
8.824059872220916,5.9590851034596097
9.8913119318624432,6.3091712212124857
7.7160409863886015,5.5724044145709479
5.3853986889114625,4.6553709777579533
3.523635993377022,3.7656580776304067
2.2376549577314147,3.0008336741031063
8.7004849364915984,5.9172115240637977
2.4562890703308669,3.1440185702676202
0.7568295043031561,1.7451967349989663
8.6451293547696508,5.8983577848181881
0.41753080204277782,1.2962525523534689
1.3880315433067967,2.3634424545462767
9.503186975263235,6.1841498095242953
6.4769123980655392,5.1053953236324352
6.0605299818804168,4.9385637774906685
8.7859204009661269,5.9461929384748542
6.3102687178048962,5.0392893011084947
4.3506070338893306,4.1842757118839531
9.598607791554409,6.2151195639531194
5.1005765244280425,4.5305924667003925
5.0638040400593862,4.5142313255707442
2.2966064817200755,3.0401055188212966
5.1142692902471438,4.5366696975985379
2.9150905017024362,3.4250852527869693
2.3446191824763711,3.0717192655879257
6.9821569411326392,5.3007847350615451
5.1776338375796129,4.5646872966781205
3.9800240263802906,4.0021025385074207
6.0938310461448424,4.9521132635199603
0.20312953877577067,0.90413213604325304
3.1963256389214965,3.5865003197566305
8.336759988163605,5.7922061969454086
9.6819475963286585,6.2420426035524175
6.1109870329023259,4.9590792162210384
6.2903119375542973,5.031314392791149
8.1924510156231793,5.7418559299841894
9.2684341009196736,6.1072900738656433
6.1141930773790367,4.9603799016660286
0.65904612343366675,1.6285581473472948
3.2432293406235604,3.6127190972762944
8.5462567886464491,5.864531638682406
2.6326646651608079,3.2549411206071275
5.4242267237135184,4.6721231509849135
5.6841775330928543,4.7827665317387043
7.3810706981026168,5.4501072325952507
9.4289180499287024,6.1599373510154427
6.07221474895442,4.9433222870551674
4.808275406117378,4.3988589063329817
0.39383997126205694,1.258940660080383
1.5550925871338224,2.501632383849703
8.2011549614561545,5.7449052943119128
6.766052034803848,5.2181076139364615
8.3390712939991491,5.7930090647399997
9.513261068751639,6.1874267734334198
0.26736720024639121,1.0372881793783106
1.9591342143536195,2.8078729902874557
8.7542188486878612,5.9354556516672679
8.034971052538193,5.6864015290645655
2.4540640765756385,3.1425942658844637
7.1679426566955584,5.370845084151334
4.566861953403377,4.2870081255454089
5.0580553510679742,4.5116682049301682
3.9633792371303529,3.9937252089540705
7.1887887974945981,5.3786492835937905
5.2272069034806767,4.5864874556055568
7.6932645530204846,5.5641739439366535
4.490781490807664,4.2511489969769158
2.1322456032114672,2.9293008555642608
7.6280519020758577,5.5405411447937336
2.6019553193794969,3.2359014153811212
5.3992623507385868,4.6613593000052482
8.3047281083660582,5.7810679481452585
8.4732941201895002,5.839444101715757
0.53180484601648259,1.4629231414339881
9.5536553867335261,6.2005490944709445
1.3687369124898807,2.3469581984121968
6.1591631691987692,4.9785883609706598
4.2439509521068794,4.1326682406067938
4.4854523415338292,4.2486258578835576
6.6210708026330449,5.1618987385052018
1.2693991140542888,2.2601874551549961
1.4494246821100187,2.4151448944109375
6.2141682000440577,5.0007698414995181
3.6209462076250936,3.8173009569693721
9.7137001421796043,6.2522698075848551
0.78479538162999685,1.777147946183969
0.53792246205271654,1.4713134477524954
1.4505614645521785,2.4160918067389643
5.0553063380858347,4.5104420103507321
1.9107969028031817,2.7730176191660925
7.3283258904373643,5.430599205543043
3.685902511421264,3.8513881235960636
7.909605950653364,5.6418662805859414
9.6190838083265575,6.221745165205439
3.5095603183095747,3.7581293177321426
4.1479144516237287,4.0856415358253155
6.58362519686544,5.1472814284050212
3.0818756976926283,3.5217045931494289
1.1428046512295702,2.1445262388550814
7.2965898649604295,5.4188275790959084
4.0270350984348235,4.0256690812616673
6.9048179308430768,5.2713454786745988
5.6953492100607273,4.7874642469839186
9.992866537282616,6.3414768039785328
4.9687151954211561,4.4716460154919142
2.405219197726586,3.1111625000503333
4.521932565157103,4.2658679272671316
5.6124705544211704,4.7525030299735835
2.9959747010245672,3.4722775749508275
7.4540886384337766,5.4769987403348406
5.9745573425758121,4.9034102611065045
6.4699493700845778,5.102650298864539
1.1837541878393614,2.1826099408195807
9.5135303885082596,6.1875143556235317
4.5527562568049538,4.2803823502012159
0.5716559360279706,1.5167455290355543
0.86127719415979664,1.8617306063380681
8.3875727236750812,5.8098311936485203
1.9657040276804743,2.812577048283623
8.2735735912957686,5.7702141544426437
8.3229759685712494,5.787415791980453
7.8757091958209573,5.6297641423039417
6.0592571417153076,4.9380451485559096
6.081996698556889,4.9473023728075241
2.7632552686872209,3.3346930780872959
0.51325344425294628,1.4371804501129319
7.1354835147925932,5.3586706820529848
0.24763797467560861,0.9982837146921042
0.31131784094217652,1.1193022315103429
6.4362389747960229,5.0893397616813383
9.5185127733016515,6.1891343926066495
2.3412469561558806,3.0695094696558751
0.17064239951022125,0.82868378183887748
8.6342741251662538,5.8946534943914219
5.4304956775209465,4.6748222330790172
3.3564916468591934,3.6752606947449133
2.3567576312392751,3.0796603788012797
6.7317487780599476,5.2048631445508651
8.1271934971472515,5.7189416380042557
9.8732538877015319,6.3034094304400137
2.9530499241172978,3.4473133345234444
9.4137650535584996,6.1549856142554056
4.0657834931798433,4.0449903403446905
0.29667564358815879,1.0926631864406031
1.7061326319438723,2.6203044802163662
3.2279285608617587,3.6041870503425004
0.98247346261089763,1.9884092690435626
5.1297352316437719,4.5435241374539554
0.79845679580796847,1.7925491624757095
0.6318411392332467,1.5945910213622423
6.1786208696516089,4.9864462055216334
0.71484908000120473,1.6961042639674453
7.921855215765933,5.6462332478222965
0.1556588358538134,0.79146598297489645
0.4696359280165695,1.3747572592053576
4.6883276207121867,4.3436451721921499
8.8659506763900939,5.973213254292892
1.4528917585831578,2.4180317262352116
0.7156250688436705,1.6970245987859318
2.7710120263955056,3.3393702209324445
1.9452382083257924,2.7978972432007692
7.2080788408903871,5.3858608509305625
0.88339810657607565,1.8854872358208421
6.207637144024436,4.9981412600959301
0.44230104204262077,1.3341490335379393
8.4755475096588349,5.8402205215430971
3.8579537154303822,3.9402508480773148
1.8847971221857862,2.7540870914613214
4.7228451965696712,4.3596057831174058
3.5319337085469722,3.7700892936443027
4.0215942522540384,4.0229486617838504
6.06643526727464,4.9409692212343836
6.5275894195568904,5.1253293676520553
1.2865464069531436,2.2754017763329673
5.1496305017244817,4.5523264594262383
8.6051059918675321,5.8846884707023879
6.451789544057517,5.0954842184588953
6.2519982252403326,5.0159683523216421
6.3536818559657089,5.0565941408526252
1.0843401099834777,2.0889503894468371
5.0266954598343148,4.497660310702166
8.3715886003965103,5.8042926817139504
7.5573716126557162,5.5148125298252051
6.587200621119643,5.1486789272241067
6.8023664447527441,5.2320920556386001
0.92126521478258561,1.9254741892773817
5.5748790376836475,4.7365605006691105
8.1464279269921001,5.7257050782215506
7.6320179432873916,5.5419813001118907
8.9503421151468565,6.0015742389756639
8.8069944119420658,5.9533199710981748
0.989593965026624,1.995601784977963
6.9559730529208403,5.2908361242593971
4.073251121521074,4.0487033549714662
3.3669200178812733,3.680965648389924
2.7555749498637701,3.3300555537273118
9.7254014576995083,6.2560344781786332
5.4330116162573034,4.6759050259838988
6.4446104257456804,5.0926484729870465
1.2545484633920168,2.2469276371514049
3.9839914850841742,4.0040967754019912
3.1318927529375591,3.5501671866638889
5.0039714287715791,4.4874825762449131
2.0706921862401781,2.8867098692741697
9.1785585487203587,6.0776068928970659
5.0361952290258349,4.501908287063717
8.0192885341608466,5.6808495082797652
9.8268206699561578,6.2885697170180279
7.9363392857477963,5.6513925879144047
3.9241486549062441,3.9739105770269343
7.9355923242576258,5.6511266295292044
5.2605285583006491,4.6010828761781584
1.0440263171184883,2.049750909437126
0.16334906750661715,0.81078124582020394
3.053719310578308,3.505580321918921
1.2576553055747606,2.2497081327474606
6.7515476542846597,5.2125115866475271
2.1487505064977497,2.9406163032474746
8.4695624445397897,5.8381581017973883
7.0735274725872612,5.3353558043958023
3.6971636294765071,3.8572669904596495
8.33902777172983,5.7929939476351828
2.7743773390188942,3.3413973891041016
0.73223297158361789,1.7166035449295194
3.8306094334082292,3.9262622244542533
4.3519006702216805,4.1848977548223898
3.7715453220191639,3.8958751447354296
4.0429110140670428,4.0335965409428978
5.1366590962296739,4.5465894162881471
0.60739499298530597,1.5634390978962853
5.5935560691955208,4.7444881094059532
1.4713964298434579,2.4333815654161808
2.5928019873651724,3.230204665923246
1.4768812682178274,2.4379127337385995
1.3865096096633844,2.3621463784071444
3.194508581121497,3.5854807420345018
7.9003361330714572,5.6385592635369974
4.3665103450593037,4.1919163856524539
8.8781306375913793,5.9773148187197656
4.5733036556410678,4.2900305399297949
5.8504181139236318,4.8522013821526144
0.203593927934307,0.9051650470245447
8.2011892888238638,5.7449173174520105
7.0188534031331304,5.3146962762640797
1.979848896674806,2.8226783200926615
7.4142415082812976,5.462339998132463
6.4294022570153011,5.0866360379281579
1.8141394212895054,2.701971071716895
1.4060478063758834,2.3787314154759582
5.8061069176323947,4.8337911156175393
0.4303235332151979,1.3159606805166586
3.0754960399186015,3.5180576405348734
8.9927966607343688,6.0157911635545291
6.5347104564327667,5.1281242516865131
4.818516995108646,4.4035411818818408
3.0893467642675745,3.5259706579864232
7.9171152148098471,5.6445437978853699
8.1073748989821937,5.7119644085370407
4.6015461297673088,4.303256711117835
0.98476933624749075,1.9907312007382345
4.1414069020255981,4.0824353521468257
7.6299520207993705,5.5412311656917801
1.329701137265408,2.3132490088966522
7.2785933643280183,5.412140884252139
9.776531961856886,6.272458215117978
4.264776655498868,4.1427956428651189
9.1550654881450289,6.069823913265183
7.693466866455525,5.5642471053192688
3.4936700161523682,3.7496117892088834
5.7310278393251615,4.8024364180854082
2.0346467238826609,2.8614744430189663
3.2553224647867913,3.6194482560264505
8.3659419921921074,5.8023348636288627
7.9007729489956926,5.6387151416154762
8.5750311630992329,5.874395982372798
8.2295904642586439,5.7548562045324925
6.8205960349887285,5.2390980791513462
5.6025245453517396,4.7482901438860985
1.3261252287880032,2.3101364539918108
9.4629582520415507,6.1710466108978022
5.3019947657401998,4.6191813385414022
3.7731176698460995,3.896687150423245
4.7081504158781282,4.3528182050734134
9.6607766281584322,6.2352143076783104
7.946579047300685,5.655037231643262
1.7998026437843011,2.6912733283909271
6.0757249107773434,4.9447508724203963
8.4721788772414008,5.8390597993968969
1.0107136121929687,2.0167841616785394
9.1506417923647874,6.0683572771807892
6.9340207609284432,5.2824808762235396
9.5787415704247909,6.2086845217375677
5.9325526814761913,4.8861429249349326
1.6315567550842049,2.5623972378872817
0.29817411038193303,1.0954191545734879
5.355613374675861,4.6424792724799842
1.0133394643661442,2.0194022830928215
6.4853082521599195,5.1087032479696814
7.5942771678024634,5.5282616069499557
6.5525473695185585,5.1351182550147243
3.9601056005632294,3.992075517503463
7.7467867533491086,5.5834954336833968
4.6072906844350445,4.3059419588974635
7.7502533794402497,5.5847445790806125
1.5827907931428298,2.523812705426423
2.8847414529095405,3.4072092986411255
1.332480683516871,2.3156655015234469
8.4254205779222247,5.822924501661074
9.4422553922319867,6.1642924721425381
6.0486483147043426,4.9337203760665389
4.2180434754718084,4.1200348587493787
7.6069882487884151,5.5328861946480039
7.1123941933976269,5.349993742160625
3.5590561919419272,3.784537275236052
8.9607328374925768,6.0050569328296159
4.1354527700103381,4.0794996225010518
0.41952300591478797,1.2993413379679826
2.8718880807515372,3.399610173803957
3.9062915859874514,3.9648585105608238
4.4404823195513368,4.2272743774426109
4.1963065610131443,4.1094052240899739
7.3024794355957097,5.4210140888816358
7.4856665560883888,5.4885876441063273
8.6106575535204062,5.8865864103366539
5.0290076498465908,4.4986946134282171
8.5227433885060275,5.8564585102243605
7.9701451286987224,5.6634162089475595


==> anc/competitors/data/v1/ph_definition__s42.csv <==
x0,y
4.4028743466692736e-05,4.35626370866422
4.298041836286429e-07,6.3667293614876863
0.00014177103811039985,3.8484124805317053
1.5282984560029107e-05,4.8157918256438164
3.6733650306863453e-09,8.4349359126741028
0.0007140590204667268,3.1462658901794645
3.6884016866115453e-05,4.4331617880578822
5.2045817156791025e-05,4.2836141683382767
5.8705906163286424e-09,8.2313182039467243
5.0386666533022368e-07,6.2976843726265974
1.6779852749843742e-07,6.7752118546045121
0.00036357158464469749,3.4394100669083891
7.2977792197404812e-06,5.1368092795160125
8.6411129040040694e-05,4.0634303203750202
4.5759913302484925e-07,6.3395148070360126
2.309044648709161e-08,7.6365676692913391
2.1257330366628929e-06,5.6724912779049914
2.4149243836288106e-09,8.6170964633749474
9.2424483434332003e-05,4.0342129680445078
6.1657568591583416e-06,5.2100136052676103
3.5361154885694625e-05,4.4514735594877566
1.3401574000421154e-07,6.8728441912207892
0.00066709570784253744,3.1758118536305799
0.00022841610834181905,3.6412732720668135
4.6805941171978714e-05,4.329699017557429
1.4717439090237927e-08,7.8321677528881937
6.314311783487489e-07,6.1996739776377954
1.8315660917405239e-09,8.7371774052766256
8.4282411344308654e-09,8.0742630475947124
1.2539889785680301e-05,4.9017062805452722
2.9415276526364987e-05,4.531427064553097
0.00063834931194175105,3.1949416053947397
9.0147180671422898e-08,7.0450478511710877
1.6701606076283925e-07,6.7772417637907862
6.5665138960632551e-07,6.1826651323451518
1.3703394308082883e-08,7.8631718454942856
6.0190649820958593e-09,8.2204709679871701
7.1487409104739876e-07,6.1457704426443973
2.2985613207873063e-08,7.6385439056946955
1.0444411351196593e-05,4.9811160319049375
4.1967346752031696e-07,6.3770884867660156
9.9098978155995172e-05,4.0039308236529756
1.5907085376082928e-05,4.7984093879865055
7.4851386317456855e-08,7.1258001517077529
9.8527805153232132e-05,4.0064411916287934
6.7388555155703091e-05,4.1714138550191882
2.1128578249272018e-07,6.6751297258189526
5.3699299890346072e-08,7.2700313764185349
1.2444373112949091e-05,4.9050269761501468
6.8946925006193385e-09,8.1614850983441407
1.5828844579213979e-08,7.8005507851493494
1.1070662689397204e-09,8.9558263814939671
5.2667931859450914e-05,4.2784537349871696
9.7522570422902193e-06,5.0108948604478067
1.7021282188647749e-05,4.7690077282419896
4.8347518263598483e-05,4.3156258138681922
5.6688459234133674e-07,6.2465053467699594
2.5849204103520067e-06,5.5875528242826373
6.8989339771645864e-09,8.1612180112340553
4.8660934075587553e-09,8.3128195587841596
1.0242778253273967e-05,4.9895822292571701
6.7077556980041574e-07,6.1734227631412049
2.4627290817309391e-06,5.6085833611128662
3.8903900381692601e-05,4.4100068555038465
6.4314651399671643e-06,5.1916900799964552
2.0964108751746236e-06,5.6785235960520248
2.2659116090964248e-06,5.6447570355275181
6.663472172259958e-08,7.1762994116243268
1.5307596551917403e-09,8.8150929925923638
4.1716161046317347e-07,6.3796956646058254
1.9386885123804953e-08,7.7124919630828241
2.825998079332673e-07,6.5488281376521824
0.00013195274815180051,3.8795815603910033
2.533010063334566e-08,7.5963630848079555
2.2377751672086884e-09,8.6501835498656039
4.878691448346636e-08,7.311696647868021
5.7751403964386667e-08,7.2384374533998974
9.3648125410056033e-06,5.0285009116386288
2.1988363812279833e-06,5.6578070859523297
5.0511382417856325e-05,4.2966107453615185
9.6801311641241588e-06,5.014118758035675
2.7436023655662467e-07,6.5616788313595764
7.6581224808907103e-05,4.1158776920037923
1.0042400083925808e-08,7.9981624805537761
1.3685870895614507e-09,8.8637275611968374
3.4696619597296168e-09,8.4597128353461493
2.1585201320346337e-05,4.6658438964212978
5.9055912109362271e-07,6.2287366184916753
9.2817672578950446e-09,8.0323693257983901
1.0145387761357337e-06,5.9937313493798188
8.2011096077965349e-09,8.0861273837209904
1.506337370123619e-05,4.8220777495335838
4.7526699254744654e-07,6.3230623465558153
1.9325349485676542e-07,6.7138726434211042
6.4427686220163238e-08,7.1909274651127397
6.0491667830781582e-06,5.2183044412866684
1.4820937072185592e-07,6.8291243366796577
3.3565994254319301e-09,8.4741004841033938
5.1054662866293846e-09,8.2919645872769081
0.00059072586552926562,3.2286140127029133
0.00028280308599516014,3.5485158557543577
1.5784935181449478e-05,4.8017571971355029
3.9374927646289176e-08,7.4047802312428823
0.00065321818122494955,3.1849417359136565
4.7044128091235608e-05,4.3274945762052326
2.0014333627688947e-05,4.6986588650460259
4.9678561615460593e-07,6.3038309871372675
4.2998110462198365e-08,7.3665506289290459
3.7874400992239374e-09,8.4216542270790047
0.0002603840509308334,3.58438562073695
5.4282237267158729e-07,6.2653422609983327
1.637495777469942e-08,7.7858198112286177
6.8507756417658032e-08,7.1642602550960843
2.9875653488610489e-06,5.5246825863486242
1.1498381071381685e-08,7.9393633023646091
0.00013793856529296114,3.8603142954457468
3.5572728605292647e-05,4.4488828209887394
2.0738518848151018e-05,4.683222264294379
3.9134360256969017e-07,6.4074417613493777
5.8056793274766392e-06,5.2361469557853404
3.1958604960889863e-06,5.4954121865235859
7.9264661503863153e-06,5.1009203906710798
3.2111894390495442e-09,8.4933340731606659
3.124959642733407e-07,6.5051555869763416
1.7769902428350676e-09,8.7503149568286442
9.2033283225617123e-07,6.0360550845328866
9.5316321616504372e-08,7.0208327260032872
7.3645316542549746e-09,8.1328548668037186
4.1727061922776074e-09,8.3795821936646888
3.3563514710213503e-06,5.4741325669337275
1.0557420292335708e-08,7.9764421887786829
0.00035540268971899985,3.4492792897392168
3.0645508938850214e-06,5.51363316179763
1.2056432727405866e-07,6.918781172790978
3.5115022327075243e-06,5.4545070511114995
1.3703238804305975e-09,8.8631767738218148
0.00056409893455320985,3.248644720551328
7.8310612658348146e-07,6.1061793783425982
4.9706291627085614e-05,4.3035886364982829
3.1360284903779281e-09,8.5036200004653679
8.3166798760252295e-07,6.0800500149710377
8.7951239856967951e-07,6.0557580338728743
0.00042360271000478888,3.3730412701501025
2.6938183952722629e-06,5.5696316857435475
6.9332427524159853e-07,6.1590635936582778
3.9981030021738904e-08,7.398146021448639
9.7591947362131424e-08,7.0105860159446873
1.330559851451715e-06,5.8759655851707731
4.3000030322246833e-07,6.3665312381697197
1.3479459533957572e-09,8.8703275207180177
9.0730132511632994e-05,4.0422484548338531
0.00023821254610581426,3.6230353689613999
6.9421586429345586e-09,8.1585054660083358
2.1096813382897748e-06,5.6757831387657038
4.4818203767678606e-09,8.3485455531873374
1.0800417857557175e-05,4.9665594417611292
4.8685843983861336e-08,7.3125972969659507
9.0476503373019024e-06,5.0434641918485887
2.3012705818328879e-05,4.6380323142787043
4.0915225727845761e-05,4.3881150484940576
4.4304279246519267e-09,8.3535543242646213
0.0003133798517902731,3.5039289291743523
2.4059353065439642e-08,7.6187160546307151
1.6767771113463537e-09,8.7755246629429209
2.1336089101941765e-06,5.6708851836510998
1.6808683634744392e-07,6.7744662968253673
9.522225430189152e-05,4.0212615412055213
7.0714558198098205e-05,4.1504911676141889
7.9952740961110072e-08,7.0971666430637068
0.00052167061046882015,3.28260362958153
5.56553641729922e-08,7.2544929711592872
1.2312401677313662e-06,5.9096572246097123
3.4339229272680742e-08,7.464209456594384
0.00041329620767008735,3.3837385797062201
9.7195667237003933e-09,8.0123530945078905
1.8597891784457249e-09,8.7305362836460265
4.0792691408406696e-07,6.3894176399817715
0.00090002253661761026,3.0457466156649775
0.00022390489980388622,3.6499364024705163
3.1020451649949026e-05,4.5083518832583049
0.00022118463024345809,3.6552450547288511
0.0002294456551531192,3.6393201618128206
1.29762786320443e-06,5.8868498376813054
7.8627471703420332e-08,7.1044256890152413
4.2862213248170611e-05,4.3679254073340719
9.3318463400758646e-06,5.0300324209934333
1.7456065918081438e-07,6.7580536267577402
3.6880772433327997e-09,8.4331999916309091
3.0250855987634195e-05,4.5192623319058436
3.7563244364117979e-08,7.4252369044628121
0.00041771387687358303,3.3791210967973249
2.7914088433459224e-08,7.5541765499658915
5.4518963991933168e-09,8.2634524055310834
9.6978627348994685e-05,4.013323967250563
8.3120069895563609e-09,8.0802941002530346
1.1901723291702132e-08,7.9243901510535659
3.9472692295343376e-06,5.4037032508749387
0.00017675521862537712,3.7526277549752129
1.508717730756855e-08,7.8213920057125597
7.2768267874741733e-08,7.1380579625994303
4.6177352466818443e-05,4.3355709705529346
0.00067757684506491241,3.1690414436341956
1.0102924726387006e-06,5.9955528827859457
7.3010448332974298e-09,8.1366149846924962
1.2123212738708342e-09,8.9163822737507914
2.3874604174464693e-08,7.6220638200068676
6.1792150052902214e-09,8.2090666932808727
1.1639974842600765e-05,4.9340479583228545
5.382636199116227e-09,8.2690049722288119
1.091389043889903e-06,5.9620204102762013
1.4641130575298457e-05,4.8344253861426809
3.0669002811387439e-06,5.5133003446745859
1.5799884418695376e-08,7.8013460900396536
6.679549261261422e-05,4.1752528429064233
1.9608427993233559e-05,4.7075572223051898
2.7158390181874159e-05,4.566095976506749
6.1142967005094833e-09,8.2136534906561192
5.5274245344979505e-09,8.2574771780979308
0.00036759983352833866,3.4346246939609544
2.4292329483751149e-07,6.6145308370503555
6.3928152061428031e-08,7.1943078493143604
8.5409124898312533e-07,6.0684957278907996
9.4882315925192993e-06,5.0228147234185059
0.00054167593579513304,3.2662604577181802
5.2321159666247129e-08,7.2813226387076702
0.00035387556508237143,3.4511494241278373
1.4097981889083747e-09,8.8508430516824603
2.14381968289682e-06,5.6688117460390517
6.365765996981607e-06,5.1961493299134895
4.3190121174076018e-09,8.3646155774954796
6.9508446525759701e-09,8.157962417616524
3.2710404591316824e-07,6.4853140841021775
0.00062717894878531577,3.2026085271409097
3.7692532624623086e-06,5.4237446805937628
0.0003964051878815235,3.4018606703987322
6.7013992648291625e-05,4.1738345063221756
6.3722030970335709e-07,6.1957103906682507
5.1118805318940379e-05,4.2914193044868751
1.2794422967935417e-09,8.8929792961380745
4.5171444694443127e-09,8.3451360194055901
9.4748357337796324e-05,4.023428310703582
6.0381309853354539e-05,4.2190974700490296
2.4879660613710558e-08,7.6041555482013976
1.5297397207646023e-06,5.8153824564056791
4.3260837636840812e-06,5.3639050757999343
0.00016085468800652934,3.7935662773439329
4.1556880938384175e-06,5.381357055967646
2.9883359237393565e-07,6.5245705843579183
1.7583456867789302e-07,6.7548957395569031
3.5916376728077305e-07,6.4447074817589405
8.1580460690666986e-06,5.0884138465201545
0.00016030379006766996,3.7950562094860505
5.2890940841088516e-07,6.2766187075422009
3.0692861362206026e-08,7.5129626222918509
2.6301116076860708e-08,7.5800258220145125
2.9928550353071498e-05,4.5239143185393216
7.9325456590895128e-05,4.1005874194565379
4.2822151055896174e-09,8.36833152087525
2.5081478966553779e-09,8.6006468582689308
3.6863959692007587e-06,5.4333980174612888
7.5342402568094132e-09,8.1229605348438092
8.8712566285242399e-05,4.0520148572619519
7.2779328383177077e-08,7.1379919564555534
7.2984661450305718e-09,8.1367684021731428
0.00033560068215753865,3.4741771650752988
9.8444245867673188e-09,8.0068096635883315
5.1088187372316036e-08,7.291679505972386
8.3498826353779632e-09,8.0783196288476482
4.931061079031735e-09,8.3070596180078695
1.3393315456613106e-09,8.8731119019813587
2.1496732635984835e-09,8.6676275450144384
1.1164745444034392e-08,7.9521511743848841
2.0906994055823682e-09,8.6797084042369477
3.5225964790158831e-06,5.4531371033341722
1.2141914232467221e-05,4.9157128392029614
2.3002907921458566e-07,6.6382172590078303
8.0899638637919571e-08,7.0920534182877031
1.0645288164232019e-06,5.9728425778666194
0.00017784008342033107,3.7499703465923488
0.00012787621140724506,3.893210239066764
1.8232674219000557e-09,8.739149627923247
1.227412261870218e-08,7.9110095424208557
2.6331113592405039e-08,7.5795307733736239
3.1356346504796714e-08,7.5036745450067279
2.6754442791586819e-06,5.5726040895433631
3.1446662107033032e-07,6.5024254457808466
1.9748072800747995e-09,8.7044752804344352
1.7445556624055415e-07,6.7583151692425707
1.3884098698732965e-06,5.857482307694176
4.0740974928420218e-09,8.3899685825777031
0.00010017314818077789,3.9992486772686413
2.0500818409338136e-09,8.6882288012093749
0.00035403908862561174,3.4509487858916272
3.932591620371599e-09,8.4053211505207468
0.0001151992653706782,3.9385502904134837
0.00026056667046346914,3.584081136434297
0.00075409156598582551,3.1225759164804443
6.4886639373267128e-05,4.1878447183584386
4.7518775909395316e-05,4.3231347553720259
7.1597796391923239e-06,5.145100344026714
4.7203926717932517e-05,4.3260218725312258
6.4167223883664397e-09,8.1926867495211173
1.6459180792767289e-06,5.7835917843141766
1.217130711936535e-06,5.9146627788575126
0.00013977608262396435,3.8545671352646549
5.9813083735116831e-07,6.2232038064389048
2.0442639808525029e-07,6.6894630233978791
6.876692859013424e-06,5.1626203725773392
3.9699030877263149e-08,7.4012200949949234
6.8962098060121084e-09,8.1613895342762586
7.3665415732023045e-07,6.1327363558575243
3.1720221519455335e-07,6.4986637884306901
2.4855336272905497e-08,7.6045803568267578
1.6035070019913983e-07,6.7949291393092315
1.5789002698326426e-07,6.801645301042516
9.2251489379726535e-08,7.0350266135247264
1.891404763020678e-07,6.7232155216384264
1.3015476510931467e-05,4.8855399272643272
6.0430870106249588e-08,7.2187411525722878
0.00049334139815195282,3.3068524397079573
0.00031483870489036625,3.5019118827709326
7.6817924636102906e-07,6.1145374301995288
9.3361373017324445e-08,7.0298327699718675
1.631581374665248e-06,5.7873912610199811
0.00012341357490332154,3.9086370673582529
8.2323541152297253e-06,5.0844759566393876
6.7042618404729537e-05,4.1736490323175355
1.5715697340488188e-06,5.8036663436055589
6.2734403886629976e-06,5.2024942243942753
5.3571484990710857e-08,7.2710663149052301
2.5666046328947095e-05,4.5906410261382558
1.6384287450818693e-08,7.7855724412456899
1.4749889708435161e-05,4.8312112270890104
0.00014598707595229278,3.8356855900446356
6.2032177135233683e-09,8.2073829761907362
4.8559973744436282e-06,5.3137215567484812
3.7202702507157156e-09,8.4294255106203924
2.2609646364086728e-05,4.6457062303714389
3.2133594796209204e-09,8.4930406870588779
0.00041270424521871655,3.3843610637962436
6.6749432887664699e-09,8.1755524197731866
0.00056660639967080013,3.2467185245455172
6.3871197181209198e-05,4.1946949434894192
3.6483124630637234e-06,5.4379079732018756
4.9630040291901391e-05,4.3042553722227179
5.8977863216641296e-05,4.2293109661014849
0.00047441933115353917,3.3238376230960185
3.3136003165298669e-08,7.4796998769648768
3.4710060619719679e-06,5.4595446278501445
3.7178784352023347e-09,8.4297048146135918
4.9773043791363669e-06,5.3030057998552724
1.065976976187621e-08,7.9722521754432663
2.4530345710285503e-06,5.6102963311653484
2.720088812293724e-06,5.5654169157969022
6.2504447103852815e-07,6.2040890821126355
1.3670696857018532e-06,5.8642093469212631
3.8330134221824729e-05,4.4164596599604726
6.244077705441645e-05,4.2045317009275998
8.9726203748867131e-07,6.0470807065474244
3.9587734516606633e-06,5.4024393508643263
0.00038673850507138003,3.4125825858593886
5.2287939860296975e-09,8.2815984689932627
5.0422154104506641e-09,8.2973786045993361
3.3593408531809995e-09,8.4737459285353882
8.8548194480147423e-06,5.0528202897568333
3.2482526747796223e-07,6.4883501952577225
4.4251550968856497e-05,4.3540715031489405
1.0650953284379518e-05,4.972611520148444
1.0042146434643868e-07,6.9981734500305715
0.00024558355633866585,3.6098007158307852
3.7600436134847447e-05,4.4248071175760861
4.19961661696849e-08,7.3767903545389455
1.5316238013209705e-07,6.8148478933676753
7.7026449768591785e-08,7.1133601187744224
8.8240892436133365e-09,8.054330108250003
7.7037154900036589e-09,8.1132997647468503
0.00041377550772671778,3.3832352197455355
4.2405698691180722e-07,6.37257577680748
1.994889923582031e-07,6.7000810633355403
2.3884395392409484e-05,4.6218857479357327
2.0794974469983783e-06,5.6820416084826002
0.00041384710454409952,3.3831600789692269
4.8062788436063976e-05,4.3181910365436469
7.5199921068578302e-07,6.1237826152527575
1.8119943571786828e-07,6.7418431591150423
0.00083136027659206984,3.0802107304540671
2.0256360431408692e-05,4.6934385839781392
0.00050952788891697124,3.2928320399769531
5.1389153429929638e-09,8.289128536697751
0.00012682418354507523,3.8967979248553042
6.6442092876395541e-06,5.177556696052755
5.3892715872880679e-09,8.2684699299893243
3.384916811381851e-06,5.4704520001846761
1.307910994784735e-05,4.8834218093673067
1.1852667879823762e-09,8.926183884668383
5.3199527009192038e-07,6.2740922289495202
8.9618375484741127e-05,4.0476029328220733
5.9177164520916363e-08,7.2278458479354599
5.6401219038492722e-07,6.2487115092086931
4.5069709873924365e-07,6.34611523759264


==> anc/competitors/data/v1/ph_definition__s42_holdout.csv <==
x0,y
1.3946039500329584e-07,6.8555491090471428
1.7110076568710438e-07,6.7667480469583721
2.8577351328956697e-06,5.54397802594828
3.0377452727662546e-05,4.5174486462961827
1.281280179309534e-08,7.8923558920952033
3.2183544810714103e-06,5.4923661228551728
1.616717234768495e-06,5.7913659319292812
4.1205293451499136e-06,5.3850469886002532
3.8457580479630743e-08,7.4150180424428083
1.2245842843526448e-09,8.9120113183632306
2.454447938823393e-08,7.6100461752656843
0.00021689486644222287,3.6637507269263279
0.00023650822965179681,3.6261537427478197
2.577960865976694e-09,8.5887236796200774
2.6563118884901987e-07,6.5757209340111
0.00012479695984299208,3.9037959942969813
0.00075093880763800935,3.1243954512620205
2.2047262221206224e-06,5.656645332547324
7.9929817639700762e-08,7.097291177874137
3.9810425354676252e-06,5.4000031821696854
0.00015163264766348734,3.8192072817277185
1.0170280305132988e-08,7.9926670772350814
1.4584002426861568e-08,7.8361232720839835
1.2191591068432717e-06,5.9139396129091333
4.0167142018755183e-09,8.3961290681846901
5.0784955099940577e-05,4.2942649271808113
4.6171853937661634e-07,6.3356226868798453
7.4598472819031818e-05,4.1272700633189707
0.00027716631122636648,3.5572595581064936
1.1914195792585488e-05,4.9239352671765069
3.9709583435390048e-08,7.4011046687825122
1.0831183007872423e-06,5.9653241060956201
9.3151754472271459e-08,7.0308089609454036
1.305972276029212e-05,4.884066042429497
2.1346100965712304e-05,4.6706814407193535
0.00012953470307788839,3.8876138660522188
2.5704900388718985e-07,6.5899840747657663
4.4721551443888207e-05,4.3494831386674218
1.852988321477288e-08,7.7321273178284065
4.2597528209507949e-07,6.3706156008061043
1.843409486056168e-08,7.7343781819913637
7.7439243660765842e-05,4.1110388973778642
6.5559876722331384e-05,4.1833618717406713
2.0392778021128412e-05,4.6905236081077755
8.8497294670513302e-08,7.0530700053205466
3.0577768521773966e-05,4.5145942113383795
2.7721876625195422e-05,4.5571773736136052
7.3174093378112942e-05,4.1356426497390206
4.81982255638333e-08,7.3169689501848225
1.2509708844899393e-07,6.9027527981023473
0.00050620915252515026,3.2956700068363305
6.5547012425174675e-08,7.1834470982809853
4.5195008632681312e-08,7.3449095263165312
6.0856161495406798e-09,8.2156954442541714
1.0337424617733523e-05,4.9855876443774116
1.799176256521451e-09,8.7449262888584158
0.00051733436031399028,3.2862286756616883
0.00053975836095318563,3.2678006216427198
0.00037768888488572252,3.4228657959610023
1.5148568134621855e-08,7.8196284153874709
2.8287403111933625e-09,8.5484069205502387
1.760352571069251e-08,7.7544003410863649
1.1686698044389508e-09,8.9323081769190811
1.8951788593736763e-07,6.7223497967917103
3.137194941062568e-05,4.5034584939903874
8.6423105264004692e-06,5.0633701331324765
1.6663523048344801e-09,8.7782331734753587
0.00052122547698062421,3.2829743645602107
2.994398917625593e-09,8.5236903428764421
2.7394377742292048e-05,4.5623385600278885
1.265197112271671e-07,6.8978418080034771
1.940627603485922e-06,5.712057795506901
1.2299843435451737e-09,8.9101004166542701
0.00019378002761824152,3.712690986532778
0.00085926761422554969,3.0658715564470049
4.128406146712917e-05,4.3842175840069073
1.5968787168720831e-06,5.7967280673263861
1.1883131554105469e-07,6.9250690949230176
1.9749152311258703e-08,7.7044515407688392
0.00016308541121717147,3.7875848869747886
2.6795013612941923e-08,7.5719460179812925
2.5007972750642428e-09,8.6019215125435409
0.00015096152542908489,3.8211337243820296
1.5575532750372323e-09,8.8075570896710431
6.0342761028059165e-09,8.2193748222383061
0.00049992078905072021,3.3010988028707664
7.3247936208278619e-06,5.1352046072330069
4.0967778360669427e-06,5.387557586739141
0.00018373596827477032,3.7358058175962863
5.8049598850801882e-06,5.2362007770879417
3.7681265086144254e-07,6.4238745249155578
0.00057112608337395242,3.2432680051185399
1.0731302546173049e-06,5.9693475609527011
1.0194503630882661e-06,5.9916339151155231
2.144256106672485e-08,7.6687233444120757
1.0938331598616935e-06,5.9610489150017303
5.0829455282210871e-08,7.2938845444227658
2.2928479849527978e-08,7.6396247378931079
1.4825324454683904e-05,4.8289957932529459
1.1949613013770448e-06,5.9226461590426576
2.246620476899007e-07,6.6484702870422474
4.2916557319111224e-06,5.3673751235485803
1.1547892989739396e-09,8.937497249226805
7.5259441879071437e-08,7.1234390067142446
9.816931269237052e-05,4.0080242495978151
0.00064156544922452843,3.1927590325280852
4.3956433137800443e-06,5.3569775558167718
5.6455233056016023e-06,5.2482957954216376
8.0263069982016208e-05,4.0954842329556485
0.00036026886209298089,3.4433732721698949
4.4153537221566915e-06,5.3550344985581591
2.1818044961191844e-09,8.6611841676159589
8.0350295663148698e-08,7.0950125208342056
0.00013150537627995993,3.8810564917294252
3.4272697037550907e-08,7.465051718084359
1.6857923355161745e-06,5.7731959250221099
2.4229810639392659e-06,5.6156499799437238
2.5868432896796955e-05,4.5872298799378068
0.00045070225110434466,3.3461102727704835
4.16412818765722e-06,5.3804759097245931
7.1367460958979926e-07,6.1464997538682544
1.5069013816220468e-09,8.8219151689320849
7.6185846128259154e-09,8.1181257047673796
8.1243922971857763e-05,4.0902091142689976
1.0965578196744585e-05,4.9599684637552439
9.8486463261184776e-05,4.0066234581823341
0.00050699853957254749,3.2949932916656728
1.2630910761359681e-09,8.8985653331840044
1.3388995903986558e-08,7.8732519913008367
0.00017578471954339788,3.7550188795831145
6.4427809393607935e-05,4.1909266348253382
2.6711944330916489e-08,7.5732944990450672
1.9213284345906186e-05,4.7163983898814799
5.095526478033536e-07,6.2928109373312866
1.0113047124299898e-06,5.9951179690497121
2.1950375898284777e-07,6.6585580381028162
1.9780425741541847e-05,4.7037643651547887
1.2805546671440806e-06,5.8926018766783779
3.9992496639274633e-05,4.3980214830178879
4.5822596173539946e-07,6.3389203086014154
1.7047629647520943e-08,7.768335998053657
3.6513687825315023e-05,4.4375443017722072
3.2834964962676646e-08,7.4836634428003039
1.6280740419862035e-06,5.7883258480372195
9.3877710604845917e-05,4.0274375100811772
0.00011877463629078132,3.9252762907942422
1.826837452748623e-09,8.7383000933233443
0.00053639918976110962,3.270511886828166
5.8739664561715965e-09,8.2310685378849193
4.7013231356959739e-06,5.327779897455291
3.2470234530481447e-07,6.4885145744806794
4.5483083939504995e-07,6.3421500960401032
8.9570319386425054e-06,5.0478358771920941
5.113599793859132e-09,8.2912732642095222
6.5740520861892774e-09,8.1821668593272605
5.0764075911781508e-06,5.2944435151248133
1.3611525230113905e-07,6.8660932074999437
0.00067063302254862227,3.1735150653456938
2.6003242373747139e-09,8.5849724959818197
1.8425002385486049e-09,8.734592447240777
6.5844893525633277e-09,8.1814779002714069
1.0074325122723584e-06,5.996784037523736
1.2515628638748275e-08,7.9025473316344357
2.4032755601169157e-05,4.6191964300379604
1.4903018801215352e-07,6.8267257506537797
5.4087202016470181e-05,4.2669054844525061
0.00058768107038902268,3.2308582979839047
1.1651992406098356e-07,6.9335998070851064
2.8397590079252234e-07,6.5467185141674369
8.5009960871931086e-06,5.0705301837179153
6.4150108099316383e-08,7.1928026074590132
4.2855130203748123e-09,8.3679971810729885
2.2991622233728685e-05,4.6384303848724668
2.3989504169264561e-07,6.6199787282213194
1.3308591023980982e-05,4.8758679207011646
2.4610516786141483e-06,5.6088792666298621
0.0009900945940652028,3.0043233107378087
8.9276361498895172e-07,6.0492635179265717
2.4951838113685998e-08,7.6028974559232809
4.7858505260492525e-07,6.3200408696017556
2.1922558875818573e-06,5.65910875489626
5.6903133496818033e-08,7.2448638175608684
2.8643324110353021e-05,4.542976582767408
3.6336055764222516e-06,5.4396622166207198
7.2539636638943579e-06,5.1394246241911645
4.5375426473755566e-09,8.3431792800973561
0.00050718912438133294,3.2948300675707518
4.9962039182941404e-07,6.3013598443606336
1.9313104146289647e-09,8.7141479175588046
2.8932110669850439e-09,8.5386198823273958
0.00010538319168465863,3.9772286523181317
1.3512313530287117e-08,7.8692702862542578
8.9883704734592155e-05,4.0463190355783212
9.6299004842878222e-05,4.0163782008659092
5.1588277556223544e-05,4.2874489722297229
4.0895073679055584e-06,5.3883290050210251
4.2213614965353104e-06,5.3745474554200667
4.1123881802173847e-08,7.3859058977653209
1.7801501404464814e-09,8.7495433671194256
1.8362398276163444e-05,4.7360705970953978
1.2287896945215826e-09,8.9105224395905402
1.3429857939793078e-09,8.8719285812471647
6.9206172865138412e-06,5.1598551667902885
0.00051072787233050123,3.2918104404232413
2.2820832774346779e-08,7.6416685114206784
1.1036047866245125e-09,8.957186424539259
0.00014869191288590679,3.8277126514143918
1.7006049580896634e-06,5.7693965590782135
9.4109030876235046e-08,7.026368698873215
2.3320179970975917e-08,7.6322681022792267
1.0453017649198077e-05,4.9807583163273037
7.3276675214635283e-05,4.1350342441531804
0.00083788453447671473,3.0768158256354359
5.3594616313259228e-08,7.2708788338683039
0.00044127171753401828,3.355293906934242
2.5322416479512143e-07,6.5964948526182763
1.3158226556601781e-09,8.8808026402496001
9.4061893354080691e-09,8.0265862836703796
7.8652816555004314e-08,7.1042857206898429
3.4263553468113522e-09,8.4651675984176382
1.1176977658173575e-06,5.9516756171855913
2.6503739174969009e-09,8.5766928510254736
2.1005255242273018e-09,8.6776720368283353
4.8307287071706206e-06,5.3159873517262977
2.358499595306135e-09,8.6273641939386643
5.5019711979081136e-05,4.2594816874145858
1.0807683743453255e-09,8.9662673722098098
1.6750268560271812e-09,8.7759782254445042
6.036769847058067e-07,6.2191953813865526
0.00020544585315971446,3.6873026203696395
6.6059365676904909e-09,8.1800656008586916
2.3610549912241317e-09,8.6268938976705023
4.1571449490539825e-08,7.3812048324875725
1.3131858271538494e-08,7.8816738131358832
2.032013412559659e-05,4.6920734297634024
2.9839169486924417e-09,8.5252132687417728
5.0303507621855358e-06,5.2984017308942812
1.6123346116587922e-09,8.7925448230044712
0.00011914872511875213,3.9239106002067667
1.8947316351496755e-07,6.7224522936785567
1.206966526062443e-08,7.9183047744328565
6.3346753385501392e-07,6.198275638442623
1.2021532181248382e-07,6.9200401766381985
2.3808047988282569e-07,6.6232762107551277
4.1306783091131501e-06,5.3839786258941569
7.8615601047605673e-06,5.1044912608746111
5.2374396838255117e-09,8.2808809654829432
1.1491642908540377e-06,5.9396178777427382
0.00014276103636883607,3.8453903079590712
7.072442424693587e-06,5.1504305793590799
5.351601574911574e-06,5.2715162271270701
6.1675150188458546e-06,5.2098897842632059
3.9497514175109958e-09,8.4034302363736497
9.6800151332520726e-07,6.0141239637367789
0.00010305854346311469,3.9869159997596908
3.3084087379542157e-05,4.4803808408147168
8.5435180256962806e-06,5.068363259927489
1.1535602156476092e-05,4.9379597304528815
3.1458390114843619e-09,8.5022635061923726
2.0802163604585481e-06,5.6818914923129409
7.5270185451633111e-05,4.1233770139441823
3.6716338031702515e-05,4.4351406404318832
0.00023112328742570343,3.6361562938503904
0.00018921968286683921,3.7230336897320817
3.4605717455980081e-09,8.4608521424081076
1.4293388020147583e-05,4.8448648164116124
2.5587684239454516e-07,6.5919690172599559
9.5488599996057651e-08,7.0200484740113502
4.0685472455197565e-08,7.3905606364461995
0.0006816738607985655,3.1664233589699955
1.7065862896330693e-06,5.7678717477228458
7.0019408850264399e-06,5.1547815601541327
5.0087152395415798e-09,8.3002736585502923
2.2590936424723982e-07,6.646065766615652
6.8787695379039805e-08,7.1624892406439038
9.3778632662136272e-07,6.0278961037748005
1.564439961015478e-08,7.8056410992483771
0.00031780205137043439,3.4978433038058427
9.8091973499831326e-07,6.0083665278631297
6.3033120625340721e-05,4.2004311914176684
0.00078531307864669847,3.1049571697235412
5.6143119110903575e-05,4.2507034631831537
2.0780971725529426e-07,6.6823341485416705
5.6084626613937679e-05,4.2511561671165907
1.3415073782985512e-06,5.8724069343632426
3.7336805886183551e-09,8.4278628381100074
1.0924293866021444e-09,8.9616066257535643
6.1678373918152515e-08,7.2098670844979953
5.0304782558005747e-09,8.2983907238940837
1.0745855655936028e-05,4.9687589974032367
1.7444839320361853e-08,7.7583330263650003
0.00011815771604595075,3.927537912400128
1.6841481261532487e-05,4.7736197135834777
1.5139069034581965e-07,6.8199008306202993
9.8480481809075973e-05,4.0066498353152538
4.1767141240708865e-08,7.3791652490794588
2.4164148606885543e-09,8.6168285020705344
1.8237924528158036e-07,6.7390245858131941
3.7749351662057649e-07,6.4230905028959508
1.6794960356081925e-07,6.7748210169580823
2.4526921372050129e-07,6.6103569611714885
1.128549634331391e-06,5.9474793356183788
2.0300751588430949e-09,8.6924878830392078
2.1351476890270167e-06,5.6705720792754413
6.7787458477380811e-09,8.1688506485797223
3.2418213883755609e-08,7.4892109167483802
6.8308302953691366e-09,8.1655265041104084
6.0214736987627151e-09,8.2202972062646147
7.5068847111883295e-08,7.1245402538657592
5.3392031346541451e-05,4.272523555714268
3.8526880467675107e-07,6.4142361545095126
0.00020896770558720621,3.6799208257021943
5.1415388843792631e-07,6.2889068753690491
3.0556378940317058e-06,5.5148981127735563
1.1555379118611815e-09,8.9372158012519343
8.124781497815815e-05,4.0901883098037191
1.5604307024786855e-05,4.8067555132526483
1.378168634380843e-08,7.8606976383789053
2.7094032123563285e-05,4.5671263586173945
6.8549038552369934e-06,5.1639986321119391
1.0936349392414969e-08,7.9611276234609045
6.1879119462334411e-09,8.2084558749237058
2.8724112350766527e-06,5.5417533832530941
1.585608921539975e-09,8.7998039192635176
6.3581523982042783e-08,7.1966690667159989
0.00024523007659208259,3.610426266221594
7.9400734343537654e-06,5.1001754809498374
7.2394782848274952e-07,6.1402927302371841
6.4822430637072082e-08,7.1882746883226822
5.4656974095978188e-05,4.262354415266759
7.1277832424243863e-05,4.1470455157683679
5.3482263036298123e-07,6.271790224383448
3.4373506708348037e-09,8.4637761598500063
2.8140869771467125e-07,6.5506624836208491
3.6610636996565132e-05,4.4363927146670479
5.5625434522040326e-09,8.2547265834755095
2.2421395789466008e-05,4.6493373549527162
0.00073209059122430575,3.1354351746321907
3.342774372231221e-07,6.4758929360612925
0.00030755194482883424,3.5120815223363464
4.0003789300350742e-05,4.3978988688148331
1.1396453078357649e-07,6.9432302932409886
2.5866885760212679e-06,5.5872558549544475
1.4876924739999515e-08,7.8274868340105082
8.1717796095341081e-08,7.0876833546746711
0.00010224964608124493,3.9903381865502379
5.3424587945234757e-05,4.2722588187904895
0.00013689340408508434,3.8636174769095559
8.4532657781561163e-05,4.0729754762068824
1.1832826755501507e-05,4.9269114939462249
2.1620381890301943e-06,5.6651366391807638
5.5348543803801274e-09,8.2568938007345434
0.00047262876798421209,3.3254798472475446
1.4214254939234822e-06,5.8472758995513932
1.6831852671110096e-07,6.7738680788811516
6.2060952084872876e-07,6.2071815661344685
0.00062288816270729007,3.2055899223282229
5.6951144073817984e-05,4.2444975470904938
1.0719719476208432e-08,7.9698165795246654
4.1845760113942464e-06,5.3783485389228218
0.00011858992772722176,3.9259521956112717
3.5640816415223132e-09,8.4480523562466843
0.00030565918438777242,3.5147625500819473
1.3862155433688585e-05,4.8581692358009434
0.00055550997387357134,3.2553081391364902
3.4267341527416972e-06,5.4651195869841258
8.4764931462852296e-09,8.0717837847974501
1.3185770770835765e-09,8.8798944785564036
1.5318640601331832e-06,5.8147797729237203
3.577165794617972e-09,8.4464609306871861
7.4111190412689262e-06,5.1301162108121696
3.4832621632511655e-05,4.4580138376954768
8.140194264883324e-06,5.0893652305948125
2.185032694804701e-07,6.6605420602647101
4.309394114095174e-05,4.365583785849025
5.391272999689611e-07,6.2683086760999727
4.3302921695002215e-05,4.3634828003392423
7.918831222437483e-09,8.101338913246769
4.8721661784845475e-08,7.3122779073275517
5.5841617564734452e-09,8.253042009989775
0.00011109881869976616,3.9542905588350146
0.0004591694284605671,3.3380270350109162
4.0294094705844042e-06,5.3947585971488836
3.13172720164119e-07,6.5042160754716303
3.5456008901932706e-05,4.450310152249445
1.7780168597799715e-05,4.7500641252135596
1.2485262912629835e-07,6.9036023079139834
0.00023449906403139642,3.6298588863681345
2.7908015243525037e-07,6.5542710484785829
1.5618895046669372e-09,8.806349693384977
4.7855534379970581e-08,7.3200678298475532
2.0269516317843573e-07,6.6931566145530592
4.2716468905234154e-07,6.3694046548173713
3.0381557704574505e-07,6.5173899630223362
2.3181367493498388e-05,4.6348609481238121
2.9933779082031702e-05,4.5238384508555214
0.00014387133545217971,3.8420257251391479
9.7112998447012386e-07,6.012722636456612
0.00012726030587093006,3.8953070372690743
5.8855211740857213e-05,4.2302150735159261


==> anc/competitors/data/v1/planck_wien_approx__s42.csv <==
x0,x1,y
7.9656044370036696,2.2077095657699664,13.698867683554234
4.949905957768471,4.6737675820622169,42.056885829308349
8.7273812792024419,4.1251761417260635,80.13859838493488
7.276312261534275,1.442353643984442,2.4821457784681522
1.8475961309888458,4.9881386313502922,4.3547112502403413
9.780601164730804,4.5168000972309805,107.32054135447147
7.8502573179131767,2.1356337514561559,12.253291003078651
8.0745787474925841,4.3475863186437529,82.179556545577768
2.1530226940799126,1.4256781274855315,2.2043745515636193
5.0534734410601043,4.9964189218969546,46.937098170416185
4.3371822180932309,3.6627389444261476,24.966584613481892
9.3408848996374161,3.6005000622351879,60.878074837778243
6.7947860807259808,1.361762907936531,2.1356443094788791
8.4048545194374693,4.588133595586501,95.064965302162278
4.9907277894459803,1.1159980128178777,1.4201449974011569
3.0451484960629918,1.9633122321645882,5.9871943347342844
5.9912630831425133,1.57208750066654,4.7582637192372657
1.574355304937578,4.1070717627688742,2.659690194623427
8.4486805479332396,1.7928169088515915,5.4168454575023297
6.6849795920985837,4.6425529085235411,70.785442115332302
7.8227896607683647,3.6250761573099606,55.321303574880048
4.1907337131688154,1.1446508419787849,1.891710806562684
9.7362822195541288,1.0217193365148018,0.067089088719388873
9.0380900918997789,1.2066316680575957,0.4123002116035327
8.0054514736638573,3.4237007105909107,49.50744750848358
2.7517483706677082,4.2059272434376611,10.831456885628247
5.2004890335433078,1.9542112825095539,9.8265479138570715
1.394233892085059,4.3976353716922922,1.9738649555533894
2.3886054286079306,1.2289277606130415,1.9512673601066297
7.1474405791820921,4.2038554145667053,66.689808625570365
7.7028594031703541,4.7111817206891216,89.099919174489386
9.70758759190789,4.0884335964175218,85.14202638040841
3.9324282232433676,3.7924831359145488,21.560666563055872
4.3341373543138202,4.3519208746215323,30.073793533307811
5.2260023014822714,1.1606051981882657,1.58109026496391
2.7052422317585711,1.8071284428762215,4.4308456055719896
2.1692935480192448,1.4996947172225723,2.402991911862904
5.2813443360334036,3.0181239607719461,25.601872052083305
3.0421841414579571,3.980752513315378,13.111684705381274
7.0283259521425929,3.5200473783055948,47.143163804790809
4.9343672698509771,4.4045243990477401,39.188299398867002
8.4941037645205366,1.6208519697643635,3.2465693097144706
7.3023859180202422,3.9384843677406463,60.976754718990392
3.8112997724383697,1.7721659634756164,6.4447502841170152
8.4903382125568108,2.083035005271201,10.389965671839782
8.2428792174712164,3.8396187891252156,65.447798640387205
4.4873054112715707,4.9208191395947267,36.301354342453408
3.5949529353721967,3.4461744239082783,16.369512650766918
7.1424595357747798,1.2180012599651824,1.034677047688604
2.257772352483788,3.4652358797101313,5.9989624482389825
2.799173822275975,1.1694022063206684,2.0022942701629516
1.0662604277590497,4.5365828454672688,0.95832986604967907
8.082319397519246,3.8383131404024828,64.285942046844255
6.9836577093282894,1.6925113856900129,5.4986809707470155
7.3464884076370156,1.3668840232967923,1.8368327547895837
8.0265612791977112,1.7341329155212759,5.0515509989779011
5.13024197984506,4.9201087182167704,47.596032842384098
6.118670763576044,2.8342425698339593,26.448423693937276
2.258172983148917,4.1363237933656318,6.6707415239378767
2.0307706618237611,3.5456333684311074,4.7232328522883282
7.0156266561142449,3.2896525998345494,40.926820767189135
5.2398658552881923,1.5805210186601988,5.2258117286914887
6.0871249583306994,4.7840978142323802,63.190963493627741
7.8849897167442302,2.2053705300588717,13.729193798090762
6.7124648800053173,3.3120688632301687,39.854304274526378
5.9822146059219623,3.7991037783562644,44.333213120149495
6.0328644467087216,3.5969326209812356,41.035643109012078
3.7355508825635098,4.7623776387820733,23.790779905761102
1.2773605111114548,1.593755959680232,0.93511051069865625
4.9304565030912615,3.0334109537877683,23.592081206676838
2.9312620553757629,2.6161375629630639,8.2140417553931453
4.676757793521725,2.8966749179304725,20.354234774261911
8.6806276594134957,1.4768701047909785,1.8322823702289668
3.1054553727880667,1.5363784394910613,3.9677462939548889
1.5247246752015942,2.1123021831250295,1.7222142298113954
3.532455028197969,2.2188184150433252,8.970451393437294
3.6423438199001525,2.7116128547253999,12.611930875321871
6.9572486325420559,3.4439501881465131,44.666152506902129
6.0132893710715054,3.538516469673052,39.746995802628611
8.0550838819577208,2.647243586342281,24.93047594349586
6.9788218629464875,2.6351324377147884,24.053107761753111
4.6574817529606349,1.8705141067878479,8.3768948973881603
8.3261834619943116,3.353224993636033,48.191277171014846
2.5027562791693354,2.2681636452689515,5.2004723907830712
1.2044086582047444,1.1442393371094548,0.60980353960615752
1.8104307469807757,2.6736001766274415,3.0148301790035523
7.5012341553680528,2.8965307003606813,31.673237918547464
5.1568950722624862,1.9023714728168439,9.1178327240050319
2.4514460113024161,3.2898317324884627,6.992762586832848
5.5094029759302714,3.2630876017276838,30.906514741790144
2.3708089244185158,3.8080087244414855,7.1499738179665808
7.2668833756996243,3.5917939288048402,50.743929917759829
5.0154064801662761,3.6097322260841262,31.441575519032266
4.4291910348683423,2.2648566072961724,12.293053335410303
3.7136088023308886,4.1497288879438159,20.928427944529382
6.6725433380699961,3.1965775343987177,36.840617731240073
4.2563134949805139,2.7256727807195604,16.177895867972172
1.7888492738449089,3.5040499237642284,3.4356583831211625
2.0620531190846378,2.4426293378010171,3.7693870523801776
9.6570789809456308,3.050956978427033,38.008560042590602
9.1772262163684637,3.9468227539288812,75.562208857437057
7.2973642042967457,4.5456115468948308,78.036367654330846
3.3928296531356761,4.6842287891807661,18.928783744539189
9.7225873961295157,3.0145317007323968,36.5293337541098
8.0087581356921511,3.0811004589622764,38.17915539909594
7.4520117024309602,4.1994816430553463,70.17166254061145
5.0442535192940978,2.257802766976805,13.744054871017999
3.4501740566064312,4.3495294493802739,18.579239026548017
1.8675186593814936,2.9765665860696937,3.4778869341534624
9.1234215688945746,1.4634268973410736,1.4892146307891143
5.1019866085025001,1.2882365882917748,2.5305780067366976
2.8212702831570731,4.3679728441578529,11.77127790844852
3.7536096173558726,1.2222716676275116,2.4525858629416515
6.2129761204770642,2.1224457445346236,12.841062265404005
2.5909550464530855,2.3365201620061833,5.7384254420648464
8.7095285568313798,1.6919777807663752,3.8409121775636756
7.8266757685168908,2.2555734792079569,14.919758480795394
7.4751666035584314,3.9707702669003426,63.574406434336268
4.8888373579759339,1.0587313742402831,1.1539909984152341
6.6457795663219885,4.3086936980827453,62.773581346296524
6.2568817202146203,4.4261920942982327,59.587275610907916
6.8486194139933803,2.4890462927661927,20.504365790592153
1.7599988902590018,1.6144515962425392,1.8326935299352358
4.7422666195354868,3.4033616317803235,26.473361898170459
1.3745275647570323,1.4786902234595773,1.025082158221162
5.44591737320067,2.4596774443130101,17.646206056235364
3.9687509109950678,4.8337167236038896,27.50309350268472
2.3007176997944221,4.981857890334549,7.6740471660338754
1.9306267095029648,4.0884195654183424,4.4875893668926965
6.2888011495994087,2.2438460396830648,15.0838256561207
2.5353367168319751,3.75066019666437,8.2896569016693835
9.3260810653911754,3.8216254619360508,70.675614198117941
6.229550257303555,2.551366780654599,21.036525636544702
4.1218282408135334,3.5635545383446376,22.026106392650373
6.3182394233327503,1.042910579902705,0.58981076841862279
1.2052348392672774,1.8362306344089658,0.90815497833747794
9.6270329191730077,3.1003532118690447,39.988204307013952
5.3407309324861023,1.6550052170331835,6.0440238215473867
8.0446170452525756,1.6636274715061345,4.134727926597467
1.7445699993019472,4.3452171622009512,3.5538527740245884
5.3799249775434435,4.9565320107344224,52.594001700415987
5.4163629491906882,3.2238777121137936,29.612500755655091
9.4404380947748461,4.3562789235268538,96.343463281415112
6.1455524713846783,4.9612866573050898,67.254544083494423
5.2614046095125842,1.5663835542750988,5.0644407529324669
3.4027809678270424,2.7929824530174043,11.651637219229054
3.9841209760829699,2.5702908633676795,13.421849251444499
5.6860516222438404,1.3201971345847401,2.4770705515082563
4.9502031427454201,4.0213206911789783,35.42070175499267
1.1945087189229739,2.735116109290372,1.1012814176671157
8.4366273177492204,2.8773077367616051,31.996367775852409
9.0654469465579002,1.6026918952529607,2.6039319822768769
2.2622418009874972,1.7237066089234725,3.1162807899214164
5.9863252918514442,4.6284144886248599,58.853276735072065
1.9771816702189919,1.1785963558971155,1.4440390557989857
7.0501608373583053,1.931409139774825,9.1055431355515317
3.5311040545510748,2.1682373212581134,8.638871792593763
6.934803712227116,2.9607901696063457,32.054718910405505
7.5429515285819431,3.3457806920591837,45.032022737458185
7.9178274272589135,2.9731599034026663,34.613673145448494
1.9696685136030689,1.3364613382275281,1.7503257697540791
9.2441066062384714,1.9746698162228542,7.3200395637153424
3.0719259180539273,4.3743535390501647,14.363005470724849
1.336713005585618,3.5503548019138362,1.6390873827481767
5.9936722245233502,3.5965962005370975,40.675593253018079
4.3383005547619486,3.6808130214054198,25.123972139502428
8.4681076881917186,4.0516120761581167,75.103139182137298
8.2742632485787162,1.2324339268857893,0.68776474524142106
3.854250035404438,2.4664335397304495,11.999294370853098
9.5760945556277051,3.1581097410467147,42.333808943615423
3.6182605432610675,2.3538259331893041,10.183792392122731
5.6355141630854311,4.3779154931487465,49.402719264364606
3.303685815108425,2.9302900343491758,11.677805298220244
9.424392130440669,4.0745103578375161,82.83838296269407
2.4814703582381634,4.4080620675246767,8.7025383128679881
1.4041955745309609,3.0191659316139923,1.7389820435952583
4.9158735400273414,4.6382089754853997,41.163164591093199
9.9313800765025331,3.3484957621479223,50.459725436753345
9.0250953962942262,4.401097195334887,94.573804823430052
7.7374721751125426,2.3623631823660971,17.512500632544025
9.0171324179067245,2.9952678341259409,36.122633615085959
9.0410197572807682,3.1256441640183108,40.967777424669556
5.6697252434780419,1.4199188635842823,3.3616420737621433
3.8433614664771372,2.5942100268061625,12.903865827956096
7.9481118889988922,4.6693506902067039,91.525295081761172
6.9549513685098496,3.5233289614589696,46.730164726857282
4.362919559863391,1.7100263297478699,6.4756481878491048
1.8502000125536373,2.3554225424384199,2.8874524814829945
7.7211065021412342,1.7664120386507993,5.8171206669592106
3.3621446433057822,1.0992925271942902,1.784743967230535
9.4313183548040129,4.7098418340161068,113.25448668905398
3.1687351750511628,2.7928293130274859,10.230779137200633
2.104821391703374,2.2301402896831446,3.6287386990520534
8.4800140491241542,3.3939087662309464,50.125918198471112
2.3795588496204463,1.0292578251720625,1.3348623243043176
2.6134147734196516,2.1120884264032553,5.179003348551622
6.3944451236875919,3.8121338627955703,48.856937963007418
8.8710583675371808,3.5350790922770519,56.766439675211693
2.7679119914311592,4.9272237901701423,12.091718432639798
3.7929130561008528,3.4814308386321762,18.355576462962112
7.9966435441705981,2.9100234945109311,32.756466862960615
9.7464378345487059,4.0457302527360302,83.23250554967899
5.5066706758210806,4.6133114878562118,50.614215857315848
2.295077522961257,3.8827837868734063,6.6939834531492242
1.1254265893738138,4.8528448941975189,1.1304047753096911
3.0669042699896973,4.1280206829527089,13.722792298208223
2.1863999600786892,4.4672057530477058,6.4066438530327092
7.098928062515717,1.4564162847345488,2.7335129458382497
2.0964925416567803,3.9296540119751509,5.4048222250304176
5.5569693845856971,2.7603547981094745,22.920294457804992
7.2483619207859782,3.2124152096451009,39.883692036539877
6.2300494829881217,3.616409637929427,43.182532340532184
2.7979808649405187,4.8792604668222772,12.344992012519965
8.2371207356403637,4.938312325726498,105.41968443709573
7.4386641665422149,2.1529129819516211,12.999506193910348
7.650856035239876,3.9350139897516647,64.081166517442739
2.1795197640158195,3.9999341517410745,6.0039931411564691
2.1137842328531016,2.3859714452521952,3.8943142349848068
9.3480629590585682,1.4954790994568841,1.5755835936805558
4.5782037444244654,1.163787841142879,1.877682739151173
3.7085382260284576,4.1093725101167138,20.685952594998199
5.3972564081638001,2.9587989672676236,25.36917029309852
6.9657779148722421,4.9421606779797047,82.563512445054968
9.6006093134227299,2.8598938247746122,30.830321539462339
3.5780160419384952,4.9116679162953609,22.108290962104142
9.3232758638082434,2.6463040087762395,23.912733446902273
1.2237354224763068,4.17472860223989,1.3669673485994231
5.996782380941422,1.3392770892473282,2.4498892500596936
6.7057760051297661,3.2218468405510556,37.620998519342919
1.9530766337567798,4.2082391479428969,4.6838005578826811
2.2630563735752136,4.6988066688795547,7.1601089086547693
4.7720288738467342,4.2903323624697265,35.731755169658584
9.6960872092886348,1.1478829088046969,0.1955844001747068
6.3643829791093554,2.4908093652269367,20.025476817900387
9.3972089944019004,1.1947938892554051,0.31857683694594024
8.2392482405167371,1.437129164458232,1.8104897347372226
5.2064344139976235,3.7012225146699365,34.570685663888653
8.0628710432696877,3.8530327852467927,64.664043621014812
1.1605310557928896,4.0948827310065052,1.1772992428173936
1.9822959708916144,4.4618261922226514,4.9952536772987637
8.4648575339446275,3.9577258739060395,71.446648867209817
8.1713537949264552,4.2034863684265282,78.097419391944797
3.0937666776979031,1.195854839293117,2.2279738388236399
5.7769263153914814,1.9381406017651943,9.7860842311124951
6.4541423863000986,3.4875910935009831,42.248322818458043
8.8096505839841015,4.4325012184992927,93.69371000049523
6.427964416048531,1.0180004997586365,0.48078742236871458
4.7131441234631231,3.0585173684653992,22.422745420216259
4.367656390664644,3.7091495974575888,25.665403650061972
4.8329387773615888,1.1184291565144528,1.4995718559827638
6.8673792302197674,2.6054222302135517,23.209109477138632
8.8074156857709234,4.5825395255347878,99.96612069845213
5.0850719386866974,3.6864512354234349,33.099979251958601
3.2305560665622233,1.9506334534423893,6.4353447787539233
3.1299612669782304,4.4111245185276502,15.08198579882365
7.7141285221910181,2.3921256936380573,18.253555790931753
8.3491188708151931,4.4133786845762373,87.767665669375418
1.9475027186871245,2.1957746044756221,3.0425978418834361
1.5990297125966033,3.361281003532596,2.5407789714749551
6.3499029738080663,2.5877602709913363,22.009994412530649
2.3155591977342844,2.0993002030202681,4.1203529839816628
8.4219777141070722,4.5462302486874773,93.692214368077259
3.7930120653166699,1.7503747277579653,6.2495526110564308
2.294847396740284,1.3392463649430524,2.1781211363956077
9.2887342523870515,2.3677077541826415,15.852311862095545
2.4897855046175037,3.8705565905662702,8.1118566864914783
3.5624807410414201,4.2297264239051273,19.474831068900659
2.3825205567285277,4.9949734802670598,8.393799926377115
2.0394105729881948,2.1854482280446597,3.336109278694646
1.1903321470279602,2.6317678045251287,1.0729409111420263
1.498558682478341,1.5472851121185052,1.2776249779846687
2.5717732384226744,3.2994877184921343,7.801692431458914
1.4804373936445785,4.9903201490516693,2.4117459214155925
6.3202943449987412,3.803524040482634,47.923357141142091
7.1264307411955574,3.380851361653487,43.971909558241855
4.5426741114882541,2.569476371687176,16.000338267174577
3.8619198725684445,4.6611950411422196,25.152759468244543
5.5407361332000704,2.9876663845213978,26.624868359338112
8.8750444801114767,1.537467653252246,2.1754204206938823
8.6601846413998551,2.4615138527965339,19.258893367184747
1.3912755581151275,1.2686666753910676,0.89944182012327767
2.6334856863687168,1.8079161507551262,4.2558030631124266
3.1307038399395641,1.0706751239996488,1.6482713189506744
3.2444881824899063,2.8131196660006537,10.778260090578984
6.1410938656849545,3.5381610598071886,40.826636505776193
4.7463618313287306,2.373169849515631,14.470699153527619
1.4432870793483459,2.6815270860211085,1.7551184602048686
4.3625272461361444,4.8368370913783032,33.690523091422413
5.7137765384587347,4.0078524862996616,44.835272697092115
1.9150471261334436,3.1634265477798049,3.8337964666971955
8.5011269840970378,2.138163500447301,11.527032739363809
1.4676567981859383,4.5879871950919808,2.2958660300779155
9.3235768211625594,1.9403884675226379,6.6368252751044583
1.8920182742188794,2.3013709220667082,2.9766716427348601
8.5921745643797749,4.636259257691794,99.414673129543559
9.123878295348554,3.1181682211402895,40.71705423458031
9.8161361252793338,3.9692717976719067,79.762282063596999
8.2182329224623416,3.3629791766550645,48.198588950882865
8.0152978669419603,3.6137568360379806,56.039676083399833
6.782349483959929,2.1975331660593023,14.248104883638163
8.0109671912031608,1.9654882465066517,8.7287235252208255
2.2109698757183236,2.289969388674661,4.1156298986799262
5.8246123235287355,1.6217662563336899,5.4453029710405563
5.6280058317137298,4.4972574611632297,51.000471382873918
8.7181492971030181,2.1329877330004563,11.122013149824264
5.1651942903416428,3.2459575776575385,28.065985089432182
4.4658054649031813,4.1678977005654962,30.50443351609881
6.7560694411339908,4.1352964375028538,60.193648895620328
3.3981698575076145,2.7535450343367716,11.422713555440803
2.2579156985856117,2.9050292343469026,5.2913990512832187
5.3008954662137118,4.9788069957400989,51.363889636017838
4.7520043173539648,3.6983899079160962,29.690135428528922
3.0931294647598633,4.2585537724715312,14.313694534722051
4.3076062910361523,4.6102158768769277,31.399312997663738
4.2975320484362269,4.1503593449173568,28.181409290832612
3.9474600797129091,1.7407173798142703,6.3693460079917026
4.4151767175423604,3.2486829349502888,22.111037178754685
7.1716901091035083,1.4075766292581795,2.2599938696376611
3.6718882711415679,3.6116885062559936,17.911627735913257
9.5397213404380636,4.821397712751244,120.03355058234781
9.2471321758436016,3.0509282572004452,38.168716554373489
5.3281938547007073,2.7318899714710687,21.513224189263557
3.9552508450421993,1.1433710056726527,1.9461303841198176
5.8189131084700279,4.8390980893168809,59.196453258751951
8.6370443989626207,1.4120107365206351,1.420971603494195
6.8732860650409187,1.1643163732193877,0.88660696974243236
8.2395264515236963,1.9842664460197539,8.7968979712651052
5.7945004845916621,1.2621217356735297,1.9731848542359192
6.696258663408587,2.8204713696470494,27.951864985778233
3.5934005276421557,3.0643512050284496,14.362928685916645
7.6140384607926173,2.2502797961143357,14.975039733074079
2.8216413381314651,1.2038419302995442,2.1556506494655436
7.2531831593664844,1.4464014729969068,2.5337006898530725
8.7464716149330464,2.5380175119597124,21.322622395194308
2.1889255357138953,1.2421138033061445,1.8003371618239075
6.5294176648772781,3.7927589024396537,49.769630879141936
1.8558617340694115,1.8280821660992479,2.3160227610751831
7.5314406544428421,2.208286275134554,14.107727084879791
1.7604389694116822,2.57650310871239,2.7550147661279838
9.4234584043056344,2.6664385322765916,24.422558187349832
2.2366713703402192,1.0066428306992021,1.2129491497955529
9.6299222131817235,1.4482814839947902,1.1565243429360161
8.2079575847658699,4.4510582549635123,87.467390590765646
6.3431380401971866,1.0049322500476325,0.46306639429465429
8.0436169416659222,3.0326694232515004,36.683027591070001
8.1560335508477735,2.9580080260288324,34.432525052730348
9.5142435653559723,2.3323766440425513,14.572912901998555
3.2804501845526848,2.7253080805857985,10.59352695201618
6.3106830582247824,4.1223245501063372,54.373467185657354
1.855442778079611,4.3648148248598257,4.175688483679461
6.5454913002170914,2.0413941736610002,11.358274611983525
2.5416217368350993,2.2899617638709193,5.4114119592420105
6.0845555032519769,1.9699314121133309,10.263014790188166
6.1518746263046475,2.9194536022042605,28.305888985700435
5.1938663768310462,3.7330334306352517,34.851953305992737
5.703685979618105,1.9130115018536822,9.410403515345255
7.8753105100592915,2.3229429682194667,16.460573325243963
8.1932024486085986,4.7215384703566023,96.992354545657932
5.4293789401788626,1.1942771593878323,1.6977621451543528
6.3963409737035111,2.8430784209582649,27.588092306032834
9.3811261212109169,3.8462321663871113,72.028099195840937
2.0776022965101051,1.6018160462298963,2.4512894459489964
2.0539320931009946,1.1894960800219274,1.5411726572235558
1.7893811071969157,1.552821486554123,1.8098928226140611
6.9207695653647505,4.675292774122731,75.436791271008261
4.7674747071134149,1.0370391272844937,1.0922630891372067
7.9688927452765892,1.7532878992454073,5.3737340798071997
7.0410827197773331,1.1251340516065782,0.66850684021707352
4.0027398249541433,1.4425178702488131,3.9992572673947584
9.085298926253822,3.4805971465131851,55.130474403003319
7.8627893236358712,1.9665556349563431,8.918877157944932
3.4348144681915813,3.2768482017227072,14.206249401276311
4.2777281599484862,3.3607815310645046,21.920644716702753
3.8299598218383659,4.3977413323591161,23.515751327724889
2.4185048376249969,1.0189655716474957,1.3177929137622499
2.330050352879725,4.4134778373694665,7.4613017147790774
9.4251471703816971,3.476476345707896,55.646728597402749
4.9411363347887791,1.6509739444198304,6.049190786498249
4.4498784049966886,4.0917495525411365,29.698771653247295
7.5671713780964014,4.4219661671623429,78.271966638282962
5.9769375872760993,2.0170539350166292,11.02894646876784
9.4252598815461592,4.6751747236107235,111.51475302889486
8.0227134451845288,2.8178297211946313,29.955264886782128
5.3143260771208629,3.4136978173332859,31.640988651926385
4.3872352613274357,4.9385981344705741,34.734774867964973
9.8796839043188989,2.4461443145567974,16.988919311421196
7.4598421240327912,4.2526373832804509,71.839491857608536
9.5607519400345709,2.2735964713138386,13.038108872419839
2.0663071949533722,4.1968540889659636,5.392140696001932
8.6548031127170439,3.40293567545057,50.95836842117923
6.7336649559208679,1.8654227809016057,8.2617198532346983
2.0972951050160131,2.6561043751569455,4.1884561128352971
6.2943219997229862,2.2705425374542467,15.592302352096471
7.1748672859490394,1.3124335723214555,1.5603506280705266
1.1107241729974255,1.1193390803987899,0.50800349852513826
5.0888616565757188,2.3859146216287237,15.615840371069176
8.4285956007668901,1.0761365912699463,0.23754871942121575
3.6582312280968088,1.6619510303271001,5.4182484605430341
5.1269327361869603,3.9007332834034751,36.204075963893686
4.9808271436110392,3.8323649427343516,33.687045978622393


==> anc/competitors/data/v1/planck_wien_approx__s42_holdout.csv <==
x0,x1,y
4.216676336429285,1.2405938787797668,2.5048380593102535
4.3498779295624423,3.8443014062185412,26.547354757687643
6.1840329610775804,4.6599300059307662,62.730407075246013
7.7238270305557259,2.0646909642298685,10.935539564911087
2.6614661618571938,1.9184992172639559,4.7084879188023248
6.2614508157172404,3.045461827086807,31.41363060476468
5.8129511021060774,2.042582023849532,11.408758222595925
6.4224295170996202,3.4512713161616921,41.202601028157403
3.3774729363357885,3.5887230196216482,15.033007846145894
1.1319830224551546,3.1356097962747778,1.0109637180325517
3.0849307371014745,4.3292356974834547,14.396810675872047
9.0043739096105089,4.1096727744103632,81.623047910181057
9.0607693858782703,2.2386528887715236,12.993402206207628
1.6169144805698847,1.0169041624864321,0.86201968254829231
4.6364185989833491,3.6151857132852014,27.64216797868183
8.644306008554528,1.1536407432654592,0.35974375575029294
9.8134068231069698,3.2357766883509007,45.534305549714013
6.015032001179013,1.6165367023660839,5.2690365628456135
3.8540632331887932,1.4051105000396094,3.6858241442707675
6.3999952267454709,3.409719660719345,40.121244421190994
8.7711890774084225,1.5151288432061443,2.0654450623924476
2.5109993841473779,4.7613128431214395,9.343370737040523
2.7458150918740247,1.4115311543437823,2.9593206606061209
5.6290905806362996,1.8891543325957434,9.0625963247443178
1.9058063977229642,2.2323640959502042,2.9476228284454806
8.0586026092287817,1.0934571877100341,0.32968495957448934
4.9965659696802316,2.706833442560292,19.694599085111282
8.3090949050215439,1.6719018784758335,3.9836800774936116
9.16411066284026,1.4265667905954089,1.2485623293263188
7.1140970992352397,4.8208399691225923,82.313767520078102
3.39834299682623,4.1368493825540185,17.259848673423388
5.5520138408565698,2.1189991811470659,12.458097107713302
3.9537865585818937,1.7237408514391519,6.235736923694672
7.1739009363557544,3.8278313138601656,56.667809651929481
7.4939778389209692,3.6690141708923205,54.586945518962608
8.6685792009216733,4.6936230340640286,102.74295613810546
4.6150238878513496,4.7061444716633147,36.866864913689476
7.9757752919988665,3.9742385814700971,68.194083450011647
2.9018090232573912,2.617095367701082,8.0624145855115312
4.9440765987908435,2.8273793275818457,21.029533491008962
2.8984327270129535,1.0725617924755069,1.6325852074791791
8.3334416539332032,2.5291539451401426,21.453274387804939
8.2249571923889917,1.5573616743956769,2.8297230229201169
7.4642145878383372,1.0269307418817197,0.28993205450418252
3.9203949920191796,4.1413353238582076,23.381082571320487
7.7281086829924295,2.4027385443878986,18.508262871457255
7.6642339395795922,3.1379436766757465,39.144321047518964
8.2965360253914682,3.1322838123293946,40.398651282267181
3.5245465747227662,4.7243130205327706,20.763801080163397
4.1458708028464795,4.5929823991756544,28.895481597539682
9.556494989745504,2.0025662532758579,7.3856492423425362
3.7248293525785225,4.4694217231704476,22.458297499286363
3.4826357105252028,4.6614337449814025,20.010383873117501
2.176456833618742,2.0182456877209889,3.5068013206736475
7.0216185334338821,3.2967363146831801,41.145379307410877
1.3826105667123756,1.2360651560816893,0.86360679093827353
9.5706569865074673,2.31882676627803,14.136147210789767
9.5982990675359208,2.81848574677363,29.349541282277439
9.3657013060584973,2.1220352188415652,9.95043298067867
2.7705573769187923,2.475155753503953,6.9434507452085921
1.6773896191746411,1.962870922293332,2.0080358427448002
2.8683994883704522,2.7228162654088628,8.2300717309659781
1.1015377346213779,1.0131630993385325,0.45063164170237618
4.4164753048124341,2.0572891150024453,10.067180903961875
7.7448122590144193,1.2544074183792611,0.96752820409961615
6.9049448003012834,4.6261262992049232,74.003754148130724
1.3326502397869624,1.6177022086147943,1.03843710585768
9.5755384531596839,1.9333844041489656,6.2021835800222265
1.7144644856853375,3.6531416657226465,3.1518512851042688
7.6564921599581659,3.9153310958003291,63.506732385134185
4.1532372879947843,1.8494805595085957,7.583999104074703
5.9319133067396477,3.6483508926362753,41.063682585046436
1.1348493750185944,3.3239293285773281,1.0388161808430993
8.9309635202008337,3.8134836895544693,68.485997664318575
9.9011926653294928,1.4253357065543817,0.9336970803615311
7.9236736239896377,2.3682897051013265,17.528501023463416
5.8049078990104208,2.0561626978483161,11.622418600945553
4.1123963576154745,2.2581641653163675,11.255917693376999
2.9433226888467408,3.1914320078052407,10.138698586934012
8.8186226695378167,2.5831751087966852,22.572393027584564
3.1420809730280608,1.5207097488858969,3.9293035080614289
1.5971177311846874,3.2577018236914803,2.4951347398846462
8.7682994134269556,4.3555549636434785,90.043995808835959
1.2886643654934344,4.7506178592070585,1.6315923547715729
2.1709377666425422,2.1410760586659472,3.7118507922123403
9.5483517956938506,1.1139442072222763,0.16487707988872921
6.7971930891504906,3.1868066356331632,37.211302248595743
6.4186636198912881,2.5339566556558006,21.001000061625909
8.8962912736055699,1.4175520764758445,1.3245738340868951
6.6456988343680878,4.8569229339295754,74.710115185213681
4.8641882126266642,3.0750601060287672,23.662241946652149
9.6350979923221889,4.9363967102916462,127.02564847492482
5.5459786585709479,4.5000004783739351,49.738522150345659
5.5125491273267144,3.427013937326377,33.532794916046065
2.9969149833818869,1.5098645348059998,3.6982520311351164
5.5584266274974041,3.0854222245050624,28.34449376466608
3.5591731833658509,3.1095425713566476,14.353413246202626
3.0405628931603372,2.0471140634103131,6.3651360997973923
7.2565063101205816,2.226697292728586,14.685054400835734
5.6160307614360123,4.0249244618707305,43.884540289390245
4.5272945694366271,2.7111855516326657,17.470534570078019
6.4489373146771296,4.2784137761248537,59.407851173522161
1.0937541261597916,2.0929682944309254,0.77589556809562465
3.8148414899286327,1.1297313594857492,1.8963455661049498
8.4879636256032782,2.748563033721573,27.876985655335485
9.7108614512078724,1.0133263215152835,0.063075788680569678
6.4645336662748418,1.3922724804497748,2.6008543212014432
6.6275563068675432,4.8917114426676678,75.102523515504146
8.3567736505665273,1.7863528177486447,5.4254281896475529
9.3349400917451586,4.8483017047631272,118.61571181666726
6.467448252162761,1.9150160182318943,9.2360617548024138
1.5082237485760608,2.60610652193825,1.9233550358991587
3.8574812187486911,2.9489422514029604,15.517268959432915
8.6784152624058617,3.7036495237434264,62.759528619320854
3.3024224228734615,2.6601849150916763,10.407668718896812
5.8402061124668352,4.7804743239685754,58.710527495582674
6.0765250300844134,4.1901705103491711,52.620898562390153
7.6191551800932888,4.5484756369077122,82.838728203906598
9.4808345908442746,2.2564266889522031,12.757433683276146
6.4292861354131094,2.9285302866501963,29.582817238043965
5.280250369197617,3.2607289656433771,29.153469949327395
1.2671272466018699,2.5938585323650178,1.2482548272792444
2.3228114428489293,3.3581160566844757,6.2753802338104085
8.3646863285965036,4.4382146119424686,88.886500548363315
7.0600473043671341,2.9446580199565244,32.001323114552477
8.4900648127264979,1.2991201695056374,0.8882054608978871
9.5575100625014908,2.9007396312607563,32.366661592946954
1.152152000223992,3.0558565306826631,1.0490276685339452
2.6901220130487449,2.1699021884911329,5.6351074038531621
8.8674716806253286,1.4096409370171745,1.2925024296538634
8.2136100477619927,3.3103167991628606,46.347247760112289
3.1400582514323983,1.8258149723803876,5.5450863275758344
7.4254024151777802,4.1445716372328256,68.246323766869082
5.0607835940030705,3.4192807269885677,29.502984595361912
5.507323046425431,1.916319941453398,9.4340943105722737
4.5121629428457748,3.49337736187048,25.246725449071633
7.4443534522678165,4.7634872143970952,86.450549872523325
5.6610971849824328,2.1114159383078239,12.424470527015115
7.9029677754731686,4.9751810771556571,100.80990859543952
4.9916195370978764,1.7596890594184793,7.2909410371535079
2.8474960029195153,4.785051579003591,12.733527411201376
7.8436835473416888,2.0803560570853366,11.120268138844201
3.2745048357995423,4.2251950026398362,16.175617673089441
5.8175112279441699,2.7141241354563155,23.085308800842327
8.4588437348782346,3.0058605222687085,36.289204133482151
8.6120855638086358,1.8583623186029246,6.2044432826677376
1.3925498600149842,4.9445433352769452,2.0376064906817835
9.5942321697577508,3.6366769231840093,63.136544250914191
2.1533971931726188,1.6057211481247537,2.6118587302906535
6.508330153817063,3.6501181510855947,46.349120718205363
4.7672281382789814,4.9699788016165929,41.516468290817542
4.9867748559398457,2.5978922007976908,18.189084253606399
6.9282461842118588,4.975364969447571,82.624807889445648
2.0630901036857172,1.4230163703267733,2.0602226220265121
2.2267497110091079,3.4065118994788905,5.7428439799096145
6.5583347273127801,4.5873542822941626,67.528855340509438
4.2008601887500845,1.0246572129005203,1.2288720024608473
9.7397274019814599,2.0455176971044011,7.9022054299779052
1.6225412560272698,2.3360172349914721,2.132734368671334
1.3981113291388332,4.0409472526188193,1.9335946582172161
2.2277831495928893,2.8034390787979411,4.994614141060846
5.5048239437143955,2.6906181810709193,21.5621957018597
2.6461790025483469,2.0236888884732087,5.0115660692734174
7.5712053549430589,4.8480204206704549,91.044295329357325
4.2599113740193308,4.3807434248851944,29.233859579428824
8.09964177332124,2.7695157346776167,28.528107109697988
9.6537125530241426,3.8061672904788426,71.214283641127722
4.09960028937234,3.5143107611677395,21.458564047026144
4.6799222287488451,1.1348011213035183,1.6583818820813689
6.8942047244231279,1.3982680878486695,2.366736691037576
3.7107960888114802,3.8450042430448028,19.465503571566352
1.9480042283905181,4.1926716645481381,4.6450164163800434
7.5423544226913002,3.4037883083878788,46.792951294683149
4.5700319076680209,4.9545420873781492,37.946154672256995
7.1861981189482522,4.3817121850402998,71.983964746409356
6.0866811000552064,1.4588314943904255,3.4764439983559732
9.9935150338932868,1.7487143658847613,3.2904712375275733
5.4261047231101429,2.0538105934738033,11.378153438258737
3.0956538161150782,4.6959023750207143,15.344742631214377
5.0199386955973662,2.6457527230016908,18.970700191272261
6.0113368676556096,1.6295379292227872,5.4301079571225124
3.632704273658697,1.4718991413777633,4.0628845158661049
7.6855351258488875,4.4410225182027476,80.434419534224332
6.3405066750689203,3.3667337850386549,38.767985047365485
6.7908630637132523,4.7249799172719342,74.403897034979479
1.985231079853965,1.6535452491241474,2.3551754882087494
9.5577548986438714,2.0083175588092601,7.4855395992471916
5.0479602334590492,4.0978218054202848,37.528043521874743
1.4287781236617914,1.9948393125706727,1.4250710328888958
1.6920701765089059,2.9858871306266281,2.7488123474049493
8.5341570215228018,3.5030799702564912,54.382531949025029
2.6960945706186128,3.6176312056328941,9.3012391382419253
8.4305214466325182,2.4523096076196582,19.255322371465503
8.4754326987011357,4.5682268659679508,95.222362875011328
8.0688265416554152,2.4721561832849921,20.088389143109001
6.4175064924684611,3.9635876318906949,52.351121231788348
6.4381788168698995,4.3910585173186831,61.592192340398128
3.4211411533520191,3.5392106035942841,15.230239451788817
1.3756849493208603,2.3989201979071386,1.4672577525601165
7.3958941043569029,1.4167921091030782,2.1871647871221196
1.1342163406141896,4.7573645742130584,1.1495989556793595
1.1921071281292512,1.8873551213235213,0.90080983310088425
6.7602172498145663,1.6802880797322759,5.5284977987796804
9.5622843393651387,1.7069650046663911,3.2270171121261351
3.0374972328689824,2.1644024640996724,6.8875355028921534
1.0642203631911102,3.3364585938716238,0.87613103210665177
8.7584310228784119,1.6003659167741611,2.8215392445702143
5.8459051613826789,4.0205100885567671,46.674760796136162
3.9604469516901757,3.2344732394618472,18.25833765064047
3.0515978465811591,2.1202425101561184,6.7377612188758977
7.0288625255090436,4.250491401245835,66.447746096722781
8.2974486337702285,3.7129810250847806,61.137826897416154
9.8847762615468469,4.622019854989766,113.79066732090256
3.5936817491975432,3.0842495121471627,14.474080738557968
9.4670591395986374,2.4244708652182281,17.092862918914811
4.6052577210725847,3.0893623644643533,21.997165954614072
1.178796039625599,2.7799455908271882,1.0719133028494023
2.4601205744944292,2.0382458935609997,4.4533285338479587
3.8435714189652348,1.6626696804733765,5.6266782257722667
1.8022486023735433,2.6184252891096635,2.9411789119066589
5.5724865742216112,2.6826538716117958,21.677938255129735
1.6349607234617896,4.1000966093363722,2.9332025104061761
1.483491944757497,2.7949772538324038,1.9201926590897644
6.5260189724105535,3.2634484091717315,37.624683439493218
1.5589537090920043,1.9671149401117618,1.7152125433539236
8.1107774688781209,2.3110237243073359,15.958274355143034
1.0505989416852848,1.2517281812027532,0.50095575716618956
1.336032661833245,2.6642551318361907,1.444333299140155
5.1712069279201698,3.3918559329425579,30.105962174139531
8.9690460694455396,2.8672580651031074,31.602818221405688
2.2299015987119617,3.3568626614749659,5.7064146789084509
1.5596591534942459,4.7884890343900643,2.7392710275127743
3.4281927512686412,2.1001459949065096,7.8753720505810048
2.6774892802961747,2.5805499895588948,6.8010240646586002
7.4618898553548973,3.8863926926101939,60.91150385739374
1.7121800968873415,3.0195686858454565,2.8470243821899346
6.5523974036585777,1.0504634748969934,0.54983768234583008
1.3111827654932915,4.3768148008591936,1.6706523219220968
8.6141340996898492,1.475297440821322,1.8613454609339868
4.4163215594821654,4.9105527985433195,35.042728520032455
2.6225428383507143,3.7457202289477487,8.9556926165149111
5.2025865423360651,3.6748499885781967,34.183399964634617
4.1199397350427018,1.8198832174525004,7.2693522879658676
4.5650856838673075,3.3165366708961814,24.01911945000484
6.4240320611587638,2.9233882188221005,29.449494469588295
6.843263108688082,1.4352798787873162,2.7234500949688529
2.0786785517755848,1.7393737507963092,2.7186193838161592
5.5905731833858923,1.8587894379096856,8.6330983122778555
8.7319145380613925,4.0286764435497151,76.211619472877231
6.7743541309613793,3.6942509927902347,49.683669992745521
6.5927256593093935,3.9822680539592814,54.728264313806484
6.6851653236051902,1.5547771870708633,4.0548554159796835
1.894854645439525,3.9777522697830978,4.2251857860981534
5.4788140543948316,2.3670250477279029,16.248890691264904
8.5196260003604642,3.8380331913854717,67.176788048535585
7.7794287387779244,4.792396805214131,92.866513429166091
6.8974551101087664,4.3456539716321885,67.104421364896879
7.0930604043206769,2.924719233276774,31.567874888916361
1.7466047407114416,2.7642146822090377,2.8324961450076125
5.9771627615305887,3.572616355917821,40.076448846765153
8.3149344790837265,3.0419718662928359,37.365838497300508
7.8472890393521748,3.98841471054198,67.557801238645965
9.0457655592244137,1.9129428944355835,6.5415443456228468
8.9154494654018777,1.9505580667883242,7.3348702216679209
1.80872178638784,2.9247740980070498,3.1881697867734182
7.2327027753825819,1.9190075418107835,8.7308041652944421
4.6120464741100671,2.5467520465664073,16.039633262650234
3.9699272889829755,2.7701594202825515,14.926513631400397
3.4141590453306998,4.617461513656437,18.999105431100194
9.7503649615450065,2.7196567543431813,25.707138784493988
5.8481923784157299,4.5829138615639469,55.830025722018938
6.767827659768801,2.4978121337662427,20.63602218964197
2.0495895121745606,2.3866199184601538,3.6478400628662402
4.5309013500765216,3.9974817323774587,29.943844169941496
3.7562661390341443,1.8563429234182713,7.0062304982438253
5.4581558443377993,4.4102781800295423,47.168860067362495
2.7915383511274348,3.4141831129558193,9.6037008323634012
9.2532350442912357,3.4699499954291508,55.050057361323518
5.4874502082053045,1.6817642578324845,6.3247990519448374
8.1993532128734969,2.0814423942030835,10.728468382962793
9.8425642454146889,1.8836669934988408,5.1291206421564848
8.1239448052252694,3.4576657502491588,51.157112167071944
4.4764987771874942,2.4680241874758551,14.624892892748596
8.1232657493251139,3.432584944479506,50.283711519532638
5.6913895984551353,4.3216485966589158,49.398229596885699
1.8582057428349894,3.9705824434264549,4.0182274122360946
1.0575900613696518,2.822432222109815,0.81323888925149868
3.6851993732530071,4.1211368131047852,20.465790888790611
2.0524139141588731,4.5111967367506027,5.4853993159102101
7.046861503895145,3.7949898422903456,54.645209394234982
2.8625004604524995,2.6163254689521538,7.853778123309775
8.6086931313998072,3.7914956281668744,65.877080070823652
7.339570429624783,3.8411217613408648,58.501516247515156
4.2701487540695515,3.1274673395916124,19.877261006161426
8.4900252470271198,3.4587993376359099,52.565479340621145
3.4312521263808127,3.7166932943497168,16.047859913852783
1.5747572468941979,1.1211557110918404,0.95860086210507722
4.391463121280208,4.1749541919602677,29.580884967138932
4.8653642456560737,3.792558610743884,31.930240621693937
4.3377684745628766,4.3932118287310225,30.40783638176881
4.5844645582427663,3.6204460880048162,27.160109123141996
5.5787809965724309,4.7070343263398495,53.075214449889309
1.4612681754411874,1.327054253301025,1.0374619421946847
5.9941418810868372,4.6947731313469863,60.074093155374413
2.2467240271304161,3.7704262703079574,6.2497337305676597
3.2661836248774292,1.7833446292752884,5.5810303675662771
2.2517102438343883,2.8949976119814376,5.2450073103873445
2.1695541906030766,2.9210861350198942,4.859052054094219
3.8131896192013608,3.8183191685914522,20.424628109941704
8.0912146664285984,2.189338390623377,13.152364123549923
4.8786457682357316,1.6562292755394581,6.1041491054690704
8.9801187614467075,4.6608427948623659,105.45914962900821
5.0666396869464254,2.7544568507825939,20.668279444802891
6.2276528308396655,3.1449315088899303,33.34072496776848
1.0941762981220973,4.3118219101223696,1.016376226095496
8.364717535294421,2.0302572905991911,9.5071046662081997
7.2898667301210276,4.00020269722447,62.619796054205466
2.7089535424316415,3.5739416729631857,9.3158160951399029
7.649310462073907,1.331309237968711,1.4306677398647814
6.7540020518320922,3.7250835516218088,50.264116462890811
2.558308564808641,3.644526637398299,8.2985424414663687
2.1873161876144396,4.4341884315063123,6.3900460488802429
6.1873699251203593,4.6065769388773994,61.828863779904808
1.3002941211047254,3.3691677841785515,1.4945605210052249
3.7049963999260012,3.7008220022366412,18.688696880240833
9.0843606006676083,1.8488776208536848,5.508083959157819
6.8497367785752425,1.6701537037493264,5.3194470404423875
5.2895609046442242,3.3347248231189632,30.295512474177489
3.7175879675159766,2.0285073813819685,8.2198629611294418
8.106468377099862,3.4544469096713337,50.97374598245684
8.2794317263474486,1.7922554036509202,5.5943815778391892
5.0923146634248262,3.5073000995024821,30.916150136002301
1.8043357602249914,4.932487181970604,4.0745939406884419
4.6740062745687254,4.3106930558028269,34.52790639068013
7.8454109279994277,4.5964147555522743,87.613216363821934
2.1179101247867345,3.1811118365633857,4.881793837114583
7.5259939675709262,2.8906184779413651,31.547542545093911
9.7968472380517149,4.0287657780139146,82.637012274900286
4.7861605959080613,2.3962338275663724,14.877019464161304
9.2318777164954806,3.2804972904136496,47.17278757956737
7.9031516967777504,4.6442191926712439,90.023146615469315
4.0851545601385162,1.7485561597485444,6.5914746026970539
6.1191162175683287,4.8873984396438264,65.512038991007884
2.7587697489842373,3.1614405168778412,8.7733955323182737
3.868474967987992,2.6842218765400885,13.699928723670036
8.5144927201746441,2.0531991723816807,9.76075473334555
8.0916117718142662,2.7755391969618417,28.707377740360325
8.7045737846356666,3.633706626219996,60.101673974280651
8.390536785689676,4.6319276343273028,96.530275827586706
7.1096327590806627,2.6143296669315483,23.685566124159905
6.0022950412288543,1.4453575679081627,3.3994577395402543
2.1146592988981845,3.8401697106210535,5.4521659180342059
9.5117802291286822,1.4142462772242488,1.0324188499314497
5.7290861506729094,2.1119037211120388,12.477274446969529
4.3391978816782721,4.651441171811129,32.143068318740113
5.1892276507982986,4.0069016744915027,38.270610163958061
9.6916151165076663,2.2884392391702386,13.18065896940098
8.1332536793642589,3.840446482169575,64.721572931349485
2.545275130713001,4.7332051303882832,9.6308116336568244
6.4324771916157664,4.7188209743034726,68.096491144208542
8.6110717065830933,1.2402521437105536,0.61640287215880574
1.8279214656299716,3.0963666156814011,3.384460542621901
9.2278561748770791,1.6658452030005844,3.0871128064672964
7.2127461462985849,4.2700871145329717,69.297998361528343
9.6170377912952638,2.7044693097153494,25.396954116482977
6.3023206195238108,4.7274209905538296,65.997202679608691
2.3923243228038227,1.8115331684864655,3.6553385713495889
1.1801582821653938,2.6819316595407159,1.058555560449564
5.7778303406144191,4.6624567212410053,55.860654168413674
1.8303086039692218,2.5884071985108101,3.0232609790734064
6.8048256837817451,3.4751808716234724,44.468219268125146
7.8129792434567849,1.0931962352225573,0.37547825602316232
6.8659521541077808,3.4749261807874867,44.87445208608009
4.5091869096029358,1.6984565097735289,6.4461123448911772
7.951624321226463,2.397118120269305,18.228178832579054
5.0975369858500406,1.0773666175162298,1.1674173769018195
7.9547757994911361,2.6142535735543841,24.009980755045827
2.3479916301298451,3.6124837965495393,6.7579190882508602
3.5315831390086734,2.8834494155584087,12.941789118378042
2.1204369850153371,2.1350448560938351,3.5314499163308462
8.5685641617474779,1.3875316150970787,1.3085236290217865
9.4929594474836243,1.0210003099506904,0.078390422082355873
6.407862104276675,3.7589050568683611,47.839994696475905
4.7436758867925537,2.2059169374016907,12.428650469558177
7.8245347716258324,2.6098397713696775,23.895800813046314
7.3749038121796602,1.7044203087537051,5.297953768320971
4.144596538129024,1.3471551931667882,3.2833417075325455
9.0552116704477967,1.7777214735359372,4.555355223089677
4.6685934272821257,2.3544342726002814,14.008714065329331
1.2904754599225345,2.0202318127095942,1.1345728536512956
3.5198982552286702,2.0389236897684442,7.7597110986963331
4.4602650781704103,3.6489951835643439,26.135581638838556
4.9458930177739422,2.1996422013322499,12.770958682254971
4.7239150554664953,2.0605264433646711,10.647626264069411
7.5477085778142818,4.2873104017254056,73.940129155178852
7.7142423237167179,1.3871961853316068,1.7650391240020658
8.7369614122912775,3.8305896626876907,68.159297820846191
5.480916045315082,2.833103796062503,23.788899411694018
8.6570394440963891,4.5237641481421891,95.721013373803132
8.1546773897261104,3.0309503702088167,36.792949296064343


==> anc/competitors/data/v1/poiseuille__s42.csv <==
x0,x1,x2,y
2.4348901213899081,3.7173465229824245,7.6472234781164437,17.086249186831132
1.5971960993801309,9.2659770596399884,3.854378540169809,15.644792940435213
2.646494799778456,8.0316463188836433,9.0101751140592601,43.727588141927392
2.2434200726484095,1.9952956989649944,6.3444749322560288,7.9662509993115229
0.73544336971912383,9.9733119205381584,2.1342370757196387,1.3670792450188589
2.9390558790918897,8.9128002187697071,2.2934679530998072,289.96986655252908
2.4028492549758824,3.5551759407763508,7.2378588423673138,16.374086955975752
2.4651607631923844,8.5320692169484431,2.5564954279787027,123.2509672628107
0.82028408168886469,1.9577757868424457,5.5656343142383902,0.15925952649155317
1.6259648447389179,9.9919425742681476,9.9259702833583958,7.0359308799324181
1.426995060581453,6.9911626249588323,1.0360684426000555,27.98020152609114
2.8169124721215044,6.8511251400291728,1.1492182170780123,375.36416493734828
2.1096628002016615,1.8139665428571947,9.9377612373745592,3.615704205272499
2.5569040331770747,9.0733005900696266,6.2617495072074894,61.933742117686208
1.6085354970683279,1.2609955288402248,2.1421897796666181,3.9407438007006967
1.0680968044619421,3.1674525223703234,9.0757197977868422,0.45422548546981706
1.8864619675395871,2.2871968764997153,8.9234227011492298,3.2461179714067341
0.65954314026043837,7.9909114662299672,5.8258037180023772,0.25954537929105675
2.569077929981455,2.7838380449160809,6.596128268746809,18.385014914595516
2.0791609978051619,9.1957440441779674,3.4586847235078872,49.685352812270608
2.3952193502134347,6.9064213539474117,1.4546772673480464,156.26711158937451
1.386314920324671,1.3254643944522659,6.3511084800177793,0.77084334037303104
2.9267450609872583,1.0488685071583042,3.652796738824867,21.06857273313414
2.7328028033054941,1.4649212531295903,6.9725894199431675,11.717996535217134
2.4459587426844047,6.4533265988295492,8.52620659158341,27.090954238861169
0.98659676962991893,8.2133362977347382,1.1634448952292766,6.6885587119889038
1.6668025093175856,3.1469753856464964,6.3614239721715462,3.8183487065032482
0.60950941446807194,8.6446795863076566,3.0815248571816705,0.38717285231762605
0.88572373016886963,1.5150874613793435,8.864996481134213,0.10518462380848664
2.2076223831061368,8.2086746827750865,3.2829805590564565,59.388709528411347
2.361905389769543,9.3501588715505228,6.4969311991187642,44.787901175978845
2.9187743310855252,7.9489755919394254,5.9818675608065028,96.444272818268701
1.3145633953453799,7.2830870558077345,4.5654985005332405,4.7637990840759272
1.4261492650871723,8.5418219678984482,7.0985868723981467,4.977812611991725
1.6738895281895199,1.3613616959235979,7.5319267124389047,1.4189745657264372
0.97367839771071418,2.8160389964714985,6.1024401578744811,0.41476039009218063
0.82480376333867911,2.1243131137507878,7.8258001346627868,0.12562969728570547
1.6892623155648343,5.5407789117368784,9.8507536839364391,4.5802558369963595
1.0672733726272103,7.7066931549596003,4.7734514911072461,2.0947791937080913
2.1745349867062758,6.6701066011875882,5.6312474669697776,26.484620851398802
1.5928797971808268,8.6601798978574145,1.1122289014709192,50.126196680753033
2.5816954901445937,2.3969169319698178,8.1642570067934059,13.042365901033788
2.2506627550056226,7.611589827416454,5.6820706034139441,34.372446731310461
1.2809166034551027,2.737373417820137,4.6716528732450868,1.5774183942883779
2.5806495034880026,3.4368287618602023,1.8466476678045622,82.544843393983143
2.5119108937420047,7.3891422755317349,9.0069077950785754,32.661432576280141
1.4686959475754362,9.8218430640881369,4.5550651603650074,10.032888433930376
1.2208202598256102,6.5038924537936262,7.1432343838829837,2.0224852475580262
2.2062387599374387,1.4905028349216605,2.3443674073133569,15.063197558617034
0.84938120902327452,6.5467807293477955,9.6539466658692934,0.35296650560668191
0.99977050618777086,1.381154964221504,2.6059758563964781,0.52950894811507709
0.51840567437751384,8.9573114023013538,2.7958779360954136,0.23138673200477264
2.4673109437553462,7.3862045659055866,8.7308457450194243,31.351661143971267
2.1621271414800805,2.5581506178025291,9.2132446972773803,6.0679000643531413
2.2629134465658378,1.8254890524177827,2.9093266677097125,16.453508401598345
2.4518225775549198,2.6517990599228707,5.2282079935734513,18.329217098958189
1.6472894388458499,9.8202446159877326,7.601454141065469,9.5127324554714505
1.9218529898822343,5.1270457821264088,8.905291604297215,7.8541592964048865
0.84949249531914361,8.0567285350726721,4.4114742553357473,0.95107149999684137
0.78632518383993366,6.727675078969992,5.6531753816448633,0.45496845917088763
2.1710074044761791,6.1517183496277363,7.6754476946776142,17.804834685933958
1.6777405153578313,2.3061722919854475,7.5802237898751583,2.4105097463686969
1.9130902662029721,9.514220082022856,8.0466411702347642,15.8380024716969
2.4124971435400639,3.7120836926324614,6.1294043677737378,20.514773056835075
2.086795800001477,6.2021549422678799,1.9415358712429769,60.578289813614262
1.8839485016449895,7.2979835013015952,9.1357596179023606,10.063158695691898
1.8980179018635339,6.8430983972077799,8.7901528538892535,10.103168004434819
1.2598752451565305,9.4653496872596659,8.1828769223649971,2.9143440117281965
0.57704458641984857,2.335950909280522,1.8987622944465654,0.1364050964067845
1.591793473080906,5.5751746460224787,2.839576303732863,12.605260104459612
1.0364616820488231,4.6363095166668939,7.6924032859688669,0.69554203271875337
1.5213216093115904,5.267518565343563,1.2082608512375179,23.352291727814421
2.6335076831704152,2.0729577357797018,9.813021703365516,10.160756581154276
1.0848487146633519,2.206851488854888,4.3943021232011263,0.69560053975320912
0.64575685422266504,3.5026799120313163,7.4738128032174123,0.081495632387701814
1.2034597300549914,3.7423414338474816,8.9881397963923888,0.87337315679178995
1.233984394416709,4.8511289231321495,4.5516689933507406,2.47121661077413
2.1547912868172379,6.4988879233296544,3.8721923973969945,36.182865887539123
1.8925803808531958,6.711662056764367,6.4786701600842207,13.291118987462545
2.4597455227660339,4.7062980692701322,6.2289043637324566,27.65849095826869
2.1607838508184689,4.6790479848582738,4.6822597986231749,21.784484798240825
1.5159671536001764,2.9586567402726578,6.4159728028093763,2.4355173834360353
2.5350509616650867,6.2947562356810742,9.4184323260984524,27.602414437276771
0.91743229976925977,3.8533682018551412,5.2087623096393685,0.52408541536310627
0.55678018283465125,1.3245385084962733,2.7706796267556819,0.045942365751156941
0.72511965193910433,4.7656003974117436,4.3948538459470345,0.29978637311783424
2.3058983764911258,5.267194075811533,4.5469628433380676,32.750547877454082
1.6546930756284683,3.0303358138378989,2.1799782372359786,10.420976068614412
0.90317944758400448,6.152121398099041,2.4658435049909944,1.6601815060751373
1.7526119377584088,6.0919471038872883,7.1610586605430955,8.0264213511780014
0.88078025678292104,7.3180196299933424,4.0552997878801245,1.0860276678970433
2.2408009376943401,6.8315363398108904,9.5940855267022691,17.952622854692084
1.6153906889350766,6.8718975086892842,3.1923707082274668,14.657964227372137
1.4525530652412062,3.845927366416388,1.8903205459434007,9.0571936190924234
1.2537802228696913,8.086889997873584,7.7815410670023208,2.5680388043441584
2.0757064827972211,5.9422994523971147,8.9293244672608303,12.353775250833783
1.4045315263834761,4.8827637566190107,3.5030202118433906,5.4243666446387628
0.71912479829025244,6.6341123284695138,2.8187929148093018,0.62941445174670374
0.79501475530128829,4.245916010052289,2.6718952138397847,0.6348231175761877
2.9047441613737863,5.6146532014608237,5.698110712298611,70.149342217218233
2.7714517267690177,7.6303511963399826,5.2157497712209384,86.309192503809726
2.249267834526874,8.9776259805133698,3.3349585586908082,68.902623371880139
1.1646749036487989,9.2895147756567251,1.4065580529048374,12.152181238400351
2.9229409433693099,5.5326963266478932,5.3334220629365268,75.720076404453792
2.4468772599144866,5.6824760326651216,9.633991128720476,21.143657247258503
2.2922254728974889,8.1988336968745283,6.8726728067739691,32.934854298260873
1.6234037553594716,3.8300562256978115,5.4595590096575659,4.8725215678408551
1.1806039046128975,8.5364412611056171,1.9962286662665449,8.3077501964911882
0.74097740538374823,5.447274818656811,3.2719266149462856,0.50187503487390261
2.7565059913596039,2.0427105190174153,3.6529655461708845,32.284719117499918
1.6394407245840277,1.6485323236564933,7.8832319734651088,1.5106923729650144
1.0059084119880759,8.5779388993551677,8.8903971753815743,0.98786032867503393
1.2648915603766313,1.5001112521619011,9.1147766820979452,0.42129918167065672
1.9480489223547399,3.5255029252029031,9.8611174742567869,5.1486620242676109
0.94193195734807933,4.0071703645139127,9.8413001479407924,0.32052614181121519
2.6415357102309387,2.5569500067243442,9.5769921949118331,12.999272506213961
2.3962988245880252,3.8250403282179031,1.6463992645259595,76.606347090803979
2.2986573898773419,7.6842331005257707,2.2401418233502466,95.768348433876582
1.5802325994377593,1.1321455920406369,3.7401987382842963,1.8875204602423896
2.0682721017561079,8.4445608206861777,5.9760842865801536,25.857768894571695
1.960244922281839,8.7089322121710246,1.8728009983493137,68.661712048770994
2.1246165038870499,4.3503541587239338,8.6121726202192832,10.29281319314383
0.71111080284972272,2.3825160915457131,6.5508056116957816,0.093001560397061284
1.5395185054265241,6.407563671505728,5.8812796207198446,6.120131543465134
0.6040354346547312,2.0770530027840488,2.4878019103056204,0.11114282926750341
1.7349770481112974,4.2842742497042732,3.2792992696017764,11.837804052473116
1.3246530308319633,9.6258626281087523,2.4428082248403227,12.132738463212341
0.86131047216511725,9.9591802532527343,8.6673984201531873,0.63237361699080274
0.7585074193063791,7.9489440221912702,6.2580507405509636,0.42044548315697611
1.9691114304442801,3.798653589286896,7.6161648476767008,7.4985022830569479
0.92648242134221526,7.1889854424948325,3.6642957661902313,1.4455257016427416
2.8128002959419929,7.3486572893561144,4.3412737337944947,105.96109067252304
1.9526528492509874,4.4905752564728481,4.6436946798388039,14.058483629152088
1.3671745113370926,6.7679977112754344,7.8401347456963135,3.0160079970624936
1.9772887287035419,1.0965488047810861,7.9511768890711121,2.1080306131553801
0.55700967757424369,2.8815189274201733,2.8613217476262855,0.096940609023725463
2.8963980331036132,5.7257947267053506,9.4738497106428916,42.534590774382913
1.7057585923572507,2.4737617383246628,2.0858980369931777,10.040031215107115
2.4568380681257156,2.493161810888803,9.0650987418126725,10.020376921348909
0.70682499980609648,8.5267386149521407,1.9035608108482838,1.118056630984041
1.7166458270954008,9.90219702415245,3.3808583003617998,25.434745882990761
1.7267674858863022,6.0037248522560356,8.6183068246116132,6.1934734337377506
2.8445661374374573,8.5516275779354203,2.6154286511147871,214.077017327471
1.9293201309401884,9.9128949789364533,4.7221113817897287,29.085830025362014
1.6837235026423845,2.2743629971189723,5.0487336994971361,3.6204321555466619
1.1674391577297341,5.03421051928916,3.2073307572088869,2.9155778911620471
1.3289224933563806,4.5331544425772794,7.3922068120238791,1.9126038088279149
1.8016810061788444,1.7204435528156652,8.6620118446198333,2.0928266421392996
1.5972786507626167,7.7979715551527002,8.8711762587001459,5.721675007462264
0.55403019970082612,4.9040112459033374,4.0538993116290483,0.11397569608140626
2.5657298104858945,5.2239424077136114,5.7776535485903295,39.182357675057354
2.7404019295994169,2.3560567643191614,3.2356576347908632,41.065796020706415
0.85062272249652693,2.6283398700778129,3.2031685139513089,0.42958554073354394
1.8850903588476235,9.1639325994059355,2.4512865656673171,47.208096598345456
0.77143935283860887,1.4018418007685098,9.4601710972676329,0.052481612752125095
2.1806002325995291,3.0956705644933562,8.99189945745022,7.7840839621063527
1.2030844595975208,3.6285339728307551,7.9962284199492304,0.95067148998697071
2.1485565867297547,5.4117778816142774,5.6589536915895611,20.379381915360067
2.3174865357172063,6.2780065571331631,5.4154712396068465,33.439085347621308
2.4216187297941425,5.4396097826559995,5.7677109956424815,32.433015013293016
0.76935236488974135,1.7570380110119381,5.8291121221938038,0.10560389102987613
2.7900296128440196,3.1930070865014217,4.9110677622792132,39.396642104256529
1.075534977237202,8.5922954628628716,2.185793496028607,5.2601511956278966
0.59353139044044945,6.7382983043061317,2.130974675816824,0.39241600792724518
1.8871311734787084,6.842341451208469,9.5702474426111497,9.0675494196219653
1.4273057096560968,7.0318292981621946,5.3382768362771547,5.4668258567901917
2.5744743578310327,7.8661271713557612,9.5788497241466999,36.074630009497625
2.5206286801607547,1.5229763354930261,2.4721918993909897,24.868321300770479
1.2928472320567883,4.2994754643935114,5.9897489683594021,2.0053754472161751
2.8822484876743624,5.8557469173551082,2.8694552801638533,140.83432532971258
1.2272945953502965,4.0461083496759347,3.2786614551394138,2.7998593824526572
1.7876428230792865,8.6003098595846783,1.2704912088506091,69.129821105200548
1.139912726419007,5.3431525772856459,2.0705797966619017,4.3570446754410534
2.8401089251224083,7.9176483051344126,9.251635668662761,55.682364836433159
0.91151954395504542,8.6681396519305203,3.8937969233409855,1.5367971317303557
0.61227654848082247,5.5431233461314822,6.4731629072313241,0.12034512632911772
1.5877426500075948,9.1859701948421488,5.1851271879034568,11.258643355515765
2.9809389101395927,6.2841154648328255,4.6040612072075042,107.77433982850259
2.7291931656372848,8.6524686895034968,5.7869748221146136,82.95174832026072
2.3715200486423731,4.065317160323719,2.6851505015380734,47.888695009767481
2.7269812271963123,5.4893526267833668,9.8974350866761895,30.670938196295396
2.7336165992446579,5.7826993690411994,8.3647708183347671,38.603526506326965
1.7971459009661226,1.9448174430646352,7.6745316945836377,2.6433842844128863
1.2898226295769826,4.5869725603138658,5.2188336731255722,2.4326109383326515
2.4300310802774701,9.2560390529650842,2.3758940991370237,135.84554878627486
2.1541531579194029,6.6774901632826813,9.2859927244621101,15.484287613573372
1.4341443221842751,2.5975592419327072,4.072483606435549,2.6982211856364877
0.73616667015378812,4.0497007204864452,1.4509602072724039,0.81973226800168797
2.3669740283725651,2.7244270869642984,4.0816330912956582,20.951503695840056
1.1561512898071618,1.2234081861871529,8.1501132744629601,0.26820471561621079
2.8420328763344482,9.3471441265362394,6.6043787048938736,92.334363729804963
1.1024264375142119,5.0338659543118434,7.7575472627037367,0.95846375599271305
0.80689483102871506,3.7678156517870756,8.1427184547613969,0.19614984110926811
2.5777816803122655,6.3862947240196295,2.9075914997248833,96.984001377982906
0.88321079156123505,1.0658301066371407,9.3140498448386211,0.069631683184375889
0.94817077039434772,3.5021989594073246,4.941906426283353,0.57278620373300082
1.9984569788021087,7.327301191290033,6.7511228433774813,17.312000160426642
2.6864051020936612,6.7039279576233666,1.0207789532806779,342.04531479864721
0.99108666428643311,9.8362535278828194,9.9403164857006026,0.95472002526045829
1.2758091822502369,6.5832193869223961,3.528067473677396,4.9436115706165653
2.4435120956029439,5.2975528626495949,1.558567958861397,121.17346531789049
2.9295660651524185,7.8528930686560692,5.1243583738286258,112.87645833463922
1.7518529655058557,9.1299508476764775,2.1612705146383755,39.787799567604111
0.85974375637812694,7.4862635204651644,2.3709403914181815,1.7251251131737542
0.53484071927050381,9.668901011944417,6.6905453172718916,0.1182533503840945
1.0741400749971382,8.0380465366435949,4.5363465241320995,2.3587829168004699
0.82955554446630253,8.8012129443573386,9.296672051394955,0.4483290693262601
2.1941466840321437,2.0269366406527345,3.8724084514726305,12.131699532543664
0.80458126157132781,7.5917215269440899,7.53562115545511,0.42218312257575724
1.7658248290515826,4.9607982957463177,5.149894871394169,9.365774174041686
2.2356560891072164,5.977934221701477,6.9395617101635096,21.519841944484845
1.9527915230522559,6.8869216853412105,6.3972582104439137,15.655061885262786
0.9994391291501441,9.7283360503501246,5.255055754830984,1.8470839316865144
2.5103113154556569,9.861202732884621,9.5505498516199339,41.002642479036126
2.2885178240395039,3.5940542093911474,4.0844227847946026,24.136324171411058
2.3474600097888545,7.6037814769412453,2.5951195112434533,88.974401361091267
0.82764437889328313,7.7498518414174171,7.1028465479184542,0.51196001956438142
0.80938450912586157,4.1184357518174393,8.614068051771179,0.2051840271524118
2.818906377516269,2.1148279737779889,1.362283659459314,98.023477997375011
1.4939454845623517,1.3685226425714778,5.0466941958041254,1.3507780591025857
1.2523717294523493,7.9960881477626069,9.0323892071859362,2.1777496458268586
1.7214601133788334,5.4072976763521527,7.7465675703058077,6.1299766880741089
2.1571605319089562,9.8698615254543363,9.9262694484786547,21.53053702806298
2.8890581426174249,5.1847611057428775,5.7827243043751935,62.462791853860956
1.2161155672051376,9.8012528116645612,6.9399614692103615,3.0890427840907404
2.8120210732800679,4.7041840197465383,3.7223225302413532,79.021375515870645
0.56214872846564079,8.1431393550397537,9.5278203969939312,0.085349943062662692
1.8879951058170616,1.7633734508064887,4.2970193970088264,5.2141130164777207
2.0849377792027131,5.9991553912398752,7.6465964141796574,14.824987568332674
0.76474350937688329,8.2185380828715182,4.6282618370717374,0.60735113871714996
0.85084899265978153,9.3223150049789982,6.0563703705669942,0.80671717623438077
1.5477857982907595,8.4032478155568846,7.4780428151939162,6.4491526068151952
2.9155797803579544,1.3327365448105679,5.5804073657621887,17.257509543187727
1.990106383085932,4.3543210717606078,9.1637769421855761,7.4533430466038242
2.8325580540005282,1.4382862508246614,4.7737088913502923,19.395665061742235
2.5109022890324271,1.9835406200310222,6.8236461832899264,11.554305577246158
1.6684540038882287,7.077750658007357,4.081261899700487,13.438715125756689
2.4619086231304683,7.4193237668052836,4.673410014079117,58.320086111980338
0.54459195994246934,7.9634861447646372,4.9604509741019713,0.14121049277025327
0.7728599919143373,8.7891089325009659,2.132263164810567,1.4706432941323084
2.5735715372068411,7.6548832162885887,1.8255131115310603,183.94949165030667
2.4920427208129041,8.2078443289596876,7.0074093083208213,45.174521145789178
1.0816018549160842,1.4406733884095133,6.8996596450874703,0.28576402865746536
1.8269239764976337,3.1108163539716873,6.9661874278908575,4.9746338453305841
2.0150395517500272,6.5970799603772114,1.1778980080842252,92.337552871301369
2.6693473844400279,8.7231277416234079,3.9389215840460192,112.43856148027101
2.0077678933468142,1.0405011244569322,2.7802886253327723,6.0814437088653799
1.5314289231842009,5.6316640790471482,8.0033628028961115,3.8703622736236318
1.4354601085179568,7.0955865942795748,8.7456736125651702,3.4447646104505556
1.5647052159337747,1.2664656021575189,3.2201233950353259,2.3574962229014638
2.1298275639499353,4.6122000179804914,7.0106424296318774,13.537176441277808
2.6687265793808121,9.0607139324532717,2.1642652311244701,212.35782106145024
1.6347422051907494,7.0445152797027282,3.4763727304154202,14.471777669804496
1.1195989073783954,3.1389252702453758,2.2478904661007757,2.1940963496005783
1.0916559074939529,8.6750301666872147,3.5516868993930628,3.4688010941970533
2.3650357006086162,4.1322828106856289,7.0726289261435014,18.279317118780959
2.541421908559776,8.6801020402965356,9.1929421916672727,39.38921986984213
0.76319519963531235,3.6904928600701496,2.8227016713176738,0.44356973803739369
0.66639714238794534,6.312882257948341,5.8787113145564724,0.21177664303296806
1.9860841593911296,4.5724606097305065,7.3125199111908907,9.7291186888610017
0.86543311048174565,3.4734254567956033,9.5763022163700917,0.20346708664608232
2.5616604761408532,8.9790180595468225,6.4905443459845644,59.570877014317844
1.2758366848101861,2.6883431374554219,3.2959623792464261,2.1611394785870659
0.85967983242785662,1.763304321121868,6.6293034122254264,0.14528016675179703
2.8024261812186255,4.0773424469109436,3.8844204551021457,64.742234221949104
0.91382930683819541,7.458752328774108,9.7851555162253696,0.53156794243874561
1.2118002058448389,8.2668844537865347,4.597085216472732,3.8777820938270207
0.88403348798014658,9.9886903306008836,7.1688494868491279,0.85100861034254671
0.78872515916338748,3.6672585131004842,1.2090482411208263,1.1738177525809859
0.55287004084110003,4.6714775601815397,4.6005530152127978,0.094871650173233915
0.63848852291065028,2.2313915022666366,8.8759685199026048,0.041780381551400965
0.93660367733963179,6.1738473666073022,6.4920469998992125,0.73180886728674122
0.63345483156793847,9.9782203353662542,4.9954859775637868,0.32161623043893484
1.9778595402774282,7.3079290910859269,9.4234374949215329,11.867705384750437
2.2017863169987661,6.3569155637203458,8.6858593853250632,17.200232700473844
1.4840761420800705,4.5313218362961463,3.8999410644064443,5.6362675252231114
1.2949777423801234,9.2376888425699928,5.9009356183720563,4.4024219910397564
1.7613155925555752,5.4722493651731448,5.4084183048321641,9.73742946694707
2.6875123555865215,2.2093022198175536,6.6898225010337615,17.228299468673157
2.6278290670555151,4.2884061687922017,4.0070014026288003,51.03461775166884
0.60868765503197986,1.604500019629902,3.1978450068929942,0.06887479058333458
0.95374602399131025,2.817811339199034,9.214046517299824,0.25304191978748825
1.09186217776099,1.1590190289992099,9.3148704954865575,0.17684184367442207
1.1234689395805295,5.0795192485014704,8.5899059718578101,0.94205981912937764
1.9280816293569318,6.7108623845661741,9.8038398768810513,9.4598399904406243
1.5406560642579807,4.0896321614101696,7.704923732017197,2.990464796156227
0.62313529981898497,4.7834359435474942,7.8820050570579969,0.091502438949901663
1.434035346148929,9.6328834556011831,7.8633108276637662,5.180721978547143
1.8093823717940931,7.7676680941742395,5.3254686784807586,15.633428970225056
0.75417975725928987,5.8677097325045615,5.1080697506284451,0.37163044774978593
2.5836463844713995,3.5608678760064274,3.1620364853410283,50.178915921094266
0.62990466616276064,9.0729711889569575,6.8033727492336142,0.20995420038947901
2.8121046725451553,3.1158740519259354,3.603881224921011,54.067383528067353
0.74778285394968869,3.9280845746500934,3.3202756873211898,0.36992075284467762
2.6089373789943817,9.1815833298065357,6.2736523668644928,67.803443440539525
2.7566328598190428,5.7658784975656516,4.689841494025389,70.994227289976195
2.9489267014664815,7.6808615447617905,2.9697094791516898,195.59235816773761
2.5050647006839837,6.3167031474738948,8.3445041507754798,29.810257116239846
2.4486938519283221,6.8809528810854559,8.7451292736493826,28.289177033204936
2.1062081899888692,3.6944496236334299,2.5092956771000288,28.973642647962606
2.4474908864453226,3.1723485546399663,1.0675632951999989,106.62808221522117
0.83638052103286764,3.9024311245179875,4.0251697167643634,0.47442404169437097
1.8401700898690931,2.3989740767508021,8.1775975211267724,3.3638118227982456
1.7855571754760362,8.8688292876172667,8.5525647961089195,10.540591135218314
2.6439303603063937,3.5492223992510268,2.2449616310444429,77.254598254930499
1.6569984139837897,6.0534045497294615,7.9690231106474609,5.7264171728126252
1.4627237402508837,8.1277698262723668,2.0413375057848651,18.226606671141429
2.098908178092775,8.0544169843814224,4.5105633114087631,34.655892313959932
1.1661582937521151,4.9454763272577358,9.9874856351072427,0.91576065625768965
0.84942102738489211,5.2863157772805307,2.7333174090781882,1.0068274916124487
1.6946931850593645,9.9523157404152229,2.3856722431986377,34.409447556873317
1.5422234214872126,7.0713772928112162,4.8052029929211413,8.3249464441454517
1.0814248513221842,8.3317459880609448,6.5770167337287528,1.7325766466767196
1.4187795252878201,9.1229857229730875,9.3961070417192794,3.9341298425397477
1.4159811245656186,8.0883085260640524,9.827390309797309,3.3086388152352026
1.3187389110313636,2.6666141045821083,1.6267657293225517,4.9575880962951002
1.4486601993173225,6.0595366036381497,2.241977656131148,11.903488230702418
2.2143583636398634,1.9170474158309039,8.116641765063946,5.6786892492394134
1.2421911864282134,6.8762991390759858,3.435689370437744,4.7653482513303889
2.8721448167883512,9.5981448536902985,8.9636415355572456,72.866541107975962
2.790870048845445,5.6145885787010021,6.9710793150617807,48.862577642459016
1.7022760707501965,4.8967524358099048,2.0066032214260945,20.491163556188337
1.320903012511722,1.3225847627634686,8.4927635643160642,0.47408717171960374
1.8385869745750079,9.6379707009629829,2.5872074200726827,42.568766874817541
2.6214012219340614,1.9270241571714291,4.8114585521168838,18.912302257969511
2.131468351400255,1.3697118397436223,5.9696643570339702,4.7358163237043662
2.5109795698676933,3.2145995035444463,5.5068953417225046,23.205598141368831
1.8318056901643505,1.5897739052654418,7.1754662405363536,2.4946111181955621
2.0822940731690518,5.0960605817058608,6.874180613823297,13.937404208034518
1.2203890354561544,5.644790211314012,9.9283780497524941,1.2611382229043655
2.3372329057757271,3.8131295412572555,9.99479718301769,11.384541437740976
1.0060114828142959,1.4586443431739746,5.6481346237207681,0.26451854426627314
2.2369953220462455,2.0044033142430404,1.8567917826477758,27.032250941449391
2.6517976708147351,4.4605394019093527,7.5505896907184651,29.212454471532297
0.83025709325385977,1.5447560574388253,9.7899767039493035,0.074977098029081785
2.0359493513547995,7.2837075304892211,3.8649374886611829,32.380078994756374
0.73773937057483652,2.8631848737233079,5.1508799725381644,0.16465685064456634
2.3142890706785675,3.7186441190527466,4.8229923233391032,22.117623677784831
0.71123304705880064,4.5471319946028776,1.4627723910123642,0.79544199787165815
2.8398495567515649,4.7494866976223307,7.0503798810110032,43.814261110855554
0.8435198250945054,1.0149463690732048,4.1800392556162098,0.1229260454867166
2.897200614772701,2.008633338988278,8.0871748716835192,17.49919647949655
2.5022104402127416,8.7648810736679028,8.4890806775378742,40.474425588349185
1.9842050111658853,1.0110975626071732,8.391077079380608,1.8677619403019581
2.4565602615738671,5.5735062023158761,4.7499939823589212,42.731202868617622
2.4877870974577148,5.4055180585648728,3.8939111401680959,53.174587589117756
2.8650676570433258,3.9978474490957403,7.7393870170034935,34.806406006868514
1.133458384597968,4.8819431813180465,8.212504904584506,0.98115901019670893
1.9751897383957728,8.0252302377392581,5.4213170175222949,22.531389724230614
0.73762299391100306,8.5708333559346084,9.0372791758267272,0.28075218094812915
2.0404142500603033,3.3431368907372505,2.2951782647070242,25.247078430564979
0.92822826023197202,3.9024139687095687,8.91161901693064,0.32508420747500022
1.9123765286811047,3.1823456772549945,1.8648570967469316,22.824192104899932
1.9310762850846244,5.3187706049595862,2.381729698491525,31.053925706362612
1.6649628824530684,7.1493252189293166,5.8045601194656431,9.4648549777785203
1.8065794387828069,3.0542758791707847,1.6076663216867351,20.236742273625026
2.4098084750164697,3.9766216784938,1.4752639126009932,90.90225699888903
2.4981117912801665,9.3734615583023544,1.0046686974913497,363.3495349189289
1.7303830389385728,1.4371236086226227,4.9268499372483685,2.6151330381302973
1.9989836038065307,5.1469264471560958,7.971614931630068,10.309523139279392
2.8280905892252548,7.4040223743710003,1.313545152519241,360.57530787050649
0.79933397125280703,2.3540861040172665,6.870318458192699,0.1398809451226094
0.79275891475027627,1.4263661800493366,8.4081458567456782,0.067003167497102459
0.71927252977692102,2.2438483447467767,2.5120076372008402,0.23908175885568078
2.1446582126013194,9.2694087417761466,2.3217736133926383,84.462614665002775
1.5465207519759487,1.0833380363901108,8.747208762584826,0.70846354491512564
2.4358035403546081,2.6948977733021664,8.4081214895508527,11.282681973909984
2.1780785332714814,1.2815516161148008,5.8504758963776817,4.9299106377167892
1.3340943958205953,1.9956652080598294,8.3727989136458234,0.75502835918710831
2.7459163684038392,6.581343579654666,1.834804696820453,203.9266309016119
2.406330367676631,3.174750178651772,4.5503336614487893,23.393075390797975
1.1763373522754392,6.1229084538760912,7.640178004957356,1.5345528095101109
1.4104800444301351,6.3117584448951352,3.3170676339156704,7.531193870196498
1.2860999505106572,8.6449179978080117,7.7709602299019753,3.0435824964525295
0.89402912156249914,1.0426725362068652,5.5376074395173251,0.12029080491584496
0.86945843135547918,8.6803251340813006,7.7523938915340977,0.63987546051184774
2.8403186584393603,6.5720717778427655,5.1821167407159665,82.53979247563106
1.594760092996883,2.4646913749446182,4.311139061996359,3.6978726546943874
1.4582995569435246,7.9564364932175557,2.972702948307691,12.104700884711773
2.3242142716934451,8.6994238761152722,2.8754140729151354,88.286592003911238
1.8824826631322498,3.288371353787416,7.7634172951425642,5.3192679327192911
2.8403499670961554,9.2691431281241279,2.0701931323056444,291.41784377787786
2.4507537347734805,5.0901168726879202,1.7738411509985061,103.51701039620579
1.6984239103113508,6.4308200889998934,2.5866222851991716,20.687962747903178
1.4408986837020654,9.8618458025587934,2.5781186030852972,16.488801642848781
2.9665788623108051,4.253824707752794,8.4079686052620985,39.184300630383312
2.2944005900091087,8.3184341123810164,4.5865596112679121,50.261045854109369
2.877986650009603,3.8655920604561369,9.9134961162443425,26.751262322812281
0.7961964430426034,8.192921700173418,2.2349013201155117,1.4731988954228192
2.6263341979769566,6.4066052697637828,6.8818584312427902,44.291683432221866
2.0926847099780188,2.9472012570286128,5.0385655648112557,11.218068414278628
0.8048041958377814,4.7262348441031277,4.5362635902736654,0.43709711802463663
1.9706449999230518,3.8587207092720552,8.8757577914867412,6.5564912574238363
2.2152409127636221,1.7029755377232749,9.7803608124555961,4.1931209284835189
0.53075671472150709,1.2685129308972773,8.8557306289676099,0.011367173525261232
1.6357949046043663,4.1183078986646287,2.7307061113161972,10.79839612067833
2.5634987779908029,1.1713073303573793,2.9871812908804065,16.933305341886445
1.2383975633602247,2.489389818235975,6.9046649118555701,0.84798985670125526
1.6463702044963777,7.5266498876578192,3.6017522347437252,15.353163379058465
1.605785317669733,7.3728211211522909,7.6125261770252193,6.4395397573601105


==> anc/competitors/data/v1/poiseuille__s42_holdout.csv <==
x0,x1,x2,y
1.3935212045636902,1.5413362272544753,9.0817059733942944,0.64000633842233567
1.4305216471006783,7.3996781639917177,1.3035523645128717,23.771800989368746
1.9400091558548833,9.2348425133442245,3.1124207018513221,42.028734807132139
2.3677297307099239,3.3955546695172041,8.8083860301346988,12.11554339591174
0.96151837829366493,3.066623238843901,1.5852117448965313,1.6534973369001917
1.9615141154770113,5.6022891109453159,4.2105819365463386,19.696503847259262
1.8369308616961326,3.3458095536614469,9.5059238452981312,4.0075424271308844
2.0062304214165612,6.515360461363807,1.7159700617298763,61.510886708948469
1.1604091489821635,6.824626794148708,4.2996051530032275,2.8780272997146557
0.53666195068198741,5.8051220416182501,2.5187008854565622,0.19117802871878267
1.0791474269726318,8.4907803193377731,4.7559989656803126,2.4211905567583445
2.7234371971140301,7.9967637424233162,5.7231755456265176,76.868190456880839
2.7391026071884084,3.7869689997359282,4.8199691063192915,44.226309469813884
0.67136513349163462,1.0380343655944722,3.5799018081130591,0.058908199482910241
1.5101162774953747,6.8841678548917029,2.7597694621219127,12.972396121945048
2.6234183357095913,1.3456916723472832,4.9882674219262224,12.778092723299917
2.9481685619741582,6.0304975487895263,7.6350773363031426,59.66902587587591
1.893064444771948,2.3872075803236887,6.1436059006131725,4.9903204089389224
1.2927953425524426,1.9114986250891211,4.6470674591380945,1.1489843897834056
1.9999986740959641,6.4218692366185266,7.3444266508322498,13.990150654100308
2.6586636326134507,2.1590398972138245,2.6454948696777274,40.776253827490983
0.91972205115204941,9.4629538970232403,8.4609241514356182,0.80026775672039119
0.98494863663167354,1.9259450972735102,9.8616958138530251,0.18380047677706096
1.7858584946211944,3.0005972483404229,8.5812665484585651,3.5566775213909128
0.75161288825637895,3.7728192158879597,4.93613382746552,0.24392479230212349
2.4607229470079952,1.2102786723475767,6.0893601362895931,7.287265576123457
1.6101572138000644,4.840375245760657,1.1243851414248953,28.935904456521563
2.530304140283762,2.5117792265706251,3.5350857553957074,29.125434653112812
2.7678085174556277,1.9597752788396701,7.7417832923906165,14.856257916352675
2.198360305343122,9.5968899305258333,2.9221432155890805,76.705147812837779
1.1662063880072862,8.0579111107465415,8.1897914952522459,1.8199157814856968
1.7644482891268249,3.5177481575808982,7.1040764850227065,4.7994652941579927
1.3204962662727482,2.6284169157380917,8.1624824589246927,0.97908568932843976
2.214972482321043,7.3626204561853728,8.1786444353360626,21.668279350948172
2.3038827330336025,7.0052818845077214,5.4950521329127806,35.916604949638256
2.6301608891449089,9.3106518266440652,6.2726219173206657,71.033013096602716
1.5041733021809305,9.3388250612424599,6.0540250024506408,7.8965889914938732
2.4377153588885738,7.6920368083077184,8.3880490478264953,32.382648589629731
1.0282802842381642,4.6384645773274347,6.7787440137449213,0.76501692973071855
1.5955768329974567,5.1116034870591527,5.0689341023814025,6.5359903179191079
1.0273424241702649,1.1632640330698905,2.7999061209299358,0.46280252654833892
2.5370671260925564,4.4405963765653205,4.8714932611950053,37.766525003682759
2.5069325534413869,2.254063767390273,7.559190943311771,11.777726955659793
2.295615163288427,1.0605941692338694,2.2082744267491794,13.33805583456984
1.3112208311164388,8.0680044786809653,7.8578571712211893,3.0350465799794617
2.3689190786090082,4.1561617248727716,6.8295920132592975,19.164547988969186
2.3511760943276645,5.8103732725204296,1.0378664299500135,171.08155859485001
2.5268155626087414,5.7976385777411377,2.7262878279377252,86.690918770004942
1.2012629374229906,9.3797042961987334,3.3009332830330553,5.9170428227761098
1.3738530007906886,9.0842103981452222,9.3416726665104068,3.4643647060940466
2.8768041638181954,3.2557740698706805,8.9302283288791156,24.970825021576019
1.2568970423829229,8.8061988771335074,3.847569890198792,5.7121655934103801
1.1896210307014452,9.2382259262081554,3.1939420221879815,5.7929006942533015
0.82679356489409506,3.2910527973722248,9.6057272912218501,0.16010059572415983
2.1726718148427451,6.1676567080371552,6.611264565472414,20.787974621167852
0.60628071297565989,1.5311466011838011,9.7240290013149355,0.021274802636116689
2.8807380518076298,3.9673602241255672,4.9599252335291792,55.08604366550329
2.888416407648867,5.0915929302406671,8.8705582410700075,39.952313832368425
2.8238059183495823,3.5245792423935218,7.5401615373000235,29.721177098302931
0.99182149358855343,4.3191004453838939,8.9828977788461444,0.46527627598727095
0.68816378310406701,3.1664595751599971,1.6735152828243689,0.42433760024915262
1.0189998578806811,4.8763365971699413,2.2568733673522026,2.3296086919296473
0.52820492628371607,1.0296169735116982,3.4227285497911786,0.023416017030121205
1.4490209180034539,3.378900508755502,1.161942812729625,12.820036751321242
2.3735589608373386,1.5724166913533373,1.6761517983626368,29.775179982223754
2.1402624445281342,9.1587841732110782,7.2801226624647004,26.397770688393326
0.59240284438526736,2.3898299693832872,7.51290412278387,0.039176686100113885
2.882094014766579,3.1001149093351725,8.9118222467473611,24.001802083926947
0.69846235713481597,6.9695687478759547,3.2769306159247638,0.5061866434364416
2.3490255999883796,7.5594949655507406,2.021805445983925,113.84249867680047
1.375899246665218,2.9113312588943403,1.2610566334789968,8.2737722861135801
1.869975918538791,6.9587895084316198,7.5794756215271848,11.226350430021444
0.53745815972738731,6.2288409892989884,2.4427496246906828,0.21276830415467071
2.7030454222780089,7.3303383014975561,9.1559512084908388,42.739941487631548
2.9725535181470812,1.9570053397473588,5.5698474814805872,27.432629454678082
2.4232426733304551,4.0786518364779845,3.3429319388927987,42.070408906439667
1.8346966386140058,3.3763660701587113,7.9434833867182304,4.8161011194409094
1.3645545437820763,3.830869371961827,3.6393235306455347,3.6495580630651872
1.0398118580129836,5.9307220175617914,4.2804541393317344,1.6197082091182733
2.6718396304271712,4.5621439947925415,4.042829565053184,57.507581679221111
1.0950224925077947,2.1715969349932682,7.3737753673982649,0.42342985583642972
0.66586603644019093,6.0798291033058307,5.1524434209838406,0.23196667360133941
2.6578609481741542,8.5499986681978264,5.9228194673294636,72.038817678098937
0.58018454597039848,9.4388901832158822,5.0648613847175499,0.21116308370122322
0.82526049073403951,3.5674211319983811,8.8496809970315304,0.18697820221196168
2.8745421654705141,1.2563744662501217,7.552570368582642,11.357926533096979
2.1103314136529141,5.9203149301746176,5.1320915605238762,22.879844505397102
2.0051843388586912,4.4514024752255512,6.1946714663578044,11.61704844074271
2.6934142426682142,1.9394921720706502,9.8087250861344231,10.406101984571327
2.068249676213358,9.6780766013415445,7.507386852472556,23.589140645392984
1.5733856146185179,5.6688852385647266,7.5354170380983554,4.6103200241017959
2.8986383312006083,9.8568925981562039,5.3208870445435892,130.7772223114867
1.7627718496030411,8.8750010763413538,3.6402620314665777,23.540744534011107
1.7534858687018651,6.4607813589843488,1.259293578461687,48.502836403625956
1.0546986064949686,2.1471952033134993,3.9391272610473975,0.67450473908042707
1.766229618749279,5.6922000051363906,3.4155750208099325,16.218286800864895
1.2108814398238474,5.7464707855524573,5.8942864917852171,2.0959284464709769
1.0668230258778715,3.3560066426732043,7.8785155477839028,0.55175711019932028
2.2379184194779391,3.7600689086393184,2.2184025663669282,42.514047002885768
1.7822307670655588,7.8060800392091449,5.7092105688670953,13.79471352125101
1.4798040470657299,4.8501674911734973,3.4543316178050167,6.7330145275779678
2.0135936985214249,8.37643099628092,4.1904032586846807,32.861741126930042
0.52604281282216436,3.4591786624695819,9.0548076563990882,0.02925351988070788
1.2819004138690646,1.2918955588429357,2.5062449735209387,1.3919416731456129
2.5799898960009102,4.9342668258735394,9.3219272399422977,23.452489083131216
2.9196837364466313,1.0299842234093877,4.8703662763575437,15.36781740581206
2.0179260184096783,1.8826130810119932,9.8860128197570241,3.1576272600597379
2.0632100852409843,9.7563507460022532,5.158815687421213,34.269770917758343
2.5435482362684794,2.7692938399344507,6.2391916317674525,18.578071376914629
2.8152611365958773,9.6586788357170352,4.6485736473673533,130.51870318657012
2.0187356256007671,3.058786041021762,4.0408403833464135,12.571734277829581
0.64117326349335024,4.6137396743610619,6.9438207456980212,0.11229390956687878
1.2937447829857476,5.3851200656566611,4.0675257306745412,3.7090230120133851
2.6328931284460726,7.0832114284227092,2.4708103099476548,137.76018733925719
1.1395617841315171,4.7354160589562717,1.7365025674152044,4.5986908924834271
1.8445016979074542,9.5060672289292949,3.2022965309856404,34.360191361286738
1.9101458416901147,8.1778836482856363,5.9218667105957099,18.384355469100662
2.3386542166925803,8.9840701830423519,8.1618413859518597,32.926763168722495
2.8557873863456318,3.826960050142457,4.6309329501690302,54.965340129462945
2.0081350376147524,5.339193144962942,7.3666788462542776,11.786247308293897
1.6889584358882268,6.0866401726975985,7.213871115870214,6.8657043387508629
0.57420201294496387,4.5861816978212904,8.3767753110293182,0.059515931169385063
0.86744762301359146,6.3057611275400705,5.4069752369753887,0.66032262739304315
2.5457462023879178,8.7359828768705547,7.9518069450744804,46.14305715088804
2.1833464734353152,5.3754805449021799,5.3302662532786149,22.917066623596615
2.580573559090694,1.6730203813876841,3.7572303787588299,19.746875093043549
2.8770861284726363,5.2766641703367014,3.1972658736407231,113.08165474720677
0.54226444450666444,5.6256771940359922,2.7428120130014122,0.17734676982357955
0.96947833695798469,3.632279924105049,2.433485867451779,1.3185691748041548
2.6854088001737022,1.9216921082886427,3.860284150416522,25.8884568587989
2.5037805688227759,6.1982127981164368,6.5916334715616109,36.953747815562032
1.0944606253978884,2.858083687855872,1.9201070257010875,2.1357483136542315
2.2848340042160502,8.0752861837738585,5.8063475569768928,37.902993270916191
1.6279954427786307,6.4433816357242772,2.4196499917329088,18.705703475048971
1.7520341795626198,3.0617198682701456,5.1449096218070887,5.6073543248153079
1.4756008174571598,6.6100990642085797,6.6546673346903091,4.7093087749199576
2.2900981811855043,9.4678462323934625,9.5972350657920984,27.134477990953464
1.7947492180506759,3.5006858611926037,5.6351551790377856,6.4455851736349024
2.4174910487425469,9.9441574236002275,9.8305796773256517,34.550024697139783
1.6087832047494102,2.7093003836915783,8.8754058626352936,2.0448385842618277
1.0131933341443098,9.5163660527580802,5.5904608542649656,1.7938776698734455
2.4010232075949136,3.430801128442007,3.797847877510522,30.022261988811668
1.1318068988332062,8.2566887559396314,9.5178499572315118,1.4234965104258182
1.8381975633178249,4.85677930477671,3.3815145419056858,16.398565323524291
2.5719010374661764,5.5131861751045941,2.9042165498154411,83.059760985068309
2.6144682121690654,2.9313152168565804,4.0225133568871492,34.048539760435169
0.60904162778194004,9.8752225043731254,8.8066098542601736,0.15428583062607287
2.8872867138215974,6.9325230771640207,5.955577955175527,80.896002224454577
0.82038810921461636,2.362872583280696,5.6407488260588341,0.18974964393175006
2.0300917093936288,6.9627658399425876,1.262583059446168,93.666536673565034
1.5464522606330504,9.9324523036373353,3.6746807000010384,15.45905530582186
1.6074374599832904,4.5952574517948044,3.5005865129770024,8.7640606165514132
2.1467350511699608,9.9445711812570341,3.969322352176067,53.20880194031642
0.79530280657936592,1.9517868332352399,6.5048610632709485,0.12003956672769558
0.84076380861364108,6.4146517738275035,3.3749135903927141,0.94974379046351365
2.0439818686979945,9.0715471351618646,5.4093798807787348,29.271301713172125
1.389127830208357,1.0554787290261705,3.5401394200710934,1.1101916795814428
2.9277020561059608,3.3524148184849025,1.117837869190057,220.33649893266829
0.67292812667424162,4.0060387787308116,7.4482381179307913,0.11029004675729809
0.61058648031634255,7.8421313183923438,1.1981199788918617,0.90975098751979189
0.84105087488691366,5.0577379272953671,4.4844214399967388,0.56433757745306268
1.7513399843651098,4.8038909074095688,4.2213826545495206,10.7058281356422
0.95727194515231862,3.3032999990647198,6.1122280073585928,0.4538264411507999
2.3253348208175164,9.6580459465085244,3.4771262558907674,81.210238668349263
1.4055309372275919,8.6066727059916879,5.3515749844569314,6.2764678747405682
2.4721227148114555,4.981410403024638,5.9286768979901101,31.381568102703234
2.9038090425067065,7.313876403577396,4.0899570432482655,127.14552622116888
1.3610000803812057,6.6571992126274138,1.114537937018969,20.494121227223857
1.5222006190969013,1.303302522932916,6.6773534380728812,1.0479207706013889
2.1372790901175356,1.8961031976595064,4.7661369950800117,8.3011908160741186
1.2529989135587445,7.401259546850806,2.1835966750496731,8.354798645644431
0.76333450788625501,8.1835112452333121,8.7972980845794346,0.31582751218246358
2.3173206729698057,6.408523693872727,8.408729932855092,21.977188550010119
1.4916755299077837,9.8977196966008343,7.9035137913013589,6.2002956236774898
2.2183883663745148,8.6088524163406746,1.6386867360617829,127.23296279969327
1.9129669722375573,2.0323708623784573,1.1673513262394586,23.314777032119967
2.9981986205259128,2.6846073232407131,8.8286680873686052,24.571246040912488
1.7294735341972618,3.3710738353160576,5.0996564831083306,5.9140232023049322
1.0821260600319662,9.3157803437966074,8.136847200694092,1.5699090860459683
1.6166496376659352,4.7029436267538038,6.2059330285728294,5.1763820844798252
1.8920380187932249,2.416460340751271,7.2849943609887635,4.250792322709116
1.2313067426829714,2.0617730680999675,7.7806959822327917,0.60909838334770472
2.3570930905135796,8.7423006659561828,7.3183084663673936,36.874145655619536
1.9834740764080334,6.3251510163369735,6.4278204807648818,15.230468920637803
2.1085730732536812,9.3812048138618529,1.9209398524364558,96.53826202769919
0.77367529995943474,2.4704768105293313,8.3672346545022744,0.10578735554822336
2.8771541385121866,3.2687145073208352,3.5936949839871604,62.328732231004842
1.6244333981830692,7.9700990621956418,5.9761028199237849,9.2865264113882855
0.61910503435049757,3.2383884532840135,4.9378385613840052,0.096349485000095672
0.69224171569691828,5.4682460439099136,7.0045950470879319,0.17926523843081232
2.5928213948674448,6.6319299330771049,1.9512045495668378,153.61284615465871
0.97113738072739242,6.8896702126740115,9.6406917823166225,0.63564249007103246
2.5640337351756992,4.2676966171442308,1.9504204667671003,94.57149027357427
2.5765090829725379,9.0285104484278911,8.3284160163365399,47.772768013690019
2.4635629282376152,4.3123514123912319,2.3650704858604028,67.162166406800125
2.0048629145745727,7.6680721717540639,5.0612655520364482,24.477428878011189
2.0106052269083055,8.629881663967037,8.990854562066863,15.685959777404221
1.1725392092644498,6.7132238580871393,2.8294308180309695,4.4847841639009065
0.60435693036690563,4.1475704452910618,6.8216807100981427,0.081110375039993465
2.2766372512102508,1.9377822454819258,2.817470575330979,18.47655222852082
0.5372823168372749,9.4540702919793809,6.4335047472185609,0.12245637243715853
0.55336309114701421,2.996549022977923,5.5550929007982059,0.050579067190834444
2.1000603471707127,2.5306481793976205,9.5718697170926106,5.1423554458969765
2.8784123164903161,2.5906712604993798,1.5367985475050971,115.71972241092112
1.0659714535747173,3.6199055442242631,2.0147535441449258,2.3198377338346834
0.5178389897753084,6.2570318362111532,1.1222954256393347,0.40090378728830667
2.6551197285773367,2.3508233127418623,8.8847025579514884,13.149630050986071
1.8460847670507441,7.7961476992527263,4.2133346177627597,21.491199794074884
1.3223463754694933,6.0275647887891566,1.5144879696716207,12.169058419295965
1.0698882907169887,3.5205456478512662,7.1142601035798183,0.64838652155050103
2.1746840348636232,8.3136056528031297,9.2769669415936526,20.043246888129463
2.5270690649361747,7.104207306440756,9.3155090616152538,31.101223835282646
2.9679934059852351,9.1495446737269734,9.401180418533329,75.521189475382627
1.2204671525548731,5.6895614023311163,6.0825662215954095,2.075373774312911
2.8519608721107326,4.2050594467410134,9.8754067956120526,28.17029511520747
1.5014604780757179,5.7010653200447949,7.8596671509522382,3.6864426558822876
0.54966556656266641,5.0048775793611737,2.3559709734903249,0.19391778883187924
0.90558904847067478,3.3360532605122493,9.7224999636999101,0.23077017146152989
1.2898809497125652,2.4910067810650971,6.6782524296569408,1.032548817687392
0.72284683399265093,4.6414569004967428,7.5450909811852096,0.16794805311857958
1.7701351595060031,4.7859712111265402,9.6837630239721015,4.8523446748330805
0.67637797873938599,7.9752173710068366,4.3099331623019195,0.38728424677420897
0.63430331798819362,5.0386988211229085,2.0875636954943113,0.39072085906332055
2.0350052701140426,6.0927589206363955,1.9201062489879108,54.419041264379736
0.65526491919222341,3.1760086152514639,4.4265865294763458,0.13227579641781856
2.4752159635772557,3.949803379691506,2.2553829703261719,65.736650164231705
0.51405526157924575,1.5663884077061947,9.9320948636167099,0.01101280213159353
0.59334240606479027,4.7445740466314295,5.0785700451476865,0.11579167483008407
1.6586685910889361,6.3816758491207555,9.0268328446171715,5.3510353964321293
2.7136239081793168,5.2013306464819919,8.8673390284327578,31.806785267070804
0.84163933297554494,6.3029409883186736,9.3430289828633128,0.33850075288536519
0.65546087597062386,9.5241003273776439,2.0958122280682394,0.83880051395377009
1.1744979864635114,3.4753284885396463,7.9997790684935843,0.82666009486423908
0.96596924452671518,4.5562374765075138,4.781820235956336,0.82959533825645604
2.2949694042652493,7.4943835583729363,3.9631318608431991,52.457186532311994
0.6978278046909282,5.544029543152277,3.1658501029880193,0.41526780942478281
2.0423326121273826,1.1135428185182352,9.5219823529393253,2.0346299737431921
0.58643965708146983,8.5978333019331856,8.9745684256849678,0.1133101389061064
2.615037249913847,2.0694192418479744,7.5779247408000101,12.770553279897573
1.4489782109672682,9.7987437967224675,8.8564507708417217,4.877060115768928
0.9507063439863096,7.1778705151324349,1.1445937992234678,5.1230642029262601
1.667385150648907,7.0184124743009422,3.1516150202596909,17.212717634562082
1.3666499264007506,2.8447372392681256,2.1747260021530197,4.5631709604310222
1.49030157885203,6.212207509516408,2.0392482182153318,15.027007700114593
2.006675572544101,5.3276234923497263,9.2581059682156308,9.3308247759358878
2.123128641302245,1.9793797272714615,8.9682841586997277,4.484613230001802
0.79963293104877353,2.6635909392916957,1.1208773826063907,0.97156555182122917
1.7751592176071924,2.9322762352967926,9.7007128921300936,3.001583829590615
2.6477540383503873,7.8145219979868603,6.0373602134574593,63.61593081055392
2.1039872586003829,7.062064733778028,1.9538778486693293,70.828281843438447
2.0535349053637204,7.7101031214083831,6.1551175192839889,22.275742781496152
2.0792125898903304,2.2482486709094425,6.4801570036991194,6.4841701403564036
0.74857073484431247,7.6999426070119696,1.835288117741988,1.3173907605368294
1.7441150151096756,4.0758063573877816,6.2165345096646218,6.0668838056015169
2.5887850001001289,7.385574680617311,6.4544157236625086,51.393866687764792
2.3831746496605346,9.532892811731795,7.1135684669372221,43.227555408095682
2.1381819750302129,8.5277214361724241,8.8662170447872732,20.103575403733313
2.192516778977966,5.3306182748727418,9.3909013841681972,13.117226158945027
0.70739020575317824,4.9694830349703345,7.3653671783864727,0.16894797081332721
1.8825452115362746,6.7883868008150969,1.1089611426172081,76.883281554735333
2.5319262441899242,5.594436699158881,9.8284441329626819,23.392454444331594
2.4020247331533819,7.7239330987194554,8.7520785408934341,29.379012690819632
2.7349348775623374,3.0541215124800631,1.3186033399356001,129.58660118501882
2.6987359626116327,3.1387556502737297,1.9936552620092423,83.512027908428863
0.72464494066328888,5.3307417205158618,1.8624728194784965,0.78922122257476346
2.2313063264951616,3.0677669690742628,7.6408687469731138,9.9521385788873253
1.5033462428083519,4.4801921047744164,1.4382027919161373,15.911553192833473
1.324979802495271,4.9828586956357412,7.8174827169965244,1.9644848061130991
1.1705997348140833,9.1392884057269832,7.0473120571734693,2.4351323230939004
2.9306569337625019,4.8692276972721578,2.3762331553503193,151.15793906310032
1.8467201051154807,9.06155618851888,9.1622478101461109,11.502839583363157
2.1021743499357779,4.3700773009740459,2.8497021989562965,29.947775737092549
0.79155264227071132,4.1198948165353464,4.9590869270811897,0.3261396637580492
1.4808059305768115,7.7443338978492822,6.9147907997701914,5.385147512576923
1.2656294830650401,2.9267715776911105,5.6726779683911337,1.3238141899953249
1.7383766234271665,8.6731259050664704,8.2715640224360314,9.5755451493790709
0.99764954197984301,6.4319120041505933,5.2935970172133144,1.2036528465257554
2.7925652900808986,6.5573874897155893,5.0436830396040619,79.067208150873483
1.7465139467236956,2.5339695801230899,2.266335486543996,10.403163641840079
2.4998203369093046,3.4332453869569379,5.2031676126812192,25.767495946027555
2.9562678459485245,2.9882507353723917,9.7321468906536985,23.452195123302857
2.4788735570070193,6.5297479380606074,8.3490653743285606,29.530857245746347
1.465694104774304,4.3030544218206739,8.3063599329287214,2.3907791344922771
2.4786849303680873,6.4733161250788882,4.0864892320064978,59.794572202462895
1.8031637773486486,8.4737093424825609,7.6687276120031669,11.681293849810654
0.73839048412083041,7.6838104977095236,8.2203436427614989,0.27786320260519953
0.51599723926934771,5.1004724997470836,5.2139431985310765,0.069347949917692914
1.245888714792502,8.0225578294857662,8.0380912998042362,2.4047887395735463
0.79233719837746475,8.900192657688855,9.5228873619091896,0.36835870905957774
2.1796837510819849,7.2887271451532776,8.6740662015831482,18.967186165999138
1.0173612390145832,4.6367323051423455,3.1350129662884099,1.5844313637439933
2.6135258698332802,7.2808651633754673,8.9490408325787207,37.958908140915774
2.2609917860068842,7.3925239630169459,8.1522493298478729,23.697974379038936
1.4083746539082087,5.7868015140811275,2.6115415478389701,8.7179515134055379
2.5805625686186442,6.5322985096807971,7.4083878932497749,39.10208210497057
1.1753478128835591,7.112559912286863,8.0171114387688966,1.6930649981366463
0.65965479080394385,1.272600349956641,2.8235021722306981,0.085343568005847123
1.4420730892445022,8.1436469319106024,9.7417499032379204,3.6151893639585437
1.5737122904600205,7.2832568741737393,9.8279786619602731,4.5453022611110097
1.4271579096007989,8.6347266146448014,3.7197643955453588,9.629888838305769
1.4956845995118795,6.8960036980108361,7.1513421995975284,4.8258077146905096
1.7718836101590085,9.3408272342646601,9.9992120455694629,9.2078942975224365
0.62813004873366318,1.7358720699273062,8.1215588712409108,0.033271823084363689
1.8872616336352326,9.3132395455307186,6.9838186132233773,16.917503191923196
0.84631222975844889,7.2334591081929043,9.7262919411753934,0.38152341485712882
1.1294954513548414,2.7625254158693986,2.7159640689059978,1.6554657779620201
0.84769728995399674,5.2637446269582346,9.5863419618174373,0.28353395318400687
0.82487616405641018,5.3224438037947621,9.2503006266057444,0.26638529946471617
1.2814415608892669,7.341218129330767,4.6163761771301548,4.2880728853259322
2.4697818517857213,3.6760113789025981,7.8036246974281207,17.527293243199949
1.5774016022877031,2.4765158699637806,2.8852801234415248,5.3140084661994109
2.7166996559574188,9.2368962884403238,5.7105130683400516,88.108427169447651
1.6296221352628959,4.9475279142608368,2.6991806987442892,12.927184696718761
1.9521257863443515,5.8260958950023429,6.9810046507083028,12.119672776227262
0.52616008281169369,8.4515992977753314,6.592245183036411,0.098260085030901348
2.545754870915117,3.3180789038481802,5.9786902930411499,23.310252943476701
2.2471852028113966,7.7504560687550574,7.282150965302975,27.140825129004863
0.97470931734212263,6.7913687641671681,8.7842708442470752,0.69783390322217509
2.3470306839094186,1.7454457854295997,9.2299015530349351,5.7383147335816904
2.0983339032866923,7.1314379911490695,2.9234257766014191,47.291537009241864
0.93286349022462256,6.950184934146173,3.4261457695183268,1.5362535844842105
0.82981005211512204,8.726923970889203,5.8013716605445218,0.71325572975879148
1.9409360903112109,9.1147981124741477,7.1473221372026305,18.098752415542176
0.58341503364020153,6.3306275144017405,1.1135174421023377,0.65865834821470381
1.2513878888683336,7.0768495050324427,6.1197559581781436,2.8357872543758598
2.745655722407669,2.9099746469207908,8.8683912761691097,18.64784624904317
2.1249268829375674,2.5078458334359843,9.2968027139323688,5.4997529834616818
1.6915446957345066,6.2531308520176676,6.0552989428204391,8.4546539924665165
1.2548855465322157,3.3141416081094293,9.6994542138347608,0.84730590451269705
2.4740189936388504,6.5225055467605006,7.5438222212238006,32.39180354945217
2.5220643684298469,2.7825746582145703,9.5680127689498686,11.76656627483524
1.6367540731735628,6.6414252238805851,9.250330446683817,5.1527344523907743
0.72342660006249759,9.8480961594338581,2.4097186875545882,1.1193446528484832
1.5205572984913127,8.4490593755563594,5.0408317099756399,8.96019216731478
2.4015030355553968,9.0919331999926154,7.3397964898728407,41.200717339802765
0.81053059021853735,5.9075016322676177,3.6841496861042708,0.69206075771690012
2.3127761021030349,5.2538915753680717,6.5019526943553361,23.119139477630231
2.9435686772365872,7.8147230005313091,6.5342158069987555,89.787691649565787
1.5517112766411283,4.1415261120243381,1.2768488355400156,18.8046209733232
2.7866326990265224,6.1311189034307114,5.2214971445788647,70.804948219203425
2.4175421379938196,9.1994931835102989,5.6643404021583139,55.476718947798304
1.3569873778162544,2.6842513594342248,5.0675693971842852,1.796084268834141
1.9219767271023134,9.7466464891986089,9.734639087689553,13.662427113656962
0.98854715249562142,5.8632411629751431,3.3335761576463567,1.6796428061083826
1.2967986022188867,4.7894992222151993,6.0407623472227279,2.2422730219683396
2.5873590889374007,3.3696981378587818,5.6652655756074051,26.656157870274701
2.469892158837296,4.9949631931641436,9.7717476321331915,19.022693726230187
2.6401593846210183,6.9258399089949911,6.0640660136945259,55.491838171527334
2.5529268849137989,9.17183717723643,1.7269328214524786,225.59756115843496
2.1971202108557395,4.6322417505959841,6.7058665812406151,16.097246124066395
1.8895264003413486,2.0020545277933661,9.0649279256522579,2.8152917212243445
0.80962758302727345,7.3903818488973707,3.6752175881545144,0.86402240546936038
2.8643833969801897,1.9320541237545599,8.5485825296857882,15.214222752603511
1.8136350418535858,3.5017833725020875,7.975149238211575,4.7506173542388233
1.4275549671328533,9.2157426365750386,3.6659573540101409,10.440331471048077
1.6636743474439717,7.7655287676058808,5.2060547711634308,11.427088233281037
2.9143375323632403,3.8989882881330367,3.0417371582342216,92.467612654250402
2.481459355378961,7.3910045848815438,7.9483547689682439,35.257774270304502
0.92924309186472254,9.3997115433736376,9.4453683883401762,0.74201552154208739
2.0090214421154906,9.3673471921828142,4.4902389589014424,33.984857359817006
2.6141865851619701,1.5405673233487456,8.0660361974701544,8.9200408268765052
0.72997818489721433,5.7168248852831525,6.3000443269883029,0.25766225931403569
2.785515604132522,2.4981517067513148,5.5582368393546329,27.058526492287861
2.2257628184162734,8.357696007699186,7.8087882766493815,26.26748274720002
2.8936216086931288,4.8350559468595362,7.4714397101836605,45.369517767153489
1.9728668387566142,9.3866972287461152,5.8376105646559502,24.359523144505033
0.88675675633439521,2.8259496290945476,8.0735857251267582,0.21642926273228763
0.55004396726816496,4.7843462339666107,2.3016872407055464,0.19026807058017961
1.8271750946151164,9.2405276227922624,4.0484449167733558,25.440708551919645
0.73064127888033936,4.5739161966493231,6.3690286562829126,0.20465945793549165
2.1124515788282627,6.5691569611528129,7.0732067608323694,18.494403867942925
2.3924942342935513,1.2096915292507537,3.7858606302492692,10.469202899180193
2.1294311539188282,6.5685839067718454,2.2513950454248697,59.989391985569767
1.4747741415563711,2.5715271469904399,3.6075358890815976,3.3719607421278419
2.4310067558962398,4.1435157706059362,5.163868133397874,28.024541489561553
1.6382047182916779,1.1740748894115169,9.0696707119722628,0.93234569480281337
2.4318821665253156,4.6320705404973648,7.1469123953581528,22.668710581278461
0.87444211948051254,6.8780885422364637,5.6760558177519664,0.70850901004283495
1.2032175386135204,5.2377611850064199,9.771792678597528,1.1234352942199244
0.8112324958375936,3.5538509262111289,3.6126745845302013,0.42604131724639699
2.602378933818744,1.8719461339684269,7.484547592334116,11.471228534076959
2.8591554020787848,1.0472506973890532,9.5403508138610693,7.3356289774454355
2.0021839178546319,7.2075363779538124,8.3263019391196469,13.910750520817652
1.5399099685534872,3.7133131091538041,5.3990127078909351,3.8674841508397999
2.3957041032293978,4.6221394855817746,8.2230126717782372,18.515898639240781
2.27080661449435,2.5849456946958362,8.9243039919916605,7.7018963671246592
1.3734990383691734,1.7810991846252735,8.4306766075068946,0.75186369222481264
2.7375587973466105,2.7498733154558588,6.7616412331451619,22.840961715489939
1.5190537298005906,4.0474771133506326,4.6029285930917609,4.6821217833392561
0.58068762775625959,3.295521578596587,2.7054195066244802,0.13850320860452942
1.1999717375635195,3.3375783019789993,1.4778946328589906,4.6824382742624966
1.4611847439362251,6.9602391630197742,8.1088568228242863,3.9127765514977444
1.5960813938260952,3.6991949529975621,7.4343457347015036,3.2291231285484372
1.5344208487406932,3.3861844975705098,1.2142110917227087,15.459462297788118
2.3188079382817448,8.3964484038821627,8.5891256215652003,28.262188122692429
2.3650673121435326,1.8711914169961155,1.9985047306353441,29.294565366657043
2.6491559478586884,7.3688267410473038,2.3972174810513462,151.39830324956617
1.7446989014764118,5.1244835411406315,1.0719354455871679,44.29588889134412
2.6269554011378857,8.9284693333199243,4.2647040306409583,99.700862028071711
2.4874103860350312,5.5696383329698378,4.2518684409628626,50.146075486463133


==> anc/competitors/data/v1/projectile_range__s42.csv <==
x0,x1,y
23.444725408122938,0.49250560887523898,46.688654869764811
13.727474752809517,1.2939744641702204,10.100077794032595
25.899339677430092,1.1156822460609706,53.993263636051779
21.223672842721552,0.24376493429494364,21.509517262751878
3.7311430887418364,1.3961450551888448,0.48567842055793625
29.293048197465922,1.2429600316000688,53.329925746312895
23.073051357720235,0.4690809692232506,43.765380911548846
23.795864853031659,1.1879655535592197,40.001477718899991
4.7152953475908301,0.2383453914327977,1.0399474244157554
14.061192198971447,1.3988361496165103,6.7957543319356457
11.753142702744857,0.96539015693849783,13.178609881169796
27.876184676609451,0.94516252022643599,75.203727530729722
19.672088482339273,0.21757294507937255,16.629282226181992
24.860086784854069,1.2661434185656129,36.054440173812552
13.859011765992603,0.13769935416581025,5.3241915039944709
7.5899229317585295,0.41307647545349113,4.3180512732667857
17.082958823459208,0.28592843771662546,16.099429740355365
2.8507004270210845,1.109798322899884,0.66006776576973225
25.00130398778488,0.35766549537676717,41.789993048013322
19.318267574539881,1.2838296952701507,20.654686745379813
22.984544462475842,0.95314975112573708,50.849580949700332
11.281253075766182,0.14701152364310507,3.7596852827466889
29.150242707452193,0.1070587843673106,18.405350479189686
26.900512518343731,0.1671552921187186,24.203722094031413
23.573121415139095,0.88770273094204588,55.463871771770776
6.6445225277070596,1.1419263541172398,3.4040081855619189
14.534909108083991,0.41011866681560494,15.749101907419586
2.2703092078296345,1.2042314957999947,0.35160575797054239
5.4743952699588867,0.17440152219923849,1.0440980114226521
20.808419644031183,1.1412530097341791,33.423072176851996
22.598102521326698,1.3061340592239645,26.285950650650832
29.05778224059209,1.1037409188356946,69.207025558159657
10.448935386006406,1.0075570191722283,10.048858475436015
11.743331475011198,1.1893742842519979,9.7135773842231075
14.61711852699843,0.15219668941118636,6.527731440406459
6.4946694134442851,0.36231674393477198,2.850149244873474
4.7677236547286777,0.26240078309733594,1.1609851250127941
14.795442860552079,0.75589028725088236,22.275640388986801
7.5803711224756389,1.0687445668274977,4.9418574798625885
20.424605845792801,0.91901539794931819,41.01500636190071
13.677405647297592,1.2064704296905155,12.697675711714513
25.147667685677284,0.30177689017341813,36.58873141984877
21.307687958065223,1.05500741951571,39.714282281967954
10.058632600079191,0.35095393812957532,6.6592198218168681
25.135534240460832,0.45198637671314024,50.607380134702922
24.338166367407254,1.022876106465695,53.698393556455855
12.236872991875059,1.3742662203682863,5.8464198945376635
9.3615150139770797,0.89500668777019032,8.7197362678864074
20.792369615274289,0.17085040948868427,14.767280243264683
5.0528220246699842,0.90120166090579257,2.5330582331124325
6.797337871778141,0.15505571705421722,1.4372856323225414
1.21350582277916,1.2493894247768622,0.089984497708983591
23.820806947562012,1.0224517706308067,51.462140985464245
20.280674841168931,0.32506620034925415,25.378186759760712
21.449795980163717,0.21923730757145748,19.912016731612045
23.64114189963707,0.33859319754441464,35.699340449754047
14.308557490611859,1.3740353334204503,8.002471852084696
17.493494682633919,0.69612883519603663,30.69907300812925
5.0541129457020659,1.1193052328438302,2.0445067482674468
4.3213721325432299,0.92733084474010974,1.827412253668294
20.383685891923676,0.84413709494622846,42.062264587261183
14.661789978150843,0.2886693310645646,11.960111849677611
17.391847087954474,1.3298317896255234,14.290986547161523
23.184966865064741,0.49174542226913331,45.613690895255218
19.406831280017133,0.85142238054980468,38.057727073660438
17.053802619081878,1.0097087279657859,26.712862184269984
17.217007661616993,0.94400310181890146,28.709124830285251
9.8145528438157541,1.3227727326041738,4.6734326725821234
1.8937172024702429,0.29297068689607536,0.20215001834622831
13.664804287738509,0.76085855998102458,19.011420025307352
7.2229555117663464,0.62524470796299569,5.0476660353958289
12.847330668014449,0.7164193483274035,16.665210651593455
25.748689124776817,0.25498278405706798,32.990738671572679
7.7842450900948812,0.27432299283459494,3.2214048325674818
2.6907795089829145,0.46149820951563458,0.58853285311747849
9.1601328686379002,0.4961159848890806,7.1612518153886136
9.514218975233824,0.65627417778575492,8.9213668258590637
20.195578927079957,0.89428381114761668,40.594117281304278
17.153932417897071,0.92501785264374181,28.833786312834661
23.733048064085992,0.63535416556124125,54.850750303428114
20.265092669494237,0.63141804225730613,39.893307302074362
12.785218981762045,0.38291708470605057,11.549611197418777
24.606591155315005,0.86479812293171054,60.944544698541883
5.8422146773234136,0.51215318471240923,2.972513478165232
1.658650120881954,0.14687778456057282,0.081201220721962009
3.6113879624936107,0.64392005740391844,1.2766048448475888
21.948421167297059,0.71637247761722134,48.639143567375534
14.394439677290235,0.39327072866547419,14.952075519461024
5.6768815919744515,0.84419531305875029,3.2624278429685973
15.530298477997542,0.8355034705614971,24.462808146241834
5.4170509786818837,1.0126028354434826,2.6877248100332287
21.193290877254345,0.94233302686157294,43.548675694148905
13.93853199164689,0.94816297347734091,18.764448093814092
12.049615556797992,0.51107839737125604,12.628330840447319
9.7438505852884187,1.12366188858174,7.5465502101106443
19.278195200447765,0.8138876986795831,37.823208276019301
11.492565706048323,0.66084365373385701,13.04812557187989
3.5418476601669289,0.91381622522337413,1.2368196234524282
4.4221711614949442,0.56885453478533055,1.8093900224374766
28.895032271935921,0.76656101798878562,85.048974032695497
27.348840030520606,1.0577173950268863,65.213082871192881
21.291506880511736,1.25232375274082,27.483540170425535
8.7102288823260672,1.297374356483749,4.0215036751681961
29.106114943083991,0.75472280273802883,86.194913202305813
23.583776215008044,0.77635764916273975,56.687419621292186
21.789815485610873,1.1398315339929874,36.739829640371738
14.031483562169871,0.50878589926746154,17.075890303126922
8.8950052935096124,1.1885970710485891,5.5820552066827425
3.7953379024514797,0.74238414047265033,1.4629275981346919
27.17546949977141,0.25061374163584893,36.172677906255757
14.217512405174721,0.19367689119482678,7.7834244284798979
6.8685375790616794,1.194591174351302,3.2865085056865211
9.8727421003689226,0.17223829197894125,3.3553888367760596
17.797367499314984,0.46479486697375261,25.874865662304789
6.1264107052377197,0.53436905265200951,3.3538348429331246
25.841814238678889,0.32489277874907191,41.185431621698903
22.997066365221094,0.508061380742586,45.828093376415239
21.864425722577167,1.0655003367426112,41.282471289680984
13.530698153478008,0.119087696628092,4.4030582215237795
19.191956380370854,1.1753254518768923,26.696156657775994
17.938841098469332,1.2135124306469256,21.495817220165513
19.845551445089779,0.58394004514901254,36.932446469475117
3.4488853130567838,0.29969676877882523,0.68403260753535755
13.05841466294768,0.88109253032860502,17.065100008551298
2.2068110419948819,0.25557432262436264,0.24284515758768341
15.325733758091049,0.57439516940172819,21.842207589455043
10.565975157650774,1.3459579351712641,4.946685482830758
5.1912014771153601,1.3941038143587281,0.95068751128844309
3.9986860639539978,1.1037363587609612,1.3105777824173679
18.041692593153648,0.50424996289699597,28.0719696055755
5.9471960875696972,0.99396456391592014,3.2962681025886797
27.828483432927118,1.0170282751292163,70.621858702455839
17.850773051311453,0.60419420371274457,30.372319723311815
11.059224331510276,0.93315522496200709,11.927091656657355
18.136549252961085,0.11394593846837912,7.5753633496033315
1.6613122598612273,0.3717749561829139,0.19044139535963442
28.798217184001913,0.78261479385743937,84.538681245223145
14.986799671344107,0.31287669553578462,13.410038094393556
23.6993215902583,0.31567892823949373,33.793446686426343
3.3991699977507186,1.1871955777153091,0.81754840088835357
15.113091594306651,1.385872903488687,8.4161419298937012
15.230502836281106,0.82276025643698281,23.580111825245098
28.196967194274503,1.1907906501462273,55.835535063670122
17.580113518906185,1.3874181636241543,11.297224341919561
14.731192630651661,0.28407465513940711,11.902769745733508
8.742294229664914,0.68271929723065627,7.6270965321034589
10.615500922934013,0.61034453059449578,10.790284867101541
16.099499671674597,0.20406406874004052,10.486438026692968
13.728432348846354,1.0819292246331678,15.931238485783137
1.6267503165295825,0.6639127355193708,0.26183360677789297
24.962465801636377,0.71012501444752152,62.800888663657425
26.988662383353233,0.29587486595721224,41.417434753274371
5.0672235809597126,0.33520464790012849,1.6262121392031554
17.067048162632432,1.2792347088030793,16.349731764649793
4.1486964929278631,0.15804381566656256,0.54538822443977497
20.494962698154538,0.40270797042681805,30.876788259942845
9.1557797313312417,0.47967712940888685,6.9969805133617538
20.123256406065153,0.73725680512206226,41.087655721023879
22.082843814319595,0.86237872491923462,49.121686095379538
23.290777265612054,0.74127696860586645,55.081517091524333
4.1244874327210006,0.20934993492394663,0.70503303829695618
27.564343508990628,0.41676769027242755,57.337862340766321
7.6762057359515437,1.1966649001913034,4.0866480971696468
2.0849641291092134,0.92886531062199662,0.42501015897776434
17.090721612353018,0.94389376517455659,28.291539121060719
11.756746232010723,0.97126423195676126,13.12747441203487
25.06390255083998,1.0917739247513876,52.386349273178837
24.439292689864754,0.17554102623788154,20.939108404820889
10.197027891858745,0.57659090041239602,9.6884088308269281
28.634082457022604,0.80138566584018212,83.536348128647163
9.4366173060634395,0.53999342828652375,8.0058682147974007
15.936656747719722,1.1978225352733425,17.570448296551191
8.422987626460479,0.72734426116348205,7.1833884192332436
28.145263531419936,1.0992158662971927,65.360395281292853
5.7736267098785259,1.2076201719455197,2.2567977295881323
2.3024079623775409,0.75622892777454742,0.53945608478654339
13.6178147400881,1.2824179170327548,10.308320481871853
29.778891357619273,0.86326112269807465,89.30189572984041
26.858640721392504,1.2053565884838382,49.086991899673741
22.709632564251528,0.54276803426898146,46.502398597622708
26.832982235477221,0.7484620460909307,73.195234044885453
26.909952551238032,0.79083435330595087,73.812716269149064
16.046892451207022,0.23647363066489174,11.956737597813296
10.161942503092996,0.61811825871200277,9.9428682012201417
23.388360531218652,1.2925389743171789,29.454635373288262
20.188176631865073,0.92008191247416493,40.047454951612444
11.836074137337592,0.33075855716805769,8.772779661880433
3.7395333737839427,0.54051232629248636,1.2579145746731812
22.656898729121753,0.34908391256150972,33.637066403936743
8.6113549617630767,0.13227007133814431,1.9764610526795272
28.167581365479599,1.3056985960552345,40.900136665549702
7.9881466751648578,0.68266952673393277,6.3678299835563328
4.5599800399330945,0.4997955941470219,1.7831257431575391
25.102267491622278,0.87802034902505743,63.13386490465296
5.4452451821103276,0.10950879318092033,0.65670027912848095
6.1987809365744333,0.46142873858105793,3.1230676776802002
18.382100954104462,1.0139435054085602,30.908537329319223
26.362299184286471,0.92390070499004173,68.142475961567968
6.696605305722624,1.3763477318052961,1.733294215741068
9.9993865141027491,0.90646502255545713,9.8951015227801751
23.54474030899415,0.72075763571605256,56.037575454108818
29.182966355768052,1.0898623321392098,71.210194547809024
15.521494399867928,1.274326233553269,13.723212985761311
5.173027573986273,1.036904730733857,2.3899626661947106
1.4041523435378447,1.3521745906141933,0.08510504550581327
7.6600248699668025,1.1166067219596303,4.7162566255311269
4.8228443158091103,1.2268418697405044,1.5054230876438719
20.652101534772868,0.24833529253872832,20.716832657503744
4.5331426342274028,1.052137553891924,1.803660146259449
15.683568016998358,0.67211530938557906,24.43303631662701
21.133610633643709,0.81903494313465763,45.424996621791195
17.852381667406167,0.95033313232706362,30.736416852875884
6.793493898141671,1.3607596517172402,1.9186413565300839
24.319611259285619,1.3799515058611118,22.457311345558132
21.746806758858249,0.4746967191342768,39.196377310076748
22.430536113550712,1.053879546669291,44.069494236139285
4.8006747951620845,1.0749785993158492,1.9661681841849616
4.5888603058599937,0.5504407197069634,1.9138771356106663
27.899313979188722,0.26103070732348732,39.566674983645811
12.529767620923279,0.1532310483714357,4.8280782378688825
9.7275120616472535,1.110546065787932,7.6770725247756193
15.168937315194466,0.73660966436197761,23.343743309042846
20.223062170143891,1.381202220343404,15.431988933306773
28.713074454362129,0.70446549305174888,82.942290776103491
9.3069405795795959,1.3712920727959923,3.4303734720405559
27.819444450048785,0.63504880285227772,75.351218559703355
1.7209252502014332,1.1317867957279644,0.23230022980286455
17.100743227477917,0.21026505400538167,12.169738160447663
19.385278238751468,0.82210022317909293,38.203573938640801
4.0710247087718461,1.1426777230814413,1.2761602872253133
5.0698483148534663,1.3021121673858551,1.3411783637166037
13.154315260172812,1.169358017802661,12.688553855549095
29.02072545215227,0.1480619453615265,25.052735004323875
18.285234043796812,0.58451304369875434,31.368559981580379
28.057673426406126,0.16330801400800665,25.74675731032405
24.32646655277615,0.24206697844892539,28.077254787572485
14.554066445103453,0.97789731726772922,20.011760090784168
23.758140028313434,1.0272356552052075,50.938055424972809
1.5172667353326443,1.1058368875771141,0.18810359721578832
4.1651759062063132,1.2250935124723616,1.1276129465377467
25.053429831599352,1.0612609090194627,54.489386460616238
24.10769556142969,1.1411330697386217,44.871377398716739
7.746581517026577,0.163652822770263,1.966629479732021
16.392318127372551,0.4048956955736881,19.835185713015491
18.574458800300317,0.90846710538781938,34.109290804621487
26.164429659504325,1.21556289601227,45.512026581625861
18.490107562823045,0.10585016242155687,7.3228909633121049
12.964575508936729,0.76901814475125463,17.124366224627504
11.851337258808298,0.98047361917371623,13.241518580213976
13.350580504831786,0.13848947586719718,4.9683342256624776
19.905999741819251,0.62176222481940424,38.248426890187368
26.157228320817421,1.2643253457988057,40.122774782105139
14.163009580212693,0.97309665151261615,19.023662073012762
8.1873473255893856,0.40895587236877651,4.9862428190441346
7.8632085269298528,1.2086154685214865,4.1765696760684223
22.634414127059944,0.55244085043236857,46.657431684289804
24.680494139293401,1.2093480724872772,41.077841406062362
4.0530643157696238,0.48862674645457715,1.3881418566002066
2.9302068517001665,0.86741632614809361,0.86349172228127924
18.2385762489371,0.61602208807218417,31.981797638652321
5.2390240815882505,0.45727256598158705,2.2167324936540012
24.915261523233898,1.2525248308234298,37.614439545873736
9.999705543798159,0.34387178652133871,6.4705190582612184
5.172286056163137,0.21025506860649201,1.1132608567936055
27.708143702136056,0.54450502010935842,69.352517630682812
5.800419959323067,1.0329308919340376,3.0178785038991252
9.2568823878001307,1.1496610877691662,6.517642024615065
5.4547884605697003,1.3983663810867941,1.025384621042231
4.3492118462952938,0.4852706741145143,1.5911346163035787
1.6132924737567609,0.63032453647066677,0.25265378632651975
2.6064668657635433,0.27786766143851416,0.36535406549975102
6.0646026571397282,0.84733350850994349,3.720448049488688
2.5480760461880863,1.3968540484417924,0.22562920600317377
18.143170667218165,1.011145313156856,30.192667517020364
20.740721277185685,0.8737766925373831,43.167682626280872
12.415283248128819,0.61007982079833212,14.756425316380325
10.221741811609434,1.2898883883712211,5.6739164021780617
15.631260873644672,0.74599157496945412,24.829547364542204
26.375143324803648,0.27467698730697993,37.025812082058131
25.682817177843972,0.57499200215887347,61.372198164641127
2.2607767983709666,0.18731666950209697,0.1906540144024029
6.263453878299198,0.36257274899541603,2.6523590440915896
7.865601262027484,0.12296941529988586,1.5354475019325653
8.2322396991341442,0.68926389145021238,6.7809373567150093
17.565746900540407,0.92490234443733621,30.236831707739846
13.071610345392576,0.54628020109258002,15.463518191629024
2.4283694779002256,0.64649630295686011,0.57807223334904811
11.834810015327577,1.3469720546979487,6.1799926342433071
16.18883551281148,1.0775520580473901,22.283185487196253
3.9484851842077631,0.80311362802843644,1.5882518326743895
25.17029805986823,0.46990313764537273,52.14588337013339
2.5068941274880236,1.2660958384048937,0.36667784811288906
27.8204142015238,0.40562625194485724,57.211870944420404
3.8742811058163893,0.52294554967168017,1.3240848220381414
25.463673596334829,1.2817842587498329,36.112708298313393
27.176941173900897,0.78840467187059393,75.287745087884105
29.407549737011188,1.0650133342433696,74.726089271711288
24.258750527934215,0.86796823241289589,59.172355216820499
23.604848682368537,0.94947097171234351,53.76739891512765
19.632015003870883,0.48919827896927315,32.593510549608581
23.590894282765742,0.41378368011466171,41.770262559579734
4.9020140439812652,0.51924005131926476,2.1105849470105773
16.545973042481481,0.30207403330844917,15.852972577278495
15.912463235522019,1.2366086748780496,15.995414984982498
25.869592179554168,0.4682210132251482,54.947911841509111
14.421181602211959,0.82993621273869989,21.115794901953063
12.16759538691025,1.1295667526837863,11.655434180706745
19.547334865876191,1.1189713421884275,30.598655620582534
8.7274362075245371,0.6699021361594506,7.5581139477001145
5.053283917664749,0.71913450116274324,2.5801996470161117
14.858440946688628,1.3931122736155321,7.8302605640128347
13.089791689251665,0.97697672007273118,16.199634549222985
7.7445282753373377,1.1590299760532474,4.4848864358751843
11.657842493338713,1.2733201599850015,7.7646015084482576
11.625381044961175,1.1238667870981409,10.738872038685752
10.497371367963819,0.34073314843963787,7.0759724172198117
12.00445831208094,0.83082195385884372,14.629230403074606
20.886557018222415,0.23246240450890832,19.938261883001129
9.6094177625672739,0.94879876453319778,8.914748149103195
28.516879874744873,1.3419542566441542,36.629524226229243
27.57409256660716,0.76655168359014458,77.450613810595001
14.946402420702279,0.66286424072809724,22.091753099906203
10.522474945135976,0.14659557684361213,3.261952711389895
16.527608905070089,1.3477068790279862,12.015826591348649
25.60825417443511,0.23390348936920641,30.143941371740627
19.925032876242959,0.15340282129630101,12.22243079582111
24.327363010465245,0.41988659495642,44.913917015323108
16.448946005906464,0.18518956409389714,9.9833977378395247
19.354611248761003,0.69165319513529089,37.51642866913749
9.35651281129139,0.77091414163424599,8.9202449796844316
22.311901706998434,0.50634093373715905,43.045790510282565
6.8697332006458325,0.16624862734735185,1.5702431366726179
21.14914573573645,0.24508047872399469,21.464634349493959
25.960852981450927,0.59985569138690642,64.025691993271977
4.8309822817447738,0.17868698607449696,0.83222492757910915
18.817012475715675,1.0076466432928874,32.586440178129422
3.7577766986681036,0.36912670398225556,0.96873749863228098
22.045753219871379,0.49269303941872999,41.293235477242384
3.4503033458820869,0.61236351033152669,1.1415707321827988
28.142254858318154,0.64159252298989211,77.416414835490471
4.9848299710962625,0.10215891997724069,0.51393962569092178
28.807527131363329,0.24569148229830678,39.915624497623376
24.225641106467805,1.2215939328631413,38.467180070120747
18.216778129524268,0.10160298126548058,6.8268064479890178
23.696099034256861,0.76061756255673751,57.16775071559919
24.058330330509492,0.73635260845937045,58.717727489114452
28.434784821702578,0.53302240931382916,72.141500065964607
8.3481172613364283,0.66072512619038448,6.8843828658644197
18.112200965390965,1.1147554787845595,26.444109048397422
3.7564267293676354,1.1935648180794434,0.98515920225644915
18.868805300699517,0.43845310643982505,27.900554043869235
5.967447818690875,0.51923757325804876,3.1277333897322692
17.383567732700815,0.41522770893683247,22.740792557308964
17.600484906981642,0.72382242071638458,31.338527236713123
14.513569436455592,0.98823586495645666,19.729564384649013
16.156321489880561,0.39672873810244669,18.965881147399848
23.153778310191051,0.52995646467132662,47.670206737296006
24.178096778849934,1.3095000028658956,29.743187602823973
15.272443251687445,0.16314007680104547,7.6208851964653981
18.388209804155757,0.69900048681143601,33.954218244843034
28.005850835012954,1.025025454075811,70.944389181275369
4.4722740665325613,0.29559021502471627,1.1363423595075721
4.3960034111032051,0.16158622600712641,0.62559781491602717
3.5435613454122841,0.27966698313008997,0.67919733885601929
20.078035266175306,1.2944701515898878,21.571906535545534
13.139640722921005,0.11203771636746045,3.9106757546233668
23.455321068113456,0.34481856725475735,35.681780943066499
20.465710985949187,0.1406685667721379,11.854068223526799
10.675494991518907,0.24381830783086422,5.4431843655608203
27.052629873484538,0.90619407261678497,72.435353106505971
23.113432265048917,0.41413058136081149,40.12213207339537
8.8455132863950965,0.83997566555987968,7.9283834731943283
11.561568515389567,0.86725399759596389,13.443688741180642
10.118759425923624,1.2042659330167127,6.9840490718266768
5.5707378101249905,0.1061638107854361,0.66664525023166277
5.2857178037235579,1.2093802971450767,1.883979311645597
28.147696437896577,0.90485481235506604,78.469755598689531
13.699217078763844,0.31156653193644485,11.16412146196183
12.116274860544886,1.1048186045758692,12.013506694048754
22.160885551643961,1.2121390043277613,32.90870218672417
17.036798892334097,0.43054252888040445,22.443533190984493
28.148059618315404,1.294431785173485,42.403046098557205
23.628743323372372,0.69079465938825502,55.897411174599299
14.90171735961167,0.8844517906333178,22.193461050142428
11.91442473094396,1.3800443937029365,5.3875286347281985
29.61231480280534,0.56999690223095911,81.220042798983343
21.815046844105659,1.1571071495661467,35.712088087764137
28.584645140111391,0.51391885317699748,71.312162635023654
4.4358787392941998,1.1389775789139382,1.5248402565281727
25.665476696532696,0.88095409452143514,65.924960532668294
19.475142635745019,0.38126240379302179,26.706240284739764
4.5357286717182648,0.63823392192600725,2.0069464157356318
18.059481999107401,0.51292632467263011,28.430674698670767
20.896794588058015,0.20154091100447302,17.460588065056239
1.3567778907694823,0.13878520112960674,0.05141981905562814
14.17522089341065,0.55042225202933515,18.262318115420324
24.936585824693314,0.12474439216273256,15.650967886362926
9.565411734978607,0.31513408485630751,5.4969278533453156
14.297894372157982,1.0427383171061293,18.13923885313265
13.827109684968903,1.0205186063886642,17.373817867525464


==> anc/competitors/data/v1/projectile_range__s42_holdout.csv <==
x0,x1,y
11.364845972938808,0.17819301060342418,4.5935258070382821
11.794051106367869,1.0243979570210258,12.590104176327694
17.704106207916645,1.2894772519274988,17.043073611247323
22.665664876235116,0.44602456337470719,40.761330402609943
6.3536131882065128,0.39851224561078558,2.943394897843516
17.95356373953333,0.76477509380321218,32.82938924011706
16.508397995675139,0.43883915775109783,21.370398223595924
18.472272888432109,0.89666317775254978,33.92568918885646
8.6607461281930966,0.94133498137703553,7.2772820653797705
1.4252786279110534,0.79407318378930269,0.20704520101674762
7.7181101528825291,1.1820016016821229,4.2601023996976792
26.791871486522751,1.1106436516833678,58.22824504482363
26.973590243385537,0.50256218885074511,62.613587004028723
2.9878355485029622,0.10549385280809044,0.19057879011154188
12.717348818946348,0.94993535681769037,15.601710615572337
25.631652694231256,0.14993324156127424,19.782624057315804
29.398755318900236,0.82662742371404263,87.803278251587514
17.1595475593546,0.30037442826897726,16.966458488723706
10.196425973608333,0.23166091251287302,4.736514203626796
18.399984619513184,0.88315888973378698,33.854096891049402
26.040498138316028,0.26741687404199688,35.232422641290903
5.8687757933637732,1.3224266740144679,1.6731888152115451
6.6254041849274135,0.23374762516172923,2.0164932517286616
15.915958537605853,0.3889751580936166,18.122696735146754
3.9187095037739956,0.50051833118381628,1.3180898927136235
23.744386185292743,0.13037358600576107,14.816310752062272
13.877823680080745,0.65472086883209479,18.965714831156312
24.551528027291642,0.31836811050464586,36.533750104659219
27.30657880248528,0.2386342069435079,34.915124959580957
20.700979541980217,1.3417729899648425,19.316505203052774
8.7279941008845192,1.119476049330056,6.0955162039137099
15.66760015387117,0.46367473387279634,20.019056626640076
10.51775668876388,0.33521577671772435,7.0064091469175782
20.893680794924098,1.0190451770045537,39.729259811405228
21.925039703189793,0.96742960554000401,45.790089041550182
25.709866314080944,1.3004274860708092,34.685075951478773
12.648410305298793,1.3044969532905775,8.2808175051340189
23.477498163107459,1.0666275389777815,47.531062144638703
7.1280512971627052,0.6255559945028516,4.9169066847924858
13.708691262770497,0.69389828146409971,18.836924794371797
7.1171721203750717,0.12358258255453973,1.2632876967311206
24.629978662673658,0.59697503217054626,57.49929569728441
24.280417619920087,0.28114254417859497,32.038263942170964
21.829135894145754,0.10875249111155892,10.481986051890336
10.410161640950689,1.1209339802539173,8.651553095680903
22.679461311864493,0.55589002692606693,47.00470426295945
22.473642694200908,0.79483169491961747,51.47550720493944
24.511060526261399,0.79299223900705307,61.235758829099915
9.1346500741066912,1.3104017316731502,4.232183815927276
11.136694809171988,1.2677192797320875,7.2027474964268565
28.570928300291069,0.42583403231465378,62.606162526143699
9.7800056916419074,1.2275620600303954,6.1797088354878706
8.9996039561367649,1.2899659671189558,4.3971658796866713
4.7908053527715024,0.43092984850932137,1.7759104155759979
20.402993052175841,0.84643930227203334,42.118636583887245
2.2328562705176545,0.17672117572654902,0.17591020896336088
28.616561400968507,0.52861869904035974,72.708441888177617
28.705630328726855,0.69100786770142963,82.504957182261649
27.956148652855155,0.46466144612350868,63.83145206407368
6.7051293256272197,0.57942561988878472,4.1995594753832233
3.1826998840071767,0.41293304974533285,0.75908356780870501
7.0203983514159018,0.65991528625788032,4.8666679516412632
1.3271771448911069,0.10427800728502308,0.037175652970125719
12.008642648840066,0.44361896237579468,11.397394822704216
22.733283945713129,0.18268241097325982,18.822455499285979
20.027044356526361,1.2784910472416,22.563432313421956
2.0718729948691008,0.30075321779980813,0.24761990196679379
28.632290571292316,0.40334993134841379,60.337187777179047
3.3021633427638655,0.96227104135985997,1.0427225533703712
22.448696959865202,1.0474826061351068,44.473453545601046
11.160431261316528,0.3760811818402936,8.6746727406046986
16.891720655049976,0.96071404010678929,27.315959778450427
1.4345146528376933,0.85527703178763148,0.2077235431103559
26.555326898424905,1.0143821991052024,64.476855174248286
29.681620810506146,0.23823410463017403,41.189031081889581
23.309615010633276,0.5446941541579311,49.091175282620753
16.482481007922466,0.44325287680070269,21.458714982309768
11.028832707872084,0.50890335372781936,10.551112569717928
7.2618175529506086,0.8122154025367031,5.3678046421597383
26.19333971295519,0.61453191035892263,65.89379833651526
7.9022609130904176,0.26923066838791648,3.2643370952811024
2.9240460227062148,0.83375309269973097,0.86749162885185971
26.031186998820189,1.1905553631841304,47.61115790849253
1.9301407332566218,1.3189508042422939,0.1832954012981379
4.7730216925148579,0.4708497190664328,1.8777149087446701
28.544689119457963,0.13703186734723979,22.479301462420345
19.679844398373803,0.81071215658077789,39.429156371553908
18.460138330760817,0.59853591308813514,32.339884772695548
26.443605214951283,0.23570442485464943,32.371581347021888
19.191696244074951,1.3534999535271119,15.808189934985634
13.451273129574806,0.77439453445934925,18.439646787568538
28.824204641927054,1.3793289308447849,31.644921702450908
15.648153455395276,1.2375001554715288,15.433500238244729
15.540436076941637,0.88877952963107243,24.093908832157169
7.4345038353416353,0.26570597381194994,2.8551547442012182
15.688263577491634,0.77776222296414521,25.085923865461602
9.2462247019566313,0.7856013356909104,8.7148485403641605
7.5751471001833082,0.44031207060835176,4.5107040977024475
21.159853665944095,0.49867662013679037,38.340276356457814
15.873876897960484,1.0831004501079875,21.266021839332883
12.365726945962466,0.65613530428061628,15.069281158478733
18.557686902848531,1.1654844772405775,25.441761185171682
1.3020966287371061,0.45521469569005069,0.13649492894151938
10.070044800881151,0.1421626918328685,2.8996269084871238
25.12788279361056,0.66828298595951108,62.606394632558242
29.068331342780922,0.10433105449246713,17.842622258080031
18.607941813552266,0.2274885561461768,15.510614047013025
19.133236988795417,1.364806218866992,14.942686697690952
24.705159540714362,0.35556466576830947,40.608144153976539
27.857029184512175,1.350698054048016,33.707748032053303
18.617333256968898,0.3973802059253656,25.216167582263321
2.6376098565228623,0.62198461962993112,0.67163331923349912
10.207439482634671,0.73340623170596198,10.563611992099656
25.741560289974444,0.97868609521661343,62.561630780681291
8.4189166959255992,0.63956009740479469,6.9199280619336996
16.596219695726468,1.328654155289787,13.071911639564052
17.357691763605331,1.1368054158634806,23.434423652143913
22.32838891363393,1.2532545819950063,30.149468172708996
28.327133681609329,0.50833867390946597,69.557074223486765
18.494366436331131,0.72677234316131367,34.627227059442539
14.791917856303431,0.83473691383409743,22.195355643049371
1.8607433501615809,0.61800402301863067,0.33334708484639464
5.2623924269576605,0.86638771842245443,2.7859609381338268
24.730655947699844,1.2174197488813023,40.484910646473878
20.526819091849656,0.73201385648587036,42.706522266247234
25.13465328545205,0.19721405508933215,24.747132378186155
28.574199090282583,0.71774038015974573,82.469032640991884
1.4902675562773076,0.76815337247186533,0.22625653484156641
6.4459487087126224,0.48021821125961817,3.4707456697443044
26.350742082014946,0.2331333045305817,31.819921510736787
24.2438545983442,0.85085295972792951,59.402173260137232
7.895743254615506,0.36838986602362589,4.2699793615534283
21.70407444890618,1.1219857821006685,37.543496668078163
14.084747136232115,0.88626623627128431,19.812129412710071
15.523596482926388,0.39780398097235437,17.546470826079016
12.316969482503055,0.9103476426079059,14.98423065518849
21.765138901751854,1.3231333446790556,22.952952829708636
16.01909092938784,0.46121017995004276,20.849746885064278
23.242896165413541,1.3919338500755882,19.282276565527397
13.861885175093157,0.34689894431100576,12.525357156455794
6.9530426760739941,1.3301417631761672,2.2814211352169931
23.051869208100996,0.45111571855273436,42.506329394491331
8.3289600264651931,1.1481883758579465,5.2903031592645897
16.523091734486769,0.65709034402330246,26.918718290588977
25.034052034607644,0.75190466973733017,63.740896710457854
25.527831261161161,0.37896775354595047,45.664977263044634
2.2648828822705047,1.3819765839650069,0.19280922046749546
28.692525880330532,0.95692000003480282,79.030984997979758
4.7165020668895492,0.29685937314054495,1.2686159747708858
18.749063828966094,0.96128839910281816,33.639154380371657
13.138846223343384,1.3902431105253927,6.2172853004478252
13.846274535806169,0.61931496525924945,18.474982654560751
20.102126593571544,1.3919936150704606,14.418594695574413
4.4255125563206441,0.23748032035620131,0.9129828512482796
4.9528601799182361,0.88211636733063925,2.4539562086711584
18.910189676896735,1.2658901417456025,20.876625666381436
11.31388283041694,0.10801359419266909,2.7969169123381064
29.161343850829148,0.43979325155893034,66.788979966470805
3.0059662694212026,0.53420560137222839,0.80727163455449136
2.2828031716695736,1.0883078571011162,0.43667532379526364
4.956190148688199,0.68611770060933075,2.4547581697314715
15.515543818635274,0.64945090884804868,23.637974262958668
6.3043545637668954,0.43269888875379281,3.084597064642272
22.173883921483188,1.3506066367178979,21.365458577020902
11.504158871840065,1.1987416130876882,9.137610485270999
23.876623491812886,0.67509261377022534,56.705027408075644
28.884184893077794,1.0120043694056238,76.45972603165805
10.987600932421985,0.91715099737951522,11.881774071595443
12.857527181524055,0.14381036442364345,4.7803708963020926
19.992437445363411,0.22943712855081758,18.047061747289572
9.7347873972814369,1.0246263789895609,8.575380713514102
4.0546802914805582,1.1376182909781449,1.276981107546159
22.080919806449742,0.8812312002260605,48.790907162396699
12.503436146930291,1.3852261783978983,5.7797806525000821
20.933305049944369,1.1990564601380973,30.234394442128398
17.390416877955666,0.24912023567688826,14.732296077256368
29.979103998100591,0.34333216891254736,58.080567622819395
15.261892996688237,0.44248844287898603,18.375232536566642
7.7526622963708069,1.3011682718817321,3.1460912893390516
13.953135796924848,0.63486963497554938,18.953469746588279
17.147641018001408,0.30459982699740584,17.151265488531397
9.4831582151224687,0.25336722094777309,4.4490709979530214
22.542279849957527,1.218332318415893,33.565073381219939
18.208299286333187,0.86918848013756278,33.322900486305613
19.659447649742702,1.3106184731133788,19.588218942771803
4.174633479529442,0.31240220596534785,1.0391494505634262
28.574988006741364,0.42770320661300953,62.828487140337373
14.043427418923603,1.1067920867615926,16.091604852617763
2.3816183984657724,0.42332277658546857,0.433105090339506
3.2300039020842526,0.74541331745365402,1.0601001950024855
25.27672818046236,0.91350099033335952,63.002843141340833
6.4651936164377526,0.95073014183069049,4.0300066593337593
24.942791328038112,0.57200062247638883,57.730360069232631
25.087505362481437,1.2596737314395841,37.394777325802188
23.777329967556341,0.57845075956762237,52.764839262894817
18.456409809065043,1.0631659803644757,29.501845381016448
18.52302063213634,1.2020940181285722,23.515938596390946
8.8014548274676159,0.92524344616814214,7.5897414671529528
2.2105403922561053,0.55464906431981997,0.44600361786859
21.608992114038909,0.2354574354585004,21.595859035798433
1.4324748753123888,1.3211434866192437,0.10015526047140019
1.6190118573053653,0.38839041443014444,0.18730145708655546
19.560700027180268,0.32109362591298962,23.360879296957396
28.589582871287668,0.32976362651657709,51.053463915838023
7.5652688614667216,0.47843080083239353,4.7687853332613797
1.2069322813935774,0.85934904300827764,0.14686871629294573
25.999388851497109,0.29511892295160236,38.35025031639811
16.614583297788634,1.0816657787809492,23.342141155527596
10.539217955446121,0.8262038028251002,11.284955961285252
7.6107041723170674,0.4640788158007384,4.7266268316503925
20.42633480441803,1.1564097054048963,31.350177851113617
24.514001153259624,0.98171883315255359,56.595920694977636
29.628723509428728,1.2771564528716739,49.584270393360114
9.3574189696365284,0.77738109144782774,8.924570263342229
28.282746116484496,0.5629530311959241,73.603307136530233
12.61694154567833,0.77904276845091469,16.225724226745843
1.5761205721269298,0.6784823170188361,0.24745966980447648
5.7048329622598271,0.4374299154073249,2.5460622177529753
10.162619016665758,0.31536764615384733,6.208718019939016
3.585023274314751,0.62598821896064061,1.2441088879354645
15.733567850269637,0.64686250827383351,24.271554762601713
3.0459845533768775,1.1075313980343209,0.75618294874880843
2.5579184886630459,0.68336760749553116,0.65312862743542477
18.806061133322896,0.83562073298081263,35.870062896572847
2.8010730626297917,0.41431235553632251,0.5894525381218243
23.912505177496168,0.52608271039988408,50.623281126449385
1.1630410343192512,0.18181165889089479,0.049041044661413118
2.0827719103515672,0.64088291784676188,0.42385361709743463
14.440555656631659,0.87735317820633119,20.898372852254344
26.678037334880077,0.70685887115850976,71.657020094274657
4.9630162625163212,0.86598036497936381,2.4783214036182315
2.8033461612592365,1.3312589361767706,0.36927176443949045
8.8241766429767328,0.45754744834461558,6.2913616762044482
6.4052432365098966,0.61367874660664068,3.9379459442502411
21.821645089476892,1.038077625098313,42.473143316600911
3.2948025344147673,0.75635982289977322,1.1047320332287802
18.891058300677642,0.11640062934152287,8.3926461706241327
2.0027000221450506,1.197464810279238,0.27768743027888049
25.534432099000625,0.25447166826692963,32.384672175785411
12.008147247220311,1.3709296595265785,5.7203866483399883
6.2281935902411911,0.99235907440801818,3.6202411685331217
14.54166774752732,0.96932624628791375,20.113508099130215
11.053139146248705,0.36646204567206264,8.3321691202349779
12.487498314683549,0.85287441804125885,15.751252395660718
18.477436641511574,0.72510117111718253,34.550059486533627
19.828292239106041,0.24146596060587777,18.611143244143264
4.4757420001657735,0.34029646900880045,1.2849524067880764
15.791846924243432,0.37910656732064785,17.480288811142252
25.913946844864491,1.0843198441536575,56.580658608385981
19.606252199764445,0.9756315726568261,36.382960856261214
19.021004902219158,1.0692371175367663,31.095938484274786
19.318866042727834,0.28030258579803058,20.228326918344774
3.8834205241940252,1.0677694876795067,1.2986014508310932
15.431734175272236,0.54428314051156834,21.506810588768591
25.229906001161492,1.0223607872002782,57.736003623045342
22.8448259360622,1.3325289616945926,24.402708182252258
20.002910910350469,1.1873375407804614,28.302590637978049
20.633194636144403,0.72553375081495142,43.086743679709919
3.405726386736867,0.6733697717179371,1.1528079102744679
17.037524453820787,0.93610031567329166,28.256034689948958
24.570344432603118,0.76364085654517155,61.481177828196905
23.063486904579229,1.0712347809261433,45.601098567399831
26.925244579723113,0.39670644069156458,52.673030661297005
26.50533716629494,0.4089313717062053,52.255706019860611
3.605881311694151,0.72555158185229107,1.3159380409562378
21.083153387343877,0.39867745108850461,32.420393223404858
12.638816416576883,0.60269441513408228,15.208295989258064
10.569765708945143,0.67530181159182912,11.113405830872923
8.7789569238433653,1.2756749919383419,4.3725107656805982
29.195620431645022,0.65888844516153389,84.122851971371034
16.621953219339574,1.2644470050082826,16.196505993958478
19.585222459255025,0.58678894347402877,36.056632487510946
4.3820106503402503,0.5506514734995499,1.7455976828606636
12.377348794691015,1.0741815630226741,13.083480847431105
9.881302003554465,0.37831145011093814,6.8325166242654181
15.365168831755131,1.2083404085096012,15.957493808959875
6.772734686966178,0.88460951171064117,4.5840885133595748
27.593757364938426,0.90273374851447385,75.488858180471155
15.459561781994871,0.32157338379555744,14.610710683850472
24.197915908147937,0.45146877811600206,46.863994170686041
29.492707013002885,0.38719177288712325,62.002414118860543
23.954933261281425,0.89874136883097644,56.998777359934053
12.202051615381926,0.57710786092965283,13.879375307613859
23.952745192269813,0.89059010695583929,57.195069987324466
16.116699817244324,1.1795357939141478,18.668744813718778
3.7653296158016323,1.0654392941135977,1.2244154194179651
1.1855679755244339,0.69229047218568973,0.14080243105325746
9.6523090915930219,1.1143694642590551,7.5146411448786816
4.3911115011785906,1.2411389394439458,1.2040359789175703
20.484331512551023,1.0083716987443623,38.59034417660223
7.0013903725691655,0.62530577740944993,4.7429321545891083
25.516900090066049,1.0072360791542341,59.94611876029272
21.427504717679856,1.0233645724357809,41.601630229290492
11.537145985335222,0.7914268853672739,13.567386546180561
25.13452579597627,0.89910978473167058,62.739791135293487
8.8340346294492846,0.98292532066365779,7.3424236080338803
2.8519955733257492,0.13937560610484814,0.22814267865974902
11.928047835236226,1.1318601123870868,11.158646126475825
13.455062569336238,1.0075815484917623,16.662261356255332
11.755031751369268,1.2027938443375823,9.4561895393606701
12.549941354337804,0.95164497860156516,15.175831887219509
15.7538498778445,1.3047861560604508,12.833593013945469
2.4863085653104924,0.20629263232283312,0.25267522786703206
17.092234950168699,1.3008012676877705,15.310858696489182
5.0172218651980076,1.0003885378500861,2.3324318247955942
8.302147235716161,0.35458700451446867,4.5754205071831677
5.0332885634663631,0.71587422389396715,2.5575413276499597
4.7685635030543576,0.72435299388146557,2.3007066743794948
10.064722106315497,1.0159537297922219,9.2475908486476861
23.849469480714369,0.48653497695259751,47.928397798778128
13.497858586537356,0.31327451455032385,10.889795541649434
26.713716009106061,1.2897739083302688,38.766773155371887
14.103616769049594,0.67019847650434294,19.740653388379481
17.844659121594479,0.79710274038922724,32.451031055374571
1.3034569606156468,1.17634212078977,0.12289339124258136
24.73075650261536,0.43483361944473709,47.639164378403592
21.267348352612199,1.0750658765979526,38.582751308245662
6.506628081168623,0.93653104371303519,4.1199667755083613
22.425555933349255,0.20767550233983106,20.685829067034796
19.540673278125631,0.98565215427708774,35.843060893192266
6.0212164866056215,0.95947115715444697,3.4740053921007226
4.8257966045354159,1.2161112402395515,1.5462775162755751
17.714858647610047,1.2721375051351547,17.99170111861287
1.9676143902263372,0.86997952985802907,0.38901577840430263
9.7160995108726702,0.97776715072690823,8.9196186501252654
27.04960637992896,0.37588522677744751,50.93673014108289
19.849151842075781,0.31779995371853104,23.842564353579107
14.821918470520277,0.85878556751366297,22.15363368431823
9.7566723397737025,0.43426489894913978,7.4075613934150768
23.898620326210661,0.89769524564318337,56.758361440266555
24.455946673786222,0.35748300618654905,39.969934033368709
14.186347248813329,0.91487253233830657,19.831053200026197
3.5917485607249726,1.3780583341404462,0.49445977131986496
12.838464662499229,1.1759752431359187,11.93101858167277
23.057435212442602,1.268834795554489,30.775596063949664
4.6021548465350328,0.80886134688310019,2.1566272813327116
22.028202784395205,0.71445100533094352,48.966868590265037
29.345396655944413,1.0843488778545223,72.554385030132906
13.199850809037088,0.55377599395907096,15.88918260790639
27.524939308707658,0.84116161938443601,76.749787693153721
23.243488800728308,1.2843712376181542,29.850835016536422
10.941053582668554,0.34328075191827689,7.7349472826106327
17.494930034386837,1.3634044928842435,12.573372596788165
6.6671469689492087,0.8024681679852983,4.528536859878689
10.242863785739086,0.64737210987552862,10.289910374221154
25.21336543167385,0.44228973102404623,50.134463436448414
23.850749042512636,0.67705023901259842,56.631442146400225
25.825848861603813,0.95595465352149855,64.071900729858712
24.813951865000067,1.2803764811563731,34.441217251452215
20.68659444592658,0.62465714175275311,41.387491214096237
17.118506243959644,0.24474120957015286,14.04484175213674
4.5916799631163725,1.0230551559518424,1.9109476819963813
28.4268474049702,0.23463004009788085,37.25155193210086
16.238166485501594,0.46136870936141261,21.42907004700611
11.759637618741099,1.2867183808386167,7.5851569356270891
14.498622430350073,1.0772430442097383,17.880387404179356
29.006315375413589,0.51874275273032755,73.855721017432103
23.984928522395947,1.0231451067051118,52.136540848299482
5.9792198656307809,1.3132916673761921,1.7949987675002022
18.504648728539692,1.3086168166486287,17.475678943725857
25.524564387878854,0.17808194670592992,23.156691723729999
3.6677469448076865,0.78131915009645525,1.3712456680162497
27.511981007937255,0.31639969097518988,45.630926589422451
21.018848693628772,1.1627783122232158,32.805005479526038
28.766010660840294,0.6539525256574884,81.452928945500318
18.085255329576722,1.3114118219299944,16.530913904380675
5.4863783734789839,0.36374827975810131,2.0404477901873941
1.580510020310713,0.64662778935073262,0.24489484226708996
16.395231097535351,1.2902984344033268,14.578132327140615
3.6754388350119371,0.61623233951601319,1.2989837107195255
19.704438314407845,0.90443378327762847,38.462154739780836
22.952933117805195,0.13028877644733111,13.836249679143778
19.901401385458406,0.90435100875593311,39.236499141295276
12.307380042053904,0.32699836567639684,9.3934519950617226
23.39967836839638,0.55406338908752406,49.946824921160051
14.203174732183465,0.12514415069277468,5.0932917797135389
23.409833131693659,0.62463241140517478,53.00057515851406
5.3435285859739459,0.94905723387860019,2.7561004524842541
9.1573234479168359,0.71212106005648268,8.4564364923328608
4.6102969517160863,0.46888957823049637,1.7468536310756153
25.387595632297426,0.22594777490655055,28.689902926345454
28.366202664113903,0.10682510073397437,17.391124458329312
18.425333447113733,0.99664414348221719,31.563842530072403
13.062955635220451,0.49192300465554939,14.483308980726468
22.990167597461014,0.62319792569514509,51.068277693311529
21.541356728134463,0.32893660034495409,28.921952910378497
11.132588845082413,0.21282543777920615,5.21654058004105
26.95568204922068,0.35275947889917958,48.027951514849285
12.821023265686851,0.54019113859509138,14.781307801444715
1.9359764819726113,0.43157533913061807,0.29032497795771628
9.1196721557368257,0.43765019917474435,6.5088065343497767
12.149743029660211,0.96092343465841168,14.129809423006831
13.714544168382705,0.48988371543298115,15.92077659700103
12.999281845392039,0.44467109409351802,13.378249103028343
22.098172084068242,1.1683758805607567,35.876534253788108
22.634780820864979,0.22583876023277222,22.795199152313895
25.930208995160783,1.0199416403734993,61.136255630872874
15.438507257126377,0.69575873372031338,23.906972659579385
25.672682653199477,1.2452233481462114,40.720823618562271
24.05396047800636,0.76005887031786534,58.904196528330651


==> anc/competitors/data/v1/qtc_bazett__s42.csv <==
x0,x1,y
0.45479120971119269,0.78115643486549491,0.51456833159923832
0.38777568795041045,1.1510651373093324,0.36143535041264335
0.47171958398227648,1.0687764212589095,0.45628949977572386
0.43947360581187278,0.66635304659766625,0.53836969238157162
0.3188354695775299,1.1982207947025438,0.2912716414847682
0.49512447032735118,1.1275200145846471,0.46628587626003992
0.45222794039807057,0.7703450627184234,0.51524613122003426
0.45721286105539077,1.1021379477965629,0.43551233531253347
0.32562272653510915,0.6638517191228297,0.39964940095321877
0.39007718757911342,1.1994628382845431,0.35616985060175643
0.37415960484651622,0.99941084166392202,0.37426987319815752
0.48535299776972035,0.99007500933527814,0.48777963805677793
0.42877302401613293,0.65426443619047958,0.53009144725318891
0.46455232265416602,1.1382200393379751,0.43543318286729987
0.38868283976546625,0.61739970192268168,0.49466611210517669
0.34544774435695536,0.7444968348246882,0.40036023305869783
0.41091695740316697,0.68581312509998094,0.49619361051774319
0.31276345122083504,1.066060764415331,0.30291795544325639
0.46552623439851643,0.71892253632773873,0.54903889454102894
0.42633287982441292,1.1463829362785312,0.39818415240690191
0.45161754801707477,0.993761423596494,0.45303289909178024
0.37090519362597368,0.62169762629681768,0.47040649555318942
0.49413960487898068,0.60325790047722028,0.63620657703043948
0.47862422426443951,0.63099475020863938,0.60253433854319205
0.45567669941475236,0.96355510658863652,0.46421433054036337
0.33892774157039351,1.0808890865156491,0.32599921310916469
0.39334420074540682,0.74313169237643306,0.45628885383075696
0.30876075315744572,1.1096453057538436,0.29310957213186123
0.33085789841350954,0.63433916409195623,0.41541363201111986
0.43660979064849093,1.0805783121850057,0.42001552823719862
0.44895243118156342,1.1566772581033682,0.41744016103578685
0.49350194648684198,1.0632650394626282,0.47859494013005782
0.3651650716276304,1.0188724703871823,0.36176730636450694
0.37409194120697375,1.1027881311932299,0.35623149289561012
0.3939111622551616,0.62409077972823979,0.49862540766055202
0.33789427181685716,0.72106926643143321,0.39791685620611622
0.32598430106709431,0.67495420758338587,0.3967889151796265
0.39514098524518676,0.90271859411579181,0.41588751629149434
0.34538186981017682,1.0471128769973066,0.33752254426858858
0.43396279893650203,0.97800710674583913,0.43881503199671973
0.38743038377446615,1.110678659857161,0.36762028123966639
0.46653563921156749,0.69312779546465453,0.56037424674118563
0.4400530204004498,1.040772655161097,0.43134728576319659
0.36247332827640821,0.71582489452134246,0.42842288024412201
0.46645196027904023,0.76245525079068011,0.53419490649491075
0.46095287149936037,1.0259428183687822,0.45508754199983337
0.37749567580603488,1.1881228709392091,0.34632297473427004
0.3576656207860488,0.96692616358624173,0.36373118828270079
0.4364991007949951,0.63270018899477731,0.54876243092663712
0.32795049672186194,0.96978538195651964,0.33302012254091984
0.33998164049502166,0.62541033094810028,0.42990543899204298
0.30147245395020111,1.1304874268200904,0.28354028255086117
0.45738487550042767,1.0257469710603724,0.45160805336732024
0.43297017131840643,0.70387670785350187,0.51607126775309919
0.44103307572526701,0.65503260349451886,0.54492872615183929
0.4561458062043936,0.71011993732819134,0.54129975844481826
0.39178315510766798,1.1880163077325154,0.35944674757085049
0.41374823919057874,0.87513638547509387,0.44228100534936071
0.3279593996255315,1.0704485690048449,0.31698388198025695
0.32290601470719466,0.98184500526466612,0.32587771843474966
0.43368059235809431,0.94344788997518236,0.44648927236224761
0.3942192412286265,0.68707815279902984,0.47559222704161552
0.41304722129623778,1.167614672134857,0.38225214668535962
0.45299977148320514,0.78080557950883067,0.51265657166425094
0.42694366400011818,0.94681032948452526,0.43877217545661562
0.41071588013159915,1.0198655667534395,0.40669612118238713
0.4118414321490827,0.98953989314718527,0.41401243143001448
0.36079001961252244,1.1643566458173109,0.33435783321455542
0.30616356691358787,0.68906339395203475,0.36882803046886103
0.38734347784647249,0.90501164306816517,0.40716380513901984
0.34291693456390582,0.84242063444445958,0.37361511243157747
0.38170572874492725,0.8845012376895709,0.40586299470088405
0.4706806146536332,0.67153051571864675,0.57437223171494833
0.34678789717306813,0.68045676592365922,0.4204009259636366
0.3116605483378132,0.76684532746875433,0.35589996278584668
0.35627677840439931,0.78282276225649872,0.40267604461070555
0.35871875155333671,0.85674192820881001,0.38755118462911964
0.43238330294537897,0.96659252822197694,0.43979187118299684
0.41140643046825565,0.98077747045095776,0.41541850177746242
0.45677964182128272,0.84708653795134214,0.49629837095325047
0.4328627080654775,0.84526986565721818,0.4708173720784678
0.38127737228801412,0.7305771160181771,0.4460751185827953
0.46280407693320691,0.95298374904540495,0.47408305056188899
0.33339458398154076,0.79022454679034271,0.37504491574236365
0.30454241462677206,0.62163590056641815,0.38626000600834004
0.31800957215512832,0.85104002649411625,0.34471898258270972
0.44447187011929001,0.88447960505410217,0.47260723829472956
0.39237544605027747,0.73535572092252655,0.45756530301441989
0.33225435580672036,0.94347475987326934,0.34206255872958596
0.40020895502067272,0.93946314025915245,0.41290194579559114
0.33046242054263369,1.0212013086662228,0.32701403943316892
0.43926407501554721,0.98876908932072594,0.44175171639148825
0.38923125511480616,0.99145983391261883,0.39090402686668835
0.37620424521929652,0.78972849109442578,0.42333559727074188
0.36030241782957528,1.0724593331915724,0.34791788930718026
0.42605651862377769,0.9294866301598077,0.44192201869020409
0.37236252211067811,0.85885091710793404,0.40179735302694353
0.31752998386322018,0.9756074885646342,0.32147498054721102
0.32360118042410307,0.81639440067015256,0.35814598631452466
0.49237953290990288,0.9076435467640549,0.51682359170634684
0.48171613814152142,1.0420234130893322,0.4719026948346734
0.43994142676214987,1.1318417320342244,0.41352522589623375
0.35317399229190394,1.1526343183771148,0.3289598853642276
0.49383527546954475,0.90217975510985948,0.51991885846143171
0.45575018079315893,0.91216506884434145,0.47718867827873779
0.44337803783179908,1.0799222464583018,0.42665607444436365
0.38987230042875776,0.78867041504652069,0.43901019492339338
0.35444831236903179,1.1024294174070413,0.33758062751580986
0.31927819243069983,0.89648498791045395,0.33720790367386799
0.48052047930876834,0.66951403460116099,0.58726221517568133
0.39115525796672224,0.6432354882437662,0.48771282263972626
0.34047267295904604,1.1051959266236779,0.32386396047243465
0.3611913248301305,0.63334075014412672,0.45385653664514702
0.4158439137883792,0.76836686168019352,0.47440148138054883
0.33535455658784635,0.80047802430092752,0.37482582436304923
0.47132285681847508,0.70379666711495625,0.56181702858573035
0.45170390596704202,0.78833602188119345,0.50874266452941863
0.44389259119018731,1.0456155400350513,0.43410209512880388
0.38641860795502075,0.60880970613604246,0.49524174800704235
0.42546176814048864,1.0963040547124119,0.40634510312656819
0.41681959378254713,1.1139288141447348,0.39492934686296854
0.42996932031096402,0.82335694391492886,0.47385273550688678
0.3168888642279778,0.69216773943638088,0.38089151754507355
0.3831614804341219,0.96050424476704843,0.39095988506591384
0.30832283477237848,0.67180353351893662,0.3761703389394857
0.39879816384890376,0.81895161664695149,0.44068069712041713
0.36597224246655707,1.1750575085405834,0.33761255308913846
0.32890483777320939,1.1972786835501821,0.30058869038089903
0.32068059354451034,1.0632629348127514,0.31099423712119761
0.41752891443554241,0.78657690595245966,0.47077778441918477
0.33411859370737723,1.0125990294996554,0.33203349084552569
0.48502402367535946,1.0232438192904076,0.47948352019860763
0.416212227940079,0.83270501709818978,0.45610963298063423
0.36937396090696739,0.9845331807516956,0.37226404996326895
0.41818309829628336,0.6064365869854057,0.53699937287906097
0.30456077420593947,0.72543459516134479,0.35758133086308752
0.49171184264828904,0.91505298178035666,0.5140289131492134
0.39646068738858004,0.69825078255497752,0.47445432954988548
0.45654704545005725,0.6995441207259202,0.54585586516050855
0.31654599998448768,1.1017825743301426,0.3015705168280276
0.39733166616763205,1.1934798016101631,0.36370196019280721
0.39814139887090416,0.93358165681706895,0.41206068769580134
0.48756529099499657,1.1034418385290281,0.46414968270190909
0.41434561047521506,1.1941929985957636,0.37916259071692476
0.39469788021139074,0.68495753314126484,0.47690620248048576
0.35339513261837874,0.86894736795261063,0.37910876684403533
0.36631379946851045,0.83554362950515193,0.40074555430841985
0.40413448049430756,0.64802957018771101,0.50202864027989513
0.38778229206100934,1.0531981036768467,0.37786175649141318
0.30432241597606607,0.86026741639355575,0.32810829207063219
0.46525838483887155,0.88159616051424072,0.49551791843412751
0.47923215436795336,0.69040378428794413,0.57675898385178315
0.32804981779972214,0.70855599133852087,0.38972001766063469
0.41080722870780989,1.144262173293729,0.38403897889633154
0.32171514822708869,0.62678945338456726,0.40635973682145132
0.43444801860796234,0.73971137096622375,0.50513408386451208
0.35624675676780165,0.77523559818871701,0.40460762762347574
0.43188452693838031,0.89411852544095183,0.45674110506455534
0.44539892285737648,0.95186710380887751,0.45652125595713888
0.45372949838353138,0.89597398551039986,0.47934622879490801
0.32154818919117928,0.65046920073412917,0.39868757322720488
0.48320236902752156,0.74620047243342813,0.55937273616156002
0.34604279817897615,1.1061530308575247,0.32901993205337854
0.30748251123523596,0.98255322028707548,0.3102004172479168
0.41097049387829665,0.98948943008056456,0.41314743672640097
0.37418445677248774,1.002121953210813,0.37378808651567225
0.46595794862648265,1.0577418114237174,0.45306121849276887
0.46165029441286037,0.63486508903286842,0.57939186589671898
0.36342777856454306,0.81996503095956741,0.40134739990427942
0.49057987901394901,0.92371646115700723,0.51043493463623768
0.35818356762802372,0.80307388997839557,0.39969425392835417
0.40301142584634292,1.1066873239723118,0.38309359525409364
0.35119301811352055,0.88954350515237635,0.37235936137667475
0.48720871400979265,1.0611765536756275,0.47295652819154588
0.33292156351640362,1.1112093101287015,0.31582317109090841
0.3089821238784658,0.90287488974209884,0.32517681029113299
0.38701941200060758,1.14573134632281,0.36156913575716393
0.49847511281116741,0.95227436432218826,0.51081357918263182
0.47833545325098281,1.110164579300233,0.45398226545901155
0.44972160389138982,0.8043544773549145,0.50144119417942545
0.47815849817570499,0.89929017511889109,0.50422219007481672
0.47868932793957264,0.91884662460274658,0.49938125119826593
0.40377167207728981,0.66298782953764235,0.49588739407614973
0.3631858103661586,0.8391315040209244,0.39647322106143079
0.4544024864221976,1.1504026035310058,0.42365835067281876
0.43233225263355224,0.97849934421884543,0.43705628136963426
0.37473154577474199,0.70650394946218043,0.44582350055101999
0.31889333361230304,0.80331338136576291,0.35579753901807692
0.4493579222698052,0.71496180579761992,0.53143601378564853
0.35249210318457291,0.6148938790791435,0.44952029807142607
0.48736263010675585,1.156476275102416,0.45319369745346827
0.34819411500113695,0.86892439695412294,0.37353425159234444
0.32455158648229721,0.78452104345247164,0.36642191301990257
0.46622253442498124,0.95908631493464191,0.47606298329511482
0.3306568633248988,0.6043886737758094,0.42532350396190294
0.33585366163154778,0.76681326396048832,0.38353524469479183
0.4198765583041687,1.0218200794193355,0.41536931697332541
0.47491240816749292,0.98026186384155767,0.47966989601313187
0.33928693314291464,1.1890835685255212,0.31114365224267632
0.36206473458001898,0.97221462579482631,0.36720209566469197
0.45548096764823554,0.88650352417663969,0.48376005102702208
0.49436528521219347,1.0568595379104044,0.48088289667339768
0.40014823724046844,1.1419967231784318,0.37444538228550334
0.32877950051025012,1.0324175680310108,0.32357654857735213
0.30278725754164032,1.1779267341296276,0.2789834593285932
0.34593120599977106,1.0692031024429063,0.33454892275287595
0.32636444355730421,1.1200808629571557,0.3083742803281867
0.43553173472257145,0.66846244271018229,0.53269828581083345
0.32436650092570624,1.0394481017962727,0.31815195091423693
0.40126598632412658,0.86405321971642113,0.4316801724682679
0.43885248712857727,0.93186228144676508,0.45461388639304789
0.41622332184418048,0.99246144568941408,0.41780110920479657
0.33995513033201152,1.1818890700233418,0.31270385943915502
0.46082490523645253,1.1907468488589747,0.42230499863870702
0.44308142592316035,0.77293694729274309,0.50397792127988261
0.44779680078310835,1.0402520984627497,0.43904767960987978
0.32621155031146265,1.0499901227611612,0.31835137309796363
0.32475076073006892,0.80789571678782923,0.36130379583417116
0.48551251020130154,0.67432186491853263,0.59124407812423829
0.37951563876498812,0.62456817617143179,0.48021945528848026
0.36018973835618795,1.0664058765175071,0.34879485569910351
0.39771680907030665,0.89381984509014356,0.42067717607280314
0.43257284255271644,1.1913241016969556,0.39631844603818078
0.49112465140939399,0.8789840737161918,0.52384310321950078
0.35728924537641099,1.186750187444304,0.32797465913859664
0.4849616858624054,0.84694560131643593,0.52696245090881499
0.30497189827725124,1.0762092903359834,0.29397571452794108
0.41103960846536491,0.65089156338709919,0.50948259482190594
0.42679502233621702,0.93327702608265839,0.44178814528251753
0.32117948075015063,1.0812358721914346,0.30887842115872888
0.32806791941278252,1.1548210003319332,0.30528567616057189
0.38382286386326075,1.0935498543704589,0.36703843801635216
0.49324638242863633,0.62218243632070447,0.62532391054236725
0.41920851064687459,0.82362140478404045,0.46191948100405011
0.48660464432004225,0.62921908338831078,0.61344454205124332
0.46087218312259415,0.66556937466873478,0.56491594241393894
0.39347632031105828,1.0051833772004906,0.39246049955248918
0.45695268985043747,1.0279549177870189,0.45069651909789055
0.30356735679539754,1.0642324096509759,0.29426379316505386
0.32182879935314695,1.1192739288333977,0.30419824984263716
0.46588572297654729,1.0436588810859058,0.45603703689680009
0.45936341766503236,1.0805229552639792,0.44191567596359932
0.34652814839328672,0.62937822589396752,0.43680003154985131
0.40615391811981072,0.74072109026477917,0.4719144678111255
0.4212031641400022,0.97313866402514737,0.4269767832571652
0.47354779075520226,1.1148751827748939,0.44848785900300059
0.42062143146774511,0.60270007496379541,0.54180221265506967
0.38251431385473605,0.90877760526980977,0.40125354572886446
0.37483680868143654,1.0063724396186382,0.37364817408581608
0.38517641727470198,0.61776437347716795,0.49005887624104999
0.43038620511599479,0.84081333453203277,0.46936267184367114
0.47349812635046495,1.1373809288302179,0.44398192910541279
0.39077937641525995,1.0029676853135152,0.39020080874423968
0.34956791259027165,0.7425950180163583,0.40565379713281413
0.34733247259951622,1.1116686777791476,0.32942587139390878
0.44920285604868926,0.80881885404570852,0.49947858841242959
0.46331375268478209,1.1120068026864356,0.43936096524191559
0.32105561597082499,0.77936619067134327,0.36367168612810596
0.31331177139103561,0.95419215052988937,0.32074418553058381
0.41888673275129035,0.83816404064870043,0.45754318713104747
0.32923464883853965,0.76489503045304019,0.37644767107533006
0.46493283809126829,1.1319345373031213,0.43699811715117409
0.36206693478481489,0.71255620916369478,0.42892296644253042
0.32877438659422853,0.65088695474145786,0.4075164951415074
0.48419409449749007,0.80515616312739624,0.53960930178148414
0.33310634454705562,1.0305834885849405,0.32812650637225832
0.35694401646758711,1.0844589635857691,0.34276269180373709
0.33072267903841174,1.1992460220400587,0.30200201041239366
0.32309801273307098,0.7778172342066989,0.36634941805980087
0.30422960326728798,0.84476517067876933,0.33100417467901716
0.31107908183285199,0.68209276681777575,0.37665963947628972
0.33492829418717052,0.94492315777382019,0.34455106072217867
0.31067638652543506,1.1985480223577503,0.28377917736396696
0.41822876322219427,1.020528606072395,0.41400092002514471
0.4361429053599013,0.95712770424802307,0.44580390538751302
0.37872609136640567,0.83542145575307636,0.41435483733685236
0.36359821939040987,1.1491792561713328,0.33917814352518827
0.400905247404446,0.89814995767820971,0.42302624649280962
0.47500098844692173,0.68062014798783688,0.57576082610904011
0.4702263253644412,0.81922707791948002,0.519523012884194
0.30869501240255837,0.64030000130866016,0.38577835889924361
0.33629968191930482,0.72118742261326885,0.39600656388625566
0.34734897422087918,0.61060126859994734,0.44451576649502644
0.34987751516644239,0.87196794990009807,0.37468453869541246
0.41424653034855452,0.98072415897107823,0.41829766727986378
0.38325248514063848,0.80597547742734466,0.42689794633224126
0.30985082398551878,0.85222906290316625,0.33564059719289796
0.37472282769191434,1.1755255637067457,0.34561621650974139
0.40475058974352746,1.0511778729449492,0.39477476615968143
0.32033438058074321,0.92451398216697078,0.33315536464103362
0.46669171075771193,0.7707245250670951,0.53159452296087339
0.31039237329302083,1.1381980792637971,0.29093911765391395
0.48496837380361241,0.74105827012839565,0.56336159688333531
0.31982262831597508,0.79520563831000624,0.35864886654319744
0.46871499031955055,1.1454388886537692,0.43794833682364148
0.48053062878552344,0.91772523317104338,0.50160832780685682
0.49591413611731855,1.045390769650786,0.48502838751764404
0.4604051760547187,0.95444687649825966,0.4712640562507448
0.45589550815426577,0.99206352540569709,0.45771544984727053
0.42849665519910951,0.7796299749088953,0.48529204466839754
0.45579927091562578,0.74482323697599773,0.52813751481341131
0.32691044168262939,0.79349540830119913,0.36699198830160823
0.40721360718952748,0.69326493845005344,0.4890718466264099
0.40284457403808288,1.1245886191744843,0.37987496789612746
0.4715144288245115,0.76994815995006838,0.53735865024900153
0.39255987311870316,0.93689363664863068,0.40556527209811039
0.37701789922007067,1.0751846550848243,0.36359712486427853
0.42791265424742198,1.0702944656254281,0.41362186621762048
0.35329266350016919,0.86303175515051578,0.38029553901132579
0.32795368219079135,0.88575438515203531,0.34846234577793739
0.39557545480474915,1.1968210493610147,0.3615885973977449
0.38337787371897702,1.0047584861874144,0.38246896704231803
0.34651398810577472,1.0887830658707296,0.33208563683266878
0.37350236202302561,1.141532381531539,0.34958213860209664
0.37327848996524948,1.0725539017376033,0.3604320492464359
0.36549911288250908,0.71110760697214048,0.43342969771098
0.37589281594538582,0.93730244024254328,0.38826134235509607
0.4371486690911891,0.6611364943887269,0.53763012457264148
0.35937529491425707,0.99175327593839901,0.36086635801364347
0.48977158534306808,1.1732096569126864,0.45217419166747791
0.48326960390763557,0.90763923858006668,0.50726260643408327
0.39618208566001573,0.85978349572066026,0.42726791545758491
0.36567224100093776,0.62150565085089793,0.46384133981307302
0.40708695796600064,1.1758647133975322,0.37541231061508945
0.46971209775472489,0.66180161047809527,0.57738810962279841
0.43051746811202041,0.62464745598290816,0.54471996057030647
0.46087836558941547,0.74763996690296308,0.53301578089579549
0.40654445521314803,0.63931826035102945,0.50845144703969269
0.4265835258535241,0.87307070544705745,0.45654056432819695
0.35763112283649234,0.90965268075426742,0.37497084750654991
0.44697863246205816,0.78754196941715038,0.50367443597143946
0.34048091862514368,0.63057628954493161,0.4287695739411409
0.43895962576369962,0.666960220949536,0.53749522540710215
0.47214381366517882,0.83070262679395679,0.51802594513796085
0.32642056746030879,0.63631707049592168,0.40920480843817325
0.42287594810838397,1.0189138353659479,0.41893269427683988
0.31901914964598693,0.72421232491488718,0.37487268542352942
0.44514312565428538,0.78124294127018312,0.50362423156941527
0.31689864376470406,0.83647546630685843,0.34649245066027468
0.4871879645401252,0.84996577984148869,0.52844017830342116
0.32748158600756044,0.60099642460488034,0.42242629181455571
0.49177604918181606,0.6672422225992185,0.60204036924583515
0.46017683521701935,1.1176587382445269,0.43528143437455397
0.4187364008932708,0.60073983750714488,0.54025338855146188
0.4565248209259094,0.90490041348772499,0.47991464330180522
0.45902296779661717,0.89370120390432484,0.48555479254205325
0.48920541256346606,0.79985649660638269,0.54699734091085306
0.35067667076783743,0.85879621208786983,0.37840931166667929
0.41801517907166186,1.0683486825159505,0.40442271731558166
0.31900983951288026,1.1047222237289738,0.303513164784319
0.42323314000482426,0.75620912604915003,0.48669704497454225
0.33425826081855775,0.79349426458063788,0.37524097278525093
0.41299012229448839,0.74548971181699963,0.47832032705904659
0.41448610280676995,0.88791804033063904,0.43986918020699128
0.39319703059624544,1.0099550145952878,0.39125438185641992
0.40452635510262458,0.73695172527805231,0.47122389143622695
0.45278467800131761,0.79844144523291993,0.50672249695760485
0.45984894330241333,1.1582307705534902,0.42728499659276914
0.3984306431150858,0.62914157390817482,0.5023177678568701
0.41991868830452245,0.87646176314373969,0.44853745660039512
0.48624724713802037,1.0269348249580665,0.47982814081767083
0.32394671770022454,0.69027240693448444,0.38990906062438624
0.32342071318002208,0.62842441200328913,0.40798228567930361
0.31754180238215368,0.68292322298311847,0.38425096327026775
0.43157265700810554,1.1512939161184097,0.40221736505955619
0.38372166015807591,0.605555869092674,0.49310477256052831
0.45486428322836864,0.71299318488681107,0.53869028982613565
0.4342462826617185,0.61877010774098673,0.55204114351576883
0.36672755166564763,0.66637768053732194,0.44924506784962742
0.47967330947230713,0.97208957197697776,0.48651071701093479
0.45250642941413044,0.74498334524345144,0.52426573299021695
0.35410698818203512,0.94152723025840612,0.36493713231818115
0.37283840355441078,0.9541172296596756,0.3816978998927994
0.36288799604085259,1.1096611998538672,0.34449062065340524
0.3315223297249999,0.60284483574712433,0.42698243858064522
0.32955667450843834,1.11202167560542,0.31251688404170014
0.48722549267514881,0.97147145185618444,0.494327739755554
0.38758080743975065,0.69764609166297453,0.46402852692769742
0.37666396455548196,1.0637624328811703,0.36520082397766263
0.44593714173547561,1.1132949250743513,0.42263798898810562
0.41059861305057999,0.75255809025249432,0.47331194354561806
0.48722799736769246,1.1512762085416086,0.45409055740306953
0.45606029878187843,0.87267445817919465,0.48819815626583607
0.39587391282490808,0.96205467259999278,0.40360543611308536
0.37527189469616523,1.1907897201705862,0.3438970904893095
0.49732630898486441,0.81692164718351956,0.55023882644248057
0.44355204720072872,1.0878956074920676,0.42525651562548156
0.49023893200076823,0.79103947069707581,0.55119938003544811
0.32369571544340825,1.0795281133448946,0.31154441672379085
0.47010673583815654,0.96044035131758543,0.47969067383141023
0.42741477679824147,0.72981341713524084,0.50031510064663354
0.32438433566702252,0.84841565627354176,0.35217257849736788
0.41765159999384416,0.79058138061813699,0.46972195371789754
0.43721927302108976,0.64686503584821831,0.54361628594819866
0.30246053717772053,0.61790086205981842,0.38477718990303744
0.39086359236834933,0.80788719324430858,0.43486039639727675
0.46507990223926421,0.61142048869049193,0.59478167360369139
0.35907180506881797,0.69929265454906497,0.42938989690758222
0.39170961635971024,1.0351099925105212,0.38500908972134823
0.38846282541357863,1.0248547414101528,0.38372342063857268


==> anc/competitors/data/v1/qtc_bazett__s42_holdout.csv <==
x0,x1,y
0.3714816963650952,0.636089081816965,0.46577743989683734
0.37444173176805429,1.0266452109327813,0.36955071965802705
0.41520073246839068,1.1489895008896149,0.38734689667932859
0.44941837845679389,0.75970364463448026,0.51561877586533389
0.33692147026349317,0.73777488258959334,0.39225343404152641
0.41692112923816088,0.90681927406302099,0.43781792086693011
0.40695446893569059,0.75638730357742978,0.46792226096996448
0.4204984337133249,0.96769069742425384,0.42746060825401161
0.35283273191857306,0.98830845294324721,0.35491357626183118
0.302932956054559,0.92034146944121664,0.31577084345034312
0.34633179415781057,1.0993853546225183,0.33030670458557548
0.47787497576912241,1.0664509161615543,0.46274725708862663
0.47912820857507266,0.78579793331572856,0.54050074820813387
0.31370921067933077,0.60253562437296482,0.40414378579670923
0.38080930219963,0.99227785699278015,0.38228820490148901
0.46987346685676729,0.62304611148981881,0.59527936291142169
0.49585348495793269,0.93536650325263504,0.51269899166011701
0.41144515558175587,0.69248050535491257,0.49443382901336691
0.36342362740419543,0.66076657500594138,0.44708399793712023
0.41999989392767711,0.96145794910790172,0.42833546423548086
0.47269309060907605,0.67726932648092164,0.57437899684903593
0.33357776409216394,1.1641969264682159,0.30916040614908497
0.33879589093053386,0.66172967315156728,0.41648352790531906
0.40286867956969552,0.73337314988936142,0.47043649144840083
0.32012903106051033,0.78485461439253057,0.3613519911634363
0.4568578357606396,0.61401857815650507,0.58302922157595893
0.38881257710400513,0.85602501638404371,0.42023969877029627
0.46242433122270099,0.700785281771375,0.552393031338131
0.48142468139645023,0.66398501858931136,0.59081186898322202
0.43586882442744979,1.1731259953683888,0.40242363343414761
0.35329651104058291,1.0705274073831026,0.34146048540681812
0.40115586313014601,0.76784987717205988,0.45779915264332122
0.36563970130181989,0.70856112771587276,0.43437486208961196
0.43719779858568342,1.0241746970790249,0.43200716065262496
0.44431061864268817,1.0003521256338481,0.44423241271670816
0.47041287113159269,1.1540434551096044,0.43789311310304896
0.38033386417447446,1.1559216707494973,0.35375353872680948
0.45501722871108591,1.0461357872205146,0.44487070842053172
0.34226242273905316,0.84256430515516223,0.37287021398528924
0.38764614663979652,0.8741068991372769,0.41462281631308662
0.34218739393362119,0.61088426887132596,0.43780884916165724
0.46296537008740452,0.82937309177102136,0.50836253468847703
0.46055460427531092,0.68360425115935153,0.55703021210210146
0.44364921306307414,0.60403961128225792,0.57083028442649453
0.3648976664893151,1.071200298578731,0.35256219677025497
0.44951352628872066,0.8104107816581847,0.4993328744028353
0.44809408754621316,0.92069155150136195,0.46699489664697919
0.4621452450086993,0.91984257184940921,0.48186095405924817
0.35610103499383927,1.1586469530799155,0.33082450700784177
0.36990824006325507,1.1389473598763482,0.34661087097305004
0.49014433310545563,0.75038493799137862,0.56582473898826513
0.36055176339063383,1.1204132584755671,0.34062655657548868
0.35516968245611563,1.1492150617472103,0.3313105247600398
0.32614348519152758,0.75273685315814831,0.37591280375420072
0.43381374518741955,0.94451044720247701,0.44637506384094605
0.30850245703805279,0.63540977341225335,0.3870184613572708
0.49045904414461039,0.79782401494170441,0.54909715693897077
0.49107331261190934,0.87277286201604443,0.52564884696850944
0.48590447346796661,0.76830528282623478,0.55434991811205225
0.33934571948708425,0.82127336302559295,0.3744540280724028
0.31505310264832537,0.74443063834399981,0.36515028288077339
0.34151998863045452,0.85842243981132937,0.36860871277750412
0.30225639410269728,0.60197446490077988,0.38957085836961158
0.37592167344027633,0.75859336725036675,0.43161133809699481
0.44988471686698706,0.63816111275688914,0.56316553896016397
0.43122099556225074,1.1439189448807383,0.40318305532129911
0.30739222755082135,0.69265533129221912,0.36934675815876183
0.49056752118132629,0.7400076606223448,0.5702702080515718
0.31587698857078528,0.99797124985839702,0.31619789467479276
0.44792204799907032,1.0372996643700494,0.43979503433650496
0.37007193973321745,0.72742208392628926,0.43390326252728173
0.40959807348310329,0.99725263389544128,0.41016189344613374
0.30299665277819099,0.94858939928659924,0.31109905891327838
0.47624363378224072,1.0220225534331704,0.47108463933813938
0.49780428145176653,0.66380035598315723,0.61099813839554773
0.45385941386643641,0.80524345576519896,0.50577545090767695
0.40677573108912046,0.75842440467724737,0.46708818788870154
0.3691643635025661,0.78872462479745509,0.41567802945667359
0.34318494864103866,0.92871480117078609,0.35611236109830646
0.47374717043417369,0.83747626631950278,0.51767879387699434
0.34760179940062358,0.67810646233288452,0.42211722493146725
0.31326928291521527,0.93865527355372202,0.32334395844829528
0.47262887585393232,1.1033332445465218,0.44995273897491889
0.30641476367763187,1.1625926788810588,0.28418156051823174
0.32602083925872316,0.77116140879989203,0.37125534678488969
0.48996337323764111,0.61709163108334142,0.62371873248766596
0.42882651309223307,0.92802099534497451,0.44514625889041243
0.42041474710869531,0.8300934983483701,0.46143914654348311
0.47547313941345715,0.66263281147137665,0.58410311077096455
0.42545997409706859,1.1785384400894363,0.39191044040209261
0.38587084916948144,0.91125901590431502,0.40422302862536974
0.49189106649604863,1.1904595065437469,0.45082876825982771
0.4010217479682433,1.1250000717560902,0.37808691779770837
0.40027886949614921,0.96405209059895647,0.4076734363893928
0.3443758885195975,0.67647968022089999,0.41870231173171224
0.4012983694999423,0.91281333367575934,0.42002622540452311
0.35687051518590779,0.91643138570349714,0.37278694128837553
0.34534584207022972,0.75706710951154688,0.39690543149024604
0.43903347355823513,0.78400459390928789,0.49583631355606916
0.40257846136524472,1.0537386692806097,0.39217876702725796
0.37838432376525838,0.85667783274489984,0.40881269241711549
0.42108749588171401,1.091762066418728,0.40300306119824997
0.30208342502577312,0.76394524416463883,0.34561754492168478
0.36255203310952516,0.61945970392286231,0.46064229851709532
0.46639919168007282,0.86228445505823592,0.50226453154779493
0.49357469891573047,0.6019989482272925,0.63614339604475068
0.42143408147277428,0.65884087206746622,0.51920562332898701
0.42505680681927871,1.1837567164001501,0.3906751137370148
0.46348385890147836,0.71795292266229671,0.5469991233260677
0.48522089092767018,1.1772452557144688,0.44720434704854489
0.42149885004806137,0.7372524027347841,0.49089464640044178
0.31129386107946799,0.8409159782907375,0.33946441392594312
0.36349958263885979,0.8923413377104441,0.38480296566898986
0.47063145027568581,1.0055474285615138,0.46933145931287462
0.35116494273052135,0.84902773726375136,0.38110988542893531
0.40756013583259632,1.1670711485952863,0.37726197315130383
0.41281166733520919,1.0785255765523756,0.39749963939566507
0.44709233733540643,1.1322713455361568,0.42016702748247226
0.48846299090765055,0.7884640033428304,0.55009883978346652
0.42065080300918023,0.88927954299752943,0.44606954311522812
0.39511667487105817,0.93910934484650654,0.40772493979795094
0.30593616103559712,0.83907877985475265,0.33398690843971618
0.32939580984108729,0.95371740850267139,0.33729368899866591
0.46365969619103342,1.1157321917913703,0.4389543572892462
0.43466771787482517,0.89169870299347864,0.46030778447687593
0.46644588472725551,0.64486802542584554,0.58085247460246225
0.49016689027781091,0.88511094468911344,0.52100886961434878
0.30338115556053313,0.90837847960239948,0.31831359155986105
0.33755826695663876,0.77548532827366989,0.38332042033731811
0.47483270401389621,0.66144614055257611,0.5838393733604843
0.46030244550582206,0.94654751987442909,0.47312083241221137
0.34755685003183107,0.72387224585705812,0.40850266082272252
0.442786720337284,1.0716857455849238,0.42772128245313479
0.39023963542229045,0.96289210904828515,0.39768807032883308
0.4001627343650096,0.73744799121800964,0.46598393398478288
0.37804806539657276,0.97400660428057195,0.3830593515522166
0.44320785449484035,1.164523082159564,0.41070822259056572
0.40357993744405407,0.76671239074617359,0.46090702518929116
0.45339928389940376,1.1962771615733483,0.41453855009858637
0.38870265637995283,0.7139533589127719,0.46002622239246521
0.3410554667315448,1.1677577368505387,0.31560846173288165
0.45208185660759309,0.76205340856280046,0.51787431620594915
0.35054455190665651,1.0837792503959753,0.33672301842036112
0.40705580506542599,0.85711862031844732,0.43967673666031099
0.46575208299729409,0.90087907834030623,0.49070621134758058
0.46915745697352523,0.72875434779043868,0.54957636109634178
0.30872333022255521,1.1916815002915415,0.28280647697020073
0.49098293710572782,0.99550153847760137,0.49209101090621482
0.3256310487371693,0.69085817221871304,0.3917701639065036
0.42240733675149028,0.99751772266283911,0.42293258088475727
0.38371618085064402,1.1954968202424889,0.35094244753010506
0.38859499679866322,0.83968383011965364,0.42407171805219657
0.43173880409359688,1.1963047454171356,0.39473003351003449
0.32362422452634926,0.663452455549016,0.39731605976670187
0.32726110468909125,0.96097678492183358,0.33383967118058128
0.42351854949583956,1.1381031423441241,0.3969918813278942
0.37113022641666854,0.60369858193507797,0.47765711224702589
0.49421616448847688,0.75682765456566015,0.56809170698464317
0.31383425013393934,0.80040258524872077,0.35078910551054771
0.30884691842530737,1.0561420878928227,0.30052603222820545
0.32728406999095311,0.87051586181969109,0.3507813723377517
0.4001071987492088,0.85359272716063783,0.4330629323274342
0.33658175561218545,0.75355333327098128,0.38773372166544856
0.44602678566540133,1.1772030631005683,0.41108842529736284
0.37244247497820737,1.1071115137327792,0.35396760740426442
0.45776981718491644,0.86542736020164246,0.49207561476079381
0.49230472340053649,1.0209250935718264,0.48723341308194656
0.36888000643049645,0.97714661417516091,0.37316873558912222
0.38177604952775213,0.62022016819552772,0.48477000206060689
0.43098232720940283,0.65974021317730036,0.53060701050775061
0.36023991308469955,1.0267506364567205,0.3555161537945431
0.32106676063090039,1.0789007496822207,0.30910398129379024
0.44538565383758444,0.96056824625818171,0.45443535392648499
0.37933404239262269,1.1931813131067224,0.34727106392713475
0.43747106930996116,1.1072568277560451,0.41574319969155932
0.41303735777900458,0.66882472415856375,0.50504860315637345
0.49985588964207306,0.71230715488271412,0.59225830622703024
0.39835788273578093,0.75807158902107052,0.45752866143001708
0.3465700848025573,1.154385356253107,0.32256383076380296
0.38933197101327482,0.84686290845025358,0.42307124892385378
0.41136304150345798,0.69443068938341801,0.49364053866848734
0.35850453941463772,0.67078487120666452,0.43772669146672682
0.44856744724108638,1.116153377730412,0.42458614131708189
0.41867792611264265,0.95501006775579822,0.42842626652676696
0.42868584586029446,1.1587469875907903,0.39823995974758225
0.32189402399675476,0.69803178736862204,0.38527897861531846
0.49017233108097491,0.75124763382138893,0.56553206543658163
0.38995467185464555,1.0646732708130426,0.37792528762323585
0.30952840274803978,0.74922589688560093,0.35759720568071984
0.31537933725575346,0.89788306959399411,0.33283067432792429
0.46742571158939561,0.97546199553847357,0.473268305492824
0.3376909904581914,0.99264468084493407,0.33893979622541365
0.46512269881405593,0.81784644114294869,0.51431791276360728
0.46612072663780302,1.1352340298951926,0.43747749256198482
0.45708503425900926,0.82082342749274884,0.50451273158803311
0.42038903316596582,1.0445381447836042,0.41132890152721002
0.42084841815266444,1.1086587775978025,0.39969319041174795
0.35380313674115599,0.98088159053914259,0.35723449407682861
0.30834855442935244,0.80983802968607077,0.34264376473188196
0.44213098009682006,0.66251881636546173,0.54319009034468202
0.30298258534698197,1.1636046861319587,0.28087619703538824
0.30426904729176113,0.73310326819852811,0.35536544600416359
0.428004827773657,0.70204321195984132,0.51081865060930109
0.49027298531922531,0.70604475069995865,0.58347445829188971
0.34527771628597737,0.77466036961495077,0.39229509783306932
0.30142711918202464,0.9504687890807435,0.30918142374945301
0.47240957828618696,0.69005488751612409,0.56869168243438728
0.40768678136405956,1.0530765132835151,0.3972799677139961
0.36578771003755944,0.93517098591927705,0.37825405944545182
0.34559106325735911,0.76803637652341772,0.39434070487263834
0.43397472278908988,1.0875737101868752,0.41613580420362017
0.46216552519489396,1.006947153762717,0.46056847412996432
0.49743947247881881,1.1433029782484647,0.46522128521666367
0.35763737220438985,0.91263742682207438,0.37436372303454574
0.48815686976885858,0.81367062978273419,0.5411717098538007
0.38011683824605746,0.91340435466965297,0.39772745325126463
0.3039732453250133,0.86699183862407825,0.3264584058366507
0.33244712387765396,0.75573688403414996,0.38241707091875216
0.36319047597700521,0.69940045207100643,0.43428166784731576
0.31782774671941205,0.84276379336644947,0.3462094151236631
0.40161081276048027,0.85239808074176926,0.43499490022369286
0.31411023829915086,1.0650144914004558,0.30437174467661759
0.31074426543905548,0.86924658807486055,0.33329716949146643
0.4228004216091234,0.93951726137575964,0.43619735711183172
0.31242119353537784,0.74506724101676425,0.36194514269478106
0.45801727708618045,0.79665355864610032,0.51315328131108473
0.30112442092633968,0.637759227180413,0.37706619845948974
0.30746739248518323,0.84963826977542856,0.33356619567758161
0.3926934872871149,0.95877838994138365,0.40104636122913218
0.47708991265434536,0.88008870976546616,0.50855392358197948
0.32733114663804358,0.9535293992212448,0.33521256401949973
0.31243687007764992,1.1682733551585094,0.28906136061124982
0.35395983891708094,0.76502189923597641,0.4046849515045628
0.33727753956213719,0.8370824984338342,0.36864070680659156
0.44359755234121989,1.032958903891529,0.43646318689048685
0.31582622437527424,0.90293530287681845,0.33236851123861716
0.42338660897019065,0.60756952123454899,0.5431741935163692
0.30691517256651757,1.1065222201288791,0.29176842357327182
0.46920297999310778,0.6712946161231983,0.57266966640397243
0.37591825687738145,1.1865829197814977,0.34509953324741116
0.33605650751890476,1.0118580343421621,0.33408156962220475
0.39339081205191256,1.0012274982867295,0.39314959082928397
0.36933199411206002,0.72298248261787501,0.43436321955951324
0.37922412630816238,0.94748050063442713,0.38959270747322289
0.4205340458035281,0.88850823282331504,0.44613925039710012
0.42985029130417962,0.66529198181809746,0.52700056489687841
0.3239706344839019,0.71090606261944633,0.38423731379355286
0.4020127374085754,0.72881841568645278,0.47090157675893451
0.47182032306803096,1.0543014665324573,0.45950922894319907
0.42831898068803065,1.0041376489185352,0.4274356042872019
0.42428279242909761,1.0473402080938921,0.41458303847330236
0.42633700719122647,0.68321657806062952,0.51579108834690368
0.31988565878754499,1.0466628404674647,0.31267371034231822
0.39952920120877405,0.80505375715918537,0.44528297069727224
0.4671028000080103,1.0257049787078207,0.46121268013308525
0.45065397197284274,1.1688595207821195,0.41683295183238817
0.43105455800241699,1.1018480957448284,0.41064957623403303
0.43540134231823724,0.88870788499151598,0.46185988905302017
0.31659121646025423,0.86463220233135563,0.34047337706764041
0.41060361692290198,0.98589245338767317,0.41353093134565944
0.46255409953519394,0.90629577994392529,0.48587835840480514
0.45216197865227054,1.048262206581297,0.4416305176730877
0.478794790204987,0.73694143416533753,0.55774145920235285
0.47589887700893063,0.74258371001824863,0.55225794309689524
0.31797159525306312,0.88871611470105738,0.33729258837756271
0.43850450611961289,0.7378511312716175,0.51049287719896042
0.38026769942466815,0.83201280698496105,0.41689283547419437
0.36599838419962166,0.86552391304238263,0.3934047800250246
0.35364797878512666,1.1426192270484656,0.33084183154675467
0.49445255470100014,0.85794851315147724,0.53381898126380745
0.40773760840923845,1.137437079234592,0.38231125220740936
0.42817394799486219,0.82467182006493633,0.47149779070475512
0.3233242113816569,0.80799298776902306,0.35969502502704281
0.37846447444614495,1.0496222598566187,0.36940996227967349
0.36125035864520322,0.72845143851274063,0.42326073746608794
0.39907012987417334,1.1115417270044312,0.37851782596140071
0.33981196335838743,0.96212746694337281,0.34643547543668196
0.48340522320647189,0.97049249931437265,0.49069908376640597
0.39972111573789565,0.70226463867487265,0.47698716234391508
0.45998562695274436,0.76221635913046248,0.52687201175756915
0.49650142767588196,0.73255004902482612,0.580098644623949
0.45830988456056154,0.96864986253737384,0.46566737646267037
0.37725552838194432,0.82020362812137826,0.41655731919447936
0.45829479442944698,0.96488774167192592,0.46655895526957086
0.4042531021878919,1.0982472894988373,0.38574765202115541
0.31907123872966642,1.0455873665139683,0.31203800659143882
0.3012797791415478,0.8733648333164723,0.32238300114738982
0.35967109718340018,1.0681705219657176,0.34800480899619568
0.32338697587019716,1.1266795105125904,0.30466483279920314
0.43437470008655876,1.0192484763435519,0.43025357404175074
0.34138889912116666,0.84244882034282309,0.37194406388281936
0.46908206958666243,1.0187243442250311,0.46475116845603598
0.44087934288055075,1.0261682642011296,0.43522161988504304
0.37266997231265669,0.91912010093874175,0.38872123786781226
0.46644500548949153,0.96881990064538637,0.4738915028542266
0.35402782503068475,1.0075039941524575,0.35270694295349053
0.3127723832643155,0.61817335666377604,0.39780776663810025
0.37536584713956017,1.0762431287940402,0.36182582390039197
0.38589698323680166,1.0188837916115825,0.3823041889861426
0.3741726327680639,1.1089817743096533,0.35531195103200852
0.37965476796095038,0.99306691320072238,0.38097774089395386
0.40175068881272069,1.1560551489509772,0.37365203672012059
0.31025040389869302,0.64905813799515377,0.38509737278517819
0.41098093069081859,1.1542159697020478,0.38254112598111523
0.32770497838067592,1.0155639405461936,0.32518417533192567
0.35035963610838733,0.71750169439129319,0.41362101984873983
0.32781578319631971,0.88424964179721566,0.34861206487798846
0.32599009312451283,0.88816292025298416,0.34590599028085484
0.36251532487114135,1.0227478752887178,0.35846113664847323
0.4575825481428577,0.77840075859350655,0.51864217178354277
0.38619212818301624,0.69843439133091867,0.46210493778838868
0.47733597247659354,1.1491264192293549,0.44528724960232346
0.39036977082103169,0.86316852761738905,0.42017323190533779
0.4161700629075481,0.92173972633348944,0.43347762306810278
0.30209280662493548,1.0967732865183555,0.28845757756613111
0.46366038967320938,0.75453859358987863,0.53377627519888937
0.43977481622491171,1.0500304045836706,0.42917006159549254
0.33797674538736983,0.9860912509444778,0.34035196846263926
0.44776245471275344,0.64969638569530663,0.55551072667999257
0.42786671226293538,1.0087625327432712,0.42600434461972192
0.3346290792179698,0.99667899560974482,0.33518611937278064
0.32638480416920973,1.1151282647259468,0.3090775910783024
0.41527488722489686,1.14098654083161,0.38877238443463835
0.30667320269121612,0.95537516762678276,0.31375369875989745
0.36011103110946668,1.0051233003354962,0.35919208216111065
0.47965245779261351,0.72733164312805265,0.5624195816698605
0.42999415063500535,0.70052305556239891,0.51374940403974767
0.39532357565876053,0.95020872346784446,0.40554888178950066
0.36039084372257724,0.75427610720729521,0.41496223395592352
0.45792151949110804,0.96816703645070001,0.46538877835360259
0.46176514947438774,0.71883831054763803,0.54463499761600309
0.39094032585388505,0.97609501492537221,0.39569851756086721
0.31787412800499981,1.1898730772955906,0.29141027638072725
0.381644583879305,1.0966039583704239,0.36444684830764168
0.45212024284443175,1.1394622133328411,0.42354931950965991
0.32484244721748295,0.92716677548450788,0.33736019834776093
0.44502208816824279,0.88359277169120465,0.47342968982530897
0.49548549417892696,1.0543148667020872,0.48255384382092292
0.38413690213129026,0.80943507413495586,0.42696769815043151
0.48293061592212178,0.94207459356204737,0.49755614354744487
0.45340337103950556,1.1466328789006865,0.42342115201057617
0.36855899022530036,0.71228342396228161,0.43669738419939463
0.41375813816818507,1.1831097659465739,0.38039432512992316
0.33908377219964969,0.92421607753167612,0.35271200876188175
0.36374388817751091,0.85263328148101325,0.39392592584340286
0.46698872711499206,0.75797987585725202,0.53638615482386898
0.45759137270698369,0.86633087954427623,0.49162723123744206
0.4712127507696815,0.99505599393299937,0.4723819272211901
0.46423415079310393,1.1447891451490952,0.43388469826408915
0.43576961686845916,0.84214945003973218,0.47485647249625013
0.4111621120273079,0.66680363518622443,0.5035169661923673
0.32477020664218187,1.0260254565931579,0.32062480149126216
0.4891506717584152,0.66213694158363734,0.60113047425525989
0.40509080334828684,0.76678555816680583,0.4626104312480977
0.37420439737062827,1.1477161757716692,0.34929441002518469
0.39309394779551776,1.0510352511737253,0.38343143611524544
0.49314700258905925,0.7932658858755357,0.55369041922481466
0.45851674843031687,1.0260669723254363,0.45265502895128212
0.33433944734917781,1.1599807695582425,0.31042895685834176
0.42072171536923925,1.1578231461455211,0.39099735080199627
0.4691349268129576,0.63603782155658306,0.58824236143130648
0.31839825479177714,0.91445499235221006,0.3329580435658786
0.48284124833060177,0.69987678045008761,0.57715647383636315
0.43806102547330183,1.0905130671799457,0.41948764912179887
0.49148972869545032,0.85567039645730236,0.53132615227554369
0.4178293471005291,1.1591131485830743,0.38809319179466689
0.33094054050675159,0.72172997527296978,0.38954945435278671
0.3040035173814532,0.85228974893110743,0.3292948783782409
0.40617400756920929,1.1493685081861509,0.37886325064690762
0.31845130231042712,0.83826107977662145,0.34781906079892649
0.42899612630626099,0.97127713074352084,0.43529310606237931
0.4513995387434841,0.61397943528338361,0.5760818577554101
0.4303544923135062,0.97123892711812299,0.43667999885629832
0.37798193132450969,0.70476847646602936,0.45024386576058578
0.45448054047169917,0.80956771804039573,0.50511318105251413
0.39105637746333421,0.6116049926274344,0.50003898148119552
0.45455057332202525,0.84213803603315762,0.49532536506945629
0.32995536955844101,0.99187256948243085,0.33130444319745739
0.3562574030890816,0.88251741233376135,0.37922962480218192
0.32489859966700746,0.77025672841407522,0.37019460828842088
0.46819031470549949,0.65812974226456178,0.57712071946942411
0.4887324321663028,0.60315004649260351,0.62930107965807414
0.42017471342837054,1.0138357585302542,0.41729781436725366
0.38319279748427898,0.78088754061025356,0.43363376439776286
0.45165632825835184,0.84147596570545158,0.49236507733254781
0.44166452915954801,0.70566304631305576,0.52576761764359348
0.36987992306953388,0.65207327897501821,0.4580496511552159
0.47900470378772886,0.71665822103039056,0.56582708782251467
0.38152429838404722,0.80316514089004221,0.4257158078966839
0.30645501022050076,0.75303477190643908,0.35315000013373699
0.35599773900508158,0.75583855346526663,0.4094800234565994
0.37689477951489803,0.99734927753465152,0.37739529651329495
0.38768651150608763,0.7799463301998375,0.43898363635503551
0.38275366789925547,0.75907896650470064,0.43931484856004094
0.44550463506253957,1.0930965602588107,0.4261112132943552
0.4492053849714826,0.65807942779974105,0.55373987275167502
0.47193247582869507,1.0245884494031536,0.46623528310509915
0.39957591211811294,0.87496556940937542,0.42717302259485224
0.47015643209103086,1.1285646222213284,0.44256714092197663
0.45899283088280246,0.90464255553132245,0.48257786245795703


==> anc/competitors/data/v1/rc_discharge__s42.csv <==
x0,x1,y
39.828022185018348,6.0385478288498318,11.903841626495241
24.749529788842356,18.368837910311086,0.62815954536021756
43.636906396012208,15.625880708630318,1.916934178018507
36.381561307671376,2.21176821992221,23.375967035767033
9.2379806549442289,19.940693156751461,0.17121840530710147
48.90300582365402,17.584000486154906,1.4521406326390114
39.251286589565886,5.6781687572807797,12.608238778509769
40.372893737462924,16.737931593218764,1.4198799049321136
10.765113470399564,2.1283906374276573,7.0331349408453407
25.26736720530052,19.982094609484772,0.46444822424893606
21.685911090466156,13.313694722130737,1.5127419222943821
46.70442449818708,13.00250031117594,3.4671704913194064
33.973930403629907,1.8088145396826549,23.661057890397274
42.024272597187348,17.940667977932506,1.161966437644985
24.953638947229901,0.57999006408938847,22.220641370036461
15.22574248031496,4.8165611608229408,5.8105506778997844
29.956315415712567,2.8604375033327001,16.905730832561694
7.8717765246878901,15.535358813844372,0.35211833107326218
42.243402739666195,3.9640845442579575,19.118018830169508
33.424897960492913,18.212764542617705,0.87524464420157788
39.113948303841823,13.125380786549803,2.8331891355010383
20.953668565844076,0.7232542098939243,18.131720162339626
48.681411097770649,0.10859668257400923,47.635482699505872
45.190450459498898,1.0331583402879785,36.754259490262065
40.027257368319283,12.118503552954554,3.5461409137766022
13.758741853338542,16.029636217188305,0.5575222588870784
26.002445167716537,4.7710564125477699,10.013951753609586
6.971169460425295,16.988176858461458,0.23320150376347781
11.943027143039652,1.1446388030652077,9.4993164632974594
35.737202895910457,16.019277072833525,1.4511216796271924
38.514297015851774,18.555908603445609,0.94162121050206959
48.537937959539448,15.442167982087611,2.2120332644309322
19.662141116216837,13.962415679572743,1.2046774805337115
21.670686771569098,16.759604373107663,0.75884300516104253
26.130011507411357,0.80302599094132843,22.253055426750365
13.526211158792856,4.0356422143811077,6.0345478320785002
10.846467740096223,2.4984735861128615,6.5807239090022334
26.406721680167017,10.090619803859731,3.5095738718282226
15.210920707289786,14.903762566576891,0.77202459098854492
35.141629760712966,12.600236891527974,2.8273477529654389
24.671836349254882,17.022621995238701,0.81966297054369164
42.470518822602685,3.1042598488218176,22.827322886490673
36.511929590101211,14.692421838703231,1.9331575020500666
19.056498862191848,3.860829817378082,8.8043175120973665
42.45169106278405,5.415175026356005,14.37271680729833
41.214396087356086,14.198093945626077,2.4088966613217466
22.43652705635785,19.604095697973637,0.44480075587980544
17.974764676860985,12.230872119541392,1.557052152698422
35.712297678873895,1.0900062998259119,28.717130961344182
11.288861762418941,12.326179398550657,0.95942673412445578
13.995869111379875,0.8470110316033419,11.814883098751105
5.3313021387952482,17.682914227336344,0.15520827825045574
40.411596987596226,14.191565702012415,2.3650606289167007
34.918288546641449,3.4625569284500646,17.470248237230706
36.732442038185084,1.8344201164839613,25.451541744829239
40.132806395988553,3.6706645776063795,19.260593073857898
25.651209899225297,19.600543591083849,0.50889275699761405
30.593353817880217,9.1712128491697964,4.8868123513641999
11.290864915744585,15.681618966828159,0.49050009361206065
10.153853309118805,12.728166842155538,0.79629934790873114
35.078133280571222,11.448262999172748,3.5534727083652844
26.199329276440963,2.9026050933009939,14.661320854909855
30.435624791653495,18.920489071161903,0.69178226157873934
39.424948583721154,6.0268526502943587,11.81096454349597
33.562324400026583,11.560344316150843,3.3245531596316535
29.911073029609813,13.995518891781323,1.8205250871875904
30.164322233543608,12.984663104906177,2.2472948905030665
18.677754412817549,18.81188819391037,0.4338552062696106
6.3868025555572734,2.9687797984011599,3.5271063395253788
24.652282515456307,10.167054768938842,3.2266954705052497
14.656310276878814,8.0806878148153203,2.9116892626423909
23.383788967608627,9.483374589652362,3.5091297953547258
43.403138297067478,2.3843505239548923,26.941332854749746
15.527276863940333,2.6818921974553067,9.0813225335190069
7.6236233760079708,5.5615109156251474,2.5066559705521438
17.662275140989845,6.0940920752166257,5.2206013792687234
18.211719099500762,8.5580642736270001,3.2885687466307694
34.786243162710278,12.219750940732565,3.020045232916063
30.066446855357526,12.69258234836526,2.3747528238528006
40.275419409788604,8.2362179317114048,7.7562405866066877
34.894109314732439,8.1756621885739413,6.8017884823034498
23.287408764803175,4.3525705339392395,9.7512814910916106
41.630917309971558,11.766124968180165,3.9575221200530564
12.513781395846676,6.3408182263447577,3.5207248911263762
6.0220432910237216,0.72119668554727401,5.21316565065879
9.0521537349038788,8.3680008831372081,1.6979175583951358
37.506170776840264,9.4826535018034068,5.6292418644426094
25.784475361312431,4.5118573640842197,10.458354239907035
12.25723005651208,11.449158662442313,1.2414551989547991
27.547014879651361,11.315438008638418,2.865682595951045
11.854044622092578,14.040043622207428,0.7150952010884426
36.334416878498118,12.958969644024201,2.7209238861353784
25.077032400831381,13.048661130420632,1.8445219852785912
22.145955174341712,6.3242830364808622,6.2513551352157641
18.568044011654443,15.748644439719078,0.79589592539381704
33.362716690349984,10.982887671993588,3.7093678651067203
21.28156747490257,8.6283639035978013,3.7892516303115937
8.944246369224544,12.520249618821142,0.73122105657117553
10.310265595423189,7.2131466890050859,2.4363736404109337
48.28539490472815,10.254784892135165,6.2100699103024457
45.886131081842315,14.734113769644406,2.4093094288609755
36.486821021483735,17.728057734474156,1.0526803023916007
16.964148265678382,18.421143945903832,0.42608066439927644
48.612936980647575,10.072658503661984,6.4841321705221606
40.043790678460759,10.405502294811381,4.9971770514975731
37.260058512154799,15.99740821527673,1.5195895910188695
25.22126759647049,6.2890138348840257,7.1698506450242236
17.250870283032157,16.747647246901373,0.60552050257936862
9.3375932969074675,9.882832930348469,1.2936684677848365
45.617107844472876,2.3171344867053678,28.698817529318688
25.509933042512497,1.4411829414588739,19.121843476376412
14.106351415785364,16.839864220789263,0.48609670510521763
18.768048086779363,1.111358338137558,15.027535021895494
31.064880602385319,5.6122287226731178,10.111083470565848
12.954775232265426,6.682600810030916,3.4039764827412635
43.547642784156899,3.4598889038318759,21.799298587930036
39.133378842584456,6.2778673960397846,11.149585278324764
37.375833017792154,14.853851334501712,1.9160275390861077
24.444186789879666,0.29365687120141537,23.04989131636307
33.228897831609942,16.54346849041373,1.2149782991627238
31.2844086010731,17.130960471491164,1.0170718376337582
34.2430970699669,7.4452314638309636,7.7248214266596555
8.7999944512950101,3.072257981212696,4.7602467003587039
23.711333097677432,12.016808158901618,2.1438247322298598
6.872637823785162,2.3934511172978867,4.2582478454392243
27.229586866003352,7.2983872215650507,6.3257378898854038
19.843754554975341,19.168583618019447,0.42920209031926898
11.50358849897211,19.909289451672741,0.21455291946451735
9.6531335475148232,15.442097827091711,0.43993117584972402
31.444005747997043,6.2192301984153247,9.0644695756180731
12.676683584159875,13.75330098332185,0.80985842636667593
46.630405326955874,14.108127309680254,2.7749350492637901
31.147751286517774,7.7568339032729945,6.6020174207410767
20.609141204067669,12.817772691723189,1.5875313296367863
31.591197116663754,0.21455289951352485,30.264273657207678
6.0261741963363873,4.1811531720448292,2.6113875628365646
48.135164595865042,10.501766059345224,5.892378704078026
26.703654662430509,3.2750260851659174,13.870929091179027
40.223085226262882,3.3181373575306727,20.714079096313906
8.7228499965097352,16.726085811004758,0.30750278243214363
26.899624887717216,19.78266005367211,0.51457206323555715
27.081814745953441,11.119388560568968,2.929948212438974
47.202190473874225,16.78139461763427,1.645692677825356
30.727762356923392,19.806433286525451,0.58501364920118748
26.307023047562922,2.8319177713754939,14.931191069427014
17.013904839135211,8.9649122650870225,2.8321849713160234
19.920604880414849,7.8514543168383977,4.1431806002691225
28.430258111219199,1.6009856729237004,20.640535186792398
24.751015713727099,15.10660345589489,1.2062855393759329
5.9725435946148693,8.6755805464518598,1.0534355655518404
42.183136588746102,9.3865386838080251,6.454081991392818
45.327234732789499,3.0134594762648037,24.809240009599872
11.311209004937485,3.6185330446173625,5.4853865895808651
29.931626459257224,18.142072443124299,0.79493190178407791
9.8859083510949599,0.89298177948557766,8.2690033541517654
35.250804186791527,4.6570456988741249,13.888750598838872
17.655520272755375,5.8411866062905666,5.4893572740715806
34.674018561135583,9.8039508480317288,4.880269736748307
37.714757642909717,11.728903460295918,3.61203301259469
39.589137136294568,9.8657995170133326,5.5035583869701199
9.8483425680153456,1.6823066911376405,7.0346070712247606
46.220533031192353,4.873349081114271,17.43978902184109
15.359629590269638,16.871767695250824,0.52591749779849817
6.6835650279280898,12.751774009569182,0.52167876674332825
29.968361122616752,12.982981002685488,2.2334466949338299
21.691502773809745,13.404065107027099,1.4860291837146249
42.340538440958589,15.258060380790582,2.0019724239407926
41.371316242893585,1.1621696344289467,32.79099284989173
19.271250177022189,7.3321676986522473,4.4467825733382558
47.880472778138525,10.790548705233574,5.5322688618545763
18.091302716305336,6.7691296659465205,4.6720847095564197
28.177570815427153,16.889577465743731,0.96137647549802141
16.518429075542123,9.6514501717458785,2.3969249307078297
47.121960652203349,15.372551789187582,2.1776118407141447
12.407351791190816,17.040310337623382,0.41074902974792488
7.0209778726548047,10.095829658069961,0.93214823624550192
24.579367700136707,18.191044877426997,0.64642273812523132
49.656900382512667,11.742478810739613,4.7428660230737929
45.125476981471131,17.005485976674436,1.5043332721250893
38.687360875562717,6.811815911830486,9.9060905194402871
45.085662089533621,9.9763391706297035,6.1306234412482556
45.205098786403845,10.628220820091554,5.3955024206654576
28.348626217390208,2.0995943179214116,18.627886040854605
19.216807332385685,7.9710501340308131,3.9023356215450344
39.74055944499446,18.346753451033521,1.0131067749970342
34.774756842549252,12.616644807294847,2.78866443480816
21.814597799316953,3.5501316487393497,10.724738044612709
9.2510000627681883,6.7771127121920998,2.3852623496303558
38.605532510706169,3.8320601932539966,17.939115583596696
16.81072321652891,0.49646263597145079,15.221736546747044
47.156591774020065,18.549209170080534,1.1544591542889138
15.843675875255814,8.9641465651374297,2.6377891134487195
10.524106958516871,6.150701448415723,3.0756868332946583
42.400070245620775,11.969543831154732,3.8699487061998683
11.897794248102233,0.14628912586031273,11.554733738151754
13.067073867098259,5.5604421320162771,4.2973871330722107
31.972225618437957,14.060669313977851,1.9207845333374274
44.355291837685904,12.675395461385259,3.5153986376651689
13.839559957155796,19.636118950850708,0.27261557250999241
18.964565280504267,12.407154193160881,1.5858831015722092
39.983217720852991,9.5501174725546552,5.9205912344049088
48.732189172743531,15.228651263680153,2.3177792968777364
27.533353379105403,18.066557439281063,0.74236564962537421
11.475387614806285,14.413918934367032,0.64237742897897898
5.6271329468690698,19.264224470987592,0.11940373137952962
15.334521349948487,15.640103414763544,0.67171972672199365
10.931999800393447,17.336028765238531,0.34112322503328057
35.494640312578582,2.2820814236727438,22.487630966715965
10.482462708283901,14.648270059875754,0.55992615532450851
27.784846922928484,8.8017739905473729,4.7785444858486947
36.241809603929894,11.062076048225505,3.9661593335569569
31.150247414940605,13.082048189647136,2.2759841447635503
13.989904324702593,19.39630233411139,0.28911680094400172
41.185603678201822,19.691561628632492,0.80233941034659839
37.193320832711073,5.7645649097581053,11.742517341103323
38.25428017619938,14.675069948758324,2.0324489886544725
10.897598820079097,14.999670758705372,0.54259522527539839
10.568921164265507,6.9298572262609763,2.6430836469271264
46.740314795292846,2.4773954972844203,28.477889087010464
22.891018722122329,0.81893920571439516,19.432691893499463
18.542691130142288,15.546862550583571,0.82754084960975061
26.986282040818999,9.7939948363381184,3.8058132372655398
34.828889574361213,19.710803389898523,0.67589774754467746
48.00304656711365,9.2994691238730613,7.4735539889354055
17.890080209692478,19.558339581476805,0.35792867821515872
46.616379319041222,8.2315200438811971,8.9858216070547599
6.1186771123815342,15.873643011199452,0.25579404060693522
29.98391190470711,1.6963854462366412,21.357092346538906
33.528880025648832,11.109234202755278,3.6348226389583491
9.7653831687838988,16.041195739714485,0.39479235123211703
11.315281867876068,18.494033344397774,0.28008770881053413
23.860144369233673,16.451661812348632,0.88858684290149792
48.480436046443174,0.7394145440234845,41.815932503285737
31.821914895546776,7.4540468261346842,7.1659872157379114
46.986044972009502,0.97396944627702542,38.669715670518244
41.196241202583685,2.1856458222911601,26.608157848109737
26.032172069988118,13.506112573349682,1.7473679824108819
40.314355216348432,14.265163926233964,2.3248948893157837
5.8026552789644477,15.474413655032526,0.26274610022182315
9.9114798544580722,17.309130961113258,0.31094708511035751
42.324287669723134,14.788629369530197,2.1981920432039779
40.856768974632281,16.017431842132641,1.6596158207916525
15.468833388489516,0.97927419646558489,12.717416236685587
28.884631576957407,4.690703008825972,11.30414047773988
32.270711931500493,12.437955467504915,2.6820165994153009
44.0482529199205,17.162506092496464,1.4230244084912773
32.139822080242652,0.09000249879318245,31.566465058525754
23.565720617315616,10.292586842326996,3.0080010989394061
21.838281953323222,13.545747987287944,1.4542857479043061
24.164693886807946,0.59214578257226425,21.465853881792135
34.336896151098841,8.0271111510677589,6.8950118877491064
44.03707842885462,17.912697627673936,1.2244508344627449
25.425359693433489,13.432256177117175,1.7320329836651189
16.152780332811115,4.7531672672119463,6.2429869031973206
15.649806334891151,17.055622592638255,0.51650723830085432
38.57064261095509,6.9606284681902864,9.5865947205337498
41.745594354075969,17.06689342288119,1.3746721092751046
9.7375135934356223,5.9788730223781101,2.9453015410431163
7.995148562983017,11.80640501766298,0.75393729660565778
31.749514869040329,7.9388013549566816,6.4890567068162932
11.577795988671422,5.4965010151013409,3.8566113984914452
42.109888570535361,17.731151243437385,1.2141598393194266
18.965060326583348,3.7518736387898266,8.9551038141985391
11.47423698370142,1.6962318247152619,8.1731786348297337
46.443671261935258,6.8385387709132068,11.828743429802197
12.448927523087518,14.352782952831351,0.70544807259544062
17.8124037052071,16.148632119525633,0.70480692994189464
11.912602783642638,19.974867401335295,0.21928641269205384
10.197052864940973,5.9272411402232983,3.1163128237051207
5.9516607351398019,8.158839022625644,1.1640467261412371
7.4927934123917055,2.7364255605925258,4.3347180516829633
12.858866192113371,11.497438592460671,1.2898756662351483
7.4021869682228925,19.951600745258343,0.13689450911002635
31.601471724993704,14.01762020241317,1.9149272887707953
35.632153705977785,11.904256808267435,3.2949699978564655
22.713370557441269,7.8473818584358801,4.7278823245623931
19.309599362842224,18.305975205711096,0.49629106857614852
27.703680666000356,9.9383319226069879,3.795814057972013
44.375222400557384,2.68733826626123,25.925151720251534
43.300923206999272,7.3075692639826695,10.040833243118904
6.9563777905756377,1.3433333769553379,5.3174413110897092
13.167428431843584,4.0395807537756312,5.8698559082565529
15.65351919969782,0.35337561999824407,14.585394287145563
16.222440912449532,9.0655983300032688,2.6466001636345404
30.705469328424773,12.690805299035944,2.4260871493487275
23.731809156643653,6.8658492475781552,6.0113326169892085
7.2164353967417298,8.4076354301055432,1.3429034620005478
21.81263623068072,19.18418545689152,0.47031732811290472
28.568882692293673,15.03926243149831,1.4112355841145885
9.5752356306672191,10.817132738899025,1.1004878658952373
42.505634920485186,5.6908175022365048,13.619099098630153
7.3382839909296917,17.939935975459903,0.20293243892747861
46.617884105812792,4.7019423376131897,18.203170443050951
9.4600913710943964,6.5068546103335407,2.5746436073609531
42.960872821898874,18.18129628845897,1.1320504086348979
45.61939147674277,10.590841105701447,5.4858094424569366
49.080680626396671,14.846358988359533,2.5198356717350472
41.091164612311708,11.814895883275323,3.8682954151193023
40.076489334709798,13.068784180189903,2.9359557098951687
33.911747419799646,5.9876658302965113,10.239249438017749
40.054835956015808,4.8274412325332587,15.252770637267631
11.054849378591619,6.4498469433733057,3.043170199431422
29.123061617643678,3.1088312816684494,15.638942213730282
28.140029158568652,17.486287305816148,0.8520889354401554
43.590746485515091,5.6649386650022819,14.039252525534923
25.825971451708213,11.229787888287692,2.7330632598745277
22.329027324515906,15.839488502827482,0.93987330492456922
33.780347205669955,15.676482187514271,1.469001256100207
16.990849287538072,8.7677251716838569,2.9421184632311159
11.289578492928058,9.5251461717345123,1.6800957881865821
26.504477331068561,19.894034978700496,0.49584429588350692
23.760021586769824,13.491949539580482,1.5993775065106406
15.465647323799317,16.292768862357654,0.59456067359439102
21.538031455180761,18.051079384384639,0.58251776303828484
21.487660242181132,15.751796724586784,0.92046112031246718
19.737300398564546,3.7035868990713516,9.4101875743802346
22.075883587711804,11.243414674751444,2.3298475525852571
35.858450545517542,2.0378831462908975,23.855209700258452
18.359441355707837,13.058442531279969,1.3477754941113329
47.698606702190318,19.106988563756218,1.0444646684049954
46.235660879218003,10.254641286002226,5.9466207892587954
26.640969273503536,8.6594498573553444,4.7141105595201394
19.776254225210998,0.71685502836326354,17.134790533318895
29.094565542350143,19.195490446584408,0.62591125462808628
43.185221994813105,2.0600536826031757,28.602313802883881
34.36643032520459,0.82158186609693873,29.159006970664166
41.197632257618487,4.9213322300987699,15.396101672248278
28.972502422958307,1.3106086783676485,22.291946108601774
33.481293317042933,9.1023568482352459,5.4222751935066942
17.967002638210779,10.321756025142248,2.280023349125524
38.070192303963083,6.251398980571679,10.904241321260054
14.108206690657326,1.0192096514977211,11.506530371229232
36.265915796832417,2.232007364984534,23.207531704230266
43.732358074665235,7.6900875597985614,9.3939961287965996
10.944627678569477,1.2105690165307226,8.5911698109025192
32.647088324386388,13.96379451219827,1.9996992032620664
9.2793086703470564,4.1404108304962399,4.0540033776490363
37.657203272214211,6.0414313756727704,11.248535954260937
8.802194847058411,7.8825155435619498,1.8193840252028497
47.117292021528172,8.3321926613829582,8.9013374042003619
11.183356851701097,0.033214153496010645,11.109313905141176
48.149611065908616,2.2414074199739509,30.75435396741419
41.039787923829351,17.255291274817562,1.3014561829876221
31.715690200985936,0.02466125023816268,31.559645628249491
40.218084708329613,10.163347116257501,5.267981855450488
40.780167754238867,9.7900401301441615,5.7556837954803184
47.571217826779865,6.661883220212756,12.551639152437733
16.402250922763422,8.6265404029289918,2.921538894778267
31.553415291123912,15.611622750531687,1.3900744170243682
9.2772138903980554,16.824074124299131,0.32069859591955097
32.727456501085456,5.2069708683050013,11.551556621210125
12.708108684175496,6.4498088193545966,3.4983047881588836
30.422777516259885,4.8496570605666545,11.533549963097323
30.759373131523237,9.5972680110213027,4.5120029268923352
25.969331884155231,13.66516715317626,1.6885714375853824
28.518429898090524,4.5650575092684109,11.444840756646036
39.376552550296459,6.6147148410973333,10.487956071485703
40.966012243042996,18.607692351783008,0.99124285203631479
27.146894700894311,0.97138579693916149,22.353558039626598
31.981704868517554,9.2153921047913236,5.0636400163015685
46.905630606054579,14.231160831935556,2.7234666089607198
10.388011482550526,3.0090802311494813,5.6907175815481805
10.269660465504973,0.94748040010963708,8.4968701884387858
8.9469055359845786,2.764107432770615,5.1473717045786191
34.603847826823753,18.376463870613659,0.87693019115396376
23.837373535567075,0.18519563642246828,22.970609210481918
39.844463726382948,3.7664394962270364,18.759411413138395
35.205413598886665,0.625670258032891,31.06450392944333
20.013699124770717,2.2125893512440653,12.857137763057747
45.426494631269108,12.402985732565925,3.8018902242966188
39.313946618179351,4.8327781747817156,14.954671063369011
17.174072340957906,11.384241008613536,1.762181663180032
21.388640799742429,11.803907655322522,2.0179425369672446
19.149799109191832,16.988706661795582,0.64053654187238396
12.092524188124985,0.094827858237478413,11.865343668012581
11.650251764398625,17.067389186847336,0.38360187544784036
47.12573585190848,12.38238172853948,3.960391622047037
24.705681673943896,3.2548697220991518,12.884941449955118
22.249392024983443,15.458747762705681,1.0106211390446369
37.835856890482006,17.109830835811714,1.2352718666802931
29.884687936380498,5.0852696750831461,10.808061653312494
47.126299407730798,18.375873618053618,1.1944149637439376
40.113567225922651,9.0891486059731559,6.5135517470393616
26.571630385604315,12.06848908666643,2.3777301222656009
21.936176306637179,19.692990672352874,0.42721795002778762
49.398419521594491,7.2307215727839864,11.632165115598733
37.299210620163954,16.263186916402258,1.4424380614573191
47.803759700172847,6.3679823565691933,13.376612147431354
10.331535974766862,15.98427044482982,0.42246311988680318
43.274015563585216,12.014678377252849,3.9142223527995625
33.66832477960434,4.3271139045080282,14.170108305061035
10.486475525080067,8.2805218757847285,2.0016703490740952
31.47160999861493,6.3527126872712341,8.8334295092481003
35.874336429745199,1.5621678616072776,26.247968743811526
5.5536208649871277,0.59669540199394966,4.9288763576668746
25.444308282878595,6.929573108143618,6.3634930815880937
42.14297800383445,0.38068295634973159,39.053460280563598
18.291156140484045,3.3097551516355006,9.4353817749483806
25.6346636809348,14.503666417017376,1.4094678223949006
24.904135718055194,14.161824713671757,1.466192552062513


==> anc/competitors/data/v1/rc_discharge__s42_holdout.csv <==
x0,x1,y
21.083381682146427,1.2029693938988339,16.574929014557529
21.749389647812208,14.221507031092706,1.2652684191890891
30.920164805387898,18.299650029653833,0.79570922733342675
38.619135152778632,5.3234548211493422,13.317206471488838
13.307330809285968,4.5924960863197795,5.3111896769512787
31.307254078586201,10.227309135434036,4.0486682638624831
29.064755510530386,5.2129101192476597,10.246582808379673
32.1121475854981,12.256356580808461,2.7675517146579822
16.887364681678939,12.943615098108241,1.268509603402576
5.6599151122757725,10.678048981373889,0.6688463596180424
15.424653685507373,16.646178487417277,0.55251837984771401
45.021869548052543,15.548363872051814,2.0086755755686299
45.303846929391355,6.1932644438576183,13.127891136546729
8.0845724028494246,0.084520812432160586,7.9490580822926988
23.182092994916747,13.075928566426008,1.6958675074100535
43.221530042772642,0.76820371632729589,37.065922201470322
49.067034115534852,11.178883441754504,5.2457106206317388
30.075160005895068,3.0826835118304197,16.234894053251463
19.270316165943967,2.0255525001980468,12.851433858182888
31.999976133727355,12.048598303596725,2.8748931152649795
43.855945387042112,2.5756442160307214,26.2005774624179
12.55499692073689,18.806564215607199,0.29194376065104999
13.729075459370124,2.0576557717189115,9.097364224473953
28.145452903181496,4.445771662978717,11.567870584366553
9.5290319886148218,6.1618204797510217,2.7786884655097546
40.293013046143912,0.46728593855017042,36.697949907414461
24.982829848401156,8.5341672128014601,4.5328702144793604
41.545474525107721,3.3595093923791675,21.218781738427474
45.820553314201298,2.1328339529770446,29.909195118911036
35.570485496176197,19.10419984561296,0.77932763751690504
16.99171498413115,15.684246912770092,0.73776973802100487
27.76006920428285,5.5949959057353293,9.0666191828829561
19.768932792909467,3.6187042571957595,9.5866432652967202
35.869504681778778,14.139156569300829,2.1213574044025987
37.469889194604846,13.345070854461603,2.5974325717009306
43.342896004608363,18.468115170320143,1.0784445595796852
23.075119439256749,18.530722358316577,0.56700366288799786
39.878876459994331,14.871192907350485,2.0372649351126593
14.509045116286957,8.0854768385054108,2.8796734098661747
24.720382993954217,9.1368966379092278,3.9758906987822962
14.492163635064767,0.36280896237753435,13.477832137625397
41.66720826966602,7.6457697257007133,9.0300734544062742
41.124785961944959,2.7868083719783843,23.55290883167909
37.321072939191687,0.13465370940859867,36.329401909998111
19.601974960095895,15.706676619291036,0.84729615017402016
38.640543414962146,7.0136927219394929,9.5025817837177566
38.321169697897957,10.689718383378732,4.5179520298956479
41.482680126957348,10.661419061646972,4.9184438088438718
17.622732873613831,18.621565102663851,0.42523075205301791
20.729354014232396,17.964911995878271,0.57039188599722879
47.782474948727518,5.0128312663792896,17.533137926262526
18.624146762892615,17.347108615852239,0.57986337047282177
17.413178552626015,18.307168724907012,0.4474428596501826
10.882284168093712,5.0912284386049445,3.9309867413597854
35.108092667169409,11.4836815734159,3.5314033782990069
6.9130528335618777,1.1803257804084466,5.4594397985293082
47.853284932537335,6.5941338313901499,12.798308322572302
47.991495337679602,9.0924287338681502,7.7876416080767417
46.828506530292486,5.6101760942078265,15.248130609297146
13.852786884593961,7.3757787675197655,3.1687293703463064
8.3869480958732048,4.8143546114666602,3.2020965817011886
14.341997441852262,8.614081327044314,2.5609437724960706
5.5076886731068901,0.065815496692662734,5.4356654841077363
22.08237652406217,5.2864455750122268,7.6713355987680751
38.724061295072097,1.2720370918963053,30.025701373625271
34.524724001506421,18.130631496024616,0.91901705911555642
6.6632511989348115,3.0885110430739715,3.5927047275333144
47.877692265798423,4.6669220207448276,18.826496711032636
8.5723224284266877,13.265708328613233,0.60374522999465285
38.282460799790833,14.576655479001646,2.0743767620624993
20.766186439973922,4.2474027975429784,8.8803898002787633
29.659566533698239,13.241754463181376,2.0989428840913411
5.6742468750929724,11.619646642886641,0.55544177923596405
44.654817601004162,14.067418447772347,2.6790935479842077
49.505963326647468,2.1266785327719084,32.354639518787273
39.618368119948187,6.8414485255066326,10.084535854855083
29.024539495052103,5.2808134892415808,10.094381317017339
20.561981788077372,6.2908208265818377,5.843206247071099
14.716613444233703,10.957160039026203,1.644678647543941
44.093113347689084,7.9158755439834261,9.0532924804684498
15.710404865140303,2.6035487444294847,9.333531694126286
7.9855886559234364,11.288509118457402,0.83521731999583904
43.841497067134775,16.777774818217392,1.5296299246642364
6.4433218274671713,18.753089296035292,0.15143880843291613
10.854688833212711,5.7053802933297355,3.4678023975283656
47.74175897846925,0.56972103611138136,42.600341001413369
33.985965445752456,10.934033178165816,3.8157644424315649
32.09331809945644,7.6697832782790032,6.921906198561258
44.48145636802785,2.0877603823792223,29.298031076693693
33.228494171840438,19.284614669647876,0.70221534136669539
24.320941063133318,10.375300530143836,3.0534669358723403
48.17548996161095,19.681983551458231,0.94030938434421718
27.729893292854737,17.500002391869675,0.83736981944832112
27.562745636633572,12.135069686631885,2.433793443125579
14.984574916909434,2.549322674029999,8.9993900095294581
27.792133137487021,10.427111122525313,3.45330165714245
17.795865916829257,10.547712856783239,2.1585217385568658
15.202814465801685,5.2355703170515655,5.3354141442301355
36.282531550602911,6.1334864636429298,10.640198164415985
28.080153807180061,15.124622309353654,1.3636140907706018
22.636472847183139,8.5559277581633282,4.0893126373207931
32.24468657338565,16.392068880624269,1.2152374576944258
5.4687706307989572,5.4648414721546263,1.8332412025897089
19.074207449643165,0.64865679742874605,16.75347446748308
42.439818128016384,8.7428151686078657,7.3855397054834944
48.554307256039358,0.066631607576417284,47.911549258757503
32.322668331374203,1.961362402248874,21.834609650800662
33.137781534337719,19.458557213338338,0.67635487670542105
41.783868252832633,3.9317640887432237,19.032680355282235
46.674700458725788,19.241508523815632,0.99491354708371049
32.337241260813805,4.5750800911594709,12.951395306751017
7.5411187428803039,8.0305326096912495,1.5132566093954083
19.287406093743456,9.7447112570148029,2.7470018965262639
43.39207631202931,13.518247618717131,2.9055634414303162
16.512112114367309,8.3009245754583816,3.1390156517103356
29.201030562334175,18.902371619842878,0.6661300734129576
30.382625150422065,15.950852551745857,1.2506962466472606
38.095775900466442,17.742378184538559,1.0959567985026939
47.404172954221373,6.2821334447610155,13.494518593526447
32.146430677065545,9.6426514332509825,4.6728592196813246
26.401251845988085,11.303644828216886,2.752975871802958
6.3356362330093496,7.9692926618250892,1.2870228819893577
11.614057214244646,11.790580283422379,1.0986697574302446
41.82343164298252,17.191073059712345,1.3434516175107745
35.300236521835672,9.7232900997826217,5.0492092370098707
42.450324063632493,1.4956008475281868,31.475654601824505
47.787550312507456,9.5036981563037806,7.1422333431449081
5.7607600011199604,10.279282653413315,0.73728030988976856
13.450610065243724,5.8495109424556642,4.1750330504158617
44.337358403126643,2.0482046850858726,29.435066140017636
41.068050238809967,11.551583995814303,4.0751748493205531
15.700291257161993,4.1290748619019375,6.8748119552394451
37.127012075888899,15.72285818616413,1.5996312849007934
25.303917970015352,12.096403634942838,2.2516843073870252
27.536615232127154,4.5815997072669905,11.014324364371777
22.560814714228876,12.466886809352399,1.8642096392098517
37.221767261339082,18.817436071985473,0.86364499259789917
28.305485924912166,5.5570796915391192,9.315127545936571
39.51483887736584,19.875905385778282,0.74192671464850768
24.958097685489381,3.7984452970923965,11.675694252329402
14.237480014597578,18.925257895017957,0.32330030400034965
39.218417736708446,5.4017802854266828,13.313657919995514
16.372524178997715,16.125975013199177,0.65077557978162748
29.087556139720849,8.5706206772815783,5.2392917301710424
42.294218674391168,10.029302611343542,5.6904531237811593
43.060427819043177,4.2918115930146232,18.251405827410323
6.962749300074921,19.722716676384724,0.13479921222493538
47.971160848788756,13.183384615920046,3.4346776947729323
10.766985965863093,3.0286057406237687,5.8753371714475762
32.541650769085315,13.250590755427973,2.2988354758715266
23.836140691394906,19.849894008082966,0.44987934415284875
24.933874279699225,7.9894610039884544,5.0446843804642487
34.641230921059289,19.876824847237856,0.6503007363968627
10.315450518428586,2.1150818516338665,6.7573206050928105
11.133748555045539,12.032559497394452,1.0034750304703448
32.7916736365639,17.936771411470811,0.90739297682233311
21.004300943750422,0.12328606450260127,20.49272634404895
48.698637009907294,5.2275884855220056,17.118047993064931
8.112706280136349,6.6800861749573599,2.132754366495333
6.9905566456941663,15.204736263094096,0.33407590044972402
11.138915747964447,9.0171953939897058,1.8349290599623749
27.524119718571978,8.4530909053545962,5.0755988596439066
13.230895012741733,5.1184444423660436,4.7534265532576185
37.856026774715296,19.240102103352278,0.80716253415359118
21.299556870096655,16.903717124425974,0.72465677022394281
40.498208866606198,8.8475786733880835,6.9015223171371742
48.268562765120713,14.030836452394214,2.9171677117715125
20.4980014468617,12.571553805838697,1.6586709179315917
23.399611143744224,0.67400560651759145,20.448678985849661
34.471023622115638,1.9913404392433476,23.14667144840012
18.553980444057402,14.225021215224015,1.0786174715882979
9.7400211419525924,15.963358322740692,0.39994494603293673
37.711772113456497,12.018941541939395,3.4081989853245584
22.850159538340105,19.772710436890744,0.43797914316770226
35.93099059474126,16.908560925201499,1.2212659514114643
30.433405500276031,2.2941574719521274,19.234573750348044
49.967575169466436,3.7435718294238063,23.633375582630574
27.130523615550711,5.2690529673690172,9.457885455144682
15.478269080575389,18.479511875103572,0.38424868085359715
25.099693477986833,8.2287636150084538,4.8409109267657282
30.05668433827805,3.1476896461139359,16.01534215616697
18.163521368293488,2.3594957068888167,11.330703001894827
38.42767562924444,17.205112591013737,1.2309120532469864
31.702533375344601,11.833668925193274,2.9732713457205926
33.954315318566259,18.624899586359675,0.81876025797489727
9.9261553992698239,3.2677262456207368,5.1635688793238481
47.788774493219357,5.0415877940463005,17.434887191424664
25.239801167295248,15.489109027101426,1.1395122893865011
7.1438906183089568,4.9741965628533631,2.6416882988460371
8.4603508825445299,9.9294356531331402,1.1612575556554188
42.670785107614009,12.515399851282456,3.4918599328192479
13.480472853093065,13.08815602816447,0.98374454670441436
42.152607233162591,7.2615480380982911,9.8649387533984125
42.377163493505677,17.841134329839758,1.195282733324728
40.34413270827708,7.3607809164249609,9.2561647676204313
32.08753246234231,14.817938159453474,1.6567865715060088
32.190894084349495,16.955292586593419,1.0839644451764994
17.105705766760096,12.696053017971421,1.3501307975476891
6.8784247466043009,6.9946009895356926,1.6980312072921286
36.979470521784513,2.0839605455153909,24.375311560998863
5.6710817030709482,18.78682287106529,0.13239244512281392
5.9605356406462571,4.4367756066176067,2.4542107635233532
33.801086249072831,3.4014403986613795,17.119272228403009
47.81142169682569,3.5348250233319556,23.577657651103912
15.187486164344913,5.822012320498362,4.7401526793001514
5.3211018159555508,11.682292969358119,0.51438760432283515
43.792155114392067,3.0018295838708053,24.024851591617814
29.229525806913397,15.102550442783835,1.425709048141139
19.802234758450879,11.172366197309236,2.119799605393117
15.257989232905794,5.6012125507805921,4.9771664334958992
35.144312627545219,16.252457006229175,1.362023417444894
41.487243168851137,13.564905125423902,2.7522120258359939
49.423881307734234,18.11009927494883,1.3210328327172687
17.968408745987716,10.421247560735814,2.2352780648780994
47.335295697993182,7.1223543260911404,11.390564773537943
23.026288605362925,10.446811822321767,2.8498722867194006
5.893980198127994,8.8997279541359404,0.99400398211325569
12.300602872472146,5.1912294678049982,4.3553387073297527
19.217857094826176,3.3133484023668824,9.906293114768026
9.011243011867716,8.0921264455483168,1.7861236842156196
27.862432871108055,8.4132693580589795,5.1790695563210187
8.1748036173089478,15.500483046681859,0.36823280623821758
7.4174597237874851,8.9748862691620186,1.2322717159382546
32.630094862052772,11.317242045858658,3.3932447215896606
7.7947685454600215,4.8355747005588086,2.9634018120363685
40.55388734439061,6.5551186215366801,10.931056052205117
5.2529947084264244,1.258640906013766,4.0839724458472562
6.6801633091662254,8.3212756591809534,1.2647662252069449
25.85603463960085,11.95927966471279,2.3647873184056309
44.845230347227705,9.3362903255155381,6.9306885835646463
11.149507993559808,11.784313307374831,1.0560470184280697
7.7982957674712292,18.942445171950318,0.17647363052111201
17.140963756343204,5.5007299745325478,5.7048982343175796
13.387446401480874,7.902749947794474,2.7559644187024461
37.309449276774487,14.43196346305097,2.0810112090495152
8.5609004844367078,10.097843429227282,1.1361401629374466
32.761987018292892,0.25231737448496716,31.149725594911811
6.5559138274664583,16.884074004295972,0.22392428802829428
43.070670498449246,2.3764872041066099,26.777040585356314
22.081607797410825,19.552763992716596,0.44228192411422823
13.112714191753573,13.728601144738743,0.84186305504662484
26.012932711680325,13.374249942890984,1.7927376013517988
20.59969867521351,4.0994160872625018,9.0738189716716864
22.825428419336539,11.582683354480906,2.2509188826811499
32.120160305793817,9.6169410941105031,4.6931108700187165
34.216315543440409,2.1763993939365811,22.140814477306286
10.393392758877924,3.6968687539815459,4.9619387521249969
27.952865916929465,4.2939471895484278,11.842920865028249
43.659572690306966,15.143382217748577,2.112233926389909
33.871770654806895,13.471254963951173,2.2894942705949943
32.963628296546972,14.911340269796407,1.6705229595456417
33.425826618025951,2.7738859353543166,19.193115866944243
9.4742732271976244,14.888761348915489,0.4823080669676505
27.394070271974158,6.8351252386395149,6.9817634547611078
42.598130001802318,14.190165956927359,2.4937239718671451
38.897143693889618,18.961984026070656,0.87680033196572427
34.487275550543828,16.728269858160946,1.2152337677799185
35.465302021603385,9.6235961663838694,5.1749805329104204
8.7330237035572083,8.8210734110451874,1.4961527582518941
29.885813807652944,12.863081779589105,2.2813504204339723
41.574672395418631,10.20985933146418,5.3952518455538074
39.236445196760876,14.9420735527099,1.9762306707766994
45.228827796122069,4.5647144721779176,18.152200121964
44.577247327009388,4.7527903339416211,17.230231950247159
9.0436089319392003,9.6238704900352481,1.3195413510126524
36.163513876912916,4.5950377090539174,14.426159129900579
23.060232370550334,7.7337602328320365,4.9104105088592132
19.849636444914879,8.8507971014127573,3.3805089381102373
17.070795226653498,18.087307568282185,0.45836366034078069
48.751824807725036,8.5982837717159057,8.7327984527363345
29.240961892078651,17.914569307819733,0.8127405632312743
33.839138298844006,7.4890606688312129,7.5670699871512435
10.247947560872802,6.9330995923007688,2.5611529523350973
22.654506750382609,14.987408661887294,1.1307454135855204
18.781330695170723,4.2817146170913567,7.9766650046268497
27.290779221688997,17.051390900147712,0.90146929903873718
13.957691755637173,12.070915564779096,1.2483811396588287
46.26617522145618,12.349749977145754,3.9136136013243314
27.437251041026524,3.4088212891624226,13.875675724148309
40.996766064367485,5.4072119710154176,13.902251325869358
49.212821227073441,4.4183349674942036,20.337921347573204
40.619724026126349,12.288328751245794,3.4784542422308173
22.382493885937471,7.3401209373792753,5.1564839535830895
40.61632874662557,12.162924722397531,3.5665017989952696
28.456947992275676,16.608242983294581,1.0271045752910322
9.2910287141749457,14.852912217132275,0.47638298246962035
5.2879503068482601,9.1121611105490743,0.85470276227709441
18.425996866265034,15.605684065523926,0.81271541603597008
10.262069570794365,17.555983683753013,0.30643727163505241
35.234307519475728,13.974949211451728,2.1533621493649355
14.312502302262498,8.0816273447607685,2.8428525674071308
43.043465656999039,13.957478140834372,2.6398307525362408
36.697852148123914,14.205608806704324,2.1416926352168635
21.350743770347758,10.637336697958062,2.5436987853808097
42.450126235135592,12.293996688179549,3.6310815401831933
17.156260631904065,13.583466471748585,1.1339077627904401
7.8737862344709901,0.60577855545920212,6.975355769486935
21.957315606401043,15.874770959801337,0.91772837225424642
24.32682122828037,13.96279305371942,1.4903647447944359
21.688842372814381,16.966059143655112,0.7287577718182815
22.922322791213833,13.10223044002408,1.6680664514270105
27.893904982862157,18.535171631699246,0.68480159790098427
7.3063408772059368,1.635271266505125,5.2681978026893104
29.970709405434185,18.47386565673493,0.74486478048548643
11.233620135652082,13.852131351539787,0.70362116146728415
16.330918124387146,3.9167231463764418,7.4611943303082029
11.258551219171942,9.4749880599071883,1.6923707157084049
10.847770953015383,9.6054306750994716,1.5886323387050183
19.065948096006807,14.091595842957261,1.1383555865889821
40.456073332142985,5.9466919531168845,12.31574328464489
24.393228841178654,3.2811463776972905,12.655302682638194
44.900593807233541,18.304213974311828,1.1544317423109094
25.333198434732129,8.7722842539129697,4.3826732789884426
31.138264154198328,10.724657544449652,3.6455451403764663
5.4708814906104859,16.559109550611847,0.19941201716379028
41.823587676472108,5.1512864529959561,14.927470724457345
36.449333650605141,15.00101348612235,1.8143376679416123
13.544767712158208,12.869708364815928,1.0325780674176608
38.246552310369538,1.6565461898435552,27.460378462504632
33.770010259160458,13.625417758109045,2.2133110047870383
12.791542824043205,13.222633186991494,0.90869806498620143
10.936580938072197,17.170942157531563,0.35272194915732796
30.936849625601795,18.032884694386997,0.83976858346794547
6.5014706055236271,11.845838920892756,0.60826819391471898
18.524981999630008,13.504110011183206,1.2439579571779742
45.421803003338042,4.2443881042684239,19.435758892760635
34.248683892876215,3.3507685187466318,17.52265182160588
26.447804523221119,11.673624115594816,2.5611293842960055
18.587939837579881,5.142536906909843,6.645936353398791
40.532341885499306,12.272234548356668,3.482161810509079
41.397158631737241,3.9612770182546009,18.745558469735233
25.461573317124131,12.53650049751241,2.0748114609519299
9.021678801124958,19.66243590985302,0.17677867627521188
23.370031372843631,16.553465279014134,0.85279288832449074
39.227054639997142,17.982073777761368,1.0756788198031375
10.589550623933672,10.905559182816928,1.1957288169630662
37.629969837854631,9.4530923897068249,5.6813127564273112
48.984236190258571,15.143828890069575,2.369627471885893
23.930802979540307,6.9811691378318619,5.9235304393387498
46.159388582477405,11.402486452068247,4.7190291320844286
39.515758483888753,18.22109596335622,1.0330135928184458
20.425772800692584,3.742780798742722,9.6623927699136249
30.595581087841641,19.43699219821913,0.62716673415559343
13.793848744921185,10.807202584389206,1.5884873842835445
19.342374839939961,8.4211093827004433,3.5897278798847325
42.572463600873213,5.2659958619084035,14.850127893151386
40.458058859071329,8.8776959848092076,6.8532751139509553
43.522868923178329,13.168533131099981,3.1254550734896145
41.95268392844838,18.159638171636512,1.1102828201115864
35.548163795403312,8.0716483346577412,7.0749391066541349
30.011475206144272,2.2267878395408136,19.225206325665383
10.573296494490922,14.200848553105267,0.61764705896964023
47.558901145643418,2.0712313861212439,31.42873776294034
28.645430753364543,5.5595186055601946,9.4224036848478026
21.695989408391362,18.257205859055642,0.56309115854673841
25.946138253991492,15.034508372457513,1.2828973943020423
48.458075582538328,6.4421961958511931,13.359927800869309
40.666268396821295,14.202232410847875,2.374893229145604
12.726375653565004,18.666025651941418,0.30436474812899689
32.162385958078829,18.594104871517366,0.78034172793405254
43.055358532915463,1.2012607185527679,33.860005926227288
9.1396073281498573,10.481833078407005,1.1232775626291751
46.139280874385392,3.3292260150029218,23.708164059151688
36.063730731492925,16.350435572664857,1.3705341534619055
48.085188956476323,8.5223465485767473,8.7451992973696289
31.511603097619052,18.637104952769146,0.7580051037053408
11.961621614019112,4.0576658424323275,5.3130717782257166
5.9007914108269679,8.4096582977035794,1.0976316572317386
28.889151703072095,18.312283606205028,0.74156640223302395
9.151543019846109,7.9420359925540502,1.8692089175329307
34.024128418908731,12.375904358117362,2.8630544964846383
39.064896217283923,0.46598117611278633,35.588695082158196
34.329760770538904,12.374630903937433,2.8895086146444737
22.545934548014678,3.4922825488676446,11.213273985420482
39.758121606132313,6.9855906013465248,9.8325274501434805
25.487684929250204,0.38683308758114876,23.590138724295137
39.773878997455682,8.0712678677719207,7.9165603850488608
11.739958150649226,13.062418982747698,0.86115088428421027
17.657915695043364,9.4172470777920445,2.6851450493038631
10.602184925076685,5.675224280469175,3.4076239132714061
42.842820808737386,1.9376580754853934,29.078715298931453
47.464797237418125,0.10500154975345177,46.478415198304809
32.039310521383378,13.794525284341805,2.0300461885854699
23.718379433962767,6.0295846870084535,7.1016937627785728
39.122673858129161,8.0491988568483883,7.8213910441209196
36.874519060898308,3.5221015437685255,18.230581085303278
20.722982690645125,1.7357759658339411,14.644841627422782
45.276058352238991,3.8886073676796862,20.802161634543022
23.342967136410628,6.7721713630014069,6.024662570097675
6.4523772996126727,5.1011590635479713,2.3261553114569868
17.59949127614335,5.1946184488422205,6.2273215158012194
22.30132539085205,13.244975917821719,1.5771996919438285
24.729465088869713,5.9982110066612488,7.4510372427676526
23.619575277332476,5.3026322168233548,8.1788322668319893
37.738542889071411,16.436552008627029,1.4096924052367643
38.57121161858359,1.9359809266580341,26.1882280804926
43.684807061456389,14.152948313438454,2.5764454449442535
27.404580226575412,9.1655189803125143,4.382443146644083
43.285197220481948,17.618820740710945,1.2764037620888089
40.773386948630559,10.154751851044084,5.3499072146577094


==> anc/competitors/data/v1/shock_index__s42.csv <==
x0,x1,y
127.39560485559633,110.19273914424916,1.1561161456275948
93.887843975205229,171.84418955155542,0.54635448670225595
135.85979199113825,158.12940354315157,0.85916843387108455
119.73680290593639,91.058841099611044,1.3149387962773869
59.417734788764953,179.70346578375731,0.33064323233623183
147.56223516367561,167.92000243077453,0.87876508472841719
126.11397019903529,108.39084378640389,1.1635112874253177
128.60643052769538,163.68965796609382,0.78567230285455503
62.811363267554583,90.641953187138284,0.6929612729976703
95.038593789556714,179.91047304742386,0.52825492690747822
87.079802423258116,146.56847361065368,0.59412369030039835
142.67649888486017,145.01250155587968,0.98389102562912933
114.38651200806646,89.044072698413274,1.2846055727424603
132.276161327083,169.70333988966252,0.77945526241903151
94.341419882733106,82.899950320446948,1.1380153970908251
72.723872178477691,104.08280580411471,0.69871168072990875
105.45847870158349,94.302187516663508,1.1183036308987915
56.381725610417533,157.67679406922184,0.3575778283877673
132.7631171992582,99.820422721289788,1.3300195849695833
113.16643991220649,171.06382271308854,0.66154513629694434
125.80877400853738,145.62690393274903,0.86391161667926608
85.452596812986826,83.616271049469617,1.0219613448491478
147.06980243949033,80.542983412870043,1.8259790761114258
139.31211213221977,85.165791701439886,1.6357754604172186
127.83834970737618,140.59251776477277,0.90928273950726346
69.463870785196761,160.14818108594153,0.4337474850739631
96.672100372703426,103.85528206273885,0.93083470048546901
54.380376578722874,164.94088429230729,0.32969616242841454
65.42894920675478,85.723194015326044,0.76325841516191106
118.30489532424546,160.09638536416762,0.73896043970724268
124.47621559078172,172.77954301722804,0.72043375863293069
146.75097324342102,157.21083991043804,0.93346599590094459
82.582535813815184,149.81207839786373,0.5512408391698328
87.045970603486893,163.79802186553832,0.53142259968769878
96.955581127580786,84.015129954706637,1.1540252473554522
68.947135908428578,100.17821107190554,0.68824483059434916
62.992150533547161,92.492367930564313,0.68105241484180079
97.570492622593378,130.45309901929866,0.74793541400008612
72.690934905088412,154.51881283288446,0.47043420521037316
116.98139946825104,143.00118445763985,0.81804496873173482
93.715191887233075,165.1131099761935,0.56758177409864796
133.26781960578376,95.521299244109088,1.3951633893212831
120.02651020022491,153.46210919351614,0.78212472662467547
81.236664138204105,99.304149086890405,0.81805911319095659
133.22598013952012,107.07587513178002,1.244220324844945
130.47643574968021,150.99046972813039,0.86413689542533889
88.747837903017455,178.0204784898682,0.49852600473753039
78.832810393024403,141.15436059770695,0.55848653955296257
118.24955039749754,85.450031499129565,1.3838444330907249
63.975248360930976,141.63089699275326,0.45170404000339243
69.99082024751084,84.235055158016706,0.83089896618711678
50.73622697510055,168.41457113668173,0.30125794123789973
128.69243775021386,150.95782851006209,0.85250588870014032
116.48508565920321,97.312784642250321,1.1970172890174273
120.51653786263351,89.172100582419802,1.3515049783002784
128.07290310219679,98.353322888031897,1.3021715925957933
95.891577553833997,178.00271795541926,0.53870850206821008
106.87411959528937,125.85606424584898,0.84917735379456949
63.979699812765745,158.4080948341408,0.40389160591669815
61.453007353597343,143.64083421077768,0.42782407726358351
116.84029617904716,137.24131499586372,0.85134929071882315
97.109620614313258,94.51302546650497,1.0274734105166119
106.52361064811888,174.60244535580949,0.61009231818627874
126.49988574160255,110.13426325147179,1.1485970124734279
113.47183200005908,137.80172158075422,0.82344277486811079
105.35794006579958,149.97759445890659,0.70249119840808849
105.92071607454136,144.92331552453089,0.73087422607725505
80.395009806261214,174.05944096955184,0.46188250035988959
53.081783456793943,94.843898992005805,0.55967525608861879
93.671738923236234,130.8352738446942,0.71595171677041536
71.45846728195292,120.4034390740766,0.59349191212045904
90.852864372463614,127.41687294826181,0.71303636849850194
135.34030732681663,91.921752619774466,1.4723425464551232
73.393948586534066,93.409460987276532,0.78572285730811775
55.830274168906598,107.80755457812575,0.51786977626366282
78.138389202199647,110.47046037608314,0.70732383060763104
79.359375776668358,122.790321368135,0.64629992732686758
116.1916514726895,141.09875470366282,0.82347751202139596
105.70321523412784,143.4629117418263,0.73679820066910218
128.38982091064133,121.18108965855703,1.0594872621825386
116.43135403273875,120.87831094286972,0.96321129179052878
90.638686144007053,101.7628526696962,0.89068539025929061
131.40203846660347,138.83062484090084,0.94649173132505537
66.697291990770395,111.70409113172379,0.59708907091074725
52.27120731338605,83.605983427736376,0.62520892848017162
59.004786077564177,121.84000441568604,0.48428089247481781
122.23593505964503,127.41326750901703,0.95936582939444981
96.187723025138737,102.55928682042111,0.93787433597857572
66.127177903360177,137.24579331221156,0.48181569946505937
100.10447751033635,136.5771900431921,0.73295165524110306
65.23121027131684,150.20021811103715,0.43429504358704696
119.6320375077736,144.794848220121,0.82621749998940419
94.615627557403073,145.24330565210317,0.65142849188542273
88.102122609648248,111.62141518240432,0.78929408362792741
80.151208914787645,158.74322219859539,0.50491106205791036
113.02825931188885,134.91443835996796,0.8377773401117814
86.181261055339036,123.14181951798901,0.69985372469463436
58.764991931610098,142.6012480941057,0.41209311080383942
61.800590212051532,116.06573344502543,0.53246197975669884
146.18976645495144,131.27392446067583,1.1136237989041287
140.85806907076071,153.67056884822205,0.91662359374672431
119.97071338107496,168.64028867237079,0.71140007127330296
76.586996145951957,172.10571972951917,0.44499971451451964
146.91763773477237,130.36329251830992,1.1269862466394622
127.87509039657947,132.02751147405689,0.96854881962769279
121.68901891589957,159.98704107638366,0.76061797316321877
94.93615021437887,111.44506917442013,0.85186496735711537
77.224156184515905,163.73823623450687,0.47163178229130925
59.63909621534993,129.41416465174234,0.46083901538784916
140.26023965438418,91.585672433526838,1.5314648670203901
95.577628983361109,87.205914707294369,1.0959993860985955
70.236336479523032,164.19932110394632,0.42775046819505391
80.595662415065249,85.556791690687788,0.94201361250713522
107.92195689418961,108.06114361336559,0.9987119632966871
67.677278293923166,113.41300405015458,0.59673296603618997
135.66142840923754,97.29944451915938,1.3942672445835418
125.85195298352102,111.38933698019892,1.1298384243537876
121.94629559509367,154.26925667250856,0.79047697658884886
93.209303977510373,81.468284356007075,1.1441176736973666
112.73088407024431,162.71734245206864,0.69280190034723099
108.40979689127356,165.65480235745582,0.65443195940280108
114.984660155482,117.22615731915482,0.98087886513612987
58.44443211398891,95.361289906063476,0.61287375801606858
91.580740217060963,140.0840407945081,0.65375570048984
54.16141738618925,91.967255586489429,0.58892066573905577
99.399081924451892,116.49193610782525,0.85327006525539961
82.986121233278539,175.84291809009724,0.47193325801587671
64.45241888660469,179.54644725836371,0.35897351281954892
60.340296772255165,157.21048913545854,0.38381851684376905
108.7644572177712,111.09615099207662,0.97901193017504529
67.059296853688608,148.76650491660925,0.45076878623503697
142.51201183767972,150.54063654840127,0.94666805658058839
108.1061139700395,118.78416951636498,0.91010539881028207
84.686980453483699,144.08886345861595,0.58774133143056417
109.09154914814167,81.072764497567618,1.3456004593430964
52.280387102969748,100.90576586022415,0.51811099848733277
145.85592132414453,132.5088302967261,1.1007260497095204
98.230343694290013,96.375130425829582,1.0192499170715852
128.27352272502861,96.590686787653368,1.3280112916789517
58.272999992243854,163.6304290550238,0.35612569330028748
98.66583308381604,178.91330026836056,0.55147288064007804
99.070699435452099,135.59694280284484,0.73062635032634071
143.78264549749827,163.90697308817136,0.87722104062133155
107.17280523760755,179.03216643262726,0.59862318248792701
97.348940105695391,94.159588856877463,1.0338717626907414
76.697566309189355,124.8245613254351,0.61444290686692715
83.156899734255219,119.25727158419198,0.69728997342982979
102.06724024715378,88.004928364618507,1.1597900497603142
93.891146030504672,155.53301727947445,0.60367340435370953
52.161207988033041,123.3779027322593,0.42277593339568564
132.62919241943578,126.93269341904013,1.0448781070262956
139.61607718397667,95.067297381324011,1.4686025692301239
64.024908899861074,98.092665223086811,0.65269822931462518
105.40361435390494,170.7103622156215,0.61744122023929249
60.857574113544359,84.46490889742789,0.72050718941102865
117.22400930398116,103.28522849437063,1.1349542525373824
78.123378383900828,109.20593303145284,0.71537668527038911
115.94226346919018,129.01975424015865,0.89863962423439514
122.69946142868827,138.6445173014796,0.88499324615830899
126.8647491917657,129.32899758506665,0.98094589427494727
60.774094595589659,88.4115334556882,0.68740007349889021
141.60118451376078,104.36674540557135,1.3567653562779565
73.021399089488085,164.35883847625411,0.44428033056486899
53.741255617617981,143.7588700478459,0.37382914598404804
105.48524693914834,144.91490501342744,0.72791164531608632
87.092228386243875,147.0203255351355,0.59238223061497863
132.97897431324131,156.29030190395292,0.85084597504304893
130.82514720643019,85.81084817214473,1.5245758548381025
81.713889282271538,116.66083849326124,0.70043975628541055
145.28993950697449,133.95274352616786,1.0846357878335795
79.091783814011862,113.8456483297326,0.69472821293034692
101.50571292317144,164.44788732871865,0.61725154741738553
75.596509056760283,128.25725085872938,0.58941314078240337
143.60435700489631,156.86275894593791,0.91547769508751886
66.460781758201819,165.20155168811692,0.40230119559453503
54.4910619392329,130.4791482903498,0.41762275929312642
93.509706000303794,170.95522438713499,0.54698361126740003
149.23755640558369,138.71239405369806,1.0758775913550389
139.16772662549141,165.02742988337218,0.84330057569122729
124.86080194569492,114.05907955915242,1.0947028717774334
139.07924908785247,129.88169585314853,1.0708148532731141
139.34466396978632,133.14110410045777,1.0465938743053222
101.8858360386449,90.497971589607062,1.1258355767428674
81.592905183079296,119.85525067015406,0.68076204193695189
127.2012432110988,171.73376725516761,0.74068859749695626
116.16612631677611,143.08322403647423,0.81187803181708773
87.365772887371008,97.750658243696748,0.89376147902313086
59.446666806151526,113.88556356096049,0.52198597387921786
124.67896113490259,99.160300966269986,1.2573475465480177
76.246051592286463,82.482313179857258,0.92439274133871241
143.68131505337794,172.74604585040265,0.83174879254721323
74.097057500568468,124.82073282568714,0.5936278038364462
62.275793241148605,110.75350724207861,0.56229183880407307
133.11126721249062,139.84771915577366,0.95183009073047919
65.328431662449404,80.731445629301561,0.80920676142009262
67.926830815773911,107.80221066008139,0.6301061026471777
109.93827915208435,150.30334656988924,0.7314426568736736
137.45620408374646,143.37697730692631,0.9587048539145494
69.643466571457324,178.18059475425355,0.39085887364732119
81.032367290009475,142.0357709658044,0.57050675853703281
127.74048382411776,127.75058736277327,0.99992091199841748
147.18264260609675,156.14325631840074,0.94261286767305597
100.07411862023423,170.33278719640532,0.58752117115797531
64.38975025512508,152.06959467183515,0.42342290971497359
51.393628770820158,176.32112235493796,0.29147743664745823
72.965602999885533,158.20051707381771,0.46122227884905814
63.182221778652107,166.68014382619265,0.37906267854277825
117.76586736128574,91.410407118363722,1.2883201275845471
62.18325046285311,153.24135029937878,0.40578636472054885
100.6329931620633,124.00886995273686,0.81149834846827695
119.42624356428865,135.31038024112752,0.88260962205166515
108.11166092209024,145.4102409482357,0.74349413230514272
69.97756516600576,176.98151167055693,0.39539477601629841
130.41245261822627,178.45780814316248,0.73077470789962151
121.54071296158017,108.82282454879052,1.1168678396790519
123.89840039155418,153.37534974379162,0.80781168941764303
63.105775155731322,154.99835379352686,0.4071383573518107
62.375380365034459,114.64928613130488,0.54405380504155554
142.75625510065078,92.386977486422097,1.5451988904132223
89.757819382494063,84.094696028571974,1.0673422180157235
80.094869178093973,157.73431275291784,0.50778342251732
98.85840453515334,128.96997418169059,0.76652263569412982
116.28642127635824,178.55401694949262,0.65126746103534627
145.562325704697,126.4973456193653,1.1507144675011509
78.644622688205502,177.79169790738402,0.44234136696963983
142.48084293120272,121.15760021940599,1.1759959150163273
52.485949138625628,159.36821505599727,0.32933762306482267
105.51980423268247,88.481927231183207,1.1925577068069861
113.39751116810851,135.54617101377639,0.83659693460896967
60.58974037507533,160.20597869857244,0.37819899648735916
64.033959706391258,172.47016672198885,0.37127557144192946
91.911431931630375,162.25830906174315,0.56645131126478021
146.62319121431818,83.697072720117418,1.7518317719978735
109.60425532343729,117.27023413067342,0.93462979873738483
143.30232216002111,84.869847231385123,1.6884951114537587
130.43609156129708,90.928229111455806,1.4344950169590818
96.738160155529158,147.53056286674843,0.65571606503599089
128.47634492521874,151.32581963116982,0.84900478476414221
51.783678397698772,157.37206827516263,0.32905253750084679
60.914399676573495,166.5456548055663,0.36575196001173371
132.94286148827365,153.94314684765101,0.86358414915241288
129.68170883251616,160.0871592106632,0.81006939889453811
73.264074196643378,84.896370982327923,0.86298240253277814
103.07695905990535,103.45351504412986,0.99636014316126542
110.60158207000109,142.18977733752456,0.77784482218759898
136.77389537760112,165.8125304624823,0.82487068375419537
110.31071573387257,80.450012493965914,1.3711708962400264
91.25715692736803,131.46293421163497,0.69416643919158338
87.418404340718268,147.72873993643972,0.59174947527698418
92.588208637350988,82.960728912861327,1.1160486395268052
115.19310255799742,120.1355557553388,0.95885936377231318
136.74906317523249,169.56348813836968,0.80647705869108166
95.389688207629973,147.16128088558588,0.64819827357844895
74.783956295135809,103.76583633605973,0.72069921021922689
73.666236299758111,165.27811296319126,0.4457107779065953
124.60142802434464,114.80314234095144,1.0853485843993145
131.65687634239106,165.33446711440592,0.79630629136324549
60.527807985412494,109.89436511189055,0.5507817250118805
56.655885695517817,139.0320250883149,0.40750241291191208
109.44336637564518,119.69400677478342,0.91435961853607373
64.617324419269835,107.48250507550671,0.60118922957625531
132.46641904563413,168.65575621718693,0.78542483231375815
81.033467392407445,98.759368193949129,0.82051423449033634
64.387193297114266,88.481159123576305,0.72769382696703322
142.09704724874501,114.19269385456604,1.2443619854499404
66.553172273527821,151.76391476415677,0.4385309404870873
78.472008233793559,160.74316059762816,0.48818256367513185
65.36133951920587,179.87433700667648,0.36337223312061367
61.549006366535494,109.63620570111649,0.56139307241557246
52.114801633644007,120.79419511312821,0.43143465283937343
55.539540916426013,93.682127802962626,0.59285097615673088
67.464147093585268,137.48719296230337,0.4906940467690164
55.338193262717539,179.75800372629172,0.30784828555939109
109.11438161109712,150.08810101206586,0.72700221320226588
118.07145267995064,139.52128404133717,0.8462612245237694
89.363045683202827,119.2369092921794,0.74945791713056453
81.799109695204947,171.52987602855546,0.47687966428418233
100.45262370222301,129.69165961303494,0.77454960482383095
137.50049422346086,93.43669133130615,1.4715899317957875
135.1131626822206,116.53784631991334,1.1593929950560036
54.347506201279195,86.716666884776686,0.62672503630118226
68.149840959652408,100.19790376887815,0.68015236243714716
73.6744871104396,81.766878099991217,0.90103094091894298
74.938757583221189,125.32799165001634,0.59794110315348226
107.12326517427726,143.45402649517973,0.74674282619649412
91.626242570319221,114.32924623789077,0.80142435628122455
54.9254119927594,122.0381771505277,0.45006745655510555
87.361413845957159,175.9209272844576,0.49659477808854996
102.37529487176371,155.19631215749155,0.65965030643172995
60.167190290371593,134.08566369449511,0.44872202316467152
133.34585537885596,108.45408751118252,1.2295143358714524
55.196186646510426,169.6996798772995,0.32525804813786185
142.4841869018062,103.50971168806595,1.3765296471039612
59.911314157987547,112.5342730516677,0.53238282465716513
134.35749515977528,170.90648144229485,0.78614628319488267
140.2653143927617,132.95420552850723,1.0549896773493701
147.95706805865927,154.23179494179766,0.95931625586341474
130.20258802735935,139.07447941637662,0.93620762467529639
127.94775407713288,145.34392090094951,0.88031032384442176
114.24832759955477,109.93832915148255,1.0392037834423837
127.89963545781291,104.13720616266629,1.2281838563829799
63.455220841314706,112.24923471686652,0.56530648962883268
103.60680359476373,95.544156408342246,1.0843866070883799
101.42228701904145,167.43143652908074,0.60575414702020824
135.75721441225573,108.32469332501141,1.2532434687346616
96.279936559351583,136.14893944143847,0.7071662618478517
88.508949610035344,159.19744251413741,0.55596967019225429
113.95632712371102,158.38241093757136,0.71950115198479014
76.646331750084613,123.83862585841929,0.61892104518110447
63.976841095395685,127.62573085867257,0.50128481666632707
97.787727402374571,179.47017489350247,0.54486895920395562
91.688936859488507,147.4597476979024,0.62178959540422962
73.256994052887364,161.46384431178825,0.4537052512600121
86.751181011512799,170.25539692192319,0.50953557173459652
86.639244982624746,158.75898362293393,0.54572814089311827
82.749556441254555,98.517934495356755,0.83994408596898285
87.946407972692896,136.21707337375722,0.64563424976384887
118.57433454559454,90.189415731454488,1.3147256092517352
79.687647457128534,145.29221265639984,0.54846468368942169
144.88579267153403,175.5349428187811,0.82539573229651109
141.63480195381777,131.27320643001113,1.0789315337500418
98.091042830007865,123.29724928677672,0.79556554097860033
82.83612050046888,83.58427514181632,0.99104909816974474
103.54347898300031,175.97745223292202,0.58839060157520173
134.85604887736247,90.300268413015885,1.4934180290645107
115.2587340560102,84.107909330484688,1.3703673646568097
130.43918279470773,104.60666115049385,1.2469491078302324
103.27222760657402,86.553043391838244,1.1931669131384046
113.29176292676208,125.51178424117623,0.90263845432287959
78.815561418246176,131.60878012571123,0.59886248731249114
123.48931623102908,111.25699490285839,1.1099465371939181
70.240459312571829,85.096048257488604,0.82542563081230447
119.47981288184982,91.16003682492267,1.3106599892156328
136.07190683258941,118.45043779899281,1.1487666011289865
63.210283730154394,86.052845082653619,0.73455193340140024
111.43797405419198,149.81897256099134,0.74381750287885307
59.509574822993457,100.7020541524812,0.59094698041496907
122.57156282714269,110.20715687836385,1.1121924047312597
58.449321882352024,119.41257771780974,0.48947374723353471
143.59398227006261,121.66096330691479,1.1802798397035315
63.740793003780212,80.166070767480051,0.79510935728232213
145.88802459090803,91.207037099869751,1.5995259711283436
130.08841760850967,166.27645637408779,0.78236222039659975
109.36820044663541,80.123306251190812,1.3649985948378154
128.26241046295468,130.8167355812875,0.9804740188097294
129.5114838983086,128.9502006507208,1.0043527132548487
144.60270628173305,113.30941610106379,1.2761755488419242
75.338335383918718,123.13270201464496,0.61184668371005324
109.00758953583092,158.05811375265841,0.68966778704201448
59.504919756440124,164.12037062149562,0.3625687629823478
111.61657000241213,106.034854341525,1.0526403859895834
67.129130409278872,112.24904409677299,0.5980374349683103
106.49506114724419,104.24828530283327,1.0215521611495499
107.24305140338497,127.98634005510651,0.83792576111802086
96.598515298122734,148.32583576588129,0.65125886396888144
102.26317755131228,102.82528754634205,0.99453334866896015
126.39233900065879,113.07357420548666,1.1177884831956242
129.92447165120666,173.03846175891505,0.75084157782345096
99.215321557542921,84.856928984695813,1.1692070729478872
109.95934415226122,126.07696052395661,0.87216049383873917
143.12362356901019,151.15580415967779,0.94686158010722121
61.973358850112277,95.045401155747413,0.65203953159773409
61.710356590011052,84.737402000548187,0.72825405468073978
58.770901191076845,93.820537163853075,0.62641829782360214
115.78632850405278,171.88231935306828,0.67363722423487227
91.860830079037953,80.925978182112345,1.1351216524354921
127.43214161418433,98.832197481135182,1.2893788144142826
117.12314133085926,83.12835129016446,1.4089433931154722
83.363775832823819,91.062946756220327,0.91545220973347652
139.83665473615358,142.01492866282962,0.98466165531197303
126.25321470706523,104.16389087390857,1.2120631597747822
77.053494091017569,136.92120504306769,0.56275793122607187
86.419201777205402,139.01953827661262,0.62163349733800533
81.443998020426292,164.94353330897792,0.49376896678854687
65.761164862499967,80.474139291187399,0.81717139744172917
64.778337254219167,165.33694593423667,0.39179589829840555
143.61274633757441,141.9119086426974,1.0119851653828387
93.790403719875329,96.274348610495764,0.9741993072249191
88.331982277740991,157.29373881352842,0.56157341636120983
122.9685708677378,165.54915417905858,0.74279190055380495
105.29930652528999,105.42634837541573,0.99879497059242395
143.61399868384621,171.87936809026809,0.83555112099564277
128.03014939093921,125.44574302986578,1.0206017860682459
97.936956412454037,140.34244543333216,0.6978427382397131
87.635947348082624,178.46495336176434,0.4910541016444655
148.6631544924322,116.15360786391994,1.2798840882032601
121.77602360036434,161.31593458201127,0.75489147377722154
145.11946600038411,111.83991178284596,1.2975642030383161
61.847857721704138,159.9213522241491,0.38673921187845439
135.05336791907825,140.07339188626423,0.96416147349910608
113.70738839912076,101.63556952254015,1.1187755323583186
62.192167833511256,121.40260937892364,0.51228032207607765
108.82579999692206,111.76356343635616,0.97371447948591028
118.60963651054487,87.810839308036392,1.3507402667507562
51.230268588860284,82.983477009969747,0.61735504988186274
95.431796184174658,114.6478655407181,0.83239051799251595
132.53995111963212,81.903414781748651,1.6182469494442533
79.53590253440899,96.548775758177499,0.82378986071889626
95.854808179855112,152.51833208508688,0.62848056931529817
94.231412706789314,150.80912356835879,0.62483893863408124


==> anc/competitors/data/v1/shock_index__s42_holdout.csv <==
x0,x1,y
85.740848182547609,86.014846969494172,0.99681451753272621
87.220865884027134,151.10753515546352,0.5772105659343324
107.60036623419533,171.49825014826916,0.62741378492882127
124.70918922839695,106.61727410574672,1.1696902802514539
68.460735131746588,102.96248043159889,0.66490953641338446
108.46056461908044,131.13654567717018,0.82708114705176772
103.47723446784531,106.06455059623831,0.97560621231270495
110.24921685666244,141.2817829040423,0.7803498412215184
76.416365959286537,144.7180754905412,0.52803608464432028
51.466478027279493,133.39024490686944,0.38583389709804056
73.165897078905274,163.23089243708637,0.44823560042168736
138.93748788456122,157.74181936025906,0.8807904488995939
139.56410428753634,110.96632221928809,1.2577158681688507
56.854605339665383,80.422604062160801,0.70694807762903233
90.404651099814998,145.37964283213003,0.62185220254121343
134.93673342838366,83.841018581636476,1.6094357596215867
147.92674247896633,135.89441720877252,1.0885417187647137
105.72257779087792,95.413417559152094,1.1080472798842427
81.7118137020977,90.127762500990229,0.90662201562143452
109.99994696383857,140.24299151798363,0.78435254249217201
136.34654530453804,92.878221080153608,1.4680141772619806
66.78888204608198,174.03282107803599,0.38377176001838165
69.397945465266943,90.288278858594552,0.76862629726229348
101.43433978484777,102.22885831489359,0.9922280406614884
60.064515530255157,110.8091023987551,0.54205398500665014
128.4289178803198,82.336429692750855,1.5598067387615553
94.406288552002565,122.6708360640073,0.76959032465339328
131.21216561135049,96.797546961895833,1.35553192957464
140.71234069822509,90.66416976488523,1.5520170874903199
117.93441221372488,175.5209992280648,0.67191055618641815
76.648255520291443,158.42123456385048,0.48382564200633688
100.577931565073,107.97497952867664,0.93149294405155147
82.819850650909927,98.093521285978795,0.84429480729374085
118.59889929284172,150.69578284650413,0.78700874737579296
122.15530932134411,146.72535427230801,0.83254397256138646
135.20643556579637,172.3405758516007,0.78453048504503164
90.166932087237214,172.65361179158288,0.52224179472180021
127.50861435554296,154.35596453675242,0.82606859241375763
71.131211369526568,120.42738419252706,0.59065645115905885
93.82307331989827,125.68448318954614,0.74649687009018184
71.093696966810597,81.814044811887669,0.86896690085759709
131.48268504370225,118.22884862850356,1.1121032351151845
130.27730213765545,93.93404185989192,1.386901910725524
121.82460653153709,80.673268547042994,1.510098806279276
82.44883324465755,158.53338309645517,0.52007237614107993
124.75676314436032,115.06846360969746,1.0841959580474174
124.04704377310658,133.44859191689366,0.92954928929005121
131.07262250434965,133.30709530823486,0.98323815548813343
78.050517496919625,173.10782551331926,0.45087804243092561
84.954120031627554,169.82455997939138,0.50024637214980527
145.07216655272782,105.06415633189644,1.3807959975850046
80.275881695316912,166.73554307926119,0.48145632426528345
77.584841228057812,171.53584362453506,0.45229521474170031
63.071742595763801,105.45614219302472,0.59808505492566377
116.90687259370979,137.41840786707951,0.85073662552392637
54.251228519026398,85.901628902042233,0.63155063777535214
145.2295220723052,112.97066915695075,1.2855506934329748
145.53665630595466,125.46214366934075,1.1600045404095829
142.95223673398328,108.05088047103914,1.3230085318212539
69.672859743542134,116.87889383759882,0.59611156005934962
57.526551324162682,104.0717730573333,0.55275844385269779
70.759994315227246,123.07040663522157,0.5749553954506591
51.128197051348643,80.329077483463308,0.63648430497504449
87.960836720138161,106.43222787506113,0.82644926707156596
124.94235843349355,86.360185459481528,1.4467588017410409
115.61049778112537,170.65315748012307,0.67745888495846418
53.696113775410694,95.44255521536985,0.56260138524417458
145.28376059066318,103.33461010372415,1.4059545049314237
57.938494285392636,146.32854164306616,0.39594800600637353
123.96102399953519,152.88327739500824,0.81082134103688841
85.035969866608724,101.23701398771489,0.83996916263183974
104.79903674155165,146.20877231590688,0.71677666860588207
51.498326389095496,138.09823321443321,0.37291082724520475
138.12181689112037,150.33709223886171,0.91874742842349766
148.90214072588327,90.633392663859539,1.642905957168904
126.9297069332182,114.20724262753316,1.1113980515857222
103.38786554456023,106.4040674462079,0.9716533213998374
84.582181751283045,111.45410413290918,0.7588969684814717
71.592474320519344,134.785800195131,0.53115739355981173
136.87358521708686,119.57937771991713,1.144625334459231
73.800899700311788,93.017743722147429,0.79340668508109458
56.634641457607636,136.44254559228699,0.41508051034785998
136.31443792696615,163.88887409108696,0.83174918787473417
53.207381838815934,173.76544648017648,0.3062023141918836
63.010419629361579,108.52690146664868,0.58059724158553683
144.98168661882056,82.848605180556902,1.7499592938571908
114.41325654611656,134.67016589082908,0.84958131438603945
110.20737355434764,118.34891639139502,0.93120728870788938
137.73656970672857,90.438801911896107,1.522980919637891
112.7299870485343,176.42307334823937,0.63897530469848429
92.935424584740701,131.87650265071917,0.70471556885978648
145.94553324802433,178.40991775729117,0.81803486646167634
100.51087398412164,167.5000119593484,0.60006487646409989
100.13943474807461,140.67534843315943,0.71184778188521725
72.187944259798741,92.746613370149987,0.77833509641692267
100.64918474997116,132.13555561262655,0.76171159445560588
78.435257592953903,132.73856428391619,0.59090030102471003
72.672921035114854,106.17785158525783,0.68444520161307409
119.51673677911756,110.66743231821465,1.0799630412988845
101.28923068262236,155.62311154676826,0.65086239232649357
89.192161882629193,122.77963879081665,0.72644098615234198
110.543747940857,161.96034440312133,0.68253589079628174
51.041712512886569,107.32420736077313,0.47558434176279091
81.276016554762592,83.243283987143727,0.97636725345092146
133.19959584003641,123.71407584303932,1.0766729245023963
146.78734945786525,80.333158037882086,1.8272324036937011
110.71704073638713,89.806812011244375,1.2328356642091323
112.52840340963937,177.29278606669169,0.63470379086552287
131.74192945073918,99.65882044371611,1.3219294475308636
142.61044546383511,176.20754261907817,0.80933224165169493
110.74942502403067,102.87540045579736,1.0765394305475053
55.646930539734008,120.15266304845625,0.46313522420466213
81.749791319429903,128.72355628507401,0.63508027340687379
135.31572513784292,147.59123809358567,0.91682763072995554
75.582471365260687,121.50462287729191,0.62205428547020625
103.78006791629817,174.51185809921438,0.59468777105849502
106.40583366760458,159.75426275872928,0.66605943296990588
123.5461686677032,168.71189092269279,0.73229081834139698
144.23149545382529,111.41066722380508,1.2945932292469693
110.3254015045901,128.21325716625489,0.86048357200324843
97.558337435529069,136.51822414108443,0.7146176860219603
52.968080517798555,119.84646330912545,0.44196615448864407
64.697904920543664,138.95290141711189,0.46561032019282611
131.8298480955167,165.95536529856173,0.7943693044111495
117.3338589374126,128.61645049891311,0.91227722800827993
133.22294236362777,87.478004237640931,1.5229307472735327
145.08344513890546,127.51849078151891,1.1377443714220323
51.69057778026658,131.39641326706658,0.39339413074544244
68.77913347831938,109.24755471227832,0.62957137722176681
137.4163520069481,90.241023425429361,1.522770318761977
130.15122275291105,137.75791997907152,0.94478214227308244
73.778425015915531,100.64537430950969,0.7330533124058779
121.393360168642,158.61429093082066,0.765336839803341
95.119817711145231,140.4820181747142,0.67709603653933093
100.08136718250478,102.90799853633496,0.97253244262804173
89.024032698286391,142.334434046762,0.62545675116844024
121.60392724742019,174.08718035992737,0.69852315946528964
101.78996872202703,107.78539845769561,0.94437623443010499
126.69964194970187,179.37952692889141,0.70632164171069201
94.3513281899764,98.992226485461984,0.95311855829238123
70.527733365772391,174.62628947508978,0.40387809634947941
126.04092830379653,107.00890142713341,1.1778546141754644
75.272275953328247,160.62987506599589,0.46860695074563258
103.527902532713,122.85310338640789,0.84269668147566734
132.87604149864706,130.14651305671771,1.0209727358637708
134.57872848676263,101.45905796507311,1.3264338461834608
54.361665111277603,178.6135833819236,0.30435347682957475
145.49146855286392,145.91692307960022,0.99708426878968515
62.815524368584654,95.143028703118844,0.66022203859614492
111.20366837574514,146.25295377713985,0.76035160660889767
91.858090425322018,179.24947004041485,0.51245948121693774
94.297498399331616,119.94730501994226,0.78615770803398921
115.86940204679843,179.38412423618928,0.64592896690365376
61.812112263174633,90.57540925816933,0.68243812276895199
63.630552344545642,140.16279748697227,0.45397604418148063
111.75927474791978,169.68385705735406,0.65863233359991658
85.565113208334282,80.616430322513011,1.061385537241275
147.10808224423843,106.13794242761003,1.3860084233738708
56.917125066969668,113.40043087478679,0.5019127760618104
54.423459212653704,156.02368131547047,0.34881537695942932
63.64203499547655,125.08597696994852,0.50878632870866358
100.0535993746044,122.26545452677298,0.81833089945038595
68.290877806092738,105.59222221183022,0.64674155326604765
123.01339283270065,176.20051051676137,0.69814436105733524
86.221237489103672,164.51858562212988,0.52408204922900703
128.88490859245823,124.23789336694043,1.0374041695297642
146.15236170026827,150.15418226197107,0.9733485907523981
84.440003215248225,142.85776902919349,0.59107743169356519
90.888024763876047,83.370028032587953,1.0901762528897008
115.49116360470141,89.956702196216739,1.2838527956792813
80.119956542349783,151.12510607612006,0.53015649499027806
60.533380315450202,159.81679161370346,0.37876733542346863
122.69282691879222,140.09470770969696,0.87578488098947482
89.667021196311339,178.86355218445374,0.50131522102301684
118.73553465498058,164.5428046260075,0.72160879307276216
106.5186788895023,91.470787359760635,1.164510353131184
149.92794482103653,98.717859147119029,1.5187519879011884
99.178941367890474,106.34526483684508,0.93261266987346192
73.285042401278645,172.39755937551786,0.42509327084873938
94.665985506637412,121.14381807504228,0.78143471958261024
105.681520751729,95.738448230569674,1.1038566292323135
79.25226970731886,91.797478534444082,0.86333819809203116
124.2837236205432,166.02556295506869,0.74858185335096838
109.33896305632133,139.16834462596637,0.78565972276371099
114.34292293014725,173.12449793179837,0.66046645215509669
60.947011998377391,96.338631228103679,0.63263315267653575
145.08616554048746,105.20793897023151,1.3790419901823137
94.97733592732277,157.44554513550713,0.60323927136572553
54.764201374019905,104.87098281426682,0.52220547480718083
57.689668627876735,129.6471782656657,0.44497434806997738
133.71285579469779,142.57699925641228,0.93782907826687312
68.845495229095704,145.44078014082237,0.47335757661940736
132.56134940702799,116.30774019049146,1.139746582556896
133.06036331890152,169.20567164919879,0.78638240681887672
128.54251712950463,116.8039045821248,1.100498460127473
110.19451658298291,154.08969079726737,0.71513231036308311
110.4242090763322,164.77646293296709,0.67014552388622406
76.901568370577991,143.48026508985708,0.53597314113140926
54.174277214676223,114.97300494767848,0.47119127867737015
121.06549004841003,90.41980272757695,1.3389267217620959
51.491292673490996,173.93411435532644,0.29603906550672682
52.13452364588057,102.18387803308804,0.51020302467869694
114.00241388682851,97.007201993306893,1.1751953622442817
145.13649265961266,97.674125116659781,1.4859256992193675
72.638858142988695,109.11006160249181,0.6657393193271719
50.713559591012334,138.41146484679058,0.36639710191021979
136.20478914309348,95.009147919354021,1.4335965759708453
103.84339068202976,155.51275221391916,0.66774839493024718
82.893855018779732,135.86183098654618,0.61013350414060263
72.795531628679541,108.00606275390297,0.67399486447855872
116.98736139454493,161.26228503114589,0.72544774726434158
131.08276259744696,147.8245256271195,0.88674570096776184
148.7197362394094,170.55049637474414,0.8719982609293212
78.818686102194931,132.10623780367905,0.59663107066394627
144.0784348844293,115.61177163045571,1.2462263388278931
90.058419123028727,132.23405911160881,0.68105312449810829
51.986622662506655,124.4986397706797,0.41756779638928926
66.22356193882699,105.95614733902499,0.62500915333334328
81.595237988502618,96.566742011834407,0.8449621089888586
58.913873359706038,120.4606322277416,0.48907159351715912
100.80540638024013,122.06634679029489,0.82582471771207988
57.05511914957544,157.50241523340929,0.36224916973509974
55.372132719527741,124.87443134581009,0.44342250149021911
111.40021080456171,136.58621022929327,0.81560364415667785
56.210596767688934,104.17787350279404,0.53956367967312535
129.00863854309023,112.77559310768339,1.1439411222595546
50.562210463169833,86.293204530068834,0.58593501931605119
53.733696242591613,121.60637829590476,0.44186577213771983
96.346743643557446,139.79639832356395,0.68919331827533448
138.54495632717266,126.68145162757769,1.0936483166807378
63.665573319021796,138.92156653687414,0.45828430319437086
56.218435038824957,174.71222585975158,0.32177733849005918
76.979919458540451,107.50364987266273,0.71606796187592314
68.638769781068618,119.51374973897236,0.57431692948285207
121.79877617060997,152.15981731525486,0.80046610412431785
57.913112187637125,130.48921714613641,0.44381530868393171
111.69330448509531,81.261586872424829,1.3744908115127781
53.457586283258799,164.42037002147987,0.32512751477371754
134.60148999655388,91.882436020533049,1.4649316651386384
87.959128438690726,177.76381996358299,0.49480894625638777
68.028253759452383,148.6430057236937,0.45766198973335664
96.695406025956274,146.8712497144549,0.65836851129101281
84.665997056030022,100.4970804363125,0.84247220604269168
89.612063154081198,137.91341677240453,0.64977045200733452
110.26702290176405,128.08470547055251,0.86089141163786453
114.9251456520898,90.881996969682902,1.2645534812623824
61.985317241950945,98.484343769907724,0.62939260058196989
101.00636870428769,101.46973594774214,0.99543344388229138
135.91016153401549,155.7169110887429,0.87280283550294946
114.15949034401532,147.35627481975587,0.77471753736753735
112.14139621454882,154.55670134898202,0.72556799696014884
113.16850359561323,93.869429676771588,1.2055948777498249
59.942829393772499,154.44380674457744,0.38812064178725708
99.764600604387027,114.17562619319757,0.87378194392885988
133.55140000400513,150.9508297846368,0.88473445422290409
125.32698598642138,174.80992013035328,0.71693291715348206
115.52727900120851,163.64134929080473,0.70597852866579958
117.70067115911863,128.11798083191934,0.91868971392495324
58.295608230127129,124.10536705522594,0.46972672990190689
105.30180846145099,144.31540889794553,0.72966434607074071
131.27704976759696,131.04929665732089,1.0017379193638225
126.08098932613527,154.7103677635495,0.81494854642728443
139.39739510249348,102.82357236088959,1.3556949238569274
137.94943850446532,103.76395166970811,1.3294543652652446
58.985797626531557,128.11935245017625,0.46039725067663195
119.25225305980646,102.97518854526959,1.1580678291973334
90.133849712334083,118.66880116416019,0.75954125118065063
82.999192099810841,124.25398550706379,0.66798011960020687
76.823989392563334,170.43653784141094,0.45074835692829607
147.22627735050008,122.99141885857954,1.1970451167799501
103.86880420461922,169.57284653909866,0.612532055246652
114.08697399743112,117.44530334415606,0.97140516264934107
61.662105690828454,114.66549796150385,0.53775640264109792
89.232237223072474,154.93704330943646,0.5759257780907826
80.62517932260161,101.40857308545678,0.79505289217173924
99.535064937086659,165.25695450073857,0.60230484845732657
69.905981679193715,140.35457782389548,0.4980669869343739
141.70261160323594,141.74874988572878,0.99967450660037538
99.860557868947836,97.044106445812105,1.0290223850400271
129.99281347637219,107.03605985507708,1.214476818862519
148.25071383794096,102.09167483747102,1.4521332329394605
129.15494228028078,141.44164375622898,0.91313236222619121
88.627764190972158,116.70060468689638,0.75944562951286609
129.1473972147235,140.81462361198766,0.91714478157174206
102.12655109394595,163.04121491647291,0.62638487542101584
59.535619364833217,154.26456108566137,0.38593192724136921
50.63988957077391,125.56080555274538,0.40330969005691181
79.835548591700075,158.02842032761964,0.50519740959371406
61.693487935098588,167.77991841876508,0.3677048392711495
117.18735004327939,149.87474605725865,0.78190190893473643
70.694449560583337,120.40813672380384,0.58712352407499335
134.54103479333122,149.78739070417186,0.898213355348769
120.43967144027536,151.02804403352161,0.7974656111784314
86.334986156328355,133.18668348979031,0.64822536228215744
133.22250274474578,141.46998344089775,0.94170155042396297
77.013912515342369,147.91733235874293,0.5206550935394173
56.386191632157754,83.028892777296008,0.67911530246946017
87.682923569780087,159.37385479900666,0.55017131687227405
92.948491618400823,149.81396526859709,0.62042608278711653
87.08631638403196,164.83029571827558,0.52833925950650495
89.82738398047519,145.51115220012042,0.61732302041658116
100.87534440636034,172.67585815849623,0.58418904346065903
55.125201949346526,88.176356332525629,0.62516987820931857
105.49046534540929,172.36932828367466,0.61200253198062982
63.852489190337955,149.26065675769894,0.42779182791612907
75.17981805419366,99.583615731882205,0.75494163875920062
63.907891598159871,127.37494029953594,0.50173049304575579
62.995046562256405,128.02715337549736,0.49204442105726603
81.25766243557068,150.45797921478629,0.54006881429379894
128.79127407142886,109.73345976558443,1.1736736848228084
93.096064091508126,96.405731888486457,0.96566938778280675
138.66798623829675,171.52106987155915,0.80846036199596982
95.184885410515847,123.86142126956486,0.76847887287972383
108.08503145377406,133.62328772224825,0.80887870143145657
51.046403312467746,162.79554775305922,0.31356142116305813
131.83019483660468,105.75643226497978,1.2465454063947179
119.88740811245586,155.00506743061175,0.77344186289989292
68.988372693684909,144.34854182407963,0.47792912780346875
123.88122735637674,88.282730949217779,1.403232840946391
113.93335613146769,148.1270887905452,0.76915949041955345
67.314539608984902,146.11316593495746,0.46070139660754522
63.192402084604879,165.85471078765784,0.38101059526436659
107.63744361244844,170.16442347193498,0.63254963297425648
53.336601345608059,139.22919460446377,0.38308489463816847
80.055515554733347,147.52055005591603,0.54267365139561363
139.82622889630676,101.22194052134212,1.3813826150351773
114.99707531750269,96.753842593733168,1.1885530562374911
97.661787829380273,138.36812057797408,0.70581133444206379
80.195421861288622,105.71268453454921,0.75861683216529241
128.96075974555401,141.36117274178335,0.91227850791192511
130.88257473719386,99.806385091273,1.311364745026099
95.470162926942521,142.68250248756206,0.66910911473020218
58.937064002499909,178.3121795492651,0.33052741630706411
90.822291939652501,162.76732639507065,0.5579884731853838
126.06012142221587,169.91036888880683,0.74192129795629158
62.421223608741492,134.52779591408463,0.46400242555528398
122.51104408412139,127.26546194853412,0.96264172705132356
147.74274708946348,155.71914445034787,0.94877702809735309
92.068451065645121,114.90584568915931,0.80125123759766415
141.46530796106089,137.01243226034126,1.0324997931009545
126.70168551975279,171.1054798167811,0.74048876549964571
84.279495112650181,98.713903993713615,0.85377532143817692
106.87906908409254,177.18496099109566,0.60320621166862853
69.541886099824865,134.03601292194602,0.51882986209326887
81.87194408875547,122.10554691350221,0.67050143223020298
133.49436355749603,106.32997930954201,1.255472486916174
128.79568635349185,124.38847992404604,1.0354309855071542
135.60637538484073,145.8426656554999,0.92981278678189638
132.11707539655197,170.79819085818258,0.77352737012449757
117.88480843422958,120.35824167328872,0.97944940699804139
105.58105601365395,91.133939197704066,1.1585261971899252
62.385103321090938,151.00424276552633,0.41313477143791361
144.57533587920759,90.356156930606218,1.6000607018981767
102.54540167414343,107.79759302780097,0.95127728545568735
87.102198685314136,171.28602929527821,0.5085189903909767
96.546973897758875,155.17254186228757,0.62219109604740719
146.57350129452962,112.21098097925596,1.3062313511155039
129.25837421515843,151.01116205423938,0.85595245051310909
67.169723674588894,173.3301282597071,0.38752480223141561
110.36085768461963,172.97052435758684,0.63803274051749714
134.56746340647879,86.006303592763842,1.5646232634720585
59.199127395888574,132.40916539203502,0.4470923687239679
141.42062416530086,96.646130075014611,1.463282844905774
119.03051273665093,161.75217786332428,0.73588197889507323
145.74486434772516,122.61173274288373,1.1886698041642678
108.91467355026455,173.18552476384573,0.62889016676641796
65.470270253375801,100.28832921216164,0.65282043052958183
52.001758690726597,122.04829148851789,0.42607526952246472
103.08700378460466,171.56141803102514,0.60087521406451905
59.225651155213576,119.71017996277025,0.49474197744613446
114.4980631531305,141.87952179058681,0.8070090856531702
125.69976937174205,82.329905880563928,1.5267814049744552
115.17724615675313,141.87315451968718,0.81183255949081212
88.990965662254837,97.461412744338219,0.91308922327749198
127.24027023584958,114.92795300673262,1.1071307450189745
95.528188731667115,81.934165437905747,1.1659139776564109
127.27528666101261,120.35633933885961,1.0574871864677848
64.977684779220496,145.31209491373846,0.44715950738851545
78.128701544540817,127.08623538896022,0.61476918649309309
62.449299833503744,108.37612140234587,0.57622748466575024
134.09515735274977,89.688290377426966,1.4951244670675456
144.36621608315139,80.525007748767266,1.7928121973432714
110.08735671418529,148.97262642170904,0.73897708161868592
91.596398742139485,110.14792343504226,0.8315762647686844
125.82816412917592,120.24599428424193,1.046422917271894
120.83226457977401,97.610507718842626,1.237902223885766
84.939961534766937,88.678879829169702,0.95783755611702148
139.50235189386441,99.443036838398427,1.4028368031495764
90.762149192023628,113.86085681500703,0.79713214647143815
53.227505110250384,105.50579531773985,0.50449840172239957
77.998869502540771,105.9730922442111,0.73602522914774671
88.447389757449002,146.22487958910858,0.60487237196560439
93.843255753043806,109.99105503330625,0.85318988643783122
91.376833949627724,106.51316108411677,0.85789242399316812
122.7523175312698,162.18276004313515,0.75687648612356717
124.6026924857413,89.679904633290164,1.3894159789225224
135.96623791434752,150.76474156719229,0.90184373681130592
99.787956059056469,125.82759490156258,0.79305303528309956
135.07821604551543,168.09410370355471,0.80358687823895936
129.49641544140124,130.77375925522043,0.99023241496540371


==> anc/competitors/data/v1/snell__s42.csv <==
x0,x1,x2,y
1.7739560485559633,1.3019273914424916,1.0601545023945973,1.1887408363802481
1.4388784397520524,1.9184418955155542,0.51229912246897236,0.36764888966769504
1.8585979199113825,1.7812940354315159,1.257025294253004,0.99245518792209597
1.6973680290593638,1.1105884109961104,0.87197971243698169,1.1701110472796858
1.0941773478876495,1.9970346578375731,0.26383424427061447,0.14288383797742096
1.9756223516367559,1.8792000243077451,0.28683425989219435,0.29743381654160717
1.761139701990353,1.2839084378640391,1.0010240550086118,1.1550057432423861
1.7860643052769538,1.8368965796609382,0.32482711737470149,0.31031327918317619
1.1281136326755459,1.1064195318713828,0.75948051205665623,0.70204543838451472
1.4503859378955672,1.9991047304742386,1.3893068187073239,0.71360178581317457
1.3707980242325812,1.6656847361065368,0.10520988615334136,0.086424267834200943
1.9267649888486018,1.650125015558797,0.121553742466824,0.14158271388603569
1.6438651200806644,1.0904407269841327,1.3910099565096583,1.483225199300074
1.82276161327083,1.8970333988966253,0.86003048437441498,0.728190966951618
1.4434141988273312,1.0289995032044694,0.26498296817406708,0.36736638784111014
1.2272387217847769,1.240828058041147,1.2664928596803218,0.9436072286766144
1.5545847870158349,1.143021875166635,1.2444943901659997,1.2883007006363085
1.0638172561041754,1.7767679406922186,0.79706053704478763,0.42827982167249928
1.8276311719925822,1.1982042272128979,0.90832963881898343,1.2026714266851348
1.631664399122065,1.9106382271308853,0.45514334895113917,0.3754060269185962
1.7580877400853738,1.6562690393274901,0.1656756052836067,0.17505705774130298
1.3545259681298685,1.0361627104946962,0.87293789155812351,1.0016428563787256
1.9706980243949033,1.0054298341287005,0.48318175116359185,0.91063976862632112
1.8931211213221977,1.0516579170143989,0.96270736065845741,1.477441138739062
1.778383497073762,1.6059251776477277,1.1871187298953816,1.0268752471884552
1.1946387078519676,1.8014818108594153,0.12360870708867328,0.081761577450681758
1.4667210037270342,1.2385528206273886,0.87442790709144547,0.90850718044724599
1.0438037657872288,1.8494088429230731,0.4006647015929079,0.22013266163582218
1.1542894920675479,1.0572319401532604,1.2360550472749419,1.0312032788585932
1.6830489532424546,1.8009638536416763,0.42976385853037702,0.38937632727873622
1.744762155907817,1.9277954301722804,0.89400117320604366,0.70556682375508806
1.9675097324342099,1.7721083991043804,0.81960309211649474,0.81146484209260894
1.3258253581381521,1.6981207839786372,0.61501645007702355,0.45047682139265183
1.3704597060348689,1.8379802186553831,0.98090699267973214,0.61962314922478534
1.469555811275808,1.0401512995470665,1.043500525130064,1.2209257259771911
1.1894713590842856,1.2017821107190554,0.83701913391520277,0.73504267676040502
1.1299215053354716,1.1249236793056432,1.0859489083401803,0.88867683533973651
1.4757049262259336,1.5045309901929866,1.3784421987908189,0.96275077507651596
1.2269093490508842,1.7451881283288446,0.64505410427104659,0.42268739791668924
1.6698139946825103,1.6300118445763987,0.76895796745119005,0.71236695101282166
1.4371519188723307,1.851131099761935,0.11621084132357722,0.090019000220580847
1.8326781960578375,1.1552129924410908,1.1348371232034919,1.4380546248959993
1.7002651020022492,1.7346210919351615,0.7762990871597919,0.6867665989394055
1.3123666413820412,1.1930414908689042,0.63034985946873467,0.64838053559804887
1.8322598013952009,1.2707587513178003,0.22229355201621454,0.31788363066462555
1.804764357496802,1.7099046972813039,1.2565533481780164,1.00379056924412
1.3874783790301746,1.9802047848986817,0.61350941205272325,0.40340644345639937
1.2883281039302441,1.6115436059770696,0.9873560776719863,0.66718829601653562
1.6824955039749754,1.0545003149912957,0.29418640327859596,0.46264432690625912
1.1397524836093098,1.6163089699275328,1.3500145184033421,0.68804094078587708
1.1999082024751084,1.0423505515801672,0.33197429036838016,0.37517346845199834
1.0073622697510056,1.8841457113668172,0.35940459076933751,0.18804615907846489
1.7869243775021384,1.7095782851006207,1.2166777187250279,0.98038807593889488
1.6648508565920321,1.1731278464225032,1.2863575673845105,1.3621328537395117
1.7051653786263352,1.0917210058241982,0.37579162978029179,0.57323353796989074
1.7807290310219679,1.1835332288803189,0.71074115462727616,0.98158619872534136
1.45891577553834,1.9800271795541926,1.0535433759316788,0.64042639323784545
1.5687411959528936,1.4585606424584898,1.241875453954042,1.0178824610226542
1.1397969981276574,1.784080948341408,0.59276850354849675,0.35691107556143753
1.1145300735359736,1.6364083421077769,0.77212533290425789,0.47516407376232345
1.6684029617904717,1.5724131499586373,1.0642313336756553,0.92779601690922131
1.4710962061431325,1.1451302546650497,1.0504767696486339,1.1146433774279954
1.5652361064811888,1.9460244535580951,1.1178481690339104,0.72321754026279006
1.7649988574160256,1.3013426325147179,0.84091396423398412,1.0107794741018994
1.6347183200005908,1.5780172158075421,0.23599962584620776,0.24221642959197442
1.5535794006579957,1.6997759445890661,1.275165278141452,0.87434039223859306
1.5592071607454137,1.6492331552453088,1.2252443011173366,0.88952872602089439
1.3039500980626122,1.9405944096955183,1.1375266665638328,0.60984527338987549
1.0308178345679395,1.148438989920058,0.22982122030894833,0.20447220893281912
1.4367173892323624,1.5083527384469422,0.36571657720585793,0.34063439651866345
1.2145846728195293,1.404034390740766,1.0666804746399474,0.75745483274596526
1.4085286437246363,1.474168729482618,0.13008212295653038,0.12393974671557523
1.8534030732681661,1.1192175261977446,1.3729920238194635,1.6236901877354317
1.2339394858653407,1.1340946098727653,0.5902880844623849,0.60560307922069323
1.058302741689066,1.2780755457812574,1.0351062937980706,0.71204876486025259
1.2813838920219967,1.3047046037608312,1.2538424150344563,0.93320522126704808
1.2935937577666836,1.4279032136813501,0.61301885459510685,0.52122248039013908
1.6619165147268951,1.6109875470366282,0.51487223517956582,0.5079908912870772
1.5570321523412782,1.634629117418263,0.89136346756772056,0.74100037491474635
1.7838982091064135,1.4118108965855702,0.85528618587246574,0.95367777014668464
1.6643135403273877,1.4087831094286971,0.63188197091223619,0.6978013498221145
1.4063868614400705,1.217628526696962,0.88230718262802088,0.89191534589628496
1.8140203846660348,1.5883062484090082,1.3159957804364431,1.1052353262320784
1.1669729199077039,1.3170409113172379,0.7079323336145753,0.57617107285572366
1.0227120731338606,1.0360598342773637,0.35576483497582068,0.34382009597889751
1.0900478607756416,1.4184000441568605,0.59036777774790494,0.42780118667815092
1.7223593505964503,1.4741326750901704,0.61233907737105409,0.67156985465555574
1.4618772302513874,1.225592868204211,0.2704413009340858,0.31866237264978597
1.1612717790336018,1.5724579331221156,0.31173295072092133,0.22650650718298018
1.5010447751033635,1.5657719004319208,0.98993069541178025,0.80142921446762516
1.1523121027131684,1.7020021811103714,0.54132108047157346,0.34885401570873908
1.696320375077736,1.64794848220121,1.3413679094125499,1.0023801936168304
1.4461562755740307,1.6524330565210317,0.41667576896618963,0.35420045653774129
1.3810212260964825,1.3162141518240431,0.228601856636269,0.2377739766115802
1.3015120891478764,1.787432221985954,1.0795559319003352,0.64204181369896107
1.6302825931188885,1.5491443835996794,1.2453468674932311,0.9971338835878113
1.3618126105533905,1.4314181951798901,0.46154736393293416,0.42367882949894098
1.0876499193161009,1.626012480941057,0.3627145321391213,0.23733693893841784
1.1180059021205153,1.3606573344502544,0.34149597533241327,0.27517353262161981
1.9618976645495145,1.5127392446067582,0.7786159917764659,0.91081830728017621
1.9085806907076071,1.7367056884822203,0.70894163362080209,0.71546076381888679
1.6997071338107497,1.8864028867237077,0.43727179181089448,0.38155909836746227
1.2658699614595195,1.9210571972951915,0.15872505208625431,0.10415237230974075
1.9691763773477238,1.5036329251830991,0.72593874242416478,0.86937023615713915
1.7787509039657947,1.5202751147405691,1.3471320519262908,1.1408753710032182
1.7168901891589956,1.7998704107638366,0.94827496097846209,0.77495593138412466
1.4493615021437887,1.3144506917442014,0.7441585236172038,0.74687425267094587
1.272241561845159,1.8373823623450685,0.24389969623850094,0.16721179456665775
1.0963909621534993,1.4941416465174235,0.42816717771446344,0.30467396259579893
1.9026023965438417,1.1158567243352684,0.48320613444690552,0.79220592583791172
1.4557762898336111,1.0720591470729437,1.0942446183894046,1.2066280148571817
1.2023633647952303,1.8419932110394632,1.239724036444005,0.61730315381993173
1.3059566241506526,1.0555679169068779,1.2721344096363698,1.1824377136778546
1.579219568941896,1.2806114361336558,1.3799391907259801,1.2107842011605647
1.1767727829392318,1.3341300405015457,1.377076688035892,0.86555370301715773
1.8566142840923754,1.1729944451915939,1.3388988725983757,1.540430615104891
1.7585195298352101,1.3138933698019892,0.19336878265374968,0.25719562131972168
1.7194629559509367,1.7426925667250857,0.27913159670614673,0.27184834241929201
1.4320930397751037,1.0146828435600708,0.49580648441884267,0.67144687991246677
1.6273088407024432,1.8271734245206863,0.81876773028379979,0.65042053848943648
1.5840979689127357,1.8565480235745582,0.22607125531712308,0.19125620621204942
1.6498466015548199,1.3722615731915482,1.1995360451427852,1.1203723945396742
1.0844443211398891,1.1536128990606347,0.90178303280050165,0.73740074627966612
1.4158074021706097,1.6008404079450809,0.80507372299286628,0.63755868323252707
1.0416141738618925,1.1196725558648943,0.31490472037747846,0.28813322534401953
1.493990819244519,1.3649193610782526,0.42923211672025652,0.45552741849890305
1.3298612123327853,1.9584291809009724,0.30840563247693542,0.20611718629785394
1.1445241888660469,1.9954644725836372,1.2075131051332382,0.53612933054658585
1.1034029677225516,1.7721048913545856,0.85949621807958354,0.47166674930813679
1.5876445721777119,1.3109615099207663,1.0556682557755233,1.0538946774903026
1.1705929685368861,1.6876650491660925,0.48484272178303345,0.32327347452215044
1.9251201183767972,1.7054063654840128,0.58262842821476024,0.62110756285888269
1.5810611397003949,1.3878416951636496,0.62631145375449382,0.66776729015472125
1.3468698045348371,1.6408886345861595,1.0880194632672453,0.72700545375526293
1.5909154914814168,1.0107276449756761,1.1040588839769385,1.4056733682892892
1.0228038710296974,1.2090576586022415,0.36885758576824124,0.30500781114347703
1.9585592132414453,1.5250883029672613,1.3240005137595285,1.2453149160513055
1.4823034369429002,1.1637513042582959,0.25685193867679229,0.32357425382472316
1.7827352272502863,1.1659068678765336,1.2649587071507193,1.4580989272081402
1.0827299999224387,1.8363042905502378,0.23051433934475207,0.13471639659037671
1.4866583308381602,1.9891330026836056,0.44390175449670433,0.32097888909814187
1.4907069943545208,1.5559694280284484,1.2004220968883441,0.89309278152117366
1.9378264549749828,1.8390697308817134,0.33333969404991365,0.34477115044920165
1.5717280523760753,1.9903216643262724,0.63763831070296073,0.4700993331247374
1.4734894010569537,1.1415958885687747,0.68481708992736401,0.8164257178729829
1.2669756630918936,1.4482456132543511,0.41883666493017246,0.35579351933575343
1.3315689973425522,1.3925727158419199,1.0233187617367825,0.81643651112427107
1.5206724024715377,1.080049283646185,1.2067350442228648,1.3156854582978266
1.4389114603050466,1.7553301727947446,1.2369476818122433,0.77447913173643534
1.0216120798803305,1.433779027322593,0.54111878945752923,0.36702137156531567
1.8262919241943578,1.4693269341904012,0.79010551257415862,0.88302203957614311
1.8961607718397668,1.1506729738132402,0.42292832502534694,0.67633990341815875
1.1402490889986108,1.1809266522308681,0.41823545201518897,0.39215865295005414
1.5540361435390495,1.907103622156215,0.30963028170750134,0.24829534193452774
1.1085757411354435,1.0446490889742788,1.322024714049769,1.0285261450549368
1.6722400930398118,1.2328522849437062,1.2543854771872538,1.289065461290636
1.2812337838390082,1.2920593303145282,1.1105663273259998,0.88844362687199674
1.6594226346919019,1.4901975424015865,0.77295997767404756,0.77755045588329719
1.7269946142868826,1.5864451730147959,0.73779029016543329,0.73224758029304504
1.7686474919176569,1.4932899758506666,0.78866936603724724,0.84022995989994564
1.1077409459558964,1.0841153345568819,0.79753841765021594,0.73123449791597384
1.916011845137608,1.2436674540557136,0.66493201010699732,0.95056768564647964
1.2302139908948808,1.8435883847625412,0.27128128275968766,0.17881194303862039
1.0374125561761798,1.6375887004784591,0.26336300872909679,0.16491848399137354
1.5548524693914834,1.6491490501342745,1.3379246305993882,0.91737215831275987
1.3709222838624386,1.6702032553513551,0.72663998746225567,0.54531613270457879
1.8297897431324133,1.7629030190395292,1.3391671823767455,1.0102216630612226
1.8082514720643017,1.0581084817214474,0.31264994102314292,0.52563999774921621
1.3171388928227152,1.3666083849326123,0.8207415176519135,0.70516665012439939
1.9528993950697449,1.5395274352616788,0.37003242935700098,0.45874960540555187
1.2909178381401185,1.338456483297326,0.42913998796458197,0.4013104831290919
1.5150571292317145,1.8444788732871866,0.13907095238953243,0.11386517571345894
1.2559650905676027,1.4825725085872938,0.25463930396227469,0.21339464522900672
1.9360435700489633,1.768627589459379,1.2919029299179543,1.052361812444204
1.1646078175820183,1.8520155168811692,0.51799288892703121,0.31135851644435991
1.044910619392329,1.5047914829034981,0.89056797548896893,0.53983820681370254
1.4350970600030379,1.9095522438713499,0.70451837158605479,0.48674495570124293
1.9923755640558372,1.5871239405369806,0.62058661881886168,0.72999421124931652
1.8916772662549139,1.8502742988337217,0.79145191874988841,0.72729263700218927
1.7486080194569493,1.3405907955915244,0.34341062799994393,0.43917745213382869
1.8907924908785247,1.4988169585314852,1.3851850680754494,1.2398548903928965
1.8934466396978631,1.5314110410045778,1.1638002293150218,1.1354095258588366
1.5188583603864489,1.1049797158960706,1.0640990225509699,1.2018473240264624
1.3159290518307931,1.3985525067015407,0.70938708611813805,0.61288737705469987
1.772012432110988,1.917337672551676,0.29874025876423671,0.27200867998482969
1.661661263167761,1.6308322403647424,1.2968656157556382,0.98091403834988833
1.37365772887371,1.1775065824369675,0.54380318759624591,0.60358275647521753
1.0944666680615152,1.3388556356096051,0.16513869660601388,0.134382253052798
1.746789611349026,1.1916030096626997,0.54512477985381724,0.7601136515506407
1.2624605159228648,1.0248231317985725,1.1327941396446497,1.1155927528597498
1.9368131505337791,1.9274604585040267,0.90952136848467047,0.79303940533930029
1.2409705750056848,1.4482073282568715,1.0760901601683175,0.75416580363912755
1.122757932411486,1.3075350724207861,1.1317259990210906,0.77723441872623256
1.831112672124906,1.5984771915577367,0.37554099440470534,0.42015485480046494
1.1532843166244939,1.0073144562930156,1.3009183109211342,1.1034681065056475
1.1792683081577391,1.2780221066008139,0.66938648379648424,0.57255806266033082
1.5993827915208434,1.7030334656988926,0.93071774404341379,0.7532342237163725
1.8745620408374646,1.6337697730692629,0.10300140436276461,0.11797334950056561
1.1964346657145732,1.9818059475425356,1.3913790479345314,0.5940184600451538
1.3103236729000947,1.6203577096580442,0.46516530175340165,0.36274249898620331
1.7774048382411776,1.4775058736277327,0.1806820385022018,0.21617553913309373
1.9718264260609675,1.7614325631840075,0.69574065399746798,0.7175127278279968
1.5007411862023423,1.903327871964053,0.26773907433665423,0.20859448423613416
1.1438975025512508,1.7206959467183516,0.29802472320484841,0.19520332605181218
1.0139362877082014,1.9632112235493797,0.92196765693927307,0.41151784380576717
1.2296560299988553,1.7820051707381772,0.6108056090413031,0.39575735860774053
1.1318222177865209,1.8668014382619265,1.2984081852014935,0.5839363624472016
1.6776586736128576,1.1141040711836372,0.51490344299049107,0.74155045349729043
1.1218325046285311,1.7324135029937877,1.0440341668990714,0.55977178332108579
1.5063299316206331,1.4400886995273687,0.69942925920137977,0.67339371104178269
1.6942624356428864,1.5531038024112753,0.95793669146806226,0.89235352038581484
1.5811166092209024,1.6541024094823569,0.87960396373078742,0.73648945147466149
1.1997756516600577,1.9698151167055693,0.7146191645866975,0.39914849605674502
1.8041245261822627,1.9845780814316245,1.3350794230117682,0.88393366101667803
1.7154071296158016,1.2882282454879053,0.54552773558144252,0.69092732489830722
1.7389840039155418,1.7337534974379163,0.33040615162405429,0.3254059926381378
1.1310577515573133,1.7499835379352686,0.98152227914377665,0.53731846775744696
1.1237538036503447,1.3464928613130489,1.1998098297002813,0.77780212702230833
1.9275625510065075,1.123869774864221,0.1523298619219009,0.26025354055726413
1.3975781938249408,1.0409469602857198,0.68452249494948458,0.84893191353161968
1.3009486917809396,1.7773431275291784,1.2602339965935241,0.69694687946856815
1.4885840453515333,1.489699741816906,1.0745042045997277,0.87869559252393192
1.6628642127635824,1.9855401694949262,1.3893500314469167,0.82373865664974044
1.95562325704697,1.4649734561936532,0.79083795507641674,0.94905221322848898
1.2864462268820551,1.9779169790738402,0.95799443444149646,0.53205674621052623
1.9248084293120271,1.4115760021940598,0.49322436547930648,0.64561594042126624
1.0248594913862563,1.7936821505599725,1.3317962795657898,0.55513070981466361
1.5551980423268246,1.0848192723118322,0.57623613512349714,0.78112868147376013
1.6339751116810852,1.5554617101377639,1.060063926492617,0.91642127818210295
1.1058974037507534,1.8020597869857242,0.62408226535480638,0.35860864572798834
1.1403395970639125,1.9247016672198887,0.83036460908189902,0.43735240603755976
1.4191143193163038,1.8225830906174316,1.0357172955280101,0.66979791034886804
1.9662319121431817,1.0369707272011741,0.76161439727676039,1.3085021212154471
1.5960425532343727,1.3727023413067343,1.279212224982361,1.1136231547153415
1.9330232216002112,1.0486984723138513,0.64509128430615326,1.1082990708734306
1.8043609156129707,1.1092822911145581,0.94119333758632262,1.3147196036576909
1.4673816015552914,1.6753056286674841,0.54507116329007033,0.45412995010137724
1.7847634492521873,1.7132581963116982,0.63060366870031681,0.61424157460181772
1.0178367839769877,1.7737206827516263,0.672065140703618,0.3572764368060265
1.1091439967657348,1.8654565480556629,0.26354912380597084,0.15489062511539525
1.8294286148827363,1.7394314684765098,0.21924078277670869,0.22874137469071512
1.7968170883251617,1.8008715921066321,0.96773690009078517,0.82175000025489253
1.2326407419664336,1.0489637098232794,0.95217305984596778,0.95733037369862095
1.5307695905990535,1.2345351504412987,0.96178262847312368,1.0170277982698506
1.6060158207000108,1.6218977733752458,0.12569637894549918,0.12413804275008063
1.8677389537760112,1.8581253046248232,0.52451089547331387,0.50338071837142995
1.6031071573387257,1.0045001249396592,0.35715280143695594,0.55794844959353251
1.4125715692736804,1.5146293421163497,1.1115968493072161,0.83600644474776142
1.3741840434071828,1.6772873993643973,1.2188195218149691,0.76906139753326352
1.4258820863735098,1.0296072891286132,0.42068449039399147,0.56556453377378979
1.6519310255799742,1.401355557553388,0.96820390650238208,0.97118453742145827
1.8674906317523248,1.895634881383697,0.26817164449575676,0.26103491686897423
1.4538968820762999,1.6716128088558588,0.45769828328222728,0.38433209847348865
1.2478395629513581,1.2376583633605973,0.28025084510344533,0.27887205009264715
1.2366623629975813,1.8527811296319125,0.46857699657899787,0.3014376004862479
1.7460142802434464,1.3480314234095143,0.97715751155406116,1.0736321661822597
1.8165687634239105,1.8533446711440593,1.2834249832408282,0.93996295673230745
1.1052780798541249,1.2989436511189054,0.36327913030144177,0.30236177437180378
1.066558856955178,1.5903202508831491,0.80470274543593479,0.48329166948268154
1.5944336637564518,1.3969400677478341,1.0118084316164619,0.96764965311107565
1.1461732441926982,1.2748250507550671,1.3387992090312353,0.87499558823169765
1.8246641904563412,1.8865575621718693,0.89307862775332592,0.75344849937668656
1.3103346739240744,1.1875936819394912,0.43163901033559482,0.4615986788343156
1.1438719329711426,1.0848115912357632,0.91312160398811704,0.83450276876509766
1.9209704724874501,1.3419269385456603,0.51663851018142093,0.70710474266120182
1.1655317227352782,1.7176391476415676,1.3689669078992199,0.66479223259793851
1.2847200823379357,1.8074316059762818,0.6195789757127278,0.41275545096866278
1.1536133951920586,1.9987433700667649,0.99105603698931832,0.48286272776576061
1.1154900636653551,1.2963620570111649,0.13019585705078601,0.11171433745010464
1.0211480163364399,1.4079419511312823,0.62007987997518188,0.42145863095623248
1.0553954091642601,1.1368212780296263,1.237639897319265,0.87732725897151465
1.1746414709358528,1.5748719296230336,0.8932956777632195,0.58113445716354806
1.0533819326271754,1.9975800372629173,0.67712575231476912,0.33040089708521497
1.5911438161109712,1.7008810101206584,1.3167187492664436,0.90544901557912316
1.6807145267995063,1.5952128404133719,1.2101796889913978,0.98583082710360193
1.3936304568320281,1.392369092921794,0.51888037596981973,0.49635744460487219
1.3179910969520494,1.9152987602855549,0.80791292265374137,0.49741865454044493
1.5045262370222301,1.4969165961303494,0.73677153292020148,0.6753159147091724
1.8750049422346087,1.1343669133130616,0.92186325014932091,1.3169203514806378
1.851131626822206,1.3653784631991335,0.53434464704638218,0.69045987272166032
1.0434750620127919,1.0671666688477668,0.41746650099565463,0.39644474686153991
1.1814984095965242,1.2019790376887816,1.2864733858321968,0.9434967925178479
1.236744871104396,1.0176687809999123,1.3010368493480582,1.1713221866024233
1.2493875758322117,1.4532799165001635,1.1963197514905726,0.80012392469109606
1.5712326517427728,1.6345402649517973,1.3716657599939297,0.94227316238033976
1.4162624257031924,1.3432924623789078,1.0684889835135949,0.92408560835038145
1.049254119927594,1.4203817715052771,1.0940673971305994,0.65634678293047732
1.3736141384595717,1.9592092728445758,1.0913671195514327,0.62206250376978278
1.5237529487176373,1.7519631215749154,0.72478992022499833,0.57661885088409692
1.1016719029037159,1.5408566369449512,0.69338785286855309,0.45697283275161454
1.8334585537885597,1.2845408751118252,0.41229415899370403,0.57194707065048356
1.0519618664651043,1.8969967987729952,0.93826495266707743,0.4472556652348087
1.9248418690180622,1.2350971168806595,0.47611617693303487,0.7142873577348321
1.0991131415798754,1.3253427305166769,0.4351509326130607,0.34959119380798342
1.8435749515977529,1.9090648144229485,0.86174978632487109,0.73294635630393279
1.9026531439276171,1.5295420552850723,0.63297710469255608,0.73584778976134047
1.9795706805865927,1.7423179494179766,0.38451359143302177,0.42618706445923116
1.8020258802735936,1.5907447941637662,1.1608728217786803,1.0389664048936924
1.779477540771329,1.6534392090094951,1.2187408950826888,1.0102185338766303
1.6424832759955477,1.2993832915148256,0.31800937558111519,0.3952380391752256
1.7789963545781289,1.241372061626663,0.10975914263999983,0.15697896119656549
1.134552208413147,1.3224923471686654,0.53696895908818576,0.43883951296946511
1.5360680359476373,1.1554415640834224,1.1367640863849782,1.2061534922951223
1.5142228701904146,1.8743143652908074,1.1909260261046217,0.75028932743094867
1.8575721441225577,1.2832469332501142,0.27982779115086398,0.39980077206386544
1.4627993655935159,1.5614893944143846,1.1066366715379665,0.83768252822560529
1.3850894961003535,1.7919744251413741,0.25041541750225826,0.19153961897084706
1.63956327123711,1.7838241093757135,0.60708136720348793,0.5243376850968936
1.266463317500846,1.4383862585841929,1.3981923695154905,0.86739203927497122
1.1397684109539568,1.4762573085867257,0.35036807020018268,0.26500674449419759
1.4778772740237458,1.9947017489350247,0.30015265735091434,0.21905937814025617
1.4168893685948851,1.6745974769790242,0.64964043231083146,0.51181048683891206
1.2325699405288737,1.8146384431178828,0.90556908376081979,0.53440789804748545
1.367511810115128,1.9025539692192319,1.3127710171372291,0.6949823111942347
1.3663924498262474,1.7875898362293392,1.3750674891929444,0.74978206831297445
1.3274955644125455,1.1851793449535677,0.19053282756881301,0.21212309190799067
1.3794640797269291,1.5621707337375721,0.27939677255227691,0.24352197186997099
1.6857433454559454,1.1018941573145449,1.127959366064792,1.3822888005690117
1.2968764745712853,1.6529221265639984,0.45182179795211852,0.34255882997652554
1.9488579267153403,1.955349428187811,1.2503037773582688,0.94592954208798297
1.9163480195381779,1.5127320643001112,0.96248923439781264,1.039567506913091
1.4809104283000787,1.4329724928677672,0.24539824309488031,0.25106993650707748
1.3283612050046889,1.0358427514181632,1.1822880704012093,1.1868262010804442
1.5354347898300031,1.9597745223292202,0.32926329401049859,0.25333356953765385
1.8485604887736247,1.1030026841301588,0.65054401308354981,1.0149785699450797
1.6525873405601019,1.0410790933048468,0.81784040712712891,1.1582642896827542
1.8043918279470774,1.2460666115049386,0.75099599380436166,0.98811552350448795
1.5327222760657402,1.0655304339183824,0.99201179029969544,1.2041748405756487
1.6329176292676206,1.4551178424117623,0.94849275533003163,0.9118212482058472
1.2881556141824617,1.5160878012571124,1.3896546071864713,0.83575611406389294
1.7348931623102908,1.312569949028584,1.3992484819914441,1.3023518579775371
1.2024045931257183,1.0509604825748862,0.7713972234263331,0.79759564203693778
1.6947981288184981,1.1116003682492268,0.22375881304912318,0.33831350357609247
1.8607190683258941,1.384504377989928,1.0461962886593337,1.1632304428475118
1.1321028373015438,1.0605284508265362,1.3696633016815658,1.0459696834996215
1.6143797405419198,1.6981897256099134,0.51382430391772638,0.46725397505785737
1.0950957482299346,1.2070205415248121,0.69957155158884587,0.58418320431884063
1.725715628271427,1.3020715687836386,0.65221000226009263,0.80442061957834454
1.0844932188235203,1.3941257771780975,0.16684490092400817,0.12918765755578299
1.9359398227006261,1.416609633069148,0.97394376059047816,1.1303273888883751
1.1374079300378022,1.0016607076748005,0.55933900358900812,0.60253763751604084
1.9588802459090804,1.1120703709986977,1.1237030370209529,1.5883322508110007
1.8008841760850967,1.8627645637408781,1.1817560978665818,0.89453626450105306
1.5936820044663542,1.0012330625119081,1.167600022577199,1.4640818767004262
1.782624104629547,1.508167355812875,0.64166579745184404,0.70745154547061118
1.795114838983086,1.489502006507208,0.51800938691316933,0.59674582020415379
1.9460270628173304,1.3330941610106377,1.0734670135671711,1.2829438880208228
1.2533833538391872,1.4313270201464496,1.1418062639955397,0.79633070137144135
1.5900758953583092,1.7805811375265843,0.73863468030877588,0.60124458599791342
1.0950491975644012,1.8412037062149564,1.2609403253971938,0.5664230419070464
1.6161657000241214,1.2603485434152502,0.28708130490212574,0.36309328169972549
1.1712913040927888,1.3224904409677298,1.2427894135566482,0.83845251972521351
1.5649506114724419,1.2424828530283327,0.22492380286344565,0.2809167119629708
1.5724305140338497,1.4798634005510651,0.29958317867099804,0.31358218660098824
1.4659851529812273,1.6832583576588129,0.79399201725614832,0.621103770346075
1.5226317755131227,1.2282528754634205,0.18777402424363954,0.23141284905413681
1.763923390006588,1.3307357420548667,0.16864923182014346,0.22249054917131164
1.7992447165120666,1.9303846175891506,0.10067436741541719,0.09367666689473951
1.4921532155754291,1.0485692898469581,0.66721165760254197,0.88057265581531996
1.5995934415226123,1.4607696052395662,1.1070110456798987,0.9793614029472002
1.9312362356901018,1.7115580415967777,0.14528985536389036,0.16336162859857503
1.1197335885011228,1.150454011557474,0.94793488840561191,0.79052412565560948
1.1171035659001105,1.0473740200054817,1.1700655126410424,0.98207737369871451
1.0877090119107684,1.1382053716385307,0.31840110315123243,0.29916006951275048
1.6578632850405279,1.9188231935306828,0.29092285526782546,0.24782667685895218
1.4186083007903796,1.0092597818211235,1.2190412657066969,1.3195276104370395
1.7743214161418432,1.1883219748113518,1.170061992935123,1.3748381759045714
1.6712314133085926,1.0312835129016444,0.80062429614344288,1.1632055484779047
1.3336377583282382,1.1106294675622033,1.1649598430821744,1.1032569489653734
1.8983665473615359,1.6201492866282963,0.22058290065184319,0.25637121053448203
1.7625321470706523,1.2416389087390858,0.61282597332038069,0.81648201368797257
1.2705349409101756,1.5692120504306768,1.0591368229382847,0.7059731434724047
1.3641920177720541,1.5901953827661262,0.43468754712115232,0.36127518319057195
1.3144399802042628,1.849435333089779,1.0780275887636186,0.62616754082388804
1.1576116486249997,1.0047413929118738,0.75543218570805792,0.78991712056376229
1.1477833725421918,1.8533694593423666,1.0753457843327028,0.5448280671200233
1.9361274633757439,1.619119086426974,0.70408352921452833,0.77407781278323018
1.4379040371987533,1.1627434861049575,0.57827564228836281,0.67592783243704713
1.3833198227774099,1.7729373881352841,0.38494598142222203,0.2929878664761123
1.729685708677378,1.8554915417905857,0.37089314386551953,0.33787333137710029
1.5529930652528998,1.2542634837541573,1.0769380537428146,1.0902228332646207
1.9361399868384623,1.9187936809026809,0.25458345244414859,0.25411901740655307
1.7803014939093922,1.4544574302986577,0.21177705514422865,0.25728843359165532
1.4793695641245403,1.6034244543333216,0.3291787745287692,0.29825532960612883
1.3763594734808262,1.9846495336176435,0.32795046489009838,0.2233795244470311
1.9866315449243221,1.3615360786391992,1.1700399096489695,1.343499554060863
1.7177602360036435,1.8131593458201127,0.61805861051647604,0.54896612470005224
1.951194660003841,1.3183991178284598,1.3875049945686271,1.4551818222208746
1.1184785772170414,1.7992135222414909,0.27837463512779609,0.17082482107629529
1.8505336791907827,1.6007339188626424,0.94960177340173624,0.94008378843362828
1.6370738839912076,1.2163556952254013,0.68334835936162563,0.84978196561029384
1.1219216783351125,1.4140260937892364,0.61079362970619611,0.45504254083212675
1.5882579999692208,1.3176356343635618,1.2376094587703068,1.1390945174347613
1.6860963651054488,1.0781083930803639,1.3682743395769195,1.5319764194681853
1.0123026858886028,1.0298347700996975,1.2347166464064323,0.92798304248119046
1.4543179618417466,1.3464786554071808,0.34999088274567292,0.37035119935191679
1.8253995111963213,1.0190341478174867,0.3870372975716142,0.676121300773733
1.2953590253440899,1.165487757581775,0.9528960428235822,0.90592356871914448
1.458548081798551,1.7251833208508689,0.47580865612964918,0.38726248810231573
1.4423141270678932,1.7080912356835878,1.0551426700147537,0.73460412564223088


==> anc/competitors/data/v1/snell__s42_holdout.csv <==
x0,x1,x2,y
1.3574084818254761,1.0601484696949417,1.2673575294902868,1.2218993668192355
1.3722086588402713,1.7110753515546353,0.14384645265185925,0.11496123473356577
1.5760036623419533,1.9149825014826916,0.40512743471185764,0.32436828751519609
1.7470918922839695,1.266172741057467,1.2278779821305674,1.2994843792080315
1.184607351317466,1.229624804315989,0.1845305853739434,0.17676758615545535
1.5846056461908045,1.5113654567717019,0.56375072416780436,0.56025516796160679
1.5347723446784531,1.2606455059623829,1.3286334443208412,1.1819263275827054
1.6024921685666245,1.6128178290404231,0.20341789780542657,0.20072456225898969
1.2641636595928654,1.647180754905412,0.57660963321157732,0.41841364871325187
1.0146647802727951,1.5339024490686946,0.31936790567705897,0.20768644140305281
1.2316589707890526,1.8323089243708637,0.64253318393160064,0.40279305741534821
1.8893748788456119,1.7774181936025908,0.78223646770160793,0.74926605917244304
1.8956410428753634,1.309663222192881,0.65177331535723093,0.8780047080320994
1.0685460533966538,1.0042260406216079,0.47265248339410848,0.48440799226930059
1.4040465109981499,1.6537964283213005,0.35418892230649845,0.29445286470429771
1.8493673342838366,1.0384101858163648,0.67608307205600982,1.1144225827523031
1.9792674247896633,1.5589441720877253,1.0584000596882317,1.1065659019042571
1.5572257779087793,1.1541341755915209,0.8429652967552359,1.0073824036243673
1.317118137020977,1.1012776250099023,0.62679863298661365,0.70151444690428078
1.5999994696383857,1.6024299151798362,1.0164171828979915,0.84893787119298114
1.8634654530453802,1.128782210801536,0.33768259228678288,0.54693350396127527
1.1678888204608198,1.9403282107803599,1.177689044096256,0.55599152948509756
1.1939794546526694,1.1028827885859456,1.380022728667659,1.0629580051139635
1.5143433978484777,1.2222885831489358,1.1950718347773484,1.1525149421038305
1.1006451553025516,1.3080910239875512,0.66855266396724167,0.52155076337874617
1.784289178803198,1.0233642969275085,0.83512979746405214,1.2926411241794644
1.4440628855200257,1.426708360640073,0.11796674265026266,0.11912495104672295
1.8121216561135047,1.1679754696189584,0.46617905355715761,0.69736553068172136
1.9071234069822509,1.1066416976488522,1.0738131422342001,1.5148615621020058
1.6793441221372487,1.9552099922806481,0.37764290891842267,0.31670531045496597
1.2664825552029144,1.7842123456385046,1.138525438203102,0.6445350315776881
1.50577931565073,1.2797497952867665,0.98169993672550193,0.9782926211730899
1.3281985065090993,1.1809352128597879,1.1345807996224557,1.0193803878415078
1.6859889929284173,1.7069578284650415,1.1369153073263201,0.89619494670504485
1.7215530932134411,1.6672535427230801,0.74928530808740157,0.70329840705154978
1.8520643556579635,1.9234057585160071,0.86160094361298489,0.73073812028667162
1.4016693208723723,1.9265361179158287,0.83002583368731475,0.53690153601319213
1.7750861435554297,1.7435596453675242,1.1671626402416049,0.93626853208088667
1.2113121136952656,1.4042738419252705,0.93470746865204402,0.69388898486647033
1.4382307331989828,1.4568448318954614,0.68773492589953578,0.62667793059436239
1.210936969668106,1.0181404481188767,0.35998643968987964,0.41896628821706761
1.8148268504370226,1.3822884862850358,0.65921569328372287,0.80415639317377641
1.8027730213765547,1.1393404185989193,1.0474386918117,1.3704986883487418
1.7182460653153708,1.0067326854704299,0.27452852830821473,0.4626895957586275
1.3244883324465755,1.7853338309645519,1.0905793691763939,0.65796193533927094
1.7475676314436033,1.3506846360969746,0.94205217969300947,1.0464134676904664
1.7404704377310658,1.5344859191689366,0.1054695954372242,0.11940583633351859
1.8107262250434966,1.5330709530823485,0.34935268625767141,0.40428192509656741
1.2805051749691962,1.9310782551331926,0.4323570297714413,0.2778484835093597
1.3495412003162754,1.8982455997939136,1.304908274051503,0.68595849235584272
1.9507216655272783,1.2506415633189645,1.2454774252825389,1.4779646905991479
1.3027588169531692,1.8673554307926119,0.51131565080649211,0.3413771765777005
1.275848412280578,1.9153584362453506,0.41690273653826393,0.26973010884606896
1.130717425957638,1.2545614219302472,1.3430494976209337,0.8780116810263745
1.669068725937098,1.574184078670795,0.91051599279045969,0.83742709510059365
1.042512285190264,1.0590162890204224,1.3601375224121572,0.96265360648203713
1.9522952207230519,1.3297066915695075,0.67198920039865906,0.91402830280248459
1.9553665630595467,1.4546214366934076,1.236858412599001,1.2699868364207341
1.929522367339833,1.2805088047103914,1.0446899998322254,1.3030687035866981
1.1967285974354214,1.3687889383759884,1.253085234722221,0.83054138104348696
1.0752655132416269,1.240717730573333,0.19728554085240882,0.16987015491113402
1.2075999431522724,1.4307040663522157,0.28154837528420706,0.23451646730138881
1.0112819705134863,1.0032907748346331,0.44994967941428132,0.43838435545647397
1.3796083672013815,1.2643222787506114,0.12339173961650138,0.13430169570984241
1.7494235843349355,1.0636018545948152,0.19766637087460309,0.32301066516673582
1.6561049778112538,1.9065315748012308,1.0071288290226788,0.73426933908260072
1.036961137754107,1.1544255521536986,1.0407528177354477,0.77499548648810646
1.9528376059066317,1.2333461010372413,1.2428187689746188,1.4989653697255181
1.0793849428539264,1.6632854164306616,0.42888997785579919,0.26987233611971084
1.7396102399953519,1.7288327739500824,0.24759411997545586,0.24659992729796673
1.3503596986660873,1.2123701398771489,0.13770818039141064,0.15289753390633914
1.5479903674155164,1.6620877231590687,1.05036870088726,0.8080480194287073
1.0149832638909548,1.5809823321443321,0.30839716801087635,0.19486600548340779
1.8812181689112037,1.7033709223886173,1.2780818412264543,1.0574320009942753
1.9890214072588326,1.1063339266385954,0.76008908065830694,1.2386928509315522
1.7692970693321821,1.3420724262753316,0.43842350228451532,0.5596485553320879
1.5338786554456023,1.2640406744620791,1.1029476003037444,1.0830734009637839
1.3458218175128305,1.3145410413290919,0.4812356210932438,0.47388936647907232
1.2159247432051934,1.5478580019513102,0.57384337568125043,0.42644837060010371
1.8687358521708686,1.3957937771991713,0.53951982606323756,0.68779115352786646
1.2380089970031178,1.1301774372214743,1.020656441957527,0.9337847890999581
1.0663464145760764,1.5644254559228701,0.69979738303099903,0.43900714641420946
1.8631443792696616,1.8388887409108696,0.81107392305870019,0.73459060828775147
1.0320738183881595,1.9376544648017646,0.68714664445920148,0.3378721432800309
1.1301041962936158,1.2852690146664867,1.233842810682332,0.82982954516256602
1.9498168661882056,1.0284860518055692,1.0464823865730482,1.6411435858525478
1.6441325654611656,1.5467016589082907,0.69685766985344866,0.68224053662163686
1.6020737355434764,1.3834891639139502,0.85034143402946061,0.87023995472355131
1.8773656970672856,1.1043880191189612,1.3723714013305277,1.666559690126252
1.6272998704853432,1.9642307334823939,1.0399558786904801,0.71445473085471511
1.4293542458474071,1.5187650265071917,1.0440046832808734,0.81353526777639829
1.9594553324802433,1.9840991775729115,0.72412812865629606,0.65425411648286202
1.5051087398412164,1.8750001195934838,0.48137118232295006,0.37165745900654784
1.5013943474807461,1.6067534843315943,0.13745351688891033,0.12803625569015259
1.2218794425979875,1.1274661337015,0.52454060437351291,0.54275339629803576
1.5064918474997115,1.5213555561262657,0.44891639189476795,0.42974945078088722
1.2843525759295389,1.5273856428391619,0.80695249325786467,0.60727101871320788
1.2267292103511487,1.2617785158525783,1.0935633569021193,0.86359520447099003
1.6951673677911758,1.3066743231821465,0.27599148180855626,0.3535195007943836
1.5128923068262234,1.7562311154676826,0.78021930439191367,0.60596914471134344
1.391921618826292,1.4277963879081663,0.45451456701628012,0.42799525700698948
1.60543747940857,1.8196034440312134,0.56083602625445383,0.46929077369892913
1.0104171251288658,1.2732420736077312,1.2634722170354238,0.75639623346932472
1.3127601655476258,1.0324328398714373,0.31756871839746892,0.39704235664932669
1.831995958400364,1.4371407584303932,1.302056156880554,1.2289948582912344
1.9678734945786525,1.0033315803788208,0.65905290658497839,1.2010620704038411
1.6071704073638713,1.0980681201124436,1.3835351850760145,1.438046983135965
1.6252840340963937,1.9729278606669169,0.70071782151639728,0.53115412192403189
1.8174192945073919,1.1965882044371612,0.85677212458863194,1.1478326972880832
1.926104454638351,1.9620754261907818,0.62701619350861748,0.57597452658294102
1.6074942502403067,1.2287540045579735,0.53923249981670418,0.67174731812314759
1.0564693053973402,1.4015266304845624,0.95855188548971415,0.61687905143037081
1.317497913194299,1.4872355628507401,0.54308704998632251,0.45780126374435076
1.8531572513784291,1.6759123809358565,0.31245037810355014,0.3399010681726094
1.2558247136526068,1.4150462287729191,0.20638370418219615,0.18186383185225299
1.5378006791629817,1.9451185809921439,0.41810949892014804,0.32100800639158711
1.5640583366760459,1.7975426275872928,0.81093630264160244,0.63077036541717169
1.735461686677032,1.887118909226928,1.1344882001930461,0.8334822844529105
1.9423149545382528,1.3141066722380508,0.62446809280219318,0.86416515110397385
1.6032540150459011,1.4821325716625491,1.0196313889033957,0.92153444529653472
1.4755833743552906,1.5651822414108443,0.99755916118125298,0.79205531455798728
1.0296808051779855,1.3984646330912545,1.1655342115931235,0.67665330803804613
1.1469790492054366,1.5895290141711189,0.7365630897853338,0.48472122780198346
1.8182984809551672,1.8595536529856171,1.1041498920663138,0.8732685623066414
1.6733385893741262,1.486164504989131,0.72548290325135545,0.74706052121610267
1.8322294236362775,1.0747800423764093,0.49826661026516428,0.81470538308515461
1.9508344513890545,1.4751849078151891,0.41738284841477102,0.5360741712975633
1.0169057778026658,1.5139641326706657,0.3517395129890929,0.23141625457271264
1.1877913347831939,1.2924755471227831,0.30705906974303471,0.27777526703019512
1.8741635200694811,1.1024102342542936,0.51315215506016421,0.83460337861081002
1.8015122275291104,1.5775791997907151,0.90768039033667702,0.89994346585061569
1.2377842501591554,1.2064537430950968,0.23290434815682373,0.23679820533808124
1.7139336016864202,1.7861429093082064,0.79425020267443991,0.68449984117692297
1.4511981771114524,1.6048201817471419,0.30506055436142016,0.27159973013634847
1.500813671825048,1.2290799853633496,0.69870916759435719,0.78543967121238389
1.3902403269828638,1.62334434046762,0.91678528167748907,0.6796858608266737
1.7160392724742017,1.9408718035992738,1.3418228428366363,0.86108236544933114
1.5178996872202704,1.2778539845769559,0.76952241474990224,0.82649733128050951
1.7669964194970187,1.9937952692889143,1.375528175613705,0.8694051354951301
1.443513281899764,1.1899222648546197,1.2375586246028758,1.1463799816300431
1.2052773336577238,1.9462628947508978,0.76306656783827276,0.42800822905952862
1.7604092830379654,1.2700890142713341,0.50413358230707528,0.66953097022058838
1.2527227595332824,1.806298750659959,1.3303561049334405,0.67357959621492725
1.53527902532713,1.4285310338640789,0.4439965449419323,0.46165050649079709
1.8287604149864705,1.5014651305671771,0.37505350164000806,0.44617469305334279
1.8457872848676262,1.2145905796507313,0.5365852626614771,0.77686599565702619
1.043616651112776,1.9861358338192363,1.227621423393136,0.49481235024615622
1.954914685528639,1.6591692307960022,0.81580570463646496,0.85809287663191425
1.1281552436858466,1.1514302870311885,0.77033038598627601,0.68229589773327759
1.6120366837574513,1.6625295377713987,0.13792866414222427,0.13331597100577439
1.4185809042532203,1.9924947004041482,0.48634276777792773,0.33276817748971466
1.4429749839933161,1.3994730501994228,0.46119582965223371,0.45885252271955235
1.6586940204679843,1.9938412423618928,0.52890211753654293,0.41976933350332107
1.1181211226317465,1.1057540925816933,0.89514659802802576,0.78902785141450615
1.1363055234454564,1.6016279748697226,0.44304307416783639,0.30414280658561182
1.6175927474791978,1.8968385705735407,0.7369104272235949,0.57307323355361395
1.3556511320833429,1.00616430322513,0.46690902734360229,0.6064784402394382
1.9710808224423844,1.2613794242761003,0.11702102554967492,0.18244456824976735
1.0691712506696966,1.3340043087478679,1.031412172590003,0.68768579959103415
1.044234592126537,1.7602368131547048,0.12861733028438002,0.076090147507342373
1.1364203499547654,1.4508597696994854,0.60330531911064,0.44440396779349922
1.5005359937460439,1.4226545452677297,0.56531082787937514,0.56500335280841607
1.1829087780609275,1.2559222221183022,0.83843293439624111,0.70036703998576966
1.7301339283270065,1.9620051051676137,0.45780712585088856,0.38974834650240164
1.3622123748910369,1.8451858562212986,0.72856083108822323,0.49152568886843168
1.7888490859245822,1.4423789336694042,0.81191999637634904,0.89990651559878099
1.9615236170026824,1.7015418226197108,0.54632712846919385,0.59893590647508765
1.3444000321524823,1.6285776902919349,0.11654436868051775,0.095990386543936226
1.4088802476387605,1.0337002803258795,0.92006216327719392,1.0844153617143011
1.6549116360470142,1.0995670219621674,0.64399756595600155,0.90363216937041069
1.3011995654234978,1.7112510607612008,0.27096396417384166,0.20352334224648355
1.1053338031545019,1.7981679161370345,1.2262763899948073,0.57857880635580861
1.7269282691879222,1.6009470770969698,1.1701498791901799,0.99326906191331776
1.3966702119631136,1.9886355218445373,1.0971742142990852,0.62501528712346821
1.6873553465498059,1.845428046260075,0.19225475076447973,0.17470600021944285
1.5651867888950228,1.1147078735976064,0.12417296934569956,0.17390638923396834
1.9992794482103653,1.1871785914711903,1.2308076126199097,1.5876613388736061
1.4917894136789047,1.2634526483684509,0.69217260311564766,0.75355166456058498
1.2328504240127864,1.9239755937551786,1.1308779289891466,0.57977155346952636
1.4466598550663741,1.4114381807504226,0.85196810412718627,0.77135803729916219
1.5568152075172899,1.1573844823056967,1.0078325188094879,1.1375328812549328
1.2925226970731885,1.1179747853444408,1.0794338641002921,1.0193480426103498
1.7428372362054319,1.8602556295506869,1.0126445562530679,0.79469522732707865
1.5933896305632134,1.5916834462596636,0.88401851388826058,0.77412197101292646
1.6434292293014725,1.9312449793179836,0.23302464535193249,0.19650696852246033
1.109470119983774,1.1633863122810368,1.1641561167614396,0.87588984294836758
1.9508616554048746,1.252079389702315,0.47464483102036759,0.71208568174293052
1.4497733592732276,1.7744554513550712,0.81877040732232442,0.59667815013558123
1.0476420137401989,1.2487098281426681,0.66879890331102287,0.52020431674420253
1.0768966862787672,1.4964717826566569,0.96733039569047896,0.59251926109218955
1.8371285579469778,1.6257699925641229,0.23739621271520989,0.26574633730892572
1.1884549522909569,1.6544078014082235,1.348099924112401,0.70061723099832374
1.8256134940702797,1.3630774019049146,0.23728295631080337,0.31482689517553786
1.830603633189015,1.8920567164919877,1.1585489801375,0.88646422608144293
1.7854251712950462,1.3680390458212481,0.29717684795761373,0.38216140236903401
1.6019451658298292,1.7408969079726737,0.68662724640526462,0.58333428543480181
1.6042420907633221,1.8477646293296708,1.2542345478541024,0.82506692158927897
1.26901568370578,1.6348026508985711,0.36425111816002886,0.27653881525277796
1.0417427721467623,1.3497300494767845,0.94090943590306497,0.62369970254381046
1.7106549004841003,1.1041980272757694,0.36252352754780803,0.54941039934496561
1.01491292673491,1.9393411435532646,0.88483957459823637,0.40495876979852358
1.0213452364588056,1.2218387803308803,0.75795786344862959,0.57463666385914602
1.6400241388682852,1.170072019933069,1.3381589591355991,1.3638859229156877
1.9513649265961264,1.1767412511665978,0.17753756797295847,0.29286260247871404
1.2263885814298869,1.2911006160249181,0.2465755119320448,0.23185057994391997
1.0071355959101234,1.5841146484679061,0.11766489481457056,0.074635534504518292
1.8620478914309349,1.1500914791935402,1.2389014805929925,1.5306866470118201
1.5384339068202977,1.7551275221391918,0.56414833367684292,0.46868100996719342
1.3289385501877973,1.5586183098654618,0.17431492895256745,0.14787613372957176
1.2279553162867956,1.2800606275390296,0.98317090385041805,0.79838204780047495
1.6698736139454493,1.8126228503114588,1.2955618915635276,0.88657278817831309
1.8108276259744698,1.6782452562711951,1.301129086677759,1.0400050801115934
1.9871973623940939,1.9055049637474415,1.3135038382325919,1.0085430357801717
1.2881868610219493,1.5210623780367907,0.83414845423044792,0.62731933007137053
1.9407843488442929,1.356117716304557,1.3820032038106296,1.405703502671255
1.4005841912302872,1.5223405911160883,1.0908408106931009,0.81607220026860039
1.0198662266250667,1.4449863977067969,0.29586247394860243,0.20578550415942543
1.1622356193882699,1.2595614733902498,1.3599166614233202,0.90228926915542318
1.3159523798850261,1.1656674201183441,0.92019201761711356,0.89830674706091773
1.0891387335970604,1.4046063222774159,1.0454020306156413,0.67082319878015517
1.5080540638024011,1.4206634679029491,1.3543213256848592,1.036738880251014
1.0705511914957544,1.7750241523340931,0.57810145677694391,0.32956538723695011
1.0537213271952774,1.4487443134581008,0.25709253379362274,0.18493907278854044
1.6140021080456171,1.5658621022929329,0.23290423596492044,0.23790003636420232
1.0621059676768894,1.2417787350279403,0.59495138759102761,0.47937439820763939
1.7900863854309024,1.3277559310768341,0.2813330957137804,0.37431086016876192
1.0056221046316982,1.0629320453006883,1.3901914803001911,0.93069532918170239
1.0373369624259161,1.4160637829590477,0.68912678429911012,0.46580153671518737
1.4634674364355744,1.5979639832356396,1.2594314108891471,0.87179593973865277
1.8854495632717267,1.4668145162757769,1.2363934152180649,1.2142011075303409
1.1366557331902181,1.5892156653687415,1.3051041864135895,0.69013390359032556
1.0621843503882495,1.9471222585975161,0.25828398849874568,0.13933643752588826
1.2697991945854046,1.2750364987266274,1.1110791987824067,0.89249692638089395
1.186387697810686,1.3951374973897237,0.64626292297147059,0.51210089886534471
1.7179877617060997,1.7215981731525485,0.5280079354551287,0.50275701044400989
1.0791311218763713,1.5048921714613641,0.41284501487604719,0.28770545022598559
1.6169330448509531,1.0126158687242484,1.3309530065356803,1.5510804424737434
1.0345758628325878,1.8442037002147984,1.2518821059322731,0.5327008246525643
1.8460148999655388,1.1188243602053305,1.0501446847822236,1.4313319727418965
1.3795912843869074,1.9776381996358299,1.23482066689936,0.65859219599920005
1.1802825375945238,1.6864300572369371,0.12088577099894535,0.084398468458836154
1.4669540602595628,1.6687124971445493,0.41078883625973306,0.35105068787443144
1.3466599705603002,1.2049708043631251,0.26968264475543613,0.29775380690712488
1.3961206315408119,1.5791341677240454,0.25011363151999239,0.21882844925141848
1.6026702290176404,1.4808470547055252,1.2928375287422578,1.0407258384469287
1.649251456520898,1.1088199696968291,1.2509743784788494,1.4119697398353541
1.1198531724195093,1.1848434376990773,0.11746006637647866,0.11076211724895402
1.510063687042877,1.2146973594774213,1.3567696399743467,1.2147959622895159
1.8591016153401547,1.7571691108874288,0.82761869749941064,0.77903588074776609
1.6415949034401534,1.6735627481975586,0.23778235591890312,0.23104860214355361
1.6214139621454882,1.7455670134898202,0.84462808611879825,0.69454249757684716
1.6316850359561323,1.1386942967677158,0.89157823386765034,1.1149222541676838
1.0994282939377249,1.7444380674457745,0.22065272811828715,0.13794018063592361
1.4976460060438703,1.3417562619319758,0.85349942917377852,0.84113944055896395
1.8355140000400514,1.709508297846368,0.88786004897347337,0.83290062739945248
1.7532698598642138,1.9480992013035328,0.9830710007798209,0.74897536488231076
1.6552727900120852,1.8364134929080471,1.2362313509137173,0.85138411775745915
1.6770067115911864,1.4811798083191934,1.3120190888242951,1.0945115662740816
1.0829560823012714,1.4410536705522594,1.0194419257669347,0.64014209442315273
1.5530180846145099,1.6431540889794554,0.11573883171137453,0.10914586449628808
1.8127704976759698,1.510492966573209,1.3752197080946096,1.1772391372289477
1.7608098932613527,1.7471036776354949,1.2197446781290515,0.94637823197741233
1.8939739510249349,1.2282357236088959,0.14602048243514221,0.22436836380597616
1.879494385044653,1.2376395166970811,0.24352798229022385,0.36617991100049274
1.0898579762653156,1.4811935245017624,0.22457940725800501,0.16385934079451769
1.6925225305980647,1.2297518854526959,1.0592365967850053,1.2001195000408826
1.4013384971233407,1.3866880116416018,0.16329595883233095,0.16428877537443864
1.3299919209981084,1.4425398550706379,1.0847475035661645,0.81520074297963963
1.2682398939256334,1.9043653784141092,0.97350063048061208,0.55065918144254455
1.9722627735050007,1.4299141885857953,0.29878923355060161,0.40601162294512422
1.5386880420461924,1.8957284653909867,1.2789913503544381,0.77734857299420834
1.6408697399743111,1.3744530334415606,0.36717920651590952,0.42856767198301854
1.1166210569082846,1.3466549796150384,0.671868111689505,0.51612317892527526
1.3923223722307245,1.7493704330943647,0.95435867107791639,0.64940841595578658
1.306251793226016,1.2140857308545678,0.77494237321205262,0.75279000099801763
1.4953506493708666,1.8525695450073856,1.1503370254629821,0.7368727089749616
1.1990598167919373,1.6035457782389548,0.72018623581970087,0.49316305473690047
1.9170261160323596,1.6174874988572876,0.68408755016503098,0.74899841634753839
1.4986055786894783,1.1704410644581211,0.2829151258341327,0.35742495148982062
1.7999281347637219,1.2703605985507709,0.70712421072062048,0.92046593346210148
1.9825071383794097,1.2209167483747101,1.3613101064277564,1.5882863004618872
1.7915494228028077,1.6144164375622898,1.1615316651807919,1.0180718705578271
1.3862776419097216,1.3670060468689638,1.1553631014230377,0.92784010332299205
1.791473972147235,1.6081462361198766,0.54582622240093848,0.57830432303207557
1.5212655109394595,1.8304121491647289,1.063260655067124,0.72634035628618066
1.0953561936483323,1.7426456108566137,1.1429385261766609,0.57189892635402517
1.006398895707739,1.4556080555274538,0.70868068423226649,0.44998191184159653
1.2983554859170008,1.7802842032761963,1.1166131877495007,0.65536043377837372
1.1169348793509859,1.8777991841876507,1.3310837300535494,0.57780274545349286
1.671873500432794,1.6987474605725863,1.2084762291175659,0.92028420050407045
1.2069444956058333,1.4040813672380383,0.40839076179721479,0.34137439263886882
1.8454103479333122,1.6978739070417186,1.2481947869280374,1.0308260963549762
1.7043967144027536,1.7102804403352163,1.133102680978026,0.90261571522998463
1.3633498615632835,1.5318668348979032,0.33277822357674008,0.2907339032355446
1.8322250274474576,1.6146998344089774,1.0256560290249674,0.97024370224951084
1.2701391251534235,1.6791733235874293,1.1135827633777293,0.67871380714888707
1.0638619163215774,1.0302889277729601,0.36339475821110079,0.36703201072104047
1.3768292356978009,1.7937385479900669,1.3626972082454774,0.75101508196040123
1.4294849161840082,1.6981396526859709,1.3751524733942615,0.82573551250494681
1.3708631638403195,1.8483029571827556,0.49285485713432953,0.3509241663594922
1.3982738398047518,1.655111522001204,0.98852720660853166,0.70560927026132014
1.5087534440636035,1.9267585815849624,1.3998861843600336,0.77164388519566607
1.0512520194934654,1.0817635633252562,1.1286696147347983,0.87835051747482495
1.5549046534540931,1.9236932828367466,0.9643293552433766,0.664146217087905
1.1385248919033795,1.6926065675769895,1.3604643915031123,0.65782191856958672
1.2517981805419365,1.1958361573188221,0.34786147661975519,0.3568408337768143
1.1390789159815986,1.4737494029953595,1.3402493944847409,0.75246216475973426
1.1299504656225641,1.4802715337549737,1.2917100905097187,0.7338045089575197
1.3125766243557067,1.7045797921478631,0.62236544780768899,0.44889537740287833
1.7879127407142885,1.2973345976558441,1.0827457896285062,1.2172430426124989
1.4309606409150812,1.1640573188848644,0.37231824005266467,0.44718491751674494
1.8866798623829677,1.9152106987155915,0.78040744320467392,0.69308797115342657
1.4518488541051584,1.4386142126956485,0.34543721204084171,0.3417231454760804
1.5808503145377406,1.5362328772224827,0.96392289399119913,0.84529239210227369
1.0104640331246775,1.8279554775305924,0.90776874866081481,0.43566673663005068
1.818301948366047,1.2575643226497979,0.81914415343927705,1.0563131538893142
1.6988740811245586,1.7500506743061175,1.0074218060993185,0.82073413639070003
1.189883726936849,1.6434854182407963,1.2243946775023553,0.68099492113875149
1.7388122735637674,1.0828273094921776,1.2887635576606018,1.5423648049664651
1.6393335613146769,1.6812708879054523,0.377828167731316,0.35970084823363402
1.173145396089849,1.6611316593495746,0.45044327781931381,0.30746871849844187
1.1319240208460488,1.8585471078765781,0.79353146207865299,0.43414257460536143
1.5763744361244845,1.9016442347193498,0.98794653092926865,0.6920911126868674
1.0333660134560807,1.5922919460446379,0.11639696385922654,0.075368874360063481
1.3005551555473334,1.6752055005591604,0.83952030507017616,0.57785921019713049
1.8982622889630676,1.2122194052134212,1.2365454065577604,1.4792746747275798
1.6499707531750269,1.1675384259373316,1.29842705867912,1.3611086209447893
1.4766178782938026,1.5836812057797407,0.83020984729628555,0.68817622350284835
1.3019542186128863,1.2571268453454922,1.3565878308872432,1.0119885667446049
1.7896075974555401,1.6136117274178334,1.0452187652878824,0.95938320081810247
1.8088257473719387,1.1980638509127299,1.33760184440387,1.4689255046341991
1.454701629269425,1.6268250248756204,1.2917143978543291,0.85959914536987414
1.0893706400249989,1.983121795492651,0.30362603264677385,0.16423730565228323
1.408222919396525,1.8276732639507067,0.68367569144092566,0.48668415801810805
1.7606012142221585,1.8991036888880686,1.0157483818705213,0.78789340142996789
1.1242122360874149,1.5452779591408463,0.48771051021506129,0.3409166500340568
1.7251104408412141,1.4726546194853412,0.89472650029577061,0.91375916205434571
1.9774274708946349,1.7571914445034786,0.89938672767759786,0.88107532962773327
1.4206845106564514,1.3490584568915931,0.13998927624466895,0.14694074560423054
1.9146530796106089,1.5701243226034123,0.70977180977250254,0.79465310768114605
1.7670168551975278,1.911054798167811,0.77373805808953411,0.64614371508324542
1.3427949511265018,1.187139039937136,0.68753780181550783,0.71784886427373551
1.5687906908409253,1.9718496099109566,1.3616700904440464,0.77825963390239605
1.1954188609982486,1.5403601292194602,0.43707211166002924,0.32849929307069142
1.3187194408875547,1.4210554691350221,0.8281101168210605,0.68360509964914384
1.8349436355749602,1.2632997930954202,0.77387169425440283,1.0151664933522067
1.7879568635349186,1.4438847992404604,1.3670302135303498,1.2126774741507345
1.8560637538484075,1.658426656554999,0.83147620197809802,0.82698579479548318
1.8211707539655195,1.9079819085818257,0.20500140754313581,0.19430638525467622
1.6788480843422957,1.403582416732887,0.92418072840142196,0.95465338527785515
1.5558105601365395,1.1113393919770407,1.2649340337053261,1.3349672997122253
1.1238510332109093,1.7100424276552633,0.48642031828898535,0.30722065740390064
1.9457533587920759,1.1035615693060623,1.1903508098435027,1.6370909122015542
1.5254540167414343,1.2779759302780098,1.1075215566305607,1.0678306031322695
1.3710219868531413,1.9128602929527823,0.48508272891257587,0.33420226979108281
1.4654697389775886,1.7517254186228757,0.70754124472360658,0.54375372880403317
1.9657350129452962,1.3221098097925597,0.39491758952272094,0.57202616531218919
1.7925837421515842,1.7101116205423939,1.1036512444065241,0.93591670245350767
1.1716972367458891,1.9333012825970708,1.3198865449824697,0.58708273652329668
1.6036085768461963,1.9297052435758681,0.60414562739687494,0.4720640734717122
1.845674634064788,1.0600630359276384,1.1206496729679112,1.5676564199786363
1.0919912739588857,1.5240916539203502,0.86556195834275473,0.54557565058012292
1.9142062416530088,1.1664613007501461,0.75841198790678011,1.1286552958052716
1.6903051273665093,1.8175217786332429,1.0834916399604662,0.82175106666980957
1.9574486434772516,1.4261173274288375,1.0347635136931954,1.1800572059303478
1.5891467355026456,1.9318552476384574,0.79876597045030384,0.58939040297346679
1.1547027025337582,1.2028832921216164,1.1217401602960873,0.86477407419842645
1.0200175869072661,1.420482914885179,0.28802149032413449,0.20397421183056375
1.5308700378460465,1.9156141803102513,0.54033093242281804,0.41110045940816708
1.0922565115521357,1.3971017996277024,0.87552636146308715,0.60033048079512596
1.6449806315313049,1.618795217905868,0.97724097656467546,0.84236647615056259
1.7569976937174205,1.0232990588056392,0.50240209103600553,0.82678756916638318
1.6517724615675311,1.6187315451968716,0.28075706211692558,0.28273886101045786
1.3899096566225484,1.1746141274433821,0.47664407286734178,0.54289351993970369
1.7724027023584958,1.3492795300673261,0.70144761926858179,0.84769267745007093
1.4552818873166711,1.0193416543790574,1.265619102840438,1.3617011693046355
1.7727528666101262,1.403563393388596,0.98788734599617745,1.0544655058146957
1.149776847792205,1.6531209491373848,0.77543028478639509,0.48687950870975366
1.2812870154454081,1.4708623538896022,1.3670367202418652,0.85309185298292434
1.1244929983350374,1.2837612140234587,0.47738632887658461,0.40245705090168821
1.8409515735274975,1.0968829037742696,1.0366568744482612,1.4445662326206301
1.9436621608315139,1.0052500774876725,1.3336062286688211,1.8793767514914144
1.6008735671418528,1.6897262642170903,1.1582436134283935,0.86792801109811435
1.415963987421395,1.3014792343504227,0.73541294669535717,0.72990864418033752
1.758281641291759,1.4024599428424194,1.1433240525901898,1.1408992132963378
1.7083226457977401,1.1761050771884263,1.2446216877321288,1.3759411178048913
1.3493996153476693,1.0867887982916971,1.1733199544176625,1.1448420448187182
1.8950235189386442,1.1944303683839843,0.93223706700985653,1.2739287886882686
1.4076214919202363,1.3386085681500703,0.62042301900214325,0.61135282580745209
1.0322750511025038,1.2550579531773987,0.34633837317909155,0.27919972877812949
1.2799886950254078,1.2597309224421109,0.16902922474629867,0.17093072756253042
1.3844738975744901,1.6622487958910859,1.1268348744079524,0.75214923627504815
1.438432557530438,1.2999105503330624,1.0294054950124394,0.94831625860326973
1.4137683394962772,1.2651316108411677,0.1309416021377246,0.14590777588088308
1.7275231753126978,1.8218276004313514,1.1962070342260844,0.88248373143250647
1.746026924857413,1.0967990463329018,0.2442284610917719,0.38494093379671207
1.8596623791434754,1.7076474156719228,0.30182030281852779,0.32372072202638158
1.4978795605905648,1.4582759490156256,0.11039067547370202,0.11315849279114894
1.8507821604551542,1.8809410370355473,0.57156835998147182,0.53227820530091441
1.7949641544140125,1.5077375925522043,0.56971433036130226,0.64214651838572301


==> anc/competitors/data/v1/stefan_boltzmann__s42.csv <==
x0,x1,y
3.8923846379242208,3.7173465229824245,743.27228249501331
2.2505043547850567,9.2659770596399884,16589.937132877385
4.307129807565774,8.0316463188836433,17922.81670303299
3.5171033423908833,1.9952956989649944,55.746062179859472
0.56146900464948279,9.9733119205381584,5554.9914472094652
4.8805495230201039,8.9128002187697071,30798.205427883877
3.8295845397527297,3.5551759407763508,611.78109736001636
3.9517150958570739,8.5320692169484431,20941.274333111476
0.72775680011017485,1.9577757868424457,10.691486307530518
2.3068910956882793,9.9919425742681476,22994.650354864425
1.9169103187396483,6.9911626249588323,4579.3033479345886
4.6411484453581489,6.8511251400291728,10225.229407567513
3.2549390883952567,1.8139665428571947,35.241952063515583
4.1315319050270665,9.0733005900696266,28000.920364109665
2.2727295742539226,1.2609955288402248,5.746480668338795
1.2134697367454068,3.1674525223703234,122.14323134192175
2.8174654563775907,2.2871968764997153,77.103269990751699
0.4127045549104591,7.9909114662299672,1682.7691367845382
4.1553927427636523,2.7838380449160809,249.56744911763391
3.1951555556981179,9.1957440441779674,22847.543072966178
3.8146299264183323,6.9064213539474117,8678.9001997314772
1.8371772438363552,1.3254643944522659,5.6705256728813564
4.856420319535026,1.0488685071583042,5.8776057307773666
4.4762934944787682,1.4649212531295903,20.61463611597863
3.9140791356614333,6.4533265988295492,6788.3493158759911
1.0537296684746411,8.2133362977347382,4795.2099875834365
2.3869329182624677,3.1469753856464964,234.10656790930349
0.31463845235742105,8.6446795863076566,1757.1441890011702
0.85601851113098437,1.5150874613793435,4.5105964367741285
3.4469398708880279,8.2086746827750865,15650.415990263777
3.7493345639483042,9.3501588715505228,28656.962553601781
4.840797688927629,7.9489755919394254,19326.87271163593
1.6965442548769447,7.2830870558077345,4773.393061748764
1.9152525595708578,8.5418219678984482,10195.959769366971
2.400823475251459,1.3613616959235979,8.2462089748871481
1.0284096595130001,2.8160389964714985,64.672672166607043
0.73661537614381112,2.1243131137507878,15.000816567194995
2.4309541385070754,5.5407789117368784,2291.1844376762347
1.2118558103493324,7.7066931549596003,4274.8730327178118
3.382088573944301,6.6701066011875882,6694.4681018244546
2.2420444024744208,8.6601798978574145,12611.067903875142
4.1801231606834035,2.3969169319698178,137.97519323003854
3.5312989998110211,7.611589827416454,11853.210567296745
1.6305965427720015,2.737373417820137,91.555133346628338
4.1780730268364854,3.4368287618602023,582.91818409440714
4.0433453517343292,7.3891422755317349,12053.604916211683
1.998644057247855,9.8218430640881369,18599.763363290935
1.5128077092581964,6.5038924537936262,2706.9306789788898
3.4442279694773803,1.4905028349216605,16.998989857003611
0.78478716968561812,6.5467807293477955,1441.6607535594633
1.0795501921280308,1.381154964221504,3.9283707973332187
0.13607512177992703,8.9573114023013538,875.97038324722632
3.9559294497604784,7.3862045659055866,11774.266569079797
3.3577691973009576,2.5581506178025291,143.79880773433442
3.5553103552690422,1.8254890524177827,39.481573159051308
3.925572252007643,2.6517990599228707,194.11782849505704
2.3486873001378661,9.8202446159877326,21843.107499990088
2.8868318601691798,5.1270457821264088,1994.7582582147572
0.78500529082552151,8.0567285350726721,3307.5582898815319
0.66119736032626986,6.727675078969992,1354.537850403437
3.3751745127733113,6.1517183496277363,4833.725756366347
2.4083714101013496,2.3061722919854475,68.122481974356518
2.8696569217578256,9.514220082022856,23513.796286558842
3.8484944013385256,3.7120836926324614,730.73834312567578
3.2101197680028952,6.2021549422678799,4749.9789209914261
2.8125390632241798,7.2979835013015952,7978.2946593225142
2.8401150876525265,6.8430983972077799,6227.978119127617
1.5893554805068,9.4653496872596659,12757.562257461428
0.25100738938290312,2.335950909280522,7.4737979652266553
2.239915207238576,5.5751746460224787,2164.0409979267042
1.1514648968156933,4.6363095166668939,532.03522683077165
2.1017903542507175,5.267518565343563,1618.1310606062523
4.281675059014014,2.0729577357797018,79.063401651194354
1.2463034807401698,2.206851488854888,29.560803890214235
0.38568343427642349,3.5026799120313163,58.054086052837235
1.4787810709077833,3.7423414338474816,290.05310217531292
1.5386094130567498,4.8511289231321495,852.1178271440823
3.3433909221617859,6.4988879233296544,5964.0784654605168
2.829457546472264,6.711662056764367,5741.4753662507683
3.9411012246214265,4.7062980692701322,1933.4605136701534
3.3551363476041991,4.6790479848582738,1608.2004155507457
2.0912956210563456,2.9586567402726578,160.24841961985942
4.0886998848635701,6.2947562356810742,6419.4955319457849
0.91816730754774922,3.8533682018551412,202.43418899367052
0.21128915835591636,1.3245385084962733,0.65033266692514702
0.54123451780064458,4.7656003974117436,279.16179337077421
3.6395608179226069,5.267194075811533,2801.3428465859379
2.3631984282317986,3.0303358138378989,199.27977458606597
0.89023171726464878,6.152121398099041,1275.2714881562647
2.5551193980064815,6.0919471038872883,3519.1331080448836
0.84632930329452527,7.3180196299933424,2427.2452428552883
3.511969837880907,6.8315363398108904,7649.3460564935449
2.2861657503127506,6.8718975086892842,5098.1711195316366
1.9670040078727644,3.845927366416388,430.33786080238349
1.5774092368245951,8.086889997873584,6746.3756870638144
3.1883847062825539,5.9422994523971147,3975.4733968337191
1.8728817917116134,4.8827637566190107,1064.5675317729906
0.52948460464889491,6.6341123284695138,1025.6156043028095
0.67822892039052507,4.245916010052289,220.42553347345094
4.8132985562926214,5.6146532014608237,4783.3762913928631
4.5520453844672746,7.6303511963399826,15430.666775668498
3.5285649556726733,8.9776259805133698,22921.558820902686
1.4027628111516461,9.2895147756567251,10446.152534125034
4.8489642490038474,5.5326963266478932,4543.5605180510474
3.915879429432394,5.6824760326651216,4083.0035915010399
3.6127619268790787,8.1988336968745283,16324.79186801088
2.3018713605045646,3.8300562256978115,495.33800147601909
1.4339836530412793,8.5364412611056171,7614.6794488245814
0.57231571455214658,5.447274818656811,503.90981321178515
4.5227517430648243,2.0427105190174153,78.746280766375861
2.3333038201846943,1.6485323236564933,17.233010797271742
1.0915804874966286,8.5779388993551677,5910.001043932868
1.5991874583381975,1.5001112521619011,8.0982886013960513
2.9381758878152904,3.5255029252029031,453.90201197305555
0.96618663640223545,4.0071703645139127,249.122098537401
4.2974099920526401,2.5569500067243442,183.6943237406897
3.8167456961925299,3.8250403282179031,817.02867301616868
3.6253684841595906,7.6842331005257707,12640.209665859154
2.2172558948980083,1.1321455920406369,3.6427128534746105
3.173813319441972,8.4445608206861777,16139.484173982193
2.9620800476724045,8.7089322121710246,17039.483697205505
3.2842483476186182,4.3503541587239338,1176.3442821982374
0.5137771735854566,2.3825160915457131,16.554580325871353
2.1374562706359876,6.407563671505728,3603.038976122878
0.30390945192327318,2.0770530027840488,5.6563271970467675
2.520555014298143,4.2842742497042732,849.19071165182265
1.7163199404306482,9.6258626281087523,14735.228886685483
0.80816852544362983,9.9591802532527343,7950.5340871139842
0.60667454184050307,7.9489440221912702,2422.1081182294856
2.9794584036707894,3.798653589286896,620.37757314062742
0.93590554583074193,7.1889854424948325,2499.7837320904159
4.633088580046306,7.3486572893561144,13511.469345534599
2.9471995845319356,4.4905752564728481,1198.4432216296798
1.7996620422207019,6.7679977112754344,3775.9981204141995
2.9954859082589422,1.0965488047810861,4.330909855300753
0.21173896804551776,2.8815189274201733,14.597776113589779
4.7969401448830817,5.7257947267053506,5155.9345581949119
2.4632868410202113,2.4737617383246628,92.245769674598037
3.9354026135264029,2.493161810888803,152.05161366043035
0.50537699961994897,8.5267386149521407,2671.4513689751034
2.4846258211069858,9.90219702415245,23888.410161183183
2.5044642723371529,6.0037248522560356,3253.8532537951651
4.6953496293774162,8.5516275779354203,25110.944793746527
2.9014674566427696,9.9128949789364533,28016.877051425156
2.420098065179074,2.2743629971189723,64.754818180434896
1.4081807491502787,5.03421051928916,904.44860680558827
1.724688086978506,4.5331544425772794,728.30388342480148
2.6512947721105355,1.7204435528156652,23.228423099813611
2.2506661554947289,7.7979715551527002,8322.1907701803284
0.20589919141361912,4.9040112459033374,119.08593499741608
4.148830428552353,5.2239424077136114,3089.7205827308162
4.4911877820148565,2.3560567643191614,138.38984168315818
0.78722053609319276,2.6283398700778129,37.568383376743476
2.8147771033413425,9.1639325994059355,19850.504774247172
0.63202113156367346,1.4018418007685098,2.4407743038136429
3.3939764558950776,3.0956705644933562,311.69352170391801
1.478045540811141,3.6285339728307551,256.21974223014126
3.3311709099903188,5.4117778816142774,2857.306101439669
3.6622736100057249,6.2780065571331631,5689.0250671525755
3.86637271039652,5.4396097826559995,3385.1249314753027
0.62793063518389314,1.7570380110119381,5.9846161397906972
4.5884580411742784,3.1930070865014217,476.94279704404067
1.2280485553849161,8.5922954628628716,6693.4858444490419
0.28332152526328092,6.7382983043061317,584.09098632035784
2.8187771000182686,6.842341451208469,6178.4524122454604
1.9175191909259501,7.0318292981621946,4688.2741228249979
4.1659697413488246,7.8661271713557612,15949.973455368232
4.060432213115079,1.5229763354930261,21.844639665249954
1.6539805748313055,4.2994754643935114,565.18718270913359
4.7692070358417507,5.8557469173551082,5607.5786012281142
1.5254974068865814,4.0461083496759347,408.84765160881227
2.6237799332354017,8.6003098595846783,14354.358909695129
1.3542289437812536,5.3431525772856459,1103.7796818561376
4.6866134932399204,7.9176483051344126,18418.063504304246
0.90657830615188895,8.6681396519305203,5118.1018119568935
0.32006203502241204,5.5431233461314822,302.17068764943122
2.231975594014886,9.1859701948421488,15892.402994807942
4.9626402638736016,6.2841154648328255,7739.0814895281947
4.4692186046490781,8.6524686895034968,25049.077912760557
3.7681792953390514,4.065317160323719,1029.2225475153389
4.4648832053047718,5.4893526267833668,4054.1015497034241
4.4778885345195301,5.7826993690411994,5007.2092161454175
2.6424059658936008,1.9448174430646352,37.802011106327718
1.648052353970886,4.5869725603138658,729.58445572931748
3.8828609173438418,9.2560390529650842,28500.504507245962
3.3421401895220297,6.6774901632826813,6644.735384668943
1.9309228714811795,2.5975592419327072,87.907670468423674
0.56288667350142485,4.0497007204864452,151.39540149677364
3.7592690956102279,2.7244270869642984,207.11148016512257
1.3860565280220372,1.2234081861871529,3.1050347952624713
4.6903844376155179,9.3471441265362394,35803.39396070857
1.2807558175278555,5.0338659543118434,822.38072693260983
0.70151386881628153,3.7678156517870756,141.38223568524563
4.1724520934120397,6.3862947240196295,6940.4429299950971
0.85109315146002085,1.0658301066371407,1.0983203501335423
0.97841470997292157,3.5021989594073246,147.19268655362026
3.0369756784521336,7.327301191290033,8754.2206505430331
4.3853540001035762,6.7039279576233666,8857.7212931127506
1.062529862001409,9.8362535278828194,9946.2644246216387
1.6205859972104646,6.5832193869223961,3043.8650575492952
3.9092837073817703,5.2975528626495949,3078.9198665479666
4.8619494876987401,7.8528930686560692,18489.67075081537
2.5536318123914774,9.1299508476764775,17743.203674440407
0.80509776250112886,7.4862635204651644,2528.7684326827034
0.16828780977018759,9.668901011944417,1470.8253769909952
1.2253145469943909,8.0380465366435949,5115.0473040856741
0.74592886715395312,8.8012129443573386,4475.7676174415656
3.420527500703002,2.0269366406527345,57.736942289735964
0.69697927267980253,7.5917215269440899,2315.1596253141165
2.5810166649411022,4.9607982957463177,1563.1371516215715
3.5018859346501441,5.977934221701477,4472.0486942330708
2.9474713851824217,6.8869216853412105,6630.5594797724088
1.0789006931342824,9.7283360503501246,9663.5284368360499
4.040210178293087,9.861202732884621,38205.290651798889
3.6054949351174286,3.5940542093911474,601.59384336241351
3.7210216191861551,7.6037814769412453,12438.863512610025
0.74218298263083493,7.7498518414174171,2677.2232747666008
0.70639363788668863,4.1184357518174393,203.22445165104224
4.6450564999318873,2.1148279737779889,92.916145716718916
2.0481331497422093,1.3685226425714778,7.1839968979022064
1.5746485897266049,7.9960881477626069,6437.1546181815374
2.4940618222225135,5.4072976763521527,2132.201912350155
3.3480346425415544,9.8698615254543363,31771.241168936998
4.7825539595301523,5.1847611057428775,3456.0091276225121
1.5035865117220697,9.8012528116645612,13875.696336025778
4.6315613036289331,4.7041840197465383,2268.1126763903781
0.22181150779265596,8.1431393550397537,975.32990853698902
2.8204704074014413,1.7633734508064887,27.270854022764354
3.2064780472373173,5.9991553912398752,4153.2561416456083
0.61889727837869113,8.2185380828715182,2823.5589579352632
0.78766402561317195,9.3223150049789982,5948.89229502526
2.1536601646498892,8.4032478155568846,10739.049896973471
4.8345363695015902,1.3327365448105679,15.252184783210719
3.0206085108484273,4.3543210717606078,1085.8660086758332
4.6718137858410351,1.4382862508246614,19.992487785748324
4.0413684865035568,1.9835406200310222,62.559438938144339
2.3901698476209288,7.077750658007357,5998.0460905063483
3.9453409013357188,7.4193237668052836,11954.786606345249
0.18740024148723991,7.9634861447646372,753.67318085712463
0.6348055841521012,8.7891089325009659,3788.0885902467858
4.1642002129254081,7.6548832162885887,14298.348555512805
4.0044037327932926,8.2078443289596876,18174.158085310431
1.2399396356355252,1.4406733884095133,5.3414931926876843
2.7007709939353624,3.1108163539716873,252.92121207240612
3.0694775214300538,6.5970799603772114,5813.9520991093323
4.351920873502455,8.7231277416234079,25198.223274809927
3.0552250709597559,1.0405011244569322,3.5810750658356674
2.121600689441034,5.6316640790471482,2134.0796043706559
1.9335018126951955,7.0955865942795748,4901.1478261763359
2.1868222232301986,1.2664656021575189,5.6258360701157955
3.2944620253418737,4.6122000179804914,1490.7919482329664
4.3507040955863916,9.0607139324532717,29323.055503265994
2.3240947221738688,7.0445152797027282,5723.4551805330384
1.3144138584616549,3.1389252702453758,127.60157499927868
1.2596455786881477,8.6750301666872147,7133.987456582493
3.7554699731928878,4.1322828106856289,1095.026024271308
4.1011869407771604,8.6801020402965356,23281.389049850633
0.61586259128521237,3.6904928600701496,114.24081763841254
0.42613839908037299,6.312882257948341,676.80167889511995
3.012724952406614,4.5724606097305065,1316.9199470829362
0.81624889654422161,3.4734254567956033,118.81042210628706
4.1408545332360722,8.9790180595468225,26915.679879361898
1.6206399022279649,2.6883431374554219,84.649681997295701
0.80497247155859897,1.763304321121868,7.7819800978311378
4.6127553151885063,4.0773424469109436,1274.8795993731514
0.91110544140286309,7.458752328774108,2819.897913420687
1.4951284034558845,8.2668844537865347,6983.0630316028301
0.85270563644108732,9.9886903306008836,8488.5464807537901
0.66590131196023938,3.6672585131004842,120.44144911855189
0.20362528004855618,4.6714775601815397,96.972538093564083
0.37143750490487459,2.2313915022666366,9.2084991571217625
0.95574320758567821,6.1738473666073022,1388.5603943678313
0.36157146987315947,9.9782203353662542,3584.3178356520239
2.9966046989437594,7.3079290910859269,8546.8632470427947
3.4355011813175818,6.3569155637203458,5610.1680930013899
2.0287892384769384,4.5313218362961463,855.33563970101739
1.6581563750650423,9.2376888425699928,12074.76823033556
2.5721785614089279,5.4722493651731448,2306.5593417005493
4.3875242169495818,2.2093022198175536,104.52978141801533
4.2705449714288095,4.2884061687922017,1444.3317155704078
0.31302780386268053,1.604500019629902,2.0746355776986261
0.98934220702296805,2.817811339199034,62.37264868967516
1.2600498684115407,1.1590190289992099,2.2737881497063048
1.3219991215778382,5.0795192485014704,880.07889857610985
2.8990399935395867,6.7108623845661741,5879.8674936110465
2.1396858859456422,4.0896321614101696,598.53150029840083
0.34134518764521055,4.7834359435474942,178.71196691942478
1.9307092784519011,9.6328834556011831,16624.251769907009
2.6663894487164228,7.7676680941742395,9707.0266766875375
0.59819232422820834,5.8677097325045615,709.11279718385788
4.1839469135639424,3.5608678760064274,672.68168658411605
0.35461314567901092,9.0729711889569575,2402.9955038358157
4.6317251581885044,3.1158740519259354,436.57851480456645
0.58565439374138994,3.9280845746500934,139.43272833322351
4.2335172628289888,9.1815833298065357,30086.499088843859
4.5230004052453241,5.7658784975656516,4999.0625667051145
4.8998963348743043,7.6808615447617905,17054.014907660887
4.0299268133406088,6.3167031474738948,6415.9213304626783
3.919439949779512,6.8809528810854559,8786.549310480912
3.2481680523781837,3.6944496236334299,605.11439804080635
3.9170821374328324,3.1723485546399663,396.72198835338668
0.7593058212244207,3.9024311245179875,176.09933522612309
2.7267333761434229,2.3989740767508021,90.311882326963513
2.619692063933031,8.8688292876172667,16207.477454716834
4.3021035062005319,3.5492223992510268,682.67454550576713
2.3677168914082278,6.0534045497294615,3179.278460825195
1.9869385308917322,8.1277698262723668,8671.0165733018748
3.23386002906184,8.0544169843814224,13609.98533082589
1.4056702557541458,4.9454763272577358,840.84503586636674
0.78486521367438866,5.2863157772805307,612.92521676066895
2.4415986427163547,9.9523157404152229,23953.603564267469
2.1427579061149369,7.0713772928112162,5357.8326523194846
1.2395927085914813,8.3317459880609448,5973.4206251690621
1.9008078695641275,9.1229857229730875,13166.980797361306
1.8953230041486124,8.0883085260640524,8111.7408864186755
1.7047282656214731,2.6666141045821083,86.197734133933196
1.9593739906619523,6.0595366036381497,2641.6482703556298
3.4601423927341326,1.9170474158309039,46.733186070351422
1.5546947253992982,6.8762991390759858,3475.8751701843371
4.7494038409051678,9.5981448536902985,40307.726114576508
4.5901052957370716,5.6145885787010021,4561.3605251192939
2.4564610986703852,4.8967524358099048,1412.3504836969171
1.7089699045229754,1.3225847627634686,5.2291183904657297
2.7236304701670155,9.6379707009629829,23501.229903431296
4.2579463949907606,1.9270241571714291,58.714967610771993
3.2976779687445004,1.3697118397436223,11.607136239437136
4.0415199569406797,3.2145995035444463,431.57096709761601
2.7103391527221272,1.5897739052654418,17.312711636542868
3.2012963834113419,5.0960605817058608,2159.0575213283523
1.5119625094940625,5.644790211314012,1535.0843586243043
3.7009764953204254,3.8131295412572555,782.42472366221523
1.09178250631602,1.4586443431739746,4.9423532127052106
3.5045108312106414,2.0044033142430404,56.567613282851589
4.3175234347968807,4.4605394019093527,1709.1659163648535
0.74730390277756531,1.5447560574388253,4.2553655944643642
3.1104607286554073,7.2837075304892211,8754.5679488852766
0.5659691663266796,2.8631848737233079,38.035605623521604
3.656006578529992,3.7186441190527466,699.10987858161513
0.51401677223524922,4.5471319946028776,219.74931737857858
4.6861051312330675,4.7494866976223307,2384.5077054442841
0.77329885718523061,1.0149463690732048,0.8205777659385175
4.7985132049544941,2.008633338988278,78.110489844028791
4.0243324628169734,8.7648810736679028,23750.784706964041
3.0090418218851354,1.0110975626071732,3.1448539251891963
3.9348581126847804,5.5735062023158761,3797.0212856520625
3.9960627110171214,5.4055180585648728,3411.7844488772485
4.7355326078049185,3.9978474490957403,1209.6889236726954
1.3415784338120174,4.8819431813180465,762.05611173489604
2.9913718872557151,8.0252302377392581,12407.960755409978
0.56574106806556601,8.5708333559346084,3052.8812427089697
3.1192119301181949,3.3431368907372505,389.63819511125507
0.93932739005466526,3.9024139687095687,217.846374366486
2.8682579962149655,3.1823456772549945,294.17626027861513
2.904909518765864,5.3187706049595862,2324.7574558482665
2.3833272496080142,7.1493252189293166,6226.4985577616571
2.6608957000143021,3.0542758791707847,231.55859257427363
3.8432246110322814,3.9766216784938,961.06523976320329
4.0162991109091264,9.3734615583023544,31004.594780044557
2.5115507563196031,1.4371236086226227,10.713181308167552
3.0380078634608005,5.1469264471560958,2131.9682927173189
4.6630575548814992,7.4040223743710003,14013.340211941408
0.68669458365550184,2.3540861040172665,21.08885480805473
0.67380747291054155,1.4263661800493366,2.789073471881935
0.5297741583627652,2.2438483447467767,13.429652452290997
3.3235300966985868,9.2694087417761466,24536.225166877975
2.1511806738728598,1.0833380363901108,2.9630082052926494
3.8941749390950324,2.6948977733021664,205.39252775974757
3.3890339252121042,1.2815516161148008,9.1415602680794645
1.7348250158083671,1.9956652080598294,27.517338101447223
4.5019960820715248,6.581343579654666,8446.2390289472642
3.8364075206461967,3.174750178651772,389.72921156619526
1.4256212104598611,6.1229084538760912,2003.7116020117326
1.8845408870830649,6.3117584448951352,2990.9354724863674
1.6407559030008885,8.6449179978080117,9164.0507950728643
0.87229707826249836,1.0426725362068652,1.0309940422462023
0.82413852545673916,8.6803251340813006,4678.9045615706173
4.687024570541146,6.5720717778427655,8743.9249669083747
2.2457297822738913,2.4646913749446182,82.871973219533572
1.9782671316093083,7.9564364932175557,7927.9214417780559
3.6754599725191524,8.6994238761152722,21051.04531925308
2.8096660197392098,3.288371353787416,328.53233782925997
4.6870859355084651,9.2691431281241279,34598.818570652351
3.9234773201560222,5.0901168726879202,2633.796178137598
2.448910864210248,6.4308200889998934,4188.3061255257344
1.9441614200560486,9.8618458025587934,18389.298042507166
4.9344945701291776,4.253824707752794,1615.7011469293545
3.6170251564178533,8.3184341123810164,17318.802255567953
4.7608538340188211,3.8655920604561369,1063.0383456391478
0.68054502836350272,8.192921700173418,3066.2819249200224
4.2676150280348351,6.4066052697637828,7189.47374877522
3.2216620315569173,2.9472012570286128,243.06316786975773
0.69741622384205171,4.7262348441031277,347.97916113608505
2.9824641998491814,3.8587207092720552,661.22402174688978
3.4618721890166992,1.7029755377232749,29.116868717116958
0.16028316085415392,1.2685129308972773,0.41501853497217578
2.3261580130245583,4.1183078986646287,669.1361046331017
4.1444576048619739,1.1713073303573793,7.8010155994474717
1.5472592241860406,2.489389818235975,59.420283039874498
2.3468856008129007,7.5266498876578192,7531.8000000226157
2.267339222632677,7.3728211211522909,6699.6372684035623


==> anc/competitors/data/v1/stefan_boltzmann__s42_holdout.csv <==
x0,x1,y
1.8513015609448333,1.5413362272544753,10.44880710382521
1.9238224283173297,7.3996781639917177,5767.8812247939595
2.9224179454755714,9.2348425133442245,21254.960410916628
3.760750272191451,3.3955546695172041,499.93944548530413
1.0045760214555834,3.066623238843901,88.843262303322135
2.9645676663349421,5.6022891109453159,2920.2728876450369
2.7203844889244202,3.3458095536614469,340.90640240652709
3.0522116259764602,6.515360461363807,5500.0727530428721
1.3944019320050405,6.824626794148708,3024.8483300092735
0.17185742333669524,5.8051220416182501,195.17029279370024
1.2351289568663586,8.4907803193377731,6419.522449875135
4.457936906343499,7.9967637424233162,18230.180930632207
4.4886411100892802,3.7869689997359282,923.17042463110499
0.43587566164360403,1.0380343655944722,0.50606878044354608
2.0798279038909349,6.8841678548917029,4671.2510114776323
4.2618999379907985,1.3456916723472832,13.976084198261931
4.8984103814693505,6.0304975487895263,6478.399828643589
2.8304063117530185,2.3872075803236887,91.919895815213607
1.6538788714027877,1.9114986250891211,22.080029990345505
3.0399974012280904,6.4218692366185266,5170.3393066390927
4.3309807199223629,2.1590398972138245,94.108515248071626
0.92265522025801694,9.4629538970232403,7398.5453503981071
1.0504993277980803,1.9259450972735102,14.453445498518853
2.6202826494575411,3.0005972483404229,212.41196070700315
0.59316126098250277,3.7728192158879597,120.1812623244407
3.9430169761356706,1.2102786723475767,8.4599961923445353
2.2759081390481262,4.840375245760657,1249.311834261016
4.0793961149561735,2.5117792265706251,162.37596132099821
4.54490469421303,1.9597752788396701,67.042450620225907
3.4287861984725194,9.5968899305258333,29084.557500353621
1.4057645204942808,8.0579111107465415,5926.5570196375647
2.5783186466885772,3.5177481575808982,394.81674751492739
1.7081726818945868,2.6284169157380917,81.528375000662379
3.4613460653492445,7.3626204561853728,10171.258097296724
3.6356101567458614,7.0052818845077214,8755.4761626983127
4.2751153427240212,9.3106518266440652,32126.852713287881
2.0681796722746237,9.3388250612424599,15731.032401827002
3.8979221034216054,7.6920368083077184,13645.786465332039
1.1354293571068022,4.6384645773274347,525.60210560841995
2.2473305926750151,5.1116034870591527,1534.2481023005626
1.1335911513737191,1.1632640330698905,2.0757242002657303
4.0926515671414112,4.4405963765653205,1591.3656259060567
4.0335878047451184,2.254063767390273,104.12531003089342
3.6194057200453176,1.0605941692338694,4.5796702559060583
1.68999282898822,8.0680044786809653,7160.5995075731644
3.7630813940736565,4.1561617248727716,1122.8283412489836
3.7283051448822229,5.8103732725204296,4249.3997093630296
4.0725585027131332,5.7976385777411377,4601.2081910252673
1.4744753573490619,9.3797042961987334,11412.84993619158
1.8127518815497499,9.0842103981452222,12344.886512170124
4.7585361610836632,3.2557740698706805,534.67565956495559
1.5835182030705293,8.8061988771335074,9523.0708858594408
1.4516572201748328,9.2382259262081554,10573.490864033178
0.74051538719242638,3.2910527973722248,86.870732913125082
3.3784367570917806,6.1676567080371552,4888.7357720698765
0.30831019743229338,1.5311466011838011,1.6945523417458701
4.7662465815429549,3.9673602241255672,1180.8182216045216
4.7812961589917791,5.0915929302406671,3213.3671113427754
4.6546595999651812,3.5245792423935218,718.31848526806345
1.0639701274335649,4.3191004453838939,370.25646573539512
0.4688010148839713,3.1664595751599971,47.128577879622888
1.1172397214461354,4.8763365971699413,631.71482845552293
0.15528165551608361,1.0296169735116982,0.17451104785142024
1.96008099928677,3.378900508755502,255.4910173255596
3.7721755632411842,1.5724166913533373,23.060168604362079
3.3149143912751438,9.1587841732110782,23325.105515829382
0.2811095749951239,2.3898299693832872,9.1694576862494284
4.768904268942495,3.1001149093351725,440.48362843999877
0.4889862199842393,6.9695687478759547,1153.7726659433129
3.7240901759772242,7.5594949655507406,12161.616855650738
1.8167625234638274,2.9113312588943403,130.51627077354462
2.7851528003360309,6.9587895084316198,6531.0623028630835
0.17341799306567923,6.2288409892989884,261.04966068981253
4.4179690276648982,7.3303383014975561,12756.124214628158
4.9462048955682798,1.9570053397473588,72.550455849103457
3.8695556397276922,4.0786518364779845,1070.8475160151918
2.7160054116834518,3.3763660701587113,352.96264085151978
1.7945269058128694,3.830869371961827,386.49096642683776
1.1580312417054477,5.9307220175617914,1432.6844586166776
4.356805675637256,4.5621439947925415,1887.3139277641314
1.2662440853152777,2.1715969349932682,28.160107594746574
0.42509743142277423,6.0798291033058307,580.83659205265064
4.3294074584213424,8.5499986681978264,23136.232998989126
0.25716171010198097,9.4388901832158822,2041.2210503259232
0.73751056183871744,3.5674211319983811,119.44989339790546
4.7541026443222076,1.2563744662501217,11.845269883828621
3.2562495707597119,5.9203149301746176,4000.340155180254
3.0501613041630349,4.4514024752255512,1197.595785309722
4.3990919156296995,1.9394921720706502,62.246532074754747
3.1737693653781816,9.6780766013415445,27843.997405245587
2.2038358046522952,5.6688852385647266,2275.9876192589354
4.8013311291531924,9.8568925981562039,45323.324317042185
2.5750328252219608,8.8750010763413538,15975.572378612074
2.5568323026556561,6.4607813589843488,4454.9457658552656
1.1872092687301385,2.1471952033134993,25.235585869951549
2.5818100527485868,5.6922000051363906,2710.4717981221665
1.4933276220547413,5.7464707855524573,1628.3955648773826
1.2109731307206282,3.3560066426732043,153.61221594259894
3.5063201021767614,3.7600689086393184,700.86565398842095
2.6131723034484957,7.8060800392091449,9702.8662859581091
2.0204159322488309,4.8501674911734973,1118.0667443771363
3.0666436491019931,8.37643099628092,15097.303081884116
0.15104391313144205,3.4591786624695819,21.626946306897555
1.632524811183367,1.2918955588429357,4.5474654848503233
4.1767801961617836,4.9342668258735394,2475.894550789923
4.8425801234353969,1.0299842234093877,5.4500326649630644
3.0751349960829697,1.8826130810119932,38.62855598782717
3.1638917670723292,9.7563507460022532,28666.273398696572
4.1053545430862197,2.7692938399344507,241.44978764955064
4.637911827727919,9.6586788357170352,40363.924913242023
3.0767218261775038,3.058786041021762,269.32993778569636
0.37669959644696638,4.6137396743610619,170.68977264700789
1.6557397746520652,5.3851200656566611,1392.4308746773684
4.280470531754303,7.0832114284227092,10774.877291783772
1.3535410968977737,4.7354160589562717,680.61891920143898
2.7352233278986104,9.5060672289292949,22335.532830360302
2.8638858497126249,8.1778836482856363,12809.123495697319
3.7037622647174575,8.9840701830423519,24128.795710227718
4.7173432772374388,3.826960050142457,1011.8431481598763
3.0559446737249152,5.339193144962942,2483.4076474881913
2.4303585343409249,6.0866401726975985,3335.6529499265412
0.24543594537212921,4.5861816978212904,108.57833936742252
0.82019734110663933,6.3057611275400705,1296.7863093138003
4.1096625566803189,8.7359828768705547,23936.092802627245
3.3993590879332181,5.3754805449021799,2838.3517847060243
4.1779241758177603,1.6730203813876841,32.731467773573485
4.7590888118063672,5.2766641703367014,3689.449992393093
0.18283831123306232,5.6256771940359922,183.13292617632086
1.0201775404376501,3.632279924105049,177.57956978350674
4.3834012483404567,1.9216921082886427,59.778698254939592
4.0274099148926412,6.1982127981164368,5944.1774336289027
1.2651428257798616,2.858083687855872,84.418828712900975
3.5982746482634584,8.0752861837738585,15301.217861290874
2.3108710678461164,6.4433816357242772,3983.1910291863614
2.5539869919427347,3.0617198682701456,224.42978363823264
2.0121776022160334,6.6100990642085797,3841.4765231373599
3.6085924351235894,9.4678462323934625,28996.302247862164
2.637708467379325,3.5006858611926037,396.13147906788629
3.8582824555353921,9.9441574236002275,37728.190971962082
2.2732150813088441,2.7093003836915783,122.48112384696806
1.1058589349228474,9.5163660527580802,9069.5196810515372
3.8260054868860309,3.430801128442007,530.06333601363849
1.3383415217130843,8.2566887559396314,6220.0031842740682
2.7228672241029375,4.85677930477671,1515.0254956094291
4.1609260334337055,5.5131861751045941,3844.1526888063358
4.2443576958513685,2.9313152168565804,313.37335496814842
0.31372159045260251,9.8752225043731254,2983.5407027681945
4.7790819590903313,6.9325230771640207,11038.492688245058
0.72796069406064801,2.362872583280696,22.691810233449232
3.0989797504115124,6.9627658399425876,7283.5968309712025
2.1510464308407791,9.9324523036373353,20935.13364694074
2.2705774215672494,4.5952574517948044,1012.4549473662715
3.3276007002931234,9.9445711812570341,32544.338603157415
0.67879350089555712,1.9517868332352399,9.8507026818593175
0.76789706488273657,6.4146517738275035,1300.1556525400406
3.1262044626480696,9.0715471351618646,21171.070804655403
1.8426905472083797,1.0554787290261705,2.2869167199999829
4.8582960299676836,3.3524148184849025,613.64186443585913
0.4389391282815136,4.0060387787308116,113.04852303862219
0.31674950142003144,7.8421313183923438,1197.9877619005561
0.76845971477835096,5.0577379272953671,502.85919255857578
2.5526263693556155,4.8038909074095688,1359.4392247405026
0.99625301249854437,3.3032999990647198,118.62103705585002
3.6776562488023323,9.6580459465085244,31998.395488419534
1.8748406369660804,8.6066727059916879,10287.397238880632
3.9653605210304534,4.981410403024638,2441.6981379674485
4.8114657233131446,7.313876403577396,13767.905109790168
1.7875601575471634,6.6571992126274138,3510.9680614542385
2.1035132134299266,1.303302522932916,6.0691264807368759
3.3090670166303697,1.8961031976595064,42.77139797390101
1.5758778705751393,7.401259546850806,4728.7362783043991
0.61613563545705996,8.1835112452333121,2763.3446980457297
3.661948519020819,6.408523693872727,6176.5251184546496
2.0436840386192561,9.8977196966008343,19613.466354265922
3.4680411980940486,8.6088524163406746,19048.698093263807
2.8694152655856127,2.0323708623784573,48.95592311877941
4.9964692962307895,2.6846073232407131,259.52924610203229
2.5097681270266334,3.3710738353160576,324.12061842837699
1.2409670776626538,9.3157803437966074,9346.246244009777
2.2886332898252331,4.7029436267538038,1119.5804407883975
2.8283945168347211,2.416460340751271,96.440326939317643
1.5333612156586243,2.0617730680999675,27.708175107049868
3.7399024574066169,8.7423006659561828,21845.562412609848
3.0076091897597457,6.3251510163369735,4813.987952516547
3.2528032235772155,9.3812048138618529,25193.717928872284
0.63640358792049201,2.4704768105293313,23.705861687441885
4.7592221114838855,3.2687145073208352,543.30529271226237
2.3038894604388158,7.9700990621956418,9296.4366785988659
0.33344586732697534,3.2383884532840135,36.672549924827436
0.47679376276595997,5.4682460439099136,426.30728599484377
4.2019299339401917,6.6319299330771049,8128.464684654431
1.0234292662256894,6.8896702126740115,2305.9589309460907
4.1455061209443702,4.2676966171442308,1375.1551996159533
4.1699578026261737,9.0285104484278911,27707.419499158477
3.9485833393457268,4.3123514123912319,1365.5194340264695
3.0495313125661627,7.6680721717540639,10543.331562112548
3.0607862447402789,8.629881663967037,16976.664388360456
1.4181768501583216,6.7132238580871393,2880.4139739842076
0.30453958351913507,4.1475704452910618,90.119512546580196
3.582209012372092,1.9377822454819258,50.509237461089484
0.17307334100105881,9.4540702919793809,1382.6284384317787
0.20459165864814799,2.996549022977923,16.495803382143958
3.2361182804545976,2.5306481793976205,132.72461519949749
4.7616881403210201,2.5906712604993798,214.49154513604199
1.2093040490064462,3.6199055442242631,207.64642614919364
0.13496441995960448,6.2570318362111532,206.86773118706662
4.3240346680115804,2.3508233127418623,132.05934011697235
2.7383261434194588,7.7961476992527263,10115.920461311063
1.7117988959202068,6.0275647887891566,2259.5413360265338
1.2169810498052978,3.5205456478512662,186.94925332087865
3.3823807083327018,8.3136056528031297,16157.723427419704
4.0730553672749021,7.104207306440756,10374.873683732705
4.9372670757310608,9.1495446737269734,34600.67318391701
1.5121156190075515,5.6895614023311163,1584.5288622536068
4.7098433093370353,4.2050594467410134,1472.6346607107882
2.0628625370284075,5.7010653200447949,2179.1862838890611
0.19734451046282608,5.0048775793611737,123.82230550000541
0.89495453500252264,3.3360532605122493,110.84927970590479
1.6481666614366282,2.4910067810650971,63.460101773489662
0.53677979462559589,4.6414569004967428,249.12278367969924
2.5894649126317666,4.7859712111265402,1358.596083348541
0.4457008383291966,7.9752173710068366,1803.0740653364344
0.36323450325685946,5.0386988211229085,234.13195684219019
3.1086103294235237,6.0927589206363955,4283.7317050624233
0.40431924161675792,3.1760086152514639,41.13875054361489
3.971423288611422,3.949803379691506,966.60288390072958
0.1275483126953218,1.5663884077061947,0.76784322992436249
0.28295111588698896,4.7445740466314295,143.38387941576505
2.370990438534315,6.3816758491207555,3932.5003147257498
4.4387028600314613,5.2013306464819919,3248.7322774312843
0.76961309263206801,6.3029409883186736,1214.6339376912779
0.40470331690242278,9.5241003273776439,3329.9108796620399
1.4220160534684827,3.4753284885396463,207.43782063585323
1.0132997192723618,4.5562374765075138,436.68002861999548
3.6181400323598889,7.4943835583729363,11413.76788701121
0.48774249719421936,5.544029543152277,460.77906699411653
3.1229719197696708,1.1135428185182352,4.801708205243802
0.26942172787968099,8.5978333019331856,1472.2741926507379
4.24547300983114,2.0694192418479744,77.861006936640734
1.9599972934958458,9.7987437967224675,18069.123311760995
0.9833844342131669,7.1778705151324349,2610.3924710580218
2.388074895271858,7.0184124743009422,5794.3336089714621
1.7986338557454711,2.8447372392681256,117.79080661292863
2.040991094549979,6.212207509516408,3039.6594282557053
3.0530841221864384,5.3276234923497263,2459.6475022210107
3.2813321369524004,1.9793797272714615,50.369386788850818
0.6872805448555962,2.6635909392916957,34.594269619094696
2.5993120665100973,2.9322762352967926,192.16661733988775
4.3095979151667585,7.8145219979868603,16071.130390038265
3.2438150268567512,7.062064733778028,8068.3152334346132
3.1449284145128922,7.7101031214083831,11113.516822659487
3.1952566761850481,2.2482486709094425,81.636266041404681
0.58719864029485258,7.6999426070119696,2064.1202458020894
2.5384654296149645,4.0758063573877816,700.52787767297912
4.1940186001962525,7.385574680617311,12478.647820899923
3.7910223133346479,9.532892811731795,31307.989530115792
3.3108366710592176,8.5277214361724241,17509.340095291587
3.4173328867968134,5.3306182748727418,2759.2917435363538
0.50648480327622925,4.9694830349703345,308.8952773529179
2.8097886146110986,6.7883868008150969,5966.7792369900444
4.0825754386122517,5.594436699158881,3999.0761610688114
3.8279684769806286,7.7239330987194554,13624.556259535566
4.4804723600221807,3.0541215124800631,389.8244284500023
4.4095224867188003,3.1387556502737297,427.97814472872801
0.54030408370004623,5.3307417205158618,436.30361789658184
3.4933603999305172,3.0677669690742628,309.40894219866925
2.0665586359043702,4.4801921047744164,832.5959189848835
1.7169604128907312,4.9828586956357412,1058.4602874527025
1.4143754802356034,9.1392884057269832,9867.6616244154939
4.8640875901745035,4.8692276972721578,2734.2720417542869
2.7395714060263425,9.06155618851888,18471.14321722907
3.2402617258741251,4.3700773009740459,1181.7798139239651
0.67144317885059412,4.1198948165353464,193.4433389127135
2.0223796239305507,7.7443338978492822,7274.429820676798
1.6006337868074787,2.9267715776911105,117.44845156980918
2.5272181819172466,8.6731259050664704,14300.306347993801
1.0753931022804923,6.4319120041505933,1840.4652550055532
4.5934279685585615,6.5573874897155893,8492.9839152870136
2.5431673355784441,2.5339695801230899,104.85291884614458
4.0196478603422374,3.4332453869569379,558.47969694761832
4.9142849780591078,2.9882507353723917,391.85778357692396
3.9785921717337582,6.5297479380606074,7232.9438138149635
1.992760445357636,4.3030544218206739,683.22295472914766
3.9782224635214516,6.4733161250788882,6985.4812417516487
2.6542010036033519,8.4737093424825609,13684.472514338537
0.56724534887682754,7.6838104977095236,1977.3225792572753
0.13135458896792163,5.1004724997470836,88.896956183489749
1.5619418809933041,8.0225578294857662,6470.1789931577869
0.67298090881983097,8.900192657688855,4222.7986597010076
3.3921801521206905,7.2887271451532776,9573.8292886369054
1.1140280284685833,4.6367323051423455,514.92527633123393
4.2425107048732293,7.2808651633754673,11922.158738574975
3.5515439005734932,7.3925239630169459,10606.892107099526
1.8804143216600895,5.7868015140811275,2108.6664872064171
4.1779026344925425,6.5322985096807971,7607.1574522470419
1.4236817132517761,7.112559912286863,3643.4822440636772
0.41292338997573008,1.272600349956641,1.0830228943924447
1.9464632549192247,8.1436469319106024,8560.9499053677919
2.2044760893016404,7.2832568741737393,6203.0874284484571
1.9172295028175661,8.6347266146448014,10657.822200772151
2.0515418150432843,6.8960036980108361,4639.4907814616936
2.5928918759116573,9.3408272342646601,19739.028094195066
0.35113489551797972,1.7358720699273062,3.1881948303009806
2.8190328019250561,9.3132395455307186,21208.17134989714
0.77877197032655998,7.2334591081929043,2132.03551421251
1.3338110846554894,2.7625254158693986,77.681830647593472
0.7814866883098337,5.2637446269582346,599.93034459974604
0.73675728155056397,5.3224438037947621,591.24676238292295
1.6316254593429633,7.341218129330767,4739.068509421636
3.9607724295000146,3.6760113789025981,723.2480617857982
2.2117071404838984,2.4765158699637806,83.194014496028359
4.4447313256765408,9.2368962884403238,32355.624273406054
2.3140593851152764,4.9475279142608368,1386.5243874752307
2.9461665412349292,5.8260958950023429,3394.4374296191845
0.15127376231091963,8.4515992977753314,771.82564004721951
4.1096795469936298,3.3180789038481802,498.14387677687034
3.5244829975103378,7.7504560687550574,12717.579335802995
1.0304302619905605,6.7913687641671681,2192.0368768633007
3.7201801404624608,1.7454457854295997,34.529431309399442
3.2327344504419169,7.1314379911490695,8361.3898452262183
0.94841244084026022,6.950184934146173,2213.0064765658344
0.74642770214563925,8.726923970889203,4329.4479083130755
2.9242347370099737,9.1147981124741477,20183.684396729048
0.26349346593479495,6.3306275144017405,423.21094811160043
1.5727202621819343,7.0768495050324427,3944.6758600247263
4.5014852159190308,2.9099746469207908,322.78448302091715
3.2848566905576324,2.5078458334359843,129.93309049029662
2.4354276036396332,6.2531308520176676,3723.6194584560576
1.579575671203143,3.3141416081094293,190.5569008092391
3.9690772275321469,6.5225055467605006,7183.6866051193274
4.0632461621224998,2.7825746582145703,243.59055002270887
2.3280379834201836,6.6414252238805851,4529.3430055206372
0.53791613612249545,9.8480961594338581,5059.687497568073
2.1002923050429732,8.4490593755563594,10703.188884134088
3.8269459496885778,9.0919331999926154,26150.335998586499
0.70863995682833325,5.9075016322676177,863.06009685591255
3.653041160121949,5.2538915753680717,2783.4215772772018
4.8893946073837107,7.8147230005313091,18235.154360494089
2.1613541022166114,4.1415261120243381,635.86883542835892
4.581800090091984,6.1311189034307114,6474.333864967205
3.8583825904678868,9.1994931835102989,27635.090878896768
1.779695260519859,2.6842513594342248,92.392851488690113
2.8870743851205347,9.7466464891986089,26054.265327790992
1.057552418891418,5.8632411629751431,1249.8357230250656
1.661725260349018,4.7894992222151993,874.41912949766629
4.1912238143173051,3.3696981378587818,540.38694034181151
3.9609886313211007,4.9949631931641436,2465.6575903474445
4.2947123938571963,6.9258399089949911,9881.5228654735165
4.1237366944310461,9.17183717723643,29182.08194009283
3.4263556132772499,4.6322417505959841,1577.6014676685857
2.8234717446690434,2.0020545277933661,45.361462982890849
0.70687006273345609,7.3903818488973707,2108.6626320334672
4.7341914580811721,1.9320541237545599,65.966428433910792
2.6747246820330286,3.5017833725020875,402.19455827740512
1.9180077355803928,9.2157426365750386,13834.762437939888
2.3808017209901848,7.7655287676058808,8657.7962169840321
4.8321015634319515,3.8989882881330367,1116.7186687153394
3.9836603365427634,7.3910045848815438,11887.654881875453
0.94131646005485614,9.3997115433736376,7348.4164032372564
3.0576820265463622,9.3673471921828142,23542.836657097392
4.2438057069174615,1.5405673233487456,23.904420512966023
0.55075724239854018,5.7168248852831525,588.27416240547109
4.5796105840997434,2.4981517067513148,178.36259587491585
3.4824951240958963,8.357696007699186,16991.698739665895
4.7914983530385324,4.8350559468595362,2618.6494095844641
2.9868190039629638,9.3866972287461152,23187.831990300274
0.85804324241541452,2.8259496290945476,54.722614858915342
0.19808617584560323,4.7843462339666107,103.7873856659965
2.7012631854456286,9.2405276227922624,19694.908987431132
0.55205690660546525,4.5739161966493231,241.62210321205404
3.2604050945033949,6.5691569611528129,6071.69739177263
3.8092886992153612,1.2096915292507537,8.1572250929656747
3.2936850616809035,6.5685839067718454,6131.5331110122843
2.0105573174504872,2.5715271469904399,87.918630049446662
3.8847732415566298,4.1435157706059362,1145.095368816807
2.3308812478516892,1.1740748894115169,4.4289762004458835
3.8864890463896189,4.6320705404973648,1789.1967725925808
0.83390655418180459,6.8780885422364637,1866.3299959495953
1.4783063756825001,5.2377611850064199,1112.6209206118328
0.71001569184168356,3.5538509262111289,113.2569267658991
4.2206627102847376,1.8719461339684269,51.826757413262229
4.723944588074418,1.0472506973890532,5.6820810942863664
3.0442804789950793,7.2075363779538124,8215.4628287758096
2.1382235383648349,3.7133131091538041,406.5363552609839
3.81558004232962,4.6221394855817746,1741.5372092705481
3.5707809644089266,2.5849456946958362,159.42958142127898
1.8120581152035802,1.7810991846252735,18.235788278393201
4.4856152427993567,2.7498733154558588,256.49137492601187
2.0973453104091577,4.0474771133506326,562.86927934225514
0.25814775040226878,3.295521578596587,30.448435561585423
1.4719446056244985,3.3375783019789993,182.64900879434634
1.9839220981150014,6.9602391630197742,4656.0889241760397
2.2483195318991469,3.6991949529975621,421.00466958676049
2.1274648635317588,3.3861844975705098,279.70798500886758
3.6648635590322205,8.3964484038821627,18215.466794914406
3.7555319318013245,1.8711914169961155,46.040955268411651
4.3123456578030286,7.3688267410473038,12714.724251883268
2.5396098468937671,5.1244835411406315,1751.3276835666595
4.2688325862302561,8.9284693333199243,27127.961989884956
3.9953243566286609,5.5696383329698378,3844.6784444680047


==> anc/competitors/data/v1/time_dilation__s42.csv <==
x0,x1,y
7.9656044370036696,0.28683102187036702,8.3149904200924318
4.949905957768471,0.87251980073977642,10.131234592669532
8.7273812792024419,0.74222933365994004,13.023104990622448
7.276312261534275,0.10505899044630497,7.3168035133534692
1.8475961309888458,0.94718292494569434,5.7612469928513788
9.780601164730804,0.8352400230923579,17.786612860778803
7.8502573179131767,0.26971301597083702,8.1523783406792738
8.0745787474925841,0.79505175067789124,13.312489587154381
2.1530226940799126,0.10109855527781372,2.1641106981061746
5.0534734410601043,0.94914949395052672,16.051653387820647
4.3371822180932309,0.63240049930121001,5.5989533972535162
9.3408848996374161,0.61761876478085709,11.876860258494581
6.7947860807259808,0.085918690634926104,6.8200054223581139
8.4048545194374693,0.852181728951794,16.062914348126064
4.9907277894459803,0.027549528044245951,4.9926227907540364
3.0451484960629918,0.22878665513908969,3.128116829036184
5.9912630831425133,0.13587078140830325,6.0473427099815016
1.574355304937578,0.73792954365760755,2.3328006971085626
8.4486805479332396,0.18829401585225297,8.6025570308674819
6.6849795920985837,0.86510631577434094,13.32761630892651
7.8227896607683647,0.62345558736111562,10.005374368111225
4.1907337131688154,0.034354574969961402,4.1932089335124907
9.7362822195541288,0.0051583424222654385,9.7364117560551158
9.0380900918997789,0.049075021163678977,9.0489932668591901
8.0054514736638573,0.57562891876534128,9.7900738334721513
2.7517483706677082,0.76140772031644444,4.2447349467363491
5.2004890335433078,0.22662517959601905,5.3394095397361703
1.394233892085059,0.80693840077691925,2.3605652645481938
2.3886054286079306,0.054370343145597362,2.3921437945722119
7.1474405791820921,0.7609156609595924,11.015537949632993
7.7028594031703541,0.88140565866366638,16.307176218520784
9.70758759190789,0.73350297914916152,14.282454279545615
3.9324282232433676,0.66321474477970532,5.2542424210287697
4.3341373543138202,0.79608120772261393,7.1616164971392378
5.2260023014822714,0.038143734569713102,5.2298082266621693
2.7052422317585711,0.19169300518310262,2.7563590869197894
2.1692935480192448,0.11867749534036091,2.1847333782727674
5.2813443360334036,0.47930444068333716,6.0176062393517364
3.0421841414579571,0.7079287219124023,4.3073107155637311
7.0283259521425929,0.59851125234757874,8.7731863988758043
4.9343672698509771,0.80857454477383828,8.3861653293465412
8.4941037645205366,0.14745234281903633,8.5879775586631872
7.3023859180202422,0.69789003733840349,10.195944840162905
3.8112997724383697,0.18338941632545888,3.8770532539359333
8.4903382125568108,0.25722081375191025,8.7859625287968335
8.2428792174712164,0.67440946241723865,11.163804280120834
4.4873054112715707,0.93119454565374771,12.31008870891141
3.5949529353721967,0.5809664256782161,4.4167973622221011
7.1424595357747798,0.051775299241730813,7.1520521561290948
2.257772352483788,0.58549352143115618,2.7850452342676522
2.799173822275975,0.040233024001158739,2.801442082408816
1.0662604277590497,0.83993842579847633,1.9647988933251812
8.082319397519246,0.67409937084558968,10.942153247607566
6.9836577093282894,0.16447145410137806,7.0800752840158045
7.3464884076370156,0.087134955532988154,7.3745373385855499
8.0265612791977112,0.17435656743630301,8.1514199860128684
5.13024197984506,0.93102582057648287,14.057255497216891
6.118670763576044,0.43563261033556533,6.7975822630313889
2.258172983148917,0.74487690092433756,3.384542091979525
2.0307706618237611,0.604587925002388,2.5494949554100677
7.0156266561142449,0.54379249246070549,8.3597019411369438
5.2398658552881923,0.13787374193179722,5.2903900718767582
6.0871249583306994,0.89872323088019024,13.881182563336822
7.8849897167442302,0.28627550088898202,8.2294124652208005
6.7124648800053173,0.54911635501716505,8.0317053153771205
5.9822146059219623,0.66478714735961275,8.0079674785174415
6.0328644467087216,0.61677149748304338,7.6642620259285446
3.7355508825635098,0.8935646892107425,8.3209270948634337
1.2773605111114548,0.14101704042405508,1.290253799512564
4.9304565030912615,0.48293510152459496,5.6305851562705671
2.9312620553757629,0.38383267120372766,3.1744136859945868
4.676757793521725,0.45046029300848722,5.2383247325820408
8.6806276594134957,0.11325664988785739,8.736842549284729
3.1054553727880667,0.12738987937912707,3.1309642141843814
1.5247246752015942,0.26417176849219448,1.5808845743524877
3.532455028197969,0.28946937357278973,3.6904533897864606
3.6423438199001525,0.40650805299728249,3.9865977008675522
6.9572486325420559,0.58043816968479689,8.5437942944377312
6.0132893710715054,0.60289766154734981,7.5371643190879807
8.0550838819577208,0.39122035175629172,8.7527000064317839
6.9788218629464875,0.38834395395726223,7.5732089556043549
4.6574817529606349,0.20674710036211386,4.7603314869065674
8.3261834619943116,0.55889093598855777,10.040726077210554
2.5027562791693354,0.30118886575137599,2.6246323802537432
1.2044086582047444,0.034256842563495517,1.2051159864260641
1.8104307469807757,0.39748004194901737,1.9729832171817168
7.5012341553680528,0.45042604133566178,8.4017906384912457
5.1568950722624862,0.21431322479400042,5.279565848386258
2.4514460113024161,0.54383503646600984,2.9211975247083544
5.5094029759302714,0.53748330541032485,6.5333455431694034
2.3708089244185158,0.66690207205485275,3.1816730152736854
7.2668833756996243,0.61555105809114952,9.2207980703859622
5.0154064801662761,0.61981140369498,6.39108167427929
4.4291910348683423,0.30040344423284093,4.6436718822726766
3.7136088023308886,0.7480606108866561,5.5958990736784111
6.6725433380699961,0.52168716441969543,7.8211874884526624
4.2563134949805139,0.4098472854208956,4.6662216811351183
1.7888492738449089,0.59471185689400419,2.2251059146629668
2.0620531190846378,0.34262446772774152,2.1949053758773736
9.6570789809456308,0.48710228237642028,11.057577196386099
9.1772262163684637,0.6998704040581093,12.848402079720056
7.2973642042967457,0.84208274238752223,13.529964539060661
3.3928296531356761,0.87500433743043204,7.0083122836438729
9.7225873961295157,0.47845127892394423,11.072123075279302
8.0087581356921511,0.49426135900354062,9.2127402513843464
7.4520117024309602,0.75987689022564464,11.463451673199502
5.0442535192940978,0.29872815715699119,5.2856034424754714
3.4501740566064312,0.79551324422781511,5.6939559933932555
1.8675186593814936,0.46943456419155222,2.1150485807897574
9.1234215688945746,0.11006388811850497,9.1791896021866535
5.1019866085025001,0.068456189719296512,5.1139833820614511
2.8212702831570731,0.79989355048748989,4.7010053002335033
3.7536096173558726,0.052789521061534006,3.7588507289863804
6.2129761204770642,0.26658086432697309,6.4462494111519391
2.5909550464530855,0.31742353847646854,2.7322567953438091
8.7095285568313798,0.1643447229320141,8.8295847172564947
7.8266757685168908,0.29819870131188975,8.199732298894526
7.4751666035584314,0.7055579383888313,10.548427273814632
4.8888373579759339,0.013948701382067229,4.8893130288144757
6.6457795663219885,0.78581475329465211,10.745656469257131
6.2568817202146203,0.81372062239583021,10.764413210411838
6.8486194139933803,0.35364849453197078,7.3217635223496842
1.7599988902590018,0.14593225410760305,1.7790442965877888
4.7422666195354868,0.57079838754782675,5.7755729191184519
1.3745275647570323,0.11368892807164961,1.3834976164724637
5.44591737320067,0.34667339302433986,5.8059693033166342
3.9687509109950678,0.91050772185592377,9.5981307495394539
2.3007176997944221,0.94569124895445522,7.0776887998036395
1.9306267095029648,0.73349964678685631,2.8404525383350072
6.2888011495994087,0.29541343442472789,6.5825851426669475
2.5353367168319751,0.65328179670778785,3.3486818033691201
9.3260810653911754,0.67013604720981201,12.564807284614005
6.229550257303555,0.36844961040546725,6.7009794340712601
4.1218282408135334,0.60884420285685137,5.1958668106078916
6.3182394233327503,0.010191262726892429,6.3185675608669944
1.2052348392672774,0.19860477567212936,1.229731507029544
9.6270329191730077,0.49883388781889809,11.107718280145066
5.3407309324861023,0.15556373904538107,5.4065510600437801
8.0446170452525756,0.15761152448270696,8.1464377941372863
1.7445699993019472,0.794489076022726,2.8727678672641392
5.3799249775434435,0.93967635254942516,15.727793100658976
5.4163629491906882,0.52817095662702596,6.3786599856152693
9.4404380947748461,0.79711624433762773,15.634371450321659
6.1455524713846783,0.94080558110995893,18.131324646705352
5.2614046095125842,0.13451609414033597,5.309661955560161
3.4027809678270424,0.42583333259163353,3.7608033517079904
3.9841209760829699,0.37294408004982388,4.2939101891744889
5.6860516222438404,0.076046819463875773,5.7025648361456014
4.9502031427454201,0.71756366415500716,7.1073272953669226
1.1945087189229739,0.4120900759564633,1.3110001097390604
8.4366273177492204,0.4458605874808812,9.4253206779043026
9.0654469465579002,0.14313932512257818,9.159769230139478
2.2622418009874972,0.17188031961932471,2.2964174564497095
5.9863252918514442,0.8617484410484042,11.799532323637644
1.9771816702189919,0.04241663452556494,1.9789627177334586
7.0501608373583053,0.22120967069652092,7.2292564708413449
3.5311040545510748,0.2774563637988019,3.6754070013977143
6.934803712227116,0.46568766528150707,7.8363866565835965
7.5429515285819431,0.55712291436405614,9.0831871767780399
7.9178274272589135,0.46862547705813323,8.9629327710531896
1.9696685136030689,0.079909567829037922,1.975987489896065
9.2441066062384714,0.23148408135292786,9.5021987561246846
3.0719259180539273,0.8014089655244141,5.1359969735277193
1.336713005585618,0.60570926545453607,1.6799502897579186
5.9936722245233502,0.61669159762756065,7.6138659922657945
4.3383005547619486,0.63669309258378715,5.6259929562342901
8.4681076881917186,0.7247578680875526,12.290366911761065
8.2742632485787162,0.055203057635374968,8.2868995387099496
3.854250035404438,0.34827796568598174,4.1116767512178667
9.5760945556277051,0.51255106349859469,11.152412883469466
3.6182605432610675,0.32153365913245974,3.8211718378853403
5.6355141630854311,0.80225492962282718,9.4400132023516363
3.303685815108425,0.45844388315792922,3.7173387956848432
9.424392130440669,0.73019620998641011,13.793727648164337
2.4814703582381634,0.80941474103711053,4.2256680370599895
1.4041955745309609,0.47955190875832315,1.6001982334575879
4.9158735400273414,0.86407463167778242,9.7660466593166504
9.9313800765025331,0.55776774351013148,11.965560334063357
9.0250953962942262,0.80776058389203564,15.309468916934174
7.7374721751125426,0.32356125581194806,8.1773547759372409
9.0171324179067245,0.47387611060491092,10.2398582931388
9.0410197572807682,0.50484048895434874,10.473687738033851
5.6697252434780419,0.09973073010126704,5.698133499171786
3.8433614664771372,0.37862488136646361,4.152515343903036
7.9481118889988922,0.87147078892409224,16.205839184052643
6.9549513685098496,0.59929062834650526,8.6879167670345083
4.362919559863391,0.16863125331511911,4.4263077946410467
1.8502000125536373,0.32191285382912471,1.9542247569798072
7.7211065021412342,0.18202285917956482,7.8522844166134345
3.3621446433057822,0.023581975208643913,3.3630798937804398
9.4313183548040129,0.8810874355788253,19.941326345544056
3.1687351750511628,0.42579696184402788,3.5020662643114497
2.104821391703374,0.29215831879974685,2.20084429761115
8.4800140491241542,0.5685533319798497,10.308212606409462
2.3795588496204463,0.0069487334783648541,2.3796163000778709
2.6134147734196516,0.26412100127077315,2.709635129709774
6.3944451236875919,0.66788179241394796,8.5915968105267826
8.8710583675371808,0.60208128441579978,11.110560796797062
2.7679119914311592,0.93271565016540869,7.675581110439806
3.7929130561008528,0.58933982417514186,4.6948660990635727
7.9966435441705981,0.45363057994634615,8.9729969489372596
9.7464378345487059,0.72336093502480725,14.115655186198277
5.5066706758210806,0.85816147836585033,10.726308417081864
2.295077522961257,0.68466114938243394,3.1488526563348471
1.1254265893738138,0.91505066237191057,2.7902752014115566
3.0669042699896973,0.74290491220126831,4.5815927597002615
2.1863999600786892,0.82346136634883005,3.8535539817248838
7.098928062515717,0.10839886762445533,7.1410065732588279
2.0964925416567803,0.69579282784409835,2.9189200530005199
5.5569693845856971,0.41808426455100017,6.1172599299135006
7.2483619207859782,0.52544861229071138,8.5192125772009408
6.2300494829881217,0.62139728900823887,7.9516071424005705
2.7979808649405187,0.9213243608702909,7.1965484836345146
8.2371207356403637,0.9353491773600433,23.286742341861967
7.4386641665422149,0.27381683321350997,7.7342529460243199
7.650856035239876,0.69706582256602034,10.67054371837399
2.1795197640158195,0.71248436103850521,3.1061095460570627
2.1137842328531016,0.32916821824739634,2.2385348760310482
9.3480629590585682,0.11767628612100996,9.4134676518202731
4.5782037444244654,0.038899612271433771,4.5816715032211048
3.7085382260284576,0.73847597115271957,5.4999990528255909
5.3972564081638001,0.46521475472606061,6.0972317249515919
6.9657779148722421,0.93626316102017981,19.828605493840048
9.6006093134227299,0.44172478338397037,10.701223645214508
3.5780160419384952,0.9290211301201482,9.6696165146550381
9.3232758638082434,0.39099720208435684,10.129680848904416
1.2237354224763068,0.75399804303197393,1.8629607206331564
5.996782380941422,0.080578308696240455,6.0163458455555556
6.7057760051297661,0.52768862463087574,7.8943689079053732
1.9530766337567798,0.76195679763643798,3.0157390834297
2.2630563735752136,0.8784665838588942,4.7363717584163689
4.7720288738467342,0.78145393608656,7.6479364347582708
9.6960872092886348,0.035122190841115515,9.7020731407564167
6.3643829791093554,0.35406722424139747,6.8052256715969559
9.3972089944019004,0.046263548698158706,9.4072816644034081
8.2392482405167371,0.10381817655883011,8.2840126167881163
5.2064344139976235,0.64154034723410991,6.7872599239825409
8.0628710432696877,0.67759528649611322,10.963404147256245
1.1605310557928896,0.73503464861404499,1.7116231328390972
1.9822959708916144,0.8221837206528797,3.482464177180371
8.4648575339446275,0.70245989505268436,11.893466462405883
8.1713537949264552,0.76082801250130039,12.591584635191808
3.0937666776979031,0.046515524332115282,3.0971191010986745
5.7769263153914814,0.22280839291923363,5.9258898107383828
6.4541423863000986,0.59080288470648346,7.9995227089452703
8.8096505839841015,0.81521903939358198,15.211272765180183
6.427964416048531,0.0042751186926761661,6.4280231576489886
4.7131441234631231,0.48889787501053228,5.4028688050618303
4.367656390664644,0.64342302939617735,5.7055449967749912
4.8329387773615888,0.02812692467218255,4.834851639085902
6.8673792302197674,0.38128777967571853,7.4285593739826217
8.8074156857709234,0.85085313731451195,16.763143138546994
5.0850719386866974,0.63803216841306576,6.6039062608623302
3.2305560665622233,0.22577544519256743,3.3161819683685256
3.1299612669782304,0.81014207315031694,5.3391025756716051
7.7141285221910181,0.33062985223903857,8.1738199871384385
8.3491188708151931,0.8106774375868564,14.259979870288534
1.9475027186871245,0.28399646856296024,2.0311339988724191
1.5990297125966033,0.56080423833899151,1.9313155874808745
6.3499029738080663,0.37709306436044238,6.8560481758227727
2.3155591977342844,0.26108379821731365,2.3987573620499254
8.4219777141070722,0.8422296840632757,15.621745286717921
3.7930120653166699,0.17821399784251676,3.8547193630351964
2.294847396740284,0.080571011673974943,2.3023325766730127
9.2887342523870515,0.32483059161837735,9.8213228131130759
2.4897855046175037,0.68175719025948911,3.4033059070137419
3.5624807410414201,0.76706002567746756,5.5527083390683689
2.3825205567285277,0.94880620156342654,7.5429921005715705
2.0394105729881948,0.28154395416060668,2.1253859805679594
1.1903321470279602,0.38754485357471807,1.2912415812749556
1.498558682478341,0.12998021412814498,1.5113803448949381
2.5717732384226744,0.54612833314188192,3.0700352857885735
1.4804373936445785,0.94770103539977135,4.6385511839707494
6.3202943449987412,0.66583695961462552,8.4711398364620845
7.1264307411955574,0.56545219839270311,8.6403907793157373
4.5426741114882541,0.37275063827570426,4.8954840591575506
3.8619198725684445,0.86953382227127696,7.8196556014220873
5.5407361332000704,0.47207076632383194,6.2851445224859228
8.8750444801114767,0.12764856764740842,8.9482459553144125
8.6601846413998551,0.34710954003917677,9.2343330577462286
1.3912755581151275,0.063808335405378544,1.3941165280978394
2.6334856863687168,0.19188008580434246,2.6833466189429527
3.1307038399395641,0.016785341949916592,3.1311449674667458
3.2444881824899063,0.43061592067515525,3.5948602341988467
6.1410938656849545,0.6028132517042073,7.6967414547813071
4.7463618313287306,0.32612783925996236,5.0208747684915309
1.4432870793483459,0.39936268293001326,1.5742779915899767
4.3625272461361444,0.91124880920234708,10.592352961814749
5.7137765384587347,0.71436496549616968,8.1651820589308102
1.9150471261334436,0.51381380509770369,2.2322453320822828
8.5011269840970378,0.27031383135623399,8.8298420102299708
1.4676567981859383,0.85214695883434544,2.8046047044791242
9.3235768211625594,0.22334226103662649,9.5651927720012697
1.8920182742188794,0.30907559399084317,1.9894255754223136
8.5921745643797749,0.86361157370180108,17.042630697685937
9.123878295348554,0.50306495252081873,10.55700666279497
9.8161361252793338,0.70520205194707786,13.844919053186949
8.2182329224623416,0.5612075544555778,9.9292981805382627
8.0152978669419603,0.62076724855902032,10.223660558571934
6.782349483959929,0.2844141269390843,7.0745162521019678
8.0109671912031608,0.22930345854532977,8.2302626760269426
2.2109698757183236,0.30636772981023197,2.3226590257249571
5.8246123235287355,0.14766948587925133,5.8891767509601003
5.6280058317137298,0.83059864702626696,10.106470971868319
8.7181492971030181,0.26908458658760837,9.0520190044791278
5.1651942903416428,0.53341492469366536,6.1064864518221418
4.4658054649031813,0.7523757038843053,6.7793735125093617
6.7560694411339908,0.74463290390692782,10.121843223236038
3.3981698575076145,0.41646694565498321,3.7377403611561064
2.2579156985856117,0.45244444315738935,2.5318843424715731
5.3008954662137118,0.94496666148827357,16.202432824903561
4.7520043173539648,0.64086760313007285,6.1903152168061011
3.0931294647598633,0.77390652096198853,4.8841468651695026
4.3076062910361523,0.85742627075827027,8.3706745304790289
4.2975320484362269,0.74821034441787215,6.4774391126785575
3.9474600797129091,0.1759203777058892,4.0099984151337411
4.4151767175423604,0.53406219705069358,5.2223098180336676
7.1716901091035083,0.096799449448817632,7.2055279409733233
3.6718882711415679,0.62027602023579842,4.6812403921433434
9.5397213404380636,0.90758195677842035,22.720385798005289
9.2471321758436016,0.48709546108510571,10.588132566229307
5.3281938547007073,0.41132386822437877,5.8455914673142297
3.9552508450421993,0.034050613847255017,3.9575457874088724
5.8189131084700279,0.91178579621275924,14.169450144788108
8.6370443989626207,0.097852549923650833,8.6786941144634451
6.8732860650409187,0.039025138639604585,6.8785259257220792
8.2395264515236963,0.23376328092969154,8.4743198531063868
5.7945004845916621,0.062253912222463299,5.8057616646096957
6.696258663408587,0.43236195029117419,7.4262588640369227
3.5934005276421557,0.49028341119425678,4.1229380533834554
7.6140384607926173,0.29694145157715474,7.9736860885324123
2.8216413381314651,0.048412458446141754,2.8249537956930539
7.2531831593664844,0.10602034983676537,7.294294090897437
8.7464716149330464,0.36527915909043168,9.3957354779730107
2.1889255357138953,0.057502028285209318,2.1925533575131624
6.5294176648772781,0.66328023932941771,8.7248392457032189
1.8558617340694115,0.19666951444857136,1.8928289920234722
7.5314406544428421,0.28696799034445658,7.862120075032581
1.7604389694116822,0.37441948831919258,1.898539843653029
9.4234584043056344,0.39577915141569048,10.261340787760084
2.2366713703402192,0.0015776722910605056,2.2366741539386941
9.6299222131817235,0.10646685244876267,9.6849691354879113
8.2079575847658699,0.81962633555383413,14.327071637117223
6.3431380401971866,0.0011714093863127272,6.3431423922285175
8.0436169416659222,0.48275898802223133,9.1847982494535856
8.1560335508477735,0.46502690618184767,9.2127700897754163
9.5142435653559723,0.31643945296010589,10.02963956749862
3.2804501845526848,0.40976066913912712,3.596223538868859
6.3106830582247824,0.74155208065025502,9.406360428062003
1.855442778079611,0.79914352090420859,3.0865387799361961
6.5454913002170914,0.24733111624448753,6.7553738853508749
2.5416217368350993,0.30636591891934334,2.6700124309603188
6.0845555032519769,0.23035871037691608,6.2527174441744036
6.1518746263046475,0.45587023052351183,6.9118594723010975
5.1938663768310462,0.64909543977587225,6.8276833399798855
5.703685979618105,0.21684023169024952,5.8427007386197971
7.8753105100592915,0.3141989549521233,8.2954138276075611
8.1932024486085986,0.88386538670969295,17.516523405222884
5.4293789401788626,0.046140825354610171,5.4351676929960142
6.3963409737035111,0.43773112497758787,7.1141128140008938
9.3811261212109169,0.67598013951693892,12.730185304572762
2.0776022965101051,0.14293131097960035,2.099155139894525
2.0539320931009946,0.04500531900520776,2.056015356232308
1.7893811071969157,0.13129510305660422,1.8050064542602346
6.9207695653647505,0.87288203385414864,14.183901594788798
4.7674747071134149,0.0087967927300672422,4.7676591799079464
7.9688927452765892,0.17890587607078423,8.099569631166041
7.0410827197773331,0.029719337256562322,7.0441942605594541
4.0027398249541433,0.1050979941840931,4.0250309682235983
9.085298926253822,0.58914182229688139,11.243769260911742
7.8627893236358712,0.22955696330213149,8.0785244789727635
3.4348144681915813,0.54075144790914298,4.0833169683896759
4.2777281599484862,0.56068561362781977,5.1661588569342811
3.8299598218383659,0.80696356643528999,6.4848491411160589
2.4185048376249969,0.0045043232662802246,2.4185293724337007
2.330050352879725,0.81070098637524834,3.9798596941110653
9.4251471703816971,0.58816313210562532,11.654079439480061
4.9411363347887791,0.15460631179970971,5.0012708260757952
4.4498784049966886,0.7342905187285198,6.5551659865813612
7.5671713780964014,0.81271696470105637,12.987314290785399
5.9769375872760993,0.24155030956644943,6.1593257076575814
9.4252598815461592,0.87285399685754683,19.314791146264259
8.0227134451845288,0.43173455878372491,8.8943538580199508
5.3143260771208629,0.57325323161665542,6.4858031248927466
4.3872352613274357,0.93541705693676136,12.409226897718618
9.8796839043188989,0.34345927470723936,10.519617806523891
7.4598421240327912,0.77250137852910716,11.747540769299354
9.5607519400345709,0.30247916193703667,10.030626633756604
2.0663071949533722,0.75925284612941646,3.1750471278245542
8.6548031127170439,0.57069722291951031,10.539720782458645
6.7336649559208679,0.20553791046413136,6.8805709643822253
2.0972951050160131,0.39332478909977453,2.2811573146570501
6.2943219997229862,0.30175385264538357,6.6020718515613339
7.1748672859490394,0.074202973426345686,7.1947019331925377
1.1107241729974255,0.028343031594712607,1.1111705795766371
5.0888616565757188,0.32915472263682188,5.3891676205354964
8.4285956007668901,0.018082440426612251,8.4299739073353699
3.6582312280968088,0.15721336970268626,3.7042954033248026
5.1269327361869603,0.68892415480832536,7.0732564014516548
4.9808271436110392,0.6726866738994085,6.7315074059215796


==> anc/competitors/data/v1/time_dilation__s42_holdout.csv <==
x0,x1,y
4.216676336429285,0.057141046210194613,4.2235771731582723
4.3498779295624423,0.67552158397690354,5.8994177360359199
6.1840329610775804,0.86923337640855691,12.508106691417616
7.7238270305557259,0.25286410400459375,7.983268849162398
2.6614661618571938,0.21814356410018951,2.7271448369087596
6.2614508157172404,0.48579718393311666,7.1635448234819004
5.8129511021060774,0.24761323066426386,5.9997908166875895
6.4224295170996202,0.58217693758840183,7.8990637340593191
3.3774729363357885,0.61482171716014145,4.2825130063796362
1.1319830224551546,0.50720732661525969,1.3134734358318212
3.0849307371014745,0.79069347815232061,5.0389890118242029
9.0043739096105089,0.73854728392246116,13.355608768345524
9.0607693858782703,0.29418006108323685,9.4802712437887795
1.6169144805698847,0.004014738590527628,1.6169275115430355
4.6364185989833491,0.62110660690523534,5.9158660953147475
8.644306008554528,0.036489676525546556,8.6500666935092685
9.8134068231069698,0.53099696348333891,11.580966659791551
6.015032001179013,0.14642746681194493,6.0805719968933643
3.8540632331887932,0.096213743759407222,3.8720267416192518
6.3999952267454709,0.57230841942084443,7.804506193722637
8.7711890774084225,0.12234310026145925,8.8375781412449594
2.5109993841473779,0.89331180024134194,5.5869828967590855
2.7458150918740247,0.097738649156648288,2.7590249825734134
5.6290905806362996,0.21117415399148903,5.7589641356861003
1.9058063977229642,0.2926864727881735,1.9930867246706481
8.0586026092287817,0.022196082081133096,8.0605884430208956
4.9965659696802316,0.40537294260806933,5.4657970045147239
8.3090949050215439,0.15957669613801045,8.4169536737832757
9.16411066284026,0.10130961276640961,9.2115043558181409
7.1140970992352397,0.90744949266661568,16.931828584144526
3.39834299682623,0.7450017283565793,5.0944893796063875
5.5520138408565698,0.26576230552242813,5.7591199320300879
3.9537865585818937,0.17188845221679858,4.013522138363772
7.1739009363557544,0.67160993704178928,9.682620259450319
7.4939778389209692,0.63389086558692609,9.6893713267366159
8.6685792009216733,0.87723547059020679,18.057270087955928
4.6150238878513496,0.88020931202003727,9.7243218427570568
7.9757752919988665,0.70638166309914807,11.267906504754993
2.9018090232573912,0.38406014982900694,3.1428394291224917
4.9440765987908435,0.43400259030068833,5.4878597135848572
2.8984327270129535,0.01723342571293288,2.8988632270679546
8.3334416539332032,0.36317406197078383,8.9441355035193233
8.2249571923889917,0.13237339766897324,8.2979800717269416
7.4642145878383372,0.0063960511969084364,7.4643672710577826
3.9203949920191796,0.74606713941632419,5.8876217861714446
7.7281086829924295,0.33315040429212589,8.1963350013994329
7.6642339395795922,0.50776162321048979,8.8964076516299802
8.2965360253914682,0.50641740542823122,9.6215318662490148
3.5245465747227662,0.88452434237653288,7.5553946793792548
4.1458708028464795,0.85333331980421789,7.9519431465342869
9.556494989745504,0.23810948515301625,9.8394954140632045
3.7248293525785225,0.82398765925298123,6.5739118135242789
3.4826357105252028,0.86959051443308311,7.0531027394937871
2.176456833618742,0.24183335083373486,2.2430350516005011
7.0216185334338821,0.5454748747372552,8.3777483239920887
1.3826105667123756,0.056065474569401211,1.3847887088150268
9.5706569865074673,0.3132213569910321,10.077768833192787
9.5982990675359208,0.43189036485873711,10.642001526009029
9.3657013060584973,0.2664833644748717,9.7170754375108608
2.7705573769187923,0.3503494914571888,2.9580408323627019
1.6773896191746411,0.22868184404466635,1.7230483070485993
2.8683994883704522,0.40916886303460487,3.1435938451598142
1.1015377346213779,0.0031262360929014796,1.1015431175189054
4.4164753048124341,0.25110616481308073,4.5626651407384973
7.7448122590144193,0.060421761865074503,7.7589884253819452
6.9049448003012834,0.86120499606116918,13.585517601770139
1.3326502397869624,0.14670427454601365,1.3472266991707544
9.5755384531596839,0.22167879598537932,9.8198590797190395
1.7144644856853375,0.63012114560912857,2.2079477962115428
7.6564921599581659,0.69239113525257812,10.611579883827449
4.1532372879947843,0.20175163288329145,4.2404345523508127
5.9319133067396477,0.62898333700111531,7.6302675574151477
1.1348493750185944,0.55193321553711538,1.360912908348918
8.9309635202008337,0.66820237626918644,12.004313036622621
9.9011926653294928,0.10101723030666565,9.9521008826159854
7.9236736239896377,0.32496880496156505,8.3784142726681381
5.8049078990104208,0.25083864073897505,5.9966265690398499
4.1123963576154745,0.2988139892626373,4.3092815057828036
2.9433226888467408,0.52046510185374462,3.4469861685508074
8.8186226695378167,0.37600408833921273,9.5169990550198911
3.1420809730280608,0.12366856536040052,3.1663874956926938
1.5971177311846874,0.53620418312672657,1.8921216103520828
8.7682994134269556,0.79694430386532611,14.515783251686441
1.2886643654934344,0.89077174156167638,2.8356509001539303
2.1709377666425422,0.27100556393316244,2.255337500697193
9.5483517956938506,0.027061749215290615,9.5518500289492501
6.7971930891504906,0.51936657596287628,7.9541053446687453
6.4186636198912881,0.36431470571825264,6.892333029095929
8.8962912736055699,0.099168618163013061,8.9403615044242013
6.6456988343680878,0.91601919680827415,16.567261083338771
4.8641882126266642,0.49282677518183221,5.5902020369535474
9.6350979923221889,0.93489421869426592,27.146743841948158
5.5459786585709479,0.83125011361380952,9.9766013122283876
5.5125491273267144,0.57641581011501453,6.7460135789976583
2.9969149833818869,0.12109282701642494,3.019132211047487
5.5584266274974041,0.4952877783199523,6.3983438379655464
3.5591731833658509,0.50101636069720379,4.1125695391551949
3.0405628931603372,0.24868959005994934,3.1391859529636901
7.2565063101205816,0.29134060702303916,7.5855731257813774
5.6160307614360123,0.7184195596942986,8.07353314237624
4.5272945694366271,0.40640656851275808,4.9549441832005021
6.4489373146771296,0.77862327182965274,10.277327309589428
1.0937541261597916,0.25957996992734478,1.1325770369757011
3.8148414899286327,0.030811197877865435,3.8166535517872009
8.4879636256032782,0.41528372050887358,9.3305911844885543
9.7108614512078724,0.003165001359879821,9.7109100895571352
6.4645336662748418,0.093164714106821506,6.4927726182022587
6.6275563068675432,0.92428146763357111,17.362730877031815
8.3567736505665273,0.18675879421530311,8.5064376288760215
9.3349400917451586,0.91397165488124255,23.005040380824166
6.467448252162761,0.21731630433007487,6.6257965981441007
1.5082237485760608,0.38145029896033433,1.6315892750521386
3.8574812187486911,0.46287378470820306,4.3517327549336082
8.6784152624058617,0.64211676188906375,11.320555315074225
3.3024224228734615,0.3942939173342731,3.5935566080625803
5.8402061124668352,0.89786265194253667,13.264885209640887
6.0765250300844134,0.75766549620792822,9.310640338666607
7.6191551800932888,0.84276296376558146,14.154504043504943
9.4808345908442746,0.2984013386261482,9.9333952519864006
6.4292861354131094,0.45802594307942163,7.2325405877714024
5.280250369197617,0.53692312934030206,6.2589559855837935
1.2671272466018699,0.37854140143669174,1.3690024393451818
2.3228114428489293,0.56005256346256294,2.8037800764591316
8.3646863285965036,0.81657597033633633,14.490880069443069
7.0600473043671341,0.46185627973967452,7.9598729107176931
8.4900648127264979,0.071041040257588867,8.5115702019266983
9.5575100625014908,0.45142566242442961,10.710990188872975
1.152152000223992,0.48826592603713243,1.3202231415635484
2.6901220130487449,0.27785176976664405,2.8003902909580289
8.8674716806253286,0.097289722541578944,8.9097385656811525
8.2136100477619927,0.54870023980117932,9.8246671564223309
3.1400582514323983,0.19613105594034205,3.2022534052446638
7.4254024151777802,0.74683576384279615,11.165875483481869
5.0607835940030705,0.57457917265978475,6.1833829120328216
5.507323046425431,0.21762598609518202,5.6425626433093008
4.5121629428457748,0.59217712344423901,5.5995521391285745
7.4443534522678165,0.89382821341930996,16.601683540239854
5.6610971849824328,0.26396128534810814,5.869260634023842
7.9029677754731686,0.94410550582446839,23.974291460732154
4.9916195370978764,0.18042615161188882,5.0749061885000541
2.8474960029195153,0.89894975001335298,6.5003642133127055
7.8436835473416888,0.25658456355776743,8.1153717023700835
3.2745048357995423,0.76598381312696096,5.0936526695356585
5.8175112279441699,0.40710448217087492,6.3692012747279785
8.4588437348782346,0.47639187403881822,9.620707037659713
8.6120855638086358,0.20386105066819457,8.7968202628615746
1.3925498600149842,0.93682904212827434,3.981130176664379
9.5942321697577508,0.62621076925620212,12.305759268428785
2.1533971931726188,0.14385877267962902,2.1760317788729648
6.508330153817063,0.62940306088282871,8.3753776315444437
4.7672281382789814,0.94286996538394086,14.309083727934691
4.9867748559398457,0.37949939768945157,5.3899892589690674
6.9282461842118588,0.94414918024379813,21.02537459249227
2.0630901036857172,0.10046638795260865,2.0735814868058502
2.2267497110091079,0.57154657612623649,2.7136633383878177
6.5583347273127801,0.85199664204486347,12.526729420762171
4.2008601887500845,0.0058560880638735598,4.200932222263936
9.7397274019814599,0.24831045306229527,10.054633453856106
1.6225412560272698,0.3173040933104746,1.7109569341233049
1.3981113291388332,0.72222497249696949,2.0213904712419724
2.2277831495928893,0.428316781214511,2.4653746343192711
5.5048239437143955,0.40152181800434333,6.0106209550067407
2.6461790025483469,0.24312611101238707,2.7280345306365374
7.5712053549430589,0.91390484990923315,18.651574983704023
4.2599113740193308,0.80292656341023361,7.1465675023132134
8.09964177332124,0.42025998698593392,8.9261719299615443
9.6537125530241426,0.66646473148872509,12.948677605246672
4.09960028937234,0.59714880577733809,5.1108895644053129
4.6799222287488451,0.032015266309585594,4.6823224810305666
6.8942047244231279,0.094588670864059005,6.9252545149600984
3.7107960888114802,0.6756885077231406,5.0337225614439287
1.9480042283905181,0.75825952033018285,2.9879526893069546
7.5423544226913002,0.57089972324212124,9.1865682852019397
4.5700319076680209,0.93920374575231025,13.309725551337415
7.1861981189482522,0.8031566439470712,12.062076474775143
6.0866811000552064,0.10897247991772605,6.1231458609027234
9.9935150338932868,0.17781966189763079,10.155360079345565
5.4261047231101429,0.2502800159500283,5.6044756019965716
3.0956538161150782,0.87777681406741959,6.4618013367209848
5.0199386955973662,0.39086627171290156,5.4538024405081575
6.0113368676556096,0.14951525819041195,6.0796759611104259
3.632704273658697,0.11207604607721879,3.6557367582312423
7.6855351258488875,0.81724284807315251,13.336148934261789
6.3405066750689203,0.56209927394668058,7.6662294969574951
6.7908630637132523,0.88468273035208445,14.566616012003319
1.985231079853965,0.15521699666698499,2.0095864647435349
9.5577548986438714,0.23947542021719925,9.8441971417921597
5.0479602334590492,0.73573267878731774,7.4533715917807317
1.4287781236617914,0.23627433673553475,1.4704107625846727
1.6920701765089059,0.47164819352382414,1.9189107319108123
8.5341570215228018,0.59448149293591668,10.613180446150462
2.6960945706186128,0.62168741133781236,3.4421211560994651
8.4305214466325182,0.34492353180966884,8.9817226853426604
8.4754326987011357,0.84745388066738836,15.965204830322762
8.0688265416554152,0.34963709353018563,8.6123960837927864
6.4175064924684611,0.70385206257403998,9.0343314203285754
6.4381788168698995,0.80537639786318727,10.861289793292467
3.4211411533520191,0.60306251835364244,4.2887892755743744
1.3756849493208603,0.33224354700294539,1.4585392693198294
7.3958941043569029,0.098988125911981056,7.4323974727096305
1.1342163406141896,0.89237408637560123,2.5132400863502835
1.1921071281292512,0.2107468413143363,1.2194961909164603
6.7602172498145663,0.16156841893641552,6.8502187593703656
9.5622843393651387,0.16790418860826789,9.6999920334604646
3.0374972328689824,0.27654558522367217,3.1607645176626074
1.0642203631911102,0.55490891604451065,1.279247686964228
8.7584310228784119,0.14258690523386325,8.8488459970353865
5.8459051613826789,0.71737114603223218,8.3909558453585031
3.9604469516901757,0.5306873943721887,4.6727208613342386
3.0515978465811591,0.26605759616207814,3.1656987017777207
7.0288625255090436,0.77199170779588577,11.058058566504055
8.2974486337702285,0.64433299345763539,10.849954006608648
9.8847762615468469,0.86022971556006933,19.38546086982862
3.5936817491975432,0.49500925913495114,4.1359565264628335
9.4670591395986374,0.33831183048932917,10.060272549661732
4.6052577210725847,0.49622356156028391,5.3044061359386037
1.178796039625599,0.4227370778214572,1.3007370519825565
2.4601205744944292,0.24658339972073742,2.538505630409353
3.8435714189652348,0.1573840491124269,3.8920765267695341
1.8022486023735433,0.38437600616354506,1.9522251195982598
5.5724865742216112,0.39963029450780146,6.0790116952221034
1.6349607234617896,0.73627294471738824,2.4161338082448021
1.483491944757497,0.42630709778519588,1.6399814373668586
6.5260189724105535,0.53756899717828621,7.7394046461510699
1.5589537090920043,0.22968979827654343,1.6017790525127888
8.1107774688781209,0.31136813452299228,8.5350607231892486
1.0505989416852848,0.059785443035653883,1.0524815674699362
1.336032661833245,0.39526059381109524,1.4544717033951688
5.1712069279201698,0.56806578407385744,6.2834906507595116
8.9690460694455396,0.44347379046198798,10.006886923145105
2.2299015987119617,0.55975488210030433,2.6909786230811727
1.5596591534942459,0.89976614566764013,3.5741470035033038
3.4281927512686412,0.26128467379029602,3.5515678690774117
2.6774892802961747,0.37538062252023752,2.8887407210659268
7.4618898553548973,0.68551826449492104,10.249068338271154
1.7121800968873415,0.47964756288829591,1.9512885954360906
6.5523974036585777,0.01198507528803594,6.5528680541941826
1.3111827654932915,0.80199351520405859,2.1950626158364357
8.6141340996898492,0.11288314219506396,8.6695474978111449
4.4163215594821654,0.92875628965403823,11.913757206734358
2.6225428383507143,0.6521085543750903,3.4592458297759174
5.2025865423360651,0.63527687228732166,6.7366194391502363
4.1199397350427018,0.19472226414496882,4.2003408968581475
4.5650856838673075,0.55017745933784301,5.4668557857346558
6.4240320611587638,0.45680470197024886,7.2215268699195283
6.843263108688082,0.10337897121198759,6.8801265495440544
2.0786785517755848,0.17560126581412341,2.1114881784425594
5.5905731833858923,0.20396249150355034,5.7106177723296003
8.7319145380613925,0.71931065534305738,12.569538596253217
6.7743541309613793,0.63988461078768066,8.8153672560249561
6.5927256593093935,0.70828866281532932,9.3391579518754302
6.6851653236051902,0.13175958192933004,6.7439611874487575
1.894854645439525,0.70721616407348575,2.6801437959365422
5.4788140543948316,0.32466844883537693,5.7926120701054211
8.5196260003604642,0.67403288295404951,11.53324830452617
7.7794287387779244,0.90069424123835606,17.906238323841432
6.8974551101087664,0.79459281826264483,11.360517316386051
7.0930604043206769,0.45712081790323378,7.9750659436135889
1.7466047407114416,0.41900098702464644,1.9236036325889221
5.9771627615305887,0.61099638453048244,7.5504177388074512
8.3149344790837265,0.4849683182445485,9.507870650566737
7.8472890393521748,0.70974849375372018,11.139515273532043
9.0457655592244137,0.21682393742845107,9.2662017789242022
8.9154494654018777,0.22575754086222699,9.1517145101345641
1.80872178638784,0.4571338482766743,2.0336474408735761
7.2327027753825819,0.21826429118006108,7.4113937296089141
4.6120464741100671,0.36735361105952169,4.9587559796997001
3.9699272889829755,0.42041286231710595,4.3753810839936307
3.4141590453306998,0.85914710949340378,6.6718148966013437
9.7503649615450065,0.40841847915650553,10.681880492235511
5.8481923784157299,0.8509420421214372,11.133908731398238
6.767827659768801,0.35573038176948263,7.2415044313513626
2.0495895121745606,0.32932223063428651,2.1706749811388977
4.5309013500765216,0.71190191143964643,6.4517121056898299
3.7562661390341443,0.20338144431183944,3.836449544743787
5.4581558443377993,0.80994106775701624,9.3061397929220302
2.7915383511274348,0.57336848932700701,3.4072336029426418
9.2532350442912357,0.58661312391442333,11.425618801546463
5.4874502082053045,0.16191901123521507,5.5608306494294704
8.1993532128734969,0.25684256862323235,8.4839625369917222
9.8425642454146889,0.20987091095597468,10.066760011059598
8.1239448052252694,0.58369561568417516,10.005196316733729
4.4764987771874942,0.34865574452551557,4.776201308818699
8.1232657493251139,0.57773892431388263,9.952279547351738
5.6913895984551353,0.78889154170649256,9.2613328611546599
1.8582057428349894,0.70551333031378305,2.6220044142052257
1.0575900613696518,0.43282765275108104,1.1731751612001871
3.6851993732530071,0.74126999311238639,5.490406886341785
2.0524139141588731,0.83390922497826814,3.7188038926344293
7.046861503895145,0.66381008754395709,9.4221826877216426
2.8625004604524995,0.38387729887613653,3.1000105171652641
8.6086931313998072,0.66298021168963261,11.49915652614002
7.339570429624783,0.67476641831845541,9.9447948676007005
4.2701487540695515,0.50527349315300796,4.9482622362337887
8.4900252470271198,0.58396484268852855,10.458543245664712
3.4312521263808127,0.64521465740805772,4.4911598338926542
1.5747572468941979,0.028774481384312101,1.575409578497962
4.391463121280208,0.75405162059056341,6.6859953810570385
4.8653642456560737,0.66323267005167241,6.5009058886486981
4.3377684745628766,0.80588780932361781,7.3264666918375978
4.5844645582427663,0.62235594590114385,5.8569864809430019
5.5787809965724309,0.88042065250571411,11.764777472712826
1.4612681754411874,0.077675385158993429,1.4656964795938163
5.9941418810868372,0.87750861869490915,12.499230665252407
2.2467240271304161,0.65797623919813986,2.9835439492533444
3.2661836248774292,0.18604434945288098,3.3242200263224082
2.2517102438343883,0.45006193284559143,2.5215195304486229
2.1695541906030766,0.45625795706722488,2.4381189462331694
3.8131896192013608,0.66935080254046986,5.1325224828345322
8.0912146664285984,0.28246786777305199,8.4347030989004725
4.8786457682357316,0.15585445294062128,4.9390001979045799
8.9801187614467075,0.86945016377981188,18.17761783046279
5.0666396869464254,0.41668350206086602,5.5735444950302009
6.2276528308396655,0.50942123336135847,7.2371036592043723
1.0941762981220973,0.78655770365406275,1.7718972601894816
8.364717535294421,0.24468610651730788,8.6269567830651699
7.2898667301210276,0.71254814059081162,10.390002053838872
2.7089535424316415,0.61131114732875658,3.4230308128918518
7.649310462073907,0.078685944017568871,7.6731012623116399
6.7540020518320922,0.64720734351017961,8.8598686842021319
2.558308564808641,0.62807507638209592,3.2876688709996289
2.1873161876144396,0.81561975248274921,3.7804362664012547
6.1873699251203593,0.85656202298338235,11.990002538028774
1.3002941211047254,0.56267734874240594,1.5729175361816192
3.7049963999260012,0.6414452255312022,4.8294407006222171
9.0843606006676083,0.20160843495275013,9.2748076361742964
6.8497367785752425,0.159161504640465,6.9381808286736009
5.2895609046442242,0.5544971454907538,6.3562271940410264
3.7175879675159766,0.24427050307821752,3.8337224156409015
8.106468377099862,0.58293114104694177,9.9769271121810661
8.2794317263474486,0.18816065836709353,8.4300062858501814
5.0923146634248262,0.59548377363183946,6.3387126162676912
1.8043357602249914,0.9339657057180184,5.0490329135660703
4.6740062745687254,0.78628960075317134,7.5648536105582238
7.8454109279994277,0.85414850444366497,15.086482561727408
2.1179101247867345,0.51801406118380411,2.4760102889798805
7.5259939675709262,0.44902188851107416,8.4228529740344023
9.7968472380517149,0.71933187227830475,14.102948836938868
4.7861605959080613,0.33160553404701343,5.0732124377671033
9.2318777164954806,0.54161810647324171,10.982163747058305
7.9031516967777504,0.86550205825942039,15.77773409951126
4.0851545601385162,0.17778208794027928,4.1512850277633131
6.1191162175683287,0.92325712941540872,15.927624412660762
2.7587697489842373,0.51334212275848723,3.2146597766505658
3.868474967987992,0.40000269567827101,4.2208576478777671
8.5144927201746441,0.25013480344064914,8.7940464840783559
8.0916117718142662,0.4216905592784374,8.9238519538196162
8.7045737846356666,0.62550532372724899,11.156564708949158
8.390536785689676,0.86258281315273422,16.584845242655312
7.1096327590806627,0.38340329589624272,7.6978982399106863
6.0022950412288543,0.10577242237818864,6.0361556815445114
2.1146592988981845,0.67454030627250017,2.8644681519924498
9.5117802291286822,0.098383490840759077,9.5581508696596238
5.7290861506729094,0.26407713376410918,5.939944903233588
4.3391978816782721,0.86721727830514295,8.7144753133765853
5.1892276507982986,0.71413914769173181,7.4131424353348478
9.6916151165076663,0.30600431930293165,10.179945859398114
8.1332536793642589,0.67460603951527398,11.018012171314663
2.545275130713001,0.8866362184672173,5.5036839708851595
6.4324771916157664,0.8832199813970748,13.716504748097321
8.6110717065830933,0.057059884131256476,8.6251241245460637
1.8279214656299716,0.49788707122433273,2.1077412483659983
9.2278561748770791,0.15813823571263877,9.3454501323444568
7.2127461462985849,0.77664568970158077,11.449936157411027
9.6170377912952638,0.40481146105739546,10.517318400331918
6.3023206195238108,0.88526248525653439,13.550704078765605
2.3923243228038227,0.19273912751553554,2.4380374425806535
1.1801582821653938,0.39945876914091999,1.2873267381344562
5.7778303406144191,0.86983347129473887,11.711530633051666
1.8303086039692218,0.3772467096463174,1.9763344185671918
6.8048256837817451,0.58785545701057473,8.4117575110951854
7.8129792434567849,0.022134105865357349,7.8148938090638067
6.8659521541077808,0.58779496793702812,8.4868576431394498
4.5091869096029358,0.16588342107121312,4.5725377283583706
7.951624321226463,0.33181555356395992,8.4291858814885376
5.0975369858500406,0.018374571660104564,5.0983977314790137
7.9547757994911361,0.38338522371916622,8.6129001745096581
2.3479916301298451,0.6204649016805156,2.9939928426644662
3.5315831390086734,0.44731923619512204,3.9486632060211369
2.1204369850153371,0.26957315332228582,2.2019534923969877
8.5685641617474779,0.092038758585556185,8.6050891056729988
9.4929594474836243,0.004987573613288959,9.4930775225966428
6.407862104276675,0.65523995100623578,8.4825066815514187
4.7436758867925537,0.28640527263290155,4.951083902792635
7.8245347716258324,0.38233694570029836,8.4679006646790853
7.3749038121796602,0.16729982332900495,7.4803311122355503
4.144596538129024,0.082449358377112203,4.1587560398447785
9.0552116704477967,0.18470884996478509,9.2137500429067369
4.6685934272821257,0.32167813974256682,4.9306627013940254
1.2904754599225345,0.2423050555185286,1.330112666530636
3.5198982552286702,0.24674437632000548,3.6322038112702355
4.4602650781704103,0.62913635609653162,5.738188644476887
4.9458930177739422,0.28491502281640935,5.1597503310035915
4.7239150554664953,0.25187503029910935,4.8812889420232093
7.5477085778142818,0.78073622040978374,12.079024973799557
7.7142423237167179,0.091959094016256612,7.7470683137487724
8.7369614122912775,0.6722650448883265,11.801751873482763
5.480916045315082,0.43536215156484442,6.0881789829474027
8.6570394440963891,0.8368939851837699,15.815843608832047
8.1546773897261104,0.48235071292459397,9.3092242258656288


==> anc/competitors/data/v1/titius_bode__s42.csv <==
x0,y
5.4176923398917438,13.223576185396116
3.0721490782643661,2.9230756857711091
6.0101854393796774,19.736031792689996
4.8815762034155474,9.2434580099886983
0.65924143521354672,0.87377561180021313
6.8293564614572917,34.516337392367774
5.3279779139324708,12.450426636179934
5.5024501369386769,13.999526748944152
0.89679542872882112,0.95857768108436903
3.1527015652689698,3.067958029311904
2.5955861696280689,2.2133037016278054
6.4873549219402129,27.315947884821167
4.5070558405646519,7.2215058335234694
5.7593312928958103,16.649976185312784
3.1038993917913178,2.9792181434611047
1.5906710524934382,1.3035682347682696
3.8820935091108435,4.8233147841606199
0.44672079272922727,0.80888164295426335
5.7934182039480744,17.038490057605333
4.4216507938544538,6.8294048577767095
5.3066141805976166,12.273296099583927
2.4816817769090784,2.0756445921545881
6.7948861707643227,33.710857242532413
6.2518478492553839,23.262040284516516
5.4486844795163334,13.502033935558504
1.362470954963773,1.1713755700794475
3.267047026089239,3.288021398813453
0.30662636051060144,0.77104363562440703
1.0800264444728347,1.0342224494718359
4.7813426726971819,8.6499025532129679
5.2133350913547201,11.529905954939821
6.7725681270394702,33.199513995882633
2.2807775069670635,1.8578193074451326
2.593217942244082,2.2103295507062755
3.2868906789306553,3.3280193438506513
1.32629951359,1.1522759738121702
0.9094505373483015,0.9634989952793096
3.3299344835815363,3.4166951000128889
1.5883654433561887,1.3021253716980876
4.6886979627775727,8.1367752705179246
3.0600634321063152,2.9020278322237245
5.8287473724048624,17.450968455963405
4.9018557140157437,9.3686455182212747
2.1865664896742874,1.765662410166204
5.8258186097664071,17.416389017251532
5.6333505024776134,15.291166928514093
2.7123486532112211,2.3661631761563706
2.018296727511709,1.6153157041929362
4.7774685278248281,8.6277783748851409
0.97826738526516865,0.99102939540463519
1.3993574173257581,1.1913521962302966
0.051535888257038587,0.71091029507506032
5.5084706425149683,14.056397466919817
4.6539559961442247,7.9526891061884992
4.9361576503843461,9.5844418919959438
5.465103217153775,13.651994668398657
3.2124104287683797,3.180693695071525
3.9811883716702563,5.1378179934094996
0.97857898689360212,0.99115706314234919
0.8017105147518141,0.92295000019945639
4.6788207325333016,8.0839873204010111
3.2976734430019277,3.3499854705380416
3.9566527453683218,5.0579241642724018
5.3549920019121791,12.678193511586699
4.4430282400041357,6.9253832908820181
3.8750558046059709,4.8017896688585884
3.9144501252178947,4.9236412843548623
2.1276506864382854,1.7110158178526942
0.21572484197557584,0.74838616728602636
3.0570217246265363,2.8967582364631186
1.5020927097367043,1.2497598680116813
2.859700506072453,2.5775938717826818
5.973821512877163,19.254747416018343
1.6375764010573852,1.3334281018160405
0.40811919182346212,0.79808642971679089
1.9696872441539757,1.5750495953857389
2.0551563043667853,1.6467659936756505
4.6334156030882649,7.8459194486146231
3.8992250663889485,4.8761533788576763
5.4872874637448943,13.857344683014418
4.6501947822917131,7.9330243258332054
2.8447080300804934,2.5550815094273656
5.6981426926622429,15.97518180566302
1.1688104393539274,1.0744787263731901
0.15898451193702334,0.73495029271419599
0.63033502542949227,0.86437732414177038
5.0565154541751518,10.383528911744179
3.2331406117597119,3.2209381165408613
1.1289024532352125,1.0560769128328209
3.5073134257235448,3.8113619420530882
1.0661847189921789,1.028166592883877
4.8742426255441522,9.198618574007881
3.1230939290182151,3.01376300457876
2.6671485826753774,2.3055176727525617
2.1105846240351358,1.6955987935924557
4.4119781518322192,6.786442680193205
2.5326882738737329,2.1359467328875708
0.613549435212707,0.85900565755296499
0.82604131484360721,0.93184424986481973
6.7332836518466017,32.318436031102955
6.3600648349532491,25.042884663627522
4.8979499366752473,9.3443977341370861
1.8610897302166372,1.4898458834812947
6.7842346414340673,33.465826255557779
5.4512563277605626,13.525411360919135
5.0182313241129695,10.122084880793068
3.1455305150065209,3.0547295988935224
1.9056909329161131,1.5240649031759319
0.67473673507449505,0.8788916350524052
6.3182167758068921,24.338339575864584
3.1904340288352775,3.1386567077030874
1.4165435535666122,1.2008355698837099
2.1416963690545674,1.7238418417391386
4.0545369825932713,5.3849235816365102
1.2374094805746219,1.1073243762928233
5.9962999886466282,19.550821762696181
5.3096367088464707,12.298197406624874
5.0362406916565572,10.244207702600463
3.024651278425726,2.8413610752105578
4.3911618849171026,6.69495598608255
4.0886857823891489,5.5043249916736228
4.5489262108837396,7.4223826783696021
0.59111024797922362,0.85192167365541471
2.9106518151942673,2.6558735803068707
0.29129921703324735,0.76712254618997866
3.4579357347116324,3.6965801097990645
2.3090284863294972,1.8866477912370674
1.0116693220623283,1.0048728150679462
0.72382077405786149,0.89546504353720302
4.113512005243984,5.5929214795579441
1.1941507797582027,1.086430320766544
6.4758408286375806,27.101987685875667
4.0674279779027644,5.4296652474186642
2.4280886317438597,2.0145398361813647
4.1364084403699177,5.6759937157905593
0.15962709720788248,0.73509951487056824
6.7099144926901175,31.805577611542205
3.3761240586003014,3.5148408770120172
5.4791465907520038,13.781621115014449
0.57910999945706998,0.84817820754305195
3.4066083158671225,3.5813579854596966
3.4349489604816466,3.6444712146646077
6.5647851848248795,28.800011142741283
4.0020963666325278,5.2069799049686969
3.3144258073986768,3.3844399244730465
1.868829641643255,1.4957085073729526
2.3209829813978651,1.8990176676736046
3.6447068173007646,4.1522116897208736
3.0723802221353269,2.9234799570726491
0.15128455916231298,0.7331673579980349
5.7840434693605047,16.930722490259448
6.2731254028783674,23.60171926039779
0.9817436229902754,0.99245522407050346
3.8782530047733457,4.8115554253349275
0.76003018794810484,0.90805781825920839
4.7056806512786817,8.2283868864600258
1.9686364868730584,1.5741940837490387
4.6159584428433122,7.756363904220664
5.0889623000081787,10.61060683635527
5.3805324434235988,12.897493306826401
0.75418662169127593,0.90600411673664372
6.4120829159632553,25.947625844391727
1.6114979362641657,1.3167068392383379
0.26188789323325845,0.75971402093756046
3.8839672857403835,4.8290635310548087
2.5964559870370714,2.2143972928909181
5.808528201926892,17.213668251779243
5.6577603044501128,15.545262836310966
2.2199722497590075,1.7976534196382405
6.6702957654882145,30.954864356764912
2.0364248669808305,1.6306830625436013
3.6053999046220016,4.0513609983511047
1.7917556339732192,1.4387079256886701
6.5523049903427433,28.555393249048709
1.1522547230741269,1.0667829543862393
0.31437433574630291,0.77304168115297389
3.0456794200212656,2.8772059662677929
6.9466289483908596,37.405385853067315
6.2417408637843979,23.102437037204709
5.2402561361986448,11.739542594364078
6.2355474361496741,23.005185351416699
6.2541264778850421,23.298177693377234
3.6320085227051435,4.1193304404429405
2.2115033628155509,1.789472969219053
5.4040870247769162,13.103212070192782
4.6316288421743277,7.8367034726876224
2.6156041021159706,2.238639331879233
0.66126667643060688,0.87444116041582909
5.2275272794431817,11.639934204096098
1.8372236114600526,1.4719651598877506
6.5576920537364547,28.660722799592083
1.6867940250397933,1.3658214640410009
0.85930552688040218,0.9442494436343396
5.8177887048743431,17.321940486258164
1.0729902163714584,1.0311367874571331
1.2548781571041736,1.1159409784275962
4.1956795406459042,5.8972646920198759
6.1219342858622516,21.293303177443718
1.3750426600020127,1.1781267413936973
2.1722657103006635,1.7521920930627921
5.441833867688243,13.439966639018953
6.8027849824267719,33.893735662591226
3.5051883034163964,3.806340628197713
1.0072825178587554,1.0030363711685675
0.097554013957410812,0.72098736609086456
1.6075922099919868,1.3142284472425452
0.92275552450564724,0.96871979707629063
4.7436107152900027,8.436933368890319
0.85282753239971787,0.94181113117426962
3.5443095213444309,3.8999733263578924
4.8598370495002055,9.1111999169489923
4.0678162645463161,5.4310191126596576
1.3984295616204032,1.1908434091591422
5.6288716832758388,15.245009270032943
5.0078499073106117,10.052377321727985
5.1728880274087921,11.222203975023943
0.91740426090119276,0.96661420151806987
0.86627662555241225,0.94688561939347293
6.4929378570455532,27.420308902621692
2.7830473567745844,2.4649140936036327
2.1066408424665783,1.6920619538179067
3.4200883174607331,3.6112227068866489
4.6400494893450768,7.8802365578865627
6.6893627993287899,31.361365708225211
2.005123588174385,1.6042692572713881
6.4736590051841896,27.061636128372122
0.17401643970379421,0.73845849799503049
3.8863862962877729,4.8364961057284619
4.4378257817675957,6.901894683022598
0.74128182625527306,0.90149813197785444
0.98237717944738845,0.99271545665750482
2.933800235214127,2.6923616102858494
6.7636233850022718,32.996785374216884
4.1722978726406099,5.8088889525409835
6.5311625512014784,28.145789635051919
5.6305264092907947,15.262045798914002
3.2716712108870407,3.2972930534177873
5.4933441447653122,13.913959678792983
0.12485748783891415,0.72712000466707183
0.76400797736014459,0.90946056491471061
5.8060003041791539,17.184233050681975
5.5777196182761326,14.727887644242687
1.628485193765036,1.3275645570038521
3.7153871341933744,4.3406170094362944
4.2421107449000761,6.0770645702019479
6.0741726764320783,20.612937315791331
4.2217501013710796,5.9975073102128134
2.8880009849157622,2.6207321433654713
2.6192883038502788,2.2433406545063783
2.9811746046145693,2.7688863912714834
4.5635171790598195,7.4937652309685054
6.0724344222662738,20.588598101072701
3.1772781745340981,3.1137965737680826
1.7348769406595068,1.3985533031868749
1.6566365409830679,1.3458418923405162
5.2220999617041244,11.597729793333949
5.715981343967373,16.168961538743865
0.73694655897887473,0.89999340295030639
0.46591199868624711,0.8143570587773814
4.1610356462951623,5.7668294873131831
1.0232127093488881,1.0097319773724749
5.7726493331943889,16.80068013044772
2.172342717468521,1.7522642713538605
1.0071035307979985,1.0029615604779263
6.4467933074121513,26.569740494789759
1.1587220591469471,1.0697787292623233
1.9930405763655488,1.5942252537668087
1.0752937663444104,1.0321453279948614
0.80843044565748479,0.92539153140365749
0.14803611435508024,0.73241802553062718
0.38776786414982078,0.79251025976260858
1.2224902965509687,1.1000474909612152
0.37367352839022772,0.78869432092132286
4.1380067127767983,5.6818419010059467
4.7650016875965449,8.5569855333820222
2.7554131978241978,2.42573801299383
2.2259376786643461,1.8034445697534944
3.5316836591556107,3.8694766686968949
6.1250345956422603,21.338250557718911
5.9579213877554418,19.048087755104071
0.3043254340895436,0.77045233695614557
1.2704888671756684,1.1237298959405879
1.6572140977307721,1.3462206187604451
1.7457130308254829,1.4060816798319591
3.9986285621994089,5.1954392485124226
2.9138369799223458,2.660859572797988
0.34477883949315791,0.78098688622127677
2.615298969217001,2.2382504970885382
3.6662706410234605,4.2087168729749482
0.7117033203260118,0.89132097176531477
5.8342098765199175,17.515651244929209
0.36373306525572979,0.78602534321795581
6.473893083126435,27.06596234220585
0.69379199105912848,0.88525883896009905
5.9050246611842692,18.376734439364544
6.3185720074933194,24.344234587285026
6.8569947641061493,35.176218736235306
5.6141811619151554,15.094614104630507
5.4563427853993023,13.571768820626472
4.4973829319688337,7.1759223306598479
5.452974482046903,13.541052168673806
0.94186545889202955,0.9763031716823416
3.7524762516334613,4.4432366799156853
3.5995600913329011,4.0366107099278929
6.0030050088579028,19.640033616418808
3.2395955591546111,3.2335879164507424
2.6956264727024744,2.3435050798499639
4.4769428986597708,7.080598259929225
1.8652432225059226,1.4929880505348017
0.97837887667769807,0.99107507189655331
3.3451409181662206,3.4486601276157791
2.918225580164195,2.667747456243279
1.6279895837021159,1.3272459648120418
2.5725826708058959,2.1846202021729453
2.5647471487837317,2.1749538998997981
2.2924689508878182,1.8696813160764347
2.6562485580885027,2.2911751239805134
4.800203418191618,8.7584638574832105
2.0781353219989969,1.6667832774095932
6.642005487007383,30.361540391290855
6.4144361367672449,25.989331305812051
3.3663729981005499,3.4938589040382046
2.2985284350328214,1.8758671271263725
3.748043528810022,4.4308327820676858
5.9399234214153722,18.816893492156787
4.5681113839207139,7.5163910500225652
5.6307427956295424,15.264275088385052
3.7290559324601813,4.3781297683646558
4.4304234048733449,6.8686193130550439
2.0170892992772318,1.6142990010298948
5.1442521361720353,11.009513089894261
1.4168321518800284,1.2009957859422062
4.8635869017294873,9.1338715146585603
6.0250334782812587,19.936063424814137
0.92471986111080751,0.96949467879095874
4.3006581837934386,6.3121898177194895
0.66567023760954225,0.87589151711568225
5.0800093978999881,10.547439290891148
0.59145253176464163,0.85202890616681581
6.5515787589043821,28.541223805349173
0.96185551026461513,0.98434403459004494
6.7121617213635627,31.854534949995163
5.6061892325956766,15.01343711703449
4.1557740312644791,5.7472919141868699
5.4783687324068282,13.77440808679146
5.5658038728816015,14.610035746757356
6.6221894397213124,29.952818941413284
1.7736834768743104,1.4257775361514695
4.1305312675081645,5.6545443777950624
0.66534438295080855,0.87578404190283354
4.3131599001688494,6.3636446926275498
1.1990391286495217,1.0887601285520281
3.9546542803070928,5.0514763329108323
4.0070135982369477,5.2233918010832792
3.2618960708685911,3.2777284792966199
3.6584224285918596,4.1880538355368442
5.3474637300461154,12.614290311923225
5.5947130155844667,14.897652626134263
3.4450725090280039,3.6673180890114789
4.1971540906582856,5.9028862096575301
6.5186536498307124,27.906259421545641
0.83813511950785968,0.9363213256868983
0.81972496130077355,0.92952083908111494
0.61396308337537886,0.85913728209130746
4.6050429952836947,7.700915594636875
2.9302581055326562,2.6867402682589763
5.4202499129929027,13.246329657765182
4.6986198931601484,8.1901672317366501
2.3354643082976674,1.9141401139411891
6.2885658315307502,23.851368972937703
5.3377250294945657,12.532117203525083
1.8937445863712301,1.514795429097811
2.549344124404378,2.1561042964485191
2.2010798614298404,1.7794701770997978
1.1032815403749976,1.044528449729085
1.0344836077953414,1.0145140978541431
6.5528922436302084,28.566856318104062
3.065328260391273,2.9111751651317452
2.6832387594418687,2.3268885977969114
5.1077999607416453,10.744803717164858
3.8709514567702996,4.7892847382053541
6.5529799078692355,28.568567907162556
5.4621104573657453,13.624532919231212
3.3555869488717827,3.4708144771262921
2.6345163143657837,2.2629006292921221
6.9064208144702546,36.388279319418508
5.0243216520255043,10.163213350810372
6.6583626200268879,30.703174405669145
0.82935004051928951,0.93306539926024357
5.9537357543354785,18.994063211469818
4.4595171879384532,7.0003914716003264
0.85345174834578807,0.942045609227803
4.1178059997845446,5.6084005606588301
4.8026745557381414,8.7727930212334027
0.086118801220219865,0.71845318518398127
3.1802257328922261,3.119346777057785
5.7777965783742484,16.85929896005975
2.0675131774086291,1.6574905717701869
3.2098365725898579,3.1757371901395102
3.0961988894752523,2.9654880318852066


==> anc/competitors/data/v1/titius_bode__s42_holdout.csv <==
x0,y
2.5018593727783331,2.0992448832740704
2.6054606118818993,2.2257573237221817
4.0320256363936728,5.3077441557554073
5.2296432459877868,11.656431643827695
1.2922514592222618,1.1347298864143811
4.092239523335631,5.5169137978363612
3.7434064127491711,4.4178976627164168
4.2174451799663712,5.9808295562262037
1.8491456171500575,1.4808602659885142
0.10265346190956459,0.72212395740579338
1.6216127955233692,1.3231565331477315
6.2256241519192841,22.850233697063064
6.269487300127544,23.543284251392443
0.4798223737765771,0.81837158635738616
2.8283255769870497,2.5307480069995472
5.9455713399868557,18.889133974659121
6.8548719735276435,35.125086416177574
3.900580445361455,4.8803605984969396
2.2198269591468391,1.7975126721549763
4.1999962874687,5.9137379152969967
6.0442581713176615,20.198134294282656
1.1752217432257384,1.0774827644512257
1.3578561825686859,1.1689121004063336
3.6004037849393438,4.0387380358257889
0.70451608711786107,0.88887939061850507
5.4900242516223861,13.882897451926645
3.1084401986401797,2.9873488858979127
5.6848515927945336,15.832351444929747
6.3498638488757573,24.869254704267263
4.7554088549607414,8.5029276601527979
1.8653778864204009,1.4930900768915292
3.5404552095551098,3.8906352582656742
2.2973895455636955,1.874702510759517
4.8019229504989207,8.7684321577403299
5.050871652494088,10.344549786759977
5.9644504896057446,19.132673330326718
2.8116852461066051,2.5063127282528121
5.4256030048880071,13.294084255619605
1.47918479586686,1.2363734680429839
3.0676151323928784,2.915158883059966
1.4765587876767414,1.2348524772293514
5.7037879530591589,16.036246830563524
5.6194111496358827,15.147980976263245
5.027722457207596,10.186254915492146
2.2714183271260282,1.8483926219913047
5.2329734201052229,11.682444885642401
5.1832930641174606,11.300538253631482
5.6750835753044759,15.728216955732117
1.9635362247843737,1.570050363735124
2.4467884022139281,2.0356032198241834
6.6550516586909474,30.633708861586026
2.1193117186721846,1.7034598317125456
1.9309388859640468,1.5439097961317159
0.91502198170346616,0.96567934049010784
4.6834810815596857,8.1088490984639829
0.29758599633184768,0.76872583340873879
6.6660665450613639,30.865424779742511
6.6875659414168265,31.322827734125912
6.5066565713788309,27.678472908940538
1.3771001820479496,1.1792372706997869
0.52685859269138746,0.83223655644330985
1.4531996020659075,1.2214439297259878
0.078973793594405151,0.71687993146223028
2.6572585704096712,2.2924995750255688
5.2459650903445487,11.784503714150521
4.5927348446787768,7.6388937974938207
0.25872796427874845,0.75892700302756677
6.6698632413464214,30.94570529317075
0.55569459997748472,0.84096284486162121
5.177271679967463,11.255137428492736
2.4525178906626102,2.0421117350534495
3.8359325719086153,4.6840252333701482
0.10488284723668462,0.72262211783231589
6.1685271823784253,21.979082017483638
6.9231498508118285,36.808016916760792
5.3850794853252744,12.936944660357259
3.7371505881192162,4.4005129450340625
2.4207527225898131,2.0063509568020175
1.5114732024363537,1.255303060978892
6.0811509651960804,20.710943749774238
1.6660629790218249,1.3520421711154871
0.46442490203253461,0.81393016916418737
6.0420106548876316,20.167315591031393
0.22451672871711559,0.75051573979436914
0.91072937405531063,0.96399871466672993
6.648718063317439,30.501270362562373
4.5089279582281589,7.2303635274434503
4.2145161488043348,5.9695105728093196
6.1415598794709991,21.579465639496537
4.3910990933974015,6.6946820118607464
3.0054797209318496,2.8091331414854364
6.7161873273617028,31.942426282976914
3.5357611788885146,3.8792963948420511
3.5097604323652227,3.8171529848235197
1.5531560981859118,1.2803752570850999
3.5454429324979806,3.9027240583863634
1.9904680315067731,1.5920976658297978
1.5871044724580399,1.3013372239469065
4.8661715745382299,9.1495327827450872
3.590246147783565,4.0132086147205674
2.7434513317840437,2.4090113819630861
4.2380623558599897,6.0611563228675429
0.072919875902060061,0.71555300815698386
2.1893211588333812,1.7682724849349549
5.8239717088025484,17.394619012796841
6.775114462050567,33.257455762048757
4.2501928515470988,6.1089572430490451
4.3769882386747554,6.6334144760480029
5.7219350615517426,16.234171391096773
6.4827311824684566,27.229822189931181
4.2524597516821476,6.1179347528293109
0.39528513778138052,0.7945608023190982
2.2224853923600927,1.8000902225511353
5.9721007596490043,19.232272100388055
1.7907729955682479,1.438000689057207
3.7646047541408718,4.4773707918473633
3.9484083567323212,5.0313820192759175
5.1482318067392239,11.038819807188846
6.5962046817677695,29.425300284153394
4.2227781053213072,6.001497280422865
3.3290836204870353,3.4149164581720934
0.20776563624589883,0.74646944732611198
1.0288533444380561,1.0121205679498522
5.7280893666861701,16.301861696275083
4.7133701256188827,8.2702230921077167
5.8256059654539429,17.413881091746799
6.6558411597233818,30.65025849686241
0.11834044461866045,0.72564564778112484
1.3145393434823571,1.1461687002073098
6.1191446404863665,21.252942193045715
5.6105855927037727,15.058036924182836
1.6644897511140877,1.3510045554592196
4.9975352118049408,9.9836127769660052
3.1583872397801658,3.0784932226142629
3.505695702775335,3.807538857188991
2.7316822888800476,2.3926891783540105
5.0122749073194131,10.082028313659809
3.6252978105418925,4.1020701076220636
5.3689749364791304,12.797775178093257
3.1045929732983479,2.9804584111788834
1.4369413356040677,1.2122387386468709
5.3228649812657576,12.407795332691437
1.7690593167329776,1.4224949533369253
3.7469531772899103,4.4277875340269084
5.8013229049052928,17.129904567806086
5.9205109940733838,18.570741646981453
0.30531655778943212,0.77070692315016887
6.6844027987004733,31.255102980193005
0.89708670580092564,0.95869046812006498
4.2842567863021603,6.2453572162259032
2.9300663297725409,2.6864363147590331
3.100824887953213,2.9737274664260118
4.6108581432758902,7.7304031739080807
0.82684785842222441,0.93214166233195561
0.95413866411819503,0.9812267752551258
4.3231492323543845,6.4050807178816376
2.4895579245833992,2.0848175043915322
6.7975657570966908,33.772784579490882
0.48419875468787654,0.81964263343199706
0.30964214488575914,0.77182006996322983
0.9549424496833584,0.98155069115291804
3.5037519562223078,3.8029509630967038
1.2803614464264919,1.1286994729082649
5.1109374982890454,10.767325822204919
2.5354866242372571,2.1393171620701517
5.521943601472076,14.184528420041842
6.7306653190187777,32.260560115276959
2.4108002250673759,1.995307606804142
2.8621617334713236,2.5813120019694313
4.5843814523290991,7.5971007690807886
2.1083969579644846,1.6936356693224077
0.73733662208151418,0.90012860501311631
5.0884978843154549,10.607320484939946
2.7766914837417942,2.4558370094980919
4.8114874258486404,8.8240957339884645
3.9563075222651607,5.0568097009854283
6.9949561374725562,38.665982667068725
3.442525895752333,3.6615557788632032
1.6299529680895051,1.328508726213991
3.1266189854646185,3.0201572371040029
3.8977064526210299,4.8714441564762287
2.0476588795123201,1.6403035831294499
5.1998606534380238,11.426439138399019
4.1537274139424936,5.7397115863295189
4.5040046051103078,7.2070938996013236
0.76629083988641711,0.91026735293953842
6.6560315878341223,30.654251634432132
3.148413514912594,3.0600399640842109
0.33349409618139336,0.77801843609098897
0.53827680395137134,0.8356710663644753
5.8598999056288452,17.823158919103477
1.319184666036699,1.1485751551921091
5.7792944584919583,16.876396724278322
5.8142254323231057,17.280197025538556
5.4979761990653238,13.957418616046814
4.2136161608088036,5.9660372611373562
4.2296946353432547,6.0284163047093342
1.8831097859404591,1.5066079487381883
0.29219940502733577,0.767351688471549
4.9745843033887018,9.832359524421161
0.10439048714436971,0.72251203278389353
0.14941665521163994,0.73273627456840229
4.4801689720779958,7.0955537526846602
6.659554486172885,30.728219373410663
1.5847200700092086,1.299848776558141
0.049949171370863521,0.71056853509568774
6.0343352400165431,20.062428929248583
3.769037347742084,4.4899175326559382
2.3025698513145807,1.8800072644188583
1.595687214007568,1.3067153536882854
4.6891152976181454,8.1390136458058553
5.675793381821288,15.735760299901015
6.9103815367586581,36.487215973827411
2.0173080271536445,1.6144831155996981
6.5854904419100508,29.210541027840833
2.8040893386120107,2.4952519627772767
0.13906358637546579,0.73035703950150532
1.1356493357178894,1.0591522962254336
2.211666659195183,1.7896302503772459
0.6239711351794226,0.8623334147548104
3.5563784466168089,3.9293753088404397
0.49385834047028077,0.82246178413265403
0.37604929036694212,0.78933493166890933
4.2980147563193194,6.3013669234712752
0.43474177373822553,0.80550066333326287
5.530604698016317,14.267531561750483
0.03935473242188825,0.7082962269194415
0.26135873698141276,0.75958210808399629
3.2442720550490209,3.2427878943318507
6.1981469429020875,22.426698237472678
0.95659013233152568,0.98221525181472857
0.4352904527177468,0.80565491076416473
1.888594362097832,1.5108228566480966
1.3047138846748028,1.1411041918947782
5.0259143319426975,10.173997514941295
0.55391785313459896,0.84042011263312211
4.3185313139566723,6.3858898027796789
0.24203103982811569,0.7547969335072322
5.9221042997587716,18.590820414854132
2.6571389907083507,2.2923427191766197
1.2619777631616669,1.1194728586649521
3.2686784218169391,3.2912890129116694
2.426619793922101,2.0128968761078601
2.7728444207856842,2.4503622565950813
4.2186916031234833,5.9856532235502069
4.544760195646286,7.4021336629780476
0.83897220693656605,0.9366326029127009
3.5704458093001388,3.9639577031407969
6.0137113073810839,19.783345792753295
4.4911643240810726,7.1467781804829826
4.3498977350184171,6.5174573617332348
4.4217952516929255,6.8300486698112426
0.69599805756407507,0.88600142982938535
3.4835220423070914,3.7555667318325985
5.8485980002803606,17.687201150217792
5.2728890190494964,11.99895899916149
4.5869095300845961,7.6097235208275373
4.739046981138304,8.4115499897160202
0.58069257610889891,0.84867011020624461
3.871126592301569,4.7898176064511491
5.6893934837317879,15.881012113276503
5.3256692528294689,12.431158459133378
6.2578176571745443,23.356838390391911
6.1564606953125711,21.799350452026115
0.62900583385720887,0.86394967855276883
4.847657714186453,9.0379688863563388
2.8093694798633857,2.5029344569717393
2.3099434469867584,1.8875909258715944
1.877679257479433,1.5024503342136031
6.8058394145350052,33.964722747936094
3.7708162943233456,4.4949638052279282
4.4860881798201779,7.1230812531416561
0.81634739835799153,0.92828260231891202
2.7462566056150726,2.412921640050246
2.1437625525821122,1.7257391656854826
3.4674545455960661,3.7184026501438971
1.3934187175435602,1.1881013750003497
6.4191828122265164,26.073662563829068
3.4902390508263483,3.7712262589413141
5.599496943346054,14.945806143492417
6.8775499686558685,35.675249319965054
5.540845959619654,14.366323261860146
2.7039434933680511,2.3547415876987987
5.5403178050306447,14.361211282215667
3.6488585765762167,4.163025282472292
0.66749335553832501,0.87649327615395389
0.044792269954173736,0.70946039215547718
2.0884884014190055,1.6759066740005779
0.81854415545690129,0.92908761828682951
4.7031145030295578,8.2144747670161671
1.4486114692408329,1.2188356812157484
5.9178724355331846,18.537539377770482
4.9307770008192753,9.5502515595981734
2.5434490309429849,2.1489432009818588
5.8255751921322032,17.413518182027108
1.8909738760739656,1.5126565078613239
0.44703341425104293,0.8089702542326247
2.6378046498846066,2.2671515823753561
3.0063944132880573,2.8106610557840601
2.5960421468822372,2.2138769037918764
2.7879168786332631,2.4718955641702229
3.5612741084452244,3.9413722849492334
0.35876413645425675,0.78469808210879921
3.884332574178651,4.8301851059510357
0.96967424332365704,0.98751950324354354
1.7625872637935562,1.4179182272783848
0.97355241187119101,0.98910096349999987
0.9096532593579485,0.96357818157421848
2.1880363704899475,1.7670545158166786
5.5153891850000205,14.122044935218041
3.0167244864055687,2.8279839625180601
6.206759036680773,22.558578713933279
3.162941978736109,3.0869628682712853
4.0659522017641843,5.4245228821855056
0.07324823187274232,0.71562483588456494
5.7281136385623279,16.30212923116888
4.8921185678719104,9.3083174739880423
1.3291860885579436,1.1537826503970958
5.1716859149463721,11.213190228265534
4.475334929202738,7.0731564836241372
1.2120177726289432,1.0949842452080789
0.92346814592234172,0.9690007864796617
4.0346210528713904,5.3165811615714196
0.23356209419256413,0.75272029652539896
2.1038860888313344,1.6895971804172158
6.2878360227414731,23.839508748497209
4.5497952722251886,7.4266141477073475
3.3363251480566185,3.4300877075265874
2.1136795302902041,1.6983811285212376
5.5272531821887805,14.235353376842131
5.6617802316035704,15.587522463230426
3.1829114048859761,3.1244137352548207
0.62559448017499342,0.86285393296893798
2.8575604357756759,2.5743660591787547
5.3242084995551107,12.418982871534997
0.86948565261190458,0.94810342632050337
5.075773085888498,10.517686179413792
6.8419922962624442,34.816457485149947
2.9447915745951589,2.7098929303031807
6.4025715572742623,25.779750176899338
5.3691179863826948,12.799004535942062
2.399564657885513,1.9829317614432243
3.9815348358864777,5.1389559203231894
1.36793202698774,1.1743010119857717
2.2310360862128826,1.8084130422123432
5.8446054490247219,17.639426243647371
5.515698044744429,14.124982937270042
5.9924462769388516,19.499734552691567
5.7481952777586365,16.525027139665561
4.7519365903960704,8.4834490615585647
3.8906739209557757,4.8497007844261049
0.8669572324763658,0.94714367944112032
6.6202735115445313,29.913598249181923
3.6781781171900403,4.2402827135182957
2.5971539079719896,2.2152752415659656
3.258288172843121,3.2705408346069533
6.7601450906170735,32.918290167150531
5.5480861950610905,14.436590107786145
1.2018806572212228,1.0901180456277593
4.2252600379233742,6.0111420797501571
5.9197224384535163,18.560812504065222
0.64393891771220013,0.8687768801315946
6.3994436915710615,25.724784675202336
4.8321358915655654,8.9455319293704001
6.7021405043407611,31.636803218267435
4.1240271485185191,5.6309085725119816
1.0829189177363063,1.0354952837372724
0.14012310835086172,0.73059974436496222
3.7160902649223262,4.3425380281828856
0.64579558086495037,0.86938055660322966
4.5148644207191353,7.2585273007910667
5.2989838560219438,12.210664745727488
4.5624072309727186,7.4883096891851952
2.7293675963578385,2.389494626201293
5.4068189165094704,13.127289700882113
3.1869732112166984,3.1320949382136432
5.4092700662708832,13.148931842001739
1.0484379345454351,1.0204867638422979
1.9690091081178569,1.57449739536824
0.87145098834526225,0.9488505982965364
5.886661014692482,18.14936394012679
6.605635125820597,29.615651003285315
4.2061149699929699,5.9371721501923238
2.9117479119497638,2.6575881458858568
5.3079714890423135,12.284471925338815
4.9582585205841809,9.7262229996194947
2.4457973074336858,2.0344799878940765
6.2651646325705093,23.474045086157805
2.8533504434416535,2.5680301942014667
0.22592535771752686,0.75085814601647216
1.9599208651778546,1.5671219160755481
2.69131728302143,2.337708680272554
3.0690279027130667,2.9176230782686687
2.8963783764739404,2.6336649262810417
5.0926622271888853,10.636826505372969
5.2221884740018911,11.598416818083079
6.0176366540043276,19.836156644833984
3.4851569241339528,3.7593714614999278
5.9554751231860799,19.016494451350017
5.5647490808980864,14.599650215919775


==> anc/competitors/data/v1/van_der_waals__s42.csv <==
x0,x1,y
3.9828022185018348,2.2077095657699664,0.50554574875671343
2.4749529788842355,4.6737675820622169,1.8046862506208494
4.3636906396012209,4.1251761417260635,0.91499694998699299
3.6381561307671375,1.442353643984442,0.33210636868742621
0.92379806549442289,4.9881386313502922,4.8832706685522833
4.890300582365402,4.5168000972309805,0.90109066939393556
3.9251286589565884,2.1356337514561559,0.49340974143189192
4.037289373746292,4.3475863186437529,1.0428571712830463
1.0765113470399563,1.4256781274855315,0.59706629250512167
2.5267367205300522,4.9964189218969546,1.9022725763720265
2.1685911090466155,3.6627389444261476,1.5580043974115372
4.670442449818708,3.6005000622351879,0.74193517106461326
3.3973930403629904,1.361762907936531,0.32634367788204449
4.2024272597187347,4.588133595586501,1.0617709930141017
2.4953638947229901,1.1159980128178777,0.30530407804562176
1.5225742480314959,1.9633122321645882,0.9487491625322606
2.9956315415712567,1.57208750066654,0.43148156047515918
0.78717765246878901,4.1070717627688742,4.3629071169797431
4.2243402739666198,1.7928169088515915,0.3786538562086027
3.3424897960492919,4.6425529085235411,1.3422788549901237
3.9113948303841823,3.6250761573099606,0.88575164907187276
2.0953668565844077,1.1446508419787849,0.34589307085586202
4.8681411097770644,1.0217193365148018,0.17208419878490844
4.5190450459498894,1.2066316680575957,0.22408522738750924
4.0027257368319287,3.4237007105909107,0.81484394711435837
1.3758741853338541,4.2059272434376611,2.7682525541632228
2.6002445167716539,1.9542112825095539,0.63370689242249001
0.6971169460425295,4.3976353716922922,5.3070491530313442
1.1943027143039653,1.2289277606130415,0.42193780342217324
3.573720289591046,4.2038554145667053,1.1318887504995239
3.8514297015851771,4.7111817206891216,1.1884214091719161
4.853793795953945,4.0884335964175218,0.81758989968899365
1.9662141116216838,3.7924831359145488,1.7735146509553161
2.1670686771569101,4.3519208746215323,1.8924199028026161
2.6130011507411357,1.1606051981882657,0.31537970083492473
1.3526211158792856,1.8071284428762215,0.89610524365317856
1.0846467740096224,1.4996947172225723,0.67307024766625234
2.6406721680167018,3.0181239607719461,1.0445161937487892
1.5210920707289786,3.980752513315378,2.3689883320884038
3.5141629760712965,3.5200473783055948,0.95003730484334104
2.4671836349254885,4.4045243990477401,1.696375536521709
4.2470518822602683,1.6208519697643635,0.33540418150657408
3.6511929590101211,3.9384843677406463,1.0340475770711253
1.9056498862191849,1.7721659634756164,0.7060878347843752
4.2451691062784054,2.083035005271201,0.447031718415421
4.1214396087356082,3.8396187891252156,0.89591603594512315
2.2436527056357853,4.9208191395947267,2.0968799457653029
1.7974764676860984,3.4461744239082783,1.72066587268237
3.5712297678873899,1.2180012599651824,0.27247592612559518
1.128886176241894,3.4652358797101313,2.5832558789211917
1.3995869111379875,1.1694022063206684,0.389320787922256
0.53313021387952486,4.5365828454672688,6.9556424893109217
4.041159698759623,3.8383131404024828,0.91267115007374511
3.4918288546641447,1.6925113856900129,0.41698154085355854
3.6732442038185078,1.3668840232967923,0.30841903110637331
4.0132806395988556,1.7341329155212759,0.38105340502315976
2.56512098992253,4.9201087182167704,1.8439100971755991
3.059335381788022,2.8342425698339593,0.85088648591567451
1.1290864915744585,4.1363237933656318,3.2349987313787354
1.0153853309118805,3.5456333684311074,2.9034527919031379
3.5078133280571224,3.2896525998345494,0.88405712581196938
2.6199329276440961,1.5805210186601988,0.48152095886131052
3.0435624791653497,4.7840978142323802,1.5173215551120292
3.9424948583721151,2.2053705300588717,0.50960580618824092
3.3562324400026586,3.3120688632301687,0.92837147981037116
2.9911073029609812,3.7991037783562644,1.2022925276441183
3.0164322233543608,3.5969326209812356,1.1234293399896151
1.8677754412817549,4.7623776387820733,2.4073455191919315
0.63868025555572738,1.593755959680232,0.50712440224285738
2.4652282515456307,3.0334109537877683,1.1179570256751388
1.4656310276878814,2.6161375629630639,1.4501654410184865
2.3383788967608625,2.8966749179304725,1.1112132976173354
4.3403138297067478,1.4768701047909785,0.29520936342153747
1.5527276863940334,1.5363784394910613,0.64280987718552884
0.76236233760079708,2.1123021831250295,1.4684543447040876
1.7662275140989845,2.2188184150433252,1.0110838601344083
1.8211719099500763,2.7116128547253999,1.2739381867367441
3.478624316271028,3.4439501881465131,0.93669607147904399
3.0066446855357527,3.538516469673052,1.1067681830405791
4.0275419409788604,2.647243586342281,0.61237232718337264
3.4894109314732438,2.6351324377147884,0.69533144495186427
2.3287408764803175,1.8705141067878479,0.65487081952330317
4.1630917309971558,3.353224993636033,0.76759005302312244
1.2513781395846677,2.2681636452689515,1.331364338172611
0.6022043291023722,1.1442393371094548,-0.47904541488261732
0.90521537349038783,2.6736001766274415,2.099971088135387
3.7506170776840264,2.8965307003606813,0.72234820108590558
2.5784475361312431,1.9023714728168439,0.61715344538247252
1.2257230056512081,3.2898317324884627,2.256813635564705
2.7547014879651357,3.2630876017276838,1.0973926512609675
1.1854044622092579,3.8080087244414855,2.7967269144882607
3.6334416878498121,3.5917939288048402,0.94076759730348225
2.5077032400831381,3.6097322260841262,1.3402244749607333
2.2145955174341712,2.2648566072961724,0.86716186680269136
1.8568044011654443,4.1497288879438159,2.0720427674174964
3.3362716690349981,3.1965775343987177,0.89789307042735012
2.128156747490257,2.7256727807195604,1.1231194351325411
0.89442463692245444,3.5040499237642284,3.1607950453617493
1.0310265595423189,2.4426293378010171,1.6828673518216899
4.8285394904728154,3.050956978427033,0.60233062340775512
4.5886131081842318,3.9468227539288812,0.83180289177746036
3.6486821021483729,4.5456115468948308,1.20581426698809
1.696414826567838,4.6842287891807661,2.5867329378744093
4.8612936980647579,3.0145317007323968,0.59081771441736008
4.0043790678460756,3.0811004589622764,0.72677630423304196
3.7260058512154801,4.1994816430553463,1.0861264134153563
2.5221267596470489,2.257802766976805,0.7749522090961789
1.7250870283032156,4.3495294493802739,2.3404602204725391
0.93375932969074682,2.9765665860696937,2.4231429199227685
4.5617107844472873,1.4634268973410736,0.27994115291870986
2.55099330425125,1.2882365882917748,0.37193049377321108
1.4106351415785365,4.3679728441578529,2.8301746171177395
1.8768048086779363,1.2222716676275116,0.4040066579572078
3.1064880602385321,2.1224457445346236,0.60233109056681522
1.2954775232265427,2.3365201620061833,1.3586114746329967
4.3547642784156899,1.6919777807663752,0.34493506272585778
3.9133378842584454,2.2555734792079569,0.52619702002462765
3.7375833017792157,3.9707702669003426,1.020011318341518
2.4444186789879669,1.0587313742402831,0.28423764453142492
3.3228897831609943,4.3086936980827453,1.2463372178555541
3.1284408601073102,4.4261920942982327,1.3593666603300336
3.4243097069966901,2.4890462927661927,0.66345947256662563
0.8799994451295009,1.6144515962425392,0.77848726868105222
2.3711333097677434,3.4033616317803235,1.3206661018485206
0.68726378237851615,1.4786902234595773,0.40077482628213312
2.722958686600335,2.4596774443130101,0.80287842485723682
1.9843754554975339,4.8337167236038896,2.3112034588598669
1.150358849897211,4.981857890334549,3.9873335952453401
0.96531335475148239,4.0884195654183424,3.6516277402592809
3.1444005747997044,2.2438460396830648,0.63590003497939718
1.2676683584159876,3.75066019666437,2.5898096233603454
4.6630405326955877,3.8216254619360508,0.79152750609533618
3.1147751286517775,2.551366780654599,0.74321419050349113
2.0609141204067667,3.5635545383446376,1.5818525282429963
3.1591197116663752,1.042910579902705,0.24071849922295729
0.60261741963363868,1.8362306344089658,0.89963656001783754
4.8135164595865039,3.1003532118690447,0.6145986430184357
2.6703654662430512,1.6550052170331835,0.50364363647792232
4.0223085226262878,1.6636274715061345,0.36233633274138888
0.87228499965097361,4.3452171622009512,4.3121767689688228
2.6899624887717217,4.9565320107344224,1.7755467962121911
2.7081814745953441,3.2238777121137936,1.0997167687984217
4.720219047387423,4.3562789235268538,0.89799045069227823
3.0727762356923392,4.9612866573050898,1.5629965782880815
2.6307023047562921,1.5663835542750988,0.47445586471315165
1.7013904839135212,2.7929824530174043,1.3986429079677518
1.9920604880414849,2.5702908633676795,1.1064644939907782
2.8430258111219202,1.3201971345847401,0.35757270757023352
2.47510157137271,4.0213206911789783,1.5298800003442654
0.59725435946148697,2.735116109290372,2.6970607128548232
4.2183136588746102,2.8773077367616051,0.64246344935833855
4.5327234732789501,1.6026918952529607,0.31288692278369667
1.1311209004937486,1.7237066089234725,0.89008703735081596
2.9931626459257221,4.6284144886248599,1.4881574846072085
0.98859083510949597,1.1785963558971155,0.30315078142690677
3.5250804186791527,1.931409139774825,0.48342665972439536
1.7655520272755374,2.1682373212581134,0.98100962563222183
3.467401856113558,2.9607901696063457,0.79607584291372502
3.7714757642909715,3.3457806920591837,0.84098685369485937
3.9589137136294568,2.9731599034026663,0.70666150195364741
0.98483425680153447,1.3364613382275281,0.47937296835714882
4.6220533031192357,1.9746698162228542,0.38986640481472223
1.5359629590269637,4.3743535390501647,2.622410082266641
0.668356502792809,3.5503548019138362,4.0080671053594266
2.9968361122616751,3.5965962005370975,1.1302142788015939
2.1691502773809743,3.6808130214054198,1.5663705367506071
4.2340538440958593,4.0516120761581167,0.92427676507633583
4.1371316242893581,1.2324339268857893,0.24684929578063458
1.927125017702219,2.4664335397304495,1.0806334244336395
4.7880472778138525,3.1581097410467147,0.63003168077127514
1.8091302716305337,2.3538259331893041,1.0716723153020618
2.8177570815427155,4.3779154931487465,1.4849075994052623
1.6518429075542125,2.9302900343491758,1.5217742797578993
4.7121960652203345,4.0745103578375161,0.83838556669472186
1.2407351791190817,4.4080620675246767,3.21463538876126
0.70209778726548044,3.0191659316139923,2.9857721746011516
2.4579367700136707,4.6382089754853997,1.8015393999356542
4.9656900382512665,3.3484957621479223,0.6476305154347034
4.5125476981471131,4.401097195334887,0.94829654490415549
3.8687360875562713,2.3623631823660971,0.56001855655097577
4.5085662089533622,2.9952678341259409,0.63022470873519187
4.5205098786403841,3.1256441640183108,0.6581421199261136
2.8348626217390209,1.4199188635842823,0.39475891279263342
1.9216807332385686,2.5942100268061625,1.1532819611800431
3.9740559444994461,4.6693506902067039,1.1419686589964371
3.4774756842549248,3.5233289614589696,0.96049052832441895
2.1814597799316955,1.7100263297478699,0.61141298750661821
0.92510000627681865,2.3554225424384199,1.6862279505865112
3.8605532510706171,1.7664120386507993,0.40262465991627122
1.6810723216528911,1.0992925271942902,0.34142636423023104
4.7156591774020065,4.7098418340161068,0.97543582630245751
1.5843675875255814,2.7928293130274859,1.483123052492338
1.052410695851687,2.2301402896831446,1.4386952967578424
4.2400070245620771,3.3939087662309464,0.76415874198181755
1.1897794248102231,1.0292578251720625,0.23803768104346434
1.3067073867098258,2.1120884264032553,1.164633501046463
3.1972225618437959,3.8121338627955703,1.1329973620373897
4.4355291837685904,3.5350790922770519,0.76454559083586604
1.3839559957155796,4.9272237901701423,3.3154311264627609
1.8964565280504264,3.4814308386321762,1.6598988294211479
3.998321772085299,2.9100234945109311,0.68392861464054766
4.873218917274353,4.0457302527360302,0.80548116010396809
2.7533353379105403,4.6133114878562118,1.6067726867542063
1.1475387614806285,3.8827837868734063,2.9471869787739928
0.5627132946869069,4.8528448941975189,7.3297025382206638
1.5334521349948487,4.1280206829527089,2.4545108282916224
1.0931999800393446,4.4672057530477058,3.6610310929082859
3.5494640312578585,1.4564162847345488,0.34284193951928471
1.0482462708283902,3.9296540119751509,3.2340611344419923
2.7784846922928486,2.7603547981094745,0.90103176770885018
3.6241809603929891,3.2124152096451009,0.83540097939669178
3.1150247414940608,3.616409637929427,1.0964057916762708
1.3989904324702593,4.8792604668222772,3.2452535919084866
4.1185603678201819,4.938312325726498,1.169922547099334
3.7193320832711074,2.1529129819516211,0.52254844942652257
3.825428017619938,3.9350139897516647,0.98792374032535413
1.0897598820079097,3.9999341517410745,3.1992667759261288
1.0568921164265508,2.3859714452521952,1.5982208334937789
4.6740314795292841,1.4954790994568841,0.28117611690676697
2.2891018722122327,1.163787841142879,0.34078784167337289
1.8542691130142288,4.1093725101167138,2.0516581295064418
2.6986282040819001,2.9587989672676236,1.0012866376103571
3.482888957436121,4.9421606779797047,1.3784923009505845
4.800304656711365,2.8598938247746122,0.56505133909382343
1.7890080209692476,4.9116679162953609,2.5955729684611777
4.6616379319041217,2.6463040087762395,0.53410395989934967
0.61186771123815342,4.17472860223989,5.4848061849740626
2.998391190470711,1.3392770892473282,0.35084565000800955
3.3528880025648831,3.2218468405510556,0.901504085309071
0.97653831687838988,4.2082391479428969,3.7523477520824273
1.1315281867876068,4.6988066688795547,3.7741570418081034
2.3860144369233671,4.2903323624697265,1.7011216477496816
4.8480436046443174,1.1478829088046969,0.19921232751403728
3.1821914895546777,2.4908093652269367,0.70937700053436648
4.6986044972009502,1.1947938892554051,0.21452037565633625
4.1196241202583685,1.437129164458232,0.29860525151945522
2.6032172069988118,3.7012225146699365,1.3310226571312236
4.0314355216348439,3.8530327852467927,0.91852837860147507
0.58026552789644481,4.0948827310065052,5.5563574169877654
0.99114798544580718,4.4618261922226514,3.9888877814378003
4.2324287669723137,3.9577258739060395,0.90189995339470008
4.0856768974632276,4.2034863684265282,0.99474182391684274
1.5468833388489516,1.195854839293117,0.40859194740670779
2.8884631576957407,1.9381406017651943,0.57519910650773864
3.2270711931500493,3.4875910935009831,1.0192652675630929
4.4048252919920508,4.4325012184992927,0.97811900638047944
3.2139822080242655,1.0180004997586365,0.23010434937248803
2.3565720617315615,3.0585173684653992,1.1753132616321305
2.183828195332322,3.7091495974575888,1.5702860809498209
2.4164693886807944,1.1184291565144528,0.31156359934907935
3.4336896151098837,2.6054222302135517,0.69672710623691758
4.4037078428854617,4.5825395255347878,1.013222763199489
2.5425359693433487,3.6864512354234349,1.3545807717652978
1.6152780332811116,1.9506334534423893,0.90404005741064519
1.5649806334891152,4.4111245185276502,2.602743777433254
3.857064261095509,2.3921256936380573,0.5694826633258312
4.1745594354075966,4.4133786845762373,1.0257724190026969
0.97375135934356227,2.1957746044756221,1.4584038022275769
0.79951485629830166,3.361281003532596,3.2407634632722084
3.1749514869040332,2.5877602709913363,0.74235810262595647
1.1577795988671422,2.0993002030202681,1.2386130031589595
4.2109888570535361,4.5462302486874773,1.049478816892472
1.896506032658335,1.7503747277579653,0.69629172793274918
1.147423698370142,1.3392463649430524,0.51906694580889223
4.6443671261935258,2.3677077541826415,0.47465997845005625
1.2448927523087518,3.8705565905662702,2.7354533783667248
1.78124037052071,4.2297264239051273,2.2006595105414646
1.1912602783642638,4.9949734802670598,3.8725807194273276
1.0197052864940974,2.1854482280446597,1.4145239613431928
0.5951660735139801,2.6317678045251287,2.4918363440305038
0.7492793412391705,1.5472851121185052,0.60188160482568631
1.2858866192113372,3.2994877184921343,2.1775199665935774
0.74021869682228925,4.9903201490516693,5.969640106671382
3.1601471724993706,3.803524040482634,1.1427870533517834
3.5632153705977787,3.380851361653487,0.89745563411414686
2.271337055744127,2.569476371687176,0.98952429419349319
1.9309599362842222,4.6611950411422196,2.2775689931895937
2.7703680666000352,2.9876663845213978,0.98852775003634141
4.4375222400557384,1.537467653252246,0.30367451823103664
4.3300923206999276,2.4615138527965339,0.52857128020616162
0.69563777905756374,1.2686666753910676,0.063438061882175045
1.3167428431843584,1.8079161507551262,0.90910155263166614
1.5653519199697821,1.0706751239996488,0.32255188761291681
1.6222440912449532,2.8131196660006537,1.4680222658774462
3.0705469328424773,3.5381610598071886,1.0850165530470361
2.3731809156643653,2.373169849515631,0.86642914382479408
0.72164353967417294,2.6815270860211085,2.3933731500355542
2.1812636230680722,4.8368370913783032,2.1138143246826244
2.8568882692293673,4.0078524862996616,1.3312376569073454
0.95752356306672182,3.1634265477798049,2.5983364810328409
4.2505634920485189,2.138163500447301,0.45980152899715365
0.73382839909296915,4.5879871950919808,5.3815360639187713
4.6617884105812797,1.9403884675226379,0.37934244498066955
0.94600913710943968,2.3013709220667082,1.6028654924198027
4.2960872821898874,4.636259257691794,1.0507187293794904
4.561939147674277,3.1181682211402895,0.65078616744257978
4.9080680626396669,3.9692717976719067,0.78403151585907582
4.1091164612311708,3.3629791766550645,0.77960826568269925
4.0076489334709802,3.6137568360379806,0.86252890288232142
3.3911747419799645,2.1975331660593023,0.58074877623468835
4.0054835956015804,1.9654882465066517,0.44093474183605746
1.1054849378591618,2.289969388674661,1.4592118776049521
2.9123061617643677,1.6217662563336899,0.4587644514778807
2.8140029158568649,4.4972574611632297,1.530772223292304
4.3590746485515091,2.1329877330004563,0.44818279497599506
2.5825971451708214,3.2459575776575385,1.1575552640872866
2.2329027324515907,4.1678977005654962,1.753529049333383
3.3780347205669954,4.1352964375028538,1.1738831450298794
1.6990849287538072,2.7535450343367716,1.37555689115052
1.1289578492928058,2.9050292343469026,2.0386801016827492
2.6504477331068559,4.9788069957400989,1.8097792492831801
2.3760021586769824,3.6983899079160962,1.4478142899207029
1.5465647323799316,4.2585537724715312,2.5258239580220252
2.1538031455180762,4.6102158768769277,2.029151568844056
2.1487660242181135,4.1503593449173568,1.8092032414172421
1.9737300398564546,1.7407173798142703,0.67231264373894128
2.2075883587711802,3.2486829349502888,1.3362283398642723
3.5858450545517542,1.4075766292581795,0.3260269480599195
1.835944135570784,3.6116885062559936,1.7838575959059355
4.7698606702190318,4.821397712751244,0.98849700451445432
4.6235660879218008,3.0509282572004452,0.6276735601430925
2.6640969273503536,2.7318899714710687,0.92454301160332875
1.9776254225210996,1.1433710056726527,0.35325627823889078
2.9094565542350139,4.8390980893168809,1.6042977135908678
4.3185221994813103,1.4120107365206351,0.28109655974539199
3.4366430325204593,1.1643163732193877,0.26427812719219712
4.1197632257618482,1.9842664460197539,0.43470867640588373
2.8972502422958311,1.2621217356735297,0.33206899044410426
3.3481293317042935,2.8204713696470494,0.77913084632890184
1.7967002638210778,3.0643512050284496,1.4962884519056456
3.8070192303963086,2.2502797961143357,0.53803518997685573
1.4108206690657326,1.2038419302995442,0.41598016835255014
3.6265915796832422,1.4464014729969068,0.33410837443385843
4.3732358074665232,2.5380175119597124,0.54164635097774172
1.0944627678569476,1.2421138033061445,0.41420003244925885
3.2647088324386391,3.7927589024396537,1.1046309143703421
0.92793086703470573,1.8280821660992479,1.0466479960358144
3.765720327221421,2.208286275134554,0.5318967408203944
0.8802194847058411,2.57650310871239,2.0116014769561037
4.7117292021528172,2.6664385322765916,0.53314202625711726
1.1183356851701096,1.0066428306992021,0.18894925977614263
4.8149611065908617,1.4482814839947902,0.26403374402796598
4.1039787923829349,4.4510582549635123,1.0522856907446341
3.1715690200985933,1.0049322500476325,0.22775734086613747
4.0218084708329611,3.0326694232515004,0.71145939027597971
4.0780167754238867,2.9580080260288324,0.68345713285633414
4.7571217826779861,2.3323766440425513,0.45663061311643161
1.6402250922763424,2.7253080805857985,1.397721487642557
3.1553415291123912,4.1223245501063372,1.2487787773030186
0.9277213890398055,4.3648148248598257,4.1114002901176594
3.2727456501085457,2.0413941736610002,0.55005249119976851
1.2708108684175496,2.2899617638709193,1.3366664745950723
3.0422777516259885,1.9699314121133309,0.5614815820369945
3.0759373131523238,2.9194536022042605,0.87532714723632588
2.5969331884155231,3.7330334306352517,1.3467687940082502
2.8518429898090525,1.9130115018536822,0.5722189240183464
3.9376552550296458,2.3229429682194667,0.54080788102437205
4.0966012243042993,4.7215384703566023,1.1218012854681323
2.7146894700894313,1.1942771593878323,0.3210630866817013
3.1981704868517555,2.8430784209582649,0.81989563427392564
4.6905630606054585,3.8462321663871113,0.79240460622140063
1.0388011482550525,1.6018160462298963,0.77954425859738885
1.0269660465504973,1.1894960800219274,0.33504075748792939
0.89469055359845784,1.552821486554123,0.70473094467674957
3.4603847826823753,4.675292774122731,1.3077844055898653
2.3837373535567075,1.0370391272844937,0.27810931374529907
3.9844463726382946,1.7532878992454073,0.38837217667274571
3.5205413598886666,1.1251340516065782,0.24825167155656291
2.0013699124770716,1.4425178702488131,0.5090150501164723
4.542649463126911,3.4805971465131851,0.73499097847627404
3.9313946618179356,1.9665556349563431,0.44857373458674077
1.7174072340957907,3.2768482017227072,1.6869464029077483
2.1388640799742431,3.3607815310645046,1.4297680934738997
1.914979910919183,4.3977413323591161,2.1503333268122722
1.2092524188124985,1.0189655716474957,0.23474746090068366
1.1650251764398625,4.4134778373694665,3.4072470163114223
4.7125735851908486,3.476476345707896,0.70866747558576793
2.4705681673943896,1.6509739444198304,0.53261165628550433
2.2249392024983443,4.0917495525411365,1.7235785563079551
3.7835856890482007,4.4219661671623429,1.1305973018372466
2.9884687936380496,2.0170539350166292,0.58634229975400198
4.7126299407730796,4.6751747236107235,0.96853243024033242
4.0113567225922644,2.8178297211946313,0.65827597691817508
2.6571630385604315,3.4136978173332859,1.1933223715619568
2.1936176306637178,4.9385981344705741,2.1510669693688169
4.9398419521594494,2.4461443145567974,0.46443803922533139
3.7299210620163956,4.2526373832804509,1.099672142959595
4.7803759700172854,2.2735964713138386,0.44201233041966381
1.0331535974766861,4.1968540889659636,3.5606451493665938
4.327401556358522,3.40293567545057,0.75157046931577232
3.3668324779604339,1.8654227809016057,0.48280085137102452
1.0486475525080066,2.6561043751569455,1.8905147494050318
3.1471609998614931,2.2705425374542467,0.64417080050839859
3.5874336429745197,1.3124335723214555,0.29863019034746596
0.55536208649871277,1.1193390803987899,-0.78412807754632086
2.5444308282878594,2.3859146216287237,0.82160046822465826
4.214297800383445,1.0761365912699463,0.20525487234919662
1.8291156140484044,1.6619510303271001,0.66226234788765992
2.5634663680934802,3.9007332834034751,1.4312572276829463
2.4904135718055196,3.8323649427343516,1.4419883932890227


==> anc/competitors/data/v1/van_der_waals__s42_holdout.csv <==
x0,x1,y
2.1083381682146425,1.2405938787797668,0.39275427403777974
2.1749389647812212,3.8443014062185412,1.6413294505941236
3.0920164805387902,4.6599300059307662,1.452858339749395
3.861913515277863,2.0646909642298685,0.48179122227777338
1.3307330809285969,1.9184992172639559,0.99412600181900579
3.1307254078586202,3.045461827086807,0.90283653227368221
2.9064755510530387,2.042582023849532,0.60943355993880999
3.2112147585498101,3.4512713161616921,1.0123249151027476
1.6887364681678942,3.5887230196216482,1.9082016234878634
0.56599151122757729,3.1356097962747778,3.6072780268974256
1.5424653685507372,4.3292356974834547,2.5809658595687419
4.5021869548052544,4.1096727744103632,0.88421777917632394
4.5303846929391351,2.2386528887715236,0.45657284298346545
0.80845724028494237,1.0169041624864321,-0.094602162748588681
2.3182092994916745,3.6151857132852014,1.4436987822325302
4.322153004277264,1.1536407432654592,0.21970487565581434
4.9067034115534849,3.2357766883509007,0.63164442775230878
3.0075160005895065,1.6165367023660839,0.44542903237765291
1.9270316165943966,1.4051105000396094,0.49977612655305803
3.1999976133727355,3.409719660719345,1.0022540191044205
4.3855945387042112,1.5151288432061443,0.30154716095510625
1.2554996920736889,4.7613128431214395,3.4861608201229002
1.3729075459370124,1.4115311543437823,0.57836400015405265
2.8145452903181498,1.8891543325957434,0.56970158805307136
0.95290319886148211,2.2323640959502042,1.5160791343360538
4.0293013046143908,1.0934571877100341,0.21668855745955093
2.4982829848401158,2.706833442560292,0.96843472870461345
4.154547452510772,1.6719018784758335,0.35441573842829438
4.58205533142013,1.4265667905954089,0.27065420103700139
3.5570485496176198,4.8208399691225923,1.3154607087105277
1.699171498413115,4.1368493825540185,2.2405121034033222
2.7760069204282849,2.1189991811470659,0.66208575850263629
1.9768932792909468,1.7237408514391519,0.66252274454303284
3.5869504681778772,3.8278313138601656,1.0200360720354502
3.7469889194604846,3.6690141708923205,0.93481385078112389
4.3342896004608367,4.6936230340640286,1.0552485146976651
2.3075119439256748,4.7061444716633147,1.9440701068728363
3.9878876459994332,3.9742385814700971,0.95933000729026974
1.4509045116286956,2.617095367701082,1.4622597377754043
2.4720382993954217,2.8273793275818457,1.0283218683788744
1.4492163635064768,1.0725617924755069,0.31881289776561594
4.1667208269666016,2.5291539451401426,0.56431631593093323
4.1124785961944959,1.5573616743956769,0.3290016572768778
3.7321072939191686,1.0269307418817197,0.21094229948856108
1.9601974960095898,4.1413353238582076,1.9660322251298115
3.8640543414962147,2.4027385443878986,0.57136277262727042
3.8321169697897961,3.1379436766757465,0.77269842968256186
4.1482680126957341,3.1322838123293946,0.71562222362097683
1.7622732873613831,4.7243130205327706,2.5200813831983373
2.0729354014232397,4.5929823991756544,2.0952771260367871
4.778247494872752,2.0025662532758579,0.38426021493415158
1.8624146762892613,4.4694217231704476,2.2476631627461101
1.7413178552626014,4.6614337449814025,2.5102605969918756
1.088228416809371,2.0182456877209889,1.1978639822509956
3.510809266716941,3.2967363146831801,0.88542470155319197
0.69130528335618779,1.2360651560816893,-0.0020738547849106226
4.7853284932537337,2.31882676627803,0.4512429879995592
4.7991495337679604,2.81848574677363,0.55636818784466358
4.6828506530292486,2.1220352188415652,0.41743673883663013
1.3852786884593962,2.475155753503953,1.4046680450280367
0.83869480958732057,1.962870922293332,1.2355669557696904
1.4341997441852261,2.7228162654088628,1.5546244058211756
0.55076886731068897,1.0131630993385325,-1.048928625201591
2.2082376524062171,2.0572891150024453,0.77076063921732807
3.8724061295072096,1.2544074183792611,0.26583529493441438
3.4524724001506417,4.6261262992049232,1.2960191309270899
0.6663251198934812,1.6177022086147943,0.60418308107420815
4.7877692265798419,1.9333844041489656,0.36880683816681353
0.85723224284266875,3.6531416657226465,3.4635072691943942
3.8282460799790829,3.9153310958003291,0.98194651888772166
2.0766186439973922,1.8494805595085957,0.70378660862329545
2.9659566533698238,3.6483508926362753,1.159319415010337
0.5674246875092972,3.3239293285773281,4.0052828951201809
4.4654817601004169,3.8134836895544693,0.82340479157092494
4.9505963326647464,1.4253357065543817,0.2530451903416337
3.9618368119948189,2.3682897051013265,0.54954484664855707
2.9024539495052104,2.0561626978483161,0.61499571232738592
2.0561981788077373,2.2581641653163675,0.9178425064755622
1.4716613444233704,3.1914320078052407,1.8649650308123087
4.4093113347689084,2.5831751087966852,0.54800538567363888
1.5710404865140304,1.5207097488858969,0.62860594319249374
0.79855886559234368,3.2577018236914803,3.0953160312062327
4.3841497067134778,4.3555549636434785,0.9646402556884579
0.64433218274671722,4.7506178592070585,6.3187372804541653
1.0854688833212711,2.1410760586659472,1.3239254690567686
4.7741758978469253,1.1139442072222763,0.19444525670251175
3.3985965445752453,3.1868066356331632,0.879533206941435
3.209331809945644,2.5339566556558006,0.71786299055916047
4.448145636802785,1.4175520764758445,0.27547222936475524
3.3228494171840439,4.8569229339295754,1.4164587589770921
2.4320941063133321,3.0750601060287672,1.1495238273347179
4.8175489961610944,4.9363967102916462,1.0033029854975422
2.7729893292854739,4.5000004783739351,1.5534606053586724
2.7562745636633572,3.427013937326377,1.1585279723579007
1.4984574916909434,1.5098645348059998,0.63430429740171246
2.7792133137487021,3.0854222245050624,1.0221488430651735
1.7795865916829254,3.1095425713566476,1.5356104053001187
1.5202814465801686,2.0471140634103131,1.0086787017177277
3.6282531550602908,2.226697292728586,0.55514126344007486
2.8080153807180062,4.0249244618707305,1.359476563761171
2.2636472847183136,2.7111855516326657,1.0579063680135767
3.2244686573385648,4.2784137761248537,1.2731454761820691
0.54687706307989581,2.0929682944309254,1.3398955500894445
1.9074207449643164,1.1297313594857492,0.35019454925378296
4.2439818128016391,2.748563033721573,0.60774574200856535
4.8554307256039362,1.0133263215152835,0.17067078903533445
3.2322668331374209,1.3922724804497748,0.34877734353579964
3.3137781534337716,4.8917114426676678,1.4310407892452079
4.1783868252832637,1.7863528177486447,0.38072743075918186
4.6674700458725793,4.8483017047631272,1.0155826055892461
3.2337241260813805,1.9150160182318943,0.51546912771378151
0.75411187428803039,2.60610652193825,2.2257472234487015
1.9287406093743455,2.9489422514029604,1.3437393096827452
4.3392076312029308,3.7036495237434264,0.82055516954889385
1.6512112114367308,2.6601849150916763,1.3481374656410117
2.9201030562334176,4.7804743239685754,1.5778671982988826
3.0382625150422067,4.1901705103491711,1.3177406798262337
3.8095775900466444,4.5484756369077122,1.157239515527817
4.7404172954221373,2.2564266889522031,0.44175442335986387
3.2146430677065547,2.9285302866501963,0.84347726638708342
2.6401251845988085,3.2607289656433771,1.1402216434726826
0.63356362330093496,2.5938585323650178,2.3701228943690604
1.1614057214244646,3.3581160566844757,2.4224732867029211
4.1823431642982518,4.4382146119424686,1.0300043199287408
3.5300236521835671,2.9446580199565244,0.77824501074687236
4.245032406363249,1.2991201695056374,0.25792319573628203
4.7787550312507454,2.9007396312607563,0.5761915391433875
0.576076000111996,3.0558565306826631,3.405555238844248
1.3450610065243724,2.1699021884911329,1.1900741091073148
4.4337358403126643,1.4096409370171745,0.27440170152910454
4.1068050238809963,3.3103167991628606,0.76688224975495245
1.5700291257161991,1.8258149723803876,0.83634547344623733
3.7127012075888901,4.1445716372328256,1.0746752780471427
2.5303917970015353,3.4192807269885677,1.25070491901626
2.7536615232127155,1.916319941453398,0.59026182771682023
2.2560814714228874,3.49337736187048,1.4237762977683666
3.7221767261339083,4.7634872143970952,1.2429114795207388
2.8305485924912164,2.1114159383078239,0.64844434816948737
3.9514838877365843,4.9751810771556571,1.2277127841097117
2.4958097685489382,1.7596890594184793,0.57394843486605351
1.4237480014597577,4.785051579003591,3.121449595062324
3.9218417736708444,2.0803560570853366,0.47931743905986007
1.6372524178997712,4.2251950026398362,2.3754854662650029
2.9087556139720849,2.7141241354563155,0.84811709135194746
4.2294218674391173,3.0058605222687085,0.67200979066816335
4.3060427819043179,1.8583623186029246,0.38789992844510207
0.69627493000749208,4.9445433352769452,6.2296769684016438
4.7971160848788754,3.6366769231840093,0.73078113900994346
1.0766985965863094,1.6057211481247537,0.78142486554622748
3.2541650769085315,3.6501181510855947,1.0628051543529367
2.3836140691394907,4.9699788016165929,2.0003592056355988
2.4933874279699229,2.5978922007976908,0.92459596613825323
3.4641230921059294,4.975364969447571,1.3956162500739899
1.0315450518428586,1.4230163703267733,0.58781290149986609
1.113374855504554,3.4065118994788905,2.5548421121548888
3.2791673636563901,4.5873542822941626,1.3499442188122925
2.1004300943750422,1.0246572129005203,0.28555394009375845
4.86986370099073,2.0455176971044011,0.38667557299026212
0.81127062801363492,2.3360172349914721,1.7649001938019457
0.69905566456941659,4.0409472526188193,4.699195006019476
1.1138915747964446,2.8034390787979411,1.9590672286516986
2.7524119718571978,2.6906181810709193,0.88240457238937153
1.3230895012741735,2.0236888884732087,1.0833275128082414
3.7856026774715295,4.8480204206704549,1.2456143743019923
2.1299556870096654,4.3807434248851944,1.9376248032146925
4.04982088666062,2.7695157346776167,0.64020330985320328
4.8268562765120713,3.8061672904788426,0.76230056765106624
2.04980014468617,3.5143107611677395,1.5643953718669557
2.3399611143744226,1.1348011213035183,0.32398198045747195
3.447102362211564,1.3982680878486695,0.33359753276151449
1.8553980444057401,3.8450042430448028,1.8999024110008733
0.97400211419525906,4.1926716645481381,3.7429994772768334
3.7711772113456501,3.4037883083878788,0.85685065276222305
2.2850159538340105,4.9545420873781492,2.0759851659387811
3.5930990594741261,4.3817121850402998,1.1769338777637204
3.0433405500276032,1.4588314943904255,0.38766906989518646
4.9967575169466434,1.7487143658847613,0.3170648679353873
2.7130523615550715,2.0538105934738033,0.65012390592879277
1.5478269080575391,4.6959023750207143,2.8260115525765839
2.5099693477986831,2.6457527230016908,0.93910515366716008
3.0056684338278048,1.6295379292227872,0.45012103248369612
1.8163521368293485,1.4718991413777633,0.55446435465067734
3.8427675629244438,4.4410225182027476,1.118841940498694
3.1702533375344601,3.3667337850386549,0.99706799123268208
3.3954315318566262,4.7249799172719342,1.347058894160742
0.99261553992698248,1.6535452491241474,0.8375378125839128
4.7788774493219357,2.0083175588092601,0.38544333463825858
2.5239801167295246,4.0978218054202848,1.5335602632237473
0.71438906183089568,1.9948393125706727,1.2874336292260311
0.84603508825445295,2.9858871306266281,2.6052550646376025
4.2670785107614009,3.5030799702564912,0.78573506273983618
1.3480472853093064,3.6176312056328941,2.3483455006984584
4.2152607233162591,2.4523096076196582,0.53962664060427135
4.2377163493505678,4.5682268659679508,1.0483606950226567
4.0344132708277076,2.4721561832849921,0.56690346014724347
3.2087532462342305,3.9635876318906949,1.177852417688326
3.2190894084349497,4.3910585173186831,1.3112999577095497
1.7105705766760095,3.5392106035942841,1.8557312143137685
0.68784247466043014,2.3989201979071386,1.967293325955433
3.6979470521784514,1.4167921091030782,0.32065077494559741
0.56710817030709482,4.7573645742130584,7.0753772690089427
0.59605356406462562,1.8873551213235213,0.99005801583134856
3.3801086249072831,1.6802880797322759,0.42473966293757298
4.7811421696825693,1.7069650046663911,0.3209012864024412
1.5187486164344912,2.1644024640996724,1.0920324686919525
0.53211018159555512,3.3364585938716238,4.1895082815264502
4.379215511439206,1.6003659167741611,0.3218414561598883
2.9229525806913395,4.0205100885567671,1.3071756480623369
1.9802234758450878,3.2344732394618472,1.4652415582650382
1.5257989232905795,2.1202425101561184,1.0575140065405593
3.5144312627545218,4.250491401245835,1.1638971166940653
4.1487243168851142,3.7129810250847806,0.85897500872989985
4.9423881307734234,4.622019854989766,0.9135538488898105
1.7968408745987716,3.0842495121471627,1.5079139493658795
4.7335295697993187,2.4244708652182281,0.47861463160730999
2.3026288605362923,3.0893623644643533,1.2139750995176113
0.58939801981279949,2.7799455908271882,2.8017279758134692
1.2300602872472146,2.0382458935609997,1.1427437702687515
1.9217857094826174,1.6626696804733765,0.64189582959310532
0.90112430118677167,2.6184252891096635,2.0369490562654775
2.7862432871108056,2.6826538716117958,0.86985011584118332
0.81748036173089478,4.1000966093363722,4.2181848908955679
0.74174597237874851,2.7949772538324038,2.5377068676687156
3.2630094862052768,3.2634484091717315,0.9378330936201611
0.77947685454600213,1.9671149401117618,1.2491808294757007
4.0553887344390604,2.3110237243073359,0.52346781011412802
0.52529947084264239,1.2517281812027532,-0.68081343313920417
0.66801633091662249,2.6642551318361907,2.449537805407322
2.5856034639600849,3.3918559329425579,1.2150196761831766
4.4845230347227698,2.8672580651031074,0.60422566055484883
1.1149507993559808,3.3568626614749659,2.5029835552890112
0.77982957674712294,4.7884890343900643,5.399286963946281
1.7140963756343206,2.1001459949065096,0.96077504771294064
1.3387446401480874,2.5805499895588948,1.5252358480050523
3.7309449276774487,3.8863926926101939,0.9985136332493818
0.85609004844367076,3.0195686858454565,2.6292018573494969
3.2761987018292889,1.0504634748969934,0.23756332604440719
0.65559138274664575,4.3768148008591936,5.551095379692045
4.3070670498449246,1.475297440821322,0.29676529136263718
2.2081607797410827,4.9105527985433195,2.1242193621938159
1.3112714191753572,3.7457202289477487,2.5108000377519395
2.6012932711680326,3.6748499885781967,1.3213980356884525
2.0599698675213509,1.8198832174525004,0.69287024922734608
2.2825428419336538,3.3165366708961814,1.3276360898257364
3.2120160305793819,2.9233882188221005,0.84246030218025336
3.421631554344041,1.4352798787873162,0.34668599218031332
1.0393392758877924,1.7393737507963092,0.92596706671583784
2.7952865916929461,1.8587894379096856,0.56166291377987787
4.3659572690306963,4.0286764435497151,0.89191651814630524
3.3871770654806896,3.6942509927902347,1.0366755328924824
3.2963628296546967,3.9822680539592814,1.153844728864051
3.3425826618025951,1.5547771870708633,0.38998468684099974
0.94742732271976249,3.9777522697830978,3.5798565333746195
2.7394070271974158,2.3670250477279029,0.76354579879697448
4.2598130001802321,3.8380331913854717,0.86753706396880992
3.8897143693889622,4.792396805214131,1.1984855625646187
3.4487275550543832,4.3456539716321885,1.2136250812842557
3.5465302021603384,2.924719233276774,0.76909349667000038
0.87330237035572078,2.7642146822090377,2.2633532779173957
2.9885813807652943,3.572616355917821,1.124844756002181
4.1574672395418633,3.0419718662928359,0.69186666462398294
3.9236445196760874,3.98841471054198,0.97813623259279681
4.5228827796122069,1.9129428944355835,0.38362612863981477
4.4577247327009388,1.9505580667883242,0.39728547936085562
0.90436089319391999,2.9247740980070498,2.4134563063481949
3.6163513876912909,1.9190075418107835,0.4692739687248848
2.3060232370550335,2.5467520465664073,0.96640416386206029
1.9849636444914878,2.7701594202825515,1.215807028178129
1.7070795226653499,4.617461513656437,2.5300436822291026
4.8751824807725033,2.7196567543431813,0.52746542786190997
2.924096189207865,4.5829138615639469,1.5058351437489257
3.3839138298844005,2.4978121337662427,0.67329089855060142
1.0247947560872803,2.3866199184601538,1.6285065720366654
2.2654506750382608,3.9974817323774587,1.6511819305148536
1.8781330695170722,1.8563429234182713,0.76048802722040176
2.7290779221688997,4.4102781800295423,1.5432333447609727
1.3957691755637174,3.4141831129558193,2.1215680264326613
4.6266175221456178,3.4699499954291508,0.71984898924179375
2.7437251041026522,1.6817642578324845,0.50329739218715741
4.0996766064367485,2.0814423942030835,0.46090488692590409
4.9212821227073444,1.8836669934988408,0.3494084886939397
4.0619724026126347,3.4576657502491588,0.81210577729045574
2.2382493885937471,2.4680241874758551,0.95461618959910599
4.061632874662557,3.432584944479506,0.805839512781509
2.8456947992275676,4.3216485966589158,1.4504850754853489
0.9291028714174947,3.9705824434264549,3.630573670677868
0.52879503068482592,2.822432222109815,3.0060123986021039
1.8425996866265035,4.1211368131047852,2.0704002974898654
1.0262069570794365,4.5111967367506027,3.92103738788615
3.5234307519475725,3.7949898422903456,1.0279835818694629
1.4312502302262498,2.6163254689521538,1.4771470683448866
4.3043465656999036,3.7914956281668744,0.84782966477707733
3.6697852148123915,3.8411217613408648,1.0017554039880388
2.1350743770347758,3.1274673395916124,1.3174144626616839
4.2450126235135599,3.4587993376359099,0.77895495622911304
1.7156260631904063,3.7166932943497168,1.9607199941367157
0.78737862344709897,1.1211557110918404,0.018065872856181331
2.195731560640104,4.1749541919602677,1.7847069485409435
2.4326821228280369,3.792558610743884,1.4568583640545811
2.1688842372814383,4.3932118287310225,1.9108867632073048
2.2922322791213832,3.6204460880048162,1.4611690933373238
2.7893904982862154,4.7070343263398495,1.6217003024338397
0.73063408772059368,1.327054253301025,0.23104838140521822
2.9970709405434186,4.6947731313469863,1.5091956525378876
1.123362013565208,3.7704262703079574,2.8919230680619683
1.6330918124387146,1.7833446292752884,0.78827937446506324
1.1258551219171942,2.8949976119814376,2.0331099234583707
1.0847770953015383,2.9210861350198942,2.1164365159622491
1.9065948096006804,3.8183191685914522,1.8384495464756991
4.0456073332142992,2.189338390623377,0.4937811668604935
2.4393228841178658,1.6562292755394581,0.53993629569091672
4.4900593807233538,4.6608427948623659,1.0120794202073207
2.5333198434732127,2.7544568507825939,0.97615601026796006
3.1138264154198327,3.1449315088899303,0.94036499097036985
0.54708814906104863,4.3118219101223696,6.3031636267102806
4.1823587676472105,2.0302572905991911,0.44015597965662157
3.6449333650605138,4.00020269722447,1.0531583687613715
1.3544767712158208,3.5739416729631857,2.3038742900785154
3.8246552310369535,1.331309237968711,0.28906943220150971
3.3770010259160461,3.7250835516218088,1.0490480612050008
1.2791542824043205,3.644526637398299,2.4796381990594205
1.0936580938072198,4.4341884315063123,3.6264302518639053
3.0936849625601797,4.6065769388773994,1.4342812376433718
0.65014706055236271,3.3691677841785515,3.7583288455933892
1.8524981999630006,3.7008220022366412,1.8203442759559909
4.5421803003338042,1.8488776208536848,0.36773969156650183
3.4248683892876213,1.6701537037493264,0.41706824715713331
2.6447804523221121,3.3347248231189632,1.167455450519711
1.8587939837579883,2.0285073813819685,0.86392536977425149
4.053234188549931,3.4544469096713337,0.81295898535678368
4.1397158631737243,1.7922554036509202,0.385306349885702
2.5461573317124131,3.5073000995024821,1.2795483375313392
0.90216788011249571,4.932487181970604,4.9203044777818024
2.3370031372843627,4.3106930558028269,1.7438975641090564
3.9227054639997139,4.5964147555522743,1.1374110376665374
1.0589550623933672,3.1811118365633857,2.4255151953349499
3.7629969837854631,2.8906184779413651,0.71851954413858321
4.8984236190258574,4.0287657780139146,0.79792581593722234
2.3930802979540307,2.3962338275663724,0.87036812839603017
4.6159388582477403,3.2804972904136496,0.67949324664033606
3.9515758483888752,4.6442191926712439,1.141755968649999
2.0425772800692581,1.7485561597485444,0.66043561408296858
3.0595581087841643,4.8873984396438264,1.5445672715318788
1.3793848744921187,3.1614405168778412,1.9454947132617868
1.934237483993996,2.6842218765400885,1.1961107309649919
4.257246360087322,2.0531991723816807,0.4387093998380257
4.0458058859071331,2.7755391969618417,0.64232225396753106
4.3522868923178333,3.633706626219996,0.80173836080562411
4.195268392844838,4.6319276343273028,1.0742264410537929
3.5548163795403314,2.6143296669315483,0.67758583202021294
3.0011475206144271,1.4453575679081627,0.38717586608920579
1.0573296494490922,3.8401697106210535,3.1168371740396594
4.7558901145643411,1.4142462772242488,0.25954260679800523
2.8645430753364547,2.1119037211120388,0.64205716690977777
2.1695989408391361,4.651441171811129,2.0350661394201999
2.5946138253991493,4.0069016744915027,1.4576774200219691
4.8458075582538331,2.2884392391702386,0.4396162021539029
4.0666268396821295,3.840446482169575,0.9077207058152662
1.2726375653565005,4.7332051303882832,3.4189411767987554
3.2162385958078832,4.7188209743034726,1.4175955704548227
4.3055358532915466,1.2402521437105536,0.24096511882174321
0.9139607328149858,3.0963666156814011,2.6069337445403402
4.6139280874385395,1.6658452030005844,0.32207149061645113
3.6063730731492925,4.2700871145329717,1.1409193876710868
4.8085188956476319,2.7044693097153494,0.53112879722878703
3.1511603097619054,4.7274209905538296,1.4486778154405859
1.1961621614019113,1.8115331684864655,0.95370642590651
0.59007914108269688,2.6819316595407159,2.6004788586748107
2.8889151703072096,4.6624567212410053,1.5519611714096433
0.9151543019846109,2.5884071985108101,1.9813392641137526
3.4024128418908726,3.4751808716234724,0.9659331545937766
3.9064896217283924,1.0931962352225573,0.22166479302329972
3.4329760770538904,3.4749261807874867,0.95773830639657109
2.2545934548014679,1.6984565097735289,0.5915687910657863
3.9758121606132315,2.397118120269305,0.55521871862268413
2.5487684929250203,1.0773666175162298,0.28602697268822092
3.9773878997455681,2.6142535735543841,0.61101793539944915
1.1739958150649226,3.6124837965495393,2.6380428022845397
1.7657915695043367,2.8834494155584087,1.4102621482353173
1.0602184925076685,2.1350448560938351,1.3338693457688267
4.284282080873739,1.3875316150970787,0.27712480727125244
4.7464797237418122,1.0210003099506904,0.17534921343455961
3.2039310521383375,3.7589050568683611,1.113597594632197
2.3718379433962768,2.2059169374016907,0.79322506741916665
3.9122673858129162,2.6098397713696775,0.61925535038909718
3.6874519060898301,1.7044203087537051,0.40156210291084748
2.072298269064512,1.3471551931667882,0.45017795761680024
4.5276058352238984,1.7777214735359372,0.35272616492600817
2.3342967136410628,2.3544342726002814,0.87024784843491154
0.64523772996126727,2.0202318127095942,1.3033003365709988
1.7599491276143351,2.0389236897684442,0.90545568363944828
2.2301325390852051,3.6489951835643439,1.5119706790483765
2.4729465088869711,2.1996422013322499,0.76344674029333137
2.3619575277332476,2.0605264433646711,0.73169971017490054
3.7738542889071409,4.2873104017254056,1.0967639156138862
3.857121161858359,1.3871961853316068,0.30200172709138406
4.3684807061456388,3.8305896626876907,0.84501195372245241
2.740458022657541,2.833103796062503,0.93980538704880745
4.3285197220481946,4.5237641481421891,1.0164492218437655
4.0773386948630552,3.0309503702088167,0.70190338755668491


==> anc/competitors/data/v2/aa_gradient__s42.csv <==
x0,x1,x2,x3,y
0.51184285893682568,689.25056088752387,39.771607729147654,46.992619524289339,232.02423405272611
0.3811625915033004,769.39744641702202,31.343063422599577,46.527263054712087,189.64479043871714
0.5448531887654392,751.56822460609703,42.800389142353907,54.856407745163573,275.52934970633021
0.48197353133315191,664.37649342949442,36.876610960568954,51.315983152280339,200.14738184730032
0.2467291656761833,779.61450551888447,27.520526834932532,30.797332949918751,115.55937421535954
0.59049271713833484,764.29600316000688,27.874373229110681,31.48377411438047,357.23132524765123
0.5068444837762377,686.90809692232506,38.861908538594029,48.046753573680469,227.70974980190755
0.51656507905801197,758.79655535592201,28.458878728841562,44.585762268668262,287.52988321093227
0.25996431674346288,663.83453914327981,35.145854031640866,37.805539660289739,78.617112312310724
0.38565051577927117,779.88361496165101,44.835489518574214,42.559682619444047,184.03289959847569
0.35461122945070667,736.53901569384982,25.08015209466679,52.737309561985811,160.43077842910691
0.57143834565095475,734.51625202264358,25.331596037951137,54.798344539737897,306.41031007678754
0.46110739683145918,661.75729450793722,44.861691638610132,46.836692036701322,180.55532916874165
0.53087702917562374,766.61434185656128,36.692776682683309,41.561084425713091,294.5996686779157
0.38293153754265913,653.76993541658101,27.538199510370262,38.120902844853212,159.80769207091529
0.29862310149606297,681.30764754534914,42.946043995081872,45.657554123077603,90.078807895733803
0.4262880669361756,668.5928437716625,42.607606002553844,39.44248855693143,172.27561573265848
0.23488872988062837,750.97983228998839,35.724008262227507,46.922854111416683,73.779064228972075
0.53277615707710702,675.76654953767672,37.435840597215133,50.299571475289127,237.89745373950777
0.45634911565760528,768.38296952701512,30.463743830017528,31.982376327581846,259.14042407900683
0.50565421863329585,735.31497511257373,26.010393927440102,30.032023950682419,285.50435455416243
0.34826512757064865,654.70115236431047,36.891352177817289,36.368314165222287,129.15861496549286
0.58857222951401234,650.70587843673104,30.895103864055258,56.835344931563426,259.87029008058954
0.55831723731565708,656.71552921187185,38.272420933207037,49.388722896856777,243.18544075466053
0.51356956385876718,728.77027309420464,41.724903536852025,35.158810558110687,262.82152182568751
0.28590909606226733,754.19263541172404,25.36321087828728,56.707918854708566,113.78087467989093
0.39202119145354331,681.01186668156049,36.914275493714548,44.0986782086202,158.30456479642703
0.22708346865701923,760.42314957999952,29.625610793737046,44.282752700359822,80.69183723431064
0.27017290190634363,657.4401522199239,42.477769958076024,58.066258315279654,53.760916602532291
0.47638909176455735,754.12530097341789,30.073290131236568,31.784600765500201,267.49056646491988
0.50045724080404863,770.6134059223964,37.215402664708364,36.455348238861554,279.1629669669955
0.58732879564934193,750.37409188356946,36.070816801792233,47.573139754641673,320.45019752004447
0.33707188967387924,740.75570191722284,32.923330001184979,35.864595287460119,156.82678762832541
0.35447928535359885,758.93742842519976,38.552415271995883,50.385810276268735,153.79074147838014
0.39312676639756505,655.21966894111858,39.515392694308673,36.422768680101605,153.29042216223203
0.28389383004287139,676.23167439347719,36.338755906387732,32.97470911796443,100.23683602690409
0.26066938708083393,666.24007830973358,40.168444743695083,36.209554789225194,74.996820950041808
0.39552492122811417,715.58902872508827,44.668341519858757,42.68202102816187,165.92617499248658
0.29849464612984478,746.87445668274972,33.385447758016099,35.284148975192394,131.89281961012222
0.47122745792617904,731.90153979493186,35.291661037710618,34.040760747700418,244.58907448245282
0.38048924836020898,760.64704296905154,25.249397558824263,55.808456586568226,184.16482343868165
0.53474449646255662,670.17768901734178,40.92057112620757,39.611916107919235,242.47820950459948
0.48310338978087719,745.50074195157094,35.404601340919875,40.822760595547606,252.36956392956426
0.33182299013899602,675.09539381295758,33.159228607211304,31.658112285036829,135.3093436234949
0.53458132254412838,685.19863767131403,26.881439261787918,40.721088705061625,266.84618398989556
0.52385809942375272,742.28761064656953,42.793128433507945,37.944215319647391,272.79642040466177
0.36111656782176804,777.42662203682858,32.900144800811127,48.314552020253657,174.32942177431977
0.32244796053279523,729.50066877701909,38.651631964184404,36.161708930172203,135.59469982401589
0.4761732465502404,657.08504094886848,27.987483127363014,56.650963591885215,198.87085711927006
0.2645034686076308,730.12016609057923,44.230992590820648,57.88999862758665,67.508914040666596
0.28796419896529224,655.50557170542174,28.56883523643662,32.994931715303707,106.5218437612195
0.21287128520289214,764.93894247768628,28.990839857989808,33.222088688657315,83.367946871285767
0.51690050722583403,742.24517706308075,42.179657211154279,33.459793143329641,273.1882200129487
0.46929183407089259,672.50662003492539,43.251654882838622,48.587077689309361,190.89350264681744
0.48501449766427074,661.92373075714579,29.242948150466027,33.65906892628869,228.03417026064517
0.51448432209856743,673.85931975444146,34.396017763496559,55.571469537907987,223.94280043275427
0.38897715245995257,777.40353334204497,39.669898091256599,52.628145448136777,181.89476848386914
0.43180906642162853,709.61288351960366,42.567314676216029,54.594265747140724,178.31884153913259
0.26452082926978637,751.93052328438307,32.581053900746106,45.781815806580624,99.960673414256206
0.25466672867902962,732.73308447401098,35.340389736988584,59.900316345574602,70.557597853166726
0.47067715509828389,724.41370949462282,39.834328210394702,31.325253088324839,237.72499425818623
0.39372752039582171,668.86693310645649,39.622719533055907,42.0379489255834,153.27977724625617
0.43044208152766361,772.9831789625523,40.659202600521695,39.71810006812909,221.9516073879301
0.50834955439224994,689.17454222691333,36.398676372830529,58.459364961379229,222.49143195568107
0.45754014480023042,725.14223805498045,27.092301936095502,47.305828754927788,229.1060916197809
0.42589596625661841,740.97087279657853,43.079465817560802,54.185728963341759,187.52433418835489
0.42809079269071126,734.40031018189018,42.311450786420565,35.110235809755565,206.27019438882485
0.32854053824441876,772.27727326041736,40.961948716366663,59.359024317013166,127.72152552095039
0.22201895548149636,669.2970686896075,26.99724954321459,44.959186406289454,59.455996854355966
0.38031978180062131,716.08585599810249,29.087947341628585,44.810162288119372,173.29649029392516
0.29368802239961639,702.52447079629962,39.872007302153037,59.126541856372135,83.553134478656887
0.36932617105260812,711.64193483274039,25.462801891638929,41.421970836514348,172.21918771171011
0.54282719857458483,665.49827840570686,44.584492674145594,41.925750736649789,238.08132121084174
0.30123639948748288,667.43229928345954,32.542893607113612,47.542581084148097,98.675593868849646
0.23273806925873575,686.14982095156347,39.38625067381647,33.841578316433612,65.680103636629326
0.31973971788857863,689.61159848890804,42.751421769760867,39.632568792355649,112.39660520821528
0.32450156552900661,705.62741777857548,32.892597763001646,35.796249673353913,136.81363129236885
0.46814744074348902,729.42838111476169,31.382649771993322,33.09850437321149,247.1502835213949
0.42724253941309853,732.50178526437423,37.174822577964932,55.984338189930604,190.42265709617701
0.51572030155150128,703.53541655612412,36.619787474961015,47.679934983824282,245.1339736780393
0.4690822807276811,703.14180422573065,33.182799552495943,40.760183745837338,225.54581082052405
0.3684908759616275,678.29170847060504,37.035495117354174,42.260081321001387,144.07078442395152
0.52746795001975355,726.47981229317111,43.707627391329893,42.945570110620636,260.82371932030293
0.27511943876400452,691.21531847124095,34.352805132531927,48.994475464341278,85.300674980976069
0.21885770852220557,654.68777845605723,28.934843615012625,57.803081744669797,39.025518426406833
0.24511866570250029,704.39200574039182,32.544119657660076,57.983388589709477,62.475513128790681
0.49172014673261566,711.63724776172216,32.882139651862374,41.744759385919906,243.96809104260797
0.39013211979804108,679.32707286654738,27.622173860524398,39.877873787933083,172.28551022952792
0.2728959938231047,724.41953130587501,28.257430011091099,43.531395005557656,106.01189371147701
0.40540746229031177,723.55034705614969,38.691241467873546,47.038026912854775,178.87648056396665
0.26940172005813567,741.26028354434834,31.789555084178055,43.854537343492446,103.44343335618143
0.4815649462803171,734.23330268615734,44.097967837116151,49.762602294501029,226.06240639920802
0.38400094747387198,734.81629734773412,29.871934907172147,46.631970701392909,180.15022053414231
0.35859827817762813,691.10783973712557,26.978490102096448,39.621466400822285,157.63138326200203
0.32758971476767185,752.36618885817404,40.070091260005157,40.371924172878977,140.61117036692357
0.45581021131636651,721.38876986795833,42.620721038357402,41.357783626791928,212.75960277815986
0.35110691811582229,706.08436537338571,30.562267137429757,32.839193047481658,160.36705333530318
0.24418346853327938,731.38162252233747,29.04176203290956,34.981878972419196,95.83059687438174
0.25602230182700098,696.88545347853301,28.715322697421744,51.693414064361583,78.79760228731962
0.58514008917431071,716.65610179887858,35.440246027330247,41.672901345662403,305.86942224289186
0.56434646937596677,745.77173950268866,34.368332824935422,36.436169176804313,314.95277888007155
0.48288578218619238,765.23237527408196,30.188796797090685,46.880172317245723,262.20803401206285
0.31368928496921261,769.73743564837491,25.903462339788529,52.666186274202815,141.66947521008257
0.58797878716561236,715.47228027380288,34.629826806525614,37.722670870361142,312.03756623070376
0.51371285254665988,717.63576491627396,44.186646952712167,54.803696457712334,234.47720666634777
0.48958717377200833,753.98315339929877,38.050384015053268,57.825145788751485,240.74175816961687
0.38525098583607759,690.87858992674614,34.910131132572367,47.921835872215226,156.49536174009182
0.31617420911961203,758.8597071048589,27.213841480592322,50.068429769747389,140.98594827750964
0.24759247523986472,714.238414047265,30.048725810991748,31.577279709691663,96.065023535652713
0.56201493465209829,665.0613741635849,30.895478991490855,58.365596730657195,250.3747773415125
0.38775275303510831,659.36768911948263,40.296071052144683,41.774542027948314,145.30262648269758
0.28892171227013985,759.45911743513022,42.534215945292388,57.717012016362901,94.960126183852083
0.32932308341875449,657.22382919789413,43.032837071328771,47.369325742507272,99.800420925381644
0.43589563188733943,686.47948669737525,44.691372165015082,30.138563965299827,192.74353576137517
0.27894138534630036,693.43690526520095,44.647333662090645,31.156259979703073,93.35257883633389
0.54407957079602642,672.4892778749072,44.059982655359633,50.41256417009766,234.82839535439882
0.50582261663573191,690.80613807425857,26.436442810057688,46.880040414957989,245.72611143933671
0.49059055282086539,746.55003367426116,27.755870718556103,30.795973116182232,277.70182623173343
0.37851628551229044,651.90876966280916,31.089330529520659,52.303798836671561,137.8023585680038
0.45465044787395281,757.53254518768927,36.057965081289225,55.564360112075448,222.40712343491555
0.4377982078759669,761.35124306469254,26.939557774109588,44.89252447317925,234.17472231687543
0.46344017460637976,698.39400451490121,41.915939156042853,43.972723210717646,205.51450403416354
0.24293328524455673,669.96967687788253,37.335123581546185,30.164193265038826,74.506972469712423
0.37216488684653776,728.10925303286047,35.847288046044099,53.599491374807982,155.07634665274128
0.22622952780613806,665.55743226243624,28.306226467345823,39.921482002383165,64.63169073514274
0.40265641950536235,697.43951694017278,30.065109488003948,56.362908593476192,167.95935154244631
0.33864587280978631,774.59579351712637,28.206240499645162,41.191817626741596,169.94769429703828
0.2663644336577583,779.41038143587286,42.038663155895975,46.952337318921167,95.587410192437886
0.25032715741179512,750.37363587609616,36.684557201224365,38.110253645979824,92.107572719751929
0.43918138314930766,690.42499628969961,39.702588550392669,34.817649377547561,198.13439475781001
0.27653125772938558,739.39645639159198,30.920657258200514,53.247237101439836,99.571204259146114
0.57079684616695092,741.70282751292166,32.425052741765541,44.897714365388453,311.10515267504354
0.43661384448315405,700.41942037127444,33.097099288530671,46.094637712567518,197.82595336502538
0.34527922376858644,733.31552249620074,40.200299434880698,58.962478604452066,127.7576379697671
0.44045704167775257,651.39459384683789,40.447059753491359,58.907397366664611,156.74363275327622
0.21889350970158203,677.17749561829135,29.136270550280635,55.6692636510721,45.852161911918216
0.58383809316416369,718.261479385744,43.830777134761981,35.628278782951007,301.49127193772489
0.39809834040773107,671.28766955357844,27.413106748873727,47.828180829047398,166.43332092115006
0.51526673862761163,671.56789282394936,42.922441648472606,56.344422739666122,211.82158638665919
0.24226469996975103,758.71955777153096,27.007912912996186,41.233918093468134,97.430715891410472
0.39979674902688256,778.58729034886869,30.29079622302622,33.033184978067553,221.58954005401336
0.40137572779826314,722.27602564369829,41.929570721359141,54.328887067197655,164.2985557885614
0.57575231744024336,759.07906501462276,28.589841446921749,44.45290654086515,329.79096353333341
0.43297394042666937,778.74181636241542,33.271358626199401,46.93178041077536,228.30415891187872
0.39466086641221199,668.40746551394068,33.997185998882529,59.464328889535331,143.28439734661006
0.31412050860583851,708.27192972306568,29.905179460464193,48.216342914822164,122.12125765097126
0.33931190896359531,701.03445305944956,39.204904026719731,42.749381569983044,130.16616719218007
0.41306223696389976,660.40640687400401,42.026692988044076,41.099531035415936,159.74212532089311
0.38117546951896819,748.19292246331679,42.491502797111437,42.52857877962137,171.63458416732155
0.21842871115332885,706.39127355193705,31.786442914731218,33.551972495360062,70.744959888927625
0.53225385043579954,711.01250144475216,35.617007885756287,53.842516752527153,255.0594340217537
0.55950270101750899,669.5874865957212,29.968128077313029,55.131505745611236,255.74771452775568
0.26469714470945821,673.52046479001285,29.895930031002909,38.53191403720227,89.936351556003117
0.42607409598022927,767.92347088030795,28.225081257038482,39.113898552298323,232.77156600265994
0.252344539042823,655.80438156665628,43.800380216150295,56.230027690044395,42.647958073456536
0.47217363628552655,680.27079704268181,42.759776572111598,30.719110665838663,214.8449436120986
0.31968117569721322,687.96771294088865,40.547174266553846,45.613723313016834,108.60762091068801
0.46717482752984174,713.72568051220628,35.353230425754582,43.91027144044503,223.37564533036803
0.49352789957188425,726.23787249192344,34.812158310237436,50.703803087353791,241.00383954546379
0.50977252184788624,714.12769686058664,35.594913323649962,34.901751004483636,260.68797576414732
0.25201896892279962,660.93499349239471,35.731360271541789,50.049922223854608,60.009141482297167
0.56724461960366712,681.67676902724281,33.691261693953805,41.302020236246292,276.6008850644543
0.2997834564490035,759.66649001913038,27.635096657841348,48.561443345089259,130.5403095059232
0.22459089690871012,732.88653106219965,27.513277057370718,31.202850296183279,88.449424570966613
0.42639246306267853,734.38937651745573,44.044994316913666,43.851815915535283,194.18959052471951
0.35465969070635112,737.12642319567613,34.640615191727008,45.667526819471163,155.79172798972894
0.53361799982164115,749.17739247513873,44.06411049810378,36.429792085649595,283.18456548427974
0.5252180741050777,657.55410262378814,28.271537554202201,34.188709625373619,251.14591834889364
0.333684168200859,697.65909004123955,36.088331040798671,35.654229090369043,136.34999435137144
0.58163076407720049,720.13856658401824,29.154345067030786,40.324232341900441,314.75093513640513
0.32345795687464629,693.9993428286524,30.063692122532032,32.904304479149147,138.79316589828056
0.41087228040036866,759.78225352733421,25.601091575223577,58.419593871888132,202.44151159477195
0.30982638532136508,712.73442611634823,27.379066214804226,42.149821844874516,129.88843621424178
0.57505699231909568,749.92158662971929,43.336968152583914,54.269088075202468,295.77967517752069
0.27419704885698709,760.76201719455196,31.430659829646636,59.232513693265403,97.190600220632533
0.22751514156300828,715.62289277745481,37.162584238291828,32.422058400082172,73.246543404583775
0.37968785340118483,768.24179170327545,34.300282639785458,49.550084038049818,181.42131033725948
0.59702646998177644,726.32611226980748,33.009024904905566,56.142272602236417,308.17211704151873
0.55775413383941641,760.53565884838383,35.637721826921364,49.027033019001848,304.40327806186406
0.50195712758821021,694.27680342689814,28.744778892306829,42.870783640722379,246.10344774653845
0.55740907144262475,714.84620460909309,44.772077970391535,42.932290729138145,273.36614458550821
0.55844418948216668,719.08343533059508,41.366157374077261,31.076966580220766,292.53642600976707
0.41235476055071513,663.64736306648922,39.832292654630308,46.038022538678263,158.44908738454592
0.33321233021400926,701.81182587120031,34.375185940279053,59.806289903605425,115.4161020212785
0.51108484852328528,769.25389743171786,28.057542442526721,58.761225779158025,275.29986993192551
0.46804789263542679,732.00819124741656,43.413317165471355,31.211976865264894,235.13801702925468
0.35572651426074692,673.07585571680579,31.827741347634554,51.173910108884641,131.75319502352579
0.24684200054399094,694.0512326292486,26.002133793938675,39.052946000907923,88.163807473327722
0.50124794842612019,674.90839125615094,31.848073536212574,57.089674602184104,217.83802639424141
0.31235960120991724,653.22700713381448,40.889140609917689,31.353442371278355,106.89595805732446
0.5753571287081739,770.56985960552345,37.454174899764162,58.076223060332417,311.41713515737285
0.30397852425221705,708.26695267339323,40.016771694897194,55.124272313633305,95.865715478163935
0.25787559364047952,689.97955941470218,40.872707677247547,33.525131467578049,81.192719518622823
0.53413394212871335,727.80203490250574,29.239092221610854,31.794730119518977,295.29587931519268
0.26978088348355267,650.95087931809201,43.475666321863599,55.041229929808075,53.548588970965774
0.27991464018151824,686.14287385810576,33.759792058407456,34.67273012923738,102.03297735832649
0.44375928869312897,741.39435054085607,37.78027298528329,46.046944589276116,214.87165724765737
0.55107919592661114,732.3900704990042,25.04617545173484,57.472345736361284,288.92414389564476
0.28660951962868353,777.63477318052958,44.867369968223556,47.0234434064797,106.29922549852459
0.33102623243103696,730.64650225554578,30.617927719283102,41.91699904418472,146.11551726302116
0.51318788691405925,712.07576357160531,26.241262130803104,43.350481645619766,265.15676643594293
0.58901230616377731,748.98623321392097,34.165240830730284,31.893515121116131,338.87846396102583
0.40528906261891351,767.43262335532688,27.580601143640834,59.062569640847968,198.4451415293662
0.2661200259949878,743.69047307338565,28.046534203151513,39.319625552432484,111.02549349837787
0.2154351522061986,775.21745906141939,37.645656260604206,35.680904750185618,74.14566405616722
0.29956585169955352,751.660672195963,32.858547831404664,38.58141905521186,131.43767058109586
0.2614106649367432,762.68418697405048,43.437049003099901,58.931195846744366,73.859972100979718
0.47428688270901442,664.83352925387283,31.383129892161399,32.828581604640213,220.97284465308604
0.25751467680512713,745.21375538919244,39.523602567678026,56.019091215035445,74.376695135309006
0.40746867333204684,707.21153093855787,34.221988603098154,51.235316832043438,175.00271404413763
0.48076234990072575,721.90349431346579,38.199026022585578,54.900575374770845,221.81883197935011
0.43663547759615196,735.0333132327064,36.993907134319812,59.276926211036894,194.90044419648893
0.28791250414742248,776.07596517172396,34.455679455179961,55.264639665506152,111.57584786180892
0.52360856521108246,777.99515058611121,44.001221892488743,58.301470538335586,269.45232407070637
0.48900878055016261,687.46967191342765,31.854272855099119,33.808057703727592,239.56939446914649
0.49820376152706125,745.38795466692909,28.544710024985452,53.873656955009103,258.38496153401388
0.26111252310735217,747.49785993158491,38.561881217596564,46.370270822431436,88.336141293609572
0.25826398342363438,695.04407197069634,41.920151226158175,46.304867852395816,68.661386576130909
0.57174939489253795,666.10307073234878,25.805074798798476,56.967647289615407,264.74781527921903
0.36505549559172684,655.32310483714355,33.992653768453607,59.154114559401336,120.42676074625311
0.3273699897945665,751.05460657879325,42.84975379374653,51.14514969129543,125.77900743703849
0.40054777768709798,713.66096643619778,39.992372378457347,44.488151684153522,172.55095141952683
0.46851704297779717,778.12022203434037,44.836154329952564,43.69211573705536,242.80497583930361
0.58269307024831829,710.44654930517493,35.628276231944874,41.590243716695454,300.4601177536581
0.32171402848400144,777.1292072795992,38.199914376023024,40.847970887179883,146.29494473054169
0.5706752874316906,703.50488028522773,31.049605622758563,41.745205250532941,294.09389897809882
0.21969520164063996,753.17867957279645,43.950711993319842,32.692597057535856,67.513080353880753
0.4265272365074616,661.02650540053821,32.326709771130723,32.323082557813144,189.16755871909899
0.45725029355562319,722.21002231790931,39.770214253732576,53.396095316169351,205.63111778322781
0.25129998746279381,754.26777230814412,33.062804082381639,43.382186787606784,93.025690423290868
0.26473244285492592,770.21121673858556,36.236378601259986,57.920534656338617,88.241464199375457
0.3734545845333585,756.93580178026605,39.39565070043092,48.366630257818571,167.51758626584879
0.58683044573584087,654.8061945361527,35.178683035027085,31.055279465532593,281.65054680133926
0.44245659576140539,698.4513043698754,43.14172653819017,34.725700239524386,199.58606802356013
0.57387905642408243,656.33080140080062,33.386019758556202,36.174593790390226,271.77506686943599
0.52370075708905861,664.20669784489257,37.941435962866507,59.272080731689812,216.53273925653514
0.39227882460656371,737.78973172677297,31.847248666001082,36.561126784549046,194.61199639501154
0.51605774520835312,742.72356552052076,33.163133364620265,45.472670288641538,272.10694751641898
0.21695634575102521,750.58368875771146,33.801002164671047,58.085307949205884,52.31038538785505
0.25256615873863664,762.50935124723617,27.516140366245704,59.315781897430725,87.002491030850535
0.53347715980426713,746.12609090194633,26.834473581180134,37.090813061506338,302.33389628144869
0.52075866444681307,754.11330697386211,38.349798462935155,31.473529312501203,288.82460396110764
0.30072988936690914,656.36528227702627,38.110354766861043,34.608054976132756,101.00835548849639
0.41700014033363086,680.48956955736878,38.258194284201906,31.899854361076741,184.44264218898508
0.44634617007300426,730.84671053878196,25.395328906853834,35.85372723277009,237.63447179967034
0.54841819197264441,761.55628960122704,31.530936853435598,47.057091441112064,305.40490589787964
0.44521179136210298,650.58501624215569,28.95619694518394,57.373463888869253,175.15445625014499
0.37090291201673531,716.90181447512543,40.563028450880246,46.116566510830197,151.64818167968832
0.35593177692880124,738.04736191737163,42.212608027922599,48.77968670097242,144.42026873333481
0.37609401368566886,653.84894758671976,29.933607544522946,36.056017548286235,154.75922941987361
0.46425309997618991,702.17622248194039,38.35698317695973,54.017508620215509,202.20385472651554
0.54832134638340668,766.43253457988055,27.587256069165488,48.533667255167501,311.46247865124246
0.3870197840097569,737.3096651512617,30.503050512034267,55.924104875781744,173.1105794908643
0.30665742955102965,680.89558723687765,27.77308992466839,58.465293210173527,101.20713576979234
0.30229832156905667,760.86154685214865,30.670415331984586,40.437023272697772,137.02410500841654
0.50094556929494405,695.24408504323685,38.494730946985555,32.71737175606318,243.8992167842693
0.52846181773532508,760.93480724872768,43.206538203705051,36.777868737503475,286.5012444910468
0.25105845114310871,688.86267464545767,29.050448158483718,43.135246970275119,81.696741774681939
0.23595795421251947,726.7416326148093,35.841580699014386,58.370809554734194,57.217659596366218
0.44182912886501619,701.6022088072184,39.027822024868648,41.349294671202458,199.08825146812046
0.26700756523515234,685.72725659815876,44.058449369711312,53.123196409961096,62.348751511502542
0.53161903427797308,765.25248308234302,37.201209657743476,46.214300765122651,289.1208785866894
0.33103052283038903,674.38717865213391,30.102138620547613,35.484263112929298,134.57236937768477
0.26611005385874564,661.02550686064922,37.509563138278722,39.622023568603552,76.889383209878986
0.56917848427010564,694.45050201093591,31.409823233560324,49.595756550684555,279.65685978186855
0.27455737186675849,743.29308919340383,44.522567813834158,50.185601840546809,85.333589010087934
0.32104083211179485,754.9661087769166,32.993522703272738,43.042792404271381,143.00133288532845
0.26990922412490287,779.83663810867938,38.708554415220284,36.859368079863437,112.55430730332711
0.25504112482948843,688.52706741145141,25.46455164693517,51.657203385380292,80.127891937130357
0.21824772637121159,703.03245364706663,33.001228922695105,35.066191248381443,66.859864032449224
0.23160420957406144,667.78676614385142,42.502152266450231,58.100090755953801,32.549047197767834
0.27811017366498253,724.73335085099438,37.204548888664917,35.637107371094302,106.34174642179512
0.2308189537245984,779.68540484417917,33.878857727919524,33.219370884975611,93.549735510542206
0.44054608828327879,741.11453131568555,43.718749988714521,44.929431070961364,206.21157303485217
0.4754786654518075,727.3776692537383,42.079687522944582,45.58648794329082,225.3189688330072
0.36351587816449105,701.00798207983325,31.444313476458767,45.245787443347346,153.19110664341648
0.33401652781129926,768.9888388371221,35.890968040826792,43.100024680165184,153.1924703356886
0.40676523243866974,714.59915749694539,34.796485121849258,59.844446784888248,168.21607328790526
0.55125192747149732,667.46769873069798,37.644050002297249,44.58841838011746,250.39053397611252
0.5419413344606604,697.4992002158873,31.682225339175112,44.33839742219493,268.59122553442648
0.22695527418498884,658.73166695020973,29.884100015317763,42.652981881436837,58.827621299741075
0.28078437974264436,676.25727489954159,43.253436705110722,32.004772641043886,90.61404510878215
0.30233049973071446,652.29694152998854,43.477489989970124,47.78869893448848,80.86416539628334
0.3072611545745626,708.92638914502129,41.866457715239576,36.839033166695472,114.21216126132553
0.43278073417968133,732.49023444373358,44.564088615291226,49.128269406871496,191.83358675957538
0.37234234602424499,694.62802010925805,39.89983051559377,31.525003858454316,159.73954435557152
0.22920910677176165,704.64963029568605,40.293344571239992,59.441613037590045,40.930990577213436
0.3557095139992329,774.69720546979488,40.251801839252813,44.070152370380164,164.4639146268145
0.41426364999987852,747.75520580473903,34.612152618846132,56.902661147720949,190.12955739180865
0.24965204213244924,720.31136280284363,34.129043890285431,44.26683519698804,81.165416654867499
0.53504883597753827,686.99031376453729,29.804525522980065,31.809924557226651,273.36049095566341
0.23026512792139064,766.60958384048934,37.896383887185806,54.666406382814209,63.66410663469248
0.57068832891704424,680.56262519448569,30.786402722046692,49.445511890014032,273.63828054396424
0.24865412521615143,692.29455496716798,30.15616819404709,53.452711427218354,69.307231402329677
0.53899423112312361,768.1784258749833,36.719227481921095,42.845095905266199,299.96688089940363
0.56203472613177063,718.8404671870594,33.199647764500867,49.138102327399352,286.96001094669435
0.59203256542877114,746.50133342433696,29.377132175892644,55.686870113898223,321.71928361429235
0.52279009330670145,726.79682324128964,41.321120335056619,48.931963286156623,254.80768094693562
0.5139962409008183,734.94709717123442,42.21139838588752,40.430209045077099,260.40776485720795
0.46056847763826358,688.91982789692736,28.35399039355562,49.875887830985995,210.32966207737351
0.51380857828547033,681.37836801146614,25.150140655999998,50.155625658422018,244.35574588460628
0.26247536128112736,691.92400513192649,31.722599370587474,58.817608875198751,70.805803157440948
0.41906653401957855,670.20740333084495,40.950216713615049,41.127369646250074,168.85022595092983
0.41054691937426163,763.66086748780492,41.783477324686487,42.752453025423932,199.24111170192219
0.54445313620779745,686.82210132251487,27.766581402320984,54.363688835611775,259.28123409159338
0.39049175258147117,722.99362127386996,40.486718023661027,45.172869442282234,168.18866693327024
0.36018490347913784,752.9566752683786,27.314083346188589,52.09719279347199,168.0351399657863
0.45942967578247296,751.89713421884278,32.801251803130583,43.791283933607758,239.05781314663631
0.31392069382532994,706.99021361594509,44.972190300238317,36.464854254381017,114.50449364656629
0.26450968027204319,711.91345011627436,28.851816464618196,52.356115283430327,87.455158234633799
0.39637213686926087,779.31122736155316,28.079271651552528,33.934655075541301,221.23402140266802
0.37258685375200518,737.69767200727313,33.456006650935869,35.95750990593924,179.56735428741524
0.30070227680626072,755.9029976053248,37.39337051939723,48.804749483526258,117.62228278193155
0.35332960594489993,767.3320159985002,43.658015648265064,52.418094005762093,147.52401379615199
0.35289305543223648,752.38667870981408,44.616422910660688,56.840636606034451,136.3148950667433
0.33772327012089276,674.07331484396377,26.392812731827892,38.17759492247675,140.60863965739
0.3579909910935023,723.08219538588435,27.759950346958107,33.321727758016628,174.00966949514932
0.47743990472781872,663.24624045089081,40.814759477919878,58.681399785678877,184.52069719667105
0.32578182508280129,734.87987645331975,30.412643045417209,34.632692640664274,151.45026514125857
0.58005459141898275,774.19542566441544,42.696981190127211,35.930009467639188,332.5118095602275
0.56737572761988941,716.65516835901451,38.269065144581731,38.73988360675397,293.36987336463426
0.39755506703703064,706.28642407280972,27.236896047613545,45.881740620788619,182.17479783856453
0.3380608699518286,654.65955768436118,41.650585698480143,56.484766981022339,96.87791960119597
0.41881956803370124,774.77068790279861,28.527127600161517,52.816380681896007,216.32931495294179
0.54093859062171357,663.39034893692065,33.469907893593074,51.244726615279049,240.34721514449376
0.46450906281843984,655.34028212963005,36.043698571186596,35.255417035680111,202.2695340770764
0.52371281289936022,681.98865949564197,35.015322981605564,40.730478945779225,248.05206435087052
0.4177616876656387,658.51895640938972,38.72325831230301,44.352147782600341,162.71297059613772
0.4568378754143721,709.16531951352908,38.053734697385103,34.422778604567576,220.51225076334052
0.32238068953116006,717.09141416342459,44.840840110561096,38.202891063800173,121.77059094491344
0.49660833330101339,690.63409337371593,44.988438184483755,39.249996118585329,224.14851051683985
0.28893779131903014,656.62486273473519,35.329188052712823,33.818285949871175,98.163890355979078
0.48097127023921427,664.50804787239952,26.903981739217279,46.507190757247727,216.86646223685625
0.54568043664709864,699.98556913869061,39.556865979374365,51.150845895725787,255.72452212191118
0.2615201065476021,657.86869860744969,44.533281564331787,32.097948944305834,71.989896246694713
0.44960809881134872,740.76466432928873,31.366527752580406,44.43369305289449,228.28035900796507
0.24708734180967448,676.9126703982256,34.224177716751477,53.466335858033851,59.396889296958001
0.49302909502585646,689.26930394187298,33.495538496309116,52.439703868573403,222.3483266963886
0.24295235534117288,701.23635103315269,26.028383091138586,54.452192886562628,71.960590682832972
0.57501653085324411,704.15925229898926,38.445288624468894,43.447218995118213,286.37360369937227
0.26358909271474285,650.21589199772404,32.066753901369353,54.616712479195826,64.300974826886872
0.58396329590454132,664.56914822983072,40.749277492630043,37.222592136428084,272.47852624703654
0.52234482867318766,762.15939328631418,41.642401505639725,40.824316842525462,280.68249203558548
0.44153598174187814,650.16029812654801,41.424615731956905,35.290667292534039,179.24553742354911
0.51522340080552331,716.0617562556738,33.333319960797603,44.024536182857155,259.02508727311022
0.52009478720340352,713.63526084593707,31.430913644817991,41.761800672463295,265.66308140346723
0.57895055449875876,693.30224093138293,39.976415593341095,37.227813492429362,286.97870777690878
0.30881950799728297,706.07251261903843,41.027788676854456,52.553421276923444,99.696291958553019
0.44012959918974059,751.47554787845593,34.825148927827321,39.415403163349396,227.11370120358416
0.24706918705011646,759.35648180794431,42.860620390726062,38.184129904375069,84.241431457387236
0.45030462300940732,683.84531064398254,27.878173921571165,33.926709925514849,217.99996019736864
0.27680360859618763,691.9237573258049,42.581375593179203,43.16465105405846,82.125852751662336
0.43033073847425229,681.52277089368329,26.921904659437626,39.088938865119061,200.31333288799141
0.43324790047320139,712.38224207163842,28.070510441092278,41.078185240229061,212.10913609809441
0.39173420966267869,738.82358649564571,35.676800265479208,37.079917878616577,189.33504767140599
0.41382639245011787,679.67287381024471,26.350369603748302,52.894664694597012,175.98410627065982
0.50793012210256927,692.9956464671327,26.056142028002206,57.900100420641522,237.65036963213458
0.52170543943970604,770.95000028658956,25.01037488331411,44.937955583666628,301.48772884408123
0.4019397540744174,656.31400768010451,33.726333193885267,49.289952700224973,153.45965320845733
0.44384144219381882,709.90004868114363,40.4924776258446,56.015168298201182,187.59174830648456
0.57318213191913969,742.50254540758112,25.696767005598314,59.964889120009758,306.56378385489802
0.25669609951543787,669.55902150247164,38.04515212931711,48.405494541894967,63.846537834290729
0.25567039070104308,656.15862260071265,41.462546348323727,56.693383996196062,47.222256107632745
0.24420651464519966,667.96669831300903,28.360016971557421,57.258247396669262,58.935844494641088
0.4665666811658058,769.44701515898873,27.937274696428084,53.74354463422867,248.40456817610817
0.373257237308248,651.20377163674607,42.216019472410721,43.82794173219331,128.92546449964868
0.51198535229531883,674.48185672547572,41.462492199001893,32.434620012716977,236.99878421304416
0.47178025119035116,654.06685667721376,35.778835325283737,30.474166663204016,211.20444331270411
0.34011872574801288,664.38183078308646,41.383997585879605,44.316018998487735,113.93710560508144
0.56036295347099896,730.61940726167848,26.855121548489894,44.829436006038534,304.67665216159696
0.50738753735755437,681.41305813608119,32.889630358775086,42.220871635889168,238.56036965078317
0.31550862695496851,723.99756655598799,39.755951122127456,47.045020538740935,116.85861323453443
0.35203488693110108,726.72539975959637,30.149039186479268,46.564881099132812,155.03587416633511
0.33263159227966255,760.42659330167123,40.046578288671057,55.098391230980788,132.15160961277053
0.27146854296374984,650.61638107854355,35.083572087816279,33.259713097867873,86.748681272805584
0.26763551529145474,760.93802971450771,40.00531975896466,36.755329983166362,104.31319278693603
0.57508971071654014,730.48548123550665,34.293592757146591,53.790149368788917,296.40832736746063
0.38078257450751374,671.1566531936445,32.358086804436354,55.435106016709639,141.78526277681425
0.35949473088318984,750.48186045758689,29.383784329572649,59.84472640862603,156.32356528581406
0.49457742638417734,761.2139004327762,29.167586828700301,56.187360491612523,260.58722873635963
0.42566729544863097,683.05425288804042,40.029816211427921,56.69697021216993,164.01325310899693
0.57509459486700032,769.44317851734854,27.378206960679211,39.430438278897142,341.81997008411639
0.51431758262466298,709.07946593882548,26.719647002218903,42.049849020281293,265.0697026540297
0.39695413000857072,728.44517906333181,28.525827300442604,38.042553144616534,196.80264093344977
0.3567801946575222,778.00443937029365,28.506930229078439,48.188981945781464,176.98526144191675
0.59478630252048559,696.99969022309597,41.462152456138,58.164160626211149,276.61906119087269
0.48992649204142091,755.71071495661465,32.970132469484248,40.339226595348535,265.66426226865775
0.58096591740149806,691.3918853176998,44.807769147209648,46.710053456443504,271.64995792922281
0.25620664511464614,753.89775789139389,27.744225155812249,38.88898891360455,107.54263263004952
0.54170813488440517,728.09540945214349,38.070796513872864,35.093999213181228,286.27242907712861
0.45845881475657096,678.1262403793022,33.974590144025015,35.855565894559668,211.02158455147463
0.25754945455069389,703.82339219260075,32.858363533941478,31.738360336143899,96.353191641770081
0.43942061998799609,691.29263246726305,42.501683981081648,58.478805690277724,171.50955734583306
0.47757758239112502,660.15409110044732,44.511912916567994,42.08638825522889,195.10236906004036
0.21479804749655509,653.8785201129607,42.457179175483574,55.023626760063244,22.261220458445074
0.38718400511828116,695.04222520293354,28.84601358070266,50.439884180690733,164.41418308326587
0.53190580936656529,652.47443921627325,29.415958424178683,35.757634842332564,249.52778876954318
0.32519001988419505,671.51340848563075,38.121477581901267,35.263867397372636,120.16981334863947
0.38883375190143493,744.27383171061297,30.781671632763832,54.359646045316346,178.28686450045623
0.38250250955647835,742.0518606388664,39.694502615611597,37.941351318586122,178.29960137816542


==> anc/competitors/data/v2/aa_gradient__s42_holdout.csv <==
x0,x1,x2,x3,y
0.34938930791193568,657.81930106034247,42.959346607542876,33.342662892952568,126.37188670434418
0.35516137694770578,742.43979570210263,25.674560810028602,54.821487238666037,160.07866717458816
0.43464142831336183,768.94772519274989,29.69426822633627,53.854841275988534,222.8157138864504
0.50136583799074808,684.6024563374707,42.351968955854886,43.55931328256009,223.17281534921665
0.28199686701381171,679.85122456107854,26.300470544214512,38.138873702412504,107.44760072939775
0.43799620201441375,716.47750938032118,32.134626525658533,33.496236187809785,219.56408709776676
0.41856121442459671,683.88391577510981,43.902052989551407,56.402859462659379,155.29447953472385
0.44497194574098353,729.66631777525504,26.591044581621947,54.541826072313242,215.98672791294712
0.31302382724121747,734.13349813770355,32.332455895562731,36.330377762596626,138.34320978065989
0.21571926430639002,719.40731837893031,28.37489085657014,59.57626569169102,50.006332772531721
0.30034699860773056,758.20016016821228,33.346664368178473,40.172467537203758,131.75103551843296
0.55685620274978875,751.06436516833674,35.495945656947818,57.948718076380331,289.74395873151553
0.55930000672139168,690.25621888507453,33.488820236265092,31.756081734781105,286.15610051588669
0.236732960824695,650.54938528080902,30.733115129140131,54.315370791196791,50.14826827882856
0.36757813928927846,734.993535681769,28.910598804715363,48.19756771047264,168.55556747258962
0.54125326037069621,654.99332415612741,33.862816493169383,37.540493732885849,249.20935463377396
0.59191429566796872,722.66274237140431,39.744616302895871,50.389879313174525,299.86378656806363
0.42731805338442391,670.03744282689775,36.430235334695936,35.326902232437178,185.37045085359216
0.33367607343818106,663.1660912512873,33.104594353640209,49.666234188641369,114.5529047837899
0.44399979315897042,728.31588897337872,39.098725890738336,35.524268699812446,218.10643771686486
0.54675152668769833,666.74168740419964,28.656655265950505,44.991376601234677,258.03251805658368
0.27547663997971972,772.24266740144685,41.579831447634703,58.435906923201905,89.376716952934686
0.28565198731454106,663.37476251617295,44.692657364117835,36.172227664926005,84.030626473199789
0.41059392516090631,678.89751580936161,41.847258996574588,58.473248831694121,148.67095873817928
0.24925161056799511,690.05183311838164,33.74696406103449,31.126886982905702,86.971113024259424
0.51587277973324719,653.03735860057611,36.30968919175465,39.425693306123989,227.8253720076566
0.38318452535281,705.4720868832095,25.276411425388655,51.480818377137297,169.23998141154377
0.5267274458842669,671.83681105046458,30.63352390087935,33.118071163510237,257.70872153947204
0.56377812872307786,663.86342069435079,39.981740649756929,41.445774951823054,256.35115423275863
0.47494420763352707,774.1772989964843,29.271429367975735,55.13109081837095,253.64826855263303
0.31392819652913662,751.94760493300555,40.977314433893881,44.646054092194262,125.43523312959111
0.40725393310378466,686.36747338727969,38.564614411161571,33.026542458133356,179.15260776351369
0.33799741753854873,673.52157767177243,40.916627686499318,37.639930773386027,122.9769599037262
0.47753570724208272,741.90451770045536,40.952543189635691,51.384168986465369,229.26687235229534
0.49140570635324199,736.74296055400043,34.989004739806177,30.595243035652242,264.61212777280497
0.54230509870660581,770.04274860708097,36.716937594045923,48.775523898871512,297.43807326102967
0.36665103514022512,770.4496953290577,36.231166672112536,55.174969650720897,164.78965167341792
0.51228359598661755,746.6627538977782,41.417886772947767,57.864568763827933,248.78882431464098
0.29241172434115359,702.55559945028517,37.841653363877604,37.107848059939748,107.28222847196972
0.38090998594760322,709.38982814640997,34.042075783069784,53.232722246607779,156.52558315563934
0.29226541817056129,652.35825825545396,28.999791379844304,34.231854208150359,106.44369105907714
0.52778247167043879,699.69750321705465,33.603318358211126,58.613466314258062,243.8646872389993
0.52308147833685636,668.11425441785946,39.57597987402616,45.228084600427891,230.19530297402764
0.49011596547299463,650.87524911115588,27.685054281664844,37.570026002414629,223.7925568888636
0.33655044965416447,752.09339802539171,40.239682602713756,47.440979436280628,139.55891746395551
0.50155137626300528,695.58900269260675,37.954648918353996,59.539403192709671,218.31799258887477
0.49878347071511564,719.4831694919618,25.084147622111143,57.24777974406922,246.82052500499393
0.52618322776696369,719.29922390070533,28.836195173194945,48.793054928138019,268.91427676266608
0.31939701823798655,771.04017316731506,30.11318507340679,30.527302377461609,163.08748867493577
0.3463210681233474,766.77192797320879,43.537050370023124,38.31139440437795,156.53947553397589
0.58078144955563848,682.58340323146535,42.622729619731366,33.915469979085152,281.94116823852698
0.32807593861173601,762.75620600303955,31.327933089330649,53.531159418478481,142.13131332148049
0.31758088078942548,768.99659671189556,29.87542671597329,42.371270478495163,149.57676123726964
0.26097979612347882,683.09298485093211,44.123838424937446,32.573848403444792,78.278771067354768
0.47093680311546826,724.64393022720333,37.46947681216092,34.354651826968336,237.93596830963105
0.22657979122420294,657.67211757265488,44.386731114033189,47.617093842013801,35.265453171498777
0.58139513608199023,692.86186990403598,33.799833852287065,42.584892059976866,290.66626536768996
0.58259295959322321,709.10078677014303,42.490129424600013,46.164656286770125,286.45793884589904
0.57251372326253491,686.46614461235083,39.53369230511116,46.724478544168903,269.96154942679772
0.28672415299981435,697.94256198887842,42.739772841880324,52.279302910999789,80.93693577444013
0.23935355016423443,681.29330497453327,26.496700628498598,49.202882836240072,69.496595769196688
0.29096397782938627,705.99152862578808,27.793051927449341,43.136472238861785,113.86500937665369
0.21439996850025972,650.42780072850235,30.383841221758175,37.71488951963282,53.680210421541346
0.3580472632085388,684.36189623757946,25.359872917176943,34.318681184086387,162.18716029071243
0.5022751978906248,658.26824109732604,26.502559551916971,37.092203084434338,236.80447423708301
0.46588094134638902,767.84910472416004,38.955828138810446,40.971578905185453,246.16349539889492
0.2244148437241017,670.07532177998087,39.473120272853045,54.709188564959156,35.776762059573322
0.58160666630358637,680.3349931348414,42.581827214994135,34.341399217598138,280.78317077421912
0.24096012771303127,736.227104135986,30.059845813166142,56.409574388250647,72.091869381181581
0.49844799359818726,744.74826061351064,27.270678768853166,41.759377009690866,271.94349506867212
0.34664028247977396,677.60811818402931,25.580125852175549,44.342545453424606,142.27647345270657
0.42371624329205138,736.07140401067898,39.621056936727079,49.292049741364721,193.15237575511071
0.21584347291747241,725.5277031787632,28.206110277090406,51.64974648575938,59.54839159269774
0.5536750858753694,741.43821991052027,43.124336018868533,51.036629299311898,279.55109172119842
0.59571834883094477,663.82341046301735,35.155216625512416,31.156232442534744,292.35277037687553
0.51002585703955094,694.46941541579315,30.206515419761775,44.076522192363974,248.39147703727079
0.41821267562378489,684.32528768007023,40.429963081596071,59.426450188839731,156.57360976254577
0.34487050883000392,690.89033537278192,30.865163401434522,58.891685244973722,124.58564809396628
0.29421064985002543,721.22154025367036,32.289898087403856,52.520874062714697,105.47991082894789
0.54880698234663872,701.45319103589225,31.761843477895965,41.354284303259284,278.11189220890708
0.30282350883121595,666.92306683879167,39.163945260885029,58.03499185762896,80.737354871796043
0.23587510168466977,723.37530926997306,34.227652046630759,59.976254081523365,56.779275711243031
0.54662630791516809,759.05553631841303,35.939598816287699,40.711325205692759,303.5924651222366
0.22250878917138214,771.89508042422938,34.033025299372333,45.72501967630955,73.029225320962013
0.26074063655451019,687.08497190664332,42.443735548958955,53.655633810436427,60.185859777278822
0.58042857781340018,653.703186734724,39.561267485739208,33.333359828790329,269.36292364532932
0.46121170052985461,721.07121565807779,34.182425690053059,59.492174374963142,208.66932516435895
0.44480875686195581,699.85359130881352,36.543714369684011,46.678434013384098,198.03691738744757
0.55217262185624139,663.57044248546492,44.574944635854273,42.084071540572381,242.65056545087185
0.4546469494892838,775.34999535271118,39.460859672161234,43.349088694270996,238.46694026317167
0.37744815588048874,717.43945344593499,39.523148973551898,30.636318801983524,173.01588031376758
0.58418757966729484,777.93289308447856,34.601971210096863,51.300576055513233,332.4488776421008
0.40699240853807439,763.75001554715288,30.867248958814617,53.204474201175344,199.92327974754443
0.40554379551749098,728.87795296310719,25.576207952137082,30.325420357299539,214.23569282688479
0.29653298261321509,666.57059738119494,31.531393913438663,47.454220468850934,96.854654320247903
0.40753182052488751,717.77622229641452,30.367944490688739,46.046047060230329,189.35667736367319
0.3208975046125202,718.56013356909102,35.87619220396715,46.663459733830408,123.99327107078271
0.29842439203694793,684.03120706083519,40.285590106186447,41.767264466907747,97.98139857605203
0.48111527343855853,689.86766201367902,27.707561258593174,41.699073410847618,232.95992601042894
0.41002799966222719,748.31004501079872,35.464912375260212,32.413096356670572,210.81251807305853
0.36284943134225389,705.61353042806161,30.454070261788928,37.911987333927804,162.9979698289724
0.44612061696934224,756.54844772405772,32.089785019299292,44.023348134991586,232.40861185918004
0.21406267880025762,685.52146956900503,42.899572569775749,44.781966654325437,38.277183880873274
0.3319764645635741,654.21626918328684,28.347211052268754,46.233083478097427,119.91441297551771
0.53447842377614196,706.82829859595108,43.49317164431622,57.334752438049087,240.9627720030131
0.58747066288567451,650.43310544924668,33.600813947461205,46.19008901692429,266.30814001417929
0.44679645887190977,662.7488556146177,44.746695155015608,48.097568278062475,171.08347102121004
0.45386077329759356,776.48062188669917,34.24181263871381,53.117743841069867,235.1626295156446
0.52879352485788278,675.55646657683099,36.64264807059434,53.873817130868488,232.69946231426701
0.5711807373089568,775.06980540480163,33.107941438594118,46.434810659260414,328.03971080600024
0.44692275759371969,679.7380205925366,31.757423074103141,43.667722078402527,199.42052007657676
0.23202302910496261,702.19846196299318,38.208490545995602,37.621560620564779,66.638958006507025
0.33382418614577658,713.34062317059625,31.816723845943425,53.572467427904009,129.09724399046061
0.54273132803758739,737.86860952166137,28.268467355439235,37.104888619573472,302.51556513130015
0.30977163832451665,703.95600974047943,26.636672372033786,50.397759133175846,119.81273984622737
0.41974226487356286,772.8654155289787,29.893992291079201,31.875730004100856,235.43317313957348
0.42998275130365793,753.68054158634811,35.937481579101579,55.471639528428199,203.46695206175181
0.49683005780404255,765.32545819950064,40.915203079893018,51.12362760392881,254.61804746557817
0.57750283226991861,690.83386739094658,33.068739889264513,52.811153547041428,277.66880352094478
0.44526906586790138,712.67723431613138,39.148175213898398,55.00468891088827,192.46557236521062
0.3954775159985634,723.4736913834098,38.808602479711588,36.310901457132665,182.70848054991751
0.22157551401941436,701.80040230186307,41.392834024509597,44.438106230740459,48.908586958777164
0.26732182919012026,726.63877184224543,34.793278304389752,55.772761812570671,82.417919984337999
0.52913640757251512,761.74197488813024,40.448459877943293,33.324669107450795,294.31075697871012
0.47260204985590915,713.20138564858701,34.622813896174698,41.435815201393225,230.13380790275767
0.53456947521814824,659.72140550893323,31.127178619464068,38.97034844121189,249.66283848229469
0.58082543604173131,711.77403801597461,29.882813052534942,58.5648253591784,290.19932882500382
0.21659325334303964,716.81533724718656,28.872915584447583,47.746154979785004,61.240183573088942
0.28323862056544558,688.02182112596188,28.185524149892842,39.856295426437562,106.47393575426361
0.55092377282709759,663.31333045305814,31.356187000925605,52.172230132823088,248.17420137285245
0.52258976873635299,725.08529597279301,37.425852159025801,41.72548401984249,265.8526387873186
0.30273585756207061,676.83898660236264,27.044682279335749,38.610849030524307,118.25814385539776
0.48843410465770387,752.1985782100669,35.680772348837536,39.217315182607869,260.62475553526497
0.38596728907346639,728.62662362712842,28.154777759406464,41.519645788912896,186.37246209349175
0.40531733201176867,679.78039809723543,34.210910270682419,53.406648174420368,160.30657669334295
0.36219372752331691,731.03476426079055,37.565927410422908,43.858745564222012,156.93694619589846
0.48925531626493868,772.31333446790563,44.104966812871325,40.638213757895244,259.09398257228804
0.41198087801590544,686.12101799500431,35.300344842306188,44.389009922613695,174.79119717650474
0.50912860360383727,779.19338500755885,44.623510394057007,32.025630223155851,284.97557746113807
0.38297017994090798,674.68989443110058,42.500901916967322,34.497091306114804,152.76329311504415
0.29005816012651231,773.01417631761672,35.201024120588812,50.556265134543416,116.02879092317377
0.50655962038480651,685.1115718552735,31.21743972780116,39.784476187895756,244.43527975451227
0.30856187621798015,754.81883758579465,43.928555460514474,57.57901450868841,105.91619971357105
0.41875881987758068,705.7090344023303,30.292254537568191,33.650392951964157,204.32450676509615
0.53321656184472344,715.19046697373301,29.231592332923203,54.178479471134381,265.57225356986572
0.53985704109837418,677.89677535459509,31.716696348638109,39.353568119445406,261.59462782619431
0.22701049393398265,778.19765839650074,42.348021898355938,36.542711970553626,76.511802252462616
0.58241672735616923,735.6920000034803,36.012395455945615,40.933131585837543,315.15711489263231
0.25998054503748014,669.68593731405451,35.312775169019631,43.514840324702476,74.230420084105063
0.44869430666540611,736.12883991028184,25.583517909880374,35.475816002385507,241.75297363694358
0.37324655265875584,779.02431105253925,30.943734888891196,32.528941832431904,202.01694011921515
0.38276024375739326,701.9314965259249,30.556858917726672,53.954899986135871,158.53076562136314
0.46689066798251389,779.19936150704609,31.598494115946814,53.619901435299163,248.7390299101622
0.25606723782638108,663.7480320356201,37.23302458504655,31.936415559232479,79.451268707676945
0.26315915414372798,728.21163673306398,30.277585756428252,39.498694137344025,101.92140178265825
0.45086117151688715,766.58901417456025,34.798621957286073,43.445440467271879,237.49102802754467
0.34870394151250367,650.80135941926687,30.644754266824652,53.609971031308362,118.63200005526707
0.58872152075252993,683.97932515589309,25.26186193153346,42.966208070435265,300.45990150884558
0.2369767877611817,693.42056013722288,39.329418039846203,38.726325462767427,65.29856987152769
0.22725149092934943,748.83078571011163,25.440266619759694,35.324921109913817,92.366838048126169
0.26320393648235851,708.61177006093305,32.743158755548308,48.944756314957516,84.265117543705713
0.40520903756095716,704.94509088480493,32.158628121221156,40.332907409385939,186.0741044844759
0.28133442344376169,683.26988887537925,36.360506683019096,46.471868874510456,87.082120113096835
0.49475223204753249,775.06066367178983,30.504725013090592,50.319621823166116,271.75911032809648
0.35126282620750432,759.87416130876886,34.670166632126509,59.467364122059621,147.60112021940472
0.51765114351058705,707.50926137702254,35.952615328866912,57.890510587351294,239.08209470271402
0.58499421063104617,741.20043694056244,31.866571207218367,52.631341727095737,313.63868089165294
0.34431601253946809,731.7150997379515,25.254528748931044,32.875764727177376,171.31444720399449
0.36946329657911658,654.38103644236435,37.616340973495291,35.060531793673306,142.32404199309406
0.46541553805833558,662.9437128550818,33.369193322400022,31.868976690252417,213.08930618884438
0.32746783051516415,742.46263789895613,27.630214833443716,51.77913153317931,141.42474116214041
0.25108018323025577,753.76182909781448,42.327329076843185,30.483243806173398,94.061484397802587
0.49350202498328966,728.12312002260603,41.463844295233535,56.007703349344773,228.29813027570563
0.36470138266561425,778.52261783978986,40.341141758447463,36.30924821086635,180.05163476841543
0.4780685851544243,759.9056460138097,26.419303857915072,55.722012963891359,252.07165075213766
0.43042284766905892,664.91202356768883,25.371891836087684,33.081270013945101,201.16731798390055
0.59971898480204244,674.33321689125478,42.397040194152453,51.517505497798396,271.70983422613392
0.40179787133477285,684.24884428789858,34.110347740240734,52.733841408306603,160.67345306181426
0.30081166536498671,770.11682718817326,40.859660445986876,36.432337488405892,130.01506399403021
0.38419734347588586,703.48696349755494,36.568740063495177,47.603684868379766,158.90593745456275
0.42715793093174309,670.45998269974064,38.96665413553059,31.898323577021241,185.70923498232708
0.32408385185854355,665.33672209477731,40.068213293850647,35.52903659505867,114.77864342968925
0.49970652212011846,761.83323184158928,39.040685480816428,51.550566650353488,256.85540467807095
0.44142195591965322,726.91884801375625,37.061823290588627,41.022779937111387,212.78104870652254
0.46093739942757428,771.06184731133783,27.046533005414346,44.211705005387429,255.72731366225804
0.25269334679367178,671.24022059653475,41.37163256556061,51.10154416949328,54.925265669314285
0.58083604560790114,682.77032066130096,30.763766631082579,39.810719576484416,291.01289110243971
0.38541161011655878,750.67920867615931,36.058006266497301,48.802623070989462,177.33100591731346
0.22858038535867761,682.3322776585469,33.750752358631118,51.469063850602396,51.566992559105728
0.23998970764871924,714.54133174536537,38.343544549084292,54.877922421817388,57.395695940834187
0.53648013759932145,731.35009903333594,27.113787887926307,49.972200346770819,283.27580008883461
0.28349743139347322,735.07301418306906,44.201537294036939,32.678415242654935,107.13659527186384
0.53198926268740909,697.20006224763893,27.112045481704669,37.974469676042872,274.03492518625524
0.53393541694371593,765.96737314395841,41.285368925192309,35.914512233095465,296.36092075896175
0.516315816805068,697.84507595676223,28.033489968578674,46.906137701486763,254.09360684396214
0.44475861467363331,746.31659803644754,34.025034560080996,58.199275247354834,210.29651291351246
0.44565441539769562,760.20940181285721,42.757454582370805,50.988172218195821,213.40992857488976
0.31491611664525415,732.52434461681423,29.065401817846599,47.892054282563464,131.65885791763836
0.22627968113723726,695.46490643198206,37.937068244662541,45.173998390262298,54.13909856002681
0.48715541118879913,663.54574354585009,29.038823500735511,41.844867854720988,222.21019798314217
0.21581604142661487,772.1143486619244,37.074454993819025,40.956807681060667,69.191431886520292
0.21832464221893422,678.83904144301448,35.122428668440456,56.256843893050288,37.786152934399638
0.45960941415863121,672.10936259129892,44.048599371316911,34.992653033872429,197.2527456776437
0.58103232137248928,672.97636265165772,26.192885661122439,55.851275126222248,275.12011691317457
0.2982915467576559,687.84308008323933,27.255007875877613,35.480345593723115,121.60896814839967
0.21278288240494811,725.93490430082772,25.271767612531853,41.282444131449147,71.593572255343759
0.54619867765806451,669.51189229516024,42.521561239892193,36.000040160021122,250.86318068814961
0.41998922365991609,748.16657787809493,32.140743595028354,31.300793286793713,223.00568391872201
0.33828603457324091,722.62038028251004,26.143306599270268,45.475932936060289,150.39787313748724
0.29890257335185022,686.40788158007388,38.587244674621815,41.519194513344452,101.36741086911746
0.47125070943872527,755.64097054048966,43.393259870208119,38.511114254936821,241.19487101185561
0.52622277413004326,738.1718833152554,43.478909025811674,32.673578580884147,276.68817097569149
0.59500697133369673,767.71564528716738,43.669289818962952,33.513056117947002,340.73116490347763
0.32239287579856019,717.73810914478281,36.294591603545356,33.219892813157017,137.65305559728637
0.57690589604927422,696.2953031195924,44.723126212471229,58.78360785874365,259.89477302246087
0.36622783457981201,717.90427684509154,40.243704779893861,35.058416331846587,160.34077321259869
0.21774782838377593,707.84823170188361,28.0132688299785,51.002604873369222,57.879076433501183
0.27327189156142528,683.74299154073253,44.383333252666468,30.987701252615768,87.537093918367745
0.3332214281551602,671.53676461538475,37.618338732570976,43.056374205038765,118.02973501978914
0.24476410610285354,702.59882189606401,39.544646624856021,33.391727081580335,77.644524240823614
0.40814108488293649,704.68625082738333,44.297251164382445,31.876089716942161,181.18112625285914
0.23751496468334421,750.75313980343208,32.355407027337598,46.528331645694273,80.179311716338503
0.2309513176061582,708.33676074955315,27.416808212209581,42.009211788069983,76.456374223165938
0.44946082213779065,723.56207329808126,27.044680553306467,34.217353770012267,236.06494123015847
0.23422132739398685,681.43123555363229,32.614636732169657,45.590538170365875,62.238492046000971
0.5181336903180519,692.60827103998838,27.789739934058161,42.308910988312945,257.4653100679206
0.21219262080636234,658.18116588908947,44.849099696926018,37.473459644985354,36.153299111351103
0.22456141534610727,704.08829178467624,34.063488989217078,48.622088139785966,56.3552274342155
0.39075230020987406,727.7353178206331,42.837406321371489,37.142262056908244,175.30987131388949
0.55532532967597348,710.68588711585096,42.482975618739459,50.284394515181596,265.17347002529493
0.26329573594418498,726.59803649793639,43.540064406362916,40.112158918952105,84.398025739041486
0.23425189665141732,773.12589361767709,27.435138284596089,58.957018136771026,76.845426795130024
0.31522168588830779,685.75474483446158,40.555064596652414,37.709324943476737,112.94619184658259
0.28269120214616755,701.36787466066403,33.404044968791858,56.364194373102862,86.864790549563111
0.49001522706537892,743.80776250983126,31.584737468540443,34.654732092987558,267.31076003851052
0.24086113753178479,715.63598228997739,29.813000228862265,33.274541391815092,90.507631611153343
0.45060388749187175,651.6400629341523,43.937738562087389,41.013643405524448,176.51734628332531
0.22348458650470929,759.74648102792378,42.72126316818882,44.572322662773495,61.313950972202655
0.53994581098656014,665.44716682669298,39.617610535111133,37.614397339311274,246.79154653637903
0.35804060091089385,777.09296595265789,42.458779490759383,54.480791349813991,153.84865853724315
0.28031018966186427,739.23590744080184,25.32131955382993,31.357072261878688,131.03205680131776
0.3921120835012295,736.93262462879136,29.7813667116882,54.934374490223178,178.36983603883363
0.34519738851851706,676.64620456720627,27.610502227006709,49.74030560835336,133.09879211508382
0.36448704630091666,725.28744180412593,27.309440484922959,44.787742438936959,168.30244316110009
0.44504138931687975,712.51011711171827,43.35134659603473,36.336210472887757,205.65415340590729
0.46320806804315018,664.14659606058774,42.707298130443839,59.696950120289763,172.78620967728671
0.25674273724360869,674.02964690088004,25.268616405791981,40.457149460492097,88.942387910493295
0.40892483794672202,677.91065673206481,44.334917538066875,56.362741013116917,146.21365012731906
0.54504962998266038,748.43198441536572,36.194133807683244,35.893357040907553,301.17921926308668
0.46022201234165971,737.56315726568266,27.119728552598509,50.346895961972351,233.56580923310202
0.45235144523674042,746.92371175367668,36.455816709519979,40.730264292438008,230.31146738790142
0.45635716402289156,668.0302585798031,37.178126674886933,35.558833199597927,201.38011603467538
0.24877703463571274,746.77694876795067,26.856195817204419,40.193324077312852,100.32486537209947
0.40408194235710937,694.4283140511568,36.592298910365827,46.935005497352648,168.93871154347011
0.53585046001562009,742.23607872002788,37.120923830361129,39.744853285111994,286.39656452851938
0.50377524534704343,773.25289616945929,38.585707704304937,51.122926028189568,266.51317029319949
0.46555638810471323,758.7337540780461,42.480482321749498,36.598549917214712,241.65304302138173
0.47403261752056269,712.55337508149512,43.646447520373769,40.744704673645884,220.19124441541291
0.24235287209749579,707.33697717179371,39.145260396414386,33.699933092072413,77.4030543821723
0.42567705299965886,733.6100315673292,25.242135872482685,50.24662583873657,210.47483911824349
0.52698049409362813,716.36408565451711,44.618764739917069,35.240697972816776,261.72766268903399
0.50671585837192756,747.12347809261439,42.226841201985408,55.319267834891569,246.66084983066517
0.55864984089972458,679.67064406915642,25.70800742207911,51.419841035864849,269.88650433769675
0.5530028101674147,680.89313717062055,27.208122804464981,50.83434385355784,265.70018884205263
0.24504461074347306,712.55515818522917,26.91660626550777,47.284504300079938,82.160442533845469
0.48008378693324527,679.8677451088505,39.757486104384697,33.859290673438828,220.27339539584102
0.3665220138781029,700.2694415134082,25.973783982035862,46.563066989860239,160.40733434111286
0.33869684918926224,707.53018115918292,40.149961593325614,34.038538247111219,139.49350091425958
0.31461355863099699,767.56749919383424,38.438471238163267,58.30412080517879,120.34809530232738
0.58918248166695031,705.88884451615343,28.058295900778486,48.355261561821024,304.77763311690256
0.42008833639801502,766.44470050082828,43.138328466991354,43.861495464607231,204.44592131541467
0.45993919858998134,698.67889434740289,29.110449331013992,58.628228588578139,204.71637815180398
0.25548221219423095,695.06514734995494,33.79797094906931,54.055694482247461,69.265959322362633
0.36300572516998264,747.41815630226745,38.143979555044865,31.539543680895655,175.0362826260251
0.32943819935814622,677.83114501109378,35.383728818646965,37.838758665684381,125.75145682249929
0.40318675325463793,760.83404085096015,41.159031160968958,43.331699204785878,193.02794113734012
0.28763332854885548,728.46095117106415,34.541326704918475,34.494698461749657,118.33952481850451
0.56764018525262017,730.27337485144744,33.985962310231244,44.153539134633235,301.21743305643633
0.40445617568889652,672.15733837955577,27.814078858986658,53.132726763070522,164.94842094804068
0.52197197255785155,685.14687781160023,34.340372472624935,43.224144907423167,246.94517409475088
0.59317778396796983,678.71917728871233,44.404770868119328,41.457782630139306,277.75803545889892
0.51870427489309501,729.87413688309766,41.331256387396799,34.905257882008684,267.6404056489406
0.36064828034479141,697.71078609296524,41.236355406508267,32.757645260351865,150.37463648774815
0.51867484913742157,729.05901069558399,31.85886496001444,41.453424893622355,272.4898483817106
0.41329354926638917,757.95357939141479,39.819394693340371,37.920440381474059,206.13784444217185
0.24718891552284952,746.54392941135984,41.045208095025558,53.266806144222087,68.346189008782815
0.21249556932601824,709.22904721856901,34.364318218957948,57.034200510149269,40.731140129089745
0.32635863950763033,751.43694642590549,40.640202888453857,58.784542018497412,120.31428782540326
0.25560460294688447,764.11389394439459,43.939749693131532,50.703634429804929,77.66929058313184
0.47203066516878966,740.8371698744362,42.053480447962556,42.032907579964217,232.91266267474322
0.29070835328627498,702.53057774094498,29.744473258418687,45.404335349099938,107.9832878617473
0.53971003569399167,740.72360791542337,42.664535183508264,51.440829121994824,269.63809508841769
0.48471471861707394,742.33645724357814,40.893887399661935,36.970515105085433,248.95194086235119
0.3517064460096806,719.14268853672741,28.581203439642156,51.326978631298822,149.34343326579256
0.53456776070450851,729.91097847316712,39.240861984999498,45.230094858466252,270.78102018321016
0.3153542588098352,738.29253206636577,40.593580975041988,56.385160117564553,110.87490773419599
0.23490614736541524,653.93756061048487,29.052227049401552,41.954612876833451,64.303467365786815
0.35696340192214238,753.18601123870872,44.426110896084268,55.27571888468114,141.27420345681125
0.37749911731176322,740.75815484917621,44.617730359911718,32.845005588418687,173.27592254509318
0.3546366338977246,760.2793844337582,31.043920878989688,35.998032361286249,178.15206646420572
0.36532679752385322,735.16449786015653,38.669649332438951,54.621744946081918,148.4461255612309
0.40841384318480534,770.47861560604508,44.998248990154366,51.977979954197636,187.25289066979673
0.22998828760245144,660.62926323228328,40.825686380535359,41.150992495564097,48.944443002313463
0.42641281484709626,770.08012676877706,38.297374696051946,58.274295262539326,202.1846185828652
0.26402470784231802,740.03885378500865,44.391759869278651,47.537277790567998,79.952403266795557
0.30820129041135524,675.45870045144693,28.813253486457771,55.456073153271504,102.21914243803558
0.26424077723282346,711.58742238939669,44.080759915149862,50.143132690363089,70.367014447032503
0.2606806815928,712.43529938814652,43.33400139245721,58.329258513744108,60.969367146095337
0.33190488349872566,741.59537297922225,33.036391504733679,31.67183641223038,157.57227055427515
0.51728596887857259,688.65349769525972,40.119165994284714,56.317748047347962,225.45164569941352
0.37807464995688167,671.32745145503236,29.189511385425611,41.495978311897233,158.05951512365414
0.5558051463293574,768.9773908330269,35.467806818533447,58.700932116706781,298.24305871856461
0.38622105310101174,707.01984765043426,28.775957108320643,53.76323270489484,165.18038153682437
0.43653162266971884,719.71027403892276,38.291121446018451,31.631653043530658,214.16375266174845
0.21408097291862421,757.63421207897704,37.427211517858694,40.924206456924992,64.425042656878986
0.52913775986275824,683.4833619444737,36.063756206758114,51.806334393792341,239.90135067697599
0.48256089163857785,747.50658765979529,38.960335478451057,42.522681724753191,246.8139824669914
0.28405465350537112,733.65310437130347,42.298379653882392,57.158412326985733,85.015622746239302
0.49813678668986927,660.76755023398312,43.288670117855411,55.956145270598441,195.67321233015156
0.45934008891272399,738.56521542770884,29.274279503558709,58.223555080397574,222.84722308366489
0.27752670447504113,735.94711571544474,30.391435043374059,34.636296670616375,118.57563210725824
0.26145036812995903,761.6111240239552,35.669714801210048,48.839973783768414,93.408224160545899
0.43478603008854888,767.21375051351549,38.660715860450289,51.778665288596052,213.03431728679712
0.22301274524787143,726.99795298580295,25.252260982449638,43.885534439226902,76.197349591007978
0.32721651066346003,737.77671507269088,36.377235462618096,33.702165741567107,146.85983628381331
0.56032229269559641,677.58852267774478,42.485313947042471,31.700254477192178,268.5259098633278
0.46348859373826046,671.77999537185315,43.437339364294154,30.6753123205321,204.60641492479726
0.39588097253458304,725.87855675136632,36.233997650712084,37.867470720627708,185.59513549558721
0.32776214525902564,683.42648989491397,44.332120475188361,42.738910993210794,110.44245004043236
0.51794696300766063,729.76952456431832,39.541827158275112,45.71451526692934,258.49660246749977
0.52544204147505613,675.74830061865487,44.040028375444152,54.552819667454827,220.76793551427832
0.38733363541507582,731.48725323383064,43.334067659297375,46.661680629677804,164.29567098653968
0.24485454960974962,777.80583341404463,28.132708194565751,49.150131882767596,94.625116066798824
0.36920693856464482,757.59752431359186,33.979626022168091,43.862462848088924,176.02054112763801
0.50663447354664193,766.88347955544896,39.088436644161867,43.960322101580289,271.89691977271701
0.25844277207409183,720.88613468830999,30.964777080231713,38.196703481378194,97.258325879473801
0.49279307192807342,711.44510053309432,37.226561543011854,53.451208953394314,227.44953133710197
0.59119671364890758,748.43488778545225,37.298257348886125,40.231948517502758,327.83123029383921
0.37406695915601601,695.37759939590705,25.615219634533368,56.863085707879009,153.65452673985874
0.56671470104813748,724.11616193844361,34.381104765730811,37.622704471237434,303.1325978594063
0.5091365735270359,768.43712376181543,35.365200893685142,52.081498480227026,271.02202560995738
0.3436900309393357,674.32807519182768,34.039043104853967,53.649993745112027,119.40760794561371
0.43182836942796088,776.34044928842434,44.410309083754562,41.302962338356302,218.13404828102719
0.28621335578931695,720.24681679852984,30.185724794769683,42.018716496256822,112.9413582206638
0.33430058194614631,704.73721098755288,36.201694104939392,34.494541508343325,140.1352732612566
0.53562801787423453,684.22897310240467,35.367256834683118,39.103966858496719,258.00465389302428
0.51730317677861815,707.70502390125989,44.492772515851534,36.339577676749848,249.82926445615027
0.54386486400087886,735.59546535214986,36.253480030432279,32.742256790455016,296.44377228687352
0.53025659404655257,768.03764811563735,26.615406269894397,53.654542760351703,295.41116687141482
0.47475075289349533,702.46571417527537,37.679703513868034,30.133777792616591,233.94943411563295
0.42676611845325035,664.47412095701532,42.922062057005022,52.754261379689936,157.11019489521203
0.25830190295225464,742.30551559518426,30.944927973676698,52.387401016027766,88.530176828311014
0.5788438099289096,663.46300400978805,41.774627843746195,44.370522353656668,260.246986762907
0.41492706652915939,686.13687093614124,40.500331640470165,54.215886966135237,160.35388545143607
0.35469857487272516,768.67183808386164,30.924349675578092,31.782839317816777,185.5376960818364
0.39153319820125959,747.72430442097379,34.346788380363179,46.619447026507942,184.80389546533499
0.58663665504866547,691.87427527303271,29.537193684964937,47.833520238739496,293.55187542815855
0.51910765943911785,742.31451067051114,40.440788375484985,38.784596154040536,271.60750658482783
0.27696192233089667,771.32916673761918,43.767485307422618,49.549498559246672,96.35274322646265
0.44540734497001655,770.86168166486289,32.756086575336539,45.181558269961897,236.28664326674533
0.53981310728526732,657.80819467059302,40.70230266104479,41.053998902503857,237.79039229162743
0.24587659684396543,718.13191500964558,36.777876282196232,44.722405408568797,74.320880534631016
0.56654043424467349,671.63996909751904,35.129415198565852,45.33779839182732,264.63423194905323
0.47921899967293868,756.27783122232154,40.130640614776404,39.067621660441972,250.66849033963987
0.58340497095612809,705.39525256574882,39.380977133741467,37.118685762384821,297.76615602121166
0.43976722684603176,771.14118219299939,35.75024569923545,53.207949895757821,220.55780251822026
0.27033405398816562,676.37482797581015,40.719079389170574,49.109359172410066,70.133240315931829
0.21780685889383372,704.66277893507322,27.892638312678994,36.508399139517671,71.869267060871636
0.41703931475995815,769.02984344033268,31.774322037274125,51.41061330916321,209.98631528884036
0.24598003950533293,701.62323395160138,36.931174791739807,57.491119658175137,57.369160800673811
0.46154244629720897,730.44337832776284,38.49601502407193,50.279889103048092,217.03822085588649
0.50522910054979397,653.02887764473314,31.19080140055393,54.610248538675833,212.58467447028141
0.46419126001133715,730.43510087559332,27.780877878721931,50.5378239755983,231.98067928741625
0.36206476608279387,672.69983656763964,30.794524197959106,51.264133039770655,136.78657667768525
0.51123705391981333,695.40633890875245,34.253040296439721,53.325255403018261,235.34779067307471
0.38755993605350175,652.51441506927745,42.932601582160586,36.506026104867026,144.50134990115492
0.51137361797794922,702.46324114051754,38.659805323018119,30.584130119794818,256.27772230001193
0.26841297063895997,734.90572338786001,35.391235150559922,30.20481581626386,110.19895897961443
0.31970193602370917,711.21210600564825,44.492872619105619,53.470181416381195,103.26362403012769
0.25855226935066461,686.88895782304962,30.805943521178225,45.835103937325073,81.102208838783326
0.53797111367572403,662.59477749065502,39.410105760742482,40.422887476259746,241.48668834241937
0.57802824272429043,650.68251007339745,43.97855736413571,40.200401254197352,253.77194250174767
0.4443406911853226,739.66441434822173,41.280670975821437,35.48029571327077,220.69785019791794
0.37222595509434397,689.19230046555492,34.775583795313189,33.871347016250745,161.69981563463284
0.50572984010378608,702.31979256951456,41.051139270618307,48.309145043462038,231.79170478129197
0.48624583186111858,672.89366003449538,42.609564426648134,55.32830063639247,195.7479272103707
0.34626584998559107,661.28254377792064,41.512614683348659,48.891148475441454,111.92315032294546
0.55905917238607128,675.27594788991792,37.80364718476703,34.32264542715761,269.66622704929551
0.36897238184889214,694.01911385950916,33.006507984648358,39.889998040917213,157.58405052077498
0.22258726992997649,683.1575339130618,28.789821125832177,33.815356709723162,71.797935602081481
0.31919559105990902,683.76501991747443,26.061988073019979,32.112449013590279,138.56265279396774
0.3599448200540511,736.09234346584117,40.797459606276192,35.300931834502144,161.73746322708919
0.38098869743687086,688.98837154329817,39.298546077114452,39.117436604697971,156.34969424280803
0.37136965240354813,684.46710940935179,25.476024648272684,34.384747123596455,170.50616090610828
0.49373403837195218,756.83758805607567,41.864723603478225,39.780363252252052,258.35971118253258
0.50095050069439107,662.58387602327718,27.218899401411875,55.370738359194547,218.98268830229529
0.54526832786595536,741.99416403734995,28.104927735669659,39.869290626809843,303.95785540484638
0.40417302863032023,709.57587337203131,25.15985654574926,31.112613534402144,205.23286322156474
0.54180504257751017,764.5223348146211,32.254897845868797,38.837320374702387,309.60127648251193
0.52003602022146478,716.00588703178653,32.226374313250801,35.651088936655988,271.97310216852168


==> anc/competitors/data/v2/absolute_bioavailability__s42.csv <==
x0,x1,x2,x3,y
24.122857262455046,64.154191315399331,80.3935289843037,348.24722778337559,0.055277070783902392
15.41083943355336,113.47535164124434,48.786487834748407,342.81806897164103,0.10455975918005814
26.323545917695945,102.50352283452128,91.75145928382716,439.99142369357503,0.066838391590527166
22.131568755543462,48.847072879688838,69.537291102133565,398.6864701099372,0.038994331317869314
6.4486110450788878,119.76277262700584,34.451975630996991,159.30221774905209,0.14071878326147966
29.366181142555654,110.33600194461962,35.778899609165059,167.31069800110549,0.54127008596621007
23.789632251749175,62.712675029123119,76.982157019727609,360.5454583596055,0.05375179227021324
24.4376719372008,106.95172637287506,37.970795233155854,320.16722646779647,0.21499138767704698
7.3309544495641923,48.513562549710628,63.046952618653251,241.06462937004699,0.023400551704172858
15.710034385284745,119.92837843793909,99.383085694653303,296.52963056018058,0.063932034313239905
13.640748630047112,93.254778888522949,25.300570355000463,415.26861155650118,0.12107371964828458
28.095889710063648,92.010001244703759,26.243485142316768,439.31401963027548,0.22422356542593408
20.740493122097277,47.235258158730616,99.481343644787984,346.42807376151546,0.028426975139494402
25.391801945041578,111.76267191173002,68.847912560062412,284.87931829998604,0.14469002752837301
15.528769169510609,42.319960256357554,34.518248163888487,244.74386652328747,0.077789632892293334
9.9082067664041986,59.266244643291763,92.29766498155702,332.6714647692387,0.019124769338626613
18.419204462411706,51.441750013330804,91.028522509576916,260.16236649753336,0.040009639224621793
5.6592486587085586,102.14143525537749,65.215030983353145,347.43329796652802,0.025511828627071641
25.518410471807133,55.85633817703183,71.634402239556749,386.8283338783732,0.05143824721710185
20.423274377173687,112.85105817047082,45.489039362565727,173.12772382178821,0.29265612836578569
23.710281242219718,92.501523146199219,28.788977227900386,150.37361275796152,0.50662628624720263
13.217675171376577,42.893016839575694,69.592570666814822,224.29699859426003,0.036320793373814622
29.238148634267485,40.43438673029604,47.106639490207229,463.07902420157336,0.054195533658963083
27.221149154377141,44.132633361151917,74.771578499526385,376.20176712999569,0.042707968832947169
24.237970923917807,88.474014211818215,87.718388263195095,210.186123177958,0.11631006792289889
9.0606064041511569,104.11854486875322,26.362040793577304,461.59238663826659,0.077526055895850543
16.134746096902887,59.08422565019108,69.678533101429565,314.48457910056902,0.043504615035729381
5.1388979104679482,107.95270743384583,42.34604047651392,316.63211483753122,0.041374785848774284
8.0115267937562429,44.578555212260831,90.541637342785108,477.43968034492929,0.0082617951738618925
21.759272784303821,104.0771082913341,44.024837992137137,170.820342264169,0.3011356965405918
23.363816053603244,114.22363441378243,70.807759992656372,225.31239612005149,0.16727606788660562
29.155253043289459,101.76867192835044,66.515563006720868,355.01996380415284,0.12564779609742058
12.47145931159195,95.849662718290972,54.712487504443672,218.42027835370143,0.10002958027088057
13.631952356906591,107.03841749243065,75.821557269984552,387.83445322313526,0.049620216210686983
16.208451093171007,43.212103963765315,79.432722603657538,224.93230126785207,0.039200865179779165
8.9262553361914279,56.142568857524431,67.520334648954019,184.70493970958501,0.040183567391538638
7.3779591387222627,49.993894344451448,81.881667788856561,222.44480587429391,0.020250896984725514
16.368328081874278,80.362479215438924,98.756280699470324,297.95691199522179,0.044703287005571572
9.899643075322988,99.615050266307563,56.445429092560389,211.64840471057795,0.082546890250449631
21.41516386174527,90.400947566111896,63.59372889141482,197.14220872317156,0.1544189074797106
15.3659498906806,108.0904879809548,25.935240845590993,451.09866017662932,0.14196623587714552
25.649633097503774,52.417039395287269,84.702141723278373,262.13902125905776,0.060551872732630144
22.206892652058478,98.76968735481293,64.01725502844954,276.26554028138878,0.12401885202634989
12.121532675933068,55.44331926951233,55.59710727704239,169.34464332542967,0.071381077558184014
25.638754836275229,61.66070010542402,32.055397231704688,275.07936822571895,0.17928592645053359
24.923873294916849,96.792375782504308,91.724231625654795,242.68251206255286,0.10837625020676012
14.074437854784536,118.41638279189455,54.625543003041727,363.66977356962599,0.083895733474279477
11.496530702186346,88.923488478165567,76.193619865691531,221.88660418534232,0.06046911391842149
21.744883103349363,44.360025199303649,36.203061727611306,460.92790857199418,0.057805685516174037
7.6335645738420546,89.304717594202629,97.116222215577437,475.38331732184429,0.014766108936652969
9.1976132643528175,43.388044126413369,38.383132136637315,184.94087001187657,0.056217549427352971
4.1914190135261435,110.73165690934538,39.96564946746178,187.59103470100203,0.061906168262787685
24.460033815055599,96.76626280804966,89.423714541828531,190.3642533388458,0.1390410106872903
21.286122271392834,53.850227713800258,93.443705810644843,366.84923970860916,0.033438471696251651
22.334299844284711,47.337680465935847,40.911055564247604,192.68913747336802,0.13411624897373373
24.298954806571164,54.682658310425516,60.235066613112096,448.33381127559323,0.049202404229607748
15.93181016399684,118.40217436433539,80.012117842212234,413.99503022826235,0.056947400866285039
18.787271094775235,76.684851396679193,90.877430035810121,436.93310038330844,0.036282925670509725
7.6347219513190936,102.72647586731264,53.428952127797892,334.12118441010728,0.043933413262072542
6.9777819119353097,90.912667368622152,63.77646151370719,498.83702403170372,0.019939886976106651
21.378477006552263,85.793051996690991,80.628730788980121,165.46128603045645,0.13748099345316395
16.248501359721445,51.610420373203979,79.835198248959657,290.44273746513966,0.036165608617898318
18.69613876851091,115.68195628464761,83.722009751956364,263.37783412817265,0.098084115523719109
23.889970292816663,64.107410601177435,67.745036398114479,482.02592454942436,0.046900337543297338
20.502676320015361,86.241377264603372,32.846132260358139,351.90133547415752,0.15297522008152359
18.393064417107894,95.982075567125293,92.797996815852997,432.16683790565384,0.04402042073256212
18.539386179380752,91.938652419624702,89.917940449077108,209.6194177804816,0.090430643967621724
11.902702549627918,115.24755277564148,84.85730768637498,492.5219503651536,0.032821804448524124
4.8012636987664248,51.87511919360464,32.489685787054711,324.52384140671029,0.023622319954338378
15.354652120041422,80.66821907575536,40.329802531107191,322.78522669472602,0.095148666324315623
9.5792014933077603,72.322751259261281,80.770027383073895,489.80965499100824,0.01751163416315156
14.62174473684054,77.933498358609455,26.735507093645982,283.25632642600078,0.15047187244907442
26.188479904972318,49.537402095819573,98.441847528045969,289.13375859424752,0.045579017586041146
10.082426632498859,50.727568789821227,53.285851026676056,354.66344598172782,0.027063301957174445
5.5158712839157165,62.24604366250059,78.948440026811767,194.81841369172542,0.022322987718683338
11.315981192571911,64.376368300866503,91.567831636603245,262.37996924414921,0.030321109099009876
11.633437701933774,74.232257094508,54.597241611256166,217.62291285579568,0.072681756397433392
21.209829382899272,88.879003762930267,48.934936644974954,186.14921768746737,0.20694555718563437
18.482835960873238,90.77032939346104,70.655584667368501,453.15061221585705,0.052399055032647711
24.381353436766751,72.944871726845619,68.574203031103806,356.26590814461662,0.072797680237356041
21.272152048512076,72.702648754295765,55.685498321859782,275.53547703476892,0.10079570497108205
14.566058397441834,57.410282135756958,70.133106690078137,293.03428207834952,0.040690236981198544
25.164530001316901,87.06449987272066,95.153602717487104,301.03165129057413,0.076487864524282106
8.3412959176003021,65.363272905379034,60.073019246994733,371.60221375064827,0.024423593685444087
4.5905139014803726,42.884786742189092,39.75566355629735,474.36928702114767,0.010438761908466697
6.3412443801666853,73.472003532548825,53.290448716225292,476.47286687994387,0.018348848793912242
22.781343115507706,77.93061400721362,54.558023694483893,287.0221928357322,0.11337395966560873
16.00880798653607,58.047429456336879,34.833151976966491,265.24186085921934,0.10057896154036004
8.1930662548736457,85.79663464976926,37.215362541591617,307.86627506483927,0.061352511956156743
17.027164152687451,85.261752034553666,76.342155504525792,348.77698064997242,0.054523577512478993
7.9601146705423789,96.160174488829711,50.460831565667704,311.6362690074119,0.048675695698820715
22.104329752021137,91.835878576096803,96.617379389185572,380.56369343584532,0.055208650164836795
15.600063164924798,92.194644521682534,43.269755901895557,344.03965818291726,0.096613785357743731
13.906551878508544,65.297132145923456,32.419337882861676,262.25044134292665,0.10680539713698602
11.839314317844789,102.99457775887632,81.512842225019341,271.00578201692144,0.055199649326859918
20.3873474210911,83.931550687974351,91.077703893840251,282.50747564590586,0.066503415885705131
13.40712787438815,74.513455614391205,45.858501765361588,183.12391888728604,0.11896125044537466
6.2788979022186258,90.080998475284559,40.156607623410849,208.12192134489061,0.067677104410903188
7.0681534551333982,68.852586756020344,38.932460115331537,403.08983075088514,0.031010769416658882
29.009339278287378,81.019139568540652,64.150922602488421,286.18384903272801,0.12801988621897725
27.623097958397782,98.936455078577623,60.131248093507821,225.08864039605027,0.20191795207854696
22.192385479079487,110.91223093789662,44.457987989090071,346.93534370120005,0.15958243180537607
10.912618997947508,113.68457578361533,28.38798377420698,414.43883986569955,0.10544731855984037
29.198585811040822,80.290634014647935,61.111850524471052,240.09782682088002,0.15977655059017959
24.24752350311066,81.622009179245524,96.949926072670621,439.37645867331059,0.046461197966177439
22.639144918133887,103.98963286110691,73.938940056449752,474.62670086876733,0.067084884660882638
15.683399055738505,65.156055339536096,62.162991747146378,359.08808517584424,0.045778554315844051
11.078280607974134,106.99058898760549,33.301905552221207,384.13168064705286,0.092654971885594614
6.5061650159909821,79.531331721393883,43.932721791219045,168.40159661306939,0.069940545261003781
27.467662310139882,49.268537946821468,47.108046218090706,480.93196185766726,0.059732768134024977
15.850183535673889,45.764731765835492,82.360266445542578,287.36965699273031,0.030648312284369466
9.2614474846759887,107.35945688315705,90.753309794846444,473.36514019090043,0.023145172890298722
11.954872227916965,44.445433352550232,92.623139017482885,352.64213366258491,0.016267409077460483
19.059708792489296,62.448914890692471,98.842645618806557,151.61657959516467,0.079423697479388822
8.5960923564200247,66.730403240123664,98.67750123283993,163.48969976320251,0.035556277118047777
26.271971386401763,53.839555615327505,96.474934957598606,388.14658198447268,0.037773207857934164
23.721507775715462,65.111469584159138,30.386660537716327,346.9338048411766,0.14651098709042318
22.706036854724356,99.415405338006849,35.334515194585393,159.28635302212601,0.40106736076658106
15.234419034152697,41.174627484805661,47.834989485702465,410.21098642783488,0.031967053307023492
20.310029858263523,106.17387396165492,66.46736905483462,448.25086797421358,0.072376670020367961
19.186547191731123,108.52384188596466,32.273341652910943,323.74611885375793,0.19928448098762311
20.896011640425321,69.780925855323858,88.434771835160689,313.01510412503922,0.052675876998890307
6.1955523496371168,52.289031924850782,71.256713430798186,151.91558809211961,0.029926953276249516
14.81099245643585,88.067232635606473,65.677330172665364,425.32739937275977,0.046693847390905215
5.0819685204092044,49.573804469191543,37.398349252546836,265.75062336113689,0.02534880526511649
16.843761300357492,69.193548886260203,43.994160580014807,457.56726692388884,0.057896818542678349
12.576391520652418,116.67433447207779,37.023401873669357,280.57120564531857,0.14125764509876809
7.7576289105172194,119.63715780669096,88.894986834609895,347.77726872074697,0.030020410449957843
6.6884771607863431,101.76839130836684,68.817089504591365,244.61962586976463,0.040434544896588306
19.278758876620515,64.876920793661299,80.134707063972513,206.20590940472152,0.075691574604763584
8.4354171819590391,95.0132039332874,47.202464718251932,421.21776618346479,0.040310591620335706
28.053123077796727,96.432509238721025,52.843947781620784,323.80666759619857,0.15809700500488233
19.107589632210271,71.027335613091978,55.364122331990032,337.77077331328775,0.072573980121195134
13.018614917905763,91.271090766892755,82.001122880802626,487.89558371860744,0.029699650273323937
19.363802778516835,40.858211598054098,82.926474075592608,487.25296927775378,0.019580433806779981
4.5929006467721347,56.72461268817932,40.511014563552379,449.47474259584124,0.014308041064059468
28.92253954427758,82.007064237380888,95.615414255357422,215.66325246776177,0.11502271827846181
16.539889360515406,53.10010434066367,34.049150308276481,357.99544300555294,0.072051694261224333
24.351115908507442,53.272549430122695,92.209156181772272,457.35159862943812,0.030760833550209039
6.150979997983403,106.90434324401903,32.529673423735694,281.06237775712816,0.071921253047860803
16.653116601792171,119.13064021468844,44.840485836348336,185.38715807745473,0.23865417829214705
16.758381853217543,84.477554242275872,88.48589020509678,433.83701578397267,0.036878460692849703
28.383487829349555,107.12557847053708,38.461905425956559,318.61724297676005,0.24811834213619396
18.864929361777961,119.2257331461018,56.017594848247739,347.53743812571247,0.11553115934935108
16.3107244274808,51.327671085501976,58.739447495809465,493.75050371124553,0.028866052731944977
10.941367240389233,75.85964906034809,43.394422976740728,362.52400067292524,0.052760845001627595
12.620793930906357,71.405817267353598,78.268390100198985,298.74278498313549,0.038542194942015877
17.53748246425998,46.403942691694802,88.850098705165294,279.49452874651922,0.032771091470536674
15.411697967931214,100.42641382357957,90.593135489167878,296.16675242891597,0.057685524997645808
4.5619140768885913,74.702322185807446,50.449160930242073,191.43967911253407,0.035285420592478134
25.483590029053303,77.546154735232108,64.813779571586082,428.16269544615011,0.07121060959089083
27.300180067833935,52.053837905059211,43.630480289923867,443.20090036546441,0.073489897080719013
7.6464763139638805,54.474132178469446,43.359737616260908,249.53899710069311,0.038496974292777104
18.404939732015286,112.5682897724972,37.094054713894309,256.32881644348043,0.21789573377704705
6.8229692695215327,43.571927117942309,95.501425810563603,456.01698971718463,0.0068263618394927084
21.478242419035105,58.6281827954965,91.599162145418489,158.38962443478442,0.086793448227875505
11.312078379814217,63.364746425162267,83.301903499576923,332.1601053185297,0.02590524547206555
21.144988501989445,79.215803392126915,63.82461409657968,312.28650013852535,0.08403841954908764
22.901859971458947,86.915613841183671,61.795593663390392,391.54436935246088,0.082267834349211172
23.984834789859082,79.46319806805333,64.730924963687357,207.18709505230908,0.14211118370215495
6.8012645948533104,46.72922676455056,65.242601018281704,383.91575927830382,0.012688522647940882
27.816307973577807,59.49339632445708,57.592231352326777,281.85690275620675,0.10194728585232869
9.9855637632669012,107.4870707810033,34.881612466905061,366.55017235937476,0.083945773680225641
4.9727264605806738,91.007096038276728,34.424788965140195,164.03325345547157,0.08014319303703088
18.426164204178569,91.931924010741952,96.418728688426242,311.60451901457827,0.056381436692329333
13.643979380423408,93.616260428108404,61.152306968976291,332.78781289383028,0.062764212539424172
25.574533321442743,101.03224152316233,96.490414367889173,225.01424099924532,0.11900728005072564
25.014538273671846,44.648678537715789,37.268265828258251,198.86827896269224,0.15069415261572502
12.2456112133906,69.328670794608996,66.581241402995019,215.96600605430547,0.059041319596089471
28.775384271813369,83.162194820934303,40.578794001365445,270.44937732217181,0.21805294328302452
11.563863791643083,67.076518663786089,43.988845459495117,183.88355225674002,0.095893248999402075
17.391485360024578,107.55830986297492,27.254093407088408,481.56192850536155,0.14252687391226723
10.655092354757672,78.605800686983514,33.921498305515847,291.74792152353609,0.084630911189898433
28.337132821273045,101.49020715675033,93.763630572189683,433.13936087736215,0.070813812758334718
8.2798032571324711,108.16124135049353,49.11497436117488,491.04599308809634,0.037132619469415346
5.1676761042005541,80.383318632279838,70.609690893594376,178.2573480009587,0.033002699587751441
15.312523560078986,112.76417950970799,59.876059899195475,378.08431377724787,0.076273918877165933
29.801764665451763,86.96991524295845,55.03384339339587,454.99318035942491,0.10350856715385126
27.183608922627762,108.02194390669774,64.891456850955109,371.98205188835493,0.12164929371600522
23.463808505880678,67.247263647321944,39.042920846150615,300.15914247509443,0.13464159462164305
27.160604762841647,79.905356682518814,99.145292388968244,300.87672517327837,0.072753625282045931
27.229612632144445,82.512883280366225,86.373090152789729,162.56461010257561,0.16001428744897184
17.490317370047677,48.398377271685646,80.621097454863644,337.11026295124634,0.031146396690552771
12.214155347600618,71.884200536123245,60.156947276046438,497.74004887539661,0.029323007460161428
24.072323234885687,113.38701380413409,36.465784159475199,485.54763409017693,0.15415723947104668
21.203192842361787,90.466579229179388,94.049939370517592,164.13973009475711,0.12425595089693889
13.715100950716462,54.200526594957395,50.604030053629572,397.02895127032082,0.036999446997925838
6.4561333695993968,67.108450848768399,28.758001727270035,255.61770334392577,0.058938634925788304
23.416529895074675,55.328240773015985,50.680275760797151,466.04620369214786,0.054853135141289297
10.823973413994482,41.985850543885803,84.584277287191327,165.7901609982475,0.03240718259722844
28.357141913878259,114.19683668032214,71.703155874115609,477.55593570387822,0.094570135733206981
10.265234950147804,75.856586260549719,81.312893855864473,443.11651032572189,0.021611496402122812
7.1917062426986362,64.602805793662895,84.522653789678316,191.12653378841054,0.028760021879191706
25.60892947524756,87.878175324618923,40.896595831040692,170.93851806105471,0.32191807409522871
7.9853922322368449,40.585156503441254,94.283748706988519,442.14768251442757,0.0077742639802284453
8.6609760121012158,62.241768528065109,57.849220219027941,204.51518484110278,0.045564403760238417
19.583952579541929,96.242677255911403,72.926023694812343,337.21435354155471,0.076644228706374176
26.738613061774075,90.701581845541028,25.173157944005649,470.51070025754831,0.20476066559396547
9.1073013085789043,118.54447580340283,99.502637380838351,348.60683974226316,0.031124367153099287
12.068415495402464,89.628616772643525,46.067228947311634,289.03165551548841,0.081238042134645722
24.212525794270618,78.200469890218614,29.654732990511643,305.75561919889731,0.20882428050784121
29.267487077585152,100.91460505472061,59.369653115238549,172.09100974635487,0.28907914788044881
17.019270841260898,112.26622975712425,34.677254288653131,489.06331247655959,0.11266273744100415
7.7413350663325202,97.65567573746813,36.424503261818174,258.72896477837895,0.0802185238876955
4.3623434804132399,117.05689788395037,72.421210977265758,216.27722208549883,0.032601704249282611
9.9710567799702368,102.56041365905418,54.469554367767493,250.11655564413834,0.075062788095947089
7.4273776624495467,109.34411506095412,94.138933761624628,487.5306182120176,0.017695374179907193
21.619125513934293,49.128325694690972,48.936737095605253,183.00011872080245,0.11859973154429312
7.1676451203418097,98.593080239503024,79.463509628792593,453.5560641754135,0.019607589647961107
17.164578222136456,75.207095962189499,59.582457261618075,397.74536304050673,0.054471385258144357
22.050823326715047,84.248304192902026,74.496347584695911,440.50671270565982,0.056610692310436417
19.109031839743462,92.328192758588543,69.977151753699275,491.56413912876371,0.0512904565295179
9.1941669431614983,117.58520933644556,60.458797956924862,444.75412943090515,0.040205510839047089
24.907237680738831,118.76624651452997,96.254582096832777,480.18382294724847,0.064001427201696839
22.600585370010844,63.058259639032421,50.703523206621689,194.42733987682192,0.14456601041078454
23.213584101804084,98.700279795033296,38.292662593695439,428.52599780843951,0.13962649724518961
7.407501540490145,99.998683034821482,75.857054565987113,340.98649292836672,0.028637353413333667
7.21759889490896,67.719428905043912,88.45056709809316,340.22345827795124,0.016242061617046163
28.1166263261692,49.909581989137678,28.019030495494281,464.62255171217976,0.1077937925315731
14.337033039448457,43.275756822857581,58.722451631701041,490.13133652634895,0.021556949728319959
11.824665986304433,102.18745020233428,91.936576726549475,396.6934130651133,0.033131654721007958
16.703185179139865,79.175979345352474,81.221396419215068,319.0284363151244,0.051037911290645464
21.234469531853144,118.84321355959409,99.38557873732212,309.74135026564591,0.08197723097271814
28.846204683221217,77.197876495492238,64.856035869793288,285.21951002811363,0.12038279027843365
11.447601898933431,118.23335832590722,74.499678910086345,276.55966035043195,0.065691822302748074
28.045019162112705,72.926080175524788,47.686021085344606,287.02739458955102,0.14942531373446075
4.6463467760426642,103.49457204479781,96.065169974949427,181.41363233791836,0.027592644040920111
18.435149100497441,46.785541784946567,52.475161641740222,177.10262984115337,0.092806741006016116
20.483352903708212,84.436936811021113,80.388303451497137,422.95444535530913,0.050868280802750646
6.7533324975195859,104.16478295885794,55.235515308931141,306.12551252207913,0.041602661057654526
7.6488295236617283,113.9761333775911,67.136419754724955,475.73957099061715,0.027294896191282822
14.896972302223899,105.80664724939453,78.983690126615969,364.27735300788333,0.054782439889078126
29.122029715722725,42.957658176093936,63.170061381351566,162.3115937645469,0.12201167732311267
19.497106384093694,69.816187304538744,93.031474518213145,205.1331694611178,0.071328073576845688
28.258603761605492,43.895877785108098,56.447574094585768,222.03692755455265,0.098970085723250029
24.91338380593724,48.742583289164642,73.530384860749393,491.50760853638121,0.033600379063097499
16.151921640437578,94.024450293398729,50.677182497504063,226.5464791530722,0.13228031597149695
24.403849680556874,97.060655704935854,55.611750117325983,330.514486700818,0.1288678253324442
4.4637563834016811,101.89765462013011,58.003758117516426,477.66192607406862,0.016416777566227982
6.8377439159091082,109.23652384445303,34.435526373421396,492.01745547002508,0.044085266111195592
25.565143986951146,99.154517478120795,31.879275929425503,232.72615238424061,0.34167020662297903
24.717244296454204,104.06972736853056,75.061744236006845,167.19117531251405,0.20497102081690632
10.048659291127276,43.917096785862341,74.163830375728921,203.76064138821548,0.02920312268722593
17.800009355575391,58.762812035303888,74.718228565757144,172.16496754589534,0.081311401901811436
19.756411338200284,89.751821870019654,26.482483400701874,218.29348438231773,0.30672688989984698
26.561212798176292,108.65002436998586,49.491013200383492,348.99940014630738,0.16708086071384906
19.680786090806869,40.360009995172732,39.835738544439771,469.35707870347466,0.042483223347571167
14.726860801115688,81.17034736930799,83.361356690800932,338.02660929301896,0.042422076544968587
13.72878512858675,94.182991949151784,89.547280104709756,369.09634484467824,0.03912122514784
15.072934245711258,42.368583130289053,43.501028291961049,220.6535380633394,0.066532114577205745
20.950206665079328,72.108444604271028,75.088686913598977,430.20426723584757,0.046765460540644906
26.554756425560448,111.65079051069574,34.702210259370581,366.22611797695413,0.23329083321136632
15.801318933983794,93.7290247084687,45.636439420128497,452.44789021745368,0.071727734898580614
10.443828636735311,59.012669068847785,35.399087217506462,482.09508745202442,0.036114385137995392
10.153221437937109,108.22249037055302,46.264057494942193,271.7652715148073,0.087394420002703074
23.396371286329607,67.842513872761145,75.605241051195833,181.70267048740376,0.1155412932526656
25.23078784902167,108.26757369152476,93.274518263893938,229.07513527087386,0.1278463253363184
6.7372300762072488,63.915492089512441,40.189180594313946,303.24454798654301,0.035333394522818577
5.7305302808346319,87.225620070651928,65.655927621303931,480.99277813856565,0.015828012326869329
19.455275257667747,71.755205419826723,77.604332593257425,282.40843783069533,0.063698199251128296
7.8005043490101551,61.986004060405364,96.469185136417423,419.77062478287951,0.011940311857652961
25.441268951864874,110.92460497374954,70.754536216538042,339.16684225976428,0.11759774210353025
12.068701522025936,55.007494555159305,44.133019827053552,213.9830696508418,0.070297414541385134
7.7406702572497093,46.784927298861049,71.910861768545217,262.25694163370804,0.019202732885279704
27.945232284673708,67.354155083652827,49.036837125851214,378.61715975798654,0.10137931973679842
8.3038247911172327,97.411131811325404,98.209629301878081,385.49868813971273,0.021365339106019947
11.402722140786324,104.59452847810253,54.97571013727277,302.16591138316619,0.071796155900842956
7.9939482749935244,119.89946960534118,76.407079057076061,230.02596093174014,0.054534099302357565
7.0027416552992294,63.708964560893193,26.742068676006888,402.66737282943672,0.041431171205436802
4.5498484247474407,72.635356090502569,55.004608460106653,209.10556456445016,0.028732957531365545
5.4402806382707629,50.945702242370103,90.633070999188377,477.83439215279429,0.0063997757395225724
8.5406782443321703,85.989754369842686,70.767058332493434,215.76625266276685,0.048097710850005214
5.3879302483065601,119.80640298103337,58.295716479698228,187.55932699138214,0.059037326731293867
19.36973921888525,96.070480809652679,95.195312457679449,324.17669582788255,0.060299870976143227
21.698577696787165,87.617027233069734,89.048828211042178,331.84235933839295,0.064336843540724387
14.234391877632735,71.389527433743524,49.166175536720374,327.86752017238564,0.063038896441459283
12.267768520753284,113.22390082284439,65.841130153100465,302.83362126859379,0.069663023430413709
17.117682162577982,79.753327690427952,61.736819206934705,498.18521249036291,0.044387295941487277
26.750128498099823,50.749353065044922,72.415187508614679,320.19821443470369,0.058547427518129691
26.129422297377356,69.230277055930685,50.058345021906668,317.28130325894085,0.11389506570213437
5.130351612332591,45.37333350782135,43.315375057441614,297.61812195009645,0.018057031977422169
8.7189586495096272,56.158323015102525,93.450387644165204,173.38901414551202,0.030218719956673568
10.155366648714296,41.413502479992978,94.290587462387975,357.5348209023656,0.012475296698061961
10.484076971637506,76.262393320013075,88.249216432148415,229.78872027811386,0.03942766580893417
18.852048945312092,90.763221196143775,98.365332307342101,373.16314308016746,0.046615210899123911
14.822823068282998,67.463396990312617,80.874364433476643,167.791711681967,0.073691559105987278
5.2806071181174437,73.630541720422173,82.350042142149974,493.4854854385506,0.0095676139459096119
13.713967599948861,116.73674182756608,82.194256897198045,314.15177765443525,0.061999714821754814
17.617576666658568,100.15704972599323,61.045572320672989,463.86438005674444,0.062313550778350602
6.643469475496615,83.268530955596106,59.233914588570372,316.44641063152721,0.02951244821005183
25.669922398502553,62.763270008946023,43.016970711175233,171.11578650097761,0.21887704499656016
5.3510085280927111,111.75974390183961,73.361439576946793,437.77474113283245,0.018620978394919909
28.045888594469613,58.807769350452759,46.699010207675087,376.86430538349703,0.093715457561821258
6.5769416810767627,66.027418441334163,44.33563072767658,423.61496665088083,0.023121932098184243
25.932948741541573,112.72518515383588,68.947103057204103,299.85945222810562,0.14139664097004476
27.468981742118043,82.363364422805788,55.748679116878236,373.27786048632572,0.10872009550024377
29.468837695251409,99.385435953438133,41.414245659597412,449.6801513288126,0.15726507274606435
24.852672887113432,87.259583533101292,86.204201256462341,370.87290500516065,0.067831699966060199
24.266416060054553,92.275136720759605,89.542743947078193,271.68577219256616,0.092043482603522325
20.704565175884241,63.950663321186042,37.577463975833574,381.88535802816995,0.092267912106807487
24.253905219031353,59.309764930133035,25.56302745999999,385.14896601492353,0.14610559795035921
7.4983574187418238,65.799387773493223,50.209747639703025,486.20543687731873,0.020210643477972655
17.937768934638569,52.435325126673796,84.813312676056441,279.81931253958419,0.039632427958939002
17.369794624950778,109.94514922326459,87.938039967574326,298.77861862994592,0.072684943981288913
26.296875747186498,62.659754660009128,35.374680258703691,434.24303641547073,0.10726732700583963
16.032783505431411,84.919151553150769,83.075192588728839,327.01681015995945,0.050115623731774112
14.01232689860919,103.35795401130993,33.677812548207207,407.80058259050656,0.10545385175300574
20.628645052164863,102.70592875005708,54.254694261739687,310.8983125587572,0.12560604240343426
10.928046255021997,75.070900686735428,99.895713625893691,225.42329963444516,0.036430782103960453
7.6339786848028783,78.100584686938049,39.444311742318234,410.8213449733538,0.036793224091845919
16.42480912461739,119.57613991480198,36.547268693321982,195.90430921464849,0.27431271950813957
14.839123583467011,93.967798158321926,56.710024941009507,219.50428223595782,0.11201713658976231
10.046818453750717,105.17107544943062,71.475139447739608,369.38874397447302,0.040020840082278505
13.555307062993329,112.20431753753856,94.967558680993989,411.54443006722443,0.038915886355797381
13.526203695482433,103.00718689834713,98.56158591497757,463.14076040373521,0.030522686980560494
12.514884674726183,54.814347596285408,30.223047744354599,245.40527409556211,0.092490888638423793
13.866066072900153,84.973658699005767,35.3498138010929,188.75349051019401,0.17658567151619992
21.829326981854582,48.151532585163594,84.30534804219954,484.6163308329202,0.025727482414846289
11.718788338853418,92.233770125119875,45.297411420314532,204.04808080774984,0.1169409917369147
28.67030609459885,116.42795425502487,91.363679462977046,219.18344378912383,0.166689509456384
27.825048507992626,81.018565144008903,74.758994292181512,251.96530874546301,0.11967853855113425
16.503671135802044,74.637799429421378,33.388360178550791,335.28697390920058,0.11003418130040696
12.537391330121908,42.867420113453051,87.439696369300535,458.9889481119273,0.013391328373208651
17.921304535580081,116.78196178633763,38.226728500605688,416.19110795545345,0.13154836577006665
26.062572708114239,48.240214730412703,56.762154600974036,397.85514384492228,0.055672749026798349
20.967270854562653,43.286327464387753,66.413869641949759,211.31319874960127,0.064670651549823543
24.914187526624012,59.685328920395079,62.557461181020869,275.18892103409098,0.086378221943563802
17.850779177709246,45.242434713470594,76.462218671136284,317.44172413033732,0.033273021534147983
20.455858360958139,76.409427392940984,73.951505115194138,201.59908371995505,0.1048404995555093
11.492045968744005,81.287024100568999,99.403150414604113,245.70039574433537,0.038248338489011276
23.107222220067559,65.005595922286716,99.956643191814081,257.91662138349545,0.058264965128118518
9.2625194212686779,44.076838605990886,63.734455197673071,194.54666941516373,0.032926190833844529
22.064751349280954,48.928029459938138,32.139931522064799,342.58389216789016,0.098049385601325145
26.378695776473247,70.760350239194253,79.588247422653879,396.75986878346748,0.059110769596280019
7.4346737698401419,44.842276066122892,98.249805866244188,174.47607101690141,0.019448315482267425
19.973873254089916,95.855178048793078,48.874479072176527,318.39308561710243,0.12303597030235919
6.4724894539782998,56.56164332198496,59.590666437818037,423.77391834372827,0.014497092294979945
22.868606335057098,64.165725502691089,56.858269361159195,411.7965451333564,0.06267097803671598
6.1968236894115263,71.530062174247803,28.8564365917697,435.27558367656394,0.035289925028028239
28.334435390216278,73.328770645531833,75.419832341758365,306.88422160971243,0.089769507945099622
7.5726061809828558,40.132856613984046,51.500327130135084,437.19497892395123,0.013497716178391914
28.93088639363609,48.965629679895805,84.059790597362678,234.26357492499432,0.071938273955840765
24.822988578212513,109.02116509927025,87.409005646148955,276.28369649613035,0.11206073036613794
19.435732116125209,40.098645000952651,86.592308994838405,211.72445174623044,0.042508938927386553
24.348226720368221,80.653388465030005,56.249949852991008,313.61958880000014,0.11131780504915759
24.672985813560231,79.160160520576653,49.11592616806746,287.2210078454051,0.13844900393612408
28.596703633250588,66.647532880851031,81.161558475029111,234.32449074500926,0.10021482961654009
10.587967199818866,74.506161611715967,85.104207538204221,413.12324823077353,0.022437481611253668
19.341973279316036,102.44649100212675,61.844308479352463,259.84637023907629,0.12330522333964591
6.4712791366744318,107.29629649719652,91.977326465222731,245.48151555104249,0.030752136077805678
20.020308200627152,60.827883473220005,35.793152205891872,195.81161579767326,0.17375410184297493
8.4535739064125082,65.79923527741839,90.930158474422015,303.58759563068202,0.020149729926351816
18.68871589828349,59.398628242266618,32.207142472891093,256.03762009305569,0.13461699796839979
18.883193364880093,78.389072044085211,36.514414154096045,279.24549446933901,0.14517119505534723
16.115613977511913,94.660668612705038,65.038000995547037,232.59904191719343,0.10084196921161007
17.588426163341193,58.26023003707364,30.063886014056127,417.10442143696514,0.081716407471045832
23.862008140171287,66.458859364389326,28.960532605008275,475.50117157415104,0.11516002137386988
24.780362629313732,114.43076940713203,25.038905812427913,324.27614847611068,0.34923689863377583
16.795983604961158,43.885543187756646,57.723749477069738,375.0494481692914,0.034047392413335695
19.58942947958792,76.861568419165295,83.096791096917229,453.51029681234712,0.039953941090354182
28.212142127942649,96.924643327742217,27.612876270993674,499.5903730667805,0.19821867402951507
7.1130733010291927,52.036320924597923,73.919320484939163,364.73076965544124,0.01372882909311455
7.0446927134028732,43.789921600438547,86.734548806213979,461.42281328895405,0.0077080590916019081
6.2804343096799791,51.05642973108246,37.600063643340334,468.0128862944747,0.018221902919591922
21.104445411053725,113.50585548245463,36.014780111605319,427.00802073266783,0.15576698367443909
14.883815820549867,40.740782545689875,89.560073021540205,311.32598687558857,0.021747725435295816
24.132356819687924,55.065757984908146,86.734345746257105,178.40390014836476,0.085878788381377552
21.452016746023407,42.502681032131562,65.420632469814024,155.53194440404684,0.089608686883673933
12.674581716534192,48.850357404976265,86.439990947048528,317.0202216490236,0.022594342264166008
27.357530231399931,89.611942930263695,31.956705806837107,323.01008673711624,0.2375005898000517
23.825835823836961,59.331112699126862,54.58611384540658,292.57683575204032,0.088513297987584005
11.033908463664568,85.536964034454144,80.334816707977964,348.85857295197758,0.033676736704537705
13.468992462073404,87.215630621290089,44.30889694929725,343.25694615654947,0.077235891223090394
12.175439485310836,107.95482664718233,81.42466858251646,442.81456436144254,0.036454304317435036
8.0979028642499919,40.379311432949912,62.813395329311042,188.02998614179185,0.027685481965668838
7.8423676860969831,108.26955674738934,81.269949096117472,228.81218313694092,0.045660895689589504
28.339314047769346,89.529526914157913,59.850972839299715,427.55174263587065,0.099150687228422782
15.385504967167584,53.019478888396605,52.592825516636324,446.7429035282791,0.034718667090950735
13.966315392212655,101.83499105082272,41.439191235897425,498.18847476730372,0.068892814550284995
22.971828425611825,108.43932334324685,40.628450607626128,455.51920573547943,0.13460010843761952
18.377819696575401,60.341078700332588,81.361810792854698,461.46465247531586,0.029535750454469305
28.339639657800017,113.50349447221447,33.91827610254704,260.02177992046671,0.36472040244090731
24.287838841644195,76.356594423892631,31.448676258320884,290.58157190328177,0.20293875148713936
16.463608667238049,88.273956346665727,38.221852376659761,243.82978668719286,0.15594057694672633
13.785346310501481,118.7719626894115,38.150988359044142,362.20478936745047,0.11848725324763602
29.652420168032371,68.922886291135939,86.733071710517478,478.58187397246343,0.049235984702736491
22.66176613609473,105.05274766560903,54.887996760565926,270.62431027906621,0.16027175103446659
28.73106116009987,65.471929426276773,99.279134302036184,344.95062365850754,0.054927760214447535
7.0804430076430753,103.93708177931927,35.290844334295926,253.70487065871976,0.082193996300673713
26.113875658960346,88.058713509011397,74.015486927023247,209.42999082044764,0.14834817023135499
20.563920983771396,57.308455618032113,58.654713040093796,218.31493543652948,0.092031874794475832
7.1699636367129269,73.122087503138914,54.468863252280542,170.28087058834546,0.056526404324702559
19.294707999199737,65.410850749084943,90.631314929056174,482.25273305324009,0.028875866783536038
21.838505492741668,46.248671446429114,98.169673437129973,291.00786297767036,0.035354126040911225
4.3198698331036738,42.386781607975799,90.4644219080634,441.94231220073783,0.004579918050956408
15.81226700788541,67.718292432574472,39.42255092763498,388.46531544139191,0.069920281243391794
25.46038729110435,41.522731825398928,41.559844090670055,217.17240649387989,0.11713114013771411
11.679334658946336,53.239020606541999,74.20554093212975,211.41178630268075,0.03963534377225926
15.922250126762329,98.014665668069512,46.68126862286438,434.1958705286907,0.076995823124750756
15.500167303765224,96.647298854687023,80.1043848085435,242.64909871683807,0.077071024933552695


==> anc/competitors/data/v2/absolute_bioavailability__s42_holdout.csv <==
x0,x1,x2,x3,y
13.292620527462379,44.811877575595332,92.347549778285781,188.99773375111329,0.034128859389203604
13.677425129847055,96.886028124370824,27.529603037607263,439.58401778443709,0.10950240434137984
18.976095220890787,113.19860011861533,42.603505848761017,428.30648155319955,0.11771936797590501
23.424389199383207,61.293819284597369,90.069883584455809,308.19198829653436,0.051723036464812973
8.7997911342541144,58.369984345279121,29.876764540804427,244.95352652814586,0.070185060775025315
19.199746800960916,80.909236541736135,51.754849471219487,190.78942219111411,0.15732156647833428
17.904080961639778,60.851640476990639,95.882698710817763,458.03336039769277,0.024807726430697927
19.664796382732234,89.025426323233845,30.966417181082303,436.32130417698784,0.129570500680801
10.8682551494145,91.774460392432957,52.496709608360234,223.85440723029399,0.084875810126015319
4.3812842870926687,82.712195925495564,37.655840712138016,495.05643306972854,0.019439447996524421
10.023133240515371,106.58471394966911,56.299991380669276,268.6787879340439,0.070624716709680388
27.123746849985913,102.19345548820726,64.359796213554318,476.06837755777053,0.090466704784937943
27.28666711475945,64.773057775430473,56.833075885994099,170.48762023911291,0.18241094036815497
5.7821973883130005,40.338083249728641,46.499181734275496,433.67932589729588,0.011566291713120487
14.505209285951898,92.303714265704031,39.664745517682604,362.30495662218073,0.093167454231557978
26.083550691379749,43.072814865309184,58.235561849385185,237.97242688366822,0.081069044711755911
29.460953044531248,84.715533767018016,80.292311135859521,387.88192532036948,0.0801376018714101
18.48787022562826,52.330734047321677,67.863382505109769,212.1471927117671,0.067200254696610978
12.245071562545402,48.102210000792184,55.392228826150792,379.43939886748268,0.028024320663513742
19.599986210598026,88.194393214386906,77.870222090268754,214.44980149781185,0.10351414051366462
26.450101779179885,50.302576864122884,38.712457247314397,324.89939368107122,0.10578350221000681
8.3651093319813139,115.2262568624288,87.174367928630147,481.75224743735555,0.022951470661911177
9.0434658209694057,48.230623086875646,98.847465115441864,222.00932275747004,0.019875635588504779
17.372928344060419,57.783086651914871,88.177221237154711,482.18790303643141,0.023610275038304734
6.6167740378663407,64.647281919004087,57.801115228879333,163.14701480056652,0.045360854177068852
24.391518648883149,41.869143754200678,67.411334469079947,259.96642190477991,0.058275061314876253
15.545635023520669,74.13666885120584,26.03654284520746,400.60954773326853,0.11049354872735967
25.115163058951126,53.438037569516666,46.125714628297558,186.37749690761945,0.15611690058256178
27.585208581538527,48.531335811908178,81.181527436588468,283.53404110460224,0.058161565997930029
21.662947175568469,116.41679938245184,41.017860129909003,443.19605954766115,0.13872805762393192
10.928546435275775,102.73698765108037,84.914929127102056,320.87063107559976,0.041207399647220609
17.150262206918981,62.379983622941317,75.867304041855888,185.30966201155584,0.076096258712780751
12.533161169236582,54.474817028783036,84.687353824372451,239.13252568950367,0.033713138979556814
21.835713816138846,96.556626277203321,84.822036961133847,399.48197150876268,0.062221946702697255
22.760380423549467,93.380283417846414,62.458767774273177,156.94450208260949,0.21681792606506159
26.153673247107054,113.87246068128057,68.938515977672211,369.04777882016765,0.11705955612528822
14.443402342681676,114.12288943326631,67.116875020422015,443.70797925841043,0.055349449019119333
24.152239732441171,99.484771629401934,86.567075398554124,475.08663557799258,0.058423619476307899
9.494114956076908,72.341907354021643,73.156200114541008,232.92489403263039,0.040306714131635071
15.393999063173549,76.547586551636911,58.907784186511684,421.04842621042411,0.047509255282931678
9.4843612113707536,41.451235849510141,39.99921767441613,199.37163242842087,0.049298159657135028
25.185498111362588,70.583078902802853,57.262443843291713,483.82377366634404,0.064164388550003462
24.872098555790423,51.147233487913539,79.659924527598093,327.66098700499202,0.048738252348356298
22.674397698199641,40.538614837634398,35.068953556243159,238.31697002817069,0.10998333622667049
12.436696643610963,102.82670647716415,82.148809760176576,353.478093423274,0.044039987550273163
23.436758417533685,68.054770887757968,73.579933443827485,494.62637058161283,0.043824751511611346
23.252231381007711,82.758873533514929,25.315553582916781,467.89076368080754,0.16246032053482873
25.078881851130909,82.645676246587897,39.385731899481044,369.25230749494358,0.1425168349355192
11.293134549199102,114.4862604106554,44.174444025275463,156.15186107038542,0.18743453595857723
13.088071208223163,111.85964798351309,94.513938887586718,246.9662680510761,0.062721378611833301
28.718763303709235,60.051325065517162,91.085236073992633,195.6804830893268,0.096759324750186476
11.871729240782399,109.38843446340896,48.729749084989933,424.53019321558224,0.062774408823271774
11.17205871929503,113.22867489962805,43.282850184899843,294.33148891577684,0.099297212196413714
7.3986530748985881,60.364913754419774,96.714394093515409,180.02823137352254,0.025651071887841763
21.395786874364546,85.934726293663601,71.760538045603454,200.8042713146306,0.12759637270538818
5.1053194149468624,44.721303121633788,97.700241677624462,355.53276149016102,0.0065729768800996168
28.759675738799352,66.376535325560596,57.999376946076495,296.82374069973014,0.11088597069648662
28.839530639548215,76.369714935472601,90.587985342250064,338.58765667898479,0.071807140837158903
28.167581550835656,62.440704376831306,79.50134614416686,345.11891634863719,0.06410237308379188
9.1149435333209556,69.503115070079062,91.524148157051215,409.92520062833086,0.016885656058258678
5.9569033442822965,59.257418445866641,30.612627356869741,374.03363308946751,0.030828473461585737
9.3975985219590843,74.456325308177256,35.47394472793502,303.25884278672083,0.065042245665934112
4.2933312333506475,40.263261986770651,45.189404581593152,240.00704439571626,0.015938327446855152
13.869817547235922,61.145782300048907,26.349523439413542,200.38461381434115,0.16062018323351973
23.485013192708323,45.088148367585219,30.634598319688642,232.74236931840065,0.14851337499999931
21.058729423092597,112.52252598409846,77.334355520539162,278.00175389383026,0.11021777282969121
4.9609895816067802,52.354044172295886,79.274201023198913,438.27386659119014,0.007475514722860838
28.773777753572421,58.667688082979311,90.93185205622801,200.64965753864499,0.09252123039918661
6.0640085142020865,93.062833314452931,43.974421799373033,458.11170119625757,0.028013317940872345
23.229866239879147,98.306621916006577,33.515045383199379,287.19273177972678,0.23725546530988442
13.109352165318267,56.989611190171914,27.175471945658305,317.32969695662041,0.086634148730300023
18.247749552803427,92.967017852725505,79.828963512726546,375.07391364925508,0.056657950578622225
4.3895648611648284,86.478586571546572,37.022913539089025,402.58037566719281,0.02546870480901502
26.911672391691294,96.269673791089389,92.966260070756988,395.42734182530546,0.070475494536463568
29.714556588729646,48.506714131087634,63.082062345671559,163.48937849623866,0.13975768044926737
24.001723802636732,67.365794102026527,44.524432824106654,314.22609224424639,0.11556896583086812
17.880845041585658,61.123253956966323,82.862361555985245,493.30858553646351,0.0267373601131057
12.991367255333593,65.163283306327344,46.994362755379456,487.06966119136013,0.03698460414867441
9.6140433233350286,83.828640156104811,52.337117827764459,412.74353073167146,0.037308554124115982
26.587132156442582,71.663502175933701,50.356913042109866,282.46665020469169,0.13395016211800212
10.188233922081064,50.414194977717941,78.114794728318884,477.07490500567121,0.013782622975570312
5.7250067789779857,85.154036473829606,59.603695174865337,499.72296428443923,0.016367364416824997
26.441753861011204,107.11109927286957,66.02349556107886,274.96546073308218,0.15600843365368758
4.8339192780921438,115.01235718414117,58.873844872646245,333.45856289027813,0.028319111595849544
7.3827091036340109,62.821521173318942,90.414008308596081,425.98239445509171,0.01204195032217973
28.695238520893344,42.278884144445527,79.604753071522026,188.88919800255383,0.080683965204911473
20.747446701990306,83.736132712663263,59.434096337698968,494.0753677079033,0.059162796045563376
19.653917124130388,70.679133113116009,68.288928886315034,344.58173015614778,0.059033398580204878
26.811508123749427,48.351041529516891,98.406042384453528,290.9808346400111,0.045273172199611245
20.309796632618919,117.1384586785915,79.228223770604629,305.73936809982831,0.098214089938632426
15.163210392032585,81.501202120575343,79.46180865081962,157.42371935647446,0.098793088004949861
28.945838644486326,118.72793420583292,61.007392037863241,398.50672064765433,0.14135817781229687
17.132827235871627,110.0000095674787,47.002183595554811,420.71886568037905,0.095304133482856768
17.036253034499396,88.540278746527548,27.160779820514058,153.7965708351613,0.36109882866440202
9.7688655075476731,50.197290696119993,49.492727175394975,353.63257213659421,0.028017589181721571
17.168788034992502,81.708444490101243,45.129791840082774,337.20388236935378,0.092182967614891378
11.393166974168015,82.190851427132955,65.785720764876814,344.40703022802143,0.041329894477904923
9.8949594691298621,60.942281268206258,82.320962898199184,287.28475211392367,0.025498210913475185
22.07435156257057,64.533945854571726,35.153354719724405,286.48918979322224,0.14144941629235999
17.335199977481814,100.49848923741462,64.243421407225796,178.15279082782331,0.15221838048969513
14.18996208948359,74.223711032653313,45.452763481708473,242.30651889582441,0.095630958392231694
19.741374464622819,105.56827552249707,51.586693822372339,313.6057282415685,0.12882173145987416
4.270845253350509,61.859365888618505,92.123397136659065,322.45627763379679,0.008893618964447533
12.131764304238272,42.594627189714984,37.55204144600782,339.3859739111366,0.040546310719720764
25.631894918409468,74.971260674431463,94.349393666185819,468.90544511057271,0.043436131396784816
29.164710859044963,40.266526430305667,57.253052302979526,338.8843718641167,0.060527349437222419
19.786430591460654,47.845449608995494,99.050106831308526,361.13829657739552,0.026465469479150076
20.257384886506234,117.83422885335335,59.656797395176774,419.70701147914843,0.095334190702634145
25.252901657192186,55.727056354972895,68.659930264728771,428.52786652679907,0.047829403416742584
28.078715820597122,116.96603409526253,55.404780394727936,341.73945769137151,0.17345812297635813
19.794850506247975,58.300320364637884,50.340336527886777,309.45675758136281,0.074081041972136427
5.4682019403308422,72.122130438764998,74.531839547483514,238.91820723992245,0.022147361987143146
12.254945743051774,78.978845028059212,50.56271442228784,425.0121199922134,0.0450391800653938
26.182088535839156,94.072990474868533,37.256752582897121,232.89036722835715,0.28386556571981925
10.651442554967778,73.203698301833526,31.137521395126704,387.97385655371818,0.064543862473740402
17.982817658237522,115.60948647937151,43.352471091547002,171.88351671450997,0.27899930713392007
18.665516753577194,103.80341020698343,66.01555592163092,447.16912783166237,0.065634705634528376
23.122003853602834,110.96951273815424,84.682011549598826,396.44232204583614,0.076428963749612916
28.500188817994573,65.128533779044062,55.257774584741917,416.1301247154833,0.080722850867279761
19.684604391193425,78.57060573300393,78.055657052118988,441.72137062702984,0.044857389648100966
16.365167733237559,85.214579312867542,76.782259298918461,223.62718366654781,0.081217362880536381
4.7717009346276242,71.87717064730036,86.473127591910981,318.44457269197204,0.01245515599820725
7.8214552793413512,87.162321133689517,61.724793641461567,450.68222114665787,0.024506781618902709
25.275760504834345,108.76429223884938,82.931724542287341,188.78780625359258,0.17558844522573758
21.506803323727276,78.893160399130494,61.085552110655122,283.41784401625432,0.098005291323056493
25.637965014543219,45.982403390112751,47.976919822990254,254.65406514747207,0.096492207468936678
28.721695736115418,78.014792625215122,43.310548947006026,483.25629585708128,0.10705718669290075
4.4395502228693102,81.117130613653259,39.523433441678435,357.03847476415842,0.025520070477361084
8.8825747043630408,63.398043769822657,36.945715562098158,264.9901133084382,0.05752027753203412
26.728251521806506,48.19281874034349,48.835701253471015,408.67601821626937,0.064541090081637803
24.839317915756869,86.206335983257219,71.596945596346757,286.7973135648291,0.10428198240364132
10.18239050413804,56.51629944760775,32.66755854750906,250.45990535611688,0.07033452776563888
22.562273643846922,102.89143274465653,65.052896308140774,257.5353437970918,0.13856661260894984
15.731152604897758,88.385614539771353,36.830416597774239,284.39586753731714,0.13274317992880036
17.021155467451244,58.326398829067962,59.540913515059074,423.07756203490425,0.039411114373767805
14.146248501554462,89.867547237409596,72.122227789085912,311.68536491592351,0.056553387992604835
22.617021084329249,115.26974428794189,96.64362554826748,274.11249384211112,0.098412142737299854
17.465391867727028,62.228318766156477,63.626293158648217,317.87178243049311,0.053737542631020645
23.941906906922487,119.50362154311313,98.588163977713762,173.63235260348495,0.16714153105500132
15.531345329393865,55.193781188369584,90.628382188627455,202.46606523800602,0.046717839826548514
9.3372106751008221,115.70103158007183,63.253840452208046,389.82309323633984,0.043812690827942417
23.770641358987099,61.607121141706727,48.315398979254347,264.15222219211716,0.11474452589491223
10.570791747865345,104.50390005279671,95.982082976929263,471.75516926803147,0.024396817484124273
17.917254658505378,74.282482709126313,44.845954515880713,192.58791777291515,0.15410103908402814
25.547770789648233,80.11721044537417,40.868471248462008,432.08226049656776,0.11591082625427758
25.990469406558283,57.167246372058493,50.187611307392913,259.1249613935297,0.11424984529932355
5.1340329289321769,118.8908667055389,90.055082118834775,226.33163965645892,0.029947022343777052
28.827781823744616,92.73353846368019,66.296482959796066,277.55320183477136,0.14528183842323814
7.3320363358320098,52.114422962495077,63.672906883823622,307.67313712152895,0.019504655539199337
19.912953777693737,93.002363021711886,27.188192162051401,213.88452002783094,0.3184710682980223
14.883103510583723,119.39957603233186,47.289005833341989,179.50432137837223,0.20934432621681265
15.517349583826221,71.95784401595381,45.838220941475022,429.47383317158511,0.056719347346232539
21.12604453216759,119.50729938895142,49.74435293480056,425.56551674515691,0.11926208760531599
7.0711491884254052,48.46032740653547,70.873842193924574,172.59151485771224,0.028013729208152007
7.5439436095818673,88.130237989577807,44.790946586605955,260.8180982690136,0.056910894496756195
20.057411434459141,111.74708564588325,61.744832339822793,306.86347211817196,0.11829469759671354
13.246929434166912,40.493144258010403,46.167828500592449,425.44966203193087,0.027309207197312037
29.248101383501993,60.910353942088022,25.981982243250474,301.27242748841138,0.2275920743761555
5.7984525174121124,66.72034469982944,78.735317649423251,251.80713039895329,0.019513392433542151
5.1500993952899625,100.81894505237639,26.650999824098847,212.12407961566115,0.091844738556955352
7.5469290988239024,76.068781575958823,54.036845333306161,371.02215700783773,0.028634321513811001
17.013935837397142,73.812363621418385,51.844855454579346,270.55058644283594,0.089532302954339726
8.7556282295841132,60.473777769464178,67.601900061321601,342.17180353595529,0.022890289791735189
22.983482136502168,116.96040841340911,45.642718799089728,387.06225460360469,0.15216065726854303
13.417521747166955,107.6148684977039,61.263124870474428,493.78591475736226,0.047731682640812054
24.51007623403914,75.390314693552341,66.07230748325091,475.38929018576511,0.05882898433611905
28.999614042069744,96.123345809576847,50.74964202706888,414.03232014945024,0.13266423879456613
12.954400835964538,90.286215223354787,25.954482808491409,183.55058848373605,0.24551080955895715
14.630886438607774,42.696022426070364,72.311278650607349,209.03953759285528,0.041326019877806777
21.027702537222368,47.965361756973394,56.384474959000102,171.80472805294485,0.10411777937790201
11.831188701010943,96.900084860896058,34.863305625413943,404.08986788709194,0.081377813030387131
6.7386788820170525,103.85343329096277,89.977484038161961,155.6378444053563,0.049974282503419974
22.900134998885978,88.075766167757578,86.739416107125763,453.42320574235566,0.051283095870030673
14.313425511040951,119.09084174756298,82.529281594178002,223.60789579344078,0.092369107568880005
21.87123901029495,107.634243700806,30.322389467181523,450.09015124539917,0.17248880707362177
18.694856511270597,49.17662988780851,26.394594385328819,185.94815016269285,0.18731564164783748
29.981265653469496,54.974287317695229,90.238900728071712,401.03756414098132,0.045543952780255519
16.786524755651524,61.076211869476069,59.163804025902749,415.22814976357705,0.041733999856502779
10.054111024332448,113.91804750041429,84.473726672450766,225.04393736473537,0.060248638578897194
15.613156231725725,72.915054460033815,68.382775238106916,355.37632346443058,0.04684601981064538
18.477195395449542,52.590758584455742,77.374953008239686,172.14710839858114,0.072953369642383151
11.605590123902903,49.437982827555267,81.505799851939926,214.50542694235116,0.032817173481766826
23.313768141341232,108.82045036405495,77.652570553061622,401.42327758745739,0.08138879198880411
19.428130394643546,87.33467570077309,70.231837339707354,278.5990992662995,0.086716947785895948
20.729159961838285,114.4995983454387,32.674498770303799,315.80322506285336,0.23001712512213235
6.8462231195781209,53.070904982482944,86.393622120852285,396.18468197742163,0.010615199964512052
28.722403040526743,60.166351176185202,46.614124866559671,264.45839505898493,0.14018435673716967
15.694107341103921,101.95643610840571,66.467523499364873,369.3639358282104,0.065175936158238967
5.2386923572451751,59.896786251413452,57.81532134486671,400.47241159036128,0.013552233299196581
5.9993138432479505,79.717742612532561,75.038292059066094,440.24242825453621,0.014477105465514012
25.765342506621426,90.061599405129826,32.926704579723648,383.00900404565954,0.18400021243707038
8.8998287595648815,92.352624112657878,97.005764852638521,181.24817783097421,0.0467476406740613
25.465950845827273,69.046192152393161,32.920170556392506,243.03547955383357,0.21976972952832161
25.595694462914391,111.36453731935903,86.070133469471159,219.00264271944707,0.15122096405907287
24.4210544536712,69.443123665699844,36.375587382170025,347.2382731840122,0.13426291042419719
19.650574311575554,99.271752637813904,58.843879600303737,478.9915445524731,0.069210468934577218
19.710294359846376,107.82117034637368,91.590454683890528,394.86200921228453,0.058762678813495089
10.994407776350277,90.78421207188569,40.245256816924744,358.74063329657372,0.069133237564720618
5.0853120758158186,67.978403958142763,73.514005917484525,327.02998121972678,0.014379073884261701
22.477027412586608,48.335842182061562,40.14558812775816,288.19012497174481,0.093905546652468141
4.3877360951076589,115.14729148426116,70.279206226821344,277.82942294570773,0.025875523257097986
4.5549761479289481,57.747102426470427,62.959107506651712,456.32984541892,0.0091554325575474212
20.640627610575415,53.605761594645514,96.432247642438426,208.2476187285117,0.055097518027157587
28.735488091499288,54.139300093327819,29.473321229209141,451.59820980592622,0.11688261679654588
9.8861031171770613,63.288049281993452,33.456279534541046,213.93736526010304,0.087414314999681969
4.1855254936632074,86.729171877432478,26.019128546994455,281.6285148669067,0.049538838455934348
26.413245177204303,52.00731833548322,90.705854649595722,220.00046853357975,0.068837850052831884
17.999281577327739,100.41020177113535,51.777788481356325,165.17592167925997,0.21132105731032574
12.55240230488273,84.689464789236951,29.287399747263507,330.55255092070337,0.1098082348066767
9.9268382234566808,62.404850203122365,75.952167529831826,284.39060265568526,0.028679651880073778
21.416713962581682,105.0098280249167,93.974724513280449,249.29633297426295,0.095996595700141449
25.081518275336215,94.259620501695608,94.295908846793779,181.19175011031501,0.1383720065597214
29.667131422246445,112.44039709979532,95.00983682111108,190.98565470938169,0.18383517218878906
11.492858386570681,81.684990242943257,67.354718513295069,187.56541615349857,0.074310387582380608
28.460393069951618,68.489417304364565,98.961723296767104,485.80875835200919,0.04054448381509914
14.415188971987467,81.787247289287066,82.163892924601981,209.01485720487685,0.068651141950054312
4.5165218922517303,75.598911816543762,36.299758112419369,395.03039018930764,0.023811427108532804
8.2181261040950169,60.764917871219993,97.687499697499248,161.52318128051729,0.031648407556174755
12.214761877010679,53.25339360946753,72.318770247141174,302.32436572545225,0.02975144821233908
6.3176070735235701,72.368505782193267,79.542424843210085,189.57014928510392,0.030320296128069552
17.209405658862433,73.653077432235918,97.364691866434185,171.88771336432524,0.075737408623803501
5.8343309788896143,102.00193218672743,52.582776352515992,342.83053586643314,0.033012350756212713
5.3967545070772136,75.899545076648081,34.063030795785927,290.10747086081642,0.04145048683067689
19.964054809186045,85.268968183434623,32.667552074899255,199.20246065014314,0.26159441667815425
5.6147551595991239,59.342298802235234,53.554887745636215,331.88961198760188,0.018745732534757822
24.542246021203461,66.220474486146713,35.461524752718098,293.60396153031769,0.15609438367028386
4.1461747204241561,45.034563624055068,99.434123863472578,237.19036252482914,0.007917007711310764
4.9707610230738188,73.285102636723821,58.988083709564052,367.25769496416962,0.016815252483753363
16.050153347324937,87.837118658851153,91.890273705143102,233.32639066392949,0.065754254630406961
27.021688645064895,77.345161302062152,90.56115857027298,386.65126934378532,0.059687614890292312
7.553049062945667,87.137253229499322,94.525241523860942,267.97518738777455,0.025982670906157995
5.6167931100944877,115.76978068780127,34.131768567235326,487.8318782623287,0.03905302406029177
11.014779059220519,62.002919898130187,83.33149223744654,239.94212434056197,0.034156414396918584
8.8460801430778382,71.610999791177903,56.515168632969463,457.58226768620005,0.024496068777214886
22.66768180435859,97.727853852203879,49.692765507026664,204.30520775152149,0.21819905503036055
6.0574091687856537,80.391373716909129,43.04875085823349,188.20298290450944,0.060104820423101647
20.04025916612478,41.009269497939869,96.016519607827718,278.49250639778529,0.030734481681841799
4.8989724336472866,107.53629601718389,91.454736880708069,320.0104310656908,0.018000713919559687
25.996387399104009,49.505948816426439,79.816039506666755,238.83463562529818,0.067512300420850463
13.869373394059588,118.21105597086638,90.470423090347694,435.60923241449655,0.041601715558346429
8.6873459774576194,94.914404578954972,26.204948326862233,165.83250972191803,0.18974321911233941
16.140805566748632,93.496999771563935,42.930125168830756,440.90103571927034,0.079729604037303101
13.013159234567805,56.397664349050004,34.789383351275163,380.30356543078921,0.055471094449590752
14.299136420061112,86.330733417923625,33.660401818461096,322.52366178759792,0.11370887480241217
19.669425954458653,78.467764376442005,93.817549735130257,223.92245551702382,0.073468509748570651
20.880537869543346,48.705597575746324,91.402367989164389,496.46441807004726,0.022411709406406188
7.1161824829072451,54.787475015926184,26.007311521719924,272.00007703907443,0.055114246605523949
17.2616558631148,57.175788758193711,97.505940767750772,457.5653118196974,0.022121289975405006
26.336641998844026,100.57352887099431,66.978001778812157,218.75583214392145,0.1807807825365613
20.681467489443985,93.8850198558047,32.948982072244412,387.38045288967737,0.15212407465890979
20.156763015782694,99.645361079185619,67.959312660699908,275.18641674511014,0.10739941209444875
20.423810934859439,51.095543741417266,70.667975030826,214.8530539953091,0.068731469355299515
6.58513564238085,99.555045395661949,31.960734314516568,268.92211423531666,0.076275442175351857
16.938796157140626,67.340500954558053,68.471120913871857,347.57506413578085,0.047929493039367228
25.72336400104134,96.760663827709436,70.453464363854238,263.6899549929733,0.13397712779326348
23.585016356469559,115.84793610428262,75.946403891143518,396.43413699554492,0.090749914306584481
21.037092540314212,106.91307943264378,90.551808706560621,226.98308236750492,0.10942736394150167
21.602174501370843,78.494384665535478,94.924178201401645,275.35488785920199,0.064873364655494883
6.1568581398330533,75.28429364418075,78.044726486553941,193.16588607417813,0.030746064476800328
18.378470199977258,91.452327118356422,25.908009521810069,386.21063478525997,0.16797546156595478
25.132032939575211,80.839437325856721,98.570367774689018,211.14147634952909,0.097618239566742343
23.78105722479517,99.768294210839599,89.600654507445284,445.39145807373495,0.059452570851389781
27.243322726648309,58.258857888711674,27.655027832796666,399.89814541842327,0.14351541514600435
26.866854011160978,59.011161335766488,33.280460516743688,393.06734495817489,0.12119778552399489
6.3363073828982044,78.495481960140992,32.187273495654139,351.65255016759926,0.043942315323590921
22.005585795549681,58.38015083621567,80.340572891442619,195.02505785678636,0.081992250536836911
14.434800925206861,70.935040931328146,28.651689932634476,343.23578154836946,0.10411872088567538
12.579789945950818,75.403188405651036,81.812355974971041,197.11627954963089,0.05881955125372601
10.974237242066465,112.34923027312874,75.394267143112245,480.21474272708588,0.034054196128622517
29.278832111130022,74.393135086863623,36.468609627919328,364.14471822124523,0.16401870908114122
18.005889093200999,111.65827723127893,93.018731751217587,311.71744708708434,0.069338424425128706
20.662613239332092,69.956242675324859,40.41418499130247,483.9960002000783,0.073898585339857395
7.0321474796153973,67.732398369203082,57.992391059009911,430.64976895955374,0.019071690505814927
14.200381677998841,99.949634647549175,74.289923331418265,167.96134294378263,0.11374753132993581
11.962546623876417,57.126858468365427,63.938983069926117,241.4521844329845,0.044265678134206038
16.879116883642531,108.20556360059085,85.596366853633583,305.53649072250187,0.069836247338690274
9.1755552365903661,88.283662259116383,60.779975143444283,202.4381487204127,0.065835451672009285
27.842679016841348,89.398999908583022,58.697358663367183,315.12462323738771,0.13456830523819743
16.963745045926437,53.635285156649687,35.552795721199963,419.88181223582274,0.060949691273028843
24.798131503856769,61.62884788406167,60.026396772343496,304.28169058660353,0.083672917567483268
29.545185597864656,57.673339869976814,97.767890755447496,283.67413068495864,0.06143924160577658
24.580284992873001,89.15331500498317,86.24221145273799,207.22800862343465,0.12261852066906388
14.043218689652761,69.360483749517101,85.886332774406014,182.17252803743841,0.062254654599449115
24.578323275828108,88.651698889590122,50.720743600054149,283.62329042559418,0.1514648334802004
17.552903284425945,106.43297193317832,80.572730100026391,242.40513778386401,0.095652262976254565
6.479261034856636,99.411648868529099,85.169530356345831,421.44607168259103,0.017944711960944007
4.1663712884012165,76.448644442196297,60.116193321092304,465.39900595174146,0.011384418046647405
11.75724263384202,102.4227362620957,83.650760831701973,485.81965688246981,0.029631721042220657
7.0403068631256334,110.22393473501205,96.02406134924324,391.54240168105753,0.020639949400206102
21.46871101125264,95.899796845806918,88.950551679859572,290.38392176624916,0.079708097788045634
9.3805568857516661,72.326509379043074,42.791774719070084,329.71724573949928,0.048086610434985612
25.980669046266112,95.829912563337487,91.24200693815601,400.14300642327294,0.068193245850293488
22.314314574471595,96.822435226817305,84.60207774873227,231.32267622599673,0.11039777375794389
13.447096400645371,82.549346791832249,38.429512898658082,398.81475069848625,0.072427928922655468
25.637850713633899,89.175986752718188,78.403232443748124,327.68444001543958,0.088989701513697977
11.023617253989014,94.333865886994346,83.475928656407461,457.82686803825317,0.027210042690432
5.6604098243610164,42.423114221836812,40.195851435255818,289.47048356305697,0.020637871468415052
13.797560128142823,103.49908383920535,97.847915860316007,444.88338698794666,0.032805074824509506
15.166607820784213,95.851172214877678,98.566488849668943,183.19173186488464,0.080510167578515687
13.642442259848309,107.86423657462045,47.664703296211322,219.97704421500629,0.14034448209144518
14.355119834923547,92.40892176009632,76.261184996646065,437.25369103762239,0.039781732390230459
17.227589545653689,114.14068652679698,99.993433713078858,406.40976613230572,0.048387075993767792
5.3325525068300967,46.5410850660205,84.346323927007603,280.09491244824778,0.010505101786084325
18.427520989806418,113.89546262693972,74.865155110194806,479.86677806295882,0.05842152976051182
7.6016471894878688,95.408525406159157,97.719099509794944,354.60157422329331,0.020930267417838502
10.546752694090351,55.666892585505764,39.299700574216644,446.98752012150095,0.03342189744458314
7.6160518155215664,77.89995223962876,96.552849681811978,385.00321472090275,0.015960174284280156
7.3787121061866658,78.421722700397879,93.752505221714543,480.50801599368128,0.012844979794143672
12.126992233248377,96.366383371829045,55.136468142751291,169.50475814268779,0.12504255029394723
24.485731258571505,63.786767812467538,81.696872478567684,457.04039388572619,0.041829594869199557
15.204976663792113,53.12458551078916,40.710667695346039,284.11974697213435,0.069834763709549899
27.053676421957157,113.21685589724731,64.254275569500436,484.84420802824576,0.098318023205217875
15.748070206734118,75.089137015651886,39.159839156202409,427.2377148904398,0.070679582009918376
19.102108177981258,82.898630177798609,74.841705422569191,169.03595217452434,0.12517162632470802
4.2720648612416143,106.23643820244739,71.602043191970097,277.44907533079163,0.022845603888370102
25.275850657517218,60.605145811983824,66.489085775342915,404.40723459424396,0.056969971661704283
22.170726109238522,100.0040539444894,77.351258044191468,296.09795345545388,0.096804319280824738
8.9369769003580757,91.478833459263711,89.868923702058964,466.84814381483358,0.019486151572125764
23.209119112657952,46.626184759374219,93.582512941957802,452.8216948236485,0.025536807858546715
20.622672594181598,94.501671032436178,41.028548138345158,479.274809271305,0.099109134358341622
8.5017802983360742,92.890532747965977,45.217881412652723,204.09012782385767,0.085575436537703914
7.4300245419972697,108.68376863012625,65.011430504537685,369.79969414396476,0.033589123221953253
18.985735339236591,112.13153877754799,76.22768447668858,404.08442836695394,0.069114689597738005
4.8675163498580956,87.383355683571025,25.945978684186148,311.99790179098051,0.052542944514979609
11.814434044230669,94.016440044732832,67.664632984817857,193.19193365161624,0.084970075617867125
27.354819513039757,56.977552417073696,90.569927301409251,169.83630223390875,0.10132651322162818
20.899239582550699,53.403074074986527,94.140022616103082,157.87864373954119,0.075092931143345296
16.39206483563887,86.694496462379263,67.127491190170332,241.78715840732323,0.087557135356642307
11.850809683935044,60.570147627639372,97.495451781956334,298.6206282541259,0.024654857399031092
24.529797533844043,89.088938193426671,79.531851843531683,333.33601144750889,0.082431730488740834
25.029469431670407,55.845108073018402,96.400106407915573,436.44956278697293,0.033221956352748799
15.822242361005054,90.146001990049641,93.752753722365142,344.38627401290773,0.044175821708856054
6.3236366406499753,118.64974363941208,36.74765572962157,373.41820529895529,0.054677491912916321
14.613795904309653,106.21386111605653,58.673597583130331,311.72873322770408,0.084864231321430533
23.775631569776124,111.92829511104547,77.831637415607005,312.87042451843672,0.10928266372879741
7.2295181382727884,83.622236731267719,47.367914050868926,245.62820728274562,0.051959939051461151
22.852871461871565,77.812369558827299,70.849605786294461,423.59743778960029,0.059251405268490293
29.413114243260509,100.5753155602783,71.118465058322954,269.37273270419882,0.1544174608276421
14.937797277067734,67.924676551327451,27.307073629500131,463.40266659192179,0.080182658314292513
27.780980069875831,85.609945808272983,60.179142871490541,238.93155216443671,0.16540638983759393
23.942438235135725,112.88438385342488,63.869503351319281,407.61748226931536,0.10381399436132088
12.912668729289047,54.971123194970886,58.896411643202377,425.91659369297361,0.02829679341738639
18.788557961864058,117.74796879287652,97.78865906407961,281.86789394749019,0.080262516383326751
9.0808903859544632,83.228810337556823,44.446467980386302,290.21835912299628,0.058592224054571894
12.286705463076421,73.684437530801773,67.006352893522731,202.43631759733879,0.066743167138344953
25.70853452494897,61.063983447633618,63.877213130061712,256.21294668246173,0.095921380654846247
24.486878451907881,75.510783939236831,98.097896934443256,223.96173956208159,0.084160610184486492
26.257657600058593,92.674132524399923,67.200550114121043,181.99299588864184,0.19896972873370772
25.350439603103506,112.63855268654605,31.057773512103989,425.96966553743647,0.21583584151227639
21.650050192899691,72.286593338630965,72.548888177005125,151.56074091386023,0.14233089649372868
18.451074563550023,48.907151358163254,92.20773271376882,415.46638276304924,0.023555417134683926
7.2201268634836442,96.803394212421068,47.293479901287625,411.18634518699059,0.035941438801354079
28.589587328593971,48.284925544484977,87.904854414048231,317.65609412599451,0.04943669193593659
17.661804435277293,62.238074422240778,83.126243651763133,432.51868127157775,0.030573713614349338
13.646571658181676,113.02882343622257,47.216311283417838,170.79979204119573,0.191264061580811
16.102213213417308,100.13803348983005,60.050456426361926,343.89354864259258,0.078080806419065493
29.1091103365777,65.768784783404769,42.01447631861852,358.05773611862742,0.12726141082541004
24.607177295941192,96.808929643391508,82.90295640806869,252.48695513047289,0.11380681087259177
8.464128155393114,114.66410260776567,95.378069902834795,378.07748319121117,0.026914131124673894
19.693822998001103,114.37641948606947,54.085324657512018,327.11817981622215,0.12731582989339624
25.987540485684491,44.805042874211068,83.883634978917968,278.96332052921167,0.049758551645053849
6.3917731229310295,81.927332313628028,69.167036058235851,321.76139643330259,0.023529736363037301
27.769362282978229,53.316904060011687,62.985306994621936,328.9409812379854,0.07146174151649147
21.947933311529244,105.40174229065943,81.739902305411505,255.78891937182306,0.11064341716641199
28.893664730408542,74.089386194306996,78.928664251530506,233.0513338944896,0.11637837259332472
19.317815123068787,114.54841981107658,65.313421372132922,420.7594154505079,0.08052130974826148
8.0222702658777099,56.230663369729314,83.946547709389648,372.94252367811748,0.014408731554319119
4.5204572595889152,73.638633190814318,35.847393672546218,225.93132329437282,0.041101157720098862
17.802620983997212,113.24913442482011,50.40370763977797,399.79048860690415,0.10005156718851484
6.3986693003555297,71.768143970216201,69.74190546902426,470.72972934537665,0.013988010314739131
20.76949641981393,89.50361743246944,75.61005634026975,386.59870620222767,0.063595530889800467
23.681940036652932,41.863924704451144,48.215505252077243,437.11956628455135,0.047040317990693629
20.94608400075581,89.498523615749733,35.428292045207243,389.60794638198018,0.13581279591025636
14.137651072186259,53.969130195470576,46.729465742346648,398.08155213065766,0.041016614380444447
24.082470261320893,67.942362405386092,59.698901111648951,422.12797970187972,0.064927876591570316
15.837329070233451,41.547332350324595,92.247255933102196,225.90363789011531,0.031575366766747694
24.09157453186328,72.28507147108769,76.22426996131793,156.81485139760622,0.14569120490681689
7.8941980425973304,92.24967593099079,63.967131814599718,152.38951785641171,0.074706930615300177
11.313462401580612,77.668988311168178,98.098272321646064,423.81878319111399,0.021134969579565142
7.2368179567109738,62.7008971218767,46.772288204418345,334.74287926879254,0.028981538621428739
25.864740911714936,47.750632301941572,79.037896602784301,271.60035388969698,0.057533600534985845
28.535216181619361,40.420006199013805,96.16959011550891,269.0046812989691,0.044584093419182499
19.622712745688172,95.178101137367221,86.052516159330395,213.93678332149233,0.10144883106179844
14.815063672956265,64.118338748033807,61.658439232424463,195.16571518959202,0.078938656274628483
23.715322673585739,72.196795427393553,85.191772264818638,363.60669217372379,0.055273560164273199
22.416388790741241,54.088406175074098,91.035866599930515,445.4968407579122,0.029895971811322527
13.084389999039404,46.943103863335764,86.922305062557456,370.39673221348369,0.019077738906048504
27.270611492404747,55.554429470718745,73.013676942876344,200.43086331683878,0.10352488366276125
14.598158789926142,67.08868545200562,55.024404942431346,265.38331047736744,0.067068470713158967
4.8391513286650998,60.404636254191885,39.211829221870666,194.51249494677023,0.038324356372526014
11.279706070660602,60.778473795368882,28.982455273824922,174.64523849188654,0.1354427145292906
13.99632133693674,92.979903671286877,84.240473523535712,211.84420473585837,0.072923181768243597
15.39924649579139,63.992844026644995,78.619547789179194,256.37009372147628,0.048891456923159771
14.757976826903208,61.210528867293419,26.785092431022573,201.15538310862533,0.16765949255421334
22.915602558130146,105.74620803450811,88.242713513043327,264.10423794294064,0.10397809578629914
23.396700046292739,47.743923706632138,33.320872755294531,445.99194752393635,0.07516736549489253
26.351221857730359,96.611793253753817,36.643479008761219,265.14172397944816,0.26203308212370963
16.944868575354683,76.66207592125005,25.599462046559733,162.98049123469167,0.31135247228042806
26.120336171834012,110.47528296284378,52.205866922007985,253.10207103819448,0.21838805169434275
24.669068014764321,80.61900740417633,52.098903674690519,215.92937092765317,0.17678682049640049


==> anc/competitors/data/v2/adiabatic_poisson__s42.csv <==
x0,x1,x2,y
166.0934072833945,3.7173465229824245,7.6472234781164437,60.502506285203467
115.83176596280785,9.2659770596399884,3.854378540169809,395.49343244805976
178.78968798670738,8.0316463188836433,9.0101751140592601,152.20970635118292
154.60520435890459,1.9952956989649944,6.3444749322560288,30.611197685930094
64.126602183147426,9.9733119205381584,2.1342370757196387,555.23095102637797
196.34335274551339,8.9128002187697071,2.2934679530998072,1313.2466355778758
164.17095529855294,3.5551759407763508,7.2378588423673138,60.68029875285162
167.90964579154308,8.5320692169484431,2.5564954279787027,907.50439085834046
69.217044901331889,1.9577757868424457,5.5656343142383902,16.031001434520025
117.55789068433506,9.9919425742681476,9.9259702833583958,118.65321964207854
105.61970363488719,6.9911626249588323,1.0360684426000555,1529.5732746500721
189.01474832729028,6.8511251400291728,1.1492182170780123,2301.4357251008369
146.57976801209969,1.8139665428571947,9.9377612373745592,13.550366132735356
173.41424199062448,9.0733005900696266,6.2617495072074894,291.46218341108704
116.51212982409967,1.2609955288402248,2.1421897796666181,55.484156285277194
84.08580826771653,3.1674525223703234,9.0757197977868422,19.26120049062563
133.1877180523752,2.2871968764997153,8.9234227011492298,19.803643274489914
59.572588415626299,7.9909114662299672,5.8258037180023772,92.722072310565537
174.14467579888731,2.7838380449160809,6.596128268746809,52.048356891266039
144.74965986830972,9.1957440441779674,3.4586847235078872,569.0675353154254
163.71316101280607,6.9064213539474117,1.4546772673480464,1449.3209839127594
103.17889521948025,1.3254643944522659,6.3511084800177793,11.50580005216939
195.6047036592355,1.0488685071583042,3.652796738824867,34.096754994123373
183.96816819832966,1.4649212531295903,6.9725894199431675,20.707656208572171
166.75752456106429,6.4533265988295492,8.52620659158341,112.90790536839158
79.195806177795134,8.2133362977347382,1.1634448952292766,1221.7588287182475
120.00815055905512,3.1469753856464964,6.3614239721715462,44.800756737054876
56.570564868084318,8.6446795863076566,3.0815248571816705,239.75464559557963
73.143423810132177,1.5150874613793435,8.864996481134213,6.1664906412488145
152.45734298636819,8.2086746827750865,3.2829805590564565,549.99022856160798
161.71432338617257,9.3501588715505228,6.4969311991187642,269.21763169072455
195.12645986513149,7.9489755919394254,5.9818675608065028,290.52284155628479
98.87380372072279,7.2830870558077345,4.5654985005332405,190.12510081747084
105.56895590523033,8.5418219678984482,7.0985868723981467,136.79375959525819
120.43337169137119,1.3613616959235979,7.5319267124389047,10.980984107415663
78.420703862642853,2.8160389964714985,6.1024401578744811,26.559501866458088
69.488225800320748,2.1243131137507878,7.8258001346627868,11.196361504612524
121.35573893389007,5.5407789117368784,9.8507536839364391,54.225332678402033
84.036402357632625,7.7066931549596003,4.7734514911072461,164.3301409050936
150.47209920237657,6.6701066011875882,5.6312474669697776,190.71963476520986
115.57278783084961,8.6601798978574145,1.1122289014709192,2045.1323668106072
174.90172940867564,2.3969169319698178,8.1642570067934059,31.450311094830194
155.03976530033736,7.611589827416454,5.6820706034139441,233.45294342245475
96.854996207306158,2.737373417820137,4.6716528732450868,45.827999653689083
174.83897020928015,3.4368287618602023,1.8466476678045622,417.17822609548813
170.71465362452028,7.3891422755317349,9.0069077950785754,129.38872639825817
108.12175685452617,9.8218430640881369,4.5550651603650074,317.023056759854
93.249215589536618,6.5038924537936262,7.1432343838829837,81.777723835271033
152.37432559624631,1.4905028349216605,2.3443674073133569,80.824268082757754
70.962872541396479,6.5467807293477955,9.6539466658692934,41.198674873172244
79.986230371266245,1.381154964221504,2.6059758563964781,32.884864669295467
51.104340462650825,8.9573114023013538,2.7958779360954136,260.84411334050026
168.03865662532075,7.3862045659055866,8.7308457450194243,132.959760384177
149.72762848880484,2.5581506178025291,9.2132446972773803,24.901233073316124
155.77480679395026,1.8254890524177827,2.9093266677097125,81.11826706381305
167.10935465329518,2.6517990599228707,5.2282079935734513,64.604626466716894
118.837366330751,9.8202446159877326,7.601454141065469,170.08612817017342
135.31117939293406,5.1270457821264088,8.905291604297215,62.465518626325235
70.969549719148617,8.0567285350726721,4.4114742553357473,164.92140424368358
67.179511030396014,6.727675078969992,5.6531753816448633,85.711364259420577
150.26044426857075,6.1517183496277363,7.6754476946776142,110.22864945926563
120.66443092146987,2.3061722919854475,7.5802237898751583,22.807247762646668
134.78541597217833,9.514220082022856,8.0466411702347642,170.41384872717322
164.74982861240383,3.7120836926324614,6.1294043677737378,81.640236016814967
145.20774800008863,6.2021549422678799,1.9415358712429769,738.15210046225218
133.03691009869937,7.2979835013015952,9.1357596179023606,97.143477975243528
133.88107411181204,6.8430983972077799,8.7901528538892535,94.292703695896122
95.592514709391821,9.4653496872596659,8.1828769223649971,117.20517516511542
54.622675185190914,2.335950909280522,1.8987622944465654,73.006801855258246
115.50760838485435,5.5751746460224787,2.839576303732863,297.04175229658318
82.18770092292938,4.6363095166668939,7.6924032859688669,40.453989677244991
111.27929655869542,5.267518565343563,1.2082608512375179,874.25452884160939
178.01046099022491,2.0729577357797018,9.813021703365516,20.190556459788375
85.090922879801113,2.206851488854888,4.3943021232011263,32.442902943501473
58.745411253359904,3.5026799120313163,7.4738128032174123,20.331783597333256
92.207583803299485,3.7423414338474816,8.9881397963923888,27.041430808918946
94.039063665002544,4.8511289231321495,4.5516689933507406,102.81330000927098
149.28747720903425,6.4988879233296544,3.8721923973969945,308.21824714553713
133.55482285119174,6.711662056764367,6.4786701600842207,140.32707446018389
167.58473136596203,4.7062980692701322,6.2289043637324566,113.19032856379475
149.64703104910814,4.6790479848582738,4.6822597986231749,149.50333944433891
110.95802921601057,2.9586567402726578,6.4159728028093763,37.542537984039178
172.10305769990521,6.2947562356810742,9.4184323260984524,97.901421918062567
75.045937986155593,3.8533682018551412,5.2087623096393685,49.212513546605017
53.406810970079071,1.3245385084962733,2.7706796267556819,19.004928283740401
63.507179116346265,4.7656003974117436,4.3948538459470345,71.132043194233873
158.35390258946754,5.267194075811533,4.5469628433380676,194.54938064669855
119.28158453770811,3.0303358138378989,2.1799782372359786,189.15918768351557
74.190766855040266,6.152121398099041,2.4658435049909944,266.82898281077195
125.15671626550453,6.0919471038872883,7.1610586605430955,99.803232881793093
72.846815406975267,7.3180196299933424,4.0552997878801245,166.46748491616694
154.44805626166041,6.8315363398108904,9.5940855267022691,96.007058346152263
116.9234413361046,6.8718975086892842,3.1923707082274668,342.01904343964713
107.15318391447238,3.845927366416388,1.8903205459434007,289.63894212261772
95.226813372181482,8.086889997873584,7.7815410670023208,100.49895412511842
144.54238896783326,5.9422994523971147,8.9293244672608303,81.730758486053404
104.27189158300857,4.8827637566190107,3.5030202118433906,165.98909186114793
63.147487897415147,6.6341123284695138,2.8187929148093018,209.2972815883316
67.700885318077297,4.245916010052289,2.6718952138397847,129.48131926422403
194.28464968242719,5.6146532014608237,5.698110712298611,190.31252144275621
186.28710360614105,7.6303511963399826,5.2157497712209384,317.32309527331444
154.95607007161243,8.9776259805133698,3.3349585586908082,619.88065985828337
89.880494218927936,9.2895147756567251,1.4065580529048374,1263.0919504359179
195.37645660215858,5.5326963266478932,5.3334220629365268,205.67213753335031
166.81263559486919,5.6824760326651216,9.633991128720476,79.662304001892096
157.53352837384932,8.1988336968745283,6.8726728067739691,201.67402806232451
117.4042253215683,3.8300562256978115,5.4595590096575659,71.474371701700761
90.836234276773851,8.5364412611056171,1.9962286662665449,694.62805136260044
64.458644323024899,5.447274818656811,3.2719266149462856,131.58524452623476
185.39035948157624,2.0427105190174153,3.6529655461708845,82.162358151918738
118.36644347504166,1.6485323236564933,7.8832319734651088,13.236678590148895
80.354504719284549,8.5779388993551677,8.8903971753815743,76.428744891881408
95.893493622597873,1.5001112521619011,9.1147766820979452,7.6686258947465671
136.88293534128439,3.5255029252029031,9.8611174742567869,32.431141514521514
76.515917440884749,4.0071703645139127,9.8413001479407924,21.749598837401312
178.49214261385632,2.5569500067243442,9.5769921949118331,28.100202365060916
163.7779294752815,3.8250403282179031,1.6463992645259595,533.08513602370897
157.91944339264052,7.6842331005257707,2.2401418233502466,886.93261906744431
114.81395596626555,1.1321455920406369,3.7401987382842963,21.547918381522464
144.09632610536647,8.4445608206861777,5.9760842865801536,233.81771042876559
137.61469533691033,8.7089322121710246,1.8728009983493137,1183.388656831456
147.47699023322298,4.3503541587239338,8.6121726202192832,56.689275769656398
62.666648170983365,2.3825160915457131,6.5508056116957816,15.208068100311298
112.37111032559145,6.407563671505728,5.8812796207198446,126.6963826555573
56.242126079283871,2.0770530027840488,2.4878019103056204,43.68639665233281
124.09862288667784,4.2842742497042732,3.2792992696017764,180.42705398187036
99.479181849917794,9.6258626281087523,2.4428082248403227,678.42619006296366
71.678628329907042,9.9591802532527343,8.6673984201531873,87.067976449676806
65.510445158382751,7.9489440221912702,6.2580507405509636,91.564905704003522
138.14668582665681,3.798653589286896,7.6161648476767008,52.166436118214747
75.588945280532911,7.1889854424948325,3.6642957661902313,194.18076256018932
188.76801775651958,7.3486572893561144,4.3412737337944947,394.41694810923144
137.15917095505924,4.4905752564728481,4.6436946798388039,130.86951763462332
102.03047068022556,6.7679977112754344,7.8401347456963135,83.046481489371232
138.6373237222125,1.0965488047810861,7.9511768890711121,8.6559619146385192
53.420580654454625,2.8815189274201733,2.8613217476262855,53.949235833756958
193.78388198621681,5.7257947267053506,9.4738497106428916,95.752616077923719
122.34551554143503,2.4737617383246628,2.0858980369931777,155.33837761243657
167.41028408754295,2.493161810888803,9.0650987418126725,27.473325464202709
62.409499988365788,8.5267386149521407,1.9035608108482838,509.27619409405975
122.99874962572405,9.90219702415245,3.3808583003617998,553.7160710827435
123.60604915317813,6.0037248522560356,8.6183068246116132,74.514035736199745
190.67396824624743,8.5516275779354203,2.6154286511147871,1001.3817405887838
135.75920785641131,9.9128949789364533,4.7221113817897287,383.40633554669108
121.02341015854307,2.2743629971189723,5.0487336994971361,39.629412124610674
90.04634946378404,5.03421051928916,3.2073307572088869,169.26563087373964
99.735349601382836,4.5331544425772794,7.3922068120238791,50.295147248915441
128.10086037073069,1.7204435528156652,8.6620118446198333,13.328533364285017
115.83671904575701,7.7979715551527002,8.8711762587001459,96.704539668601214
53.241811982049562,4.9040112459033374,4.0538993116290483,69.502868177051624
173.94378862915369,5.2239424077136114,5.7776535485903295,151.06176784247862
184.42411577596502,2.3560567643191614,3.2356576347908632,118.28513551085524
71.037363349791619,2.6283398700778129,3.2031685139513089,53.855401044909826
133.10542153085743,9.1639325994059355,2.4512865656673171,843.25449882080034
66.286361170316525,1.4018418007685098,9.4601710972676329,4.5766130999638879
150.83601395597174,3.0956705644933562,8.99189945745022,33.897655424924935
92.185067575851249,3.6285339728307551,7.9962284199492304,30.496147611398534
148.91339520378529,5.4117778816142774,5.6589536915895611,139.88756746588422
159.04919214303237,6.2780065571331631,5.4154712396068465,195.61005863980955
165.29712378764856,5.4396097826559995,5.7677109956424815,152.28434304335107
66.161141893384482,1.7570380110119381,5.8291121221938038,12.343924004847931
187.40177677064119,3.1930070865014217,4.9110677622792132,102.56690304178643
84.532098634232113,8.5922954628628716,2.185793496028607,574.54196283650322
55.611883426426971,6.7382983043061317,2.130974675816824,278.69445388821907
133.22787040872251,6.842341451208469,9.5702474426111497,83.289315406508535
105.63834257936581,7.0318292981621946,5.3382768362771547,155.36589712161299
174.46846146986198,7.8661271713557612,9.5788497241466999,132.41694866416461
171.23772080964528,1.5229763354930261,2.4721918993909897,86.907009366026287
97.570833923407292,4.2994754643935114,5.9897489683594021,61.338000087058333
192.93490926046175,5.8557469173551082,2.8694552801638533,523.72919962081232
93.637675721017786,4.0461083496759347,3.2786614551394138,125.69787388333096
127.25856938475718,8.6003098595846783,1.2704912088506091,1851.1706022577871
88.39476358514041,5.3431525772856459,2.0705797966619017,333.28393782493669
190.4065355073445,7.9176483051344126,9.251635668662761,153.11248675208387
74.691172637302714,8.6681396519305203,3.8937969233409855,229.003922165142
56.736592908849346,5.5431233461314822,6.4731629072313241,45.662160953164644
115.26455900045569,9.1859701948421488,5.1851271879034568,256.68923661220509
198.85633460837556,6.2841154648328255,4.6040612072075042,307.3857460628908
183.75158993823709,8.6524686895034968,5.7869748221146136,322.69699896175314
162.29120291854238,4.065317160323719,2.6851505015380734,290.04881800315997
183.61887363177874,5.4893526267833668,9.8974350866761895,80.447985634970124
184.01699595467949,5.7826993690411994,8.3647708183347671,109.75015247844632
127.82875405796736,1.9448174430646352,7.6745316945836377,18.706231115324261
97.389357774618958,4.5869725603138658,5.2188336731255722,81.291523474878957
165.80186481664822,9.2560390529650842,2.3758940991370237,1112.8246832087498
149.24918947516414,6.6774901632826813,9.2859927244621101,94.061276081918933
106.04865933105651,2.5975592419327072,4.072483606435549,56.505893363061965
64.170000209227283,4.0497007204864452,1.4509602072724039,270.02653211659134
162.0184417023539,2.7244270869642984,4.0816330912956582,91.99880134161036
89.369077388429702,1.2234081861871529,8.1501132744629601,6.2828704773526445
190.52197258006689,9.3471441265362394,6.6043787048938736,309.83525184897786
86.145586250852716,5.0338659543118434,7.7575472627037367,47.019838584334416
68.413689861722901,3.7678156517870756,8.1427184547613969,23.259015736392637
174.66690081873594,6.3862947240196295,2.9075914997248833,525.54802418086149
72.992647493674099,1.0658301066371407,9.3140498448386211,3.5095247728779619
76.890246223660867,3.5021989594073246,4.941906426283353,47.47839913610526
139.90741872812652,7.327301191290033,6.7511228433774813,156.90471361961755
181.18430612561968,6.7039279576233666,1.0207789532806779,2526.255437346505
79.465199857185979,9.8362535278828194,9.9403164857006026,78.302978654867402
96.548550935014219,6.5832193869223961,3.528067473677396,231.21062319196872
166.61072573617662,5.2975528626495949,1.558567958861397,923.83057947846601
195.7739639091451,7.8528930686560692,5.1243583738286258,355.87804735215798
125.11117793035135,9.1299508476764775,2.1612705146383755,940.50075436518011
71.584625382687619,7.4862635204651644,2.3709403914181815,358.01565840324054
52.090443156230229,9.668901011944417,6.6905453172718916,87.224781160033615
84.448404499828285,8.0380465366435949,4.5363465241320995,188.11068305788979
69.773332667978153,8.8012129443573386,9.296672051394955,64.623502437511249
151.64880104192861,2.0269366406527345,3.8724084514726305,61.269114102786318
68.274875694279672,7.5917215269440899,7.53562115545511,68.987533148986643
125.94948974309494,4.9607982957463177,5.149894871394169,119.52283897426462
154.13936534643295,5.977934221701477,6.9395617101635096,125.08933747278552
137.16749138313537,6.8869216853412105,6.3972582104439137,152.08800591457788
79.966347749008648,9.7283360503501246,5.255055754830984,189.38823284550602
170.6186789273394,9.861202732884621,9.5505498516199339,178.43855232238209
157.31106944237024,3.5940542093911474,4.0844227847946026,131.52090537879747
160.84760058733127,7.6037814769412453,2.5951195112434533,724.49560778712032
69.658662733596984,7.7498518414174171,7.1028465479184542,78.701042961984669
68.563070547551689,4.1184357518174393,8.614068051771179,24.401911887352707
189.13438265097614,2.1148279737779889,1.362283659459314,350.09103117718382
109.63672907374109,1.3685226425714778,5.0466941958041254,17.640019756915592
95.142303767140959,7.9960881477626069,9.0323892071859362,80.219244052362455
123.28760680273,5.4072976763521527,7.7465675703058077,74.531313230611303
149.42963191453737,9.8698615254543363,9.9262694484786547,148.24215718692642
193.3434885570455,5.1847611057428775,5.7827243043751935,165.94505626562713
92.966934032308245,9.8012528116645612,6.9399614692103615,150.73803640669163
188.72126439680406,4.7041840197465383,3.7223225302413532,261.91432935685611
53.728923707938449,8.1431393550397537,9.5278203969939312,43.124668337364227
133.27970634902368,1.7633734508064887,4.2970193970088264,38.301149154291828
145.09626675216276,5.9991553912398752,7.6465964141796574,103.30633583037501
65.884610562612991,8.2185380828715182,4.6282618370717374,147.20118125782651
71.050939559586894,9.3223150049789982,6.0563703705669942,129.95880586230027
112.86714789744558,8.4032478155568846,7.4780428151939162,132.8894378386853
194.93478682147725,1.3327365448105679,5.5804073657621887,26.254219516243612
139.40638298515591,4.3543210717606078,9.1637769421855761,49.188884629970332
189.95348324003169,1.4382862508246614,4.7737088913502923,35.418683787697418
170.65413734194561,1.9835406200310222,6.8236461832899264,30.262949978294941
120.10724023329372,7.077750658007357,4.081261899700487,259.60335426742114
167.7145173878281,7.4193237668052836,4.673410014079117,320.32679671745905
52.675517596548161,7.9634861447646372,4.9604509741019713,102.19360170253863
66.371599514860236,8.7891089325009659,2.132263164810567,482.08980105022181
174.41429223241045,7.6548832162885887,1.8255131115310603,1297.6486760544005
169.52256324877425,8.2078443289596876,7.0074093083208213,211.52796232113542
84.896111294965053,1.4406733884095133,6.8996596450874703,9.4737257938019681
129.61543858985803,3.1108163539716873,6.9661874278908575,41.926406366672509
140.90237310500163,6.5970799603772114,1.1778980080842252,1572.0269698087493
180.16084306640167,8.7231277416234079,3.9389215840460192,548.36946237527957
140.46607360080884,1.0405011244569322,2.7802886253327723,35.48012835164787
111.88573539105205,5.6316640790471482,8.0033628028961115,68.404496886129266
106.1276065110774,7.0955865942795748,8.7456736125651702,79.195667640685471
113.88231295602648,1.2664656021575189,3.2201233950353259,30.836531128884264
147.78965383699614,4.6122000179804914,7.0106424296318774,82.234579224633947
180.12359476284874,9.0607139324532717,2.1642652311244701,1337.0982383292401
118.08453231144496,7.0445152797027282,3.4763727304154202,317.40057350446676
87.175934442703721,3.1389252702453758,2.2478904661007757,139.12487102298681
85.499354449637167,8.6750301666872147,3.5516868993930628,298.49267918916519
161.90214203651698,4.1322828106856289,7.0726289261435014,76.296641995261666
172.48531451358656,8.6801020402965356,9.1929421916672727,159.16608973771446
65.791711978118741,3.6904928600701496,2.8227016713176738,95.754310207469217
59.983828543276722,6.312882257948341,5.8787113145564724,66.276254871778121
139.16504956346779,4.5724606097305065,7.3125199111908907,72.118428449094822
71.925986628904738,3.4734254567956033,9.5763022163700917,17.38881644957884
173.6996285684512,8.9790180595468225,6.4905443459845644,273.60605402738105
96.550201088611175,2.6883431374554219,3.2959623792464261,72.586627617655878
71.580789945671398,1.763304321121868,6.6293034122254264,11.209845123169089
188.14557087311752,4.0773424469109436,3.8844204551021457,201.35635339605795
74.829758410291731,7.458752328774108,9.7851555162253696,51.169618477346027
92.708012350690325,8.2668844537865347,4.597085216472732,210.82412590761902
73.042009278808791,9.9886903306008836,7.1688494868491279,116.2131929014933
67.323509549803248,3.6672585131004842,1.2090482411208263,318.29059176085883
53.172202450466003,4.6714775601815397,4.6005530152127978,54.323352973516862
58.309311374639016,2.2313915022666366,8.8759685199026048,8.4380470507763441
76.196220640377902,6.1738473666073022,6.4920469998992125,71.019458572820952
58.007289894076308,9.9782203353662542,4.9954859775637868,152.80869232707278
138.67157241664569,7.3079290910859269,9.4234374949215329,97.141856425865825
152.10717901992598,6.3569155637203458,8.6858593853250632,98.255488686013408
109.04456852480423,4.5313218362961463,3.8999410644064443,134.5357329940685
97.698664542807421,9.2376888425699928,5.9009356183720563,182.97344370207315
125.67893555333451,5.4722493651731448,5.4084183048321641,127.76042314787657
181.25074133519129,2.2093022198175536,6.6898225010337615,38.428774870995106
177.66974402333091,4.2884061687922017,4.0070014026288003,195.38016016809704
56.521259301918789,1.604500019629902,3.1978450068929942,21.522220281271277
77.224761439478613,2.817811339199034,9.214046517299824,14.702889460945551
85.5117306656594,1.1590190289992099,9.3148704954865575,4.6227982401524095
87.40813637483177,5.0795192485014704,8.5899059718578101,41.890904863314148
135.68489776141593,6.7108623845661741,9.8038398768810513,79.811685929547892
112.43936385547883,4.0896321614101696,7.704923732017197,46.323423114809678
57.388117989139097,4.7834359435474942,7.8820050570579969,28.521117465441538
106.04212076893575,9.6328834556011831,7.8633108276637662,140.89306361723359
128.56294230764559,7.7676680941742395,5.3254686784807586,218.08297294824467
65.25078543555739,5.8677097325045615,5.1080697506284451,79.228652148181197
175.01878306828394,3.5608678760064274,3.1620364853410283,206.68513171205575
57.79427996976564,9.0729711889569575,6.8033727492336142,86.480905721235942
188.72628035270932,3.1158740519259354,3.603881224921011,153.94499568618394
64.866971236981328,3.9280845746500934,3.3202756873211898,82.079174287148305
176.5362427396629,9.1815833298065357,6.2736523668644928,300.87760348098493
185.39797158914257,5.7658784975656516,4.689841494025389,247.56841062952611
196.93560208798891,7.6808615447617905,2.9697094791516898,744.90106477428458
170.30388204103903,6.3167031474738948,8.3445041507754798,115.33216737527979
166.92163111569934,6.8809528810854559,8.7451292736493826,119.3295245111254
146.37249139933215,3.6944496236334299,2.5092956771000288,251.56866195932602
166.84945318671936,3.1723485546399663,1.0675632951999989,766.49082119679906
70.182831261972069,3.9024311245179875,4.0251697167643634,67.205118996373571
130.4102053921456,2.3989740767508021,8.1775975211267724,23.424554024395899
127.13343052856217,8.8688292876172667,8.5525647961089195,133.76351027067705
178.63582161838363,3.5492223992510268,2.2449616310444429,339.20524507234791
119.41990483902738,6.0534045497294615,7.9690231106474609,81.266055102380989
107.76342441505302,8.1277698262723668,2.0413375057848651,745.67674153538974
145.93449068556652,8.0544169843814224,4.5105633114087631,328.61138360956988
89.969497625126905,4.9454763272577358,9.9874856351072427,33.631639488291114
70.965261643093527,5.2863157772805307,2.7333174090781882,178.68745229812171
121.68159110356187,9.9523157404152229,2.3856722431986377,898.80109976682559
112.53340528923275,7.0713772928112162,4.8052029929211413,193.28165689681015
84.885491079331047,8.3317459880609448,6.5770167337287528,118.20160383636947
105.1267715172692,9.1229857229730875,9.3961070417192794,100.87370738356452
104.95886747393712,8.0883085260640524,9.827390309797309,79.910977169692316
99.124334661881818,2.6666141045821083,1.6267657293225517,198.00196734825468
106.91961195903934,6.0595366036381497,2.241977656131148,430.11913169724005
152.86150181839182,1.9170474158309039,8.116641765063946,20.270160568517731
94.531471185692794,6.8762991390759858,3.435689370437744,249.72017763876173
192.32868900730105,9.5981448536902985,8.9636415355572456,211.65474963512872
187.45220293072668,5.6145885787010021,6.9710793150617807,138.45722654857582
122.13656424501178,4.8967524358099048,2.0066032214260945,425.86406867034412
99.254180750703313,1.3225847627634686,8.4927635643160642,7.3463748224490368
130.31521847450045,9.6379707009629829,2.5872074200726827,821.50693028573028
177.2840733160437,1.9270241571714291,4.8114585521168838,49.240708785990286
147.88810108401532,1.3697118397436223,5.9696643570339702,18.831471055703307
170.65877419206163,3.2145995035444463,5.5068953417225046,80.322402959578028
129.90834140986101,1.5897739052654418,7.1754662405363536,15.751298873575152
144.93764439014311,5.0960605817058608,6.874180613823297,95.323570144456895
93.22334212736925,5.644790211314012,9.9283780497524941,42.28652223891131
160.23397434654362,3.8131295412572555,9.99479718301769,41.578154448528132
80.360688968857744,1.4586443431739746,5.6481346237207681,12.07551809311488
154.21971932277472,2.0044033142430404,1.8567917826477758,171.65267579510606
179.10786024888412,4.4605394019093527,7.5505896907184651,85.720315043708638
69.815425595231588,1.5447560574388253,9.7899767039493035,5.2633340903671577
142.15696108128799,7.2837075304892211,3.8649374886611829,345.19314729414566
64.264362234490193,2.8631848737233079,5.1508799725381644,28.243944369540987
158.85734424071404,3.7186441190527466,4.8229923233391032,110.38309411405757
62.673982823528036,4.5471319946028776,1.4627723910123642,306.67079798566112
190.39097340509392,4.7494866976223307,7.0503798810110032,109.51009992157067
70.611189505670325,1.0149463690732048,4.1800392556162098,9.7328796913174447
193.83203688636206,2.008633338988278,8.0871748716835192,27.578518045967364
170.13262641276449,8.7648810736679028,8.4890806775378742,177.92096273841264
139.05230066995313,1.0110975626071732,8.391077079380608,7.1869342710864785
167.39361569443201,5.5735062023158761,4.7499939823589212,209.38641020492801
169.2672258474629,5.4055180585648728,3.8939111401680959,267.91971765958527
191.90405942259954,3.9978474490957403,7.7393870170034935,76.111744578720874
88.007503075878077,4.8819431813180465,8.212504904584506,42.489694600607429
138.51138430374638,8.0252302377392581,5.4213170175222949,239.87182835942744
64.257379634660182,8.5708333559346084,9.0372791758267272,59.662645298347492
142.42485500361818,3.3431368907372505,2.2951782647070242,241.1340932688081
75.693695613918322,3.9024139687095687,8.91161901693064,23.822488488446865
134.74259172086627,3.1823456772549945,1.8648570967469316,284.73929756366232
135.86457710507744,5.3187706049595862,2.381729698491525,418.40083667557673
119.89777294718409,7.1493252189293166,5.8045601194656431,160.51112988010257
128.39476632696841,3.0542758791707847,1.6076663216867351,315.31498379639567
164.58850850098818,3.9766216784938,1.4752639126009932,659.63226306824265
169.88670747680999,9.3734615583023544,1.0046686974913497,3872.4639511243804
123.82298233631437,1.4371236086226227,4.9268499372483685,22.064595234859109
139.93901622839184,5.1469264471560958,7.971614931630068,75.84747482330323
189.68543535351529,7.4040223743710003,1.313545152519241,2135.3338695780453
67.960038275168415,2.3540861040172665,6.870318458192699,15.171805987340967
67.565534885016575,1.4263661800493366,8.4081458567456782,5.6372634797075101
63.156351786615261,2.2438483447467767,2.5120076372008402,53.923565263443571
148.67949275607918,9.2694087417761466,2.3217736133926383,1032.7045666144718
112.79124511855693,1.0833380363901108,8.747208762584826,6.0579779882491307
166.14821242127647,2.6948977733021664,8.4081214895508527,33.781296805557353
150.68471199628888,1.2815516161148008,5.8504758963776817,17.981754492278121
100.04566374923573,1.9956652080598294,8.3727989136458234,13.436993430115784
184.75498210423035,6.581343579654666,1.834804696820453,1104.6145697762936
164.37982206059786,3.174750178651772,4.5503336614487893,99.307338862818028
90.580241136526354,6.1229084538760912,7.640178004957356,66.439977570750145
104.62880266580811,6.3117584448951352,3.3170676339156704,257.51688817899026
97.165997030639431,8.6449179978080117,7.7709602299019753,112.80152727639292
73.641747293749944,1.0426725362068652,5.5376074395173251,7.1101728901240397
72.167505881328751,8.6803251340813006,7.7523938915340977,84.543830906150816
190.4191195063616,6.5720717778427655,5.1821167407159665,265.57286607366399
115.68560557981299,2.4646913749446182,4.311139061996359,52.883238524827696
107.49797341661147,7.9564364932175557,2.972702948307691,426.57382031618755
159.45285630160669,8.6994238761152722,2.8754140729151354,751.17035612341635
132.948959787935,3.288371353787416,7.7634172951425642,39.937790949963478
190.42099802576934,9.2691431281241279,2.0701931323056444,1552.9413418327513
167.04522408640884,5.0901168726879202,1.7738411509985061,730.75585404309948
121.90543461868106,6.4308200889998934,2.5866222851991716,436.28446580261834
106.45392102212392,9.8618458025587934,2.5781186030852972,696.43261816669724
197.99473173864831,4.253824707752794,8.4079686052620985,76.274179751297467
157.66403540054654,8.3184341123810164,4.5865596112679121,362.83484851105152
192.67919900057618,3.8655920604561369,9.9134961162443425,51.548933429355145
67.771786582556203,8.192921700173418,2.2349013201155117,417.73567669079296
177.58005187861738,6.4066052697637828,6.8818584312427902,160.65169190111058
145.56108259868114,2.9472012570286128,5.0385655648112557,68.7051525565048
68.28825175026688,4.7262348441031277,4.5362635902736654,72.325228764930387
138.23869999538312,3.8587207092720552,8.8757577914867412,43.06879350307625
152.91445476581731,1.7029755377232749,9.7803608124555961,13.232548254171945
51.845402883290426,1.2685129308972773,8.8557306289676099,3.4135711141650993
118.14769427626199,4.1183078986646287,2.7307061113161972,210.01322365175838
173.80992667944815,1.1713073303573793,2.9871812908804065,46.864886469871337
94.303853801613485,2.489389818235975,6.9046649118555701,22.607881276077201
118.78221226978266,7.5266498876578192,3.6017522347437252,333.33003056104468
116.34711906018399,7.3728211211522909,7.6125261770252193,111.25063316273744


==> anc/competitors/data/v2/adiabatic_poisson__s42_holdout.csv <==
x0,x1,x2,y
103.61127227382141,1.5413362272544753,9.0817059733942944,8.6502554948386905
105.83129882604069,7.3996781639917177,1.3035523645128717,1203.1844638016269
136.40054935129299,9.2348425133442245,3.1124207018513221,625.28757222061313
162.06378384259543,3.3955546695172041,8.8083860301346988,42.668376371110497
77.691102697619897,3.066623238843901,1.5852117448965313,195.69227542595007
137.69084692862066,5.6022891109453159,4.2105819365463386,205.37038778361142
130.21585170176797,3.3458095536614469,9.5059238452981312,30.18377095007714
140.37382528499367,6.515360461363807,1.7159700617298763,908.83778167245566
89.624548938929806,6.824626794148708,4.2996051530032275,171.13445181277135
52.199717040919239,5.8051220416182501,2.5187008854565622,168.0183874157909
84.748845618357905,8.4907803193377731,4.7559989656803126,190.7752299191018
183.4062318268418,7.9967637424233162,5.7231755456265176,292.95584383782102
184.34615643130451,3.7869689997359282,4.8199691063192915,131.51660234928184
60.281908009498082,1.0380343655944722,3.5799018081130591,10.652801967607132
110.6069766497225,6.8841678548917029,2.7597694621219127,397.69728515481313
177.40510014257546,1.3456916723472832,4.9882674219262224,28.337417747007791
196.8901137184495,6.0304975487895263,7.6350773363031426,141.50751245187033
133.58386668631687,2.3872075803236887,6.1436059006131725,35.563752624840106
97.567720553146557,1.9114986250891211,4.6470674591380945,28.130611766863513
139.99992044575785,6.4218692366185266,7.3444266508322498,116.01463373147374
179.51981795680703,2.1590398972138245,2.6454948696777274,135.07271860290726
75.183323069122963,9.4629538970232403,8.4609241514356182,87.937478547372322
79.096918197900408,1.9259450972735102,9.8616958138530251,8.0376442982420926
127.15150967727166,3.0005972483404229,8.5812665484585651,29.203866962177965
65.096773295382732,3.7728192158879597,4.93613382746552,44.683806210846015
167.64337682047972,1.2102786723475767,6.0893601362895931,17.459251004693844
116.60943282800386,4.840375245760657,1.1243851414248953,900.08430688024453
171.81824841702573,2.5117792265706251,3.5350857553957074,106.48376601891394
186.06851104733767,1.9597752788396701,7.7417832923906165,27.188437696578031
151.90161832058732,9.5968899305258333,2.9221432155890805,802.71804157224392
89.972383280437157,8.0579111107465415,8.1897914952522459,87.950578944828465
125.86689734760949,3.5177481575808982,7.1040764850227065,47.051285003655885
99.229775976364891,2.6284169157380917,8.1624824589246927,20.307796389775373
152.89834893926258,7.3626204561853728,8.1786444353360626,131.97580365397758
158.23296398201614,7.0052818845077214,5.4950521329127806,222.29632401611701
177.80965334869455,9.3106518266440652,6.2726219173206657,309.09978331155861
110.25039813085583,9.3388250612424599,6.0540250024506408,202.26810620856523
166.26292153331445,7.6920368083077184,8.3880490478264953,147.2746356764944
81.696817054289852,4.6384645773274347,6.7787440137449213,48.030836591698005
115.73460997984739,5.1116034870591527,5.0689341023814025,117.10082905933862
81.640545450215882,1.1632640330698905,2.7999061209299358,23.870123181058688
172.2240275655534,4.4405963765653205,4.8714932611950053,151.28107885276543
170.41595320648321,2.254063767390273,7.559190943311771,31.318249775661101
157.73690979730563,1.0605941692338694,2.2082744267491794,56.497339536381212
98.673249866986325,8.0680044786809653,7.8578571712211893,102.38733340145161
162.13514471654048,4.1561617248727716,6.8295920132592975,80.889828139127971
161.07056565965988,5.8103732725204296,1.0378664299500135,1795.9894446898074
171.60893375652449,5.7976385777411377,2.7262878279377252,493.50448047497741
92.075776245379444,9.3797042961987334,3.3009332830330553,397.30016867211748
102.43118004744132,9.0842103981452222,9.3416726665104068,98.500793782518571
192.60824982909173,3.2557740698706805,8.9302283288791156,46.901125050338656
95.413822542975382,8.8061988771335074,3.847569890198792,304.12635421537732
91.37726184208671,9.2382259262081554,3.1939420221879815,404.20744733489181
69.607613893645706,3.2910527973722248,9.6057272912218501,15.537573005656061
150.36030889056468,6.1676567080371552,6.611264565472414,136.42787910405437
56.376842778539597,1.5311466011838011,9.7240290013149355,4.2377905845647907
192.8442831084578,3.9673602241255672,4.9599252335291792,141.07299143139525
193.30498445893201,5.0915929302406671,8.8705582410700075,88.860113787281932
189.42835510097495,3.5245792423935218,7.5401615373000235,65.322420464953055
79.509289615313207,4.3191004453838939,8.9828977788461444,28.522360081247058
61.289826986244016,3.1664595751599971,1.6735152828243689,149.66159406909455
81.139991472840876,4.8763365971699413,2.2568733673522026,238.59208682811686
51.692295577022968,1.0296169735116982,3.4227285497911786,9.6172376809241431
106.94125508020724,3.378900508755502,1.161942812729625,476.61991750185354
162.41353765024033,1.5724166913533373,1.6761517983626368,148.51770965815371
148.41574667168805,9.1587841732110782,7.2801226624647004,204.67215430700443
55.544170663116034,2.3898299693832872,7.51290412278387,11.174325187377459
192.92564088599474,3.1001149093351725,8.9118222467473611,43.991192846423964
61.907741428088954,6.9695687478759547,3.2769306159247638,178.06521340625613
160.94153599930277,7.5594949655507406,2.021805445983925,1019.8186032701516
102.55395479991307,2.9113312588943403,1.2610566334789968,330.86608921864541
132.19855511232748,6.9587895084316198,7.5794756215271848,117.2948823248654
52.247489583643244,6.2288409892989884,2.4427496246906828,193.73363749154896
182.18272533668053,7.3303383014975561,9.1559512084908388,133.44305083539766
198.35321108882488,1.9570053397473588,5.5698474814805872,45.865636638293267
165.3945603998273,4.0786518364779845,3.3429319388927987,218.50730568182351
130.08179831684035,3.3763660701587113,7.9434833867182304,39.267249527864216
101.87327262692457,3.830869371961827,3.6393235306455347,109.45802478891605
82.388711480779008,5.9307220175617914,4.2804541393317344,130.05663669095966
180.3103778256303,4.5621439947925415,4.042829565053184,213.54907838190493
85.701349550467683,2.1715969349932682,7.3737753673982649,15.477923803987153
59.951962186411457,6.0798291033058307,5.1524434209838406,75.584509390906902
179.47165689044925,8.5499986681978264,5.9228194673294636,300.06023490975338
54.811072758223908,9.4388901832158822,5.0648613847175499,131.02767025078722
69.515629444042375,3.5674211319983811,8.8496809970315304,19.484081157482787
192.47252992823084,1.2563744662501217,7.552570368582642,15.624380417021234
146.61988481917484,5.9203149301746176,5.1320915605238762,179.08674916543626
140.31106033152145,4.4514024752255512,6.1946714663578044,88.340921418710494
181.60485456009283,1.9394921720706502,9.8087250861344231,18.777298474735417
144.09498057280146,9.6780766013415445,7.507386852472556,205.62182832309807
114.40313687711107,5.6688852385647266,7.5354170380983554,76.804108789269179
193.9182998720365,9.8568925981562039,5.3208870445435892,459.70282630661671
125.76631097618247,8.8750010763413538,3.6402620314665777,437.93978221679993
125.20915212211192,6.4607813589843488,1.259293578461687,1235.5415426619195
83.281916389698111,2.1471952033134993,3.9391272610473975,35.613186438960234
125.97377712495673,5.6922000051363906,3.4155750208099325,257.52713884920746
92.652886389430847,5.7464707855524573,5.8942864917852171,89.416342292634681
84.009381552672295,3.3560066426732043,7.8785155477839028,25.436512644052918
154.27510516867636,3.7600689086393184,2.2184025663669282,322.93377862275156
126.93384602393353,7.8060800392091449,5.7092105688670953,196.68767813379847
108.78824282394379,4.8501674911734973,3.4543316178050167,174.95717356711228
140.81562191128549,8.37643099628092,4.1904032586846807,371.34306057773216
51.562568769329857,3.4591786624695819,9.0548076563990882,13.404969022199779
96.91402483214388,1.2918955588429357,2.5062449735209387,38.32410937885426
174.79939376005461,4.9342668258735394,9.3219272399422977,71.73706639878155
195.18102418679786,1.0299842234093877,4.8703662763575437,22.172472303624524
141.07556110458069,1.8826130810119932,9.8860128197570241,13.838456408234524
143.79260511445904,9.7563507460022532,5.158815687421213,350.88831221862466
172.61289417610877,2.7692938399344507,6.2391916317674525,55.361804208767587
188.91566819575263,9.6586788357170352,4.6485736473673533,525.90244761816416
141.12413753604602,3.058786041021762,4.0408403833464135,95.567376971972251
58.470395809601015,4.6137396743610619,6.9438207456980212,32.989250832013319
97.624686979144855,5.3851200656566611,4.0675257306745412,144.60082436717238
177.97358770676436,7.0832114284227092,2.4708103099476548,777.50407879245211
88.373707047891031,4.7354160589562717,1.7365025674152044,359.98041302298094
130.67010187444725,9.5060672289292949,3.2022965309856404,599.42009862385703
134.60875050140689,8.1778836482856363,5.9218667105957099,211.50883438680796
160.31925300155481,8.9840701830423519,8.1618413859518597,183.37691411268864
191.34724318073791,3.826960050142457,4.6309329501690302,146.51490889693497
140.48810225688516,5.339193144962942,7.3666788462542776,89.521015200146962
121.33750615329362,6.0866401726975985,7.213871115870214,95.650669357594126
54.452120776697832,4.5861816978212904,8.3767753110293182,23.428201223191707
72.046857380815482,6.3057611275400705,5.4069752369753887,89.353471509922628
172.74477214327507,8.7359828768705547,7.9518069450744804,197.05580722026005
151.00078840611891,5.3754805449021799,5.3302662532786149,152.79704756770235
174.83441354544163,1.6730203813876841,3.7572303787588299,56.326619884991764
192.62516770835819,5.2766641703367014,3.1972658736407231,388.44184952797718
52.535866670399869,5.6256771940359922,2.7428120130014122,143.62372050064715
78.168700217479085,3.632279924105049,2.433485867451779,136.95048206453637
181.12452801042215,1.9216921082886427,3.860284150416522,68.213072679167908
170.22683412936655,6.1982127981164368,6.5916334715616109,156.17475277083915
85.66763752387331,2.858083687855872,1.9201070257010875,149.50857315928519
157.09004025296301,8.0752861837738585,5.8063475569768928,249.29037032418182
117.67972656671785,6.4433816357242772,2.4196499917329088,463.6683792011687
125.12205077375718,3.0617198682701456,5.1449096218070887,60.500175882356238
108.53604904742959,6.6100990642085797,6.6546673346903091,107.51975686921763
157.40589087113028,9.4678462323934625,9.5972350657920984,154.44294378457957
127.68495308304055,3.5006858611926037,5.6351551790377856,65.567086485065488
165.04946292455281,9.9441574236002275,9.8305796773256517,167.72527947340492
116.52699228496461,2.7093003836915783,8.8754058626352936,22.129064161638677
80.791600048658594,9.5163660527580802,5.5904608542649656,170.13714815917527
164.06139245569483,3.430801128442007,3.797847877510522,142.3008728719507
87.908413929992378,8.2566887559396314,9.5178499572315118,72.045079991827564
130.29185379906949,4.85677930477671,3.3815145419056858,216.296363121692
174.31406224797058,5.5131861751045941,2.9042165498154411,427.61757998858604
176.86809273014393,2.9313152168565804,4.0225133568871492,113.56396084161091
56.542497666916404,9.8752225043731254,8.8066098542601736,66.375586992941464
193.23720282929585,6.9325230771640207,5.955577955175527,239.02598506318839
69.223286552876971,2.362872583280696,5.6407488260588341,20.473739478983088
141.80550256361772,6.9627658399425876,1.262583059446168,1548.1878262940847
112.78713563798303,9.9324523036373353,3.6746807000010384,453.76521366229326
116.44624759899742,4.5952574517948044,3.5005865129770024,170.4363182899902
148.80410307019764,9.9445711812570341,3.969322352176067,538.31003236864035
67.71816839476196,1.9517868332352399,6.5048610632709485,12.553860707926004
70.445828516818466,6.4146517738275035,3.3749135903927141,173.11307849398517
142.63891212187968,9.0715471351618646,5.4093798807787348,294.16124163741716
103.34766981250141,1.0554787290261705,3.5401394200710934,18.988972089929632
195.66212336635766,3.3524148184849025,1.117837869190057,910.49437929854128
60.375687600454498,4.0060387787308116,7.4482381179307913,25.338933104223806
56.635188818980552,7.8421313183923438,1.1981199788918617,785.94774651497528
70.463052493214818,5.0577379272953671,4.4844214399967388,83.389489602080218
125.08039906190659,4.8038909074095688,4.2213826545495206,149.89358240791162
77.436316709139106,3.3032999990647198,6.1122280073585928,32.718436820526051
159.52008924905098,9.6580459465085244,3.4771262558907674,666.73263512792789
104.33185623365551,8.6066727059916879,5.3515749844569314,202.9140300435063
168.32736288868733,4.981410403024638,5.9286768979901101,131.91891676082275
194.22854255040238,7.313876403577396,4.0899570432482655,438.24146808892414
101.66000482287234,6.6571992126274138,1.114537937018969,1241.1535172594984
111.33203714581407,1.303302522932916,6.6773534380728812,11.304136055317572
148.23674540705213,1.8961031976595064,4.7661369950800117,40.787726677475831
95.179934813524667,7.401259546850806,2.1835966750496731,525.69264032013473
65.80007047317531,8.1835112452333121,8.7972980845794346,59.463830918605971
159.03924037818831,6.408523693872727,8.408729932855092,108.72838038668228
109.50053179446702,9.8977196966008343,7.9035137913013589,150.04348311319853
153.10330198247087,8.6088524163406746,1.6386867360617829,1561.7575393041616
134.77801833425343,2.0323708623784573,1.1673513262394586,292.91458504127746
199.89191723155477,2.6846073232407131,8.8286680873686052,37.755049709370873
123.76841205183571,3.3710738353160576,5.0996564831083306,69.331101158779504
84.927563601917967,9.3157803437966074,8.136847200694092,102.64007863904757
116.9989782599561,4.7029436267538038,6.2059330285728294,79.354184497613261
133.52228112759349,2.416460340751271,7.2849943609887635,28.484222923483976
93.878404560978282,2.0617730680999675,7.7806959822327917,14.624367186506861
161.42558543081481,8.7423006659561828,7.3183084663673936,207.0491294616815
139.00844458448199,6.3251510163369735,6.4278204807648818,135.9099359349687
146.51438439522087,9.3812048138618529,1.9209398524364558,1349.3451618182535
66.42051799756608,2.4704768105293313,8.3672346545022744,12.038728614596105
192.62924831073119,3.2687145073208352,3.5936949839871604,168.69115734859633
117.46600389098415,7.9700990621956418,5.9761028199237849,175.78269411780309
57.146302061029857,3.2383884532840135,4.9378385613840052,31.65898666875113
61.534502941815099,5.4682460439099136,7.0045950470879319,43.508059866519801
175.5692836920467,6.6319299330771049,1.9512045495668378,973.46539614772848
78.268242843643549,6.8896702126740115,9.6406917823166225,48.900343930370866
173.84202411054196,4.2676966171442308,1.9504204667671003,520.29084037922462
174.59054497835228,9.0285104484278911,8.3284160163365399,195.47710234198911
167.81377569425695,4.3123514123912319,2.3650704858604028,389.08607380543617
140.29177487447436,7.6680721717540639,5.0612655520364482,250.97479270945834
140.63631361449831,8.629881663967037,8.990854562066863,132.79535655882501
90.352352555866986,6.7132238580871393,2.8294308180309695,302.87563295698686
56.261415822014335,4.1475704452910618,6.8216807100981427,28.033285041722667
156.59823507261504,1.9377822454819258,2.817470575330979,92.727954503466393
52.236939010236497,9.4540702919793809,6.4335047472185609,89.540064293601517
53.201785468820859,2.996549022977923,5.5550929007982059,22.419622345361624
146.00362083024277,2.5306481793976205,9.5718697170926106,22.672145331081762
192.70473898941898,2.5906712604993798,1.5367985475050971,400.31872724542734
83.95828721448305,3.6199055442242631,2.0147535441449258,190.69047662449685
51.070339386518505,6.2570318362111532,1.1222954256393347,566.15374527563927
179.30718371464022,2.3508233127418623,8.8847025579514884,27.874406135911176
130.76508602304466,7.7961476992527263,4.2133346177627597,309.49066430706
99.340782528169598,6.0275647887891566,1.5144879696716207,686.99576486530498
84.193297443019318,3.5205456478512662,7.1142601035798183,31.444873774939982
150.48104209181741,8.3136056528031297,9.2769669415936526,129.06799571105515
171.62414389617047,7.104207306440756,9.3155090616152538,117.43864469765637
198.07960435911411,9.1495446737269734,9.401180418533329,190.6969260180806
93.228029153292383,5.6895614023311163,6.0825662215954095,84.905382603567304
191.11765232664393,4.2050594467410134,9.8754067956120526,57.836873126614719
110.08762868454309,5.7010653200447949,7.8596671509522382,70.228133248221951
52.979933993759978,5.0048775793611737,2.3559709734903249,152.13332099896272
74.335342908240492,3.3360532605122493,9.7224999636999101,16.627707826774081
97.392856982753926,2.4910067810650971,6.6782524296569408,24.486347945709692
63.370810039559053,4.6414569004967428,7.5450909811852096,32.097782952964899
126.20810957036019,4.7859712111265402,9.6837630239721015,47.052593023694264
60.582678724363163,7.9752173710068366,4.3099331623019195,143.3934333254837
58.058199079291619,5.0386988211229085,2.0875636954943113,199.34882973310715
142.10031620684256,6.0927589206363955,1.9201062489879108,715.61472905747462
59.315895151533404,3.1760086152514639,4.4265865294763458,37.265666074277526
168.51295781463534,3.949803379691506,2.2553829703261719,369.25854480353632
50.84331569475475,1.5663884077061947,9.9320948636167099,3.8303274858730312
55.600544363887415,4.7445740466314295,5.0785700451476865,50.549531937348128
119.52011546533616,6.3816758491207555,9.0268328446171715,73.552947441595521
182.81743449075901,5.2013306464819919,8.8673390284327578,86.629781509759979
70.49835997853269,6.3029409883186736,9.3430289828633128,40.630931306707588
59.327652558237432,9.5241003273776439,2.0958122280682394,493.98913065615199
90.46987918781069,3.4753284885396463,7.9997790684935843,28.157171403448498
77.958154671602912,4.5562374765075138,4.781820235956336,72.858445245532096
157.69816425591495,7.4943835583729363,3.9631318608431991,384.77158228026951
61.869668281455688,5.544029543152277,3.1658501029880193,135.56483524068094
142.53995672764296,1.1135428185182352,9.5219823529393253,7.0649320861881586
55.186379424888194,8.5978333019331856,8.9745684256849678,51.970575850466716
176.90223499483082,2.0694192418479744,7.5779247408000101,28.744237527254036
106.93869265803609,9.7987437967224675,8.8564507708417217,123.19975265779186
77.042380639178575,7.1778705151324349,1.1445937992234678,1006.9586045470754
120.04310903893442,7.0184124743009422,3.1516150202596909,368.23515871543867
101.99899558404502,2.8447372392681256,2.1747260021530197,148.55543667889742
109.4180947311218,6.212207509516408,2.0392482182153318,520.44561779969945
140.40053435264605,5.3276234923497263,9.2581059682156308,64.771609621396749
147.3877184781347,1.9793797272714615,8.9682841586997277,17.774973287533435
67.977975862926414,2.6635909392916957,1.1208773826063907,228.37124570817795
126.50955305643154,2.9322762352967926,9.7007128921300936,23.696545710767534
178.86524230102322,7.8145219979868603,6.0373602134574593,256.6867295829008
146.23923551602297,7.062064733778028,1.9538778486693293,883.71434932167142
143.21209432182323,7.7101031214083831,6.1551175192839889,196.30577147766124
144.75275539341982,2.2482486709094425,6.4801570036991194,32.884344046302502
64.914244090658755,7.6999426070119696,1.835288117741988,483.32196617604183
124.64690090658053,4.0758063573877816,6.2165345096646218,69.02600777443466
175.32710000600773,7.385574680617311,6.4544157236625086,211.73241575950485
162.99047897963209,9.532892811731795,7.1135684669372221,245.55812440190309
148.29091850181277,8.5277214361724241,8.8662170447872732,140.42584977790509
151.55100673867793,5.3306182748727418,9.3909013841681972,68.589439064198217
62.443412345190694,4.9694830349703345,7.3653671783864727,35.995661752775177
132.95271269217648,6.7883868008150969,1.1089611426172081,1679.9159548527728
171.91557465139545,5.594436699158881,9.8284441329626819,78.107987916583298
164.12148398920291,7.7239330987194554,8.7520785408934341,137.77919759459922
184.09609265374024,3.0541215124800631,1.3186033399356001,596.65813707330904
181.92415775669795,3.1387556502737297,1.9936552620092423,343.4320283337297
63.478696439797332,5.3307417205158618,1.8624728194784965,276.69720765147122
153.87837958970971,3.0677669690742628,7.6408687469731138,42.887337235446431
110.20077456850112,4.4801921047744164,1.4382027919161373,540.81877422598268
99.498788149716262,4.9828586956357412,7.8174827169965244,52.965623589345448
90.235984088844987,9.1392884057269832,7.0473120571734693,129.84468907120873
195.83941602575013,4.8692276972721578,2.3762331553503193,534.68690863286224
130.80320630692884,9.06155618851888,9.1622478101461109,128.79513098549228
146.13046099614667,4.3700773009740459,2.8497021989562965,265.89260115884002
67.493158536242674,4.1198948165353464,4.9590869270811897,52.064046954984278
108.8483558346087,7.7443338978492822,6.9147907997701914,127.55835407903047
95.937768983902401,2.9267715776911105,5.6726779683911337,37.986614851311558
124.30259740563,8.6731259050664704,8.2715640224360314,132.83221823834174
79.85897251879058,6.4319120041505933,5.2935970172133144,104.89351097625038
187.55391740485393,6.5573874897155893,5.0436830396040619,270.83352707258769
124.79083680342174,2.5339695801230899,2.266335486543996,145.89848222644659
169.98922021455829,3.4332453869569379,5.2031676126812192,94.98023113843378
197.37607075691147,2.9882507353723917,9.7321468906536985,37.790812624640544
168.73241342042115,6.5297479380606074,8.3490653743285606,119.60807360994887
107.94164628645824,4.3030544218206739,8.3063599329287214,42.983479358613835
168.72109582208523,6.4733161250788882,4.0864892320064978,321.2598319827664
128.18982664091891,8.4737093424825609,7.6687276120031669,147.41575855870471
64.303429047249821,7.6838104977095236,8.2203436427614989,58.505335488290768
50.959834356160869,5.1004724997470836,5.2139431985310765,49.413972396023937
94.753322887550127,8.0225578294857662,8.0380912998042362,94.497069219165724
67.540231902647889,8.900192657688855,9.5228873619091896,61.439208442215211
150.78102506491911,7.2887271451532776,8.6740662015831482,118.18088443187348
81.041674340874991,4.6367323051423455,3.1350129662884099,140.17486925865163
176.8115521899968,7.2808651633754673,8.9490408325787207,132.45847015317082
155.65950716041306,7.3925239630169459,8.1522493298478729,135.73662708031478
104.50247923449253,5.7868015140811275,2.6115415478389701,318.33537295113445
174.83375411711864,6.5322985096807971,7.4083878932497749,146.5900578179139
90.520868773013547,7.112559912286863,8.0171114387688966,76.552598620149809
59.579287448236634,1.272600349956641,2.8235021722306981,19.523639588033884
106.52438535467013,8.1436469319106024,9.7417499032379204,82.890313452889671
114.42273742760123,7.2832568741737393,9.8279786619602731,75.217401342113902
105.62947457604794,8.6347266146448014,3.7197643955453588,343.40889625343215
109.74107597071279,6.8960036980108361,7.1513421995975284,104.29490910856042
126.31301660954051,9.3408272342646601,9.9992120455694629,114.82474587735022
57.687802924019785,1.7358720699273062,8.1215588712409108,6.651408867064041
133.23569801811396,9.3132395455307186,6.9838186132233773,199.35702905923446
70.778733785506944,7.2334591081929043,9.7262919411753934,46.758547344132047
87.769727081290483,2.7625254158693986,2.7159640689059978,89.883487546370873
70.86183739723981,5.2637446269582346,9.5863419618174373,30.61336438685889
69.492569843384615,5.3224438037947621,9.2503006266057444,32.053518206710706
96.886493653356013,7.341218129330767,4.6163761771301548,185.48848373951623
168.18691110714329,3.6760113789025981,7.8036246974281207,58.627969868792022
114.64409613726218,2.4765158699637806,2.8852801234415248,92.569107955615848
183.00197935744515,9.2368962884403238,5.7105130683400516,358.79559280601637
117.77732811577376,4.9475279142608368,2.6991806987442892,275.09361386867681
137.12754718066111,5.8260958950023429,6.9810046507083028,106.45554548370933
51.569604968701618,8.4515992977753314,6.592245183036411,73.023319319491861
172.74529225490704,3.3180789038481802,5.9786902930411499,75.752877474593049
154.83111216868377,7.7504560687550574,7.282150965302975,168.94791897706702
78.482559040527363,6.7913687641671681,8.7842708442470752,54.742595968317481
160.82184103456513,1.7454457854295997,9.2299015530349351,15.622050687702851
145.90003419720153,7.1314379911490695,2.9234257766014191,508.45725371718072
75.971809413477359,6.950184934146173,3.4261457695183268,204.51219208724538
69.788603126907319,8.726923970889203,5.8013716605445218,123.60817952616681
136.45616541867264,9.1147981124741477,7.1473221372026305,191.79546710365179
55.004902018412089,6.3306275144017405,1.1135174421023377,626.68749219785116
95.083273332100021,7.0768495050324427,6.1197559581781436,116.53391126663298
184.73934334446014,2.9099746469207908,8.8683912761691097,38.816958064674814
147.49561297625405,2.5078458334359843,9.2968027139323688,23.557717612504408
121.4926817440704,6.2531308520176676,6.0552989428204391,127.08573876757286
95.293132791932948,3.3141416081094293,9.6994542138347608,21.190191143244888
168.44113961833102,6.5225055467605006,7.5438222212238006,137.4043201651065
171.32386210579079,2.7825746582145703,9.5680127689498686,30.401356845029952
118.20524439041377,6.6414252238805851,9.250330446683817,74.333126749203487
63.405596003749856,9.8480961594338581,2.4097186875545882,455.05919897222435
111.23343790947877,8.4490593755563594,5.0408317099756399,229.22605971834668
164.09018213332379,9.0919331999926154,7.3397964898728407,221.43369241694396
68.631835413112242,5.9075016322676177,3.6841496861042708,132.92872210389959
158.76656612618211,5.2538915753680717,6.5019526943553361,117.80704772375012
196.61412063419525,7.8147230005313091,6.5342158069987555,252.59390437882058
113.1026765984677,4.1415261120243381,1.2768488355400156,587.35702782042802
187.19796194159133,6.1311189034307114,5.2214971445788647,234.39248724083504
165.05252827962917,9.1994931835102989,5.6643404021583139,325.44871524350975
101.41924266897527,2.6842513594342248,5.0675693971842852,41.66325827223374
135.31860362613881,9.7466464891986089,9.734639087689553,135.55233758769342
79.312829149737283,5.8632411629751431,3.3335761576463567,174.84844273633675
97.807916133133205,4.7894992222151993,6.0407623472227279,70.672703587067915
175.24154533624403,3.3696981378587818,5.6652655756074051,84.67517219449833
168.19352953023775,4.9949631931641436,9.7717476321331915,65.734498574422673
178.40956307726111,6.9258399089949911,6.0640660136945259,214.88696353740468
173.17561309482792,9.17183717723643,1.7269328214524786,1793.6594237932832
151.82721265134438,4.6322417505959841,6.7058665812406151,90.452474075796189
133.3715840204809,2.0020545277933661,9.0649279256522579,16.099762669136442
68.577654981636414,7.3903818488973707,3.6752175881545144,182.35596801150513
191.86300381881139,1.9320541237545599,8.5485825296857882,23.920292774828035
128.81810251121516,3.5017833725020875,7.975149238211575,40.695607712290112
105.6532980279712,9.2157426365750386,3.6659573540101409,384.02823786391258
119.8204608466383,7.7655287676058808,5.2060547711634308,209.72886456441904
194.86025194179442,3.8989882881330367,3.0417371582342216,275.85801457763694
168.88756132273767,7.3910045848815438,7.9483547689682439,152.54373803968465
75.754585511883349,9.3997115433736376,9.4453683883401762,75.242428065945219
140.54128652692944,9.3673471921828142,4.4902389589014424,393.45036618274474
176.85119510971822,1.5405673233487456,8.0660361974701544,17.419541524530388
63.798691093832858,5.7168248852831525,6.3000443269883029,55.686197917646858
187.13093624795133,2.4981517067513148,5.5582368393546329,61.080144337058634
153.54576910497642,8.357696007699186,7.8087882766493815,168.86589499282925
193.61729652158775,4.8350559468595362,7.4714397101836605,105.27863419993891
138.37201032539684,9.3866972287461152,5.8376105646559502,269.05249105693332
73.205405380063709,2.8259496290945476,8.0735857251267582,16.837603863809132
53.002638036089891,4.7843462339666107,2.3016872407055464,147.63328829549596
129.63050567690698,9.2405276227922624,4.0484449167733558,411.60359960082127
63.838476732820368,4.5739161966493231,6.3690286562829126,40.159057898663441
146.74709472969576,6.5691569611528129,7.0732067608323694,132.31836066606701
163.54965405761308,1.2096915292507537,3.7858606302492692,33.110341052247627
147.76586923512968,6.5685839067718454,2.2513950454248697,661.61020774874089
108.48644849338226,2.5715271469904399,3.6075358890815976,67.537989208653173
165.86040535377438,4.1435157706059362,5.163868133397874,121.86924377844002
118.29228309750067,1.1740748894115169,9.0696707119722628,6.7593106411042019
165.91292999151892,4.6320705404973648,7.1469123953581528,90.406492680064503
72.466527168830751,6.8780885422364637,5.6760558177519664,94.825904839686885
92.193052316811219,5.2377611850064199,9.771792678597528,38.506870279016489
68.673949750255616,3.5538509262111289,3.6126745845302013,67.113599830849779
176.14273602912462,1.8719461339684269,7.484547592334116,25.307173851897868
191.54932412472709,1.0472506973890532,9.5403508138610693,8.6888332552640648
140.13103507127792,7.2075363779538124,8.3263019391196469,114.4993159460347
112.39459811320923,3.7133131091538041,5.3990127078909351,66.553599402494598
163.74224619376386,4.6221394855817746,8.2230126717782372,73.096682458685223
156.24839686966101,2.5849456946958362,8.9243039919916605,27.570425314236243
102.4099423021504,1.7810991846252735,8.4306766075068946,11.617109033889705
184.25352784079664,2.7498733154558588,6.7616412331451619,52.285419881893411
111.14322378803544,4.0474771133506326,4.6029285930917609,92.831040741203466
54.841257665375579,3.295521578596587,2.7054195066244802,72.289091295531989
91.99830425381117,3.3375783019789993,1.4778946328589906,287.79484483516944
107.6710846361735,6.9602391630197742,8.1088568228242863,86.941960846376915
115.76488362956572,3.6991949529975621,7.4343457347015036,43.569953014416434
112.06525092444159,3.3861844975705098,1.2142110917227087,471.03584533082375
159.12847629690469,8.3964484038821627,8.5891256215652003,154.15344717228137
161.90403872861197,1.8711914169961155,1.9985047306353441,147.65084372947726
178.9493568715213,7.3688267410473038,2.3972174810513462,861.98044794337977
124.68193408858471,5.1244835411406315,1.0719354455871679,1114.4936271073811
177.61732406827315,8.9284693333199243,4.2647040306409583,499.72224612044795
169.24462316210185,5.5696383329698378,4.2518684409628626,246.9795116011459


==> anc/competitors/data/v2/alveolar_ventilation__s42.csv <==
x0,x1,x2,y
25.027033068231194,450.96369572124581,173.85803864573825,6935.1324430226614
17.655325674545153,759.22094775777714,131.71531711299787,11078.81627164442
26.889154238050413,690.64701771575801,189.00194571176957,13488.81171387315
23.342096639306007,355.29420549805525,159.38305480284475,4572.9770122452455
10.07190165352829,798.51732891878646,112.60263417466265,6908.4653481726928
29.463691736008631,739.60001215387263,114.37186614555341,18421.529358665313
24.745073443787767,441.95421893201944,169.30954269297015,6746.6125375930133
25.293414716092983,718.44828983046909,117.2943936442078,15205.234804434212
10.81849991886201,353.20976593569145,150.72927015820432,2190.5352271398842
17.908490633702478,799.55236523711937,199.17744759287109,10751.808589341917
16.157556533116789,632.8423680532685,100.40076047333395,8602.9553750563773
28.388829754669239,625.06250777939852,101.65798018975569,14858.842026565449
22.165032641774619,345.22036349206638,199.30845819305065,3234.1421437762106
26.10075549195826,748.51669944831269,158.46388341341657,15400.824278668251
17.755112374201286,314.49975160223471,112.69099755185131,3583.1371062621065
12.999251879265092,420.41402902057354,189.73021997540937,2998.7169382463799
20.200865314348366,371.51093758331751,188.03803001276921,3706.3114946645328
9.4039796342918578,688.38397034610921,153.62004131113753,5028.9090977987698
26.207885783836804,399.10211360644894,162.17920298607567,6209.2485811129181
21.896616780685427,755.31911356544265,127.31871915008763,13751.083974632329
24.677930281878226,628.1345196637451,105.05196963720051,12908.594701222146
15.799571298857103,318.08135524734809,159.45676088908644,2506.2005883156412
29.355356536687871,302.71491706435023,129.47551932027631,5085.5042869783711
27.648664669088348,325.82895850719945,166.36210466603518,4409.0455676888741
25.124436935622761,602.96258882386383,183.62451768426013,10535.632923052664
12.282051572743287,700.74090542970771,101.81605439143641,7356.025908649639
18.26786208199475,419.27641031369421,159.57137746857273,4744.2557220145954
8.9636828473190331,724.70442146153641,123.12805396868522,5392.3397666481615
11.394368825486051,328.61597007663022,187.38884979038014,1609.1938967028166
23.027076971334001,700.48192682083811,125.36645065618285,13243.228337048922
24.384767429971976,763.89771508614012,161.07701332354182,14699.642614453458
29.28521411355262,686.05419955219031,155.35408400896114,15541.666513770582
15.168157879039342,649.06039198931853,139.6166500059249,7727.3231088926977
16.150113532767115,718.99010932769147,167.7620763599794,8902.3953148724449
18.330227848067775,320.0756497735332,172.57696347154339,2703.6845272061464
12.168369899854286,400.89105535952768,156.69377953193867,2971.4827808068485
10.858273117380376,362.46183965282154,175.8422237184754,2026.3667588757612
18.46550837697054,552.26549509649328,198.34170759929376,6535.3826628386796
12.992005679119451,672.59406416442221,141.92723879008051,6894.426408983737
22.73590788301523,615.00592228819937,151.45830518855308,10539.175921768774
17.617342215191275,725.56554988096752,101.24698779412132,10998.833759580111
26.318920313272425,377.60649622054541,179.60285563103784,5211.2420384130828
23.405832244049481,667.31054596758077,152.02300670459937,12060.733701438405
14.872066110404903,396.52074543445207,140.79614303605652,3803.1531929259468
26.309715630694424,435.37937565890013,109.40719630893958,8576.2353422151846
25.704815864929643,654.95234864065196,188.96564216753973,11978.102485396368
16.524524338663838,790.10239244934087,139.50072400405566,10750.883104999417
14.343218286465371,605.77180298853477,168.25815982092203,6275.3536872597879
23.014901087449459,327.25015749564778,114.93741563681508,4886.356753486225
11.074554639404816,608.15448496376644,196.15496295410327,4562.7112179046817
12.397980454452384,321.17527579008356,117.84417618218309,2520.8949987210608
8.1619699345221211,742.07285568340853,119.95419928994903,5077.7137691887147
25.312336305047044,654.78914255031032,185.89828605577139,11868.723049951321
22.626718845024705,386.56392321125162,191.25827441419312,4419.1260041761798
23.513638329779372,345.86050291209904,121.21474075233014,5282.2392037424415
25.176038682483295,391.76661444015951,146.98008881748279,6162.7550380271978
18.096147061843478,790.01358977709629,173.34949045628298,11159.24422906869
20.512306310963663,529.28032122924492,187.83657338108014,7003.7987438249957
11.075533958808464,692.04047417070399,137.90526950373052,6137.3432770603422
10.519661617791416,618.20417105388844,151.70194868494292,4907.4455232689925
22.704865159390376,586.2065749793187,174.17164105197349,9355.1976157786958
18.364116535148916,372.56512733252487,173.11359766527954,3662.7511339230045
20.435194342586154,773.01222677904752,178.2960130026085,12153.141407208543
24.829974863152565,450.67131625735897,156.99338186415264,7292.0157288458813
21.963803040012998,589.00860790377101,110.46150968047752,10510.714210746171
20.178746814475907,649.88797229453303,190.397329087804,9271.94535288927
20.3025575363991,624.6165776226544,186.55725393210281,8893.7246235835009
14.686902157377467,770.2972048477593,179.80974358183329,8672.4315687708713
8.6779923604946667,374.21949496002901,109.98624771607295,2293.014100971749
17.607782563111972,554.17636922347106,120.43973670814292,7637.1403149862999
12.720862802029643,502.01719537038298,174.36003651076521,4168.0817639560291
16.987630161941993,537.08436474130906,102.31400945819465,7385.7180009256717
26.774867611899655,359.60876309887232,197.92246337072797,4329.1292698789921
13.146668689037497,367.04730493638266,137.71446803556807,3014.9628262520823
9.2826603171594524,439.03777289062867,171.93125336908236,2479.4590892172346
14.190445624483925,452.35230188041567,188.75710884880434,3740.533253590424
14.45906267086704,513.95160684067503,139.46298881500823,5414.7543975595045
22.56216332399169,605.49377351831413,131.91324885996661,10685.00114440331
20.254707351508124,617.31455870913146,160.87411288982469,9245.0676534619579
25.245760600341097,505.90544829278508,158.09893737480508,8780.6399098752445
22.614897887202524,504.39155471434856,140.91399776247971,8220.007834756354
16.940510951681553,408.81426334848101,160.17747558677084,4212.0342260681728
25.908448462652764,594.15312420450414,193.53813695664948,10379.312750477337
11.673404237969486,458.52045565861897,146.76402566265966,3639.2588311290688
8.4996656089449303,318.02991713868187,119.67421807506312,1685.9571136692703
9.9810529370641188,509.20002207843015,137.72059828830038,3707.7557938793611
23.891905713121908,537.06633754508516,139.41069825931186,9500.7510401069121
18.161299065530521,412.79643410210548,113.11086930262198,5442.6791679458456
11.54797913873924,586.22896656105786,116.2871500554555,5426.8782934279197
19.022985052273999,582.88595021596052,168.45620733936772,7883.6908039591817
11.350866259689706,651.00109055518567,133.94777542089025,5869.0030292185829
23.319048251710193,623.97424110060501,195.48983918558076,9991.8484433616341
17.815438062628676,626.21652826051582,124.35967453586073,8940.7996938372926
16.382466974122615,458.10707591202151,109.89245051048223,5704.6146005471946
14.633265961253283,693.71611099297695,175.3504563000258,7585.3824903011346
21.866217048615546,574.57219179983974,188.10360519178701,8450.6059972433577
15.95987743217459,515.70909758994503,127.81133568714878,6190.8007361834698
9.9282982249542222,613.00624047052861,120.2088101645478,4892.639852568871
10.596129846651337,480.32866722512711,118.57661348710872,3833.1717337008349
29.16174862008932,556.36962230337917,152.20123013665125,11786.257052551797
27.988775195567356,668.35284424111012,146.8416641246771,14596.45918225388
23.39355694383649,743.20144336185388,125.94398398545343,14439.847524929663
13.84913915210943,760.5285986475958,104.51731169894263,9085.1915983062863
29.321880301649927,551.81646259154957,148.14913403262807,11836.28508969149
25.132519887247483,560.13755737028453,195.93323476356085,9153.3723809349813
23.771584161497906,699.93520538191819,165.25192007526633,12710.268716413271
17.885953047163351,457.22534587210066,149.55065566286186,5503.0550628829751
13.989314360593498,718.69118117253424,111.06920740296161,8500.214803466848
10.120601167376984,547.0708232587117,125.24362905495873,4269.1447940898597
27.857252723964518,357.92836216763419,129.47739495745427,6364.0163286081133
18.027078376339443,336.02957353647184,176.48035526072343,2876.2062627406062
12.451994025495067,720.99660551973147,187.67107972646193,6640.9662608218077
14.731045731314355,327.78395845343897,190.16418535664383,2027.2831710219941
20.74283051672171,440.30571806682792,198.45686082507541,5016.6298564284962
11.889001224663097,467.06502025077293,198.23666831045324,3196.100605442623
26.845514250032259,386.49722259579687,195.29991327679812,5132.7900918910063
24.687429656374622,456.94668490099463,107.18221405028844,8634.7857704259004
23.828185030920608,671.34628336254286,113.77935359278052,13285.807969676211
17.506046875052281,307.34142178003538,130.44665264760329,3096.7281203839075
21.800794495453751,713.58671226034323,155.28982540644614,12171.315697753407
20.850155316080183,728.27401178727905,109.69778887054792,12897.410322648082
22.29662523420604,486.13078659577411,184.57969578021425,6723.5716608805697
9.8577750650775595,376.80644953031742,161.6756179077309,2120.7113476985323
17.147762847753413,600.42020397254043,154.2364402302205,7651.0533671713392
8.9155118249616336,359.83627793244716,116.53113233672912,2169.1899026326359
18.867798023379414,482.45968053912623,125.32554744001973,6738.3346905686431
15.256946671321277,779.21459045048618,116.03120249822581,10118.153583293804
11.179532155053032,797.73223629181848,185.19331577947986,6847.8985580891622
10.274865289896136,686.05244567729278,158.42278600612181,5421.323676075026
20.928180587909665,455.48075496038314,173.51294275196335,5901.0732938756091
11.753045307811494,643.83252458304628,129.60328629100258,6043.7595362477823
28.352642604289539,652.70318274200633,137.12526370882773,14617.996473011044
20.78334507340869,493.92084758182489,140.48549644265339,7345.5688638667707
15.631135699766416,620.44431729307962,176.00149717440348,6947.1460320619017
21.000140812591169,305.36382248783809,177.23529876745681,2690.7170402374345
8.5016851626533452,404.52882930112071,120.68135275140317,2413.1818798393269
29.088302691311796,562.54415148363057,194.1538856738099,10715.847560408874
18.610675612743805,381.87565212914797,112.06553374436864,5021.3485902951315
25.220174999506298,382.95343393826681,189.61220824236304,4876.0995466697368
9.8200599982936492,718.15214527511898,110.03956456498094,5971.7020282907442
18.706483278439528,794.56650134180268,126.45398111513111,12498.035687736323
18.79555387579946,577.98471401422421,184.64785360679571,7392.9841511256336
28.632182009449622,719.53486544085672,117.94920723460874,17224.710060035843
20.578017152273659,795.16083216313632,141.35679313099698,13453.990729429161
18.416766823252985,370.79794428438731,144.98592999441263,4158.7272130675346
13.873464588021658,524.12280662717558,124.52589730232097,5543.7935710012716
15.294517941536148,496.28635792095997,171.02452013359866,4974.7230137358174
19.454792854373832,340.02464182309251,185.13346494022039,3013.3757612264535
17.656052126711025,677.66508639737231,187.45751398555717,8655.1304514114781
8.4754657573672691,516.88951366129652,133.9322145736561,3245.7414749511522
26.178422332275872,534.66346709520064,153.08503942878144,9989.121232337302
27.715536980474869,375.33648690662011,124.84064038656516,6942.6268976819401
11.085479957969437,390.46332611543403,124.47965015501454,2948.5567090062673
20.188795157859087,753.55181107810745,116.12540628519241,12868.871114574729
10.388666304979758,322.32454448713946,194.00190108075145,1333.1011217218761
22.789282046875858,416.42614247185315,188.798882860558,5187.4618208392385
14.187143244458184,446.02966515726416,177.73587133276922,3806.3224845872405
22.507297963221838,545.09877120079318,151.76615212877289,8852.8544561083927
23.993881514311418,593.22258650739798,149.06079155118718,10657.165481363205
24.910244822188453,546.64498792533323,152.97456661824981,9806.4265740135215
10.370300811029725,342.05766727844104,153.65680135770893,1953.7736526564709
28.152260593027375,421.83372702785675,143.45630846976903,7836.9536304615394
13.064707799687378,721.79419238127059,113.17548328920674,7951.4255957107507
8.8230762358759556,618.79435023922952,112.5663852868536,4466.4879275071544
20.206754326612632,624.57452506713719,195.22497158456832,8675.7609474631008
16.160290244973652,635.10162767567749,148.20307595863505,7868.4219156047202
26.25537434891309,681.45150951976461,195.32055249051888,12763.550259398231
25.781532385414639,329.05424086072367,116.357687771011,5483.6430717484909
14.977055642099739,483.30419246630618,155.44165520399335,4910.4154635376581
28.963786691534388,569.76371763083932,120.77172533515392,13004.508291059283
14.400192439082609,469.22824164866302,125.31846061266015,4952.3670286012039
19.331256843097719,722.23943664359331,103.00545787611787,11970.571089527388
13.63123199248726,541.28625429364695,111.89533107402113,5853.1272898750049
28.592958541077195,684.31379472968956,191.68484076291958,14085.719256906081
11.621371986804398,726.00775844058455,132.15329914823317,6901.4035774590056
8.9880336266312373,552.39574145174902,160.81292119145917,3519.5595561105811
17.572135320066835,754.77612193567495,146.50141319892731,10688.68549369637
29.832262409228417,593.56197026849031,140.04512452452784,13529.433549239453
27.616899857608107,725.13714941686089,153.18860913460682,15795.445560680146
24.469376428052882,470.29539779576214,118.72389446153414,8602.7354564616744
27.597434799327548,549.40847926574259,198.86038985195765,9674.2280416257745
27.655826073352991,565.70552050228889,181.83078687038631,10616.372867278606
19.414883928501879,352.48985794803531,174.16146327315153,3462.2250837689412
14.950439140277446,499.27625335077028,146.87592970139525,5268.5395917340556
24.984273506441738,758.66883627583798,115.28771221263359,16074.409972477024
22.556547789690743,615.41612018237117,192.06658582735679,9549.3040034222049
16.220470035221624,388.75329121848375,134.13870673817277,4129.9682380932891
10.078266697353335,469.42781780480249,105.01066896969337,3672.693215049334
24.429371449678573,395.80150483134992,134.24036768106288,6389.774176244684
13.774131350303023,312.41156589928624,179.44570304958842,1831.4892599981149
28.609889311743142,763.73022925201337,162.27087449882083,17207.685565001291
13.301352650125065,524.10366412843575,175.08385847448596,4642.4355168812999
10.700674513052693,453.76753621039308,179.36353838623774,2936.3078657967058
26.284478786747936,599.23859577886833,121.19546110805426,12565.114632405499
11.372254965738868,303.6572281465078,192.37833160931802,1265.4919837269983
11.94390277947026,439.01105330040696,143.79896029203726,3525.9845382159001
21.186421413458557,651.51673284944627,163.90136492641648,10330.824672495952
27.240364898424218,616.88488653463151,100.2308772586742,14073.843738910926
12.321562645720611,790.90297377126774,199.33684984111778,7289.0190550914658
14.827120803802085,610.17885482902204,128.08963859641551,7147.9950472911223
25.102906441305905,538.75293681386643,106.20631065401552,10858.177487993258
29.380181373341284,680.71628159200384,145.82620415365139,15715.16748993936
19.01630609645153,751.66393598202649,112.90300571820417,12146.873372350974
11.165745056127516,660.34797335917574,115.23267101575757,6086.6184921604781
8.3065983295804333,781.60561177468981,163.22828130302102,5136.6121003463713
13.052432659974816,691.00258536908859,139.29273915702333,7201.1556155280432
10.900088791303464,733.40071913096324,192.1852450154995,5899.2967230859558
22.908490819482864,357.05203559181859,131.915649460807,5157.5348348138286
10.680315101827684,666.20675149689384,172.61801283839011,5271.6832595864962
19.139258495653927,520.04434976368429,146.10994301549076,7156.827271172674
23.273773584143502,576.55190120563759,165.99513011292788,9555.2053338487585
20.784565402859851,627.05120474117837,159.96953567159903,9708.0894992536123
12.395064336521267,784.90755835278469,147.27839727589981,7903.4544743900706
25.690739576009779,792.28904071581223,195.0061094624437,15344.640240026045
23.738956851547634,444.11412274395263,134.27136427549559,7355.3438740471975
24.25764808614192,666.87674871895808,117.72355012492726,13321.165036873206
10.883270534260891,674.99176896763424,167.80940608798284,5519.8028654249247
10.722583680307581,473.24643065652441,184.60075613079087,3095.027399061004
28.406376122143168,361.93488743211049,104.02537399399237,7326.2746442021207
16.746720264148692,320.4734801428599,144.96326884226806,2939.2204121526402
14.620871219180675,688.67156376458934,189.24876896873263,7301.996366633517
18.748848997733731,544.84987090845289,174.96186189228675,6934.9744271164718
22.583012680798813,792.7700847474631,199.18077164976282,13405.034984872022
29.023711655033338,532.48672809682648,153.14138115972438,11010.009967181037
14.301816991405211,788.95848953692007,165.99957188011513,8909.4444334914933
28.345785444864596,505.78800109702991,130.24802811379283,10644.975500153085
8.546908810497639,696.84107527998628,194.75355996659923,4291.2962082728554
20.214356931190142,342.40963615591602,136.63354885565363,4159.6312765912471
21.947452456983875,577.73085506888197,173.85107126866285,8864.1323532922361
10.329742882516573,701.02989349286213,140.31402041190819,5792.0507990720507
11.087471135406078,762.3508336099444,156.18189300629993,6720.8806321225902
17.220515024958686,711.29154530871574,171.97825350215462,9287.2526447148139
29.257102067149997,318.48536360058711,150.89341517513543,4903.2547407159782
21.1129361711562,486.35117065336709,190.70863269095085,6241.8820334791171
28.526510875204647,324.34923615692566,141.93009879278102,5203.7815058637225
25.695940143485355,354.641145557279,164.70717981433251,4880.5318149455516
18.282395234216413,637.65281433374207,134.23624333000541,9203.6607185442826
25.264795883548125,656.62909815584908,140.81566682310131,13031.921056614439
8.3924092474937311,686.86034137581316,144.00501082335524,4555.8640961797137
10.401167928846169,732.7282740278315,112.58070183122852,6450.259039083121
26.247429527420199,669.71573423825498,109.17236790590067,14712.822504871352
25.529975943153559,700.43579605331604,166.74899231467577,13625.011260626001
13.118096323261542,324.48185491163963,165.55177383430521,2084.8601122362393
19.676930993179177,417.26757522064929,166.29097142100954,4938.4493138679818
21.332348055400239,610.94888668762292,101.97664453426917,10857.573020152795
27.090256983072244,729.0626523124115,132.654684267178,16156.845121097314
21.268357461451963,302.25006246982957,119.78098472591969,3880.8175711189438
17.07657452402097,557.31467105817489,177.81514225440122,6480.5519854484837
16.232048954958017,638.64369968219853,186.06304013961301,7346.3114217624352
17.369405900217217,314.80364456430658,124.66803772261474,3302.5425313174633
22.342482562759432,500.67777877669397,166.78491588479864,7459.9954669919971
27.084793898551148,747.81744069184845,112.93628034582744,17195.625378044984
17.985731405678592,635.80640442792935,127.51525256017133,9141.9881333764824
13.452470384929878,418.82918168029869,113.86544962334196,4102.5155739739002
13.206571985946784,726.3905648159564,128.35207665992291,7898.03834419944
24.41231416535582,474.01571170475717,167.47365473492778,7483.4009996418772
25.96451279532603,726.67233557202974,191.03269101852524,13907.622404693353
10.316117756790749,449.47182555945278,120.2522407924186,3396.2680042984784
9.4642948530139197,595.16012544157456,154.20790349507192,4173.3018445933367
21.077540602641939,498.47003387391703,170.13911012434323,6920.408376434576
11.215811372239362,437.41252537753348,195.29224684855657,2715.5753733750607
26.142612190039507,743.27878108593461,161.00604828871738,15222.130242352148
14.827362826329637,393.79684096974563,125.51069310273807,3977.9760557024442
11.165182525365138,342.40579561788155,162.54781569139362,2008.1471745226968
28.261350394723905,470.9634692728302,132.04911616780163,9578.1772869023953
11.641697900176119,658.81957382078372,197.61283906917078,5369.229475504937
14.263841811434581,703.71580298814092,139.96761351636368,8041.2149961080804
11.37949469422529,799.37168503338239,168.54277207610141,7178.5142679612864
10.540781400637808,448.18102850558245,102.32275823467585,3645.6164225283364
8.4652563594016801,503.97097556564108,140.00614461347553,3081.0555998163773
9.2186990016137216,368.41063901481311,187.51076133225115,1667.6615217842784
11.842112360588759,587.43596481151678,161.0227444433246,5049.6332676406273
9.1744025177978585,798.79001863145868,144.39428863959762,6003.6898328734978
21.005163954441365,650.44050506032931,193.59374994357259,9596.1409932820006
22.97571958958914,597.60642020668593,185.39843761472292,9470.7750206231831
16.659870050304619,496.18454646089697,132.22156738229381,6063.5759345712677
14.995804132945088,757.64938014277732,154.45484020413397,9045.387174981819
19.099577214489063,548.45829806517474,148.98242560924626,7629.8202712973907
27.25010872916139,367.18345665653078,163.22025001148623,5558.0195578258772
26.724895790088532,482.68923159956671,133.41112669587557,9334.4209553107557
8.9564513642814223,333.58333442388346,124.42050007658882,1873.356753046796
11.99296501112353,400.98951884439077,191.26718352555361,2515.1926295299309
13.208387164296713,308.8343904999561,192.38744994985063,1538.0762748836355
13.48652666830866,526.63995825008169,184.3322885761979,4616.5415158234246
20.567118338341,617.27013247589866,197.82044307645612,8626.8713988587115
17.157773365470231,471.64623118945389,174.49915257796886,5098.3822310274263
9.0835906384070668,510.19088575263856,176.46672285619997,3031.4136818963248
16.219511046110576,779.60463642228797,176.25900919626406,9785.9710654150076
19.52256487178802,675.98156078745774,148.06076309423065,10306.368020132106
10.236781863881752,570.42831847247567,145.64521945142718,4348.4119241421558
26.336088183348313,442.27043755591262,124.02262761490032,8381.4023867639735
9.1431610622322932,748.49839938649757,164.48191943592906,5339.7567391860048
28.346521118397366,417.54855844032977,128.93201361023347,8181.2749831452047
10.180489114757261,462.67136525833854,125.78084097023545,3429.7103153799003
26.558648935150561,754.53240721147426,158.59613740960549,15827.262177391
27.858369166407577,564.77102764253618,140.99823882250433,11805.618793626525
29.55055497290504,671.15897470898835,121.88566087946322,16231.331255469106
25.644569366019059,595.37239708188304,181.60560167528311,10610.871286159969
25.148505896969237,626.71960450474762,186.0569919294376,11082.006310924055
22.134632071902047,449.69164575741274,116.7699519677781,7369.0992007880004
25.137919800718837,420.68603081333146,100.75070327999998,8042.5086049495994
10.960148585089236,461.24617358433261,133.61299685293739,3590.908298380893
19.793496790848021,377.72078204171123,179.75108356807527,3918.5125914230639
19.312903144189118,737.15718264540374,183.91738662343244,10684.666596083276
26.866587170696267,441.62346662505706,113.83290701160492,8806.6136435861245
18.181586043057351,580.7446972071923,177.43359011830512,7332.8355956573196
16.471968914207778,695.98721257068701,111.57041673094295,9626.495294013177
22.070391967216423,691.91205468785677,139.00625901565292,12202.847631431212
13.862192985018613,519.1931292920965,199.86095150119158,4426.6442748637983
11.074905040987051,538.12865429336284,119.25908232309098,4638.9407341296519
18.513300028522409,797.35087446751243,115.39635825776264,12625.228564396944
17.171566109087472,637.29873848951206,142.28003325467935,8500.2464221748141
13.11653869163522,707.31922155894131,161.96685259698614,7153.1354480644104
16.085259822532816,751.27698460961597,193.29007824132532,8975.3643665052459
16.060633896177443,693.7949181146696,198.08211455330343,7961.4618556468276
15.204902417075999,392.58967247678379,106.96406365913947,4342.9095098902044
16.348209753992435,581.08536686878608,113.79975173479053,7639.283251233941
23.086353600030797,350.94707865727241,179.07379738959941,3967.9273457430486
14.531282440568276,626.46106328199926,127.06321522708605,7256.8911802979437
28.874874387737488,777.67471409390555,188.48490595063606,17012.781700672058
28.159656429839913,556.36603215005562,166.34532572290868,10982.849093511913
18.580029422601729,516.48624643388359,111.18448023806772,7530.5187409507053
15.223946510103154,317.92137570908159,183.25292849240071,2050.1852370253996
19.77956537626007,779.88726116461021,117.63563800080759,13099.049275902782
26.668330753019742,351.50134206507937,142.34953946796537,5577.7294492501296
22.356921492322243,320.5395466524235,155.21849285593299,3696.0698207561204
25.696620214835704,423.03330575246923,150.07661490802784,7014.0644197279316
19.719890073446283,332.76521695919121,168.61629156151503,3236.9987645165088
21.924187843887658,527.55892120588123,165.26867348692554,7942.9194449989773
14.339423512014157,558.04390062855623,199.2042005528055,5145.5544323103286
24.167649570826399,456.284974514292,199.94219092241877,6195.2025638585792
12.452901048765803,325.48024128744305,151.64594026356409,2164.7413495317328
23.285558834006963,355.80018412461334,109.5199086960864,5734.7738431464031
26.935819503169668,492.25218899496406,172.78432989687184,8605.1285897302514
10.906262420633967,330.26422541326804,197.66640782165894,1446.1465950574438
21.516354291922234,649.09486280495673,131.83263876290204,11129.597274316502
10.092106461058561,403.51027076240598,146.12088858375739,2597.6010468930108
23.965743821971394,451.03578439181922,142.4776924815456,7394.8241849179212
9.8588508141174458,497.06288858904873,105.14191545569294,3863.8904050454867
28.590676099413773,508.30481653457394,167.22644312234448,9751.6612987439548
11.022974460831648,300.83035383740025,135.33376950684678,1824.264622430562
29.095365409999769,356.03518549934876,178.74638746315023,5158.2823619628452
25.619451873872126,731.3822818704391,183.21200752819863,14043.821962198308
21.06100409825979,300.61653125595404,182.12307865978454,2495.5910907448783
25.217730301850033,554.08367790643752,141.66659980398802,10400.222647464592
25.492526457627889,544.75100325360404,132.15456822408996,10518.125536312833
28.812595381981268,466.54708050531895,174.88207796670548,8403.6257052296096
13.574433784462119,515.66351007322487,180.1389433842723,4554.5560135795313
20.981669697882801,690.29056876329219,149.1257446391366,11354.541591885869
10.091082346416826,720.60185310747829,189.30310195363029,5361.3794484419022
21.555645400530668,430.17427170762505,114.39086960785582,6806.9150390358163
11.768408690041355,461.24522048386495,187.906877965896,3216.7573254099661
20.428913452393722,421.24142651416639,109.60952329718813,6366.3011798243851
20.593471308744693,539.93170027553253,115.35255220546139,8743.5585040722744
18.251673365587003,641.62917882940644,153.38400132739605,8911.2915020897417
19.497899061288699,414.12643773171027,106.7518480187415,5993.1587242284932
24.806314580144935,465.36787102743335,105.28071014001104,8932.4353892446597
25.583383763265466,765.19230879457518,100.05187441657056,17016.542989157584
18.82737074265944,324.28464492347905,143.63166596942631,3401.2206105338041
21.19105571349747,530.38480261978316,177.46238812922297,7478.7985480115076
28.487197185182239,655.77902079838896,103.48383502799156,15733.341861468169
10.634138947024702,375.22700577873707,165.22576064658554,2233.1824197834944
10.57627844980243,323.68701000274092,182.31273174161865,1495.2137325294796
9.9295982620369045,369.10268581926539,116.80008485778711,2505.2634680144852
22.472992270891613,759.41159676534141,114.68637348214043,14488.904959692245
17.20938261738835,304.6298909105617,186.08009736205361,2040.1687563886728
25.035071155120551,394.16098740567588,182.31246099500947,5303.6429327984688
22.767091092789038,315.6417564508223,153.8941766264187,3682.5218839003633
15.34003068322124,355.31473378110161,181.91998792939802,2659.8807216744817
27.764064041953787,610.07464331414815,109.27560774244948,13904.216495761335
24.77570723555435,420.81945436954288,139.44815179387544,6971.1730171013151
13.951768700023866,584.60602521533838,173.77975561063727,5731.7530894184347
16.012224390985189,595.09769138306308,125.74519593239634,7515.3774756249313
14.917679564493785,724.71766654488954,175.23289144335527,8197.037800532622
11.467456269749992,302.37069645593698,150.41786043908138,1742.5125020877831
11.251234195928216,726.68472967118339,175.02659879482331,6206.834826577945
28.59480419426637,609.55954321348702,146.46796378573296,13242.013037750179
17.633888818372572,381.37174305247879,136.79043402218176,4312.9196104922812
16.433036101103017,686.46869406764199,121.91892164786323,9277.2667910437158
24.053085590902313,727.74577089529294,120.8379341435015,14598.00614318021
20.165847435563798,427.13174187707864,175.1490810571396,5081.4438945023103
28.595079710446168,759.39684045134049,111.89103480339605,18515.480125479637
25.16663286600663,527.22871514932888,108.59823501109452,10535.519600159025
18.546130410739888,601.7122271666608,117.62913650221302,8977.8681290968707
16.279908416578177,792.32476680882178,117.53465114539219,10985.521283412829
29.705893988335085,480.76803931959967,182.31076228068997,8865.9402317650056
23.790725192080156,706.57967291005639,139.85066234742123,13482.894148675145
28.926282520084506,459.19955891422978,199.03884573604824,7525.482290018751
10.606528698774909,699.60676112074543,113.72112577906124,6214.2128054515442
26.711740942197217,600.36695943132122,165.35398256936435,11619.953944430625
22.015625447806567,408.1778476127007,144.87295072012506,5796.821988560273
10.682276923372477,507.01304689461818,139.2918176697074,3928.1000011834249
20.941675999322854,458.81781718178081,187.50841990540823,5681.673493333361
23.094120032319871,339.05419654018192,197.55956458283998,3267.6940143517777
8.2706590895492624,314.91738504984875,187.28589587741789,1055.5965360366736
17.994995160518425,473.23932770359045,119.2300679035133,6370.3949168810977
26.158789246319067,309.51707390874327,122.0797921208934,4903.1323511912842
14.497898557569977,382.74387879088749,165.60738790950631,3148.0228179449828
18.088057799568126,662.59166042543438,128.90835816381917,9653.2944179724818
17.730910795493649,654.04561784179396,173.472513078058,8520.9988512792261


==> anc/competitors/data/v2/alveolar_ventilation__s42_holdout.csv <==
x0,x1,x2,y
15.862986600160475,330.07423484747085,189.79673303771438,2225.2201315121538
16.188590494485968,655.53767577731765,103.37280405014302,8938.770993831602
20.672080571522972,757.49125074134577,123.47134113168136,13106.510655400694
24.436021630247332,433.0863705287336,186.75984477927443,6019.2403113174605
12.061361728984252,414.81240215799448,106.50235272107257,3718.6390309397329
20.861324216197698,555.68272838585085,135.67313262829265,8761.9563510125554
19.764991582925965,430.32275298119151,194.51026494775704,4660.8318411296623
21.25482770846574,606.40891452021151,107.95522290810973,10594.547335863939
13.811600511043038,623.59037745270598,136.66227947781363,6725.2563668312378
8.3226251660014885,566.95122453434715,116.87445428285069,3745.8202547277742
13.09649735735916,716.15446218543184,141.73332184089236,7522.9049465334965
27.566247334603464,688.70909680129535,152.47972828473908,14781.831400605619
27.704102943257993,454.83161109644044,142.44410118132546,8654.4157328763722
9.5080131747263845,302.11302031080402,128.66557564570067,1649.1405889984283
16.8890232419593,626.89821416065024,119.55299402357682,8568.5652145919903
26.686081354244404,319.20509290818239,144.31408246584692,4667.1557327901719
29.543883345372592,579.47208604386265,173.72308151447936,11987.401257317155
20.258967113993144,377.06708779576047,157.15117667347971,4455.2692112701252
14.976599014461495,350.63881250495115,140.52297176820105,3146.82069330076
21.199988332044484,601.21495758991819,170.49362945369165,9131.2871308507056
26.996239966998367,364.39110540076803,118.28327632975252,6643.9860113581508
11.693554050138035,770.16410539018,182.89915723817353,6867.2144129669987
12.267548002358726,351.4413942929728,198.46328682058916,1876.6662767274584
19.315554752666507,411.14429157446796,184.23629498287295,4382.8538319828185
10.214193416656135,454.04551199377556,143.73482030517243,3169.5734241637419
25.254361933670356,311.68214846375429,156.54844595877324,3917.802671171135
17.769383481440563,513.35418032003645,101.38205712694328,7320.490640681347
25.866676434497105,383.98773480947921,128.16761950439675,6617.2161480323084
27.956714953609524,353.32084882442609,174.9087032487846,4987.8174981200955
22.945570687019476,777.60499614032403,121.35714683987867,15057.981414327875
13.862616214464117,692.10617281925238,179.88657216946939,7100.7037413340158
19.127144944316058,439.87489764338324,167.82307205580787,5203.5747003793458
15.220367143200185,390.46760642989398,179.58313843249658,3209.7390277188383
23.091757844425178,653.47891423252076,179.76271594817848,10938.939737763734
23.874168050695705,633.62677136154002,149.94502369903091,11547.499326748937
26.745415824475199,761.70287925800358,158.58468797022962,16130.646817296889
16.83672505919219,763.26805895791438,156.15583336056267,10221.781622456872
25.051895158219452,671.77982268376218,182.08943386473885,12267.672280681891
12.648866501295846,502.13692096263526,164.20826681938803,4274.4144332205096
17.64107613037762,528.42241594773077,145.21037891534891,6760.2727193653363
12.640613332698329,309.07022405943837,119.99895689922151,2389.976780495605
25.926190709614499,491.14424314251778,143.01659179105562,9025.623880228195
25.661006470284203,369.6702092994596,172.87989937013077,5049.8374163857407
23.801413436938159,303.36634273521497,113.42527140832422,4520.8659673062866
15.13874331382466,692.66691548227595,176.19841301356877,7818.6840885491747
24.446487891759272,475.3423180484873,164.77324459176998,7592.3230938145362
24.290349630083448,567.24295958446828,100.4207381105557,11339.274974693586
25.835976950956926,566.53547654117438,119.18097586597473,11557.840568351303
14.171113849322317,765.53912756659633,125.56592536703394,9069.1331088853694
15.689906406958059,749.12279989695685,192.68525185011561,8730.4530501721674
28.915876641600121,425.32078165948224,188.11364809865682,6859.0522125523921
14.660693972969723,733.67771539630598,131.63966544665325,8826.2956103953184
14.068665070172719,757.67921812267537,124.37713357986647,8909.7149156749856
10.875783371068037,427.2807109651236,195.61919212468723,2519.5004943211825
22.719511970616153,587.09203933539743,162.34738406080459,9649.9912799663434
8.9352702741858074,329.50814451021114,196.93365557016597,1184.5888901413607
28.950494855907142,464.85334578475374,143.99916926143533,9288.8871869346513
29.018064387310027,527.31071834670377,187.45064712300007,9862.0814294452048
28.449492081476325,440.25440235519568,172.66846152555581,7612.6841047472317
12.32802914357927,484.3944691879941,188.69886420940162,3645.3440358043918
9.6558412913157898,420.35886528666651,107.48350314249299,3021.074840827092
12.567198749349995,515.35203317610785,113.9652596372467,5044.3073584232052
8.2482033512967021,301.64538741731656,126.91920610879087,1441.1770742282565
16.351384078430392,432.16113937530565,101.79936458588472,5401.8722644137442
24.487318855368581,331.80092729740761,107.51279775958486,5492.2149434668781
22.434309511847584,753.26578740061541,169.77914069405222,13090.120028245101
8.813145030590352,377.21277607684931,172.36560136426522,1805.347859848684
28.962427329945896,416.6730505186207,187.90913607497069,6625.5582477881735
9.7464687427863801,631.6427082153308,125.2992290658307,4935.0608926443101
24.271425279897741,664.41638697504118,111.35339384426584,13423.627112850212
15.707913370653918,406.18506993857443,102.90062926087774,4763.965720832487
20.055788083141362,631.04386157953445,173.10528468363538,9184.3190533194866
8.329631805601009,590.49116607216604,116.03055138545203,3952.082226599458
27.386799716046479,651.68546119430857,190.62168009434265,12627.061429307863
29.758470959694318,353.16696331929768,150.77608312756206,6022.8431306927359
24.924535525308006,471.03621313766581,126.03257709880887,8599.0553828109223
19.745330419803253,432.02033723103955,177.14981540798033,5032.50266766398
15.60807998528227,457.27052066454598,129.32581700717262,5118.5871654339744
12.750344350514254,573.92900097565507,136.44949043701928,5578.0144056620356
27.112188747759109,497.89688859958562,133.80921738947981,9871.2136625804487
13.236197934068592,365.08871861073715,170.81972630442516,2571.3828346183941
9.4596211206736811,582.21272796143512,146.13826023315377,4125.0992451089833
26.989176343932556,719.44437045543486,154.69799408143848,15242.039541554694
8.7056240045395068,768.82723240088239,145.16512649686166,5429.3677998797039
10.862292318459549,442.63450733324339,187.21867774479477,2774.4014037515785
28.895971056140525,314.24302590278455,172.80633742869603,4086.9504564236263
22.170916440145643,573.35082945414547,145.9121284502653,9476.7077232414249
21.245622181956481,491.74458195697508,157.71857184842005,7096.5904097127368
27.302045335480283,352.19400955948055,197.87472317927137,4213.2321528914363
21.800597150677547,782.11536674119691,172.30429836080617,13294.245439785176
17.445793408642956,559.3825132535959,172.6157448677595,6747.4531385877608
29.108017314565352,792.04958878645584,148.00985605048433,18746.719691746701
19.11239227650676,737.50005979674188,129.33624479407308,11623.465400707893
19.030675644576412,603.37674216579717,102.88103976068541,9524.7713739761239
12.881347737155723,363.73306685074999,132.6569695671933,2976.5715628543189
19.142820644993655,560.67777806313279,126.8397224534437,8304.8840875090627
14.255756670449859,563.69282141958092,154.38096101983575,5835.0502841879088
12.988042627725267,430.88925792628913,176.42795053093226,3304.954307557598
23.293682091405866,453.33716159107325,113.53780629296587,7915.1781571787833
19.283630750176918,678.11555773384134,152.32456187630106,10139.159415884609
16.622275614178424,513.89819395408324,127.27035130894463,6426.6345605627002
21.319624546988539,709.80172201560674,135.44892509649645,12244.985987828186
8.2291767528350466,436.62103680386565,189.49786284887875,2033.6202781971895
14.880723642047769,316.21641993571865,116.73605526134376,2968.4121787342806
26.303911084808011,518.57037921519668,192.46585822158107,8577.8243245699723
29.293216880730355,301.66579018941042,143.00406973730605,4647.7121878733042
21.357748962005168,349.03406005622185,198.73347577507803,3210.0821479193696
21.756248750120662,786.46393033345839,146.20906319356902,13929.544152970888
25.983224479162619,398.29410221858058,158.2132403529717,6238.0749270049482
28.374298002043719,781.03771309539081,140.53970719297058,18173.68128919003
21.364873505286749,414.37700227898677,133.78711537051572,5994.7674406621982
9.2423247187414823,500.76331524228124,166.04245272997804,3093.5989014759289
14.984954090274577,543.61778142537003,134.08361922971713,6136.8506189009213
26.769459530325442,637.95619046792831,116.34233677719617,13963.320946831151
13.62814370035735,507.52311438645955,108.18336186016893,5442.2595326934306
19.831614941585599,772.55929049607198,124.469961455396,12852.658021285255
20.409283406873008,698.77131379364641,154.68740789550787,11104.362632593533
24.180157106894704,743.55945461346391,179.57601539946509,13637.208165881291
28.730928999841559,457.0533361190254,140.34369944632255,9099.3620848090432
21.271588331009823,541.06628583127451,170.74087606949197,7877.4096649651656
18.462834235816395,582.5911207054221,169.04301239855795,7635.2701722050779
8.652977713915682,499.23231654562721,181.96417012254796,2745.3142003342423
11.233539082519606,594.76450708555944,148.96639152194876,5007.890554097412
26.002566581013678,729.7768264928086,177.24229938971644,14367.315829307061
22.813448966230773,543.08225249456552,148.1140694808735,9010.5864864677606
26.309047319998108,337.39002118820468,130.63589309732032,5439.5041395480266
28.9183579305592,537.59245390759452,124.4140652626747,11948.440532005488
8.3719271116586462,556.98206633533289,119.36457792223791,3663.7017157815535
12.131409365230265,446.23777356139158,115.92762074946421,4007.1276812532556
27.231597441528582,351.20511712714682,131.78093500462802,5975.2709964970845
25.633269005640429,588.78959989535758,162.12926079512903,10936.699246193924
13.231253503501419,403.22687154754846,110.22341139667876,3876.8030586592336
23.706539237101239,693.07145465410326,153.40386174418768,12793.650966310892
17.926359896451949,602.41009087357088,115.77388879703233,8723.615697066547
19.017900780151052,414.53999268167473,146.05455135341211,5106.029484095965
16.585287193623007,611.67217023380999,162.82963705211455,7444.1823175316831
23.752863994432438,770.43590179963689,195.52483406435664,13655.784400810049
19.393793118845949,438.926992288478,151.50172421153096,5574.2661862131481
24.87392122893441,796.89763464445707,198.11755197028501,14894.008609892189
17.757292201794808,394.96113242730991,187.50450958483663,3683.8678710113372
12.516101340469927,773.13144737544894,151.00512060294406,7786.5961524589793
24.72900422683524,435.04450713566706,131.08719863900581,7516.5615665913992
13.559900709732215,703.14937532997942,194.64277730257234,6895.2989794953519
19.776138557196859,514.26551693203942,126.46127268784096,7669.2704672422815
26.232729129702349,550.73256528358854,121.15796166461601,11268.914217735763
26.607320267087776,407.29528982536556,133.58348174319053,7282.7377385260952
8.9595663244810719,793.06791690961813,186.74010949177969,5432.4342049373099
29.008123081630057,629.58461539800123,155.06197727972807,13765.011091554667
10.819415361088623,375.71514351559421,151.56387584509815,2425.1856686416527
21.464807042663931,631.26476888569937,102.91758954940187,11340.870255989381
17.208779893570842,796.24735020207413,129.71867444445598,11470.145273866099
17.745449647852954,499.73652509971134,127.78429458863336,6600.4595779409292
22.491268450295657,796.92062118094645,132.99247057973409,14932.586266880191
10.598664697898419,352.87704629084669,161.16512292523277,2031.8903943413395
10.998721515800042,600.81398743486125,126.38792878214127,5218.0800989598838
21.587040444542353,748.41928528677022,148.99310978643038,12939.837094043178
15.82432490583354,303.08215161256504,128.22377133412326,2767.0158220338585
29.363778093732456,430.68971213805014,101.3093096576673,9671.8530468582449
9.5217675147333267,467.00215437393399,171.647090199231,2812.3022553706637
8.9731610267838136,680.1184065773524,102.20133309879846,5185.742960450717
11.001247699004841,525.42988484974262,138.71579377774154,4254.3375045786006
19.011791862412966,511.32727263386494,135.79314060610579,7139.5767553436681
12.023993117340403,427.96111105915111,156.80253341509547,3260.4088712999383
24.062946423194145,781.00255258380685,127.52362506545298,15724.628421560519
15.968672247602807,722.59292811064938,148.35083316063256,9169.8838050336308
25.354679890340808,521.1894668347021,154.76307664433455,9290.6238266498858
29.153519574059015,650.77091130985536,134.33285603609184,15055.986953212638
15.576800707354611,614.28884514596746,101.27264374465521,7991.1511288723368
16.995365448052731,316.85014016293979,163.08170486747645,2613.3507522216496
22.40805599303431,349.78351098108368,141.84596661200013,4659.4761372764806
14.626390439316951,655.62553038060037,113.1510741672186,7934.44319993307
10.317343669399044,699.0839580685174,186.63664538421597,5287.0950374239301
23.992421922134287,600.47353854848484,182.31922147616768,10032.534803760955
16.726744663188498,794.31776092226858,176.70570879223732,10330.639096886898
23.121817624095726,722.7140231300375,107.09651928957537,14234.195650000216
20.434109355690502,357.3539367988032,101.85945918043842,5220.8020954286858
29.984147860628035,393.58929573559516,186.98520097076229,6194.847726039955
18.819367100935903,431.7263241842254,145.55173870120367,5385.6245791631482
13.122709328281301,761.98779687758929,179.29830222993436,7646.4648669042981
17.82651681146023,505.71909037521135,157.84370031747588,6201.4064891575063
20.249934565380379,378.6922411528484,169.83327067765293,4229.3804855154203
14.43549933561015,358.98739267222044,175.34106646925324,2651.0264198901777
24.342419196519504,730.1278147753435,170.20342740408216,13629.914155745615
21.054571872390696,595.84172312983185,160.30911645294313,9169.9525700482209
22.155443044632396,765.62248965899175,110.23266502707173,14520.451931664116
10.408342639643024,381.69315614051845,181.85816282780306,2079.9510817895143
28.918956418907243,426.03969485115749,128.8188331554129,8595.3171461692946
17.895013904011009,687.22772567753566,155.29003133248651,9519.0324363722139
9.0481243022843785,424.35491407133406,143.7537617931556,2538.9141051771862
9.6917270981328816,548.23589132832853,166.71772274542147,3697.5699728849891
26.416828274833513,612.88499628206137,110.56893943963154,13269.597013297978
12.146008950401054,627.20390070411179,196.00768647018469,5237.3130774643287
26.163496869546154,481.53870095245725,110.56022740852333,9706.0941312357245
26.273279930158331,746.0283582459939,181.42684462596156,14833.933616330212
25.279353768491017,484.019522910624,115.16744984289336,9324.342043320461
21.242793648256239,670.44845398633686,145.12517280040498,11159.334060857638
21.293325996793087,723.88231466483546,188.78727291185402,11393.953163313841
13.918345041527157,617.40132544928554,120.327009089233,6918.4518463804388
8.9183409872287704,474.86502473839232,164.68534122331272,2766.2881848981824
23.634407810650206,352.09901363788475,120.19411750367755,5480.9348885223317
8.3280843881680191,769.67057177663219,160.37227496909512,5074.2876333802133
8.4695952020937249,410.91939016544018,150.61214334220227,2204.6970087643226
22.080531055102274,385.03600996653449,195.24299685658457,4190.7305200156825
28.930028385114781,388.37062558329887,105.96442830561219,8170.0193033758014
12.980548791457512,445.55030801245903,111.27503937938806,4339.0764342691436
8.1569831100227148,592.05732423395295,101.35883806265927,4002.6192638129573
26.965053611480563,375.04573959677015,187.60780619946098,5054.2739228835644
19.845545950046549,677.5637610695959,135.70371797514179,10753.508383725193
15.23664810413154,579.30915493273096,105.71653299635135,7215.9641251576231
13.015016958309499,440.03031376951481,167.9362233731091,3541.309200765018
22.737219506799885,706.31142515572935,191.96629935104059,11694.77802767381
25.838207771438334,639.12262813559755,192.39454512905837,11542.65302605931
29.718341972670068,752.75248187372074,193.34644909481477,16624.619783698206
14.340110942482884,560.53118901839525,156.47295801772677,5794.2398597729625
28.697255674574446,478.0588581522785,198.61563106235613,8019.2537343276717
16.812852207066321,561.17029555804424,176.21852389946932,6472.1372437439613
8.4370569857514646,522.49319885339855,115.0663441498925,3437.4835906589624
11.569183626541939,429.78073669512497,196.91666626333233,2694.0471908494042
14.950952357470575,382.83371005917206,163.09169366285488,3285.3524180758559
9.9610521391353277,502.30316113870794,172.72323312428011,3282.9628469641834
19.177189403652825,510.33173395147446,196.48625582191227,6018.674177570595
9.5521262129065967,687.51207616704642,136.777035136688,5260.690621792276
9.1818691982961038,524.37215672905052,112.0840410610479,3785.5755500755745
21.508046377003573,582.93105114646642,110.22340276653235,10167.01802411992
9.3663312888915655,420.88936751397023,138.07318366084829,2648.9500718284057
25.381900479479853,463.87796553841702,113.94869967029079,8881.8698011222259
8.1236863018973633,331.46602265034414,199.2454984846301,1074.1180609947005
8.8214131733701535,508.03189147952384,145.3174449460854,3199.653996821738
18.196283601582635,598.98199161781974,189.18703160685749,7456.7453108586842
27.479890391977989,533.40725813788845,187.41487809369733,9507.8326800739651
11.006426130184796,594.60783268437081,192.70032203181458,4423.5653271638184
9.3680557085414904,773.56112929875803,112.17569142298044,6195.8956268383918
13.935582280878901,437.51824936331366,177.77532298326207,3619.6689224454794
12.100529351835094,497.56874869486182,142.02022484395928,4302.3253488594864
23.795730757534194,660.79908657627425,132.92368734270221,12561.180873687952
9.7408846812801677,552.44608573068206,124.06500114431132,4172.810744597562
21.57252698672097,306.30793436212417,194.68869281043695,2407.9091006110993
8.7606689823169344,722.10185010739929,188.60631584094409,4673.7777792527359
26.612327799241854,359.41218010266527,173.08805267555567,4958.5187559979504
16.35100825651196,788.81909981791489,187.29389745379692,9835.5435503557201
11.966215827079525,643.21502861846852,101.60659776914964,6481.0033773088262
18.27298932571038,634.35624857227458,123.90683355844101,9327.4367118628888
15.626519352326603,402.48540218156256,113.05251113503355,4522.8286731384223
16.714653893897864,589.56708386202263,111.5472024246148,7989.9368726283647
21.258745038388092,540.42352735276256,191.75673298017367,7412.2184849189562
22.283532043459758,354.40998484841452,188.53649065221919,3696.2473230815549
10.636769793229208,392.42171884953865,101.3430820289599,3096.136451587467
19.221401114943294,407.3486797387107,196.67458769033436,4049.4512277883273
26.900235537483407,678.58455544371441,155.97066903841622,14058.436639462119
22.115087875683372,636.78137409877934,110.59864276299255,11636.57734215802
21.671107167200738,672.78350674491026,157.27908354759987,11171.551600274915
21.89707079103491,369.34714838385793,160.89063337443466,4564.5870660137725
10.18742246662995,672.21903372288716,109.28097908602209,5734.8877851285579
18.948212132965146,470.87813096598785,157.96149455182913,5929.210806709405
26.381308000881134,654.75414892318395,160.60461915180565,13036.310943389313
24.571936917012703,774.04960065176635,167.9285385215247,14893.568502737035
22.416001380265875,718.20674645402369,187.40241160874749,11898.510702542822
22.894147655006101,540.5899041595967,193.23223760186886,7952.4577072709963
9.8250338106279678,520.52683527612976,170.7263019820719,3436.8020665898125
20.166397861519215,621.57704448972754,101.21067936241343,10493.915152909995
25.880950948871334,555.24648328660442,198.09382369958536,9243.4504640305822
24.737817651749761,673.55183881774747,186.13420600992706,12057.648520647383
27.667426922548568,414.11786180444795,103.54003711039556,8592.8892684867951
27.348876470982368,418.81975834854052,111.04061402232492,8417.4137985223242
9.9768754778369413,540.59676225088128,109.58303132753885,4300.1703226601048
23.235495673157423,414.87594272634794,173.78743052192351,5601.8110821738646
16.829446936713495,493.34400582080093,104.8689199101793,6537.8208445680229
15.259822261958384,521.26992753531897,175.74980796662805,5272.5756125488324
13.901277666363931,752.18268920705464,167.19235619081633,8132.1130513974322
29.389781017110018,514.95709429289764,115.29147950389243,11746.084898717509
19.851136925016228,747.86423269549323,190.69164233495678,11060.509382112985
22.099134279434846,487.2265167207803,120.55224665506996,8103.1839309958896
10.565663251982258,473.32748980751921,143.98985474534655,3479.6705482711418
16.631092189075943,674.68521654718234,165.71989777522435,8464.6491375388578
14.737539450972353,407.04286542728391,151.91864409323483,3759.9032768091506
18.897714286159065,726.28477250369281,180.7951558048448,10308.506922441253
12.379315969422617,601.77288911947744,147.70663352459238,5621.0296490616929
28.17457455271191,608.74374942864392,144.92981155115623,13067.760371316166
18.969322731168525,385.22053222906055,114.07039429493329,5143.5344750733211
25.598418964801883,435.18029927538544,146.70186236312466,7384.5918903912207
29.615157044347015,410.4583741873551,197.02385434059664,6320.8968239465512
25.41408730166177,607.20821878114486,181.65628193698399,10815.014074348761
16.498108122013875,483.50302343448186,181.18177703254136,4987.7286107212121
25.41242738723917,604.07311805993822,134.29432480007219,11938.219471781187
19.467841240668108,715.20607458236452,174.09697346670185,10534.226074400349
10.097836260263307,671.32280542830688,180.22604047512777,4959.0147204422183
8.1407757055702596,527.80402776372694,146.82159109478974,3101.492564683444
14.563820690174017,690.14210163809821,178.2010144422693,7455.8181978527937
10.572567345721691,738.89959209382528,194.69874846565767,5753.6000688573604
22.781217009521466,649.37373028629327,185.26740223981278,10572.906974719031
12.552778903328331,502.04068361901921,123.72236629209344,4748.9461924841071
26.599027654532865,648.93695352085933,188.32267591754135,12251.891908043333
23.49672771686058,655.14022016760805,179.46943699830967,11176.706874994832
15.993696954392238,565.93341744895156,117.90601719821078,7165.6144668745455
26.308950603844067,607.34991720448875,171.20430992499752,11474.533237999709
13.94306075337532,639.5866617937146,177.96790487520997,6436.3783726123038
9.4049621590747066,315.14446388648003,120.26113524700776,1832.8703312887567
16.290243185351621,696.86927399503338,197.13055448042132,8140.8652700292541
17.448668156048178,649.06982634298549,198.08865179955859,7869.0208592330982
16.158989604487033,724.15147859137778,130.21960439494842,9597.3389809136024
16.762024475704543,627.55576100060205,168.34824666219475,7697.2475947678276
19.192575769399276,763.37929079248113,199.99124495077183,10812.867757390799
9.1275444288562362,340.8817816626281,179.12843190267679,1476.4108864502778
20.207902375990045,761.84664141837334,166.48687348025976,12030.972069085487
11.047547621874351,646.3032837884947,196.95879934639325,4964.1545905006942
13.539559971922605,397.91807865941104,119.06626743228887,3775.530821388862
11.059736151595171,536.87470149767967,195.4037995757493,3776.578078703782
10.85891024369641,540.13576687748673,191.67000696228604,3783.9584099206268
14.87668573582555,652.28989607393146,140.18195752366839,7618.4688646337254
25.334080295714351,448.66729882792208,175.59582997142357,6918.0145184791945
17.481134100131786,382.02865944243229,120.94755692712805,4563.9937640802873
27.506956972425286,757.60534935779572,152.33903409266725,16649.034490856287
17.940674790313487,519.30710634782417,118.87978554160321,7183.9363397409397
20.778706919830292,568.11643861124128,166.45560723009226,8345.9926964442693
8.2302087287429053,713.97773876529618,162.13605758929344,4541.7722212988974
26.00264286405303,428.78216132489888,155.31878103379057,7110.7706141064073
23.375229784740291,675.02533715305867,169.80167739225527,11809.719139596227
12.17744199261068,621.74270912039822,186.49189826941196,5300.2415013746477
24.253870018402885,341.41365474608887,191.44335058927706,3637.3602636396595
22.065338348922893,640.63544395272606,121.37139751779354,11457.736877017594
11.809198713976679,630.56582967478744,126.9571752168703,5947.214674571961
10.902328458613074,729.27355393828907,153.34857400605023,6278.9232987414098
20.680237594738657,750.82211735967485,168.30357930225145,12046.621770367328
8.7340522960337736,596.14597302231891,101.26130491224819,4322.3485717786753
14.612213422041336,637.60275027958016,156.88617731309049,7024.3331596986536
27.761770357187487,406.10970260671058,187.42656973521235,6071.0309157688525
22.299356569850595,383.76921296866578,192.18669682147078,4272.1668401154602
18.485593322463657,591.84060288987041,156.16998825356043,8053.6298047146092
14.642992809483498,428.56342267274607,196.66060237594178,3395.751330105049
25.371367144021882,606.80586370891672,172.70913579137556,11013.62746001451
25.79416644218265,399.031925456365,195.20014187722077,5257.670951847399
18.003435843927353,613.41251243781028,191.67033829648685,7592.8081748317536
9.9661540805499786,791.56089774632551,115.66354097282876,6736.0972002411299
16.980904226723553,713.83663197535338,144.89813011084044,9661.090211056875
24.73322671288749,749.55184444403426,170.44218322080934,14323.250542657492
10.73266919392313,572.6389795704232,129.82388540115858,4752.587919794636
23.952429698506709,536.32730974267065,161.1328077150593,8986.8199330825937
29.503404359681966,678.5957222517394,161.49128674443062,15256.341256957217
17.25505923444193,474.52922844579655,103.07609817266685,6409.4457656817285
28.122367751433398,585.06216130170617,146.90552382865405,12322.002091748654
24.87437081434561,755.52739908390549,151.82600446842571,15016.692350803032
15.541488924783041,393.56951996856804,145.19521552426983,3860.106501721752
20.513395198500358,785.92480495547829,197.0515454187728,12079.789894705511
12.299214941961468,570.18006460973015,125.9286239738484,5463.9439566567453
15.011827699526203,510.52773456751106,156.00847052469697,5321.9821079735602
26.368759982649127,431.64989654771011,151.83628417341561,7378.3379845757918
25.335050997768207,521.94239962023016,197.46386257925769,8220.6802836142579
26.833402584664963,629.2133282774995,156.2674001521614,12690.748490165219
26.065756587241431,753.99095429091278,108.07703134947198,16836.235091701816
22.93465785553051,501.79120836644358,163.39851756934016,7760.920584243896
20.227832323003867,355.66969598852035,189.61031028502509,3359.0214096713275
10.724722730640007,655.02121382763175,129.72463986838349,5633.660107068069
28.806573893425671,351.78078465303111,183.87313921873098,4836.8439954742844
19.559988368311554,438.98796513900481,177.50165820235082,5114.6691221536967
16.162483710769109,756.43014647639109,129.62174837789047,10130.780524040296
18.240334257506952,675.86270931143781,146.73394190181591,9651.4855828141535
29.246170284796516,461.05490489627982,122.68596842482469,9895.9955351296703
25.436842327334855,655.05581027119683,177.20394187742494,12155.042632154742
11.777339208409558,766.65064129853545,193.83742653711306,6746.215533304824
21.279388690616319,764.85262178793414,138.78043287668268,13322.433456227489
26.604841949425335,330.03151796381917,178.51151330522396,4031.1657761181159
10.023808027095486,562.04582696017519,158.88938141098114,4041.162815071295
28.112537316366193,383.23065037507303,150.64707599282926,6538.5144139946606
23.186712802063205,708.76088931662139,175.65320307388203,12361.014813482821
29.063870156499533,513.05866371441869,171.90488566870732,9915.2491085198162
20.961228181058203,765.92762381922864,153.75122849617722,12831.969109424173
11.403459455742677,401.44164606080818,178.59539694585288,2541.2181666467254
8.4403869119598518,510.24145744258948,114.46319156339496,3340.5216953649197
19.679140832613022,757.80709015512571,133.87161018637062,12278.514180769133
10.029643254146986,498.55089981385129,159.65587395869903,3398.9962099320965
22.18957389368871,609.39760895293398,167.48007512035966,9805.9617718945883
24.653949261783254,311.64952940281967,130.95400700276966,4454.8582410822519
22.338994154485686,609.3657725984358,113.90438939360966,11068.108943186004
16.578012445696064,387.30706372169112,128.97262098979553,4282.6716067613224
24.992859451886908,474.63976503366314,146.26520148219862,8207.0193144164587
18.016201520966767,309.67082718952872,189.66300791080295,2162.0850562172841
25.000563065422778,501.78169669429803,168.29902661509058,8337.2545245408037
11.295090651428509,626.56047456869237,151.95617575279962,5360.6985786831729
14.188314339798978,535.43117694480111,197.46436309552809,4795.1793913138126
10.738845963370824,441.88060701172935,129.02971760589114,3359.6575108328575
26.500934617604944,348.4414518871348,172.05052880371238,4674.5243197727605
28.760567538293305,302.62503874383628,194.89278682067854,3098.440707488407
21.219218477120762,644.86313210854519,181.40335487910721,9834.2542683891625
17.151207723270687,450.73961717521138,148.87791897656595,5177.2926895042119
24.682196108418701,501.22997142120971,180.25569635309154,7922.3500029888201
23.583098207550282,388.05253859421316,188.04782213324069,4716.7308702723622
15.686791537648727,343.39439914584852,182.56307341674326,2522.9274794361545
27.690517416650174,397.21518419199214,164.01823592383514,6457.3441575290708
16.967672822245198,469.30428407503518,140.03253992324179,5586.9752243776593
8.7100511242550844,427.52897658869927,118.9491056291609,2687.7464519736159
14.159751290558972,429.86546122105551,105.30994036509989,4595.6254552981563
16.458425746638781,631.12439794554302,178.98729803138093,7441.4648862378363
17.645516265669638,449.95527516653124,171.49273038557226,4913.6153633121712
17.1029034689181,432.56580542058384,102.38012324136344,5647.1338491300785
24.005509856879353,710.91380021567568,184.32361801739111,12641.065809296813
24.412592346863086,348.39952316645088,111.09449700705937,5793.2308654909057
26.912572341156459,653.82370783596139,115.5246386783483,14487.012639881445
18.953350332992422,529.13797450781283,100.79928272874631,8118.4532864643079
26.717207530013393,740.4705185177736,136.274489229344,16142.430703309024
25.489211397108271,553.8687962761021,136.13187156625403,10647.784782307219


==> anc/competitors/data/v2/archimedes_buoyancy__s42.csv <==
x0,x1,x2,y
0.038923846379242205,3811.5643486549498,1069.2901932286914,1047.1180065442186
0.022505043547850566,7510.6513730933257,858.57658556498939,1468.6083335412322
0.043071298075657745,6687.7642125890952,1145.0097285588477,2341.9769156156008
0.035171033423908836,2663.530465976663,996.91527401422377,575.02863627500392
0.0056146900464948274,7982.2079470254384,763.01317087331324,397.63403773354787
0.048805495230201043,7275.2001458464711,771.85933072776709,3113.6819251912739
0.038295845397527298,3703.4506271842338,1046.5477134648509,998.15124698856596
0.039517150958570738,7021.3794779656291,786.47196822103899,2417.0445143107258
0.0072775680011017479,2638.5171912282972,953.64635079102163,120.28788634182968
0.02306891095688279,7994.6283828454316,1195.8872379643553,1538.5960256244393
0.019169103187396484,5994.1084166392211,702.00380236666979,995.17446340327353
0.046411484453581495,5900.7500933527817,708.2899009487785,2364.1097957118282
0.032549390883952561,2542.6443619047964,1196.5422909652532,429.82321229651757
0.041315319050270673,7382.2003933797514,992.31941706708278,2589.8397177625034
0.022727295742539226,2173.9970192268165,763.4549877592566,314.48707594222844
0.012134697367454067,3444.9683482468822,1148.6510998770468,273.35677686128787
0.028174654563775908,2858.1312509998102,1140.190150063846,474.82751535267784
0.004127045549104591,6660.6076441533114,968.10020655568769,230.46865971393996
0.041553927427636521,3189.2253632773873,1010.8960149303782,887.98295001263023
0.031951555556981176,7463.8293627853118,836.59359575043823,2077.2723245543461
0.038146299264183323,5937.6142359649402,725.25984818600261,1950.5422177059772
0.018371772438363552,2216.9762629681773,997.28380444543222,219.82161959205453
0.048564203195350264,2032.5790047722028,847.37759660138147,564.64753135560397
0.04476293494478769,2309.9475020863938,1031.810523330176,561.26112344410819
0.039140791356614336,5635.5510658863659,1118.1225884213006,1734.5622672029522
0.01053729668474641,6808.8908651564916,709.08027195718205,630.54279176415423
0.023869329182624677,3431.3169237643306,997.85688734286373,569.81442547525819
0.0031463845235742104,7096.4530575384379,815.64026984342615,193.86376959807839
0.0085601851113098447,2343.3916409195622,1136.9442489519006,101.31192155256467
0.034469398708880279,6805.7831218500569,826.8322532809143,2021.7511536387503
0.03749334563948304,7566.7725810336824,1005.3850666177091,2413.3421092348749
0.04840797688927629,6632.6503946262837,976.77042004480575,2685.8770266319757
0.016965442548769447,6188.7247038718233,898.08325002962442,880.52670232303228
0.019152525595708576,7027.8813119322986,1038.810381799897,1125.2642343248137
0.024008234752514589,2240.9077972823984,1062.8848173577169,277.44889453216655
0.01028409659513,3210.6926643143324,983.46889765969343,224.69789652495922
0.0073661537614381108,2749.5420758338587,1079.211118592377,120.70140284923775
0.024309541385070754,5027.1859411579189,1191.7085379964687,914.67161427047506
0.012118558103493323,6471.1287699730674,909.63619395040257,661.16722777108555
0.033820885739443009,5780.0710674583916,957.29152594276547,1600.1157297954101
0.022420444024744208,7106.7865985716098,706.23493897060666,1407.7664921754815
0.041801231606834036,2931.2779546465454,1098.0142781551892,751.76658626200435
0.035312989998110209,6407.7265516109692,960.1150335229969,1887.1639348184576
0.016305965427720014,3158.2489452134246,903.98071518028257,360.59617447077176
0.041780730268364853,3624.5525079068016,747.03598154469796,1179.40471735914
0.040433453517343294,6259.4281836878235,1144.8282108376986,2028.7172239706201
0.019986440572478548,7881.2287093920904,897.50362002027828,1369.2779015026529
0.015128077092581963,5669.2616358624173,1041.2907991046102,686.82065908279981
0.0344422796947738,2327.0018899477736,774.6870781840754,524.49420963604439
0.0078478716968561797,5697.8538195651963,1180.7748147705163,347.75916801181813
0.010795501921280308,2254.1033094810027,789.22088091091541,155.13672391708658
0.0013607512177992703,7304.8742682009033,799.77099644974521,86.836424821654433
0.039559294497604786,6257.4697106037247,1129.491430278857,1990.0487811228722
0.033577691973009575,3038.7670785350192,1156.2913720709657,620.08214819375439
0.035553103552690424,2550.3260349451884,806.07370376165068,608.3532566129079
0.039255722520076426,3101.1993732819137,934.90044408741392,834.23876696458012
0.023486873001378659,7880.1630773251554,1066.747452281415,1569.8533676868212
0.028868318601691794,4751.363854750939,1139.1828669054007,1022.9631736362091
0.0078500529082552156,6704.4856900484474,889.52634751865264,447.80431466745824
0.0066119736032626986,5818.4500526466618,958.50974342471454,315.23254894285725
0.033751745127733115,5434.4788997518244,1070.8582052598674,1444.81497057817
0.024083714101013495,2870.7815279902979,1065.5679883263977,426.50198091713628
0.028696569217578256,7676.1467213485703,1091.4800650130423,1853.6715297112605
0.038484944013385258,3808.0557950883076,984.96690932076319,1065.8213577701622
0.032101197680028948,5468.103294845253,752.30754840238762,1485.0642033717324
0.028125390632241797,6198.6556675343963,1151.9866454390199,1392.4268642294294
0.028401150876525266,5895.3989314718528,1132.7862696605141,1326.9367083983693
0.015893554805067999,7643.5664581731107,1099.0487179091665,1020.3935400144991
0.002510073893829031,2890.6339395203481,749.93123858036472,52.712288467612524
0.022399152072385759,5050.1164306816518,802.19868354071457,933.41910252621449
0.011514648968156932,4424.2063444445957,1071.8001825538258,378.68346329954187
0.021017903542507172,4845.0123768957092,711.57004729097321,852.25642630687662
0.042816750590140139,2715.3051571864676,1189.6123168536399,640.84030835081012
0.012463034807401695,2804.5676592365921,888.57234017784037,234.25413141555231
0.0038568343427642349,3668.4532746875443,1059.6562668454117,98.70525633176338
0.01478781070907783,3828.2276225649875,1143.7855442440216,389.42777908733751
0.015386094130567497,4567.4192820880999,897.31494407504113,553.95667968213252
0.033433909221617861,5665.9252822197695,859.56624429983299,1576.421596968717
0.028294575464722641,5807.7747045095784,1004.3705644491233,1333.2798559086018
0.039411012246214266,4470.8653795134214,990.49468687402532,1345.5879828118591
0.033551363476041991,4452.6986565721827,904.56998881239861,1167.8270805452946
0.020912956210563459,3305.7711601817718,1000.8873779338542,472.86096870025403
0.040886998848635697,5529.8374904540497,1167.6906847832474,1749.6634468404218
0.0091816730754774936,3902.2454679034272,933.82012831329826,267.37263907755306
0.0021128915835591632,2216.3590056641824,798.3710903753157,29.391296918982036
0.0054123451780064462,4510.4002649411623,888.6029914415019,192.29971085772868
0.036395608179226067,4844.7960505410219,897.05349129655929,1409.5056204252098
0.023631984282317983,3353.557209225266,765.55434651310998,599.97609757697671
0.0089023171726464873,5434.7475987326943,781.43575027727741,406.38178076598535
0.025551193980064814,5394.6314025915253,1042.2810366968386,1090.9480124728577
0.0084632930329452526,6212.0130866622285,869.73887710445138,443.54180687974605
0.035119698378809065,5887.6908932072602,1177.4491959279039,1622.792446134456
0.022861657503127505,5914.5983391261889,821.79837267930372,1142.1768144211585
0.019670040078727642,3897.2849109442586,749.4622525524112,607.41359692120045
0.015774092368245951,6724.593331915723,1076.7522815001289,873.96864648628718
0.031883847062825536,5294.8663015980765,1140.5180259589351,1299.3992956993375
0.018728817917116131,4588.5091710793404,839.05667843574395,688.88579576150744
0.0052948460464889487,5756.0748856463424,801.044050822739,257.37639042902657
0.0067822892039052507,4163.9440067015257,792.88306743554358,224.29103520022647
0.048132985562926216,5076.4354676405492,961.00615068325624,1943.2422980028007
0.045520453844672751,6420.2341308933219,934.20832062338548,2449.8158337802165
0.035285649556726729,7318.4173203422461,829.71991992726714,2246.0770240222364
0.01402762811151646,7526.3431837711496,722.58655849471324,936.27196914331876
0.048489642490038475,5021.7975510985952,940.7456701631404,1941.2886050275195
0.039158794294323937,5121.6506884434148,1179.6661738178041,1514.3045686596163
0.036127619268790788,6799.2224645830192,1026.2596003763315,2046.0069972711956
0.023018713605045645,3886.7041504652075,947.75327831430923,663.65501925259173
0.014339836530412792,7024.2941740704118,755.34603701480808,881.87673364455929
0.005723157145521466,4964.8498791045404,826.21814527479364,232.36005024326769
0.045227517430648241,2695.1403460116103,847.38697478727136,819.81481146300678
0.023333038201846946,2432.3548824376621,1082.4017763036172,309.00035755601192
0.010915804874966285,7051.9592662367786,1138.3553986323095,633.25262754010623
0.015991874583381974,2333.4075014412674,1150.8209267832192,185.52452438390259
0.029381758878152905,3683.6686168019355,1192.284304125377,718.10429338065728
0.0096618663640223555,4004.7802430092752,1191.1833415522663,266.68089916087001
0.0429740999205264,3037.9666711495629,1176.4995663839907,784.74970765148282
0.038167456961925299,3883.3602188119353,735.9110702514422,1178.4765744909796
0.036253684841595905,6456.1554003505144,768.89676796390256,2022.6658451183737
0.022172558948980084,2088.0970613604245,852.23326323801643,268.81619921360704
0.031738133194419718,6963.0405471241183,976.44912703223076,1863.9317438988917
0.029620800476724045,7139.2881414473486,748.48894435273962,1857.0387673377261
0.032842483476186179,4233.5694391492889,1122.8984789010713,1002.2107857918
0.0051377717358545658,2921.6773943638091,1008.3780895386545,96.43323283840212
0.021374562706359873,5605.0424476704848,971.1822011511025,971.64848419913778
0.0030390945192327315,2718.0353351893659,782.65566168364558,57.7004752497634
0.025205550142981429,4189.5161664695152,826.62773720009864,831.52947323547494
0.017163199404306481,7750.5750854058342,780.15601249112899,1173.6163332289591
0.0080816852544362983,7972.7868355018227,1125.9665788973994,542.82503227731797
0.0060667454184050304,6632.6293481275134,992.11393003060903,335.69399219848862
0.029794584036707893,3865.7690595245972,1067.5647137598166,817.87279175666356
0.0093590554583074179,6125.9902949965553,848.01643145501293,484.58309944551098
0.046330885800463066,6232.4381929040765,885.6263185441386,2430.1580227092709
0.029471995845319357,4327.0501709818982,902.4274822132669,990.12786807727184
0.017996620422207017,5845.3318075169564,1080.0074858720175,841.30298078253372
0.029954859082589422,2064.3658698540576,1086.1764938372839,287.44795941289829
0.0021173896804551774,3254.345951613449,803.40676375701582,50.909910702583872
0.047969401448830822,5150.5298178035664,1170.7694283690494,1872.7949603891179
0.024632868410202114,2982.5078255497751,760.32766872184322,536.98636630553563
0.039354026135264029,2995.4412072592017,1148.0610412118151,713.2051223700571
0.0050537699961994897,7017.8257433014278,750.19782282490462,310.73322083141375
0.024846258211069859,7934.798016101633,832.26990557565557,1731.1829368518586
0.025044642723371528,5335.8165681706905,1123.2392680339785,1034.9794605140532
0.046953496293774162,7034.4183852902806,789.74603617304376,2876.3822520010808
0.029014674566427697,7941.9299859576349,906.78396565498497,2002.4414533255911
0.02420098065179074,2849.5753314126482,924.92964997206309,456.93324953032379
0.014081807491502785,4689.4736795261069,822.6294865116048,534.17564570678007
0.017246880869785059,4355.4362950515188,1055.1226006679933,558.38634894673771
0.026512947721105354,2480.2957018771103,1125.667324701102,352.32802710027028
0.02250666155494729,6531.9810367684668,1137.2875699277859,1191.0962578990197
0.0020589919141361908,4602.6741639355578,869.66107286828048,75.402051382445023
0.041488304285523539,4815.9616051424073,965.42519714390721,1567.1693386053557
0.04491187782014857,2904.0378428794411,824.20320193282578,916.34502973981125
0.0078722053609319269,3085.5599133852088,822.39825077507271,174.77567978967079
0.028147771033413423,7442.6217329372903,780.62703142596206,1839.5741575575917
0.0063202113156367338,2267.8945338456733,1170.0095054037574,68.070269378062463
0.033939764558950772,3397.1137096622374,1143.9944143027899,750.17401977981865
0.014780455408111407,3752.3559818871699,1088.6793566638462,386.22316862707925
0.033311709099903192,4941.1852544095182,958.83076064386455,1301.3851277486244
0.03662273610005725,5518.6710380887762,945.30395775593593,1643.0692057395629
0.038663727103965199,4959.7398551039996,964.87283309124905,1515.2177583697223
0.0062793063518389314,2504.6920073412921,968.28400678854462,94.642725630661673
0.045884580411742794,3462.0047243342815,917.28154234884516,1145.4504791551747
0.012280485553849162,7061.5303085752466,765.87741644603375,758.44714580358504
0.0028332152526328092,5825.5322028707542,762.83192643426798,140.71188969496737
0.028187771000182688,5894.8943008056467,1176.1248579228418,1304.84372201926
0.019175191909259499,6021.219532108129,941.01537979317527,955.63025657237938
0.041659697413488246,6577.4181142371744,1176.6027624525946,2207.2140300797982
0.04060432213115079,2348.650890328684,781.78843885505501,624.12581348257891
0.016539805748313052,4199.6503095956741,977.20827601996677,522.85892530400804
0.047692070358417507,5237.1646115700714,803.85862667576964,2074.1630367388502
0.015254974068865813,4030.7388997839562,826.59230306330073,479.50468954147703
0.026237799332354015,7066.8732397231188,715.02728938058942,1634.9194870584563
0.013542289437812535,4895.4350515237638,759.47665537010562,549.46149135097949
0.046866134932399203,6611.7655367562747,1158.4242038145978,2507.2106715797495
0.0090657830615188881,7112.0931012870142,860.76649574116584,555.9638060638091
0.0032006203502241205,5028.7488974209882,1004.0646059572957,126.36738204002806
0.022319755940148862,7457.3134632280999,932.50706599463649,1428.6507670245639
0.049626402638736015,5522.7436432218838,900.22562262263909,2250.4036062566479
0.044692186046490785,7101.6457930023307,965.94304567303402,2690.0782730412307
0.037681792953390511,4043.5447735491457,793.61947230767078,1201.3621508137458
0.044648832053047718,4992.9017511889115,1194.3019492597882,1663.8058674580536
0.0447788853451953,5188.4662460274667,1109.1539343519314,1791.9638418421889
0.026424059658936006,2629.8782953764235,1070.8073163657577,404.1424185521762
0.016480523539708858,4391.3150402092433,934.3796485069762,558.89635101336046
0.038828609173438416,7504.0260353100566,776.43856106316798,2562.5963028801675
0.033421401895220297,5784.9934421884545,1160.3329291367841,1516.2594752057814
0.019309228714811794,3065.0394946218048,870.69353369086389,415.6607660629727
0.005628866735014248,4033.1338136576296,725.05334484846685,182.66949969585261
0.037592690956102279,3149.618057976199,871.20183840531433,840.24412672276856
0.01386056528022037,2148.9387907914352,1097.2285152479421,143.00330250378204
0.046903844376155183,7564.76275102416,1011.3543724941042,3015.398258322859
0.012807558175278552,4689.2439695412286,1075.4192923724299,454.04868662122783
0.0070151386881628156,3845.2104345247171,1096.8176919311886,189.1402948991593
0.0417245209341204,5590.86314934642,805.97730554027135,1958.5377523567797
0.008510931514600209,2043.8867377580939,1161.8916580465902,73.639743249658196
0.0097841470997292145,3668.132639604883,918.9948014601863,263.86907594728331
0.030369756784521335,6218.2007941933553,1019.5068246320823,1548.8329309513167
0.043853540001035765,5802.6186384155772,701.15438629337098,2194.6663857805356
0.01062529862001409,7890.8356852552124,1196.6842492055889,697.75938213326572
0.016205859972104643,5722.1462579482641,840.44819298207756,776.08985076864428
0.0390928370738177,4865.0352417663962,731.03155327007767,1585.3934393646598
0.048619494876987406,6568.5953791040456,929.13102076825703,2689.783382179578
0.025536318123914777,7419.9672317843188,764.51502859102084,1667.2658556958772
0.0080509776250112883,6324.1756803101098,776.16335507878784,438.1825155494347
0.0016828780977018757,7779.2673412962777,1016.141406515105,111.65267693997549
0.012253145469943907,6692.0310244290631,896.46369578511667,696.64664897112652
0.0074592886715395311,7200.8086295715584,1160.9262250774975,441.97215095725295
0.034205275007030016,2684.6244271018231,859.57824730403502,612.40108557383155
0.0069697927267980252,6394.4810179627266,1063.0900641919507,364.52674785335483
0.02581016664941102,4640.5321971642115,930.54971507745381,939.3591607260272
0.035018859346501438,5318.6228144676516,1029.9756505646394,1473.3004471492156
0.029474713851824218,5924.6144568941399,999.84767835799516,1423.9812584422091
0.010789006931342823,7818.8907002334163,936.39198637949903,728.44475128482145
0.040402101782930876,7907.4684885897477,1175.0305473122185,2668.3655473469589
0.036054949351174287,3729.3694729274316,871.3568213774779,1010.8763687011258
0.037210216191861545,6402.5209846274975,788.6177506246363,2049.2555651010584
0.0074218298263083494,6499.9012276116118,1039.0470304399141,397.59469477093933
0.0070639363788668856,4078.9571678782927,1123.0037806539544,204.8393399959007
0.046450564999318877,2743.2186491853263,720.12686996996183,921.88254822420379
0.020481331497422092,2245.6817617143188,924.81634421134027,265.39073912251513
0.015746485897266047,6664.0587651750711,1146.2438448436631,852.35357125014968
0.024940618222225135,4938.1984509014355,1074.8093094614337,945.24562661754874
0.033480346425415544,7913.2410169695568,1195.9038582488142,2206.2569840281158
0.047825539595301531,4789.8407371619178,965.70690579862185,1794.1632995417513
0.015035865117220697,7867.5018744430417,1029.9978594005756,1008.5444013456946
0.046315613036289331,4469.4560131643593,851.24014056896408,1643.9586839838739
0.0022181150779265598,6762.0929033598359,1173.7677998329962,121.60032757211107
0.02820470407401441,2508.9156338709922,883.16774427826817,449.82517100542822
0.032064780472373169,5332.7702608265836,1069.2553563433144,1341.1120473334108
0.0061889727837869113,6812.3587219143456,901.57010205954089,358.86657410917815
0.0078766402561317207,7548.2100033193319,980.90946503149962,507.45426781907588
0.021536601646498888,6935.4985437045898,1059.8912675107731,1241.3634168522212
0.048345363695015908,2221.8243632070453,954.4670758756771,601.06702856800064
0.030206085108484271,4236.2140478404053,1153.5431634547542,913.46226132390677
0.04671813785841035,2292.1908338831076,909.65049396390509,633.625057014508
0.040413684865035569,2655.6937466873478,1023.5358990716626,647.08244158367881
0.023901698476209286,6051.8337720049049,871.18121665002707,1214.7369377762163
0.039453409013357185,6279.5491778701889,904.07833411550655,2080.511174911072
0.0018740024148723991,6642.3240965097575,920.02505411677623,105.19853781809201
0.0063480558415210126,7192.7392883339771,762.9035091561426,400.41434403048083
0.041642002129254084,6436.5888108590589,745.8618395295033,2324.7077262862394
0.040044037327932928,6805.229552639792,1033.744961573379,2267.2238705861037
0.012399396356355251,2293.7822589396756,1027.7588691715262,153.99665215834835
0.027007709939353624,3407.2109026477915,1031.4548571050477,629.44619291555227
0.030694775214300536,5731.3866402514741,709.88322267134583,1512.0537418629515
0.043519208735024552,7148.7518277489389,863.27342133588991,2683.4180487958356
0.030552250709597561,2027.0007496379546,798.90492362959844,368.08190831756866
0.021216006894410337,5087.7760526980983,1089.0757112720062,832.24561386141772
0.019335018126951955,6063.7243961863833,1130.3152006980649,935.75192654211776
0.021868222232301986,2177.6437347716792,823.34018861307368,290.53502909960611
0.032944620253418738,4408.1333453203279,1033.9245794239932,1090.4994794569541
0.04350704095586392,7373.8092883021809,764.68140172913718,2820.8026928844592
0.023240947221738688,6029.6768531351518,837.57626280085663,1183.766184099092
0.013144138584616549,3425.9501801635838,769.32724811670982,342.55558606162469
0.012596455786881476,7116.6867777914758,841.76038329961466,775.40038069163427
0.037554699731928876,4088.1885404570858,1037.3682736746389,1123.957589130511
0.041011869407771614,7120.0680268643564,1155.1634550926262,2399.8388146810294
0.0061586259128521229,3793.6619067134334,801.26120396209296,180.78924055918884
0.0042613839908037295,5541.9215052988939,971.03951747535962,191.08195943555816
0.030127249524066139,4381.6404064870039,1050.6955506217162,984.45514893910445
0.0081624889654422165,3648.9503045304018,1176.4612342427829,197.98213123084591
0.041408545332360727,7319.3453730312149,1005.0302414435869,2564.9873888614361
0.016206399022279647,3125.562091636948,827.5534655136903,365.34838301313874
0.0080497247155859909,2508.8695474145784,1012.7390784569682,118.14613083848856
0.046127553151885062,4051.5616312739621,860.24558083900808,1444.1065632682512
0.0091110544140286312,6305.8348858494055,1188.0641953458539,457.42349782144464
0.014951284034558844,6844.5896358576902,899.83806758181845,871.92917497150233
0.0085270563644108746,7992.4602204005887,1042.7138603805072,581.34922230575785
0.006659013119602394,3778.1723420669896,711.61379117337924,200.32268803603296
0.0020362528004855616,4447.651706787693,900.03072306737772,70.8659995306176
0.0037143750490487458,2820.9276681777578,1137.5538066612557,61.338809139184171
0.0095574320758567838,5449.2315777382009,1005.1137222166229,416.67341804966054
0.0036157146987315942,7985.4802235775032,921.97144319798815,250.54379503922968
0.029966046989437591,6205.2860607239509,1167.9687497178629,1480.8046598471185
0.034355011813175816,5571.2770424802311,1126.9921880736147,1497.8247295944677
0.020287892384769385,4354.2145575307641,861.10783691146912,695.21285544946613
0.016581563750650421,7491.7925617133287,972.27420102066981,1060.4983694425539
0.025721785614089276,4981.4995767820965,944.91212804623137,1018.5550046649828
0.043875242169495822,2806.2014798783689,1016.1012500574311,770.48800550333567
0.042705449714288093,4192.2707791948014,867.05563347937778,1393.0671683884293
0.0031302780386268051,2403.0000130866015,822.10250038294407,48.54624438794616
0.0098934220702296786,3211.8742261326893,1156.3359176277681,199.49918214281431
0.012600498684115405,2106.0126859994734,1161.9372497492532,116.69800687625222
0.013219991215778382,4719.6794990009803,1121.6614428809894,466.62017521292046
0.028990399935395865,5807.241589710783,1189.1022153822805,1313.3795497821766
0.021396858859456424,4059.7547742734464,1072.4957628898442,627.035182137932
0.0034134518764521054,4522.2906290316623,1082.3336142809999,115.19027300103842
0.01930709278451901,7755.2556370674556,1081.2950459813203,1264.0653562124921
0.026663894487164226,6511.7787294494929,940.30381547115326,1457.3463207856103
0.0059819232422820825,5245.1398216697071,928.22609725713585,253.32801058673257
0.041839469135639427,3707.2452506709515,820.11313807450153,1185.0094949209827
0.0035461314567901085,7381.9807926379708,1022.4095971796453,221.23389834020736
0.046317251581885044,3410.5827012839568,844.66006805116729,1165.8840094437724
0.0058565439374138996,3952.0563831000622,828.90420485117716,179.4335127399678
0.04233517262828989,7454.3888865376912,992.98068704802745,2683.4747974784509
0.04523000405245324,5177.2523317104342,904.99119411252161,1895.6293518392492
0.048998963348743048,6453.9076965078602,809.42830439731608,2713.1873971848154
0.040299268133406084,5544.4687649825973,1108.0280083764155,1753.8839461188304
0.039194399497795122,5920.6352540569715,1130.2849596471879,1841.8756001318147
0.032481680523781836,3796.2997490889534,783.84975983889046,959.90298819941461
0.03917082137432832,3448.2323697599777,703.75351639999997,1054.6092460290397
0.0075930582122442072,3934.9540830119913,868.06498426468693,228.44613175597033
0.027267333761434229,2932.6493845005348,1098.7554178403761,490.55296293435021
0.026196920639330309,7245.8861917448448,1119.5869331171623,1574.4086215672739
0.043021035062005324,3699.4815995006848,769.16453505802463,1236.7003298190878
0.023677168914082281,5368.9363664863076,1087.1679505915256,994.53931107474932
0.019869385308917322,6751.8465508482441,757.85208365471476,1168.3414288163126
0.032338600290618399,6702.9446562542817,895.03129507826463,1842.5121272413057
0.014056702557541458,4630.3175515051571,1199.3047575059579,473.12380516355057
0.0078486521367438864,4857.5438515203541,796.2954116154549,312.6969504703892
0.024415986427163545,7968.2104936101487,776.98179128881316,1722.4490448508702
0.021427579061149369,6047.5848618741438,911.40016627339674,1079.6493956853506
0.012395927085914811,6887.8306587072966,1009.8342629849308,714.78813652724273
0.019008078695641275,7415.3238153153916,1166.4503912066266,1165.2227532627412
0.018953230041486125,6725.5390173760352,1190.4105727665171,1029.153000281802
0.017047282656214729,3111.0760697214055,734.82031829569735,397.39038092307788
0.019593739906619521,5373.0244024254334,768.99875867395269,884.96089448318639
0.034601423927341328,2611.3649438872694,1095.368986947997,514.58962021405625
0.015546947253992981,5917.5327593839902,835.31607613543019,775.11708568379777
0.047494038409051684,7732.0965691268657,1142.4245297531802,3070.2370433918745
0.045901052957370722,5076.3923858006674,1031.7266286145434,1821.2698319027043
0.024564610986703851,4597.8349572066036,755.92240119033863,925.81960723186637
0.017089699045229754,2215.0565085089793,1116.2646424620036,184.21239880311524
0.027236304701670155,7758.6471339753216,788.1781900040379,1862.426695661718
0.042579463949907609,2618.0161047809524,911.74769733982691,712.71606254779056
0.032976779687445001,2246.4745598290815,976.09246427966502,410.97141384615475
0.040415199569406798,3476.3996690296308,950.38307454013921,1001.4976495106953
0.027103391527221271,2393.1826035102945,1043.0814578075751,358.97065874217532
0.032012963834113416,4730.7070544705739,1026.3433674346277,1163.3449518739656
0.015119625094940626,5096.5268075426739,1196.0210027640273,578.53675925363848
0.037009764953204252,3875.4196941715036,1199.7109546120939,971.45831855175936
0.010917825063160198,2305.7628954493161,958.2297013178204,144.32601178402908
0.035045108312106416,2669.6022094953601,747.59954348043198,660.77012566124097
0.043175234347968813,4307.0262679395692,1063.9216494843592,1373.6138768036478
0.0074730390277756532,2363.1707049592169,1188.3320391082946,86.128025124201898
0.031104607286554072,6189.1383536594803,859.16319381451012,1626.3683529437881
0.0056596916632667962,3242.1232491488718,930.60444291878684,128.33916526479837
0.036560065785299918,3812.4294127018311,912.38846240772796,1040.1119985228258
0.0051401677223524914,4364.7546630685847,725.70957727846462,183.49901350450716
0.046861051312330676,4499.6577984148871,1036.1322156117224,1592.2066550622026
0.0077329885718523065,2009.9642460488033,876.66884753423392,85.972489183062962
0.047985132049544944,2672.4222259921853,1093.7319373157511,743.1434239009094
0.040243324628169735,7176.5873824452683,1116.060037640993,2392.6174973711572
0.030090418218851354,2007.3983750714488,1110.6153932989228,264.71868048595269
0.039348581126847804,5049.0041348772502,908.33299901994008,1598.3387296080973
0.039960627110171211,4937.0120390432485,860.77284112044981,1597.9418218265528
0.047355326078049188,3998.5649660638269,1074.4103898335275,1358.4328188426548
0.013415784338120174,4587.9621208786975,1100.6947169213615,458.95523299851715
0.02991371887255715,6683.4868251595062,945.62872319568305,1683.7950138310755
0.0056574106806556602,7047.2222372897386,1146.5155097681516,327.48449559687083
0.031192119301181945,3562.0912604915002,771.95434803927913,853.76708054484141
0.0093932739005466517,3934.942645806379,1139.53438982948,257.59132739407875
0.028682579962149651,3454.8971181699962,748.04761648594058,761.64278159284265
0.029049095187658639,4879.1804033063909,776.76276102730696,1169.0726169888344
0.023833272496080141,6099.5501459528778,966.92000663698013,1200.0315265000329
0.02660895700014302,3369.5172527805234,733.75924009370749,688.0221096154097
0.03843224611032281,3984.4144523291998,726.40355070005512,1228.3363594229702
0.040162991109091266,7582.3077055349031,700.25937208285279,2711.5197675422442
0.02511550756319603,2291.4157390817486,918.15832984713154,338.34745767737923
0.030380078634608003,4764.617631437397,1087.3119406461149,1095.9421616478578
0.046630575548814994,6269.3482495806666,717.41917513995782,2539.7074483256997
0.0068669458365550181,2902.7240693448443,1026.1288032329276,126.41634966585089
0.0067380747291054151,2284.2441200328913,1111.5636587080933,77.514780187147039
0.0052977415836276522,2829.2322298311847,784.00042428893562,106.29242502275835
0.033235300966985869,7512.9391611840974,773.43186741070213,2197.3375176547788
0.021511806738728597,2055.5586909267404,1130.4004868102679,195.23689824398429
0.038941749390950318,3129.931848868111,1111.5623049750475,771.05462978434787
0.033890339252121038,2187.7010774098671,969.47088313209338,405.01796114397303
0.01734825015808367,2663.7768053732198,1109.5999396469902,264.49966324451071
0.045019960820715257,5720.8957197697782,746.37803871224742,2196.9749187220518
0.038364075206461963,3449.8334524345146,897.24075896937723,960.67228760354169
0.014256212104598612,5415.2723025840605,1068.8987780531866,607.85529217345027
0.018845408870830648,5541.1722965967565,828.72597966198168,871.2062604961078
0.016407559030008883,7096.611998538674,1076.1644572167763,969.04012301305988
0.0087229707826249822,2028.4483574712435,952.08930219540696,92.106566675600362
0.0082413852545673918,7120.2167560542002,1075.1329939741165,488.73286760022387
0.046870245705411463,5714.7145185618438,932.33981892866473,2198.9220675983461
0.022457297822738913,2976.4609166297455,883.95217011090881,460.99242367031673
0.019782671316093084,6637.6243288117039,809.59460823931613,1131.0341045123778
0.036754599725191524,7132.9492507435143,804.18967071750751,2281.914156435314
0.028096660197392098,3525.5809025249437,1075.7454052856979,675.24383790836839
0.04687085935508465,7512.762085416085,759.45517401698021,3105.1916575581631
0.03923477320156022,4726.744581791947,742.99117505547258,1533.3192983756776
0.024489108642102478,5620.5467259999295,788.14568251106505,1160.9271146724022
0.019441614200560484,7907.8972017058613,787.67325572696097,1357.9850268670723
0.049344945701291783,4169.216471835196,1111.5538114034498,1480.1347419078634
0.036170251564178531,6878.9560749206767,899.25331173710617,2121.7789351211936
0.047608538340188217,3910.3947069707579,1195.1942286802412,1268.1065827662362
0.0068054502836350271,6795.2811334489461,768.60562889530615,402.34969951925865
0.042676150280348352,5604.4035131758556,1026.7699128468216,1916.4401964634969
0.032216620315569169,3298.1341713524089,924.36475360062536,750.21806315498941
0.0069741622384205167,4484.1565627354184,896.45908834853697,245.45781748019482
0.029824641998491816,3905.8138061813702,1137.542099527041,809.94021066014454
0.034618721890166994,2468.650358482183,1187.7978229141997,434.98989634631522
0.0016028316085415391,2179.0086205981847,1136.4294793870895,16.39328304702391
0.023261580130245582,4078.8719324430854,796.15033951756652,749.10426842921026
0.041444576048619737,2114.2048869049195,810.39896060446699,530.09005871761406
0.015472592241860404,2992.9265454906499,1028.0369395475316,298.24298895240111
0.023468856008129008,6351.0999251052126,844.54179081909581,1267.7720017482732
0.022673392226326767,6248.5474141015275,1067.36256539029,1152.4301058276471


==> anc/competitors/data/v2/archimedes_buoyancy__s42_holdout.csv <==
x0,x1,x2,y
0.018513015609448333,2360.8908181696502,1148.9836651885719,220.09770975574315
0.019238224283173296,6266.4521093278117,716.86402025071504,1047.3570015049136
0.029224179454755715,7489.8950088961492,817.35670565840678,1912.9446711349253
0.037607502721914508,3597.0364463448027,1133.799223896372,908.76112737539438
0.010045760214555832,3377.7488258959338,732.51176360536283,260.68522310897049
0.02964567666334942,5068.1927406302111,878.3656631414633,1218.5026389710069
0.0272038448892442,3563.8730357742979,1172.5513247387851,638.17135154053574
0.030522116259764601,5676.9069742425381,739.77611454054863,1478.2854012979526
0.013944019320050405,5883.0845294324718,883.31139738906825,683.92311419249586
0.0017185742333669521,5203.4146944121667,784.37227141425342,74.50157847877604
0.012351289568663583,6993.853546225183,908.66660920446179,737.31867725758696
0.044579369063434994,6664.5091616155441,962.39864142369538,2493.6675602304531
0.044886411100892809,3857.9793331572855,912.2205059066273,1297.1227543129985
0.0043587566164360395,2025.3562437296482,843.32787822850332,50.54282653723272
0.020798279038909347,5922.778569927802,797.7649701178841,1045.6622513143798
0.042618999379907992,2230.461114898189,921.57041232923461,547.2372341237168
0.048984103814693508,5353.6650325263508,1068.6154075723969,2059.1122868194066
0.028304063117530184,2924.8050535491257,985.7558833673985,538.401936689026
0.016538788714027874,2607.6657500594138,902.61485884100534,276.63686384232187
0.030399974012280902,5614.5794910790173,1052.4681472684583,1360.5299303340641
0.043309807199223636,2772.6932648092165,791.41638164876269,841.78354141416798
0.0092265522025801704,7641.9692646821604,1114.4957861908676,590.81779379052591
0.010504993277980802,2617.2967315156734,1192.3164341029458,146.84989685109849
0.02620282649457541,3333.731498893615,1121.1814749143648,568.7353816550791
0.0059316126098250275,3848.5461439253063,918.67410152586217,170.48667498784815
0.039430169761356708,2140.185781565051,982.74222979386627,447.71070016550493
0.022759081390481262,4560.2501638404374,706.91028563471639,860.32204870919008
0.040793961149561742,3007.8528177137505,840.83809752198374,867.21493134216735
0.045449046942130304,2639.8501858931131,1074.543516243923,697.90004077869094
0.034287861984725193,7731.2599536838889,806.78573419939335,2329.1433344373713
0.014057645204942806,6705.2740738310276,1099.432860847347,773.07633237270761
0.025783186466885769,3678.4987717205986,1039.1153602790394,667.58732076361559
0.017081726818945868,3085.6112771587277,1097.9156921624831,333.08160795470167
0.034613460653492446,6241.7469707902483,1098.8135797408922,1746.324428457016
0.036356101567458617,6003.5212563384812,949.72511849515445,1802.4533550057749
0.042751153427240215,7540.4345510960429,992.92343985114803,2745.9529269380619
0.020681796722746237,7559.216707494973,980.77916680281339,1334.6888371845025
0.038979221034216055,6461.3578722051461,1110.4471693236942,2046.1141873255115
0.011354293571068021,4425.6430515516231,1021.0413340969401,379.22367292084539
0.022473305926750151,4741.0689913727692,926.05189457674453,841.07061451769755
0.011335911513737192,2108.8426887132605,799.99478449610751,145.55081330630244
0.040926515671414108,4293.7309177102143,915.08295895527806,1356.4903914816387
0.04033587804745118,2836.0425115935154,1064.399496850654,701.03021831147362
0.03619405720045317,2040.3961128225797,767.12635704162108,452.09187203268533
0.0168999282898822,6712.0029857873105,1080.9920650678439,933.55570825268182
0.037630813940736564,4104.1078165818481,1023.8662229588499,1137.0967033440418
0.037283051448822227,5206.9155150136194,702.10369055277852,1647.6202152928217
0.040725585027131334,5198.4257184940925,795.90487932987367,1758.8862727048709
0.014744753573490615,7586.4695307991551,827.82962683516973,977.61044758266974
0.018127518815497498,7389.4735987634813,1163.4262592505781,1107.1839727762754
0.047585361610836638,3503.8493799137868,1140.5682404932841,1103.2089344285416
0.015835182030705292,7204.1325847556718,858.19832723326624,985.79732664423557
0.014516572201748328,7492.1506174721035,821.88566789933225,949.89624473104277
0.0074051538719242631,3527.3685315814832,1178.095960623436,170.66187102409779
0.033784367570917802,5445.1044720247701,1011.736920304023,1469.3272708437169
0.0030831019743229339,2354.0977341225339,1184.6682778508298,35.369663304188954
0.047662465815429551,3978.2401494170449,919.99584630717663,1429.9395872571436
0.047812961589917789,4727.7286201604447,1137.2532356150004,1684.0950767945112
0.046546595999651816,3683.0528282623477,1063.3423076277791,1196.2177370245452
0.010639701274335646,4212.7336302559297,1143.494321047008,320.3532939103203
0.0046880101488397125,3444.3063834399982,737.41751571246493,124.48813956497844
0.011172397214461352,4584.2243981132942,769.82629818623354,418.06267263048807
0.001552816555160836,2019.7446490077989,834.59603054395438,18.053523455701949
0.019600809992867698,3585.9336725036678,708.99682292942362,553.18876991534466
0.037721755632411841,2381.6111275688918,737.56398879792425,608.38033872963524
0.033149143912751436,7439.1894488073849,1048.8957034702612,2078.0794443576592
0.0028110957499512391,2926.5533129221913,1061.8280068213262,51.423248765333391
0.047689042689424949,3400.0766062234484,1139.5456803748534,1057.5430726291133
0.0048898621998423927,5979.7124985839691,826.49614532915348,247.19746014175971
0.037240901759772238,6372.9966437004941,756.76696922132919,2051.7954187381188
0.018167625234638274,3274.2208392628936,714.50314630438868,456.20415908852283
0.027851528003360305,5972.5263389544125,1065.5264234181768,1340.7076409440328
0.0017341799306567923,5485.893992865992,780.15275692726016,80.055505720346872
0.044179690276648982,6220.2255343317038,1153.1084004717131,2196.1025592361643
0.049462048955682798,2638.0035598315726,953.88041563781042,817.17477958805603
0.038695556397276919,4052.43455765199,830.1628854940443,1223.1853090820621
0.027160054116834514,3584.2440467724741,1085.7490770399017,665.69932675392545
0.017945269058128696,3887.2462479745514,846.629085035863,535.27963922956428
0.011580312417054477,5287.1480117078609,882.24745218509634,500.40932277070385
0.043568056756372563,4374.7626631950279,869.04608694739909,1498.3525084916428
0.012662440853152775,2781.0646233288453,1054.0986315221257,214.52120236852389
0.0042509743142277422,5386.5527355372205,930.69130116576889,185.81859207670877
0.043294074584213423,7033.3324454652175,973.48997040719246,2573.7052191415546
0.0025716171010198093,7625.9267888105878,925.82563248430824,169.02722912640007
0.0073751056183871747,3711.6140879989207,1136.0933887239739,186.33837173084717
0.047541026443222077,2170.9163108334142,1064.0316871434802,516.2260497231473
0.032562495707597117,5280.2099534497447,929.5606422513265,1389.7630753025685
0.030501613041630345,4300.9349834837012,988.5928592421003,991.12173958142102
0.043990919156297,2626.3281147137668,1189.3736158963568,620.11903154167635
0.031737693653781811,7785.3844008943634,1061.5214918040308,2093.4530305633916
0.02203835804652295,5112.5901590431513,1063.0787243387974,875.4893583618483
0.048013311291531927,7904.5950654374692,940.04928025242157,3280.3747759724024
0.025750328252219606,7250.0007175609026,846.68122397036541,1617.5471486538088
0.025568323026556559,5640.520905989566,714.40519880342708,1235.5941983184628
0.011872092687301383,2764.7968022089999,863.2848478359665,221.46002571130015
0.025818100527485868,5128.1333367575935,834.19861226721844,1087.5487484622308
0.014933276220547412,5164.3138570349711,971.9048050991787,614.16880756440969
0.01210973130720628,3570.6710951154696,1082.1397526546612,295.62872434533256
0.035063201021767611,3840.0459390928791,767.68903146482933,1056.7986117338583
0.026131723034484956,6537.3866928060961,961.62280938150525,1429.3593547469629
0.020204159322488306,4566.7783274489984,836.35175654472312,739.38100256585221
0.030666436491019931,6917.6206641872805,877.24462548248221,1817.1730881753572
0.0015104391313144204,3639.4524416463883,1147.4893142443939,36.924434076136428
0.016325248111833668,2194.597039228624,783.68027630671884,225.95928461668242
0.041767801961617841,4622.8445505823593,1162.3292911079054,1417.9189183807075
0.048425801234353971,2019.9894822729252,915.02034868653016,524.92344336121209
0.030751349960829694,2588.4087206746622,1193.6673788753901,420.75265703482978
0.031638917670723292,7837.5671640015016,931.04531596784523,2143.6309349430976
0.041053545430862204,3179.5292266229671,991.06620176485853,881.37127056693782
0.046379118277279197,7772.4525571446902,902.69853596485291,3125.5948473271587
0.030767218261775035,3372.5240273478412,868.93557685257861,755.64911700460027
0.0037669959644696638,4409.1597829073744,1030.21226364989,124.86640517482969
0.016557397746520652,4923.4133771044408,870.41809614858562,658.32020887857732
0.042804705317543032,6055.4742856151397,781.71168388598085,2214.5275885414349
0.013535410968977736,4490.2773726375144,740.91680930084465,497.84902509822552
0.027352233278986105,7670.7114859528629,822.34980727698007,1837.5894447594542
0.02863885849712625,6785.255765523757,973.43703947753943,1632.8142087816866
0.03703762264717457,7322.7134553615679,1097.8800769973254,2261.7252214491323
0.047173432772374388,3884.6400334283044,901.71849723161279,1380.4107023053457
0.030559446737249151,4892.7954299752946,1053.7043803474598,1150.9140897999127
0.024303585343409248,5391.0934484650661,1045.2150619927897,1036.1363815881023
0.002454359453721292,4390.7877985475261,1109.8208506127398,78.996714733366304
0.008201973411066394,5537.1740850267133,944.83195760974377,369.5060893114578
0.041096625566803192,7157.3219179137031,1086.2114969485822,2447.6161086196321
0.033993590879332181,4916.9870299347867,940.57034740436757,1326.0440091612827
0.041779241758177606,2448.680254258456,853.17946548660166,653.9229572905258
0.047590888118063675,4851.1094468911342,822.07032631337347,1881.0238456051422
0.0018283831123306231,5083.7847960239942,796.82288961118957,76.892827865849583
0.010201775404376501,3754.8532827366994,779.63810374732111,297.75779972062378
0.043834012483404572,2614.4614055257616,858.90467502314004,754.90986823013475
0.040274099148926407,5465.4751987442905,1010.6463039756451,1760.0535040802579
0.012651428257798615,3238.7224585705817,751.1170569833937,308.73797807726658
0.035982746482634588,6716.8574558492392,967.01930872093851,2029.6396396537739
0.023108710678461163,5628.9210904828515,778.86944398516164,1099.4894990929365
0.025539869919427347,3374.479912180097,930.27275676706051,612.38662882080234
0.020121776022160334,5740.0660428057199,1014.1481852605727,932.87077276706907
0.036085924351235893,7645.2308215956418,1177.6241703217834,2289.5516262874157
0.026377084673793249,3667.1239074617361,957.50862105765475,701.1378855787018
0.038582824555353917,7962.7716157334853,1190.5877598514251,2563.254719183039
0.02273215081308844,3139.5335891277191,1137.5225479241831,446.45326596662966
0.011058589349228473,7677.5773685053873,955.02560301472033,729.29442505775808
0.038260054868860305,3620.5340856280045,855.43599319502903,1037.8274144431555
0.013383415217130844,6837.792503959754,1173.2138865128618,743.70990921692658
0.027228672241029372,4571.186203184473,832.3063634392048,998.70443764621018
0.041609260334337053,5008.790783403063,805.78980832308002,1715.6097028418155
0.042443576958513689,3287.5434779043871,867.91740871595266,1007.4633115813522
0.0031372159045260249,7916.8150029154176,1133.7005474588984,208.75772755392887
0.047790819590903311,5955.0153847760139,975.3098863986404,2334.6250715409547
0.00727960694060648,2908.5817221871307,957.81937922549082,139.30968212562667
0.030989797504115124,5975.1772266283915,714.58794774700937,1599.2712917126082
0.021510464308407789,7954.9682024248896,848.59337222227987,1499.5705512644313
0.022705774215672492,4396.8383011965361,838.9214729431668,792.50336313033813
0.033276007002931235,7963.0474541713565,864.96235289867036,2317.0820687614209
0.0067879350089555708,2634.5245554901599,1005.8256146261638,108.45448011104526
0.0076789706488273653,5609.7678492183359,831.93964391070631,359.91715305176569
0.031262044626480689,7381.0314234412435,944.96554893215193,1973.816915947031
0.018426905472083796,2036.9858193507803,841.11885667061631,216.17441056403931
0.048582960299676833,3568.2765456566017,706.54654828833645,1363.8971986837653
0.0043893912828151353,4004.0258524872079,1058.2354509961551,126.84552401828523
0.0031674950142003139,6561.4208789282293,711.00666549399227,181.79065852870465
0.007684597147783509,4705.1586181969114,893.57896888870778,287.33935473692645
0.025526263693556157,4535.9272716063788,878.96570303052897,915.74942575651198
0.0099625301249854428,3535.5333327098133,984.01266707547734,249.36629067482789
0.036776562488023322,7772.0306310056831,837.61812532726481,2501.7840159098928
0.018748406369660801,7071.1151373277917,941.75416580316278,1127.323510251535
0.039653605210304532,4654.2736020164248,973.81538322167273,1431.7051189428669
0.048114657233131443,6209.2509357182644,871.66428018045917,2519.366454880545
0.017875601575471634,5771.466141751609,706.36321872327608,888.21468316785842
0.021035132134299268,2202.2016819552773,1015.4085243373822,244.90028219729763
0.033090670166303696,2597.4021317730044,909.2298330600006,548.01360418911281
0.015758778705751392,6267.5063645672044,765.75537083609299,850.53559752673641
0.0061613563545705992,6789.0074968222079,1133.1832269210797,341.85445378381826
0.03661948519020819,5605.6824625818181,1111.5961073808385,1614.4427728197079
0.020436840386192562,7931.8131310672234,1083.5285439611866,1372.9811034441643
0.034680411980940483,7072.56827756045,735.48259644787686,2155.9706007809232
0.028694152655856127,2688.2472415856382,709.2972959021921,557.05390294783956
0.049964692962307898,3123.0715488271417,1134.9260048538115,974.49677117296915
0.025097681270266334,3580.7158902107049,927.75869350601829,653.17995737768979
0.012409670776626535,7543.8535625310715,1096.4915111496719,784.89457267086846
0.022886332898252332,4468.629084502536,989.21850158737936,781.17960861382812
0.028283945168347209,2944.3068938341808,1049.1663533882647,525.83612160770792
0.01533361215658624,2707.848712066645,1076.7053323462662,245.3610487724367
0.037399024574066166,7161.533777304121,1051.0171370204107,2241.8534211239671
0.030076091897597457,5550.1006775579826,1001.5455822647157,1342.0350858742629
0.032528032235772157,7587.469875907902,751.1633251353586,2181.4653945986383
0.0063640358792049203,2980.317873686221,1109.2908141390153,116.81044954501186
0.047592221114838858,3512.4763382138899,844.09416577706452,1245.8134391648684
0.023038894604388158,6646.7327081304284,976.45015666243251,1281.5493828084527
0.0033344586732697535,3492.2589688560092,918.76880896577802,84.181538491201607
0.0047679376276595995,4978.8306959399424,1033.5886137271073,184.53265478702519
0.042019299339401919,5754.6199553847364,752.84469719815763,2061.778410579152
0.010234292662256894,5926.446808449341,1180.0384323509234,476.531858996827
0.041455061209443707,4178.4644114294879,752.80113704261669,1393.1287018892074
0.041699578026261744,7352.3402989519273,1107.1342231298077,2554.7443134590067
0.039485833393457265,4208.2342749274885,775.83724921446685,1329.5596701265008
0.030495313125661627,6445.3814478360418,925.62586400202485,1651.2846808292093
0.030607862447402788,7086.5877759780251,1143.9363645592703,1784.3591169107149
0.014181768501583213,5808.815905391426,801.63504544616501,696.61476885077309
0.0030453958351913503,4098.3802968607079,1023.4267061165635,91.865262923443865
0.035822090123720916,2625.1881636546173,800.97058751838767,641.05687975692808
0.0017307334100105879,7636.0468613195872,1001.8613748454757,112.63848346724778
0.0020459165864814798,3331.0326819852821,953.06071671101142,47.726947725096828
0.032361182804545974,3020.4321195984139,1176.2149842829228,585.4710793812352
0.047616881403210201,3060.4475069995869,729.82214152806091,1088.6854650213465
0.012093040490064461,3746.6036961495083,756.37519689694034,354.73896184001876
0.0013496441995960447,5504.6878908074359,706.79419031329633,63.524158644904624
0.043240346680115803,2900.5488751612415,1138.039030997305,747.63517491678954
0.027383261434194589,6530.7651328351503,878.51858987570881,1518.3618282562973
0.017117988959202069,5351.7098591927706,728.58266498175669,776.35006102408659
0.012169810498052977,3680.3637652341777,1039.6811168655454,315.26011875236208
0.033823807083327016,6875.7371018687527,1159.831496755203,1896.6034841248479
0.040730553672749019,6069.4715376271706,1161.972725645292,1960.8732602893274
0.049372670757310611,7433.0297824846493,1166.7322454740738,3035.0555210408838
0.015121156190075515,5126.3742682207439,982.36479008863387,614.71632495121173
0.047098433093370355,4136.7062978273425,1193.0781553117806,1360.0610793271267
0.020628625370284075,5134.04354669653,1081.0926194973465,820.18277001232036
0.0019734451046282608,4669.9183862407826,775.33172074946242,75.397236827626259
0.0089495453500252273,3557.3688403414999,1184.5833313166618,208.31879840041373
0.016481666614366279,2994.0045207100648,1015.4584683142746,319.90151424839496
0.0053677979462559587,4427.637933664495,1063.6161656214006,177.14298744046482
0.025894649126317663,4523.9808074176935,1182.4312791095613,848.84215774850111
0.004457008383291966,6650.1449140045579,883.88517568344002,252.11962902051377
0.0036323450325685949,4692.4658807486057,760.42020530523951,140.11178192065975
0.031086103294235237,5395.172613757597,751.11701383266166,1416.2264583385283
0.0040431924161675788,3450.6724101676427,890.3659183042414,101.55127366938355
0.039714232886114219,3966.5355864610037,769.74349835145404,1245.4594071163228
0.0012754831269532179,2377.5922718041297,1196.2274924231506,14.78181436862582
0.0028295111588698893,4496.3826977542858,926.58722473042701,99.088613794139434
0.023709904385343147,5587.7838994138365,1145.9351580342873,1033.1480858217287
0.044387028600314613,4800.8870976546614,1137.0743904684866,1595.3586999108754
0.0076961309263206797,5535.2939922124488,1163.5016101590729,330.06614710429631
0.0040470331690242271,7682.7335515850955,760.87845711490218,274.80730592488692
0.014220160534684823,3650.2189923597643,1088.8766149163102,357.30668495498003
0.01013299719272362,4370.8249843383419,910.10112421979647,344.01222561344787
0.036181400323598886,6329.589038915291,864.61843671351107,1939.7341362177763
0.0048774249719421934,5029.3530287681842,820.32500572155664,201.39163237855075
0.031229719197696706,2075.6952123454903,1173.4434640521847,276.41704438679074
0.0026942172787968099,7065.2222012887914,1143.0315792047204,156.52510604602733
0.042454730098311404,2712.9461612319828,1065.4402633777784,686.15474282429705
0.019599972934958458,7865.8291978149782,1136.4694872689847,1293.8925810057165
0.0098338443421316681,6118.5803434216232,708.03298884574826,521.95557361309432
0.023880748952718578,6012.274982867295,819.53416779220504,1216.5041552549794
0.017986338557454712,3229.8248261787503,765.26255567516773,434.86210816735792
0.020409910945499789,5474.8050063442715,757.73601212307403,944.45733892012083
0.030530841221864384,4885.0823282331512,1158.7836649008684,1116.0545921157
0.032813321369524001,2652.9198181809743,1142.6824532610958,486.14341823390868
0.0068728054485559624,3109.060626194464,706.71541014479953,161.97145115665094
0.025993120665100972,3288.1841568645286,1183.3729384516719,536.71110349891774
0.043095979151667588,6543.0146653245729,979.85334519208106,2351.9463646866734
0.032438150268567514,6041.3764891853516,752.9932138149627,1682.8600930832331
0.031449284145128924,6473.4020809389222,986.39541773799942,1692.8374545573436
0.03195256676185048,2832.1657806062949,1004.4531668721733,572.90507234891254
0.0058719864029485253,6466.6284046746468,746.4048954301104,329.50882249416321
0.025384654296149643,4050.5375715918544,989.80747275914564,762.19359519087175
0.041940186001962525,6257.0497870782074,1003.0230957590283,2161.6811441603127
0.03791022313334648,7688.5952078211967,1039.6426926076235,2472.7407125913119
0.033108366710592176,7018.4809574482833,1137.0120580437374,1910.2603836517853
0.034173328867968131,4887.0788499151604,1166.1611880093442,1247.4017623487068
0.0050648480327622923,4646.3220233135562,1053.6315099103595,178.50699281030387
0.028097886146110983,5858.9245338767314,706.05339681206715,1420.3387559066273
0.040825754386122515,5062.9577994392539,1190.4691184979267,1550.9342358787833
0.038279684769806289,6482.6220658129705,1130.6710300496352,2009.7844957996203
0.044804723600221814,3369.4143416533752,717.70018555197782,1165.519427541311
0.044095224867188004,3425.8371001824862,755.20307011162458,1155.2472614015433
0.0054030408370004624,4887.1611470105745,747.91515663769428,219.39589333087969
0.034933603999305174,3378.5113127161753,1068.9371526096174,791.48795882982722
0.020665586359043701,4320.1280698496112,724.34459955089653,728.97103331036226
0.01716960412890731,4655.2391304238272,1078.7490398331402,602.40187564900305
0.014143754802356034,7426.1922704846556,1035.9617809540816,886.64597964145264
0.04864087590174504,4579.4851315147716,776.45739751946212,1814.6793065901747
0.027395714060263421,7374.3707923459197,1153.4582116747838,1671.8824175113657
0.032402617258741252,4246.718200649364,802.76123327534981,1094.7294829947691
0.006714431788505941,4079.9298776902306,919.94927372673271,208.14342208166735
0.020223796239305508,6496.222598566188,1028.5994888761218,1084.7514986569977
0.016006337868074785,3284.514385127407,959.5932204661741,365.06417678319724
0.025272181819172464,7115.4172700443132,1103.9757790242238,1490.3571975160576
0.010753931022804922,5621.2746694337293,938.53316762296186,494.0107940504505
0.045934279685585618,5704.9249931437262,924.6490577557812,2154.0653968636698
0.025431673355784438,3022.6463867487269,770.35197147466647,561.91303168771572
0.040196478603422375,3622.1635913046252,933.50931181562328,1060.2101996734757
0.049142849780591087,3325.5004902482615,1185.1192717029833,1031.859284749419
0.03978592171733758,5686.4986253737388,1108.2814096849199,1786.8776850514369
0.019927604453576359,4202.0362812137828,1105.9088851627068,605.26132446745839
0.039782224635214511,5648.8774167192587,871.47162400036098,1864.4476964154742
0.026542010036033518,6982.4728949883747,1070.4848673335093,1539.3464069722986
0.005672453488768275,6455.8736651396821,1101.1302023756389,297.97417105315526
0.0013135458896792163,4733.6483331647232,934.10795547394866,48.960441035160017
0.01561941880993304,6681.7052196571776,1091.0050722113465,856.64340789880328
0.0067298090881983096,7266.7951051259042,1173.4937423282884,402.27626545605301
0.033921801521206905,6192.4847634355183,1126.3370111990639,1685.8765421643252
0.011140280284685829,4424.4882034282309,818.61183146046722,394.0723445998965
0.042425107048732293,6187.2434422503111,1141.6133795877067,2099.9422902156434
0.035515439005734929,6261.6826420112975,1097.3471849915486,1799.2878175128928
0.018804143216600896,5191.2010093874187,789.53008599105385,811.97027077611187
0.041779026344925425,5688.199006453865,1056.0215496249875,1898.5083458716208
0.014236817132517759,6075.0399415245756,1089.8395243760497,696.24892360444824
0.0041292338997573012,2181.7335666377608,801.30567623503873,55.918075580381696
0.019464632549192246,6762.4312879404006,1185.6527724021066,1064.8749566553222
0.022044760893016404,6188.8379161158264,1190.443258997793,1080.948351788609
0.019172295028175662,7089.8177430965334,851.0980219747421,1173.3797416470734
0.02051541815043284,5930.6691320072241,1041.7412333109737,983.92730546238215
0.02592891875911657,7560.551489509774,1199.956224753859,1617.8981407976762
0.0035113489551797973,2490.5813799515377,1095.6421595133841,48.050541251145603
0.02819032801925056,7542.1596970204791,1032.4343674012987,1800.2457780240209
0.0077877197032655996,6155.6394054619359,1184.7939967319662,379.76031267556107
0.013338110846554892,3175.0169439129322,795.33133716144437,311.37440705149334
0.0078148668830983377,4842.4964179721565,1177.0189978787466,281.00958957113102
0.0073675728155056398,4881.6292025298408,1158.3500348114303,269.1033130338883
0.016316254593429631,6227.4787528871784,900.90978761834197,852.58371895198411
0.039607724295000146,3784.0075859350654,1077.9791498571178,1051.4321529422427
0.022117071404838984,2984.343913309187,804.73778463564031,472.90580799033847
0.044447313256765417,7491.2641922935491,961.69517046333613,2847.0758554980466
0.023140593851152764,4631.685276173891,794.39892770801612,871.09940267693855
0.029461665412349292,5217.3972633348949,1032.2780361504613,1209.5787131683778
0.0015127376231091963,6967.7328651835542,1010.6802879464673,88.402398628540467
0.041096795469936297,3545.3859358987866,976.59390516895269,1035.6330739856387
0.035244829975103371,6500.304045836705,1049.0083869612763,1884.79518856903
0.010304302619905604,5860.9125094447791,1132.4594913470598,477.97666016857676
0.037201801404624604,2496.9638569530666,1157.2167529463854,488.94026587459626
0.032327344504419167,6087.6253274327137,806.85698758896774,1674.6966624012543
0.0094841244084026034,5966.7899560974483,834.78587608435146,477.47786421247758
0.0074642770214563923,7151.2826472594688,966.7428700302512,452.86018902653444
0.029242347370099734,7409.8654083160991,1041.5178965112573,1826.8714694154708
0.0026349346593479489,5553.751676267827,706.30652456124096,125.30019915968984
0.015727202621819342,6051.2330033549615,984.4308865654524,781.72577688238937
0.045014852159190315,3273.3164312805275,1137.1328486760617,943.32948380868777
0.032848566905576325,3005.2305556239894,1160.9334841073539,594.31447948270704
0.024354276036396331,5502.0872346784454,980.84994126780214,1080.1934330944657
0.015795756712031428,3542.7610720729526,1183.3030118797089,365.6130640672406
0.039690772275321466,5681.6703645070011,1063.545678956878,1798.1429346377952
0.040632461621224997,3188.3831054763805,1176.0007093861038,802.14457517315998
0.023280379834201833,5760.9501492537238,1158.3516914824343,1051.1438575512389
0.005379161361224954,7898.7307729559061,778.31770486414382,375.74115685655471
0.021002923050429733,6966.0395837042406,924.49065055420215,1244.7927378873735
0.038269459496885774,7394.6221333284111,1052.2109161040466,2381.0895685554874
0.007086399568283332,5271.6677548450789,849.11942700579289,307.44485614451349
0.03653041160121949,4835.9277169120478,1005.6640385752964,1372.6260764533649
0.048893946073837111,6543.1486670208724,1007.4564337221531,2655.1926262307747
0.021613541022166116,4094.3507413495586,715.38049086333422,716.43913391253227
0.045818000900919843,5420.7459356204745,934.52761914327027,2016.4411332362019
0.038583825904678869,7466.3287890068659,959.13002234212854,2463.0224447767077
0.01779695260519859,3122.8342396228163,925.97607762134919,383.54530358283603
0.028870743851205347,7831.0976594657395,1185.2577270938641,1882.2480585871151
0.010575524188914179,5242.1607753167618,829.64311986924201,457.78058142411408
0.01661725260349018,4526.3328148101327,980.04235262348493,578.0994193160891
0.041912238143173061,3579.7987585725214,959.18142086707803,1077.49055119178
0.03960988631321101,4663.3087954427629,1187.3193128962885,1350.6756081322096
0.042947123938571967,5950.5599393299944,981.33700076080697,2093.5897058612431
0.041237366944310461,7447.8914514909538,740.38515674735993,2713.4450028881915
0.034263556132772495,4421.4945003973226,1016.9925878467009,1144.3398587949814
0.028234717446690434,2668.0363518622439,1148.0515514251256,421.0093087769767
0.0070687006273345608,6260.2545659315801,848.62319934191748,375.2639119723334
0.047341914580811724,2621.3694158363733,1119.3656960936551,697.56684895918931
0.026747246820330285,3667.8555816680582,1087.5082910117542,677.05859333912963
0.019180077355803928,7477.1617577166926,848.10874188945229,1247.2998039614527
0.023808017209901847,6510.3525117372537,933.66970950907944,1302.471346871494
0.048321015634319515,3932.6588587553579,813.42984212412341,1478.6055211214743
0.039836603365427638,6260.669723254362,1086.0197093871247,2022.2381103434443
0.0094131646005485604,7599.8076955824254,1169.1871326855653,593.82372535218201
0.030576820265463621,7578.2314614552097,893.90216438341349,2005.0221033701407
0.042438057069174619,2360.3782155658305,1092.5575665261197,527.81572001334177
0.0055075724239854011,5144.5499235221014,994.44690705490575,224.22710064519686
0.045796105840997435,2998.7678045008765,953.2353799641462,918.97548446385963
0.034824951240958961,6905.1306717994576,1078.2660153694101,1990.6479227443444
0.047914983530385327,4556.7039645730238,1059.5244283435368,1643.8352118349299
0.029868190039629639,7591.1314858307433,968.75614248088618,1940.4019632882143
0.0085804324241541448,3217.2997527296984,1092.9769847292644,178.81283406719331
0.0019808617584560319,4522.8974893110735,772.31595781697479,72.882252406816633
0.027012631854456286,7493.6850818615085,869.35805093185309,1755.4063772999573
0.0055205690660546525,4382.610797766215,998.27936979349511,183.28450118122456
0.032604050945033949,5712.7713074352087,1037.4003756017983,1495.3974743950725
0.038092886992153609,2139.794352833836,854.77003501384831,480.20230684589234
0.032936850616809031,5712.3892711812296,769.52194696804827,1597.0923550546613
0.020105573174504874,3047.6847646602937,844.86310494897771,434.47501220385652
0.0388477324155663,4095.6771804039577,931.32600741099304,1205.9223815220507
0.023308812478516891,2116.0499262743447,1148.3150395540147,221.28172734416782
0.038864890463896185,4421.3803603315764,1041.4951330754529,1288.6305062423096
0.008339065541818045,5918.7256948243084,959.78087876399809,405.67259488437429
0.014783063756824998,4825.1741233376133,1187.3218154776405,527.56809155511803
0.0071001569184168363,3702.5672841407527,845.1485880294556,199.02646822652088
0.04220662710284738,2581.2974226456181,1060.252644018562,629.78404552458551
0.047239445880744184,2031.5004649260354,1174.4639341033926,397.16698130120261
0.030442804789950789,6138.3575853025413,1107.016774395536,1502.5793174152975
0.021382235383648349,3808.8754061025361,944.38959488282978,600.85376781116861
0.0381558004232962,4414.7596570545156,1101.2784817654576,1240.2638442849536
0.035707809644089268,3056.6304631305575,1140.2391106662035,671.29965002645793
0.018120581152035801,2520.7327897501823,1112.8153670837164,250.27548556449722
0.044856152427993567,3166.5822103039059,1020.0911796191756,944.53945609418702
0.020973453104091575,4031.6514089004222,900.16269961620901,644.3024708995157
0.0025814775040226882,3530.3477190643912,794.74552814580443,69.277195010110916
0.014719446056244982,3558.3855346526661,726.54970182549948,408.91076740593684
0.019839220981150013,5973.4927753465163,1094.9364901569047,949.47807842848783
0.022483195318991466,3799.4633019983748,1057.4636519278613,604.77584336895927
0.021274648635317587,3590.7896650470066,711.90061620681718,600.83653267630052
0.0366486355903222,6930.9656025881086,1121.6180900869556,2088.594714631387
0.037555319318013244,2580.7942779974101,755.47248503529693,672.48082479757034
0.043123456578030295,6245.8844940315357,777.62319339174144,2313.2993250910981
0.025396098468937672,4749.6556940937544,703.99641364373156,1007.9182619037679
0.042688325862302562,7285.6462222132832,881.37244614671999,2681.9335907270993
0.039953243566286607,5046.4255553132252,880.6593578312702,1632.7358996916435


==> anc/competitors/data/v2/binomial_variance__s42.csv <==
x0,x1,y
155.92142946841284,0.32173465229824239,34.025402889596023
90.581295751650202,0.87659770596399877,9.7985562918556735
172.42659438271957,0.75316463188836424,32.055426263031087
140.98676566657596,0.14952956989649946,17.929354328349937
23.364582838091657,0.94733119205381566,1.1657712956342077
195.2463585691674,0.84128002187697071,26.070845354077512
153.42224188811883,0.30551759407763501,32.55260869493231
158.28253952900599,0.80320692169484442,25.019018666160502
29.982158371731444,0.14577757868424457,3.7335725320174862
92.825257889635594,0.94919425742681474,4.4764534215759131
77.305614725353337,0.64911626249588317,17.60746233625655
185.71917282547736,0.63511251400291724,43.039417008492229
130.55369841572957,0.13139665428571945,14.900299030118322
165.43851458781185,0.85733005900696269,20.23564978566068
91.465768771329564,0.076099552884022481,6.4308128572488359
49.311550748031493,0.26674525223703233,9.6449558129301955
113.14403346808778,0.17871968764997148,16.607163664058508
17.444364940314188,0.7490911466229967,3.27873120200405
166.38807853855351,0.22838380449160806,29.321679629688273
128.17455782880265,0.86957440441779665,14.536886662891369
152.82710931664789,0.64064213539474113,35.183824975224582
74.132563785324336,0.082546439445226591,5.6142462238875428
194.28611475700615,0.054886850715830417,10.078453159116926
179.15861865782855,0.096492125312959032,15.619298312605876
156.78478192938357,0.59533265988295492,37.771285833852865
42.954548031133676,0.77133362977347375,7.5762399080665519
96.010595726771669,0.26469753856464961,18.686806433133903
13.541734328509612,0.8144679586307656,2.0462901607597201
35.086450953171827,0.10150874613793434,3.2000499558696016
138.19454588227865,0.77086746827750852,24.409415216462325
150.22862040202435,0.88501588715505231,15.287680040351141
193.66439782467094,0.74489755919394252,36.801113121543395
68.53594483693962,0.6783087055807735,14.954954757003918
77.239642676799434,0.80418219678984471,12.16317301607282
96.563383198782546,0.086136169592359785,7.6011537515880114
41.946915021435707,0.23160389964714984,7.4650212088948029
30.334693540416971,0.16243131137507877,4.1269555932321582
97.762460614057076,0.50407789117368784,24.438989442353783
49.247323064922405,0.72066931549596003,9.9137349894701092
135.61372896308953,0.61701066011875882,32.046677605507035
90.244624180104495,0.81601798978574147,13.548662783413027
167.37224823127829,0.18969169319698176,25.726579851830206
141.55169489043857,0.71115898274164535,29.076400331901709
65.911495069498017,0.22373734178201365,11.447438839666361
167.2906612720642,0.29368287618602018,34.701644629020045
161.92904971187636,0.68891422755317344,34.703243713117985
80.558283910884015,0.93218430640881356,5.0926309041449977
61.223980266397604,0.60038924537936267,14.688979757484869
138.08662327512022,0.099050283492166033,12.322757029442176
32.251734303815411,0.60467807293477949,7.7095352310764271
43.98209948264612,0.088115496422150386,3.5340125240896145
6.4356426014460748,0.8457311402301354,0.83965815297168789
158.45025361291698,0.68862045659055859,33.975271515960827
134.64591703544627,0.20581506178025288,22.008578277205203
142.50724883213533,0.13254890524177826,16.385439715433513
157.24216104928374,0.21517990599228709,26.554665261764342
94.488576229976289,0.93202446159877317,5.9863109514345725
115.90453321081428,0.46270457821264077,28.814916067679025
32.260414634893202,0.75567285350726709,5.9562852598746021
27.333364339514823,0.6227675078969992,6.4213764170212952
135.33857754914197,0.56517183496277357,33.259811634037206
96.863760197910835,0.18061722919854473,14.335317873130462
115.22104076383182,0.90142200820228546,10.23858446740044
154.17477719612498,0.32120836926324609,33.615274420903596
128.77007240011523,0.57021549422678797,31.557653876468358
112.94798312830919,0.67979835013015943,24.585675876548283
114.04539634535564,0.63430983972077803,26.454069008401643
64.270269122209385,0.89653496872596661,5.9617113577568537
11.009477740748185,0.18359509092805221,1.650187867642035
90.159890900310657,0.50751746460224778,22.534877584615145
46.844011199808193,0.41363095166668934,11.361564627987295
84.663085526304044,0.47675185653435626,21.120013000980993
171.41359928729239,0.15729577357797014,22.721526218578052
50.618199743741442,0.1706851488854888,7.1650936842635851
16.369034629367874,0.30026799120313158,3.4392507994686614
59.869858944289327,0.32423414338474815,13.117867085420286
62.250782764503306,0.43511289231321493,15.300598933112388
134.07372037174454,0.59988879233296544,32.18067323624016
113.62126970654927,0.62116620567643666,26.737215229155257
157.86015077575064,0.42062980692701318,38.470577539309346
134.54114036384058,0.41790479848582734,32.728528646437049
84.245437980813747,0.24586567402726578,15.620430592347642
163.73397500987676,0.57947562356810745,39.899288608384943
37.559719382002264,0.33533682018551403,8.3715370119011521
9.4288542611027921,0.082453850849627336,0.71334198057833298
22.55933285125014,0.42656003974117429,5.5181610807019528
145.8600733663078,0.47671940758115322,36.385964226278737
95.066059899020544,0.25303358138378984,17.96820668939128
36.447996911552352,0.56521213980990415,8.956999631408971
102.70373114515588,0.55919471038872881,25.316057501411922
34.70086002906784,0.68180196299933427,7.528283786486714
140.78247314015852,0.63315363398108904,32.699560488215241
92.000473736935987,0.63718975086892837,21.268574965617947
79.299139088814087,0.33459273664163874,17.655194998561161
63.794857383835925,0.75868899978735849,11.679562578444761
127.90510565818325,0.54422994523971147,31.726057184057073
75.553459057911127,0.43827637566190103,18.600520757840791
22.091734266639694,0.61341123284695143,5.2387873004502934
28.011150913500487,0.37459160100522881,6.5622488919102651
192.57004458715534,0.51146532014608237,48.117197127713034
182.17323468798338,0.71303511963399824,37.275565475525227
141.44289109309616,0.84776259805133691,18.254785775966052
56.844642484606318,0.87895147756567249,6.0480299424310298
193.98939358280614,0.5032696326647893,48.495274552523462
156.85642627332996,0.5182476032665122,39.161877295877105
144.79358688600414,0.76988336968745275,25.65206142143618
92.625492918038788,0.33300562256978111,20.573314799551664
58.087104559806008,0.80364412611056169,9.1661593122060978
23.796237619932363,0.49472748186568105,5.9483978827252324
181.00746732604912,0.15427105190174156,23.616314768072932
93.876376517554164,0.11485323236564933,9.5436571273563686
44.460856135069911,0.80779388993551682,6.9031224078464151
64.661541709377246,0.1000111252161901,5.8201142447453265
117.94781594366971,0.30255029252029031,24.888594789640802
39.470692673150182,0.35071703645139118,8.9880528672519961
172.03978539801321,0.2056950006724344,28.108645907819941
152.91130831786597,0.33250403282179025,33.937915765445283
145.29527641043268,0.71842331005257709,29.391964192136609
89.258142756145219,0.063214559204063686,5.2857314263828563
127.32522393697643,0.79445608206861773,20.791650841105142
118.89910393798344,0.82089322121710229,17.481442828800319
131.7200873031899,0.38503541587239332,31.189096451813207
21.466642622278371,0.18825160915457129,3.2803807883264504
86.082443423268884,0.59075636715057278,20.811574029234311
13.114763903069033,0.1577053002784049,1.7420909882052704
101.32820975268119,0.3784274249704272,23.834432542869326
69.322936404893142,0.91258626281087507,5.5300691948615937
33.182216828879149,0.94591802532527336,1.697506471983713
25.163578705897571,0.74489440221912706,4.7817526209109396
119.59069157465385,0.32986535892868957,26.436025120786827
38.265628864692793,0.66889854424948325,8.4748144029065511
185.39842308347545,0.68486572893561137,40.013552046474146
118.30692224157701,0.39905752564728475,28.371256002927247
72.639611884293231,0.62679977112754348,16.991990073839329
120.22852083887626,0.059654880478108623,6.7443602307218864
9.4467548507910131,0.23815189274201731,1.7139773389628121
191.91904658208185,0.52257947267053506,47.881915061683614
99.049170203865543,0.19737617383246625,15.691252649403971
157.63336931380582,0.19931618108888027,25.156589772160398
21.132349984875521,0.80267386149521414,3.3471219249412187
99.898374513441269,0.94021970241524488,5.6149493360878528
100.68786389913159,0.55037248522560356,24.916481870902896
187.87615872012165,0.80516275779354207,29.473202269710992
116.4869702133347,0.94128949789364524,6.4374868865368589
97.330433206105994,0.17743629971189723,14.205635553013163
57.060254302919247,0.45342105192891591,14.141265739096101
69.655954481797679,0.40331544425772786,16.762851492355303
106.53111848194987,0.12204435528156651,11.41475934234761
90.587734759484107,0.72979715551527002,17.863291396076669
9.2143555766644329,0.44040112459033365,2.2708592640443759
166.12692521789978,0.47239424077136111,41.40512963909616
179.75135050875451,0.18560567643191617,27.170532760926992
32.3485723547291,0.21283398700778128,5.4195400982499837
113.03704799011463,0.86639325994059346,13.08471416129013
26.172269521411494,0.090184180076851,2.1474607226816955
136.08681814276329,0.25956705644933559,26.154797705620634
59.840587848606624,0.31285339728307549,12.864299135065878
133.58741376492085,0.49117778816142771,33.386456142892378
146.76394978594212,0.57780065571331629,35.802633766422225
154.88626092394313,0.49396097826559987,38.715916562581441
26.009484461399829,0.12570380110119383,2.8585036073859329
183.62230980183355,0.26930070865014216,36.132800942363687
49.891728224501762,0.80922954628628707,7.7021397037969388
12.295448454355057,0.62382983043061313,2.8853258352767965
113.19623153133925,0.63423414512084697,26.259396979051512
77.329845353175557,0.65318292981621939,17.517915744782211
166.80899991082057,0.73661271713557608,32.363351717061981
162.60903705253887,0.1022976335493026,14.932847685282065
66.842084100429503,0.37994754643935108,15.747153364878537
190.81538203860026,0.53557469173551076,47.462357444329193
61.728978437323129,0.35461083496759338,14.127416888498674
105.43614020018434,0.81003098595846779,16.224596310862037
54.913192660682533,0.48431525772856449,13.714788908036473
187.52849615954784,0.74176483051344122,35.921039693990316
37.09852442849354,0.81681396519305216,5.5510118269578292
13.757570781504153,0.50431233461314828,3.4391368564280786
89.843926700592391,0.86859701948421486,10.254447731335757
198.51323499088824,0.57841154648328252,48.407775805645755
178.87706691970823,0.81524686895034959,26.942358571221387
150.9785637941051,0.35653171603237183,34.637026748938574
178.70453572131234,0.49893526267833666,44.675931339149777
179.22209474108331,0.52826993690411994,44.662291298994177
106.17738027535756,0.14448174430646352,13.124243008949628
66.606165107004642,0.40869725603138651,16.096299558898487
155.54242426164265,0.87560390529650844,16.941946256662529
134.02394631771341,0.61774901632826817,31.647767234383046
77.863257130373469,0.20975592419327072,12.90648708774796
23.421000271995478,0.35497007204864445,5.3626202429609071
150.62397421306008,0.22244270869642985,26.05221630330195
56.179800604958615,0.072340818618715289,3.7700929679930795
187.67856435408694,0.88471441265362394,19.142241519886113
51.989262126108528,0.45338659543118426,12.884352769635582
28.937796820239775,0.32678156517870749,6.3661814295185213
167.06697106435669,0.58862947240196295,40.454401071929816
34.890441741776343,0.056583010663714073,1.8624997045683529
39.957320090759119,0.3002198959407324,8.3945498679503796
121.87964434656449,0.68273011912900328,26.400313632285421
175.53959796330557,0.62039279576233664,41.340553905963077
43.304759814341779,0.93362535278828185,2.6835549742422216
65.51311621551848,0.60832193869223961,15.609571575563091
156.59394345702964,0.47975528626495945,39.084306081724186
194.50615308188864,0.7352893068656069,37.858471862878893
102.64453130945675,0.86299508476764775,12.13613186153804
33.060012997493899,0.69862635204651635,6.9607054759260283
7.7175761030993009,0.91689010119444159,0.58809970066993333
49.782925849776774,0.75380465366435945,9.2388745739622902
30.705332468371601,0.83012129443573379,4.3300638647959291
137.14344135450722,0.15269366406527346,17.743386535574125
28.757338402563569,0.70917215269440892,5.9311150765349776
103.73433666602344,0.44607982957463171,25.63198853505444
140.38117495036286,0.5477934221701477,34.774633485116141
118.31773879807596,0.63869216853412103,27.303531750974116
43.956252073711234,0.92283360503501244,3.1302013018764523
161.80428260554123,0.93612027328846215,9.6757516452837393
144.50439027508133,0.30940542093911472,30.876788665860158
149.10188076353063,0.71037814769412455,30.676375264678189
30.556261553676084,0.72498518414174173,6.092358363314812
29.1319917118172,0.36184357518174387,6.7269498422153218
185.87469744626898,0.16148279737779891,25.168568525801245
82.527747795863419,0.086852264257147788,6.5451888956824833
63.684994897283254,0.74960881477626062,11.953383112277136
100.273888843549,0.49072976763521525,25.059854952834996
134.25852148889857,0.93698615254543349,7.9270396435574781
191.34653512415915,0.46847611057428767,47.64648208935381
60.85701424200073,0.93012528116645621,3.9552338275319507
185.33764371584527,0.42041840197465385,45.160624865709977
9.8476008203199825,0.76431393550397531,1.7739285296857663
113.26361825373081,0.12633734508064887,12.501610082458079
128.62514677781161,0.5499155391239875,31.835809289200345
25.649993731396894,0.77185380828715178,4.5168486486193231
32.36622142746296,0.88223150049789978,3.3628206302675911
86.727292266679243,0.79032478155568842,14.371711532338258
193.41522286792045,0.083273654481056808,14.765154281454985
121.2282978807027,0.38543210717606075,28.715855827381226
186.93952821204118,0.093828625082466144,15.894498652415832
161.85037854452929,0.14835406200310219,20.449007812141517
96.139412303281844,0.65777506580073564,21.641657436054732
158.02887260417654,0.69193237668052832,33.685744660495573
8.4781728755126089,0.74634861447646361,1.6050229167850787
26.283079369318312,0.82891089325009659,3.727403875482481
166.73857990213358,0.71548832162885889,33.942102875786269
160.37933222340655,0.77078443289596887,28.335145364778029
50.364944683454567,0.094067338840951309,4.2920338324445444
108.50007016681543,0.26108163539716872,20.931618169965436
123.17308503650213,0.60970799603772119,29.3107791740218
174.20909598632218,0.82231277416234083,25.454470706842994
122.60589568105151,0.054050112445693216,6.2686797875856692
85.451456008367657,0.51316640790471479,21.348050624998272
77.965888464400621,0.65955865942795744,17.506541228239453
88.047006842834421,0.076646560215751891,6.2312508839465881
132.12654998809495,0.41122000179804907,31.990230817523486
174.16067319170335,0.85607139324532711,21.458887398890692
93.509892004878452,0.65445152797027284,21.146768859693051
53.328714775514833,0.26389252702453758,10.35927676102256
51.14916078452832,0.81750301666872138,7.6310371257845997
150.47278464747205,0.36322828106856286,34.803376549475693
164.23090886766252,0.81801020402965341,24.448974951829278
25.529225571554367,0.31904928600701493,5.5463988524853889
17.978977106259741,0.58128822579483408,4.3759432293786498
120.9145644325081,0.40724606097305061,29.188377657557474
33.503782617576164,0.29734254567956031,6.9999438351045642
165.80951713898656,0.84790180595468223,21.383513851438838
65.515261415194516,0.21883431374554219,11.199562500882939
33.055026929372815,0.12633043211218678,3.6483181633348152
184.58924213505279,0.35773424469109427,42.411308236391292
37.278685933379244,0.69587523287741082,7.8893961567330688
60.520416055897435,0.77668844537865356,10.496873036010273
34.954612062451432,0.9488690330600883,1.6958786225799218
27.520562414744219,0.31672585131004838,5.9557410508373199
9.1238631856058063,0.4171477560181539,2.2183350892703682
15.802104787030721,0.17313915022666365,2.2622606866792276
39.055086832491277,0.56738473666073019,9.5864341685332697
15.409476862299201,0.94782203353662542,0.76208224696326721
120.27304414163939,0.68079290910859269,26.137007175775505
137.73933272590375,0.58569155637203452,33.423407361417212
81.757939082245514,0.40313218362961456,19.672319463080676
67.008263905649642,0.87376888425699928,7.3907985003291499
103.38261621933486,0.49722493651731442,25.84485790764959
175.62596373574868,0.17093022198175534,24.88849645883835
170.97066723033018,0.3788406168792201,40.232886464580773
13.47763709249443,0.11045000196299021,1.3241886133653944
40.392189871322195,0.2317811339199034,7.192178390210124
51.165249865357225,0.065901902899920983,3.1496735371662039
53.630577287281305,0.45795192485014702,13.312823282498156
116.39036708984068,0.62108623845661748,27.391090509493583
86.171173012122495,0.35896321614101695,19.828730188048542
14.604553385880827,0.42834359435474934,3.5761492156088353
77.854756999616455,0.91328834556011829,6.1655317954225284
107.13182499993925,0.72676680941742389,21.273896502203485
24.826021066224616,0.53677097325045608,6.1729378924062122
167.52441798876913,0.30608678760064267,35.581795388365457
15.132563960695331,0.8572971188956956,1.8512992441750684
185.3441644585221,0.26158740519259349,35.800974020112236
24.327062608075721,0.34280845746500932,5.4806638577543767
169.4971155615618,0.86815833298065359,19.400545243531891
181.01736306588532,0.52658784975656514,45.126377102684572
196.01628271438557,0.71808615447617896,39.681228375379021
161.39504665335073,0.58167031474738951,39.27225019617417
156.99812045040915,0.63809528810854566,36.255527506341203
130.28423881913182,0.31944496236334297,28.32377767463457
156.90428914273517,0.26723485546399661,30.725058698637433
31.237680640563681,0.34024311245179867,7.0121638556023935
109.53326700978927,0.18989740767508023,16.850201530987128
105.27345968713082,0.83688292876172665,14.370868644877808
172.22656810389873,0.30492223992510264,36.502502715608053
95.245876290735595,0.55534045497294615,23.519772294448149
80.092451739568929,0.76277698262723659,14.492589573274719
129.71483789123647,0.75544169843814213,23.964756462826337
56.960346912664981,0.44454763272577352,14.064935652953388
32.254840136021585,0.47863157772805304,8.0489821685333016
98.186068434630428,0.94523157404152236,5.0829794047382615
86.293426876002584,0.65713772928112169,19.442576471665586
50.351138403130371,0.78317459880609441,8.5502348955364802
76.664802972449962,0.86229857229730866,9.1031591179602991
76.44652771611824,0.75883085260640526,13.990218334717902
68.861635060446361,0.2166614104582108,11.687144620784013
78.995495546751144,0.55595366036381499,19.501553832743934
138.71995236390936,0.14170474158309038,16.871745927739486
62.890912541400631,0.63762991390759849,14.531448897509977
190.02729570949137,0.90981448536902987,15.592136310472061
183.6878638099447,0.51145885787010015,45.897846739702423
98.777533518515327,0.43967524358099042,24.334924404650867
69.030434975914318,0.082258476276346859,5.2112469334266516
109.40978401685061,0.91379707009629829,8.6184258413277206
170.46929531085678,0.1427024157171429,20.854947019634899
132.25453140921991,0.086971183974362237,10.501961647273033
161.85640644968009,0.27145995035444459,32.010251787843131
108.88084383281934,0.10897739052654418,10.572473536996053
128.41893770718605,0.45960605817058603,31.895197029808742
61.190344765580036,0.51447902113140109,15.284758121899252
148.30416665050672,0.33131295412572548,32.85599922544489
44.468895659515077,0.09586443431739744,3.8543168310582883
140.48563511960717,0.15044033142430402,17.955193406606941
172.84021832354935,0.39605394019093526,41.342553467764127
30.760053273801066,0.10447560574388251,2.8779245354676619
124.80404940567436,0.67837075304892203,27.230231047222986
23.543670904837249,0.23631848737233074,4.2489747857656361
146.51454751292823,0.32186441190527459,31.979395097598267
21.476177670586445,0.40471319946028772,5.17404986558034
187.50826542662207,0.42494866976223306,45.820888143008105
31.79454635737142,0.051494636907320479,1.5529390970761512
191.98164795227066,0.15086333389882778,24.593538006513327
161.17241433659385,0.82648810736679024,23.113013202297847
120.76799087093904,0.051109756260717322,5.8569515640355325
157.61170040276164,0.5073506202315875,39.394409085535173
160.04739360170174,0.49055180585648722,39.997561230063972
189.47527724937942,0.34978474490957401,43.093381139562126
54.409753998641506,0.43819431813180465,13.394596378219386
120.06479959487029,0.75252302377392588,22.3599224617763
23.534593525058238,0.80708333559346079,3.6643320933163857
125.15231150470365,0.28431368907372501,25.465919165794144
38.401804298093815,0.34024139687095678,8.6203290708519873
115.16536923712616,0.26823456772549942,22.605209671356729
116.62395023660069,0.48187706049595858,29.117683479743292
95.867104831339333,0.66493252189293162,21.358928589442584
106.91319622505894,0.25542758791707848,20.333215153295576
153.96506105128464,0.34766216784937998,34.918226558473961
160.85271971985298,0.88734615583023535,16.07931327363006
100.96987703720868,0.093712360862262256,8.5754074287702746
121.9207210969094,0.46469264471560956,30.328192764912448
186.59106595956985,0.69040223743710005,39.88327833263893
28.348049757718947,0.18540861040172663,4.2814699531997293
27.835195350521548,0.092636618004933668,2.339689433093334
22.103257322599841,0.17438483447467767,3.182311256208683
133.28334058290292,0.87694087417761457,14.383348653368209
86.628618654123997,0.058333803639011077,4.7585941383681343
155.99267614765944,0.21948977733021663,26.723731657979204
135.89012559517556,0.07815516161148009,9.7904666823864073
70.059362874006439,0.14956652080598293,8.9112971086800901
180.18147673549947,0.60813435796546667,42.938500082192796
153.69376867877719,0.26747501786517719,30.113547877351269
57.754313477484267,0.5622908453876091,14.214483003480712
76.017443465550528,0.58117584448951354,18.503442574989627
66.315796139831264,0.81449179978080111,10.019979108115452
35.734271481874934,0.054267253620686531,1.8339656732627303
33.817757645727369,0.81803251340812999,5.0339531500819668
187.5448553582701,0.60720717778427657,44.73068974334813
90.391287253756886,0.19646913749446182,14.269983529128865
79.747365441594923,0.74564364932175553,15.124821336211259
147.28871319208869,0.81994238761152716,21.745244397193201
112.83364772431548,0.27883713537874155,22.689378288364654
187.54729743350012,0.87691431281241272,20.243030226366002
157.15879131233149,0.45901168726879199,39.025664492497214
98.477065004285365,0.5930820088999893,23.766035318331564
78.390097328761115,0.93618458025587925,4.6832605212388589
197.3931512602428,0.37538247077527936,46.282865229079945
144.96324602071047,0.78184341123810153,24.725553357103351
190.48295870074901,0.33655920604561362,42.532388756625053
28.103322557323065,0.76929217001734185,4.9878262266148745
170.85406744220262,0.59066052697637828,41.309210701639472
129.22940737828549,0.24472012570286128,23.885753832632279
28.774727275346955,0.42262348441031272,7.0214039250562195
119.71030999399804,0.33587207092720545,26.702823909040877
138.78879119556251,0.1202975537723275,14.687469879701593
7.3990237482775534,0.07685129308972774,0.52492501127100921
93.592002559140582,0.36183078986646278,21.61126092990688
165.95290468328264,0.067130733035737924,10.392667514732828
62.595009942097526,0.19893898182359754,9.9752824578236918
94.416875950717468,0.70266498876578187,19.726225419923836
91.251254778239172,0.68728211211522905,19.61221339017948


==> anc/competitors/data/v2/binomial_variance__s42_holdout.csv <==
x0,x1,y
74.694653955967851,0.10413362272544752,6.9682501759218765
77.580688473852902,0.68996781639917171,16.595457978046021
117.32071415668089,0.87348425133442231,12.96505510419381
150.68291899537405,0.28955546695172041,30.997450159083527
40.998433506905862,0.25666232388439003,7.821958924522745
118.99810100720687,0.5102289110945315,29.737074406455115
109.28060721229834,0.28458095536614469,22.248945360809941
122.48597287049176,0.60153604613638068,29.358715669814149
56.511913620608745,0.63246267941487078,13.136399943225127
7.8596321531950135,0.53051220416182499,1.9575907631840341
50.173499303865285,0.79907803193377736,8.0554722583612079
178.42810137489434,0.74967637424233158,33.484122285118147
179.65000336069585,0.32869689997359275,39.640716030624397
18.366480412347507,0.053803436559447228,0.93501229646125628
83.789069644639241,0.63841678548917036,19.341935322963351
170.62663018534812,0.084569167234728321,13.209439910867392
195.95714783398435,0.55304975487895269,48.437809363767045
113.65902669221195,0.18872075803236887,17.401791823373497
66.838036719090525,0.14114986250891209,8.1025465266764876
121.99989657948521,0.59218692366185266,29.463166698686369
173.37576334384914,0.16590398972138246,23.991713150832734
37.738319989859853,0.89629538970232392,3.5077754882775691
42.825993657270537,0.14259450972735099,5.2359623231161532
105.29696258045315,0.25005972483404226,19.746324530042461
24.625805283997558,0.32728192158879593,5.4218257583692466
157.93638986662361,0.071027867234757666,10.421102489450785
91.592262676405014,0.43403752457606565,22.499543322741605
163.36372294213345,0.20117792265706252,26.253426901641376
181.88906436153894,0.14597752788396701,22.675762107031971
137.47210381676351,0.90968899305258322,11.294010924637186
56.964098264568314,0.75579111107465413,10.513915311336778
103.62696655189235,0.30177481575808979,21.834904063240252
68.998708769274373,0.21284169157380917,11.560050974292281
138.76785362104135,0.68626204561853721,29.877613987499743
145.70285317662101,0.65052818845077209,33.124270879768702
171.1525493533029,0.88106518266440637,17.934960385921102
83.325517570112567,0.8838825061242459,8.5520496262071646
156.14179799330878,0.7192036808307718,31.532796493173628
46.205862170576815,0.41384645773274342,11.208505633628716
90.454992973801623,0.46116034870591521,22.477295211988153
46.132709085280659,0.066326403306989051,2.8568700340383009
163.89123583521942,0.39405963765653201,39.133398556973596
161.54073916842816,0.17540637673902726,23.365087699494499
145.05798273649731,0.056059416923386944,7.6759982696273941
68.275224827082212,0.75680044786809653,12.566296139243834
150.77568813150265,0.36561617248727712,34.971061906204305
149.39173535755782,0.53103732725204289,37.204022437816342
163.09161388348184,0.52976385777411372,40.628422692876605
59.698509118993272,0.88797042961987327,5.9387447494413124
73.160534061673715,0.85842103981452222,8.8915185540918849
190.39072477781926,0.27557740698706801,38.008557097174922
64.037969305867989,0.83061988771335071,9.0095332705400981
58.790440394712732,0.87382259262081552,6.4820381414413228
30.489898061739414,0.27910527973722249,6.1347358723143026
135.4684015577341,0.56676567080371554,33.263229019269893
13.289895612101471,0.10311466011838009,1.2290764846534596
190.69756804099512,0.34673602241255669,43.19493534688953
191.29647979661161,0.45915929302406666,47.505044432577073
186.25686163126741,0.30245792423935214,39.295937793912778
43.362076499907168,0.38191004453838939,10.235824666183333
19.676775082117224,0.26664595751599968,3.8477125126131413
45.481988914693133,0.43763365971699408,11.193592285664005
7.1999842501298579,0.052961697351169824,0.3611278529845478
79.023631604269411,0.28789005087555014,16.20058488940257
151.13759894531242,0.10724166913533373,14.470048769970479
132.94047067319448,0.86587841732110771,15.438773518892106
12.20742186205085,0.18898299693832871,1.8710123075379868
190.80333315179317,0.26001149093351722,36.711613677250774
20.480063856515645,0.64695687478759545,4.6777218890535091
149.22399679909361,0.705949496555074,30.976634257269087
73.320141239887008,0.24113312588943403,13.416701715112792
111.85812164602571,0.64587895084316194,25.584114828196793
7.9217364587362145,0.57288409892989878,1.938353122791266
176.8375429376847,0.68303383014975561,38.285083483349233
197.85917441547235,0.14570053397473587,24.627905071656556
155.0129285197755,0.3578651836477984,35.621613511012512
109.10633781189244,0.28763660701587107,22.35608384383842
72.43525441500195,0.33308693719618265,16.09076955008582
47.10532492501271,0.5430722017561791,11.688940746404453
174.40349117331937,0.40621439947925414,42.066865227818546
51.41175441560798,0.1671596934993268,7.157407199303834
17.937550842334893,0.55798291033058312,4.4240813437417534
173.31315395758403,0.80499986681978264,27.205846422437627
11.254394585691077,0.89388901832158807,1.0674955468001024
30.37031827725508,0.30674211319983807,6.4582903717866431
190.21428890670009,0.075637446625012164,13.299102739589365
130.60585026492731,0.54203149301746167,32.420728210353154
122.4043784309779,0.39514024752255511,29.255188979199442
176.0863109281207,0.14394921720706499,21.698735762013694
127.3234747446419,0.91780766013415438,9.6048702963165464
88.724077940244385,0.51688852385647255,22.155713404982002
192.09378983364743,0.93568925981562034,11.559218616154975
103.49620426903719,0.8375001076341354,14.085179030424069
102.77189775874548,0.59607813589843484,24.744286208980341
48.266491306607548,0.16471952033134996,6.6408417371414075
103.76591026244375,0.51922000051363904,25.903145564677562
60.448752306260104,0.52464707855524573,15.075466760317029
49.212196018473968,0.28560066426732045,10.040908291319994
140.55763671927926,0.32600689086393181,30.884223223947803
105.01399983111359,0.73060800392091441,20.668850041438386
81.424715671126933,0.43501674911734972,20.012336764204235
123.06030848467114,0.78764309962809209,20.583245294496976
7.0313394001288163,0.29591786624695821,1.4649829579234674
65.988232281787049,0.079189555884293578,4.8117675429416664
167.239211888071,0.44342668258735385,41.274547144150333
193.73533144283724,0.052998422340938781,9.7234967703840258
123.3982294359549,0.13826130810119933,14.702296703801252
126.93038664879677,0.92563507460022521,8.7372256553549352
164.3967624289414,0.22692938399344503,28.840524942986633
185.59036865447843,0.91586788357170346,14.300462340795132
123.46137879685982,0.25587860410217617,23.507632231715515
16.011514552481316,0.41137396743610621,3.8771150178515792
66.912093072888297,0.48851200656566601,16.719192612109399
171.36566401879367,0.65832114284227095,38.546035512099564
54.885819162258336,0.42354160589562712,13.40059854713264
109.87113243678142,0.90060672289292942,9.8350324092973604
114.99137565182895,0.76778836482856361,20.501742411392172
148.41502890202125,0.84840701830423515,19.088035265505276
188.7514161349593,0.33269600501424568,41.904583598400784
122.63453293395071,0.48391931449629411,30.62692136015735
97.738757999281688,0.55866401726975989,24.098324797146375
10.787757009707182,0.40861816978212895,2.6068545891628609
33.660914595060135,0.580576112754007,8.1966848259467557
164.56820378625758,0.82359828768705545,23.909151308878794
136.30102492795459,0.48754805449021793,34.054122628999409
167.28473760907414,0.1173020381387684,17.321041466266589
190.41271802086564,0.47766641703367013,47.508203749695518
8.2966266715198262,0.51256771940359913,2.0728462358496333
41.619310282722807,0.31322799241050486,8.9529885897011923
175.4618864135488,0.14216921082886425,21.398827445886582
161.29488436817653,0.56982127981164366,39.5374067380315
51.367928781035303,0.2358083687855872,9.2566436717287086
144.21705232885191,0.75752861837738583,26.489645500232665
92.983644536733195,0.59433816357242775,22.418385605843273
102.65866600588434,0.25617198682701453,19.561393223413127
81.096863761658469,0.61100990642085795,19.274843123763489
144.62765813246935,0.89678462323934627,13.387019906240791
105.99043900795272,0.30006858611926035,22.260899482241236
154.56430180191865,0.94441574236002268,8.1137986075839397
91.485089970453984,0.22093003836915781,15.74640970751836
45.029080063256167,0.90163660527580802,3.9935407323484373
153.27981019240326,0.29308011284420071,31.75714876556928
54.280938108990085,0.77566887559396303,9.4452453406635275
109.37940993879035,0.43567793047767095,26.892313920683964
166.60828092236173,0.50131861751045936,41.651780540085625
169.92852054918711,0.24313152168565799,31.270005876856317
13.505246966991324,0.93752225043731252,0.7910601223412933
191.20836367808459,0.64325230771640207,43.878261321659011
29.99027251874007,0.18628725832806958,4.5460549377900259
124.34715333270303,0.6462765839942588,28.426152310095258
86.62327632937793,0.94324523036373342,4.6372615220357902
91.380121878696642,0.40952574517948037,22.097030186061723
133.44533399125694,0.94445711812570343,7.0002580022890468
28.033618913190537,0.14517868332352399,3.4790234992534259
31.579577071864005,0.5914651773827504,7.6307033576173557
125.43058575844357,0.85715471351618644,15.357784966772938
74.351970756251845,0.055547872902617063,3.9006758949477365
194.36076037626495,0.28524148184849024,39.626034487967004
18.488393880590849,0.35060387787308117,4.2094522852918104
13.625745464674718,0.73421313183923431,2.6589853190232242
31.601968241179268,0.45577379272953666,7.8386799563577512
102.60451878047857,0.43038909074095683,25.153941165185842
40.667211721880847,0.28032999990647195,8.2044103319427997
147.37611602376626,0.9158045946508524,11.363662247764676
75.631413103752166,0.81066727059916877,11.608351498407416
158.82557175529354,0.44814104030246371,39.27925511727517
192.4971053155231,0.68138764035773958,41.79083742392222
72.158006269734045,0.61571992126274133,17.073226476898935
84.731648289558308,0.080330252293291618,6.2597456424967142
132.70776902916776,0.13961031976595062,15.940761451309465
63.733915257582069,0.69012595468508064,13.629632980099251
25.540091615127896,0.7683511245233311,4.5458214994823205
146.75101249164481,0.5908523693872727,35.47644780948368
82.350691332807131,0.93977196966008347,4.66109975051313
139.03429257721214,0.81088524163406739,21.32095972752861
115.21142383452947,0.15323708623784571,14.94931378998516
199.85949240102121,0.21846073232407126,34.123138496357548
100.89893566738643,0.28710738353160575,20.651664601668955
50.405832682493354,0.88157803437966065,5.262278386994244
92.098671737942936,0.4202943626753804,22.439566120895549
113.57896546587155,0.19164603407512709,17.595407056520536
62.04192592927177,0.15617730680999675,8.1762544988050134
149.85326106005922,0.82423006659561815,21.709970803355144
120.71097795982661,0.58251510163369735,29.355854584747874
130.46869971378715,0.88812048138618527,12.963695122240347
26.346673396835904,0.19704768105293313,4.1685678311202405
190.41802280395055,0.27687145073208352,38.124287466874897
92.705805058279395,0.7470099062195642,17.520109122826234
14.290192679338816,0.27383884532840136,2.8416209924652951
19.99485382435963,0.4968246043909913,4.9985118452340283
168.24006879966069,0.61319299330771049,39.904415454207616
41.74871569673661,0.63896702126740113,9.6309346986870388
165.99463134370455,0.37676966171442305,38.97791046133711
166.96770847185795,0.85285104484278895,20.953802943468325
158.15790840253402,0.38123514123912317,37.308645303253691
122.37930733681667,0.7168072171754063,24.842342283553691
122.82720769884781,0.81298816639670379,18.674453080233157
57.458058322627075,0.62132238580871391,13.518782450640165
13.13984056861864,0.36475704452910612,3.0446238252202131
143.57770559439956,0.14377822454819258,17.675283729116096
7.9080207133074421,0.89540702919793802,0.74061208808009649
9.1623211094671113,0.2496549022977923,1.7163531688811693
129.80470707931562,0.20306481793976205,21.006230539881031
190.51616068624466,0.20906712604993799,31.503383273679301
49.145773378827954,0.31199055442242624,10.549260582980168
6.3914412024740557,0.57570318362111539,1.5612311299811947
173.09933882903226,0.18508233127418622,26.108030076753828
109.99461182995805,0.72961476992527252,21.699413355207238
69.143017286620463,0.55275647887891566,17.093312290959688
49.451286675925111,0.3020545647851266,10.425201805243569
135.6253547193626,0.78136056528031284,23.169724605304427
163.1113870650216,0.66042073064407558,36.580206077487446
197.50348566684835,0.86495446737269732,23.07003391167882
61.196437899280099,0.51895614023311154,15.277119437353097
188.45294802463712,0.37050594467410125,43.953124103351435
83.113917289906013,0.52010653200447943,20.744878640606682
8.8739141918879749,0.45048775793611728,2.1967244835259851
36.635945780712632,0.2836053260512249,7.443447654678816
66.610714077580099,0.19910067810650972,10.621717694901676
22.382053051426773,0.41414569004967428,5.4305359883124371
104.07054244146825,0.42859712111265402,25.487045363027509
18.757482341672109,0.74752173710068359,3.5401557208883312
15.475658803079103,0.45386988211229079,3.8359826880061081
124.73041106889532,0.55927589206363959,30.744346080859312
17.110663696993427,0.26760086152514639,3.3535299362612525
159.06684515902597,0.34498033796915056,35.944160724379216
6.0963104031811728,0.10663884077061947,0.58077719348500778
12.280707673053641,0.42445740466314286,3.0000948038355211
95.376150104937011,0.58816758491207555,23.102628826954412
177.66266483798671,0.47013306464819909,44.257185102611395
31.647867972092502,0.58029409883186733,7.7079286844868822
17.125948325708663,0.90241003273776432,1.5082166004867097
57.610842944153895,0.29753284885396464,12.041072487712437
41.345601073083785,0.40562374765075127,9.9681400847122799
145.00761353268945,0.69943835583729363,30.484130171934588
20.430568765892399,0.50440295431522764,5.1072461243300786
125.30194374593586,0.061354281851823525,7.2161306641689587
11.742293252354651,0.80978333019331861,1.8087157845395401
169.97290549328005,0.15694192418479744,22.489311719532914
79.020300455446915,0.92987437967224673,5.1527571508688137
40.15509483093215,0.66778705151324347,8.9083076151138094
96.056041750614739,0.6518412474300942,21.799364967825564
72.598694259258536,0.23447372392681259,13.031160466512924
82.243523150458344,0.57122075095164082,20.143709121893178
122.52069465843989,0.48276234923497258,30.593768281492054
131.6040340215751,0.14793797272714615,16.588994987967311
28.37136862180434,0.21635909392916958,4.8103041656279224
104.46241897336101,0.24322762352967925,19.22818296583878
172.5248149913302,0.73145219979868592,33.889028569189783
130.11100617082988,0.6562064733778028,29.352982838551352
126.17572261837019,0.72101031214083833,25.38080706808584
128.17858201144577,0.17482486709094425,18.491187459303415
24.388517317856376,0.71999426070119699,4.9167866785913281
102.0409711785547,0.35758063573877813,23.440517682653809
167.92523000781003,0.68855746806173113,36.010907516189725
151.88762267352169,0.90328928117317941,13.268561833972996
132.77819405235661,0.80277214361724247,21.022642543245084
137.01630876028133,0.48306182748727411,34.214766979793772
21.176436048747899,0.44694830349703341,5.2345083034763791
112.83852649982943,0.62883868008150967,26.336579169240341
163.49024704681409,0.50944366991588808,40.857981227108162
153.35792918596377,0.7223933098719455,30.754585559899073
179.3249204498623,0.25541215124800626,34.103436705763613
176.50140508370734,0.26387556502737292,34.284559769201067
22.522305371736532,0.48307417205158615,5.6241240706456512
140.04189346662261,0.25677669690742627,26.725934527338229
83.261006939051455,0.3980192104774416,19.949330482516022
69.348424594631126,0.44828586956357402,17.151644100105877
57.306779315498495,0.86392884057269825,6.7367442305163783
194.59124083347515,0.43692276972721578,47.87358284269736
110.04416819900749,0.85615561885188796,13.55228872157404
129.9695992949907,0.38700773009740458,30.833045059735333
27.741106097115477,0.36198948165353456,6.4068943625002355
81.502862584991306,0.72443338978492822,16.270388221146259
64.719099679073125,0.24267715776911103,11.894396813500654
101.59337662731899,0.81731259050664695,15.169183388655682
43.816664274427751,0.59319120041505935,10.573635873287767
183.8200926263101,0.60573874897155888,43.899788965629298
102.22808784444827,0.203396958012309,16.563673125362769
160.98598627892576,0.29332453869569375,33.370021007110928
196.58889198398492,0.24882507353723915,36.744657119691723
159.35213744654752,0.60297479380606067,38.14829486636323
80.324140172395715,0.38030544218206735,18.930248182136939
159.33742456871082,0.5973316125078888,38.324882165680592
106.6467746331946,0.79737093424825611,17.230975629853642
23.594457761424767,0.7183810497709523,4.7733880748638482
6.247784663009126,0.46004724997470831,1.5519733129562967
63.17931975381515,0.75225578294857665,11.774541546187141
27.802301473442249,0.84001926576888553,3.7362650774652844
136.01533258439483,0.67887271451532771,29.651961645452882
45.354176643137492,0.41367323051423455,11.000550725401604
169.85501784699585,0.67808651633754669,37.07683530158225
142.35735930853696,0.68925239630169455,30.490601808514786
75.853223004840288,0.52868015140811275,18.900912600342451
167.28388035225424,0.60322985096807968,40.038325789013932
57.677129404917608,0.66125599122868628,12.919475422025243
17.453073682707625,0.077260034995664098,1.244245714367044
78.481700961071184,0.76436469319106015,14.135441892173935
88.7495586558816,0.67832568741737387,19.365149190867776
77.318316948862318,0.81347266146448005,11.731886356991406
82.663398761926615,0.63960036980108359,19.05488361438529
104.20692159240268,0.88408272342646599,10.679173423089376
14.994143801225723,0.12358720699273062,1.6240668340524498
113.20640742354814,0.88132395455307189,11.8404892841404
32.012353921159018,0.67334591081929041,7.0411555061957403
54.100645205677637,0.22625254158693986,9.470984950778913
32.120388616411745,0.4763744626958234,8.0121686448557607
30.340340796399992,0.48224438037947615,7.5755200417270148
65.952441749362819,0.68412181293307672,14.252267130228894
158.64298443928629,0.31760113789025979,34.382797944715684
89.037324978440836,0.19765158699637808,14.120023104745833
177.90257316467867,0.87368962884403223,19.63262726859444
93.110526550505895,0.44475279142608359,22.993434655379971
118.26581133485942,0.53260958950023429,29.440690705211409
7.0404864593121079,0.79515992977753314,1.1467587704025446
164.56887993137914,0.28180789038481796,33.307458204200856
141.28044581928893,0.72504560687550568,28.164889079492486
42.027326752685568,0.62913687641671678,9.8059699984198918
149.06839334493466,0.12454457854295997,16.253407895348204
129.67004445636201,0.66314379911490695,28.966226282923174
38.763352237520557,0.64501849341461726,8.8756306739729389
30.725184064979519,0.82269239708892028,4.4818708275424681
117.39301504427445,0.8614798112474148,14.008783896352758
11.506372623935714,0.58306275144017405,2.7972058507872415
63.608255331730028,0.65768495050324427,14.320473593949254
180.16114634779819,0.24099746469207906,32.954660123892502
131.74429686913027,0.20078458334359844,21.141025029651804
97.940486267291519,0.57531308520176672,23.929597173677752
63.881072629512829,0.28141416081094289,12.918045257664042
158.97348150383033,0.60225055467605004,38.081274658382448
162.72102073752805,0.22825746582145701,28.664283334672323
93.666817707537902,0.61414252238805844,22.196364848310331
22.427274804874816,0.93480961594338585,1.3667315354991205
84.603469282322393,0.79490593755563599,13.792944883118901
153.31723677332093,0.85919331999926163,18.54834366202504
29.221386037045914,0.54075016322676173,7.2568221826780128
146.39653596403673,0.47538915753680711,36.510462550981558
195.59835682445382,0.7314723000531308,38.419541581182514
87.033479578007999,0.36415261120243375,20.152209410441781
183.35735052406875,0.56311189034307119,45.109005005730481
154.56828676351793,0.86994931835102984,17.487469829907443
71.845015469667857,0.2184251359434225,12.265064630613614
115.91418471398045,0.92466464891986089,8.0745746837731502
43.106677894658468,0.5363241162975142,10.719792737165095
67.150290973073169,0.42894992222151984,16.448590449364346
167.81400893711725,0.28696981378587816,34.337790334645518
158.6515883893091,0.44949631931641432,39.258236903312095
171.93243200043943,0.64258399089949902,39.487688223417763
165.1282970232763,0.867183717723643,19.018836130396167
137.37537644674768,0.41322417505959835,33.309401510813686
113.38305922662518,0.15020545277933661,14.472641670653484
29.150951476127332,0.689038184889737,6.246015927270455
189.4219049644548,0.14320541237545598,23.241617339656795
107.4635332645797,0.3001783372502087,22.575004468180786
77.349287436362559,0.8715742636575039,8.65790426645734
95.76659910062979,0.72655287676058811,19.026313584815924
193.31832752433274,0.33989882881330363,43.374372079455604
159.55382971955893,0.68910045848815438,34.182974681472956
38.480961165448356,0.88997115433736373,3.7681518729609387
122.70367248500827,0.8867347192182814,12.323897578554911
169.90655364263367,0.10405673233487456,15.840205990616028
22.938298421982719,0.52168248852831522,5.7237906161756529
183.2702171223367,0.19981517067513149,29.3029042524193
139.60949983646933,0.78576960076991864,23.50126780645893
191.70248547806406,0.43350559468595357,47.078007691632223
119.8836134230159,0.88866972287461155,11.860786777951168
35.167026994082818,0.23259496290945475,6.277122522352852
8.9034294469168618,0.42843462339666105,2.1802575296205955
108.51965737997908,0.87405276227922624,11.946335590350253
22.990019752666473,0.40739161966493226,5.5503353533921231
130.77122314860446,0.60691569611528129,31.197964371646563
152.614550274897,0.070969152925075385,10.062263759066157
132.09563000566857,0.6068583906771845,31.515545062702479
81.03238304139694,0.207152714699044,13.308796472698543
155.61852695990669,0.36435157706059357,36.041173867840577
93.779968026750879,0.0674074889411517,5.8953575931051843
155.6868089889746,0.4132070540497364,37.748911107164588
34.206485319479981,0.6378088542236463,7.9019963790066505
59.850968011854583,0.47377611850064189,14.921582973410265
29.276134675332305,0.30538509262111285,6.2102011754012185
168.98555683786202,0.13719461339684269,20.003200825722615
189.0141213621452,0.054725069738905334,9.7777451963079116
122.17034559266129,0.67075363779538122,26.980489476884628
86.112977547171994,0.32133131091538036,18.779302821498902
152.86492005189302,0.41221394855817739,37.038193195201167
143.12291593055932,0.20849456946958361,23.618799658196544
73.132924992795537,0.12810991846252734,8.1687844344533129
179.52958619303561,0.22498733154558587,31.304220664289652
84.486190924446063,0.35474771133506328,19.339038866004241
11.293634964988248,0.27955215785965865,2.2745691269728545
59.597795529954517,0.28375783019789991,12.112615675355249
79.97241002702556,0.64602391630197742,18.287852076738979
90.494348718435432,0.31991949529975616,19.688947015286821
85.684826201774058,0.28861844975705098,17.592623455107631
146.86701918597609,0.78964484038821625,24.395473472830385
150.47525034719555,0.13711914169961154,17.803852826598586
172.63416393297769,0.68688267410473036,37.129269695530979
102.08651431516012,0.4624483541140631,25.377673719603674
170.90252128875508,0.84284693333199245,22.637060993872264
160.0180101107324,0.50696383329698369,39.996742458413138


==> anc/competitors/data/v2/biot_savart_loop__s42.csv <==
x0,x1,x2,y
7.8525824612816519,1.8586732614912123,7.3858038645738269,0.061407738075023692
4.6693451776444972,4.6329885298199942,3.1715317112997878,0.56628240027608889
8.656680239158133,4.0158231594418217,8.9001945711769554,0.14996357015742348
7.1249962760639569,0.99764784948249718,5.9383054802844759,0.032480262033187587
1.3946848049326706,4.9866559602690792,1.2602634174662652,0.25487849563751724
9.7684123405491814,4.4564001093848535,1.4371866145553414,1.8896558489805799
7.7308271689083536,1.7775879703881754,6.9309542692970147,0.066682114282625021
7.9676109001310609,4.2660346084742216,1.7294393644207806,1.4865518718452861
1.7170795104176859,0.97888789342122284,5.0729270158204329,0.011930671210344707
4.7786664100078875,4.9959712871340738,9.9177447592871069,0.087094145760171826
4.0225812302095214,3.4955813124794162,0.040076047333394982,1.1505348903846719
9.3042673940617178,3.4255625700145864,0.16579801897556923,2.706612026610403
6.6167186407663134,0.90698327142859736,9.9308458193050662,0.0054887223892769654
8.316235326072885,4.5366502950348133,5.8463883413416546,0.42236209734272695
4.7124348888596455,0.63049776442011241,1.2690997551851313,0.65829561005650561
2.6587678569553805,1.5837262611851617,8.9730219975409362,0.0088153704912419858
5.7685554766504303,1.1435984382498576,8.8038030012769219,0.010782086361056376
1.1062639329896655,3.9954557331149836,5.3620041311137525,0.059062947939006204
8.362496133929529,1.3919190224580404,6.2179202986075657,0.062628971344721202
6.5008117916596158,4.5978720220889837,2.7318719150087634,0.89836208750775737
7.7018335308110517,3.4532106769737059,0.50519696372005152,2.1606048068018926
3.8679966972337496,0.66273219722613297,5.9456760889086437,0.0079344097611102355
9.7216312317515818,0.52443425357915208,2.94755193202763,0.099640142471829257
8.9846506525608785,0.73246062656479516,6.6362104666035195,0.016196501691075522
7.8946432222007381,3.2266632994147746,8.3624517684260127,0.11413693567114529
2.349067724593692,4.1066681488673691,0.18160543914364058,0.57033919345914708
4.933849535406825,1.5734876928232482,5.9571377468572742,0.052223472456462798
0.91613577497867338,4.3223397931538283,2.3128053968685225,0.1452851348512213
1.9657501746417043,0.75754373068967173,8.7388849790380139,0.0016714703442859843
6.9889650558033187,4.1043373413875432,2.5366450656182851,1.048142221799965
7.5752404811242631,4.6750794357752614,6.1077013323541829,0.36385466276161793
9.6913424581249945,3.9744877959697127,5.5354084008961149,0.48377769751913025
3.5953409023124436,3.6415435279038673,3.9616650005924892,0.30599306573121188
4.0193672073312543,4.2709109839492241,6.7762076359979408,0.14266776039889698
4.960780207120175,0.68068084796179895,7.2576963471543383,0.0059338366043924871
2.2999779113007142,1.4080194982357492,5.6693779531938677,0.022874106021059288
1.7342543006869806,1.0621565568753939,7.5842223718475408,0.0043561548881193204
5.0191967991463704,2.7703894558684392,9.8341707599293766,0.036120409442274411
2.6556388159833992,3.8533465774798001,4.1927238790080512,0.2135407226605073
6.863232949483848,3.3350533005937941,5.1458305188553091,0.33106650410965205
4.6529432292871418,4.3300899489287072,0.12469877941213237,1.073225036469061
8.4104428625494556,1.1984584659849089,7.9602855631037839,0.023156755606093909
7.1525184690213663,3.805794913708227,5.2023006704599384,0.38683383514893327
3.4674830931293901,1.3686867089100685,4.079614303605652,0.081523370441049403
8.4064681132544088,1.7184143809301011,0.94071963089395805,3.3016318547160166
8.1452613962196168,3.6945711377658674,8.8965642167539727,0.12437130134760856
4.1810446007866577,4.9109215320440684,3.9500724004055643,0.40280354605444219
3.2391169873373191,3.2519462268968131,6.8258159820922035,0.079249435153327344
6.9837072877622672,0.74525141746083023,1.4937415636815077,0.83380567731369826
1.8276485942884433,3.2733903646738978,9.6154962954103258,0.018687023553066184
2.3991279235135288,0.69057748211075198,1.7844176182183091,0.163331856636136
0.56994156263455231,4.4786557011506769,1.9954199289949037,0.096988987957456446
7.9757815862703145,3.6931022829527933,8.5898286055771376,0.13307875291785276
6.8160831376243056,1.2790753089012645,9.125827441419311,0.014250725867774993
7.1990710969501839,0.91274452620889135,2.1214740752330141,0.48688384435294962
7.9169257947086953,1.3258995299614353,4.6980088817482795,0.11964952032699705
4.8596998676142293,4.9101223079938663,7.3349490456282984,0.17037181586241526
5.9030413615524902,2.5635228910632044,8.7836573381080161,0.050637592355429688
1.8280714822127457,4.028364267536336,3.7905269503730521,0.17529020220711491
1.5880356985917476,3.363837539484996,5.170194868494292,0.076570474252263251
6.8498281370094807,3.0758591748138682,7.4171641051973491,0.12517661121539428
4.9754139583597592,1.1530861459927237,7.3113597665279535,0.016313728207520889
5.8697430115712939,4.757110041011428,7.8296013002608493,0.17274611317356547
7.7674891454522434,1.8560418463162307,5.6993381864152637,0.12425631149011911
6.5298240400056127,3.1010774711339399,1.0461509680477521,1.7913266565541759
5.7590043062509606,3.6489917506507976,9.039732908780401,0.082773051586336244
5.8124680270814286,3.42154919860389,8.6557253932102824,0.084394540763784082
3.3875259315948156,4.7326748436298329,7.9809743581833299,0.09498070787093911
0.7927694283954243,1.167975454640261,0.9986247716072949,0.29802657744457683
4.6488151977074423,2.7875873230112393,2.0439736708142919,0.87464278619381863
2.5385543917855276,2.318154758333447,7.4360036510765193,0.028869010323446267
4.3810221153840434,2.6337592826717815,0.23140094581946435,1.6443338592756738
8.6073291960475782,1.0364788678898509,9.7922463370727968,0.0096846613374363053
2.7224251157207373,1.103425744427444,3.7714468035568069,0.054627820279545762
1.0538760460461272,1.7513399560156582,7.1931253369082357,0.0079663909656347235
3.1731469742089673,1.8711707169237408,8.8757108848804336,0.014886046130931986
3.2891406987834944,2.4255644615660747,3.9462988815008226,0.1946998368375753
6.7882068899055028,3.2494439616648272,3.1913248859966603,0.75866838380887625
5.7918054472421439,3.3558310283821835,6.0874112889824676,0.19419959070033269
7.9470329865109282,2.3531490346350661,5.8098937374805075,0.17866717407550151
6.8109786331101816,2.3395239924291369,4.0913997762479717,0.35608682860480562
4.3606751836806694,1.4793283701363289,6.017747558677085,0.040101190590534665
8.2331936543273301,3.1473781178405371,9.3538136956649467,0.084845525439496652
2.086242739123187,1.9266841009275706,4.6764025662659652,0.059856778978255316
0.71576469477167448,0.66226925424813665,1.9674218075063132,0.03509311650707015
1.3554546773685967,2.3828001987058718,3.7720598288300389,0.086652006348581653
7.3624138306662781,2.6335970379057665,3.9410698259311863,0.47948626832019975
4.8878336873881798,1.5151679069189494,1.3110869302621986,1.3949579044770115
2.0320819008192172,3.0760606990495205,1.628715005545549,0.45598788367795062
5.2599253634819538,3.0459735519436442,6.845620733936773,0.11601594381062152
1.9469649757751,3.6590098149966712,3.3947775420890269,0.20962820401926968
7.1150435632384923,3.4157681699054452,9.5489839185580756,0.0795873983975771
4.7384846179532918,3.4359487543446421,2.4359674535860742,0.74871082421443769
4.1197016479165836,1.922963683208194,0.98924505104822313,1.5064028717396196
3.3643648469048268,4.043444998936792,7.5350456300025792,0.08796202753384233
6.4876846346294403,2.9711497261985573,8.8103605191787011,0.071250830333923196
3.9372198002572092,2.4413818783095054,2.7811335687148784,0.46303699272436594
1.3326742335029595,3.3170561642347569,2.0208810164547799,0.25022633518163123
1.6210560701448955,2.1229580050261445,1.8576613487108717,0.32545181525601707
9.638027813220388,2.8073266007304118,5.2201230136651233,0.36478973650003738
9.1315165617222664,3.8151755981699913,4.6841664124677092,0.60281851569799272
7.1472177712021212,4.4888129902566849,2.5943983985453425,1.0333507990524671
3.0257646338654358,4.6447573878283626,0.45173116989426387,0.64230194730841594
9.7071755848033767,2.7663481633239466,4.8149134032628069,0.43382837950513753
7.8981335876750487,2.8412380163325608,9.5933234763560833,0.063658936778962991
7.3104567970104579,4.0994168484372642,6.5251920075266323,0.26846745507568165
4.7689342703659925,1.9150281128489057,4.9550655662861844,0.11666375707943853
3.0862948375290107,4.2682206305528085,1.1069207402961612,0.65582332719613701
1.4157141404582432,2.7236374093284055,2.5243629054958729,0.20506851756724576
9.0747227671664952,1.0213552595087076,2.9477394957454273,0.31178948974966392
4.8298747534193049,0.82426616182824664,7.6480355260723432,0.0072093806536827404
2.4224519655546879,4.2889694496775839,8.767107972646194,0.047930583179929799
3.4065879294311987,0.75005562608095055,9.0164185356643838,0.0025876872019791881
6.0025859049480115,1.7627514626014515,9.845686082507541,0.018639256899932285
2.1793414379227012,2.0035851822569564,9.8236668310453243,0.0086810061177257508
8.6378356988775664,1.2784750033621721,9.5299913276798147,0.015881523989091564
7.7059355334344959,1.9125201641089515,0.7182214050288438,3.305788210777683
7.3348980815338995,3.8421165502628853,1.3779353592780519,1.5922107381897534
4.6048838778634851,0.56607279602031846,3.0446652647603289,0.049682846789042563
6.4594339866732104,4.2222804103430889,5.5289825406446145,0.34202425918872342
6.0489307046709877,4.3544661060855123,0.96977888705479298,1.291838998571494
6.6735427147707895,2.1751770793619669,8.4579695780214248,0.047405271425992483
1.3022210508289462,1.1912580457728565,6.1675617907730906,0.0074558166515879282
4.4501703206207921,3.203781835752864,5.4236440230220495,0.18274387569528608
0.89533465168797854,1.0385265013920244,1.6531132336729115,0.12977986763107813
5.1929127828229298,2.1421371248521366,2.5325547440019736,0.65292525328535977
3.6336815171614605,4.8129313140543761,1.6031202498225805,0.64475926026982244
1.8729797942274455,4.9795901266263671,8.5193315779479857,0.048333348496111088
1.4823281933642405,3.9744720110956351,5.8422786006121816,0.066371030151968546
6.082623435688264,1.899326794643448,7.3512942751963344,0.050130610662630741
2.1206332011004179,3.5944927212474163,2.9603286291002573,0.27135259141434326
9.2886411245795735,3.6743286446780572,3.7125263708827716,0.87994804366702906
6.0200808271537518,2.245287628236424,4.0485496442653375,0.30587929982876366
3.7952631430809523,3.3839988556377172,7.600149717440349,0.07547688756201068
6.1136971690734594,0.54827440239054304,7.7235298767456806,0.0039589302382762176
0.71663677478212628,1.4407594637100867,2.068135275140317,0.092900212502951773
9.6063125257937312,2.8628973633526753,9.4153885673809903,0.082612848872932604
5.0818826509575521,1.2368808691623314,1.2065533744368639,1.5070340093431489
7.935984658877719,1.2465809054444015,8.9612208242363032,0.016651543708892155
1.2859349992631663,4.2633693074760703,1.003956456498093,0.27816841056137426
5.1232541429625229,4.951098512076225,2.6453981115131109,0.70997860541608693
5.161716446367949,3.0018624261280178,8.4647853606795707,0.064203387881802534
9.4093513222623368,4.2758137889677101,1.7949207234608744,1.7250772993883685
5.9314164975727159,4.9564474894682267,4.1356793130996987,0.54170248308808611
4.998149310041061,1.1371814985594861,4.4985929994412626,0.064697424976086979
3.0362687993729889,2.51710525964458,2.4525897302320967,0.44318901054249271
3.6499054747542456,2.2665772212886397,7.1024520133598656,0.045250053226520037
5.4463878234796086,0.86022177640783259,8.5133464940220378,0.0064329635074250203
4.6696588728979433,3.8989857775763501,8.7457513985557185,0.080854401791948666
0.70531475886313899,2.4520056229516687,3.3932214573656094,0.057795117233440788
8.3497732798463993,2.6119712038568057,5.3085039428781444,0.27508116322243964
9.0135273324777838,1.1780283821595807,2.4840640386565149,0.60196042930993665
1.8323663454868022,1.3141699350389064,2.4479650155014543,0.14754525476732225
5.7633433636209697,4.5819662997029678,1.6125406285192412,1.0557388863064987
1.5314695407867136,0.70092090038425492,9.4001901080751473,0.00089830656358123623
6.8862808838782108,1.5478352822466781,8.8798882860557988,0.02252752676195598
3.1717209464705789,1.8142669864153775,7.7735871332769229,0.020524918902668828
6.7645150295730669,2.7058889408071387,5.17661521287729,0.24851849983571037
7.406448835725385,3.1390032785665816,4.9060791551187188,0.3693627249140703
7.8021511732177418,2.7198048913279997,5.2974566618249792,0.27332205582262309
1.5235389865810174,0.87851900550596906,5.3656801357708925,0.0073155696058372337
9.2021125288072749,1.5965035432507109,4.3456308469769036,0.23637024546324306
2.6870329135013677,4.2961477314314358,1.3175483289206746,0.54655764545969632
0.8554192836737079,3.3691491521530659,1.2566385286853599,0.20883644287413311
5.7710984592190915,3.4211707256042345,9.522497158456833,0.065203403512438474
4.0237616966931675,3.5159146490810973,4.8203075958635058,0.23420082197367215
8.3830025597579247,3.9330635856778806,9.5320552490518899,0.11827243356310593
8.1783889846108675,0.76148816774651307,1.6357687771010998,0.80732198143027278
3.5128194818157956,2.1497377321967557,5.5441655203993356,0.077210112240612416
9.5525442531625764,2.9278734586775541,2.0771725335153923,1.7700740535560047
3.2637194623311268,2.0230541748379673,2.5318460612660152,0.39242643326063126
5.393042727701288,4.3001549297923392,0.30054578761178785,1.2450170430837268
2.931668360392226,2.6715762886428229,1.1895331074021132,0.83661362654021121
9.392413915465152,3.9588241525672063,9.1684840762919571,0.14779126991242525
2.0637742670291725,4.3340698259652601,3.2153299148233172,0.24666688380284238
0.92665088422712538,2.7715616730657411,6.0812921191459157,0.023846994930479905
4.6334220700288604,4.5929850974210744,4.6501413198927297,0.35007036018576287
9.9275678585304519,3.1420577324164127,4.0045124524527829,0.74319724351776761
8.9709340294216826,4.3262343447517484,5.3188609134606812,0.52097836981928425
7.6117761848410179,2.0326585801618595,1.8723894461534152,1.4899934881777515
8.9625286633459869,2.7446763133916834,9.886038985195766,0.062513579190904126
8.9877430771297,2.8913496845205997,8.1830786870386305,0.11493789612300953
5.4291544236712657,0.97240872153231761,7.4161463273151531,0.012268465273480769
3.5013259923925335,2.2934862801569329,4.6875929701395247,0.1295886864356654
7.8341181050543867,4.6280195264825421,1.5287712212633597,1.4492007899199508
6.7857820000937306,3.3387450816413407,9.2066585827356775,0.080532666113027632
4.0497484243002457,1.2987796209663536,3.4138706738172764,0.14018441240029608
1.3974333465843951,2.0248503602432226,0.50106689696933771,0.63127750903079649
7.5945013078157473,1.3622135434821492,3.4240367681062867,0.28161553904154157
2.9933749012672144,0.61170409309357643,7.9445703049588436,0.0022140223680569512
9.3997249300709029,4.6735720632681197,6.2270874498820818,0.4350117824154735
2.7892204625540051,2.5169329771559217,7.5083858474485963,0.035580539815539637
1.6662003579091174,1.8839078258935378,7.9363538386237744,0.010896149043387277
8.395570385186609,3.1931473620098147,2.1195461108054259,1.5205986674713676
1.9562010079326935,0.53291505331857036,9.2378331609318014,0.00070122073583306582
2.2030489274985214,1.7510994797036623,4.3798960292037261,0.064365846116737374
6.1941365194480129,3.6636505956450165,6.3901364926416457,0.20803434906112103
8.8083393879559129,3.3519639788116833,0.023087725867420028,2.6276274602062615
2.3661293242884458,4.9181267639414097,9.93368498411178,0.042023282567746803
3.4480748925509004,3.291609693461198,2.8089638596415512,0.46106438691613449
7.8853459632911864,2.6487764313247975,0.62063106540155233,2.7476296410048002
9.7323510475791899,3.9264465343280346,4.58262041536514,0.68273768594618867
5.2570412689222517,4.5649754238382387,1.2903005718204175,1.0262006356920332
1.8670262742368824,3.7431317602325822,1.5232671015757571,0.3963568893668602
0.63239473322791473,4.8344505059722085,6.3228281303021019,0.029313107495151244
2.681732284989125,4.0190232683217975,3.9292739157023329,0.24394735304310802
1.7523110689719499,4.4006064721786693,9.2185245015499504,0.031836054934423298
6.9377573993221464,1.0134683203263672,3.1915649460807005,0.18977754798370663
1.6574087939710456,3.7958607634720449,7.2618012838390111,0.04340659323442142
5.3101343503960132,2.4803991478731588,4.6109943015490762,0.22761370027365135
7.0954931386074218,2.9889671108507385,6.599513011292788,0.16670209989237084
6.0206077875985722,3.4434608426706053,5.9969535671599044,0.2158759991590305
2.3978686907705473,4.8641680251750623,4.7278397275899824,0.18177216752322742
8.1391829987314956,4.9306013664423105,9.5006109462443717,0.16134680267468079
7.2963677313501156,1.7970271046955737,3.4271364275495584,0.40661594657821337
7.520348037197647,3.8018907384706226,1.7723550124927256,1.4727550115971266
1.7450486397944758,3.8749259207087086,6.7809406087982822,0.055002205803788652
1.6756611346782737,2.0592178759087196,8.4600756130790877,0.010763984371236324
9.3118442345618231,1.0574139868889945,0.40253739939923761,7.1883475963073762
4.276992841336936,0.68426132128573891,4.4963268842268054,0.021285992082601055
3.3590125719189277,3.9980440738813035,8.924876896873263,0.057406692670035231
5.1415484308395669,2.7036488381760764,7.4961861892286752,0.074269074396195123
6.797210021254033,4.9349307627271681,9.9180771649762818,0.12176157626797925
9.5784209419462147,2.5923805528714388,5.3141381159724377,0.31140455451859705
3.2212391553795228,4.9006264058322806,6.5999571880115129,0.13926485953929074
9.2856800784642584,2.3520920098732692,3.0248028113792813,0.91317656094917665
0.736165168169435,4.0715696775198769,9.475355996659923,0.011125798824188892
5.7743814021048347,0.88168672540324433,3.6633548855653633,0.083910130385927581
6.5227635609703087,2.9995776956199376,7.385107126866286,0.11588013819924971
1.5060253356321562,4.1092690414357591,4.0314020411908196,0.13331106601319176
1.8332261721071701,4.6611575024894991,5.618189300629993,0.10238342237813274
4.481586033504886,4.2016239077784423,7.1978253502154619,0.13666019577551683
9.6792031653602262,0.66636827240528396,5.0893415175135424,0.031784102344569291
6.1624042557265417,2.1771605358803039,9.070863269095085,0.035983057946925419
9.3637206052020066,0.71914312541233072,4.1930098792781028,0.062894879208790097
8.1414286983232209,0.99177031001551108,6.4707179814332516,0.028545577198256407
4.9401252147752697,3.5388753290036785,3.4236243330005411,0.51825015583068323
7.9552527678957805,3.7096618834026418,4.0815666823101306,0.6524799433025914
0.66944944778138349,3.9817430723823186,4.4005010823355235,0.050781380169692074
1.536867969274482,4.394554466250483,1.2580701831228525,0.31074731864346294
8.3795718413859959,3.8274416081442943,0.91723679059006691,2.0134240228572988
8.0697623390890367,4.1039221644798438,6.6748992314675792,0.28251662622742535
2.7100870486811202,0.72033669420475666,6.5551773834305225,0.0049032231415548069
5.5423111106910081,1.5554081769858437,6.629097142100953,0.042472240346884862
6.2571502966501038,3.2985399801886057,0.19766445342691674,1.8867732352361282
8.7435200608721058,4.3615638708117039,3.2654684267177991,1.0283282644097791
6.2295179947178934,0.52025056222846611,1.9780984725919692,0.19704461624348182
4.4194299080999633,2.8158320395235741,7.7815142254401239,0.061833781042654759
4.0547484123682356,3.5477932971397874,8.6063040139613012,0.063268536610536844
4.5458798205483442,0.63323280107875946,2.4668037722614731,0.11034910894623197
6.6933447430097548,2.3061000089902457,6.6784915884798632,0.10092135522987541
8.741161001647086,4.5303569662266359,1.2936280345827444,1.7154367404643174
4.8120203797248475,3.5222576398513641,2.7515252560171333,0.66860264999765007
2.854475848037902,1.5694626351226879,1.3865449623341952,0.76553843101975994
2.748292448477021,4.3375150833436074,2.835207665992292,0.37159453464545822
7.5871356623127406,2.0661414053428144,6.7473654734927795,0.09217386513332225
8.2574032525271477,4.3400510201482678,9.1032691018525256,0.15164083849282256
1.5001417586141872,1.8452464300350748,2.0252240792418599,0.24836344889850659
1.1323091410741926,3.1564411289741705,5.4207903495071914,0.045706181465844667
6.1471198056862919,2.2862303048652532,7.0139110124343231,0.080029908151193596
1.8886458198306337,1.7367127283978017,9.5292246848556577,0.0062682660841134894
8.3343098093352417,4.4895090297734113,6.1006048288717381,0.38654957331915635
3.4481794022787069,1.3441715687277109,2.5510693102738067,0.25985155877870653
1.866783363225855,0.88165216056093398,6.2547815691393627,0.0057575220799827272
9.2492194886307768,2.0386712234554718,3.2049116167801617,0.70146592325912327
2.0725513659851424,3.729376164387054,9.7612839069170771,0.025263758185386728
3.2048407822103879,4.1334422268932673,3.9967613516363687,0.28806257995450169
1.959327254324557,4.9943451653004418,6.8542772076101421,0.080121285187124539
1.5971556048208722,1.8336292565502421,0.2322758234675848,0.8504821715460138
0.70090615519618038,2.3357387800907699,4.0006144613475536,0.038463241184730886
1.0262563870604711,1.1156957511333183,8.7510761332251157,0.0018606275272166064
2.1590939738906005,3.0869236833036511,6.1022744443324584,0.064330382776224951
1.0071283599581662,4.9891101676831271,4.4394288639597637,0.08416516768628006
6.1158662530542269,3.6539645455429635,9.3593749943572586,0.080506565717115744
6.966788004595311,3.1784577818601729,8.5398437614722909,0.093025275634555468
4.2394893399042681,2.2656609181480731,3.2221567382293825,0.3560853827552069
3.5209154210444695,4.6188444212849964,5.4454840204133959,0.20631595558311611
5.2929992517111861,2.7361246825865724,4.8982425609246274,0.22435664120555143
8.8125469512287822,1.1046511099087768,6.3220250011486234,0.040681001303070848
8.5857504548109578,2.1442030843961009,3.3411126695875559,0.63088367585099292
0.91301308912152346,0.80225000981495098,2.4420500076588825,0.034599432304344063
2.2242348911669785,1.408905669599517,9.1267183525553612,0.0056060684243925138
2.7490762754917624,0.57950951449960497,9.2387449949850637,0.0011638871939068202
2.8691819704060122,2.5397596242507352,8.43322885761979,0.027089745215423747
5.9267101915563405,3.3554311922830871,9.7820443076456129,0.060333090503138571
4.4544930441803263,2.0448160807050848,7.449915257796885,0.040395795774236659
0.96791413931214287,2.3917179717737471,7.6466722856199967,0.010765551960942338
4.0493343153659307,4.8164417278005915,7.6259009196264067,0.12802066927071687
5.4756530128175536,3.8838340470871198,4.806076309423065,0.35007418551913738
1.4658830775853018,2.9338548662522808,4.564521945142717,0.078980075705830266
8.4178562609913179,1.7804339380032137,2.4022627614900314,0.99813166683311061
0.99363773141849043,4.5364855944784788,6.4481919435929047,0.041726539278905343
9.2859977556715894,1.5579370259629677,2.8932013610233454,0.63522348479127466
1.4415748450088173,1.9640422873250467,2.5780840970235444,0.16334583005694606
8.5139620401786509,4.5907916649032678,5.8596137409605475,0.43503025809752338
9.0752048673123618,2.8829392487828258,4.0998238822504316,0.59910190505746008
9.8059214655726308,3.8404307723808953,2.188566087946322,1.6745718793820275
8.1192458625991399,3.1583515737369474,8.1605601675283115,0.12087856288435236
7.9050366373276244,3.4404764405427279,8.6056991929437601,0.11754109097687378
6.6035911219577024,1.8472248118167149,1.6769951967778096,1.4509668531615214
7.9004653684922257,1.5861742773199832,0.075070327999998687,4.9641422467868912
1.7782459799248973,1.9512155622589937,3.3612996852937371,0.11531779433848922
5.5926463415025545,1.199487038375401,7.9751083568075254,0.015340037962281677
5.3851172668089378,4.4344146438086334,8.3917386623432435,0.12384737077341856
8.6469353691642965,1.7746111996255134,1.3832907011604922,2.3905094235573365
4.8965939731384012,3.0267022748647308,7.7433590118305116,0.078058977723962003
4.1583502129533585,4.0638849131361834,1.1570416730942945,0.91034077755323095
6.5758510767525458,4.0272084921907112,3.9006259015652924,0.60516726019831502
3.0314015162580374,2.4727381636288679,9.9860951501191586,0.017023401253301932
1.8277999040625903,2.6431578886402654,1.9259082323090981,0.36507235014405287
5.0398341032255853,4.9761578702076115,1.5396358257762643,0.88301241005825015
4.4604490016514076,3.5356886464056081,4.2280033254679346,0.33304813359891733
2.7094144350242999,4.1658729940304724,6.1966852596986142,0.11294847855820288
3.991362196093716,4.5614928614865438,9.3290078241325318,0.074161719929030742
3.9807282733493503,4.0441542630320262,9.8082114553303423,0.054521004830650574
3.6112078619191816,1.3333070522910542,0.69640636591394633,1.8861463653640469
4.1049087574058252,3.0297683018190749,1.3799751734790533,1.0211456921514983
7.0145617818314809,0.95852370791545194,7.9073797389599392,0.012752808168013578
3.3203265084272102,3.4381495695379929,2.7063215227086044,0.46853885624640462
9.5141503037957342,4.7990724268451492,8.8484905950636055,0.21483132080422121
9.2053061856126899,2.8072942893505011,6.6345325722908672,0.1940390538908536
5.0686490688507462,2.4483762179049524,1.1184480238067718,1.5579319965482545
3.6194314475445437,0.6612923813817343,8.3252928492400713,0.0027172621732692681
5.5866305033850301,4.8189853504814915,1.7635638000807585,0.96009932943887821
8.5613246433494332,0.96351207858571453,4.234953946796538,0.097013588164033854
6.6995797353209694,0.68485591987181116,5.5218492855932997,0.018240963587938551
8.1417223654972357,1.6072997517722232,5.007661490802783,0.14458716841081445
5.5608616226245315,0.79488695263272091,6.8616291561515039,0.010660726879492769
6.5127174780423971,2.5480302908529304,6.5268673486925524,0.12292756413972035
3.2374783347333862,2.822395105657006,9.9204200552805482,0.023504366104087224
7.4814850419477628,1.9065647706286277,9.9942190922418774,0.025820122137454195
2.4228436346943241,0.72932217158698731,5.1645940263564096,0.0090822302132451942
7.1005822237757332,1.0022016571215202,0.95199086960863988,2.7003323487028972
8.6768311490959942,2.2302697009546764,7.2784329896871833,0.09783612481527712
1.7549769543646674,0.77237802871941263,9.7666407821658918,0.001113356014087767
6.3366075351482376,3.6418537652446106,3.1832638762902032,0.74264616282041573
1.4034096081843788,1.4315924368616539,4.6120888583757385,0.025539212146913341
7.3942984685785555,1.8593220595263733,4.247769248154559,0.25640688428252173
1.3026855788234422,2.2735659973014388,0.51419154556929358,0.53166221215367604
9.391428315655947,2.3747433488111653,6.7226443122344479,0.14613083924760606
1.8053753353591206,0.5074731845366024,3.5333769506846782,0.010221694540805815
9.6093623361362646,1.004316669494139,7.8746387463150223,0.019374607634619703
8.1083996728084173,4.3824405368339514,8.3212007528198608,0.18721211767131996
6.1399790424303644,0.5055487813035866,8.2123078659784543,0.0028173013774871361
7.9349289939806953,2.7867531011579381,4.1666599803988014,0.48924660505228557
8.0535909703393163,2.7027590292824364,3.2154568224089952,0.79379087684282201
9.4872570967646386,1.9989237245478702,7.4882077966705483,0.081425049553265766
2.9071418614722786,2.4409715906590232,8.0138943384272299,0.029462105969710908
6.1057210059039368,4.0126151188696291,4.9125744639136615,0.38520735608380563
1.4029673768618116,4.2854166779673042,8.9303101953630311,0.026511176575491995
6.3535741502291527,1.6715684453686253,1.4390869607855827,1.6543489521990546
2.1272673888814939,1.9512069843547843,8.7906877965896015,0.011092535673879047
5.867030808988198,1.5911728386274973,0.96095232971881273,2.3127671569004304
5.9380898833215721,2.6593853024797931,1.5352552205461389,1.4503988154874325
4.92685895332166,3.5746626094646583,5.3384001327396033,0.23740088721086999
5.4650018673746663,1.5271379395853923,0.6751848018741502,2.7378011306665071
7.7572722050625851,1.9883108392469,0.52807101400110357,3.5222673389369565
8.092824806864634,4.6867307791511772,0.0051874416570552029,1.726749479889766
5.1754555479665765,0.71856180431131134,4.3631665969426319,0.03090567886808088
6.1961376944648165,2.5734632235780479,7.7462388129222983,0.075454005908419566
9.3467442390559672,3.7020111871855002,0.34838350279915664,2.4916029284020658
1.6374690907606668,1.1770430520086332,6.522576064658554,0.0077915609370365685
1.6124838760510498,0.71318309002466829,8.2312731741618652,0.0014542004796373297
1.3332356131522998,1.1219241723733884,1.6800084857787112,0.20354540363709234
6.749701207885014,4.6347043708880733,1.4686373482140425,1.261623035864595
4.4767788575086049,0.54166901819505542,8.6080097362053607,0.0020471561184460803
7.8560534533475108,1.3474488866510832,8.2312460995009467,0.024581314284851337
6.8766984264316298,0.64077580805740042,5.3894176626418684,0.017661286178168541
3.6695587041182627,0.99783260402991469,8.1919987929398026,0.0065007785507587689
9.0344821999345903,3.290671789827333,0.92756077424494765,2.4480061550327843
7.7440553971711967,1.587375089325886,3.9448151793875441,0.25379446164588698
3.0700819386466693,3.0614542269380456,7.377975561063729,0.056455045244575633
3.9598241688345133,3.1558792224475676,2.5745195932396339,0.58376280204046027
3.4871798119404973,4.3224589989040059,7.5232891443355276,0.099743851250096632
1.9973106619374967,0.52133626810343259,5.0417860439081386,0.0041686927967703865
1.9039420391508206,4.3401625670406503,7.5026598794823309,0.055077265752397943
9.3932109020695691,3.2860358889213828,4.6467963785732955,0.55020838324060972
4.6600883533881561,1.2323456874723091,3.6790434022181762,0.12116573299166093
4.1415383163853932,3.9782182466087779,2.1918921647863234,0.69947264825120892
7.4320142324350904,4.3497119380576361,2.0837934143501502,1.2532902397980761
5.7534341199025496,1.644185676893708,7.5149081057139604,0.034166253037710766
9.3933298749653904,4.6345715640620639,1.189103480339605,1.8419524627794197
7.9128641921392262,2.5450584363439601,0.85982350110945127,2.6437998411986361
5.0540108591831334,3.2154100444999467,1.7629136502213016,1.0597027260752112
4.0754149980678491,4.9309229012793967,1.7534651145392188,0.69130953753577717
9.8729996767810597,2.126912353876397,8.2310762280689982,0.07268952317511021
7.318722242034613,4.1592170561905082,3.9850662347421242,0.6624407136357866
9.5363492700364905,1.9327960302280685,9.9038845736048238,0.034672705613170589
1.6255464835618929,4.096460850086709,1.3721125779061238,0.33831475288673396
8.5800699523124351,3.2033026348818914,6.5353982569364337,0.22835477905426946
6.552201897916472,1.4736006285143064,4.4872950720125058,0.13504418613266253
1.6582559441835696,2.3631174220515638,3.9291817669707396,0.096069722482702985
6.0884509997075966,1.9293603546360276,8.7508419905408239,0.031496543775957113
7.017915468501764,0.85148776886163746,9.7559564582839968,0.0054176606138843977
0.61687551594172696,0.63425646544863867,8.7285895877417872,0.00037022393587183699
4.8160206374965924,2.0591539493323143,1.9230067903513304,0.91304793524033379
8.3412953563650518,0.58565366517868966,2.2079792120893407,0.24001525283209196
3.3059107407688537,1.2446949091179875,6.5607387909506336,0.017199798460662517
4.8562067770862356,3.7633249438289096,2.8908358163819168,0.64357794470940388
4.7019842071449851,3.6864105605761455,7.3472513078057986,0.11503793152729412


==> anc/competitors/data/v2/biot_savart_loop__s42_holdout.csv <==
x0,x1,x2,y
3.8953805773420234,0.77066811362723764,8.9796733037714382,0.0031602564769990927
4.0359822589825773,3.6998390819958589,0.3372804050143019,1.077395381331175
5.9720347922485564,4.6174212566721122,2.3471341131681358,0.91621964781850651
7.5973729766977112,1.697777334758602,8.6759844779274413,0.031694833259549325
2.253769837515927,1.5333116194219505,0.65023527210725685,1.1469536193780911
6.0537536388126423,2.8011445554726579,3.5673132628292645,0.50906911118322595
5.5803372744453039,1.6729047768307235,9.4510264947757019,0.017663158858112787
6.2236756013829329,3.2576802306819035,0.79552229081097381,1.7514800154028445
3.0095547661322208,3.412313397074354,3.6662279477813642,0.27891768784508986
0.63931541259155189,2.902561020809125,1.6874454282850693,0.14231713845444538
2.700760222496001,4.2453901596688866,4.1733321840892366,0.23071719201681026
8.9490613490333146,3.9983818712116581,5.247972828473908,0.49818290275050275
9.0085899073159528,1.8934844998679641,4.2444101181325466,0.32172930975697922
1.1511875072682118,0.51901718279723608,2.8665575645700656,0.012543369876099395
4.3384418544824239,3.4420839274458515,1.9552994023576808,0.82856371338517576
8.5689896756964465,0.67284583617364158,4.4314082465846916,0.043081180160680008
9.8030405355018022,3.0152487743947631,7.3723081514479363,0.17637421656446783
5.793644890133403,1.1936037901618444,5.71511766734797,0.04147478198647947
3.5126223016992819,0.95574931254456053,4.0522971768201055,0.044457994219592463
6.1999949615646637,3.2109346183092633,7.0493629453691664,0.13752703934330462
8.7029218039311118,1.0795199486069122,1.8283276329752529,1.0595698079368412
2.0949437943777878,4.7314769485116202,8.2899157238173533,0.053928679794633991
2.3428048192003592,0.96297254863675508,9.8463286820589158,0.0022435698213085211
5.3862622795605386,1.5002986241702114,8.4236294982872941,0.01935536120194653
1.4561289753742401,1.8864096079439798,4.3734820305172439,0.04795547723767845
7.9507471986303813,0.60513933617378834,5.654844595877325,0.015828471446644992
4.7185974124402446,2.4201876228803285,0.13820571269432813,1.9401842698960616
8.2151557330782961,1.2558896132853126,2.8167619504396746,0.44172463057978567
9.1176723663313854,0.97988763941983503,7.4908703248784629,0.020304245643355194
6.9537691603038638,4.7984449652629166,2.1357146839878673,1.1050448686750809
3.0315842744276869,4.0289555553732708,7.9886572169469394,0.068707385537140606
5.3049034986819343,1.7588740787904491,6.7823072055807856,0.04771042232033245
3.6178858118364436,1.3142084578690458,7.958313843249659,0.01190674979145164
7.0168954328199638,3.6813102280926864,7.9762715948178471,0.14026591750159739
7.3547543855276905,3.5026409422538607,4.9945023699030902,0.39747315756614798
8.5946113787506544,4.6553259133220326,5.8584687970229616,0.44454680184021822
4.3158585482875358,4.66941253062123,5.6155833360562681,0.24156515290159195
7.8633183637765809,3.8460184041538592,8.2089433864738837,0.15613145110089199
2.5074650801050242,2.3192322886637173,6.4208266819388014,0.042389929064722665
4.6631919653903351,2.5558017435295763,4.5210378915348919,0.21745538052091257
2.5039012118470065,0.58163201653494523,1.9998956899221509,0.093755707029745089
8.2408550791517143,2.2202981882826602,4.3016591791055614,0.35811735323485239
8.1263437030772696,1.1270318836951365,7.2879899370130783,0.025736466145268474
7.323337620496023,0.5302970846169347,1.3425271408324213,0.68474339251309835
3.582639158242467,4.0340022393404826,7.6198413013568764,0.090967017677876669
7.6018924987142311,2.0780808624363858,6.4773244591769972,0.10428909606140639
7.5344691584451251,2.9051866362602148,0.042073811055570731,2.5926387300368332
8.2018991379132178,2.8988192888705688,1.9180975865974725,1.6410994324041681
3.1647991622073643,4.6898521480993667,2.5565925367033948,0.45676386554278431
3.8206414030046165,4.5421051990726111,9.268525185011562,0.071681051987966912
9.5318558225091436,1.6278870349353403,8.8113648098656832,0.035110131773845428
3.3762087610551075,4.4030994385667537,3.1639665446653242,0.41064854567716474
3.120559916665492,4.6191129631040777,2.4377133579866461,0.46732106576532262
1.7418155465975613,1.6455263986861124,9.5619192124687213,0.0051637360041056476
6.8561528964024312,3.0838283540185776,6.23473840608046,0.1937473170264272
0.90386670930750757,0.76557330059190054,9.6933655570165946,0.00057623986411108584
9.5468045968689932,1.9836801120627836,4.3999169261435327,0.3341396806096652
9.5759823490656935,2.5457964651203335,8.7450647123000085,0.082138975374685619
9.3304624897284132,1.7622896211967609,7.2668461525555816,0.069309351429296367
2.368921675636503,2.159550222691947,8.869886420940162,0.014521399353740109
1.2150223757954544,1.5832297875799985,0.74835031424929865,0.56712262902508725
2.4721994599465886,2.4381682985849706,1.3965259637246696,0.66250145998623922
0.60717871987812133,0.51480848675584912,2.6919206108790874,0.0078166563985092429
4.1062794884131248,1.689450254377751,0.17993645858847218,2.3897642410771844
7.6195240511818874,0.78620834567666864,0.7512797759584855,3.6624921607249479
6.732997289206911,4.5793920866055391,6.9779140694052222,0.24284496253764606
0.85113080866401569,1.1949149846916436,7.2365601364265224,0.0030799941844879258
9.5519572561130008,1.5500574546675863,8.7909136074970675,0.03226567495697432
1.2541569571123006,3.4847843739379774,2.5299229065830708,0.19071745091587466
7.5262972799558421,3.7797474827753703,1.1353393844265836,1.7492202976092768
3.8284171373278282,1.4556656294471702,0.29006292608777406,2.4807986049952562
5.7059084904474062,3.4793947542158099,7.3105284683635388,0.13015864669547469
0.64234100696407204,3.1144204946494942,1.603055138545203,0.14497232877237656
8.8715726046564338,3.665169150748778,9.0621680094342647,0.12758490676848369
9.8957033689589089,0.9785026698736794,5.0776083127562082,0.068523412178437992
7.808322158655729,2.0393259182389922,2.6032577098808876,0.89795610717634189
5.5718472267332224,1.6881830350793556,7.7149815407980338,0.032237787239684505
3.7853072663718894,1.9154346859809135,2.9325817007172605,0.32316628179427392
2.5512850604493371,2.9653610087808957,3.644949043701927,0.21624419539103273
8.7529905956232508,2.2810719973962708,3.3809217389479818,0.67133994089788496
2.7610854715296194,1.0857984674966341,7.0819726304425163,0.0088507401657970542
1.1302909384727255,3.0399145516529154,4.6138260233153785,0.061923488849966943
8.6998716030617853,4.2749993340989132,5.4697994081438486,0.47521604404243334
0.80470127468751396,4.7194450916079411,4.5165126496861667,0.064298571853358938
1.7359898647893501,1.7837105659991905,8.7218677744794775,0.007828447977065096
9.5232602287879526,0.62818723312506086,7.2806337428696022,0.0096299618803993205
6.6192593718810731,2.9601574650873088,4.5912128450265293,0.35579694179445076
6.219700487663026,2.2257012376127756,5.7718571848420055,0.13015119895229477
8.8349741221392133,0.96974608603532508,9.7874723179271363,0.00873264391404221
6.4593487696107594,4.8390383006707722,7.2304298360806172,0.22966909475360836
4.5788653355503675,2.8344426192823633,7.2615744867759506,0.077663687358153877
9.614825658562312,4.9284462990781019,4.8009856050484325,0.71702157405749578
5.2985330284915557,4.4375005381706769,2.9336244794073085,0.69312077468112521
5.2632463010670874,3.2303906794921744,0.2881039760685411,1.6100432518928727
2.6078547046808804,1.0735976016567497,3.2656969567193306,0.07399190192075214
5.31167255124726,2.8461000025681953,2.6839722453443695,0.71866170011618258
3.2013494713306203,2.8732353927762286,5.4380961019835752,0.11359233949016292
2.6539274983359116,1.6780033213366021,7.6427950530932254,0.01559730107090854
7.104089994016169,1.8800344543196592,1.353780629296587,2.0193525497395894
5.3724769148491234,3.9030400196045725,5.2324561876301061,0.29422380666354581
4.2232553788497738,2.4250837455867487,2.7270351308944631,0.51103947840283581
6.2516560543814146,4.18821549814046,3.5448925096496451,0.66380875789154958
0.59896268872422431,1.729589331234791,8.9497862848878746,0.0023657095378792751
3.4712215727024458,0.64594777942146786,1.6736055261343763,0.25087466279191917
8.4039616048034596,2.4671334129367697,9.2465858221581083,0.05836130638174377
9.6947981984971978,0.51499211170469383,4.3004069737306043,0.03164719546195098
6.2681188699567771,0.9413065405059966,9.8733475775078041,0.0056926129729290894
6.4401983239157401,4.8781753730011266,4.6209063193569033,0.50516879489517996
8.2654832978202215,1.3846469199672253,5.8213240352971694,0.073965589111756325
9.297992319064333,4.8293394178585176,4.0539707192970589,0.86504956635506725
6.2711953772829148,1.529393020510881,3.3787115370515708,0.28754790891506166
1.0364584012747307,2.306869837180531,6.6042452729978018,0.016111377430535128
3.5162301753458403,2.6925600328283306,3.4083619229717121,0.31107159399992051
8.6049938880950769,3.5416057142113546,1.6342336777196165,1.8188593189843527
2.930334779699765,2.3677080294781359,0.81833618601689362,1.0449094823525682
5.6091064520483265,4.7530336144646474,2.4469961455396003,0.8293965145489085
5.8585541984224356,4.0889418241428181,5.4687407895507887,0.30765366817985673
7.4868860234318042,4.492035091521176,7.9576015399465092,0.19799021816446319
9.4519920681134018,1.9134800250712285,4.0343699446322558,0.38874394657894495
6.2309131429360596,2.669596572481471,7.0740876069491971,0.1027298890843194
5.0180420563752621,3.0433200863487992,6.9043012398557932,0.10819429624899884
0.7819676491908627,2.2930908489106452,8.1964170122547984,0.0066691116070990439
1.8963009674516476,3.1528805637700352,4.8966391521948758,0.095429384140629472
8.2738355690740875,4.3679914384352774,7.7242299389716447,0.22591853721297292
6.8967165990541979,2.6877402724510899,4.8114069480873498,0.29762739572729557
8.4061795245446369,0.83651019069384203,3.0635893097320333,0.18365638989159117
9.5329272881960172,2.6383320851683507,2.4414065262674702,1.4286564251117393
0.66060488912532489,2.8128385970179961,1.9364577922237913,0.13124288765585909
2.2840176804403418,1.8161399620525245,1.5927620749464211,0.53445148511205809
8.8045534406600687,0.96084605414432134,3.1780935004628019,0.22209331832633236
8.1143661615265472,3.0991063990582184,6.2129260795129015,0.23285772367769553
2.7589503765119763,1.429041843927936,1.022341139667875,1.0386199713553932
7.2823692160209905,4.0376430918869293,5.3403861744187697,0.39562847363105769
4.7863826825587967,3.2216908178621386,1.577388879703232,1.0763079163751772
5.257729882337955,1.5308599341350728,4.6054551353412094,0.10779015984175856
4.2072831063372078,3.3050495321042899,6.2829637052114551,0.12844730366871968
7.3023730885049174,4.7339231161967312,9.5524834064356643,0.13505016784177626
5.4200470285925686,1.7503429305963019,5.150172421153095,0.10317546867813292
7.7864659852216773,4.9720787118001137,9.8117551970285017,0.14463747211569347
4.7133761780477581,1.3546501918457892,8.7504509584836612,0.012458532564485496
2.4501346697483775,4.7581830263790401,5.1005120602944061,0.16344586751964171
7.7238881888606716,1.7154005642210035,3.1087198639005797,0.50776524313850613
2.9008662155661837,4.1283443779698157,9.4642777302572352,0.044910439161660674
5.5851507406077348,2.428389652388355,2.6461272687840953,0.71094214094574271
8.3732239423714692,2.756593087552297,2.115796166461601,1.5163023378527238
8.5349792062424488,1.4656576084282902,3.3583481743190546,0.37266258454385243
0.91435818557137216,4.9376112521865627,8.6740109491779691,0.022420244221072999
9.5716895125220702,3.4662615385820104,5.5061977279728076,0.41753211093921216
1.7174748150155419,1.181436291640348,5.1563875845098162,0.01619359982205262
6.3143484956957892,3.4813829199712938,0.29175895494018667,1.7948056867517583
4.4765185904055915,4.9662261518186677,2.9718674444455981,0.56952875733546171
4.7082623479365031,2.2976287258974022,2.7784294588633363,0.5303554899707853
6.7575931944458514,4.972285590628517,3.2992470579734077,0.78626839010450189
1.6221506650015902,0.97589341661761997,6.116512292523276,0.0065014257014709758
1.7949024727318361,3.2073258869137518,2.6387928782141268,0.25771344216358255
6.3671311010523794,4.5357735675809323,4.8993109786430384,0.44013684088776434
3.8786857547917561,0.52773936451308523,2.822377133412326,0.045634279073235258
9.7252678132026507,1.6762074092424513,0.13093096576673013,5.7492498974283341
1.1571268813621183,2.0030193893654058,7.1647090199231016,0.011275401884954845
0.92022862520210169,3.9210656591961719,0.22013330987984636,0.2335832069872919
1.7959933245702722,2.5288689636476835,3.8715793777741547,0.11614878135021374
5.2550919405874179,2.4019454537047844,3.5793140606105789,0.37853748850567559
2.2376333915788105,1.6516499995323599,5.6802533415095482,0.029488250672980703
7.4362723191065623,4.8290229732542622,2.752362506545297,1.0098161804488426
3.9410175614648493,4.3033363529958439,4.8350833160632565,0.26912168521410279
7.994066316283531,2.490705201512319,5.4763076644334552,0.22775372242896935
9.6344743615254842,3.656938201788698,3.4332856036091841,1.0208937844561912
3.7718003054485818,3.3285996063137069,0.12726437446552108,1.1306691584170465
4.3843623525682247,0.65165126146645802,6.3081704867476462,0.0072998116430782979
6.7216605424466351,0.94805159882975321,4.1845966612000129,0.076484281434698514
3.3613958715232291,3.700629773425403,1.315107416721859,0.75992076028216282
1.5006711299677693,4.091755622616656,8.6636645384215942,0.028564715403859624
7.4058185572852606,3.2042618469363635,8.2319221476167677,0.11031163582623693
4.2683670136495779,4.9488598483004171,7.6705708792237326,0.13742913554202341
7.0298757922231552,4.3044262081703373,0.70965192895753648,1.5687802904071342
5.8692744945027178,1.0161854311892287,0.18594591804384275,5.4973869216636304
9.9931547579984699,1.3423036616203565,8.6985200970762282,0.026408102983694694
5.1719994299495946,1.6855369176580288,4.5551738701203668,0.12824053465684521
2.7120790281214711,4.6578901718983037,7.9298302229934361,0.075647324096748195
4.7432686231305539,2.3514718133769019,5.7843700317475877,0.10773452094703083
5.789744471414255,1.2082301703756355,6.983327067765293,0.023744174688739794
3.2789656221952912,1.0308865340499838,7.5341066469253235,0.0079246413145327762
7.5569537439516035,4.3711503329780914,7.020342740408215,0.25528699963234436
6.1372014903505274,3.1625755081684868,6.0309116452943137,0.19437636437757977
6.6125776783639889,4.6906024069309264,1.023266502707173,1.3147852926544434
1.5399661398458517,1.2352384052646657,8.1858162827803049,0.00414151564700211
9.5331857263463089,1.6343572536604176,2.8818833155412893,0.70023471118369929
4.7728469130956634,3.9850495310978209,5.5290031332486498,0.2394194489000078
0.95259913053189105,1.6191942266420067,4.3753761793155608,0.024595118341034956
1.2305185196482897,2.7341230219549568,6.6717722745421471,0.024539737821771428
8.4527213004962896,3.3159649665385524,1.0568939439631531,2.2047418551393481
2.2903220467640915,3.4448351063370057,9.6007686470184694,0.025610767842663421
8.3433281936676575,2.1338483085721154,1.0560227408523337,2.8149133676723479
8.3907345152956445,4.5142552242139455,8.1426844625961543,0.21187525500888585
7.961539127302939,2.1561757061956159,1.5167449842893366,2.020341441422183
6.2184790753833763,3.8340360858770319,4.5125172800404982,0.44028060980752509
6.2402998622515602,4.3149408319835185,8.8787272911854025,0.12077553124081912
3.0556489952049088,3.3566119290435696,2.0327009089232995,0.56974292629533696
0.8965563353942414,2.0737852226455309,6.4685341223312696,0.012301361671988578
7.2512215545989527,0.9688911227409629,2.0194117503677544,0.60579313236208099
0.64167280398164461,4.7270351459896904,6.0372274969095123,0.031805565174428369
0.70277974635865426,1.4982745114889615,5.0612143342202289,0.010727872054741558
6.5802293192487085,1.2653240896988103,9.5242996856584554,0.011878126841696783
9.5379668026632007,1.2953356302496899,0.59644283056121905,5.5183572756438739
2.6506915235839257,1.8099527721121316,1.1275039379388063,0.89552646756911769
0.56778816114617192,3.1285159181055766,0.13588380626592733,0.1809756609991956
8.6894549685938802,1.1754116563709311,8.7607806199460967,0.017382885142615667
5.6151221147928281,3.8980738496263632,3.5703717975141771,0.57764449234342341
3.624916226784074,3.0137823943945783,0.57165329963513423,1.1406700598338748
2.6655755047245568,1.7602728239256331,6.793622337310909,0.023895544887051073
6.8637993324817685,4.1568028264015648,9.1966299351040597,0.11537109918087186
8.2028624467574627,3.552103653220378,9.2394545129058372,0.1067081424219026
9.8783749427438927,4.5747723368634867,9.3346449094814758,0.18403570591499621
3.2377751797085179,2.8447807011655581,5.6472958017726773,0.10363419328431463
9.4374513140207839,2.1025297233705067,9.8615631062356144,0.040695182197977645
4.3055498166877282,2.8505326600223975,7.6218523899469313,0.064925439249662167
0.68872915293813208,2.5024387896805869,1.5066344149892497,0.17305648851888572
2.0412383841885644,1.6680266302561246,9.6916666263332338,0.0059715599430051301
3.5015476089077482,1.2455033905325485,6.3091693662854897,0.020423395510285054
1.3468179691720734,2.3207284502483714,7.2723233124280107,0.016306563615354434
5.3265136061228118,2.3929856055632701,9.6486255821912241,0.031048484697699209
1.1702363192096668,3.9876086855034183,3.6777035136687997,0.1165708987891597
1.0103526083551357,2.5193494105614542,1.2084041061047901,0.29396343000333713
6.3330200264333616,3.0463794603181977,1.0223402766532341,1.7713543265169567
1.0900066929304488,1.588004307625732,3.8073183660848287,0.039155387493728822
8.0058206615935728,1.974901689845753,1.3948699670290798,2.2091228538508036
0.55340999400113411,0.78319420385309735,9.9245498484630108,0.00034404018177712693
0.85470114304620304,2.3722870233157147,4.5317444946085406,0.035940262070720777
4.9029406461379565,3.1908379245603777,8.9187031606857463,0.058735140424924129
8.9117708510814033,2.600665323240996,8.7414878093697315,0.07945615113336113
1.7982294653070705,3.1514704941593368,9.2700322031814579,0.019027410861835223
1.0907513286883708,4.7620501636888219,1.2175691422980439,0.20829515628170603
3.0630923485613435,1.7376642442698231,7.7775322983262054,0.018274012872410716
2.2706831292015179,2.2781187382537569,4.2020224843959291,0.10791222924059256
7.3208837362079473,3.7471917791864682,3.2923687342702213,0.82826629371577531
1.251745657825527,2.7720147715761385,2.4065001144311324,0.19444603408012773
6.3608639260840549,0.55677140925911761,9.4688692810436947,0.0023106126251545198
0.82847069690958564,4.2989166509665928,8.8606315840944099,0.01602857251293742
8.5371415496726186,1.0347096209239872,7.3088052675555666,0.022723912616415327
4.1061172016756196,4.8993718983612338,8.7293897453796916,0.098258691920527899
2.2126841071479766,3.5889352575662175,0.16065977691496425,0.61468080817691029
4.9360635724658461,3.5092062371504711,2.390683355844101,0.79397846199251798
3.7932697203228516,1.4223686196340628,1.3052511135033551,1.0666738625191472
4.2631459996377146,3.106103754758204,1.15472024246148,1.1302744202685886
6.2253671756675839,2.6638117461748632,9.175673298017367,0.05064601261893107
6.6678888369485314,0.98968986363573075,8.8536490652219193,0.0092369806060810314
1.6386051379853397,1.3317954696458478,0.13430820289598966,1.2118390479328938
5.3456050269073314,1.4661381176483963,9.6674587690334377,0.012291256797899934
8.6614653457314716,3.9072609989934302,5.597066903841621,0.41576063856985385
6.5951515826814555,3.531032366889014,1.0598642762992549,1.6410696188661853
6.4034326403821371,3.8550515607041915,5.7279083547599878,0.28913497282145001
6.501007841583256,1.1241243354547212,6.0890633374434655,0.034603921337931949
1.4445687924083876,3.8499713035059848,0.92809790860220898,0.34473288806685537
5.227637057416767,2.0379031786938908,5.7961494551829134,0.093610536757439772
8.4373830003804891,3.6927873403086555,6.0604619151805652,0.32189316849415661
7.656063668710031,4.7664464058658975,6.7928538521524695,0.30438742111696215
6.7250915051148095,4.263860718086212,8.7402411608747492,0.13294075069106728
6.9315637601162701,2.6653091374363709,9.3232237601868864,0.054007225330668519
1.288082781862077,2.4847415174851673,7.0726301982071913,0.018877638193518224
5.7536718038378432,3.3941934004075485,0.12106793624134249,1.6919214906604008
8.2213197279217116,2.7972183495794405,9.8093823699585361,0.060609553509107815
7.7276939859828513,3.8619665493597277,8.6134206009927041,0.13702757446588501
8.9927525347368817,1.5270607562400316,0.35400371103955552,5.4442206528636676
8.8551966579242034,1.5693778251368649,1.1040614022324913,3.0870633722391858
1.3536507745204978,2.6653708602579309,0.9583031327538849,0.42320768432647671
7.0789640406816146,1.5338834845371314,7.3787430521923492,0.038908765943185604
4.3127157226717374,2.2400960523872082,0.48689199101793035,1.7964426760520265
3.6349232494820294,2.4914293478178706,7.5749807966628051,0.044497356914340432
3.0482789922935165,4.5696442028634916,6.7192356190816325,0.11863415907283216
9.7364963482975071,2.4346138486360789,1.5291479503892436,2.4285570278878512
5.6175363994388263,4.53077809425944,9.0691642334956786,0.110673386853188
6.5882625297559558,2.1850386504870229,2.0552246655069961,1.1653204735919875
1.6079000406287027,2.0599474082676732,4.3989854745346548,0.05953280478662798
4.2270625361918839,3.8721669489246411,6.5719897775224343,0.14280168247629721
3.4093920356471523,1.4633857888455553,5.1918644093234825,0.046518244529016296
5.2058311690232326,4.3365629525332352,8.0795155804844789,0.12697219604870294
2.3910682595234034,3.2159560020752966,4.7706633524592377,0.12984901388756431
9.2117481023074159,3.2786937448577946,4.4929811551156238,0.57548302698026765
5.2367529975500435,1.266984790061545,1.4070394294933286,1.2384237156584796
8.0993172802553595,1.716622693478469,4.6701862363124658,0.19374910003699361
9.8338178146043926,1.4941253676861959,9.702385434059666,0.023205572037275402
8.0197195166266724,3.2648739690303037,8.1656281936983994,0.1256932633263764
4.169637598142355,2.1515272109103369,8.1181777032541351,0.032583321053503894
8.0190027353987325,3.2366580625394441,3.4294324800072196,0.8011259619016925
5.4520223539248649,4.2368546712412805,7.4096973466701854,0.15738368959494484
1.4058838396591553,3.8419052488547618,8.0226040475127771,0.029484479434755372
0.56078950922352155,2.5502362498735418,4.6821591094789738,0.024064662497093527
3.3343771162115075,4.0112789147428831,7.8201014442269292,0.079027891448470791
1.610881353834366,4.4500963288444275,9.4698748465657658,0.02784767665460804
6.8827982541115427,3.6443635725766388,8.5267402239812764,0.11464671806415823
2.4659727082554159,2.3183661525711727,2.3722366292093442,0.36318292728751761
8.5313983053664639,3.6404325816877336,8.8322675917541336,0.12968608222099554
7.1917687868261595,3.696261981508473,7.9469436998309693,0.14594237569596158
3.9518236848511936,2.8934007570405638,1.7906017198210777,0.83977542183684439
8.4061377607508483,3.2661492548403985,7.1204309924997498,0.18653174476031023
3.0663216889575247,3.5562799561434315,7.7967904875209957,0.061622114412510379
1.1066882050549869,0.63630017497832048,2.0261135247007758,0.046782404753759541
4.0798777391291088,4.0718234659553012,9.7130554480421338,0.057901723338889127
4.5801067037480774,3.6416284370868697,9.808865179955859,0.053026465552603118
4.0232000564830361,4.3173633073224007,3.0219604394948432,0.51239055564513958
4.2836014781451421,3.4480018490054181,6.8348246662194754,0.11351629513177337
5.3331577186042329,4.6704136171323301,9.9991244950771812,0.086546511440551213
0.98689418518791983,0.86793603496365312,7.9128431902676795,0.0014738642158328339
5.7715942078138838,4.6566197727653593,6.6486873480259749,0.23400033317328572
1.815986473082106,3.6167295540964521,9.6958799346393256,0.021434645781998583
2.8920827151483977,1.3812627079346993,1.9066267432288864,0.42279785796140223
1.8212497018251879,2.6318723134791173,9.5403799575749311,0.013014327080489777
1.7345294234143587,2.6612219018973811,9.1670006962286052,0.014123809574605734
3.4694779313792141,3.6706090646653835,4.0181957523668386,0.28998725616475007
7.9851710367857418,1.8380056894512991,7.5595829971423569,0.057288796789174347
4.5941260886932715,1.2382579349818903,2.0947556927128055,0.48887890603457634
8.9234586926381922,4.6184481442201619,5.2339034092667234,0.55964615489017155
4.7925641139990045,2.4737639571304184,1.8879785541603211,0.97320474350307917
6.0180779881085353,2.9130479475011715,6.6455607230092255,0.13367920611902234
0.59940831468443601,4.2257996488876657,6.2136057589293454,0.025226489089701116
8.2738685094774453,1.6590394519240901,5.5318781033790554,0.11822204057155031
7.1393037706833073,3.8752280343775287,6.9801677392255277,0.21068369653418642
2.3038954059000663,3.395684382083584,8.6491898269411962,0.033113545722982654
7.5187165988557911,0.87272289271479986,9.1443350589277053,0.0073881081012079318
6.5736688324894308,3.5657189955745348,2.1371397517793547,1.1633802030472615
2.1448812628535658,3.4750924670730865,2.6957175216870297,0.30447022525912731
1.7532781980374637,4.3634619854446015,5.3348574006050242,0.10196846921289569
5.9755571431826011,4.5573990562370739,6.8303579302251451,0.22417846093786981
0.81697712783276555,3.1653137572008703,0.12613049122481956,0.25748952625161103
3.3552739776996678,3.5384247525162213,5.6886177313090478,0.13971940325815607
9.0334917451491421,1.4549873234603954,8.7426569735212336,0.027469210017816312
6.6747221551627565,1.2539229167179922,9.2186696821470768,0.013032497451865408
5.0278698437911249,3.1265654260088338,5.6169988253560437,0.18500464717371956
3.3685650768224198,1.6570708040547146,9.6660602375941789,0.00980639467276599
8.00127217582763,3.2612527733802503,7.2709135791375568,0.16816953909886087
8.1838446000334173,1.3912873291072851,9.5200141877220759,0.017787352875756574
4.8196654780595392,3.3207126119402925,9.1670338296486857,0.057341825562728793
1.3490210802374911,4.924048079716929,1.566354097282876,0.2370846169198203
4.3781177342669881,4.2245296877781797,4.4898130110840437,0.33348924338485603
7.7257115351105075,4.5459665999963077,7.0442183220809342,0.27094434376400578
1.6800162428304419,2.9537508161338089,2.9823885401158567,0.19818864044026643
7.3885491879915328,2.6269457876840359,6.113280771505929,0.17308215196039312
9.785560973499031,3.9073615002656545,6.1491286744430615,0.38633642492341957
4.4965028512362872,2.070763056012169,0.30760981726668413,2.1014813314620011
9.1892042563007852,3.0655594517153557,4.6905523828654054,0.4908230899592993
7.7866601243765139,4.5997465917551494,5.1826004468425708,0.49513802361405601
3.7565520357017674,1.3421256797171124,4.5195215524269834,0.064571886570025147
5.9035115629887907,4.8733232445993044,9.7051545418772811,0.10946442859084078
2.3564791794833613,2.9316205814875715,2.5928623973848408,0.33783475808831948
3.5278346884317693,2.3947496111075997,5.6008470524696978,0.089514182469111123
8.4319645379621235,1.6848490689293909,5.183628417341561,0.14781716408284482
7.985590203581725,2.4974815965820718,9.7463862579257672,0.048904771792030469
8.6326056615598699,3.4629199544974956,5.6267400152161393,0.35893873096778822
8.301122162672435,4.585918588618215,0.80770313494719859,1.7290574386963264
6.9490568012518104,2.316120875297992,6.3398517569340163,0.12122700628434643
5.7802003212971247,1.0010272638966831,8.961031028502509,0.0079009951459242164
1.6765848155036394,3.6951909244486854,2.9724639868383496,0.214642512975348
9.4846569085247214,0.96602706187727994,8.3873139218730977,0.014707757232143721
5.4918131590436259,1.7508916862510437,7.7501658202350834,0.03356398284199328
4.0247088751048423,4.6078713182875193,2.9621748377890453,0.51987891448847023
4.9219625202870922,3.8827643838029404,4.6733941901815896,0.33081872426615044
9.6744826229803138,1.9494941440665183,2.2685968424824687,1.3738874715930027
8.0295455504400515,3.6955022924407719,7.7203941877424933,0.17487457266384912
2.1311237490859454,4.6998557716868188,9.3837426537113071,0.040723095087931795
6.2342814800388648,4.6836735960914071,3.8780432876682691,0.60824624865364729
8.533909023615486,0.77028366167437279,7.851151330522395,0.010313562546311099
1.3739171026094144,2.8584124426415762,5.8889381410981141,0.040020484560161489
9.1849592957035835,1.2490758533756574,5.0647075992829249,0.10095486445748704
7.0578987099818393,4.178848003849593,7.5653203073882018,0.1909128712968689
9.5957621130338904,2.4175279734297681,7.1904885668707337,0.1284641756529056
6.0968939872751333,4.6933486143730576,5.375122849617723,0.36961407421513126
1.9696756740707015,1.4129748145472738,7.8595396945852869,0.0077223692263445678
0.69016707561902657,2.3921731169833054,1.4463191563394961,0.180801369919281
5.5432653595374424,4.6202638113961312,3.3871610186370624,0.62935742043726317
1.3764368597452898,2.2869580983246616,5.9655873958699024,0.027605052574945978
6.627315999547398,3.2845784805764064,6.7480075120359659,0.16914377651274815
7.6914780903154956,0.60484576462537687,3.0954007002769659,0.089688837808168762
6.6918383848915468,3.2842919533859227,1.3904389393609662,1.591122854814023
4.2041417379142096,1.28576357349522,2.897262098979553,0.21823505685376429
7.8378256724057103,2.0717578853029681,4.6265201482198606,0.25825769725307018
4.8251779295083761,0.58703744470575847,8.9663007910802932,0.0022920209220138512
7.8411522327961993,2.3160352702486824,6.8299026615090588,0.11212953753470448
1.9228800540259476,3.4390442711182319,5.1956175752799627,0.094019904458896644
3.1722266467313771,2.6188805925032099,9.7464363095528093,0.021166258671971212
1.682683484182856,1.7769254631055644,2.9029717605891125,0.13474515301635584
8.4890399485112269,0.93597306698421345,7.2050528803712401,0.019389749323697556
9.4647905278993818,0.52362534869452659,9.4892786820678552,0.0030232367522001822
6.2082988878476018,3.6037681889769062,8.1403354879107184,0.11427974533900027
4.4516578805032516,1.856656554576902,4.8877918976565944,0.10735996745335458
7.7036755922717113,2.3110697427908873,8.0255696353091519,0.070631786978342589
7.2290651350785309,1.2924728473479181,8.804782213324069,0.01713487795121069
3.8192963458028593,0.89054959231263675,8.2563073416743276,0.0052894026646326062
9.0027234299171202,1.3749366577279294,6.4018235923835132,0.060624948535266537
4.3724041732422441,2.0237385566753163,4.0032539923241792,0.1983976991908612
0.80661298547378646,1.6477607892982935,1.8949105629160889,0.13830665490790942
3.1598926027413743,1.6687891509894996,0.53099403650998966,1.6384928423934788
4.1525020269576558,3.4801195815098871,7.898729803138095,0.078208434569361426
4.6651092965391614,1.849597476498781,7.1492730385572267,0.039630157936645871
4.4307992252146331,1.6930922487852549,0.23801232413634299,2.5412829138431667
7.4114701654706305,4.1982242019410814,8.4323618017391109,0.15629003143265002
7.5872557861454242,0.93559570849805773,1.1094497007059378,2.172732184221859
8.6667926018630155,3.6844133705236519,1.552463867834829,1.8408748731725855
5.2298558256103647,2.5622417705703158,0.07992827287463089,2.0381493057836386
8.582430524323966,4.4642346666599622,3.6274489229343985,0.89867559020688093
8.0521594669331176,2.7848191664849189,3.6131871566254024,0.65779054481740595


==> anc/competitors/data/v2/cantelli_bound__s42.csv <==
x0,y
3.8923846379242208,0.061916981308258193
2.2505043547850567,0.16488671863624463
4.307129807565774,0.051147318283846686
3.5171033423908833,0.074794226566705035
0.56146900464948279,0.76031320584104078
4.8805495230201039,0.040290472312168937
3.8295845397527297,0.06383365359587688
3.9517150958570739,0.060182767123873979
0.72775680011017485,0.65375288539086229
2.3068910956882793,0.15818413403181439
1.9169103187396483,0.21392455599709848
4.6411484453581489,0.044365062743869338
3.2549390883952567,0.086246834269814152
4.1315319050270665,0.055341703277940059
2.2727295742539226,0.16219811619716917
1.2134697367454068,0.40444749850529621
2.8174654563775907,0.11188045584898226
0.4127045549104591,0.85446346748223967
4.1553927427636523,0.054742660960628693
3.1951555556981179,0.089213873021356194
3.8146299264183323,0.064302886243000512
1.8371772438363552,0.2285599235037947
4.856420319535026,0.040675509047255691
4.4762934944787682,0.047534835247371246
3.9140791356614333,0.061274451682475382
1.0537296684746411,0.47385589779536025
2.3869329182624677,0.14931058622308771
0.31463845235742105,0.90992029672478281
0.85601851113098437,0.57711140677644712
3.4469398708880279,0.07763134667258785
3.7493345639483042,0.066412044339032736
4.840797688927629,0.040927712946645371
1.6965442548769447,0.25784743129869092
1.9152525595708578,0.21421567951684833
2.400823475251459,0.14784253333478864
1.0284096595130001,0.48599686828433952
0.73661537614381112,0.64825526112961429
2.4309541385070754,0.14472747622132376
1.2118558103493324,0.40508880577315837
3.382088573944301,0.08039539663924665
2.2420444024744208,0.16592654845807583
4.1801231606834035,0.054131800080961169
3.5312989998110211,0.074238649468368251
1.6305965427720015,0.27331028690382664
4.1780730268364854,0.054182057796172092
4.0433453517343292,0.057641400469951559
1.998644057247855,0.20021711273122489
1.5128077092581964,0.30408195062754578
3.4442279694773803,0.077744136904883271
0.78478716968561812,0.61885366081707083
1.0795501921280308,0.46180233880714866
0.13607512177992703,0.98182018663358051
3.9559294497604784,0.060062304509082017
3.3577691973009576,0.081468957104352757
3.5553103552690422,0.073312537525763291
3.925572252007643,0.060938015809495663
2.3486873001378661,0.15346056566924429
2.8868318601691798,0.10713752105659714
0.78500529082552151,0.61872255441188084
0.66119736032626986,0.69580612286800247
3.3751745127733113,0.080698506962372671
2.4083714101013496,0.14705335554515447
2.8696569217578256,0.10828451413389843
3.8484944013385256,0.063247469836280351
3.2101197680028952,0.088457460819857725
2.8125390632241798,0.11222870976510325
2.8401150876525265,0.11029914139446695
1.5893554805068,0.28360339779755611
0.25100738938290312,0.9407296045254735
2.239915207238576,0.1661896984756383
1.1514648968156933,0.42994638323640233
2.1017903542507175,0.18458621340917392
4.281675059014014,0.051725721868109517
1.2463034807401698,0.39165426034256923
0.38568343427642349,0.87051012852531418
1.4787810709077833,0.31379504630874633
1.5386094130567498,0.29697216746964827
3.3433909221617859,0.082113517471890704
2.829457546472264,0.11103918230642291
3.9411012246214265,0.060487728782233137
3.3551363476041991,0.081586432442353585
2.0912956210563456,0.18609784435008686
4.0886998848635701,0.056441477452503233
0.91816730754774922,0.54258441065851892
0.21128915835591636,0.95726472698846221
0.54123451780064458,0.77343420370420701
3.6395608179226069,0.070193157086398936
2.3631984282317986,0.15186705022302704
0.89023171726464878,0.55787616219396963
2.5551193980064815,0.13282620045477284
0.84632930329452527,0.58265778885618225
3.511969837880907,0.074996631851473788
2.2861657503127506,0.16060248189177684
1.9670040078727644,0.20537656260345641
1.5774092368245951,0.28667917406231275
3.1883847062825539,0.089559213448216615
1.8728817917116134,0.22184330371754105
0.52948460464889491,0.78103402788471388
0.67822892039052507,0.68493410187974302
4.8132985562926214,0.041377296282943461
4.5520453844672746,0.046038147651870573
3.5285649556726733,0.074345182613573632
1.4027628111516461,0.33695634361063104
4.8489642490038474,0.040795588570857869
3.915879429432394,0.061221572253711561
3.6127619268790787,0.071164000245145048
2.3018713605045646,0.15876514350371748
1.4339836530412793,0.32719203511702921
0.57231571455214658,0.75326997672494145
4.5227517430648243,0.046608566507714159
2.3333038201846943,0.1551757301242733
1.0915804874966286,0.45629847849105526
1.5991874583381975,0.28110413557218544
2.9381758878152904,0.10381114002997986
0.96618663640223545,0.51719234866541175
4.2974099920526401,0.051367050210865656
3.8167456961925299,0.064236193051517676
3.6253684841595906,0.070704873484162614
2.2172558948980083,0.16902673903543791
3.173813319441972,0.090309020417520799
2.9620800476724045,0.10231311318911032
3.2842483476186182,0.084844360423386514
0.5137771735854566,0.79115990574235862
2.1374562706359876,0.17957450259796362
0.30390945192327318,0.91544831903023838
2.520555014298143,0.13599525772377286
1.7163199404306482,0.25343697682268251
0.80816852544362983,0.60491077497216572
0.60667454184050307,0.73096529830444001
2.9794584036707894,0.10124355044217022
0.93590554583074193,0.53307200275398137
4.633088580046306,0.044512677848085158
2.9471995845319356,0.10324194799245151
1.7996620422207019,0.23591674544633615
2.9954859082589422,0.10027137619145179
0.21173896804551776,0.95709039259962025
4.7969401448830817,0.041648211730447672
2.4632868410202113,0.14148710180209395
3.9354026135264029,0.060652400030154083
0.50537699961994897,0.79655511468009677
2.4846258211069858,0.13940457990814231
2.5044642723371529,0.13750729784653243
4.6953496293774162,0.043390897745286844
2.9014674566427696,0.10617386813849106
2.420098065179074,0.14583903771917692
1.4081807491502787,0.33523601874096737
1.724688086978506,0.25160087362435907
2.6512947721105355,0.12454286589922604
2.2506661554947289,0.16486692046445989
0.20589919141361912,0.95932971829840741
4.148830428552353,0.054906457741984493
4.4911877820148565,0.04723494275153526
0.78722053609319276,0.61739211907067137
2.8147771033413425,0.1120703066515575
0.63202113156367346,0.71456607390556726
3.3939764558950776,0.07987809846099822
1.478045540811141,0.31400934275028514
3.3311709099903188,0.082667176209827539
3.6622736100057249,0.06938542830920906
3.86637271039652,0.062700492915641171
0.62793063518389314,0.71720736987771605
4.5884580411742784,0.045343356956923549
1.2280485553849161,0.39870766813625896
0.28332152526328092,0.92569357111612216
2.8187771000182686,0.1117879956275471
1.9175191909259501,0.21381776581661055
4.1659697413488246,0.054480165853956056
4.060432213115079,0.057184978757418722
1.6539805748313055,0.26769090618876107
4.7692070358417507,0.042113533811353868
1.5254974068865814,0.30055822633532953
2.6237799332354017,0.12683561032732341
1.3542289437812536,0.35286611576498961
4.6866134932399204,0.043545764311123558
0.90657830615188895,0.54888229788494469
0.32006203502241204,0.9070790849778424
2.231975594014886,0.16717613447988558
4.9626402638736016,0.03902012903473092
4.4692186046490781,0.047678270987780068
3.7681792953390514,0.065793043814649288
4.4648832053047718,0.047766482194042434
4.4778885345195301,0.04750258546786601
2.6424059658936008,0.12527702997294271
1.648052353970886,0.26910102186254753
3.8828609173438418,0.06220217248590635
3.3421401895220297,0.082169936812617222
1.9309228714811795,0.21148520593704054
0.56288667350142485,0.75939288856516418
3.7592690956102279,0.06608466285962962
1.3860565280220372,0.34233061502946299
4.6903844376155179,0.043478816315931729
1.2807558175278555,0.37873975242345054
0.70151386881628153,0.67018661717983008
4.1724520934120397,0.054320204051174964
0.85109315146002085,0.57992545613363322
0.97841470997292157,0.51090909847214117
3.0369756784521336,0.09781652704581606
4.3853540001035762,0.049428288427939407
1.062529862001409,0.46971076967849118
1.6205859972104646,0.27576325258122647
3.9092837073817703,0.061415633654490466
4.8619494876987401,0.040586799365519323
2.5536318123914774,0.13296041600575786
0.80509776250112886,0.60672896133405052
0.16828780977018759,0.97245919048067841
1.2253145469943909,0.39977680635586516
0.74592886715395312,0.64250427612718386
3.420527500703002,0.07874010550523905
0.69697927267980253,0.67304710541938695
2.5810166649411022,0.13052023889584949
3.5018859346501441,0.075396557054881019
2.9474713851824217,0.10322487338965733
1.0789006931342824,0.46210150613721335
4.040210178293087,0.0577257277200156
3.6054949351174286,0.071430644309350727
3.7210216191861551,0.067358202388699676
0.74218298263083493,0.64481368178892173
0.70639363788668863,0.66711498054349261
4.6450564999318873,0.044293747493767299
2.0481331497422093,0.19249836196954179
1.5746485897266049,0.28739611289394712
2.4940618222225135,0.13849754919308724
3.3480346425415544,0.081904536221210356
4.7825539595301523,0.041888637390984418
1.5035865117220697,0.3066758049540767
4.6315613036289331,0.044540731391457047
0.22181150779265596,0.95310681584863988
2.8204704074014413,0.11166879351519322
3.2064780472373173,0.088640683413317892
0.61889727837869113,0.7230481064320976
0.78766402561317195,0.61712600550351182
2.1536601646498892,0.17735993024304642
4.8345363695015902,0.041029441979623354
3.0206085108484273,0.098774448368843568
4.6718137858410351,0.04380999001956503
4.0413684865035568,0.057694551421083408
2.3901698476209288,0.14896665036361553
3.9453409013357188,0.060365641350091329
0.18740024148723991,0.96607263939576526
0.6348055841521012,0.71276948574723809
4.1642002129254081,0.054523952043550858
4.0044037327932926,0.058701812049755046
1.2399396356355252,0.39409638880104736
2.7007709939353624,0.12056670263812025
3.0694775214300538,0.095953706516523768
4.351920873502455,0.050152425032509856
3.0552250709597559,0.096764202792207321
2.121600689441034,0.18177886848786168
1.9335018126951955,0.21104039866245447
2.1868222232301986,0.17294481012365959
3.2944620253418737,0.084363410317266449
4.3507040955863916,0.05017907374093851
2.3240947221738688,0.15621543055925521
1.3144138584616549,0.36661140971825007
1.2596455786881477,0.38659191250528402
3.7554699731928878,0.066209579040712729
4.1011869407771604,0.056117559435103895
0.61586259128521237,0.72501241204951949
0.42613839908037299,0.84631443191646349
3.012724952406614,0.099240693192290702
0.81624889654422161,0.60014562133456884
4.1408545332360722,0.055106510160512857
1.6206399022279649,0.27574996670037233
0.80497247155859897,0.60680323025384486
4.6127553151885063,0.044888316884492727
0.91110544140286309,0.54641430966548621
1.4951284034558845,0.30907993940581341
0.85270563644108732,0.57900295494143372
0.66590131196023938,0.69279685935999347
0.20362528004855618,0.96018750110603002
0.37143750490487459,0.8787610158239183
0.95574320758567821,0.52261756088814248
0.36157146987315947,0.88438135213863733
2.9966046989437594,0.1002040181693518
3.4355011813175818,0.078108716975791914
2.0287892384769384,0.19546575071628761
1.6581563750650423,0.26670346718139037
2.5721785614089279,0.13130075300356536
4.3875242169495818,0.049381816802062821
4.2705449714288095,0.051981659500510716
0.31302780386268053,0.91075808820907411
0.98934220702296805,0.50535729199622592
1.2600498684115407,0.3864397263015944
1.3219991215778382,0.36394317733599973
2.8990399935395867,0.10633283392199282
2.1396858859456422,0.17926750860494878
0.34134518764521055,0.89564280218526715
1.9307092784519011,0.21152210316379305
2.6663894487164228,0.1233101470746733
0.59819232422820834,0.73646701893902167
4.1839469135639424,0.054038246331961623
0.35461314567901092,0.8882963099039658
4.6317251581885044,0.044537720403945054
0.58565439374138994,0.74460658983582628
4.2335172628289888,0.052846669300862646
4.5230004052453241,0.046603680654838067
4.8998963348743043,0.039985630615811653
4.0299268133406088,0.058003596976413573
3.919439949779512,0.061117187273487382
3.2481680523781837,0.086575621403132991
3.9170821374328324,0.061186282815554785
0.7593058212244207,0.63429828554808609
2.7267333761434229,0.11855259275263579
2.619692063933031,0.1271813750442462
4.3021035062005319,0.051260772598699218
2.3677168914082278,0.15137562727243847
1.9869385308917322,0.20210493398127022
3.23386002906184,0.08727640351304132
1.4056702557541458,0.33603179545671347
0.78486521367438866,0.61880674860117479
2.4415986427163547,0.14364918481267844
2.1427579061149369,0.17884571900607918
1.2395927085914813,0.39423003607313578
1.9008078695641275,0.21677535334534195
1.8953230041486124,0.21775821320624353
1.7047282656214731,0.25600993173637315
1.9593739906619523,0.20664801393670015
3.4601423927341326,0.077085636429589516
1.5546947253992982,0.29264789280646103
4.7494038409051678,0.042450521121408583
4.5901052957370716,0.045312292402252617
2.4564610986703852,0.14216255430021046
1.7089699045229754,0.25506442307159494
2.7236304701670155,0.11879076318222756
4.2579463949907606,0.052273621560323918
3.2976779687445004,0.084212795731546178
4.0415199569406797,0.057690476366880551
2.7103391527221272,0.11981876229191733
3.2012963834113419,0.088902334600915678
1.5119625094940625,0.30431852668543929
3.7009764953204254,0.068040045834025217
1.09178250631602,0.45620666036689056
3.5045108312106414,0.075292155212071527
4.3175234347968807,0.050913882268236975
0.74730390277756531,0.64165778783821226
3.1104607286554073,0.093677113837962067
0.5659691663266796,0.75739151793913484
3.656006578529992,0.069606937478656566
0.51401677223524922,0.79100579448758557
4.6861051312330675,0.043554801234890132
0.77329885718523061,0.62578570425380531
4.7985132049544941,0.041622046136896823
4.0243324628169734,0.058155589304605675
3.0090418218851354,0.099459609229658172
3.9348581126847804,0.060668168754165419
3.9960627110171214,0.058932668587379194
4.7355326078049185,0.042688944003275185
1.3415784338120174,0.35716419846020098
2.9913718872557151,0.10051962850099733
0.56574106806556601,0.75753962747160142
3.1192119301181949,0.093201135035369573
0.93932739005466526,0.53125479661626029
2.8682579962149655,0.10837871590270287
2.904909518765864,0.10594904623298229
2.3833272496080142,0.14969502381182212
2.6608957000143021,0.12375677155145158
3.8432246110322814,0.06341003140054402
4.0162991109091264,0.058374871998126063
2.5115507563196031,0.13683845582417067
3.0380078634608005,0.09775656715485001
4.6630575548814992,0.043967435367481239
0.68669458365550184,0.67955582408033699
0.67380747291054155,0.68775009963378986
0.5297741583627652,0.78084697384485635
3.3235300966985868,0.083016126612813573
2.1511806738728598,0.17769632836291485
3.8941749390950324,0.06186358434482217
3.3890339252121042,0.080092580960655427
1.7348250158083671,0.24940032717149449
4.5019960820715248,0.047019064821134327
3.8364075206461967,0.063621234130194895
1.4256212104598611,0.32977225078033362
1.8845408870830649,0.21970806112989325
1.6407559030008885,0.27085004065026891
0.87229707826249836,0.56789071199972485
0.82413852545673916,0.59552014877269543
4.687024570541146,0.043538458799327384
2.2457297822738913,0.16547244499875405
1.9782671316093083,0.20351921999792696
3.6754599725191524,0.06892270906352907
2.8096660197392098,0.11243252884270286
4.6870859355084651,0.043537368399428858
3.9234773201560222,0.060999138009682478
2.448910864210248,0.1429150352706666
1.9441614200560486,0.2092153666976658
4.9344945701291776,0.039448919638437677
3.6170251564178533,0.071008248337062513
4.7608538340188211,0.042255194857007627
0.68054502836350272,0.68346087897041874
4.2676150280348351,0.052049343952797214
3.2216620315569173,0.087880364100548891
0.69741622384205171,0.67277121810299589
2.9824641998491814,0.1010601951872783
3.4618721890166992,0.077014552123911756
0.16028316085415392,0.97495278853317313
2.3261580130245583,0.15598163599450393
4.1444576048619739,0.055016004919596094
1.5472592241860406,0.29463663156198544
2.3468856008129007,0.15366005914364489
2.267339222632677,0.16284451190267454


==> anc/competitors/data/v2/cantelli_bound__s42_holdout.csv <==
x0,y
1.8513015609448333,0.22587040727849841
1.9238224283173297,0.21271650150755464
2.9224179454755714,0.10481601665099742
3.760750272191451,0.066036054877284617
1.0045760214555834,0.49771722421073872
2.9645676663349421,0.10215901380222482
2.7203844889244202,0.119040649960426
3.0522116259764602,0.096936836582975971
1.3944019320050405,0.33963275703131612
0.17185742333669524,0.97131231604260937
1.2351289568663586,0.3959543694758284
4.457936906343499,0.047908319280649182
4.4886411100892802,0.047286021144797005
0.43587566164360403,0.84034489634638809
2.0798279038909349,0.18776930425881436
4.2618999379907985,0.052181741898041326
4.8984103814693505,0.040008923165669452
2.8304063117530185,0.11097301272307394
1.6538788714027877,0.2677150157324113
3.0399974012280904,0.097641144233467689
4.3309807199223629,0.05061396255929735
0.92265522025801694,0.54016311091909119
1.0504993277980803,0.47538710871642265
2.6202826494575411,0.12713133840588997
0.59316126098250277,0.73973235866884257
3.9430169761356706,0.06043251719071295
2.2759081390481262,0.16181863805632571
4.0793961149561735,0.056684610129699053
4.54490469421303,0.046176240892968394
3.4287861984725194,0.078390948674156621
1.4057645204942808,0.33600187285459737
2.5783186466885772,0.13075780480457777
1.7081726818945868,0.2552417784513884
3.4613460653492445,0.077036162548352327
3.6356101567458614,0.070335056174195401
4.2751153427240212,0.051876338115503573
2.0681796722746237,0.18948842676401423
3.8979221034216054,0.061752041045247154
1.1354293571068022,0.43683386180966161
2.2473305926750151,0.16527573929894826
1.1335911513737191,0.43763122675094079
4.0926515671414112,0.056338672969014222
4.0335878047451184,0.05790444761165281
3.6194057200453176,0.070921494061571957
1.68999282898822,0.25933100429363487
3.7630813940736565,0.065959660115622903
3.7283051448822229,0.067112926224744657
4.0725585027131332,0.056864278205518017
1.4744753573490619,0.3150521608169678
1.8127518815497499,0.23331400180279899
4.7585361610836632,0.042294624836813059
1.5835182030705293,0.28510091964010781
1.4516572201748328,0.32182190487353429
0.74051538719242638,0.64584336814173726
3.3784367570917806,0.080555284189776158
0.30831019743229338,0.9131959925269042
4.7662465815429549,0.042163659424853547
4.7812961589917791,0.041909755542358908
4.6546595999651812,0.044119224986380164
1.0639701274335649,0.46903601697495195
0.4688010148839713,0.81982373701431477
1.1172397214461354,0.44479541863621253
0.15528165551608361,0.9764553258846751
1.96008099928677,0.20652974675669625
3.7721755632411842,0.065662863242865424
3.3149143912751438,0.083412175762738169
0.2811095749951239,0.92676465381233641
4.768904268942495,0.042118656134470481
0.4889862199842393,0.80703246584200417
3.7240901759772242,0.067254707580017156
1.8167625234638274,0.232524284720251
2.7851528003360309,0.11419336615983712
0.17341799306567923,0.97080422751300277
4.4179690276648982,0.048736624060094581
4.9462048955682798,0.039269673807891162
3.8695556397276922,0.06260384079921133
2.7160054116834518,0.11937896109151273
1.7945269058128694,0.23694847429425428
1.1580312417054477,0.42716124297253494
4.356805675637256,0.050045652406658425
1.2662440853152777,0.3841169067100586
0.42509743142277423,0.84694958211339288
4.3294074584213424,0.050648890948154071
0.25716171010198097,0.93797002984678657
0.73751056183871744,0.64770118624588424
4.7541026443222076,0.04237020278217718
3.2562495707597119,0.086183409588366025
3.0501613041630349,0.097054549878846805
4.3990919156296995,0.049135196750453684
3.1737693653781816,0.090311295937257632
2.2038358046522952,0.17073901254367091
4.8013311291531924,0.041575234736495797
2.5750328252219608,0.13104796084397086
2.5568323026556561,0.13267189452688993
1.1872092687301385,0.4150297465017756
2.5818100527485868,0.13045049653132609
1.4933276220547413,0.30959489820093544
1.2109731307206282,0.40544004477930079
3.5063201021767614,0.075220316589929115
2.6131723034484957,0.12773562628941962
2.0204159322488309,0.19676980564749327
3.0666436491019931,0.096114076454106065
0.15104391313144205,0.97769461719113959
1.632524811183367,0.27284107778205446
4.1767801961617836,0.05421378601594383
4.8425801234353969,0.040898821537169588
3.0751349960829697,0.095634703793235618
3.1638917670723292,0.090824779803843639
4.1053545430862197,0.05601005874739301
4.637911827727919,0.044424253874220533
3.0767218261775038,0.09554550429290154
0.37669959644696638,0.87573144355076615
1.6557397746520652,0.26727432722513622
4.280470531754303,0.051753330450299069
1.3535410968977737,0.35309818041445573
2.7352233278986104,0.11790441428875867
2.8638858497126249,0.10867389187862159
3.7037622647174575,0.067944683914480636
4.7173432772374388,0.043004597767858366
3.0559446737249152,0.096723044073206407
2.4303585343409249,0.14478814919593594
0.24543594537212921,0.94318374021558815
0.82019734110663933,0.59782737157244814
4.1096625566803189,0.05589925420138981
3.3993590879332181,0.079645468019625201
4.1779241758177603,0.054185709456357686
4.7590888118063672,0.042285217794895621
0.18283831123306232,0.96765155552891169
1.0201775404376501,0.49001299275988425
4.3834012483404567,0.049470158514728767
4.0274099148926412,0.058071906021409429
1.2651428257798616,0.3845286631050267
3.5982746482634584,0.071697023293106482
2.3108710678461164,0.15772559459890759
2.5539869919427347,0.13292835283854243
2.0121776022160334,0.19806456445959994
3.6085924351235894,0.071316811043325462
2.637708467379325,0.12566751506902687
3.8582824555353921,0.06294714699948066
2.2732150813088441,0.16214007239440725
1.1058589349228474,0.44985793811250735
3.8260054868860309,0.06394549598720084
1.3383415217130843,0.35827423230886069
2.7228672241029375,0.11884945286428131
4.1609260334337055,0.054605106785263841
4.2443576958513685,0.052591243538623433
0.31372159045260251,0.91039754780579796
4.7790819590903313,0.041946969650536389
0.72796069406064801,0.6536260546831113
3.0989797504115124,0.094306922219254144
2.1510464308407791,0.1777145667557759
2.2705774215672494,0.16245576379242538
3.3276007002931234,0.082829958964582492
0.67879350089555712,0.68457486357408937
0.76789706488273657,0.6290629990749218
3.1262044626480696,0.09282332436985187
1.8426905472083797,0.22750496574965223
4.8582960299676836,0.040645383139841389
0.4389391282815136,0.83845661182797926
0.31674950142003144,0.90881805989128006
0.76845971477835096,0.62872111213665982
2.5526263693556155,0.13305124019555464
0.99625301249854437,0.50187700370482946
3.6776562488023323,0.06884607886484298
1.8748406369660804,0.22148259762387082
3.9653605210304534,0.0597940070324871
4.8114657233131446,0.041407520449020949
1.7875601575471634,0.23835792459743899
2.1035132134299266,0.1843396859856484
3.3090670166303697,0.083682536929855833
1.5758778705751393,0.28707658196373498
0.61613563545705996,0.72483563414924213
3.661948519020819,0.06939689332707405
2.0436840386192561,0.19317533002610959
3.4680411980940486,0.076761819520812735
2.8694152655856127,0.10830077851381141
4.9964692962307895,0.038513820338388897
2.5097681270266334,0.13700626953744563
1.2409670776626538,0.39370089778622552
2.2886332898252331,0.16031184282128935
2.8283945168347211,0.11111338840641795
1.5333612156586243,0.29840087410044941
3.7399024574066169,0.066725071607086642
3.0076091897597457,0.099544949789498613
3.2528032235772155,0.086350351199227127
0.63640358792049201,0.71173894623752021
4.7592221114838855,0.042282949273759647
2.3038894604388158,0.15853119840425026
0.33344586732697534,0.89993922548988625
0.47679376276595997,0.81477527018969853
4.2019299339401917,0.053601440104627383
1.0234292662256894,0.48842256272267703
4.1455061209443702,0.054989708404791414
4.1699578026261737,0.054381672543380645
3.9485833393457268,0.060272514745900764
3.0495313125661627,0.097090760544593077
3.0607862447402789,0.096446780659376077
1.4181768501583216,0.33209069662468099
0.30453958351913507,0.91512712259096507
3.582209012372092,0.072294967704790894
0.17307334100105881,0.97091678825079386
0.20459165864814799,0.95982393285702416
3.2361182804545976,0.087165252009153635
4.7616881403210201,0.042241014313823509
1.2093040490064462,0.40610517682439784
0.13496441995960448,0.98211047019063802
4.3240346680115804,0.050768441770200887
2.7383261434194588,0.11766879200390719
1.7117988959202068,0.25443638719129558
1.2169810498052978,0.40305631548754656
3.3823807083327018,0.080382626083882219
4.0730553672749021,0.05685119419260222
4.9372670757310608,0.039406372665486182
1.5121156190075515,0.30427565300372533
4.7098433093370353,0.043135755472047024
2.0628625370284075,0.19028040655590009
0.19734451046282608,0.96251499240596694
0.89495453500252264,0.55526446749876368
1.6481666614366282,0.26907373979256582
0.53677979462559589,0.77631762477864774
2.5894649126317666,0.12978031963462414
0.4457008383291966,0.83427242006434688
0.36323450325685946,0.88343959446545373
3.1086103294235237,0.093778208072962402
0.40431924161675792,0.85949489009903846
3.971423288611422,0.059622460074972149
0.1275483126953218,0.98399185754778984
0.28295111588698896,0.92587334490853157
2.370990438534315,0.15102100028518131
4.4387028600314613,0.048304317790267289
0.76961309263206801,0.62802065675732188
0.40470331690242278,0.85926540862989087
1.4220160534684827,0.33089248765620355
1.0132997192723618,0.4933943571377396
3.6181400323598889,0.070967599894328354
0.48774249719421936,0.80782443002022142
3.1229719197696708,0.092997704269339496
0.26942172787968099,0.93232437535316126
4.24547300983114,0.05256506732411536
1.9599972934958458,0.20654374407707624
0.9833844342131669,0.50837679246308842
2.388074895271858,0.14918911897368969
1.7986338557454711,0.23612283953071361
2.040991094549979,0.19358668048932021
3.0530841221864384,0.096886807361608485
3.2813321369524004,0.084982412855266226
0.6872805448555962,0.67918423711779485
2.5993120665100973,0.1289254043715512
4.3095979151667585,0.051091743210016492
3.2438150268567512,0.086787957425357665
3.1449284145128922,0.091822518514470999
3.1952566761850481,0.089208730124934507
0.58719864029485258,0.74360375667365475
2.5384654296149645,0.13433986605030562
4.1940186001962525,0.053792963309601073
3.7910223133346479,0.065053977776077451
3.3108366710592176,0.083600580266679464
3.4173328867968134,0.078875773758084522
0.50648480327622925,0.79584451001975454
2.8097886146110986,0.11242382087531462
4.0825754386122517,0.056601352930992201
3.8279684769806286,0.06388411866220621
4.4804723600221807,0.04745041208806787
4.4095224867188003,0.048914373457972733
0.54030408370004623,0.77403664195346289
3.4933603999305172,0.075737110191545026
2.0665586359043702,0.18972939405572131
1.7169604128907312,0.25329581809754043
1.4143754802356034,0.3332824523131877
4.8640875901745035,0.040552572458830136
2.7395714060263425,0.1175744187372442
3.2402617258741251,0.086961844921954856
0.67144317885059412,0.68925780700508155
2.0223796239305507,0.19646290761514867
1.6006337868074787,0.28073890889253467
2.5272181819172466,0.13537603607762708
1.0753931022804923,0.46372073321397522
4.5934279685585615,0.045249727699324213
2.5431673355784441,0.13391003750067362
4.0196478603422374,0.058283315345863423
4.9142849780591078,0.039761120206732989
3.9785921717337582,0.059420546273828014
1.992760445357636,0.2011629555304412
3.9782224635214516,0.059430934646921972
2.6542010036033519,0.12430416134733221
0.56724534887682754,0.75656283123833523
0.13135458896792163,0.9830386240139779
1.5619418809933041,0.29072620280611855
0.67298090881983097,0.68827705016393603
3.3921801521206905,0.07995595268500888
1.1140280284685833,0.44621772394964709
4.2425107048732293,0.052634634302111974
3.5515439005734932,0.07345668922269584
1.8804143216600895,0.22046059406796031
4.1779026344925425,0.054186237944942463
1.4236817132517761,0.33037432242822484
0.41292338997573008,0.85433157463200304
1.9464632549192247,0.20882410466363921
2.2044760893016404,0.17065676902397373
1.9172295028175661,0.21386856518577754
2.0515418150432843,0.1919819204437461
2.5928918759116573,0.12948188130489166
0.35113489551797972,0.8902375276426292
2.8190328019250561,0.11176998351090064
0.77877197032655998,0.62247671990007392
1.3338110846554894,0.35983493528139426
0.7814866883098337,0.62083981294322632
0.73675728155056397,0.64816741051782134
1.6316254593429633,0.27305978709455775
3.9607724295000146,0.059924309945840949
2.2117071404838984,0.16973178291235427
4.4447313256765408,0.048179683491376461
2.3140593851152764,0.15735961052827352
2.9461665412349292,0.10330688127943001
0.15127376231091963,0.97762819955086144
4.1096795469936298,0.055898817839231084
3.5244829975103378,0.074504653577009528
1.0304302619905605,0.48501626524328179
3.7201801404624608,0.067386624112066543
3.2327344504419169,0.087331881554526397
0.94841244084026022,0.52645816649919597
0.74642770214563925,0.64219710960474941
2.9242347370099737,0.10469944728532354
0.26349346593479495,0.93507860816682931
1.5727202621819343,0.28789828016936342
4.5014852159190308,0.047029235723942547
3.2848566905576324,0.084815602772252752
2.4354276036396332,0.14427292163263766
1.579575671203143,0.28611817822307428
3.9690772275321469,0.059688756424450477
4.0632461621224998,0.057110322619106597
2.3280379834201836,0.15576904233901001
0.53791613612249545,0.77558232942309568
2.1002923050429732,0.18480094409777978
3.8269459496885778,0.063916079509540619
0.70863995682833325,0.66570335467427211
3.653041160121949,0.069712111272415153
4.8893946073837107,0.040150678064148328
2.1613541022166114,0.17632170358374447
4.581800090091984,0.045469236015832866
3.8583825904678868,0.062944085415072931
1.779695260519859,0.2399626491235208
2.8870743851205347,0.10712145000890137
1.057552418891418,0.47205056604348417
1.661725260349018,0.26586334526358907
4.1912238143173051,0.053860862240059149
3.9609886313211007,0.059918160406282325
4.2947123938571963,0.051428280222971384
4.1237366944310461,0.05553949746694483
3.4263556132772499,0.078493472960973407
2.8234717446690434,0.11145795970012294
0.70687006273345609,0.66681546182979023
4.7341914580811721,0.042712100930716222
2.6747246820330286,0.12263690751779424
1.9180077355803928,0.21373213247178946
2.3808017209901848,0.14996512932823886
4.8321015634319515,0.041069101790877034
3.9836603365427634,0.059278405123446933
0.94131646005485614,0.53020113746181263
3.0576820265463622,0.096623777984173334
4.2438057069174615,0.052604205717492296
0.55075724239854018,0.76726330541468823
4.5796105840997434,0.045510744807370863
3.4824951240958963,0.076174386480722875
4.7914983530385324,0.041738915917653052
2.9868190039629638,0.10079539904751661
0.85804324241541452,0.57595783610100637
0.19808617584560323,0.96224336673871158
2.7012631854456286,0.1205280653163157
0.55205690660546525,0.76642046566480904
3.2604050945033949,0.085982738217022903
3.8092886992153612,0.064471704309552624
3.2936850616809035,0.084399857153277996
2.0105573174504872,0.19832059239753286
3.8847732415566298,0.062144752867062829
2.3308812478516892,0.15544829022081355
3.8864890463896189,0.062093300108790488
0.83390655418180459,0.58983125915445422
1.4783063756825001,0.3139333273169887
0.71001569184168356,0.6648395622665596
4.2206627102847376,0.053151925912280129
4.723944588074418,0.042889642536717572
3.0442804789950793,0.097393329528075598
2.1382235383648349,0.17946877565393909
3.81558004232962,0.064272924187362968
3.5707809644089266,0.072724751448546093
1.8120581152035802,0.23345097480356225
4.4856152427993567,0.047346816710656221
2.0973453104091577,0.18522437896921398
0.25814775040226878,0.9375232086468247
1.4719446056244985,0.31579403554242497
1.9839220981150014,0.20259537268209729
2.2483195318991469,0.16515438328019091
2.1274648635317588,0.18095922609585127
3.6648635590322205,0.069294187187249806
3.7555319318013245,0.066207539051836545
4.3123456578030286,0.051029976095355943
2.5396098468937671,0.1342350677020035
4.2688325862302561,0.052021201461142801
3.9953243566286609,0.058953168418593327


==> anc/competitors/data/v2/cardiac_output_liljestrand__s42.csv <==
x0,x1,x2,y
119.6560443700367,127.64455435818687,78.236117390582223,28.715751099083974
89.499059577684704,173.88314216366655,59.271892700849044,43.994756750186383
127.27381279202442,163.59705265736369,85.050875570296299,40.204925532118487
112.76312261534275,113.29413082470829,71.722374661280142,25.336988315060303
58.475961309888461,179.77759933781797,50.671185378598196,32.76051846759848
137.80601164730803,170.94000182308088,51.467339765499034,74.026562888818816
118.50257317913177,126.29313283980292,76.189294211836568,29.32320542588003
120.74578747492585,167.76724347457036,52.782477139893516,62.951456569609356
61.530226940799125,112.98146489035372,67.828171571191945,15.365842437515084
90.534734410601033,179.93285478556788,89.629851416791979,30.328967020884448
83.371822180932313,154.92635520799027,45.18034221300028,45.724232114206174
133.40884899637416,153.75937616690976,45.746091085390063,72.228236336098021
107.94786080725981,111.78305452380995,89.688806186872796,11.838014677105036
124.0485451943747,172.27750491724692,71.308747536037444,51.419270739118993
89.90727789445981,107.1749627403352,50.710948898333093,32.153127095642667
70.451484960629926,123.06210435308603,85.378598988934215,12.736758554638579
99.912630831425133,115.72664063749762,84.617113505746147,15.514507616905956
55.743553049375777,163.25759555191638,69.129018590011881,22.579017051875343
124.48680547933239,119.86531704096734,72.98064134373405,30.265210390564651
106.84979592098583,173.29786703481639,57.293423617539432,53.753335913066309
118.22789660768365,154.22017794956176,47.273386336740231,62.751851485232415
81.907337131688152,107.71220328710221,71.755542400088899,16.410271016250817
137.3628221955413,105.40723755965253,58.263983694124335,39.565479800563168
130.38090091899778,108.87434377607993,74.862947099715839,24.134657254609156
120.05451473663857,150.44438832357957,82.631032957917057,34.929892763146363
67.517483706677083,165.11113581445613,45.817224476146386,38.185593933377568
92.004890335433075,122.89146154705413,71.807119860857739,24.139925523388015
53.942338920850588,168.70566321923047,55.407624285908355,27.269963701143116
63.8860542860793,109.29239551149453,84.324982405671065,8.2382559159747384
111.47440579182091,165.07228902312573,56.414902795282281,54.6872144849441
117.02859403170355,174.58465726292104,72.484655995593826,48.3614069321847
137.0758759190789,162.90812993282856,69.909337804032518,54.754873053078626
79.324282232433674,157.3590587983978,62.827492502666203,34.055888520019671
83.341373543138189,167.84851639915374,75.492934361990734,31.630620419487407
92.260023014822707,108.01134746602997,77.659633562194529,15.081785036087554
67.052422317585709,120.13365830392915,70.5122007893724,17.452458401689462
61.692935480192446,114.36927594792323,79.129000673313925,11.235635101165961
92.813443360334034,142.83982426447398,89.253768419682189,21.428882639696386
70.421841414579575,160.88910962466335,63.867257455536233,30.399394579843133
110.28325952142593,152.25088834322992,68.156237334848896,42.077733163068153
89.343672698509764,168.83483248214512,45.561144507354598,51.370945413296219
124.94103764520537,116.64097443308182,80.82128503396703,22.664326711004644
113.02385918020242,160.09658189513712,68.410353017069724,45.349745842330321
78.112997724383689,119.47811181516781,63.358264366225434,23.976024944417549
124.9033821255681,125.30690634883501,49.233238339022812,54.439386664403237
122.42879217471217,158.24285229609779,85.034538975392877,36.841916670339323
84.873054112715693,178.51535886740112,62.775325801825041,40.711103716450182
75.949529353721971,150.86577044828022,75.716171919414919,25.189900747369673
111.42459535774779,109.08752362434717,51.721837036566782,39.748609093353757
62.577723524837879,151.22317274456498,88.269733329346465,16.449267710031403
67.99173822275975,108.17629136851254,53.029879281982389,23.259037786096563
50.662604277590496,171.31092835251127,53.97938968047707,26.385160999913328
120.82319397519245,158.21837138254654,83.654228725097113,37.247203146968729
109.8365770932829,117.98458848168774,86.066223486386903,17.181034094813665
113.46488407637017,111.87907543681486,54.54663333854856,39.087824497569329
120.26561279197711,118.76499216602392,66.141039967867258,34.227395318635544
91.302419798450586,178.50203846656444,78.007270705327343,35.770302073269576
101.18670763576043,139.39204818438674,84.526458021486064,24.793254140292575
62.58172983148917,163.8060711256056,62.057371276678737,28.192298748858629
60.30770661823761,152.73062565808326,68.265876908224314,23.049574215145253
110.15626656114244,147.93098624689782,78.377238473388076,33.855513601129928
92.398658552881926,115.88476909987872,77.901118949375785,18.110907642337708
100.87124958330699,175.95183401685713,80.233205851173821,37.688608345148211
118.84989716744231,127.60069743860385,70.647021838868682,34.143840408385302
107.12464880005317,148.35129118556566,49.707679356214882,53.353616070415903
99.822146059219619,157.48319584417996,85.678798089511801,29.476930026800776
100.32864446708722,153.69248664339818,83.950764269446267,29.443682670141154
77.355508825635098,175.54458072716389,80.914384611824985,28.543228976596087
52.773605111114549,116.13292424400436,49.493811472232828,21.233203728640127
89.304565030912613,143.12645538352066,54.197881518664317,40.247076120960934
69.312620553757625,135.30257930555746,78.46201642984434,18.430406368802803
86.767577935217247,140.56265471119636,46.041304256187587,43.950775147168535
126.80627659413496,113.94131446483084,89.065108516827593,15.538715503302914
71.054553727880659,115.0570957404574,61.971510616005631,21.307135824173717
55.24724675201594,125.85566593359431,77.369064016087066,13.181226817063814
75.324550281979697,127.85284528206235,84.940698981961958,15.190019663749979
76.423438199001524,137.09274102610124,62.758344966753697,28.425615478040246
109.57248632542056,150.82406602774711,59.360961986984975,47.681035188122365
100.13289371071505,152.59718380636974,72.393350800421103,35.695021124387317
120.55083881957721,135.88581724391776,71.144521818662284,37.697940819299269
109.78821862946488,135.6587332071523,63.411298993115871,39.844857687714914
86.574817529606349,121.32213950227215,72.079864014046876,22.042899957734882
123.26183461994312,149.12296863067562,87.092161630492257,32.368930243141016
65.027562791693356,128.77806834879283,66.043811548196842,20.939413095941518
52.044086582047441,107.70448757080227,53.853398133778413,17.347533046593878
58.104307469807758,136.38000331176454,61.974269229735171,21.79581813502136
115.01234155368053,140.55995063176277,62.734814216690339,44.028930983562411
91.568950722624862,121.91946511531583,50.899891186179893,37.62997389085043
64.514460113024157,147.93434498415868,52.32921752495497,30.798978629907761
95.094029759302714,147.43289253239408,75.805293302715484,30.511612640346119
63.70808924418516,157.65016358327784,60.276498939400625,28.465952928177952
112.66883375699624,153.59613616509074,87.970427633511349,30.608424975958513
90.15406480166277,153.93247923907737,55.96185354113733,42.080460300375051
84.291910348683416,128.71606138680323,49.451602729717003,37.500366164033473
77.136088023308886,164.05741664894654,78.907705335011599,27.033162510891948
106.72543338069997,146.18582876997596,84.646622336304148,28.452665320934582
82.563134949805146,137.35636463849175,57.515101059216953,33.827143424293212
57.888492738449088,151.95093607057927,54.09396457404651,27.493000633167622
60.620531190846378,132.04930008376908,53.359476069198919,25.728118323492325
136.5707898094563,143.45544334550686,68.490553561493059,48.304824602438515
131.77226216368462,160.25292663616653,66.078748856104696,54.829022126456671
112.97364204296747,171.48021650427808,56.674792793454039,56.847258724758447
73.928296531356764,174.07928979713938,47.032790264524188,42.477694064018252
137.22587396129515,142.77246938873245,66.667110314682631,49.864616930876984
120.08758135692152,144.02063360554268,88.169955643602378,28.885635956576241
114.5201170243096,164.99028080728772,74.363364033869843,43.360965408869127
90.44253519294098,128.58380188081509,67.297795048287824,28.297001437005047
74.501740566064313,167.80367717588015,49.981143331332724,40.305765245158959
58.675186593814935,142.06062348880675,56.359633074731427,25.342783498570778
131.23421568894577,113.68925432514513,58.264827730854421,42.299555015754336
91.019866085025001,110.40443603047078,79.416159867325547,14.859023770496949
68.212702831570724,168.14949082795974,84.45198587690787,22.601740526008591
77.536096173558718,109.16759376801585,85.573883410489728,9.3938087657381093
102.12976120477063,126.04585771002419,89.305587371283934,17.423960330879371
65.909550464530852,130.05975303761593,89.206500739703955,12.280136352874358
127.0952855683138,117.97458338936954,87.884960974559164,18.576982501682622
118.26675768516891,128.5420027351492,48.231996322629797,53.729644171139377
114.75166603558431,160.70194250438141,51.200709116751234,59.298214855036697
88.888373579759332,106.10121326700531,58.70099369142148,25.565970888120301
106.45779566321988,167.03800683905149,69.880421432900761,43.657145835980181
102.56881720214619,169.24110176809188,49.364004991746569,56.245950555423505
108.4861941399338,132.91961798936612,83.060863101096402,25.04386755263625
57.59998890259002,116.52096742954761,72.754028058478909,13.319113893379347
87.422666195354864,150.06303059588106,69.40639810359923,32.128474114130071
53.745275647570324,113.97544168986707,52.439009551528102,19.873829964716144
94.459173732006704,132.36895208086895,56.396496348008881,38.016996514175467
79.687509109950682,176.88218856757294,52.214041124201614,43.363848233033643
63.007176997944221,179.65983544377278,83.33699210076594,23.076439727890975
59.306267095029646,162.90786685159392,71.290253702754825,23.200436549845143
102.88801149599408,128.32211324405748,78.080824238383499,25.044344735787007
65.35336716831975,156.57487868745693,58.321478830951158,29.880406492268797
133.26081065391173,157.90547741130095,61.706368668972473,58.373769193218457
102.29550257303555,134.08812713727372,63.218473399194025,36.743052825411858
81.218282408135337,153.06664759396196,79.200673728481576,25.82915018609134
103.1823942333275,105.80457337317571,79.755884445355562,14.484584279481304
52.052348392672776,120.67932439516811,54.30660873813143,19.743619714369068
136.27032919173007,144.38162272254459,87.369248553214447,33.52347697028636
93.407309324861018,117.28134781937219,50.429490184965886,37.233444297959075
120.44617045252576,117.44301509074002,85.325493709063366,19.078073206473263
57.445699993019474,167.72282179126785,49.517804054241417,31.257367079303755
93.799249775434433,179.18497520127042,56.904291501808999,48.58262534849522
94.163629491906875,146.69770710213362,83.091534123058068,26.064702045515936
134.40438094774845,167.9302298161285,53.077143255573937,69.847253440279061
101.45552471384678,179.27412482447045,63.610556908948638,48.313907198250092
92.614046095125843,115.6196916426581,65.243668497485686,25.795867808941473
74.027809678270415,138.61842099407633,56.036653786044432,31.406051718286598
79.841209760829699,134.442953688144,76.961034060119403,21.709268833383046
96.860516222438406,111.00369627346387,83.310059223099174,13.804581018571364
89.502031427454199,161.64976295960582,84.35588129350073,28.121141069885454
51.945087189229739,137.53342704919447,60.269496558145242,20.290304777837029
124.3662731774922,140.19952006428008,68.888267742951655,42.41622516471363
130.65446946557898,116.30047303599301,56.178288173954314,45.543185208174471
62.62241800987497,118.56949891731512,56.015842569756543,22.43751498537442
99.863252918514448,173.03277166171614,52.256432828336585,53.536156331993787
59.771816702189923,108.34868167307091,87.300855486338165,6.4302059032621672
110.50160837358305,122.46392137077797,84.959497287251097,19.979900095982934
75.31104054551075,126.90444977358962,79.981142099746151,17.081146612268054
109.34803712227117,141.76481568011897,68.294768457947811,38.245364923433215
115.42951528581943,148.9833879761097,67.077356198034238,43.757942162357793
119.17827427258914,141.99674818879998,68.838554978212414,41.353924531471165
59.696685136030695,111.30865009176615,69.145560610969014,13.948118291590989
132.44106606238472,123.27505905417851,64.555338811396069,41.40385388207946
70.719259180539268,168.26912885719059,50.928967480143037,37.85712295575437
53.36713005585618,152.81915253588443,50.654873379084123,26.795628328021731
99.936722245233511,153.68617876007056,87.851237213055754,27.239375071178308
83.38300554761949,155.26524415135162,66.691384181385772,33.274765041834996
124.68107688191718,162.21772642796469,87.894248620733492,37.050330152367053
122.74263248578717,109.35813612910854,52.360959496954948,43.260095395688175
78.542500354044378,132.49562886994593,69.948744841797009,24.266363005574114
135.76094555627705,145.4645576446259,54.347276400819268,61.909087203328248
76.182605432610671,130.38423624729944,56.393307275697069,30.17933334550942
96.355141630854305,168.33591549653897,46.352456044253046,54.747881442257373
73.036858151084246,141.19293814404705,50.352898983309508,34.637511073709277
134.24392130440668,162.64706920945343,86.258178343313801,41.19938954597967
64.81470358238164,168.90116376608768,59.46898461670493,31.058412424606377
54.041955745309608,142.85936121776234,72.36581453615662,17.700573907083385
89.158735400273414,173.21641829035124,65.925635939517292,40.000954684914461
139.31380076502535,149.03429554027355,63.020306036037525,56.508727977241641
130.25095396294228,168.77057241252913,68.934874110573062,54.705077790981399
117.37472175112543,130.54430966936431,53.425752507690369,49.202403269224462
130.17132417906726,142.41127188986138,89.487175433380941,29.707830286236941
130.4101975728077,144.85582807534331,81.823854091673837,36.262677369372355
96.69725243478041,112.8734786922053,78.372658472918189,17.444192972488306
78.433614664771369,134.89143800261556,66.094168365627866,26.847785939503286
119.48111888998892,173.80032544137572,51.879470495685119,64.548268950924452
109.5495136850985,152.31241802735568,86.429963622310552,30.230873926039092
83.629195598633913,118.31299368277256,60.362418032177743,27.123821792942962
58.502000125536377,130.41417267072038,47.254801036362018,27.382324939938723
117.21106502141234,119.37022572470249,60.408165456478287,38.44180512734895
73.621446433057827,106.86173488489294,80.750566372314793,10.24635368294895
134.31318354804012,174.55953438780199,73.021893524469363,55.084276350260986
71.687351750511624,138.61554961926535,78.787736313518678,19.727841180096181
61.048213917033742,128.06513043155897,80.713592273806981,13.845888092890094
124.80014049124155,149.88578936683024,54.537957498624415,58.209591572153272
63.795588496204466,105.54858422197617,86.570249224193105,6.3020060456536413
66.134147734196517,125.85165799506103,64.709532131416765,21.219338428592476
103.94445123687592,157.72750992741695,73.755614216887409,37.706474937282941
128.71058367537182,152.53273298019474,45.103894766403393,69.962884044919548
67.679119914311599,178.63544606569016,89.701582428503002,22.430618894903937
77.929130561008535,151.5268282243533,57.64033736838698,34.979164072410569
119.96643544170598,140.81294052207994,47.792839794306985,59.167274141967489
137.46437834548706,162.10744223880056,65.621791869143124,58.241709718472727
95.066706758210813,172.74959039730396,50.80635257319188,51.856112064538564
62.950775229612574,159.05219600387636,51.85470195709091,31.995944268099809
51.254265893738136,177.24084176620346,73.452726586359461,21.219466007825325
70.669042699896977,163.65038780536329,62.681732620660497,31.52605202994647
61.863999600786897,170.01010786964449,86.483360256974777,20.14592698483208
110.98928062515716,113.55780533877279,59.36204225736315,34.785762542341736
60.964925416567802,159.93101272453407,77.678105777275547,21.104166241403387
95.56969384585696,138.00665246455264,65.749474356970836,33.891478492600051
112.48361920785979,146.48278518084564,74.697808550817541,36.506973057018556
102.30049482988122,154.05768071117677,71.98629105221957,37.14296695456882
67.979808649405186,177.73613375291771,66.275278774154913,31.05218528463185
122.37120735640364,178.84335610737185,87.752749258099669,41.811816881915426
114.38664166542215,126.6171184115929,60.422113923973015,40.482545633965309
116.50856035239876,160.03151230784371,52.975597556217267,58.556404586124984
61.795197640158193,161.24876534514516,75.514232739592273,22.376732976875804
61.137842328531015,130.98696459847866,83.070340258855893,13.68567648622775
133.48062959058569,114.29023311481657,46.811418297296569,55.909511832551416
85.782037444244651,108.07102202142899,65.233470979020623,21.203676511318623
77.085382260284575,163.30073456468838,85.161946035929674,24.242507440290094
93.972564081637998,141.72748063626796,78.732837851529041,26.85185318833895
109.65777914872243,178.91551271211947,89.631347242393275,36.458081469340591
136.00609313422729,139.87300921452396,68.913621521875967,46.223788646020246
75.780160419384956,178.34377343053802,74.699807346051813,31.03874973741393
133.23275863808243,135.86820016455448,58.611612651206769,52.926358413964714
52.237354224763067,164.52616129199794,87.639101984969656,15.927556794014823
99.967823809414227,111.36144542338741,61.485096985044137,28.846570741110938
107.05776005129766,146.65962826033228,78.232982070898288,32.573784696945054
59.530766337567798,165.15448402392931,63.141309185358686,26.601114235605316
62.630563735752133,174.35262504149165,70.281851852834961,26.643878148200326
87.720288738467346,166.69373179630736,77.390214075969581,32.0944105184536
136.96087209288635,107.77280454008806,67.902036828810935,31.084332134289109
103.64382979109355,132.95267559800507,85.818884710927875,22.329806457524974
133.97208994401899,108.65238542353885,63.868544456751465,34.777141383391815
122.39248240516737,113.19617183359185,74.118230916449633,25.533787716868126
92.064344139976242,155.64792215006131,60.406309498502438,40.584053997434019
120.62871043269686,158.49436472337737,63.367050070395585,51.721861163560277
51.605310557928895,163.02905120637197,64.802254870509856,22.249024584496965
59.822959708916144,169.90924110417473,50.661315824052835,32.342321335870146
124.64857533944627,160.45736013573824,49.127565557655302,66.212301486283266
121.71353794926456,165.06536940799739,75.037046541604099,45.637465363978109
70.937666776979029,108.67227823674594,74.498298225437352,13.234780679886358
97.769263153914807,122.59013628309739,74.830937139454278,23.651890996970319
104.54142386300099,151.64233300314345,45.889490040421123,55.968464273450735
128.096505839841,169.35939784686173,59.694607920230098,61.329101651013048
104.2796441604853,105.33750937047444,53.901443126663864,33.683559209648209
87.131441234631239,143.59720065872625,80.016814014480559,24.774166013987337
83.676563906646436,155.79655495232979,83.728368062825865,25.17657941388482
88.329387773615892,107.220546684646,56.100616975176628,27.647317672023817
108.67379230219768,135.10166681650409,75.053212148159389,31.051828645828817
128.07415685770923,172.17261610377727,50.821326155622351,69.696799770578622
90.850719386866984,155.3709606641894,57.381863652077101,41.843768627889609
72.305560665622238,122.8243772520448,51.23945233050388,29.736149917371602
71.299612669782306,168.95858472239345,57.758434496965315,34.971029820321647
117.14128522191018,131.10235675571357,75.3631446307175,31.624474315241848
123.49118870815194,169.00085033580444,85.964710958336354,40.218104380103057
59.475027186871245,127.42077383391791,54.113508356588369,24.01723550312072
55.990297125966038,149.27401881623618,69.393556572782359,20.453562022689809
103.49902973808065,134.77050508108755,76.562599555954449,28.506947623203494
63.155591977342844,125.61187880663003,87.881511081850448,11.16139338283962
124.21977714107072,171.49181716289019,72.452721729922828,50.432013845335952
77.930120653166696,119.06952614546185,56.479811896232135,27.784918117613376
62.94847396740284,111.36086934268224,73.146517061127128,13.037608990416917
132.88734252387053,130.64452039092453,59.422102275510724,49.796001731937466
64.897855046175039,158.82293607311757,88.925777581126852,18.309583097506518
75.624807410414206,165.55737044822112,62.985426082363659,33.941054612682187
63.82520556728528,179.90575275500737,75.844247434245631,25.969685098040777
60.394105729881943,127.22715427583736,46.045241205604128,28.295961556339662
51.9033214702796,135.59564633484615,63.002765076063994,18.972013047136681
54.985586824783411,115.26159585222197,84.379842599513026,8.5055053597446584
65.717732384226736,148.11539472172751,72.460234999496066,22.540502531468665
54.804373936445785,179.8185027947188,64.977429887818943,25.71036631974782
103.2029434499874,157.5660757590494,87.117187474607675,29.714057829900771
111.26430741195557,149.64096303100288,83.429296926625312,31.608473655259719
85.426741114882532,134.42768196913454,59.49970532203222,33.006440981353478
78.619198725684441,173.6474070214166,69.504678091860285,33.672826197371577
95.407361332000704,142.2687447097762,67.042091524160824,34.289560021897337
128.75044480111478,115.07751849847961,73.449112505168813,28.429276858484968
126.60184641399854,132.40338473993501,60.035007013144003,47.609887812580091
53.912755581151274,110.03750016358252,55.989225034464972,17.550737347514698
66.334856863687165,120.14842782665862,86.070232586499117,10.962015750173745
71.307038399395637,106.32515857499341,86.574352477432782,7.3010630308700275
72.444881824899056,138.99599373751226,82.949529859289058,18.294036241692737
101.41093865684954,152.5905198713848,89.019199384405255,26.682814342476043
87.463618313287299,130.74693467841809,78.524618660085991,21.825960780608778
54.43287079348346,136.52863286289579,79.410025285289976,14.398208328412844
83.625272461361448,176.94069546334319,79.316554138318835,31.858007645839763
97.13776538458734,161.39723411811866,66.627343392403787,40.371680594003784
59.150471261334438,145.56424777087133,65.540348753142226,22.422303526345413
125.01126984097037,126.34056563338689,55.81018242670514,48.405471077882993
54.676567981859385,172.27475990797464,74.01686374616807,21.813184141372773
133.23576821162558,122.63228376604945,58.019406124605055,47.653838135321863
58.920182742188793,129.40070478875077,56.601378436605948,23.060761136635847
125.92174564379775,173.17986108172113,71.368261834322468,52.424423263394132
131.23878295348555,144.71565414638042,63.449207470126943,51.234917718217268
138.16136125279334,160.67384620634826,54.848547395758445,67.839666655000357
122.18232922462342,149.30585956228245,81.722520753877404,35.742317636852789
120.1529786694196,154.00794067571212,83.725646368246913,35.521388095663788
107.82349483959929,127.45374686361191,52.546478385500144,44.870852050436568
120.10967191203162,123.10290462199973,45.337816475999993,55.451788394992597
62.109698757183239,129.1869260376499,60.125848583821821,22.657545034033141
98.246123235287357,116.65811730625668,80.887987605633867,17.789652558713009
96.280058317137303,170.57357739681055,82.762823980544596,33.372323968542652
127.18149297103018,126.24351999375855,51.224808155222213,53.761659175484517
91.651942903416426,147.11170458107884,79.845115553237306,27.16425782331067
84.658054649031811,164.39808188560306,50.206687528924327,45.046628414971472
107.56069441133991,163.78680820317851,62.552816557043812,48.108228733812354
73.981698575076138,137.87896939381446,89.937428175536212,15.568662701531624
62.579156985856116,140.71929814400443,53.666587045390941,28.025107216898427
93.008954662137114,179.60263117012687,51.928361215993192,51.288383742086673
87.520043173539648,155.59481077342681,64.026014964605707,36.490642158391758
70.931294647598634,166.0978832338412,72.885083668643773,27.666007484058156
83.076062910361514,172.69154769144239,86.980535208596393,27.421251393730902
82.975320484362271,164.06923771720045,89.136951548986531,24.555207269823963
79.474600797129085,118.88845087151756,48.133828646612756,33.667336909179156
84.151767175423601,147.16280503031791,51.20988828065574,40.70422887016224
111.71690109103508,112.64206179859086,80.58320882531973,18.535441534859846
76.718882711415674,153.96915949229987,57.178446852188721,35.168171968172778
135.39721340438064,176.65120711408582,84.818207677786233,47.55405993522551
132.47132175843601,143.45490482250835,74.855396575308902,41.626379842358197
93.281938547007073,137.47293696508254,50.033016107130472,43.500300605844551
79.552508450421996,107.68820635636224,82.463817821580321,10.552942524514748
98.189131084700279,176.98308917469154,52.936037100363414,52.9754633906606
126.37044398962621,112.72520130976191,64.057292760584417,34.789560152708148
108.73286065040918,108.08093199786352,69.848321785169844,23.364011202044626
122.39526451523697,123.45499586287039,67.534476708612516,35.836565448145663
97.945004845916614,109.91478254387869,75.877331202681773,17.9437020728653
106.96258663408587,139.13383818088218,74.37090306911648,32.44523291151954
75.934005276421559,143.70658509428344,89.641890248762479,17.593210401879126
116.14038460792617,128.44274617714379,89.973985915088463,20.455285496802393
68.216413381314652,108.82203619311646,68.240673118603837,15.634658759199999
112.53183159366483,113.37002761869201,49.283958913238877,44.337817011612806
127.46471614933047,133.8378283492446,77.752948453592325,33.786176336173646
61.88925535713895,109.53963381199021,88.949883519746521,6.4199073618919487
105.29417664877278,157.3642294207435,59.324687443305919,47.639690118593975
58.558617340694113,120.5265406143609,65.754399862690818,17.217976369422555
115.31440654442842,127.65536765877289,64.114961616695524,38.207809529330895
57.604389694116819,134.5594332883573,47.313861955061824,27.633127136353842
134.23458404305634,136.24572248018609,75.251899405055013,38.711926860948488
62.366713703402198,105.12455307561004,60.900196278081054,16.612750869045534
136.29922213181723,113.40527782490231,80.435874358417607,23.182404747481623
122.0795758476587,169.70734228056585,82.445403387689367,42.247806818261516
103.43138040197186,105.09247968839311,81.95538539690304,12.794059958760378
120.43616941665923,143.11255168596563,63.749969911794608,46.205205612271826
121.56033550847773,141.71265048804059,59.46955570084048,49.693749685801592
135.14243565355974,129.98206207579784,78.696935085017458,33.212719385435157
72.804501845526843,137.34952651098371,81.06252452292253,18.76245894272019
103.10683058224782,163.54358531449384,67.106585087611478,43.109933224495869
58.554427780796111,168.09027796612173,85.186395879133642,19.166349994694222
105.45491300217091,124.52614075614375,51.475891323535123,43.769424748545681
65.416217368350999,129.18678307257974,84.558095084653203,13.658525899904593
100.84555503251977,123.18621397712495,49.324285483734656,43.177935244331216
101.51874626304647,140.98975504132989,51.908648492457623,46.881685316707951
91.938663768310462,156.24437682441098,69.022800597328214,35.597885417061008
97.036859796181048,122.11896565975654,48.038331608433673,42.246510819458493
118.75310510059292,129.80518065411499,47.376319563004969,55.246643653426652
121.93202448608599,174.7788463191863,45.023343487456749,71.979952348976468
94.293789401788615,108.64269673852185,64.634249686241844,23.948501655119205
103.96340973703511,139.55772039296747,79.858074658150343,28.286836548110276
133.81126121210917,158.36685311975833,46.567725762596204,72.998819016594851
60.776022965101049,116.28405086681056,74.351592290963495,13.368371324346978
60.539320931009946,108.55305150041114,82.040729283728382,8.4212505607405816
57.893811071969154,115.3654028728898,52.560038186004199,21.652716196907075
109.20769565364751,173.91173951480121,51.60886806696319,59.224808348390901
87.674747071134149,105.69448363658425,83.736043812924123,10.163096115166931
119.6889274527659,119.12414811085139,82.040607447754269,22.063950495662514
110.41082719777333,107.34626346762334,69.252379481888411,23.81658868830301
80.027398249541434,113.29721006716525,81.863994568229117,12.889439064985186
130.85298926253822,151.51119649712223,49.174023484102264,66.72701159898098
118.6278932363587,123.12291815543144,62.751668307243946,38.529819045350955
74.348144681915812,147.69090378230075,78.200890024786787,22.871364690671939
82.777281599484866,149.26465370745944,56.58533816957835,37.26860385454534
78.299598218383665,168.70764998173343,78.854801149509882,28.418857262850747
64.185048376249966,105.35560446839054,67.688037197586624,13.971588925289893
63.30050352879725,169.00270945067751,78.761969457670489,23.05528094455174
134.25147170381695,151.43393148202304,65.910583703579832,52.826892339512419
89.4113633478878,117.20576145787182,61.555695309981793,27.834570016648946
84.498784049966886,162.97030411014629,54.863514741538452,41.935142565777959
115.67171378096401,169.16186563429392,54.377070364575673,59.396158103358523
99.769375872761003,124.0697612815618,78.817086475712813,22.252951198462728
134.2525988154616,173.90952606770105,50.350965661528221,73.967811773347123
120.2271344518453,139.08430727239934,48.869205754992528,57.707371173953163
93.143260771208631,150.25683407499912,52.933111425995861,44.613668533497901
83.872352613274359,178.84871502132327,52.890593015426482,45.587449591025276
138.79683904318898,132.11520589793994,82.039843026310479,32.454532897710266
114.59842124032791,165.98695093650846,62.932798056339557,51.589446844517184
135.60751940034569,128.87993383713447,89.567480581221702,24.404336768054712
60.663071949533723,164.94101416811182,51.174506600577558,31.933966655745976
126.54803112717043,150.05504391469819,74.409292156213951,42.647402771131766
107.33664955920868,121.2266771419051,65.19282782405628,32.263177872839201
60.972951050160134,136.05195703419272,62.681317951368328,22.510696236657139
102.94321999722986,128.82267257726713,84.378788957433699,21.459498711096458
111.7486728594904,110.85812948102729,88.901804062277989,12.282694446754126
51.107241729974255,107.23760775747731,84.278653144838046,6.1267322039779675
90.888616565757189,130.98589915553856,53.653530556580989,38.066798671720029
124.2859560076689,106.4275610863115,54.93590645440203,39.660089237539957
76.582312280968097,117.41158181863312,74.523324559277853,17.112478249034332
91.2693273618696,159.38874906381517,58.008761173718625,42.562048169611842
89.808271436110388,158.10684267626908,78.062630885126097,30.438448250847721


==> anc/competitors/data/v2/cardiac_output_liljestrand__s42_holdout.csv <==
x0,x1,x2,y
82.166763364292848,109.51113522712063,85.408529866971463,10.160252789959975
83.498779295624416,158.33065136659764,46.51776182256436,45.576334427457617
101.8403296107758,173.62368761120189,55.562103509256609,52.461501127672435
117.23827030555726,124.96295557931003,84.041930150673494,22.954057861503998
66.614661618571944,122.22186032369918,47.926058724482658,29.087571043468781
102.61450815717239,143.35240925787764,61.052909682731695,41.315571993206198
98.129511021060779,124.54841294717872,87.529619226490667,17.128771373292874
104.2242951709962,150.96133717803173,48.579850308649384,53.475868525801054
73.774729363357878,153.5385566179059,61.498025765016138,31.577256199320104
51.319830224551545,145.04268368015209,52.593504427282809,24.006110566539011
70.849307371014746,167.42316932781478,63.77999482840157,31.76014979645862
130.04373909610507,163.30636452019431,68.615877728132588,53.094972003957899
130.60769385878271,128.22474166446608,64.099845531596458,43.547239200935309
56.169144805698849,105.3169530466206,57.899509040565299,16.31819024032956
86.364185989833487,154.03473212409753,53.79884731060956,41.652511699184856
126.44306008554528,107.88076393622735,64.941337109631121,31.416077535323385
138.1340682310697,146.92081290657939,78.175386681515704,42.186786867676396
100.15032001179014,116.56006316936407,70.718029503065864,24.514849954721367
78.540632331887934,112.59582187574267,63.235337295690471,22.048445164067136
103.99995226745472,150.18224363848771,76.72213325416125,33.669901295674016
127.71189077408422,114.65866581011521,53.22747434838864,46.731038111155748
65.109993841473781,175.52461580852702,82.3046207571781,23.540981560284692
67.458150918740245,112.71620914394592,89.308479069265118,7.8160852617006711
96.290905806362986,121.67164373617018,82.906332742292818,18.246083834242924
59.058063977229644,128.10682679906634,64.680669137327598,19.429818613613172
120.58602609228782,106.75232226956314,70.446800681447968,24.706321908426773
89.965659696802305,137.00312704800547,45.621925707124475,45.016660849603724
123.09094905021544,117.59816022142188,57.675428776978535,42.082471896236648
131.64110662840261,112.99812732366392,78.708916461953081,23.545664124360751
111.14097099235239,176.64074942104861,54.610716077945398,58.648434364367866
73.9834299682623,163.81592592288786,80.948957476261228,25.047639480028923
95.5201384085657,125.98123464650749,75.520382425113539,23.920540482255866
79.537865585818935,118.5701409644841,80.812412294623471,15.062346723318507
111.73900936355756,158.0218371348781,80.893222176680311,36.072548351895982
114.93977838920969,155.04401570423101,67.475260664563905,45.232635402771848
126.68579200921673,174.25543188870054,71.363109586603329,53.070078766099201
86.150238878513505,174.49020884368716,70.270125012253203,36.683170743267993
119.75775291998866,160.7669734025643,81.94024523913248,38.895060013948765
69.018090232573911,135.3205381443953,73.893720068724605,20.264210044077569
89.440765987908435,139.26336239215959,65.344670511907012,32.312242724574759
68.98432727012954,106.36053360891576,53.999530604649678,22.524863563461754
123.33441653933204,133.67163647137767,64.357466305975024,43.169527182423735
122.24957192388992,115.45053139491894,77.795954716558853,23.820644672676409
114.64214587838337,105.50495141028225,51.041372133745895,39.88481785535847
79.203949920191789,163.90003732234138,79.289285856105948,27.556743175456258
117.28108682992429,131.3013477072731,74.147960066296491,32.626108557801722
116.64233939579591,145.08644393767025,45.189332149750065,61.23865610971334
122.9653602539147,144.98032148117613,53.631439139688624,56.556309610265068
75.245465747227655,174.83086913498943,56.504666415165275,38.487430011908913
81.458708028464798,172.36841998454352,86.70836333255204,26.933164196252747
135.56494989745505,123.79811724892234,84.65114164439558,25.459230772226491
77.248293525785229,170.05165730944589,59.237849450993963,37.333490211147243
74.826357105252029,173.65188271840128,55.969710110939907,38.348868518617003
61.764568336187423,124.09210664476853,88.02863645610924,10.500833800342685
110.21618533433882,148.06380590030963,73.056322827362067,37.387092271512891
53.826105667123755,109.42622167653167,88.620145006574688,5.6547873112327727
135.70656986507467,129.72800186771306,64.799626167645897,45.295402211789593
135.98299067535919,139.09660775200555,84.35279120535003,33.315049983276673
133.65701306058497,126.03816035327935,77.700807686500127,31.710311674084814
67.705573769187922,132.65917037819912,84.914488894230729,14.857409969152565
56.77389619174641,123.05382979299998,48.367576414121842,24.735706526404243
68.683994883704528,137.30280497641618,51.284366836761016,31.328164626919293
51.015377346213782,105.24680811259749,57.11364274895589,15.123951558792751
84.164753048124339,124.82417090629585,45.809714063648123,38.97369065097778
117.44812259014419,109.77013909461114,48.380758991813181,45.589797638115883
109.04944800301284,172.98986811009232,76.4006133123235,42.234991723193801
53.326502397869625,116.58191641152739,77.564520613919342,10.716968502940189
135.75538453159686,122.5009575777931,84.559111233736814,24.875921126851797
57.144644856853375,154.74640623229962,56.384653079623817,26.622551270881182
116.56492159958167,159.66245804625618,50.109027229919626,60.876181799728094
81.532372879947843,120.92776049078617,46.305283167394983,36.381252850913732
99.319133067396479,154.65657923693016,77.897378107635916,32.782315975865124
51.348493750185945,148.57367491082491,52.213748123453414,24.642664483845738
129.30963520200834,157.75281917914629,85.779756042454196,38.215875351000214
139.01192665329495,112.97504449789466,67.849237407402939,34.691277738459476
119.23673623989637,130.65543197064989,56.71465969446399,47.053701489496262
98.049078990104206,124.80305058465592,79.717416933591153,21.614486358328652
81.12396357615475,128.59057809968189,58.196617653227676,30.572957960104048
69.433226888467402,146.08935014634827,61.402270696658675,28.338962209953444
128.18622669537817,134.68453328993786,60.214147825265918,48.979693749820647
71.42080973028061,114.76330779161057,76.868876836991319,14.123154460157256
55.971177311846873,147.33190919421526,65.762217104919202,21.425047130551935
127.68299413426955,167.91665556831521,69.614097336647319,52.841852318380425
52.886643654934346,175.32408486013236,65.324306923587756,24.174352526238241
61.709377666425425,126.39517609998651,84.248404985157649,12.347164830501413
135.4835179569385,107.13645388541768,77.762851842913207,21.523276813342012
107.97193089150491,146.0026244181218,65.660457802619376,40.98352329782314
104.18663619891288,133.76168729354626,70.973357331789032,31.952052484391267
128.9629127360557,112.82910143392209,89.043625430672108,15.19494145561405
106.45698834368088,177.31730501117954,77.536934262362777,41.679972819026588
88.641882126266637,143.9073769880394,77.677085190491766,26.494536940845435
136.3509799232219,178.80743831796838,66.604435222717939,62.340053892418169
95.45978658570948,170.62500896951127,58.201310157332884,46.899947247054413
95.125491273267144,150.50651132486956,46.296467892308435,50.370332891107076
69.969149833818875,114.55996002761249,59.695636305236988,22.029766434183486
95.584266274974041,144.10166670946992,57.07787510404966,41.346675681271236
75.591731833658514,144.55392321293715,69.471432458926088,26.518425766253692
70.405628931603374,124.63338868894337,79.392577738919513,15.611776305141957
112.56506310120582,128.00057423866099,51.092012831834644,48.339337821808662
96.160307614360121,161.71733366007621,68.546052844335478,38.909264560364235
85.272945694366285,137.08472909311249,57.271658089025081,35.017607438103511
104.4893731467713,166.47025830234099,60.952016293423405,48.48045330062164
50.937541261597914,125.49315552057985,85.274038281995445,9.7200276138060211
78.148414899286337,107.43246299035779,52.531224867604692,26.821366728623222
124.87963625603277,137.78555688227948,86.609636199711488,28.480246266111202
137.1086145120787,105.24986852841157,64.351831381787719,33.062600271142152
104.64533666274841,112.35510900843327,89.430064098785124,11.888876698111268
106.27556306867544,177.96958955001878,65.794078437106066,48.906039626343862
123.56773650566527,119.74411533278709,71.195958158837271,31.418160597751111
133.34940091745159,177.1556569643086,63.242868236836763,63.187584536696775
104.67448252162761,122.15655034184802,60.204201916732067,35.560447805147021
55.082237485760608,135.11449728634219,74.719103728490111,15.854054807763756
78.574812187486913,141.54266721380552,60.337628653372704,31.60620815496344
126.78415262405862,155.69342857018924,52.354051549738273,62.975025415753912
73.024224228734624,136.12846715796894,48.682512837076018,34.552454493752371
98.40206112466835,175.88389357441079,56.011482654928201,50.866440281218154
100.76525030084413,164.81569706904696,69.609333552978555,40.923501319267508
116.19155180093288,171.5339181920196,80.809206929759284,41.774250767348533
134.80834590844273,128.5580004178538,63.15466475084515,45.990260948099511
104.29286135413109,141.15994287469118,76.833394231271384,30.775251703206532
92.80250369197617,147.38866810581334,76.069355579351068,29.619033834163609
52.671272466018699,134.88484748184408,81.883876555146585,12.878373450993049
63.228114428489292,149.21467606283392,67.034876184876936,24.028136642991907
123.64686328596504,169.46652397392131,79.759034725372402,44.506067984085696
110.60047304367134,141.46233787418484,66.651331266393072,39.757757161572741
124.90064812726499,110.60850317823071,58.786151893794148,38.210445661067801
135.5751006250149,140.63886808613918,55.986329368203613,58.368798116589502
51.521520002239917,143.54730995029993,53.714060065007061,23.463010423542052
66.901220130487445,126.93566603420874,52.167429337258895,27.928530501700628
128.67471680625329,112.68076756907202,59.301420752082606,39.937695885999041
122.13610047761993,148.31843998430364,72.958167357808065,41.595946087965977
71.400582514323986,120.48403073213227,49.600535128505435,29.756508776330801
114.2540241517778,163.9607181981155,69.031737784884456,46.550940780796395
90.607835940030697,150.36151363103565,52.098249958664546,43.97625244590143
95.073230464254308,122.18099890225122,65.724548109035453,28.56486805647538
85.121629428457751,151.7508255350715,73.273336673451553,29.686286396055809
114.44353452267816,175.56538526994552,87.986175328960485,38.030032201568396
96.610971849824324,125.8390488432717,68.175775895188934,28.713810127992808
119.02967775473168,179.53464519666858,89.152898386628252,40.039482494184497
89.916195370978755,119.24416986409649,84.377029313176479,15.396828200950031
68.474960029195159,175.96971710631732,67.952304271324834,30.323166332251226
118.43683547341689,125.25667607035007,58.989239387552608,42.597989085075902
72.745048357995429,165.47240629949692,87.589249786157552,22.388275151880553
98.175112279441691,137.13982753980591,56.907572709528431,40.592198691011781
124.58843734878234,142.60988479253828,54.521082749077202,55.672867289124348
126.12085563808635,121.09429347380484,60.112566784435742,42.443578225407713
53.925498600149844,178.96018753644273,84.033049271300854,19.464353242571349
135.94232169757751,154.43769230970017,69.77788977587764,51.329394700648557
61.533971931726185,116.35727152733914,68.203744130294169,16.054732862762194
105.08330153817063,154.68971533285492,46.312915297230838,56.658919946398363
87.672281382789805,179.43710253031111,58.373403500005196,44.631883022330747
89.86774855939845,134.96047876495669,57.502932564885015,36.167577192147213
109.28246184211858,179.53809317714195,59.846611760880336,54.640833273311131
60.630901036857168,112.931556943627,72.524305316354742,13.210302681886066
62.267497110091078,150.12209811522919,56.87456795196357,28.050163441180761
105.5833472731278,172.26289279301554,67.046899403893676,46.421237788506389
82.008601887500845,105.46232274188475,57.70069710035547,24.005832611600237
137.39727401981457,124.60345682070752,45.589189345950288,63.78856668738365
56.225412560272702,130.05032315609009,77.241190589653954,14.323863103918146
53.981113291388333,162.01776098660287,45.990599894459308,30.110690268716969
62.277831495928893,138.81448272746138,62.422107199983699,23.641582737956799
95.048239437143963,136.69909089507973,61.106913272747605,36.322979317283774
66.461790025483467,124.19416665887266,70.561140036792963,18.302694875256801
115.71205354943059,177.15038288757103,57.38563127945384,59.087835190818808
82.599113740193303,168.38893921659741,66.757874922284657,35.699551660626838
120.9964177332124,138.1784200252053,69.643384489950549,39.901942956998489
136.53712553024144,157.6156366964783,60.449785216241331,60.83837567846912
80.9960028937234,152.14332677189512,45.572689685094844,43.657543706107063
86.799222287488448,107.52752102444097,73.386767190364409,16.380082028611834
108.94204724423128,112.46752664716256,63.830684975400061,30.054741080182531
77.107960888114803,158.34382955709006,50.917983375248369,39.583848718926994
59.480042283905185,164.86259371027759,83.986490422897177,19.331049821009035
115.42354422691299,150.07103078227271,82.043649664275449,33.827939783939641
85.700319076680216,179.1476641383403,79.517568956506807,33.009194334177579
111.86198118948252,168.40710346950561,48.193433680308914,62.083591507332045
100.86681100055206,113.60309051982048,45.836756631197289,42.871177529853952
139.93515033893289,119.03839436033927,84.143340436843033,24.032891646209791
94.261047231101429,124.75894862763381,65.498282415541652,29.360105926785614
70.956538161150775,174.29816953163839,80.68423600347046,26.050898033010608
90.199386955973665,135.8578635562817,71.029665142864147,28.263974107660314
100.11336867655609,116.80383617292726,76.424971804943823,20.92060794410909
76.327042736586975,113.84810890083307,78.903479911163956,13.837604176171858
116.85535125848888,169.51917221630151,76.591542331836962,44.122787793718544
103.4050667506892,149.37625846947478,72.13910240382441,36.054895909318724
107.90863063713252,174.84337344884878,49.60469926218228,60.211405119492404
59.852310798539648,117.25397342107776,81.836173272511374,10.647624794586681
135.57754898643873,123.90595422767362,57.968474919935801,49.152824136875751
90.479602334590496,163.08415885163035,69.880514099618921,36.198744670017639
54.287781236617917,123.65323711070012,64.689192806920033,16.995783368569523
56.920701765089063,142.23538369924927,75.02297523543966,17.609345278318795
125.34157021522802,151.93274944230922,49.756022747834187,63.498781931518884
66.960945706186124,154.08058510561676,88.203458911583112,18.206707289585715
124.30521446632518,132.23080514286858,49.752102333835502,56.337889001436018
124.75432698701135,171.90425373689908,81.642080081682707,44.412382372677023
120.68826541655416,132.6029284365936,51.825352429302015,52.860144263680809
104.17506492468462,160.56726809795055,65.306327760182242,43.935257712488422
104.38178816869899,168.58234719972532,84.954272810334317,34.429929473396228
74.211411533520192,152.61019881739281,54.147154090154849,35.341338193490273
53.756849493208605,131.22975371075884,74.108403550490721,14.95418028665577
113.95894104356903,112.81485204568271,54.087352876654897,40.098473345835266
51.342163406141893,175.45058576649484,72.167523736092804,21.415137440891318
51.921071281292512,121.63790852481603,67.775464503991032,14.764510819225844
107.60217249814566,117.75540149498018,87.859348585463053,15.645182268903385
135.62284339365138,118.25559383749483,47.683992737525486,57.678347894963146
70.374972328689822,126.83254620186887,50.073767720724632,30.535353949877631
50.642203631911102,148.80859863509295,45.611477128196675,26.880606959243412
127.58431022878413,116.25686093951552,84.423512789757439,20.238330687178657
98.459051613826801,161.63456416043937,61.066673088813801,44.462344709079964
79.604469516901759,146.89637323990962,47.572439848358101,40.657568184867735
70.515978465811585,126.00454706542722,75.57130051789909,17.642737312744554
110.28862525509044,165.94671377335942,86.384834707968267,34.774764858557013
122.97448633770227,155.86839422033964,86.577545308076282,35.146006443594061
138.84776261546847,172.91287228105813,87.005902092666645,45.891223642741636
75.936817491975432,144.07967835275929,70.412831107977041,26.080285733522413
134.67059139598638,131.70882872284179,89.377033978060268,25.78567332840127
86.052577210725843,144.17554433370663,79.298335754761183,24.982118707770027
51.78796039625599,138.37397982800979,51.779854867451625,23.583711163058997
64.601205744944295,124.46711050426875,88.612499818499543,10.870355348912307
78.435714189652344,117.42505650887581,73.39126214828471,18.100244955247916
58.022486023735432,135.3454741708062,77.725454905926057,15.690816091011095
95.72486574221611,136.54976009272116,88.418815119860511,20.47987476126135
56.349607234617892,163.12681142505699,61.549665811509598,25.475885725723931
54.834919447574968,138.65582350935756,50.437818477471552,25.582177956497198
105.26018972410554,147.43965767196997,49.600531244939553,52.266317174984039
55.589537090920047,123.13340512709553,62.132932647381729,18.303314397041255
121.10777468878122,129.58169483076256,51.276914851630863,52.434980382857979
50.505989416852849,109.71990339755162,89.660474318083544,5.0813491498179513
53.360326618332451,136.20478372192858,65.392850225738428,18.743017097180914
91.7120692792017,149.84729874267296,85.134164223085861,25.25720710658571
129.6904606944554,140.01108872068326,84.336695142163791,32.184127820477009
62.299015987119617,149.1911749026556,86.715144914316568,16.498901742331686
55.596591534942462,176.03416939481372,50.479061140341202,30.816902183848484
74.281927512686408,125.62773740449705,79.998895342467932,16.483265291370632
66.774892802961745,134.63531230422927,63.909101179781679,23.786794517766452
114.61889855354897,159.11986298644115,59.815659304215998,51.988541323518469
57.121800968873416,142.86691285960231,55.829250514940099,25.021862228291013
105.52397403658578,105.94619015431863,87.609911764696619,9.9966725178401248
53.111827654932917,168.31527751610989,84.87284212842485,17.50390284362723
126.14134099689849,113.91182701539978,77.889623704000059,23.690587398165516
84.163215594821651,178.32286497268723,84.282253854208619,30.139398133554863
66.22542838350715,156.48225429277028,45.722968996117338,36.275428482588715
92.025865423360642,155.15343728584119,55.758075101298452,43.368634175412865
81.19939735042702,120.37281032723438,50.873630010765098,32.95421234396148
85.650856838673079,148.43506257930341,50.196241091076658,42.361093542693197
104.24032061158763,141.0635291029144,86.290529841078154,25.113055075557643
108.43263108688082,113.16149772726217,84.841420793498628,15.50896561248862
60.786785517755845,118.8632578274308,45.604386913031952,27.076275583406247
95.905731833858937,121.10230196080661,88.503564460650466,14.915640626803995
127.31914538061393,161.78768331655715,70.186801067287291,50.275124331301278
107.74354130961379,155.5172061148169,49.769389243346644,55.501160490358558
105.92725659309394,160.91752601173653,70.775587596419939,41.211791285548031
106.8516532360519,115.40207225757868,72.400785018495597,24.465861166425036
58.948546454395249,160.8328550584331,49.176440588709937,31.341390460918994
94.788140543948316,130.63171964489817,71.082672548323103,27.982849335021534
125.19626000360464,158.2131223384776,72.272078618312548,46.68194404632537
117.79428738777924,176.10744009776494,75.567842334686105,47.056628518672511
108.97455110108766,167.73101196810353,84.33108522393637,36.056470528708367
110.93060404320677,141.0884856239395,86.954506920840984,26.333257995715847
57.466047407114417,138.07902529141944,76.826835891932362,16.378898185644992
99.771627615305889,153.23655667345915,45.544805713086042,54.052256937272439
123.14934479083726,143.28697249299069,89.142220664813408,28.687836587616005
118.47289039352175,161.03277582266213,83.760392704467165,37.397622779630638
130.45765559224412,122.1176792706672,46.593016699678003,58.400389861105253
129.15449465401878,122.82296375228108,49.968276310046207,54.455945430938755
58.087217863878401,141.08951433763218,49.312364097392482,27.999089949892245
112.32702775382583,122.23139140895219,78.204343734865574,24.673381732342637
86.120464741100676,134.00160087312014,47.191013959580687,41.260887461360625
79.699272889829757,138.19048913029783,79.087413584982613,21.679480921200135
74.141590453307003,172.82740338105819,75.236560285867341,29.168042845883548
137.50364961545006,137.24356414393463,51.881165776751594,62.062964057307838
98.481923784157303,172.17963490432399,85.811239050730549,32.969095563028823
107.67827659768801,133.08397750811704,54.248510994781483,45.31444191432589
60.495895121745605,130.99912347112789,64.79543463540594,20.455376570268751
85.309013500765218,161.20278248207734,74.573953998850953,31.344143654430557
77.562661390341447,121.05642981409258,68.363389841955666,21.576477183896859
94.581558443377986,168.94271587555392,81.35782011218015,33.095877740376302
67.915383511274342,150.2659333679216,66.467985086066562,26.258786975368292
132.53235044291236,151.31156241429659,65.21841519802031,52.695369405292595
94.874502082053056,117.78307983435909,51.331677432719978,37.279678115571159
121.99353212873497,125.27704489130781,66.015838063406093,37.792749147174085
138.4256424541469,121.56875612810326,88.660734453268503,21.668292253558999
121.2394480522527,151.08123281717172,81.745326871642803,36.105189108468736
84.764987771874942,132.52545351517227,81.531799664643614,20.193085638879275
121.23265749325114,150.61096770899073,60.432446160032484,51.802525441412499
96.913895984551345,167.28091118735466,78.343638060015834,35.091189636472464
58.582057428349891,160.69842081424602,81.101718213807487,19.2842676666335
50.575900613696518,139.17060416455902,66.069715992655375,18.013727771049687
76.851993732530076,163.52131524571473,80.190456499021181,26.27752688464696
60.524139141588734,170.83493881407378,87.614436809545936,19.488726682358401
110.46861503895146,157.40605954294398,83.370331007915752,33.96771741595137
68.625004604525003,135.3061025428529,55.67506483144205,28.613713094017822
126.08693131399808,157.34054302812888,84.7452041628936,37.810253645352887
113.39570429624783,158.27103302514121,80.761246649239354,36.770250561640516
82.701487540695524,144.89001261734273,53.057707739194854,38.367040570278895
124.90025247027118,151.10248758067331,77.041939466248877,40.54528649816988
74.312521263808122,155.9379992690572,80.08555719384448,23.882303525546664
55.747572468941982,107.27166958297201,54.117510861153491,18.36068134936788
83.914631212802078,164.53039109925501,88.708749516189599,25.1246512522881
88.653642456560732,157.36047395144783,89.139893309801366,24.535472427810305
83.377684745628756,168.62272178870666,58.598821977726793,40.372659567678248
85.84464558242766,154.1333641500903,75.756710997987639,29.267100841327331
95.787809965724307,174.50689361887217,89.996060227847323,30.604980137936845
54.612681754411874,111.13226724939422,80.60779435620455,8.6941837291464719
99.94141881086837,174.27699621275599,74.919093066116886,39.848016232050192
62.467240271304163,156.9454925682742,88.631459705876964,17.376993505291225
72.661836248774293,119.68771179891166,53.579820344529992,27.723144227813972
62.517102438343883,140.53120522465196,87.931709809087181,14.393443428726453
61.695541906030769,141.02036503162302,86.251503133028734,14.867632504179328
78.131896192013613,157.84348441108972,63.081880885650776,33.513144856380066
120.91214666428597,127.30009482418832,79.018123487140599,28.295498319672184
88.786457682357309,117.30429891636484,54.426400617207619,32.508490745431914
129.8011876144671,173.64080240366934,68.552565341700259,56.3210219253208
90.666396869464251,137.89606595217364,53.495903493721443,39.982130114756536
102.27652830839665,145.21746579168621,74.905023253541515,32.669594782782497
50.941762981220975,167.09666081479443,72.961225915182055,19.976119418997605
123.64717535294422,124.31732419873484,69.893451465205743,34.649767049555336
112.89866730121028,161.25380057295882,76.410754826514875,40.303303866447521
67.089535424316409,153.26140636805974,83.92135422123539,19.613532928237113
116.49310462073908,111.21204821191333,86.149507765174675,14.793221161381462
107.54002051832092,156.09531659290892,54.617128883007098,51.790801268699589
65.58308564808641,154.5848744512181,57.130728847591634,30.188344544748304
61.873161876144394,169.39103309074335,69.006858302722605,26.053444768985965
101.87369925120359,172.62331760395125,75.736610686013151,39.741544902017765
53.002941211047251,149.42189595334784,45.567587210511689,28.23015750128798
77.049963999260015,155.64041254193702,70.598779790890717,28.962509432348408
130.84360600667608,120.91645539100659,84.341956380845545,23.314705093286396
108.49736778575243,117.56538194529986,86.48401356966184,16.526619191522119
92.895609046442246,148.77609043348056,70.276494714102199,33.290032844570675
77.175879675159763,124.28451340091191,88.497271069173806,12.980020423168749
121.06468377099861,151.02087955633749,77.719111106119016,38.79625679611086
122.79431726347448,119.85478881845475,87.840063844749352,18.927894673918075
90.923146634248269,152.01187686567152,86.251652233419094,25.094594080543288
58.043357602249912,178.73413466194881,52.048593437772944,31.862237841005388
86.740062745687254,167.07549479630302,65.204158549878201,38.04175686809964
118.45410927999428,172.43277666660515,76.698982449364195,45.518328784082541
61.179101247867344,145.8958469355635,58.420748430521357,26.192918389807303
115.25993967570926,140.44909646140059,72.509763471776679,36.770874076096696
137.96847238051714,161.78935833776092,72.671079034993781,52.44173812162235
87.861605959080606,131.17938426686948,46.384244177700076,41.9581265094805
132.31877716495481,147.75932419525594,66.107485722894324,50.517756467533069
119.03151696777751,173.32910986258582,68.321702010791569,51.724183968405747
80.851545601385169,119.0354279952852,65.337846985921431,23.547514790878378
101.19116217568327,177.88872074332176,88.673195438447763,33.867638779870475
67.58769748984237,145.52700969145951,56.667880788231784,29.702946050090681
78.684749679879928,136.57916018512665,70.203811736113636,25.257049113379768
125.14492720174643,124.74748448215651,68.326327878037034,36.570581217344895
120.91611771814266,138.29135994303454,88.858738160665951,26.313881281374311
127.04573784635666,154.38199924162492,70.320330068472629,47.528108931888809
123.90536785689676,173.09864314363693,48.634664107262395,69.550918166682081
111.09632759080662,135.26868125496654,73.529332906203081,32.850000499059966
100.02295041228854,113.35045439827805,85.324639628261295,14.109592824105622
61.146592988981844,158.25318207414475,58.376087940772571,28.191684454621438
135.11780229128684,112.76711769795466,82.742912648428941,20.749854084966703
97.290861506729087,125.84819477085072,79.875746191057871,21.741266995901107
83.391978816782725,173.46452197145868,58.329786770050703,41.42169603352437
91.892276507982984,161.37940639671567,66.030273855817157,38.528917689496538
136.91615116507666,129.15823573444197,55.208685791171106,54.917051686062166
121.33253679364259,158.25837154067955,79.741773844841219,40.027782182277228
65.452751307130015,174.99759619478033,87.226841941700883,21.908092895506517
104.32477191615766,174.72789326819012,62.451194794507209,49.385639583325435
126.11071706583093,109.50472769457288,80.330180987350772,19.381171939682858
58.279214656299715,144.30687404402627,71.500221634941511,19.661608024546428
132.27856174877078,117.48459755626095,67.791184196773159,35.478858517743376
112.12746146298585,166.31413339749321,79.043941383246903,39.882058500374661
136.17037791295263,136.95879955716279,77.357198550918298,37.869186644407137
103.0232061952381,174.88914357288428,69.188052823279747,44.615660242520008
63.923243228038224,120.21624690912122,80.367928625633795,12.699076260989957
51.801582821653938,136.53621861638842,51.508436203527737,23.423020010962187
97.77830340614419,173.67106352326886,60.242224583866786,47.414490722492587
58.303086039692218,134.78263497207769,71.845143281414565,17.758744851146986
108.04825683781746,151.40964134294012,75.366033804161845,36.231307581355061
118.12979243456785,106.74742941042295,58.929303151246344,34.094982694711689
108.65952154107781,151.40486588976538,51.25697522712435,53.695465425453726
85.091869096029356,118.09605955825367,58.037679445407989,29.014769388252159
119.51624321226463,131.19596475504946,65.819340666989376,39.65970302747521
90.975369858500414,106.45062407842931,85.348353559861323,10.009369647951591
119.54775799491136,135.26725450414472,75.734561976790758,33.729567061279859
63.479916301298452,153.98407118530386,68.380279088759835,24.437917097164284
75.315831390086728,140.31467654172016,88.858963392987647,16.910451903066718
61.20436985015337,126.28209105175941,58.063372922651006,22.649234567859491
125.68564161747477,112.26621778307023,77.422737961670578,23.086874511720588
134.92959447483625,105.39375581157545,87.701754069305338,12.362662508337106
104.07862104276676,156.72946981628178,81.63150969559824,32.790988476769009
87.436758867925533,127.6109425762817,66.995063539454677,27.234801765359336
118.24534771625832,135.18449571318146,81.115063358891177,29.558353502807716
113.74903812179662,118.20788078913196,84.621519959958306,18.835613694171141
81.44596538129025,111.50915987187727,82.153383037534468,12.345751263367157
130.55211670447798,119.58227762879882,73.808206165725807,30.90070308751881
86.685934272821257,130.39564261125528,63.014642965458805,30.199970436503712
52.904754599225342,124.12934648830489,53.527097533122401,21.024819424376403
75.198982552286708,124.47981918315833,47.389473164294955,33.729792600197165
84.602650781704099,154.66865969183146,80.544284114121425,26.661452214068866
89.458930177739433,127.49329127497968,77.171728673507516,21.995518121918895
87.239150554664946,124.88487081308759,46.071055458613543,40.218847357002524
115.47708577814282,166.63707003235135,82.945628107825996,38.722411008582284
117.14242323716718,112.25992847496762,49.992523653176718,44.955589846823706
127.36961412291278,158.0735561753942,51.986087405256733,64.326111052078446
94.809160453150824,139.37069617617192,45.35967722793584,48.249270629305848
126.5703944409639,171.07057777766605,61.323520153204797,59.772294115641714
121.54677389726112,143.08031944141533,61.259342204814317,48.66933682922437


==> anc/competitors/data/v2/carnot_efficiency__s42.csv <==
x0,x1,y
327.39560485559633,550.96369572124581,0.40577644698165627
293.88784397520521,859.22094775777714,0.65796010357739187
335.85979199113825,790.64701771575801,0.57520893083051927
319.73680290593637,455.29420549805525,0.2977358397167168
259.41773478876496,898.51732891878646,0.71128243558648974
347.56223516367561,839.60001215387263,0.58603831570695797
326.11397019903529,541.95421893201944,0.39826288124174247
328.60643052769535,818.44828983046909,0.59850068158153047
262.81136326755461,453.20976593569145,0.42011098828605908
295.03859378955673,899.55236523711937,0.67201621029389946
287.07980242325812,732.8423680532685,0.60826527649341511
342.67649888486017,725.06250777939852,0.52738350803111711
314.38651200806646,445.22036349206638,0.293863134331526
332.276161327083,848.51669944831269,0.60840350986242009
294.34141988273313,414.49975160223471,0.2898875843834251
272.72387217847768,520.41402902057348,0.47594827008843743
305.45847870158349,471.51093758331751,0.35217095860558278
256.38172561041756,788.38397034610921,0.67480094059007412
332.7631171992582,499.10211360644894,0.333276481650711
313.1664399122065,855.31911356544265,0.63386011729966407
325.8087740085374,728.1345196637451,0.55254315623025674
285.45259681298683,418.08135524734809,0.31723193768326396
347.06980243949033,402.71491706435023,0.13817495271963887
339.3121121322198,425.82895850719945,0.2031727637271924
327.83834970737621,702.96258882386383,0.53363329013584204
269.46387078519678,800.74090542970771,0.66348182170037595
296.67210037270343,519.27641031369421,0.42868173003760335
254.38037657872289,824.70442146153641,0.6915496389264999
265.42894920675479,428.61597007663022,0.38073014601089172
318.30489532424548,800.48192682083811,0.60235842352067537
324.47621559078175,863.89771508614012,0.62440435953875872
346.75097324342102,786.05419955219031,0.55887141950139996
282.58253581381518,749.06039198931853,0.62275066358355158
287.04597060348686,818.99010932769147,0.64951228673674377
296.95558112758079,420.0756497735332,0.29309022961061326
268.94713590842855,500.89105535952768,0.46306261006121441
262.99215053354715,462.46183965282154,0.43132140214859649
297.57049262259341,652.26549509649328,0.54378930840336404
272.6909349050884,772.59406416442221,0.64704500389863884
316.98139946825103,715.00592228819937,0.55667304341503843
293.71519188723306,825.56554988096752,0.64422547436774491
333.26781960578376,477.60649622054541,0.30221254894345084
320.02651020022489,767.31054596758077,0.58292439497665116
281.23666413820411,496.52074543445207,0.4335852696504674
333.22598013952012,535.37937565890013,0.37758906059947961
330.47643574968021,754.95234864065196,0.56225523856607951
288.74783790301746,890.10239244934087,0.67560154836967112
278.83281039302443,705.77180298853477,0.60492497828288272
318.24955039749756,427.25015749564778,0.25512128008814272
263.975248360931,708.15448496376644,0.62723494101087618
269.99082024751084,421.17527579008356,0.3589585244740815
250.73622697510055,842.07285568340853,0.70223927148012821
328.69243775021386,754.78914255031032,0.56452415751554752
316.48508565920321,486.56392321125162,0.34955085948327747
320.51653786263353,445.86050291209904,0.28112820990151022
328.07290310219679,491.76661444015951,0.33286869529424257
295.891577553834,890.01358977709629,0.66754262973901335
306.87411959528936,629.28032122924492,0.51234114711256629
263.97969981276572,792.04047417070399,0.66670933061954651
261.45300735359734,718.20417105388844,0.63596283913257867
316.84029617904719,686.2065749793187,0.53827271884039241
297.10962061431326,472.56512733252487,0.37128322969703753
306.5236106481189,873.01222677904752,0.64888967044708112
326.49988574160255,550.67131625735897,0.40708753824212041
313.47183200005907,689.00860790377101,0.54503930951782897
305.3579400657996,749.88797229453303,0.59279525562804425
305.92071607454136,724.6165776226544,0.5778171166353715
280.39500980626121,870.2972048477593,0.67781694776865264
253.08178345679394,474.21949496002901,0.4663193180657289
293.67173892323626,654.17636922347106,0.55108170710624371
271.45846728195295,602.01719537038298,0.54908519329760708
290.85286437246361,637.08436474130906,0.54346256089557987
335.34030732681663,459.60876309887232,0.27037877810289423
273.39394858653407,467.04730493638266,0.41463328083271234
255.83027416890661,539.03777289062873,0.52539453256309221
278.13838920219968,552.35230188041567,0.49644748785274972
279.35937577666834,613.95160684067503,0.5449814404522535
316.1916514726895,705.49377351831413,0.55181510689196545
305.70321523412781,717.31455870913146,0.57382265350327377
328.38982091064133,605.90544829278508,0.45801804252475198
316.43135403273874,604.39155471434856,0.47644643350072524
290.63868614400707,508.81426334848101,0.42879218001608577
331.40203846660347,694.15312420450414,0.52258078670122177
266.6972919907704,558.52045565861897,0.52249324212078252
252.27120731338604,418.02991713868187,0.39652355735655442
259.00478607756418,609.20002207843015,0.57484442434209382
322.23593505964504,637.06633754508516,0.49418778537040431
296.18772302513872,512.79643410210554,0.42240682007908958
266.12717790336018,686.22896656105786,0.61218894731736562
300.10447751033632,682.88595021596052,0.5605349950230647
265.23121027131685,751.00109055518567,0.64682979344911229
319.63203750777359,723.97424110060501,0.55850357738990764
294.61562755740306,726.21652826051582,0.59431434552572515
288.10212260964823,558.10707591202151,0.48378700961844845
280.15120891478767,793.71611099297695,0.6470385254441855
313.02825931188886,674.57219179983974,0.53596032697895268
286.18126105533906,615.70909758994503,0.53520053191428985
258.7649919316101,713.00624047052861,0.63707892407667377
261.80059021205153,580.32866722512711,0.54887530980700094
346.18976645495144,656.36962230337917,0.47256887782210644
340.85806907076073,768.35284424111012,0.55637820354863021
319.97071338107497,843.20144336185388,0.62052874090757237
276.58699614595196,860.5285986475958,0.67858477152225349
346.91763773477237,651.81646259154957,0.46776791068536916
327.87509039657948,660.13755737028453,0.50332307753750827
321.68901891589957,799.93520538191819,0.59785615540909531
294.93615021437887,557.22534587210066,0.47070578824302933
277.22415618451589,818.69118117253424,0.66138128446983657
259.63909621534992,647.0708232587117,0.59874701982731637
340.26023965438418,457.92836216763419,0.25695748993633016
295.57762898336114,436.02957353647184,0.3221156386571622
270.23633647952306,820.99660551973147,0.67084353983601419
280.59566241506525,427.78395845343897,0.34407156493315316
307.92195689418958,540.30571806682792,0.4300968014998795
267.67727829392317,567.06502025077293,0.52796016552819935
335.66142840923754,486.49722259579687,0.31004451244705311
325.85195298352102,556.94668490099457,0.41493151531830019
321.94629559509366,771.34628336254286,0.58261768736133956
293.20930397751039,407.34142178003538,0.28018785151723757
312.73088407024431,813.58671226034323,0.61561456282711235
308.40979689127357,828.27401178727905,0.62764762324755785
314.984660155482,586.13078659577411,0.46260345411149406
258.44443211398891,476.80644953031742,0.45796783502284422
291.58074021706096,700.42020397254043,0.58370598311796806
254.16141738618924,459.83627793244716,0.44727845630412144
299.39908192445188,582.45968053912623,0.48597457999611704
282.98612123327854,879.21459045048618,0.67813759654706818
264.45241888660468,897.73223629181848,0.70542171908747042
260.34029677225516,786.05244567729278,0.66880034760538654
308.76445721777122,555.48075496038314,0.44414913665228184
267.05929685368864,743.83252458304628,0.64096851370758734
342.51201183767972,752.70318274200633,0.54495740194700648
308.10611397003947,593.92084758182489,0.48123371115106128
284.68698045348373,720.44431729307962,0.60484526892635349
309.09154914814167,405.36382248783809,0.23749596781687354
252.28038710296974,504.52882930112071,0.49996834184395067
345.85592132414456,662.54415148363057,0.47798811513214357
298.23034369429001,481.87565212914797,0.38110518268235516
328.27352272502861,482.95343393826681,0.32027914151452141
258.27299999224385,818.15214527511898,0.68432155133518013
298.66583308381604,894.56650134180268,0.66613344828379661
299.07069943545207,677.98471401422421,0.55888282839784265
343.78264549749827,819.53486544085672,0.58051492377622593
307.17280523760752,895.16083216313632,0.65685182572685719
297.34894010569536,470.79794428438731,0.36841495653158463
276.69756630918937,624.12280662717558,0.55666166438542475
283.15689973425521,596.28635792095997,0.52513268839232996
302.06724024715379,440.02464182309251,0.3135219905057115
293.89114603050467,777.66508639737231,0.62208519943721408
252.16120798803306,616.88951366129652,0.59123764887583696
332.62919241943575,634.66346709520064,0.47589673950849798
339.6160771839767,475.33648690662011,0.28552491437356398
264.02490889986109,490.46332611543403,0.46168266852694106
305.40361435390491,853.55181107810745,0.64219674729744347
260.85757411354433,422.32454448713946,0.38232911745557352
317.22400930398118,516.42614247185315,0.38573208593662378
278.12337838390084,546.02966515726416,0.49064419731884457
315.94226346919015,645.09877120079318,0.51024203180376215
322.69946142868827,693.22258650739798,0.53449372869612288
326.86474919176567,646.64498792533323,0.49452210208809644
260.77409459558964,442.05766727844104,0.41009032554267499
341.60118451376081,521.83372702785675,0.34538308503098092
273.02139908948806,821.79419238127059,0.66777399789311231
253.74125561761798,718.79435023922952,0.64699047017666778
305.48524693914834,724.57452506713719,0.57839361394765731
287.09222838624385,735.10162767567749,0.60945232934117888
332.97897431324134,781.45150951976461,0.57389681860379138
330.82514720643019,429.05424086072367,0.22894329970317173
281.71388928227151,583.30419246630618,0.51703777733683209
345.28993950697452,669.76371763083932,0.4844600708913116
279.09178381401188,569.22824164866302,0.50970144593375277
301.50571292317147,822.23943664359331,0.63331153981870891
275.59650905676028,641.28625429364695,0.57024416598431604
343.60435700489631,784.31379472968956,0.56190448349398459
266.46078175820179,826.00775844058455,0.67741128453653798
254.49106193923291,652.39574145174902,0.60991305465464174
293.50970600030382,854.77612193567495,0.65662388259555116
349.23755640558369,693.56197026849031,0.49645803637360975
339.16772662549141,825.13714941686089,0.58895593676131619
324.8608019456949,570.29539779576214,0.4303639776836562
339.07924908785247,649.40847926574259,0.4778644567880691
339.34466396978632,665.70552050228889,0.49024808489834426
301.88583603864492,452.48985794803531,0.33283402768927028
281.59290518307932,599.27625335077028,0.53011169121320667
327.20124321109881,858.66883627583798,0.61894361436218581
316.16612631677611,715.41612018237117,0.55806681258988089
287.36577288737101,488.75329121848375,0.41204329863241362
259.44666680615154,569.42781780480254,0.54437303782182145
324.67896113490258,495.80150483134992,0.34514325194445661
276.24605159228645,412.41156589928624,0.33016900001357463
343.68131505337794,863.73022925201337,0.60209646089265112
274.0970575005685,624.10366412843575,0.56081485616120108
262.27579324114862,553.76753621039302,0.52637925466706648
333.11126721249059,699.23859577886833,0.52360858049970138
265.32843166244942,403.6572281465078,0.34268876372963597
267.92683081577388,539.01105330040696,0.50292887469517211
309.93827915208436,751.51673284944627,0.58758299635335565
337.45620408374646,716.88488653463151,0.52927421065467739
269.64346657145734,890.90297377126774,0.69733688795533633
281.03236729000946,710.17885482902204,0.60427944963572733
327.74048382411775,638.75293681386643,0.48690571121456649
347.18264260609675,780.71628159200384,0.55530241805879021
300.07411862023423,851.66393598202649,0.64766135333154806
264.38975025512508,760.34797335917574,0.65227795756847273
251.39362877082016,881.60561177468981,0.71484570264388436
272.9656029998855,791.00258536908859,0.65491187001301965
263.18222177865209,833.40071913096324,0.68420686983197232
317.76586736128576,457.05203559181859,0.30474903814874532
262.1832504628531,766.20675149689384,0.65781657502933655
300.63299316206331,620.04434976368429,0.51514275829359191
319.42624356428865,676.55190120563759,0.52786143532364527
308.11166092209021,727.05120474117837,0.57621738481022899
269.97756516600577,884.90755835278469,0.69490873637856954
330.41245261822627,892.28904071581223,0.62970244221181648
321.5407129615802,544.11412274395263,0.40905648370224401
323.89840039155416,766.87674871895808,0.57763956081258749
263.10577515573135,774.99176896763424,0.6605050715490639
262.37538036503446,573.24643065652435,0.54229914687032121
342.75625510065078,461.93488743211049,0.25799876903425079
289.75781938249406,420.4734801428599,0.31087730126512125
280.09486917809397,788.67156376458934,0.64485232884382337
298.85840453515334,644.84987090845289,0.53654576356799599
316.28642127635823,892.7700847474631,0.64572466452454469
345.562325704697,632.48672809682648,0.45364493774516745
278.64462268820552,888.95848953692007,0.68654934289073699
342.48084293120269,605.78800109702991,0.43465231679894722
252.48594913862564,796.84107527998628,0.68314139798841378
305.51980423268247,442.40963615591602,0.30941873941233555
313.39751116810851,677.73085506888197,0.53757821585936805
260.58974037507534,801.02989349286213,0.67468162862339243
264.03395970639127,862.3508336099444,0.69382071725830996
291.91143193163037,811.29154530871574,0.64018923453645615
346.62319121431818,418.48536360058711,0.17171967919732545
309.60425532343731,586.35117065336703,0.47198151752908168
343.30232216002111,424.34923615692566,0.1909910684201942
330.43609156129708,454.641145557279,0.27319360601147713
296.73816015552916,737.65281433374207,0.59772652609812504
328.47634492521877,756.62909815584908,0.56586873842702801
251.78367839769876,786.86034137581316,0.68001478133024351
260.91439967657351,832.7282740278315,0.6866752243026959
332.94286148827365,769.71573423825498,0.56744698506420854
329.68170883251616,800.43579605331604,0.58812223234134764
273.26407419664338,424.48185491163963,0.35624085921522797
303.07695905990533,517.26757522064929,0.41408088660762721
310.60158207000109,710.94888668762292,0.56311685989533955
336.77389537760109,829.0626523124115,0.59378957134509025
310.3107157338726,402.25006246982957,0.22856266614713783
291.25715692736804,657.31467105817489,0.55689843882764833
287.41840434071827,738.64369968219853,0.61088356339547734
292.58820863735099,414.80364456430658,0.29463443132310441
315.19310255799741,600.67777877669391,0.47527091280136635
336.74906317523249,847.81744069184845,0.60280474662041206
295.38968820763,735.80640442792935,0.59854971847209193
274.78395629513579,518.82918168029869,0.47037682921918411
273.66623629975811,826.3905648159564,0.6688415285081265
324.60142802434461,574.01571170475722,0.43450776449948092
331.65687634239106,826.67233557202974,0.59880491692891169
260.52780798541249,549.47182555945278,0.52585774944847752
256.65588569551784,695.16012544157456,0.63079601907188398
309.44336637564516,598.47003387391703,0.48294258883338292
264.61732441926983,537.41252537753348,0.50760856525743314
332.4664190456341,843.27878108593461,0.60574554168492234
281.03346739240743,493.79684096974563,0.43087228577546521
264.38719329711427,442.40579561788155,0.40238759094947985
342.09704724874501,570.96346927283025,0.40084249578272635
266.55317227352782,758.81957382078372,0.6487265465077714
278.47200823379353,803.71580298814092,0.65351930719980822
265.36133951920584,899.37168503338239,0.70494808327287251
261.54900636653548,548.18102850558239,0.52287840555235121
252.11480163364399,603.97097556564108,0.58257132903194697
255.53954091642601,468.41063901481311,0.45445402039994065
267.46414709358527,687.43596481151678,0.61092500133169581
255.33819326271754,898.79001863145868,0.71590895763227558
309.11438161109714,750.44050506032931,0.58808942277676379
318.07145267995065,697.60642020668593,0.54405314591899412
289.36304568320281,596.18454646089697,0.51464182122643831
281.79910969520495,857.64938014277732,0.67142853919128065
300.45262370222304,648.45829806517474,0.53666623652023127
337.50049422346086,467.18345665653078,0.2775846631239165
335.1131626822206,582.68923159956671,0.42488526557752537
254.3475062012792,433.58333442388346,0.41338265102084892
268.14984095965241,500.98951884439077,0.46475957904632181
273.6744871104396,408.8343904999561,0.33059817503178224
274.93875758322116,626.63995825008169,0.56124924055114656
307.12326517427726,717.27013247589866,0.57181645900389277
291.62624257031922,571.64623118945383,0.48984839458572582
254.92541199275939,610.19088575263856,0.58222022330221757
287.36141384595714,879.60463642228797,0.67330616285201317
302.37529487176374,775.98156078745774,0.6103318556114703
260.16719029037159,670.42831847247567,0.61193884100369678
333.34585537885596,542.27043755591262,0.38527746988884082
255.19618664651043,848.49839938649757,0.69923786912146357
342.4841869018062,517.54855844032977,0.33825690108401185
259.91131415798753,562.67136525833848,0.53807616629174859
334.35749515977528,854.53240721147426,0.6087246167165774
340.2653143927617,664.77102764253618,0.48814659447563835
347.95706805865927,771.15897470898835,0.5487868526849895
330.20258802735935,695.37239708188304,0.52514280202514763
327.94775407713291,726.71960450474762,0.54872862649601128
314.24832759955478,549.69164575741274,0.42831889473860163
327.89963545781291,520.6860308133314,0.37025459479751899
263.45522084131471,561.24617358433261,0.53058883384667199
303.60680359476373,477.72078204171123,0.36446808468915448
301.42228701904145,837.15718264540374,0.63994540897737784
335.75721441225573,541.62346662505706,0.38009108707122141
296.2799365593516,680.7446972071923,0.56477084907915853
288.50894961003536,795.98721257068701,0.63754574815557785
313.95632712371099,791.91205468785677,0.60354647303928055
276.64633175008458,619.1931292920965,0.55321479089025849
263.97684109539568,638.12865429336284,0.58632661404664133
297.78772740237457,897.35087446751243,0.66814794984282866
291.68893685948848,737.29873848951206,0.60438161408350533
273.25699405288736,807.31922155894131,0.66152547003002682
286.75118101151281,851.27698460961597,0.66315172829086522
286.63924498262475,793.7949181146696,0.63890012591234857
282.74955644125453,492.58967247678379,0.42599373831861898
287.9464079726929,681.08536686878608,0.57722420421907705
318.57433454559452,450.94707865727241,0.29354385553583651
279.68764745712855,726.46106328199926,0.614999809909208
344.88579267153403,877.67471409390555,0.60704599650271629
341.63480195381777,656.36603215005562,0.47950566418751739
298.09104283000784,616.48624643388359,0.51646765105573644
282.83612050046889,417.92137570908159,0.32323126564037397
303.54347898300034,879.88726116461021,0.65502003224682093
334.85604887736247,451.50134206507937,0.25834982605855394
315.25873405601021,420.5395466524235,0.25034699693398399
330.43918279470773,523.03330575246923,0.36822535169282045
303.27222760657401,432.76521695919121,0.29922226712787803
313.29176292676209,627.55892120588123,0.5007771344804427
278.81556141824615,658.04390062855623,0.57629641251605768
323.48931623102908,556.284974514292,0.41848273627473642
270.24045931257183,425.48024128744305,0.36485779340807367
319.47981288184985,455.80018412461334,0.29907923689099303
336.07190683258943,592.25218899496406,0.43255269785850115
263.2102837301544,430.26422541326804,0.38825896232171897
311.43797405419195,749.09486280495673,0.58424761733377195
259.50957482299344,503.51027076240598,0.48459924277205146
322.57156282714266,551.03578439181922,0.41460868429231612
258.44932188235202,597.06288858904873,0.56713216175082082
343.59398227006261,608.304816534574,0.43516149645589086
263.7407930037802,400.83035383740025,0.34201392065539882
345.888024590908,456.03518549934876,0.24153215455915311
330.08841760850964,831.3822818704391,0.60296433445047848
309.3682004466354,400.61653125595404,0.22776975908420527
328.26241046295468,654.08367790643752,0.49813392146759772
329.5114838983086,644.75100325360404,0.48893218896055024
344.60270628173305,566.54708050531895,0.3917492153090395
275.33833538391872,615.66351007322487,0.55277788779268255
309.0075895358309,790.29056876329219,0.60899496748469373
259.50491975644013,820.60185310747829,0.68376269347462526
311.61657000241212,530.17427170762505,0.41223747240933795
267.1291304092789,561.24522048386495,0.52404203962934504
306.4950611472442,521.24142651416639,0.41199021114467338
307.24305140338498,639.93170027553253,0.51988149474217837
296.59851529812272,741.62917882940644,0.60007167494909486
302.26317755131231,514.12643773171021,0.41208396346066889
326.39233900065881,565.36787102743335,0.42269033008983758
329.92447165120666,865.19230879457518,0.61866920417858051
299.21532155754289,424.28464492347905,0.29477692596792604
309.95934415226122,630.38480261978316,0.50830136947445848
343.12362356901019,755.77902079838896,0.54600006863574801
261.97335885011228,475.22700577873707,0.44874058994011479
261.71035659001103,423.68701000274092,0.38230261865163628
258.77090119107686,469.10268581926539,0.44837045488420968
315.78632850405279,859.41159676534141,0.63255519277071515
291.86083007903795,404.6298909105617,0.27869681248153244
327.43214161418433,494.16098740567588,0.33739783196324513
317.12314133085926,415.6417564508223,0.2370277133876455
283.36377583282382,455.31473378110161,0.37765296220557931
339.8366547361536,710.07464331414815,0.52140713946631589
326.25321470706524,520.81945436954288,0.37357713508993629
277.05349409101757,684.60602521533838,0.59530958845436366
286.41920177720539,695.09769138306308,0.58794396049955822
281.44399802042631,824.71766654488954,0.6587389728177877
265.76116486249998,402.37069645593698,0.3395116314301404
264.77833725421914,826.68472967118339,0.67971062274304306
343.61274633757444,709.55954321348702,0.51573796783649095
293.79040371987531,481.37174305247879,0.38968082784234703
288.33198227774096,786.46869406764199,0.63338403110939046
322.96857086773781,827.74577089529294,0.60982153914430293
305.29930652528998,527.13174187707864,0.42082921161578912
343.61399868384621,859.39684045134049,0.6001684175341091
328.03014939093919,627.22871514932888,0.4770166902947951
297.93695641245404,701.7122271666608,0.57541432958144501
287.6359473480826,892.32476680882178,0.67765553748245577
348.66315449243223,580.76803931959967,0.3996516149530035
321.77602360036434,806.57967291005639,0.6010610800053644
345.11946600038414,559.19955891422978,0.38283308615177458
261.84785772170414,799.60676112074543,0.67252921003982913
335.05336791907825,700.36695943132122,0.52160312046825796
313.70738839912076,508.1778476127007,0.38268189006497655
262.19216783351123,607.01304689461813,0.5680617258972529
308.82579999692206,558.81781718178081,0.447358708864391
318.60963651054487,439.05419654018192,0.27432731762675233
251.23026858886027,414.91738504984875,0.39450532168306918
295.43179618417469,573.23932770359045,0.48462748121682253
332.53995111963212,409.51707390874327,0.18797048448891951
279.53590253440899,482.74387879088749,0.4209436622281918
295.85480817985513,762.59166042543438,0.6120403309750283
294.23141270678934,754.04561784179396,0.60979626995389302


==> anc/competitors/data/v2/carnot_efficiency__s42_holdout.csv <==
x0,x1,y
285.74084818254761,430.07423484747085,0.33560110085672112
287.22086588402715,755.53767577731765,0.61984574020279459
307.60036623419535,857.49125074134577,0.64127871162736783
324.70918922839695,533.0863705287336,0.39088821778290994
268.46073513174662,514.81240215799448,0.47852706343823326
308.46056461908046,655.68272838585085,0.52955819748608646
303.47723446784528,530.32275298119157,0.42774992631966446
310.24921685666243,706.40891452021151,0.56080789684345689
276.41636595928651,723.59037745270598,0.61799330868333291
251.46647802727949,666.95122453434715,0.62296121698727114
273.16589707890529,816.15446218543184,0.66530122699146443
338.93748788456122,788.70909680129535,0.57026299143858872
339.56410428753634,554.83161109644038,0.38798709825400779
256.8546053396654,402.11302031080402,0.36123778050972954
290.404651099815,726.89821416065024,0.60048787375940194
334.93673342838366,419.20509290818239,0.20101940769659454
347.92674247896633,679.47208604386265,0.48794549529661435
305.72257779087795,477.06708779576047,0.35916229475515116
281.71181370209769,450.63881250495115,0.37486118397979196
309.99994696383857,701.21495758991819,0.55791024762319519
336.34654530453804,464.39110540076803,0.27572569458609231
266.78888204608199,870.16410539018,0.69340394484962764
269.39794546526696,451.4413942929728,0.40324935003537743
301.43433978484779,511.14429157446796,0.41027544520482584
260.06451553025516,554.04551199377556,0.53060802785967365
328.42891788031977,411.68214846375429,0.20222696294727571
294.40628855200259,613.35418032003645,0.52000606175311792
331.21216561135049,483.98773480947921,0.31566000171113529
340.71234069822509,453.32084882442609,0.24840796186238268
317.9344122137249,877.60499614032403,0.63772492908314193
276.64825552029146,792.10617281925238,0.65074346721014797
300.57793156507302,539.87489764338329,0.44324521685092111
282.81985065090993,490.46760642989398,0.42336691161002216
318.59889929284174,753.47891423252076,0.57716281998765617
322.15530932134413,733.62677136154002,0.56087301895559893
335.20643556579637,861.70287925800358,0.61099534000114231
290.16693208723723,863.26805895791438,0.66387389284678333
327.50861435554293,771.77982268376218,0.57564501593644279
271.13121136952657,602.13692096263526,0.54971834157575061
293.82307331989824,628.42241594773077,0.53244335997025116
271.09369696681057,409.07022405943837,0.33729300980014532
331.48268504370225,591.14424314251778,0.43925245168329285
330.27730213765545,469.6702092994596,0.2967889050696163
321.82460653153709,403.36634273521497,0.20215304938618783
282.44883324465752,792.66691548227595,0.6436727360157205
324.75676314436032,575.3423180484873,0.4355416715288597
324.04704377310657,667.24295958446828,0.5143492499719895
331.07262250434962,666.53547654117438,0.50329332172629226
278.05051749691961,865.53912756659633,0.67875453732676472
284.95412003162755,849.12279989695685,0.66441353351222299
345.07216655272782,525.32078165948224,0.3431210441310758
280.27588169531691,833.67771539630598,0.66380787621019477
277.58484122805783,857.67921812267537,0.67635354178728113
263.07174259576379,527.2807109651236,0.50107838742243627
316.90687259370981,687.09203933539743,0.53877085681236547
254.2512285190264,429.50814451021114,0.40804096087872477
345.2295220723052,564.85334578475374,0.38881565516324246
345.53665630595469,627.31071834670377,0.44917782177127963
342.95223673398328,540.25440235519568,0.36520232831253097
269.67285974354212,584.3944691879941,0.53854310065896449
257.52655132416265,520.35886528666651,0.50509817646271693
270.75999431522723,615.35203317610785,0.55999171251988322
251.12819705134865,401.64538741731656,0.37475144762356727
287.96083672013816,532.16113937530565,0.45888413224203073
324.94235843349355,431.80092729740761,0.24747183738749601
315.61049778112539,853.26578740061541,0.6301146694951878
253.69611377541068,477.21277607684931,0.46837945986895368
345.28376059066318,516.6730505186207,0.33171710766784168
257.93849428539266,731.6427082153308,0.64745292833632884
323.9610239995352,764.41638697504118,0.57619822191212022
285.0359698666087,506.18506993857443,0.43689376318191719
304.79903674155162,731.04386157953445,0.58306327053620877
251.4983263890955,690.49116607216604,0.63576894427232922
338.12181689112037,751.68546119430857,0.5501817790197796
348.90214072588327,453.16696331929768,0.23008037000250237
326.9297069332182,571.03621313766575,0.42747990510647038
303.38786554456021,532.02033723103955,0.42974385692927286
284.58218175128303,557.27052066454598,0.48932848374624527
271.59247432051933,673.92900097565507,0.59700135484994465
336.87358521708688,597.89688859958562,0.4365690947044002
273.80089970031179,465.08871861073715,0.41129318182952213
256.63464145760764,682.21272796143512,0.6238202089479119
336.31443792696615,819.44437045543486,0.589582343777592
253.20738183881593,868.82723240088239,0.70856417433059415
263.01041962936159,542.63450733324339,0.51530834092745725
344.98168661882056,414.24302590278455,0.16719977151822563
314.41325654611654,673.35082945414547,0.53306175207210049
310.20737355434767,591.74458195697503,0.47577488157398551
337.73656970672857,452.19400955948055,0.25311578091061937
312.72998704853433,882.11536674119691,0.64547722572405219
292.9354245847407,659.3825132535959,0.55574280679766996
345.94553324802433,892.04958878645584,0.61219024413357048
300.51087398412164,837.50005979674188,0.64118107160845517
300.13943474807462,703.37674216579717,0.5732878033130544
272.18794425979877,463.73306685074999,0.41305038670576188
300.64918474997114,660.67777806313279,0.54493825169757437
278.43525759295392,663.69282141958092,0.58047571315084401
272.67292103511488,530.88925792628913,0.48638455767554079
319.51673677911754,553.33716159107325,0.4225641092668081
301.28923068262236,778.11555773384134,0.61279629010363523
289.19216188262919,613.89819395408324,0.52892488570464913
310.54374794085697,809.80172201560674,0.616518785403531
251.04171251288656,536.62103680386565,0.53218063531742976
281.27601655476258,416.21641993571865,0.32420730398333775
333.19959584003641,618.57037921519668,0.46133923149896194
346.78734945786528,401.66579018941042,0.13662712153222345
310.7170407363871,449.03406005622185,0.30803235572490117
312.5284034096394,886.46393033345839,0.64744374506915747
331.74192945073918,498.29410221858058,0.3342447201889257
342.61044546383511,881.03771309539081,0.61112851314828975
310.7494250240307,514.37700227898677,0.39587224225182782
255.646930539734,600.76331524228124,0.57446314704379975
281.7497913194299,643.61778142537003,0.56224051067162772
335.31572513784295,737.95619046792831,0.54561567547089251
275.58247136526069,607.52311438645961,0.54638356164674873
303.78006791629815,872.55929049607198,0.65185166071225775
306.40583366760461,798.77131379364641,0.61640355834465899
323.54616866770323,843.55945461346391,0.61645125675704904
344.23149545382529,557.0533361190254,0.38204930635174683
310.3254015045901,641.06628583127451,0.51592306698489176
297.5583374355291,682.5911207054221,0.56407528839809962
252.96808051779857,599.23231654562721,0.57784639857864395
264.69790492054364,694.76450708555944,0.61901061119124434
331.8298480955167,829.7768264928086,0.6000974750065613
317.33385893741263,643.08225249456552,0.50654234710031232
333.22294236362779,437.39002118820468,0.23815604787141409
345.08344513890546,637.59245390759452,0.45877112719260948
251.69057778026658,656.98206633533289,0.61689886120605286
268.77913347831941,546.23777356139158,0.50794480629576721
337.4163520069481,451.20511712714682,0.25218855194883294
330.15122275291105,688.78959989535758,0.5206791409117264
273.77842501591556,503.22687154754846,0.45595428126884707
321.393360168642,793.07145465410326,0.59474854594430315
295.11981771114523,702.41009087357088,0.57984684225690486
300.08136718250478,514.53999268167479,0.41679680598092395
289.02403269828642,711.67217023380999,0.59388037809131755
321.60392724742019,870.43590179963689,0.63052543377117121
301.78996872202703,538.926992288478,0.44001697253923355
326.69964194970186,896.89763464445707,0.63574478365169262
294.35132818997641,494.96113242730991,0.40530415641635276
270.52773336577241,873.13144737544894,0.69016379586492582
326.04092830379653,535.04450713566712,0.39062839828178098
275.27227595332823,803.14937532997942,0.65725893039482131
303.52790253271303,614.26551693203942,0.5058685630788966
332.87604149864706,650.73256528358854,0.48845953121528496
334.57872848676266,507.29528982536556,0.34046553319676964
254.3616651112776,893.06791690961813,0.71518217114833393
345.49146855286392,729.58461539800123,0.52645455885279013
262.81552436858465,475.71514351559421,0.447535929955172
311.20366837574517,731.26476888569937,0.57443092896440628
291.85809042532202,896.24735020207413,0.67435542168184082
294.29749839933163,599.73652509971134,0.50928868581015285
315.86940204679843,896.92062118094645,0.64782903348692844
261.81211226317464,452.87704629084669,0.42189140649218582
263.63055234454566,700.81398743486125,0.62382235932605523
311.75927474791979,848.41928528677022,0.63254103230038727
285.56511320833425,403.08215161256504,0.29154612263056978
347.1080822442384,530.68971213805014,0.34593025961290169
256.91712506696967,567.00215437393399,0.54688509896289639
254.42345921265371,780.1184065773524,0.67386558621415316
263.64203499547654,625.42988484974262,0.57846268401642553
300.0535993746044,611.32727263386494,0.50917681443878271
268.29087780609274,527.96111105915111,0.4918359095277488
323.01339283270067,881.00255258380685,0.63335702957344897
286.22123748910366,822.59292811064938,0.6520499657752914
328.88490859245826,621.1894668347021,0.47055620522945185
346.15236170026827,750.77091130985536,0.53893743552697981
284.44000321524823,714.28884514596746,0.60178574095312676
290.88802476387605,416.85014016293979,0.30217601786058479
315.4911636047014,449.78351098108368,0.2985710771910226
280.11995654234977,755.62553038060037,0.62928733178025842
260.53338031545019,799.0839580685174,0.6739599416496973
322.69282691879221,700.47353854848484,0.53932188846494689
289.66702119631134,894.31776092226858,0.6761027971784983
318.7355346549806,822.7140231300375,0.6125804037685626
306.51867888950233,457.3539367988032,0.32979984596843115
349.92794482103653,493.58929573559516,0.29105442957481564
299.1789413678905,531.7263241842254,0.43734412279307244
273.28504240127864,861.98779687758929,0.68295949966901004
294.66598550663741,605.71909037521141,0.51352699594773021
305.68152075172901,478.6922411528484,0.36142369883508585
279.25226970731887,458.98739267222044,0.39159054439052299
324.28372362054319,830.1278147753435,0.60935687511169145
309.33896305632135,695.84172312983185,0.55544637124525498
314.34292293014727,865.62248965899175,0.63685910811538493
260.94701199837738,481.69315614051845,0.45827129019401203
345.08616554048746,526.03969485115749,0.34399215702128849
294.97733592732277,787.22772567753566,0.62529605309131164
254.7642013740199,524.35491407133406,0.51413785865776895
257.68966862787676,648.23589132832853,0.60247546907679927
333.71285579469782,712.88499628206137,0.53188402402193302
268.84549522909572,727.20390070411179,0.63030245716670752
332.56134940702799,581.53870095245725,0.42813548115997868
333.06036331890152,846.0283582459939,0.60632482342623817
328.54251712950463,584.019522910624,0.43744600267449718
310.19451658298289,770.44845398633686,0.59738446488143149
310.4242090763322,823.88231466483546,0.62321777813301371
276.90156837057799,717.40132544928554,0.6140213872658189
254.17427721467624,574.86502473839232,0.55785398958591181
321.06549004841003,452.09901363788475,0.28983368606600834
251.49129267349099,869.67057177663219,0.71082004975777835
252.13452364588056,510.91939016544018,0.50650821147297387
314.00241388682849,485.03600996653449,0.35262040872286293
345.13649265961266,488.37062558329887,0.29328982010867377
272.63885814298868,545.55030801245903,0.50024983188761707
250.71355959101234,692.05732423395295,0.63772717835400361
336.20478914309348,475.04573959677015,0.29226859411796446
303.84339068202979,777.5637610695959,0.60923668785171914
282.89385501877973,679.30915493273096,0.58355653981022315
272.79553162867956,540.03031376951481,0.494851446903944
316.98736139454491,806.31142515572935,0.60686733251569325
331.08276259744696,739.12262813559755,0.55205976654701017
348.71973623940937,852.75248187372074,0.5910657035284369
278.81868610219493,660.53118901839525,0.57788717514377652
344.07843488442927,578.0588581522785,0.40476920294198071
290.05841912302873,661.17029555804424,0.5612954467680491
251.98662266250665,622.49319885339855,0.59519778990894445
266.223561938827,529.78073669512492,0.49748349930655977
281.59523798850262,482.83371005917206,0.41678629283362867
258.91387335970603,602.30316113870799,0.57012698908933801
300.80540638024013,610.33173395147446,0.50714441074080507
257.05511914957543,787.51207616704642,0.67358580658127054
255.37213271952774,624.37215672905052,0.59099372070438472
311.40021080456171,682.93105114646642,0.54402393875369925
256.21059676768891,520.88936751397023,0.50812857250188093
329.00863854309023,563.87796553841702,0.41652510179407809
250.56221046316983,431.46602265034414,0.41927707557583738
253.73369624259161,608.03189147952389,0.58269673055276516
296.34674364355743,698.98199161781974,0.57603093184467902
338.54495632717266,633.40725813788845,0.46551771869107039
263.6655733190218,694.60783268437081,0.62041088379314147
256.21843503882496,873.56112929875803,0.70669661636100778
276.97991945854045,537.51824936331366,0.48470601735546448
268.63876978106862,597.56874869486182,0.55044709020042082
321.79877617060998,760.79908657627425,0.5770252858494358
257.91311218763713,652.44608573068206,0.60469819985386652
311.69330448509533,406.30793436212417,0.23286434222744723
253.45758628325879,822.10185010739929,0.6916956381376016
334.60148999655388,459.41218010266527,0.27167475202381408
287.95912843869075,888.81909981791489,0.6760205440030681
268.02825375945235,743.21502861846852,0.63936647748138387
296.69540602595629,734.35624857227458,0.59597891813028425
284.66599705602999,502.48540218156256,0.43348404586453659
289.61206315408117,689.56708386202263,0.58000886363069148
310.26702290176405,640.42352735276256,0.51552838137556334
314.92514565208978,454.40998484841452,0.30695812998663563
261.98531724195095,492.42171884953865,0.46796555226273118
301.00636870428769,507.3486797387107,0.4067071015946887
335.91016153401551,778.58455544371441,0.56856302994273922
314.15949034401535,736.78137409877934,0.57360554787600204
312.14139621454882,772.78350674491026,0.59608170530277094
313.16850359561323,469.34714838385793,0.33275720397157549
259.94282939377251,772.21903372288716,0.66338199650352869
299.764600604387,570.87813096598779,0.47490614135603204
333.55140000400513,754.75414892318395,0.55806615905339951
325.32698598642139,874.04960065176635,0.62779345045884161
315.52727900120851,818.20674645402369,0.61436729730150363
317.70067115911866,640.5899041595967,0.50404983110697499
258.29560823012713,620.52683527612976,0.58374788398121802
305.301808461451,721.57704448972754,0.57689645091557884
331.27704976759696,655.24648328660442,0.49442376538067345
326.0809893261353,773.55183881774747,0.57846265374470718
339.39739510249348,514.1178618044479,0.33984515941290494
337.94943850446532,518.81975834854052,0.34861879666997464
258.98579762653156,640.59676225088128,0.59571166623364358
319.25225305980643,514.87594272634794,0.37994334835433119
290.1338497123341,593.34400582080093,0.51101916111720358
282.99919209981084,621.26992753531897,0.54448271265516479
276.82398939256331,852.18268920705464,0.67515886804724401
347.22627735050008,614.95709429289764,0.43536503510093694
303.86880420461921,847.86423269549323,0.64160676616989409
314.08697399743113,587.2265167207803,0.46513489249196149
261.66210569082847,573.32748980751921,0.54360795471594225
289.23223722307245,774.68521654718234,0.62664546702956647
280.62517932260158,507.04286542728391,0.44654545314207439
299.53506493708664,826.28477250369281,0.63749172814902866
269.9059816791937,701.77288911947744,0.615394117008641
341.70261160323594,708.74374942864392,0.51787566115581174
299.86055786894781,485.22053222906055,0.38201181122444527
329.99281347637219,535.18029927538544,0.38339880237899193
348.25071383794096,510.4583741873551,0.31776863413720502
329.15494228028081,707.20821878114486,0.53457138429814788
288.62776419097213,583.50302343448186,0.50535343845843772
329.14739721472347,704.07311805993822,0.53250963746253566
302.12655109394598,815.20607458236452,0.62938628585572376
259.53561936483322,771.32280542830688,0.66351880491759085
250.6398895707739,627.80402776372694,0.60076731195311506
279.8355485917001,790.14210163809821,0.64584149102857102
261.69348793509857,838.89959209382528,0.68805147791056509
317.18735004327937,749.37373028629327,0.57673009177663581
270.69444956058334,602.04068361901921,0.5503718321270743
334.54103479333122,748.93695352085933,0.55331215368582609
320.43967144027533,755.14022016760805,0.57565540427822559
286.33498615632834,665.93341744895156,0.57002460207926431
333.22250274474578,707.34991720448875,0.5289141984186958
277.01391251534238,739.5866617937146,0.62544766309940969
256.38619163215776,415.14446388648003,0.38241693209170247
287.68292356978009,796.86927399503338,0.63898354101732735
292.94849161840079,749.06982634298549,0.60891697767536956
287.08631638403199,824.15147859137778,0.65165831301460031
289.82738398047519,727.55576100060205,0.60164237641129015
300.87534440636034,863.37929079248113,0.65151429086260337
255.12520194934652,440.8817816626281,0.4213296793820035
305.49046534540929,861.84664141837334,0.64553964630801119
263.85248919033796,746.3032837884947,0.646454069113925
275.17981805419367,497.91807865941104,0.44733917114420774
263.90789159815989,636.87470149767967,0.58562038815868811
262.99504656225639,640.13576687748673,0.58915739414918511
281.25766243557069,752.28989607393146,0.62613127744582919
328.79127407142886,548.66729882792208,0.40074563442399125
293.09606409150814,482.02865944243229,0.39195303360066702
338.66798623829675,857.60534935779572,0.60510042702986522
295.18488541051585,619.30710634782417,0.52336267033769535
308.08503145377404,668.11643861124128,0.53887524142623244
251.04640331246776,813.97773876529618,0.691580750484314
331.83019483660468,528.78216132489888,0.37246333347331151
319.88740811245589,775.02533715305867,0.58725554794438706
268.98837269368494,721.74270912039822,0.62730711471750611
323.88122735637671,441.41365474608887,0.26626368741882145
313.93335613146769,740.63544395272606,0.5761297157802433
267.31453960898489,730.56582967478744,0.63409931213456783
263.19240208460491,829.27355393828907,0.6826229404824472
307.63744361244846,850.82211735967485,0.63842331159992827
253.33660134560805,696.14597302231891,0.63608695422635742
280.05551555473335,737.60275027958016,0.62031660612900175
339.82622889630676,506.10970260671058,0.32855223453327065
314.99707531750266,483.76921296866578,0.34886911594784487
297.66178782938027,691.84060288987041,0.56975380371428841
280.19542186128865,528.56342267274613,0.46989252407129134
328.96075974555401,706.80586370891672,0.53458116770656894
330.88257473719386,499.031925456365,0.33695108898172887
295.47016292694252,713.41251243781028,0.58583546296757827
258.93706400249988,891.56089774632551,0.70956884195231407
290.82229193965253,813.83663197535338,0.6426527382605457
326.06012142221584,849.55184444403426,0.61619750041788568
262.42122360874151,672.6389795704232,0.60986319321497651
322.51104408412141,636.32730974267065,0.49316799837721226
347.74274708946348,778.5957222517394,0.55337187560731349
292.06845106564515,574.52922844579655,0.49163865543317598
341.46530796106089,685.06216130170617,0.50155573136278186
326.7016855197528,855.52739908390549,0.6181283195960956
284.27949511265018,493.56951996856804,0.42403352798050831
306.87906908409252,885.92480495547829,0.65360596365792634
269.54188609982486,670.18006460973015,0.59780676816045142
281.87194408875547,610.52773456751106,0.5383142679203109
333.49436355749606,531.64989654771011,0.37271808811954055
328.79568635349187,621.94239962023016,0.4713406152173244
335.6063753848407,729.2133282774995,0.53976927961864285
332.11707539655197,853.99095429091278,0.61110000787734808
317.88480843422957,601.79120836644358,0.47176893910244255
305.58105601365395,455.66969598852035,0.32938034127827442
262.38510332109092,755.02121382763175,0.65247982637347146
344.57533587920761,451.78078465303111,0.23729528217132467
302.54540167414342,538.98796513900481,0.43867874378954441
287.10219868531414,856.43014647639109,0.6647686914495734
296.54697389775885,775.86270931143781,0.61778421576552089
346.57350129452959,561.05490489627982,0.3822823786584677
329.25837421515843,755.05581027119683,0.56392842789078435
267.16972367458891,866.65064129853545,0.69172154159572496
310.36085768461965,864.85262178793414,0.64114017826181535
334.56746340647879,430.03151796381917,0.22199315763960414
259.19912739588858,662.04582696017519,0.60848763508408843
341.42062416530086,483.23065037507303,0.29346239958020526
319.03051273665096,808.76088931662139,0.60553172519726794
345.74486434772518,613.05866371441869,0.43603298540319846
308.91467355026458,865.92762381922864,0.64325578136914396
265.47027025337582,501.44164606080818,0.47058591495373503
252.0017586907266,610.24145744258954,0.58704582322738297
303.08700378460469,857.80709015512571,0.64667230282534216
259.2256511552136,598.55089981385129,0.56691126646734213
314.49806315313049,709.39760895293398,0.55666884243192261
325.69976937174204,411.64952940281967,0.20879353404281797
315.17724615675314,709.3657725984358,0.55569149466819345
288.99096566225484,487.30706372169112,0.40696331496786553
327.24027023584961,574.63976503366314,0.4305297159226712
295.52818873166711,409.67082718952872,0.2786203724607782
327.27528666101261,601.78169669429803,0.4561561302731566
264.97768477922051,726.56047456869237,0.63529851395161696
278.12870154454083,635.43117694480111,0.5622992518532004
262.44929983350374,541.88060701172935,0.51566951015129636
334.09515735274977,448.4414518871348,0.25498600553805206
344.36621608315136,402.62503874383628,0.14469746551890716
310.08735671418526,744.86313210854519,0.58369887923383246
291.59639874213951,550.73961717521138,0.47053672979299854
325.82816412917589,601.22997142120971,0.45806400276591142
320.83226457977401,488.05253859421316,0.3426276082818881
284.93996153476695,443.39439914584852,0.35736680011368427
339.50235189386444,497.21518419199214,0.31719230890830807
290.76214919202363,569.30428407503518,0.48926758971358675
253.22750511025038,527.52897658869927,0.51997422634911428
277.9988695025408,529.86546122105551,0.47534064805450316
288.447389757449,731.12439794554302,0.60547426598266296
293.84325575304382,549.95527516653124,0.46569608653346306
291.37683394962772,532.56580542058384,0.4528810693741061
322.7523175312698,810.91380021567568,0.60198936379498225
324.60269248574127,448.39952316645088,0.27608599983893123
335.96623791434752,753.82370783596139,0.55431723037894065
299.78795605905646,629.13797450781283,0.52349410112529515
335.07821604551543,840.4705185177736,0.60132067852130211
329.49641544140127,653.8687962761021,0.49608175628208384


==> anc/competitors/data/v2/coaxial_capacitance__s42.csv <==
x0,x1,x2,y
3.8923846379242208,0.65096369572124579,8.1700627052016799,1.5386269682917828
2.2505043547850567,0.95922094775777711,5.2200721979098512,1.3284012067464777
4.307129807565774,0.89064701771575794,9.2301361998238676,1.8420070102670543
3.5171033423908833,0.55529420549805519,7.1568138361991327,1.3758451458289864
0.56146900464948279,0.99851732891878653,3.8821843922263857,0.41348887920502142
4.8805495230201039,0.93960001215387257,4.0060306301887394,3.3656597061322771
3.8295845397527297,0.64195421893201954,7.8516679885079101,1.529408614464139
3.9517150958570739,0.91844828983046911,4.2106075550945459,2.5952425048118286
0.72775680011017485,0.55320976593569138,6.5510489110743038,0.294442498658261
2.3068910956882793,0.99955236523711932,9.9424213315009737,1.0041931614297448
1.9169103187396483,0.83284236805326839,3.0280532331333765,1.4850205868228468
4.6411484453581489,0.82506250777939849,3.1160586132828985,3.4925656196566242
3.2549390883952567,0.54522036349206637,9.9515920735135452,1.1207318740806016
4.1315319050270665,0.94851669944831263,7.0924718389391588,2.0535577562400644
2.2727295742539226,0.51449975160223471,3.888369828629592,1.1236950084194022
1.2134697367454068,0.62041402902057352,9.2811153982786543,0.44854445853851815
2.8174654563775907,0.5715109375833175,9.1626621008938454,1.0154461580022471
0.4127045549104591,0.88838397034610928,6.7534028917796265,0.20346332807180598
4.1553927427636523,0.59910211360644894,7.3525442090252957,1.6572717079420041
3.1951555556981179,0.95531911356544263,4.9123103405061341,1.9512945953015906
3.8146299264183323,0.82813451966374507,3.3536378746040363,2.7274136628626513
1.8371772438363552,0.51808135524734811,7.1619732622360504,0.69950170441331416
4.856420319535026,0.50271491706435023,5.0632863524193414,2.1025760271373697
4.4762934944787682,0.52582895850719946,7.6453473266224634,1.6722076601811362
3.9140791356614333,0.80296258882386384,8.8537162378982082,1.6306730444909681
1.0537296684746411,0.90074090542970764,3.1271238074005483,0.84660633158260346
2.3869329182624677,0.61927641031369429,7.1699964228000921,0.97461288687531822
0.31463845235742105,0.92470442146153653,4.6189637778079655,0.19561575043378793
0.85601851113098437,0.52861597007663019,9.1172194853266095,0.30060440144552092
3.4469398708880279,0.90048192682083816,4.7756515459327993,2.0660702511178761
3.7493345639483042,0.96389771508614019,7.2753909326479285,1.8549421584064747
4.840797688927629,0.88605419955219022,6.8747858806272806,2.3627043734965745
1.6965442548769447,0.8490603919893186,5.7731655004147422,0.88507094064206715
1.9152525595708578,0.91899010932769154,7.7433453451985583,0.89862535673606503
2.400823475251459,0.52007564977353327,8.0803874430080374,0.87518418416446608
1.0284096595130001,0.60089105535952769,6.9685645672357079,0.41963043357558416
0.73661537614381112,0.56246183965282159,8.3089556602932788,0.27355343876259086
2.4309541385070754,0.75226549509649332,9.8839195319505642,0.94384905607753777
1.2118558103493324,0.87259406416442231,5.9349067153056358,0.63211776709740952
3.382088573944301,0.81500592228819935,6.6020813631987156,1.616719754050975
2.2420444024744208,0.92556554988096751,3.0872891455884925,1.8611680342992736
4.1801231606834035,0.57760649622054538,8.5721998941726483,1.5496936133339756
3.5312989998110211,0.86731054596758073,6.6416104693219573,1.7346745812043407
1.6305965427720015,0.5965207454344521,5.8557300125239564,0.71390207108976944
4.1780730268364854,0.63537937565890013,3.6585037416257706,2.3866693804016106
4.0433453517343292,0.85495234864065195,9.2275949517277809,1.6996644546592845
1.998644057247855,0.99010239244934084,5.7650506802838954,1.134458202323213
1.5128077092581964,0.80577180298853479,7.7780711874645423,0.66723959720083803
3.4442279694773803,0.52725015749564785,4.0456190945770558,1.6902404847902188
0.78478716968561812,0.80815448496376641,9.7308474067872268,0.31539051334360774
1.0795501921280308,0.5211752757900836,4.2490923327528165,0.51446980217274862
0.13607512177992703,0.94207285568340859,4.3967939502964324,0.088329020483911419
3.9559294497604784,0.85478914255031035,9.0128800239039961,1.6794043183746472
3.3577691973009576,0.58656392321125161,9.3880792089935188,1.2109170296330962
3.5553103552690422,0.54586050291209909,4.4850318526631101,1.6880714036753548
3.925572252007643,0.59176661444015943,6.2886062172237951,1.6609974881660443
2.3486873001378661,0.9900135897770963,8.1344643319398084,1.1151585609360659
2.8868318601691798,0.72928032122924491,9.1485601366756111,1.1413589404234095
0.78500529082552151,0.89204047417070398,5.653368865261136,0.42513254622422042
0.66119736032626986,0.81820417105388843,6.6191364079460051,0.31627032430252183
3.3751745127733113,0.78620657497931867,8.1920148736381435,1.4401078926544748
2.4083714101013496,0.57256512733252485,8.1179518365695671,0.90823447100106536
2.8696569217578256,0.97301222677904753,8.480720910182594,1.3253823065143353
3.8484944013385256,0.65067131625735897,6.9895367304906841,1.6209886466300463
3.2101197680028952,0.78900860790377103,3.7323056776334265,2.065708506735521
2.8125390632241798,0.84988797229453306,9.3278130361462797,1.1740185384530262
2.8401150876525265,0.82461657762265439,9.0590077752471974,1.1850619255178532
1.5893554805068,0.97029720484775916,8.5866820507283315,0.72894001216849869
0.25100738938290312,0.574219494960029,3.6990373401251064,0.13474619434833562
2.239915207238576,0.75417636922347109,4.4307815695700041,1.2649849520406922
1.1514648968156933,0.70201719537038298,8.2052025557535639,0.46834821373564567
2.1017903542507175,0.73708436474130901,3.161980662073625,1.4432879814989281
4.281675059014014,0.55960876309887231,9.8545724359509563,1.4926774683597492
1.2463034807401698,0.56704730493638267,5.6400127624897651,0.54253181702636
0.38568343427642349,0.63903777289062869,8.0351877358357662,0.15234637021886946
1.4787810709077833,0.6523523018804156,9.2129976194163028,0.55849724476526252
1.5386094130567498,0.71395160684067505,5.7624092170505756,0.73677754342433133
3.3433909221617859,0.80549377351831408,5.233927420197662,1.7865131007826915
2.829457546472264,0.8173145587091315,7.2611879022877268,1.2953762512748046
3.9411012246214265,0.70590544829278512,7.0669256162363547,1.7107705250525509
3.3551363476041991,0.70439155471434856,5.8639798433735795,1.5831720030389806
2.0912956210563456,0.60881426334848099,7.212423291073959,0.84597727590059768
4.0886998848635701,0.79415312420450412,9.5476695869654638,1.6441769349824491
0.91816730754774922,0.65852045565861894,6.2734817963861751,0.40733369857784046
0.21128915835591636,0.51802991713868185,4.3771952652544197,0.099004799889642697
0.54123451780064458,0.70920002207843025,5.6404418801810277,0.26101452365909256
3.6395608179226069,0.73706633754508522,5.7587488781518301,1.7703886691405262
2.3631984282317986,0.61279643410210549,3.9177608511835391,1.2737947188149419
0.89023171726464878,0.78622896656105778,4.1401005038818841,0.5358879693104428
2.5551193980064815,0.78288595021596041,7.7919345137557405,1.1119573318517417
0.84632930329452527,0.85100109055518569,5.3763442794623186,0.4591255426625509
3.511969837880907,0.82397424110060502,9.6842887429906526,1.4252425224189667
2.2861657503127506,0.82621652826051584,4.7051772175102524,1.3142193059527154
1.9670040078727644,0.65810707591202156,3.6924715357337563,1.1405013310363428
1.5774092368245951,0.89371611099297699,8.2745319410018059,0.70877294128970658
3.1883847062825539,0.77457219179983972,9.1672523634250904,1.2902787845455046
1.8728817917116134,0.71570909758994505,4.9467934981004156,0.96878821539713778
0.52948460464889491,0.8130062404705285,4.4146167115183452,0.31294572162580547
0.67822892039052507,0.68032866722512719,4.3003629440976106,0.36782730053928597
4.8132985562926214,0.75636962230337912,6.6540861095655863,2.2135642496017454
4.5520453844672746,0.86835284424111014,6.2789164887273969,2.300924939855391
3.5285649556726733,0.94320144336185385,4.8160788789817399,2.1641855726509456
1.4027628111516461,0.96052859864759577,3.3162118189259848,1.132086905160369
4.8489642490038474,0.75181646259154955,6.3704393822839656,2.2691247994582873
3.915879429432394,0.76013755737028454,9.7153264334492597,1.5368681557143542
3.6127619268790787,0.89993520538191829,7.5676344052686426,1.6966795711566061
2.3018713605045646,0.65722534587210069,6.4685458964003288,1.0066435609266644
1.4339836530412793,0.91869118117253423,3.7748445182073129,1.0147323317437817
0.57231571455214658,0.74707082325871177,4.7670540338471108,0.30880503168970924
4.5227517430648243,0.5579283621676342,5.0634176470217991,2.0506078476476417
2.3333038201846943,0.53602957353647185,8.3536248682506411,0.84962914692340219
1.0915804874966286,0.92099660551973161,9.1369755808523347,0.47571123350642136
1.5991874583381975,0.52778395845343895,9.3114929749650699,0.55714650129580867
2.9381758878152904,0.6403057180668279,9.8919802577552787,1.0732929746561901
0.96618663640223545,0.66706502025077286,9.8765667817317269,0.3585064592087539
4.2974099920526401,0.58649722259579695,9.6709939293758698,1.5333006475624908
3.8167456961925299,0.65694668490099462,3.5027549835201905,2.2804210170251848
3.6253684841595906,0.87134628336254283,3.9645547514946364,2.3928097648236988
2.2172558948980083,0.50734142178003538,5.13126568533223,0.95822353459281917
3.173813319441972,0.91358671226034316,6.87028777845123,1.5730769700051532
2.9620800476724045,0.92827401178727909,3.6788452209383551,2.151068619971781
3.2842483476186182,0.68613078659577409,8.9205787046149965,1.280384831922077
0.5137771735854566,0.57680644953031734,7.3172932535411634,0.20223554370633579
2.1374562706359876,0.80042020397254043,6.7965508161154347,0.99926255757748528
0.30390945192327318,0.55983627793244717,4.1571792635710381,0.15157974182115413
2.520555014298143,0.68245968053912631,4.7727883208013813,1.2959268227672005
1.7163199404306482,0.9792145904504862,4.1221841748758061,1.1940550380100126
0.80816852544362983,0.99773223629181862,8.9635321045635905,0.36811321547145942
0.60667454184050307,0.8860524456772928,7.0895950204285274,0.29172552224877324
2.9794584036707894,0.65548075496038316,8.1459059926374344,1.1823708362298586
0.93590554583074193,0.84383252458304625,5.0722300403701803,0.52180811761065338
4.633088580046306,0.8527031827420064,5.5987684596179399,2.4619332453444138
2.9471995845319356,0.69392084758182482,5.8339847509857368,1.3842482073029261
1.7996620422207019,0.82044431729307976,8.3201048022082453,0.77686022833080115
2.9954859082589422,0.50536382248783807,8.4064709137219769,1.0654486557526801
0.21173896804551776,0.60452882930112073,4.4476946925982217,0.10609802796780053
4.7969401448830817,0.76254415148363064,9.5907719971666943,1.8946037525859345
2.4632868410202113,0.58187565212914794,3.8445873621058047,1.3045931450978541
3.9354026135264029,0.58295343393826682,9.2728545769654112,1.4223973691050851
0.50537699961994897,0.9181521452751189,3.702769519548665,0.36241427270080556
2.4846258211069858,0.9945665013418028,4.8517786780591781,1.5677913396170173
2.5044642723371529,0.7779847140142242,8.9253497524756984,1.0264433761066662
4.6953496293774162,0.91953486544085672,4.2564445064226124,3.0642065707499331
2.9014674566427696,0.99516083216313622,5.8949755191697886,1.6309988158044793
2.420098065179074,0.57079794428438735,6.1490150996088833,1.0181261807837589
1.4081807491502787,0.72412280662717554,4.7168128111624679,0.75145952837099983
1.724688086978506,0.69628635792095994,7.971716409351906,0.70744996203904753
2.6512947721105355,0.54002464182309251,8.9593425458154279,0.94391181719004313
2.2506661554947289,0.87766508639737228,9.1220259789890026,0.96133748926257157
0.20589919141361912,0.7168895136612965,5.3752550201559268,0.10220150298148679
4.148830428552353,0.73466346709520058,6.7159527600147015,1.8748992557442767
4.4911877820148565,0.57533648690662009,4.7388448270595607,2.1299446956314512
0.78722053609319276,0.59046332611543406,4.713575510851018,0.37896433785521905
2.8147771033413425,0.95355181107810749,4.1287784399634688,1.9206375414101697
0.63202113156367346,0.52232454448713939,9.5801330756526042,0.21725228089490869
3.3939764558950776,0.61642614247185312,9.2159218002390588,1.2548210479227324
1.478045540811141,0.64602966515726412,8.4415109932938464,0.57509906927210197
3.3311709099903188,0.74509877120079326,6.6236306490141033,1.5246455810663566
3.6622736100057249,0.79322258650739796,6.4342554085831036,1.7495320415833127
3.86637271039652,0.74664498792533329,6.708219663277486,1.7610450414149976
0.62793063518389314,0.54205766727844096,6.7559760950396246,0.24890124460824711
4.5884580411742784,0.62183372702785678,6.0419415928838323,2.0179619941774876
1.2280485553849161,0.92179419238127058,3.9222838302444725,0.84803693523314994
0.28332152526328092,0.81879435023922953,3.8796469700797518,0.18212227846302606
2.8187771000182686,0.82457452506713724,9.6657480109197831,1.1451571359990247
1.9175191909259501,0.83510162767567753,6.3742153171044542,0.94344612158313734
4.1659697413488246,0.88145150951976459,9.6724386743363233,1.7391063648159768
4.060432213115079,0.52905424086072372,4.14503814397077,1.9724467808690067
1.6539805748313055,0.68330419246630614,6.8809158642795349,0.71614317455552079
4.7692070358417507,0.76976371763083939,4.4540207734607744,2.7167555384683379
1.5254974068865814,0.66922824164866301,4.7722922428862109,0.77654920503126579
2.6237799332354017,0.92223943664359331,3.2103820513282515,2.1034996121319587
1.3542289437812536,0.74128625429364692,3.8326731751814793,0.82427624519640308
4.6866134932399204,0.88431379472968952,9.4179388534043689,1.981185998541142
0.90657830615188895,0.92600775844058458,5.2507309403763216,0.52245126165333589
0.32006203502241204,0.75239574145174903,7.256904483402141,0.14121757448263861
2.231975594014886,0.95477612193567496,6.2550989239249111,1.1874261112952365
4.9626402638736016,0.79356197026849029,5.8031587167169487,2.4942578219086635
4.4692186046490781,0.92513714941686087,6.7232026394224764,2.253336889914034
3.7681792953390514,0.67029539779576219,4.3106726123073908,2.0246720183479545
4.4648832053047718,0.74940847926574261,9.9202272896370367,1.7285335337389751
4.4778885345195301,0.76570552050228891,8.7281550809270403,1.8400933306016576
2.6424059658936008,0.55248985794803529,8.1913024291206078,0.97997801277256169
1.648052353970886,0.69927625335077037,6.2813150790976673,0.75072235484794159
3.8828609173438418,0.95866883627583799,4.0701398548843519,2.6854526390612281
3.3421401895220297,0.8154161201823712,9.4446610079149753,1.364413780421005
1.9309228714811795,0.58875329121848374,5.3897094716720932,0.87204787429745223
0.56288667350142485,0.66942781780480254,3.3507468278785364,0.34950721185144512
3.7592690956102279,0.59580150483134986,5.3968257376744004,1.7059216798449717
1.3860565280220372,0.51241156589928627,8.5611992134711912,0.49223074986856297
4.6903844376155179,0.96373022925201335,7.358961214917457,2.3072805398396272
1.2807558175278555,0.72410366412843574,8.2558700932140177,0.52624893673109274
0.70151386881628153,0.65376753621039307,8.5554476870366418,0.27279576737640349
4.1724520934120397,0.79923859577886835,4.4836822775637977,2.4194574275692093
0.85109315146002085,0.50365722814650782,9.4664832126522604,0.29011735442817105
0.97841470997292157,0.63901105330040697,6.0659272204426085,0.43475032530013735
3.0369756784521336,0.85151673284944629,7.4730955448491523,1.3982100120776737
4.3853540001035762,0.81688488653463143,3.0161614081071941,3.3572292163895692
1.062529862001409,0.99090297377126779,9.9535794888782458,0.46055362501968389
1.6205859972104646,0.81017885482902208,4.9662747017490858,0.89378589673005604
3.9092837073817703,0.73875293681386633,3.4344417457810867,2.5440364156233142
4.8619494876987401,0.88071628159200377,6.2078342907555975,2.4896918404849608
2.5536318123914774,0.95166393598202648,3.9032104002742924,1.8093633786492549
0.80509776250112886,0.86034797335917579,4.0662869711030298,0.51836491405605367
0.16828780977018759,0.98160561177468986,7.4259796912114711,0.083164629333945334
1.2253145469943909,0.89100258536908861,5.7504917409916327,0.65711317409086911
0.74592886715395312,0.93340071913096323,9.452967151084966,0.32218079088294571
3.420527500703002,0.5570520355918186,5.2340954622564908,1.5268230832933516
0.69697927267980253,0.86620675149689386,8.0832608986873069,0.31206717986999105
2.5810166649411022,0.72004434976368437,6.2276960110843529,1.1963280554797362
3.5018859346501441,0.77655190120563766,7.6196591079049512,1.5334778437050534
2.9474713851824217,0.82705120474117844,7.1978674970119325,1.3622533274801085
1.0789006931342824,0.98490755835278465,6.3094878093129871,0.58090926151238043
4.040210178293087,0.99228904071581225,9.6504276623710599,1.7761171466726573
3.6054949351174286,0.64411412274395263,5.3989954992846911,1.6958318198055986
3.7210216191861551,0.86687674871895815,4.2406485087449077,2.3438403685071112
0.74218298263083493,0.87499176896763431,7.7466584261587981,0.34032564790544412
0.70639363788668863,0.67324643065652445,8.9220529291553614,0.27335417572305221
4.6450564999318873,0.56193488743211051,3.2817761795794662,2.6321267820374392
2.0481331497422093,0.52047348014285988,6.1474288189587636,0.82952266449817069
1.5746485897266049,0.88867156376458922,9.2474138278112843,0.67224545783951195
2.4940618222225135,0.744849870908453,8.2473303324600735,1.0372639153007681
3.3480346425415544,0.99277008474746309,9.9426540154833987,1.4530831698511077
4.7825539595301523,0.73248672809682658,6.7198966811807068,2.1578194348008357
1.5035865117220697,0.98895848953692012,7.6199700316080587,0.73637526717754664
4.6315613036289331,0.70578800109702988,5.1173619679654969,2.3378978269380917
0.22181150779265596,0.89684107527998624,9.6327491976619459,0.093431877744744748
2.8204704074014413,0.54240963615591609,5.5643484198957545,1.2114831181434835
3.2064780472373173,0.77773085506888195,8.1695749888063993,1.363419269252903
0.61889727837869113,0.90102989349286211,5.8219814288335732,0.33169589779202424
0.78766402561317195,0.96235083360994433,6.9327325104409958,0.39889190879576802
2.1536601646498892,0.91129154530871581,8.0384777451508231,0.98921885805931409
4.8345363695015902,0.51848536360058706,6.5625390622594804,1.9046947663889817
3.0206085108484273,0.68635117065336715,9.3496042883665602,1.1565679962449893
4.6718137858410351,0.52434923615692564,5.9351069154946714,1.9253442055379213
4.0413684865035568,0.55464114555727906,7.5295025870032761,1.5494482641559861
2.3901698476209288,0.83765281433374206,5.3965370331003788,1.2830309026785138
3.9453409013357188,0.85662909815584909,5.8570966776170916,2.0522951107741538
0.18740024148723991,0.88686034137581315,6.080350757634867,0.097344193607024121
0.6348055841521012,0.93272827402783143,3.8806491281859969,0.44527643162845099
4.1642002129254081,0.86971573423825488,3.6420657534130467,2.9076769788965016
4.0044037327932926,0.90043579605331603,7.6724294620273055,1.8690247604589429
1.2399396356355252,0.52448185491163968,7.588624168401366,0.46405017613026445
2.7007709939353624,0.61726757522064934,7.6403679994706666,1.073481720580576
3.0694775214300538,0.81094888668762288,3.1383651173988416,2.2682227313310381
4.351920873502455,0.92906265231241159,5.2858278987024594,2.5031059177795907
3.0552250709597559,0.50225006246982962,4.384668930814378,1.4100358022697215
2.121600689441034,0.75731467105817485,8.4470599578080865,0.87967708599025252
1.9335018126951955,0.83864369968219865,9.0244128097729117,0.81379668949720707
2.1868222232301986,0.51480364456430661,4.726762640583031,0.98629447191921016
3.2944620253418737,0.70067777877669402,7.6749441119359041,1.3763236143331352
4.3507040955863916,0.94781744069184848,3.905539624207921,3.0725542932907683
2.3240947221738688,0.83580640442792942,4.9260676792119931,1.3101615832556879
1.3144138584616549,0.61882918168029866,3.9705814736339367,0.7071156641279035
1.2596455786881477,0.92639056481595627,4.984645366194604,0.74853184998241484
3.7554699731928878,0.67401571170475716,7.7231558314449451,1.5399317635101599
4.1011869407771604,0.92667233557202966,9.3722883712967668,1.7724036160136325
0.61586259128521237,0.64947182555945271,4.4176568554693016,0.32122934659336977
0.42613839908037299,0.79516012544157455,6.7945532446550345,0.1986350770827266
3.012724952406614,0.69847003387391704,7.9097377087040259,1.2413586965981602
0.81624889654422161,0.63741252537753357,9.6704572793989598,0.30015619158849266
4.1408545332360722,0.94327878108593466,7.2704233802102172,2.0276361008620039
1.6206399022279649,0.59379684096974561,4.7857485171916654,0.7765923588633229
0.80497247155859897,0.5424057956178816,7.3783470983975539,0.30838424743762904
4.6127553151885063,0.67096346927283013,5.243438131746113,2.24353838983073
0.91110544140286309,0.85881957382078378,9.8328987348419545,0.37372088913482576
1.4951284034558845,0.90371580298814091,5.7977329461454579,0.8043915205829244
0.85270563644108732,0.99937168503338247,7.7979940453270995,0.41504390134560554
0.66590131196023938,0.64818102850558246,3.1625930764273091,0.420132963714418
0.20362528004855618,0.70397097556564114,5.800430122943288,0.096552909398704936
0.37143750490487459,0.56841063901481315,9.1257532932575813,0.13380257597068357
0.95574320758567821,0.78743596481151679,7.2715921110327209,0.42994392871607945
0.36157146987315947,0.99879001863145866,6.1076002047718347,0.19968109302611442
2.9966046989437594,0.8504405050603292,9.5515624960500816,1.2389290904129853
3.4355011813175818,0.79760642020668593,8.9778906330306043,1.4190979094521698
2.0287892384769384,0.696184546460897,5.2555097167605673,1.0036468178890547
1.6581563750650423,0.95764938014277745,6.8118388142893771,0.84516348261190044
2.5721785614089279,0.74845829806517472,6.4287697926472394,1.1960711772409285
4.3875242169495818,0.5671834566565308,7.425417500804036,1.7058926809775015
4.2705449714288095,0.68268923159956674,5.3387788687112891,2.076393767285948
0.31302780386268053,0.53358333442388339,4.7094350053612182,0.14374186501422057
0.98934220702296805,0.60098951884439078,9.3887028467887532,0.35993292564344959
1.2600498684115407,0.50883439049995616,9.4671214964895434,0.43101356340389879
1.3219991215778382,0.72663995825008176,8.9032602003338539,0.52758794972205225
2.8990399935395867,0.81727013247589864,9.8474310153519298,1.1647426308304114
2.1396858859456422,0.67164623118945388,8.2149406804578184,0.85451463382752513
0.34134518764521055,0.71019088575263856,8.3526705999339974,0.13848782790592287
1.9307092784519011,0.9796046364222879,8.3381306437384843,0.9015916991324564
2.6663894487164228,0.8759815607874577,6.3642534165961457,1.3445513647794012
0.59819232422820834,0.77042831847247562,6.1951653615999014,0.28696089182605833
4.1839469135639424,0.64227043755591262,4.6815839330430222,2.1063150170465366
0.35461314567901092,0.9484983993864976,7.5137343605150333,0.1713431649414178
4.6317251581885044,0.61754855844032974,5.0252409527163415,2.2092960991879083
0.58565439374138994,0.66267136525833847,4.8046588679164808,0.29562646394736281
4.2335172628289888,0.95453240721147425,7.1017296186723833,2.109510304427376
4.5230004052453241,0.76477102764253613,5.8698767175753019,2.2193193401679858
4.8998963348743043,0.87115897470898829,4.5319962615624254,2.9712668673682945
4.0299268133406088,0.79537239708188312,8.7123921172698182,1.6835616641463351
3.919439949779512,0.82671960450474757,9.0239894350606313,1.6398121285715166
3.2481680523781837,0.64969164575741278,4.1738966377444662,1.7462260185888845
3.9170821374328324,0.62068603081333151,3.052549229599999,2.4590777875857857
0.7593058212244207,0.66124617358433269,5.352909779705616,0.3630836986562217
2.7267333761434229,0.57772078204171118,8.5825758497652682,1.0105005569277741
2.619692063933031,0.93715718264540371,8.8742170636402715,1.1653152589310716
4.3021035062005319,0.64162346662505709,3.9683034908123447,2.3610787781225597
2.3677168914082278,0.78074469720719231,8.4203513082813579,0.99560931987365398
1.9869385308917322,0.89598721257068703,3.8099291711660062,1.3727262564151794
3.23386002906184,0.89191205468785673,5.7304381310957044,1.7384664330983
1.4056702557541458,0.71919312929209644,9.990266605083411,0.53422418966683116
0.78486521367438866,0.73812865429336283,4.3481357626163692,0.4425804370452523
2.4415986427163547,0.99735087446751236,4.0777450780433853,1.7338476012929049
2.1427579061149369,0.83729873848951208,5.9596023278275547,1.0918077060425835
1.2395927085914813,0.9073192215589414,7.3376796817890302,0.59302608618042718
1.9008078695641275,0.95127698460961596,9.5303054768927726,0.82485062704100165
1.8953230041486124,0.8937949181146696,9.8657480187312387,0.78927464520473645
1.7047282656214731,0.59258967247678385,3.4874844561397627,0.96180083146991813
1.9593739906619523,0.78108536686878605,3.9659826214353373,1.2058988624869098
3.4601423927341326,0.55094707865727244,8.535165817271956,1.2626822314547956
1.5546947253992982,0.8264610632819992,4.8944250658960229,0.87406271260453938
4.7494038409051678,0.97767471409390549,9.1939434165445242,2.1192069310670036
4.5901052957370716,0.7563660321500556,7.6441728006036076,1.9843324896306689
2.4564610986703852,0.71648624643388359,3.7829136166647404,1.4763355804130722
1.7089699045229754,0.51792137570908159,8.8277049944680499,0.602635479082544
2.7236304701670155,0.97988726116461011,4.234494660056531,1.8609349770728043
4.2579463949907606,0.55150134206507939,5.9644677627575771,1.7883536717365842
3.2976779687445004,0.52053954665242341,6.8652944999153096,1.278482759292106
4.0415199569406797,0.62303330575246929,6.5053630435619478,1.7228879644454314
2.7103391527221272,0.53276521695919121,7.803140409306053,1.0097378850854302
3.2012963834113419,0.72755892120588117,7.5688071440847864,1.3668511869566096
1.5119625094940625,0.7580439006285562,9.9442940386963841,0.58739507809275904
3.7009764953204254,0.65628497451429202,9.9959533645693153,1.3589841111498508
1.09178250631602,0.52548024128744308,6.6152158184494869,0.43105495588892762
3.5045108312106414,0.55580018412461341,3.666393608726048,1.8576245802842379
4.3175234347968807,0.69225218899496399,8.0949030927810277,1.7557763146261947
0.74730390277756531,0.53026422541326812,9.8366485475161234,0.25588262406229484
3.1104607286554073,0.84909486280495672,5.2282847134031423,1.7112373561808862
0.5659691663266796,0.60351027076240604,6.2284622008630164,0.24247628993872988
3.656006578529992,0.65103578439181931,5.9734384737081916,1.6494403302713643
0.51401677223524922,0.69706288858904875,3.3599340818985057,0.32681615297504368
4.6861051312330675,0.708304816534574,7.7058510185641138,1.963292290922207
0.77329885718523061,0.50083035383740027,5.4733638654792749,0.32336912364702292
4.7985132049544941,0.55603518549934883,8.512247122420515,1.7587087772305079
4.0243324628169734,0.93138228187043903,8.8248405269739028,1.7896612269894567
3.0090418218851354,0.50061653125595407,8.7486155061849189,1.0518145094431666
3.9348581126847804,0.75408367790643749,5.916661986279161,1.9101026963821304
3.9960627110171214,0.74475100325360399,5.2508197756862964,2.046021241576101
4.7355326078049185,0.66654708050531886,8.2417454576693849,1.8830228766488206
1.3415784338120174,0.71566351007322482,8.6097260368990618,0.53934152602389385
2.9913718872557151,0.89029056876329216,6.4388021247395635,1.5119011552402148
0.56574106806556601,0.92060185310747822,9.2512171367541214,0.2451767258678885
3.1192119301181949,0.63017427170762508,4.0073608725499081,1.6861591529009496
0.93932739005466526,0.66124522048386492,9.1534814576127204,0.35746250335866903
2.8682579962149655,0.62124142651416636,3.6726666308031688,1.6141435281877501
2.904909518765864,0.73993170027553257,4.0746786543822973,1.702771261975869
2.3833272496080142,0.84162917882940647,6.7368800929177226,1.1458234175834541
2.6608957000143021,0.61412643773171027,3.4726293613119052,1.5359002364827801
3.8432246110322814,0.66536787102743333,3.3696497098007727,2.3691084696249916
4.0162991109091264,0.96519230879457529,3.0036312091599386,3.5378106657358726
2.5115507563196031,0.52428464492347904,6.0542166178598418,1.0265995871606974
3.0380078634608005,0.73038480261978311,8.422367169045609,1.2425010515047468
4.6630575548814992,0.85577902079838886,3.2438684519594094,3.4994549360206761
0.68669458365550184,0.57522700577873698,7.5658032452609874,0.26650890441689401
0.67380747291054155,0.52368701000274087,8.7618912219133058,0.23917011491296225
0.5297741583627652,0.56910268581926537,4.1760059400450977,0.26581081602819889
3.3235300966985868,0.95941159676534138,4.0280461437498296,2.3165064458648699
2.1511806738728598,0.50462989091056176,9.0256068153437532,0.74590285934274059
3.8941749390950324,0.59416098740567591,8.761872269650663,1.4471028735315172
3.3890339252121042,0.51564175645082222,6.7725923638493084,1.3160136875154984
1.7348250158083671,0.55531473378110163,8.7343991550578615,0.62958871116472481
4.5019960820715248,0.81007464331414814,3.6492925419714632,2.9910371507510383
3.8364075206461967,0.62081945436954289,5.7613706255712813,1.7219911550673577
1.4256212104598611,0.7846060252153384,8.16458289274461,0.60862101519339262
1.8845408870830649,0.79509769138306308,4.8021637152677439,1.0479237508681281
1.6407559030008885,0.92471766654488952,8.2663024010348689,0.74904828802122803
0.87229707826249836,0.5023706964559369,6.5292502307356965,0.3401154052156572
0.82413852545673916,0.92668472967118332,8.2518619156376314,0.37690743086888084
4.687024570541146,0.809559543213487,6.2527574650013076,2.2927423558221949
2.2457297822738913,0.58137174305247874,5.5753303815527229,0.99337082364077289
1.9782671316093083,0.88646869406764206,4.5343245153504261,1.2120356545148139
3.6754599725191524,0.92774577089529286,4.4586553900451049,2.3412887876825157
2.8096660197392098,0.62713174187707865,8.2604356739997726,1.0898305732052931
4.6870859355084651,0.95939684045134044,3.8323724362377236,3.3843375518328629
3.9234773201560222,0.72722871514932885,3.6018764507766159,2.4522205370682988
2.448910864210248,0.8017122271666608,4.2340395551549115,1.4715579144525817
1.9441614200560486,0.99232476680882176,4.227425580177453,1.3414503918834249
4.9344945701291776,0.68076803931959962,8.7617533596482993,1.93136217873356
3.6170251564178533,0.90657967291005637,5.7895463643194862,1.9507933999272373
4.7608538340188211,0.65919955891422988,9.9327192015233763,1.7551125634113172
0.68054502836350272,0.89960676112074545,3.9604788045342865,0.45915683434534482
4.2676150280348351,0.80036695943132119,7.5747787798555031,1.8988199069309215
3.2216620315569173,0.60817784761270066,6.1411065504087539,1.3932759422474301
0.69741622384205171,0.70701304689461819,5.750427236879518,0.33273987324871279
2.9824641998491814,0.6588178171817809,9.1255893933785757,1.1347111264540544
3.4618721890166992,0.53905419654018194,9.8291695207987964,1.192394795279442
0.16028316085415392,0.51491738504984874,9.1100127114192517,0.055787087983005343
2.3261580130245583,0.67323932770359041,4.3461047532459318,1.2473135959560624
4.1444576048619739,0.50951707390874335,4.5455854484625382,1.8937880904637339
1.5472592241860406,0.58274387879088752,7.592517153665443,0.60270991516932759
2.3468856008129007,0.86259166042543445,5.023585071467342,1.3319761319018573
2.267339222632677,0.85404561784179389,8.1430759154640597,1.0054992925997821


==> anc/competitors/data/v2/coaxial_capacitance__s42_holdout.csv <==
x0,x1,x2,y
1.8513015609448333,0.53007423484747085,9.2857713126400068,0.64657993617743126
1.9238224283173297,0.85553767577731765,3.2360962835100113,1.4460558446075404
2.9224179454755714,0.95749125074134578,4.6429938792176948,1.851039705949177
3.760750272191451,0.63308637052873351,9.0731891345492102,1.4125030946184998
1.0045760214555834,0.61481240215799449,3.4551646904750797,0.5819215890028574
2.9645676663349421,0.75568272838585093,5.497119283980485,1.4939682704514359
2.7203844889244202,0.63032275298119145,9.6157185463429915,0.99833466684896055
3.0522116259764602,0.80640891452021157,3.5568656035676818,2.0566853494365431
1.3944019320050405,0.82359037745270602,5.5663595634469551,0.72973883543007168
0.17185742333669524,0.76695122453434728,4.1812117997995486,0.1013350203109379
1.2351289568663586,0.91615446218543184,5.9213325288624663,0.66186586993075336
4.457936906343499,0.8887090968012954,6.6735809799317352,2.2111225750460926
4.4886411100892802,0.6548316110964405,5.9710870826927831,2.0307779937717747
0.43587566164360403,0.50211302031080396,5.0065902951990466,0.18953710336879678
2.0798279038909349,0.82689821416065024,4.3687095816503767,1.2494900831946354
4.2618999379907985,0.5192050929081824,6.1019857726092841,1.7296176532330632
4.8984103814693505,0.77947208604386264,8.1606157060135551,2.0857985693680798
2.8304063117530185,0.57706708779576044,7.0005823671435792,1.1340722615067838
1.6538788714027877,0.55063881250495117,5.8366080237740743,0.70055093683081071
3.0399974012280904,0.80121495758991812,7.9345540617584165,1.3258578675758868
4.3309807199223629,0.56439110540076798,4.2798293430826773,2.1377836637382415
0.92265522025801694,0.97016410539017994,8.8029410066721479,0.41836641783632533
1.0504993277980803,0.55144139429297279,9.8924300774412401,0.36387361782383554
2.6202826494575411,0.61114429157446792,8.896540648801107,0.97841664536800532
0.59316126098250277,0.65404551199377559,6.0614374213620703,0.26640670031205643
3.9430169761356706,0.51168214846375426,6.9583912171141282,1.5107345018826013
2.2759081390481262,0.7133541803200365,3.0967439988860299,1.5502104772340637
4.0793961149561735,0.58398773480947919,4.971733365307772,1.904796695108913
4.54490469421303,0.55332084882442611,8.2436092274149235,1.6825156588950274
3.4287861984725194,0.97760499614032403,4.4950002787915064,2.2474775759061445
1.4057645204942808,0.89210617281925231,8.5920600518628572,0.62064421644977319
2.5783186466885772,0.63987489764338323,7.7476150439065501,1.0338634621023119
1.7081726818945868,0.59046760642989393,8.5708196902747602,0.63852056153065062
3.4613460653492445,0.85347891423252076,8.5833901163724935,1.4995455333655539
3.6356101567458614,0.83362677136154006,6.4961516589321633,1.7707220722904671
4.2751153427240212,0.96170287925800357,7.1009281579160737,2.1383325653280019
2.0681796722746237,0.96326805895791434,6.930908335239387,1.0480209558813047
3.8979221034216054,0.87177982268376208,8.7462603705317186,1.6904530739630017
1.1354293571068022,0.70213692096263525,7.4945786773571612,0.47952787930316615
2.2473305926750151,0.72842241594773072,6.1647265240744238,1.052260018680625
1.1335911513737191,0.50907022405943836,4.3999269829455052,0.52559978629672843
4.0926515671414112,0.69114424314251788,6.011161425373893,1.8920965386416524
4.0335878047451184,0.56967020929945966,8.1015929559091546,1.5193803893158855
3.6194057200453176,0.50336634273521497,3.9397689985826947,1.7590773610149835
1.68999282898822,0.89266691548227595,8.3338889109498133,0.75653074784143692
3.7630813940736565,0.67534231804848732,7.5341271214238983,1.5601636991994856
3.7283051448822229,0.76724295958446831,3.0294516677388996,2.7147851736285502
4.0725585027131332,0.76653547654117427,4.3426683106182313,2.3481577134774616
1.4744753573490619,0.96553912756659632,4.7896147756923764,0.92067324259575434
1.8127518815497499,0.9491227998969568,9.4879676295080948,0.7873856264856387
4.7585361610836632,0.62532078165948224,9.1679553669059786,1.7721315550244408
1.5835182030705293,0.93367771539630595,5.2147765812657267,0.9205857815690045
1.4516572201748328,0.95767921812267531,4.7063993505906527,0.9117501763804764
0.74051538719242638,0.62728071096512361,9.6933434487281041,0.27047820907761116
3.3784367570917806,0.78709203933539751,7.364316884256322,1.5108906844253405
0.30831019743229338,0.52950814451021122,9.7853558899116173,0.105705373533411
4.7662465815429549,0.66485334578475375,6.0799418483004724,2.1535700326603018
4.7812961589917791,0.7273107183467038,9.1215452986100054,1.8905572027724207
4.6546595999651812,0.64025440235519571,8.086792306788908,1.835345426264253
1.0639701274335649,0.68439446918799418,9.2089204946581127,0.40931476795596944
0.4688010148839713,0.62035886528666651,3.5238452199745089,0.26988965601328735
1.1172397214461354,0.71535203317610785,3.9775681746072689,0.65120449343416054
0.15528165551608361,0.50164538741731657,4.8843444276153605,0.068228774606250459
1.96008099928677,0.63216113937530571,3.1259555210119307,1.2263145308810008
3.7721755632411842,0.53180092729740758,3.52589584317094,1.9941501813417246
3.3149143912751438,0.95326578740061541,7.8845398485836551,1.568993142002072
0.2811095749951239,0.57721277607684929,8.065592095498566,0.10659591652966327
4.768904268942495,0.61667305051862065,9.1536395252479483,1.7678533095398128
0.4889862199842393,0.83164270821533082,4.7709460346081496,0.27991703274366037
3.7240901759772242,0.8644163869750412,3.7947375690986087,2.5174406906828142
1.8167625234638274,0.60618506993857446,3.2030440482614417,1.0913639424262784
2.7851528003360309,0.83104386157953436,8.117369927854476,1.222051941329197
0.17341799306567923,0.79049116607216607,4.1221385969816424,0.10500807657004883
4.4179690276648982,0.85168546119430866,9.3435176066039851,1.8444934324730686
4.9462048955682798,0.55316696331929771,6.5543258189293452,2.000713355048036
3.8695556397276922,0.67103621313766582,4.8222803969166215,1.9620711098419614
2.7160054116834518,0.63202033723103956,8.4004870785586228,1.0498167253973325
1.7945269058128694,0.65727052066454594,5.0528071905020822,0.87984103344608677
1.1580312417054477,0.77392900097565509,5.5514643305913491,0.58773261357594087
4.356805675637256,0.69789688859958565,5.3666452172635868,2.1358074707377726
1.2662440853152777,0.56508871861073717,7.957380841309762,0.47875431167440879
0.42509743142277423,0.78221272796143504,6.2296782163207647,0.20487085018659407
4.3294074584213424,0.91944437045543481,6.8288595857006937,2.1591510137330121
0.25716171010198097,0.96882723240088231,6.1615588547803162,0.13900642114621675
0.73751056183871744,0.64263450733324334,9.1053074421356346,0.27819704873018797
4.7541026443222076,0.51424302590278459,8.0964436200087206,1.7246979369139899
3.2562495707597119,0.77335082945414535,6.21384899151857,1.5626475194877987
3.0501613041630349,0.69174458195697508,7.040300029389404,1.314617445538274
4.3990919156296995,0.55219400955948061,9.8512306225489965,1.5266926510215388
3.1737693653781816,0.98211536674119693,8.0613008852564327,1.507641937142286
2.2038358046522952,0.75938251325359585,8.0831021407431649,0.93184446053245817
4.8013311291531924,0.99204958878645577,6.3606899235339025,2.5839739223484344
2.5750328252219608,0.93750005979674189,5.053537135585116,1.5285478691559731
2.5568323026556561,0.80337674216579713,3.2016727832479788,1.849286268939373
1.1872092687301385,0.56373306685074998,5.285987869703531,0.53042233164191699
2.5818100527485868,0.76067777806313286,4.8787805717410588,1.3892345357955171
1.4933276220547413,0.76369282141958095,6.8066672713885019,0.68266647445439677
1.2109731307206282,0.63088925792628914,8.3499565371652587,0.468845837281474
3.5063201021767614,0.65333716159107325,3.947646440507611,1.9492751423444294
2.6131723034484957,0.87811555773384131,6.6627193313410737,1.2894972260978552
2.0204159322488309,0.71389819395408316,4.9089245916261239,1.0478956342477725
3.0666436491019931,0.90980172201560672,5.4814247567547518,1.7075864422411828
0.15104391313144205,0.63662103680386561,9.2648503994215119,0.056405794878193055
1.632524811183367,0.51621641993571865,4.171523868294063,0.78129530451808993
4.1767801961617836,0.71857037921519662,9.4726100755106764,1.6196000220863542
4.8425801234353969,0.50166579018941038,6.0102848816114225,1.950063711834334
3.0751349960829697,0.5490340600562218,9.9113433042554639,1.0628562189525981
3.1638917670723292,0.98646393033345847,6.2346344235498323,1.7160105255229252
4.1053545430862197,0.59829410221858059,7.0749268247080188,1.661932147204819
4.637911827727919,0.9810377130953909,5.8377795035079405,2.6004626544762237
3.0767218261775038,0.61437700227898673,5.3650980759360998,1.4197669390021697
0.37669959644696638,0.70076331524228119,7.6229716910984617,0.15782942523551702
1.6557397746520652,0.74361778142537005,5.3858533460801983,0.83623057239684084
4.280470531754303,0.83795619046792824,4.1439635744037311,2.6779013984439199
1.3535410968977737,0.70752311438645954,3.5728353302118254,0.83585742366902716
2.7352233278986104,0.97255929049607193,4.7128973018777209,1.7332085201376484
2.8638858497126249,0.89877131379364639,6.8281185526855523,1.4123286299726832
3.7037622647174575,0.94355945461346402,8.5703210779625572,1.6786441356119308
4.7173432772374388,0.65705333611902539,5.8240589612425788,2.1619478755589974
3.0559446737249152,0.74106628583127454,7.9518613248644385,1.28775935203407
2.4303585343409249,0.78259112070542214,7.8330108678990555,1.0550757979185785
0.24543594537212921,0.69923231654562723,8.7374919085783578,0.09718713498602842
0.82019734110663933,0.79476450708555946,6.4276474065364138,0.39237921384224805
4.1096625566803189,0.92977682649280857,8.4069609572801518,1.866441330889391
3.3993590879332181,0.7430822524945655,6.3679848636611451,1.5823987851473185
4.1779241758177603,0.53739002118820467,5.1445125168124228,1.8494886614980888
4.7590888118063672,0.73759245390759454,4.7089845683872289,2.567157221004607
0.18283831123306232,0.75698206633533283,4.3555204545566539,0.10448740432439331
1.0201775404376501,0.64623777356139156,4.1149334524624948,0.55108674921712397
4.3834012483404567,0.55120511712714682,5.2246654503239611,1.9490107396047121
4.0274099148926412,0.78878959989535757,7.3490482556590315,1.8045354142173811
1.2651428257798616,0.60322687154754839,3.7156387977675127,0.69589334803501179
3.5982746482634584,0.8930714546541032,6.7382703220931388,1.7805378717139275
2.3108710678461164,0.80241009087357096,4.1041722157922624,1.4158538631280817
2.5539869919427347,0.61453999268167481,6.2238185947388471,1.1031078906076452
2.0121776022160334,0.81167217023381,7.398074593648019,0.91053765029286393
3.6085924351235894,0.9704359017996369,9.6867383845049648,1.5684297192286325
2.637708467379325,0.63892699228847794,6.6051206948071668,1.1292477273238548
3.8582824555353921,0.99689763464445713,9.8682286379199518,1.6830553471349254
2.2732150813088441,0.59496113242730986,9.1253156709385621,0.83258445833496819
1.1058589349228474,0.97313144737544888,6.5703584422060848,0.57904300428039202
3.8260054868860309,0.63504450713566707,5.1761039047304056,1.82354611406613
1.3383415217130843,0.90314937532997952,9.6249944111800652,0.56560062733151539
2.7228672241029375,0.71426551693203943,4.8522890881488667,1.4211569632670487
4.1609260334337055,0.75073256528358856,4.4810573165231204,2.3290092706172252
4.2443576958513685,0.60729528982536563,5.3508437220233382,1.9505370620510329
0.31372159045260251,0.99306791690961815,9.0718076644245791,0.14181892885374775
4.7790819590903313,0.8295846153980011,6.8543384095809659,2.2631315456825596
0.72796069406064801,0.57571514351559427,6.6094713091568718,0.29826558578537848
3.0989797504115124,0.83126476888569933,3.2042312684581304,2.296766982034999
2.1510464308407791,0.99624735020207411,5.0803072111119185,1.3203639522310233
2.2705774215672494,0.6997365250997114,4.9449006212043356,1.1611781794890059
3.3276007002931234,0.99692062118094638,5.3094729405813856,1.9895055908209203
0.67879350089555712,0.55287704629084666,7.2815586047662935,0.26330598468462441
0.76789706488273657,0.80081398743486132,4.8471550147498892,0.42648662337844379
3.1262044626480696,0.94841928528677033,6.4295176850501274,1.6334567525497061
1.8426905472083797,0.50308215161256498,4.9756639933886282,0.80412035613736343
4.8582960299676836,0.63068971213805014,3.0916516760367112,3.0562110953269208
0.4389391282815136,0.66700215437393395,8.0152963139461697,0.17654213061143587
0.31674950142003144,0.88011840657735241,3.1540933169158922,0.24815851268797762
0.76845971477835096,0.72542988484974269,5.7101055644419088,0.37245499688945166
2.5526263693556155,0.71132727263386486,5.5055198424274057,1.2473900436094756
0.99625301249854437,0.62796111105915109,6.976177339056683,0.41376445487833563
3.6776562488023323,0.98100255258380686,4.9266537545817082,2.2788230182270515
1.8748406369660804,0.9225929281106493,6.3845583212442794,0.96918562661148822
3.9653605210304534,0.72118946683470209,6.8334153651034182,1.7634185641879483
4.8114657233131446,0.85077091130985538,5.4032999225264291,2.6027306141030264
1.7875601575471634,0.81428884514596744,3.0890850621258648,1.3406884722145525
2.1035132134299266,0.51685014016293973,7.4157193407233528,0.78972436663335377
3.3090670166303697,0.54978351098108369,5.9292176628400091,1.3914616939590505
1.5758778705751393,0.85562553038060041,3.9205751917053013,1.0352899841655787
0.61613563545705996,0.89908395806851726,9.0645651768951154,0.26663861216513007
3.661948519020819,0.80047353854848491,8.762345503331737,1.5302653223553855
2.0436840386192561,0.99431776092226865,8.3693996154566133,0.95934969441845286
3.4680411980940486,0.92271402313003748,3.4967563502702754,2.6031035384655516
2.8694152655856127,0.55735393679880318,3.1301621426306898,1.6628125852240119
4.9964692962307895,0.59358929573559516,9.0889640679533592,1.8311284186506047
2.5097681270266334,0.63172632418422547,6.1886217090842575,1.0998052500951583
1.2409670776626538,0.96198779687758929,8.5508811560954054,0.56800346882343344
2.2886332898252331,0.7057190903752113,7.0490590222233109,0.99443874296048884
2.8283945168347211,0.57869224115284834,7.8883289474357046,1.0826934238999937
1.5333612156586243,0.55898739267222042,8.2738746528477272,0.56902193857581873
3.7399024574066169,0.93012781477534345,7.9142399182857508,1.746722632383535
3.0076091897597457,0.79584172312983181,7.2216381517060197,1.3637249677956047
3.2528032235772155,0.96562248965899178,3.716286551895021,2.4135829384238132
0.63640358792049201,0.58169315614051842,8.7300713979462135,0.23495788895521905
4.7592221114838855,0.62603969485115751,5.0173183208789025,2.2867275097384963
2.3038894604388158,0.88722772567753561,6.8703021932740551,1.1255716382642951
0.33344586732697534,0.62435491407133403,6.0627633255208924,0.14668554257959229
0.47679376276595997,0.74823589132832846,7.6702405921795034,0.20486243949461991
4.2019299339401917,0.81288499628206146,3.7398257607742069,2.7531890383302189
1.0234292662256894,0.82720390070411176,9.7205380529129286,0.4153620527202434
4.1455061209443702,0.68153870095245728,3.7392159185966336,2.4352694882351904
4.1699578026261737,0.94602835824599385,8.6998791238173077,1.8793821395188743
3.9485833393457268,0.68401952291062407,4.0617214890025357,2.2165921009238327
3.0495313125661627,0.87044845398633686,6.1587620960283482,1.5585690435850845
3.0607862447402789,0.92388231466483539,9.2151091038297821,1.3307679426346433
1.4181768501583216,0.81740132544928557,4.4228906362463096,0.8399438888035976
0.30453958351913507,0.67486502473839227,7.527973885631889,0.12626707588624564
3.582209012372092,0.55209901363788472,4.4135882252574277,1.7232797551577872
0.17307334100105881,0.9696705717766323,7.2260592478366581,0.086170758702912409
0.20459165864814799,0.61091939016544017,6.54285003395416,0.086283249494398209
3.2361182804545976,0.58503600996653449,9.6670097799609191,1.1537782468244726
4.7616881403210201,0.58837062558329889,3.4175099813928531,2.7065650691966221
1.2093040490064462,0.64555030801245905,3.7892527565571643,0.68329173822494671
0.13496441995960448,0.79205732423395303,3.095118664386149,0.099023912903699135
4.3240346680115804,0.57504573959677008,9.1325464339622684,1.5637611934176463
2.7383261434194588,0.87756376106959588,5.4992602582599233,1.4920975492310671
1.7117988959202068,0.7793091549327309,3.4001573097445941,1.1619839428779333
1.2169810498052978,0.6400303137695148,7.7555356361176369,0.48783705418763046
3.3823807083327018,0.90631142515572938,9.4376409545728421,1.44356278763594
4.0730553672749021,0.83912262813559757,9.4676181590340871,1.6808055415257404
4.9372670757310608,0.95275248187372075,9.5342514366370334,2.1435708161403251
1.5121156190075515,0.76053118901839534,6.9531070612408739,0.68331028191464172
4.7098433093370353,0.67805885815227851,9.903094174364929,1.7565073298580736
2.0628625370284075,0.76117029555804416,8.3352966729628513,0.86189725254013982
0.19734451046282608,0.72249319885339847,4.0546440904924745,0.11440857159589639
0.89495453500252264,0.62978073669512491,9.7841666384332626,0.32625079395959206
1.6481666614366282,0.58283371005917206,7.4164185563998428,0.64797896659438559
0.53677979462559589,0.70230316113870794,8.0906263186996075,0.21962301691936725
2.5894649126317666,0.71033173395147453,9.7540379075338564,0.9884568592379217
0.4457008383291966,0.88751207616704653,5.57439245956816,0.24255610311356296
0.36323450325685946,0.72437215672905042,3.8458828742733528,0.21757693297003469
3.1086103294235237,0.78293105114646644,3.7156381936572638,1.9962036793988238
0.40431924161675792,0.62088936751397017,5.6651228562593801,0.18287284924466463
3.971423288611422,0.66387796553841705,3.9764089769203559,2.2186275109827656
0.1275483126953218,0.53146602265034415,9.9471848939241063,0.043540680351932086
0.28295111588698896,0.70803189147952383,6.1722211462259784,0.13067374557455944
2.370990438534315,0.7989819916178198,9.2430922124800219,0.96842579420859276
4.4387028600314613,0.73340725813788843,9.1190414665588122,1.7610973301135588
0.76961309263206801,0.79460783268437074,9.4890225422270209,0.31032258108705379
0.40470331690242278,0.97356112929875804,3.8522983996086309,0.29423026302955729
1.4220160534684827,0.63751824936331369,8.444272608828344,0.55038806144364005
1.0132997192723618,0.69756874869486185,5.9414157390771498,0.47303997874751036
3.6181400323598889,0.86079908657627424,5.3046581139891549,1.989651289824852
0.48774249719421936,0.75244608573068206,4.6845500801017934,0.26671603601974248
3.1229719197696708,0.50630793436212418,9.6282084967305863,1.0603212132435422
0.26942172787968099,0.9221018501073992,9.2024421088660873,0.11711093540345527
4.24547300983114,0.55941218010266525,8.1161636872888963,1.5872551093381329
1.9599972934958458,0.98881909981791494,9.1105728217657855,0.88261152737842197
0.9833844342131669,0.84321502861846853,3.112461843840475,0.75300469529646752
2.388074895271858,0.83435624857227464,4.6734783490908711,1.3859994576144046
1.7986338557454711,0.60248540218156255,3.9136757794523485,0.96123545158257273
2.040991094549979,0.78956708386202268,3.8083041697230362,1.2971402316744804
3.0530841221864384,0.74042352735276262,9.4229713086121567,1.2002610616647975
3.2813321369524004,0.55440998484841453,9.1975543456553446,1.1682375549511039
0.6872805448555962,0.59242171884953865,3.0940157420271928,0.41577610063352194
2.5993120665100973,0.60734867973871065,9.7672211383234053,0.93578386215213427
4.3095979151667585,0.87858455544371439,6.9179468326891342,2.0884265164537261
3.2438150268567512,0.83678137409877928,3.7419049934094786,2.1657381287492998
3.1449284145128922,0.87278350674491012,7.0095358483319909,1.5095613680054412
3.1952566761850481,0.56934714838385792,7.2623443362104254,1.2550264409107625
0.58719864029485258,0.87221903372288723,3.6496685360215464,0.41024082753045105
2.5384654296149645,0.67087813096598792,7.0573046186280388,1.0787149469352715
4.1940186001962525,0.85475414892318402,7.2423233406263954,1.96268008473206
3.7910223133346479,0.97404960065176638,7.7549976965067291,1.8273240556131845
3.3108366710592176,0.91820674645402356,9.1181688126123248,1.4422522328135392
3.4173328867968134,0.74058990415959669,9.5262566321308206,1.3378430500777603
0.50648480327622925,0.72052683527612971,7.9508411387450337,0.21094301675550289
2.8097886146110986,0.82157704448972768,3.0847475553689399,2.1238019052114714
4.0825754386122517,0.75524648328660449,9.8665676589709754,1.5886353456753957
3.8279684769806286,0.87355183881774745,9.029394420694894,1.638914480444349
4.4804723600221807,0.61411786180444794,3.2478025977276888,2.6900905287485339
4.4095224867188003,0.61881975834854053,3.7728429815627438,2.4392054043705911
0.54030408370004623,0.74059676225088122,3.6708121929277193,0.33753986271418224
3.4933603999305172,0.61487594272634793,8.1651201365346449,1.3507663900324682
2.0665586359043702,0.69334400582080091,3.340824393712551,1.3142313588792001
1.7169604128907312,0.72126992753531893,8.302486557663963,0.70272279297021867
1.4143754802356034,0.95218268920705462,7.703464933357143,0.6765182645300063
4.8640875901745035,0.71495709429289767,4.0704035652724704,2.7966180615923504
2.7395714060263425,0.94786423269549336,9.3484149634469738,1.196972338254364
3.2402617258741251,0.68722651672078028,4.4386572658548973,1.7369929377237847
0.67144317885059412,0.67332748980751922,6.0792898321742577,0.30514439110970837
2.0223796239305507,0.87468521654718234,7.6003928442657038,0.93538129870388087
1.6006337868074787,0.60704286542728392,6.634305086526437,0.6693264312132392
2.5272181819172466,0.92628477250369279,8.6556609063391363,1.1308541077213901
1.0753931022804923,0.80177288911947742,6.3394643467214671,0.52008537622267892
4.5934279685585615,0.8087437494286438,6.1450868085809365,2.2650865451757087
2.5431673355784441,0.58522053222906056,3.9849276006453298,1.3257500574796353
4.0196478603422374,0.63518029927538544,6.269130365418726,1.755700325673097
4.9142849780591078,0.61045837418735505,9.7916698038417671,1.7708642563762453
3.9785921717337582,0.8072082187811449,8.7159397355888792,1.6721501301447277
1.992760445357636,0.68350302343448188,8.6827243922778941,0.78397740199373689
3.9782224635214516,0.80407311805993831,5.4006027360050535,2.0887710563511641
2.6542010036033519,0.91520607458236447,8.1867881426691298,1.2113401858969199
0.56724534887682754,0.87132280542830687,8.6158228332589442,0.24756019326114168
0.13135458896792163,0.72780402776372688,6.2775113766352817,0.060961974629193276
1.5619418809933041,0.89014210163809815,8.4740710109588502,0.69315352012511677
0.67298090881983097,0.93889959209382534,9.6289123925960354,0.28910387034960611
3.3921801521206905,0.84937373028629315,8.9687181567868937,1.4391947174498017
1.1140280284685833,0.70204068361901917,4.6605656404465412,0.58852955235814663
4.2425107048732293,0.84893695352085929,9.1825873142278933,1.7817594707665563
3.5515439005734932,0.85514022016760816,8.5628605898816783,1.5415194627898836
1.8804143216600895,0.7659334174489516,4.2534212038747548,1.0968456708839311
4.1779026344925425,0.80734991720448868,7.9843016947498251,1.8232369344165102
1.4236817132517761,0.83958666179371466,8.4577533412646968,0.61633133256874884
0.41292338997573008,0.51514446388648005,4.4182794672905423,0.19214155183473758
1.9464632549192247,0.89686927399503347,9.7991388136294937,0.8140316014386354
2.2044760893016404,0.84906982634298545,9.8662056259691013,0.89878495093601696
1.9172295028175661,0.92415147859137781,5.1153723076463899,1.1204467807386207
2.0515418150432843,0.82755576100060202,7.7843772663536326,0.91529580262925725
2.5928918759116573,0.96337929079248119,9.999387146554028,1.1081530645841537
0.35113489551797972,0.54088178166262812,8.538990233187377,0.12725979946910843
2.8190328019250561,0.96184664141837328,7.6540811436181819,1.3591338226570648
0.77877197032655998,0.84630328378849473,9.787115954247529,0.31813304158007671
1.3338110846554894,0.59791807865941105,4.3346387202602203,0.67332237417858853
0.7814866883098337,0.73687470149767975,9.6782659703024514,0.30346402984155091
0.73675728155056397,0.74013576687748683,9.4169004873600244,0.28967102109228876
1.6316254593429633,0.85228989607393157,5.8127370266567873,0.849857996265454
3.9607724295000146,0.64866729882792207,8.2917080979996491,1.5544075662226418
2.2117071404838984,0.58202865944243221,4.4663289848989631,1.0853393516625653
4.4447313256765408,0.95760534935779573,6.6637323864867071,2.2910994664630371
2.3140593851152764,0.71930710634782424,4.3215849879122246,1.2905434361370032
2.9461665412349292,0.76811643861124135,7.6518925061064573,1.2816290679330564
0.15127376231091963,0.9139777387652962,7.3495240312505423,0.072567820498811678
4.1096795469936298,0.62878216132489895,6.8723146723653388,1.718473228767011
3.5244829975103378,0.87502533715305875,7.8861174174578696,1.6030532159068323
1.0304302619905605,0.82174270912039815,9.0544328788588366,0.42942066213574198
3.7201801404624608,0.54141365474608882,9.4010345412493947,1.3033181476537452
3.2327344504419169,0.84063544395272616,4.4959978262455476,1.9279363751971346
0.94841244084026022,0.83056582967478731,4.8870022651809215,0.53515286133974305
0.74642770214563925,0.92927355393828903,6.734400180423517,0.37687312542685075
2.9242347370099737,0.95082211735967492,7.7812505511576013,1.3910716221353969
0.26349346593479495,0.79614597302231893,3.0882913438573736,0.19437538604321827
1.5727202621819343,0.8376027502795802,6.9820324119163342,0.741656284294263
4.5014852159190308,0.6061097026067106,9.1198598814648637,1.6603608571576829
3.2848566905576324,0.5837692129686658,9.4530687775029527,1.1796558517712046
2.4354276036396332,0.79184060288987035,6.93189917774923,1.1225605238436278
1.579575671203143,0.62856342267274612,9.7662421663159247,0.57580446898610171
3.9690772275321469,0.80680586370891672,8.0896395053962902,1.72175089556979
4.0632461621224998,0.59903192545636497,9.6640099314054542,1.4611530810742006
2.3280379834201836,0.81341251243781021,9.4169236807540795,0.95059774261871033
0.53791613612249545,0.9915608977463255,4.0964478680980134,0.37918932741677769
2.1002923050429732,0.91383663197535336,6.1428691077588304,1.1022868690622247
3.8269459496885778,0.94955184444403429,7.9309528254566537,1.8030043995768663
0.70863995682833325,0.77263897957042316,5.0876719780810999,0.37598344284216256
3.653041160121949,0.73632730974267058,7.2792965400541503,1.5944383069913397
4.8893946073837107,0.87859572225173932,7.3043900721101434,2.3085985364053458
2.1613541022166114,0.67452922844579655,3.215326872086679,1.3840024326467235
4.581800090091984,0.78506216130170614,6.2833866680057833,2.2028928336130629
3.8583825904678868,0.95552739908390549,6.6278203127898001,1.9921761048359956
1.779695260519859,0.59356951996856799,6.1636650866988889,0.76046496572700972
2.8870743851205347,0.9859248049554783,9.7936081793140968,1.2574885344700679
1.057552418891418,0.7701800646097301,4.8150036781693881,0.57699330386239456
1.661725260349018,0.71052773456751106,6.9205929367287879,0.73002797355069671
4.1912238143173051,0.63164989654771009,6.6285398921390932,1.7828891009885246
3.9609886313211007,0.72194239962023021,9.8224703805480367,1.5173396148786289
4.2947123938571963,0.8292133282774995,6.9387180106512982,2.0216168281423825
4.1237366944310461,0.95399095429091285,3.5653921944630391,3.1278932216215756
3.4263556132772499,0.70179120836644349,7.4378962298538109,1.4514105525368612
2.8234717446690434,0.55566969598852034,9.2727217199517575,1.0031313108871944
0.70687006273345609,0.85502121382763163,5.0807247907868449,0.39665385519925039
4.7341914580811721,0.55178078465303115,8.8711197453111694,1.7045373861586921
2.6747246820330286,0.63898796513900491,8.4251160741645581,1.0370820267471332
1.9180077355803928,0.95643014647639113,5.073522386452332,1.1494830689846585
2.3808017209901848,0.87586270931143784,6.2713759331271133,1.2094240716205318
4.8321015634319515,0.66105490489627983,4.5880177897377283,2.4941598161266163
3.9836603365427634,0.85505581027119693,8.404275931419745,1.7431451096117838
0.94131646005485614,0.9666506412985354,9.5686198575979144,0.41062360006670851
3.0576820265463622,0.96485262178793407,5.7146303013677882,1.7189485406907763
4.2438057069174615,0.5300315179638192,8.4958059313656769,1.529634810622263
0.55075724239854018,0.76204582696017509,7.1222566987686804,0.24642677569358465
4.5796105840997434,0.58323065037507305,6.545295319498047,1.8940297268396649
3.4824951240958963,0.90876088931662147,8.2957242151717416,1.5747824332238904
4.7914983530385324,0.71305866371441873,8.033341996809515,1.9784927557019039
2.9868190039629638,0.9659276238192287,6.7625859947324063,1.5347938903627518
0.85804324241541452,0.60144164606080819,8.5016777862097008,0.32395013061901301
0.19808617584560323,0.71024145744258949,4.0124234094376474,0.11439846920079989
2.7012631854456286,0.95780709015512566,5.3710127130459444,1.5667440651339193
0.55205690660546525,0.69855089981385121,7.1759111771089312,0.23698749179388992
3.2604050945033949,0.809397608952934,7.7236052584251764,1.4453775919438863
3.8092886992153612,0.5116495294028196,5.1667804901938759,1.6473560293402221
3.2936850616809035,0.80936577259843578,3.9733072575526762,2.0700638245265108
2.0105573174504872,0.58730706372169106,5.0280834692856864,0.93634216159590244
3.8847732415566298,0.67463976503366307,6.2385641037539017,1.7464941940121228
2.3308812478516892,0.50967082718952872,9.2764105537562038,0.80334636015980043
3.8864890463896189,0.70178169669429802,7.7809318630563409,1.615460345855825
0.83390655418180459,0.82656047456869242,6.6369323026959739,0.40031382290975093
1.4783063756825001,0.73543117694480109,9.8225054166869654,0.57033985197450343
0.71001569184168356,0.64188060701172933,5.0320802324123788,0.34480398794465977
4.2206627102847376,0.54844145188713478,8.0435370162598687,1.5716231955244613
4.723944588074418,0.50262503874383624,9.6424950774474976,1.5991196642898062
3.0442804789950793,0.84486313210854513,8.6982348415375039,1.3056051367410764
2.1382235383648349,0.65073961717521134,6.4214543283596166,0.93401152571137092
3.81558004232962,0.70122997142120969,8.6178987447164062,1.5209023652204019
3.5707809644089266,0.58805253859421314,9.163347549326847,1.3002859461538481
1.8120581152035802,0.54339439914584853,8.7794151391720288,0.65127368878574565
4.4856152427993567,0.59721518419199215,7.4812765146684592,1.7744564906494686
2.0973453104091577,0.66930428407503517,5.8022777946269262,0.97109792869755107
0.25814775040226878,0.62752897658869933,4.3264373940412622,0.13370613343134186
1.4719446056244985,0.62986546122105547,3.3716958255569929,0.87737702286474917
1.9839220981150014,0.83112439794554294,8.5291108621966671,0.85203152118240322
2.2483195318991469,0.64995527516653118,8.0044911269900592,0.89543999107381655
2.1274648635317588,0.63256580542058383,3.1666086268954401,1.3208880692293574
3.6648635590322205,0.9109138002156757,8.9026532612173774,1.6076386008255978
3.7555319318013245,0.54839952316645091,3.7766147904941567,1.9462957687039115
4.3123456578030286,0.8538237078359614,4.0867247074843807,2.7541296548470813
2.5396098468937671,0.72913797450781281,3.0559497910122415,1.7722543156256609
4.2688325862302561,0.94047051851777363,5.5392142460540796,2.4073799107918745
3.9953243566286609,0.75386879627610215,5.5292310096377815,2.0050953834122405


==> anc/competitors/data/v2/compton_shift__s42.csv <==
x0,y
2.4105659480956882,4.2321311169912246
1.3885792412437596,1.986383576228385
2.6687236557297167,4.5857835956776531
2.1769724886310597,3.8081627437444912
0.33724091105733106,0.13665367724764707
3.0256481724921058,4.8357117515168619
2.3714760910705768,4.1674544190545255
2.447496131094709,4.2907011400115556
0.44074657966041492,0.23184453918245182
1.4236771105814798,2.0703748903753891
1.1809339739093729,1.5039717702872963
2.8766332159882357,4.7673401782307963
2.013788616246027,3.465892364851999
2.5594229204760315,4.4523689410007936
1.4024133064233602,2.0194304006560437
0.74307810144356956,0.63951898316880584
1.7414836003982963,2.8380795726457357
0.24464263111773477,0.072236709177388669
2.5742750745773755,4.4719560977541466
1.9765764173222979,3.3836286225709169
2.3621676072603903,4.1516569186797785
1.1313042027960987,1.393785741988792
3.010628974404455,4.8312249674098506
2.7740194200327029,4.6899484295162166
2.4240696660749737,4.2538374952155831
0.64364805894850119,0.4854139216003191
1.4734990613674543,2.1903290850782011
0.18360148565104778,0.040774895099940707
0.52058295080602091,0.32137373488901522
2.1332993073894868,3.7197984028071125
2.3215245755188425,4.0809478909001831
3.0009046839243405,4.8280305388628273
1.0437673423213636,1.2058003582951768
1.1799021034063502,1.5016567892345223
1.4821452243912143,2.2112140182153892
0.62788764520707152,0.46271052533399981
0.44626059127318851,0.23758468913362571
1.500900024989098,2.2565696089908256
0.74207351460519666,0.63787102717758815
2.0929326837816564,3.635926195205224
1.3833133525606089,1.9738261826967203
2.5896684979764042,4.4917807585738432
2.1858085611068598,3.8257256171555762
1.0027182562152253,1.1207805133647388
2.5883923942553633,4.4901558520845848
2.5045312903652457,4.3761333861992817
1.2318090560420323,1.6192769651244328
0.92940071698724469,0.97448957583999229
2.1316112871236754,3.7163323908240864
0.47624507500839491,0.26995894376497087
0.6597200175490805,0.50906246959871593
0.072454922740566821,0.0063651199806639015
2.450119351381522,4.2947656715160338
2.0777951126056982,3.6039582714324858
2.200754404810322,3.8551830029048277
2.4312235446170023,4.2652020958338932
1.449693115391937,2.1329212184263953
1.784660647656326,2.9408888039290475
0.47638084428935523,0.27010996465086856
0.39931672428471904,0.1908610398896792
2.0886290334609385,3.6268655207077445
1.4868434287365544,2.2225694320807636
1.7739701247676261,2.9155155102219394
2.383246515118878,4.1872138934043965
1.9858908760018021,3.4043486728083265
1.7384171720068875,2.8307465953434026
1.7555818402735115,2.8717428148019604
0.97704779909096728,1.0687211440683202
0.14399439543221521,0.025107382923225442
1.3819880371587054,1.9706677074351733
0.70448325209956419,0.57751822723839441
1.2960123633601404,1.7677315578900867
2.6528793734679068,4.5680068400939202
0.76351543188928939,0.67343411520393048
0.22782336215165139,0.062687081570194231
0.90822087066708956,0.93364753943142154
0.94546096118838518,1.0058942985515804
2.0688453699170299,3.5849305287676039
1.748948064640899,2.8559135648202467
2.4408895377745612,4.2804078076902901
2.0761562979985322,3.6004810554040509
1.2894799273922153,1.7524925661892228
2.5327621732314056,4.4160901018997958
0.55926740571849698,0.3696155890639935
0.11927182305827447,0.017235409525977033
0.32464597536570738,0.12672523904890268
2.2531960193191733,3.9559742391286474
1.4587255522667317,2.1546850804857987
0.54187892605248555,0.34754598365675493
1.578186564065259,2.4439285524203975
0.5145519132751637,0.31413465353884273
2.173777143987095,3.8017849295555943
1.4107766405007938,2.0394468818907723
1.2121147395942717,1.5743768893605534
0.96961187190102349,1.0538067293504125
1.9723619090126101,3.3742260232514503
1.153528462187841,1.4428289254329507
0.31733225391410808,0.1211272129832178
0.40991800146757174,0.20098559659531476
2.9837878768760193,4.8218560849030023
2.8211711066582015,4.7285232209846928
2.1841067581227862,3.8223515113813415
0.86090338245153486,0.84484824005201864
3.005987950910558,4.8297287448408079
2.4251902570956734,4.2556238518555638
2.2365150769349365,3.924357206436663
1.4205525815385556,2.0628784153559079
0.88033676362773516,0.88090109666017624
0.34399243456817286,0.14212543866640601
2.8029373094587173,4.7142086305328874
1.4401176839925138,2.1098751475042361
0.66720826262545252,0.52025026831629861
0.98316770365949024,1.0810523177080411
1.8166196852727829,3.0163792621997252
0.58915698796465676,0.40900078875643003
2.6626735664817454,4.5790593464191272
2.3634845659973909,4.1539010521597746
2.2443620156503572,3.9392827536906601
1.3678837713140666,1.9371052447246979
1.963291964142452,3.353934001425213
1.8314988051838437,3.0513241988198283
2.032032134742201,3.5057037125752575
0.30755517947666172,0.11383632211063138
1.3182125766203596,1.8197266895570066
0.17692323027877205,0.03787018045175311
1.5566719986957829,2.3917355193328853
1.0560766976149953,1.2317024585585172
0.49079877604144306,0.28637316107640221
0.36537905155378253,0.16014416130947334
1.8423159451420219,3.0766427490062669
0.57030855403750269,0.38395227417694161
2.8716163610492313,4.7641235347975508
1.8222364760862049,3.0295865698948337
1.1079529038312532,1.3428051554447828
1.8522922490183213,3.099925825287849
0.11955180664057738,0.017316326205884334
2.9736056003864082,4.8178499863902742
1.5210254826758458,2.3053057759247619
2.4373424431133728,4.2748478717554148
0.30232649976343762,0.11002789029947059
1.5343079090563891,2.3374987401151159
1.546656332781289,2.3674420622450558
2.9103706876736979,4.7874370739638117
1.7937705597470301,2.9624642910000589
1.4941426732237093,2.2402202947572611
0.86427577243027554,0.85106226596649848
1.0612854418947844,1.2427177334114139
1.6380508275381904,2.5890364470441454
1.3886799539303925,1.9866238624105288
0.1159168436350078,0.016280492907586753
2.5701903687927912,4.4666139607781004
2.7832903541112888,4.6979333057830432
0.4777597214457629,0.27164598841316356
1.7398102377941009,2.8340784126233798
0.38115601046310282,0.17410133878068776
2.1003322837714258,3.6514524328375986
0.90776304070897551,0.93277201182518055
2.0612390358103005,3.5686859289280091
2.2673335735749918,3.9824375888087959
2.394374850348854,4.2056711151983039
0.37860988516548455,0.17181087222070451
2.8438361276697042,4.745248907118043
0.75215267222938664,0.65448669276861471
0.16410829633734836,0.032594698729688648
1.7423000316440245,2.840031314824198
1.1813129657804384,1.5048222776870341
2.5808587165538603,4.4804945521833872
2.5151669897961204,4.3913708764751407
1.0172736231092818,1.1506829234684086
2.9563431549627222,4.810491929977073
0.93729940632736197,0.98988864520148578
1.6209242441567295,2.5475594033490419
0.83069352623118853,0.78999336528262376
2.9049328886493382,4.7843789795761502
0.55205384362515542,0.36038422408262255
0.18697738914660345,0.042283735765248388
1.377046033009266,1.9588970803241936
3.076745470370303,4.8469009315920735
2.7696156620774874,4.6860873481909548
2.3332544593436952,4.1016408805673414
2.7669170971795007,4.6836996651046219
2.7750122510784827,4.6908128513032512
1.6325179991786698,2.5756417233168771
1.0135836080839187,1.1430763741321968
2.4046379179385133,4.222497920671521
2.0680668526616715,3.5832709391810407
1.1896560730648158,1.5235786030440612
0.33812333758762159,0.1373629154155451
2.3277083146145294,4.0918853440605814
0.85050457356473741,0.82580073080122129
2.9072801091280267,4.7857075624199492
0.78496025376733858,0.70980790518989711
0.42441169385503241,0.21523193948252189
2.5848936499809638,4.4856835474386036
0.51751716570470685,0.31768427632954138
0.59676833988110434,0.41931946017856764
1.8781175141385729,3.1598805790906224
2.7174142245542665,4.6370010295396424
0.64912573042944843,0.4934178559358981
0.9964872023452892,1.1080636526354952
2.4210847566355915,4.2490679975814087
3.0140705994859505,4.8323010633504913
1.5772606179171442,2.4416822610427777
0.48888738278131488,0.28419149237070113
0.092505677510014719,0.010372605393166034
0.75045089149650868,0.65166860378876812
0.45205776424888916,0.24369136027349794
2.1168589545192154,3.6858860395277238
0.42158913911701995,0.21242104627136837
1.5943062914429309,2.4830299203159303
2.1675004287108037,3.7892159535110763
1.8224056581237524,3.0299840907783668
0.65931573756317585,0.50846150849038829
2.5025798048559014,4.3733135412391348
2.231991745328195,3.9157114644669124
2.3039012119424025,4.0494309172807315
0.44972614224980545,0.24122642968813321
0.42744910113355106,0.21827647174050824
2.8790657805698485,4.7688786501949689
1.2626134911660691,1.6901272736994357
0.9678935099318664,1.0503709327126418
1.5401813383221767,2.3517396396615213
2.0717358489289266,3.5910861000238072
2.9646509339932585,4.8141219245701867
0.92366099199026785,0.96335632216313338
2.870665709401683,4.7635073734424047
0.12582144872808176,0.019177727517357506
1.7433540290968155,2.8425505691327224
1.9836240906273097,3.3993139460679407
0.37298708143979759,0.16680445033481625
0.47803577104493356,0.27195399077277965
1.3282986739147269,1.8434495991974871
2.9970073320367043,4.826686482062394
1.8679297873648373,3.136285460359677
2.8957208258806442,4.7790392362697363
2.503300792619561,4.3743562138675101
1.4755138847436393,2.1951944033243604
2.4435285202191719,4.2845291795954212
0.10440219112981261,0.013209473696667676
0.38288919013549161,0.17566884016820491
2.5797572753923457,4.4790722643786092
2.4802921193917435,4.3405850908611523
0.75955426299762285,0.66680304195932893
1.6688472513271133,2.6634905772310966
1.8983482531350335,3.2065074661036448
2.6966038090168341,4.6157451236247926
1.8894768298831135,3.186099215567193
1.3083432862847251,1.7965734028632401
1.1912613323919075,1.5271946683525328
1.3489403634392052,1.8921818050077386
2.0383896280189213,3.5194933951227791
2.6958464268445907,4.6149535869041882
1.4343854903327145,2.0960926842384646
0.80591066700164238,0.74610535624441177
0.77182020714262256,0.68742560867437397
2.3253435547425116,4.087710188111755
2.5405347284429265,4.4268139117505481
0.37109814355508114,0.16513860147738796
0.25300451371329341,0.077232386834507449
1.8630226744571781,3.1248939641881126
0.49582839478772978,0.29215130666265138
2.5652257808918413,4.460075250172542
0.99652075546842711,1.1081319940947614
0.4888093955619851,0.28410264367017624
2.8589599410867232,4.7557473426768819
0.5548717543425985,0.36397760417266467
0.91839625113070356,0.95318674832500838
0.51852085533577885,0.31888996669520947
0.40224469417933267,0.19363228364387741
0.11450144982614212,0.015885768624940108
0.21895599795099335,0.057921357402597788
0.58265648635435086,0.40028058203912026
0.21281489451288493,0.054729958120804487
1.8529886391384625,3.1015486093368803
2.1261793067384946,3.7051540029625434
1.2505728933376863,1.6623470103509383
1.0198728457037507,1.1560513573793283
1.5888050229178019,2.4696867353411291
2.7187650738155562,4.6383477997649472
2.6459514618077282,4.5600647246909798
0.18259893913901543,0.040332047017041288
0.60357014926939856,0.4286390195211659
0.77207185686840796,0.68785145290557115
0.81063210628824622,0.75438782279456518
1.792259587815457,2.958888807857889
1.3196003983947366,1.8229872975217742
0.20022506577916166,0.048467017733392979
1.1895231223016935,1.5232792174845255
1.6474464935887938,2.6117712711591303
0.36009930385633371,0.1555991837446897
2.592048589055107,4.4948024195786447
0.20848369271856798,0.052532896262882794
2.8707677005050893,4.7635735797717738
0.35229508181862029,0.14899700883912512
2.622903602373146,4.5329077789340415
2.8030920889792323,4.7143333497770934
3.0376905757891079,4.8389166631390017
2.4961789348344605,4.3640124568398777
2.427406499352553,4.2591500407296765
2.0095739917864206,3.4566454342012247
2.4259388814632934,4.2568159689925125
0.46038423566009862,0.25259063022478973
1.6850075096402939,2.7024743494218386
1.6183797540807643,2.5413938376377327
2.6655950395738004,4.5823162134545914
1.4615380650602237,2.1614664965566415
1.2245229631060783,1.6026283751985457
2.0006679772731859,3.4370455282994987
0.86271311837758058,0.84818066049861618
0.47629365340956847,0.27001297464160384
1.5075256857724249,2.2726078152987728
1.3215125742143994,1.8274817466183202
0.75933831861306489,0.66644233936556885
1.1709110208511406,1.481527390949716
1.1674969719700548,1.4739038685020558
1.0488614714582638,1.2164975368081377
1.2073654431671335,1.5635979829904492
2.1415172036406336,3.7366193661295628
0.95547324744242024,1.0256585187215943
2.9440166764817883,4.8048028419937427
2.8448614595914425,4.7459774480176309
1.5167768063152398,2.2950123710324295
1.0515016752643009,1.2220540761493206
1.6830761089815098,2.6978187852409361
2.6381094907595548,4.5509511691277051
2.0403913887083114,3.5238261795988866
2.5033950752385863,4.3744924879226632
1.6748029420005077,2.6778653876639353
1.9803987692662435,3.392141613587111
0.92887462325650838,0.97346712395626611
2.291424145046387,4.0268119644598697
0.66733400903344109,0.5204390535772131
2.1691342928964197,3.7924929190424903
2.6751931583939768,4.5928865211089072
0.45291365376970899,0.24459916213077329
1.9238582086528555,3.2648439488424685
0.34004203210130057,0.13891118908656769
2.2634326662278519,3.9751665359076584
0.30770431741173671,0.11394587794891074
2.9046164592369093,4.7841988789220382
0.46909418661529662,0.26206100122628961
2.9745847500226952,4.8182460049126119
2.492696737059545,4.3589191135436129
1.8607301136223802,3.1195661708453009
2.4370035191201183,4.2743154026587256
2.4751002588984119,4.3328239024343072
2.9353825415928574,4.8006025909365668
0.82281922920952111,0.77593855716929883
1.8497314808428431,3.0939557136220599
0.33990005257142375,0.13879633141577488
1.9293053850735702,3.2772311794630031
0.57243847748300591,0.38674662981030511
1.7730993649909479,2.9134463127153283
1.7959130678032418,2.9675321058751374
1.4712547165927436,2.1849106546346304
1.6440269153150247,2.6034986625256269
2.3799663395200934,4.1817317409908474
2.4876963853618035,4.351564218597554
1.5510673075050589,2.3781405041026322
1.8787599966439676,3.1613660626033093
2.8902705188548108,4.7757859329269232
0.41518744492842458,0.20611119263267616
0.40716587599533705,0.1983331508866098
0.31751248632784368,0.12126368497843203
2.0564830193736099,3.5584950075678203
1.3267553174106574,1.8398156616858679
2.4116803192326217,4.2339349208747903
2.0972558105912076,3.6450053123499222
1.0675951629011264,1.2561042874237591
2.7900179694526841,4.7036054438520551
2.3757230485654897,4.1746119187679636
0.87513156977603601,0.87118662644231082
1.160785654204765,1.4589500245443008
1.0090419396230019,1.133738229710163
0.53071552830624902,0.3337081236933781
0.50073928625368458,0.29784514033137027
2.9051887632960196,4.7845244418790029
1.3856073134561977,1.9792949957955783
1.2191254594711001,1.5903233121347413
2.2755414114660026,3.9976590200685083
1.7366288490213451,2.8264682847505154
2.9052269598573099,4.7845461430149419
2.4299195564236462,4.2631375872974342
1.5120771705798481,2.2836291742725492
1.1978963941165202,1.5421655164933337
3.0592262120191824,4.8437753795524365
2.2391687198111128,3.9294150321878782
2.9511437130117155,4.8081363424651515
0.41135966051197614,0.20238176741290179
2.6441277215318868,4.5579569537958724
1.9930753461731834,3.4202726641321664
0.42186111892209338,0.2126911349486949
1.8441868999061233,3.0810142575257746
2.142593913571619,3.7388167174022415
0.087523191960238667,0.0092860248862203093
1.4356697836173271,2.0991797075969236
2.5674685091487794,4.4630352987173234
0.95084502729947418,1.0165048598512407
1.4485716494855811,2.1302206533356798
1.3990580875570744,2.0114080635093732


==> anc/competitors/data/v2/compton_shift__s42_holdout.csv <==
x0,y
1.1400958695677024,1.4131270676412615
1.1852364094628276,1.5136347517286151
1.8068111701429579,2.9932711315536547
2.3286302714661073,4.093510603388097
0.61305242151827133,0.44178534922349871
1.8330472208819537,3.0549529703454037
1.681055651269282,2.6929474676971088
1.8876011141282047,3.1817765130808953
0.85569916175823946,0.83529416222600728
0.09472757983202458,0.010876493510600329
0.75655986090661098,0.66180866946916073
2.762593380479117,4.6798397848023461
2.7817051807698583,4.6965818475412773
0.25906546285979432,0.080956087198288312
1.2823418585443573,1.7358736261034267
2.6405703695657015,4.5538251782729064
3.0367656456084733,4.8386829064568264
1.7495386226217768,2.8573235080542232
1.01721031791398,1.1505522802600869
1.8799983823970765,3.1642284767909605
2.6835696317884099,4.601948350797219
0.56206090240550033,0.37321926164330704
0.64163733669064182,0.4824904657235462
1.6187473634378573,2.5422846406895103
0.35696772367278234,0.15293331216059794
2.4420819953497541,4.282271702754616
1.4043918008360785,2.0241631370056363
2.5269710511461896,4.4080218838890612
2.8167263912958656,4.7251042407154875
2.1219995725186087,3.6965268811255241
0.86277179336888909,0.84828879028920701
1.5926269127347266,2.4789567949466194
1.051005444852753,1.221009074325474
2.1422664284316726,3.7381485461673241
2.2507369343009951,3.951339836087727
2.6487962847567887,4.563338428298688
1.2750914286607353,1.7190290880125314
2.4140127378440601,4.2377030769072999
0.69450194677056054,0.56192818750260609
1.3866037362568973,1.981671206213685
0.69335775748772321,0.56015288618327519
2.5352218938329192,4.4194968174602325
2.4984577151984917,4.3673328675132446
2.2406504992118812,3.9322346898941563
1.0396894139620554,1.1972599093693634
2.3300812759029901,4.0960656158865341
2.3084348350797508,4.057587245553111
2.5227149863826646,4.402049922520078
0.90554078365604862,0.92852674566976601
1.1161006609646402,1.3605276753868876
2.9497010798581988,4.8074713473283426
0.97341439170716615,1.0614241057672333
0.89133765745576332,0.9015695087013833
0.44868814917079597,0.24013291017732391
2.0906596141081488,3.6311433779156519
0.17966246983030509,0.039048739216639081
2.9545004232053085,4.8096644587118664
2.9638680173316176,4.8137868683279583
2.8850432203864904,4.7726001662262929
0.65002222217803529,0.49473333140353798
0.27955981538696173,0.094184615702960897
0.68317982661443122,0.54446878553519085
0.084410010066133676,0.0086375549949183963
1.2078055199642139,1.564595958316009
2.3357419322215534,4.1059995615226077
2.0511201823243241,3.5469731095210486
0.16273147015002612,0.032051273242832683
2.9561546980152262,4.8104076757915415
0.29212407570447552,0.10277911507320259
2.3058112319858228,4.052871263991829
1.118597080931566,1.3659719511406165
1.7213706206173254,2.7899144417860846
0.095698954867412589,0.011100530021269735
2.7377154151791712,4.6568142459278405
3.0665152921394396,4.8451660027776509
2.3963560614631549,4.2089340640948105
1.6783298991090871,2.6863739642529678
1.1047565434141331,1.3358721943328351
0.7085704667758399,0.58395537893154703
2.699644349121149,4.6189101306091231
0.77592744085950949,0.69438965779652817
0.25235656445703297,0.076839405185295778
2.6825903567724683,4.6008968212878569
0.14782514608388608,0.02645857378103993
0.44681779869552823,0.23816845305752446
2.946941441874027,4.8061854591196278
2.0146043246565553,3.4676799093442296
1.8863248934076033,3.1788338628183883
2.7259653760552212,4.6454581923096239
1.9632646049802966,3.3538726749530396
1.3595304498345919,1.9172731389123348
2.9763387640647423,4.8189496840216934
1.5905816565157103,2.4739960783413597
1.5792527598162758,2.4465150619981721
0.72673229992386168,0.6129299917193356
1.5948001348741203,2.4842276463962185
0.91727535658509407,0.9510268471375849
0.74152409157100319,0.63697049952628737
2.1702604717630858,3.7947495204943156
1.6143215358199821,2.5315588205178075
1.2453609374201906,1.6503559985039273
1.8965843121961385,3.2024544527648606
0.081772231643040455,0.0081064458902419187
1.003918504920259,1.1232359184127232
2.5875876731211105,4.4891294447912209
3.0020141584648901,4.8284064861250275
1.9018697424598077,3.2145915284403626
1.9571163039940009,3.3400735250502747
2.5431288482475449,4.4303661526003566
2.8746185866469705,4.76605553985803
1.9028574632329358,3.2168572253008416
0.22223138146188726,0.059660030251837567
1.018368635242612,1.152943513133238
2.652129616704209,4.5671522777781162
0.83026537664045097,0.78922654668195857
1.6902920714470944,2.7152072519019108
1.7703779268619402,2.9069769492995539
2.2931581443649476,4.0299704220627497
2.9240606113416709,4.7948265993623265
1.8899247458899984,3.1871310706112683
1.500529291783637,2.2556724180073089
0.14052645579285594,0.023914548000331218
0.49828610007658164,0.29499441915264568
2.5458103669132597,4.4340238946245103
2.1036826975910845,3.6584604332491946
2.5882997420906468,4.4900377439979797
2.9500450767366164,4.8076303659447017
0.10156262229813062,0.012501302638244347
0.62276357108874136,0.45543390476690088
2.7161987362119171,4.6357857629796682
2.4946122939637867,4.3617238658444721
0.77524196298542403,0.69322535698936449
2.2274974851435814,3.9070911012294114
1.4261544401899295,2.0763210539860979
1.5774816990663962,2.4422185923171869
1.2402329972977351,1.6385788411065509
2.2339197810463158,3.9194003836881173
1.6295940460218248,2.5685610906710652
2.3893390794659068,4.1973460560521936
1.4027155097942805,2.020153195744514
0.67609586765605811,0.53366740983625227
2.3692483132657944,4.1636873236950045
0.82080441657651171,0.77235872822436735
1.6826010272477467,2.6966734636374863
2.5777192657087351,4.4764340216112215
2.6296512188462602,4.5409749106903394
0.18303078589396687,0.040522509806526517
2.9624897908623491,4.8131934879499365
0.44087349324183189,0.23197590829024578
1.9167118854602272,3.2485550601739361
1.3266717579723215,1.83961895509019
1.4010737011796144,2.0162268470428599
2.0590167624273521,3.5639273710092985
0.41026942402682637,0.20132550469786153
0.46573184650864213,0.25838561904787449
1.9336578798115536,3.287110897237759
1.1347359528541956,1.4013260480580059
3.0117965084492724,4.8315932149787049
0.2609723145425748,0.082145431796331631
0.18491550598593792,0.041358958666946166
0.46608206736203478,0.25876730371420814
1.5766347809254342,2.4401640092509762
0.60787177308582874,0.43458065450416844
2.2769084813973701,4.0001839920323938
1.1547477434176623,1.4455338362576819
2.4559897120699761,4.3038148331333055
2.9826470318581819,4.8214195816040641
1.1004200980650711,1.3264841875243438
1.2970847552982196,1.7702359558635126
2.0474804899433936,3.5391349518752873
0.96865867454166843,1.0519003479611302
0.3712680996212312,0.16528815507199415
2.2671312210231629,3.9820609974934977
1.2598441464874963,1.683728203336643
2.1464338069769076,3.7466407675206885
1.7738197061298202,2.9151580949805727
3.097802317041614,4.8496743306698713
1.5499577117206595,2.375449178613084
0.76019379323899872,0.66787176214070032
1.4123125579524411,2.0431258675664878
1.7482863829277346,2.8543336372686272
0.94219422607322523,0.99947647945652007
2.3156535704265675,4.0705050146559429
1.859838373217801,3.1174928258024233
2.0124591493694912,3.4629774870566243
0.38388386595051033,0.17657148608282378
2.9501280489848676,4.8076686791421581
1.4218087457833446,2.0658918247937637
0.19530814190760715,0.046123317276313566
0.28453489315024039,0.097543838691043272
2.603242101738283,4.508855776099991
0.62478760448741888,0.45830203250167462
2.5681211569143532,4.4638947671218689
2.5833410812264961,4.4836908811959661
2.4455467724498909,4.287672406871569
1.8859327557809789,3.1779294436694405
1.8929383768281327,3.194069530974053
0.87049783530262881,0.86257410729629891
0.17731545504762486,0.038037836295006483
2.2174974464765058,3.8878031178162451
0.095484426541475376,0.011050855468372246
0.1151029711993574,0.016052930685840142
2.0020736235482697,3.4401443730391863
2.9516630261181858,4.8083745111949474
0.74048517336115527,0.63526914483501362
0.07176356752587626,0.0062442811414289631
2.6792460688643511,4.5972900620434665
1.692223415801908,2.719858738562452
1.0532625780727818,1.22576471743051
0.74526371467472619,0.6431105580749541
2.0931145225336203,3.636308536507503
2.523024259222133,4.4024850906859552
3.060951955301987,4.8441162290319841
0.92896992611694529,0.97365231321273416
2.9193922639750935,4.7923565401569546
1.2717817832523761,1.7113522659197757
0.11059199120645297,0.014820589254290823
0.54481863913422335,0.35123313233675818
1.0136547586493296,1.1432228781554168
0.32187313747103413,0.12458837810183759
1.599564894597324,2.4957829188139211
0.2651811340620509,0.084800722383036625
0.21385004794559626,0.055261641738188712
1.9227064295391323,3.2622215286148735
0.23942320141451257,0.069201844558657993
2.4597634755642521,4.3095979383643517
0.067147419126679889,0.0054670905407485405
0.16387773539904416,0.032503381337713778
1.4635756811285021,2.166380823496636
2.7506211679787667,4.6689322832930129
0.46679998623016478,0.2595505512615357
0.23966226868416113,0.069339449044741291
0.87288754348548403,0.86701157281207164
0.61848247832259262,0.44939405307892694
2.239862673203604,3.9307359579309971
0.29134992172293245,0.1022389436884172
1.9316457867954073,3.2825456681340754
0.15545638163939329,0.029255202800663089
2.6303454448948935,4.5417994374790922
1.2077534173800673,1.5644777950161837
0.59986173966329781,0.42354642522779401
1.4742098837916666,2.1920454436107741
1.1073129102089156,1.3414161098371045
1.2581679261994767,1.6798577565092461
1.8881441985038037,3.1830283586361516
2.0302169423887388,3.501758447442771
0.41555217587950377,0.20646824953679596
1.605694245480775,2.5106451672298671
2.6702599267874723,4.5874784769527341
2.0068644554924675,3.4506910044774699
1.9453125845437391,3.3134850463225702
1.9766393596662035,3.3837689189102589
0.3532562965100613,0.14980269169259008
1.5678203184338044,2.4187802143731583
2.5983177001221569,4.502705280135995
2.3474730725858519,4.1264149225456821
2.0485820095368599,3.5415086593997547
2.114870470353118,3.681761023670814
0.30301605101887741,0.11052651895728499
1.7367051580742552,2.8266508696563348
2.5289500179117073,4.4107864794691922
2.3704701744471257,4.1657545178539293
2.7766205506260517,4.6922084013929686
2.732457874386192,4.6517709744523046
0.32406682760921246,0.1262774632525448
2.1621937183240973,3.7785474714621894
1.2740824162261897,1.7166878288691558
1.0564753590442306,1.2325443928578845
0.86813167647318168,0.8581891673729809
3.0154014591902523,4.8327095432998188
1.6929985282408866,2.7217252269201935
2.0046527069216493,3.4458249256944025
0.40569422357026774,0.19692172276089215
1.2465832353037103,1.6531662283463067
0.98406796933934904,1.08287055033614
1.5608194805811433,2.401796572614713
0.65713244121540848,0.50522146336237717
2.8469296538986963,4.7474395635289728
1.570747015002909,2.4258803695926865
2.4897808110293518,4.354636011694013
3.0466467720571999,4.8410733562182466
2.4642257395485636,4.3164015176589237
1.2281468078246509,1.6109033859689035
2.4639956150490665,4.3160515680082749
1.6398598083653517,2.5934148439631706
0.34083639062741306,0.13955465453703894
0.069516631908604271,0.0058595375565393066
0.95998423204685257,1.0346091773816135
0.40665138202050699,0.19783916283602412
2.0992141763200216,3.6491106423174702
0.68118071159779159,0.54141101750395215
2.6285015611966016,4.5396072298826171
2.1984099789283986,3.8505832201908259
1.158217077768015,1.4532383315209045
2.5882863337147457,4.4900206502408215
0.87392433171794226,0.8689395626733164
0.24477884478081158,0.072316770232410746
1.199329168878293,1.5454034513099584
1.3599289943612252,1.9182185511840264
1.1811326497129748,1.5044176083056764
1.2647352114044932,1.6950337118232652
1.6016980043939908,2.5009555391813216
0.20631865945506905,0.051451341595879538
1.742459193034984,2.8404117703626168
0.47250092030530771,0.26580986061189182
0.8179844506529067,0.76735961497521066
0.47419069374387612,0.26767863619330673
0.44634892014882044,0.23767718245029953
1.0033587042849057,1.1220904742566742
2.4531338591785805,4.2994205993752139
1.3644299547909979,1.9289011226406669
2.7543735802680511,4.6723856513605551
1.4281390050207332,2.0810860181791564
1.8215934593401091,3.0280755393045613
0.081915301030266299,0.0081348210401874545
2.5458209425164431,4.4340382917735877
2.1815659474299038,3.8173064109952208
0.62914536715738978,0.46450448390706217
2.3033774343694908,4.0484864487332688
1.9999673620097647,3.4355002269697184
0.57809345807403967,0.39421054185351762
0.4523682635804489,0.24402050760141464
1.8079420301796776,2.9959381790734763
0.1517663410410458,0.027885470431440112
0.96669322441936723,1.0479734183663214
2.7896999813373564,4.7033396631094417
2.0324107971838323,3.506526275786177
1.5036845287960983,2.2633089688146937
0.97096036676930331,1.0565058293409415
2.4583031722393973,4.307363273224583
2.5169185294844132,4.3938589866774889
1.4368399692717468,2.1019929228014735
0.32258045207624714,0.125131782822618
1.2950799041594017,1.7655545653940607
2.369833703377584,4.164678034266494
0.42884732006661558,0.21968481836189113
2.2615868445657026,3.9717178140137008
3.0311537862286366,4.8372203813267785
1.3330877575021767,1.8547346158860878
2.8396918928123571,4.7422794204718608
2.3894014083524597,4.1974493721959725
1.0955246009358306,1.315910740182582
1.7848116070648226,2.9412466822117582
0.64602752604465818,0.48888364288945974
1.0220942947070417,1.1606463390300643
2.5965780885036289,4.5005204889626347
2.4532684337815014,4.2996280094738797
2.6609944492376427,4.5771791435382649
2.5545707995948348,4.4458728403566248
2.1204866572440024,3.6933986904474327
1.7452222084164453,2.8470147341269678
0.42774565129327369,0.21857480935663923
2.9345477443158314,4.800187096532297
1.6526347510613748,2.6243184702639302
1.1816170599020812,1.505504800407278
1.4696827038816458,2.1811161297560009
2.9954917894831534,4.8261539777136786
2.4673804135623323,4.3211887204693484
0.57367657207496148,0.38837520208357695
1.8910061593808989,3.1896216711983598
2.6293076338976036,4.540566460463876
0.33057338557460147,0.13135240653322008
2.8383290370416767,4.7412941927253689
2.1554306384678537,3.7648959760610063
2.9702183626056171,4.8164623277466303
1.8468975432830694,3.0873436372882321
0.52184324272796212,0.32289614763711594
0.11105364006716119,0.014944452483343841
1.6691536154304423,2.6642302355049687
0.33138236023401413,0.13199017974935912
2.0171909261704806,3.473343602031683
2.3588429658381327,4.1459783332816249
2.0379060077809705,3.5184459476914682
1.2392244526987728,1.6362649795433122
2.4058282421934125,4.2244373036462077
1.4386097563158473,2.1062484669690473
2.4068962431608849,4.2261752178168237
0.50681938576622532,0.30496568162030613
0.90792539710849496,0.93308245703250303
0.4297036449218643,0.22054947577187006
2.6149022992588673,4.5232175101361278
2.9281695905361174,4.7969579774355333
1.8826643797826512,3.1703868354340354
1.3186901616352544,1.8208486168016869
2.3627590059398655,4.1526650485707979
2.2103840696831072,3.8739938130071927
1.1156688268103918,1.3595865897972697
2.7798217327628647,4.6949686751730333
1.2932455503567206,1.761273616679754
0.14843890586263672,0.026678333817903088
0.90396551982749385,0.92552193422173357
1.2226453876021948,1.598345197133306
1.3872193004678364,1.9831393880946304
1.3119934354636458,1.805129603213528
2.2689456847037288,3.9854355552522969
2.3253821208151098,4.0877783539257404
2.6719702563876,4.5893593859491109
1.5685326598012226,2.4205083485633927
2.6448855893882208,4.5588337140252166
2.4746406709627378,4.3321343959903338


==> anc/competitors/data/v2/de_broglie__s42.csv <==
x0,x1,y
15.592142946841285,1579.4442180682088,0.00026905516375410823
9.0581295751650206,4600.3652880262152,0.00015900858937586688
17.242659438271957,3928.3407736144277,9.7822335277557765e-05
14.098676566657597,641.88321388094141,0.00073217865770469788
2.3364582838091659,4985.469823404108,0.00056883630715810708
19.524635856916742,4408.0801191079518,7.6987285887444916e-05
15.342224188811883,1491.1513455337908,0.0002896285581335589
15.828253952900599,4200.7932403385976,9.9652251524312013e-05
2.9982158371731447,621.45570616977602,0.0035561359670562231
9.2825257889635591,4995.6131793237691,0.00014288823258871099
7.7305614725353342,3361.8552069220309,0.00025495374100189004
18.571917282547734,3285.6125762381052,0.00010858712598934219
13.055369841572958,543.15956222225054,0.00093440428766753726
16.543851458781184,4495.4636545934636,8.9092330342347315e-05
9.1465768771329579,242.09756570190018,0.0029922813099360081
4.931155074803149,1280.0574844016205,0.0010497195797144795
11.314403346808779,800.80718831651154,0.00073129366598963621
1.7444364940314188,3906.1629093918709,0.0009724021625358636
16.638807853855351,1071.2007133431996,0.00037175632975470038
12.817455782880264,4562.1273129413376,0.00011331364317972543
15.28271093166479,3315.7182927047015,0.0001307595470864687
7.4132563785324335,277.19728142401146,0.003224433651209654
19.428611475700613,126.60618723063226,0.0026937341857574335
17.915861865782855,353.12379337055472,0.0010473377201942495
15.678478192938357,3069.0333704738655,0.00013770379671031079
4.2954548031133672,4027.2608732111348,0.00038302975709686839
9.6010595726771673,1268.9088210742036,0.00054387844934037537
1.3541734328509611,4262.1033303230579,0.0011480298168099921
3.5086450953171826,380.43650675097587,0.0049639775123792289
13.819454588227865,4024.7228828442135,0.00011913093366910153
15.022862040202433,4646.1976078441739,9.4929474262517467e-05
19.366439782467094,3883.331155611465,8.8104322241885433e-05
6.8535944836939633,3520.7918414953224,0.0002745950334793973
7.7239642676799436,4206.1030714113767,0.00020395354792434277
9.6563383198782553,296.74136778062547,0.002312388836483954
4.1946915021435709,1088.7323425233712,0.001450875946607869
3.033469354041697,712.12602859765104,0.0030672908564225642
9.7762460614057076,2572.2018519456342,0.00026349614212049289
4.9247323064922401,3751.4218288113379,0.00035865170670505296
13.561372896308951,3187.0580384243535,0.00015330552308385009
9.0244624180104491,4270.5423888334817,0.00017192817527101199
16.737224823127828,860.54366296134526,0.00046003944506598491
14.155169489043859,3699.6433504822917,0.00012652504431305989
6.591149506949801,1045.9033052576301,0.00096116673796757285
16.729066127206419,1426.7178814572212,0.00027761416977022655
16.192904971187637,3578.5330166783892,0.00011434617348686087
8.0558283910884008,4903.0034460035404,0.00016775637266072606
6.1223980266397602,3096.563669287641,0.00034950215436352095
13.808662327512023,367.05154345734843,0.0013072924929326604
3.2251734303815414,3119.9139526449108,0.00065849994327128205
4.3982099482646122,307.51770274281876,0.0048989764677686365
0.64356426014460744,4432.313985697404,0.0023228918774884895
15.845025361291698,3576.9335969930416,0.00011690891097565805
13.464591703544627,948.32644747026586,0.00051891996537841811
14.250724883213534,549.43292853857054,0.00084625216291435272
15.724216104928374,999.31282151356299,0.00042167802397578971
9.4488576229976289,4902.1331798155434,0.00014304972282928023
11.590453321081428,2346.9471480466,0.00024358340644567154
3.2260414634893202,3941.996646872899,0.00052103300663570279
2.7333364339514823,3218.4008763281067,0.00075321368739724077
13.533857754914198,2904.8244347973232,0.00016854269531525729
9.6863760197910835,811.13824785874351,0.00084332548960998051
11.522104076383183,4735.5198224346659,0.00012143726538482846
15.417477719612499,1576.5788993221179,0.00027259782873785494
12.877007240011521,2932.2843574569565,0.00017548112423010164
11.294798312830919,3528.9021284864239,0.00016623916069969017
11.404539634535563,3281.2424607020134,0.00017706607066324566
6.4270269122209376,4708.9126075080403,0.00021893776615655903
1.1009477740748184,827.35105060828414,0.0072743616932661095
9.0159890900310664,2590.9284183900163,0.00028364990305984096
4.6844011199808193,2079.7685146297536,0.00068011500448311507
8.4663085526304052,2423.4267744648287,0.00032294416169571089
17.141359928729241,684.1658783689486,0.00056499518498724828
5.0618199743741448,757.06358837655011,0.001729069210473403
1.6369034629367873,1462.5701743281611,0.0027676530805977252
5.9869858944289325,1593.0525584280733,0.00069472526357683721
6.225078276450331,2196.7257470386148,0.00048454127135980866
13.407372037174454,3093.8389804794788,0.00015973866991055057
11.362126970654927,3209.6826753494888,0.0001816894437427497
15.786015077575064,2117.873393269294,0.00019818871594523194
13.454114036384057,2103.0372362006156,0.00023417976442854024
8.4245437980813751,1166.3797808151137,0.00067431847169865456
16.373397500987675,2982.7006172041406,0.00013567597838390059
3.7559719382002261,1653.5004654544657,0.0010669025942780946
0.94288542611027926,276.69318795908214,0.025397679671137863
2.255933285125014,2150.1602163686157,0.0013660115060338633
14.586007336630781,2423.2501079418344,0.00018746351810485889
9.5066059899020541,1205.4050542006339,0.00057821975971281451
3.6447996911552352,2905.0438722983668,0.00062578488683714083
10.270373114515589,2872.2823121164124,0.00022461465389903715
3.4700860029067844,3539.8106874408199,0.00053942510761086613
14.078247314015853,3274.9475627859292,0.00014371380588421652
9.2000473736935984,3296.9219769530546,0.00021845032661742852
7.9299139088814083,1649.4493439378111,0.00050657526070314461
6.3794857383835923,3958.4178877311738,0.00026238809119783976
12.790510565818325,2790.8074796384294,0.00018562380572649347
7.5553459057911132,2213.9491563814613,0.00039612243142742216
2.2091734266639698,3167.4611566111798,0.00094691353257999331
2.8011150913500487,1867.2209388062458,0.0012668487561201115
19.257004458715535,2612.4222985731153,0.00013171017249254965
18.217323468798337,3709.8578735628794,9.8041419336414786e-05
14.144289109309616,4443.3741449461677,0.00010542835327791692
5.6844642484606318,4613.180266746439,0.00025267452998368377
19.398939358280614,2567.8013333971862,0.00013301849385387757
15.685642627332994,2649.3480622287884,0.00015944470352581284
14.479358688600414,4019.3650127427986,0.00011385304674752897
9.2625492918038788,1640.8083895465861,0.00043597645070838443
5.8087104559806004,4203.1735754908359,0.00027139033522724667
2.3796237619932361,2521.2940679353746,0.001104382795871986
18.100746732604911,667.69794924281507,0.00054824527503421702
9.3876376517554156,453.08982065742413,0.0015577968028452011
4.4460856135069911,4225.7667340933695,0.00035266965291401475
6.4661541709377239,372.28279284370171,0.0027525322309022095
11.794781594366972,1474.996037054914,0.00038086465809606974
3.9470692673150185,1737.2371984575746,0.00096631242441685614
17.203978539801323,947.67278143880958,0.00040640976291833142
15.291130831786596,1638.0775120297471,0.00026453149059656948
14.529527641043268,3739.1935769529196,0.00012196128374113873
8.9258142756145222,171.94593344434676,0.0043172945177770506
12.732522393697643,4153.1497801513633,0.00012530239987768645
11.889910393798344,4297.0853155153354,0.00012968772549577209
13.172008730318989,1924.0817086385862,0.00026144233321376514
2.1466642622278371,852.70320539711054,0.0036198402920161916
8.6082443423268877,3044.1179989308962,0.00025285722229406374
1.3114763903069033,686.39552373798222,0.0073606558436236777
10.132820975268119,1888.1048692834372,0.00034633385708049218
6.9322936404893136,4796.3029864147647,0.00019928190728306234
3.3182216828879145,4977.7759156598222,0.00040115359870182289
2.5163578705897569,3883.3139676374694,0.00067807310849547938
11.959069157465384,1623.7113986117545,0.00034122843531179481
3.8265628864692789,3469.5587409138534,0.00049907789181624109
18.539842308347545,3556.4911908716622,0.00010049018790656332
11.830692224157701,2000.4243063018837,0.00027997493493495107
7.2639611884293229,3240.3543094721813,0.00028150454862554519
12.022852083887626,152.56546038081359,0.0036123323763790328
0.94467548507910126,1124.3825271509832,0.0062381339810085642
19.191904658208184,2672.9326845395799,0.00012916514401311216
9.904917020386554,902.38139086564979,0.00074132809499079428
15.76333693138058,912.94365259501478,0.00046042542713252806
2.113234998487552,4197.8910236961656,0.00074691722783668587
9.9898374513441262,4946.751713149667,0.00013408274640567915
10.068786389913157,2824.2501973393973,0.00023300816323167304
18.787615872012164,4211.4416813203961,8.3743087425933383e-05
11.64869702133347,4952.5761551987353,0.00011485315233530006
9.7330433206105997,793.81985398699601,0.0008575921923021137
5.7060254302919251,2296.4035049463205,0.00050567272309576467
6.9655954481797675,2023.6063076254075,0.00047007500512151912
10.653111848194987,492.24148986630661,0.0012635624994166393
9.05877347594841,3801.1178466942479,0.0001924290773026851
0.92143555766644325,2225.5172338807056,0.00323113796690461
16.612692521789977,2399.7019775329663,0.00016620883108534203
17.975135050875451,838.29757168487686,0.00043972490262612928
3.2348572354729099,986.54059593125385,0.0020762581577531401
11.303704799011463,4544.807748565453,0.00012897784241278209
2.6172269521411491,318.78053597396649,0.0079417872929756338
13.608681814276329,1240.9761962241605,0.00039234843123264095
5.9840587848606619,1531.0907185411888,0.00072319373720830407
13.358741376492084,2501.9679577677734,0.00019824586885116432
14.67639497859421,2973.5813477725001,0.00015182812069475943
15.488626092394313,2517.1208816682661,0.00016995520251369053
2.600948446139983,512.16513932872192,0.0049740445732387034
18.362230980183355,1293.9705248729963,0.00027886987479896645
4.9891728224501755,4233.5830853364514,0.00031370020048332833
1.2295448454355058,3224.1846323444493,0.0016714260032607005
11.319623153133925,3280.8303456579442,0.00017841677687012621
7.7329845353175557,3383.9959512216392,0.00025320626968911562
16.680899991082057,3838.2247932936925,0.00010349075290375608
16.260903705253885,384.73156043509192,0.0010591291950365128
6.6842084100429489,1896.3810861698007,0.00052272808438279012
19.081538203860028,2743.6844327822255,0.00012656216378937528
6.1728978437323132,1758.4367681568976,0.00061042960148215077
10.543614020018433,4237.9464791072141,0.00014828815608827908
5.4913192660682535,2464.6052920777402,0.00048958416256751494
18.752849615954784,3866.2751883509577,9.1388468249062449e-05
3.7098524428493538,4274.8760327177288,0.00041780272696956733
1.3757570781504151,2573.4782662271405,0.0018714971530316546
8.9843926700592398,4556.8059949696144,0.00016184607354935408
19.851323499088821,2976.9073086312051,0.00011212350166517518
17.887706691970823,4266.3440642852365,8.6824219867115461e-05
15.09785637941051,1768.894898398469,0.00024810419779747493
17.870453572131236,2544.2030968042777,0.00014573507174869526
17.922209474108332,2703.9141009224309,0.00013673100056378298
10.617738027535756,614.40060789074585,0.0010157054647728912
6.6606165107004633,2052.9072828375492,0.00048458243347722249
15.554242426164267,4594.9545955032127,9.2708881972016356e-05
13.40239463177134,3191.0779777872376,0.00015492860597903367
7.7863257130373462,969.78225394114065,0.00087749496245976459
2.3421000271995478,1760.3926144870643,0.0016070761448570747
15.062397421306008,1038.854747347229,0.00042345035424147027
5.617980060495861,221.63334581300546,0.0053215253509127846
18.767856435408696,4644.5562466697311,7.6013815469438021e-05
5.1989262126108526,2296.2159084586701,0.00055504098915328535
2.8937796820239776,1606.9218548618521,0.0014249223915709108
16.706697106435669,3032.5382386329093,0.00013078397917174795
3.4890441741776339,135.8408358357766,0.013980239721450155
3.9957320090759123,1462.3083223439878,0.0011340080230116888
12.187964434656449,3544.8639819245736,0.000153363029014018
17.553959796330556,3205.4718880393884,0.00011775635650367808
4.3304759814341782,4910.8491429584237,0.00031157256111046054
6.5513116215518483,3139.752777324416,0.00032212743953836552
15.659394345702962,2439.7787807758905,0.0001734307174721304
19.450615308188862,3831.0195596016374,8.8920872976322966e-05
10.264453130945675,4526.3065726238601,0.00014261711589886824
3.3060012997493899,3631.4101389199227,0.00055191615931797933
0.77175761030993018,4819.7349953919602,0.0017813421768029158
4.9782925849776776,3931.8253366170684,0.00033851412670730089
3.0705332468371602,4347.3270474834399,0.0004963811880786752
13.714344135450721,659.10994879982218,0.00073302455239861489
2.8757338402563568,3688.8261646695596,0.00062461808409255742
10.373433666602343,2256.4346276841061,0.00028307801494553269
14.038117495036285,2810.2086318152487,0.00016795927646328585
11.831773879807596,3305.1018064635482,0.00016944030670065888
4.3956252073711237,4852.0940718572901,0.00031067160706011604
16.180428260554123,4924.4325990149609,8.3158227081868465e-05
14.450439027508132,1512.3184028907358,0.00030319857282825631
14.910188076353064,3695.3921374457891,0.00012025628392315932
3.0556261553676083,3774.9193358828161,0.00057443849652611789
2.91319917118172,1797.815020433939,0.001265133189780672
18.587469744626897,706.96189683468299,0.00050423751021354268
8.2527747795863426,300.64010540002681,0.0026705734266579289
6.3684994897283254,3908.981324892975,0.00026616485983077336
10.027388884354901,2499.528734902839,0.00026436590234770927
13.425852148889858,4929.1468305251383,0.0001001239134417097
19.134653512415913,2378.3699353489001,0.00014559666346802518
6.0857014242000727,4891.7931974618168,0.00022257311374342543
18.533764371584528,2116.7224107508937,0.00016889775864278842
0.98476008203199816,3989.0425377438655,0.0016867562506754704
11.32636182537308,515.61443432797705,0.0011345821159517435
12.86251467778116,2821.7623796750431,0.00018255978227537482
2.5649993731396892,4030.0929562300485,0.00064098682755447196
3.2366221427462962,4631.0381693774543,0.00044205984808196714
8.6727292266679239,4130.6571440254156,0.0001849594372288323
19.341522286792042,281.15656328575369,0.001218463580951408
12.12282978807027,1926.2414724029975,0.00028375053890277325
18.693952821204117,338.62251433787122,0.0010467294880920116
16.185037854452929,635.4832264613342,0.00064421913474203211
9.6139412303281837,3408.9975804706723,0.00020217305588302663
15.802887260417656,3594.9651619273209,0.00011663269306363475
0.84781728755126085,3891.2313454829691,0.0020084550291088977
2.6283079369318312,4340.7370854727478,0.00058078006795072451
16.67385799021336,3723.2141955348984,0.00010673265467907383
16.037933222340655,4024.2708013224969,0.0001026634449149063
5.0364944683454569,339.9221781340683,0.0038702905479091197
10.850007016681543,1249.2222371623629,0.00048885685119872259
12.317308503650214,3147.2990895387043,0.0001709218545464919
17.420909598632218,4304.8139926616332,8.8353999571418989e-05
12.26058956810515,122.0506122043297,0.0044279235604067699
8.5451456008367668,2621.6837763701142,0.00029576832233515582
7.7965888464400628,3418.7082568855462,0.00024859063194923359
8.8047006842834428,245.07571673020473,0.0030706940920075896
13.212654998809496,2066.6422320116008,0.00024265879490266358
17.416067319170335,4488.6109187801148,8.4759693041546995e-05
9.3509892004878452,3390.9027633937076,0.0002089674003234972
5.3328714775514836,1264.5259804669267,0.00098256786784110144
5.1149160784528327,4278.6275351963723,0.0003027669300370638
15.047278464747205,1805.3539747066202,0.00024391084288223427
16.423090886766254,4281.3888886058912,9.4234918138089922e-05
2.5529225571554366,1564.8238904826371,0.0016586254422603559
1.7978977106259741,2992.5692293274301,0.0012315222029745127
12.091456443250809,2045.0063319643871,0.00026796505304262655
3.3503782617576165,1446.6427486998284,0.0013670874450910941
16.580951713898656,4444.1320546421593,8.9919735701410794e-05
6.5515261415194512,1019.2090415035075,0.00099230615600407412
3.3055026929372815,515.57679705523924,0.0038879489336583958
18.458924213505281,1775.4419988737359,0.00020218016922544924
3.7278685933379241,3616.431823443681,0.0004914853240481021
6.0520416055897437,4056.4148692837803,0.00026990265741193059
3.4954612062451433,4993.8425133271476,0.00037958767505547855
2.7520562414744218,1552.1740793547081,0.001551149652716897
0.91238631856058072,2098.9155605432825,0.0034600127566495622
1.5802104787030722,770.42426234516881,0.005442601574491392
3.9055086832491277,2916.8724551528644,0.00058164283756400551
1.5409476862299201,4988.1421825882944,0.00086203462898528315
12.02730441416394,3534.3169495912266,0.00015587541934879707
13.773933272590375,3016.5429180255214,0.00015947181906594777
8.1757939082245503,2022.6085553167907,0.00040069106314965538
6.7008263905649637,4584.9639253992182,0.00021566871090395031
10.338261621933487,2534.8913210387122,0.00025283929387963578
17.562596373574866,758.39787523400139,0.00049746851989606493
17.097066723033016,1890.354469675754,0.00020501544323421006
1.3477637092494428,429.1166773540578,0.011456772255020623
4.0392189871322195,1089.6972846750296,0.001505387008158849
5.1165249865357225,186.5770268995698,0.0069409379808087514
5.3630577287281307,2321.0715908508009,0.0005322925940717579
11.639036708984069,3209.247298263806,0.00017739084780505018
8.6171173012122502,1782.1330656566481,0.00043146870230764575
1.4604553385880827,2159.8706803758578,0.002100561502911517
7.7854756999616459,4800.1254369384224,0.00017730202325437017
10.713182499993925,3784.6192957170861,0.00016342207821449899
2.4826021066224615,2750.1975210302612,0.00097046622589516836
16.752441798876916,1494.2502880479437,0.00026469757680167705
1.5132563960695329,4495.2843139876768,0.00097405111650832781
18.534416445852212,1251.9758727152314,0.00028554631187349992
2.4327062608075725,1694.1793795317176,0.0016076902103017261
16.949711556156178,4554.4175906724477,8.5833391192255241e-05
18.101736306588535,2694.7560708968545,0.00013583501606031378
19.601628271438557,3737.3579521480856,9.044708767256182e-05
16.139504665335075,2994.6494914024543,0.00013709298481818835
15.699812045040915,3301.8521241465264,0.00012782016070006689
13.028423881913179,1566.9781284226453,0.00032456121229522834
15.690428914273514,1282.7231019706483,0.00032921809639351827
3.1237680640563679,1680.2125011264598,0.0012624332932406573
10.953326700978927,861.66366400877007,0.00070204930026125038
10.527345968713082,4384.1403899249563,0.00014356483727503671
17.222656810389871,1487.909972925559,0.00025856791246982379
9.5245876290735598,2851.2980326304846,0.00024398472373245806
8.0092451739568933,3980.674683192733,0.00020782756851342172
12.971483789123647,3940.7381359409965,0.00012962363544298354
5.6960346912664983,2248.0926670625449,0.00051744547906358389
3.2254840136021588,2433.6608120749556,0.00084410503119755587
9.8186068434630425,4974.0385697816218,0.00013567268272875023
8.629342687600257,3405.5276371972177,0.00022547028118836648
5.0351138403130369,4091.7283712776252,0.00032161429363366308
7.6664802972449966,4522.5144491742367,0.00019110649377776322
7.6446527716118249,3959.190197523762,0.00021892093883440892
6.8861635060446362,1007.3787902724812,0.00095517137375538514
7.8995495546751151,2854.6365953141039,0.00029383144761616856
13.871995236390935,599.2813708412699,0.00079704294693908951
6.2890912541400636,3299.3184201635922,0.00031932969301343031
19.002729570949139,4781.2121981202736,7.2928524137870805e-05
18.368786380994468,2612.3871150705454,0.00013808084462894904
9.877753351851533,2221.5652150520591,0.0003019494113382126
6.9030434975914314,275.62948194899957,0.0034824521094040457
10.940978401685062,4802.8951594131795,0.00012609334451291906
17.046929531085677,604.7131522377781,0.00064277037374542011
13.22545314092199,301.28755719374999,0.0016628752685544251
16.185640644968011,1305.7263963741984,0.0003135229622284427
10.888084383281933,421.0991262000739,0.0014451589381262622
12.841893770718604,2330.0774278176355,0.00022143792628266738
6.1190344765580038,2628.8302261598506,0.00041191346782228647
14.83041666505067,1631.5927502400612,0.0002738333325380048
4.4468895659515075,349.70636461694164,0.0042608039404752659
14.048563511960715,646.84180442121078,0.00072915764296922064
17.284021832354934,1984.0714521506477,0.00019321877173228408
3.0760053273801065,396.58940905002703,0.0054315431753880457
12.480404940567436,3521.1296554885757,0.00015077895804160689
2.3543670904837248,1114.4006534715786,0.0025254332547416125
14.651454751292825,1580.1506870398287,0.0002862016802105303
2.1476177670586445,2031.2163081726776,0.0015189317794995611
18.750826542662207,2141.3872020388244,0.00016501970728534016
3.1794546357371423,108.13746760652261,0.019271814367407429
19.198164795227068,649.14481789361798,0.0005316797524968673
16.117241433659384,4327.5463623303021,9.4998990567364517e-05
12.076799087093905,106.04200630834985,0.0051739431711466648
15.761170040276165,2590.0200434830881,0.00016231544699693784
16.004739360170177,2498.5598318853199,0.00016569639961020098
18.947527724937942,1732.1613889521254,0.00020188800973716483
5.4409753998641506,2213.5023987176032,0.00055016717124015081
12.006479959487029,3924.8475738802631,0.00014060894061883664
2.3534593525058236,4221.8981604532864,0.00066686354465569594
12.515231150470365,1375.7078627347253,0.00038484543277401951
3.840180429809382,1680.2031607418762,0.0010269232914995041
11.516536923712616,1288.1659798388303,0.00044664008947560937
11.66239502366007,2451.3306627002194,0.0002317724365065613
9.5867104831339329,3447.9659525281832,0.0002004559035073657
10.691319622505894,1218.4390897707606,0.00050864677449327764
15.396506105128465,1720.6051360688466,0.00025011978002604471
16.0852719719853,4658.8846261868375,8.8418077469974777e-05
10.096987703720869,337.98952025009453,0.0019415848272283085
12.19207210969094,2357.7710656738745,0.00023050071407498994
18.659106595956985,3586.6344038242114,9.9008726806299984e-05
2.8348049757718949,837.22465663162291,0.0027918124210882392
2.7835195350521547,332.13269802686108,0.0071671340037793105
2.2103257322599839,777.20632102880063,0.0038570816082455729
13.328334058290293,4602.2336483003464,0.00010802067802513257
8.662861865412399,145.37293092350473,0.0052614626970415189
15.599267614765942,1022.7776765756239,0.00041530387411947207
13.589012559517556,253.28921321805831,0.0019250713761758233
7.0059362874006439,642.08439105479601,0.0014729674019253376
18.018147673549947,3138.7315044786519,0.00011716209343139775
15.369376867877721,1284.0306528215203,0.00033575290590667116
5.7754313477484267,2889.1390471103164,0.0003970987883252642
7.6017443465550532,2991.9573755540182,0.00029132836374171257
6.631579613983126,4262.233132139917,0.00023442139337422833
3.5734271481874931,123.23282526818221,0.015046659517631365
3.3817757645727373,4281.5103507775966,0.00045762487768204635
18.754485535827008,3133.6835234921728,0.00011274340374454481
9.0391287253756882,897.44308191429218,0.00081680417001731562
7.9747365441594917,3887.3932018628916,0.0002137354777186666
14.728871319208869,4291.9085547738705,0.00010481694642883603
11.283364772431549,1345.8910703953709,0.00043631776045447774
18.754729743350012,4602.0890364231363,7.6768950690021126e-05
15.715879131233148,2326.8414084634232,0.00018119489914393872
9.8477065004285365,3056.7798262332753,0.00022011628610053347
7.8390097328761108,4924.7827147264534,0.00017163393282556354
19.73931512602428,1871.5267853320768,0.00017935905376662679
14.496324602071049,4084.480794518553,0.00011190684918518693
19.048295870074902,1660.1556773594523,0.00020953013288680619
2.8103322557323063,4016.1462589833059,0.00058706236936649015
17.085406744220261,3043.5962024269484,0.00012742043274417466
12.922940737828547,1160.142906604467,0.00044195554771467391
2.8774727275346952,2128.7278595672583,0.0010817329817740808
11.971030999399803,1656.4146083814521,0.00033415720070567915
13.878879119556252,482.73112609378302,0.00098898962502813798
0.73990237482775534,246.19037348851768,0.036375246337761145
9.3592002559140575,1797.7454114951865,0.00039380797134978184
16.595290468328262,193.26732430568424,0.0020658944987084408
6.2595009942097519,910.89001215069766,0.00116210609428575
9.4416875950717465,3653.3982721692569,0.00019209001304179904
9.1251254778239179,3569.6470548495809,0.00020341702980034178


==> anc/competitors/data/v2/de_broglie__s42_holdout.csv <==
x0,x1,y
7.4694653955967842,394.72750150521432,0.0022473179790704055
7.7580688473852906,3584.2692226177128,0.00023828526045569569
11.73207141566809,4583.414257265189,0.00012322182089739779
15.068291899537407,1404.2464311815891,0.00031314398792570174
4.0998433506905867,1225.161541148346,0.0013191397669075971
11.899810100720687,2605.6907381813385,0.00021369213166797633
10.928060721229834,1377.1629792156768,0.0004402739525694693
12.248597287049177,3102.8073622980728,0.0001743453072690319
5.6511913620608745,3271.1856990365191,0.00035843154059034396
0.78596321531950131,2716.1220004366028,0.0031038443730845521
5.0173499303865281,4178.313729417232,0.00031606470008414334
17.842810137489437,3909.3491486526941,9.4991275182496147e-05
17.965000336069586,1617.3497887451165,0.00022804483784068209
1.8366480412347506,120.70759904587935,0.029887588833861473
8.3789069644639227,3303.6024987743717,0.00023937361436738205
17.06266301853481,288.2099105001875,0.0013473974071510032
19.595714783398435,2838.8264432298533,0.00011911089280149945
11.365902669221196,855.25746039845285,0.00068163303109181343
6.6838036719090521,596.26036254852147,0.0016626154318254514
12.199989657948521,3051.9065843811977,0.0001779593180478073
17.337576334384917,731.03283292752678,0.00052278866466117185
3.7738319989859854,4707.6082328237644,0.00037296540950042446
4.2825993657270534,604.12566407113331,0.0025610419817016614
10.529696258045316,1189.2140574297857,0.00052914604408678943
2.4625805283997559,1609.6460175390002,0.001671593258331287
15.793638986662362,214.48505494479176,0.0019560150339420794
9.1592262676405021,2190.8709671363576,0.00033019906824259917
16.336372294213344,923.07980113289602,0.00043939646799776434
18.188906436153896,622.54431847937587,0.00058515991563060695
13.747210381676352,4780.5289621751754,0.00010082329788469186
5.696409826456831,3942.6404936286726,0.0002950278582358267
10.362696655189234,1470.7739969051556,0.00043474310536853288
6.8998708769274364,986.58254301296108,0.00097336794836189243
13.876785362104135,3564.093359478703,0.00013397182978342156
14.570285317662101,3369.5423593430928,0.00013496229505948588
17.115254935330288,4624.6882167284348,8.3711591743303418e-05
8.3325517570112577,4640.026977787561,0.00017137714596000931
15.614179799330877,3743.4422623008691,0.00011336033389849368
4.6205862170576815,2080.9418254338252,0.00068911930108213814
9.0454992973801609,2338.5396762877608,0.00031323778526937574
4.6132709085280661,188.88819578249593,0.0076039220204494971
16.389123583521943,1973.2135827966747,0.00020489039757227463
16.154073916842819,782.76805113470414,0.00052400601745915894
14.505798273649731,132.99015880510666,0.0034347117304471724
6.8275224827082219,3948.1357717263036,0.00024580811335837664
15.077568813150265,1818.3547168751757,0.00024168044105919218
14.939173535755783,2718.9810039277895,0.00016312430937798997
16.309161388348183,2712.0476701035082,0.00014980368004603042
5.9698509118993268,4662.2834501526431,0.000238061558589815
7.316053406167371,4501.4034389901763,0.00020119937441672006
19.039072477781925,1328.143660262926,0.00026203577650200444
6.4037969305867994,4350.0416108837981,0.00023785948192506861
5.8790440394712729,4585.2563376022181,0.00024579955838044588
3.0489898061739416,1347.3509674582115,0.0016129270322286519
13.546840155773411,2913.5019854868956,0.00016787966995172188
1.3289895612101472,389.17981620006941,0.012810897405440896
19.069756804099512,1715.5627886905868,0.0002025348018305669
19.129647979661161,2327.6450397976969,0.00014880848700974205
18.625686163126744,1474.4931430809174,0.00024126614961122184
4.3362076499907172,1907.0657980423425,0.00080126409605254883
1.9676775082117222,1279.5168798093318,0.0026317915642657093
4.5481988914693137,2210.4499251258571,0.0006590696342468204
0.71999842501298583,116.12479668970238,0.079249205777496973
7.9023631604269404,1395.1791658779955,0.00060098615192032817
15.113759894531242,411.64908751459478,0.0010650052679641959
13.294047067319449,4542.0047165260312,0.00010973537159524189
1.2207421862050849,856.68520555312307,0.0063358693245984593
19.080333315179317,1243.3958950824829,0.00027929042386363979
2.0480063856515645,3350.0985405102419,0.00096574516707564168
14.922399679909359,3671.2805923554033,0.00012094702358490675
7.3320141239887002,1140.6136853980297,0.00079229982607104349
11.18581216460257,3344.2298434794375,0.00017712823338259778
0.79217364587362149,2946.8134275072271,0.0028384313918764685
17.68375429376847,3546.5175197042249,0.00010565130114607217
19.785917441547234,621.03624052911755,0.00053923527526736196
15.501292851977549,1776.1548887491249,0.00024065931428778609
10.910633781189246,1393.7993048641872,0.00043571369362256673
7.2435254415001946,1641.2511025125502,0.00055734795359458191
4.7105324925012715,2784.5042095614199,0.00050516534405582877
17.440349117331937,2039.3895082759393,0.00018629280269124888
5.1411754415607982,737.86944238522381,0.0017466644538691599
1.7937550842334893,2865.6847340220634,0.0012890206547321824
17.331315395758402,4210.5548304632612,9.0798898227906774e-05
1.1254394585691077,4694.5068775286463,0.0012541206364811968
3.0370318277255084,1497.8181718657854,0.0014566090133926797
19.021428890670009,239.58165384728844,0.0014539676203191953
13.060585026492729,2778.8381286506251,0.00018256837560740326
12.240437843097791,1979.0969031783559,0.00027351894925811677
17.608631092812068,611.50129368290948,0.00061535885782561001
12.73234747446419,4824.7305940637298,0.00010786235079874549
8.8724077940244381,2641.9486298852398,0.00028267380700739179
19.209378983364743,4922.0859701072668,7.007916391117919e-05
10.349620426903719,4387.500586008071,0.00014591832030542924
10.277189775874549,3073.0920732248119,0.0002097980672576578
4.8266491306607548,724.58405513734976,0.0018945973667047504
10.376591026244375,2654.6422250187015,0.00024054189792795805
6.0448752306260101,2684.1896499118934,0.00040836723814566928
4.9212196018473975,1382.7147276776336,0.00097374692158081822
14.055763671927927,1602.7041835925179,0.00029413290649150611
10.501399983111359,3805.5324657916453,0.00016580163151115962
8.1424715671126933,2196.2023007500156,0.00037052954117484141
12.306030848467113,4116.0568757529454,0.00013081334916809127
0.70313394001288154,1438.8861606778835,0.0065491801122458219
6.5988232281787047,258.92091537004279,0.0038780892828822644
16.7239211888071,2241.9897163089267,0.00017671755861665956
19.373533144283723,116.32474385622223,0.0029401568298287142
12.33982294359549,580.53378855097412,0.0009249430668323191
12.693038664879676,4867.3465172678934,0.00010724907688969831
16.439676242894141,1063.2822017420899,0.00037906145633072693
18.559036865447844,4814.1695883348302,7.4160835173963727e-05
12.346137879685982,1220.8946223340704,0.00043958425444627294
1.6011514552481314,2067.4804893743562,0.0020016014054261028
6.6912093072888306,2487.4542579686263,0.00039809957423331949
17.136566401879367,3411.9706665856975,0.00011332411460456285
5.4885819162258329,2133.7265209873035,0.00056578642858092355
10.987113243678143,4731.0810468615045,0.0001274698406390127
11.499137565182895,4007.9588751777351,0.00014376822317976922
14.841502890202126,4446.8826552119472,0.00010039634011424584
18.875141613495927,1639.1226939664489,0.00021416561745603589
12.26345329339507,2462.4496011464903,0.00021941751875640658
9.7738757999281702,2869.3929829131371,0.00023626238495561865
1.0787757009707182,2052.4767021471471,0.0029925543030247755
3.3660914595060136,2988.6921694384828,0.00065863428481499121
16.456820378625757,4311.8128996295245,9.3378220876755958e-05
13.630102492795459,2482.2060744467426,0.00019584589630144031
16.728473760907413,466.42220764440577,0.00084921154914356157
19.041271802086563,2428.4060482944265,0.00014329603489286763
0.82966266715198267,2618.4242500862624,0.0030500704363090364
4.1619310282722806,1533.1301809016379,0.0010384307012877188
17.546188641354878,601.81014784603872,0.00062749335443307991
16.129488436817653,2930.1380789745044,0.00014019830131780601
5.1367928781035301,1111.6233411659748,0.0011603839669636171
14.421705232885191,3952.1002556102121,0.00011625372133053714
9.2983644536733188,3063.6188905609952,0.00023260022378750233
10.265866600588433,1222.4919282804126,0.00052797069136523958
8.1096863761658469,3154.3872682913379,0.00025901944065616762
14.462765813246936,4710.271837636441,9.7264443394650473e-05
10.599043900795271,1461.4845244270844,0.00042775049379113278
15.456430180191864,4969.5968195156793,8.6262309038921876e-05
9.1485089970453988,1030.6190977876372,0.00070275335263094948
4.5029080063256171,4736.6881842793991,0.00031065872890692208
15.327981019240326,1423.4361699295373,0.0003036885936638288
5.4280938108990089,4050.8638782337989,0.00030133975930445674
10.937940993879035,2199.8020659339863,0.00027537990753996936
16.660828092236173,2557.1791397791681,0.00015552266700373976
16.992852054918711,1151.4938402885825,0.00033862852280410421
1.3505246966991322,4932.0655857142574,0.00099476399541723395
19.120836367808462,3329.9292309004113,0.00010406616318390004
2.9990272518740073,842.00840645282335,0.0026239441801425714
12.434715333270303,3346.3947350798535,0.00015923495731166642
8.6623276329377923,4963.2240319803268,0.00015411785171095537
9.1380121878696645,2057.4179459771713,0.00035243349353798731
13.344533399125694,4969.8220875732741,9.9909594580281476e-05
2.8033618913190539,618.19505365029727,0.003823373629626516
3.1579577071864007,3047.9770768616409,0.00068838821329899734
12.543058575844357,4494.508995810349,0.00011753459823213732
7.4351970756251839,130.20508580313731,0.0068443309175671369
19.436076037626496,1380.7591789528915,0.00024690216783791367
1.8488393880590848,1736.6211128645532,0.0020637028790487675
1.3625745464674719,3825.1603844580536,0.0012712808656358799
3.1601968241179268,2309.212871527478,0.00090797382662060396
10.260451878047856,2171.0072718118763,0.00029745663836866173
4.0667211721880854,1354.0188883796807,0.0012033232611999734
14.737611602376628,4813.8250153213075,9.3397236291250008e-05
7.563141310375217,4241.4106954843628,0.00020655651113215135
15.882557175529353,2267.6567749800806,0.00018397282714984847
19.24971053155231,3537.5549308365821,9.730250836489945e-05
7.2158006269734045,3180.0306824304807,0.00028875904455288724
8.4731648289558308,265.13137359680991,0.0029494745617682627
13.270776902916777,587.87840761462007,0.00084931261378741669
6.3733915257582066,3585.1301977298835,0.00028998524506074425
2.5540091615127896,4011.0227890714696,0.00064680571904032617
14.675101249164483,3044.6406777751517,0.0001482976536766892
8.2350691332807138,4944.314057038232,0.00016273393771267392
13.903429257721212,4242.5974266743669,0.00011233049582542272
11.521142383452947,662.06858062827121,0.00086866617201090989
19.985949240102123,1017.1750982088325,0.0003259349496982146
10.089893566738642,1390.9179770054091,0.00047213187968171515
5.0405832682493354,4627.4804094003748,0.0002840704434455833
9.2098671737942936,2116.0470856770712,0.0003399951622025094
11.357896546587154,871.18396329791426,0.00066964348913517674
6.2041925929271766,678.07644818776009,0.0015750251771735502
14.985326106005923,4315.2525847983661,0.00010246581808766586
12.071097795982661,2999.2488866723525,0.00018301730536982334
13.046869971378714,4663.10039865812,0.00010891064531530046
2.6346673396835905,900.59293017708046,0.0027925252609665324
19.041802280395057,1335.1890095413437,0.00026061573385866455
9.2705805058279402,3894.8317116398493,0.00018350833909468964
1.4290192679338816,1318.678157899074,0.0035162078100158503
1.9994853824359631,2532.7117350176195,0.0013084207877193336
16.82400687996607,3166.2729635642017,0.00012438661283010034
4.1748715696736607,3306.5982269002952,0.0004799841352918935
16.599463134370456,1879.0792693340813,0.00021242825818114396
16.696770847185793,4471.0779108107399,8.8757836377145131e-05
15.815790840253401,1903.3913245241154,0.00022010627961988771
12.237930733681667,3730.3948490661014,0.00014514050773132135
12.282720769884781,4254.0466837153872,0.00012681032077601674
5.7458058322627075,3210.5329894029978,0.00035918926531895023
1.3139840568618639,1813.6772424362448,0.0027803619225668184
14.357770559439956,610.57033365127074,0.00075583800207259415
0.79080207133074421,4702.7716034109962,0.0017816801694522572
0.91623211094671131,1187.0100236213136,0.0060924438727741181
12.980470707931561,933.35289767203801,0.00054690905001776905
19.051616068624465,966.03213071632911,0.00036002117011575474
4.914577337882795,1526.3930185220986,0.00088328099658110362
0.63914412024740552,2962.161777492739,0.0034998051013305758
17.309933882903227,835.4482480483473,0.00045818036078170804
10.999461182995805,3800.1248584820396,0.00015851930292808787
6.9143017286620472,2837.2297183407627,0.00033776030166845144
4.9451286675925115,1472.297074941245,0.00091007751866431356
13.562535471936261,4081.8519665261479,0.00011968873972386011
16.311138706502163,3423.4017557288562,0.0001186613490805729
19.750348566684835,4536.9743223624637,7.3945260881745308e-05
6.1196437899280101,2653.2056523802744,0.00040808851655804186
18.845294802463712,1844.9768098923294,0.00019057133844182131
8.3113917289905999,2659.468896468833,0.00029976627021749218
0.88739141918879749,2280.4333487633057,0.0032743026771808403
3.6635945780712635,1371.8512196122247,0.001318369084142105
6.6610714077580093,911.77035857988619,0.0010909927708339783
2.2382053051426771,2082.5709791593381,0.0014215158242117138
10.407054244146824,2161.25099272445,0.0002945902761715996
1.8757482341672107,3897.6183464370556,0.00090631167463587942
1.5475658803079102,2298.8471359446949,0.001862482462444122
12.473041106889532,2872.7243012353711,0.00018492053007726779
1.7110663696993424,1284.7158016369083,0.0030142377888584047
15.906684515902596,1706.0040622764866,0.00024416966254066927
0.60963104031811732,408.36702197337269,0.026615442858245585
1.2280707673053641,2138.7125364993335,0.0025227581783180764
9.5376150104937008,3030.0235178546336,0.00022927972080944442
17.76626648379867,2387.3911297513064,0.00015621821950251712
3.16478679720925,2987.1567603068333,0.00070088854035622167
1.7125948325708662,4740.8990671278279,0.00081608631064940382
5.7610842944153893,1447.6788437604741,0.00079446537481761776
4.1345601073083786,2036.1737372096461,0.00078705900101654568
14.500761353268944,3635.8310484474878,0.00012567732616511977
2.0430568765892398,2573.9716401606843,0.0012599903439280888
12.530194374593586,161.81775674881695,0.0032678901339298272
1.1742293252354652,4236.5981310525131,0.0013319295032978365
16.997290549328007,682.23936500611944,0.00057139305684321005
7.9020300455446915,4890.4271782155656,0.00017146123934766029
4.015509483093215,3463.5072804609922,0.00047642514056843341
9.6056041750614742,3376.6912360082911,0.00020428448990305445
7.2598694259258538,1104.356941379313,0.00082644347781870751
8.2243523150458344,2937.7574218478221,0.0002742418898465918
12.252069465843988,2456.1505680570731,0.0002201846273272288
13.160403402157511,633.21785151446238,0.00079511341321263313
2.8371368621804338,1005.7328447254788,0.0023221406003440461
10.446241897336101,1152.0170614393649,0.00055059522688567016
17.252481499133019,3810.1286433484015,0.00010079992801291668
13.011100617082988,3400.4574661680376,0.00014976145447061649
12.617572261837019,3753.2783661001199,0.00013991518638656407
12.817858201144579,779.60205416180759,0.00066307551906737031
2.438851731785638,3747.7465304842949,0.00072492958202747713
10.204097117855468,1774.6056834666811,0.00036591059108694463
16.792523000781003,3576.5906594472031,0.00011032304538328171
15.188762267352169,4745.6860863873108,9.1924238195055039e-05
13.277819405235661,4198.4261152494319,0.00011886066599514503
13.701630876028133,2457.7810607640481,0.00019675961987318795
2.1176436048747895,2261.1629857060711,0.0013837788640796282
11.283852649982942,3251.4550359993309,0.00018059938733356958
16.349024704681408,2601.415536208724,0.00015579368572069558
15.335792918596379,3760.8080204139255,0.0001148851859734634
17.93249204498623,1218.3550456835899,0.00030327521443487793
17.650140508370736,1264.4336318156973,0.00029689796828789318
2.2522305371736531,2457.848270058636,0.0011969707002871101
14.004189346662262,1225.7842387182097,0.00038599299627269833
8.3261006939051452,1994.7712570438489,0.00039894834789160489
6.9348424594631135,2268.4452898461254,0.00042119821551340553
5.7306779315498497,4531.3903542291355,0.0002551607994759268
19.459124083347515,2206.5795240703969,0.00015431514821724097
11.004416819900749,4489.0694804158347,0.00013413066328112411
12.996959929499068,1934.8198638636472,0.00026349301939873528
2.7741106097115478,1798.6094001136883,0.0013279777524233258
8.1502862584991291,3771.915122162387,0.00021553443113754288
6.4719099679073127,1149.0200811873824,0.00089102798757971144
10.159337662731899,4277.5907705361897,0.00015247084332965143
4.3816664274427755,3057.3743133708786,0.00049461069968257591
18.382009262631012,3125.6887444007098,0.00011532214775635207
10.222808784444826,935.16121584479356,0.00069309809811926527
16.098598627892578,1424.7669328987772,0.00028888136783587987
19.658889198398491,1182.49206703608,0.00028503239418124781
15.935213744654749,3110.6405440552194,0.00013367300464948423
8.0324140172395708,1898.3296296579224,0.00043454396204336144
15.93374245687108,3079.9165569873949,0.0001350189380456427
10.66467746331946,4169.0195309071723,0.00014902865311622698
2.3594457761424765,3738.9634931974074,0.00075108693185083411
0.6247784663009126,2332.4794720845234,0.0045468177696828781
6.3179319753815157,3923.392596053362,0.00026730969955822946
2.7802301473442252,4401.216002519488,0.00054149942513133332
13.601533258439481,3523.8625568056732,0.00013824346247895463
4.5354176643137487,2079.9986994663886,0.0007023782925101329
16.985501784699586,3519.5821445044212,0.00011083628085487654
14.235735930853696,3580.3741576425596,0.00012999992278795672
7.5853223004840284,2706.1474909997251,0.00032279435405322597
16.728388035225425,3112.0291886039895,0.00012727809776114576
5.7677129404917613,3427.9492855784033,0.00033513007674785736
1.7453073682707625,248.41574608750452,0.015282710585495917
7.8481700961071175,3989.3188851513273,0.0002116334303997015
8.8749558655881593,3520.8842981612579,0.000212047655875227
7.7318316948862318,4256.6844901955028,0.000201324940174966
8.2663398761926601,3310.0464578059,0.00024216093489663252
10.420692159240268,4641.1170497663152,0.00013700371496067746
1.4994143801225723,500.64146029375564,0.0088267931101322535
11.320640742354813,4626.0970859000581,0.00012652189274961988
3.2012353921159016,3493.7721811272477,0.00059243299666477051
5.4100645205677633,1059.5971708622283,0.0011558678839932914
3.212038861641175,2421.372074677261,0.00085194019904295229
3.0340340796399996,2453.3305153993706,0.00089017402201050624
6.5952441749362816,3552.440981524529,0.00028280929620577261
15.864298443928629,1556.9395285136368,0.00026826178824249146
8.9037324978440839,903.88086253583617,0.00082331899742068356
17.790257316467869,4584.5324237063978,8.124079286739682e-05
9.3110526550505881,2249.2096422086775,0.00031638997361827046
11.826581133485941,2727.5410983901647,0.0002054096832121448
0.70404864593121075,4156.9818398999032,0.0022639698385411664
16.456887993137912,1362.0651809840092,0.00029560095119167629
14.128044581928894,3775.2483040999759,0.00012422924726124509
4.2027326752685568,3253.0785493799026,0.00048464653829569131
14.906839334493466,505.85381651167103,0.00087870041175297693
12.967004445636199,3438.2273507367158,0.00014861997401674861
3.8763352237520561,3339.5451308129163,0.00051185009358381268
3.0725184064979518,4306.8808285952327,0.00050071901389694723
11.739301504427445,4518.0567501248142,0.00012492734001769539
1.1506372623935714,3002.2305356187258,0.0019180899045901701
6.3608255331730028,3408.5069527398855,0.00030561436481590031
18.016114634779818,1139.8750855457638,0.00032265101353492706
13.174429686913026,920.93828709292484,0.00054612125414376658
9.7940486267291522,2960.0379083207299,0.00022855561891238163
6.3881072629512827,1359.9215421929114,0.00076272042815440455
15.897348150383031,3106.6974643473836,0.00013416146230186288
16.272102073752805,1070.5128694723771,0.0003803784277591307
9.3666817707537895,3171.4426218905405,0.00022305337944284202
2.2427274804874817,4917.2967979139903,0.00060082570507884344
8.4603469282322408,4155.5989933584624,0.00018846453049372808
15.331723677332093,4505.6080755515359,9.5919528795975609e-05
2.9221386037045916,2771.8619997901474,0.00081804842953496157
14.639653596403674,2416.0076354781722,0.00018733646826698554
19.559835682445382,3810.238078067046,8.8906623438396183e-05
8.7033479578007995,1810.3864387688061,0.00042052691475535366
18.335735052406875,2893.6091807567209,0.00012488584968840927
15.456828676351792,4564.1685110222734,9.392244030401547e-05
7.1845015469667857,1016.9812956919669,0.00090686329319620803
11.591418471398045,4862.0630885636874,0.00011756938780730027
4.3106677894658469,2747.7646331753554,0.00055940629326435109
6.7150290973073155,2163.1717987616084,0.00045615508471211983
16.781400893711726,1390.1689861675588,0.0002840243820745942
15.86515883893091,2275.0355162782562,0.00018357723573618712
17.193243200043945,3326.290617119495,0.00011585997606794259
16.512829702327632,4549.1113520509452,8.8207063049383671e-05
13.737537644674768,2077.5538419911468,0.00023216152519825548
11.338305922662519,645.56302068749937,0.00090524183401349823
2.9150951476127331,3579.2078955107904,0.00063505563244542506
18.94219049644548,607.45168959970476,0.00057585015397386191
10.746353326457969,1462.0820583622476,0.00042171453342663089
7.7349287436362566,4573.0154354686329,0.00018732357910924876
9.576659910062979,3783.4545512520908,0.00018287268664585687
19.331832752433275,1678.3380679835423,0.00020422032217336109
15.955382971955894,3579.5469406577295,0.00011601553222638649
3.8480961165448355,4673.1762847256477,0.00036846255247083076
12.270367248500827,4655.5556935217546,0.0001159904795339672
16.990655364263368,394.30887604542812,0.00098901925624098465
2.2938298421982717,2668.0491042097165,0.0010826707772170594
18.327021712233673,915.66037367571585,0.00039484361296803969
13.960949983646934,4105.8567153028907,0.00011559330228720317
19.170248547806406,2187.9749044013029,0.00015797244918691722
11.988361342301589,4666.0907134284407,0.00011845091757352013
3.5167026994082824,1094.1281313959203,0.0017220572769417832
0.89034294469168618,2160.366282937377,0.0034448214710183982
10.851965737997908,4586.5094835202317,0.00013312533749122791
2.2990019752666475,2045.7988181757423,0.0014087994186652883
13.077122314860448,3132.0965677387539,0.00016177227837481012
15.261455027489701,214.16538814763265,0.0020272448492650512
13.209563000566858,3131.7845714646714,0.00016016628441035328
8.103238304139694,955.60922447257292,0.00085568217897188925
15.56185269599067,1811.4696973298987,0.00023504935187224077
9.3779968026750886,194.77410645738144,0.003627522630998269
15.568680898897462,2077.4606276041204,0.00020486454928007419
3.4206485319479976,3300.2926507731859,0.00058693570008871174
5.9850968011854588,2407.2255340590505,0.00045990006522412418
2.9276134675332304,1490.4299487149481,0.0015185396165513815
16.898555683786203,574.72622849392133,0.00068224573146078078
18.901412136214521,125.72537968959568,0.0027882661340790753
12.21703455926613,3479.6586946637422,0.00015586513543952338
8.6112977547171994,1577.2482483170711,0.00048784602603948183
15.286492005189302,2072.0537199278551,0.00020919080315204888
14.312291593055932,962.91487822328872,0.00048078881816279479
7.3132924992795534,525.26511162931558,0.0017248841529833678
17.952958619303562,1052.7088050815232,0.0003505961528553299
8.4486190924446056,1759.1819839353448,0.00044581526256108747
1.1293634964988248,1349.7839705692529,0.0043466374641764919
5.9597795529954523,1372.681519966344,0.00080993739096803469
7.9972410027025553,3345.0190998663215,0.00024769237969878482
9.0494348718435429,1569.561696632006,0.00046649992799405995
8.5684826201774058,1399.1448931217221,0.00055269408882641308
14.68670191859761,4126.9552421136214,0.00010931943845258014
15.047525034719555,574.31532703121843,0.00076671851404682182
17.263416393297767,3567.4723367924212,0.00010758805877495222
10.208651431516012,2345.5521501765661,0.00027671835219309713
17.090252128875509,4416.6110814741814,8.7783684222924625e-05
16.00180101107324,2587.9142035058003,0.00016000468232436191


==> anc/competitors/data/v2/elastic_collision__s42.csv <==
x0,x1,x2,x3,y
7.8525824612816519,3.36831021870367,15.033027342690271,5.8809961826916242,9.5384769611321847
4.6693451776444972,9.2251980073977649,7.0259102514695968,5.7336333006588278,5.3099113024060109
8.656680239158133,7.9222933365994006,17.910369685236216,8.3711957859684638,8.7937457309841207
7.1249962760639569,1.5505899044630498,12.282780412540504,7.2500613315554396,10.483781881123702
1.3946848049326706,9.9718292494569436,3.394500493185904,0.75248876747427107,-1.241166990757439
9.7684123405491814,8.8524002309235801,3.7306545676551486,0.96986180288714907,1.1056732555285098
7.7308271689083536,3.1971301597083701,14.168813111664328,6.2148052983321493,9.5146956941360692
7.9676109001310609,8.4505175067789136,4.2859347923994831,5.1188247184116173,5.1433225197391073
1.7170795104176859,1.5109855527781373,10.638561330058822,2.9717542257584184,3.4612371164842877
4.7786664100078875,9.9914949395052677,19.843715042645503,4.4772328294906156,-0.94605504010250352
4.0225812302095214,6.8240049930121005,1.0761444899334505,7.7001480279621752,9.41097579758741
9.3042673940617178,6.6761876478085718,1.3150162360535815,8.3528091042503352,7.1954027070750488
6.6167186407663134,1.3591869063492612,19.868607056679625,5.83161914495542,15.084475634486909
8.316235326072885,9.0218172895179407,12.108137848549145,4.1610100681424784,3.8375971597051253
4.7124348888596455,0.77549528044245952,3.4112895348517496,3.0716192342035167,3.3152924259480567
2.6587678569553805,2.7878665513908967,18.048741795327778,5.458225472307908,5.1597991235373399
5.7685554766504303,1.8587078140830324,17.727225702426153,3.4901213763616195,10.788271046718506
1.1062639329896655,7.8792954365760766,11.18780784911613,5.8589038019486175,1.8421438533914021
8.362496133929529,2.3829401585225298,12.814048567354375,6.9281976338415578,10.203520679082947
6.5008117916596158,9.1510631577434101,6.1905566385166502,1.1277525037342508,0.27049395689584166
7.7018335308110517,6.7345558736111562,1.9598742310680979,0.51014091771609871,0.60727702312443632
3.8679966972337496,0.84354574969961404,12.296784568926423,2.5166328189870582,8.7947444056468438
9.7216312317515818,0.55158342422265438,6.6003486708524974,8.9978592283284193,6.8578001360827097
8.9846506525608785,0.99075021163678978,13.608799886546686,6.6397622506713123,12.224479475438351
7.8946432222007381,6.2562891876534135,16.888658360009423,2.1336233434017169,3.8419186308919233
2.349067724593692,8.1140772031644453,1.345050334372917,8.9575076373243778,13.151838195654268
4.933849535406825,2.7662517959601907,12.318561719028821,4.9645814327297302,7.0347452342867509
0.91613577497867338,8.5693840077691927,5.3943302540501925,5.0228716884472764,4.7231659605728815
1.9657501746417043,1.0437034314559737,17.603881460172225,9.3876484665052242,11.904966180829183
6.9889650558033187,8.1091566095959244,5.8196256246747415,1.0651235757417301,0.71236757365505843
7.5752404811242631,9.3140565866366636,12.604632531472948,2.5441936089728259,1.5084339111723195
9.6913424581249945,7.8350297914916149,11.517275961702618,6.0648275889698633,6.6423258204529789
3.5953409023124436,7.1321474477970535,8.5271635011257292,2.3571218410290387,0.32288577223666742
4.0193672073312543,8.460812077226139,13.874794508396088,6.9555065874850994,4.4930711417313534
4.960780207120175,0.88143734569713095,14.789623059593243,2.5338767486988418,11.091481934190346
2.2999779113007142,2.4169300518310264,11.771818111068349,1.4419912206887362,1.1858710301783042
1.7342543006869806,1.6867749534036092,15.410022506510328,2.4663590165879778,2.6459998931523283
5.0191967991463704,5.2930444068333724,19.684924443865814,4.5159733255845911,4.1131529403851435
2.6556388159833992,7.5792872191240228,8.9661753701152982,2.1733138421442586,-1.0944832772707764
6.863232949483848,6.485112523475788,10.777077985825088,1.7795742367717995,2.0344477682887221
4.6529432292871418,8.5857454477383826,1.2369276808830514,8.6726779190799377,10.881607802247222
8.4104428625494556,1.9745234281903634,16.124542569897187,3.5437734341744243,11.340507127184322
7.1525184690213663,7.4789003733840351,10.884371273873883,3.9272075219234091,3.7720146196640938
3.4674830931293901,2.3338941632545889,8.7512671768507388,1.0250688902616625,2.5347677877186663
8.4064681132544088,3.0722081375191026,2.7873672986985203,3.8950114232695143,3.3802777038078067
8.1452613962196168,7.2440946241723871,17.903472011832548,3.0156681845550066,3.8874651655412418
4.1810446007866577,9.8119454565374777,8.5051375607705726,6.299608139746991,5.4120839255977105
3.2391169873373191,6.3096642567821615,13.969050365975187,2.4512078278878633,-1.2525192814748656
6.9837072877622672,1.0177529924173081,3.8381089709948646,8.9394718040969856,5.1358539092924529
1.8276485942884433,6.3549352143115616,19.269442961279619,9.3318328987357742,3.8335196368689859
2.3991279235135288,0.90233024001158735,4.3903934746147879,1.4483950431795067,2.7822227698761179
0.56994156263455231,8.8993842579847637,4.7912978650903169,1.5203280847414835,-1.3568942075057131
7.9757815862703145,7.2409937084558971,17.320674350596562,1.5956011620543857,2.3549337363278493
6.8160831376243056,2.1447145410137809,18.339072138696693,6.3859079349479639,12.617232186876324
7.1990710969501839,1.3713495553298816,5.0308007429427271,1.6587051599914173,3.9516654318935811
7.9169257947086953,2.2435656743630306,9.9262168753217299,8.5976320203375298,9.3394800259883066
4.8596998676142293,9.8102582057648284,14.936403186693767,7.6655793919099784,5.211950200712181
5.9030413615524902,4.8563261033556531,17.688948942405229,8.2881841532612288,9.2027289883186505
1.8280714822127457,7.9487690092433754,8.2020012057087985,5.4975750054171986,3.8044948359465911
1.5880356985917476,6.54587925002388,10.823370250139154,9.9684335094319572,9.4473261910527544
6.8498281370094807,5.9379249246070547,15.092611799874962,0.91966347796953207,1.9303458896242134
4.9754139583597592,1.878737419317972,14.891583556403113,4.312017159768077,9.0918204130768139
5.8697430115712939,9.4872323088019037,15.876242470495614,3.5773983549075439,0.68028248226405574
7.7674891454522434,3.3627550088898204,11.828742554189001,9.5121322377700892,10.428918284899371
6.5298240400056127,5.9911635501716507,2.987686839290729,5.9801791057271325,5.8514402711540878
5.7590043062509606,7.147871473596128,18.17549252668276,8.1588141717248899,7.0809518036078867
5.8124680270814286,6.6677149748304343,17.445878247099536,2.118241339755929,1.0678629375159578
3.3875259315948156,9.4356468921074246,16.163851280548329,9.7970243670541688,6.79407495376363
0.7927694283954243,1.910170404240551,2.8973870660538603,5.237075695324994,6.2043078645189773
4.6488151977074423,5.3293510152459493,4.8835499745471544,5.1898847245711348,5.2107775184070793
2.5385543917855276,4.3383267120372766,15.128406937045387,9.7234049211845086,8.3088431638722131
4.3810221153840434,5.0046029300848724,1.4396617970569823,4.1169574315628781,4.2948369211943263
8.6073291960475782,1.6325664988785737,19.605268040438315,4.2764877332724325,14.717473487892514
2.7224251157207373,1.7738987937912707,8.1657489267579333,6.0551506766468979,6.5003939543861708
1.0538760460461272,3.1417176849219448,14.666938140125648,1.716499800203976,-4.7279908110315292
3.1731469742089673,3.3946937357278975,17.863850681272822,3.5503134509126215,3.0674884313488593
3.2891406987834944,4.5650805299728248,8.4979678748515628,2.3354790632287399,1.3343658140602761
6.7882068899055028,6.3043816968479689,7.0635172833936544,1.4811930515169713,1.6874829751100879
5.7918054472421439,6.5289766154734981,12.566081449066688,8.7283737601446916,8.4987578602795235
7.9470329865109282,4.4122035175629168,12.038798101212963,6.0986460782110221,7.797571769455562
6.8109786331101816,4.3834395395726222,8.7736595748711466,3.9073915195151563,4.9626545766730974
4.3606751836806694,2.5674710036211388,12.433720361486461,4.3823590849837721,6.4662837461948968
8.2331936543273301,6.0889093598855784,18.772246021763401,4.5994305350298692,6.7213637194277682
2.086242739123187,3.5118886575137598,9.8851648759053337,6.5149172303747394,5.6566344464617755
0.71576469477167448,0.84256842563495515,4.7381014342619956,9.304309219145436,9.6758678900341657
1.3554546773685967,4.4748004194901743,8.1669136747770743,9.3614063867413346,10.000492617645447
7.3624138306662781,5.0042604133566178,8.4880326692692538,4.2191738055413026,5.0331860386506317
4.8878336873881798,2.6431322479400041,3.4910651674981774,3.6279933661788109,3.5871801521344331
2.0320819008192172,5.9383503646600992,4.094558510536543,4.7849417517599226,5.1232950798266232
5.2599253634819538,5.8748330541032487,14.006679394479868,5.8953751890706796,5.4474352203868639
1.9469649757751,7.1690207205485281,7.450077329969151,4.8872701587726084,3.4191763774834709
7.1150435632384923,6.6555105809114954,19.143069445260345,6.7581573932586592,7.1714505339367829
4.7384846179532918,6.6981140369498,5.6283381618135415,5.7667907221077543,5.7905141838182512
4.1197016479165836,3.5040344423284093,2.8795655969916241,3.5467976935937227,3.4929142805884656
3.3643648469048268,7.9806061088665619,15.316586697004901,3.7844426547450096,-0.9079588837256225
6.4876846346294403,5.7168716441969547,17.739684986439531,4.0966314818174432,4.9582968001029366
3.9372198002572092,4.5984728542089561,6.2841537805582695,1.3990777983691927,1.0206350002538378
1.3326742335029595,6.4471185689400423,4.8396739312640813,2.0775950079327448,0.26180128923291957
1.6210560701448955,3.9262446772774156,4.5295565625506562,7.3695811203811683,8.5497573092653933
9.638027813220388,5.3710228237642035,10.918233725963734,4.1964187594597604,6.1074002528259586
9.1315165617222664,7.4987040405810923,9.8999161836886476,2.5381202393213647,3.260926802355431
7.1472177712021212,8.9208274238752239,5.9293569572361502,5.8453879004611444,5.8361192976028677
3.0257646338654358,9.2500433743043207,1.8582892227991015,7.6776256534975591,10.628239739751768
9.7071755848033767,5.2845127892394421,10.148335466199333,2.9455124422810286,5.0704003545772105
7.8981335876750487,5.442613590035406,19.227314605076558,8.3545038782755725,10.355771409588808
7.3104567970104579,8.0987689022564453,13.397864814300601,9.3112961664379714,9.1022336478597587
4.7689342703659925,3.4872815715699121,10.414624575943749,6.1752480262014871,6.8333471481493415
3.0862948375290107,8.4551324422781526,3.1031494065627063,6.8550027604200059,8.6002887536814754
1.4157141404582432,5.1943456419155227,5.7962895204421585,0.99947190806902608,-1.7426222232414053
9.0747227671664952,1.6006388811850498,6.6007050419163118,9.4824389647081109,7.46486599758056
4.8298747534193049,1.1845618971929652,15.531267499537453,4.2286049755169657,11.079078827329038
2.4224519655546879,8.4989355048749005,17.657505148027766,9.2770538051815841,4.6143060751190657
3.4065879294311987,1.0278952106153401,18.131195217762329,6.0002864851273046,12.507404307800053
6.0025859049480115,3.165808643269731,19.706803556764328,0.54387858901161223,6.4730463980404247
2.1793414379227012,3.6742353847646854,19.664966978986115,0.8661489935726393,-3.9347172230045002
8.6378356988775664,2.1434472293201408,19.106983522591648,6.9639786538642587,14.278636040230239
7.7059355334344959,3.4819870131188977,2.3646206695548031,5.8453461314033648,4.5312142983465344
7.3348980815338995,7.5555793838883138,3.6180771826282987,0.75205815345770621,0.70958289949767706
4.6048838778634851,0.6394870138206723,6.7848640030446248,7.5628696316126609,6.9746005821022026
6.4594339866732104,8.3581475329465214,11.505066827224768,8.595380702157227,8.2225357507895467
6.0489307046709877,8.6372062239583034,2.8425798854041067,5.2159660831734289,5.6342501713140996
6.6735427147707895,4.0364849453197076,17.070142198240706,4.9246956833939226,7.9151869418598837
1.3022210508289462,1.9593225410760307,12.718367402468871,0.55199453392896114,-1.8991582768632689
4.4501703206207921,6.2079838754782681,11.304923643741894,7.9731722686891935,7.4236777107453591
0.89533465168797854,1.6368892807164963,4.1409151439785319,3.6418026340880014,3.4956389447795613
5.1929127828229298,3.9667339302433988,5.8118540136037495,8.8482543879341264,8.4417791118017682
3.6336815171614605,9.6050772185592379,4.0459284746629027,4.0440755818015042,4.0432398269782182
1.8729797942274455,9.9569124895445533,17.186729998101175,5.8682401509917028,-1.8662267352518787
1.4823281933642405,7.8349964678685629,12.100329341163146,3.0682469878936116,-3.0899395199847008
6.082623435688264,3.4541343442472789,14.967459122873034,2.0255889695567273,5.5925836763330068
2.1206332011004179,7.0328179670778788,6.6246243952904891,7.8616250821226155,8.5254595001708342
9.2886411245795735,7.2013604720981208,8.0538001046772649,5.2176095490396754,5.5766104647658254
6.0200808271537518,4.1844961040546726,8.6922443241041414,5.5966352756463822,6.1534690097974201
3.7952631430809523,6.5884420285685144,15.440284463136663,9.6714515580764875,8.1196565101667897
6.1136971690734594,0.60191262726892436,15.674706765816794,9.654009166110459,14.595449923882738
0.71663677478212628,2.4860477567212937,4.9294570227666021,8.6286001561728334,10.672293320338872
9.6063125257937312,5.4883388781889808,18.889238278023882,2.2822882812678191,6.8128322881130119
5.0818826509575521,2.0556373904538106,3.2924514114300414,6.1455905958650092,4.9358848599289598
7.935984658877719,2.0761152448270694,18.026319566048976,8.8424005342276057,14.217553274740501
1.2859349992631663,8.4448907602272598,2.9075172673463765,4.0574073962649084,4.90338005741018
5.1232541429625229,9.8967635254942525,6.0262564118749111,1.4605085763880572,0.0094689962721895195
5.161716446367949,5.7817095662702602,17.083092185291182,8.2041475712792575,7.7011163846724617
9.4093513222623368,8.4711624433762776,4.4103493745756612,5.0767537379406305,5.0417875635485032
5.9314164975727159,9.9080558110995884,8.8577906948894274,5.8617304634121963,5.1095431007269134
4.998149310041061,1.8451609414033596,9.5473266989383987,9.8303708150195224,9.6999610026590855
3.0362687993729889,4.7583333259163352,5.6599204874409832,6.2685085896936847,6.4029641995272408
3.6499054747542456,4.2294408004982387,14.494658825383745,4.5373041638279634,3.8049288403245822
5.4463878234796086,1.2604681946387577,17.175358338641871,4.0148514945483793,12.228658944024634
4.6696588728979433,7.6756366415500725,17.616927657255864,4.4673832802134337,1.2655775381771723
0.70531475886313899,4.6209007595646332,7.4471207689946581,1.6247912901973534,-2.6555146267851368
8.3497732798463993,4.9586058748088124,11.086157491468475,8.050130304966931,8.8237539232924309
9.0135273324777838,1.9313932512257819,5.7197216734473786,8.4583101527768907,6.6862506247377498
1.8323663454868022,2.2188031961932473,5.6511335294527631,3.2017727784473844,2.9681308029328362
5.7633433636209697,9.1174844104840425,4.0638271941865582,3.386067874894469,3.2333008119836633
1.5314695407867136,0.92416634525564945,18.86036120534278,8.8061754351807249,11.292675645325085
6.8862808838782108,2.7120967069652093,17.871787743506019,0.72771837751557689,8.1834057994903926
3.1717209464705789,3.2745636379880194,15.769815553226152,5.4443457157886632,5.2796153047509069
6.7645150295730669,5.1568766528150709,10.835568904466852,4.9049192894742601,5.7046866466908277
7.406448835725385,6.0712291436405614,10.321550394725566,7.0562043109953674,7.3796987882446103
7.8021511732177418,5.1862547705813329,11.065167657467461,2.0522211514198174,3.8674503985146482
1.5235389865810174,1.2990956782903793,11.194792257964696,6.8491420375539604,7.1946887440695066
9.2021125288072749,2.8148408135292788,9.2566986092561159,4.0789730748113264,6.8310466589799965
2.6870329135013677,8.5140896552441419,3.503341824949282,6.3777903926115993,7.8731382742360632
0.8554192836737079,6.5570926545453609,3.3876132045021836,0.88090259379137126,-1.0472487881820061
5.7710984592190915,6.6669159762756065,19.092744601067984,4.8864083732528396,3.8632318114252513
4.0237616966931675,6.8669309258378721,10.15858443214066,5.4613834928325353,4.2351128012769488
8.3830025597579247,7.7475786808755265,19.11090497319859,2.5361008271223726,3.1890237556331753
8.1783889846108675,1.0520305763537496,4.1079606764920893,1.8264247147016466,3.5878877638793565
3.5128194818157956,3.9827796568598175,11.533914488758738,2.2905058786168633,1.7109612887772798
9.5525442531625764,5.6255106349859476,4.9466278136792452,3.7693402416018063,4.0739410555980458
3.2637194623311268,3.715336591324597,5.810507516405429,1.4196964183972287,1.1355655149068598
5.393042727701288,8.5225492962282718,1.5710369964623969,9.4995380594312415,11.282595231017361
2.931668360392226,5.0844388315792921,3.2601129040640151,4.3474435842102643,4.639452326680547
9.392413915465152,7.8019620998641015,18.420119744954718,8.1852112238141146,9.1319236154383496
2.0637742670291725,8.5941474103711055,7.1091268381643022,9.7569626695340439,11.379357403192211
0.92665088422712538,5.2955190875832319,12.554455026377241,1.2669851600260216,-6.6584602101354342
4.6334220700288604,9.1407463167778236,9.8352685077961866,6.6908599453824431,5.6619144179974485
9.9275678585304519,6.0776774351013154,8.6085736596602871,8.7783863240415325,8.737539705424668
8.9709340294216826,8.5776058389203573,11.105835735575294,6.5252271226839191,6.6278956358833359
7.6117761848410179,3.7356125581194806,4.5575399476914891,4.5757481528954207,4.5695283974681509
8.9625286633459869,5.2387611060491093,19.783474071871954,4.595225397560414,8.5777867412099553
8.9877430771297,5.5484048895434883,16.547849505373396,0.84103941706990959,4.5573631546735545
5.4291544236712657,1.4973073010126705,15.090678021898791,5.5787071372481156,10.978233885565301
3.5013259923925335,4.2862488136646366,9.906426643265096,9.938658469475051,9.941907169692195
7.8341181050543867,9.2147078892409233,3.9046653204003836,9.6077214967333742,10.069546909129619
6.7857820000937306,6.4929062834650528,18.492651307197789,0.88379267400055017,1.2721749434748777
4.0497484243002457,2.1863125331511912,7.4863542802528249,7.2050715344801377,7.2891233690613042
1.3974333465843951,3.7191285382912471,1.9520271042417416,3.3667662336208428,4.0087193865589761
7.5945013078157473,2.3202285917956482,7.5056698594019444,9.078396957358299,8.241763815912682
2.9933749012672144,0.73581975208643913,16.094683579421805,0.92859008423814604,10.109739272097928
9.3997249300709029,9.3108743557882541,12.831466154775955,9.3908039691052654,9.4071425591439315
2.7892204625540051,4.7579696184402795,15.265933110152334,8.4560195659838797,6.6795953077023285
1.6662003579091174,3.4215831879974683,16.07907229338517,1.6162916313997144,-3.3736448744111476
8.395570385186609,6.1855333197984974,5.0271376105303087,1.0683312045143423,1.6683618379292851
1.9562010079326935,0.56948733478364855,18.551883005770424,8.4297228111058899,13.987232701122727
2.2030489274985214,3.1412100127077314,9.3218024554870791,1.9796978742585041,0.69082379859871257
6.1941365194480129,7.1788179241394792,13.141259336019127,5.5815324532707695,5.0248923691823988
8.8083393879559129,6.520812844157998,1.0438666791480982,9.19957614984774,7.9825224201153722
2.3661293242884458,9.8271565016540876,19.874001469812381,5.8907570787185719,-2.6655392239338744
3.4480748925509004,6.3933982417514184,6.3370313333189472,4.273716363991829,3.6562143220736973
7.8853459632911864,5.0363057994634612,2.1791990242629495,4.7276525211129261,4.1657548240165783
9.7323510475791899,7.7336093502480727,9.7069787891937658,1.0996131216867746,2.0846090951096072
5.2570412689222517,9.0816147836585035,3.4515710864587934,9.7031470529351882,11.370640280966411
1.8670262742368824,7.3466114938243399,3.8942074929939383,3.4512147582702863,3.1877556878485129
0.63239473322791473,9.6505066237191066,13.013373447573994,2.2989531708921112,-7.0976011227641962
2.681732284989125,7.9290491220126835,8.4656204398344315,3.2174493674837552,0.62208759579053585
1.7523110689719499,8.734613663488302,18.515196552944907,9.6615453514690497,3.7666931109776787
6.9377573993221464,1.5839886762445534,7.0639733975533314,1.3957175081360664,4.9567871323731927
1.6574087939710456,7.457928278440983,14.79742243929412,8.7393788847612228,4.8843596576404016
5.3101343503960132,4.6808426455100021,9.7608891729432443,7.2245169968137537,7.3842729417624815
7.0954931386074218,5.7544861229071147,13.539074721456297,8.3851822020107676,8.9230356791320347
6.0206077875985722,6.7139728900823892,12.394211777603818,9.7710266334950155,9.628200962017134
2.3978686907705473,9.7132436087029088,9.9828954824209664,8.5004692274102833,7.6050515667168845
8.1391829987314956,9.8534917736004335,19.051160797864306,9.462132337139602,8.5485074403028847
7.2963677313501156,3.2381683321350998,7.511559212344161,1.7058849395137379,3.9423938568550656
7.520348037197647,7.4706582256602037,4.3674745237361785,8.0599913690862159,8.0477519994984075
1.7450486397944758,7.6248436103850521,13.883787156716737,5.683919093769954,0.53833772434737515
1.6756611346782737,3.7916821824739637,17.074143664850268,5.663208153258676,1.2468438759657972
9.3118442345618231,1.6767628612100998,1.7648210588585513,9.0397549750448789,3.9850003594930294
4.276992841336936,0.8889961227143377,9.5430210800309307,9.7321362771437574,9.6081093634746537
3.3590125719189277,7.8847597115271961,17.957266104059201,7.1959640689102189,2.8644167308571311
5.1415484308395669,5.152147547260606,15.242753759534484,5.0879146999819476,5.077458560451686
6.797210021254033,9.8626316102017988,19.844346613454935,4.8358366500675309,2.0742611514842944
9.5784209419462147,4.9172478338397037,11.096862420347632,4.1702438436202272,6.3975414412229492
3.2212391553795228,9.7902113012014826,13.539918657221873,3.9351907809402951,-0.91386045266615945
9.2856800784642584,4.4099720208435684,6.7471253416206345,4.2193149960020984,5.1192257984159637
0.736165168169435,8.0399804303197406,19.003176393653852,1.352655734886355,-13.3367247825242
5.7743814021048347,1.3057830869624045,7.9603742825741897,1.235642809974163,5.4799119614391234
6.5227635609703087,5.7768862463087576,15.031703541045943,7.9087635167869612,8.3407139756240394
1.5060253356321562,8.1195679763643795,8.6596638782625561,4.7376924827421485,2.0429884557520235
1.8332261721071701,9.2846658385889427,11.674559671196986,9.3415026411738946,7.7778398819967842
4.481586033504886,8.3145393608656004,14.675868165409378,6.3160995816425487,3.8120132413186711
9.6792031653602262,0.85122190841115519,10.66974888327573,0.83417183075198764,9.0796404858801871
6.1624042557265417,4.0406722424139749,18.234640211280663,1.996471742516055,5.3732024652563526
9.3637206052020066,0.96263548698158707,8.9667187706283933,2.4552880336235718,7.7527117690282665
8.1414286983232209,1.538181765588301,13.294364164723177,9.7694922317017756,12.174093105547406
4.9401252147752697,6.9154034723410991,7.5048862327010282,2.5776901484405315,1.7567581130282399
7.9552527678957805,7.2759528649611322,8.7549766963892477,5.3996789247364871,5.549322590874362
0.66944944778138349,7.8503464861404497,9.3609520564374957,9.3936808505818625,9.4212662649231405
1.536867969274482,8.7218372065287966,3.3903333479334199,9.7833309341863952,14.260844441389027
8.3795718413859959,7.524598950526844,2.742749902121127,2.7454241361436735,2.7452803752633983
8.0697623390890367,8.108280125013005,13.682308539788401,0.96661761562538118,0.93634323218380933
2.7100870486811202,0.96515524332115277,13.454837028517993,1.9592174091087058,7.4171085364169738
5.5423111106910081,2.7280839291923367,13.59528456999181,1.101620547674302,5.3529300339275592
6.2571502966501038,6.408028847064835,1.3755624615111417,2.3536802903771958,2.3653324745650011
8.7435200608721058,8.65219039393582,7.2043900107638184,5.9014122896854868,5.9082530865359884
6.2295179947178934,0.54275118692676161,4.7583870979247411,9.1682635648085977,5.4652301434105235
4.4194299080999633,5.3889787501053235,15.784877028336235,5.6035793950962303,4.5971709475687206
4.0547484123682356,6.9342302939617735,17.351977626526473,6.4469007886412673,3.5894040174456121
4.5458798205483442,0.78126924672182552,5.6869271672967994,2.4177388902906403,4.7280216700728408
6.6933447430097548,4.312877796757185,13.689134018111741,8.1055443964015765,9.3131840282458196
8.741161001647086,9.0085313731451198,3.4578932657072143,6.3689946308030407,6.4128456585853311
4.8120203797248475,6.8803216841306583,6.227897986432553,8.7092998773308867,9.1482441657951696
2.854475848037902,2.7577544519256745,3.6344354284349709,9.5140095165549496,9.4126807071595238
2.748292448477021,8.6014207315031701,6.3868945653853544,3.8050573696876269,2.473585457343348
7.5871356623127406,3.806298522390386,13.819994399636281,1.3605010560866737,5.4951030043872304
8.2574032525271477,8.6067743758685644,18.296211293519796,2.6463251002094337,2.3221101613015405
1.5001417586141872,3.3399646856296026,4.8479257505595328,4.6594948739204538,4.587868464255334
1.1323091410741926,6.1080423833899156,11.299501664063664,9.4840896923324962,8.2364975463269499
6.1471198056862919,4.2709306436044239,14.326430923625214,4.0939433125474451,5.9367144193381733
1.8886458198306337,3.1108379821731367,19.105526901225748,7.8223455298210149,5.0640175934663176
8.3343098093352417,8.9222968406327574,12.591149174856303,5.6345285756221726,5.3974945644184453
3.4481794022787069,2.2821399784251675,5.8470316895202332,2.2366833190942774,2.9713384498253923
1.866783363225855,1.3057101167397493,12.88408498136479,3.5469741300577904,5.1982944972158851
9.2492194886307768,3.7483059161837735,7.089332071882307,6.7053229077167771,6.867846246376283
2.0725513659851424,7.3175719025948922,19.546439423142449,6.8921072495064877,-0.17619528810640162
3.2048407822103879,8.1706002567746765,8.5938465681091003,4.6302175946859387,2.8999613293702082
1.959327254324557,9.9880620156342665,14.02312669445927,2.6721332252900893,-4.9558191065612531
1.5971556048208722,3.3154395416060667,1.4413240645884111,7.3581144053704257,9.4276368261801409
0.70090615519618038,4.3754485357471804,8.6011674765603523,2.1042938953207901,-2.5984975305696048
1.0262563870604711,1.7998021412814498,17.627044653127722,9.3983620727187027,7.1460157716524968
2.1590939738906005,5.9612833314188194,12.594321444231671,2.2850840008465285,-2.5419913206217788
1.0071283599581662,9.9770103539977129,9.4349148415235504,1.5194674469089442,-4.9444557525960899
6.1158662530542269,7.1583695961462555,18.782812489278793,5.2276531724710988,4.1630872671750732
6.966788004595311,6.1545219839270313,17.225703146797354,5.4357211820420934,6.1655722215068671
4.2394893399042681,4.2275063827570429,7.1220978026358264,5.3278326903933255,5.3303720328773689
3.5209154210444695,9.1953382227127705,11.346419638785452,4.6483411487189752,1.6594318066930513
5.2929992517111861,5.2207076632383194,10.306660865756792,9.9507414818812787,9.953188761212612
8.8125469512287822,1.7764856764740842,13.011847502182384,5.1196658203705274,10.363759011607694
8.5857504548109578,3.9710954003917678,7.3481140722163563,5.0404925170283947,5.8885460486342325
0.91301308912152346,1.1380833540537856,5.6398950145518771,4.506777595788332,4.3824387142652101
2.2242348911669785,2.4188008580434248,18.340764869855185,1.1348446696638976,0.41383223715818063
2.7490762754917624,0.66785341949916588,18.553615490471621,6.1330879959213522,13.698325800795503
2.8691819704060122,4.8061592067515528,17.023134829477602,2.6656938361202331,-0.95760260561612165
5.9267101915563405,6.5281325170420734,19.585884184526666,6.5572853121759742,5.9281573163466534
4.4544930441803263,3.7612783925996238,15.154838989814081,0.98291788851053297,2.1786891467625504
0.96791413931214287,4.4936268293001325,15.528677342677993,9.8231774619035157,6.1399764298177288
4.0493343153659307,9.6124880920234705,15.489211747290174,4.9555482506203861,0.66619445021946411
5.4756530128175536,7.6436496549616972,10.131544987903824,9.0191760301116339,8.8353543570861497
1.4658830775853018,5.6381380509770365,9.6725916957711622,5.0178311457128801,2.284048756349609
8.4178562609913179,3.2031383135623397,5.5642992468310597,1.0731427764551065,3.0884706471060395
0.99363773141849043,9.0214695883434537,13.25156469282652,8.3110286878911666,4.3508322502110994
9.2859977556715894,2.7334226103662651,6.4970825859443559,6.6577454318377765,6.5701575666400576
1.4415748450088173,3.5907559399084321,5.8983597843447342,7.9266919519524786,8.7929412775859888
8.5139620401786509,9.1361157370180113,12.13326610782504,4.5676137033342963,4.3009294047224902
9.0752048673123618,5.5306495252081875,8.7896653762758206,6.5603990703431272,7.1013984245276358
9.8059214655726308,7.5520205194707781,5.1582755670980118,8.6341755360677706,8.1828354961386793
8.1192458625991399,6.1120755445557782,16.505064318303791,6.495121707282931,7.906913284420475
7.9050366373276244,6.7076724855902041,17.350828466593143,3.8028995309410814,4.9130156840365009
6.6035911219577024,3.344141269390843,4.1862908738778382,6.7940311464788987,5.9395852976486285
7.9004653684922257,2.7930345854532979,1.1426336231999974,6.8826147918336398,4.1410842694599568
1.7782459799248973,3.5636772981023199,7.3864694020581005,9.6255761438129372,10.373952916260272
5.5926463415025545,1.9766948587925135,16.152705877934299,4.0236670546458573,9.8178325911667645
5.3851172668089378,8.8059864702626705,16.944303458452165,4.5382767913842459,1.5477134533308847
8.6469353691642965,3.1908458658760837,3.6282523322049354,8.2151681312770624,6.1010368893763989
4.8965939731384012,5.8341492469366543,15.712382122477973,5.3047419900560415,4.3954165413124935
4.1583502129533585,8.0237570388430548,3.1983791788791596,7.4974443845994641,8.8615463127519725
6.5758510767525458,7.9463290390692789,8.4111892129740546,4.8672399123091248,4.5327925788238774
3.0314015162580374,4.6646694565498326,19.973580785226403,2.5472038472206542,-1.1510394341690577
1.8277999040625903,5.0244444315738939,4.6592256413872866,7.5794365064196025,8.9417457913259639
5.0398341032255853,9.9496666148827355,3.9253080689749025,1.7459741072547443,1.032130134714305
4.4604490016514076,6.9086760313007289,9.0332063183890767,2.3865448035474266,0.9552529204516641
2.7094144350242999,8.239065209619886,12.773701993427368,6.454837336449982,3.2634248317820584
3.991362196093716,9.0742627075827027,18.725114865851811,7.5990631018246626,3.2707118274578528
3.9807282733493503,7.9821034441787226,19.63560176512765,8.9995349252442427,5.4419413075029412
3.6112078619191816,2.2592037770588922,2.3231720952364983,3.0895717254509711,2.9130635869406429
4.1049087574058252,5.8406219705069358,3.6219528296102013,1.5518804567052662,1.1906074318638129
7.0145617818314809,1.4679944944881762,16.024021504023885,9.5824432654649776,13.794457424050083
3.3203265084272102,6.7027602023579851,6.1420108931463488,1.9670193362103532,0.55810883572935421
9.5141503037957342,9.5758195677842046,17.812132130620853,2.3778363314190756,2.3279765532989365
9.2053061856126899,5.3709546108510571,13.605611887352648,3.2676298088054243,5.9870829261887089
5.0686490688507462,4.6132386822437885,3.1250512452328665,5.5292178632497304,5.4161322257040121
3.6194314475445437,0.84050613847255018,16.818056413556135,8.8868428773237405,13.828672129955374
5.5866305033850301,9.6178579621275926,4.3507712201534412,7.7251872159337358,8.6198597628112292
8.5613246433494332,1.4785254992365084,9.0464124989134227,7.2274967615050336,8.5106847219989756
6.6995797353209694,0.89025138639604595,11.49151364262727,2.164215394632035,9.3034174746248723
8.1417223654972357,2.8376328092969154,10.514556832525287,3.8979849994967553,7.094428597385356
5.5608616226245315,1.122539122224633,14.037095396687858,5.0448467978234408,11.01643234374302
6.5127174780423971,4.8236195029117424,13.401047962515849,1.9005465581130656,3.6141047972338836
3.2374783347333862,5.4028341119425676,19.848798105033044,3.0975821702033888,-1.1004537716237335
7.4814850419477628,3.4694145157715472,19.989016275259569,3.4291654375520202,9.4961820432342243
2.4228436346943241,0.98412458446141748,10.812728650077178,1.7091238841258729,5.5534595984786286
7.1005822237757332,1.5602034983676536,2.8087826522564159,5.7272770731284472,3.8602912223781871
8.6768311490959942,4.1527915909043163,14.829022680405648,7.1977678669798326,9.888735431204422
1.7549769543646674,1.0750202828520932,19.556617486115194,1.1643504990301814,5.583416524129289
6.3366075351482376,7.1328023932941775,7.0482013649513862,5.0706694667499228,4.9537749080771762
1.4034096081843788,2.4666951444857137,9.762968830913902,7.9310063550440528,7.4276868512773184
7.3942984685785555,3.3696799034445659,9.0707615714936622,7.605906225048245,8.1536111552126425
1.3026855788234422,4.2441948831919261,1.9769639365816578,8.2431944140781646,11.566174849495068
9.391428315655947,4.4577915141569049,13.773024193245451,4.7582860151207669,7.9696903092264337
1.8053753353591206,0.51577672291060506,7.713416206300888,8.295292285078677,7.9720103263912376
9.6093623361362646,1.5646685244876266,15.961813617998542,2.7871541765355601,12.272191635381271
8.1083996728084173,8.696263355538342,16.810281430357733,3.9277003334663956,3.4770396118612861
6.1399790424303644,0.51171409386312727,16.603384945359064,2.1753779759691123,14.38349465237231
7.9349289939806953,5.3275898802223134,8.9166539627577226,4.9411031245714323,5.7226748077077509
8.0535909703393163,5.1502690618184772,7.1093679625770907,4.2245702129467109,4.8588920315478701
9.4872570967646386,3.6643945296010592,15.227594813674042,2.7888076059359657,8.2960511423788628
2.9071418614722786,4.5976066913912712,16.226399243011738,7.6419167376924246,5.7082389260940598
6.1057210059039368,7.9155208065025509,10.333891481435957,3.4815443350606423,2.597073710770478
1.4029673768618116,8.4914352090420859,17.967589371189757,3.0916411363854395,-7.565665317448957
6.3535741502291527,2.9733111624448756,3.7342652254926074,1.7434581430797031,2.4649692661289695
2.1272673888814939,3.5636591891934333,17.702306813520241,4.6688061671185128,1.3791461792392377
5.867030808988198,2.8035871037691606,2.8258094264657441,3.3781639739543694,3.1830098247831224
5.9380898833215721,5.0587023052351192,3.916984919037664,4.0080919927392014,4.0008063745775422
4.92685895332166,6.9909543977587232,11.142960252205247,2.7419739948952504,1.286972397566158
5.4650018673746663,2.6684023169024953,2.2828511235608855,7.7499771532890538,5.8701539143716213
7.7572722050625851,3.6419895495212335,2.003334926602097,9.3350317998698156,6.6881932915679281
8.092824806864634,9.3386538670969301,1.0098561391484049,5.2303526014944328,5.5319917934266973
5.1754555479665765,0.96140825354610171,9.2900165341910004,6.6084850217379092,8.4498328144281789
6.1961376944648165,4.8773112497758788,15.717853744552366,8.7381366277637067,9.5694074952612667
9.3467442390559672,7.2598013951693892,1.6619286553183976,9.9888815546697565,8.9424342592811907
1.6374690907606668,1.9293131097960037,13.392894522851252,6.3284066049334049,5.7503705964353387
1.6124838760510498,0.95005319005207767,16.639419030907543,8.952904932128753,10.939913383537391
1.3332356131522998,1.8129510305660421,4.1920161229795507,9.131778342278599,9.8849695427075268
6.749701207885014,9.2288203385414871,3.7904109616066806,8.0187891341724118,8.6748356394013229
4.4767788575086049,0.58796792730067238,17.355218498790187,4.8788482151945471,14.458447588985393
7.8560534533475108,2.2890587607078423,16.639367589051801,1.2709630040270434,9.7041695525598719
6.8766984264316298,0.79719337256562328,11.239893559019551,0.65015277668127158,9.0396876165872886
3.6695587041182627,1.5509799418409309,16.564797706585626,5.0334060161877838,9.7130307046646394
9.0344821999345903,6.3914182229688148,2.7623654710654004,5.1959880685788686,4.7790127190253626
7.7440553971711967,2.7955696330213149,8.4951488408363343,4.3699426846982368,6.306778566369065
3.0700819386466693,5.9075144790914296,15.018153566021084,5.8975898372679634,3.0149714718408722
3.9598241688345133,6.1068561362781981,5.8915872271553038,5.7455456813920573,5.7143977897510236
3.4871798119404973,8.5696356643529015,15.294249374237502,8.4478238898105822,5.5617670085512119
1.9973106619374967,0.5450432326628023,10.579393483425463,1.532242480991493,6.7002416161513958
1.9039420391508206,8.6070098637524843,15.255053771016428,2.6391878280026817,-5.4062304997840798
9.3932109020695691,6.3816313210562532,9.8289131192892611,8.0335473001164885,8.3763010953679871
4.6600883533881561,2.0460631179970972,7.9901824642145343,8.5544502386247192,8.334501403869055
4.1415383163853932,7.842905187285198,5.1645951130940144,9.9508300293982437,11.429047299155194
7.4320142324350904,8.6271696470105645,4.9592074872652852,8.7926641556772989,9.0779573890188203
5.7534341199025496,2.9155030956644943,15.278325400856524,8.9540405671871444,11.024407867040122
9.3933298749653904,9.2285399685754683,3.2592966126452496,3.4863054549840959,3.4842965930280734
7.9128641921392262,4.8173455878372495,2.6336646521079574,4.315785523089076,3.9067556217125157
5.0540108591831334,6.2325323161665542,4.349535935420473,3.0468084957952346,2.9107799336086679
4.0754149980678491,9.8541705693676143,4.3315837176245156,6.2598442828307981,7.0597924528720783
9.8729996767810597,3.9345927470723936,16.639044833331095,9.4186508649668639,12.524017554592428
7.318722242034613,8.2250137852910719,8.5716258460100363,3.7740884218603683,3.4943636769007549
9.5363492700364905,3.5247916193703666,19.817380689849166,5.7915169278737775,12.247100656695567
1.6255464835618929,8.0925284612941653,3.6070138980216351,3.314846489308108,3.120421011283653
8.5800699523124351,6.2069722291951033,13.417256688179224,2.1130997508407212,3.9272468101699385
6.552201897916472,2.5553791046413137,9.5258606368237615,2.3542625332772289,5.5014875490540573
1.6582559441835696,4.4332478909977455,8.4654453572444055,1.0504807731122345,-2.3274153201382157
6.0884509997075966,3.5175385264538361,17.626599782027565,9.5182884685879454,11.688367733818675
7.017915468501764,1.2420297342634568,19.536317270739595,4.3273562808224817,14.962441460908281
0.61687551594172696,0.78343031594712609,17.584320216709397,8.4241484740200274,7.3346217878669169
4.8160206374965924,3.7915472263682188,4.6537129016675278,6.9726299905520657,6.696632294368146
8.3412953563650518,0.68082440426612245,5.1951605029697472,2.3232510334053114,4.7617222189304647
3.3059107407688537,2.0721336970268629,13.465403702806203,2.1668913425013345,4.7588827884278695
4.8562067770862356,7.3892415480832536,6.492588051125642,8.2138879143501757,8.569947757083602
4.7019842071449851,7.2268667389940848,14.959777484831017,3.0147612508856048,0.48645714448679861


==> anc/competitors/data/v2/elastic_collision__s42_holdout.csv <==
x0,x1,x2,x3,y
3.8953805773420234,1.0714104621019462,18.061379277165734,1.5585099161016465,10.941552109995381
4.0359822589825773,7.2552158397690354,1.6408327695271736,8.360137625577579,10.275878687151069
5.9720347922485564,9.1923337640855696,5.4595548150194579,8.0540330707297016,8.6049953892910835
7.5973729766977112,3.0286410400459376,17.484370508062138,4.7937825394773617,10.250193048215804
2.253769837515927,2.6814356410018951,2.2354470170037879,3.0773100057639589,3.150262593671473
6.0537536388126423,5.3579718393311664,7.7778951993756031,1.6071414594730975,1.9833771259837836
5.5803372744453039,2.9761323066426386,18.956950340073835,8.8609054965088045,11.933688013597765
6.2236756013829329,6.3217693758840188,2.5114923525408503,8.2715782562325266,8.3166167996056384
3.0095547661322208,6.6482171716014147,7.9658331007845922,2.504619624822265,0.44705269413234305
0.63931541259155189,5.5720732661525973,4.2061463137416322,9.8658174690354894,14.360430313886999
2.700760222496001,8.4069347815232049,8.9293311497695491,3.7212813867811909,1.0458351264221646
8.9490613490333146,7.8854728392246116,10.971148374100425,9.3504273908537723,9.452822871246056
9.0085899073159528,3.4418006108323684,9.0643792244518391,1.0560925493473503,4.636738833587275
1.1511875072682118,0.54014738590527633,6.4464593726831252,8.1998674172123174,7.5664017040337948
4.3384418544824239,6.7110660690523538,4.7150688644795942,6.2625631083163347,6.5948514183698803
8.5689896756964465,0.86489676525546555,9.419675668510914,2.887823015413852,8.2219978575367687
9.8030405355018022,5.8099696348333891,15.007385487751078,6.9567951158385997,9.0157560590885897
5.793644890133403,1.9642746681194494,11.858723567961142,2.1868523736051073,6.9609642040663413
3.5126223016992819,1.4621374375940723,8.6993646359582009,6.7276408264031007,7.5403413465417648
6.1999949615646637,6.2230841942084441,14.393789596201415,2.2493517549406077,2.2267803982641516
8.7029218039311118,1.7234310026145927,4.4738225026529808,5.2472692570576474,4.7295173060315481
2.0949437943777878,9.4331180024134191,16.750839875252971,9.5047038590139366,4.8921844815515456
2.3428048192003592,1.4773864915664829,19.708024495911939,2.4545387605599016,6.3631081374024578
5.3862622795605386,2.6117415399148904,17.004896046745859,9.5165287967031382,12.11425576836761
1.4561289753742401,3.426864727881735,9.309615857982763,0.85684754458680579,-2.5546196280544855
7.9507471986303813,0.72196082081133095,11.744204732166917,3.4848028802725977,10.369094552731152
4.7185974124402446,4.5537294260806931,1.2625908541192234,7.3022591527601453,7.1948699323392464
8.2151557330782961,2.0957669613801047,6.3518477058353815,1.487389201778242,4.3743774599791854
9.1176723663313854,1.5130961276640962,15.232653617269079,4.1244954014106323,12.070565910930831
6.9537691603038638,9.5744949266661568,5.0578578995769474,8.4581787591508011,8.9973345013203367
3.0315842744276869,7.9500172835657938,16.178448712199184,5.1379171291948511,0.19309057639081745
5.3049034986819343,3.1576230552242812,13.886383690603493,1.4584051117422303,4.6118788626495499
3.6178858118364436,2.2188845221679858,16.120796302174352,2.9193114115722429,6.083543226535582
7.0168954328199638,7.2160993704178935,16.15491603015391,7.271653512380702,7.1473240303061374
7.3547543855276905,6.8389086558692611,10.489554502815871,0.68849362795654301,1.0446973354612754
8.5946113787506544,9.2723547059020675,12.131090714343628,6.4455825679759791,6.2299155549302894
4.3158585482875358,9.3020931202003734,11.66960833850691,8.4720737227282825,7.3012913588154191
7.8633183637765809,7.5638166309914805,16.596992434300379,9.3237801085455132,9.4649819386465861
2.5074650801050242,4.34060149829007,13.199570695683724,2.7508185523142532,-0.04617354163360371
4.6631919653903351,4.8400259030068833,9.5899719939162935,7.857028711425798,7.8247824566779176
2.5039012118470065,0.67233425712932882,4.7998018108520863,1.840087165914281,3.5467980165456261
8.2408550791517143,4.1317406197078386,9.1731524403005658,9.5609309995150529,9.4321442417874533
8.1263437030772696,1.8237339766897325,14.847180880324849,5.322226790135498,11.355553385594591
7.323337620496023,0.56396051196908437,3.5508015675816003,2.8971749007646328,3.457329855605237
3.582639158242467,7.9606713941632421,15.477698472578066,6.0229768214888653,2.4370838506461108
7.6018924987142311,3.8315040429212592,13.306916472436296,9.8541443443580636,10.992764187095338
7.5344691584451251,5.5776162321048979,1.0799402410055845,9.128463585621919,7.9272987067704532
8.2018991379132178,5.5641740542823124,4.6443854145351979,6.45113406057704,6.1049419288816633
3.1647991622073643,9.3452434237653286,5.8575258197364501,0.66697908619617596,-1.8973514948705967
3.8206414030046165,9.0333331980421789,18.610197851521967,3.131941561386351,-3.1449791630802912
9.5318558225091436,2.8810948515301624,17.7415931387448,1.7398988267102988,10.313480305817563
3.3762087610551075,8.7398765925298125,7.0115364348641158,7.9515338158515183,8.3676611017641118
3.120559916665492,9.1959051443308315,5.6316553801746281,4.4175689848568016,3.8186963415099853
1.7418155465975613,2.9183335083373487,19.16764650369057,1.3150519944241836,-3.1920781115467243
6.8561528964024312,5.9547487473725527,12.846002971552874,1.8789730785399736,2.650638221477057
0.90386670930750757,1.0606547456940121,19.41739455833153,6.0787463833043702,5.0141917305218575
9.5468045968689932,3.6322135699103213,9.359842159672711,4.4852158189926747,6.6728917785750523
9.5759823490656935,4.8189036485873711,17.615622953370014,5.6188078241438726,9.5833959239817172
9.3304624897284132,3.1648336447487173,14.807007689855606,5.7960848723201526,10.242398512729697
2.368921675636503,4.0034949145718883,17.852784199786306,7.5551125884832659,4.9136816335384124
1.2150223757954544,2.7868184404466634,2.4218655970736673,6.5809128981426896,8.2144546807109364
2.4721994599465886,4.5916886303460487,3.6533993310768724,4.6598828756395658,4.9618739244243599
0.60717871987812133,0.5312623609290148,6.1146491606702655,2.9430483478837268,3.1545449196484023
4.1062794884131248,3.0110616481308075,1.3418792713180971,1.8675823749606886,1.7866870789849318
7.6195240511818874,1.1042176186507451,2.4274315743211226,2.7458643100708748,2.5080435526390863
6.732997289206911,9.1120499606116923,14.258036731869922,3.9743333199753925,2.4302879354289861
0.85113080866401569,1.9670427454601365,14.749464259210392,8.3245763789037319,5.7805140844723519
9.5519572561130008,2.7167879598537934,17.70273585424443,1.874776418906078,10.692856870529155
1.2541569571123006,6.801211456091286,5.8068535225078346,8.8630318896127047,10.967564803730443
7.5262972799558421,7.4239113525257814,3.157144830410509,4.2238027197354411,4.2164977543042665
3.8284171373278282,2.5175163288329148,1.5511195595667706,5.0418060602511261,4.3207232155679431
5.7059084904474062,6.7898333700111539,14.890004089890724,6.6091490847654946,5.8908384102693878
0.64234100696407204,6.0193321553711545,4.0458047632358856,7.3557530538238041,10.027388576383354
8.8715726046564338,7.1820237626918644,18.218119217925103,7.1615992781154336,8.3252345180332803
9.8957033689589089,1.5101723030666565,10.647455794236794,0.86614027346933509,8.0573045052396601
7.808322158655729,3.7496880496156506,5.9461896487736858,4.9575653609152583,5.3047241004754797
5.5718472267332224,3.0083864073897506,15.658464927516263,9.8183758931325809,11.563181461314555
3.7853072663718894,3.4881398926263731,6.5719052313627948,9.649033660908346,9.523313056345426
2.5512850604493371,5.7046510185374464,7.9254031830336613,7.631610119859654,7.5193954617915848
8.7529905956232508,4.2600408833921275,7.4237513040011649,4.0955233626987742,5.2446453636120944
2.7610854715296194,1.7366856536040052,14.455747997840781,9.3777474215825034,10.534298682422971
1.1302909384727255,5.8620418312672662,9.7662694442992191,9.9924804591490659,10.145558724546826
8.6998716030617853,8.4694430386532602,11.392618875473312,3.8919196484693743,3.9925861800698459
0.80470127468751396,9.407717415616764,9.5813740344037157,5.4795895641646917,2.0242163490436154
1.7359898647893501,3.2100556393316246,17.571548771511008,7.9909507066382028,5.135653137032679
9.5232602287879526,0.77061749215290609,14.833204111452243,1.5555639457836035,12.845229891521239
6.6192593718810731,5.6936657596287628,9.7233044055504045,9.8391885520716613,9.8304772487350647
6.219700487663026,4.1431470571825262,11.966528651199811,5.7815041042382971,7.020886801418607
8.8349741221392133,1.4916861816301306,19.596197404061559,4.3266226545145869,15.184816960966405
6.4593487696107594,9.6601919680827422,14.737816688553172,4.7272114198524822,2.7394142295776147
4.5788653355503675,5.4282677518183222,14.796991524874306,0.70150095396144962,-0.49492000345820508
9.614825658562312,9.8489421869426597,10.121872649592021,7.2451824175791897,7.2105806520993347
5.2985330284915557,8.8125011361380956,6.5738865108738862,7.8480834970388598,8.1653874961650335
5.2632463010670874,6.2641581011501453,1.5473975545302281,0.60304977981152086,0.5210531049211764
2.6078547046808804,1.7109282701642496,7.2048242177667277,6.0271698151361282,6.2717455140301333
5.31167255124726,5.452877783199523,6.0995472661543015,5.5812482357396034,5.5744493883621935
3.2013494713306203,5.5101636069720383,11.332382593768793,5.7767622490462962,4.3043550255411542
2.6539274983359116,2.9868959005994937,15.521310600877129,4.2263004145207859,3.5595747914474329
7.104089994016169,3.4134060702303914,3.5721831956635155,4.2047065801017469,3.9827484379636648
5.3724769148491234,7.6841955969429856,10.941666756497201,1.2641471796123471,-0.44928346529422009
4.2232553788497738,4.5640656851275807,6.1813667486994799,3.0054626557438056,2.8822873627564731
6.2516560543814146,8.2862327182965281,7.7352957683343258,4.9407269094140025,4.5496271648108646
0.59896268872422431,3.0957996992734476,18.004593941286963,5.1809561072030554,-3.4849688405097541
3.4712215727024458,0.80811197877865437,4.1798504996553145,5.64047643473085,4.7315014987884805
8.4039616048034596,4.6528372050887361,18.568513062100408,9.1560049387155438,11.860150832224454
9.6947981984971978,0.53165001359879827,9.170773250088148,5.626861522026025,8.8022932696803657
6.2681188699567771,1.4316471410682152,19.759360397264828,6.2308966213864503,14.728561679472902
6.4401983239157401,9.7428146763357102,9.7797220067781154,7.8206188830054577,7.4208066840936677
8.2654832978202215,2.3675879421530315,12.060515667064623,8.060042091441689,10.279003479891408
9.297992319064333,9.6397165488124266,8.7025443666644122,5.7043567087657978,5.6502554774508766
6.2711953772829148,2.6731630433007489,7.4195519203979847,4.8281119914941337,5.870566264604542
1.0364584012747307,4.3145029896033442,13.548066018695824,2.9134941965121808,-3.6013352078503407
3.5162301753458403,5.1287378470820313,7.4758876536462529,7.9646146855029363,8.0557747784274252
8.6049938880950769,6.9211676188906379,4.1050439876672709,2.7498813961982651,2.896850005891781
2.930334779699765,4.4429391733427313,2.5548387534320978,6.9592903921723508,7.862850051392309
5.6091064520483265,9.4786265194253669,5.6492926765252411,1.0939811679652709,-0.074310273091740431
5.8585541984224356,8.0766549620792816,11.390607500146499,8.5660191840022648,8.1164226670863915
7.4868860234318042,8.9276296376558157,16.119442925898369,7.1891487412441251,6.405314202026906
9.4519920681134018,3.4840133862614824,8.665302894801286,7.723531956563118,8.158014525576899
6.2309131429360596,5.0802594307942162,14.440766453203475,8.4181514884479522,9.0308151376695616
5.0180420563752621,5.8692312934030202,14.118172355726008,2.4984521280920116,1.589998700197027
0.7819676491908627,4.2854140143669177,16.573192323284115,5.0720669730678125,-2.8794903555269302
1.8963009674516476,6.1005256346256296,10.303614389170264,8.6613745739807122,7.7979889481573803
8.2738355690740875,8.6657597033633635,15.676036884046125,1.5528118840260845,1.2260488981056394
6.8967165990541979,5.1185627973967458,10.141673201365965,4.1213414804411892,5.012296687022852
8.4061795245446369,1.2104104025758886,6.8208196884908627,3.3406103397170992,5.9447333354651066
9.5329272881960172,5.0142566242442959,5.6386723999081934,9.5455280304064924,8.3319739822769243
0.66060488912532489,5.3826592603713248,4.6792698052252035,6.119615743598585,7.245065776255017
2.2840176804403418,3.2785176976664405,4.0262479423982001,3.6211602183718941,3.5487364545414963
8.8045534406600687,1.4728972254157895,7.0383776508793234,7.5212062087273113,7.1767693330798936
8.1143661615265472,5.9870023980117937,12.804559551074513,4.2130699396167888,5.5092011340366156
2.7589503765119763,2.4613105594034206,2.9424481653689627,3.2267688596660293,3.2105579536424367
7.2823692160209905,7.9683576384279622,11.146733731395663,3.4188164744924912,3.0712093198860777
4.7863826825587967,6.2457917265978482,3.9970388714361409,4.1478878331557514,4.167843132161428
5.257729882337955,2.6762598609518204,9.750364757148299,7.912105255233115,8.5102169177463836
4.2072831063372078,6.4217712344423896,12.937631039901765,4.8886027620036376,3.2116447756470698
7.3023730885049174,9.4382821341931002,19.149718472227761,3.8687676900001597,1.9190996173776349
5.4200470285925686,3.1396128534810819,10.785327600190881,5.0565198088276704,6.5827684273539386
7.7864659852216773,9.9410550582446842,19.642334874354152,1.1414495706660199,-1.1071335910090194
4.7133761780477581,2.3042615161188884,17.625856821118955,1.924078913603021,7.314408968229686
2.4501346697483775,9.4894975001335293,10.690972914559373,7.0094839592720817,4.8389533982305908
7.7238881888606716,3.0658456355776744,6.9065677414111013,3.5984174595003227,5.0265810302172937
2.9008662155661837,8.1598381312696091,18.982127687488745,9.233354594417996,4.5981593752553946
5.5851507406077348,4.5710448217087496,6.0276418106897811,1.6559577681219826,2.0924746346909702
8.3732239423714692,5.2639187403881831,5.0200127162770416,8.1565184991925541,7.4413867466151622
8.5349792062424488,2.538610506681946,7.3808615312062038,3.4619632378243779,5.5840536956069258
0.91435818557137216,9.8682904212827438,17.480620803438143,2.5718587906753134,-9.8084059891460846
9.5716895125220702,6.7621076925620223,11.461775683148336,3.9621583355152232,5.2521699777565294
1.7174748150155419,1.9385877267962901,10.797136410568651,4.7796994361557852,4.415774312979365
6.3143484956957892,6.7940306088282876,1.5543420143863547,2.2340084007554113,2.2588798059717985
4.4765185904055915,9.9286996538394092,6.646548144446637,1.3008315802701036,-0.72245013108694345
4.7082623479365031,4.2949939768945153,6.2790159718403391,8.0857183289430239,8.0027868968990123
6.7575931944458514,9.9414918024379819,7.2685694101494747,7.979635454511401,8.1152094808282254
1.6221506650015902,1.5046638795260865,12.621373355794224,1.1131982604236181,1.5456059006562683
1.7949024727318361,6.2154657612623652,6.0137064686068413,3.5079198101589411,2.1250884361634079
6.3671311010523794,9.0199664204486361,10.308690859421773,4.7577228146360957,3.8006999540562845
3.8786857547917561,0.55856088063873566,6.3625165534834194,7.9764908265809815,6.7688509159285095
9.7252678132026507,2.9831045306229527,1.2487688349567874,4.6059658889711663,2.8248746447444701
1.1571268813621183,3.6730409331047462,14.612947137853892,3.2633363965430178,-2.648393017981443
0.92022862520210169,7.7222497249696955,1.4182532887717081,2.1862250181393739,2.7906534813104771
1.7959933245702722,4.78316781214511,8.3560008177708944,6.4991728330698812,5.6561065107145332
5.2550919405874179,4.5152181800434334,7.8006967151601003,3.7720873463055473,4.0771608113947693
2.2376333915788105,2.9312611101238706,11.792481348868142,5.716091810261644,4.9006849159506229
7.4362723191065623,9.6390484990923309,6.2294887624360644,6.9345469106692699,7.0255018807672673
3.9410175614648493,8.5292656341023374,10.186658300520188,9.8313319719855468,9.7005951381471647
7.994066316283531,4.7025998698593394,11.404984562423564,9.3319950193279109,9.8693940046091306
9.6344743615254842,7.1646473148872509,7.52324264685745,7.6665915469136499,7.645516219448063
3.7718003054485818,6.4714880577733815,1.2418023114844901,1.4106588302728356,1.4551621049546106
4.3843623525682247,0.82015266309585599,12.985523924820528,2.1025017346632149,9.5555253159492217
6.7216605424466351,1.44588670864059,8.9507336562800255,1.0918426185799315,6.1682419860781499
3.3613958715232291,7.2568850772314066,3.4987040917715322,7.3967249855067818,8.8267774006250246
1.5006711299677693,8.0825952033018282,17.460962623001031,0.65302720528824232,-10.890902693104129
7.4058185572852606,6.2089972324212122,16.64065208047186,8.7357727272925114,9.43065750035829
4.2683670136495779,9.892037457523104,15.574084670525092,2.4979286001076781,-2.6951428663455665
7.0298757922231552,8.531566439470712,2.3483386650193192,8.6453041052322632,9.252965912333261
5.8692744945027178,1.5897247991772605,1.3532972442833011,1.4757355044159493,1.4054873922743081
9.9931547579984699,2.2781966189763079,17.527188184444835,7.3138767409694925,13.734951961344565
5.1719994299495946,3.0028001595002829,9.6548303532286965,7.6990497792970913,8.2180200302138928
2.7120790281214711,9.2777681406741959,16.06667742368753,2.5369068713285317,-4.8720505540965009
4.7432686231305539,4.4086627171290154,11.990303060320416,6.0745002083202593,6.2907892624472606
5.789744471414255,1.9951525819041196,14.268321428754057,1.1011357993900597,7.5192162768398454
3.2789656221952912,1.6207604607721879,15.314802629158114,2.2508615884352459,6.6720667936727454
7.5569537439516035,8.6724284807315257,14.338651206775609,7.3243461059452715,6.8422402544888374
6.1372014903505274,6.1209927394668053,12.458732126059196,3.9905469800852726,4.0017442821425737
6.6125776783639889,9.3468273035208451,2.9442063551436286,5.0003732517060193,5.3526466336126219
1.5399661398458517,2.0521699666698501,16.553050937282578,7.182155653672873,5.8459567228123257
9.5331857263463089,2.8947542021719928,6.4755782995284497,3.6067278658867332,5.1391352693958749
4.7728469130956634,7.8573267878731778,11.505105953172436,6.4541639724799955,5.220647375085961
0.95259913053189105,2.8627433673553475,9.313214740699566,7.2985368860240909,6.2898921063495985
1.2305185196482897,5.2164819352382414,13.67636732163008,8.3780087669088399,5.1022119820971321
8.4527213004962896,6.4448149293591666,3.0080984935299906,6.8245301098107589,6.3101472454830212
2.2903220467640915,6.7168741133781236,19.241460429335092,1.3481648268407285,-7.4454267880782732
8.3433281936676575,3.9492353180966884,3.0064432076194341,3.0252487307469105,3.0185265189709254
8.3907345152956445,8.974538806673884,16.471100478932694,2.3729288738135628,1.8989614947201077
7.961539127302939,3.9963709353018562,3.8818154701497396,5.853610272137475,5.1997754474012421
6.2184790753833763,7.5385206257404,9.5737828320769456,9.4297704949956991,9.4159519100686566
6.2402998622515602,8.5537639786318742,17.869581853252267,7.1462545357620098,5.4693635054112137
3.0556489952049088,6.5306251835364248,4.862131726954269,6.1658171894784299,6.6383966144850515
0.8965563353942414,3.8224354700294541,13.290214832429413,5.3050994902497273,0.35415163302170161
7.2512215545989527,1.4898812591198107,4.836882325698733,4.2508748206616449,4.6371176923190518
0.64167280398164461,9.4237408637560129,12.470732244128072,3.9696557656692106,-3.4475289303228154
0.70277974635865426,2.607468413143363,10.616307235018434,8.8146672327992572,7.7780188824323542
6.5802293192487085,2.1156841893641554,19.096169402751066,2.0810067940596033,10.816714811806991
9.5379668026632007,2.179041886082679,2.133241378066316,8.6862371233037106,4.5705959260592701
2.6506915235839257,3.2654558522367219,3.1422574820837319,2.2354427713456539,2.1412129793127863
0.56778816114617192,6.0490891604451065,1.2581792319052618,4.0727739749588956,6.4043331422083876
8.6894549685938802,1.9258690523386326,17.645483177897585,2.4000127173400214,12.113710489577631
5.6151221147928281,7.6737114603223215,7.783706415276936,0.91191787415134185,-0.15259923305234532
3.624916226784074,5.8068739437218868,2.0861412693067551,5.4007120964190918,6.1675075046938224
2.6655755047245568,3.1605759616207814,13.907882440890727,4.1477449292257429,3.3185058413729966
6.8637993324817685,8.2199170779588577,18.473596876697712,3.1951861807299942,1.821564236131028
8.2028624467574627,6.9433299345763535,18.554963574521093,1.3466332172799793,2.7776497407469574
9.8783749427438927,9.1022971556006951,18.735825328014805,1.6124677706832173,2.3126040657891562
3.2377751797085179,5.4500925913495113,11.729862023368087,1.5196327241663898,-1.0803456192793324
9.4374513140207839,3.8831183048932916,19.736969901847665,9.6148091552688211,13.835488387978753
4.3055498166877282,5.4622356156028395,15.481519540899169,2.1018318384180859,0.51743024947472127
0.68872915293813208,4.7273707782145715,3.8626053884795741,7.1508248765669222,9.6027626669408157
2.0412383841885644,2.9658339972073744,19.414166590033144,0.81277206332832619,-2.6221229142890086
3.5015476089077482,2.0738404911242689,12.987421795942431,4.6345184982622758,6.7734726442860431
1.3468179691720734,4.343760061635451,14.81741429361322,1.5740469091671063,-5.4005705981462961
5.3265136061228118,4.496302945078015,19.332388606163327,1.0940950770316846,2.635570034669815
1.1702363192096668,7.8627294471738827,7.9876366759707196,5.7339716878031863,4.0642390843458305
1.0103526083551357,4.7630709778519593,3.295967801599101,4.302917066222161,4.9574328740575586
6.3330200264333616,5.8756899717828626,2.9424465256411447,1.8354953605038855,1.8769610056802899
1.0900066929304488,2.7968979827654343,8.2339048955611744,5.4370037539491944,4.2087754860943072
8.0058206615935728,3.613681345229923,3.6502529373552517,4.3978218129657662,4.1152428652337099
0.55340999400113411,1.0978544303565387,19.856644712079721,2.8665955542453627,-2.7352557307091745
0.85470114304620304,4.4526059381109526,9.610314539756228,6.3969945775988899,4.2186357370166965
4.9029406461379565,6.1806578407385748,17.94553600530292,2.7617163180209436,1.0113256378526969
8.9117708510814033,4.9347379046198805,17.608826837802489,6.9233915964741728,9.9924921727870242
1.7982294653070705,6.097548821003044,18.613061186044771,3.7021836576681659,-4.4169177207622861
1.0907513286883708,9.4976614566764024,3.3133813703662836,9.6697224099774921,14.716483331190719
3.0630923485613435,3.1128467379029603,15.77731136681979,2.9412862321009676,2.837877085214902
2.2706831292015179,4.2538062252023749,8.9838427203522642,8.8486615514825733,8.8075731407935542
7.3208837362079473,7.3551826449492106,7.2555005951134204,1.9739984961127259,1.9616552868490369
1.251745657825527,5.2964756288829591,5.5723502174191522,1.5369381074081132,-0.95567043348837455
6.3608639260840549,0.6198507528803594,18.99085163398302,3.987653745082743,16.326441488393893
0.82847069690958564,8.5199351520405866,17.835200009779378,5.1145688432116065,-5.3514169136514305
8.5371415496726186,1.6288314219506397,14.886730008355578,2.9112258241152369,11.049207016028088
4.1061172016756196,9.7875628965403827,17.585840516221413,8.252250594107764,4.435530768563865
2.2126841071479766,7.0210855437509032,1.3052535761384321,0.92973954959491789,0.73419404077657613
4.9360635724658461,6.8527687228732175,5.5422983761037923,8.3958852552373386,8.8598399991293721
3.7932697203228516,2.4472226414496885,3.4799771156563746,6.7510967759785645,6.0455304827813698
4.2631459996377146,6.001774593378431,3.1939684606768122,5.1827851056633714,5.519642410632069
6.2253671756675839,5.0680470197024885,18.433779266232996,2.5064666497477894,4.1386568450717522
6.6678888369485314,1.533789712119876,17.821933223921647,9.9040342047584247,14.86049259087561
1.6386051379853397,2.2560126581412341,1.2551855855023804,3.8114306624891641,4.216668099513865
5.3456050269073314,2.5396249150355032,19.36817166116353,8.8482013208203583,12.591760832695712
8.6614653457314716,7.6931065534305745,11.634427117299079,2.3662297296207253,2.9150022982012818
6.5951515826814555,6.8988461078768077,3.0137421249685845,6.9431837212912431,7.0316193300147463
6.4034326403821371,7.5828866281532932,11.883025874043977,3.8979170259387037,3.2245398283459084
6.501007841583256,1.8175958192933004,12.569220341142584,2.2602971798726759,8.0642682113843946
1.4445687924083876,7.5721616407348575,2.7633860263441972,3.7278859578157375,4.3833411614638882
5.227637057416767,3.7466844883537695,12.012683964847534,5.8627517408283385,6.8776204281461997
8.4373830003804891,7.2403288295404957,12.514877638843073,3.5858702069521313,4.2676345934748694
7.656063668710031,9.5069424123835606,13.906422319089693,7.1889265755933618,6.4645039410263907
6.7250915051148095,8.4459281826264494,17.606458205662022,2.5895408071179906,0.88618382950769425
6.9315637601162701,5.0712081790323378,18.714125144355084,3.9024898133211976,6.1982018865627895
1.288082781862077,4.6900098702464641,14.437997376593664,1.6716454791562634,-5.593246664062927
5.7536718038378432,6.6099638453048248,1.2300290788585508,6.9114315155999133,7.3049193074607235
8.2213197279217116,5.3496831824454851,19.637826502921218,2.1595543580586467,5.8579726234194389
7.7276939859828513,7.5974849375372022,17.36549914188614,8.5177681477156639,8.5929421237849368
8.9927525347368817,2.6682393742845107,1.6726070509751554,7.2829496613572022,4.2400965360962894
8.8551966579242034,2.7575754086222699,3.0977166642417333,7.0975422202933176,4.9973183319470582
1.3536507745204978,5.0713384827667429,2.8207759522323812,5.9734263616919803,7.7976425909023153
7.0789640406816146,2.6826429118006105,15.019611799165464,1.7221087132556294,7.7108863871078084
4.3127157226717374,4.1735361105952169,1.9250947829340677,5.7449712134557425,5.6823229524536192
3.6349232494820294,4.7041286231710595,15.39246351365933,1.7788704449185528,0.033381019190537459
3.0482789922935165,9.0914710949340378,13.766547676255103,9.4629715883066172,7.3206427231378299
9.7364963482975071,4.5841847915650558,3.9053811057395627,6.3124994945766559,5.446463600606072
5.6175363994388263,9.0094204212143723,18.231412043641789,4.8894735637922899,1.7955758717299906
6.5882625297559558,4.0573038176948266,4.9049268644632926,9.5656057197164106,8.4575401299841495
1.6079000406287027,3.7932223063428649,9.3580724016158445,8.1176365860450304,7.6157497868178039
4.2270625361918839,7.6190191143964645,13.486780577292626,0.98752216561695716,-2.5914622650750707
3.4093920356471523,2.5338144431183944,10.864542377714617,2.9822735774667217,4.1435217966635589
5.2058311690232326,8.5994106775701624,16.35107960292051,4.7217047481821934,1.8629929166332673
2.3910682595234034,6.2336848932700706,10.064260369672551,1.9233211795540586,-1.7037401162393562
9.2117481023074159,6.3661312391442335,9.5366641947196857,4.9819540593005227,5.8139646099074227
5.2367529975500435,2.1191901123521508,3.6733749160373241,7.8253634749723311,6.0656862673444749
8.0993172802553595,3.0684256862323234,9.8733538489936841,4.6876458873506683,7.0237253146418954
9.8338178146043926,2.598709109559747,19.434532324713366,4.1282978328774478,13.035760578692658
8.0197195166266724,6.3369561568417518,16.51469356802696,2.0533316626360829,3.7483654225721055
4.169637598142355,3.9865574452551558,16.424537636182858,1.3732543324447566,1.7111068768891897
8.0190027353987325,6.2773892431388267,7.5159217120137169,4.126917882980413,4.5397727349476611
5.4520223539248649,8.3889154170649256,15.078424958673352,3.0081394541334516,0.4469591096409245
1.4058838396591553,7.5551333031378309,16.242947690274278,7.867821945670328,2.1206242033951197
0.56078950922352155,4.8282765275108108,9.8961023080100503,9.0608301615472673,8.3993958763725178
3.3343771162115075,7.912699931123865,15.858192744031165,9.6151049725241808,7.07374502100126
1.610881353834366,8.8390922497826807,18.992762208474954,7.0561509027715612,-1.2003621922204606
6.8827982541115427,7.1381008754395712,17.200806425564426,4.3104207336553353,4.0757033145607533
2.4659727082554159,4.3387729887613649,5.5072495954977541,5.3780395272149812,5.3424783669749658
8.5313983053664639,7.129802116896327,17.781308424332853,7.2895958886316947,8.2285497302324551
7.1917687868261595,7.2476641831845541,16.099193029678844,2.707329783277054,2.6554895548075779
3.9518236848511936,5.5527349315300798,4.4021432676600476,7.2535432332446268,7.7338220613236661
8.4061377607508483,6.3396484268852857,14.528818885749525,5.3228633718476459,6.6129952532843985
3.0663216889575247,6.9521465740805777,15.813901926289892,8.855300703895443,6.1562947195786171
1.1066882050549869,0.78774481384312101,4.8496156969314734,4.2856274109972601,4.3805794809438945
4.0798777391291088,8.0405162059056359,19.454805351280054,8.5039776468156951,4.9255238732804232
4.5801067037480774,7.1323267005167246,19.636843841916132,1.4009184363325833,-2.572815447419067
4.0232000564830361,8.5588780932361779,6.7417248350402019,2.3993769144073136,0.8340161006219694
4.2836014781451421,6.7235594590114385,13.986166865817003,8.2968858995926063,7.0357426694550185
5.3331577186042329,9.3042065250571415,19.998336540646644,7.4596936521625841,4.0580181832737221
0.98689418518791983,1.2767538515899344,16.034402061508594,4.031147623595297,2.4941333569849573
5.7715942078138838,9.2750861869490926,13.632505961249352,9.4535268331374542,8.4804869683836763
1.815986473082106,7.079762391981399,19.422171875814719,6.0534713003465326,-1.8570312580709836
2.8920827151483977,2.36044349452881,4.6225908121348844,8.5610898318693103,8.1624510691716754
1.8212497018251879,5.0006193284559144,19.126721919392367,6.8786586852816454,1.1703813702626678
1.7345294234143587,5.0625795706722485,18.417301322834351,9.4709318626856351,5.0905451092623233
3.4694779313792141,7.1935080254046992,8.6345719294969925,1.0294148638729543,-1.6266735804858974
7.9851710367857418,3.3246786777305202,15.363207694570479,8.8339535483268534,11.524487890250207
4.5941260886932715,2.058544529406213,4.9800358161543299,4.1403931321007894,4.4604123587079609
8.9234586926381922,9.194501637798119,10.944416477606774,9.5886285036238128,9.568346045842766
4.7925641139990045,4.6668350206086604,4.5871592529046099,8.0250236898833656,7.9793295001457869
6.0180779881085353,5.5942123336135845,13.626565373717527,1.0166901304513751,1.4769690999745921
0.59940831468443601,8.3655770365406283,12.805850941965756,3.959332044692915,-3.7042118057074358
8.2738685094774453,2.9468610651730791,11.510568396420204,7.4053392247009082,9.3542843635026536
7.1393037706833073,7.6254814059081166,14.262318704528504,4.4655158795051779,4.1429249055582646
2.3038954059000663,6.6131114732875655,17.433460671188271,9.1001639035454822,5.0730304929782211
7.5187165988557911,1.2868594401756888,18.37423661196264,8.7194460023561735,15.552306874755301
6.5736688324894308,6.9720734351017963,5.0605655283807733,9.4374591087925648,9.5661914080739887
2.1448812628535658,6.7807507638209596,6.121863291205357,1.9681606123618511,-0.18922426608596621
1.7532781980374637,8.6561975248274923,11.136229061149546,6.4659916981933305,3.3689796476599581
5.9755571431826011,9.065620229833824,13.977680067427775,7.3965773413887499,6.0445540190871769
0.81697712783276555,6.1267734874240594,1.2396479333271571,4.8970859057551852,7.6938814572485077
3.3552739776996678,6.9144522553120229,11.80837368948719,1.6723524848295837,-1.840487650778976
9.0334917451491421,2.5160843495275014,17.611048249690345,1.0384139177775231,10.390325076623022
6.6747221551627565,2.0916150464046499,18.515472396079446,0.71384890150183233,10.020671729495081
5.0278698437911249,6.0449714549075377,11.672297768176483,2.9913657281987738,2.193974189236584
3.3685650768224198,2.9427050307821752,19.36551445142894,4.5339884811834184,5.5347623705666926
8.00127217582763,6.3293114104694173,14.814735800361358,5.4762631678609566,6.565790314881113
8.1838446000334173,2.3816065836709353,19.088026956671946,8.2750595613606954,14.213226270940424
4.8196654780595392,6.4548377363183951,18.417364276332503,5.7761988660646395,3.942815824888052
1.3490210802374911,9.8396570571801849,3.9760727848374646,6.5642084295430712,8.5282400468845072
4.3781177342669881,8.3628960075317131,9.5306447210596836,4.8897799018948254,3.4383398771581395
7.7257115351105075,9.0414850444366497,14.384014811953774,4.9207686655004252,4.1781586213786488
1.6800162428304419,5.6801406118380413,6.666538226220128,3.0956227691030955,1.1548888660451104
7.3885491879915328,4.9902188851107416,12.615233465861266,7.9262161685748644,8.8346920531218966
9.785560973499031,7.6933187227830482,12.683344481441818,3.7401170305425397,4.8106317692253944
4.4965028512362872,3.8160553404701343,1.5844586528067,9.0066438074950206,8.3990802516702878
9.1892042563007852,5.9161810647324176,9.9120495274442693,2.9138564158918534,4.4302194788910514
7.7866601243765139,9.1550205825942044,10.846940849000886,7.4924745187385593,7.2215380535704394
3.7565520357017674,2.277820879402793,9.5870909496112695,7.9891646859521419,8.3807386547445919
5.9035115629887907,9.7325712941540878,19.439793629566836,4.0792714071461624,0.31769265184606621
2.3564791794833613,5.633421227584873,5.9264385550311971,4.3059268904813264,3.6412974780415062
3.5278346884317693,4.50002695678271,11.641609399692426,1.9232714776420525,0.74635869481260997
8.4319645379621235,3.0013480344064916,10.848893992948966,3.382922838523962,6.9291239862365828
7.985590203581725,4.7169055927843742,19.518133890058959,2.5075329309707861,6.8848057493796482
8.6326056615598699,6.7550532372724907,11.690806028910664,1.3683813169774213,2.6278902305708249
8.301122162672435,9.125828131527344,2.5346359563996774,7.9906052074447045,8.2488012963337223
6.9490568012518104,4.3340329589624274,13.04571833817463,0.54236296766192071,3.4402015116572415
5.7802003212971247,1.5577242237818865,18.025958954154767,7.7055161035684794,13.644228471713088
1.6765848155036394,7.2454030627250017,6.6476815749928644,7.5893436550754583,8.1770988779979863
9.4846569085247214,1.4838349084075908,16.935896451558889,5.0506654119912797,13.720190772903015
5.4918131590436259,3.1407713376410924,15.725315058446657,8.1683642059428259,10.22646250817702
4.0247088751048423,9.1721727830514297,6.6281321917991862,1.0645657839753131,-1.1055118165946436
4.9219625202870922,7.6413914769173186,9.8794489613450214,5.7628248917275142,4.8717517992261099
9.6744826229803138,3.5600431930293168,5.3103340007166908,6.1472814089341723,5.7606061094376289
8.0295455504400515,7.2460603951527407,15.668748956710736,3.281788782112836,3.917115423196595
2.1311237490859454,9.3663621846721732,18.829111042051483,6.6906745437614461,-0.94790686493474907
6.2342814800388648,9.3321998139707478,8.3682822465697111,5.3074934521546009,4.6983594068028891
8.533909023615486,1.0705988413125649,15.917187527992549,4.0004329857928882,13.260505106673969
1.3739171026094144,5.478870712243328,12.188982468086417,5.1620950460467858,0.95285237475410089
9.1849592957035835,2.0813823571263876,10.622944438637557,5.3569694907453194,8.6772361178075545
7.0578987099818393,8.2664568970158072,15.374108584037582,3.3714135258066253,2.4248187226637623
9.5957621130338904,4.5481146105739549,14.661928277054395,2.7542504914218608,7.0038463560706177
6.0968939872751333,9.352624852565345,11.212733414273673,7.8491841336566432,7.1403716895053
1.9696756740707015,2.4273912751553555,15.933125419712045,6.5512970712631882,5.5746894254462083
0.69016707561902657,4.4945876914092002,3.7480063970450428,2.5609930608472622,1.689997573043871
5.5432653595374424,9.1983347129473891,7.4356059354104191,7.2800275479016836,7.2414530516841733
1.3764368597452898,4.2724670964631741,12.334616052152814,9.2055212250887948,7.6013244989654343
6.627315999547398,6.3785545701057469,13.821214272868335,6.9219648826318938,7.0539258406622052
7.6914780903154956,0.72134105865357356,6.8812613305262351,8.2932453705806797,7.1233970627271672
6.6918383848915468,6.377949679370281,3.6418339847858356,7.0036442589394623,6.9229058207969469
4.2041417379142096,2.158834210712131,6.5047979880611502,7.2336421292607067,6.9993633232132941
7.8378256724057103,3.8181555356395993,9.7903882816177354,7.8863308776224494,8.5429622284215956
4.8251779295083761,0.68374571660104566,18.035971503052558,2.5602415998745589,14.194399278668715
7.8411522327961993,4.3338522371916621,13.976815056867212,0.68497453793502561,4.5140057558326845
1.9228800540259476,6.7046490168051562,10.87167339303193,0.56485834181688943,-5.1476472797095756
3.1722266467313771,4.9731923619512211,19.518228988150337,7.9322241151873794,5.3705391324585285
1.682683484182856,3.1957315332228582,6.5156463451193138,5.5144495801529398,5.2039268373086625
8.4890399485112269,1.4203875858555619,14.689600472705356,3.8005810341489186,11.568001777114556
9.4647905278993818,0.54987573613288965,19.029629495928923,3.7301270638291624,17.349528543881725
6.2082988878476018,7.052399510062358,16.466637427030367,2.235426975869077,1.3295490774178382
4.4516578805032516,3.3640527263290156,10.28680460554753,1.7259265551460692,2.917226433078401
7.7036755922717113,4.3233694570029844,16.248582307087389,6.2978959304296458,9.0946233120386122
7.2290651350785309,2.1729982332900497,17.729086205315731,8.5206285348576163,13.472581762567277
3.8192963458028593,1.324493583771122,16.686983949181222,6.4821970172231289,11.431646931073516
9.0027234299171202,2.3470884996478509,13.163464825528674,1.8688377185999099,8.4921117573021991
4.3724041732422441,3.7167813974256685,8.6061825854159402,3.6318327129571166,4.0350002559406812
0.80661298547378646,2.9230505551852861,4.6003300695405684,1.7081962914123348,0.067023966366466237
3.1598926027413743,2.967443763200055,2.0088886693689805,1.1689421876369208,1.1953234267320447
4.1525020269576558,6.7913635609653165,16.007586625962382,2.1786284142590127,-1.1559068637084604
4.6651092965391614,3.3491502281640932,14.583618773258731,3.3871882581543562,5.2256668130809265
4.4307992252146331,3.0187503029910938,1.4522234158590517,1.8885032558055446,1.8058071846603294
7.4114701654706305,8.3073622040978385,17.021487423304311,3.5971150298798169,2.8319953270881739
7.5872557861454242,1.4195909401625662,3.1079544313412821,8.5340671470782716,4.8183999814053093
8.6667926018630155,7.2226504488832655,3.9496813488861751,3.6252753651564502,3.6547596179579327
5.2298558256103647,4.8536215156484444,1.1518637184617986,0.85232761922734546,0.86350389838087116
8.582430524323966,8.8689398518376983,7.8921529535753576,3.2984847853224215,3.2230678553428023
8.0521594669331176,5.3235071292459395,7.865055597588265,2.2895114966077292,3.4269293094414097


==> anc/competitors/data/v2/elimination_half_life__s42.csv <==
x0,x1,y
79.656044370036696,6.73662043740734,8.1942628742907715
49.499059577684712,18.45039601479553,1.8591930633807401
87.273812792024415,15.844586673198801,3.8171240129082324
72.763122615342752,3.1011798089260996,16.259890454366793
18.475961309888458,19.943658498913887,0.64200062332846231
97.80601164730804,17.70480046184716,3.8283157281351792
78.502573179131772,6.3942603194167402,8.5079869282051188
80.745787474925848,16.901035013557827,3.3108523043254832
21.530226940799128,3.0219711055562746,4.9373229421488096
50.53473441060104,19.982989879010535,1.7525190754027733
43.371822180932313,13.648009986024201,2.2022751157249036
93.408848996374161,13.352375295617144,4.8480012672902761
67.947860807259815,2.7183738126985224,17.322072232842416
84.048545194374697,18.043634579035881,3.2280437494214582
49.907277894459803,1.550990560884919,22.299132214658815
30.451484960629919,5.5757331027817933,3.7847720987914717
59.912630831425133,3.7174156281660649,11.168902624606616
15.74355304937578,15.758590873152153,0.69233869646335056
84.486805479332389,4.7658803170450597,12.285108374999879
66.849795920985827,18.30212631548682,2.5312309495996899
78.227896607683647,13.469111747222312,4.0249077568388802
41.907337131688152,1.6870914993992281,17.214113545472575
97.362822195541298,1.1031668484453088,61.162494029437987
90.380900918997796,1.9815004232735796,31.609362077949854
80.054514736638566,12.512578375306827,4.4337607364741185
27.517483706677083,16.228154406328891,1.1750945752210844
52.004890335433075,5.5325035919203813,6.5141194042940551
13.94233892085059,17.138768015538385,0.56375352437174242
23.886054286079304,2.0874068629119473,7.9299517091561897
71.474405791820914,16.218313219191849,3.0540637946934432
77.028594031703548,18.628113173273327,2.8656050759106746
97.075875919078896,15.67005958298323,4.2931286671670899
39.324282232433674,14.264294895594107,1.910485431389527
43.341373543138197,16.921624154452278,1.7749816206319684
52.260023014822714,1.7628746913942619,20.54382885299049
27.052422317585712,4.8338601036620528,3.8783349670968406
21.692935480192446,3.3735499068072183,4.4561973894143545
52.813443360334034,10.586088813666745,3.4573407509542982
30.421841414579571,15.158574438248046,1.3907861973556557
70.283259521425933,12.970225046951576,3.7552393017109389
49.343672698509764,17.171490895476765,1.9913917427562913
84.94103764520537,3.9490468563807268,14.905910521931837
73.023859180202422,14.95780074676807,3.383220252002261
38.112997724383696,4.6677883265091777,5.6584201286501861
84.9033821255681,6.1444162750382052,9.5758557329602212
82.428792174712171,14.488189248344774,3.9427392890800106
44.8730541127157,19.623890913074955,1.5846514148421367
35.949529353721971,12.619328513564323,1.9741956804873331
71.424595357747791,2.0355059848346162,24.316924121911065
22.577723524837882,12.709870428623123,1.2310402761838102
27.99173822275975,1.8046604800231747,10.748988412559132
10.662604277590496,17.798768515969527,0.41515146161603489
80.823193975192453,14.481987416911794,3.8675957803554217
69.836577093282898,4.2894290820275618,11.282794749637983
73.464884076370168,2.7426991106597631,18.562431608722004
80.265612791977105,4.4871313487260611,12.396354227658685
51.302419798450593,19.620516411529657,1.8120102536870235
61.186707635760435,9.7126522067113061,4.3656858589338272
22.58172983148917,15.897538018486751,0.98437498655603772
20.30770661823761,13.09175850004776,1.0749694692571148
70.156266561142445,11.875849849214109,4.0938790355360588
52.398658552881926,3.757474838635944,9.664008925294473
60.871249583306991,18.974464617603807,2.2231866253604431
78.849897167442307,6.7255100177796407,8.1247338257742037
67.124648800053166,11.982327100343301,3.882165895563316
59.822146059219627,14.295742947192256,2.8999365316079273
60.328644467087216,13.335429949660869,3.1350883153755871
37.355508825635098,18.871293784214849,1.3717855231430376
12.773605111114547,3.8203408084811019,2.3170991243375005
49.304565030912613,10.658702030491899,3.2056495686506761
29.312620553757629,8.6766534240745532,2.3411844464584775
46.767577935217254,10.009205860169745,3.2380122820808803
86.806276594134957,3.2651329977571475,18.423981418538784
31.054553727880666,3.5477975875825414,6.065962108082247
15.247246752015942,6.2834353698438896,1.6816186333129366
35.32455028197969,6.7893874714557949,3.6056144163713326
36.423438199001524,9.1301610599456495,2.7646218403137692
69.572486325420556,12.608763393695938,3.8238272476127264
60.132893710715052,13.057953230946996,3.1913190838181125
80.550838819577208,8.8244070351258337,6.3258336882882684
69.788218629464879,8.7668790791452444,5.5165852150585941
46.574817529606349,5.1349420072422776,6.2856305879394387
83.261834619943116,12.177818719771157,4.7381598231497462
25.027562791693352,7.0237773150275196,2.4693409595340419
12.044086582047443,1.6851368512699103,4.953041051276613
18.104307469807758,8.9496008389803485,1.4018820841630077
75.012341553680528,10.008520826713236,5.1939296122513863
51.568950722624862,5.2862644958800082,6.7604038501349741
24.51446011302416,11.876700729320198,1.4304074208408664
55.094029759302721,11.749666108206497,3.2494678803281087
23.708089244185157,14.338041441097056,1.1458821564797497
72.668833756996236,13.311021161822991,3.7832936467739402
50.154064801662763,13.3962280738996,2.5945188985898406
44.291910348683423,7.0080688846568187,4.3798504804709397
37.136088023308886,15.961212217733124,1.6123655677957078
66.725433380699968,11.433743288393909,4.0442332984476579
42.563134949805139,9.1969457084179123,3.207179150053828
17.888492738449088,12.894237137880085,0.96141596708553612
20.620531190846378,7.8524893545548311,1.8198086581254158
96.570789809456301,10.742045647528407,6.2300570611847457
91.77226216368463,14.997408081162185,4.2406112666439535
72.973642042967469,17.841654847750448,2.834419473267225
33.928296531356764,18.500086748608641,1.2709296889107051
97.22587396129515,10.569025578478884,6.3749992991193656
80.087581356921518,10.885227180070812,5.0987170926445984
74.520117024309599,16.197537804512891,3.1882895858071802
50.44253519294098,6.9745631431398243,5.01202386031754
34.501740566064313,16.910264884556305,1.4139167171839317
18.675186593814935,10.388691283831045,1.2457684953692409
91.234215688945753,3.2012777623700996,19.750023636071454
51.019866085024994,2.3691237943859305,14.923984673450416
28.212702831570727,16.997871009749801,1.1502265813797523
37.536096173558725,2.0557904212306801,12.653291103819834
62.129761204770638,6.331617286539462,6.8001464027902756
25.909550464530852,7.3484707695293707,2.4434088445138933
87.095285568313798,4.2868944586402815,14.079430571749024
78.266757685168912,6.9639740262377954,7.7884930172727769
74.751666035584307,15.111158767776628,3.4281225787347021
48.888373579759332,1.2789740276413446,26.489703589410095
66.457795663219883,16.716295065893043,2.7551112380505796
62.568817202146199,17.274412447916607,2.5100819175078111
68.486194139933801,8.0729698906394152,5.8789928838957932
17.59998890259002,3.9186450821520613,3.1125024220863065
47.422666195354864,12.415967750956536,2.6469066554114606
13.745275647570324,3.2737785614329926,2.9096274671664903
54.459173732006704,7.9334678604867976,4.7570883326128337
39.687509109950682,19.210154437118476,1.4317138315167723
23.007176997944221,19.913824979089107,0.80064847794522742
19.306267095029646,15.669992935737126,0.85381296288543462
62.888011495994085,6.9082686884945579,6.3085838046958056
25.35336716831975,14.065635934155758,1.2491353771627502
93.260810653911747,14.402720944196242,4.4873286119734344
62.295502573035549,8.3689922081093453,5.1584207763130925
41.218282408135337,13.176884057137029,2.1677560176577901
63.182394233327507,1.2038252545378487,36.371889556765673
12.052348392672775,4.9720955134425875,1.6798304484579922
96.270329191730085,10.976677756377962,6.0779171631511382
53.407309324861018,4.1112747809076211,9.0023818242472053
80.446170452525763,4.1522304896541389,13.42632502278167
17.44569999301947,16.88978152045452,0.71580973859969399
53.799249775434433,19.793527050988505,1.8835895188530396
54.163629491906882,11.56341913254052,3.2460464165190919
94.40438094774845,16.942324886752555,3.8614674452349953
61.455524713846785,19.816111622199177,2.1491945260837886
52.614046095125843,3.6903218828067192,9.88031263988033
34.027809678270422,9.5166666518326704,2.4778919940944069
39.841209760829699,8.4588816009964773,3.2640199575559086
56.860516222438399,2.5209363892775154,15.630833808322645
49.502031427454199,15.351273283100145,2.234662047023241
11.945087189229739,9.2418015191292664,0.89570690357307414
84.366273177492204,9.9172117496176249,5.8953896304832192
90.654469465578998,3.8627865024515637,16.263789702012918
22.62241800987497,4.4376063923864946,3.5328360144199853
59.863252918514448,18.234968820968085,2.275037302220519
19.77181670218992,1.8483326905112989,7.413096703292795
70.501608373583053,5.4241934139304187,9.0073511164658839
35.31104054551075,6.5491272759760388,3.736459846765158
69.348037122271165,10.313753305630142,4.6596217983514867
75.429515285819434,12.142458287281123,4.3049482119964928
79.178274272589135,10.372509541162666,5.2899969725893135
19.696685136030691,2.5981913565807586,5.253578711474324
92.441066062384706,5.6296816270585577,11.379268495988477
30.719259180539275,17.028179310488284,1.2501892436028894
13.36713005585618,13.114185309090722,0.70636649630739556
59.936722245233504,13.333831952551213,3.1150946452418387
43.38300554761949,13.733861851675744,2.1890727582083533
84.681076881917178,15.495157361751053,3.7872468739186091
82.742632485787169,2.1040611527074993,27.252365853941434
38.542500354044378,7.965559313719635,3.3531798199466483
95.760945556277051,11.251021269971895,5.8983387977068293
36.182605432610671,7.4306731826491941,3.37446486320363
56.355141630854305,17.045098592456544,2.2912224847714153
33.036858151084246,10.168877663158584,2.2514326022081419
94.243921304406697,15.603924199728203,4.1855520847179877
24.814703582381632,17.188294820742211,1.0004825820091385
14.041955745309609,10.591038175166464,0.91880278123410808
49.158735400273414,18.281492633555647,1.8634694833319871
99.313800765025334,12.155354870202631,5.6620694883106477
90.250953962942262,17.155211677840715,3.6457673779162159
77.374721751125435,7.4712251162389611,7.176959780931182
90.171324179067241,10.477522212098219,5.9640749397733472
90.410197572807689,11.096809779086977,5.6461512962071154
56.697252434780417,2.994614602025341,13.120618563313322
38.433614664771369,8.5724976273292732,3.1069702344128176
79.48111888998892,18.429415778481847,2.9887228142670761
69.549513685098503,12.985812566930106,3.7115746693059966
43.629195598633906,4.3726250663023825,6.9146181278745917
18.502000125536377,7.4382570765824942,1.7237756042827872
77.211065021412338,4.6404571835912964,11.530602684804633
33.62144643305782,1.4716395041728783,15.832452385276536
94.313183548040129,18.621748711576508,3.5098226923318059
31.687351750511628,9.5159392368805591,2.3076371355964116
21.048213917033742,6.8431663759949366,2.1315296812995643
84.80014049124155,12.371066639596995,4.7503177432034907
23.795588496204466,1.1389746695672971,14.478234914683807
26.134147734196517,6.2824200254154627,2.8828006256395584
63.944451236875913,14.357635848278958,3.0864067855897628
88.710583675371808,13.041625688315996,4.7138628232605582
27.679119914311592,19.654313003308175,0.97595016917606414
37.929130561008535,12.786796483502837,2.0556272646312101
79.966435441705983,10.072611598926922,5.5017250706863372
97.464378345487063,15.467218700496145,4.3668364365505443
55.066706758210806,18.163229567317007,2.1010155513371673
22.950775229612571,14.69322298764868,1.0824641569444207
11.25426589373814,19.301013247438213,0.4040827372312023
30.669042699896973,15.858098244025367,1.3402393063768563
21.863999600786894,17.469227326976604,0.86733954740788344
70.989280625157164,3.1679773524891068,15.529016151135213
20.964925416567802,14.915856556881966,0.97404351257173694
55.569693845856968,9.3616852910200041,4.1135539849986804
72.483619207859789,11.508972245814229,4.3645207441798908
62.30049482988121,13.427945780164778,3.2152529972889026
27.979808649405186,19.426487217405818,0.99812216058622572
82.371207356403644,19.706983547200867,2.8965999063867738
74.386641665422147,6.4763366642701996,7.9597379423675418
76.50856035239876,14.941316451320407,3.5485783663678956
21.795197640158193,15.249687220770104,0.9904512627680554
21.137842328531015,7.5833643649479274,1.931665686720907
93.480629590585693,3.3535257224201995,19.317602329146123
45.782037444244658,1.7779922454286754,17.844257774708208
37.085382260284575,15.769519423054392,1.6297370399762856
53.972564081637998,10.304295094521212,3.6298443091427259
69.657779148722426,19.725263220403598,2.4472596593860274
96.006093134227299,9.8344956676794073,6.765189064109757
35.780160419384956,19.580422602402965,1.2663491321985449
93.232758638082444,8.8199440416871369,7.325477512194289
12.237354224763068,16.079960860639481,0.5273947213714516
59.96782380941422,2.6115661739248091,15.912942323597642
67.057760051297663,11.553772492617515,4.0221518768214235
19.530766337567798,16.239135952728759,0.83346928748756155
22.630563735752137,18.569331677177885,0.84456354927145583
47.720288738467346,16.629078721731201,1.9886946624734627
96.960872092886348,1.7024438168223104,39.469075981485666
63.643829791093552,8.0813444848279499,5.4576530091040683
93.972089944019004,1.9252709739631741,33.825190953328523
82.392482405167371,3.076363531176602,18.56022207003052
52.064344139976235,13.830806944682198,2.6087118874055384
80.628710432696863,14.551905729922264,3.839751120361155
11.605310557928895,15.700692972280899,0.51223727709620726
19.822959708916144,17.443674413057593,0.78752393291609024
84.648575339446268,15.049197901053688,3.897979353845098
81.713537949264563,16.21656025002601,3.4919539609979564
30.937666776979032,1.9303104866423055,11.106919443690174
57.769263153914814,5.4561678583846733,7.3374024415581784
64.541423863000986,12.81605769412967,3.4899348773645698
88.096505839841001,17.30438078787164,3.5280591253400631
64.279644160485304,1.0855023738535232,41.037029928436887
47.131441234631232,10.777957500210647,3.0304525486355915
43.676563906646443,13.868460587923547,2.1824959299132876
48.329387773615892,1.562538493443651,21.434522008672435
68.673792302197683,8.6257555935143699,5.5173065767370222
88.074156857709241,18.01706274629024,3.3876437886613813
50.850719386866977,13.760643368261317,2.5608939634594567
32.305560665622231,5.515508903851349,4.0590549179683793
31.299612669782302,17.20284146300634,1.2608749331791211
77.141285221910181,7.612597044780772,7.0224274770244675
83.491188708151938,17.213548751737129,3.3612705090175159
19.475027186871245,6.6799293712592052,2.0204096616006075
15.990297125966034,12.216084766779831,0.90710535493570366
63.499029738080658,8.5418612872088477,5.1516673156921495
23.155591977342844,6.2216759643462733,2.5791804864567016
84.219777141070722,17.844593681265515,3.2706996080295667
37.930120653166696,4.5642799568503349,5.7589748790920705
22.94847396740284,2.6114202334794987,6.0899016770733843
92.887342523870515,7.496611832367547,8.5866695259734307
24.897855046175035,14.635143805189784,1.1789575679386739
35.624807410414199,16.341200513549353,1.5107819963990357
23.825205567285277,19.976124031268533,0.82653008322757271
20.394105729881947,6.6308790832121334,2.1314089871718513
11.903321470279604,8.7508970714943608,0.94264641801975968
14.985586824783411,3.5996042825628995,2.8850425920098162
25.717732384226743,11.922566662837639,1.4948449479272865
14.804373936445785,19.954020707995426,0.5141535777722257
63.202943449987409,14.316739192292511,3.0593307053062073
71.264307411955571,12.309043967854063,4.0121852814451442
45.426741114882539,8.4550127655140859,3.7233215922530296
38.619198725684448,18.390676445425541,1.4552539595984422
55.407361332000711,10.441415326476639,3.6774038961663749
88.750444801114767,3.5529713529481683,17.3105978454169
86.601846413998544,7.9421908007835356,7.5564892698095605
13.912755581151275,2.2761667081075712,4.2358670757265884
26.334856863687168,4.8376017160868496,3.7725420316945248
31.30703839939564,1.3357068389983318,16.242918713399114
32.444881824899063,9.6123184135031057,2.3391134310604769
61.410938656849545,13.056265034084147,3.2595677537256744
47.463618313287306,7.5225567851992476,4.3724877631796959
14.43287079348346,8.9872536586002649,1.1129072172468104
43.62527246136144,19.224976184046941,1.5725540321246547
57.137765384587347,15.287299309923394,2.5901547820036401
19.150471261334438,11.276276101954073,1.1769201520176484
85.011269840970371,6.4062766271246794,9.1961077282162602
14.676567981859383,18.042939176686907,0.56370314790897347
93.235768211625583,5.4668452207325302,11.818953118632244
18.920182742188793,7.1815118798168642,1.8257557544653389
85.921745643797749,18.272231474036023,3.2587026831266184
91.23878295348554,11.061299050416375,5.7161890568708014
98.161361252793341,15.104041038941556,4.5038161093974898
82.182329224623416,12.224151089111556,4.6590028000711898
80.152978669419596,13.415344971180408,4.140483478973878
67.823494839599292,6.688282538781686,7.0274665657895437
80.109671912031615,5.5860691709065957,9.9382948790138048
22.109698757183239,7.1273545962046398,2.1497486945418784
58.246123235287357,3.953389717585027,10.210114935673808
56.280058317137303,17.611972940525341,2.2145208004511487
87.181492971030181,6.3816917317521673,9.4672035517352988
51.651942903416426,11.668298493873309,3.0676963270062387
44.658054649031811,16.04751407768611,1.9285249866091059
67.560694411339909,15.892658078138558,2.9459868196284975
33.981698575076145,9.3293389130996651,2.524221419318502
22.579156985856116,10.048888863147788,1.5571229818832719
53.008954662137121,19.899333229765471,1.8460520840925669
47.520043173539648,13.817352062601458,2.3833358063153258
30.931294647598634,16.478130419239772,1.3008385445085455
43.076062910361522,18.148525415165405,1.6448560372808925
42.975320484362264,15.964206888357445,1.8655419153570807
39.474600797129092,4.5184075541177844,6.0543229057502934
44.151767175423608,11.681243941013872,2.6193421528626071
71.716901091035083,2.9359889889763524,16.927792523300777
36.718882711415674,13.40552040471597,1.8981870864229384
95.397213404380636,19.151639135568409,3.4519378953029585
92.471321758436005,10.741909221702114,5.9656644508900349
53.281938547007073,9.226477364487577,4.002002276101245
39.552508450421996,1.6810122769451004,16.305584874105957
58.189131084700286,19.235715924255185,2.096364284047759
86.37044398962621,2.9570509984730169,20.241354550773444
68.732860650409179,1.7805027727920919,26.751922635896676
82.395264515236974,5.6752656185938308,10.06118869960609
57.945004845916614,2.2450782444492661,17.886186576125652
66.962586634085866,9.6472390058234847,4.8101920673271827
35.934005276421559,10.805668223885135,2.3045558257577734
76.140384607926165,6.9388290315430945,7.6043502863996348
28.216413381314652,1.968249168922835,9.9347048036364054
72.531831593664833,3.1204069967353072,16.108334376572831
87.464716149330471,8.3055831818086325,7.2978678275409008
21.889255357138953,2.1500405657041863,7.0553338408891948
65.294176648772776,14.265604786588355,3.1718854611856155
18.558617340694113,4.9333902889714274,2.6069540546694636
75.314406544428422,6.7393598068891318,7.7444868994731673
17.604389694116822,8.4883897663838521,1.4372386746821388
94.234584043056344,8.9155830283138098,7.3247668194492714
22.366713703402194,1.0315534458212101,15.026010197773328
96.299222131817231,3.1293370489752532,21.325718480597288
82.079575847658703,17.392526711076684,3.2704360330924138
63.431380401971872,1.0234281877262545,42.951666903202714
80.436169416659226,10.655179760444627,5.2314711397622435
81.560335508477735,10.300538123636954,5.4872193888272607
95.14243565355973,7.3287890592021183,8.9965350858515567
32.804501845526843,9.1952133827825424,2.4723210688636312
63.106830582247824,15.831041613005102,2.7624861751087386
18.554427780796111,16.982870418084172,0.75712869117812132
65.454913002170912,5.9466223248897512,7.6279024011072369
25.416217368350992,7.1273183783868665,2.4712574493204702
60.845555032519769,5.6071742075383213,7.5200034949597248
61.518746263046474,10.117404610470238,4.2137774262948771
51.938663768310462,13.981908795517446,2.574290428999118
57.036859796181048,5.3368046338049906,7.4064063706548229
78.753105100592919,7.2839790990424671,7.4925945136066217
81.932024486085993,18.67730773419386,3.039993438931698
54.293789401788622,1.9228165070922034,19.567959769774998
63.963409737035107,9.7546224995517576,4.544167952148042
93.811261212109159,14.519602790338778,4.4774781348185053
20.776022965101053,3.8586262195920074,3.7313238171945509
20.539320931009946,1.9001063801041553,7.491027636257745
17.893811071969157,3.6259020611320842,3.4199520185062449
69.207695653647505,18.457640677082974,2.5984324826263445
47.674747071134149,1.1759358546013448,28.095579866043298
79.688927452765896,4.5781175214156846,12.062693119264836
70.41082719777333,1.5943867451312466,30.604057263434058
40.027398249541434,3.1019598836818618,8.9424067451212501
90.852989262538216,12.78283644593763,4.9254421602920493
78.627893236358702,5.5911392660426298,9.7456220315834869
34.348144681915812,11.815028958182859,2.0146598327278729
42.777281599484859,12.213712272556396,2.4271618232773564
38.299598218383665,17.139271328705803,1.5485851793994589
24.18504837624997,1.0900864653256046,15.375145970402459
23.30050352879725,17.214019727504969,0.93802895552954646
94.251471703816961,12.763262642112506,5.117521414566327
49.411363347887793,4.0921262359941943,8.3677953282316135
44.498784049966886,15.685810374570396,1.9659588258583442
75.671713780964012,17.254339294021129,3.0392643123912273
59.769375872760996,5.8310061913289886,7.1034356885810439
94.252598815461596,18.457079937150937,3.5388615751532213
80.227134451845302,9.6346911756744991,5.7705434623063114
53.143260771208631,12.465064632333108,2.9545197558718441
43.872352613274359,19.708341138735229,1.5426737413857379
98.796839043188982,7.8691854941447872,8.7005458834174778
74.598421240327909,16.450027570582144,3.1426516276481693
95.607519400345694,7.0495832387407331,9.3985713340232682
20.663071949533723,16.185056922588331,0.88473639169239804
86.548031127170432,12.413944458390207,4.8314849298839864
67.336649559208681,5.1107582092826274,9.1306018077270092
20.972951050160134,8.866495781995491,1.6392332929627691
62.94321999722986,7.0350770529076723,6.200308984540805
71.748672859490398,2.4840594685269135,20.016360687658043
11.107241729974255,1.5668606318942522,4.9125738193871813
50.888616565757189,7.5830944527364377,4.6505831491184573
84.285956007668901,1.3616488085322449,42.896646438721824
36.58231228096809,4.1442673940537258,6.1172554761031499
51.2693273618696,14.778483096166507,2.4041468688347258
49.808271436110388,14.45373347798817,2.3881118437524265


==> anc/competitors/data/v2/elimination_half_life__s42_holdout.csv <==
x0,x1,y
42.166763364292855,2.1428209242038925,13.636961764460759
43.498779295624416,14.510431679538071,2.0774470889364576
61.840329610775797,18.384667528171139,2.3310374449034579
77.238270305557265,6.0572820800918752,8.8366565423248886
26.614661618571937,5.3628712820037903,3.4391950751387275
62.614508157172402,10.715943678662333,4.0492797885194802
58.129511021060772,5.9522646132852772,6.7678024675991351
64.2242951709962,12.643538751768038,3.5201724317313112
33.774729363357878,13.296434343202829,1.7603130918156382
11.319830224551545,11.144146532305195,0.70392491007488001
30.849307371014746,16.81386956304641,1.2714842307983123
90.043739096105085,15.770945678449223,3.9566626165525363
90.60769385878271,6.8836012216647369,9.1218433233049705
16.169144805698849,1.0802947718105527,10.372370248140308
46.364185989833494,13.422132138104708,2.3938358347507398
86.443060085545284,1.7297935305109311,34.631324249194442
98.134068231069705,11.619939269666778,5.8526045365537884
60.150320011790136,3.9285493362388988,10.610576118684566
38.540632331887934,2.9242748751881447,9.1334294298445293
63.999952267454709,12.446168388416888,3.5635036854091235
87.711890774084225,3.4468620052291854,17.634689237406459
25.109993841473781,18.866236004826838,0.92234750629056617
27.458150918740248,2.9547729831329659,6.4399189701913899
56.290905806362993,5.2234830798297809,7.4681198594177829
19.058063977229644,6.85372945576347,1.9270148349835796
80.586026092287824,1.4439216416226619,38.676694407874002
49.965659696802312,9.1074588521613862,3.8019608687736755
83.090949050215443,4.1915339227602093,13.737698120281554
91.641106628402596,3.0261922553281924,20.985873181608412
71.140970992352393,19.148989853332314,2.5745845224896224
33.9834299682623,15.900034567131588,1.4811613690884167
55.5201384085657,6.3152461104485624,6.0924713374952173
39.537865585818935,4.4377690443359716,6.174215146672279
71.739009363557557,14.432198740835787,3.4447373114587747
74.939778389209692,13.677817311738522,3.7968972124779259
86.685792009216726,18.544709411804135,3.2393742349043864
46.150238878513498,18.604186240400747,1.7190816695522897
79.757752919988661,15.127633261982961,3.6537191123251067
29.018090232573915,8.6812029965801401,2.3164458358012872
49.440765987908435,9.6800518060137666,3.5394904403646756
28.984327270129533,1.3446685142586576,14.937613683379544
83.33441653933204,8.2634812394156771,6.9886708747269743
82.249571923889917,3.6474679533794649,15.626992223590294
74.642145878383374,1.1279210239381687,45.860486679389432
39.203949920191789,15.921342788326484,1.7064099213172341
77.281086829924291,7.6630080858425185,6.988873373640617
76.642339395795915,11.155232464209796,4.761276053340314
82.965360253914696,11.128348108564625,5.1665345202234869
35.245465747227662,18.690486847530657,1.306820307147631
41.458708028464791,18.066666396084358,1.5902703926582176
95.564949897455037,5.7621897030603249,11.493288782867237
37.248293525785229,17.479753185059625,1.4767409550972508
34.826357105252029,18.391810288661663,1.312250675444298
21.764568336187423,5.8366670166746975,2.5841539039126094
70.216185334338817,11.909497494745105,4.0857992923855297
13.826105667123755,2.1213094913880242,4.5167813872587548
95.70656986507467,7.2644271398206426,9.1300596234122722
95.982990675359204,9.6378072971747422,6.901591875314077
93.657013060584973,6.3296672894974346,10.253984464345942
27.705573769187922,8.0069898291437767,2.3979002136562433
16.77389619174641,5.5736368808933268,2.0855879759101112
28.683994883704525,9.1833772606920974,2.164564069418307
11.01537734621378,1.0625247218580296,7.184450718075742
44.164753048124339,6.0221232962616149,5.0822894777577403
77.448122590144195,2.2084352373014902,24.302976174457232
69.049448003012841,18.224099921223385,2.6257136249764175
13.326502397869623,3.9340854909202729,2.3475001199232475
95.755384531596846,5.4335759197075868,12.212672181447637
17.144644856853375,13.602422912182572,0.87346489390197835
76.564921599581666,14.847822705051563,3.5735536261796863
41.532372879947843,5.0350326576658295,5.7163351983394586
59.319133067396479,13.579666740022308,3.0271846874232073
11.348493750185945,12.038664310742309,0.65327065909307092
89.309635202008323,14.364047525383729,4.3087839333320748
99.011926653294935,3.020344606133313,22.717694209925135
79.236736239896373,7.4993760992313012,7.3220835290387241
58.049078990104206,6.0167728147795012,6.685978177757816
41.123963576154743,6.9762797852527463,4.085115224094003
29.433226888467406,11.409302037074893,1.7877716066615181
88.186226695378167,8.520081766784255,7.1728249531768338
31.420809730280606,3.4733713072080104,6.2690162430654404
15.971177311846873,11.724083662534532,0.94404187104863913
87.682994134269549,16.93888607730652,3.5872674659791457
12.886643654934343,18.815434831233528,0.47463394457644986
21.709377666425421,6.4201112786632493,2.3433548220312619
95.483517956938499,1.5412349843058122,42.93315335945482
67.971930891504911,11.387331519257526,4.1365747566190292
64.186636198912879,8.2862941143650524,5.3680617984261669
88.962912736055699,2.9833723632602611,20.664969376706768
66.456988343680877,19.320383936165484,2.3837359068192159
48.641882126266637,10.856535503636644,3.1049338255478678
96.3509799232219,19.697884373885319,3.3897665261613295
55.459786585709473,17.625002272276191,2.180631327597164
55.125491273267144,12.528316202300291,3.0492497822939657
29.969149833818868,3.4218565403284993,6.0694013878333655
55.584266274974041,10.905755566399046,3.5320704094302222
35.591731833658514,11.020327213944077,2.2381431768665188
30.405628931603371,5.9737918011989875,3.5272573184375116
72.565063101205823,6.8268121404607829,7.3661890344241145
56.160307614360121,15.368391193885971,2.5324116679327369
45.272945694366278,9.1281313702551614,3.4370836805034739
64.4893731467713,16.572465436593056,2.69671014018419
10.937541261597914,6.1915993985468951,1.2241935574944069
38.14841489928633,1.6162239575573087,16.357170923985645
84.879636256032768,9.3056744101774722,6.3210451314628466
97.108614512078717,1.0633000271975965,63.290010472617681
64.645336662748406,2.8632942821364304,15.646040501941687
66.275563068675439,19.48562935267142,2.3570686055513703
83.567736505665266,4.735175884306063,12.230261940293916
93.349400917451575,19.279433097624853,3.3554479796277628
64.67448252162761,5.3463260866014979,8.3832178698958337
15.082237485760608,8.6290059792066884,1.2112624099251128
38.574812187486913,10.257475694164063,2.6061328969209896
86.784152624058621,13.842335237781276,4.3447450690489431
33.024224228734617,8.8858783466854625,2.5755233751371081
58.40206112466835,18.957253038850734,2.1349416118701963
60.76525030084413,16.153309924158563,2.6069157749214997
76.191551800932885,17.855259275311631,2.957153664581829
94.808345908442746,6.9680267725229648,9.4290946145089993
64.292861354131091,10.160518861588432,4.3851060684362926
52.80250369197617,11.73846258680604,3.1172851459840079
12.671272466018699,8.5708280287338354,1.0245441618373248
23.228114428489292,12.201051269251259,1.3193193720536598
83.64686328596504,17.331519406726727,3.3446159506751294
70.600473043671343,10.237125594793492,4.7792837321589197
84.900648127264986,2.4208208051517772,24.304214928665818
95.575100625014912,10.028513248488592,6.6045228332442463
11.521520002239921,10.76531852074265,0.74167924954267461
26.901220130487449,6.557035395332881,2.8431363301313053
88.674716806253286,2.945794450831579,20.860782981441947
82.136100477619934,11.974004796023587,4.7536574939316134
31.400582514323986,4.9226211188068412,4.4205318990101183
74.254024151777799,15.936715276855924,3.2288986684672647
50.607835940030704,12.491583453195696,2.8075888407461322
55.073230464254308,5.3525197219036409,7.1304265457530089
45.121629428457751,12.843542468884779,2.4346311984933524
74.443534522678164,18.8765642683862,2.7329851285816886
56.610971849824331,6.2792257069621638,6.2478090966582061
79.029677754731679,19.882110116489368,2.7546153986244741
49.916195370978762,4.6085230322377768,7.5060758403742556
28.474960029195156,18.978995000267059,1.0397361556791902
78.436835473416892,6.1316912711553488,8.8648832074736656
32.745048357995429,16.319676262539218,1.3904882760560398
58.175112279441699,9.1420896434174992,4.4098619005208519
84.588437348782335,10.527837480776366,5.5680748482055114
86.120855638086354,5.077221013363892,11.754806970211433
13.925498600149842,19.736580842565488,0.48895857934476067
95.942321697577512,13.524215385124045,4.916220796775737
21.533971931726185,3.8771754535925802,3.8489469272943517
65.08330153817063,13.588061217656575,3.3192909012909753
47.672281382789812,19.857399307678818,1.6637068372542638
49.86774855939845,8.5899879537890307,4.0230964161503264
69.282461842118579,19.882983604875964,2.4147656614681239
20.630901036857171,3.009327759052173,4.7509661835722117
22.267497110091078,12.43093152252473,1.2413691982239312
65.583347273127799,18.039932840897272,2.5193696706698496
42.008601887500845,1.1171217612774713,26.059792331632181
97.397274019814589,5.9662090612459053,11.313098519151868
16.225412560272698,7.3460818662094924,1.5306405658219111
13.981113291388333,15.444499449939391,0.62733735996669904
22.277831495928893,9.56633562429022,1.613840223991116
55.048239437143955,9.0304363600868669,4.2244281902645291
26.461790025483467,5.8625222202477412,3.1280086963807032
75.712053549430593,19.278096998184662,2.7216614334234408
42.59911374019331,17.058531268204675,1.7305819216088303
80.996417733212397,9.4051997397186788,5.9680303494325493
96.537125530241426,14.329294629774502,4.6687732872382224
40.9960028937234,12.942976115546763,2.1950307063631751
46.799222287488448,1.640305326191712,19.771844014264325
68.942047244231276,2.89177341728118,16.521639785032548
37.107960888114803,14.513770154462813,1.7718219747028479
19.480042283905185,16.165190406603656,0.8351073487653774
75.423544226912995,12.417994464842424,4.2090948177849707
45.700319076680209,19.784074915046208,1.6007986856162495
71.86198118948252,17.063132878941424,2.9185937493209595
60.866811000552062,3.179449598354521,13.266667301539423
99.935150338932871,4.5563932379526157,15.199535151623516
54.261047231101422,6.0056003190005658,6.2613067360118713
30.956538161150778,18.555536281348392,1.1561444854192353
50.199386955973665,8.8173254342580307,3.9454339549867301
60.1133686765561,3.9903051638082392,10.439944511185097
36.327042736586975,3.2415209215443759,7.766305146801483
76.855351258488881,17.344856961463051,3.0706945892069326
63.405066750689201,12.241985478933611,3.589263468237275
67.908630637132518,18.69365460704169,2.5174682008838229
19.852310798539648,4.1043399333397002,3.3519765922978455
95.577548986438714,5.7895084043439855,11.440564003310605
50.479602334590496,15.714653575746356,2.2260983514050992
14.287781236617914,5.725486734710695,1.7293608134569411
16.92070176508906,10.432963870476483,1.1239420042840789
85.341570215228018,12.889629858718333,4.5883170275173208
26.960945706186131,13.433748226756247,1.390820719505063
84.305214466325182,7.8984706361933767,7.3968134232781333
84.754326987011353,17.949077613347768,3.2722989931427438
80.68826541655416,7.9927418706037123,6.9959681970122816
64.175064924684619,15.0770412514808,2.9497378995655708
64.381788168698989,17.107527957263748,2.6080085511106517
34.211411533520192,13.06125036707285,1.815179062220426
13.756849493208602,7.6448709400589081,1.24704481913989
73.958941043569027,2.9797625182396215,17.20054730182753
11.342163406141896,18.847481727512026,0.41703816743765659
11.921071281292514,5.2149368262867259,1.5841615484761562
67.602172498145663,4.2313683787283107,11.071667921121692
95.62284339365138,4.358083772165358,15.205451279995739
30.374972328689825,6.5309117044734437,3.2231113780582334
10.642203631911102,12.098178320890213,0.60959980265621672
87.584310228784133,3.8517381046772652,15.758061773421916
58.459051613826794,15.347422920644643,2.6396694075516045
39.604469516901759,11.613747887443774,2.3632248298489502
30.515978465811589,6.3211519232415627,3.3455252038876324
70.288625255090437,16.439834155917715,2.9629263190738402
82.974486337702274,13.886659869152707,4.1407595184036223
98.847762615468469,18.20459431120139,3.7628687748548333
35.936817491975432,10.900185182699023,2.2847515069255344
94.670591395986364,7.7662366097865831,8.4476849127600087
46.05257721072585,10.924471231205679,2.9213712345060361
11.787960396255988,9.454741556429143,0.86401690684506449
24.601205744944291,5.9316679944147488,2.8741722559825278
38.435714189652352,4.1476809822485379,6.4218897372838004
18.022486023735432,8.6875201232709021,1.4376464902790063
55.72486574221611,8.99260589015603,4.2943427557110159
16.349607234617896,15.725458894347765,0.72050538491202099
14.83491944757497,9.5261419557039186,1.0791986120901538
65.260189724105544,11.751379943565725,3.8485107022318275
15.589537090920043,5.5937959655308687,1.9313448811110328
81.10777468878122,7.227362690459846,7.7770675510058194
10.505989416852849,2.1957088607130775,3.3158542993330009
13.360326618332451,8.9052118762219052,1.0396952341163672
51.7120692792017,12.36131568147715,2.8990816943689923
89.69046069445541,9.869475809239761,6.2977497956951156
22.299015987119617,12.195097642006088,1.2671664083971899
15.596591534942458,18.995322913352805,0.56900522212851179
34.281927512686408,6.2256934758059206,3.8160207948908487
26.774892802961748,8.5076124504047499,2.1809880058146907
74.618898553548973,14.710365289898421,3.5152693817276726
17.121800968873416,10.592951257765918,1.1201229744855563
65.523974036585784,1.2397015057607188,36.628263978343831
13.111827654932917,17.039870304081173,0.53324916227163
86.141340996898492,3.2576628439012794,18.324778275507654
44.163215594821651,19.575125793080765,1.5634693095065275
26.225428383507147,14.042171087501806,1.2942601081072402
52.025865423360649,13.705537445746435,2.630610064078764
41.19939735042702,4.894445282899377,5.8333847277035531
45.650856838673079,12.003549186756862,2.635557475292682
64.240320611587634,10.136094039404977,4.39208061909848
68.432631086880818,3.0675794242397521,15.459685564608192
20.786785517755849,4.5120253162824682,3.1926333196360517
55.90573183385893,5.0792498300710065,7.6276366504938435
87.319145380613932,15.386213106861149,3.9328824661723525
67.743541309613789,13.797692215753615,3.4024729203599064
65.927256593093944,15.165773256306586,3.0125459511281578
66.851653236051902,3.6351916385866008,12.744361315321697
18.948546454395249,15.144323281469715,0.86708018898164629
54.788140543948316,7.4933689767075391,5.0669040207384484
85.196260003604635,14.480657659080991,4.0772325106016645
77.794287387779235,19.013884824767121,2.8353722375296497
68.974551101087656,16.891856365252899,2.8297282950723281
70.93060404320677,10.142416358064676,4.8464692107475047
17.466047407114417,9.3800197404929282,1.2903992942443654
59.771627615305889,13.21992769060965,3.1332802195907306
83.149344790837262,10.69936636489097,5.3855989200569274
78.472890393521752,15.194969875074404,3.5789286513767626
90.457655592244137,5.3364787485690215,11.746913700768463
89.154494654018777,5.5151508172445398,11.202606572797832
18.087217863878401,10.142676965533486,1.2358120072503407
72.327027753825831,5.3652858236012211,9.3420242427566702
46.120464741100669,8.3470722211904338,3.8290649965197634
39.699272889829757,9.408257246342119,2.9241968403179435
34.141590453306996,18.182942189868076,1.3012262777431958
97.503649615450072,9.1683695831301115,7.3699067834085126
58.481923784157303,18.018840842428745,2.2491997979687062
67.678276597688011,8.1146076353896532,5.7798291414179586
20.495895121745605,7.5864446126857299,1.8722413521109684
45.309013500765218,15.238038228792929,2.060576688717072
37.562661390341447,5.0676288862367889,5.1367069151816152
54.581558443377993,17.198821355140325,2.1992797773875319
27.915383511274346,12.467369786540141,1.5516793922482757
92.53235044291236,12.732262478288467,5.0364119469172497
54.874502082053048,4.2383802247043016,8.972302607776502
81.993532128734969,6.1368513724646467,9.2590669573920277
98.425642454146882,5.197418219119494,13.123625489633817
81.239448052252698,12.673912313683504,4.4421119624938123
44.764987771874942,7.9731148905103115,3.8908427825155534
81.232657493251139,12.554778486277653,4.4838888797880836
56.913895984551353,16.777830834129851,2.3508003094811052
18.582057428349891,15.110266606275662,0.85222624678893422
10.57590061369652,9.6565530550216216,0.75897673668145937
36.851993732530069,15.82539986224773,1.6137621721373703
20.52413914158873,17.678184499565361,0.80456386375369504
70.468615038951455,14.276201750879142,3.4207102893447177
28.625004604524996,8.6775459775227297,2.2860297418555349
86.086931313998079,14.259604233792654,4.1837236449537318
73.395704296247828,14.495328366369108,3.5089390037764505
42.701487540695517,11.10546986306016,2.6646446508430537
84.900252470271184,12.679296853770571,4.6403105503757729
34.312521263808129,13.904293148161155,1.7101608102216799
15.74757246894198,1.575489627686242,6.9267785259898407
43.914631212802085,16.081032411811272,1.8924680114517642
48.653642456560739,14.264653401033449,2.3636728684872113
43.377684745628763,17.117756186472356,1.7561142477585245
45.844645582427667,13.447118918022877,2.3626131056252717
55.787809965724314,18.608413050114283,2.0776060915097494
14.612681754411874,2.5535077031798687,3.9657559846781916
59.94141881086837,18.550172373898185,2.2393001207030063
22.467240271304163,14.159524783962798,1.0995988739430205
32.661836248774293,4.7208869890576199,4.7945762253713458
22.517102438343883,10.001238656911829,1.5602419385311024
21.695541906030765,10.125159141344497,1.4849159732696167
38.131896192013613,14.387016050809398,1.8367536372894202
80.91214666428597,6.6493573554610403,8.4327123120099401
48.786457682357309,4.117089058812426,8.2118736541554966
89.801187614467082,18.389003275596238,3.3842085992454582
50.666396869464258,9.3336700412173208,3.7618442558485126
62.276528308396657,11.188424667227169,3.8573468027304196
10.941762981220972,16.731154073081257,0.45320494407411144
83.647175352944217,5.8937221303461582,9.8354641154732736
72.898667301210281,15.250962811816233,3.3124975165894104
27.089535424316416,13.226222946575131,1.4193808863559547
76.493104620739075,2.5737188803513775,20.596546851665096
67.540020518320915,13.944146870203593,3.3566222914082808
25.58308564808641,13.561501527641919,1.3073093947589314
21.873161876144394,17.312395049654985,0.87556349867779537
61.87369925120359,18.131240459667648,2.3648946511114808
13.002941211047254,12.253546974848119,0.73538203083172471
37.049963999260015,13.828904510624046,1.8566637025920534
90.843606006676083,5.0321686990550027,12.510434909395793
68.497367785752431,4.1832300928092998,11.347373876737498
52.895609046442239,12.089942909815075,3.0319958781133036
37.175879675159763,5.8854100615643503,4.3774153959355386
81.064683770998613,12.658622820938835,4.4379097669595913
82.794317263474483,4.7632131673418705,12.045747239905069
50.923146634248262,12.90967547263679,2.7335885160191515
18.043357602249916,19.67931411436037,0.63539037721008529
46.740062745687261,16.725792015063426,1.9365817447442675
78.454109279994285,18.082970088873299,3.0066243246450894
21.179101247867344,11.360281223676083,1.2919677669759912
75.259939675709262,9.9804377702214833,5.2257365253938257
97.968472380517142,15.386637445566096,4.412409897866449
47.861605959080613,7.6321106809402686,4.3458611013692199
92.31877716495481,11.832362129464835,5.4069434213815164
79.031516967777506,18.310041165188409,2.9911915961607964
40.851545601385169,4.555641758805586,6.2142992361151688
61.191162175683282,19.465142588308176,2.1785340228239347
27.58769748984237,11.266842455169746,1.6968617815090168
38.684749679879921,9.0000539135654201,2.9787078817105042
85.144927201746427,6.0026960688129831,9.8298221123293406
80.916117718142658,9.4338111855687483,5.944031365017425
87.045737846356658,13.510106474544981,4.4650052493059142
83.90536785689676,18.251656263054688,3.1858160753624545
71.096327590806624,8.6680659179248547,5.6840540308470828
60.022950412288544,3.1154484475637729,13.351498294970421
21.146592988981844,14.490806125450003,1.0113025331024728
95.117802291286836,2.9676698168151816,22.211580484584243
57.290861506729087,6.2815426752821848,6.3205121857075817
43.391978816782725,18.344345566102859,1.6392321662101541
51.892276507982984,15.282782953834637,2.3530627719219859
96.916151165076656,7.1200863860586336,9.4328761079226915
81.332536793642589,14.492120790305481,3.8892477376878269
25.452751307130008,18.732724369344346,0.94160124859929584
64.324771916157658,18.664399627941496,2.3883472185820143
86.110717065830926,2.1411976826251298,27.869788675214245
18.279214656299715,10.957741424486656,1.1560316370039863
92.278561748770784,4.1627647142527753,15.362156566991352
72.127461462985849,16.532913794031614,3.0233225320447472
96.170377912952645,9.0962292211479099,7.3267801715825378
63.023206195238103,18.70524970513069,2.3349103904942954
23.923243228038224,4.8547825503107109,3.4149433852540785
11.801582821653936,8.9891753828184005,0.90981614520930065
57.77830340614419,18.396669425894778,2.1765007205107421
18.303086039692218,8.5449341929263483,1.4843927804624619
68.048256837817462,12.757109140211494,3.6965617735418776
78.129792434567847,1.4426821173071471,37.530059815407178
68.659521541077808,12.755899358740562,3.7301210279119648
45.091869096029356,4.317668421424262,7.2373934803544726
79.516243212264627,7.6363110712791986,7.2161487440385912
50.975369858500407,1.3674914332020913,25.832652734958831
79.547757994911365,8.6677044743833243,6.3599995192955205
23.479916301298452,13.409298033610312,1.2134551679003047
35.315831390086728,9.9463847239024421,2.4605795806908857
21.20436985015337,6.3914630664457164,2.2991024360761809
85.685641617474772,2.8407751717111238,20.90279802225346
94.92959447483625,1.0997514722657793,59.81915971935414
64.078621042766756,14.104799020124716,3.1483245042540644
47.436758867925533,6.7281054526580313,4.8860223917098669
78.245347716258323,8.6467389140059687,6.2710377295577935
73.749038121796616,4.3459964665800994,11.759807862573442
41.44596538129025,2.6489871675422441,10.842655019685408
90.552116704477982,4.6941769992957019,13.368182939334929
46.685934272821257,7.433562794851337,4.3523345862462923
12.904754599225345,5.8461011103705722,1.5297366173497957
35.198982552286701,5.93488752640011,4.1100854565866625
44.602650781704099,13.582727121930633,2.2756576580128982
49.458930177739425,6.6983004563281865,5.1169753934809306
47.239150554664953,6.0375006059821876,5.4222323890031578
75.477085778142822,16.614724408195677,3.1481485433758842
77.142423237167179,2.8391818803251323,18.829261934157895
87.369614122912779,14.445300897766531,4.1914767311313037
54.809160453150824,9.7072430312968887,3.9128255130292149
86.570394440963895,17.737879703675397,3.3822127756992852
81.546773897261119,10.647014258491879,5.3077710744802467


==> anc/competitors/data/v2/fourier_conduction__s42.csv <==
x0,x1,x2,x3,x4,y
39.828022185018348,0.74346930459648486,460.78705796860743,302.65682603238577,0.92195666533177822,5078.742365806982
24.749529788842356,1.8531954119279976,397.57297566949683,302.03635073961613,0.22604986422054157,19384.464711706991
43.636906396012208,1.6063292637767286,483.50291856765432,313.14187699355142,0.70993775300902251,16820.486019029304
36.381561307671376,0.3990591397929989,439.07458220426713,308.4213108697071,0.83302648842784055,2277.089348430206
9.2379806549442289,1.9946623841076314,368.903951261994,281.06311059989167,0.31173074957408053,5192.3419487487436
48.90300582365402,1.7825600437539415,371.5577992183301,281.97836548584064,0.34858662711090949,22401.510956516544
39.251286589565886,0.71103518815527011,453.96431403945519,304.06233809824062,0.96806699752528147,4321.6235493686399
40.372893737462924,1.7064138433896887,375.94159046631171,299.44768302489103,0.33813784481154247,15585.018068970743
10.765113470399564,0.39155515736848917,426.0939052373065,290.40738621371963,0.48696134491004306,1174.50203427117
25.26736720530052,1.9983885148536296,498.76617138930658,296.74624349259204,0.48926403391812956,20849.269208352678
21.685911090466156,1.3982325249917664,350.60114071000095,310.3164127493144,0.32773127493671522,3727.1735966551805
46.70442449818708,1.3702250280058346,352.48697028463351,313.0644593863172,0.79821197779338149,3160.6467702920631
33.973930403629907,0.36279330857143899,498.96268728957597,302.44892271560178,0.79466440890623968,3047.995166785111
42.024272597187348,1.8146601180139255,437.69582512012482,295.41477923428414,0.4404862128014071,24632.598543448061
24.953638947229901,0.252199105768045,369.03649632777694,290.82787045980427,0.85161321197266038,577.94923635631858
15.22574248031496,0.63349050447406463,484.59532996311407,300.87673883077014,0.29176744095910212,6073.4417377986456
29.956315415712567,0.45743937529994305,482.05704501915386,292.58998474257521,0.10387519810091078,24994.461899591686
7.8717765246878901,1.5981822932459935,430.43006196670626,302.56380548188889,0.6140506258501669,2619.6956754085295
42.243402739666195,0.5567676089832162,443.2688044791135,307.06609530038548,0.99466999520714061,3220.6207288779592
33.424897960492913,1.8391488088355934,390.97807872513147,282.6431684367758,0.13477987884419615,49411.760385633039
39.113948303841823,1.3812842707894823,357.57795445580075,280.04269860090989,0.28719826633761453,14585.863137034983
20.953668565844076,0.26509287889045319,439.18514133362964,288.49108555362972,0.56702317823837578,1476.2280102408197
48.681411097770649,0.20977370143166085,394.21327898041443,315.78045990875125,0.82894666280038354,966.24094528526189
45.190450459498898,0.2929842506259181,449.54315699905277,305.85163052914237,0.18013780456754791,10561.296586819588
40.027257368319283,1.2906653197659099,475.43677652639019,286.8784140774809,0.45571118838300495,21375.957677799921
13.758741853338542,1.6426672595469476,352.72408158715461,315.61055847294477,0.77236822056689769,1086.0157165875562
26.002445167716537,0.62939507712929932,439.35706620285913,298.79823761149362,0.43438888756572547,5295.6217030608304
6.971169460425295,1.7289359172615313,384.69208095302781,299.04367026714641,0.26995277842807508,3823.9837962099077
11.943027143039652,0.30301749227586872,481.08327468557025,317.42167775370621,0.27594624465692863,2146.3691394377911
35.737202895910457,1.6417349365550171,388.04967598427424,282.3794676873336,0.46904390822349484,13217.906079946564
38.514297015851774,1.8700317743101047,441.61551998531274,288.60713098514873,0.53147536732530198,20734.953364555127
48.537937959539448,1.5897951183878849,433.03112601344174,303.4308530061889,0.87563297603441259,11421.056740551894
19.662141116216837,1.4566174111615469,409.42497500888732,287.81946038328016,0.67802717671119417,5136.6795578676829
21.670686771569098,1.7083643935796895,451.64311453996913,307.18108036835832,0.72136175906395128,7414.0207325132396
26.130011507411357,0.2722723391847196,458.86544520731508,288.56369157346882,0.98468845438231623,1230.4483769808692
13.526211158792856,0.56320779929429965,435.04066929790804,283.96627882395256,0.47065909627087643,2445.2834999454985
10.846467740096223,0.42486262275015751,463.76333557771312,288.27940638563359,0.46301896292421552,1746.527493935268
26.406721680167017,1.1081557823473758,497.51256139894065,296.90936137088249,0.93101227095323102,6305.1838801046115
15.210920707289786,1.5413386309919201,412.89085818512075,287.04553196692319,0.32128802830455278,9183.2437798796745
35.141629760712966,1.3340213202375177,427.18745778282965,285.38768099693391,0.75683372167258001,8783.3409657144766
24.671836349254882,1.732035979571483,351.87048169118196,314.41127544875764,0.77911582439632121,2054.5415575680527
42.470518822602685,0.47938338639396361,469.40428344655675,292.81588814389232,0.1880091977008988,19122.893628166355
36.511929590101211,1.5223179654832908,428.03451005689908,294.43034746073016,0.52140826512422567,14242.369084430498
19.056498862191848,0.5474746835640274,411.19421455408479,282.2108163800491,0.28050622418939863,4797.3175502501354
42.45169106278405,0.68736575237204045,364.11079446340938,294.2947849400822,0.2668377455222371,7634.6765832707033
41.214396087356086,1.477828455106347,483.44846325130959,290.59228709286316,0.51744529941658857,22700.847465260613
22.43652705635785,1.9643686128176272,409.25108600608348,304.41940269367154,0.36048673675725851,12816.867322944032
17.974764676860985,1.3007784907587252,452.38723973138303,288.21561190689624,0.81645440286328386,4701.4598253291897
35.712297678873895,0.29810056698433207,372.4061234552226,315.53461812251362,0.91684440225143415,660.35836112270044
11.288861762418941,1.3093561458695591,494.23244443115487,317.1866648367822,0.82244854475952911,3181.8872619277895
13.995869111379875,0.2762309928443008,376.76626427327466,283.99324228707161,0.33942778535949875,1056.6875479673838
5.3313021387952482,1.7914622804602709,379.93129893492357,284.29611825154308,0.34672095431974753,2634.3808314560324
40.411596987596226,1.4772409131811173,478.84742908365706,284.61305752443951,0.32925551510572071,35216.838605613077
34.918288546641449,0.51163012356050586,486.88741162128969,304.78277025241249,0.22153428645061246,14685.512946021619
36.732442038185084,0.3650978104835565,381.82211112849524,284.87875856838491,0.94941853129334008,1369.3654334323267
40.132806395988553,0.53035981198457416,420.47013322622422,314.09529271721067,0.46184301834136243,4902.4669792568202
25.651209899225297,1.9640489231975464,460.02423568442447,310.17086059751568,0.30222052709128638,24980.591996301737
30.593353817880217,1.0254091564252816,481.75486007162021,312.79235432952095,0.86200394545741921,6149.0123957056594
11.290864915744585,1.6113457070145343,406.85790425559577,301.04242107544081,0.45927577239201145,4191.7137866277299
10.153853309118805,1.3455350157939983,427.55292302741441,319.86708846076613,0.13160512999869994,11179.223756598312
35.078133280571222,1.2303436699255472,461.25746157796027,281.76700411776648,0.24574741322466809,31522.11306113825
26.199329276440963,0.46123445839708949,459.67039649791934,296.05059856744452,0.67532530632055299,2927.7551020758779
30.435624791653495,1.902844016404571,467.44401950391273,292.95746675750547,0.80461474675455158,12559.125060780229
39.424948583721154,0.74241673852649237,435.49007279622896,317.94581994850563,0.28984094963984164,11870.268602940117
33.562324400026583,1.2404309884535758,365.69226452071626,303.07443833990374,0.92565603033952792,2816.2615769010722
29.911073029609813,1.459596700260319,485.59599363170599,312.24763861778899,0.86589740804694804,8740.1352095524544
30.164322233543608,1.3686196794415559,479.83588089815419,286.81364774634073,0.86354267865497281,9227.8362945414574
18.677754412817549,1.8930699374519331,469.71461537274996,319.14536575601755,0.3048950321192927,17461.327479784912
6.3868025555572734,0.46719018185610439,364.97937157410945,299.9455818750526,0.14548238978505196,1333.8464388080599
24.652282515456307,1.1150349292044957,380.65960506221438,299.74688305082583,0.88068118553432528,2525.4786508399084
14.656310276878814,0.92726190333337888,461.54005476614782,318.83538914182952,0.37522020586471061,5168.6725888402079
23.383788967608627,1.0535037130687126,353.47101418729198,295.22929444868578,0.65702474305617331,2183.7525176654322
43.403138297067478,0.41459154715594032,496.88369505609194,295.90100098219972,0.78397019533065704,4613.1830452573049
15.527276863940333,0.44137029777097758,406.57170205335211,303.39010811219748,0.21546393266000816,3281.9053422055181
7.6236233760079708,0.70053598240626336,457.89688005362353,285.1221044219115,0.80275451906714312,1149.4483440893639
17.662275140989845,0.74846828676949628,483.13566327320649,292.84342505647419,0.94466031306495923,2662.9649704410767
18.211719099500762,0.97022578462642994,409.19448322251236,287.72833289780522,0.75553746917176812,2840.6845920095184
34.786243162710278,1.299777584665931,397.86987328994991,284.131339164282,0.49710047363250232,10345.226920952839
30.066446855357526,1.3423324113528734,441.31116933473697,314.64578425324078,0.88901032487653253,5750.3373961025482
40.275419409788604,0.94125961385402657,437.14840606220764,303.57324664509906,0.57471186706530308,8810.9965869426433
34.894109314732439,0.93580959697165489,411.37099664371959,294.34691166111645,0.77029383503507876,4960.8768250138328
23.287408764803175,0.59173134805453165,440.26621338015627,296.34677509466849,0.83845534947274369,2365.2947031443996
41.630917309971558,1.2589512471362148,490.30720543497421,297.26076014749418,0.7744175755291054,13065.062782515031
12.513781395846676,0.77067364037102815,420.14603849398947,305.32596728578835,0.35906938844333858,3083.8873019325119
6.0220432910237216,0.26490770169925471,379.5113271125947,317.07077565955973,0.20605951081524798,483.40654200845802
9.0521537349038788,0.95312007948234867,406.58089743245057,317.31118478627928,0.31450467642585411,2448.9311162415429
37.506170776840264,1.0534388151623066,409.11604738896779,295.65967918122652,0.5525874432823179,8112.2235228746449
25.784475361312431,0.60606716276757977,369.66630395393298,293.1704983839108,0.55474923006378629,2154.8645063473432
12.25723005651208,1.2304242796198082,374.43072508318323,298.04186000741021,0.62437991438308382,1845.1359205983006
27.547014879651361,1.2183894207774577,452.68431100905161,302.71736921713972,0.45559165379310174,11047.917913425126
11.854044622092578,1.4636039259986684,400.92166313133544,298.47271645798992,0.80820224330502488,2199.265034208102
36.334416878498118,1.3663072679621782,493.23475877837114,306.35013639266805,0.92183837531248702,10064.341325148325
25.077032400831381,1.3743795017378568,386.53951180379113,302.17596093519057,0.32205254813152417,9028.4026909647491
22.145955174341712,0.76918547328327769,364.83867576572334,292.82862186776305,0.76287089593169921,1607.9316343020052
18.568044011654443,1.6173779995747168,463.02568445003868,293.82923223050528,0.71017466729054024,7154.9032252584348
33.362716690349984,1.188459890479423,482.15540778768047,295.14371150238924,0.57078144935138342,12991.068009901932
21.28156747490257,0.97655275132380215,391.71700353072316,283.78559072997552,0.2696772104867442,8317.6939224055168
8.944246369224544,1.3268224656939027,380.3132152468217,286.64250529655891,0.81570903272443851,1362.7779879592172
10.310265595423189,0.84918320201045772,377.86492023066307,308.92455208581544,0.96456365706594938,625.76886535015331
48.28539490472815,1.1229306402921648,428.30184520497687,295.56386846088321,0.74965269901025211,9600.7200132419257
45.886131081842315,1.5260702392679966,420.26249618701564,288.58155890240573,0.92607399696316062,9957.1072185359208
36.486821021483735,1.7955251961026739,388.91597597818014,302.50689642299432,0.98576673845319973,5742.6553028436256
16.964148265678382,1.8579029551313448,356.77596754841397,310.22158169893709,0.41684560681531435,3519.9821244696845
48.612936980647575,1.1065392653295787,422.22370104894208,290.29689449381488,0.67440119763370321,10522.85064970723
40.043790678460759,1.1364952065330245,493.89985214534124,313.07159527694978,0.5265394638742702,15629.250781745632
37.260058512154799,1.6397667393749056,447.8778801128995,317.100194385002,0.98796587217690712,8087.5561807431332
25.22126759647049,0.7660112451395622,424.32598349429276,303.89578116295365,0.18442704160695245,12615.744108171524
17.250870283032157,1.7072882522211235,366.6038111044424,306.7579063596632,0.47113742286750215,3741.1463394807797
9.3375932969074675,1.0894549637313622,387.8654435824381,282.1030396129222,0.88798514007451257,1211.6295359566764
45.617107844472876,0.4085421038034831,394.21609243618138,317.82079564087627,0.3556461794738639,4003.2530485664061
25.509933042512497,0.32970646473129867,464.72053289108516,295.69938937059777,0.80901356557498549,1757.2033115221616
14.106351415785364,1.7155877798710335,481.50661958969289,316.95601602181716,0.4445048465022301,8958.816102858038
18.768048086779363,0.30002225043238023,485.24627803496577,303.15910099000968,0.9819806859011424,1044.116571988714
31.064880602385319,0.70510058504058071,497.68529123761311,280.1847519537331,0.89517685278133674,5321.967989914705
12.954775232265426,0.80143407290278246,497.35500246567983,281.5416799729374,0.37118832189635387,6036.4503289239838
43.547642784156899,0.51139000134486889,492.94986991519721,307.21675222679687,0.79317380218406963,5214.802579339661
39.133378842584456,0.7650080656435807,360.77332107543265,302.50672055327732,0.40317088944994184,4326.5713994598127
37.375833017792154,1.5368466201051543,370.66903038917076,281.06129748824299,0.64572655619398156,7971.0998483230178
24.444186789879666,0.22642911840812741,395.66997897140493,309.7383984488954,0.69263269155396279,686.68519359812524
33.228897831609942,1.6889121641372355,432.93473810966924,314.08581348276726,0.84663586817713443,7878.1018814041909
31.2844086010731,1.7417864424342047,364.54668330582189,299.85669929757233,0.1220057567938134,28892.131039345491
34.2430970699669,0.87007083174478672,476.86954367032138,298.63029761429021,0.2981421020370697,17811.794417871075
8.7999944512950101,0.47650321830914266,442.51342686159637,280.21892435338509,0.74072602952972089,918.74383786528688
23.711333097677432,1.2815127343011457,431.35466034533073,311.46598849974396,0.60717091327258355,5999.9286835292069
6.872637823785162,0.41541060055680978,374.79669850509367,293.22864266984419,0.54604457038102883,426.47448237822874
27.229586866003352,0.85685484994085459,387.98832116002961,315.15054479130157,0.14968896103718243,11353.119687593069
19.843754554975341,1.9251725256217502,374.04680374733869,294.92242350232215,0.41344829511531056,7311.0982091171772
11.50358849897211,1.9918360506505468,477.78997366921976,302.60311642522822,0.87859020871958349,4568.7993889768231
9.6531335475148232,1.589788804438254,437.63417900918273,290.8136715279731,0.12780355333242896,17629.968688184941
31.444005747997043,0.75973071785737911,460.26941412794503,286.42353250339676,0.45679261182833086,9091.6537843052538
12.676683584159875,1.4377970884989666,394.40492943650383,310.9963161352531,0.95063345890369533,1599.1936447881051
46.630405326955874,1.4697314578712228,405.68789556324157,299.86361915385129,0.14579266109051317,49745.846440635607
31.147751286517774,0.89811505129456948,410.72824466398009,301.45951695009001,0.77473517594017305,3945.4930634954867
20.609141204067669,1.3535995422550868,464.00224576160525,318.61663813926941,0.33185135456383286,12221.595756854198
31.591197116663754,0.21930976095621724,465.85294815118522,318.54319648888617,0.87994794893830519,1159.8412726133924
6.0261741963363873,0.57630378548403471,381.02202912710476,314.22568486809615,0.77146118106342854,300.69885217155519
48.135164595865042,1.1451589453410702,491.23082851071484,287.50437171060133,0.89713465377252655,12517.512407921971
26.703654662430509,0.49475234766493259,368.09830061655293,303.7709077720632,0.29433231138813942,2887.4639829451853
40.223085226262882,0.49863236217776058,484.41831236354454,315.12589698622151,0.5781634793367445,5872.7658660552233
8.7228499965097352,1.7053477229904281,365.05934684747137,294.97855745795749,0.80134294921732063,1300.9239671150951
26.899624887717216,1.9804394048304899,389.68097167269667,284.04424663742338,0.32112976869548293,17524.359141637979
27.081814745953441,1.2007449704512072,476.97178041019356,312.43851608959687,0.30767167474049528,17389.806028589821
47.202190473874225,1.7103255155870842,376.92381085191312,299.2705420544869,0.12446392014782653,50368.288550151556
30.727762356923392,1.9825789957872906,412.03518969649548,302.57570721436713,0.96266376457790703,6926.9204755590627
26.307023047562922,0.45487259942379449,417.47889499161892,319.28577185271376,0.739015192049161,1589.9709482415478
17.013904839135211,1.0068421038578319,386.78884595348143,304.2884572197629,0.67200431860916632,2103.0485501339576
19.920604880414849,0.90663088851545592,456.53678020039797,296.99917542664406,0.76959525042549182,3743.9817346514255
28.430258111219199,0.34408871056313306,477.70019741033059,294.79937471388791,0.57845162682589546,3093.1418607173896
24.751015713727099,1.5595943110305399,481.18627097833576,296.70477170616181,0.52852043898136936,13473.973865249165
5.9725435946148693,0.98080224918066738,400.89832186048415,284.73596332714675,0.50457901701116881,1348.5809371622524
42.183136588746102,1.0447884815427224,429.62755914317216,311.79002233670286,0.67639529089327721,7678.0392093865357
45.327234732789499,0.47121135286383237,387.26096057984773,313.50867432748163,0.28138147785314488,5598.284325306493
11.311209004937485,0.52566797401556264,386.7194752325218,291.37588538293636,0.8992528255133827,630.42036586288964
29.931626459257224,1.832786519881187,374.18810942778862,292.15186473639778,0.83057713409733858,5418.3617861943985
9.8859083510949599,0.28036836015370203,491.00285162112721,314.97337025339255,0.41460725030683043,1176.776801944528
35.250804186791527,0.61913411289867126,483.19832429083698,280.95881422111825,0.62074836713127191,7110.5661515664515
17.655520272755375,0.72570679456615106,466.60380699915385,300.81829775068911,0.22692456995501317,9360.6661368670775
34.674018561135583,1.0823555763228556,427.64922819315939,298.54702858726006,0.97511162314023825,4968.8220654855086
37.714757642909717,1.2556013114266327,423.59118732678076,307.60507078313839,0.91260341886725516,6018.4824445223348
39.589137136294568,1.0879219565311999,429.46184992737471,286.53566800597815,0.92970775584928034,6621.2367418923996
9.8483425680153456,0.35140760220238765,430.48520203656341,306.73322963180613,0.3989467429331065,1073.5233750559905
46.220533031192353,0.63860141730028441,415.18446270465358,295.06936031499504,0.25222123664457019,14056.616385123465
15.359629590269638,1.718459092572574,369.76322493381014,304.7485911267857,0.29059494711967931,5905.3141086154319
6.6835650279280898,1.3476596608612263,368.84957793028042,281.60380039491105,0.18100125194058087,4341.6143646592418
29.968361122616752,1.3684682902416938,492.83745737685251,298.4690878873804,0.20809956709124591,38304.707170146838
21.691502773809745,1.4063658596324389,422.30461393795258,300.8900357592949,0.16417408076636086,22560.784536336079
42.340538440958589,1.5732254342711522,492.98082873577835,288.57305611419946,0.99084076228438611,13741.71308844536
41.371316242893585,0.30459526709860524,374.5365316565165,285.58494616716484,0.16665191503216625,6726.1395572440197
19.271250177022189,0.85989509287870236,433.16248280599007,287.53897212049208,0.21928787285627227,11004.548833446821
47.880472778138525,1.1711493834710216,381.1575880027309,293.7656431225339,0.8445291360316628,5802.6649054743702
18.091302716305336,0.80922166993518685,387.97769091899022,283.87240597219886,0.62221619506864878,2449.4513109358509
28.177570815427153,1.7200619719169357,354.50818681417684,317.89279182918415,0.79697548411239916,2226.7240790413816
16.518429075542123,1.0686305154571292,367.84299661103171,296.1997624598327,0.66782080699538948,1893.7016223986798
47.121960652203349,1.5835296610268825,487.52726114437939,312.35878410026999,0.89395756329605325,14621.388134320696
12.407351791190816,1.7336279303861042,398.22994872234977,318.97668492435389,0.67462077498826656,2526.9254913322488
7.0209778726548047,1.1086246692262967,441.21938178718875,283.22941120010955,0.56991258361283581,2157.7613743912666
24.579367700136707,1.8371940389684298,419.75211979839094,306.06677871739976,0.7414747243851697,6923.630015339505
49.656900382512667,1.2568230929665651,410.06768678679174,314.85636346964856,0.5026534766128985,11821.529480624133
45.125476981471131,1.730493737900699,429.78291370191022,305.36937735866911,0.41145744061426126,23612.096632980614
38.687360875562717,0.81306343206474363,378.08584169230124,297.16104485429651,0.52088720720519122,4886.8775805647756
45.085662089533621,1.0978705253566734,498.29058477793649,297.24305430551755,0.25274269458870458,39374.015594533703
45.205098786403845,1.15653987380824,472.74618030557946,281.43595544029438,0.81691455682242231,12243.612619581112
28.348626217390208,0.38896348861292707,461.24219490972729,301.38403005157102,0.33463340320235019,5267.522353294853
19.216807332385685,0.91739451206277312,420.31389455209285,319.74171987147389,0.23817839170334273,7444.1112754796413
39.74055944499446,1.851207810593017,372.93156831895038,318.34830103887737,0.32171701760490412,12481.726006519661
34.774756842549252,1.3354980326565362,488.09987874103518,281.61596915368654,0.85786313659501578,11178.294907133846
21.814597799316953,0.51951184838654152,401.20806010725914,308.2318801451795,0.39718116603795828,2652.9295628081568
9.2510000627681883,0.80994014409728887,357.51600345454005,292.07059466787723,0.71744488255531014,683.49013628588943
38.605532510706169,0.54488541739285967,401.36055152159429,316.11956613624545,0.87076866759016536,2059.2088703347895
16.81072321652891,0.24468163723743058,469.16855457438265,281.80458982837115,0.16997020023253789,4534.2040160820206
47.156591774020065,1.869428825307248,443.40631174823125,317.43496408044325,0.78852196466023861,14083.458690396204
15.843675875255814,1.0067731908623687,462.62578771172895,313.4990297515111,0.37689891974112699,6311.2920186213314
10.524106958516871,0.75356313035741507,469.04530757935663,284.70017529010408,0.2949601277656384,4956.4788399964273
42.400070245620775,1.2772589448039258,381.79319166208137,282.39297349269197,0.72001130720767492,7476.4175757099256
11.897794248102233,0.21316602132742815,488.56749741397704,313.38830657307744,0.91881696045991046,483.54616842746958
13.067073867098259,0.70043979188146488,415.69844043805585,286.23030683898315,0.36551728784115589,3241.9336420035884
31.972225618437957,1.4654602382580066,445.85204738962466,301.39592611903481,0.61195042484588713,11060.292625698026
44.355291837685904,1.3407855915246734,350.3463158880113,316.62979431514839,0.36085070246454243,5556.7388113154493
13.839559957155796,1.9672507055765638,499.00527476167667,302.69792454197295,0.59885702715378519,8924.7364911338354
18.964565280504267,1.3166438773844793,392.13445789462327,295.88933205891294,0.65967582758890653,3643.0018346640381
39.983217720852991,1.059510572529919,359.30946598102327,297.80064219415971,0.6493018499111618,4013.0430493439694
48.732189172743531,1.5705786137312137,418.7393062304771,282.52468682815481,0.66119173267847131,15767.829219762323
27.533353379105403,1.8259901695352956,369.35450857730626,318.75009285446396,0.22157181299577167,11482.367629044951
11.475387614806285,1.4972527040930328,372.84900652363638,292.42616740324331,0.72418642262804755,1908.0576512181892
5.6271329468690698,1.9337802023888833,444.84242195453152,287.57453966691418,0.70727532074220101,2419.6125035352711
15.334521349948487,1.607609307328719,408.939108735535,291.4418920736158,0.71432930999519484,4054.897168860171
10.931999800393447,1.7602425888714677,488.27786752324926,318.57492779565916,0.16666349746483572,19593.905710675153
35.494640312578582,0.40538732813054695,397.87347419121051,283.77144213952027,0.50215495817273736,3269.5544351094522
10.482462708283901,1.5183443053888179,458.92701925758519,314.69212162004726,0.46813161884115673,4903.8363230797986
27.784846922928484,0.99215965914926363,419.16491452323612,308.31375577605792,0.17804033527887925,17163.719444803657
36.241809603929894,1.1955868443402955,448.99269516939182,313.20076716636112,0.30013113510712963,19604.41583642695
31.150247414940605,1.3773843370682421,439.95430350739855,319.03590161471584,0.49686636861823308,10441.657354120378
13.989904324702593,1.945667210070025,420.91759591384971,313.68618622067487,0.768615678872274,3797.4851160298949
41.185603678201822,1.9722405465769244,492.50916419366558,317.73529405111412,0.31335586928619685,45304.776129057303
37.193320832711073,0.71881084187822952,401.40704641324339,285.07741027163678,0.84677491911242031,3672.8395725587493
38.25428017619938,1.5207562953882492,376.58532518739088,311.83154260667879,0.59121845716551713,6371.7219574379887
10.897598820079097,1.5499703682834836,451.71410913197423,301.82702776324192,0.7843795166661558,3227.6926298340854
10.568921164265507,0.82368715036348794,476.90113419618632,301.73982380319444,0.52530038500317144,2902.8421185385732
46.740314795292846,0.42296559475559781,356.03806099098858,315.95686305282055,0.54927480288000108,1442.6058577596898
22.891018722122329,0.27370452851429561,417.44490326340207,318.87215274586845,0.65774745044167615,938.95505686824015
18.542691130142288,1.5992176295525213,483.87315345309895,308.19353292172724,0.93517354734924174,5570.6965751596153
26.986282040818999,1.0814595352704306,462.44279283843014,299.31753557887134,0.542631323271619,8773.4353270306419
34.828889574361213,1.9739723050908671,498.77115747464427,298.25615431607383,0.57579178429746192,23942.091883122885
48.00304656711365,1.0369522211485755,429.71207173958658,295.45365828892727,0.64179726717477659,10412.887940233952
17.890080209692478,1.9602505623329125,448.99935782017269,294.46396118290653,0.76376362356795324,7095.6612839308855
46.616379319041222,0.9408368039493078,395.37204217068921,295.66027366737728,0.16466530193761089,26558.109739887957
6.1186771123815342,1.6286278710079507,492.13033994989883,283.59012941004784,0.56411869466977493,3683.8226494777546
29.98391190470711,0.35267469016129771,404.95032328348043,283.09744341041755,0.53343243028543919,2415.5663394408853
33.528880025648832,1.1998310782479751,460.77660690299427,311.19479375489249,0.9295164858138133,6473.8234310505613
9.7653831687838988,1.6437076165743036,410.47103061786231,297.84291571680905,0.54415592239270705,3322.2882570387178
11.315281867876068,1.8644630009957996,434.27283950944991,317.22737954178484,0.52148848122489788,4735.0982962351718
23.860144369233673,1.6806495631113769,457.96738025323191,304.48884034375811,0.96597998968123178,6371.3250587211942
48.480436046443174,0.26654730896211365,426.34012276270312,281.40703928737679,0.50551881724079339,3704.8533797808122
31.821914895546776,0.87086421435212147,486.06294903642629,286.3009336526992,0.26279598728988129,21065.459466960849
46.986044972009502,0.28765725016493232,412.89514818917155,288.23279172052031,0.29522451052520948,5707.2531353543945
41.196241202583685,0.39670812400620442,447.06076972149879,319.02944097558645,0.18566878450327673,11269.536253944039
26.032172069988118,1.4155501316014714,401.3543649950081,288.74816904606541,0.10051131633305001,41284.115789655407
40.314355216348432,1.4838647533610567,411.22350023465197,300.63022705152207,0.48875109490043378,13536.145244139396
5.8026552789644477,1.5926972289529273,416.00751623503288,317.44707726560785,0.79231832316839923,1149.6428032847409
9.9114798544580722,1.7578217865001931,368.87105274684279,319.08770919657428,0.76011979851985223,1141.0780786930791
42.324287669723134,1.5309766432577177,363.75855185885098,289.45441741534177,0.12893417902256518,37342.478781387748
40.856768974632281,1.6415688657919376,450.12348847201372,281.9647057500016,0.61298461323462961,18398.952878691241
15.468833388489516,0.28813467768190265,448.32766075145787,286.14407330151033,0.2388548128721284,3026.3976954095706
28.884631576957407,0.62216327079433742,449.43645713151432,282.53313914810235,0.94696865628822757,3167.3828980024891
32.270711931500493,1.3194159920754425,352.96496680140376,287.80496964369348,0.25062849967976136,11069.828500523945
44.0482529199205,1.7446255483246818,398.98202640076698,302.74278858814944,0.66397529592773341,11138.614393467087
32.139822080242652,0.20810022489138644,379.67147708887956,316.49795185182569,0.39361452594765112,1073.4455323662171
23.565720617315616,1.1263328158094297,466.72271338160186,301.48875534777358,0.67740519336791705,6474.3809029731201
21.838281953323222,1.419117318855915,479.09456020941951,305.03958226796323,0.47103273681766766,11451.757051477754
24.164693886807946,0.25329312043150382,387.00205658392213,288.07469006438163,0.78367874707575524,772.65046678755596
34.336896151098841,0.92244000359609823,450.17737382719793,312.02334482695403,0.30761121279507209,14225.271259582925
44.03707842885462,1.8121427864906543,369.40442051874118,304.71155634022335,0.91521266762283415,5640.8593348865916
25.425359693433489,1.4089030559405458,391.27287884025702,314.565473167709,0.55018868438201696,4994.2911580196769
16.152780332811115,0.62778505404907525,370.79817443501292,317.95372428023137,0.78048383294156753,686.58408303517888
15.649806334891151,1.7350060333374429,392.52811498988439,293.9160310302637,0.86475717226110438,3096.3205915919402
38.57064261095509,0.82645656213712582,451.21048210239167,283.62316234141758,0.99894574985932438,5347.812336350752
41.745594354075969,1.7360204080593069,486.54903652778785,289.03715831667131,0.30155109903456245,47467.655113080873
9.7375135934356223,0.73809857201403006,380.37836118862788,297.51366262703351,0.3582031722071094,1662.6566332663642
7.995148562983017,1.2625764515896682,431.31185524260786,317.82774607297893,0.3253897780586994,3520.5893449026366
31.749514869040329,0.9144921219461013,455.20866518651485,295.13239289493663,0.33658419894380442,13808.620701721678
11.577795988671422,0.69468509135912071,492.93837027283485,310.83092854661481,0.62420026738543966,2346.4840918094042
42.109888570535361,1.7958036119093645,441.50907243307608,301.61906768683019,0.99417027083125864,10640.666843780764
18.965060326583348,0.53766862749108446,388.26603965410709,287.31235081723906,0.99125027838347901,1038.5030954159256
11.47423698370142,0.35266086422437359,443.82172353709041,292.82936475813807,0.57409590822607692,1064.269462495484
46.443671261935258,0.81546848938218863,398.07367425170241,306.12767540091272,0.67512448923820645,5158.0161763225551
12.448927523087518,1.4917504657548215,496.41925860375613,306.91413578739576,0.87397348933144536,4026.7142909157092
17.8124037052071,1.653376890757307,409.95142027454551,297.39038987236182,0.93964011260815461,3527.9376776161653
11.912602783642638,1.9977380661201767,452.81415811415212,289.14582410648461,0.28347456459658954,13740.285939906782
10.197052864940973,0.73345170262009685,353.48413735201376,308.87627118050705,0.57568755604820765,579.52316318981332
5.9516607351398019,0.9342955120363079,410.00921692021331,286.75492166450857,0.84955334919536107,806.74045578369112
7.4927934123917055,0.44627830045332734,481.26614199837672,317.46678767460509,0.37288186897113251,1468.8939696290261
12.858866192113371,1.2347694733214605,441.53411666498687,287.51614316145907,0.49582813823242,4932.0650585219228
7.4021869682228925,1.9956440670732509,416.59143295939646,284.29249451330082,0.98705899136080721,1979.9598622802851
31.601471724993704,1.4615858182171853,490.3906249153589,299.90590809461514,0.98654202704878391,8918.1787894023619
35.632153705977785,1.2713831127440691,478.09765642208436,300.78198392438776,0.91549612968866345,8774.2321846804225
22.713370557441269,0.90626436725922921,398.33235107344075,300.32771659112979,0.81860351034525181,2464.3903611797623
19.309599362842224,1.8475377685139986,431.68226030620093,297.46669957355357,0.34221745065052522,13991.59761714609
27.703680666000356,1.094449873034629,423.47363841386942,319.79259571318431,0.38876506666046873,8086.2184639136922
44.375222400557384,0.44186044396351071,444.83037501722936,299.45122450682328,0.5925545570843872,4810.602267383666
43.300923206999272,0.8576812337584403,400.11669004381332,299.11786322959324,0.60469963710581098,6202.9700577750373
6.9563777905756377,0.32090000392598045,386.63075011488326,296.87064250858248,0.5549525374213603,361.06085426668284
13.167428431843584,0.5635622678398069,486.90077528833041,282.67303018805853,0.67300325192467547,2251.855165628755
15.65351919969782,0.23180380579984197,488.58117492477595,303.71826524598464,0.46749072036968997,1434.8593830608609
16.222440912449532,1.0159038497002941,476.49843286429683,289.1187108889273,0.77425674158397961,3988.4706610504395
30.705469328424773,1.3421724769132348,496.7306646146842,305.50435920916198,0.40019493383051985,19692.466551988098
23.731809156643653,0.8179264322820341,461.74872886695329,282.03333847793908,0.39760929725171734,8773.5191856225956
7.2164353967417298,0.95668718870949876,464.70008428429992,319.25548405012006,0.21450336570264522,4681.1890194583739
21.81263623068072,1.9265766911202367,464.38851379439609,298.76020316050688,0.26984098902602732,25794.143436816055
28.568882692293673,1.5535336188348479,422.09114464134598,315.87021486362795,0.86546879102922192,5447.1909363567938
9.5752356306672191,1.1735419465009123,418.46782917714074,299.02244692931737,0.50165410472239735,2675.5500649169394
42.505634920485186,0.71217357520128544,386.03394142235049,282.41323274296889,0.30508100789755044,10281.672087140787
7.3382839909296917,1.8145942377913913,446.72287915389359,312.88854184375225,0.78340699002014869,2274.8572686791272
46.617884105812792,0.62317481038518707,393.39802041535017,305.92734918668538,0.59858301323517349,4245.2231039363651
9.4600913710943964,0.78561691493001873,388.67126145535315,311.27028190295778,0.11904041028096414,4832.3479584954912
42.960872821898874,1.8363166659613073,437.89420611440823,297.12679454035492,0.38472531160304368,28865.031568621707
45.61939147674277,1.1531756995131304,411.49735823375647,305.51746976986578,0.25930127000920694,21501.25372910811
49.080680626396671,1.536172308952358,382.82849131919482,314.24916015186432,0.69028557488455655,7490.5715420342385
41.091164612311708,1.2633406294947791,472.40840251292468,305.24261771487551,0.34752793656722758,24970.462335341032
40.076489334709798,1.3761905762170912,479.08548789415636,293.9069453934361,0.15845210128894927,64455.637615923624
33.911747419799646,0.73888992472668602,375.15492795166716,306.50118377464798,0.14944149027790235,11511.262329082676
40.054835956015808,0.63446971092799331,351.12605492,306.87416754456268,0.62355456816284338,1803.5292271217729
11.054849378591619,0.78048622490359754,400.41949527940608,318.42347850026499,0.11955111013368067,5917.7581817357395
29.123061617643678,0.47979481535016044,469.62662535211291,294.83649286166678,0.86391290182247982,2827.089329708117
28.140029158568652,1.7737658575234534,475.87607993514865,297.00327070056522,0.23985740733154806,37223.056107558885
43.590746485515091,0.70984447985020527,370.74936051740735,312.48491844748236,0.64590970167588679,2791.1893540638807
25.825971451708213,1.2106809099458924,466.15038517745768,300.23049258970963,0.5002192252096711,10371.090877210749
22.329027324515906,1.6255539652544733,367.35562509641443,309.46292372462932,0.49856636910871233,4214.7520658418207
33.780347205669955,1.6108833968762843,408.5093885234794,298.38837857814366,0.16461742812404129,36401.777258379501
16.990849287538072,0.98909526545154725,499.79142725178735,288.61980567250799,0.82247702519099408,4314.8429211231178
11.289578492928058,1.0572631554561063,378.88862348463647,309.80815371124044,0.9037472362779273,912.36606860413087
26.504477331068561,1.9904631480830446,373.09453738664399,285.2462067673884,0.10991500064580562,42164.789053639761
23.760021586769824,1.4142754585622432,413.42004988201904,287.94334654125231,0.26074375812740597,16170.744502072033
15.465647323799317,1.6663491976121889,442.95027889547919,305.07299931136833,0.91351376991593092,3889.660770992472
21.538031455180761,1.8245971445946174,489.93511736198798,309.89079200768276,0.5945442515200523,11900.583370717448
21.487660242181132,1.6176617052128106,497.12317182995514,315.78751547471262,0.23503562042338913,26817.998094635048
19.737300398564546,0.53332282091642169,360.4460954887092,290.9034598966357,0.28251140734824298,2591.1531098784239
22.075883587711804,1.2119073207276299,370.69962760218579,284.42897034402216,0.69398761981340273,3325.8211273204579
35.858450545517542,0.38340948316618079,468.61069608439908,318.24186638090515,0.75233514002218571,2747.8994835583208
18.359441355707837,1.3752598278151971,390.59482284062909,286.17692352088568,0.63948412772194174,4122.7727959593376
47.698606702190318,1.9196289707380598,482.72735892595409,287.90667929018559,0.95783354192127323,18623.787242456481
46.235660879218003,1.1229177157402004,449.51798858436302,291.65317814233862,0.54465724329559939,15048.286536405853
26.640969273503536,0.97935048716198092,366.77672035710157,301.17565416105151,0.37024472092827398,4622.8541132971641
19.776254225210998,0.26451695255269375,474.87939273860104,315.31302264136309,0.5295096189782168,1576.39503637903
29.094565542350143,1.9275941401925967,376.4534570012114,310.42184090919466,0.42369966429994987,8740.1981859052357
43.185221994813105,0.38540483143428583,413.52430920194809,308.3263021537054,0.3019743034072177,5798.155190561959
34.36643032520459,0.27394236794872451,432.82773928389952,287.00722271424013,0.14136692440612608,9711.0111372733318
41.197632257618487,0.64291990070888927,425.11492236204174,294.30730526103895,0.41699124420861178,8308.7410490227376
28.972502422958307,0.31795478105308839,452.92443734227254,299.13619704346712,0.74026841293876811,1913.7503217788003
33.481293317042933,1.0192121163411723,447.9030102303883,285.89703813942344,0.11659402258767443,47415.63180443718
17.967002638210779,1.1289580422628023,498.80630082920823,290.93718808506691,0.49526066188534124,8513.5278655592901
38.070192303963083,0.76262590825145105,499.91328638362813,292.33332815811377,0.67960846130488151,8867.9506723210197
14.108206690657326,0.29172886863479491,427.46891039534614,285.09104793316158,0.64936369825687645,902.41370751481907
36.265915796832417,0.40088066284860807,364.27986304412957,302.00958767633028,0.79898359229984428,1133.0698462615173
43.732358074665235,0.8921078803818705,459.17649484530773,308.20112786096774,0.82946774409381774,7101.1201835257616
10.944627678569477,0.30895121148776505,496.49961173248835,282.79726525907444,0.74053523882744909,975.78571474232865
32.647088324386388,1.4567415060978441,397.74895814435303,299.244924070526,0.1925179265302745,24333.791907154824
9.2793086703470564,0.57263697474466158,419.18133287563609,311.28844781071177,0.5275201996039246,1086.7977242961003
37.657203272214211,0.74372882381054928,413.71653872231838,309.91960515809785,0.64306536173884776,4520.5583791696308
8.802194847058411,0.90942639892057553,357.71287318353939,312.60292384875015,0.32100943492850642,1124.8978246822476
47.117292021528172,0.94989733952446631,450.83966468351673,297.92962532682429,0.13829663588209887,49485.889126855363
11.183356851701097,0.20298927381464096,403.00065426027015,312.8222833055944,0.30123128878844224,679.59093739886157
48.149611065908616,0.40172666779765559,468.11958119472536,289.63012284857075,0.50940496155937498,6777.5518201769337
41.039787923829351,1.7529762147335806,474.81801129229791,294.43242245670064,0.47253728714914078,27462.93101713989
31.715690200985936,0.20221951252143466,473.18461798967678,287.05422305671203,0.25900028319444546,4609.0804220588007
40.218084708329613,1.1147012404631751,412.49989970598199,298.69938157714284,0.84197398841514348,6059.3415531309292
40.780167754238867,1.0811036117129746,398.23185233613492,295.68240089661771,0.93311800186305205,4845.2155212393809
47.571217826779865,0.7995694898191481,462.32311695005819,289.63708465657248,0.28121348714744371,23357.241366204034
16.402250922763422,0.97638863626360939,470.20841507640841,310.07122836923128,0.93661562401049947,2738.1482873762352
31.553415291123912,1.6050460475478519,423.68861695870493,292.55387088446588,0.11607486325766275,57215.469874212409
9.2772138903980554,1.7141666711869217,483.95465293044549,290.91217320583343,0.93246622543625091,3292.2317105947227
32.727456501085456,0.6686273781474501,371.58630441178371,285.23561323401981,0.95673591107281708,1975.0138819029114
12.708108684175496,0.78048279374191365,481.860316948844,297.55286807207796,0.11084667671433268,16491.663482573789
30.422777516259885,0.63646913545099892,364.41428494578219,292.11858515349206,0.78671736709907325,1779.3850519670395
30.759373131523237,1.0637541209919172,373.02882830819209,294.77091365363873,0.97318141531285907,2631.1960003546465
25.969331884155231,1.4298650437858633,430.07600199109407,289.43989050482213,0.91531199693600052,5705.3661464582492
28.518429898090524,0.61085517583415694,360.12777202811225,310.526219592796,0.97363914507659166,887.48518592656251
39.376552550296459,0.79532433569876004,357.92106521001654,317.2001338941887,0.59529115512787545,2142.2504081916904
40.966012243042996,1.8746923116604708,350.07781162485583,299.91727411155551,0.17034052589684945,22615.067415724985
27.146894700894311,0.28742472172452455,415.44749895413946,305.71993693363328,0.86481027802453247,990.0090517931468
31.981704868517554,1.0293852894312192,466.19358219383446,314.68689106426825,0.65244543022811041,7644.8186684764933
46.905630606054579,1.4808044748742,355.22575254198733,319.95318549334633,0.65326306976946014,3750.3487696310258
10.388011482550526,0.47081722080345334,447.83864096987833,304.54065938919331,0.47552824887281764,1473.8338001718289
10.269660465504973,0.28527323600986737,473.46909761242796,315.59117866159477,0.61465777886899819,752.4976096789303
8.9469055359845786,0.44876966894935533,375.20012728668064,316.34432986222566,0.23822180117750308,991.98268751801629
34.603847826823753,1.8538817483552292,372.02956022321064,311.65805951230487,0.7657930239095353,5057.39631975671
23.837373535567075,0.21666760727802215,479.12014604308041,298.43725564292441,0.16751557661638811,5570.7570954956636
39.844463726382948,0.53897955466043324,473.46869149251421,283.24616001695597,0.75680269033941283,5397.8345262234534
35.205413598886665,0.25631032322296021,430.84126493962805,280.63222221760537,0.86408058036236857,1568.6186808291782
20.013699124770717,0.39913304161196589,472.87998189409706,299.088025331317,0.52522180980803934,2643.2118272956723
45.426494631269108,1.3162687159309332,363.91341161367421,299.77258134138469,0.55884732945134441,6862.7026551929457
39.313946618179351,0.63495003573035436,409.17222769081314,296.29449551451887,0.38099284562987046,7395.672148491145
17.174072340957906,1.2245816907752183,460.6696334159559,302.72669405165459,0.9725127253530288,3415.5918849582863
21.388640799742429,1.2623516889790272,388.61779389859453,302.08650813217707,0.75981202710359075,3074.8968079903848
19.149799109191832,1.7289835995616023,462.84933716503292,313.46452164130773,0.43208969797031049,11446.893425137652
12.092524188124985,0.20853450724137307,425.6267906586221,284.34628413049052,0.25732664760970458,1384.4981380726615
11.650251764398625,1.7360650268162601,462.53989819223494,289.00710664422184,0.29762163298188221,11792.83865806804
47.12573585190848,1.3144143555685532,419.70194567859943,311.72019915838524,0.51753005749904502,12924.245759781439
24.705681673943896,0.49293827498892367,405.18565103327262,313.91347468894617,0.94831156028290409,1172.1325966688601
22.249392024983443,1.5912872986435111,382.87838247179485,319.79296854483471,0.7607317111848263,2936.054962473434
37.835856890482006,1.7398847752230544,381.25690121525224,314.91648065548338,0.29371937336123488,14868.586692094827
29.884687936380498,0.65767427075748319,462.7236215857094,315.59596028289326,0.87360502007700824,3310.0822676048974
47.126299407730798,1.8538286256248255,367.83655220509405,292.57391770519621,0.440380470708713,14930.84156585347
40.113567225922651,1.0180233745375842,362.89735251664177,296.06646536037505,0.86654996447726673,3149.4350179027956
26.571630385604315,1.2861640177999787,376.44370475331954,290.72340419282204,0.31752963818301783,9226.0111423530179
21.936176306637179,1.9723691605117586,376.30197671808827,304.2519759277086,0.65679455074268589,4746.2824609625777
49.398419521594491,0.85076494155055893,473.46614342103499,317.55221416828152,0.93400343927315377,7015.5072910995596
37.299210620163954,1.6636868224762031,409.77599352113185,293.78563546046473,0.33210460823301474,21672.958765394902
47.803759700172847,0.77311841209122734,498.5582686040724,302.28007127525802,0.7236339315272694,10024.465109647099
10.331535974766862,1.6385843400346838,370.58168866859188,291.85198521813942,0.98858135796142943,1348.2172866299072
43.274015563585216,1.2813210539527564,448.03097385404647,286.79199895090829,0.23553845851870317,37957.129288475044
33.66832477960434,0.58944025140572265,417.30942608018756,287.80742119274623,0.17956206163060695,14312.753978209006
10.486475525080067,0.94524696882062553,408.93772650456111,282.31781378152522,0.70677567320033452,1775.8049319556521
31.47160999861493,0.77174414185441109,481.26262985811235,317.97174092037028,0.40576235297412733,9774.2288965570096
35.874336429745199,0.340595107544655,496.33934687425995,296.11518434030518,0.164120029629932,14906.551369703835
5.5536208649871277,0.25370258617945546,480.9288438161268,313.3648356800843,0.52777505609524378,447.33512636732297
25.444308282878595,0.82366157973292564,378.84510185526995,307.25317890758765,0.77839361167956012,1927.5436516987099
42.14297800383445,0.23426146607147585,383.11968818134011,287.6768464564434,0.35661016037366988,2642.2610767758388
18.291156140484045,0.49787796364719505,448.41108186425947,287.0184898631635,0.4015421897546213,3660.2982578759661
25.6346636809348,1.5053299775315638,393.36253724572873,312.47952806042179,0.86112946058227491,3624.5006956649859
24.904135718055194,1.4745642242304582,460.208769617087,290.58846842478147,0.56806472103533934,10965.165186230277


==> anc/competitors/data/v2/fourier_conduction__s42_holdout.csv <==
x0,x1,x2,x3,x4,y
21.083381682146427,0.30826724545089507,484.69509955657156,284.4568838572701,0.82338410370971327,1580.5642013618467
21.749389647812208,1.4799356327983435,355.05920607521455,313.09531631822136,0.60966849907366416,2215.5006519458198
30.920164805387898,1.8469685026688447,385.20701169752203,311.80645503465138,0.16067496514321586,26088.699385507593
38.619135152778632,0.67911093390344091,480.13976716891159,298.07908437674678,0.98071523360531632,4868.7392093822045
13.307330809285968,0.61332464776878015,359.75352908160886,290.85183160321668,0.56274607390449605,999.30674548506613
31.307254078586201,1.1204578221890631,403.50969894243894,284.66164825041307,0.24542513800562502,16986.875735762718
29.064755510530386,0.66916191073228948,491.7653974216355,315.20381261687919,0.57761952085723767,5945.0052581708287
32.1121475854981,1.3030720922727614,361.93283436216461,312.72243476308432,0.69428348194995004,2965.9092163019145
16.887364681678939,1.3649253588297416,404.99341921672044,288.44050368346217,0.13259694168383393,20260.978656181906
5.6599151122757725,1.1610244083236501,375.31168142427606,319.43502092225469,0.865126239179004,424.42623962182478
15.424653685507373,1.6981560638675548,412.59998276133854,293.56329004960503,0.89740155657350151,3474.4579169469507
45.021869548052543,1.5993527484846632,428.71959242710864,317.26495743517376,0.95305045679721379,8420.7355039399554
45.303846929391355,0.75739379994718559,413.66615177198821,282.34144231304145,0.89334741028358289,5044.0907645976213
8.0845724028494246,0.20760687311889447,392.99836346855096,312.4204943882624,0.55116578926050241,245.376126855671
23.182092994916747,1.3768335709783406,379.32949103536521,304.26342361396354,0.8694198811414372,2755.8031226635576
43.221530042772642,0.26913833446945667,416.47112369877038,290.05399164384778,0.55466317818542155,2651.2598503810291
49.067034115534852,1.2060995097579053,460.58462227171901,307.18650575089936,0.87625394271755974,10360.077176440956
30.075160005895068,0.47744151606473778,435.72676501021954,287.10253630991622,0.6324690573224987,3374.259332895394
19.270316165943967,0.38229972501782422,410.78445765230157,306.22164558485514,0.56570678515578443,1361.6913933269609
31.999976133727355,1.2843738473237052,455.74044418053751,287.36569159974994,0.26407585672504336,26205.314810119933
43.855945387042112,0.43180797944276494,377.42491449462881,299.98850213497957,0.1032745201062979,14199.438762727768
12.55499692073689,1.8925907794046479,474.34873585726029,317.9145425642692,0.33413437977945409,11124.585903318837
13.729075459370124,0.38518901945470208,497.69493023088376,288.22963688656802,0.42608762052607352,2599.7306122877258
28.145452903181496,0.60011944966808461,476.35444247430939,317.96433177559214,0.49611592773943913,5392.5084703489501
9.5290319886148218,0.75456384317759184,415.60223045775865,281.50251597720762,0.95462386702687285,1010.0441111128074
40.293013046143912,0.24205573446951534,434.82266893815989,292.56759107483197,0.96862179092693013,1432.3813670065767
24.982829848401156,0.96807504915213149,352.07308569041493,308.64109116951641,0.91315006993235404,1150.3189496897974
41.545474525107721,0.50235584531412503,392.25142925659509,284.15742821801365,0.57843360805219968,3900.1674885284174
45.820553314201298,0.39195505576793399,462.36305487317691,295.26103326909742,0.91840822006243816,3267.7027370087308
35.570485496176197,1.9193779861051665,382.03572025981799,313.50812109116129,0.92027936972420121,5083.8898540966966
16.99171498413115,1.6115822221493084,469.82985825420411,299.52807212292566,0.24678110414377619,18897.179243964758
27.76006920428285,0.70354963151617977,451.73460808371181,284.03538994417784,0.85782127005189823,3818.1194538027071
19.768932792909467,0.52568338314761842,469.3747076487449,290.18657436451468,0.36489947686005098,5103.2104515250303
35.869504681778778,1.4725240912370745,469.64407392226769,308.51222531528714,0.77382163419599237,10998.369614569769
37.469889194604846,1.4010563769015443,424.91753554854637,280.79365738086966,0.10569300581120905,71585.936491395929
43.342896004608363,1.8621303653288128,437.87703195534442,305.03403186516204,0.62101671424742722,17264.873232280246
23.075119439256749,1.8677650122484919,434.23375004084403,313.5666262009612,0.5873712894387616,8854.0595815959823
39.878876459994331,1.5384073616615437,473.13415079710825,317.15275835177056,0.64919538331055437,14740.480268624582
14.509045116286957,0.92769291546548693,446.31240022908202,289.47713074658634,0.4486736887939281,4704.9629014268139
24.720382993954217,1.0223206974118306,417.81556837302338,310.97696299547704,0.97976329580530241,2755.8107693105762
14.492163635064767,0.23265280661397811,379.99843534883229,285.64247227753384,0.84140530176476691,378.09909049411726
41.66720826966602,0.88811927531306423,414.52488768658344,318.15128841901077,0.97287513604799303,3665.7823344456915
41.124785961944959,0.45081275347805461,459.31984905519619,300.30411280057052,0.98806443615374651,2983.6967478683428
37.321072939191687,0.21211883384677388,370.13790711248635,290.0933680032195,0.64024511612789403,989.7346744050285
19.601974960095895,1.6136008957361931,464.29761952035312,303.25463924837419,0.20654197648556255,24662.064358592452
38.640543414962146,0.83123234497455445,447.15986688765497,319.38587092361291,0.75167456656417364,5459.8194428704901
38.321169697897957,1.1620746545040859,350.63110716583355,316.33037299209229,0.50181239676546041,3043.9310853612374
41.482680126957348,1.1595277155482275,378.77146379896209,305.05740657085067,0.37386807883863082,9483.745054699395
17.622732873613831,1.8759408592397466,388.34888805055095,280.7030698366155,0.19551402855858344,18201.68690803587
20.729354014232396,1.8168420796290445,489.02787777517347,291.08185920583725,0.31090028134449055,23978.863985386568
47.782474948727518,0.6511548139741361,482.17047214798527,285.22062663878023,0.6113650171915419,10023.236009576884
18.624146762892615,1.7612397754267015,397.45949816997984,311.37487922463799,0.992425740343028,2845.262969660354
17.413178552626015,1.8476451852416311,386.56570036979969,296.4950273046602,0.56480487597020401,5130.758799154446
10.882284168093712,0.65821055947444496,493.42878818703082,283.43179787125973,0.8205553079121426,1833.116721397229
35.108092667169409,1.2335313416074309,443.52107609120691,285.8062024359578,0.7583064579890969,9007.1070069054258
6.9130528335618777,0.30622932023676019,495.40048335524892,303.48945845601838,0.71993297697625735,564.31878073056055
47.853284932537335,0.79347204482511358,415.99875389215299,296.77985607996914,0.27981921698157858,16177.482983234482
47.991495337679602,1.0183185860481334,481.17597068450016,301.55287504902685,0.70896187098838448,12381.898810460505
46.828506530292486,0.70491584847870437,459.00269228833372,302.29930472555856,0.27933915650857882,18518.002984874634
13.852786884593961,0.86382008907677887,483.04829631410246,309.70573721466639,0.60469882069350323,3430.2560187278427
8.3869480958732048,0.63329191503199944,361.2252547137395,305.60384378165344,0.64765635102310926,456.14747121652044
14.341997441852262,0.97526731943398826,370.94788945587004,297.5152963184824,0.32660830612624181,3144.8139098458023
5.5076886731068901,0.20592339470233967,390.3788091631863,290.28651935951041,0.28171511858670417,402.96334469393213
22.08237652406217,0.67578010175110037,352.69904687882706,285.75824157878185,0.82038282587945299,1217.6587196186551
38.724061295072097,0.31448333827066749,361.2691966393773,289.45627077924581,0.71061585300689578,1230.683192332657
34.524724001506421,1.8317568346422155,454.66871104107832,294.6287718735806,0.24232988401030603,41765.668707442041
6.6632511989348115,0.47796599387665745,458.54840204639783,312.94558475327887,0.41634186193466882,1113.7888938767833
47.877692265798423,0.62002298186703453,481.86370411245605,285.78853229013083,0.85252152498293154,6827.445585657375
8.5723224284266877,1.393913749575191,387.94884359874607,315.21276585100088,0.24919331209694906,3487.7704633914736
38.282460799790833,1.5118989931101481,367.03009076639876,295.67916934625447,0.47342509854157855,8723.1016230430432
20.766186439973922,0.58226625177886815,354.3509438913166,299.12339393789949,0.16702638859844127,3998.0576674233066
29.659566533698239,1.391757901686324,459.65792702545309,305.72273298848631,0.93753260142393136,6777.6640791568207
5.6742468750929724,1.2457681978597976,374.04582707817804,308.86632864767915,0.78959821257389295,583.51271602667248
44.654817601004162,1.4660676602995111,485.93252014151398,308.04883906574918,0.4768599287069113,24421.234402231501
49.505963326647468,0.39140106794947177,426.16412469134309,281.54164325671297,0.64657137369988504,4334.099308675246
39.618368119948187,0.81573036729559689,389.04886564821334,298.76869625648533,0.64444890460294402,4527.381465393004
29.024539495052103,0.67527321403174223,465.72472311197049,319.23526691845296,0.56524647057079858,5079.411155231367
20.561981788077372,0.76617387439236539,393.98872551075891,318.52224699329827,0.78860276082227554,1507.6068463759175
14.716613444233703,1.1861444035123583,404.67423565552889,310.02783208361961,0.39451313284449796,4187.8208790542039
44.093113347689084,0.91242879895850848,400.7138260842197,295.13904573767906,0.58436560275214033,7268.5083119806122
15.710404865140303,0.43431938699865363,456.22958945663777,317.37998914350527,0.2890124959615451,3278.1181786035008
7.9855886559234364,1.2159658206611661,419.20739034973064,319.96833877536449,0.86875825697091258,1109.2053687346663
43.841497067134775,1.7099997336395654,432.04699112215769,294.28176694092366,0.18827482674985146,54856.584645219569
6.4433218274671713,1.8877780366431762,417.74768974529252,300.96669290174606,0.6166933589402126,2303.3697513422503
10.854688833212711,0.71348422639967635,480.82801661719213,311.5408450805819,0.60274374823855303,2175.169418914717
47.74175897846925,0.25127489325002433,459.20950614304405,284.44447977172041,0.18784616376885604,11160.91266349171
33.985965445752456,1.1840629860349234,418.86819267539795,319.3228991666175,0.36664924958032774,10925.576134212104
32.09331809945644,0.89028049504511042,436.57785777263007,302.23791201784547,0.20265224711379656,18940.665056973005
44.48145636802785,0.38789843441413002,496.81208476890708,296.11209538742986,0.93895459816071414,3688.0753146020083
33.228494171840438,1.9356153202683088,458.45644754120929,297.79878492569469,0.23409436076345569,44140.800393103513
24.320941063133318,1.1337770477129452,458.92361730163924,280.84842506931136,0.66078785637200932,7431.0366773808128
48.17548996161095,1.9713785196312408,422.01478407572648,308.40076807401766,0.14535757749133973,74231.869013891483
27.729893292854737,1.7750002152682709,394.00436719110962,310.93929893490048,0.60031014563266483,6810.6623734541554
27.562745636633572,1.2921562717968698,354.3215596410281,280.43389380973269,0.25965549426593604,10134.724502816747
14.984574916909434,0.42943904066269989,398.98545435078995,303.27229395846791,0.62957872824301164,978.28988233244945
27.792133137487021,1.1384400010272782,390.25958368016552,301.39472941364045,0.49577610102888825,5671.2197256788504
17.795865916829257,1.1492941571104915,431.57144152975366,302.21794631177386,0.43409475455292468,6094.5824091105733
15.202814465801685,0.67120132853464098,464.64192579639837,295.689685955877,0.80981602985631707,2128.8957130394665
36.282531550602911,0.75201378172786382,370.30670943944881,295.5987645477968,0.32212816096857005,6327.9272540946922
28.080153807180061,1.5612160078418289,428.48684281445162,283.21746180889409,0.96808596210644871,6578.4358094420768
22.636472847183139,0.97003349823469964,390.90552696341695,290.54931644523708,0.36101149227428309,6104.0589035584117
32.24468657338565,1.6752861992561843,403.17338764474471,298.69779751332214,0.79241972876455646,7122.0779732962264
5.4687706307989572,0.69183573249391639,484.24679427331813,299.70928887243394,0.16055677775862245,4348.5923710945517
19.074207449643165,0.25837911176858713,375.10408289201564,301.64411130412992,0.42658608842127443,848.68782164216736
42.439818128016384,0.98685336517470779,488.69878733237164,316.44633658406542,0.83233648393358206,8667.4754170934448
48.554307256039358,0.20599684468187757,414.50610460595908,301.58678535589905,0.58002070100100678,1947.2113299771811
32.322668331374203,0.37652261620239869,498.10021366261708,304.13009103741661,0.92873804289915374,2541.7912388238824
33.137781534337719,1.9512701492004505,419.31359479035353,310.82365845475982,0.66519353373658341,10545.866436107459
41.783868252832633,0.55385876798689015,437.31986052945751,311.83175617449132,0.39101855092383275,7426.9906242139941
46.674700458725788,1.931735767143407,410.80956078945587,301.91308087901388,0.64073249410076449,15323.795676706466
32.337241260813805,0.61175720820435242,400.68067305577358,298.22362943787004,0.54034896408730404,3751.021548860112
7.5411187428803039,0.92274793487221252,449.06367909496703,290.16208082741969,0.14346765535488845,7707.1378313809319
19.287406093743456,1.0770240131313322,401.12542884457571,311.42995657053871,0.34598967985633394,5385.2588976879688
43.39207631202931,1.4166422856845418,374.51350516579424,289.47318482609796,0.88134247198013604,5931.3127008363535
16.512112114367309,0.94708321179125443,362.27504279025339,307.19701217756779,0.81810861872466678,1052.8298803774085
29.201030562334175,1.9012134457858589,386.70494218309398,282.50097333880115,0.10502539011228752,55083.181061466894
30.382625150422065,1.6355767296571271,432.03111184326184,313.9621860379043,0.71809719470598399,8170.4993609112571
38.095775900466442,1.7968140366084702,469.36402309919765,308.16483680523839,0.61434938816127882,17960.870024812008
47.404172954221373,0.76539201002849144,410.51554916948385,310.41487139605522,0.56596153994197584,6417.2742047320226
32.146430677065545,1.0678386289925883,456.11131410423798,313.33958521451768,0.45670784815055077,10731.04781894263
26.401251845988085,1.2173280345395197,453.56451859783692,288.41453527617688,0.71104684673554963,7464.701797203561
6.3356362330093496,0.91723633956425799,472.94625518382196,299.25080830765393,0.59604624846121679,1693.4795703858883
11.614057214244646,1.2611522255080141,423.44958728292312,314.36368241676087,0.27179313524002158,5878.7044509643856
41.82343164298252,1.747196575374111,465.86344908457465,284.43289214326774,0.59994909132056773,22098.228896590874
35.300236521835672,1.0750961089804361,422.17110422131026,295.24775360185765,0.17896380504911899,26915.424194156996
42.450324063632493,0.33460407627753685,395.95383964598051,291.96046458828255,0.96209380483612206,1535.325603945153
47.787550312507456,1.0553328340673405,386.62109789401205,318.08643381223789,0.10052564674990948,34382.514211354697
5.7607600011199604,1.1251354388071984,379.04686688335687,303.66153997304667,0.10877966319342094,4491.8340111792077
13.450610065243724,0.72645598482100993,373.89143112419629,293.14172723525007,0.8616023510752997,915.76776372491577
44.337358403126643,0.38433842165772858,397.67140250694206,309.56297351043077,0.31721984070076148,4733.0460704510906
41.068050238809967,1.2396425596232872,443.19389119269351,295.63397869312331,0.48207559416444257,15583.098166998425
15.700291257161993,0.57161673757117448,365.33511709501812,291.48113204069909,0.92933456711785045,713.20518025565264
37.127012075888899,1.6150572367547718,430.10579261628152,292.28975357681048,0.90820107638581604,9099.0419823285774
25.303917970015352,1.2886763271448554,373.66083319554849,295.35952771855051,0.85744732415232217,2977.7838841410858
27.536615232127154,0.61234397365402915,419.08182703011812,311.20886423256047,0.77764978306265264,2339.0233442662347
22.560814714228876,1.322019812841716,444.24445557817182,298.47832741896269,0.89507351959263526,4857.252181534157
37.221767261339082,1.8935692464786926,493.28725109653499,294.18428501052699,0.48977585295407422,28652.237413787301
28.305485924912166,0.70013717223852079,427.25258631729645,299.18534656348493,0.16027920473593044,15834.874342555879
39.51483887736584,1.9888314847200455,497.1763279554275,282.70084029754116,0.96556159347490744,17456.448165597314
24.958097685489381,0.54186007673831571,481.25676437725491,285.99612174148638,0.14475253227531804,18242.618614690971
14.237480014597578,1.9032732105516161,426.50768090441608,307.40835351272455,0.96984847765395854,3327.6656415749844
39.218417736708446,0.6861602256884014,396.63079795850871,293.04596825052766,0.18654804773223593,14942.424014528775
16.372524178997715,1.6513377511879261,491.96416595385853,316.77201934491791,0.27766326049906709,17058.772005091883
29.087556139720849,0.9713558609553421,389.69190903176144,284.86719060261885,0.76377303249751394,3877.7962278779946
42.294218674391168,1.1026372350209188,381.73694249692403,312.23797262817919,0.13959315851888313,23218.165040599164
43.060427819043177,0.58626304337131607,400.3752226147858,292.47142415926055,0.13716077135288701,19859.928143454352
6.962749300074921,1.9750445008746251,480.11016423766955,288.72361596073819,0.79497333688961491,3310.6745533895783
47.971160848788756,1.3865046154328042,432.59296591959213,294.57750878111671,0.27723254732824215,33111.973088626306
10.766985965863093,0.4725745166561392,427.34581376764726,298.01978709960332,0.12364646291273068,5321.9241842256606
32.541650769085315,1.3925531679885177,354.37638432410279,287.30108800318067,0.73056076036532791,4160.6158935532158
23.836140691394906,1.9864904607274669,394.57801166668401,283.37192244324257,0.11176521490691591,47113.387841665761
24.933874279699225,0.91905149035896083,391.67644188295003,311.93986664818118,0.14564700273306996,12545.432429832017
34.641230921059289,1.988914236251407,399.48870586960112,311.49320191373221,0.88693582974269758,6835.6159625197415
10.315450518428586,0.39035736664704801,441.74768438784918,282.58188741230998,0.64877289874960797,987.88781382043089
11.133748555045539,1.2829303547655007,389.58189317321188,292.66492551645871,0.39211504495780625,3530.4559843699499
32.7916736365639,1.814309427032373,423.48966467964556,297.92725395636251,0.31931300767257431,23394.726636220093
21.004300943750422,0.21109574580523413,392.33565700118487,311.47996137507783,0.79638529502493649,450.16849607344062
48.698637009907294,0.67048296369698046,351.96396448650097,297.28827742724701,0.3706996967203473,4815.8901481503299
8.112706280136349,0.80120775574616254,457.4706352988465,291.63510061702323,0.39428019053643304,2733.9057279218787
6.9905566456941663,1.5684262636784687,353.30199964819769,287.09989481321844,0.77145440360181272,940.886853725538
11.138915747964447,1.0115475854590734,408.07369066661232,305.25967508661,0.34475103902911308,3360.2839274640837
27.524119718571978,0.96077818148191363,403.68971090915869,293.77720987918127,0.10590903575033364,27444.20447564391
13.230895012741733,0.66065999981294388,435.2038001226432,301.9624918326806,0.89803580879086531,1296.9178577505447
37.856026774715296,1.9316091893017049,391.28543759817944,307.09282909755484,0.60049520563546777,10252.238810439143
21.299556870096655,1.7213345411983374,422.52624974094886,319.28981882941281,0.69115215857145851,5476.4000378804349
40.498208866606198,0.99628208060492751,432.14461496650182,317.18734744980173,0.82424204636922638,5627.2965465464549
48.268562765120713,1.4627752807154792,401.49928405413777,310.17512230279431,0.49398117491693672,13053.208527848383
20.4980014468617,1.3314398425254828,351.90896561698281,283.83435296956981,0.44310542428381239,4192.8679078485329
23.399611143744224,0.26066050458658324,444.62255730121467,286.74737572489772,0.42187810728190012,2282.4997892353149
34.471023622115638,0.37922063953190133,412.7689499180002,282.49196892033655,0.27139172210512086,6275.0506451035417
18.553980444057402,1.4802519093701612,369.72661125082789,309.03884204423906,0.39331167548898249,4237.7668517378552
9.7400211419525924,1.6367022490466623,479.95496807632389,280.64432507489784,0.93913204703733655,3383.244685545636
37.711772113456497,1.2817047387745455,473.4788322142515,314.67693779912634,0.54870276360674808,13988.896670414035
22.850159538340105,1.9795439393201668,465.058563188356,288.41233094782183,0.64076759359466662,12469.763646488644
35.93099059474126,1.7217704832681349,360.64477893436305,314.2960172851885,0.6183626939914042,4637.0235703426733
30.433405500276031,0.40647417247569151,352.78918877065763,284.10836001859349,0.98142042304562394,865.69307608127656
49.967575169466436,0.53692146464814261,480.47780145614342,308.69000733039786,0.58986042986845166,7813.4363885501616
27.130523615550711,0.67421476706321148,418.3276080518055,310.31178854440878,0.12911657650620767,15302.479232163221
15.478269080575389,1.8631560687593214,468.94745334490153,288.57644998454117,0.23072150604738398,22545.001628825656
25.099693477986833,0.94058872535076099,436.76555047621383,303.47157982450636,0.83838964338831767,3753.4685979005421
30.05668433827805,0.48329206815025427,454.74990601647937,282.53109810269501,0.12306665269159131,20327.825700502064
18.163521368293488,0.41235461361999348,463.01159970387982,287.37204879341158,0.96616357929211383,1361.5781172458055
38.42767562924444,1.7484601331912364,455.30514110612324,308.73408886713798,0.93396156121829432,10544.33156306813
31.702533375344601,1.2650302032673948,440.46367467941468,294.69703991614853,0.16972873346687312,34442.73420074246
33.954315318566259,1.8762409627723706,365.34899754060757,298.94894000718324,0.90595034946985875,4669.2556143160518
9.9261553992698239,0.49409536210586635,472.78724424170457,308.13539222599104,0.96730072558721347,834.82789825488419
47.788774493219357,0.65374290146416714,393.22824973311936,293.08095943531254,0.46978399437746665,6659.9944386467187
25.239801167295248,1.5940198124391283,432.93504699872972,305.07016409465263,0.64002926950108996,8037.6870768785593
7.1438906183089568,0.6476776906568027,415.63064268973341,308.62541846746984,0.75893307430008849,652.3718846421948
8.4603508825445299,1.0936492087819827,450.07658411813219,313.17056322908985,0.41631448245684344,3042.7582408582434
42.670785107614009,1.3263859866154211,365.85340915944732,306.62960046236111,0.1273928569008182,26311.876063565458
13.480472853093065,1.3779340425348023,494.01152970527704,283.57122032353993,0.92791233751253754,4212.6515546424689
42.152607233162591,0.8535393234288462,365.84034111278498,290.63262623472383,0.55092261932301989,4911.5635280600854
42.377163493505677,1.805702089685578,472.14026693894232,287.88601631079393,0.84285801733027976,16727.886685338864
40.34413270827708,0.86247028247824642,372.75117476434002,302.54151693531571,0.95268090782597503,2564.3300295736103
32.08753246234231,1.5336144343508127,417.6877592006075,317.59903366313978,0.82601951320926248,5962.7604324339545
32.190894084349495,1.7259763327934077,483.18090936778106,307.9842296242611,0.19731638397483509,49332.213085983742
17.105705766760096,1.3426447716174279,380.4905136338495,303.85607237675129,0.1788888098701274,9838.8183638768114
6.8784247466043009,0.82951408905821244,447.02801183496905,300.23199785368308,0.53587257227739171,1563.0234406797979
36.979470521784513,0.3875564490963852,380.29117625551629,295.79315713962797,0.44041770465604269,2749.6499935579291
5.6710817030709482,1.8908140583958761,440.55841245364269,294.60907690808091,0.84973573766335508,1841.759696801495
5.9605356406462571,0.59930980459558469,425.91821501330344,315.0091251907337,0.50797594764978293,779.93904786020312
33.801086249072831,0.5061296358795242,492.86449528487685,286.65687071182992,0.73343348369013184,4809.9040306461284
47.81142169682569,0.51813425209987596,358.9466424584183,314.46836683496298,0.60206549120626496,1830.1141010013121
15.187486164344913,0.72398110884485267,366.91255906908208,287.30712745829749,0.65079247699889131,1344.9721971812533
5.3211018159555508,1.2514063672422306,352.03825709398893,295.04325884193219,0.58090924345130601,653.3236608812914
43.792155114392067,0.47016466254837253,481.41170929919144,288.0000535466948,0.10378839858834907,38368.969457025094
29.229525806913397,1.5592295398505451,403.55557696271268,281.73439104905827,0.51341994127211954,10813.889165872519
19.802234758450879,1.2055129577578312,358.57479949452704,300.6345772480804,0.38678971080397317,3575.9491274163488
15.257989232905794,0.70410912957025329,451.90433505966365,295.35892601779261,0.43073432650830545,3904.5243169926093
35.144312627545219,1.6627211305606258,487.9494490265609,291.34815233991577,0.88700324675100262,12951.964278618025
41.487243168851137,1.4208414612881513,488.59181769358759,283.56477144117883,0.80286037242304664,15053.286627213636
49.423881307734234,1.8299089347453947,490.01967364222219,284.68407482392934,0.79573000213308354,23338.064820567597
17.968408745987716,1.1379122804662232,434.70943702659014,284.29319041754269,0.1536764900448826,20012.701487507791
47.335295697993182,0.84101188934820259,497.92344659353421,318.37814381165822,0.60974961485252599,11722.216628055667
23.026288605362925,1.1402130640089589,464.32778584920396,286.74455510912878,0.33301652362903161,14000.583181855694
5.893980198127994,1.0009755158722347,372.59951622483874,308.00347316449228,0.74705128801813236,510.13793938665134
12.300602872472146,0.6672106521024499,495.3749993949985,281.31693500348769,0.72722644038347162,2415.7461840940246
19.217857094826176,0.49820135621301942,444.63754049428235,297.40849894005169,0.65489160725915763,2152.4542291481166
9.011243011867716,0.92829138009934864,459.08484968642017,284.52230277544044,0.60935101662674385,2396.3626895602629
27.862432871108055,0.95719424222530813,494.72938373286837,282.5014529559229,0.67174640362256521,8425.9000364023123
8.1748036173089478,1.5950434742013673,405.16555270503198,302.03777552759237,0.34803602363526398,3863.6814421833196
7.4174597237874851,1.0077397642245818,368.12606159157184,296.01228238409328,0.74861179652381693,720.05419008460808
32.630094862052772,1.2185517841272793,365.3351041497985,285.62313836001636,0.45934611017293159,6899.9477601343106
7.7947685454600215,0.63520172305029288,407.10977549127244,300.78738422715452,0.40683343906602842,1293.9663579228325
40.55388734439061,0.7899606759383011,370.92304950543621,296.41188131775061,0.22180002959319417,10762.117658108195
5.2529947084264244,0.31327768154123897,498.86824772694513,289.96461285998049,0.33279893456416909,1033.0003978698121
6.6801633091662254,0.9489148093262858,417.9761674191281,304.82945085304794,0.29579445760046563,2424.7458664653986
25.85603463960085,1.276335169824151,483.7805474102862,289.52301607587765,0.39035784162409459,16422.588644815885
44.845230347227705,1.0402661292963984,481.12231714054599,307.04585935357545,0.88384689508728409,9188.0577785242367
11.149507993559808,1.2605881976637348,489.05048304772185,293.48287855860281,0.15178010542292789,18109.689571669613
7.7982957674712292,1.9048200654755287,368.26353713447065,318.60935751569468,0.75107380902439413,982.03474384211847
17.140963756343204,0.69506569770792925,466.66298447489305,290.27909992463566,0.33188717193668005,6331.8341267888536
13.387446401480874,0.91124749530150262,413.03033726593895,315.15225916413715,0.83872834964416809,1423.6335133746893
37.309449276774487,1.4988767116745874,399.3855310140533,286.20630945731676,0.26209116148692579,24148.995885466891
8.5609004844367078,1.1088059086304554,386.09750171646698,284.36605518908681,0.40003678358556682,2413.9611328781748
32.761987018292892,0.22270856370364706,492.03303921565544,294.68485787403262,0.25784838556818568,5584.3915712500784
6.5559138274664583,1.7195666603866373,482.90947376141617,299.42976355036467,0.12834169524330674,16116.566582906884
43.070670498449246,0.41388384836959491,459.63207901333351,290.15252978574836,0.13672386577478465,22096.988119727976
22.081607797410825,1.9597487593444936,480.94084618069542,312.64105513308533,0.44724841186938269,16284.178704728924
13.112714191753573,1.4355741030264868,352.40989665372445,281.80942968250491,0.57233781259731498,2322.0595055494473
26.012932711680325,1.4036824948601885,385.86025033766151,313.24583265363088,0.55985679264348254,4735.9172851889052
20.59969867521351,0.56894744785362517,369.5787667025503,306.32040747780445,0.5312996523658714,1395.4407870630482
22.825428419336539,1.2424415019032817,367.32080363692222,299.71698991858261,0.74774787767933193,2563.9579304474551
32.120160305793817,1.0655246984699454,487.63509947026051,288.44828063051699,0.47845067068925828,14248.352568751574
34.216315543440409,0.39587594545429228,482.80473597832878,319.59593349371971,0.17419115809281607,12691.408634564819
10.393392758877924,0.53271818785833913,352.01462304343983,293.94286594732279,0.69066724916985434,465.53353167149186
27.952865916929465,0.58645524705935859,495.01188153550152,315.15032135082254,0.73357430210272645,4019.3466603923725
43.659572690306966,1.5629043995973719,433.95600355762429,287.85780938787673,0.60010401266821634,16612.31707267373
33.871770654806895,1.4124129467556057,365.89796414448881,307.12919461596312,0.7779648572943253,3613.9838582426573
32.963628296546972,1.5420206242816765,435.91862532139982,294.30701905658401,0.49016751766275501,14685.188025067211
33.425826618025951,0.44964973418188847,441.335950061652,287.4117775994639,0.16515213478346047,14008.096752199464
9.4742732271976244,1.5399885214023941,363.92146862903314,293.59109876975049,0.92523834126019489,1109.0539395633273
27.394070271974158,0.81516127147755624,436.94224182774371,302.58000732980355,0.8790345868242786,3413.2756138267055
42.598130001802318,1.4771149361234623,440.90692872770848,292.99313771348267,0.28367874490800865,32808.524219008046
38.897143693889618,1.9065785623463589,451.89280778228704,308.1639013709194,0.67341853246356631,15828.197984631723
34.487275550543828,1.705544287234485,481.10361741312124,288.7980665562863,0.30625277548924634,36934.623390222951
35.465302021603385,1.0661236549745483,489.84835640280329,294.32627289819453,0.15938526961557722,46383.004519512193
8.7330237035572083,0.9938966069940669,456.08945297310788,284.9332441227632,0.32522236923618381,4567.9158611682578
29.885813807652944,1.3576773601630194,351.81601904362014,306.99550111831542,0.66607730540230814,2730.3221763732804
41.574672395418631,1.1188873398317762,497.14073554937806,286.98759729708905,0.96865833682116131,10092.074660416296
39.236445196760876,1.5447866197438911,479.20130901489057,313.7590237798554,0.35776684246906831,28028.805185211255
45.228827796122069,0.61082430249601261,355.31005566559332,308.55978804781978,0.7844670608603812,1646.421499478141
44.577247327009388,0.62775113005474592,366.56092103348738,307.77912513807712,0.3381248220670624,4864.8174336381689
9.0436089319392003,1.0661483441031725,364.37454699130825,303.04600573343993,0.25160121695534798,2350.2242780002434
36.163513876912916,0.61355339381485252,460.68114578288521,285.14572089791847,0.89441206574439669,4354.6184763103984
23.060232370550334,0.89603842095488329,357.30337986526894,302.08408931981364,0.47942345309573808,2379.9172573003038
19.849636444914879,0.99657173912714825,463.62471194994208,285.38471766281498,0.91183717494430705,3866.7757792633856
17.070795226653498,1.8278576811453966,450.78853428622449,317.73882774023838,0.38390343415337269,10814.042071379648
48.751824807725036,0.97384553945443164,372.93721925583867,304.47368208242801,0.59681921284283412,5446.249001392569
29.240961892078651,1.8123112377037758,486.03746350243517,298.48199395280966,0.57983812833752713,17141.443916717497
33.839138298844006,0.87401546019480914,380.82836998260495,318.17097145143754,0.33818051994780252,5479.7681288232052
10.247947560872802,0.82397896330706932,415.98478211801984,312.07425930966326,0.62621455910135948,1401.1653466908153
22.654506750382609,1.5488667795698565,448.57984666283653,282.05272490786086,0.67537602418061915,8651.8307002748734
18.781330695170723,0.58535431553822215,427.87796613985222,290.45167822091253,0.62586227536027483,2413.9942164030526
27.290779221688997,1.734625181013294,471.19273370726717,297.77559893971448,0.31268772009594759,26254.440234043279
13.957691755637173,1.2863824008301188,421.55995028688858,285.9929312823329,0.8084103359690149,3010.9662096387087
46.26617522145618,1.3114774979431179,417.39471732673439,298.87138551284431,0.89225580755250455,8060.071785908015
27.437251041026524,0.50679391602461799,371.10559144239994,310.84363568409401,0.23004755990224302,3642.4833957537339
40.996766064367485,0.68664907739138759,420.05279354468701,297.63219320989754,0.47886684339950925,7196.5471949318753
49.212821227073441,0.59765014707447839,495.53578151089499,295.27704350685241,0.65135994505338191,9042.6499643770603
40.619724026126349,1.3059495876121214,472.48442290547598,286.54034384267823,0.89561346236545614,11013.494059088514
22.382493885937471,0.86061088436413491,471.77266554881203,283.6768603471358,0.38173147120673701,9491.5349911699413
40.61632874662557,1.2946632250157777,401.44148720010827,295.27123319149649,0.93508126035345129,5970.5038186052152
28.456947992275676,1.6947418684965123,461.14546020005275,290.56058717529874,0.88284140967637892,9318.5791844878931
9.2910287141749457,1.5367620995419047,470.33906071269166,311.0224081922961,0.99353477412860736,2289.5416265586828
5.2879503068482601,1.0200944999494168,420.23238664218462,316.04560068019902,0.29794219018019369,1886.2897553383325
18.425996866265034,1.6045115658971534,467.30152166340395,318.37938935799656,0.5863854856129801,7508.4428396019512
10.262069570794365,1.7800385315377711,492.04812269848651,307.60484590640658,0.39593405683652261,8509.5055788639929
35.234307519475728,1.4577454290306555,477.90110335971917,296.0438767732856,0.23487358476439141,39768.921743762716
14.312502302262498,0.92734646102846918,385.58354943814015,300.53911379879992,0.88983785852766639,1268.5062545582532
43.043465656999039,1.4561730326750935,482.48401387631202,308.58777216265975,0.45489343513517111,23960.768440791162
36.697852148123914,1.4785047926033892,469.20415549746451,289.2940201401139,0.69612854888930087,14022.63302450031
21.350743770347758,1.1573603028162256,376.85902579731618,308.43597150839844,0.80980452696720218,2087.8718886042261
42.450126235135592,1.3064597019361595,456.80646488749625,300.30679314462168,0.27461946808804782,31605.095993307219
17.156260631904065,1.4225119824573726,466.95185731281492,315.18021349008609,0.74972888101005486,4940.4324490336849
7.8737862344709901,0.2545200699913282,380.39170287051161,295.93948383577793,0.92240676594200754,183.48232702752136
21.957315606401043,1.6287293863821202,495.69583172063199,313.70095851290819,0.68217486382799997,9540.9499525473711
24.32682122828037,1.4566513748347478,497.13297769933786,283.79334078455827,0.51977740117832971,14544.3777278664
21.688842372814381,1.7269453229289602,395.32940659242263,287.99737648171498,0.40433820621665983,9942.5898357399856
22.922322791213833,1.3792007396021673,452.52236999329216,312.82899326144258,0.97539224733460628,4527.751898870818
27.893904982862157,1.8681654468529321,499.98686742615769,309.30397327226353,0.67877294908743335,14639.01518127294
7.3063408772059368,0.34717441398546123,468.69264785401521,294.86798999408546,0.1359662679016401,3242.8573715019065
29.970709405434185,1.8626479091061439,449.73031022038958,317.69906035005243,0.35934676678190136,20511.186567116132
11.233620135652082,1.4466918216385809,495.43819901958989,303.38303705409066,0.55817860470404845,5591.7604645726124
16.330918124387146,0.55250508317387981,378.59940114843329,313.94143087102867,0.43230500509110226,1349.5180044198516
11.258551219171942,1.0527489253916469,493.10569936362396,306.85751025381745,0.81737914188662786,2700.696753907594
10.847770953015383,1.0644887607589524,487.50501044342911,317.77234468499216,0.46788096893346443,4189.0123286745684
19.065948096006807,1.4682436258661535,410.27293628550257,282.22911521630715,0.63884371809479967,5610.7449558504104
40.456073332142985,0.73520227578051967,463.39374495713537,315.0903307297973,0.24439518649972669,18048.830732408878
24.393228841178654,0.49530317399275614,381.42133539069209,295.32797108252964,0.6868368319925684,1514.4554553981682
44.900593807233541,1.8473792576880645,428.50855113900087,318.26790948894239,0.88243834560060397,10362.523018087812
25.333198434732129,0.98950558285216728,378.31967831240479,311.68431027319309,0.40900575187489263,4083.9804928858921
31.138264154198328,1.1652191790004687,449.68341084513838,282.17553739137423,0.19146837083935064,31742.43259857034
5.4708814906104859,1.6903198595550664,443.20408638394019,294.56560860923332,0.10903288749508175,12606.656998332417
41.823587676472108,0.66361578076963601,432.97817155068583,309.07511252505645,0.52740394675329161,6520.4360917974718
36.449333650605141,1.5500912137510114,454.70251608838294,296.69690896633756,0.78897171432560276,11315.087410202805
13.544767712158208,1.3582737528334334,479.73784740411793,316.21121643598099,0.24891520797092345,12086.371186160579
38.246552310369538,0.34908915708591998,487.16502588391563,314.60819369413127,0.44169753882198326,5215.9789721819297
33.770010259160458,1.426287598229814,382.05709627669034,317.63140677386343,0.58212967067780186,5330.6189426644241
12.791542824043205,1.3900369868292346,390.43576282530546,286.18172889415519,0.54499729555318199,3401.3224573882881
10.936580938072197,1.7453847941778406,430.02286100907537,305.11996504502457,0.4413829705161797,5401.6904672085939
30.936849625601795,1.8229596224948297,452.45536895337716,309.03822038479473,0.1203659124443538,67197.12725528171
6.5014706055236271,1.2661255028803482,351.89195736837229,298.5140459189692,0.35455828287140267,1239.2596272774824
18.524981999630008,1.4153699010064884,435.32926596963568,284.93622098875613,0.46190399129470439,8536.970641970227
45.421803003338042,0.5819949293841582,481.1398546028185,282.26700596958955,0.39961523215299333,13155.792985200333
34.248683892876215,0.50156916668719687,488.28004523220613,280.90041642737611,0.57034612901833082,6246.0047839856088
26.447804523221119,1.2506261704035335,434.25498238034066,290.48996096083692,0.22659511704861413,20985.524357674585
18.587939837579881,0.66282832162188587,494.99090356391264,296.98521465761439,0.33887135489729131,7199.048909319964
40.532341885499306,1.3045011093521002,459.06370368706337,300.95268702257243,0.33299429454692786,25105.651083619967
41.397158631737241,0.5565149316429141,492.80021281583117,312.73709288993979,0.23200082743741746,17880.620747874651
25.461573317124131,1.328285044776117,487.50550744473026,302.21557417290376,0.62041484188830254,10100.576567330087
9.021678801124958,1.9696192318867718,373.49531145924311,305.53350917702346,0.15433580639872246,7824.7024027675243
23.370031372843631,1.6898118751112721,417.34719516626069,298.48328379745192,0.12415621997269805,37807.606888674687
39.227054639997142,1.8183866399985231,455.66327483121404,298.61376280210703,0.50429403573848386,22213.893827686556
10.589550623933672,1.1815003264535235,394.73582810173787,290.92893797517092,0.19498810790255877,6660.8466058562535
37.629969837854631,1.0507783150736143,441.69921157258892,311.26827860452573,0.9814648227025875,5254.73518306591
48.984236190258571,1.5629446001062617,442.23693011664591,293.64259802333703,0.53715636146487677,21178.804708186541
23.930802979540307,0.8283052224048677,354.61414725900028,315.81744761050533,0.58285279808980783,1319.4215338649622
46.159388582477405,1.2262237806861422,420.35828574298108,290.16360596164992,0.82115757353960328,8974.2159720052932
39.515758483888753,1.8398986367020598,427.73900670263856,309.44199797363603,0.39212589481805538,21933.728349963134
20.425772800692584,0.53685027188684498,417.79282328640477,311.53332499348272,0.49804894286220969,2339.5235040063149
30.595581087841641,1.9493292978397219,495.57731812815922,295.07061645114175,0.48961347122803156,24424.149553924974
13.793848744921185,1.1726482325950285,388.8929359607726,296.02495532834246,0.52980058507645522,2835.3506844798026
19.342374839939961,0.95789984444303977,434.01270578704543,285.99272201112444,0.80953890631852676,3387.7591317731972
42.572463600873213,0.67393962757175641,427.75442626012341,292.13862247799563,0.63969592377993845,6082.5613134891219
40.458058859071329,0.99899263863282872,496.19579386888654,288.45277023566649,0.29156578780164821,28797.661036090936
43.522868923178329,1.3851679817989981,434.40110022824206,283.65634238727336,0.87448580923143782,10392.24583448914
41.95268392844838,1.8343674354472861,362.11554702420796,311.53939034713562,0.52548947514835209,7406.7533715742557
35.548163795403312,0.92644835011919668,445.09777635401025,280.17837039015546,0.56668038972084689,9584.555195426763
30.011475206144272,0.4004109055586732,484.41546542753764,310.33901517291991,0.9533701636323777,2194.1772444263001
10.573296494490922,1.4780763697794741,394.58695980257522,309.84986802137036,0.97296180016769562,1361.0843795003975
47.558901145643418,0.38641082475091193,475.80970882809646,299.16069647154222,0.47559457579603359,6825.8291941553935
28.645430753364543,0.7003566745004175,466.25248730352627,312.28784928818033,0.23088266349420841,13378.403507025681
21.695989408391362,1.8431485273150079,394.43262256683568,282.37711909042235,0.49723901588804476,9011.7220195888094
25.946138253991492,1.5531057535211763,420.10091285272387,302.15926270201061,0.85807910283799194,5538.7738193730856
48.458075582538328,0.77979765762660747,384.02895263723701,303.77802698498601,0.47078330218211073,6441.3528348809077
40.666268396821295,1.4782009169763086,465.80591281613738,291.71279487205402,0.20176165617213893,51869.344455118277
12.726375653565004,1.8799423086747276,490.75613980566959,306.06599807899556,0.7792633588329082,5670.3350178246046
32.162385958078829,1.8734694384365629,408.17064931502404,300.24207769328251,0.63489592540053685,10243.037478236449
43.055358532915463,0.30811346466974915,467.76726995783594,294.73866520333848,0.14746980234140655,15565.127956975255
9.1396073281498573,1.1433649770566305,438.3340721164717,299.62987387809176,0.98502534597030211,1471.4808784950512
46.139280874385392,0.49963034135026296,425.97061398924387,300.45039785576978,0.85305780500770523,3391.9921851534982
36.063730731492925,1.6715392015398374,463.47980461082301,292.09016221392261,0.30048238503565822,34383.712982237725
48.085188956476323,0.96701118937190733,457.85732850306101,289.49158101651312,0.86579071992054357,9042.3985032250803
31.511603097619052,1.8773394457492232,430.62684274426584,310.94393319434374,0.28794492833205731,24588.724903793052
11.961621614019112,0.56518992581890948,467.8930954187793,305.47914556321342,0.80547001334764878,1363.1963791846069
5.9007914108269679,0.95686924679332219,371.69478734509244,288.67786551935689,0.14765769426891592,3174.4859074565616
28.889151703072095,1.8481055245584526,400.80741527955593,308.54748441221761,0.49342930986317823,9982.7394564599072
9.151543019846109,0.91478323932986449,439.48381093804852,316.65482621090018,0.43361423923905373,2371.4274967338765
34.024128418908731,1.3138313922305627,451.2201126805395,307.03985213739747,0.28220771294249059,22838.289312783927
39.064896217283923,0.24193830585015078,396.43101050415447,312.81366471823446,0.48748299172138265,1621.1687373542638
34.329760770538904,1.3137167813543691,370.85658409041451,307.38376530079773,0.92269880224235667,3102.4182985033544
22.545934548014678,0.51430542939808799,393.45893148469327,308.35217738636089,0.87768836178150511,1124.3798099726705
39.758121606132313,0.82870315412118734,419.3978022232979,311.10034053735768,0.42364493182745055,8422.5017898575206
25.487684929250204,0.23481497788230341,484.49451186620439,288.67470147315606,0.67466108141410308,1737.1093296659524
39.773878997455682,0.926414108099473,452.44853992263586,280.77884015972643,0.43736065464920104,14462.955334930526
11.739958150649226,1.3756177084472927,427.93426362919945,280.27308775501848,0.25922515565326554,9199.2725341022579
17.657915695043364,1.047552237001284,496.1965446432921,311.29357522184159,0.97950290580933275,3491.8315495151719
10.602184925076685,0.7107701852422259,393.54457640883669,301.11347191643341,0.95754563866830289,727.41664947472862
42.842820808737386,0.37438922679368541,458.07579320556863,293.89718330167966,0.72114598085246107,3651.6974433132964
47.464797237418125,0.20945013947781066,492.33918023101785,293.6005350055965,0.64491737726800236,3063.5891989969514
32.039310521383378,1.4415072755907625,472.10503231866079,287.30706095102767,0.21770332452330454,39204.158699172833
23.718379433962767,0.74266262183076082,423.31687846484891,285.16179602166767,0.84924190740034045,2865.5766395726323
39.122673858129161,0.92442789711635487,470.38354452963728,304.4121933912827,0.46096179347683108,13021.76252831799
36.874519060898308,0.51698913893916731,482.071733199861,313.77106751518994,0.50167760190514077,6395.4175752762485
20.722982690645125,0.35621983692505471,473.84461012511491,305.18819796725529,0.64729148706167516,1923.4164528380863
45.276058352238991,0.54997466309117171,446.02735388575269,285.76352723621017,0.33394918435749033,11949.958979823794
23.342967136410628,0.80949542267012675,410.04880988486269,293.18666405455627,0.64724319579337086,3411.7470051112628
6.4523772996126727,0.65910431571931738,378.42365844374132,285.08714227963088,0.13462536995701985,2948.482719270005
17.59949127614335,0.6675156603957999,357.96491054764982,282.81659868478704,0.49893365615336627,1769.4488045213236
22.30132539085205,1.3920478326039547,468.48094704707142,287.06790911266955,0.87031205927476551,6471.1032256174485
24.729465088869713,0.73983899059951241,457.23909557835839,292.15658213959728,0.59228540348976311,5099.4340636900115
23.619575277332476,0.67723689951410204,353.57018486204515,285.84632949812863,0.3958685505258186,2736.5498847431986
37.738542889071411,1.6792896807764326,476.48542702608665,293.04048433633608,0.76276599367530606,15241.410763671389
38.57121161858359,0.37423828339922305,366.64174551058909,313.82765114559271,0.29351439665945867,2597.3586538266582
43.684807061456389,1.4737653482094608,373.28695801752247,293.15905416907981,0.35403519578153064,14571.226392678374
27.404580226575412,1.0248967082281264,351.19892409311944,281.48348471253621,0.8076601978041491,2424.3958962064362
43.285197220481948,1.785693866663985,404.411733844016,291.78309383293652,0.10875755156226338,80045.298000814975
40.773386948630559,1.1139276665939675,404.19780734938104,287.53478524887464,0.74636726911252194,7099.2818095973616


==> anc/competitors/data/v2/fractional_excretion_na__s42.csv <==
x0,x1,x2,x3,y
79.656044370036696,1.3005533649913774,143.29444695623289,99.533903409703399,0.72635096257065679
49.499059577684712,3.5079494191666387,135.70875708033961,97.079760363788225,1.3179948159816877
87.273812792024415,2.8131382920550259,146.02035022811853,151.7712248204424,1.1078276676148646
72.763122615342752,0.9558460925179284,140.68894986451207,125.51657668433221,0.39385668725657674
18.475961309888458,3.9809553453820494,132.26847415143928,41.748132373538205,1.3319899708041452
97.80601164730804,3.2932479624400433,132.58693590619961,43.314214671989809,5.6086559822332251
78.502573179131772,1.2633784627026483,142.47571768473463,105.32496062707389,0.66091438221487264
80.745787474925848,3.0764906030915951,133.11299085595741,87.476957283043689,2.1333462914753376
21.530226940799128,0.94945426048964099,139.13126862847679,60.802475442404869,0.24164435217787994
50.53473441060104,3.9942406274144568,147.85194056671679,78.467178832169537,1.7398393329685802
43.371822180932313,2.3355203183412283,130.07213688520011,135.4617151404735,0.57489757036718458
93.408848996374161,2.2777595277026212,130.29843643415603,151.2991974436151,1.0792450463991492
67.947860807259815,0.92534853626451574,147.87552247474912,98.704756513929667,0.43077129633292638
84.048545194374697,3.3891393482582255,140.52349901441497,74.374095831195177,2.7255174827430579
49.907277894459803,0.83822337946413872,132.28437955933325,61.839918405768358,0.5113828743986677
30.451484960629919,1.1787496472114491,146.15143959557369,92.654250456847294,0.26507062793625297
59.912630831425133,1.0070661249629773,145.84684540229847,66.383559182833906,0.62318760175347832
15.74355304937578,2.7927205314216179,139.65160743600475,99.162067183338976,0.31749633696876867
84.486805479332389,1.100598195813663,141.19225653749362,118.85561677663485,0.55409865588129237
66.849795920985827,3.4641667791324555,134.91736944701577,44.488460520185882,3.8581902192767124
78.227896607683647,2.300394710187275,130.90935453469609,40.068779812696228,3.4307353261610354
41.907337131688152,0.84794295624856864,140.70221696003557,56.290530807708265,0.44866316779657922
97.362822195541298,0.80702182181950366,135.30559347764972,168.770562072942,0.34408519368299079
90.380900918997796,0.86935533070925886,141.94517883988632,113.18733873807126,0.48905251012182882
80.054514736638566,2.121355776910486,145.05241318316683,52.753966506059847,2.2193166056445248
27.517483706677083,2.9060409634424968,130.32688979045855,167.62075658406053,0.36605692075333801
52.004890335433075,1.1744411322523232,140.7228479443431,85.220699958557347,0.50929067596656274
13.94233892085059,3.139072090421108,134.16304971436335,86.066441806216986,0.37902700598385353
23.886054286079304,0.87718944332030724,145.72999296226843,180.29170584939746,0.07974677328263699
71.474405791820914,2.903619439079014,134.56596111811291,44.018922214343043,3.5036089436847853
77.028594031703548,3.5611573451661713,140.99386239823752,56.553977000007954,3.4401689769438057
97.075875919078896,2.7718555753151541,139.96373512161301,102.68253384834966,1.8722757627207665
39.324282232433674,2.460681898091674,137.13099700106648,54.789734732353303,1.2878979368665278
43.341373543138197,3.0818608371629601,142.19717374479629,119.40678023783865,0.78667571239483525
52.260023014822714,0.85340373844514794,143.06385342487781,56.455216827122435,0.5521920367770855
27.052422317585712,1.106954142369531,140.20488031574897,46.921051868690824,0.45520279277902359
21.692935480192446,0.97815547843381967,143.65160026932557,55.813133961848507,0.26465453398267641
52.813443360334034,1.801947009570851,147.70150736787286,78.983868526380803,0.81576143555829483
30.421841414579571,2.6543252368508763,137.5469029822145,53.109887205125304,1.1053846745468592
70.283259521425933,2.2052070321651014,139.26249493393956,49.682755721840763,2.2400690995417087
49.343672698509764,3.1477852461669649,130.22445780294183,159.7243851696023,0.74674579175796163
84.94103764520537,1.0270207376772409,144.32851401358681,66.989698954391429,0.90227018942517323
73.023859180202422,2.6095648552799822,139.3641412068279,71.485752308897148,1.9127681903768456
38.112997724383696,1.0914910996780276,137.34330574649016,43.721227818794382,0.69277700133158038
84.9033821255681,1.2369217681239471,131.69329533560912,71.096895708190758,1.1216385300921274
82.428792174712171,2.507795255074035,146.01381559015715,61.256512161665746,2.3111322473815372
44.8730541127157,3.8745719471464311,137.11013032073001,106.84906877463104,1.1867768708727788
35.949529353721971,2.1406251515209225,142.28646876776597,55.670054770322722,0.97151292556458679
71.424595357747791,0.87334144905464661,132.68873481462671,167.10936768280425,0.28131767018832982
22.577723524837882,2.1571059183179218,147.3078933317386,178.59490841946652,0.18512135861221224
27.99173822275975,0.85642976408090488,133.21195171279297,46.971984164323096,0.38312414541249473
10.662604277590496,3.319566083599002,133.59175587219082,47.547910455498609,0.55722875049378606
80.823193975192453,2.5064781555598863,145.46169149003885,48.158140815002277,2.8918887862560063
69.836577093282898,1.0570636983544994,146.42648939455475,108.42272471190404,0.46499056022009772
73.464884076370168,0.92725720980317516,133.81865333541941,48.675748529659998,1.0458050210246923
80.265612791977105,1.0749152114908536,138.4564159871469,157.70652552609283,0.39513089227225023
51.302419798450593,3.873464579275673,143.20290828213095,134.67071174119835,1.0304156486427458
61.186707635760435,1.67343990592724,145.81058320859444,149.65174750510101,0.46924144852678806
22.58172983148917,2.8257845796915024,136.82294851067149,93.273982488361838,0.50000781556154739
20.30770661823761,2.2280263801180737,139.30635076328971,198.93329047723353,0.16326865962081805
70.156266561142445,2.0099701552070384,143.35089538935523,42.947418402382247,2.2904383424524686
52.398658552881926,1.010489212892671,143.16044757975033,76.301340001230159,0.48472636017507442
60.871249583306991,3.6671840192342913,144.09328234046953,67.37239810189584,2.2994246354225272
78.849897167442307,1.2993299468468387,140.25880873554746,184.13431887925321,0.39669405659607365
67.124648800053166,2.0281808734549092,131.88307174248595,101.2205045968354,1.0198379231667172
59.822146059219627,2.467245593610996,146.27151923580473,146.40748958154089,0.68920957880713674
60.328644467087216,2.2744923911708255,145.58030570777851,52.616672080992693,1.7913566170872062
37.355508825635098,3.6352749650264946,144.36575384472999,193.23949912712686,0.48677900190498957
12.773605111114547,1.0158846271428428,131.79752458889314,89.247092713956121,0.1103205817839617
49.304565030912613,1.8130647017929777,133.67915260746574,88.536421521916566,0.75529182840987052
29.312620553757629,1.5328438185296582,143.38480657193773,190.84434436762578,0.16419885485996827
46.767577935217254,1.7160095714286265,130.41652170247502,73.821096467344617,0.83358804965413891
86.806276594134957,0.96921351579643633,147.62604340673104,75.843446386484771,0.75143176597795669
31.054553727880666,0.99270017179125647,136.78860424640226,102.51433304690954,0.21984109619105663
15.247246752015942,1.2515737689596682,142.94762560643483,49.154685875819688,0.27158514410021595
35.32455028197969,1.3063795254726227,145.97627959278478,67.063962917861446,0.47138363694972407
36.423438199001524,1.5928742737871704,137.10333798670149,54.589210495719065,0.77518898867132979
69.572486325420556,2.138710272419126,135.744384794794,47.233708513365094,2.3206816099096392
60.132893710715052,2.2216554375714113,140.95734032016844,161.23862671580704,0.58780330041340034
80.550838819577208,1.5521491491562787,140.45780872746491,103.27252582663955,0.86193165485874312
69.788218629464879,1.5446038704789853,137.36451959724636,71.246168549396089,1.101445837673487
46.574817529606349,1.1355487910028068,140.83194560561876,77.216058240664111,0.48634914239397675
83.261834619943116,2.0620462788149783,146.83686465219691,80.10854268074516,1.4595885581109873
25.027562791693352,1.3325762666134895,138.41752461927874,110.81850268176225,0.21742389801453266
12.044086582047443,0.8478025715097165,133.54135925351136,177.76407483358096,0.043013898809787676
18.104307469807758,1.5686970060383307,136.78970769189408,179.49194601702263,0.11567049571310176
75.012341553680528,1.7159099989049191,137.09392568667613,75.110584559860754,1.2499938399698818
51.568950722624862,1.150198071404779,132.35995647447197,67.952364642348755,0.65947713131834274
24.51446011302416,2.0101150304763782,132.931687009982,82.666198302296849,0.4484218460835484
55.094029759302721,1.9886006392693363,142.32211732108618,99.776664799657766,0.77152630002922373
23.708089244185157,2.476101564517672,136.11059957576026,84.111786807068157,0.51276243585621706
72.668833756996236,2.2697945056371793,147.18817105340455,115.48055569380362,0.97040484659031789
50.154064801662763,2.2862363384466269,134.38474141645494,97.626625742933143,0.87399514670419953
44.291910348683423,1.3308042957194266,131.78064109188679,67.024030151807622,0.66735428270375396
37.136088023308886,2.8410670976841308,143.56308213400465,69.777507827108039,1.0532207710284642
66.725433380699968,1.9360895424520228,145.85864893452165,73.567329887287968,1.2039256359182902
42.563134949805139,1.601910930436784,135.00604042368678,46.581165478892906,1.0841975514960642
17.888492738449088,2.1910583001216755,133.63758582961862,52.255594169541361,0.56126281588284055
20.620531190846378,1.4294818502786688,133.34379042767958,128.08399021557963,0.17258810064385466
96.570789809456301,1.8259098817759554,139.39622142459723,74.82158802054991,1.6906246592436718
91.77226216368463,2.6183347236568331,138.43149954244188,56.495817578148845,3.0724539407118332
72.973642042967469,3.3316472797071004,134.66991711738163,98.935266642985937,1.8247497681942886
33.928296531356764,3.5227460789696781,130.81311610580968,134.94582992721723,0.67706854132185013
97.22587396129515,1.7993443929657937,138.66684412587304,60.532763480169791,2.0841694124449441
80.087581356921518,1.8481902984049732,147.26798225744096,151.3426446037283,0.66411334795677524
74.520117024309599,2.8985140606741115,141.74534561354793,177.9746170287209,0.85621348878128367
50.44253519294098,1.327032589158059,138.91911801931514,104.62147723893132,0.46056998166866486
34.501740566064313,3.0788968580147311,131.99245733253309,117.39087491546066,0.68557140012520457
18.675186593814935,1.7720671539070372,134.54385322989256,43.532041198260906,0.56503094402724585
91.234215688945753,0.96398519077267431,135.30593109234178,183.21036234979812,0.35478172189195217
51.019866085024994,0.89837398943306745,143.76646394693023,75.230690458047164,0.4237833062530143
28.212702831570727,3.1018299523711401,145.78079435076316,176.94514796893901,0.33925300962444466
37.536096173558725,0.87484334833271149,146.22955336419588,101.56589837570081,0.22110386252653097
62.129761204770638,1.2566923278987157,147.72223494851357,40.298454731351946,1.3115787911712131
25.909550464530852,1.3697359767298076,147.68260029588157,42.559811204799004,0.56463489898223729
87.095285568313798,1.0568367700846231,147.15398438982368,119.57828677041799,0.52309215883229143
78.266757685168912,1.3258428076994149,131.29279852905191,98.93456655134402,0.79887792203604668
74.751666035584307,2.6436856493799228,132.48028364670049,41.745086863783747,3.5733377851492967
48.888373579759332,0.81913004205441642,135.48039747656858,132.34764067169982,0.22333962254814047
66.457795663219883,3.0287219088336288,139.95216857316029,157.64638678316862,0.91230840844295724
62.568817202146199,3.1753482508831303,131.74560199669864,88.928490633737198,1.6957907440157265
68.486194139933801,1.4564301486709672,145.22434524043857,84.646785734952815,0.81141455645894189
17.59998890259002,1.0243793041837992,141.10161122339156,40.353901559716064,0.31663264330831148
47.422666195354864,2.1040662469126001,139.7625592414397,141.87456543340525,0.50321083993391003
13.745275647570324,0.96992357152877051,132.97560382061124,68.111524654849717,0.14719680873716934
54.459173732006704,1.439321041424247,134.55859853920356,164.54678546000832,0.35402005447114798
39.687509109950682,3.7411337560287259,132.88561644968064,72.915213509963039,1.5323605079441043
23.007176997944221,3.9709077118317935,145.33479684030638,99.319037228574985,0.63292320480537034
19.306267095029646,2.77183992683341,140.51610148110194,61.804598887925593,0.61619698944644785
62.888011495994085,1.3196013614158371,143.2323296953534,51.797214447873344,1.1185699729049894
25.35336716831975,2.4196203552584001,135.32859153238047,139.2186351940685,0.32560865594299082
93.260810653911747,2.4897049188497049,136.68254746758899,88.953254171731814,1.9097308267446025
62.295502573035549,1.4934122120079665,137.2873893596776,94.852538389068172,0.71442523754439646
41.218282408135337,2.2441501896097358,143.68026949139264,189.17196912591163,0.34032032771117926
63.182394233327507,0.81393231073765582,143.90235377814221,188.6137921253694,0.18947112059128099
12.052348392672775,1.1199922552468695,133.72264349525258,158.53609946431666,0.06367274519601096
96.270329191730085,1.8625629527917018,146.94769942128579,54.099501025152016,2.255523552931602
53.407309324861018,1.0412313529108459,132.17179607398634,104.09713552245265,0.40417585416389357
80.446170452525763,1.0448499136280098,146.13019748362535,164.38368072977124,0.34991343226315075
17.44569999301947,3.0735593279242392,131.80712162169658,73.080086144150471,0.55666263840134389
53.799249775434433,3.9306492022255548,134.76171660072359,47.068479444142383,3.3338327049598893
54.163629491906882,1.9574737215732847,145.23661364922322,147.53624797276711,0.49479904211425779
94.40438094774845,3.0872696279547749,133.23085730222957,86.855687629520318,2.5186256605100663
61.455524713846785,3.9381760346624741,137.44422276357946,99.209565036781541,1.7749087106635677
52.614046095125843,1.0047575212309663,138.09746739899427,194.33427048990407,0.19698259678535279
34.027809678270422,1.6458877968023411,134.41466151441779,106.28759188585219,0.39201709859864903
39.841209760829699,1.5048268788938539,142.78441362404777,79.269813125860182,0.5297005456132553
56.860516222438399,0.91000134691055423,145.32402368923968,72.555103593531499,0.49073547367005776
49.502031427454199,2.6980073045791024,145.74235251740029,78.336353235482292,1.1698145455632856
11.945087189229739,1.6080091497402527,136.10779862325811,48.39688380129784,0.29159322609643129
84.366273177492204,1.7026894151197285,139.55530709718067,143.73640966673688,0.71612881973552267
90.654469465578998,1.0195437722419995,134.47131526958174,154.02774146372855,0.44623794477730289
22.62241800987497,1.0704152551970014,134.40633702790262,63.218626743533761,0.28498795805078647
59.863252918514448,3.444516026052959,132.90257313133463,65.22359235724619,2.378758853037775
19.77181670218992,0.85960386773628217,146.92034219453527,163.37793790994758,0.070805924074238483
70.501608373583053,1.1637153143220205,145.98379891490043,41.573304938496136,1.3518439523999919
35.31104054551075,1.280061095400522,143.99245683989847,92.436636217235204,0.33959191266014405
69.348037122271165,1.7608540693262735,139.31790738317912,84.363659007640109,1.0389512935942649
75.429515285819434,2.0558791027503522,138.83094247921369,121.4612936761048,0.9196333548656519
79.178274272589135,1.7696398258229122,139.53542199128498,52.031445185023294,1.9299255538842996
19.696685136030691,0.91597597496026906,139.65822424438761,117.27437635435315,0.11015585290471375
92.441066062384706,1.1841486614882124,137.82213552455843,73.347575433965673,1.0828453509870006
30.719259180539275,3.1098036141186465,132.37158699205722,108.27372106138263,0.66653945792554392
13.36713005585618,2.2322630148595493,132.26194935163366,42.666321403043632,0.52876587274436038
59.936722245233504,2.2741845322723124,147.1404948852223,84.099507468591185,1.1015216200769624
43.38300554761949,2.3525667752665993,138.67655367255432,92.703835089448674,0.79389095596967973
84.681076881917178,2.7310918957275852,147.15769944829339,56.476492662464267,2.7827358171206491
82.742632485787169,0.87842780217693184,132.94438379878198,50.078664375725076,1.0917235376483385
38.542500354044378,1.443238984369541,139.97949793671881,54.174869735237074,0.73352653562007708
95.760945556277051,1.9063536959972525,133.7389105603277,69.599205522946676,1.9612359401100989
36.182605432610671,1.3793069248127412,134.55732291027883,46.74416236377229,0.79346181805702942
56.355141630854305,3.1142637364257193,130.54098241770123,183.74186197862696,0.73170149854365152
33.036858151084246,1.7393768893216195,132.14115959332381,76.760658592608181,0.56652049793195691
94.243921304406697,2.7563706478139749,146.50327133732551,147.06369649175826,1.2056969553765713
24.814703582381632,3.1522690395380573,135.78759384668197,191.93241686543104,0.30014004515592557
14.041955745309609,1.8027026285524159,140.94632581446265,45.550330280392053,0.3942815021184049
49.158735400273414,3.4581173182735498,138.37025437580692,114.17141988358181,1.076069404807535
99.313800765025334,2.0581262425629236,137.20812241441502,162.61058209885417,0.91612131365827432
90.250953962942262,3.1434475428291733,139.57394964422923,111.01223245204336,1.8309766834315153
77.374721751125435,1.3840530504860244,133.37030100307615,79.787779948413686,1.0063668546266737
90.171324179067241,1.7854515869293222,147.79487017335236,80.051492770925734,1.3607794146495409
90.410197572807689,1.881613258632844,144.72954163666952,42.379149417702003,2.7735650776001148
56.697252434780417,0.94725664267919485,143.34906338916727,94.564881085933052,0.39619129795172553
38.433614664771369,1.5193794016033042,138.43766734625115,197.93233320139606,0.21311128557650486
79.48111888998892,3.5017207039830374,132.75178819827406,187.14050406251218,1.1203076496737157
69.549513685098503,2.2081206579103387,146.57198544892421,42.687216868181203,2.454528544902514
43.629195598633906,1.0645394583559222,136.14496721287111,124.5635354007637,0.27387125496114456
18.502000125536377,1.38019329124156,130.9019204145448,65.010660960044362,0.30007374067603915
77.211065021412338,1.0889670611041642,136.16326618259131,171.08909293215405,0.36092087558681862
33.62144643305782,0.83260806154617206,144.30022654892591,43.012416777115803,0.45102035931743012
94.313183548040129,3.559237985323318,141.20875740978775,180.38811338954187,1.317831501019558
31.687351750511628,1.6457863847211158,143.51509452540748,153.96798126146217,0.23601054785577311
21.048213917033742,1.3123442655741682,144.28543690952279,48.327244105342871,0.39613981829384676
84.80014049124155,2.0960787357215311,133.81518299944977,44.042849428392536,3.0159446225681048
23.795588496204466,0.80947338231053556,146.62809968967724,153.28357156654045,0.085701062311959314
26.134147734196517,1.2514661294296299,137.88381285256671,51.396072289122387,0.46151330544919711
63.944451236875913,2.480214782048431,141.50224568675497,94.610155358066109,1.1846527536978688
88.710583675371808,2.2185848756241655,130.04155790656137,174.63777060519027,0.86662485869779371
27.679119914311592,3.8845694861911477,147.88063297140121,99.698632567211604,0.72928061383868892
37.929130561008535,2.1712079374478761,135.05613494735479,75.807845473834433,0.80435142388703862
79.966435441705983,1.7252509274837038,131.11713591772281,81.867751966582745,1.2852502228405485
97.464378345487063,2.7246361155920931,138.24871674765726,44.276878977955207,4.3382673953976791
55.066706758210806,3.4236477395516123,132.32254102927675,190.19049361563316,0.74912715539898533
22.950775229612571,2.5517306842708281,132.74188078283638,65.94744106278651,0.66900025069970259
11.25426589373814,3.7700381076854126,141.3810906345438,54.252454565451018,0.55316181408535725
30.669042699896973,2.8163598511761627,137.0726930482642,63.386748566192445,0.99412030462428502
21.863999600786894,3.2281833413039398,146.5933441027899,188.85475653968172,0.25494448585775203
70.989280625157164,0.96126982596080657,135.74481690294527,46.554655208933319,1.0798208645591618
20.964925416567802,2.6003095821130926,143.07124231091021,161.53952491991907,0.23587788691881445
55.569693845856968,1.6244217179004004,138.29978974278833,124.97456715595986,0.52226825650101016
72.483619207859789,1.9484665484417389,141.87912342032701,152.13127342849126,0.65432848530554855
62.30049482988121,2.2923870741688179,140.79451642088782,192.39026788485646,0.52724273869169125
27.979808649405186,3.8103218687735558,138.51011150966195,155.13180103243502,0.49616267454411389
82.371207356403644,3.9019395135867714,147.10109970323987,182.58115811679298,1.1966966839490008
74.386641665422147,1.2721926583404974,136.16884556958919,49.066369872675963,1.4164007666901512
76.50856035239876,2.6059235596901322,133.19023902248691,143.97673746946279,1.0396974428079011
21.795197640158193,2.6748903486268332,142.20569309583692,96.265558230846764,0.42587179515599671
21.137842328531015,1.3972628224867074,145.22813610354237,95.928379875561546,0.21200245227488032
93.480629590585693,0.97649774352822949,130.72456731891862,169.97271418080558,0.41082460872095666
45.782037444244658,0.85449727875940551,138.09338839160824,191.12685373857536,0.14822149984849481
37.085382260284575,2.7953070266334992,146.06477841437186,124.37148992302636,0.5706448929637451
53.972564081637998,1.7594438747728909,143.49313514061163,87.020072244656717,0.76049769889910868
69.657779148722426,3.9079860387618326,147.8525388969573,83.38205567166618,2.2081127383568222
96.006093134227299,1.6908009597809885,139.56544860875039,74.490532927633538,1.5613932061129145
35.780160419384956,3.8603316907082776,141.87992293842072,71.582500767550911,1.3600005843341889
93.232758638082444,1.551562473272033,135.44464506048271,75.112381205029379,1.421884866926252
12.237354224763068,2.8697892419638,147.05564079398786,46.216261362010457,0.51672685868735568
59.96782380941422,0.91701431262495092,136.59403879401765,45.309105899501553,0.88854037019985532
67.057760051297663,1.9558748440129197,143.29319282835931,140.3348773722137,0.65222722695395174
19.530766337567798,2.9087454689420489,137.25652367414347,82.00712056796506,0.50470829852961374
22.630563735752137,3.5434696335127143,140.11274074113399,178.88772143692242,0.31993807481420367
47.720288738467346,3.0064285945344156,142.95608563038783,107.14801069450739,0.9366281276708055
96.960872092886348,0.84904638329536264,139.16081473152437,42.329871271102206,1.3975392659952319
63.643829791093552,1.4574636906224165,146.32755388437116,51.542334119028943,1.2298831602703189
93.972089944019004,0.86522440002969814,137.54741778270059,55.708549780929609,1.0610927555890066
82.392482405167371,0.95383890084070622,141.64729236657985,192.34026254621114,0.28845902856978828
52.064344139976235,2.3719654848234688,136.16252379940099,56.875821850872228,1.5946430680389632
80.628710432696863,2.5213670414054361,137.34682002815825,91.739789357494644,1.6134274369811528
11.605310557928895,2.7790575213941175,137.92090194820395,180.47605336646765,0.12957005070793198
19.822959708916144,3.221203439443503,132.26452632962113,192.79172890638651,0.25041184810102252
84.648575339446268,2.6298465216471811,131.65102622306213,58.515220496223755,2.8897279747045439
81.713537949264563,2.9031883149249489,142.01481861664163,43.290415182562498,3.8587248091326622
30.937666776979032,0.86559382872568924,141.79931929017494,51.218052962395284,0.3687266247922224
57.769263153914814,1.16687147171443,141.93237485578172,44.291939534319042,1.0722935220486993
64.541423863000986,2.1765962487080879,130.35579601616845,54.757798962893922,1.9680679532343133
88.096505839841001,3.1834192263756163,135.87784316809203,99.878765831255578,2.0664776210084383
64.279644160485304,0.80581517061648722,133.56057725066555,173.71380392814547,0.22325247664719372
47.131441234631232,1.8314727465709251,144.00672560579221,94.964191864862201,0.63120223555085031
43.676563906646443,2.3795430342598825,145.49134722513034,109.54887311005606,0.65207409620456624
48.329387773615892,0.83904372546386929,134.44024679007066,55.355291877818871,0.54488824834883642
68.673792302197683,1.5262493176680541,142.02128485926374,145.09215398913494,0.5086501160708774
88.074156857709241,3.3815195601751693,132.32853046224895,108.11249932013165,2.0817616381535995
50.850719386866977,2.357909840338686,134.95274546083084,160.71844231583674,0.55281123068511573
32.305560665622231,1.172751654351444,132.49578093220154,184.19288995452516,0.15524171280615404
31.299612669782302,3.1561556790314254,135.10337379878612,70.021627063512653,1.0442367844512368
77.141285221910181,1.4007270401814473,142.14525785228699,46.277728756808031,1.6426157051031105
83.491188708151938,3.1590195636802951,146.38588438333454,57.541019984861045,3.1312388951578929
19.475027186871245,1.2943228912074658,133.64540334263535,80.927870439601989,0.23306044228954673
15.990297125966034,2.0687410646567206,139.75742262911294,183.261605615962,0.12915650930654488
63.499029738080658,1.5154415409690194,142.62503982238178,73.533833857070206,0.91753637180721004
23.155591977342844,1.2450432953052699,147.15260443274019,138.29527677675878,0.14166580746993762
84.219777141070722,3.3324767649899654,140.98108869196912,95.463419600994371,2.0853711968247666
37.930120653166696,1.0819628362191323,134.59192475849287,53.683131101184664,0.56798873917255055
22.94847396740284,0.91700297636689998,141.25860682445085,67.026033590222582,0.22226246050704712
92.887342523870515,1.3870325748140226,135.76884091020429,114.45150978461598,0.8291279630866577
24.897855046175035,2.5392076926628233,147.57031103245075,118.13112272104873,0.36265764341773393
35.624807410414199,2.9340023686801255,137.19417043294547,80.527462348120139,0.94609187737864542
23.825205567285277,3.991918303814352,142.33769897369825,57.793155721822458,1.1561706788158235
20.394105729881947,1.2889562457529415,130.41809648224165,127.83541219707782,0.15767172116428405
11.903321470279604,1.5425142128323277,137.20110603042559,52.492490941046356,0.25494267751296373
14.985586824783411,0.99706611305721982,145.7519370398052,180.61923973715764,0.056756991308354751
25.717732384226743,2.0179398747548891,140.98409399979843,54.125130537460095,0.68009850529210059
14.804373936445785,3.9844511801669555,137.99097195512758,47.540978259538846,0.89916577601800252
63.202943449987409,2.4716375791702858,146.84687498984306,89.104740144486371,1.193868730108308
71.264307411955571,2.0850952966104566,145.37171877065012,92.301673708867611,1.1074100894315193
45.426741114882539,1.5043338001652706,135.7998821288129,90.629919694763274,0.55524519297176045
38.619198725684448,3.4902486311475096,139.80187123674412,80.775093284897466,1.1936284771954579
55.407361332000711,1.7799990984510277,138.81683660966434,198.33792313918087,0.35821135285878464
88.750444801114767,0.99313532342886623,141.37964500206752,87.489423189909786,0.71258475559321921
86.601846413998544,1.4403849435095069,136.0140028052576,86.32375330324966,1.0624091143668595
13.912755581151275,0.8913278444925159,134.39569001378598,78.860916135767852,0.1170047437850798
26.334856863687168,1.1073050379354021,146.42809303459964,44.54194623689569,0.44709997147913261
31.30703839939564,0.82307599356616024,146.62974099097312,103.87687844467273,0.16917686119104869
32.444881824899063,1.6592776071666984,145.17981194371563,57.730142043120829,0.64232731864766157
61.410938656849545,2.2213377579422118,147.60767975376211,111.61679374399536,0.82798379627157537
47.463618313287306,1.3900842442654482,143.40984746403439,43.410127004066993,1.0598195670807105
14.43287079348346,1.5737083010028392,143.76401011411599,194.09758763719304,0.081396670999704102
43.62527246136144,3.7458337350011868,143.72662165532753,85.090382015783433,1.3361922794389089
57.137765384587347,2.6834261850844556,138.65093735696152,169.38115785811027,0.65286742137898879
19.150471261334438,1.9104362619530788,138.21613950125689,85.992977504644543,0.30781535007490041
85.011269840970371,1.2646650705106599,134.32407297068207,44.07876559967761,1.8158030919661861
14.676567981859383,3.3889397147612095,141.60674549846723,150.2320512904584,0.23379855089034129
93.235768211625583,1.1679273261374068,135.20776244984202,113.53270246471699,0.7093748253278559
18.920182742188793,1.3505006475157848,134.64055137464237,140.76176969350703,0.13482161456963179
85.921745643797749,3.4554055325124335,140.54730473372899,79.677900629415987,2.6511952432298842
91.23878295348554,1.8759618389946666,137.37968298805077,111.67568890298556,1.1156355201640165
98.161361252793341,2.6420921901278436,133.93941895830338,158.68591552670824,1.2202301379260434
82.182329224623416,2.0701550689051369,144.68900830155096,110.44747881234269,1.0646086183570029
80.152978669419596,2.2899415314828095,145.49025854729877,69.996033990983307,1.8023399577603154
67.823494839599292,1.2952390444155133,133.01859135420005,116.18452981081855,0.56842012123566021
80.109671912031615,1.1797821416008192,130.13512659040001,117.94130163131872,0.61578104416695389
22.109698757183239,1.3443193946394236,136.05033943352873,187.70743047109531,0.11638692534787815
58.246123235287357,1.0273986192150624,144.35519504225354,72.663544426642119,0.5705017832866448
56.280058317137303,3.2674541542066629,145.10512959221785,79.282876062120067,1.5984603936006512
87.181492971030181,1.2620341218117666,132.48992326208889,147.81196177433677,0.56182746969680708
51.651942903416426,1.9749414799044418,143.93804622129491,90.276077075447091,0.78504149280777091
44.658054649031811,2.8619125187325953,132.08267501156973,130.88880100723063,0.7392780468844018
67.560694411339909,2.8246167367709663,137.02112662281752,83.826844384717461,1.6614335691103101
33.981698575076145,1.6199769383253495,147.9749712702145,56.582825642895394,0.65747768826895159
22.579156985856116,1.7217875375833118,133.46663481815636,132.71961846971234,0.21947216517087428
53.008954662137121,3.9660361894737801,132.77134448639728,49.400747507566919,3.2052952443256952
47.520043173539648,2.3692636336515562,137.61040598584228,55.063525674977221,1.4858498450884137
30.931294647598634,2.9682318652418367,141.15403346745751,109.69626791442587,0.59294003720580424
43.076062910361522,3.4193860751312939,146.79221408343855,133.16164968328999,0.7535324396490225
42.975320484362264,2.8417878835546118,147.65478061959462,168.81848070769698,0.48994043352430688
39.474600797129092,1.0777667832941189,131.25353145864511,62.028285420686807,0.5225667434692659
44.151767175423608,1.9771083359164894,132.48395531226231,47.802754995795333,1.3783589981856197
71.716901091035083,0.94256421300010651,144.23328353012789,186.34078858944653,0.25151219202205538
36.718882711415674,2.2880366072116169,134.87137874087549,51.285795681282423,1.2146063060302787
95.397213404380636,3.7226360690097273,145.92728307111449,54.982348061969546,4.426153695313813
92.471321758436005,1.8258887812126725,141.94215863012357,63.927915078579318,1.8607132027625988
53.281938547007073,1.6059232000636443,132.01320644285218,93.775344514108156,0.69119206144041201
39.552508450421996,0.84750641681262828,144.98552712863213,165.62602578750094,0.13959304930054076
58.189131084700286,3.7492429976489685,133.17441484014537,136.03756451228597,1.2042199444902117
86.37044398962621,0.94424734760256024,137.62291710423378,125.03767216844939,0.47393555039105795
68.732860650409179,0.85467901538047142,139.93932871406793,53.028086202732602,0.79162904595394012
82.395264515236974,1.1887298477064283,139.013790683445,71.132720999713101,0.99050828376048106
57.945004845916614,0.88898369315190606,142.3509324810727,86.387455962735345,0.4188888468972683
66.962586634085866,1.6641930626374897,141.7483612276466,50.711482940473289,1.5502850936203838
35.934005276421559,1.835776811001735,147.85675609950499,62.112520259468916,0.71829886754296801
76.140384607926165,1.3230218161947565,147.98959436603539,65.701555579402665,1.0360369383943941
28.216413381314652,0.86838004644297662,139.29626924744153,49.093301167316319,0.35830257049783631
72.531831593664833,0.95740413062641461,131.71358356529555,96.975277530348421,0.54366621354127287
87.464716149330471,1.485412293023135,143.10117938143694,124.40950236206672,0.72976518206970564
21.889255357138953,0.88185576528313925,147.57995340789861,44.765156185583415,0.29218712371129379
65.294176648772776,2.4609549437979497,135.72987497732237,86.766206050295835,1.3644324998818875
18.558617340694113,1.1163262465642811,138.30175994507633,140.86469325040431,0.10634250648000235
75.314406544428422,1.3008551862359334,137.64598464667822,133.31611675651558,0.53390109209536518
17.604389694116822,1.5085929824713287,130.92554478202473,148.51545049581571,0.13658312031650871
94.234584043056344,1.5641832250572414,142.10075976202199,82.293730242067994,1.2604766164323424
22.366713703402194,0.80214110481877277,136.36007851123242,149.83206979225574,0.087813427572506764
96.299222131817231,0.95812862362382467,144.17434974336703,58.930369822934701,1.0859739955697225
82.079575847658703,3.2072775020548239,144.97816135507574,71.491720862732336,2.5398806108542384
63.431380401971872,0.80158920644241072,144.78215415876122,53.128462674189073,0.66101869129917701
80.436169416659226,1.8125238331645754,137.49998796471783,84.882402226381998,1.2491505514220116
81.560335508477735,1.7588840336839471,135.7878222803362,75.179284290038495,1.4052616682381414
95.14243565355973,1.3674542777355494,143.47877403400699,58.946879412327149,1.5382913688053563
32.804501845526843,1.6016758823829744,144.42500980916901,134.13192484269476,0.27122737491502119
63.106830582247824,2.8099124468398697,138.8426340350446,66.287168920101834,1.9267121761070782
18.554427780796111,3.0978910872433745,146.07455835165345,62.050035621439505,0.63415744194027601
65.454913002170912,1.2163703057080897,132.59035652941404,49.379695377632203,1.2160395909487141
25.416217368350992,1.3443152703920747,145.82323803386129,81.055632328676282,0.28906939415841404
60.845555032519769,1.1818931833271584,131.72971419349386,65.136314095055596,0.83810832795462009
61.518746263046474,1.7318094700116595,132.76345939698305,72.472064111177687,1.1072823954003193
51.938663768310462,2.4025204012205625,139.6091202389313,58.481028108758885,1.5283719802800495
57.036859796181048,1.1551327588304761,131.21533264337347,136.6100931151706,0.36755313753185664
78.753105100592919,1.3622736304266898,130.95052782520199,178.69172242741945,0.4584799499012373
81.932024486085993,3.5760281363218698,130.00933739498271,89.145499063115764,2.5280208284986636
54.293789401788622,0.86504452892041983,137.85369987449673,112.58916598804605,0.30260325062537197
63.963409737035107,1.6793998883002823,143.94322986326014,161.5055314751925,0.46206926530692044
93.811261212109159,2.5144772717864634,130.62709030503848,199.62362937273849,0.904601885731109
20.776022965101053,1.019184542041716,141.7406369163854,107.37164611232934,0.1391333536771813
20.539320931009946,0.86338203145825854,144.81629171349135,167.49010271799901,0.07311096488535207
17.893811071969157,0.99928966590968205,133.02401527440168,172.643368612345,0.077859980349488586
69.207695653647505,3.5101028223932675,132.64354722678527,142.97524229171941,1.2809354915151074
47.674747071134149,0.81201171840574371,145.49441752516964,83.991861726213301,0.31678685799901923
79.688927452765896,1.083231794028477,144.8162429791017,45.581037199483127,1.3077294392765575
70.41082719777333,0.84131033527345278,139.70095179275538,41.030574744562969,1.0334481809565141
40.027398249541434,0.95590925499711976,144.74559782729165,86.220178978942272,0.30659124164273988
90.852989262538216,2.1704797410747463,131.66960939364091,88.62801509146172,1.6898119907309259
78.627893236358702,1.1802889360102946,137.10066732289758,77.053803549561749,0.87847888104457073
34.348144681915812,1.9996414767452264,143.28035600991473,99.814107384887706,0.48026046902125219
42.777281599484859,2.0683253567481779,134.63413526783134,97.2758777915341,0.67557208373066302
38.299598218383665,3.1392059253481244,143.54192045980395,153.75435021824109,0.54476332107087222
24.18504837624997,0.80612813409716011,139.07521487903466,47.64398149225508,0.29423426833806121
23.30050352879725,3.159145595488722,143.5047877830682,57.471485874908176,0.89251624921238371
94.251471703816961,2.1668839735588525,138.36423348143194,143.33316305072157,1.0298009103112546
49.411363347887793,1.0395438230304863,136.62227812399271,156.5570142249953,0.24014612671660548
44.498784049966886,2.7755562708920749,133.94540589661537,198.34089847525792,0.46489843211206244
75.671713780964012,3.1699536610284902,133.75082814583027,163.00439237125411,1.1002482754927092
59.769375872760996,1.2045158948248067,143.52683459028512,167.5223297522505,0.29942319844804793
94.252598815461596,3.5099361008830643,132.14038626461129,66.340657907607479,3.7737853811441529
80.227134451845302,1.6624251443774991,131.54768230199701,76.350067508258192,1.3279164570613116
53.143260771208631,2.1128349899034142,133.17324457039834,61.580532242836824,1.3691573425918966
43.872352613274359,3.9023882540709911,133.1562372061706,106.13169109712241,1.2114759610025674
98.796839043188982,1.4315049741912,144.8159372105242,181.24113524958008,0.53884366098722569
74.598421240327909,2.9611743475671224,137.17311922253583,69.655214390231549,2.311910233167163
95.607519400345694,1.3354923965348333,147.82699223248869,98.036439301605284,0.88103304980970465
20.663071949533723,2.8954513091820182,132.46980264023102,64.441337433679337,0.70085749075188752
86.548031127170432,2.1037056670190477,141.76371686248558,52.570859768494039,2.4430479915662571
67.336649559208681,1.1332249512744124,138.0771311296225,54.763200560476136,1.0091530911983599
20.972951050160134,1.5576927822841102,137.07252718054733,43.909859658991699,0.54278630551195395
62.94321999722986,1.3338523790269921,145.75151558297347,184.32646284540033,0.31250426975481149
71.748672859490398,0.907163171872441,147.5607216249112,76.499879846152183,0.57659086788103975
11.107241729974255,0.8393509694554443,145.71146125793521,153.13888293514074,0.041780211263886216
50.888616565757189,1.3972308765005523,133.46141222263239,119.75367662434456,0.44488139813449573
84.285956007668901,0.82488666966561963,133.9743625817608,54.476240227738224,0.95262215299800379
36.58231228096809,1.0441453665747693,141.80932982371115,53.052131639527268,0.50772023825666146
51.2693273618696,2.5702263751091383,135.20350446948746,147.77990670853782,0.65951649017558622
49.808271436110388,2.5004865397958316,143.22505235405043,61.247100960669634,1.4197813420672281


==> anc/competitors/data/v2/fractional_excretion_na__s42_holdout.csv <==
x0,x1,x2,x3,y
42.166763364292855,0.88131662593794358,146.16341194678859,47.856473705271277,0.53127926074517517
43.498779295624416,2.512524634404472,130.60710472902574,151.48716081728296,0.55238867962799787
61.840329610775797,3.488472550457371,134.22484140370264,143.83147747546022,1.1174298398725659
77.238270305557265,1.2278257833204365,145.6167720602694,82.790105012062028,0.78664621135588986
26.614661618571937,1.1576861495425739,131.17042348979305,61.899566977747781,0.37947944326837552
62.614508157172402,1.8218772069599121,136.42116387309267,48.252386602699318,1.7329799052326229
58.129511021060772,1.2169518000653017,147.01184769059626,164.89983373869657,0.29180820116998968
64.2242951709962,2.1450196134956809,131.43194012345975,149.23132689071863,0.70237605127517577
33.774729363357878,2.2669916581419991,136.59921030600646,56.176084286137694,0.99779689324230736
11.319830224551545,1.8891732353614543,133.03740177091314,195.50479341304651,0.082220579424316279
30.849307371014746,3.0538588462492759,137.51199793136064,69.034838618807612,0.99239706497619251
90.043739096105085,2.7956447597733791,139.44635109125304,179.15840105969781,1.0076069948438766
90.60769385878271,1.3168469152974041,137.63993821263858,43.951625331484117,1.9723362589091742
16.169144805698849,0.80545978645403615,135.15980361622613,147.42930523191939,0.0653581185992268
46.364185989833494,2.2912584484691072,133.51953892424382,106.18058751706191,0.74931904452614073
86.443060085545284,0.85101566566795217,137.97653484385245,59.944032617009917,0.88943967400638935
98.134068231069705,1.9668679219009662,143.27015467260628,119.43284903498703,1.1280165680242096
60.150320011790136,1.025239080319841,140.28721180122633,53.231841109546274,0.8257974237044331
38.540632331887934,0.94162939824110714,137.2941349182762,114.88506770762947,0.23008233452715371
63.999952267454709,2.1094557878291997,142.68885330166449,53.798470474000396,1.7586932677009646
87.711890774084225,0.98424878972280339,133.29098973935547,89.401350008715951,0.72446680805802632
25.109993841473781,3.6337178354812489,144.92184830287124,183.90273615663287,0.34235427209486835
27.458150918740248,0.94406515902573029,147.72339162770606,55.701478712643897,0.31503388075882238
56.290905806362993,1.1440975060731575,145.16253309691712,184.27152074305729,0.24076231916648386
19.058063977229644,1.3135190367309386,137.87226765493105,42.492798246915477,0.42729017007875492
80.586026092287824,0.83065547076857538,140.1787202725792,66.323772513705251,0.71999479678643097
49.965659696802312,1.5898140534102605,130.24877028284979,126.63145057951812,0.48161803779609175
83.090949050215443,1.0483343149566129,135.07017151079143,47.283316610854847,1.3639113329215293
91.641106628402596,0.94979380997914975,143.48356658478124,73.91542929335553,0.82069614375310307
71.140970992352393,3.7218007531925021,133.84428643117815,154.02431284625663,1.2843511867132882
33.9834299682623,2.8263822279140483,144.3795829905045,87.760362355782064,0.758043124681407
55.5201384085657,1.2549508082675651,142.2081529700454,47.051709229236756,1.0413035344243993
39.537865585818935,1.0704300032666922,144.3249649178494,60.264663997985856,0.48659461007836208
71.739009363557557,2.4959294385840129,144.35728887067214,125.9765607522947,0.98459860002485555
74.939778389209692,2.3414247170887665,138.99010426582555,41.297956159141194,3.0568924794974186
86.685792009216726,3.5360867753039553,140.54524383464133,109.52441076101164,1.9913323855531266
46.150238878513498,3.5539469546946854,140.10805000490129,154.38731448161838,0.75824611379762141
79.757752919988661,2.6473775125472634,144.776098095653,178.35142473327997,0.81774017460833903
29.018090232573915,1.5334346625047661,141.55748802748985,58.568721555520234,0.53670483927469426
49.440765987908435,1.6688250922213166,138.13786820476281,139.11026896487954,0.42936246140226642
28.984327270129533,0.82370104335821281,133.59981224185987,50.194711583043002,0.35601560124706405
83.33441653933204,1.480124242666095,137.74298652239,185.66290743724582,0.48231184611836753
82.249571923889917,1.001116824297636,143.11838188662355,90.543887427003241,0.63542434839596662
74.642145878383374,0.80871580766358664,132.41654885349837,60.039079927788883,0.75928313853488316
39.203949920191789,2.8314883443964187,143.71571434244237,101.95707641679374,0.75757035619705615
77.281086829924291,1.4067211872375858,141.6591840265186,195.11854580995777,0.39331269392067936
76.642339395795915,1.8909481135290953,130.07573285990003,172.54644485586184,0.64572272038862555
82.965360253914696,1.8866467568669092,133.45257565587545,109.62746730081587,1.0698947482966035
35.245465747227662,3.5800225237394168,134.60186656606612,41.147704233296075,2.2782024836009911
41.458708028464791,3.3957578847734462,146.68334533302081,62.475130325872506,1.536259229322817
95.564949897455037,1.1975148883946825,145.86045665775822,49.349928403681517,1.5898474776623617
37.248293525785229,3.2310629266533302,135.6951397803976,141.35542413167218,0.62744408060668821
34.826357105252029,3.4905838673108316,134.38788404437597,77.678033780938193,1.1645222373309669
21.764568336187423,1.2050936143513982,147.21145458244371,45.922770995040416,0.38797268790324818
70.216185334338817,2.0157071436585681,141.22252913094482,50.526477828180838,1.9835431693949963
13.826105667123755,0.87971217549287606,147.44805800262986,102.92494966963712,0.080145797401024746
95.70656986507467,1.3600193098699793,137.91985046705835,78.573372330827425,1.2011151782592386
95.982990675359204,1.6628640128948509,145.74111648214,95.209507904845367,1.1502403531133512
93.657013060584973,1.2564847659807163,143.08032307460005,98.112336722968934,0.83828944701873509
27.705573769187922,1.4483128797453659,145.9657955576923,132.17382949571783,0.20798545745911351
16.77389619174641,1.1785403608649512,131.34703056564874,112.06447510825618,0.13430438452349919
28.683994883704525,1.6000708381550413,132.5137467347044,80.933190256176815,0.42794824829554606
11.01537734621378,0.80424827836713808,134.84545709958235,60.507499148226486,0.10857853954606493
44.164753048124339,1.2241745072469443,130.32388562545924,50.429068348217051,0.82264823978600699
77.448122590144195,0.88622862914328693,131.35230359672528,58.51958424736786,0.89293067878884858
69.049448003012841,3.4413462067013532,142.56024532492941,72.058764213032461,2.3131475326028985
13.326502397869623,1.0257199814863491,143.02580824556773,150.57725621991935,0.063470395962964707
95.755384531596846,1.1646405637161701,145.82364449349473,50.490567529483606,1.5146661381132938
17.144644856853375,2.3265189665227757,134.55386123184954,164.95924826281461,0.17970586732480159
76.564921599581666,2.5853671967507741,132.04361089196786,75.169509777284333,1.9943113743182503
41.532372879947843,1.1259791394167389,130.522113266958,86.342965349724267,0.41495980639724739
59.319133067396479,2.3220386579518024,143.15895124305436,112.60183319759837,0.85447679249737629
11.348493750185945,2.0378828299701128,132.88549924938135,127.78428222216496,0.13619538848675405
89.309635202008323,2.4815621912300694,146.31190241698167,123.6495159051384,1.2250431928713761
99.011926653294935,0.94932345719882616,139.13969496296119,42.55974833072181,1.5872729878565248
79.236736239896373,1.3873573913285153,134.68586387778561,85.119464730886349,0.95887949316995291
58.049078990104206,1.2236198069346178,143.88696677343646,193.93976209652294,0.2545385207817436
41.123963576154743,1.3272255697141853,135.27864706129108,188.45487224549757,0.21409330407501898
29.433226888467406,1.9320853032888234,136.56090827866348,133.89792269236668,0.31100254231391183
88.186226695378167,1.5126483053132409,136.08565913010636,73.553520280933753,1.332670859727193
31.420809730280606,0.98646143354921467,142.74755073479653,179.98954150681209,0.12063728306661654
15.971177311846873,1.984295970053287,138.30488684196769,199.74537834175507,0.1147173527220085
87.682994134269549,3.0863704616036181,139.84563893465892,71.059665507355589,2.7232739946503832
12.886643654934343,3.6181147145887764,138.12972276943509,92.990209691259707,0.36299261086813422
21.709377666425421,1.2661479944415788,145.69936199406305,142.3025252199491,0.13257498552625885
95.483517956938499,0.83753098448876928,143.10514073716527,47.832594970482603,1.1682885404074246
67.971930891504911,1.9284929159715447,138.26418312104775,194.62479420348035,0.48712430209892332
64.186636198912879,1.4829872239221831,140.38934293271561,97.870279326131978,0.69278273618747421
88.962912736055699,0.94635500029660069,147.61745017226883,76.490372500496221,0.74562180418903046
66.456988343680877,3.7762292071477148,143.0147737049451,81.861634303450074,2.1435700935312663
48.641882126266637,1.8437039232081269,143.07083407619672,41.38906191304919,1.5144845895886605
96.3509799232219,3.8989331899066695,138.64177408908716,125.41287271101592,2.1605568903896457
55.459786585709473,3.2710623654401898,135.28052406293315,138.89961408114527,0.96545203504644872
55.125491273267144,2.1241856595003816,130.51858715692339,40.704456501181745,2.204096582591621
29.969149833818868,0.98216621505539647,135.87825452209481,102.02952776324261,0.21231641779780955
55.584266274974041,1.8514069185514155,134.83115004161988,94.605599934283674,0.80676430844311786
35.591731833658514,1.8694623884865254,139.78857298357045,97.791687875306607,0.48673462184372063
30.405628931603371,1.2191729472389807,143.75703109556781,75.201324166908293,0.34289782118700352
72.565063101205823,1.3105275042814064,132.43680513273387,74.926717088647976,0.95835920241919104
56.160307614360121,2.7019222833398415,139.41842113773419,45.52843516959345,2.3905588919392806
45.272945694366278,1.5926004353314578,134.90866323561002,61.150693317217517,0.8739857638875016
64.4893731467713,2.9920456120680594,136.38080651736936,84.876992307752275,1.6669137513845955
10.937541261597914,1.2418753314542934,146.10961531279818,88.402599257278226,0.1051607979678081
38.14841489928633,0.84286800645085413,133.01248994704187,95.55966214836829,0.25297000978586398
84.879636256032768,1.6167328577379949,146.6438544798846,173.35341133207152,0.53981570427842884
97.108614512078717,0.80430109829483976,137.74073255271509,95.339501689753632,0.59475917942603829
64.645336662748406,0.93677795350941684,147.77202563951406,105.61247911910004,0.38803097855949759
66.275563068675439,3.829458593138626,138.31763137484242,138.25482869185529,1.3271895468251627
83.567736505665266,1.0977393821573596,140.47838326353491,143.97797468176486,0.45355746964437649
93.349400917451575,3.7631527907124562,137.29714729473471,96.599448562256867,2.648666178590243
64.67448252162761,1.1560647909827542,136.08168076669284,83.273007504631693,0.65979834576582652
15.082237485760608,1.5266695996733615,141.88764149139604,60.205301181773279,0.26954515473347879
38.574812187486913,1.7524798391760392,136.13505146134909,141.66902772102586,0.35051933374426392
86.784152624058621,2.3742829118599329,132.9416206198953,58.559423463611211,2.6467634767730868
33.024224228734617,1.5602523713535497,131.4730051348304,119.4833482772226,0.32800729410569746
58.40206112466835,3.6618413598401678,134.40459306197127,44.234653018257518,3.5970871904427533
60.76525030084413,2.8876753183230015,139.84373342119142,156.86415861654416,0.79990224889312334
76.191551800932885,3.3354888623350045,144.32368277190372,124.22797155000083,1.417455121520405
94.808345908442746,1.3262980437302307,137.26186590033805,135.99942153112625,0.67359792288474529
64.292861354131091,1.7381457573910659,142.73335769250855,152.98337645073565,0.51177518379955456
52.80250369197617,1.9867143135396592,142.42774223174044,56.117418601356093,1.3124950106233886
12.671272466018699,1.5191645353448207,144.75355062205864,86.78675106338666,0.15322950093701834
23.228114428489292,2.0661083105652556,138.81395047395077,159.41881350889517,0.21686744105627678
83.64686328596504,3.1907458095633494,143.90361389014896,47.810298737108582,3.8792584013535403
70.600473043671343,1.7494615146939059,138.66053250655722,73.875945350792477,1.2057467196097824
84.900648127264986,0.9023166962789293,135.51446075751767,64.723223804935984,0.87342218117411174
95.575100625014912,1.7188183600126048,134.39453174728143,185.17905415199746,0.66008716467430628
11.521520002239921,1.8295129967412496,133.48562402600282,103.64006072268691,0.15236426546362364
26.901220130487449,1.280918863735641,132.86697173490356,67.873746159544481,0.38209798111903992
88.674716806253286,0.94334742620550394,135.72056830083304,131.41676867734392,0.46900235685104941
82.136100477619934,2.026751591762725,141.18326694312321,75.032954088951811,1.5714455255946214
31.400582514323986,1.1153083680922891,131.84021405140217,63.486906241370292,0.41840859942920416
74.254024151777799,2.835177800723343,139.61269511395378,65.586464291428285,2.2991174870177655
50.607835940030704,2.1175864632093919,132.83929998346582,74.208938642428848,1.0871165819497082
55.073230464254308,1.1566714747303537,138.28981924361418,140.41434891392055,0.32805667420972212
45.121629428457751,2.181669616373306,141.30933466938063,84.130778223972072,0.82803367629287894
74.443534522678164,3.6368982895670658,147.19447013158418,70.781495640691915,2.5986447371672829
56.610971849824331,1.2511275510812285,139.27031035807556,86.558462887855868,0.58753550910025765
79.029677754731679,3.9602542679249213,147.66115935465132,44.591815060934323,4.7532631421575848
49.916195370978762,1.0860253265173287,145.75081172527058,50.914059096860285,0.73052103321315143
28.474960029195156,3.6685915942543463,139.18092170852992,120.50370937275612,0.62284841823288151
78.436835473416892,1.2355892082225022,135.59569575502104,67.612734925898764,1.0571089820611519
32.745048357995429,2.9286577924121473,147.03569991446301,175.64001048258089,0.37133682245014044
58.175112279441699,1.5944845872759303,134.76302908381138,48.65309776839031,1.4147388975300796
84.588437348782335,1.7930775434784045,133.80843309963089,146.35055981486849,0.77451922173093479
86.120855638086354,1.1300102045140561,136.04502671377429,66.067637357317849,1.0827277178120547
13.925498600149842,3.9117343618102156,145.61321970852035,56.819661024600329,0.65838611868063968
95.942321697577512,2.3111573108407906,139.91115591035106,71.910287606690432,2.2039227119767397
21.533971931726185,1.0207871993668503,139.28149765211768,82.592813029742317,0.1910837131966806
65.08330153817063,2.3236903845611208,130.52516611889234,53.658809028168783,2.1592978522046229
47.672281382789812,3.9519733933306957,135.34936140000207,45.812269559838697,3.0383788854634428
49.86774855939845,1.5216321180639854,135.00117302595402,144.60563255893254,0.38869296109298579
69.282461842118579,3.9605473011733068,135.93864470435213,142.02999713361726,1.4212009911875136
20.630901036857171,0.94843795522739671,141.0097221265419,44.378900445185977,0.3126810249461896
22.267497110091078,2.1067349261560184,134.74982718078542,66.584028483223648,0.52285710693747756
65.583347273127799,3.3880768024608097,138.81875976155746,82.285878614848684,1.9452407303923853
42.008601887500845,0.80797635217462416,135.0802788401422,141.95435142615986,0.17700935499657075
97.397274019814589,1.2183901079079789,130.23567573838011,80.197286682905471,1.1361705380444742
16.225412560272698,1.3694588284912379,142.89647623586157,63.881432970168113,0.24341568501473343
13.981113291388333,2.7193976353891891,130.39623995778373,53.226183763860924,0.54780257953056377
22.277831495928893,1.6528271653931674,136.96884287999347,110.52330709110244,0.24323423340699227
55.048239437143955,1.5794752911938272,136.44276530909903,69.631604491252631,0.91516489984628391
26.461790025483467,1.2077358104037148,140.22445601471719,96.791688625551004,0.23546661045777773
75.712053549430593,3.7627269112625177,134.95425251178153,118.98353375511343,1.7741661467378691
42.59911374019331,3.1178093030457621,138.70314996891386,194.36591728199349,0.49265588622901291
80.996417733212397,1.6304203682402678,139.85735379598023,178.59981369990075,0.52868756462295552
96.537125530241426,2.474267654760641,136.17991408649652,134.69380621330532,1.3022080017404536
40.9960028937234,2.2001228822044632,130.22907587403793,46.672647203271083,1.4839458724074579
46.799222287488448,0.84458909964940543,141.35470687614577,52.476555693469521,0.5328543449477724
68.942047244231276,0.93904055481502058,137.53227399016004,44.218629648278565,1.0645317555111136
37.107960888114803,2.513235259405842,132.36719335009934,128.67434910619878,0.54755518238997547
19.480042283905185,2.8905828309641737,145.59459616915888,41.050560266633283,0.94213029476094889
75.423544226912995,2.1044274984956677,144.81745986571019,161.44086484196043,0.67890108624926404
45.700319076680209,3.9275033304185918,143.80702758260273,56.112441586360305,2.2243161659784301
71.86198118948252,3.1190248302899684,131.27737347212357,158.98537481927227,1.073917610899219
60.866811000552062,0.96220442519228122,130.33470265247891,47.190056990074197,0.95222007007691523
99.935150338932871,1.0812402589886563,145.65733617473722,126.88093052436354,0.58467127824662168
54.261047231101422,1.2224623313629763,138.19931296621667,135.43651357757889,0.35439044783163665
30.956538161150778,3.5393312590928225,144.27369440138818,56.48420536983253,1.3444957183048805
50.199386955973665,1.5512183515214089,140.41186605714566,102.8509358232495,0.53921167720517493
60.1133686765561,1.0306163293941877,142.56998872197752,44.288302279161321,0.98118508384336478
36.327042736586975,0.96727691539402905,143.56139196446557,53.812233221789022,0.45484370838083527
76.855351258488881,3.1943527120580986,142.6366169327348,127.1061741556279,1.3541267063732754
63.405066750689201,2.0732848203324714,140.85564096152976,72.256969438297062,1.2916027029283057
67.908630637132518,3.5809832880411507,131.84187970487292,85.739018637931835,2.1512722382528424
19.852310798539648,1.0406198799888036,144.73446930900454,124.08088202438725,0.11503403114018292
95.577548986438714,1.200289257203176,135.18738996797433,67.707994173198756,1.2533306973871248
50.479602334590496,2.7823458799805407,139.95220563984756,109.68375473771451,0.91496606284929061
14.287781236617914,1.1937975867848729,137.875677122768,126.55162119734881,0.097755255972740582
16.92070176508906,1.7787252537133946,142.00919009417586,151.94650301634908,0.13948261535397832
85.341570215228018,2.1902033626660806,131.90240909913368,116.7864050548495,1.2133889982385981
26.960945706186131,2.2935140807794649,147.28138356463324,46.181112246991766,0.90912644082559191
84.305214466325182,1.4350604653548018,131.9008409335342,61.356017333116817,1.4949267455051072
84.754326987011353,3.3621019147350486,144.65683203267307,54.936655033971263,3.5856805134477909
80.68826541655416,1.44656595735089,132.7301409717208,99.073178426198055,0.88761159755774233
64.175064924684619,2.6360564240308526,138.12253110407289,181.58288394526321,0.67449942078556147
64.381788168698989,3.1307762717600323,145.98170912413372,123.32849134105243,1.1195750346459303
34.211411533520192,2.2222760134017978,133.65886163606194,104.45445480751339,0.54455815631332649
13.756849493208602,1.4045616334373239,141.6433614201963,90.281544876874534,0.15110004037356303
73.958941043569027,0.94606566803144898,133.63494115066194,75.515059546190784,0.69335934114454656
11.342163406141896,3.6279498090595461,140.86700949443713,72.001684181500494,0.40570019833872223
11.921071281292514,1.1432695596227676,139.1101858015964,163.61314808251356,0.059880689635953652
67.602172498145663,1.0518776501470577,147.14373943418522,52.285806952429979,0.92427302120910348
95.62284339365138,1.0632290157485054,131.0735970950102,160.0917139520574,0.48451184774377998
30.374972328689825,1.278087495506127,132.02950708828985,53.671849874937941,0.54784652440266557
10.642203631911102,2.0481822841276127,130.24459085127867,73.270584961527149,0.22840773934569336
87.584310228784133,1.0185900484944987,145.76940511590297,55.189305363790325,1.1089307683708347
58.459051613826794,2.6971274831405978,136.42666923552551,42.891098998217508,2.6945533663560943
39.604469516901759,1.9658366586052336,131.02897593934324,91.75584837102501,0.64757567681077
30.515978465811589,1.2555787735602064,142.22852020715965,74.207142065750133,0.36302695033505422
70.288625255090437,2.9586186067273839,146.55393388318731,63.148122617300345,2.2470674527843415
82.974486337702274,2.3832141935242253,146.63101812323052,46.169130869931514,2.9209902013195355
98.847762615468469,3.4356648796107567,146.80236083706666,48.295947008574117,4.78998234747844
35.936817491975432,1.8505335346895666,140.16513244319083,47.542309443002836,0.99796729156195718
94.670591395986364,1.4190757828925387,147.7508135912241,187.36534840764457,0.48529020178953486
46.05257721072585,1.8543443792705572,143.71933430190447,52.470600459288065,1.1324345226124051
11.787960396255988,1.6372768880515158,132.71194194698066,123.42401935994944,0.11782870645574293
24.601205744944291,1.2148304558767891,147.44499992739981,42.176685083174995,0.48058429204558789
38.435714189652352,1.0444473308120801,141.35650485931387,80.586158897708984,0.35240758346015555
18.022486023735432,1.5342554329154816,143.09018196237042,47.982607071798377,0.40273436592550899
55.72486574221611,1.5744219393994645,147.36752604794421,44.235506660169932,1.3458521885331023
16.349607234617896,2.7848936961423658,136.61986632460383,97.085325882175042,0.34327999675004511
14.83491944757497,1.6472093611021299,132.17512739098862,76.183797774503034,0.24267310000403541
65.260189724105544,1.9888893539214156,131.84021249797581,50.155679372398225,1.9628673149823244
15.589537090920043,1.1805545801642596,136.85317305895268,92.321731777150731,0.14566676530027881
81.10777468878122,1.35575605133171,132.51076594065233,77.418599418547259,1.0718834442511707
10.505989416852849,0.88527377484985126,147.86418972723342,59.728846646293192,0.10530946865580805
13.360326618332451,1.562809674968517,138.15714009029537,108.6265597818779,0.13912776432781193
51.7120692792017,2.0943481378565343,146.05366568923435,58.676953335454286,1.2637488518738618
89.69046069445541,1.6958183543648242,145.7346780568655,118.75888243428901,0.87881321365391707
22.299015987119617,2.0650666029353451,146.68605796572663,68.811841994283611,0.45621308882087924
15.596591534942458,3.6736691072368899,132.19162445613648,189.11656067760049,0.22919030048558131
34.281927512686408,1.2454670710586875,143.99955813698716,60.48943866177364,0.49018133268343927
26.774892802961748,1.5110514267304451,137.56364047191266,164.55813619264327,0.17872444854973646
74.618898553548973,2.5554386863033187,135.92626372168641,51.346470381979245,2.7321234880985905
17.121800968873416,1.8029947837585365,134.33170020597603,47.681897705780734,0.48196097174436547
65.523974036585784,0.81640959614881237,147.04396470587864,72.221560928960074,0.50372587018685411
13.111827654932917,3.1128848154316517,145.94913685136993,87.413908512878805,0.31992207877008216
86.141340996898492,0.96860041449694489,143.15584948160003,60.182169017732647,0.96845477419783499
44.163215594821651,3.858600032554147,145.71290154168344,148.74348496916238,0.78623883699182573
26.225428383507147,2.4148157906632868,130.28918759844694,43.020793663814075,1.1298474344569447
52.025865423360649,2.3469290682537425,134.3032300405194,152.40737610093629,0.59652250551858388
41.19939735042702,1.1126496380994406,132.34945200430604,115.34250377760517,0.30028785823678816
45.650856838673079,2.0318301418374589,132.07849643643067,88.429995832956294,0.79415378701123274
64.240320611587634,1.7345533214023041,146.51621193643126,56.193665254489183,1.3533879731701024
68.432631086880818,0.95312943464565425,145.93656831739946,196.77468981608146,0.22713379307205925
20.786785517755849,1.0771842764719897,130.24175476521279,70.09727222819096,0.24525958178225063
55.90573183385893,1.1302044196722867,147.4014257842602,164.54530613520106,0.26051105391827994
87.319145380613932,2.706004308289462,140.07472042691492,54.874341018688213,3.0740354958213829
67.743541309613789,2.3653213072974535,131.90775569733867,119.15775802416719,1.0194487207770697
65.927256593093944,2.6559443171250794,140.31023503856798,71.131901860819951,1.7544063753832666
66.851653236051902,1.0000763110536788,140.96031400739824,53.898322274163498,0.87998077995592905
18.948546454395249,2.6511229312718192,131.67057623548396,69.112125635306342,0.55203012748765801
54.788140543948316,1.386651618427841,140.43306901932925,99.226731683405504,0.54520000376852296
85.196260003604635,2.5061958414088314,140.90883144732501,67.469164079777869,2.2459081572647506
77.794287387779235,3.6794498657840582,142.22713693387445,124.22329593486047,1.6201121580719309
68.974551101087656,3.0740995670185396,145.73243408957455,56.990124640809313,2.5530010116641702
70.93060404320677,1.7354825037712354,146.78180276833641,71.187028851526833,1.1780963583954207
17.466047407114417,1.6269465039056208,142.73073435677296,48.782576353873374,0.40811792920950163
59.771627615305889,2.2523475391246834,130.21792228523441,118.5184954613116,0.8723155094847389
83.149344790837262,1.8193206881039103,147.65688826592537,52.986229248035634,1.9335319972837968
78.472890393521752,2.6625210363778065,145.50415708178687,155.58711083545248,0.92291919675010214
90.457655592244137,1.1551008720099001,130.63720667987121,126.21787691401555,0.63369091848532233
89.154494654018777,1.1727160823605902,131.98731052401848,122.3149020263604,0.64762644226915833
18.087217863878401,1.7355208155678008,131.724945638957,101.10477324858658,0.23570126270361202
72.327027753825831,1.1579229543797895,143.28173749394622,49.201416395573425,1.1879874071987084
46.120464741100669,1.4906418438758993,130.87640558383228,97.266411051718705,0.54006089598415663
39.699272889829757,1.6308426903962123,143.63496543399305,49.676832272980462,0.90736193311962177
34.141590453306996,3.4293693297634649,142.09462411434694,182.60711959447801,0.45123487120512429
97.503649615450072,1.5980380257333775,132.75246631070064,107.08268029624567,1.0960898339511251
58.481923784157303,3.3820289150604403,146.32449562029223,84.143190655798762,1.6064342496533821
67.678276597688011,1.4615760753398537,133.69940439791259,185.81000428828199,0.39817331464829947
20.495895121745605,1.3976274429484801,137.91817385416238,145.3896933475103,0.14285754780138712
45.309013500765218,2.672252191227471,141.82958159954038,43.444001475309342,1.9650129049638929
37.562661390341447,1.1290924183785969,139.34535593678225,60.910930023495432,0.49968707573337573
54.581558443377993,3.1550810890038195,144.54312804487205,81.7853003681046,1.4567457350018098
27.915383511274346,2.1132475893034246,138.58719403442663,50.907523620137297,0.83615907532422173
92.53235044291236,2.161201333056761,138.08736607920812,85.471888869349442,1.6943829522492819
54.874502082053048,1.0525026029261444,132.53267097308799,138.36600297942559,0.31494986395147467
81.993532128734969,1.2361293998881633,138.40633522536243,81.314752682253541,0.90057153609983787
98.425642454146882,1.1415742593007288,147.46429378130739,73.963059998609168,1.0301742259861473
81.239448052252698,2.1505455568456848,144.69813074865712,52.041235131427314,2.320091403327063
44.764987771874942,1.4441629705719641,144.61271986585746,46.377824055504902,0.96391294413687023
81.232657493251139,2.1289524631326646,136.172978464013,73.945770673270729,1.7174826131899028
56.913895984551353,3.0445504186493357,143.33745522400633,61.178430742630965,1.975984181385952
18.582057428349891,2.6434858668501007,144.44068728552298,139.36486904500629,0.24402141070666278
10.57590061369652,1.6655065750912961,138.42788639706214,170.58067669259279,0.074595098482685251
36.851993732530069,2.8085699182575765,144.07618259960847,187.37473859555169,0.38339195504886331
20.52413914158873,3.2858314838026188,147.04577472381837,121.46019468369036,0.37759280834363712
70.468615038951455,2.4631649866495913,145.34813240316629,76.28070650217748,1.5655432717863491
28.625004604524996,1.5329597147260885,134.27002593257683,91.404084441335527,0.35754575941354594
86.086931313998079,2.4597043819327373,145.89808166515743,126.36007416643901,1.148578514745868
73.395704296247828,2.5093122655777997,144.30449865969575,58.138794671098289,2.1952271111784643
42.701487540695517,1.8829940637799047,133.22308309567794,125.59063883358495,0.48056839494161235
84.900252470271184,2.1515266651119163,142.81677578649956,90.553652766256377,1.4124416538829538
34.312521263808129,2.3867765811089252,144.03422287753779,164.74333018069945,0.34513647911532119
15.74757246894198,0.83996470773430854,133.64700434446141,75.960972895692208,0.13029414713798554
43.914631212802085,2.8700497392813253,147.48349980647583,155.22403524299907,0.55054935616355938
48.653642456560739,2.4607566252460522,147.65595732392055,46.595693185578881,1.7401523474799345
43.377684745628763,3.1334899681881461,135.43952879109071,55.183361009482425,1.8186163634922505
45.844645582427667,2.2961131740288598,142.30268439919504,149.87252713033456,0.49356776363754534
55.787809965724314,3.5552196428866059,147.99842409113893,130.05436994233969,1.0304423732751506
14.612681754411874,0.91251553168760347,144.24311774248181,72.755690546882477,0.12705978708557478
59.94141881086837,3.5377234871169549,141.96763722644675,182.31516747907662,0.81929206417226508
22.467240271304163,2.4389404835439459,147.45258388235078,102.48517076838354,0.36260811228905543
32.661836248774293,1.0964115116613793,133.43192813781201,156.73321544302257,0.1712353314197044
22.517102438343883,1.714851861682728,147.17268392363488,117.86228127382486,0.22260609952705546
21.695541906030765,1.7329474088239045,146.5006012532115,182.85354713376992,0.14035021708500775
38.131896192013613,2.4863950205223087,137.2327523542603,43.753430345264647,1.5790236967131672
80.91214666428597,1.2909753562935324,143.60724939485624,164.14860901127099,0.4431166865549841
48.786457682357309,1.0417442976750355,133.77056024688304,74.114774518131526,0.51261944960147021
89.801187614467082,3.4897539945559153,139.4210261366801,186.53615169015882,1.2049960008811269
50.666396869464258,1.6205713812444928,133.39836139748857,143.12633598944268,0.43004919322894308
62.276528308396657,1.8962722232333658,141.9620093014166,43.659210282094655,1.9053600904429413
10.941762981220972,3.0325364575252967,141.18449036607282,71.875864146161177,0.32698156189247041
83.647175352944217,1.2109319072365008,139.95738058608231,128.86227060488622,0.56162886135284029
72.898667301210281,2.6751793910142636,142.56430193060595,78.311574291402138,1.7467701120578207
27.089535424316416,2.253548932472456,145.56854168849415,171.72117206910482,0.24421772111760201
76.493104620739075,0.9140791268468853,146.45980310606987,160.99493895348937,0.29653462423615046
67.540020518320915,2.3948477150678222,133.84685155320284,181.81956116384211,0.66464589322290579
25.58308564808641,2.3184684257322168,134.85229153903666,51.29571268436095,0.85746166251388378
21.873161876144394,3.1855810756337357,139.60274332108904,109.90375812403283,0.45414416004122915
61.87369925120359,3.4143832061286297,142.29464427440527,128.67113060762782,1.1538481878734592
13.002941211047254,2.0753162711087807,130.22703488420467,84.251775186829221,0.24594934911543773
37.049963999260015,2.3715832734456264,140.23951191635629,48.788419735672214,1.2842188074777574
90.843606006676083,1.1257060121679703,145.73678255233821,43.820186403047963,1.6013119796262603
68.497367785752431,1.0475971814647427,146.59360542786473,41.475735209676664,1.180209441351928
52.895609046442239,2.0467539722718522,140.11059788564089,61.004826004517362,1.2666309181490976
37.175879675159763,1.2100795991777928,147.39890842766951,79.225297811838828,0.38522728978100912
81.064683770998613,2.1477621214416556,143.08764444244761,92.937820767914118,1.3092520199323328
82.794317263474483,1.1003495691184584,147.13602553789974,149.31936704374655,0.41466372623388359
50.923146634248262,2.1939255069127359,146.50066089336764,97.782354568061336,0.77989661325602444
18.043357602249916,3.8928048498277588,132.81943737510917,111.74778327019109,0.47323781020753553
46.740062745687261,3.0311593763537625,138.08166341995127,84.147557642666669,1.219327973919448
78.454109279994285,3.4004508058597769,142.67959297974568,84.59048947867494,2.2103894171798166
21.179101247867344,1.9240791101537884,135.36829937220855,62.091905368558415,0.48481772704140119
75.259939675709262,1.711832976958771,141.00390538871068,140.75042410305392,0.64914901237658373
97.968472380517142,2.7061015761945071,141.06843161399752,69.255482816953162,2.7136037526302923
47.861605959080613,1.4030442818235862,130.55369767108004,169.02191936345378,0.30431715776169738
92.31877716495481,2.0025795976010445,138.44299428915772,60.208995806762779,2.2179280978786031
79.031516967777506,3.4664900919309356,139.32868080431663,130.77864328161837,1.5035328752890418
40.851545601385169,1.0811714340321557,138.13513879436857,142.25947414385087,0.22475930871216587
61.191162175683282,3.8228187992420364,147.46927817537912,73.351282648223702,2.1625350128293546
27.58769748984237,1.9089102452744902,134.66715231529273,76.222654402433591,0.51304471558413234
38.684749679879921,1.5754155581952649,140.08152469444545,50.907094969117445,0.85462530199565379
85.144927201746427,1.222161629084493,139.33053115121481,65.188849517329132,1.1456918239166853
80.916117718142658,1.6343766426546473,147.54349526426637,56.203817192810646,1.5947819238846039
87.045737846356658,2.3083968339114369,140.12813202738906,46.339552199403393,3.0944310880458481
83.90536785689676,3.4493884558657379,131.45386564290496,142.2941961299102,1.5472885186593823
71.096327590806624,1.5317291964394664,141.41173316248123,40.288108695611321,1.9114671274338739
60.022950412288544,0.95700208129560882,146.12985585130451,135.58496411414248,0.28992104083331105
21.146592988981844,2.5083512158674988,135.35043517630902,132.9425640875877,0.29478477195113484
95.117802291286836,0.9450970716871,145.09716505937158,86.472655049377423,0.71647411375475512
57.290861506729087,1.2513731265201458,143.95029847642314,146.64455609732744,0.33962031635546897
43.391978816782725,3.4765777783891809,135.33191470802029,44.014762709765812,2.5325779102695729
51.892276507982984,2.6823997880581114,138.41210954232687,97.561055446011622,1.0308029478907037
96.916151165076656,1.3434919920376556,134.08347431646845,104.12695823896492,0.93259440183970432
81.332536793642589,2.5086305655664058,143.89670953793649,64.081445311543959,2.2126762091106733
25.452751307130008,3.5928541576627984,146.89073677668034,114.16783384687443,0.54530082207011754
64.324771916157658,3.5721202072213543,136.98047791780289,90.318167960715968,1.8572506684117782
86.110717065830926,0.8811954529294721,144.13207239494031,72.378089186093106,0.72738059146544898
18.279214656299715,1.85957771331328,140.6000886539766,88.120573933800941,0.2743525201444344
92.278561748770784,1.0457826757284499,139.11647367870927,91.078392794124071,0.7616375391787249
72.127461462985849,2.9820381016037518,143.61757655329876,65.06186522750896,2.3018643762122677
96.170377912952645,1.5883024916251587,142.94287942036732,58.602784501050294,1.8234495905550967
63.023206195238103,3.5845022181789012,139.67522112931189,138.92551624877007,1.1642009784428808
23.923243228038224,1.108917717978003,144.14717145025352,111.50361648982594,0.1650533335417414
11.801582821653936,1.5739644963711827,132.60337448141109,56.715162899857027,0.24699117173884788
57.77830340614419,3.4920209019943491,136.09688983354673,126.15540841469492,1.1751344150680418
18.303086039692218,1.5158360578345784,140.73805731256581,174.81375124057593,0.1127689172880804
68.048256837817462,2.1657547876735377,142.14641352166473,118.73018116427637,0.87323121266340764
78.129792434567847,0.83056825925830613,135.57172126049855,149.78012047984649,0.31957199595306729
68.659521541077808,2.1655328584029561,132.50279009084974,120.38455039003249,0.932115590819517
45.091869096029356,1.0595953028290328,135.21507177816321,125.16791849223461,0.28230601319129445
79.516243212264627,1.4035435787810413,138.32773626679574,139.8025587933144,0.57710835917833214
50.975369858500407,0.82529501760973067,146.13934142394453,56.707943042920704,0.5076431945567984
79.547757994911365,1.5316823003707254,142.29382479071631,41.273342277707606,2.0746313936223095
23.479916301298452,2.2887688791202949,139.35211163550395,40.441941353444442,0.95357078072525303
35.315831390086728,1.7069022407950885,147.54358535719507,140.89375751451706,0.28997863348228187
21.20436985015337,1.2630791436321769,135.22534916906039,93.54101547123507,0.21173650631359101
85.685641617474772,0.9349927227178586,142.96909518466822,69.968545856614,0.80088704189221227
94.92959447483625,0.80678837840381123,147.08070162772214,69.138370825343898,0.75315857444163614
64.078621042766756,2.4276605269856164,144.65260387823929,53.671706250170303,2.0036850436920988
47.436758867925533,1.2996156387633191,138.79802541578186,49.233250059296843,0.90216950492903936
78.245347716258323,1.5289645459369099,144.44602534355647,106.81807922728669,0.77536390451210879
73.749038121796616,1.062140951265347,145.84860798398333,155.66252523672705,0.34502626269772296
41.44596538129025,0.91992570377261007,144.86135321501379,110.20590426146661,0.2388238050309654
90.552116704477982,1.093933651887532,141.52328246629031,50.439794412012674,1.3876769941832627
46.685934272821257,1.3796445806469806,137.20585718618352,67.996578029366603,0.69038852626446134
12.904754599225345,1.2060570331999081,133.41083901324896,49.085586875502713,0.23766897468932349
35.198982552286701,1.2151618068595647,130.95578926571798,44.799992490544149,0.72905715668708093
44.602650781704099,2.3226406933007326,144.21771364564856,53.157727057666278,1.3513184042699649
49.458930177739425,1.2963386382322464,142.86869146940302,65.235973569407932,0.68792163575298837
47.239150554664953,1.2257701189012942,130.42842218344541,50.608121263107371,0.87724046012520962
75.477085778142822,3.0027752557929182,145.1782512431304,67.597817788928069,2.3094242134370568
77.142423237167179,0.93486654148720916,131.99700946127069,156.01732521785226,0.35019180112206311
87.369614122912779,2.4987010781316328,132.79443496210268,67.921081899377015,2.4204173165262817
54.809160453150824,1.6726733173901185,130.14387089117434,42.460272225121997,1.6590435434183564
86.570394440963895,3.3024887546614341,136.52940806128191,64.262959172929584,3.2585457018574853
81.546773897261119,1.8112705850720658,136.50373688192573,54.165744056504991,1.9976567393484423


==> anc/competitors/data/v2/free_water_deficit__s42.csv <==
x0,x1,y
103.04670364169725,154.05782174327476,6.2083379615444709
77.915882981403925,172.55325686546664,10.870353225399777
109.39484399335369,168.43882106294546,13.333115972296376
97.302602179452293,148.31765232988332,3.4685537816641374
52.063301091573713,174.91103973512719,7.7896455992135207
118.17167637275669,171.37600072923235,15.890376874483813
102.08547764927647,153.51725313592118,5.9139224695143984
103.95482289577154,170.10689738982813,13.413245083288924
54.608522450665944,148.1925859561415,1.9173643462069858
78.778945342167532,174.97314191422717,11.807773865591878
72.809851817443587,164.97054208319611,7.7918634380517728
114.50737416364514,164.5037504667639,12.025114813329987
93.289884006049846,147.71322180952399,3.0838524339575435
106.70712099531224,171.91100196689877,14.593419205557915
78.256064912049837,145.86998509613409,1.9686940059250035
62.042904133858265,152.2248417412344,3.2505629322985494
86.593859026187602,149.29065625499905,3.4479161914549543
49.78629420781315,168.30303822076655,6.0390145192888465
107.07233789944365,150.94612681638694,5.022974525032903
92.37482993415486,172.31914681392655,12.794895816657631
101.85658050640303,164.6880711798247,10.777039327181244
71.58944760974012,146.08488131484089,1.8669141090012318
117.80235182961775,145.16289502386101,2.6065764688296822
111.98408409916483,146.54973751043198,3.1434272408385842
103.37876228053214,163.17775532943182,10.268947107418585
59.597903088897567,169.04445432578245,7.4185224607624063
80.004075279527569,152.15658461882165,4.168184189940666
48.285282434042159,170.4822652876922,6.3079062370526433
56.571711905066088,146.7169582045978,1.6285278189808985
96.228671493184095,169.02891560925028,11.971774216996758
100.85716169308628,172.83386290516842,14.192272371579428
117.56322993256575,168.16325197313142,14.189840860140157
69.436901860361388,165.94362351935911,7.7204778866395811
72.784477952615163,170.1394065596615,9.4014898810568042
80.216685845685589,146.20453898641199,2.1330323772442208
59.210351931321426,151.05346332157166,2.8049119428437632
54.744112900160374,148.74771037916929,2.0523670483506349
80.677869466945026,160.13592970578961,6.9622453217111762
62.018201178816312,167.35564384986534,7.2709192442442783
95.236049601188284,163.90035533729196,9.7550375416644037
77.78639391542481,170.53393299285804,10.179105169584176
107.45086470433782,149.65638977323272,4.4468032759542044
97.519882650168682,167.03863275805486,11.300589829656499
68.427498103653079,150.79124472606713,3.1646480486957778
107.41948510464007,153.12276253953399,6.0413159792022872
105.35732681226014,166.29714091843911,11.873984871308778
74.060878427263077,174.40614354696046,10.920639490210286
66.624607794768309,163.34630817931208,6.6661655395819635
96.187162798123154,146.63500944973887,2.7351545747533605
55.481436270698239,163.489269097826,5.5852216564127755
59.993115185633123,146.27051654740501,1.6122335207223757
45.552170231325412,171.52437134100452,6.1543008418326615
104.01932831266038,166.28734855301863,11.718824312596208
94.86381424440242,150.19383539267508,4.1443976019803337
97.887403396975131,147.75163017472593,3.2519440709895502
103.55467732664759,150.50599686640956,4.6626219235534796
79.418683165375498,174.40081538662577,11.708860533518594
87.655589696467032,158.7568192737547,7.0463145183044036
55.484774859574308,168.52242845024224,6.7824022329000364
53.589755515198007,164.0922502632333,5.5332762917898757
95.130222134285376,162.17239449875913,9.0397063453541229
80.332215460734943,149.3539076399515,3.2203719597102847
87.392707986089164,173.38073360674287,12.502425876237911
102.37491430620192,154.04027897544154,6.1601672440542643
92.603874000044314,162.34051647422626,8.8663644543221238
86.518455049349683,165.993278337672,9.6381355004704634
86.94053705590602,164.47699465735926,9.1201845472515224
67.796257354695911,173.21783229086554,9.6516201718142032
47.311337592595457,149.45316969760174,1.9167518694999806
77.753804192427168,160.25058215340826,6.7481134265947125
61.09385046146469,157.12103172222297,4.4828132219292165
75.639648279347711,159.22506188447855,6.232186796102793
109.00523049511246,148.57652578593235,4.0066550148978441
62.545461439900556,149.02283829618295,2.4185896488530103
49.372705626679952,153.34226637343772,2.8231876716363891
66.103791901649743,154.14113811282493,4.0062122188399982
67.019531832501272,157.83709641044049,5.1232879314810464
94.643738604517125,163.32962641109884,9.4628702733989076
86.777411425595872,164.03887352254787,8.9401337908885719
103.79236568298101,157.35432689756712,7.7196284722897763
94.823515524554068,157.26349328286091,7.0156505284945583
75.479014608005286,151.52885580090887,3.7293714660445136
106.0515288499526,162.64918745227024,10.294204099381805
57.522968993077797,154.51122733951715,3.5774094870109208
46.703405485039539,146.0817950283209,1.2173165969338668
51.753589558173132,157.5520013247058,3.893053167785721
99.176951294733769,159.2239802527051,8.1710389423433885
79.640792268854057,151.76778604612633,4.0165534455594276
57.095383427520133,162.17373799366348,5.4257917404410883
82.578358132752271,161.97315701295764,7.7764595533852052
56.423407703487634,166.06006543331114,6.3017044145283414
97.224028130830206,164.43845446603629,10.182878504913969
78.461720668052294,164.57299169563095,8.2630251874327048
73.57659195723619,154.48642455472128,4.5679789216372013
67.613406686090741,168.62296665957862,8.2941269370707378
92.271194483916631,161.47433150799037,8.4919809385109026
72.135945791504284,157.9425458553967,5.5470107793706163
51.573743948707573,163.78037442823171,5.256184036140068
53.850442659038649,155.81972003350762,3.6509953994847768
117.14232484121359,160.38217733820275,10.232638451669873
113.14355180307052,167.10117065446661,13.141383025146421
97.478035035806215,171.59208660171123,13.198005105496415
64.940247109463968,172.63171591885575,9.0819072658985167
117.68822830107929,160.10898775549299,10.142533465166
103.4063177974346,160.60825344221706,9.1329583058398836
98.766764186924661,168.99611232291511,12.273652234864009
78.702112660784152,154.43352075232605,4.8683510414628435
65.418117138386918,170.12147087035206,8.4449567561880041
52.229322161512449,159.82424939552271,4.437459035523962
112.69517974078812,148.47570173005806,4.0935888424208624
79.183221737520824,147.16177441218832,2.4303958770617617
60.177252359642274,170.25979633118391,7.8040774293129944
67.946746811298937,146.66703750720635,1.9414436120724994
88.441467670642197,153.41834308400968,5.0860198116772564
58.257958720442375,155.02390121504638,3.7511220720264657
109.24607130692816,150.18983335574782,4.7708539773760288
101.88896473764075,154.41680109405968,6.2953411641524033
98.959721696320258,167.28077700175257,11.570134713226327
77.406977983132776,145.44048530680212,1.8048493986908127
92.048163052683236,169.8152027356206,11.76186275510234
88.807347668455165,170.69644070723675,11.683154923164405
93.738495116611489,156.16784719574645,6.4952128517339949
51.333324085491682,149.60838697181904,2.1138447529851589
76.185555162795723,163.02521223835242,7.5179510448003342
48.121063039641939,148.59017667594682,1.7715790000495686
82.049311443338922,155.94758083234757,5.6078058277761738
69.73959092495889,173.75287542702918,10.088193106380478
55.839314164953521,174.86393417750912,8.3433350295608246
52.755222579191376,168.16314674063756,6.3675131778546934
89.073342913328403,154.32884529762299,5.4699349317737385
57.794472640266456,165.62995147498276,6.3482979826810624
114.38400887825979,166.16219096452039,12.82515550097326
88.579585477529619,156.63525085490949,6.3151869644682952
71.015235340112781,164.2266590375848,7.3734081131089484
89.31866186110625,145.32182934927027,2.0371657548427784
46.710290327227312,151.27172975806724,2.2564532978115786
116.89194099310841,160.75264908901784,10.396360426132098
81.17275777071751,149.91253912774889,3.4484063036122237
103.70514204377147,149.977206036296,4.4343752965459311
51.20474999418289,170.08912871650713,6.6030270577351606
81.499374812862015,174.67399008050816,12.111036487837692
81.803024576589067,161.67908284085345,7.6003480561210477
115.33698412312371,170.1720919264514,14.914106089210945
87.879603928205654,174.70964992978818,13.072586949927675
80.511705079271536,149.24787665706324,3.1909813629555206
65.023174731892027,158.44736839763053,5.140741965697341
69.867674800691418,156.77718147525761,5.0236399687949271
84.050430185365343,147.40147850938556,2.6661319402353918
77.918359522878504,167.65990518384234,9.2366332992143878
46.620905991024784,158.01337081967779,3.5991414324242865
106.97189431457684,159.07980802571203,8.7471566042952151
112.21205788798251,149.52018921439719,4.5783429567020688
55.518681674895809,150.42779956692604,2.4811615059676404
86.552710765428714,172.21310866468644,11.949136616185424
53.143180585158262,146.33947266922837,1.4438560323234828
95.418006977985868,151.98556854831119,4.9013102716195043
66.092533787925618,153.76177990943586,3.8980753013416498
94.456697601892643,159.70592627204761,7.9772430807599717
99.524596071516186,162.59335519044387,9.6368337824109389
102.64856189382428,159.79869927551999,8.7098914628589785
53.080570946692241,147.52346003670647,1.7114980896128662
113.7008883853206,152.31002362167141,5.9985455221213693
62.266049317116057,170.30765154287624,8.0877331099487204
47.805941713213485,164.12766101435378,4.943338097693017
86.613935204361255,164.47447150402823,9.0849869529038063
72.819171289682913,165.10609766054066,7.8351652541075074
107.23423073493099,167.88709057118587,12.816217306441992
105.61886040482264,146.74325445164342,3.0523493597242584
68.785416961703646,155.99825154797838,4.7161988716539192
116.46745463023088,161.18582305785037,10.574823796261237
66.818837860508893,155.15369449891978,4.3395096673328855
83.62928469237859,170.33436619861558,10.872177200515242
64.197381792570212,159.47717525761882,5.3587870982321055
115.20326775367225,168.05882768378137,13.853437022180648
57.345586318651357,170.56046550643507,7.5107477684461665
48.368296454424673,160.14374448710495,4.1756511645191763
77.632279500227838,172.28656731614049,10.74205636281231
119.42816730418778,162.61371821610942,11.574492524928313
111.87579496911854,170.50822896501165,14.627710150973867
101.14560145927119,155.21772386774572,6.5965964290467705
111.80943681588937,159.96450875594456,9.5666592013202294
112.00849797733974,160.94233123013734,10.053081708135501
83.914377028983679,148.14939147688213,2.9307904669194533
68.694678887309479,156.95657520104621,4.9921135219902215
102.90093240832411,172.52013017655028,14.341507359459007
94.624594737582072,163.92496721094227,9.702387113337215
73.024329665528256,150.32519747310903,3.2313883891628223
52.085000104613641,155.16566906828814,3.3853023214642421
101.00922085117695,150.74809028988099,4.6528123963670556
64.684538694214851,145.74469395395718,1.5925409072192824
115.26098629003344,172.8238137551208,16.214164916638243
63.072793125426358,158.44621984770615,4.9862340360021555
54.20684493086145,154.22605217262358,3.3049260175703639
107.33345040936797,162.95431574673211,10.558996760926471
56.496323746837049,145.21943368879047,1.2637663519588089
58.445123111830434,153.3406631980244,3.3415572985800033
89.953709364063258,166.09100397096677,10.058496806661275
110.59215306280984,164.01309319207789,11.381398619184834
59.73259992859299,174.45417842627606,8.8201613820218867
68.27427546750711,163.61073128974132,6.9085953088503835
103.30536286808831,159.32517620883198,8.5559757460420069
117.88698195457255,167.84297689552022,14.067105063616165
82.555588965175673,172.09983615892159,11.357232341937486
55.79231269134381,166.62087840155056,6.365315879560927
46.045221578115118,173.89633670648138,6.6889900042985628
62.224202249914143,168.46015512214532,7.5896162073612867
54.886666333989076,171.0040431478578,7.2930367339760194
95.824400520964303,148.42312213550912,3.4591741249286807
54.137437847139836,166.97240508981363,6.2580724463042747
82.974744871547472,158.20266098582107,6.47297636263617
97.069682673216477,161.59311407233827,8.9830145611218875
88.583745691567685,164.62307228447071,9.3480170288256055
59.983173874504324,174.0944535011671,8.7646865679287504
105.3093394636697,174.53734244294873,15.587591654989259
98.65553472118512,153.64684736463715,5.7700158172143237
100.42380029366564,167.01260492313747,11.625893323769345
54.829331366798492,167.49950613805805,6.4619122905724016
54.281535273775845,155.39478583939146,3.5813683310277962
114.56719132548807,148.71609324592663,4.2796213822151534
74.818364536870547,146.2284088085716,1.9971401173901355
67.571151883570479,168.32029382587535,8.2012923235524262
81.643803401365005,159.69099225450717,6.8899178588776415
94.714815957268684,174.56620508484778,14.031136084082405
116.67174427852275,158.94920368580958,9.4750142001960693
66.483467016154123,174.33750937221521,9.7837571647052268
114.36063219840203,157.34728006582179,8.5021967796433593
46.864461853969225,168.81046451679919,5.786515351468581
86.639853174511842,147.54457816935496,2.8014049065280351
92.548133376081381,161.66385130413292,8.5926385711478073
52.942305281306496,169.06179360957174,6.593992925572584
55.525469779793447,172.74105001659666,7.7912664996653254
76.433573948722795,169.67749271852296,9.7215292899167434
117.46739341073862,146.10912181603521,3.0755254961071481
89.703191492577957,156.18107023920203,6.2206870380942574
114.97674162001584,146.46095416941554,3.1836833920956695
105.32706867097281,148.27846873343674,3.7369150490451091
80.053620116646869,165.25916886002452,8.6660910359255965
103.85725869391405,166.39774588935094,11.74970367328511
46.337758798274081,168.2116204825488,5.6025568509805455
53.185799757430118,170.9636964416699,7.0578383944135972
107.20714611620522,167.18294405429529,12.489453664703438
104.76128162438712,169.02614776319896,13.032070458392409
62.448055647482526,146.46891129469839,1.7313039964712282
84.807719294929015,152.03605451323895,4.374644282473855
90.451186552500815,163.65693320125737,9.1705614782013427
110.08042153320083,170.74375913874471,14.504082709320915
90.23303680040442,145.13500374818977,1.9857727807740977
75.942867695526019,160.43888026349049,6.6522307701212373
73.063803255538701,165.31862198093191,7.9280349219264261
76.941156478013241,145.8882186738584,1.9416272329804258
93.894826918498069,157.04066672660164,6.8572733694431598
110.06179738142437,171.8690464415109,15.032419423649044
79.042266155722473,165.14838426567576,8.5190797822025406
63.58796722135186,152.12975090081792,3.3055980115044554
62.749677224818583,170.58343388895739,8.2247168783942328
100.95107101825849,155.44094270228544,6.6804844428311929
106.24265725679328,170.60034013432178,13.933120494994476
52.89585598905937,153.96830953356715,3.1665672407064536
49.991914271638365,162.70960752649447,4.8655575111731322
89.582524781733895,156.90820203243501,6.4914832610793116
55.962993314452369,153.24475152265202,3.1766397467732452
106.8498142842256,171.59672686515609,14.469018846562841
68.275100544305587,150.62781045818474,3.1097778325645082
55.790394972835699,147.54434773707288,1.8038663145587821
114.07278543655876,155.2578081563698,7.459288611658927
57.414879205145866,166.52917442924704,6.5278686225748395
66.354006175345162,169.22294817928844,8.3102557883584165
56.521004639404396,174.96230110200295,8.4690187833881208
53.661754774901624,153.89086171033495,3.194605777337419
46.586101225233001,157.23825853393848,3.4416996728948321
49.154655687319504,149.10463834088878,1.9180086977312432
58.098110320188951,162.24615788869102,5.5391131509321934
49.003644947038154,174.92740111788751,7.3352998427303273
89.335786208322844,166.02643030361975,9.964678343014242
96.05358950996299,162.85638521240116,9.4090193266010118
74.52228426240211,156.77107278765382,5.3563656585727504
68.849332271403711,172.45896280856664,9.5776196382520293
82.839467776667249,159.90749788391048,7.067685126292603
110.62537066759565,149.03100739939185,4.2816794616836749
108.83487201166545,155.96135389597401,7.4449367502909851
48.260629650959395,147.01500006543301,1.4509213721113643
58.612380719739306,151.05937113066344,2.7780688767057424
62.7558653328297,145.53006342999737,1.4873310681210921
63.704068187415885,158.59839749500492,5.077686780850537
87.842448880707963,164.03620794855391,9.048854434315345
76.219681927739416,155.29877387136725,4.9974329072572319
48.694058994569552,157.61145314515832,3.6753134504161555
73.021060384467873,173.77627818533728,10.570198495431848
84.281471153822793,167.55889364724746,9.9544461426932394
52.625392717778695,161.22569910834852,4.7871889340839111
107.50939153414197,153.53622625335476,6.2368776349999155
48.89713998488282,171.90990396318986,6.6870130328239803
114.36314017635466,152.05291350641977,5.9074673008635497
52.433485618490664,154.76028191550031,3.3168558408910842
108.26812136983145,172.27194443268846,14.97438341433759
112.69898579457129,160.88626165855217,10.087973596966583
118.46780104399446,167.2695384825393,13.845266826475783
105.15194102051952,162.72234382491297,10.239850961679489
103.46081555784967,164.60317627028485,10.909134352445168
93.186245699666074,153.98149874544475,5.5837859028968095
103.42472659335968,152.24116184879989,5.4258806459879727
55.091415630986035,154.67477041505995,3.4648023266801369
85.2051026960728,149.66324692250268,3.5286769131829345
83.566715264281086,171.22943095872421,11.184604134828128
109.31791080919182,153.49740799750342,6.3236076155415004
79.709952419513684,161.84468183243155,7.462450926353716
73.881712207526505,168.75923275424122,9.1062058185347965
92.967245342783258,168.51472328127142,11.361151179306576
64.984748812563453,158.15158775752579,5.0553273041657762
55.482630821546763,159.28771925760176,4.5862860298249561
80.840795551780928,174.84105246805075,12.07105028305098
76.266702644616373,165.23792430937073,8.2491997228719107
62.442745539665523,169.43915329353649,7.8782638200493107
72.56338575863461,172.07661907657695,9.9753775023704172
72.479433736968559,168.62769508688018,8.8925105532500268
69.562167330940909,150.55538034860703,3.1468077173636884
73.459805979519672,161.86512201212716,6.883746945983086
96.430750909195908,148.05682471943635,3.3296813898815123
67.265735592846397,164.58766379691994,7.0881741077546474
116.16434450365053,173.66048284563433,16.757776823312085
113.72610146536334,160.38196192900335,9.934118873147181
81.068282122505892,157.989174786033,6.2500778430222566
69.627090375351656,146.0752825425449,1.8128753427667301
85.157609237250227,173.79323566987659,12.33321924873281
108.64203665802185,148.09008052390476,3.766812106476034
93.944050542007659,146.23237279914539,2.5092614795980683
105.32938709603081,152.38199834514816,5.5893784145079541
84.954170704930505,146.96591301755149,2.536214415466147
92.468822195071553,158.65353527235288,7.3923018703229699
66.611671063684625,160.48263403771338,5.8473534901628295
100.11698717327181,154.3770984708575,6.1688219279815968
60.180344484428872,146.52881447724658,1.6838841613526845
97.109859661387361,148.3480110474768,3.4743179197379361
109.55393012444206,156.53513133969784,7.7635226716616907
54.907712797615794,146.8158535247961,1.6038982620433782
91.078480540643994,165.94569176829739,10.127546497853231
52.132181117245096,151.21061624574435,2.5047166138246029
99.428672120357021,154.06214706350914,5.9922026129395318
51.336991411764018,156.82377331534292,3.701493883728102
115.19548670254696,157.49828899207444,8.6388167867307235
55.305594752835162,145.04982123024402,1.1969287137177436
116.91601844318103,148.36211112996094,4.1899917389761843
105.06631320638225,170.88293691222634,13.906098524369638
89.526150334976563,145.03699187535724,1.9326106794398081
103.69680784721601,160.24502067438624,8.9971886517203341
104.63361292373145,159.68506019521624,8.8273670093426162
115.95202971129977,154.99282483031914,7.4504934436348957
64.003751537939038,157.9398106043935,4.9209222024055066
89.255692151873191,168.41743412579754,10.870361794621379
52.128689817330091,170.23611118644868,6.7550094056600916
91.212427501809088,152.81045630245751,5.0077406432271339
57.846847806959161,154.67471322903191,3.6380824404453356
87.371295860433136,152.27448559084999,4.5961616232547593
87.932288552538722,159.39590201653195,7.3093973693762324
79.94888647359204,165.49775072976439,8.7365004789680611
84.197383163484204,151.84758626390263,4.2751532581038934
102.29425425049409,154.92207226164601,6.5418953737588401
104.94335373840499,172.91153852767451,14.802202413363815
81.911491168157184,146.45707869540874,2.2667526194188627
89.969508114195918,158.82308815718699,7.2578742115382546
114.84271767675764,166.34674124790334,12.967420143580917
53.980019137584208,149.51362034672422,2.200908893073791
53.782767442508288,146.42122060016445,1.4800757752958045
51.57817589330763,149.14616114915592,2.0217527507130026
94.339746378039592,172.56469580592048,13.166336328036635
76.395622559278465,145.2777934546337,1.728001357311538
103.07410621063823,150.64965924434057,4.7044461773925663
95.342355998144441,145.93850538704933,2.4265332630383796
70.022831874617864,148.3188840268661,2.4964792182758071
112.37749105211518,163.60447859884889,11.368337496565653
102.18991103029893,152.24916726217256,5.3646056259285668
65.290120568263177,162.0763615129203,6.1772927352305613
72.314401332904055,162.70586148298378,7.0369747709563599
68.582998515319716,170.48305999269337,8.9597985352341052
56.820873646874972,145.14224178735623,1.2522285894044967
56.083752940664375,170.60108378027101,7.3552440962112486
115.2095597531808,163.57357259280923,11.639575372402287
77.8428027899065,149.88230458314874,3.296855514753589
73.748986708305736,168.18812164405853,8.9093374648276153
99.726428150803343,170.66474625371757,13.10608120300277
86.474479893967498,152.62790451262472,4.6799634637710366
115.21049901288467,172.56381042708043,16.078683638849629
103.52261204320442,158.63372290895973,8.2671928612491747
80.952717309340528,163.10273362999965,8.0152674198100993
73.226960511061961,174.53948600852931,10.839521048652657
118.99736586932416,155.84608235917597,8.08132311467274
98.832017700273269,169.39478037460339,12.450623375479065
116.33959950028809,154.5519735348538,7.2555890270729302
53.885893291278101,168.97640566724473,6.6917978732140124
108.79002593930869,163.02201756587928,10.733853806430977
92.78054129934057,151.49067085676205,4.5690456942126048
54.14412587513344,157.42078281367708,4.0424273893161109
89.119349997691558,154.52906903090684,5.5492336633114574
96.457227382908655,147.34325179241091,3.0356130337308476
45.922701441645216,145.89504310299091,1.160212733161206
79.073847138130986,155.39435966221544,5.2169624687975693
106.90496333972408,145.57102443452459,2.5524435554466733
67.151926900806743,149.96463272745325,2.8677612364599714
79.391106134891331,166.75549962552606,9.1034944734093575
78.173559530091993,166.24273707050764,8.7920921512023504


==> anc/competitors/data/v2/free_water_deficit__s42_holdout.csv <==
x0,x1,y
71.805636136910707,146.80445409084825,2.0939920909618466
72.915649413020347,166.33226054663905,8.2287166211616043
88.200274675646497,172.44947504448075,12.265939765730312
101.03189192129771,152.98518223172402,5.6225036906309835
58.845551348809948,151.88874412947968,2.9982844420463923
88.845423464310329,160.34096370315106,7.7451494309083797
85.107925850883987,152.81936517887149,4.6758410618520001
90.186912642496836,163.38453487121268,9.0384814440663366
64.81227446946491,164.41542264716236,6.7817960309823269
46.09985852045962,161.01707347206084,4.1523604867547572
62.374422809178952,169.96926773112591,8.0113533288974139
111.7031159134209,168.32254580807773,13.558785502983765
112.17307821565225,154.28989666578642,6.8697501273636306
50.140954004749041,145.12678121864823,1.1016930054713689
75.303488324861249,164.613892849639,7.9436228264236144
108.70255007128773,146.15230557449095,2.8661627347069949
118.44505685922475,161.76832516263175,11.050073621220044
86.791933343158433,149.62402526774562,3.5798046837044986
68.783860276573279,148.03832875029707,2.3696026355039832
89.999960222878926,163.07289745539509,8.8995422280519527
109.75990897840352,148.86346632404607,4.1693711012590349
57.591661534561482,173.2098463234108,8.1969009817400398
59.548459098950204,148.08648365757836,2.0637327485898593
83.575754838635831,151.66865749446808,4.1795008202300332
52.548386647691366,154.24273071962654,3.207567946173802
103.82168841023986,145.70092890782524,2.5366288487878412
78.304716414001931,157.80125081920218,5.9739509880520556
105.90912420851286,150.03926408856876,4.55678428850696
113.03425552366883,148.19925092946556,3.9719838199880977
95.950809160293659,173.65629976841944,13.840067983376782
64.986191640218578,168.52637036915513,7.9449435926132868
82.933448673804747,153.39249385860299,4.7600815801572667
69.614887988182446,150.42805638579364,3.1112056167063185
96.449174469631288,166.20873485395123,10.833475030958784
99.116481991008072,165.01760628169239,10.62710195347498
108.90482667434728,172.70217275548021,15.263247667757716
75.125199065427921,172.79608353747486,10.559195589939437
103.13146076665723,167.30678936102572,12.069381752785699
60.848408527144926,157.12821525775811,4.4666770257640422
77.867304989923696,158.70534495686385,6.2422920029907836
60.820272725107941,145.54421344356629,1.4451453157881951
106.1120137827767,156.46865458855106,7.4893804400747968
105.2079766032416,149.18021255796756,4.1392782343347214
98.868454898652814,145.20198056411289,2.2041933462285614
69.336624933493169,168.56001492893654,8.4868073280970222
101.06757235827024,155.52053908290924,6.7226708862912412
100.53528282982994,161.03457757506811,9.0630737387805933
105.80446687826225,160.99212859247046,9.5188327472839855
66.037888122689722,172.93234765399578,9.320497242823274
71.215590023720665,171.94736799381741,9.7506456916484368
116.30412491454587,152.51924689956894,6.2401716653293136
67.706911271487684,171.02066292377836,9.0013425949842425
65.688630921043355,172.46075308736053,9.1384389813203324
54.803806946822853,152.63684265790741,2.9680589376057172
95.180154445282341,162.22552236012385,9.0661227894156973
48.188421389269799,146.77048867061268,1.3982535474461195
116.4221415542289,154.89120074708524,7.4299949198125512
116.65249222946601,158.63864310080223,9.3181892977890897
114.71417755048748,153.41526414131175,6.5953756825419676
59.754644807656604,156.06366815127964,4.1137662200904854
50.644913493122012,152.2215319172,2.6526789715715302
60.569995736420438,157.92112199056646,4.6520669252592084
45.84614778851148,145.098723245039,1.0018149403918986
73.470627540103621,152.92966836251833,4.0712179220556202
101.20676882512016,146.90805563784446,2.9963228141588161
94.207873335844027,172.19594724403692,12.999050228116054
47.772085331558017,149.63276656461096,1.9721886270153155
116.46282044299737,152.00038303111725,5.9897076608580102
50.953870714044477,164.89856249291984,5.4371920038419725
100.47076799965139,166.86498321850246,11.567766412545812
71.276977399956536,151.37110419631446,3.4735625863425281
86.099277556163742,164.86263169477206,9.1742341159922294
46.123744791821622,162.42946996432997,4.4337049219310734
111.09136266834027,166.10112767165853,12.426899315249438
119.17660554441244,148.19001779915786,4.1831079456512335
102.69728019991365,155.26217278825996,6.7173584369804216
85.040899158420174,152.92122023386236,4.7092808010498315
70.936636313462287,154.43623123987277,4.3888186508567042
61.194355740389504,161.4357400585393,5.6217698687175934
110.15518891281515,156.87381331597513,7.9660204007177864
62.850674775233841,148.90532311664424,2.3987381441681919
49.975981093205732,161.9327636776861,4.6976202123333834
109.73582844522463,170.1666622273261,14.187272875469544
47.40553637911195,173.12963394405293,6.730834573549128
54.757814722021187,153.55807043999459,3.1817584677485864
116.23626496411542,145.85458155416708,2.9164915405036598
93.309942409587421,161.40104976724874,8.5582745198001096
90.155530165760723,156.5046749174185,6.3770902174002808
110.80242728004642,148.13164057356883,3.8614521999442908
92.04749028640073,173.92692200447181,13.383805815660407
77.20156843855554,160.56295079521576,6.8035373704949924
116.95914993601825,174.52297532718734,17.304762203699845
82.883155488091234,171.25000358780451,11.100423884448904
82.604576061055951,163.20260452994782,8.214177045894326
61.640958194849055,148.82398401104498,2.3310806980150298
82.986888562478356,160.64066668378797,7.3410201683261658
66.326443194715424,160.82156928517486,5.9186598532199213
62.004690776336147,152.85335547557736,3.4155785644350076
97.137552584338181,154.2002296954644,5.9116095375122297
83.46692301196677,167.68693346403049,9.9040420451986275
74.394121411971895,157.83389163724499,5.6860144273249453
90.407810955642745,169.5881033209364,11.464267078179613
45.781284384664929,153.19726220823193,2.5893754896602434
68.457012416071933,145.97298519614313,1.7523973788573626
107.39969688002731,158.11422275291179,8.3376944266286532
117.59051209339893,145.09994741136464,2.5701661189361689
90.537780552290343,147.94204360337332,3.0816642895668642
91.896302557229518,174.18783582000751,13.464581589824132
106.30644708805438,150.89764613311485,4.9649573230042048
114.45783409787632,173.86226278572346,16.610576811887249
90.562068768023011,151.8626201367392,4.604157516824178
49.235197904800508,157.04579891453687,3.5967997842970987
68.812343489572427,159.61706688552221,5.7852700490763045
108.98679385338218,165.2773714280757,11.806712867087393
64.186853523945516,157.45138686318757,4.8006411959019744
85.335050937223627,173.35355742976432,12.198117952313792
87.304375250703444,168.92627882761877,10.823103005883889
100.15962650077741,171.61356727680783,13.570298960581153
115.67362159036895,154.42320016714152,7.1502162782403218
90.244051128442578,159.46397714987648,7.5278920674698204
80.668753076646809,161.95546724232531,7.5905149956580615
47.226060388348913,156.95393899273762,3.4314332001060439
56.023428690407741,162.68587042513357,5.4468867601812905
106.37238607163754,170.78660958956851,14.035050518992966
95.500394203059457,159.58493514967392,8.0158672595794993
107.41720677272082,147.24340127129227,3.3345682804122472
116.3125838541791,159.25554723445566,9.5985533672816938
46.267933335199935,160.41892398011998,4.0488917720944579
59.084350108739542,153.77426641368351,3.4879010540448339
110.56226400521108,148.0723070276288,3.8249680316563484
105.11341706468328,162.32737599372146,10.058171934805889
62.833818761936655,151.19361229285292,3.0143031690021727
98.545020126481504,168.58428727924618,12.072167851004764
78.839863283358923,163.14460545241425,7.8202179840669581
82.561025386878583,151.87239956090048,4.2008463495028767
74.268024523714786,163.70033021402861,7.5436144523812052
98.702945435565141,173.2261541079782,14.055082611229079
83.842476541520284,153.33561953730867,4.7918201495290313
102.52473146227641,174.81385807866744,15.296920502919352
78.263496142482296,150.69766794563859,3.5881581171301775
60.395800024329297,173.38788684252694,8.6420920156122545
102.03069622784741,153.10267042814002,5.7294625124020868
63.954206964996189,169.18896251979876,8.0003869289345477
85.145926899534743,157.85593101592235,6.515827701449397
107.15703112398529,160.0439539170153,9.2050739731428664
108.43404636507196,151.43771738952194,5.3153056188257679
48.271248833458202,174.58407501457708,7.15464210301558
116.61860141464793,164.77507692388008,12.382434946299478
54.611643276438485,149.54290861093565,2.2335168037717317
90.902751281808861,164.87588613314196,9.6912278146097197
76.393567818991514,174.77484101212445,11.385317893947335
78.223123799498708,156.98419150598269,5.6938136348866273
94.402051535098821,174.81523727085678,14.085556384500489
53.85908419738098,148.17262277745081,1.8864427640749566
55.222914258409233,163.04883924609169,5.4549603147547652
91.319456060939842,171.90515711720622,12.486692543494698
71.673834906250704,145.1849290967539,1.592673223205805
117.83106168317883,152.84138272828301,6.4847732586583779
50.187843800227249,155.02012926243603,3.2306910054958382
48.317594409490276,167.80710439464116,5.7581673936112523
55.231526246607409,158.52579309098456,4.3851764029025677
82.540199530953288,157.6796363580319,6.2540601969713503
58.718158354569553,152.67766666354908,3.1903253087859498
99.760044624525491,173.8601531550284,14.476673098880996
72.165928116827757,170.35557568663896,9.3884498269153358
104.16368144434367,158.27136801008211,8.1566269583767053
117.11427127520119,166.04625467859131,13.073092011992232
70.830002411436169,163.85733070875804,7.2420633927075491
75.666018572907035,146.01100840977639,1.9492674598973165
94.118372703526063,147.98701065886502,3.2216761970489687
67.589967406762327,166.33753182283601,7.629226789200219
52.900035236587655,168.94503748411103,6.562257869287814
99.519620189094155,163.0284123129091,9.8219093440224601
74.750265897233504,174.65906565533612,11.103318743511636
96.551650991235434,170.36284138780223,12.563924849045661
87.389009167126716,148.4412362079282,3.1614482929565169
119.94595861577739,150.61535774413571,5.4568682600133176
81.884206025917848,152.90357945105353,4.5282829638937203
62.463781800958984,172.71926781265535,8.7590108800150457
78.499489129978059,157.34314542251269,5.8346916667464113
86.761140563796744,149.7215344691709,3.6147917938951357
66.939202280489141,148.53924356033323,2.4497577943179039
100.7127927154074,170.80766888652062,13.297398731198809
89.504222292240996,162.75050338778991,8.726854767776274
93.257192197610436,172.93734937953951,13.164191663860981
53.21025899878304,149.9015893684311,2.2579977205449251
116.31462415536559,152.56238169106945,6.2622373066842298
78.733001945492077,168.23366354065215,9.5268046563194364
48.573151030514929,152.46129484428005,2.5940758136013908
50.767251470907553,159.8941534796997,4.3284492535917609
107.78464184602335,163.77309977692369,10.981607335823558
59.134121421821774,164.63223404224669,6.2425950803354899
106.92101205527098,155.89232205714742,7.2823849639650371
107.29527248917614,171.76170149475962,14.605201785429021
103.90688784712847,156.04117137463743,7.1433779784043656
90.145887437237178,167.22690723918021,10.51883020820244
90.318156807249153,170.43293887989012,11.779915482254331
65.176176277933493,164.04407952695712,6.7161478529554701
48.130707911007171,155.49190148430353,3.1955836514019085
98.29911753630752,148.12594081827308,3.4233120496650162
46.118469505118249,173.18023430659792,6.5580926744636319
46.600892734410429,151.65516340992642,2.3277472280057414
93.001810415121383,150.10216059799208,4.0265109630752907
116.35236949470949,150.30223753499794,5.1372417784043458
61.979143607241525,153.73301848074755,3.6478316767678023
45.535169693259249,162.52343945403717,4.3954655897804287
109.65359185732011,149.5027443758062,4.4657573713246999
85.38254301152233,167.65382566417574,10.119231253734101
69.670391264084799,161.75854929596386,6.496828469094341
62.096648721509659,153.40181882617088,3.5666058680487738
95.240521045908707,169.37868550934377,11.991605638087664
105.81207194808523,165.34735768813584,11.494527580246629
119.03980217955706,172.16514891242323,16.409712701189392
66.614014576646184,160.63187134110373,5.8901647639704517
115.55882616332197,155.6835314891367,7.7673020956291428
75.043814342271546,160.67021773348264,6.6478799228820016
46.489966996879993,158.34959193120392,3.6560225283766528
57.167671454120246,152.78684420170751,3.1328318925353016
68.696428491376963,149.97002260355032,2.9353069064665993
51.68540501977953,157.13818966832247,3.7962611756273485
83.104054785180097,157.61990403708847,6.275509158890638
50.291339362181581,168.25072457002278,6.0890004710508752
49.029099539645806,158.46232940374304,3.8793916545850604
91.050158103421282,161.97586306878799,8.5753106008812097
49.657947575766698,152.25336205083821,2.6077577586317675
104.25647890731767,154.83267793230502,6.6274404599502557
45.421657847377375,146.88796135902064,1.3408398176373963
47.800272181943711,157.48191348877143,3.5813152415334328
79.760057732668088,162.93891949706918,7.8411837574768457
111.40871724537951,159.00443548827332,9.0739704845189859
55.249179989266345,162.67646996106225,5.3693844445710823
49.663826279118716,173.41366775792548,7.1119311037620037
65.234939593905352,153.25109496179883,3.7047187687973553
58.979077335801456,156.85412492169172,4.2601745879302015
98.849082127957473,166.64794519457647,11.289106813199991
50.934834140727844,160.14676514384092,4.3978806046017205
91.26997836382148,145.37847606172744,2.103828830503689
47.593189712444094,170.32611100644397,6.1856415187299731
108.45111749741541,148.5647308061599,3.9808055442539221
73.469346329018038,174.3291459890749,10.80917106793185
58.521190319589287,165.59290171710811,6.4188303095032566
80.021554519467202,165.06137491433648,8.5947864816016519
70.99949779202251,151.14912413089377,3.3924952033473255
74.709047365560906,162.37402503172137,7.163751839370498
90.200267176323024,159.42541164116577,7.5093313716137517
93.693859239067351,148.26459909090488,3.3186093595309929
53.988987931463207,150.54530313097231,2.4399867577357917
83.254776528215771,151.44092078432266,4.0821912993248617
109.43262115051161,167.71507332662287,12.998284797904159
93.119617758011486,165.20688244592677,10.059665392439269
91.606047160911615,167.36701040469461,10.744215624795482
92.376377696709909,149.16082890303147,3.6267608175487345
52.457122045329378,167.33314202337323,6.1449341442960472
82.323450453290263,155.25268785795927,5.3813738278037624
107.66355000300386,166.28524893539105,12.128413770415191
101.49523948981604,173.44297603910599,14.547012267176751
94.145459250906384,170.09240478724141,12.141699722824349
95.775503369338963,159.43539424957581,7.9775771461486196
51.221706172595347,158.23161011656779,4.0022321847606506
86.476356346088238,164.29462266938367,9.0039019167916052
105.95778732569772,160.31478899719627,9.2250432519914831
102.06074199460146,167.41311032906486,11.990581630989569
112.04804632687012,151.84707170826687,5.6890338840241697
110.96207887834898,152.12918550091243,5.7680555926387296
51.739348219898666,159.43580573505287,4.309696803686589
96.939189794854855,151.89255656358088,4.9408062765557679
75.100387284250559,156.60064034924807,5.3430622259789367
69.749394074858131,158.27619565211913,5.463229597409426
65.117992044422493,172.13096135242327,8.9670157959717631
117.91970801287506,157.89742565757385,9.0448251759567775
85.401603153464421,171.87185396172958,11.665317530592013
93.065230498073333,156.23359100324683,6.4747838079797795
53.746579268121337,155.39964938845117,3.5471934709614263
74.424177917304348,167.48111299283093,8.765396754617111
67.968884491951201,151.42257192563704,3.3273405934912623
82.151298702814998,170.57708635022158,10.7654886609378
59.92948625939529,163.10637334716864,5.9346560743440042
113.77695870242697,163.52462496571863,11.470972642348508
82.39541840171087,150.11323193374363,3.5712170424615017
104.99461010727914,153.11081795652314,5.8995652265685488
118.68803537845574,151.6275024512413,5.9144803812685982
104.36620671021058,163.43249312686868,10.480973234632989
73.970823143229126,156.01018140606891,5.0755127026257405
104.36054791104262,163.24438708359628,10.396272736716305
84.094913320459455,169.91236447494188,10.780618704558119
52.151714523624911,167.27936832569841,6.097139268457024
45.479917178080434,158.66824166582361,3.6387003635230624
67.376661443775063,168.4085260982859,8.203164193032249
53.770115951323945,171.33397552562951,7.2207064166959105
95.390512532459553,165.96242381717758,10.613866776452159
60.520837170437495,157.12244101714114,4.44113342039494
108.4057760949984,165.93621721125157,12.049867524660785
97.829753580206528,166.30841321005647,11.03033820611175
72.251239617246256,160.95600504693709,6.4889886088563129
107.41687705855932,163.44099503226931,10.79125063504959
65.260434386506773,165.37519970762287,7.0971280952735487
49.789643724118321,145.90866783318882,1.2608162841369814
73.262192677335065,168.81215643970199,9.0464646708641521
77.211368713800624,165.94418958057912,8.5850845186578795
72.814737288023963,170.44908871548267,9.5020388377611678
74.870537985356393,164.65334566003611,7.910611083025092
83.156508304770256,172.80275744754886,11.690411880456262
48.843901462009896,147.45290689975769,1.5601245009312779
86.617849009056982,172.7107984851024,12.142881446349808
55.389366892753472,165.77819702730969,6.119305769911473
63.884863540645242,150.87508471956465,2.9775141570100447
55.430918698619905,159.21248208986077,4.5641379973789871
54.746284921692308,159.40814601264921,4.5536738203298546
68.443246826678006,166.1373937644359,7.6668346835372612
104.09345555357164,153.92003792967532,6.209935069442956
77.322048068631091,149.92171956654593,3.2878614739197554
111.50098967872258,172.45632096146775,15.509622465145391
78.888664057886871,158.15842638086946,6.1392599939154859
88.563773590330555,161.08698631667448,8.0037560650815358
45.784802484350813,169.83866432591776,5.8549600823956718
106.37264612745352,152.72692967949394,5.8019879446534022
97.415556084341887,167.50152022918354,11.481753798388675
59.241279520263681,164.3045625472239,6.1707145006192423
100.41092051728256,147.48481928476534,3.2209611183805489
92.950017098600767,165.43812663716358,10.133461310917395
57.98590470673868,164.83394978048725,6.1715101948425763
54.894301563453659,170.75641323629733,7.2357935280150167
88.22808270933632,172.04932704158051,12.118502901442008
47.502451009206041,162.76875838133913,4.6353078409286219
67.54163666605001,165.25616501677482,7.3107545191748908
112.36967167223007,151.36658215640264,5.4739675926445459
93.747806488127026,150.02615277811995,4.0282707019867976
80.746340872035205,162.51043617339224,7.7898657961496589
67.646566395966474,152.71380536036477,3.68590833623704
104.22056980916551,163.408351822535,10.455564708162926
105.6619310528954,150.94191552738189,4.9549025316035662
79.102622195206891,163.80475074626861,8.0700780202849476
51.702798001874932,174.49365386477953,7.6432217919312357
75.616718954739383,169.83019791852121,9.6671215387245883
102.0450910666619,171.97311066664204,13.982995669979765
54.315917706556121,161.35833877422539,4.971847590898169
99.383283063091056,159.17963858456022,8.1691519307019913
118.30706031709762,167.71574333510438,14.05272050776882
76.551338299233848,155.47175370674779,5.07592908037575
113.59898097079567,162.10372967810238,10.761262144655849
102.52626413981459,172.33164394503433,14.206468573641539
70.709621334487636,150.61417119811409,3.2165315408488775
87.659301813069405,174.1554882973287,12.831626816692696
59.656414574868641,161.21080387658381,5.4229736122616377
68.903958066566602,157.63166407405066,5.2066776085807511
107.62077266812202,152.8989937928626,5.949427194125068
104.09676476511888,158.31654397721383,8.1715412987399212
109.20478153863056,164.75279969664996,11.584817500037747
106.58780654741396,172.23945725745477,14.727141571505193
95.913606325672191,157.10747250198662,7.0321687833548898
86.685792010240448,148.34018175931121,3.0984654056367917
54.288827490818207,166.3012728296579,6.1194225575924621
115.9315019094057,148.10684707918188,4.0278812470261451
84.409051255607579,153.33927790834028,4.8255248257623826
72.826649013985602,172.38580878858346,10.10807112720093
79.910230423319149,167.55176255868628,9.4357186912851319
117.43012597089721,154.6632942937768,7.3796249831423442
104.44378066136883,166.30334861627182,11.773805029446061
57.877292755941674,172.99903847791214,8.185264331360159
90.27064326346472,172.89115730727605,12.72473969060407
108.42559755485911,146.80189107782914,3.1607104483572437
51.899345546916429,160.7227496176105,4.6092734703711358
113.56546812397566,149.99383902250437,4.8640928869129967
96.772884552488208,169.52565335899729,12.245497045058695
116.80864826079387,157.78351982286512,8.9025810506910297
89.186005162698422,172.95565742915372,12.596500429785536
56.602702690031855,151.08649876364848,2.6893962573951455
46.501319018044946,157.61448744655536,3.51041528610694
84.815252838453489,172.46842540930754,11.80207590152952
51.919238366410184,156.91305398883108,3.7633409209289366
93.37354736484788,163.56385653717604,9.4296037477392272
101.77482702880654,145.69897176416919,2.4857651380301644
93.882934617564842,163.56194635590614,9.4802771536890251
74.243224246691128,150.23842382330147,3.2577154107687214
102.93020267688719,155.4783859020198,6.8279717057398708
79.146141548750336,145.58024963137171,1.8928081165796085
102.95646499575946,157.10690180165787,7.5482834422640686
56.233263584415376,164.59362847412154,5.927057110639117
66.096526158405609,159.12587061668808,5.4178011750780222
54.336974875127808,153.51283642070376,3.1467713703578255
108.07136801456231,147.90648711322808,3.6619923364974256
115.77466206236355,145.15750232463017,2.5590346659424834
90.065517535638961,165.69178792651272,9.916903611502498
76.197299056604606,154.04437703051269,4.5863296999614995
101.87112309688193,157.07379828527257,7.4542586007871394
98.124198434830504,150.28315231565279,4.3243974786715764
71.204971151075199,147.60366394875092,2.3203657376283462
112.12676392039832,150.83291105151952,5.2056825430474332
75.571611894017721,155.15825704450211,4.9094310786723119
47.42062883268779,152.65173859532194,2.5712288572155111
65.999152126905585,152.79192767326333,3.6182416307317675
73.835542318086752,164.86746387673259,7.8690114917742058
77.882441814782851,153.99731650999186,4.6720508085108836
76.032625462220793,152.95394832523505,4.221097291155254
99.564238148452347,169.65482801294053,12.653830107993453
100.95201936430598,147.90397138998705,3.4196651692152504
109.47467843576065,166.22942247015769,12.30624681632669
82.340967044292356,158.74827847046876,6.6160773414603584
108.80866203413657,171.42823111106642,14.655701902691849
104.62231158105092,160.23212777656613,9.0717084693751584


==> anc/competitors/data/v2/friedewald_ldl__s42.csv <==
x0,x1,x2,y
266.09340728339453,38.586732614912123,271.5741159372148,173.19185148103944
215.83176596280785,66.32988529819994,145.14595133899363,120.47269039680918
278.78968798670735,60.158231594418211,317.00583713530864,155.2302889652274
254.60520435890459,29.976478494824974,228.14916440853429,178.99889298237275
164.12660218314744,69.866559602690785,87.807902523987963,76.698462075659066
296.34335274551336,64.564001093848532,93.115598436660235,213.15623196433279
264.17095529855294,37.775879703881756,257.92862807891044,174.80934997888912
267.90964579154308,62.660346084742223,101.88318093262342,184.87266352027618
169.21704490133189,29.788878934212228,202.187810474613,98.99060387219707
217.55789068433506,69.959712871340741,347.53234277861321,78.091709257271674
205.61970363488717,54.955813124794162,51.202281420001853,140.42343422609264
289.01474832729025,54.255625700145863,54.973940569267079,223.76433451329098
246.57976801209969,29.069832714285972,347.92537457915193,147.92486038198331
273.41424199062448,65.366502950348135,225.39165024024965,162.96940899222639
216.51212982409967,26.304977644201124,88.072992655553946,172.59255364878774
184.08580826771652,35.837262611851614,319.19065992622808,84.410413670619306
233.1877180523752,31.435984382498575,314.11409003830767,138.92891566221508
159.57258841562629,59.954557331149836,210.86012393341258,57.446006297793943
274.14467579888731,33.919190224580404,236.53760895822697,192.9179637826615
244.74965986830972,65.978720220889841,131.95615745026291,152.3797081573673
263.71316101280604,54.532106769737055,65.155908911601543,196.14987246074867
203.17889521948024,26.627321972261331,228.37028266725932,130.87751671376702
295.6047036592355,25.244342535791521,138.42655796082892,242.67504953127818
283.96816819832964,27.324606265647951,249.08631399810557,206.82629913306056
266.75752456106432,52.266632994147741,300.87355305278038,154.31618095636048
179.19580617779513,61.066681488673687,55.448163174309215,107.03949205425961
220.00815055905514,35.734876928232481,228.71413240571823,138.53044714967899
156.57056486808432,63.22339793153828,119.38416190605568,69.470334555334915
173.14342381013216,27.575437306896717,312.16654937114043,83.134676629007345
252.45734298636819,61.043373413875429,126.09935196854855,166.19409917878306
261.71432338617257,66.750794357752625,233.23103997062549,148.31732103429485
295.12645986513149,59.744877959697128,216.06225202688344,192.16913150005769
198.87380372072278,56.415435279038675,168.84995001777469,108.68837843812918
205.56895590523033,62.709109839492235,253.28622907993821,92.202600249750446
220.43337169137118,26.806808479617988,267.73089041463015,140.08038512882717
178.42070386264285,34.08019498235749,220.08133859581605,100.32424116112216
169.48822580032075,30.621565568753937,277.52667115542624,83.361326000481569
221.35573893389005,47.703894558684397,345.02512279788129,104.6468198156294
184.03640235763262,58.533465774798003,175.78171637024155,90.346593308786311
250.47209920237657,53.35053300593794,204.37491556565928,156.24658308330677
215.57278783084962,63.300899489287076,53.740963382363972,141.52369566508975
274.90172940867564,31.984584659849091,288.80856689311349,185.15543137020387
255.03976530033736,58.057949137082268,206.06902011379816,155.76801214049547
196.85499620730616,33.686867089100687,172.38842910816956,128.69044329657154
274.83897020928015,37.184143809301013,78.22158892681874,222.01050861461539
270.71465362452028,56.945711377658675,316.89692650261918,150.38955694633776
208.12175685452615,69.109215320440683,168.50217201216691,105.31210713165208
193.24921558953662,52.519462268968127,254.77447946276612,89.774857428015252
252.37432559624631,27.452514174608304,94.812246910445225,205.95936203954898
170.96287254139648,52.73390364673898,338.46488886230975,50.535991122195554
179.98623037126626,26.905774821107521,103.53252854654927,132.37394984084889
151.10434046265084,64.786557011506773,109.86259786984712,64.345263877174645
268.03865662532075,56.931022829527933,307.69485816731412,149.56866216232999
249.72762848880484,32.790753089012647,323.77482324257937,152.18191075127632
255.77480679395026,29.127445262088912,113.64422225699042,203.91851708046326
267.10935465329521,33.258995299614355,190.94026645244838,195.66230606319118
218.837366330751,69.101223079938663,270.04847136884894,95.726448977042566
235.31117939293406,45.635228910632037,313.50972014324049,126.97400645365393
170.96954971914863,60.28364267536336,163.71580851119157,77.942745341546967
167.17951103039601,53.638375394849959,205.10584605482876,72.519966424580304
250.26044426857075,50.758591748138684,272.51492315592048,144.99886788924798
220.66443092146989,31.530861459927237,269.34079299583863,135.26541086237495
234.78541597217833,67.571100410114269,284.88803900782545,110.23670776049897
264.7498286124038,38.560418463162307,220.98014559245792,181.9933810307499
245.20774800008863,51.010774711339394,81.384529041432558,177.92006748046273
233.03691009869937,56.489917506507979,321.19198726341199,112.30859513950898
233.88107411181204,54.215491986038899,309.67176179630843,117.73122976651146
195.59251470939182,67.326748436298331,289.42923074549992,70.379920123993514
154.6226751851909,31.679754546402609,79.958743148218844,106.95117200914453
215.50760838485434,47.87587323011239,111.31921012442876,145.36789312985618
182.18770092292937,43.181547583334464,273.08010953229558,84.390131433135792
211.27929655869542,46.337592826717817,56.942028374583927,153.55329805706083
278.01046099022494,30.364788678898506,343.76739011218388,178.89219428888967
185.0909228798011,31.034257444274438,163.14340410670422,121.42798461418582
158.74541125335989,37.513399560156586,265.79376010724707,68.073259671753888
192.20758380329949,38.711707169237407,316.27132654641298,90.241611324779484
194.03906366500254,44.255644615660749,168.38896644502466,116.10562576033686
249.28747720903425,52.494439616648272,145.73974657989982,167.64508827640603
233.55482285119174,53.558310283821839,232.622338669474,133.47204483347511
267.58473136596206,43.531490346350665,224.29681212441523,179.19387859472835
249.64703104910814,43.395239924291374,172.74199328743913,171.70339246732891
210.95802921601057,34.793283701363293,230.53242676031255,130.05826016258476
272.10305769990521,51.473781178405375,330.61441086994841,154.50639434751014
175.04593798615559,39.266841009275709,190.29207698797893,97.720681579284104
153.40681097007908,26.622692542481367,109.0226542251894,104.97958758255984
163.50717911634626,43.828001987058713,163.16179486490117,87.046818156307324
258.35390258946757,46.335970379057663,168.23209477793557,178.37151325482279
219.28158453770811,35.151679069189498,89.332607907865963,166.26338388694543
174.19076685504027,50.760606990495205,98.861450166366467,103.65786983127177
225.15671626550454,50.459735519436443,255.36862201810317,123.62325634244748
172.84681540697525,56.590098149966714,151.84332626267081,85.888052004474389
254.44805626166041,54.15768169905445,336.46951755674229,132.99647105125752
216.92344133610459,54.35948754344642,123.07902360758223,137.94814907114173
207.15318391447238,39.229636832081937,79.677351531446689,151.98807677610108
195.22681337218148,60.434449989367927,276.05136890007736,79.582089602798092
244.54238896783326,49.711497261985571,314.310815575361,131.9687285907755
204.27189158300857,44.413818783095053,133.43400706144635,133.17127138762424
163.14748789741515,53.170561642347565,110.6264304936434,87.851640156338902
167.7008853180773,41.229580050261447,105.72984046132615,105.32533717555063
294.28464968242719,48.07326600730412,206.60369040995369,204.89064559313232
286.28710360614105,58.151755981699914,190.52499237403129,190.03034914963487
254.95607007161243,64.888129902566845,127.83195195636027,164.50154977777353
189.88049421892794,66.447573878283634,63.551935096827918,110.72253332127872
295.37645660215856,47.663481633239464,194.44740209788421,208.82349454934226
266.81263559486922,48.412380163325608,337.79970429068248,150.84031457340711
257.53352837384932,60.994168484372643,245.75576022579898,147.3882078443169
217.4042253215683,39.150281128489056,198.65196698858551,138.52355079536213
190.83623427677384,62.682206305528084,83.207622208884828,111.51250352946877
164.45864432302488,47.236374093284056,125.73088716487618,92.076092796765593
285.39035948157624,30.213552595087076,138.43218487236282,227.4903699120166
218.36644347504165,28.242661618282465,279.44106578217031,134.23556870032513
180.35450471928453,62.889694496775839,313.01323917938578,54.862162386631546
195.89349362259787,27.500556260809507,320.49255606993154,104.29442614780206
236.88293534128439,37.627514626014516,345.37058247522623,130.18130422022463
176.51591744088475,40.035851822569562,344.71000493135972,67.538064632043245
278.49214261385634,32.784750033621719,335.89973983039442,178.52744461415574
263.7779294752815,39.125201641089518,71.54664215086531,210.34339940401892
257.91944339264052,58.421165502628853,91.338060778341557,181.23066573434335
214.81395596626555,25.660727960203186,141.33995794280986,160.88523641750038
244.09632610536647,62.222804103430889,215.86947621933845,138.69962675806789
237.61469533691033,63.54466106085512,79.093366611643788,158.25136095372645
247.47699023322298,41.75177079361967,303.73908734064275,144.97740197147476
162.66664817098336,31.912580457728566,235.02685372319272,83.748696968616272
212.37111032559145,52.037818357528636,212.70932069066149,117.79142782993051
156.24212607928388,30.385265013920247,99.593397010187346,105.93818166332616
224.09862288667784,41.421371248521368,125.97664232005921,157.48192317414461
199.47918184991778,68.129313140543758,98.093607494677414,111.73114721043854
171.67862832990704,69.79590126626367,305.57994733843958,40.766737595955455
165.51044515838274,59.744720110956351,225.26835801836546,60.712053443753291
238.14668582665681,38.993267946434479,270.53882825589005,145.04565222904432
175.58894528053293,55.944927212474163,138.80985887300773,91.882046293457208
288.76801775651961,56.743286446780573,161.37579112648314,199.7495730844424
237.15917095505924,42.452876282364244,171.45648932796013,160.41499680710297
202.03047068022556,53.839988556377172,278.0044915232105,92.589583819206297
238.6373237222125,25.482744023905433,281.70589630237043,156.81340043783297
153.42058065445462,34.407594637100864,112.04405825420952,96.60417436651187
293.78388198621678,48.628973633526755,332.46165702142969,178.66257694840408
222.34551554143502,32.368808691623315,86.196601233105923,172.73738660319052
267.41028408754295,32.465809054444016,318.83662472708909,171.17715008768113
162.40949998836578,62.633693074760707,80.118693694942792,83.752068174616511
222.99874962572403,69.510985120762257,129.36194334539334,127.6153758358831
223.60604915317813,50.018624261280181,303.94356082038712,112.79871272782054
290.67396824624745,62.758137889677101,103.84762170382623,207.1463060158051
235.75920785641131,69.564474894682263,174.07037939299096,131.38065708313087
221.02341015854307,31.37181498559486,184.95778998323786,152.66003717630065
190.04634946378405,45.171052596445797,123.5776919069629,120.15975848594567
199.73534960138284,42.665772212886395,263.07356040079594,104.45486530833725
228.10086037073069,28.602217764078326,305.40039482066118,138.41856364252013
215.83671904575701,58.989857775763504,312.37254195667151,94.3723528786592
153.24181198204957,44.520056229516683,151.79664372096829,78.362427008339225
273.94378862915369,46.119712038568053,209.25511828634433,185.97305293331675
284.42411577596499,31.780283821595809,124.52192115969545,227.7394477224301
171.0373633497916,33.141699350389068,123.43895046504363,113.2078739063938
233.10542153085743,65.819662997029667,98.376218855577235,147.61051476271231
166.28636117031652,27.00920900384255,332.00570324225441,72.876011518023091
250.83601395597174,35.478352822466782,316.39664858167396,152.07833141717018
192.18506757585124,38.142669864153774,283.20761399830769,97.400874912035903
248.91339520378529,47.058889408071387,205.29845638631872,160.79481451845015
259.04919214303237,51.390032785665817,197.18237465356157,168.22268442665424
265.29712378764856,47.198048913279997,208.9236998547494,176.31433490341868
166.1611418933845,28.78519005505969,210.97040407312679,95.181871023699443
287.40177677064116,35.965035432507108,180.36892540930711,215.36295625627264
184.53209863423211,62.961477314314351,89.526449867620244,103.66533134639371
155.61188342642697,53.691491521530658,87.699155860560793,84.380560732784161
233.22787040872251,54.211707256042345,335.67491475370497,111.88118020193919
205.63834257936583,55.159146490810969,194.60922787590516,111.55735051337382
274.46846146986195,59.330635856778805,335.96165747155669,147.94549411877182
271.23772080964528,27.614881677465132,99.073063313033003,223.80822646957355
197.57083392340729,41.497377321967562,216.32496561198008,112.8084634790437
292.93490926046172,49.278734586775542,112.31517600546178,221.1931394725938
193.63767572101779,40.230541748379672,125.95538183798047,128.21605760504204
227.25856938475718,63.00154929792339,59.016373628353634,152.45374536116307
188.39476358514042,46.715762886428223,85.685993222063388,124.54180205429952
290.40653550734453,59.588241525672061,325.05452228875873,165.80738952392073
174.69117263730271,63.340698259652605,146.45989744469952,82.0584948887102
156.73659290884936,47.715616730657416,232.43876357437748,62.533223463316446
215.26455900045568,65.929850974210751,189.5042395967819,111.43386010688855
298.85633460837556,51.420577324164128,170.13537357358348,213.40868256949474
283.75158993823709,63.26234344751748,209.56582740382044,178.57608100995552
262.29120291854235,40.326585801618592,106.17168338460246,200.73028044000327
283.61887363177874,47.446763133916832,346.58116955587298,166.85587658668732
284.01699595467949,48.913496845205998,295.49236061115892,176.00502698724171
227.82875405796736,29.724087215323177,272.48438981945458,143.60778887875327
197.38935777461896,42.934862801569324,190.62778910418575,116.32893715221249
265.80186481664822,66.280195264825423,95.863136637900794,180.34904222424265
249.24918947516414,53.387450816413406,326.19975748207037,130.62178716233666
206.04865933105651,32.987796209663536,152.41612021451829,142.57763907848931
164.17000020922728,40.248503602432223,65.032006909080138,110.91509522497903
262.01844170235393,33.622135434821494,152.72110304318861,197.85208565889471
189.3690773884297,26.117040930935765,288.33710914876531,105.58461462774088
290.52197258006686,66.735720632681193,236.81262349646244,176.42372724809317
186.14558625085272,45.169329771559219,275.25157542345789,85.925941394601935
168.4136898617229,38.839078258935373,288.09061515871326,71.956488571044858
274.66690081873594,51.931473620098146,113.58638332416277,200.01815053380525
172.9926474936741,25.329150533185704,327.13499482795407,82.23649799489759
176.89024622366085,37.510994797036624,181.39688087611177,103.09987525140187
239.90741872812652,56.636505956450165,241.70409477924937,134.9300938158265
281.18430612561968,53.519639788116834,50.692631776022601,217.52613998229833
179.46519985718598,69.181267639414102,348.0105495233534,40.681822313101193
196.54855093501422,52.916096934611986,134.26891578924653,116.77867084255291
266.61072573617662,46.487764313247979,68.618931962046574,206.39917503051933
295.7739639091451,59.264465343280342,187.4786124609542,199.01377607367391
225.11117793035135,65.649754238382386,88.709017154612525,141.71962026104643
171.58462538268762,57.431317602325819,95.69801304727271,95.013705170907258
152.09044315623024,68.344505059722081,239.68484390906306,35.808969314695545
184.44840449982829,60.190232683217971,167.87821747106997,90.682528322396323
169.77333266797817,64.006064721786686,326.55573504649851,40.456120936891779
251.64880104192861,30.134683203263673,145.74694838242101,192.36472816218074
168.27487569427967,57.958607634720444,267.85403851517037,56.745460356525157
225.94948974309494,44.803991478731589,188.3298290464723,143.47953245506892
254.13936534643295,49.889671108507386,247.98539033878365,154.65261617016881
237.16749138313537,54.434608426706049,229.90860701479713,136.7511615534699
179.96634774900863,68.641680251750614,191.83519182769945,72.957629131718136
270.61867892733937,69.306013664423105,335.01832838733111,134.30899958545004
257.31106944237024,37.970271046955737,152.81409282648676,188.77797983011715
260.84760058733127,58.018907384706225,103.17065037478177,182.19456312766872
169.658662733597,58.749259207087086,253.42821826394848,60.223759873720226
168.56307054755169,40.592178759087197,303.80226839237264,67.210438109989951
289.13438265097614,30.574139868889944,62.076121981977124,246.1450183856908
209.63672907374109,26.84261321285739,184.88980652680416,145.81615455552287
195.14230376714096,59.980440738813037,317.7463069061979,71.612601647088354
223.28760680273001,47.036488381760762,274.88558567686027,121.27400128559719
249.42963191453737,69.349307627271685,347.54231494928848,110.57186129740799
293.34348855704548,45.923805528714382,209.42414347917313,205.53485433249648
192.96693403230825,69.006264058322813,247.99871564034538,74.360926845916353
288.72126439680403,43.520920098732695,140.74408434137843,217.05152742979567
153.72892370793843,60.715696775198765,334.26067989979771,26.161090952780128
233.27970634902368,28.816867254032442,159.90064656696089,172.48270978159906
245.09626675216276,49.995776956199379,271.55321380598855,140.78984703476567
165.88461056261301,61.092690414357591,170.94206123572457,70.603507901110504
171.05093955958688,66.611575024894989,218.54567901889979,60.730228730911932
212.86714789744559,62.016239077784419,265.93476050646387,97.663956718368411
294.93478682147725,26.66368272405284,202.68024552540626,227.73505499234318
239.40638298515591,41.771605358803043,322.12589807285258,133.20959801178236
289.95348324003169,27.191431254123309,175.79029637834307,227.60399271023977
270.65413734194561,29.917703100155109,244.12153944299754,191.91212635319101
220.10724023329374,55.388753290036789,152.70872999001625,134.1767409452537
267.7145173878281,57.096618834026415,172.44700046930393,176.12849845994091
152.67551759654816,59.817430723823186,182.01503247006571,56.455080378711841
166.37159951486024,63.94554466250483,87.742105493685571,84.877633753618284
274.41429223241045,58.274416081442943,77.517103717702014,200.63645540742709
269.52256324877425,61.039221644798445,250.24697694402738,158.43394621517035
184.89611129496507,27.203366942047566,246.65532150291568,108.36168005233435
229.61543858985803,35.554081769858435,248.87291426302858,144.28677396739386
240.90237310500163,52.985399801886061,55.929933602807502,176.7309865825541
280.16084306640164,63.615638708117039,147.96405280153397,186.95239379797781
240.46607360080884,25.202505622284662,109.34295417775908,193.39497714297235
211.88573539105204,48.158320395235741,283.44542676320373,107.03832964317556
206.1276065110774,55.477932971397877,308.18912041883902,89.011849455911715
213.88231295602648,26.332328010787595,124.0041131678442,162.74916231167006
247.78965383699614,43.061000089902457,250.35474765439591,154.65770421621451
280.12359476284871,65.303569662266355,88.808841037482324,197.05825689308591
218.08453231144495,55.222576398513638,132.54575768051399,136.35280437682852
187.17593444270372,35.69462635122688,91.596348870025849,133.16203831747168
185.49935444963717,63.375150833436066,135.05622997976877,95.112957620247343
261.90214203651698,40.661414053428146,252.42096420478336,170.75653514213218
272.48531451358656,63.400510201482675,323.09807305557575,144.46518970098873
165.79171197811874,38.452464300350748,110.75672237725578,105.18790320231683
159.98382854327673,51.564411289741706,212.62371048521575,65.894675156491871
239.16504956346779,42.862303048652535,260.4173303730297,144.21928044020933
171.92598662890475,37.367127283978014,335.87674054566969,67.383511235792795
273.6996285684512,64.895090297734114,233.01814486615214,162.20090929748667
196.55020108861117,33.44171568727711,126.53207930821421,137.80206953969122
171.5807899456714,28.816521605609339,237.64344707418087,95.235578925225894
288.14557087311755,40.386712234554714,146.14734850340486,218.52938893788186
174.82975841029173,57.293761643870539,342.83851720751233,48.968293324918733
192.70801235069032,61.334422268932677,169.90284054909108,97.393021971939419
173.04200927880879,69.943451653004416,255.62831622830427,51.972894380143522
167.32350954980325,38.336292565502418,56.968274704027543,117.59356204349533
153.17220245046602,43.357387800907702,170.01843384042661,75.811127881472999
158.30931137463901,31.156957511333182,312.53228399675351,64.645897063955118
176.1962206403779,50.86923683303651,233.06823332997374,78.713337141346642
158.00728989407631,69.891101676831283,183.18286591879291,51.479615033486439
238.67157241664569,56.539645455429635,330.7812498307178,115.97567699507248
252.10717901992598,51.784577818601733,306.19531284416871,139.0835386324905
209.04456852480422,42.656609181480732,146.6647021468815,137.05501891394718
197.69866454280742,66.188444212849959,213.36452061240186,88.837316207477087
225.6789355533345,47.36124682586572,196.94727682773882,138.928233361921
281.25074133519126,31.046511099087766,239.66075003445872,202.27208022921178
277.66974402333091,41.442030843961007,150.23338008762667,206.18103716184459
156.5212593019188,28.022500098149511,123.26150022976647,103.84645915781599
177.22476143947861,34.089056695995168,323.80155057666082,78.375394628151284
185.5117306656594,25.795095144996051,327.1623498495519,94.284165550752959
187.40813637483177,45.397596242507355,302.99686572859366,81.411166986605693
235.68489776141593,53.554311922830877,343.4613292293684,113.43831999271136
212.43936385547883,40.448160807050847,273.49745773390657,117.29171150164667
157.38811798913909,43.917179717737469,279.4001685685999,57.59090455768164
206.04212076893575,68.164417278005914,278.77702758879218,82.122297973171399
228.56294230764559,58.838340470871195,194.18228928269195,130.88814398023601
165.25078543555739,49.338548662522804,186.93565835428149,78.525105102178287
275.01878306828394,37.804339380032133,122.06788284470095,212.80086711931162
157.79427996976563,65.364855944784779,243.44575830778714,43.740272363423415
288.7262803527093,35.579370259629677,136.79604083070035,225.78770192693955
164.86697123698133,39.640422873250472,127.34252291070632,99.758043781589592
276.5362427396629,65.907916649032686,225.78841222881641,165.47064364486693
285.39797158914257,48.829392487828258,172.99471646751294,201.9696358078117
296.93560208798891,58.404307723808948,115.65698263838966,215.39989783650202
270.30388204103906,51.583515737369474,294.81680502584936,159.75700529849971
266.92163111569937,54.404764405427287,308.17097578831277,150.88267155260954
246.37249139933215,38.472248118167151,100.3098559033343,187.83827210049813
266.84945318671936,35.861742773199829,52.25210983999996,220.53728844551952
170.18283126197207,39.512155622589937,150.8389905588121,100.5028775276197
230.4102053921456,31.994870383754012,289.25325070422576,140.56468486754645
227.13343052856217,64.344146438086341,301.75215987029731,102.43885211641637
278.6358216183836,37.746111996255131,91.498721034814764,222.58996541516552
219.41990483902737,50.267022748647307,282.30077035491536,112.69272801939698
207.76342441505301,60.63884913136183,84.711250192828828,130.18232524512541
245.93449068556652,60.272084921907108,167.01877704695875,152.25865035426767
189.96949762512691,44.727381636288683,349.58285450357477,75.325545088123278
170.96526164309353,46.431578886402654,107.77724696927294,102.97823336283628
221.68159110356186,69.761578702076122,96.189074773287928,132.68219744682816
212.53340528923275,55.356886464056082,176.84009976403803,121.80849887236906
184.88549107933105,61.658729940304724,235.90055779095843,76.046649580834639
205.12677151726922,65.614928614865434,329.87023472397595,73.53779595760858
204.95886747393712,60.441542630320264,344.24634365991028,75.668056111634797
199.12433466188182,33.333070522910539,70.892190977418394,151.61282594348762
206.91961195903934,50.297683018190753,91.399255204371599,138.34207789997427
252.86150181839182,29.585237079154521,287.22139216879816,165.83198630547764
194.53147118569279,54.381495695379925,131.18964568125813,113.91204635406125
292.32868900730102,67.990724268451487,315.45471785190819,161.24702116846788
287.45220293072668,48.072942893505008,249.03597716872602,189.57206460347646
222.13656424501178,44.483762179049521,83.553440714203163,160.94211392312161
199.25418075070331,26.612923813817343,299.75878547720214,112.68949984144555
230.31521847450045,68.18985350481492,102.90691400242275,141.54398216920097
277.2840733160437,29.635120785857147,177.04861840389614,212.23922884940734
247.88810108401532,26.848559198718114,215.65547856779901,177.90844617173741
270.65877419206163,36.072997517722229,200.22984472408348,194.53980772952269
229.90834140986101,27.948869526327208,255.84887468454514,150.78969694662479
244.93764439014311,45.48030290852931,245.80602046077655,150.29613738945849
193.22334212736925,48.223951056570058,347.61260165841645,75.476870739115896
260.23397434654362,39.065647706286278,349.82657276725632,151.20301208680607
180.36068896885774,27.293221715869873,204.93782079069229,112.07990309484943
254.21971932277472,30.0220165712152,78.559726088259197,208.48575753390767
279.10786024888409,42.302697009546762,268.35298969061552,183.13456530121422
169.8154255952316,27.723780287194124,342.99922346497675,73.491800615042123
242.15696108128799,56.418537652446105,145.49791628870611,156.63884017110067
164.26436223449019,34.315924368616535,188.36266575127215,92.27590471561922
258.85734424071404,38.59322059526373,177.43307744463678,184.77750815652294
162.67398282352804,42.735659973014386,65.425746367078801,106.85317357709789
290.39097340509392,43.747433488111653,251.67932936703343,196.30767404357556
170.61118950567032,25.074731845366024,156.00130852054033,114.33619595619624
293.83203688636206,30.043166694941391,286.23916238945071,206.5410377135305
270.13262641276447,63.824405368339512,299.63602258459582,146.38101652750578
239.05230066995313,25.055487813035867,296.36923597935362,154.72296566104652
267.39361569443201,47.867531011579381,174.99979941196403,184.52612480045983
269.2672258474629,47.027590292824364,146.46370467226984,192.94689462018457
291.90405942259952,39.989237245478705,274.64623390011644,196.98557539709753
188.00750307587808,44.409715906590236,290.41683015281689,85.514421138724458
238.51138430374638,60.126151188696291,197.37723391740985,138.90978633156811
164.2573796346602,62.854166779673037,317.90930586089092,37.821351682808974
242.42485500361818,36.715684453686251,93.172608823567487,187.07464878521841
175.69369561391832,39.512069843547842,313.72063389768806,73.437498990832879
234.74259172086627,35.911728386274973,78.828569891564385,183.06514935627843
235.86457710507744,46.59385302479793,96.057656616384165,170.05919275700268
219.89777294718408,55.746626094646587,210.15200398218812,122.12074605609988
228.39476632696841,35.271379395853927,70.255544056224508,179.07227811986957
264.58850850098815,39.883108392468998,65.842130420033101,211.53697402451252
269.88670747680999,66.867307791511763,50.155623249711653,192.98827503535588
223.82298233631437,27.185618043113113,180.89499790827895,160.45836471154547
239.93901622839184,45.734632235780481,282.38716438766892,137.72695111507755
289.68543535351529,57.020111871855001,60.451505083974695,220.57502246486536
167.96003827516842,31.770430520086332,245.67728193975663,87.054151367130757
167.56553488501658,27.131830900246683,296.93819522485592,81.046064939798711
163.15635178661526,31.219241723733884,100.40025457336134,111.8570591482091
248.67949275607918,66.347043708880733,94.059120446421275,163.52062495791421
212.79124511855693,25.416690181950553,308.24029208616082,125.72649651937422
266.14821242127647,33.474488866510832,296.93738298502842,173.28624695775994
250.68471199628888,26.407758080574006,211.68252987925607,181.94044793986365
200.04566374923573,29.978326040299148,295.75996378819411,110.91534495129775
284.75498210423035,52.906717898273328,77.826823227348427,216.28289956048735
264.37982206059786,35.873750893258858,168.34445538162632,194.83718009101375
190.58024113652635,50.614542269380458,271.33926683191186,85.697845500763535
204.62880266580811,51.558792224475681,127.23558779718901,127.62289288189464
197.16599703063943,63.224589989040055,275.69867433006584,78.801672175586205
173.64174729374994,25.213362681034326,201.25358131724417,108.17766834926677
172.16750588132874,63.401625670406503,275.07979638446989,53.749920934028253
290.4191195063616,52.860358889213828,189.40389135719886,199.67798234570799
215.685605579813,32.323456874723092,160.3713020665453,151.28788829178086
207.49797341661147,59.782182466087782,115.7567649435897,124.56443796180574
259.45285630160669,63.497119380576358,112.51380243050451,173.45297643492944
232.948959787935,36.441856768937079,275.44724317141879,141.41765438471418
290.42099802576934,66.345715640620639,85.673104410188159,206.94066150311104
267.04522408640884,45.450584363439603,75.794705033283535,206.43569871631254
221.90543461868106,52.154100444999472,102.88740950663905,149.17385227235377
206.45392102212392,69.309229012793963,102.60395343617657,116.62390132209464
297.99473173864828,41.269123538763971,296.93228684206991,197.33915083147036
257.66403540054654,61.592170561905078,169.5519870422637,162.16146743018874
292.6791990005762,39.327960302280687,347.11653720814473,183.92793125666657
167.77178658255622,60.964608500867094,91.163377337183718,88.574502614252395
277.58005187861738,52.033026348818908,246.06194770809299,176.33463598817988
245.56108259868114,34.736006285143063,184.61885216037518,173.90130588146306
168.28825175026688,43.631174220515632,167.87545300912217,91.081986927926806
238.23869999538312,39.293603546360274,312.5252597162247,136.44004450577791
252.91445476581731,28.514877688616373,342.67869374851989,155.86383832749698
151.84540288329043,26.342564654486388,311.8576876322536,63.131300702353329
218.14769427626197,40.59153949332314,107.69020371053992,156.01811404083085
273.80992667944815,25.856536651786897,116.23937636268022,224.70551475512522
194.30385380161349,32.446949091179874,246.822163728519,112.49247196472982
218.78221226978266,57.633249438289099,136.72507449145752,133.80394793320207
216.34711906018399,56.864105605761452,270.417539234174,105.39950560758771


==> anc/competitors/data/v2/friedewald_ldl__s42_holdout.csv <==
x0,x1,x2,y
203.61127227382141,27.706681136272376,319.39019911314313,112.02655131492041
205.83129882604069,56.998390819958587,60.118412150429059,136.80922557599629
236.40054935129299,66.17421256672111,120.41402339504407,146.14353210556308
262.0637838425954,36.977773347586023,310.27953433782324,163.0301036274447
177.6911026976199,35.3331161942195,69.507058163217707,128.45657487075687
237.69084692862066,48.011445554726578,157.01939788487795,158.2755217969185
230.21585170176797,36.72904776830724,333.53079484327105,126.78064496480654
240.37382528499367,52.576802306819033,73.865668724329211,173.02388923330881
189.62454893892982,54.123133970743538,159.98683843344094,103.50404728149809
152.19971704091924,49.025610208091251,100.62336284855208,83.049434263117575
184.7488456183579,62.453901596688873,175.1999655226771,87.254950917133613
283.4062318268418,59.98381871211658,207.43918485421725,181.93457614388177
284.34615643130451,38.934844998679637,177.33230354397639,209.94485072382957
160.28190800949807,25.19017182797236,135.99672693710198,107.89239079410531
210.6069766497225,54.420839274458515,108.65898207073042,134.45434096111788
277.40510014257546,26.728458361736415,182.94224739754074,214.08819230133091
296.89011371844947,50.152487743947631,271.16924454343808,192.50377706581423
233.58386668631687,31.936037901618445,221.4535300204391,157.35712278061061
197.56772055314656,29.557493125445603,171.56891530460317,133.69644436678033
239.99992044575785,52.109346183092626,261.48088836107502,135.5943965904502
279.51981795680706,30.795199486069123,104.84982898925759,227.75465267288641
175.18332306912296,67.314769485116202,298.69747171452059,48.129059241102645
179.09691819790041,29.629725486367551,345.38986046176746,80.389220619179355
227.15150967727166,35.002986241702111,302.70888494861885,131.60674644584577
165.09677329538275,38.864096079439797,181.20446091551733,89.991785032839474
267.64337682047972,26.051393361737883,219.64533787631976,197.66291588347787
216.60943282800386,44.201876228803286,54.146171380829841,161.5783223230346
271.81824841702576,32.558896132853128,134.50285851319023,212.35878058153457
286.06851104733767,29.798876394198352,274.72610974635387,201.32441270386852
251.90161832058732,67.984449652629166,114.07144051963601,161.10288056403095
189.97238328043716,60.289555553732711,289.65971650840822,71.75088442502279
225.86689734760949,37.588740787904491,253.46921616742355,137.5843133262203
199.22977597636489,33.142084578690458,288.7494152974898,108.33780833817647
252.89834893926258,56.813102280926863,289.28814784453539,138.22761708942863
258.23296398201614,55.026409422538606,199.83507109709271,163.23954034005897
277.80965334869455,66.553259133220322,225.75406391068887,166.10558143333645
210.25039813085584,66.6941253062123,218.46750008168803,99.862772808305934
266.26292153331445,58.460184041538589,296.2683015942165,148.54907717293258
181.69681705428985,43.192322886637172,242.62480045816406,89.979534076019888
215.73460997984739,45.558017435295767,185.63113674604674,133.05036519534229
181.64054545021588,25.816320165349453,109.99687069766452,133.82485114533353
272.2240275655534,42.202981882826606,179.04977537316685,194.21109060809343
270.41595320648321,31.270318836951365,268.63969811039237,185.41769474745337
257.73690979730566,25.302970846169348,90.275814224972635,214.37877610614177
198.67324986698634,60.34002239340483,278.5952390407063,82.614179665440247
262.13514471654048,40.780808624363857,244.31973377530991,172.49038933711464
261.07056565965991,49.051866362602148,51.262214331667124,201.76625643072435
271.60893375652449,48.98819288870569,107.54292759792418,201.11215534823396
192.07577624537944,66.898521480993665,126.69777610110185,99.837699544165417
202.43118004744133,65.421051990726113,328.05575555034687,71.398976946645845
292.60824982909173,36.278870349353397,314.34094429597053,193.46119062054424
195.41382254297537,64.030994385667526,144.91899633995973,102.3990288893159
191.37726184208671,66.191129631040781,123.13140073959939,100.55985206312604
169.60761389364569,36.455263986861127,336.85757637406164,65.78083463197224
250.36030889056468,50.838283540185778,237.04215218241382,152.11359491389612
156.37684277853958,27.655733005919004,340.80096671049785,60.560916430521019
292.84428310845783,39.83680112062784,181.99750778430598,216.60798043096878
293.30498445893204,45.457964651203341,312.35194136900026,185.37663153392867
289.42835510097495,37.622896211967607,268.00538457666744,198.20438197367386
179.50928961531321,41.595502226919471,316.09659262820486,74.694468862752757
161.28982698624401,35.832297875799988,72.450509427478963,110.96742722494824
181.13999147284088,44.381682985849707,91.895778911740081,118.37915270464313
151.69229557702297,25.148084867558492,130.75761832637261,100.39268704418996
206.94125508020724,36.894502543777506,55.398093757654166,158.96713378489889
262.4135376502403,27.862083456766687,72.538393278754569,220.04377553772269
248.41574667168805,65.793920866055387,259.33742208215665,130.75434138920136
155.54417066311603,31.949149846916434,267.09680409279565,70.175659997640466
292.92564088599477,35.500574546675864,313.72740822491204,194.67958469433648
161.90774142808897,54.847843739379769,125.89768719749213,81.880360249210781
260.9415359993028,57.797474827753703,84.060181532797515,186.33202486498959
202.55395479991307,34.556656294471701,58.701887782633221,156.25692094891471
232.19855511232748,54.793947542158094,269.31585405090618,123.54143675998816
152.24748958364324,51.144204946494938,98.0916541563561,81.484953805877083
282.18272533668051,56.651691507487783,321.86504028302795,161.15802577258714
298.35321108882488,29.785026698736793,202.32824938268624,228.10253451355086
265.3945603998273,40.393259182389926,128.09773129642662,199.38175495815204
230.08179831684035,36.881830350793557,281.44944622394098,136.91007872125857
201.87327262692457,39.154346859809138,137.97745102151782,135.12343556281186
182.38871148077902,49.653610087808957,159.34847131105784,100.86540713075851
280.31037782563033,42.810719973962705,151.42765216843947,207.21412741797974
185.70134955046768,30.857984674966339,262.45917891327554,102.35152909284625
159.95196218641146,50.399145516529153,188.41478069946135,71.869860529990035
279.47165689044925,62.749993340989136,214.09398224431544,173.90286710059704
154.8110727582239,67.194450916079404,185.49537949058498,50.517545944027503
169.51562944404236,37.837105659991906,311.65603323438432,69.347317137173604
292.47252992823087,26.281872331250607,268.4190122860881,212.50685513976265
246.61988481917484,49.60157465087309,187.73638535079587,159.47103309814258
240.31106033152145,42.257012376127761,223.15571554526016,153.42290484634165
281.6048545600928,29.69746086035325,343.62416953781411,183.18255979217673
244.09498057280146,68.390383006707722,266.91289508241852,122.32201854961005
214.40313687711108,48.344426192823633,267.84723460327848,112.48926376363177
293.91829987203653,69.284462990781023,194.02956815145296,185.82792325096489
225.76631097618247,64.375005381706771,138.00873438221925,133.78955871803183
225.2091521221119,52.303906794921744,58.643119282056233,161.17662147077891
183.2819163896981,30.735976016567498,147.9709087015799,122.95175863281463
225.97377712495671,48.461000025681955,130.5191673603311,151.40894362720854
192.65288638943085,48.73235392776229,213.14288305950726,101.29195584976711
184.00938155267229,36.780033213366025,279.28385159279674,91.372578020746943
254.27510516867636,38.800344543196594,90.613418878897619,197.35207684970024
226.93384602393354,59.030400196045726,206.97368562890318,126.50870870210719
208.78824282394379,44.25083745586749,131.81105392683389,138.17519458270951
240.81562191128549,61.882154981404604,156.34677528948936,147.66411187198301
151.56256876932986,37.295893312347914,318.49358854663626,50.567957747654688
196.91402483214387,26.459477794214678,100.20816578403128,150.41291388112293
274.79939376005461,44.671334129367693,327.39757466474327,164.64854469773826
295.18102418679786,25.14992111704694,179.0122092119181,234.22866122736733
241.07556110458069,29.413065405059967,346.2004273252341,142.42241023447389
243.79260511445904,68.78175373001126,188.6271895807071,137.28541346830639
272.61289417610874,33.846469199672256,224.63972105891509,193.83848076465347
288.91566819575263,68.293394178585174,171.61912157891175,186.2984497013851
241.12413753604602,35.293930205108808,151.36134611154711,175.55793810862778
158.470395809601,43.068698371805311,248.12735818993406,65.776225799808884
197.62468697914485,46.925600328283309,152.25085768915136,120.24891511303127
277.97358770676436,55.416057142113544,99.027010331588485,202.75212849833312
188.37370704789103,43.677080294781362,74.550085580506817,129.78660963700833
230.67010187444725,67.530336144646469,123.40988436618801,138.45778885656318
234.60875050140689,60.889418241428181,214.06222368652368,130.90688752267397
260.31925300155478,64.920350915211756,288.7280461983953,137.65329284666396
291.34724318073791,39.134800250712289,171.03109833896767,218.00622326223208
240.48810225688516,46.695965724814712,262.22262820847595,141.34761089037528
221.33750615329362,50.433200863487997,257.12903719567385,119.47849785067085
154.45212077669783,42.93090848910645,295.89251036764392,52.342710214062585
172.04685738081548,51.528805637700351,196.89917456584627,81.13821682994589
272.7447721432751,63.679914384352777,281.72689816914937,152.71947812509245
251.00078840611891,46.877402724510901,194.34220844262049,165.25494399308388
274.83441354544163,28.36510190693842,141.90767929196102,218.087775780111
292.62516770835816,46.383320851683507,123.24219578802411,221.59340769906984
152.53586667039986,48.128385970179963,108.09373376671374,82.788733946877144
178.16870021747908,38.161399620525245,97.782862248392632,120.4507281472753
281.12452801042218,29.608460541443215,145.34280501388406,222.44750646620216
270.22683412936658,50.991063990582177,236.38778238538706,171.95821366170699
185.66763752387331,34.290418439279364,80.670234190036254,135.24317224658671
257.09004025296304,60.376430918869296,210.2115852325631,154.67129228758114
217.67972656671785,52.216908178621388,97.321666391096954,145.99848510987707
225.12205077375717,35.308599341350728,188.1636540602363,152.18072062035918
208.53604904742957,53.050495321042902,238.48891115634365,107.78777149511795
257.40589087113028,67.339231161967319,336.57450219306992,122.75175927054897
227.68495308304057,37.503429305963017,204.50517263459287,149.28048925015898
265.04946292455281,69.720787118001141,344.35265591085505,126.45814462438067
216.52699228496459,33.546501918457892,312.51352875450982,120.47778461560473
180.79160004865858,67.581830263790408,203.01536180883218,72.606697423101735
264.06139245569483,37.154005642210038,143.26159591701739,198.2550676300813
187.90841392999238,61.283443779698153,333.92833190771705,59.83930376875081
230.29185379906949,44.283896523883548,129.38381806352285,160.13119366248137
274.31406224797058,47.565930875522966,113.47388499384803,204.05335437367802
276.86809273014393,34.656576084282904,150.75044522957165,212.06142759994668
156.5424976669164,69.376112521865622,310.2203284753391,25.12231944998296
293.23720282929582,54.662615385820104,215.18593183918424,195.53740107563885
169.22328655287697,31.814362916403478,204.69162753529449,96.470598129414611
241.80550256361772,54.813829199712941,58.752768648205603,175.24111963426367
212.78713563798303,69.662261518186682,139.15602333336795,115.29366945312276
216.44624759899742,42.976287258974025,133.35288376590009,146.79938358684336
248.80410307019764,69.722855906285176,148.97741173920224,149.285764816072
167.71816839476196,29.7589341661762,233.4953687756983,91.260160473446092
170.44582851681847,52.073258869137518,129.16378634642382,92.539812378396192
242.63891212187968,65.357735675809323,196.97932935929117,137.88531057421213
203.34766981250141,25.277393645130854,134.6713140023698,151.13601336689661
295.66212336635766,36.762074092424513,53.927928973001904,248.11446347933278
160.37568760045451,40.030193893654058,264.94127059769301,67.357239587261859
156.63518881898057,59.210656591961715,56.603999296395394,86.103732367739781
170.46305249321483,45.288689636476832,166.14738133322464,91.944886590093063
225.08039906190658,44.019454537047842,157.37942181831738,149.58506016119526
177.43631670913911,36.516499995323599,220.40760024528643,96.838296664758232
259.52008924905101,68.290229732542628,132.57087519635891,164.71568447723661
204.33185623365551,63.033363529958436,195.05249948189771,102.28799280731755
268.32736288868733,44.907052015123185,214.28922993300367,180.56246488696343
294.22854255040238,56.56938201788698,152.99856810827552,207.05944691086029
201.66000482287234,53.28599606313707,53.817931233965631,137.61042251294214
211.33203714581407,26.516512614664581,239.2451146024294,136.96650161066361
248.23674540705213,29.480515988297533,175.53789983600041,183.64864945155452
195.17993481352465,57.006297734254034,89.453222501655773,120.28299257893948
165.80007047317531,60.91755622616656,309.90993615264784,42.900527016479174
259.03924037818831,52.042618469363632,296.95766442850305,147.60508902312409
209.50053179446701,69.488598483004182,280.11712637671201,83.988508036120422
253.10330198247087,63.044262081703373,71.289557868726092,175.80112832702227
234.77801833425343,30.161854311892284,55.578377541315284,193.50048851409809
299.89191723155477,33.423036616203561,310.95560291228685,204.27776003289387
223.7684120518357,36.85536917658029,186.655216103611,149.58199965453321
184.92756360191797,66.578901718983033,287.89490668980307,60.769680544974321
216.99897825995612,43.514718133769023,223.53110095242764,128.7780399357016
233.52228112759349,32.082301703756357,259.49981203295874,149.54001701724539
193.87840456097828,30.308865340499835,276.02319940775971,108.36489933892651
261.42558543081481,63.711503329780911,260.61028221224649,145.59202565858462
239.00844458448199,51.625755081684872,230.92734935882942,141.19721963103123
246.51438439522087,66.906024069309268,80.697995081215197,163.46876130966857
166.42051799756609,32.352384052646656,295.57448848340914,74.95323624823763
292.62924831073121,36.343572536604178,136.45649946623868,228.99437588087929
217.46600389098415,59.850495310978211,215.87009399745949,114.44148978051405
157.14630206102987,36.191942266420071,181.26128537946684,84.702102718716432
161.53450294181511,47.341230219549566,250.15316823626441,64.162639075012649
275.56928369204672,53.15964966538553,81.706818318894591,206.06827036288229
178.26824284364355,54.448351063370055,338.02305941055408,56.215279898162677
273.84202411054196,41.338483085721151,81.68068222557001,216.16740457970681
274.59054497835228,65.142552242139459,294.28053387788464,150.59188596063589
267.81377569425695,41.561757061956158,95.502349528680099,207.15154872656478
240.29177487447436,58.340360858770318,185.37551840121495,144.87631033546106
240.63631361449831,63.149408319835189,316.36181873556211,114.21454154755071
190.35235255586699,53.566119290435694,110.98102726769898,114.5900278118915
156.26141582201433,40.73785222645531,244.0560236699381,66.712358861571389
256.59823507261501,29.68891122740963,110.58235251103264,204.79285334299885
152.23693901023648,67.270351459896901,231.11682490728535,38.743222568882516
153.20178546882084,34.982745114889617,201.83643002660685,77.851754348609859
246.00362083024277,32.653240896988102,335.72899056975371,146.20458181930391
292.70473898941896,32.9533563024969,67.893284916836564,246.17272570355473
183.95828721448305,38.099527721121312,83.825118138164186,129.09373586572889
151.0703393865185,51.285159181055768,54.076514187977821,88.969877367867156
279.30718371464025,31.75411656370931,312.82341859838289,184.98838343125436
230.76508602304466,58.980738496263626,157.1111539254253,140.36211674169598
199.3407825281696,50.137823943945776,67.149598989054027,135.77303878641303
184.19329744301933,37.602728239256336,253.80867011932727,95.828835179897524
250.48104209181741,61.568028264015645,325.8988980531218,123.7332342171774
271.62414389617049,55.52103653220378,327.18363538717512,150.66638028653171
298.07960435911411,65.747723368634865,330.03934728444432,166.32401153359038
193.22802915329237,48.447807011655584,219.4188740531803,100.89644733100073
291.11765232664391,41.025297233705061,345.84689318706842,180.92297645552514
210.08762868454309,48.505326600223974,278.65557169840793,105.85118774463753
152.97993399375997,45.024387896805862,95.199032449677489,88.915739607018608
174.33534290824048,36.68026630256125,340.74999878999699,69.505076847679831
197.39285698275393,32.455033905325486,239.2750809885647,117.08280687971551
163.37081003955905,43.207284502483716,268.16969937284034,66.529585662507259
226.20810957036019,43.929856055632698,339.45876746573674,114.38650002158016
160.58267872436315,59.876086855034181,160.33110541006397,68.640370787316186
158.05819907929163,45.193494105614548,86.252123183143709,95.614280337048342
242.10031620684256,50.463794603181981,80.670208299597022,175.50247994374118
159.3158951515334,35.880043076257323,164.21955098254486,90.591941878767102
268.51295781463534,39.749016898457526,91.846099010872393,210.39472111400335
150.84331569475475,27.831942038530975,347.73649545389031,53.464074565445713
155.60054436388742,43.722870233157145,185.95233483825621,74.687207163079023
219.52011546533618,51.908379245603776,317.56109482057241,104.09951725561791
282.81743449075901,46.00665323240996,312.24463428109192,174.36185440213066
170.4983599785327,51.514704941593365,328.10096609544377,53.363461817850592
159.32765255823745,67.620501636888221,86.52707426894132,74.401736067560961
190.4698791878107,37.376642442698234,283.32596894978616,96.428042955155249
177.95815467160293,42.781187382537567,176.06067453187785,99.964832382689806
257.69816425591495,57.471917791864684,148.77106202810666,170.47203405842893
161.86966828145569,47.720147715761385,122.19500343293397,89.710519879107508
242.53995672764296,25.567714092591174,334.06607843131087,150.1590269487896
155.1863794248882,62.989166509665935,315.81894752283227,29.033423410655814
276.90223499483079,30.347096209239872,269.26415802666702,192.70230718025749
206.93869265803608,68.993718983612339,311.88169236139078,75.5686352021456
177.04238063917859,55.889352575662173,54.819793307448926,110.18906940202663
220.0431090389344,55.09206237150471,121.72050067532302,140.6069465323651
201.99899558404502,34.22368619634063,89.157533405100651,149.94380270668427
209.41809473112181,51.061037547582046,84.6416072738444,141.4287357287709
240.40053435264605,46.638117461748635,325.27019894052103,128.70837710279321
247.3877184781347,29.896898636357307,315.60947195665756,154.36892545044589
167.97797586292643,33.317954696458479,54.029246086879688,123.85417194909201
226.50955305643154,34.661381176483964,340.02376307100309,123.84341926574697
278.86524230102322,59.0726099899343,217.91200711524863,176.21023088803918
246.23923551602297,55.310323668890142,81.795928288977649,174.5697261893373
243.21209432182323,58.550515607041916,221.83725064279963,140.2941285862214
244.75275539341982,31.241243354547212,232.67190012330397,166.9771320142118
164.91424409065874,58.499713035059848,77.842937258066272,90.845943603985646
224.64690090658053,40.37903178693891,223.8844836554874,139.49097238854412
275.32710000600775,56.927873403086558,231.81385745541695,172.03645511183782
262.99047897963209,67.664464058658979,253.78561556457407,144.56889180805831
248.29091850181277,62.638607180862124,312.20723482624248,123.21086435570214
251.55100673867793,46.653091374363711,329.69671280560658,138.95857280319288
162.44341234519069,44.847415174851676,262.17890594621576,65.16021598109586
232.95271269217648,53.941934004075485,53.632038087240275,168.28437107065295
271.91557465139545,47.972183495794404,344.28147109875607,155.08709693584981
264.12148398920294,58.619665493597275,308.40261802978114,143.82129488964944
284.09609265374024,35.270607562400315,60.620111331186664,236.70146282510262
281.92415775669792,35.693778251368649,83.121842066974736,229.60601109193431
163.47869643979732,46.653708602579314,78.749093982616543,101.07516904069469
253.87837958970971,35.338834845371316,271.36229156577048,164.26708643118431
210.20077456850112,42.400960523872087,64.606759730537902,154.87846209852145
199.49878814971626,44.914293478178706,277.24942389988416,99.134609891560729
190.23598408884499,65.69644202863492,251.57706857244898,74.224128345720274
295.8394160257501,44.346138486360786,95.874438511677312,232.31838983705384
230.80320630692884,65.307780942594405,322.07492700487035,101.08043996336036
246.13046099614667,41.850386504870229,111.65673996520988,181.94872649823444
167.49315853624267,40.599474082676728,181.96956423603964,90.499771606358024
208.8483558346087,58.721669489246409,247.15969332567303,100.69474768022768
195.9377689839024,34.633857888455552,205.75593227970447,120.15272463950595
224.30259740563,63.365629525332352,292.38546741453433,102.45987439739076
179.85897251879058,52.159560020752963,193.11990057377713,89.075432383282191
287.55391740485391,52.786937448577945,184.78943465346873,197.80909302558223
224.79083680342174,32.669847900615451,92.211182884799854,173.67875232584632
269.98922021455826,37.166226934784689,190.10558708937398,194.80187586189879
297.37607075691147,34.941253676861962,341.07156302178998,194.22050447569154
268.73241342042115,52.648739690303032,294.96884581095196,157.0899045679277
207.94164628645825,41.515272109103371,293.54533109762406,107.71730795783007
268.7210958220852,52.366580625394441,152.8829744002166,185.77792031664742
228.18982664091891,62.368546712412808,272.29092040010556,111.36309584848499
164.30342904724984,58.419052488547621,290.67812142538332,47.748752273625549
150.95983435616085,45.502362498735422,190.46477328436922,67.364517200551589
194.75332288755013,60.112789147428835,284.60304332680789,77.719925074759715
167.54023190264789,64.500963288444282,334.09624539697296,36.220019534809012
250.78102506491911,56.443635725766384,305.80220671943829,133.17694799526504
181.04167434087498,43.183661525711727,121.16709887628033,113.62459303990718
276.8115521899968,56.404325816877332,314.96802775262404,157.41362082259468
255.65950716041306,56.962619815084729,288.40831099492908,141.01522514634252
204.50247923449251,48.93400757040564,103.71805159463233,134.8248613451604
274.83375411711864,52.661492548403984,263.61292977499249,169.44967561371615
190.52086877301355,55.562799561434318,283.90371462562985,78.17732628645328
159.57928744823664,26.363001749783205,110.78340574102327,111.05960455024879
206.52438535467013,60.718234659553005,341.39166344126403,77.527818006864337
214.42273742760125,56.416284370868695,344.26595539867577,89.153261976997385
205.62947457604793,63.173633073224003,140.65881318484529,114.32407886585486
209.74107597071279,54.480018490054178,255.04473998658426,104.25210948334177
226.31301660954051,66.704136171323299,349.97373485231543,89.614133467754144
157.68780292401979,28.679360349636532,287.38529570803041,71.531383432777176
233.23569801811396,66.566197727653588,249.46062044077922,116.77737620230454
170.77873378550694,56.167295540964517,340.87639803917978,46.436158636706466
187.76972708129048,33.812627079346996,107.19880229686659,132.5173395425702
170.86183739723981,46.318723134791171,336.21139872724791,57.30083451699906
169.49256984338462,46.612219018973811,325.01002088685817,57.87834664703918
196.88649365335601,56.706090646653834,170.54587257100516,106.07122849250116
268.18691110714326,38.38005689451299,276.78748991427074,174.44935622977613
214.64409613726218,32.382579349818904,112.84267078138416,159.69298263116644
283.00197935744518,66.184481442201616,207.01710227800172,175.41407745964324
217.77732811577374,44.737639571304186,106.63935662480964,151.71181721950762
237.12754718066111,49.130479475011711,249.36682169027677,138.12370336759403
151.56960496870161,62.257996488876657,236.40817276788039,42.029973926248879
272.74529225490704,36.590394519240903,215.95634310137166,192.96362911539183
254.83111216868377,58.75228034377529,259.40503217676587,144.19782538955531
178.48255904052735,53.956843820835843,309.47569480823586,62.630576258044336
260.82184103456513,28.727228927147998,324.33005176783121,167.22860175385091
245.90003419720153,55.657189955745352,114.11419255338063,167.42000573078005
175.97180941347736,54.750924670730868,130.87152565061089,95.046579612624313
169.78860312690733,63.634619854446015,210.04572201815074,64.144838868831172
236.45616541867264,65.573990562370739,254.91073790675435,119.90002727495103
155.00490201841208,51.653137572008703,53.783914736744585,92.594981499054455
195.08327333210002,55.384247525162209,220.65853193927143,95.567319419083532
284.73934334446017,34.54987323460395,312.279709205637,187.73352826872883
247.49561297625405,32.539229167179926,326.56009046441233,149.64436571619166
221.49268174407041,51.26565426008834,218.5099647606813,126.52503453184579
195.29313279193295,36.570708040547146,339.98180712782533,90.726063325820732
268.44113961833102,52.612527733802509,268.12740737412673,162.20313040970319
271.32386210579079,33.912873291072856,335.60042563166229,170.29090368838547
218.20524439041378,53.207126119402929,325.01101488946057,99.995915293118756
163.40559600374985,69.240480797169297,96.990622918486281,74.766990622883299
211.23343790947877,62.245296877781804,184.69439033252132,112.0492629651927
264.09018213332376,65.459665999963079,261.32654966242802,146.36520620087509
168.63183541311224,49.537508161338089,139.4716562034757,91.199996011079023
258.76656612618211,46.269457876840356,233.39842314517787,165.81742362030616
296.61412063419527,59.073615002656545,234.47386023329184,190.64573358488036
213.1026765984677,40.707630560121686,59.228294518000524,160.5493871347459
287.1979619415913,50.65559451715356,190.71657148596216,198.39905312724531
265.0525282796292,65.997465917551494,205.47801340527712,157.95945968102228
201.41924266897527,33.421256797171125,185.58564657280951,130.88085655724223
235.31860362613881,68.733232445993053,341.15463625631844,98.354443928882063
179.3128291497373,49.316205814875715,127.78587192154522,104.43944895055253
197.8079161331332,43.947496111075992,218.02541157409092,110.25533770723902
275.24154533624403,36.848490689293911,205.50885252024685,197.29128414290076
268.19352953023775,44.974815965820724,342.39158773777302,154.74039601686243
278.40956307726111,54.629199544974952,218.80220045648417,180.01992344098934
273.1756130948279,65.859185886182161,74.231094048415954,192.47020839896254
251.82721265134438,43.161208752979917,240.1955527080205,160.62689335676038
233.3715840204809,30.010272638966832,318.83093085507528,139.59512521049902
168.57765498163641,56.951909244486856,139.1739196051505,83.790961816119449
291.86300381881142,29.660270618772799,301.61941765619292,201.87884966880003
228.81810251121516,37.508916862510439,282.50497460705253,134.80819072729423
205.6532980279712,66.078713182875191,138.86524513367135,111.80153581836174
219.8204608466383,58.827643838029402,190.2018257054477,122.95245186751934
294.86025194179444,39.494941440665187,118.05790527447407,231.75372944623444
268.88756132273767,56.955022924407714,281.61182563227476,155.610173271875
175.75458551188336,66.998557716868191,331.51227961133918,42.453571872747332
240.54128652692944,66.836735960914069,166.34129863004807,140.43629084000577
276.85119510971822,27.702836616743728,285.53453991567187,192.0414505098401
163.79869109383287,48.584124426415762,226.66814423294343,69.880937820828422
287.13093624795135,32.490758533756576,201.94122797848775,214.25193211849722
253.54576910497642,61.788480038495933,276.95960922164602,136.36536722215129
293.61729652158772,44.175279734297682,265.71465700612202,196.29908538606566
238.37201032539684,66.933486143730576,211.25368548853169,129.1877870839599
173.20540538006372,34.129748145472739,285.78619083755859,81.918419067079256
153.00263803608991,43.921731169833052,93.389574690184887,90.402991928219876
229.63050567690698,66.202638113961314,151.61483055911188,133.10490145112328
163.83847673282037,42.869580983246614,228.96762187609707,75.175371374354341
246.74709472969576,52.845784805764069,252.44022536107897,143.41326485171589
263.54965405761311,26.04845764625377,142.86202100830897,208.92879220969755
247.76586923512968,52.842919533859231,91.713168180828987,176.58031606510465
208.48644849338226,32.857635734952197,136.91786296938659,148.24524016455274
265.86040535377435,40.717578853029678,188.7956044465958,187.38370561142551
218.29228309750067,25.870374447057586,318.98902373240878,128.62410390396133
265.91292999151892,43.160352702486819,254.89707984527175,171.77316131997776
172.46652716883074,54.390442711182317,205.86852725839887,76.902379005968641
192.19305231681122,46.188805925032099,342.39308928658426,77.525628534462285
168.67394975025562,37.769254631055645,137.08915281767338,103.48686455566529
276.14273602912465,29.359730669842136,266.1515864111372,193.55268807705508
291.54932412472709,25.236253486945266,334.67836046203564,199.37739854537472
240.13103507127792,56.037681889769061,294.21006463732158,125.25134025404455
212.39459811320921,38.566565545769024,196.63375692969785,134.50128118150059
263.74224619376389,43.110697427908875,290.76708905927455,162.47813095400011
256.24839686966101,32.924728473479185,314.14346639972206,160.49497511623741
202.4099423021504,28.905495923126367,297.68922025022982,113.96660232897808
284.25352784079666,33.749366577279289,242.05470777150541,202.0932197092163
211.14322378803544,40.237385566753161,170.09761976972538,136.88631426733721
154.84125766537557,36.477607892982931,106.84731688748266,96.994186394896104
191.99830425381117,36.687891509894996,65.929821095299687,142.12444852485623
207.6710846361735,54.801195815098865,286.96189409414285,95.477510002246078
215.7648836295657,38.495974764987807,264.47819115671678,124.37327063323454
212.06525092444159,36.930922487852548,57.140369724090291,163.70625449177098
259.12847629690469,61.982242019410812,302.97085405217331,136.55206346705921
261.90403872861197,29.355957084980577,83.283491021178136,215.89138343939575
278.94935687152133,56.844133705236516,96.573916035044874,202.79043995927583
224.68193408858471,45.622417705703157,52.397848186238924,168.57994674563378
277.61732406827315,64.642346666599622,158.82346768803194,181.21028386406715
269.24462316210185,47.848191664849189,158.39561469876207,189.71730855750025


==> anc/competitors/data/v2/frustum_volume__s42.csv <==
x0,x1,x2,y
7.9656044370036696,4.5096369572124582,1.9771607729147653,276.62509250933948
4.949905957768471,7.5922094775777715,1.1343063422599575,350.09654479278601
8.7273812792024419,6.9064701771575798,2.2800389142353907,627.36606694854083
7.276312261534275,3.5529420549805524,1.6876610960568952,163.5786666086025
1.8475961309888458,7.9851732891878653,0.75205268349325305,136.08179604853078
9.780601164730804,7.3960001215387265,0.78743732291106827,626.25820008830021
7.8502573179131767,4.4195421893201949,1.886190853859403,258.34731614257731
8.0745787474925841,7.1844828983046911,0.84588787288415612,493.89273000671159
2.1530226940799126,3.5320976593569142,1.5145854031640866,45.361884982777291
5.0534734410601043,7.995523652371193,2.4835489518574212,476.03357008337076
4.3371822180932309,6.3284236805326843,0.508015209466679,197.67181235605395
9.3408848996374161,6.2506250777939849,0.53315960379511385,417.55514337596281
6.7947860807259808,3.4522036349206635,2.4861691638610131,189.85183484050253
8.4048545194374693,7.4851669944831265,1.669277668268331,627.62954268891667
4.9907277894459803,3.1449975160223471,0.75381995103702626,67.053228118458918
3.0451484960629918,4.2041402902057357,2.2946043995081871,103.91527512585965
5.9912630831425133,3.7151093758331752,2.2607606002553844,171.35677988876617
1.574355304937578,6.883839703461093,1.5724008262227505,100.04709582961834
8.4486805479332396,3.9910211360644894,1.7435840597215131,229.38765497505349
6.6849795920985837,7.5531911356544263,1.0463743830017527,462.37607508734931
7.8227896607683647,6.2813451966374512,0.6010393927440103,357.10496439705054
4.1907337131688154,3.1808135524734809,1.6891352177817287,80.501265368115682
9.7362822195541288,3.0271491706435025,1.089510386405526,139.16033343800655
9.0380900918997789,3.2582895850719948,1.8272420933207039,188.43154487671293
8.0054514736638573,6.0296258882386384,2.1724903536852027,454.16810134597489
2.7517483706677082,7.0074090542970762,0.53632108782872812,153.15729571907409
5.2004890335433078,4.1927641031369429,1.6914275493714548,149.9373562883971
1.394233892085059,7.2470442146153644,0.9625610793737045,88.218283938399892
2.3886054286079306,3.2861597007663019,2.2477769958076026,58.12593253873488
7.1474405791820921,7.0048192682083812,1.007329013123657,427.66820194485462
7.7028594031703541,7.6389771508614022,1.7215402664708366,600.69369810044907
9.70758759190789,6.8605419955219027,1.6070816801792229,616.80963318305862
3.9324282232433676,6.4906039198931857,1.2923330001184978,214.90382407068986
4.3341373543138202,7.1899010932769158,1.8552415271995881,310.79007921665942
5.2260023014822714,3.2007564977353322,1.9515392694308678,111.09356335496011
2.7052422317585711,4.0089105535952765,1.6338755906387736,71.647384012039353
2.1692935480192448,3.6246183965282155,2.016844474369508,55.692052030831547
5.2813443360334036,5.5226549509649328,2.466834151985875,277.6834665541187
3.0421841414579571,6.7259406416442227,1.3385447758016102,178.50797436360247
7.0283259521425929,6.1500592228819935,1.5291661037710618,364.80831731167024
4.9343672698509771,7.2556554988096753,0.52493975588242647,293.13272306867316
8.4941037645205366,3.7760649622054543,2.0920571126207568,236.02995493233968
7.3023859180202422,6.6731054596758081,1.5404601340919877,437.2807778038939
3.8112997724383697,3.9652074543445206,1.3159228607211304,90.489836133333483
8.4903382125568108,4.3537937565890008,0.68814392617879161,199.38293059593363
8.2428792174712164,6.5495234864065193,2.2793128433507945,543.98324741248609
4.4873054112715707,7.9010239244934093,1.2900144800811129,349.06172471673176
3.5949529353721967,6.0577180298853479,1.8651631964184407,193.7781488131794
7.1424595357747798,3.2725015749564781,0.79874831273630154,104.42349835598905
2.257772352483788,6.0815448496376643,2.4230992590820648,136.16856027108165
2.799173822275975,3.2117527579008356,0.85688352364366183,40.456766499806157
1.0662604277590497,7.4207285568340859,0.89908398579898074,69.839533112612926
8.082319397519246,6.5478914255031038,2.2179657211154273,527.43983443677394
6.9836577093282894,3.8656392321125161,2.3251654882838624,214.55531953092034
7.3464884076370156,3.4586050291209904,0.92429481504660282,123.19191705514997
8.0265612791977112,3.9176661444015948,1.4396017763496558,193.8321180119826
5.13024197984506,7.9001358977709621,1.9669898091256597,439.57154178472609
6.118670763576044,5.2928032122924495,2.256731467621603,288.6625926651385
2.258172983148917,6.9204047417070402,1.2581053900746104,137.58472257142066
2.0307706618237611,6.1820417105388845,1.5340389736988584,106.44660867606967
7.0156266561142449,5.862065749793187,1.9834328210394698,366.78512872996185
5.2398658552881923,3.7256512733252487,1.9622719533055908,137.40834507937453
6.0871249583306994,7.7301222677904757,2.0659202600521698,509.90682765602833
7.8849897167442302,4.5067131625735897,1.6398676372830527,250.93489365321616
6.7124648800053173,5.8900860790377108,0.70923019360955042,276.76756953748912
5.9822146059219623,6.4988797229453308,2.30794658175608,391.91793484508565
6.0328644467087216,6.2461657762265439,2.2311450786420561,365.97038875490472
3.7355508825635098,7.7029720484775925,2.0961948716366661,312.46661023090314
1.2773605111114548,3.74219494960029,0.69972495432145898,22.89004053614681
4.9304565030912615,5.54176369223471,0.90879473416285839,188.83427644683016
2.9312620553757629,5.0201719537038301,1.9872007302153039,120.10520831798662
4.676757793521725,5.3708436474130909,0.54628018916389287,157.10346929208785
8.6806276594134957,3.5960876309887233,2.4584492674145593,252.86229398431234
3.1054553727880667,3.6704730493638267,1.2542893607113614,63.900506156726273
1.5247246752015942,4.3903777289062873,1.9386250673816472,50.367489446174623
3.532455028197969,4.5235230188041564,2.2751421769760869,132.91217916644769
3.6423438199001525,5.13951606840675,1.2892597763001645,132.36599262706861
6.9572486325420559,6.0549377351831417,1.1382649771993321,326.76007963625142
6.0132893710715054,6.173145587091315,1.7174822577964934,325.30664564112845
8.0550838819577208,5.0590544829278512,1.6619787474961014,310.11613052562461
6.9788218629464875,5.0439155471434853,1.3182799552495943,247.22370988226712
4.6574817529606349,4.0881426334848099,1.7035495117354169,129.63552968417727
8.3261834619943116,5.9415312420450412,2.3707627391329895,479.62585174599417
2.5027562791693354,4.5852045565861896,1.4352805132531929,77.748899288697388
1.2044086582047444,3.1802991713868183,0.89348436150126265,17.347492457336898
1.8104307469807757,5.0920002207843016,1.2544119657660078,64.25034451673173
7.5012341553680528,5.3706633754508513,1.2882139651862372,293.96072392875311
5.1568950722624862,4.1279643410210554,0.76221738605243972,112.1503229013929
2.4514460113024161,5.8622896656105787,0.82574300110910981,102.40107010011461
5.5094029759302714,5.8288595021596041,1.8691241467873545,279.03339285425346
2.3708089244185158,6.5100109055518569,1.1789555084178054,127.72324909585228
7.2668833756996243,6.2397424110060502,2.4097967837116152,454.90248911743623
5.0154064801662761,6.2621652826051584,0.98719349071721485,243.54734875943734
4.4291910348683423,4.581070759120216,0.69784901020964463,114.42578723785748
3.7136088023308886,6.9371611099297699,2.0070091260005158,256.95879708925531
6.6725433380699961,5.7457219179983969,2.2620721038357399,357.25212025045522
4.2563134949805139,5.1570909758994503,1.0562267137429757,147.79302950677263
1.7888492738449089,6.130062404705285,0.90417620329095594,82.30784490889836
2.0620531190846378,4.8032866722512715,0.87153226974217435,60.500022026545253
9.6570789809456308,5.5636962230337907,1.5440246027330247,424.02464234754831
9.1772262163684637,6.6835284424111014,1.4368332824935419,541.42087084093134
7.2973642042967457,7.432014433618539,1.0188796797090685,487.89172831431841
3.3928296531356761,7.6052859864759581,0.59034623397885277,222.69486701589935
9.7225873961295157,5.5181646259154959,1.4629826806525614,414.01356687670926
8.0087581356921511,5.6013755737028452,2.4186646952712167,425.82220320721564
7.4520117024309602,6.999352053819182,1.8050384015053265,506.3308088669931
5.0442535192940978,4.572253458721006,1.4910131132572368,158.1841855267343
3.4501740566064312,7.1869118117253432,0.72138414805923223,207.23026356521473
1.8675186593814936,5.4707082325871177,1.0048725810991745,71.256036993819308
9.1234215688945746,3.5792836216763417,1.0895478991490855,170.99971941378917
5.1019866085025001,3.3602957353647183,2.0296071052144686,118.77537065715784
2.8212702831570731,7.2099660551973157,2.2534215945292386,216.58496873371601
3.7536096173558726,3.2778395845343895,2.3032837071328771,92.762820966490935
6.2129761204770642,4.403057180668279,2.4691372165015082,236.53536190800364
2.5909550464530855,4.670650202507729,2.4647333662090647,106.90658629508819
8.7095285568313798,3.8649722259579691,2.4059982655359629,273.85462922858949
7.8266757685168908,4.5694668490099462,0.64364428100576876,198.6353078102818
7.4751666035584314,6.7134628336254281,0.77558707185561038,398.27954831040051
4.8888373579759339,3.0734142178003538,1.1089330529520658,72.103212382053741
6.6457795663219885,7.1358671226034325,1.6057965081289229,452.07109945618413
6.2568817202146203,7.2827401178727911,0.6939557774109586,383.78659252999313
6.8486194139933803,4.8613078659577411,2.191593915604285,280.34368320780783
1.7599988902590018,3.7680644953031739,1.7335123581546181,43.745850320611446
4.7422666195354868,6.0042020397254046,1.5847288046044099,238.75391114170318
1.3745275647570323,3.5983627793244715,0.8306226467345823,23.932978986493353
5.44591737320067,4.8245968053912627,1.0065109488003947,166.21712546585533
3.9687509109950678,7.7921459045048618,0.8206240499645161,281.72054551716337
2.3007176997944221,7.9773223629181853,2.2038663155895972,207.38257701888904
1.9306267095029648,6.8605244567729278,1.6684557201224364,123.92710397577621
6.2888011495994087,4.5548075496038312,1.9702588550392668,221.29215809529475
2.5353367168319751,6.4383252458304625,1.0920657258200515,131.88894086510246
9.3260810653911754,6.527031827420064,1.2425052741765543,510.34351253989615
6.229550257303555,4.9392084758182486,1.3097099288530676,212.53823495590711
4.1218282408135334,6.2044431729307972,2.02002994348807,237.86987236886941
6.3182394233327503,3.0536382248783811,2.0447059753491361,130.67029497456483
1.2052348392672774,4.0452882930112075,0.91362705502806341,26.371921149102906
9.6270329191730077,5.6254415148363055,2.3830777134761982,511.43489205713468
5.3407309324861023,3.8187565212914794,0.74131067488737279,100.46530641418262
8.0446170452525756,3.8295343393826684,2.2922441648472605,241.7601861070799
1.7445699993019472,7.1815214527511895,0.70079129129961859,104.31306927108385
5.3799249775434435,7.9456650134180276,1.0290796223026222,407.71747443409703
5.4163629491906882,5.779847140142242,2.192957072135914,288.65187139504059
9.4404380947748461,7.1953486544085674,0.85898414469217488,580.22523795903533
6.1455524713846783,7.9516083216313627,1.3271358626199397,486.16013586253683
5.2614046095125842,3.7079794428438735,1.3997185998882524,115.14482567111627
3.4027809678270424,5.2412280662717556,0.9905179460464193,119.88338020670022
3.9841209760829699,4.9628635792095999,1.9204904026719731,157.91394403528443
5.6860516222438404,3.4002464182309251,2.2026692988044076,142.32876008686301
4.9502031427454201,6.7766508639737228,2.2491502797111433,343.29144702369831
1.1945087189229739,5.1688951366129654,1.1786442914731219,42.779031044055557
8.4366273177492204,5.3466346709520067,1.5617007885756289,347.87311402703955
9.0654469465579002,3.7533648690662007,0.99681280773130299,178.69061287981037
2.2622418009874972,3.9046332611543404,0.98959300310029086,47.592196830999676
5.9863252918514442,7.5355181107810747,0.82250812570384824,399.06704150397007
1.9771816702189919,3.2232454448713943,2.3800380216150296,49.123309513843374
7.0501608373583053,4.1642614247185312,2.2759776572111599,236.2451355142465
3.5311040545510748,4.4602966515726417,2.0547174266553845,123.06437718407717
6.934803712227116,5.4509877120079322,1.535323042575458,293.67615503535427
7.5429515285819431,5.9322258650739794,1.4812158310237438,364.71246420584748
7.9178274272589135,5.4664498792533331,1.5594913323649959,338.61751345431122
1.9696685136030689,3.42057667278441,1.5731360271541786,40.337108919508886
9.2441066062384714,4.2183372702785675,1.3691261693953807,246.31126298737283
3.0719259180539273,7.2179419238127061,0.76350966578413493,187.20055221582615
1.336713005585618,6.1879435023922955,0.75132770573707197,60.897447751408016
5.9936722245233502,6.245745250671372,2.4044994316913666,375.39371912817541
4.3383005547619486,6.3510162767567753,1.4640615191727011,235.22663730302929
8.4681076881917186,6.8145150951976454,2.4064110498103779,608.56884715732565
8.2742632485787162,3.2905424086072368,0.82715375542021996,123.33145172376008
3.854250035404438,4.8330419246630623,1.6088331040798671,136.10821921083078
9.5760945556277051,5.6976371763083939,0.91543450670307847,386.24992501840194
3.6182605432610675,4.6922824164866306,1.0063692122532031,105.15500980233442
5.6355141630854311,7.2223943664359327,0.56010915752235757,333.56458071460889
3.303685815108425,5.4128625429364696,0.73790662148042263,117.06555938027422
9.424392130440669,6.8431379472968956,2.3336968152583912,673.51851595281107
2.4814703582381634,7.2600775844058454,1.1430659829646634,161.92871001457556
1.4041955745309609,5.5239574145174899,1.7162584238291831,63.142263863267658
4.9158735400273414,7.5477612193567492,1.430028263978546,359.35979748913269
9.9313800765025331,5.9356197026849031,1.3009024904905566,464.31936528052103
9.0250953962942262,7.2513714941686089,1.5637721826921362,627.24085757049511
7.7374721751125426,4.7029539779576215,0.87447788923068304,218.73230610518851
9.0171324179067245,5.4940847926574259,2.4772077970391528,471.48927289660082
9.0410197572807682,5.6570552050228891,2.1366157374077259,460.6464654850999
5.6697252434780419,3.5248985794803529,1.9832292654630306,138.62929566079029
3.8433614664771372,4.9927625335077028,1.4375185940279049,137.53134377434114
7.9481118889988922,7.5866883627583803,0.80575424425267195,535.35172998519647
6.9549513685098496,6.1541612018237117,2.3413317165471357,420.71063142572211
4.362919559863391,3.8875329121848372,1.1827741347634553,96.447911180556545
1.8502000125536373,4.6942781780480249,0.60021337939386754,48.85289344229286
7.7211065021412342,3.958015048313499,1.1848073536212573,175.93401992656928
3.3621446433057822,3.1241156589928627,2.0889140609917689,72.703969195868112
9.4313183548040129,7.6373022925201335,1.7454174899764163,737.82193436961086
3.1687351750511628,5.2410366412843574,2.0016771694897191,139.25556272510877
2.104821391703374,4.537675362103931,2.0872707677247551,75.864131209860346
8.4800140491241542,5.9923859577886827,0.92390922216108518,375.62319150987656
2.3795588496204463,3.0365722814650784,2.3475666321863606,54.473225829925177
2.6134147734196516,4.3901105330040693,1.3759792058407452,74.459318022321426
6.3944451236875919,6.5151673284944627,1.7780272985283292,382.97801341578639
8.8710583675371808,6.1688488653463143,0.50461754517348401,384.80232122609755
2.7679119914311592,7.909029737712677,2.4867369968223558,256.24431057977102
3.7929130561008528,6.1017885482902203,1.0617927719283102,178.09361202000767
7.9966435441705981,5.3875293681386633,0.62412621308031047,274.48097103815218
9.7464378345487059,6.8071628159200381,1.4165240830730279,591.83623610713369
5.5066706758210806,7.5166393598202657,0.75806011436408349,361.98264490633846
2.295077522961257,6.6034797335917581,0.80465342031515141,119.12912407860279
1.1254265893738138,7.8160561177468981,1.7645656260604203,91.922150293996992
3.0669042699896973,6.9100258536908861,1.2858547831404665,187.19825882986461
2.1863999600786892,7.3340071913096327,2.3437049003099899,175.08369347842395
7.098928062515717,3.5705203559181857,1.1383129892161401,134.62002567092301
2.0964925416567803,6.662067514968939,1.9523602567678022,134.36457621054441
5.5569693845856971,5.2004434976368437,1.4221988603098152,212.18902345932744
7.2483619207859782,5.7655190120563766,1.8199026022585576,357.10063308960684
6.2300494829881217,6.2705120474117839,1.6993907134319808,344.88506284728732
2.7979808649405187,7.8490755835278474,1.4455679455179964,219.88190191976435
8.2371207356403637,7.922890407158123,2.400122189248874,755.18555096352338
7.4386641665422149,4.4411412274395268,1.1854272855099117,205.59975038020661
7.650856035239876,6.668767487189581,0.85447100249854513,407.81544877865485
2.1795197640158195,6.7499176896763426,1.8561881217596565,140.44887668994366
2.1137842328531016,4.7324643065652445,2.1920151226158175,83.173646470607267
9.3480629590585682,3.6193488743211049,0.58050747987984752,152.10305512695666
4.5782037444244654,3.2047348014285988,1.3992653768453611,80.124674246948061
3.7085382260284576,6.8867156376458922,2.2849753793746528,265.57396649934623
5.3972564081638001,5.4484987090845296,1.999237237845735,251.94287087901179
6.9657779148722421,7.9277008474746307,2.4836154329952564,647.07102853311119
9.6006093134227299,5.3248672809682649,1.5628276231944875,393.28692920480279
3.5780160419384952,7.8895848953692012,1.8199914376023025,299.43978800307883
9.3232758638082434,5.0578800109702993,1.1049605622758563,316.25168744329642
1.2237354224763068,6.9684107527998629,2.3950711993319844,90.966703511632133
5.996782380941422,3.4240963615591604,1.2326709771130726,109.6750858560746
6.7057760051297661,5.7773085506888195,1.9770214253732572,342.03922390928528
1.9530766337567798,7.0102989349286213,1.3062804082381638,122.73194121114265
2.2630563735752136,7.6235083360994436,1.6236378601259986,173.31287378242612
4.7720288738467342,7.1129154530871581,1.9395650700430924,340.57026356591979
9.6960872092886348,3.184853636005871,1.5178683035027085,175.47052911228388
6.3643829791093554,4.8635117065336715,2.3141726538190168,268.35112873388692
9.3972089944019004,3.2434923615692561,1.3386019758556205,163.886045449379
8.2392482405167371,3.5464114555727901,1.7941435962866503,191.18842610938302
5.2064344139976235,6.3765281433374206,1.1847248666001082,270.52617168303703
8.0628710432696877,6.5662909815584909,1.3163133364620261,451.65666313665673
1.1605310557928896,6.868603413758132,1.3801002164671048,71.170404597626614
1.9822959708916144,7.3272827402783145,0.75161403662457049,124.05579046098798
8.4648575339446275,6.6971573423825497,0.68344735811801338,442.29852676524212
8.1713537949264552,7.0043579605331603,1.8349798462935158,558.61125061301618
3.0937666776979031,3.2448185491163963,1.8110354766861045,63.775743587267108
5.7769263153914814,4.1726757522064926,1.8258194284201905,171.58669649388526
6.4541423863000986,6.1094888668762284,0.53953289068538335,276.52272177746823
8.8096505839841015,7.2906265231241161,1.1530936853435598,580.1848435783055
6.427964416048531,3.0225006246982957,0.89561969451839385,85.115585723306424
4.7131441234631231,5.5731467105817494,2.056302845088025,230.73118901824489
4.367656390664644,6.3864369968219865,2.2212608027922602,274.00038238770327
4.8329387773615888,3.1480364456430658,0.99336075445229466,70.97622482030404
6.8673792302197674,5.0067777877669393,1.8356983176959727,270.60578842938401
8.8074156857709234,7.4781744069184839,0.75872560691654889,573.42472795880235
5.0850719386866974,6.3580640442792937,1.0503050512034267,256.70069753189836
3.2305560665622233,4.1882918168029866,0.77730899246683904,72.402244858843659
3.1299612669782304,7.2639056481595636,1.0670415331984584,202.08188000023304
7.7141285221910181,4.7401571170475716,1.8494730946985558,279.96217104528819
8.3491188708151931,7.2667233557202975,2.3206538203705049,656.212595790097
1.9475027186871245,4.4947182555945275,0.90504481584837193,51.168070368916887
1.5990297125966033,5.9516012544157455,1.5841580699014384,79.303300930835448
6.3499029738080663,4.9847003387391702,1.9027822024868646,252.36982774147609
2.3155591977342844,4.3741252537753352,2.4058449369711314,85.947591727833881
8.4219777141070722,7.4327878108593461,1.7201209657743477,626.09841439665638
3.7930120653166699,3.9379684096974565,1.0102138620547614,81.451768794713033
2.294847396740284,3.4240579561788156,1.7509563138278725,49.950604532789676
9.2887342523870515,4.7096346927283017,1.1409823233560323,280.68741045833787
2.4897855046175037,6.5881957382078378,2.4522567813834155,170.97047946905988
3.5624807410414201,7.0371580298814083,1.2993522703272737,225.15662572700668
2.3825205567285277,7.9937168503338238,1.8708554415220284,205.47247514532975
2.0394105729881948,4.4818102850558246,0.54645516469351696,48.766528839930565
1.1903321470279602,5.0397097556564106,1.3001228922695107,41.934234939855514
1.498558682478341,3.6841063901481315,2.2502152266450235,42.254842180229211
2.5717732384226744,5.8743596481151679,1.7204548888664917,128.12585446793585
1.4804373936445785,7.9879001863145858,1.3878857727919527,119.09340312095547
6.3202943449987412,6.5044050506032924,2.3718749988714518,419.35900185389579
7.1264307411955574,5.9760642020668584,2.207968752294458,401.37396763702895
4.5426741114882541,4.9618454646089702,1.1444313476458765,150.36229102018225
3.8619198725684445,7.5764938014277741,1.5890968040826792,291.05357237079136
5.5407361332000704,5.484582980651747,1.4796485121849254,234.32521584417893
8.8750444801114767,3.6718345665653076,1.7644050002297247,214.4489267452453
8.6601846413998551,4.8268923159956678,1.1682225339175112,274.81123447786752
1.3912755581151275,3.3358333442388344,0.98841000153177649,22.439663493090098
2.6334856863687168,4.0098951884439078,2.3253436705110722,84.969585469923231
3.1307038399395641,3.0883439049995611,2.3477489989970124,73.111252789670075
3.2444881824899063,5.2663995825008172,2.186645771523958,149.60446490511467
6.1410938656849545,6.1727013247589859,2.4564088615291224,381.34734740351865
4.7463618313287306,4.7164623118945386,1.989983051559377,176.8993954879613
1.4432870793483459,5.1019088575263858,2.0293344571239995,61.213711948768207
4.3625272461361444,7.7960463642228799,2.0251801839252814,368.52635940492382
5.7137765384587347,6.759815607874577,1.461215261884613,345.29191436317882
1.9150471261334436,5.7042831847247566,1.4129043890285433,85.420907269500347
8.5011269840970378,4.4227043755591264,0.98045255229800632,221.29354027432967
1.4676567981859383,7.4849839938649758,1.7896383887185809,111.61653690059012
9.3235768211625594,4.1754855844032974,1.0786402722046691,225.55922477254737
1.8920182742188794,4.6267136525833852,1.0156168194047088,53.766848116616124
8.5921745643797749,7.5453240721147425,1.6719227481921095,650.91587345955645
9.123878295348554,5.6477102764253617,1.3199647764500864,392.63004279433926
9.8161361252793338,6.7115897470898833,0.9377132175892644,536.77444476656979
8.2182329224623416,5.9537239708188308,2.1321120335056625,453.42803600754354
8.0152978669419603,6.2671960450474753,2.2211398385887522,487.93280456721556
6.782349483959929,4.4969164575741276,0.83539903935556192,175.26646842303407
8.0109671912031608,4.2068603081333151,0.51501406559999974,168.86773350801789
2.2109698757183236,4.6124617358433264,1.1722599370587474,64.958682442226504
5.8246123235287355,3.7772078204171122,2.0950216713615051,162.06269666931021
5.6280058317137298,7.3715718264540371,2.1783477324686489,442.86602246263033
8.7181492971030181,4.4162346662505705,0.77665814023209845,214.87695429334167
5.1651942903416428,5.8074469720719231,2.0486718023661021,269.4810003010079
4.4658054649031813,6.9598721257068705,0.7314083346188589,252.84066776104245
6.7560694411339908,6.9191205468785677,1.2801251803130584,412.96626342482563
3.3981698575076145,5.1919312929209642,2.4972190300238317,164.25451858246035
2.2579156985856117,5.3812865429336281,0.88518164646181963,81.587003785200537
5.3008954662137118,7.973508744675124,0.80792716515525287,392.30405400458812
4.7520043173539648,6.3729873848951204,1.345600665093587,253.79615240069822
3.0931294647598633,7.0731922155894136,1.7393370519397229,211.70227017793215
4.3076062910361523,7.5127698460961598,2.3658015648265067,360.02716078307941
4.2975320484362269,6.9379491811466956,2.4616422910660685,320.75708578375253
3.9474600797129091,3.925896724767838,0.63928127318278927,75.776552246828857
4.4151767175423604,5.8108536686878605,0.77599503469581066,179.75199680826495
7.1716901091035083,3.5094707865727246,2.0814759477919877,179.8973092641352
3.6718882711415679,6.2646106328199922,1.0412643045417209,180.15761995566797
9.5397213404380636,7.7767471409390545,2.2696981190127214,831.96687510479262
9.2471321758436016,5.5636603215005564,1.8269065144581735,430.49482162284465
5.3281938547007073,5.1648624643388361,0.72368960476135435,172.61990699082375
3.9552508450421993,3.1792137570908157,2.1650585698480143,89.788996604992874
5.8189131084700279,7.798872611646102,0.85271276001615171,415.57857862218208
8.6370443989626207,3.5150134206507939,1.3469907893593076,170.98441847547085
6.8732860650409187,3.2053954665242346,1.60436985711866,129.49506911789629
8.2395264515236963,4.2303330575246925,1.5015322981605566,228.67275041808045
5.7945004845916621,3.3276521695919121,1.8723258312303008,126.27069007769892
6.696258663408587,5.2755892120588115,1.8053734697385104,284.80916854710642
3.5934005276421557,5.5804390062855624,2.48408401105611,192.56872290424369
7.6140384607926173,4.5628497451429197,2.4988438184483757,306.70224360684676
2.8216413381314651,3.2548024128744304,1.5329188052712819,52.98849675285522
7.2531831593664844,3.5580018412461336,0.69039817392172798,118.4328096526915
8.7464716149330464,4.9225218899496408,1.9556865979374367,345.14783808910965
2.1889255357138953,3.3026422541326808,2.4533281564331784,57.371792809610831
6.5294176648772781,6.4909486280495674,1.1366527752580406,347.36563898826972
1.8558617340694115,4.03510270762406,1.4224177716751476,46.730208175163519
7.5314406544428421,4.5103578439181931,1.3495538496309119,222.81767425772708
1.7604389694116822,4.9706288858904877,0.60283830911385872,51.742377045011125
9.4234584043056344,5.0830481653457396,1.8445288624468896,381.06629344339444
2.2366713703402192,3.0083035383740029,1.2066753901369356,33.109862713079458
9.6299222131817235,3.5603518549934878,2.0749277492630043,245.74652347194819
8.2079575847658699,7.3138228187043905,2.1642401505639723,636.09746020259354
6.3431380401971866,3.0061653125595407,2.1424615731956909,133.3005036821751
8.0436169416659222,5.5408367790643753,1.3333319960797603,335.80507171091637
8.1560335508477735,5.4475100325360408,1.143091364481799,317.8014782325111
9.5142435653559723,4.6654708050531895,1.9976415593341097,349.48368860224701
3.2804501845526848,5.156635100732248,2.102778867685446,143.78646317522214
6.3106830582247824,6.9029056876329218,1.4825148927827323,397.05128469312825
1.855442778079611,7.2060185310747826,2.2860620390726059,143.05679777181879
6.5454913002170914,4.3017427170762499,0.78781739215711655,154.32481557004428
2.5416217368350993,4.6124522048386494,2.2581375593179205,97.918072201068455
6.0845555032519769,4.2124142651416641,0.69219046594376255,134.69429403957145
6.1518746263046475,5.3993170027553257,0.80705104410922779,220.07604388943676
5.1938663768310462,6.4162917882940649,1.5676800265479207,291.99355495459281
5.703685979618105,4.1412643773171025,0.63503696037483004,120.55194372340424
7.8753105100592915,4.6536787102743329,0.60561420280022071,204.8707018041531
8.1932024486085986,7.651923087945752,0.50103748833141104,537.41814166525023
5.4293789401788626,3.2428464492347904,1.3726333193885263,95.810946579632187
6.3963409737035111,5.3038480261978309,2.0492477625844598,289.35774721621118
9.3811261212109169,6.5577902079838886,0.56967670055983133,462.3611399090662
2.0776022965101051,3.7522700577873702,1.8045152129317108,52.448275668995585
2.0539320931009946,3.2368701000274092,2.1462546348323732,47.385627013931895
1.7893811071969157,3.6910268581926537,0.83600169715574224,32.620258585231049
6.9207695653647505,7.5941159676534147,0.79372746964280849,466.21345732546791
4.7674747071134149,3.0462989091056172,2.221601947241072,104.75795066855649
7.9688927452765892,3.9416098740567591,2.1462492199001897,238.68676313246434
7.0410827197773331,3.1564175645082226,1.5778835325283738,128.54165024800514
4.0027398249541433,3.5531473378110165,2.1383997585879606,103.93495546068259
9.085298926253822,6.1007464331414809,0.68551215484898953,398.366613208621
7.8627893236358712,4.2081945436954289,1.2889630358775088,204.15555990055373
3.4348144681915813,5.846060252153384,1.9755951122127458,178.51144518685305
4.2777281599484862,5.9509769138306305,1.0149039186479267,190.31167072983749
3.8299598218383659,7.2471766654488956,2.0046578288671055,285.03550392238287
2.4185048376249969,3.0237069645593695,1.5083572087816277,40.46868315088755
2.330050352879725,7.266847296711834,2.0005319758964664,174.08773267765886
9.4251471703816971,6.0955954321348695,1.4293592757146591,472.89246619883215
4.9411363347887791,3.8137174305247878,1.2358086804436352,107.54716885655473
4.4498784049966886,6.8646869406764202,0.93837843295726464,253.71373422873953
7.5671713780964014,7.2774577089529284,0.91675868287003004,479.21164441799527
5.9769375872760993,4.2713174187707867,2.002981621142792,192.84997665813316
9.4252598815461592,7.5939684045134044,0.737820696067921,629.86814190271889
8.0227134451845288,5.2722871514932894,0.67196470022189025,267.09067241530869
5.3143260771208629,6.017122271666608,0.85258273004426033,234.08549446563677
4.3872352613274357,7.9232476680882185,0.85069302290784377,322.71196907447427
9.8796839043188989,4.8076803931959962,2.1462152456137993,393.54401359382047
7.4598421240327912,7.0657967291005646,1.2970132469484248,474.74775305126633
9.5607519400345709,4.5919955891422983,2.4807769147209648,386.78737735674605
2.0663071949533722,6.9960676112074545,0.77442251558122477,118.92983339722691
8.6548031127170439,6.0036695943132123,1.8070796513872867,454.6027264458894
6.7336649559208679,4.0817784761270071,1.3974590144025012,171.47730230476012
2.0972951050160131,5.0701304689461821,1.2858363533941479,74.407751721773579
6.2943219997229862,4.588178171817809,2.2501683981081646,240.18272252415872
7.1748672859490394,3.3905419654018196,2.4511912916567993,193.96094515308448
1.1107241729974255,3.1491738504984874,2.2457179175483573,25.627284094304628
5.0888616565757188,4.7323932770359045,0.88460135807026608,145.82579568284294
8.4285956007668901,3.095170739087433,0.94159584241786809,118.10686706323422
3.6582312280968088,3.8274387879088749,1.8121477581901266,95.270621310486192
5.1269327361869603,6.6259166042543445,1.0781671632763834,280.30582305933666
4.9808271436110392,6.5404561784179389,1.9694502615611598,310.54174270102391


==> anc/competitors/data/v2/frustum_volume__s42_holdout.csv <==
x0,x1,x2,y
4.216676336429285,3.3007423484747083,2.2959346607542876,104.8484467269344
4.3498779295624423,6.5553767577731765,0.56745608100286038,214.16121780128984
6.1840329610775804,7.5749125074134582,0.96942682263362712,425.22348287316726
7.7238270305557259,4.3308637052873351,2.2351968955854886,270.41709984549027
2.6614661618571938,4.1481240215799451,0.63004705442145137,56.347543679822799
6.2614508157172404,5.5568272838585084,1.213462652565853,256.33726057515656
5.8129511021060774,4.3032275298119149,2.3902052989551406,210.1122420822675
6.4224295170996202,6.0640891452021153,0.65910445816219476,277.12278459914745
3.3774729363357885,6.2359037745270598,1.2332455895562728,170.11618320083213
1.1319830224551546,5.6695122453434728,0.83748908565701385,44.563007780218491
3.0849307371014745,7.1615446218543193,1.3346664368178474,202.3195853503988
9.0043739096105089,6.887090968012954,1.5495945656947816,570.52770019936816
9.0607693858782703,4.5483161109644046,1.3488820236265093,271.76533737792215
1.6169144805698847,3.02113020310804,1.0733115129140132,22.895568598787538
4.6364185989833491,6.2689821416065019,0.89105988047153617,221.78843932646382
8.644306008554528,3.192050929081824,1.3862816493169383,149.68919867785857
9.8134068231069698,5.794720860438626,1.9744616302895872,502.71715605923765
6.015032001179013,3.7706708779576048,1.643023533469594,145.5857479443697
3.8540632331887932,3.5063881250495115,1.3104594353640211,75.097377092365704
6.3999952267454709,6.0121495758991816,1.9098725890738333,343.65476404013151
8.7711890774084225,3.6439110540076802,0.86566552659505058,157.81838304793152
2.5109993841473779,7.7016410539017999,2.1579831447634708,211.9181312509846
2.7458150918740247,3.5144139429297279,2.4692657364117832,77.999546262015215
5.6290905806362996,4.1114429157446795,2.184725899657459,180.72990655805714
1.9058063977229642,4.5404551199377554,1.3746964061034488,57.372531108386092
8.0586026092287817,3.1168214846375424,1.630968919175465,147.32780103377033
4.9965659696802316,5.133541803200365,0.52764114253886563,153.5200687688482
8.3090949050215439,3.8398773480947916,1.0633523900879349,173.66434057290897
9.16411066284026,3.5332084882442611,1.9981740649756925,225.86856569946119
7.1140970992352397,7.7760499614032401,0.92714293679757342,510.58437518235297
3.39834299682623,6.9210617281925231,2.0977314433893879,237.79513163111417
5.5520138408565698,4.3987489764338328,1.8564614411161571,180.01216093857758
3.9537865585818937,3.9046760642989398,2.0916627686499316,115.05668266124343
7.1739009363557544,6.5347891423252076,2.0952543189635695,456.65134023696623
7.4939778389209692,6.3362677136154009,1.498900473980618,407.23490556154451
8.6685792009216733,7.6170287925800357,1.6716937594045924,667.63894506026406
4.6150238878513496,7.6326805895791443,1.6231166672112536,354.15572388552306
7.9757752919988665,6.7177982268376208,2.1417886772947767,535.41169021625694
2.9018090232573912,5.0213692096263527,1.7841653363877603,113.51724756850693
4.9440765987908435,5.2842241594773069,1.4042075783069783,193.19546285897931
2.8984327270129535,3.0907022405943838,0.89997913798443019,39.894994796460715
8.3334416539332032,4.9114424314251783,1.3603318358211123,284.96327032397892
8.2249571923889917,3.6967020929945962,1.9575979874026157,213.04167675131748
7.4642145878383372,3.0336634273521499,0.76850542816648426,94.775941249936707
3.9203949920191796,6.9266691548227595,2.0239682602713751,271.34642519632973
7.7281086829924295,4.753423180484873,1.7954648918353995,278.01657401041001
7.6642339395795922,5.6724295958446831,0.50841476221111415,283.46824636320434
8.2965360253914682,5.6653547654117435,0.88361951731949451,329.1321554528887
3.5245465747227662,7.6553912756659628,1.011318507340679,248.65503414950396
4.1458708028464795,7.4912279989695678,2.3537050370023125,344.24361744716134
9.556494989745504,4.2532078165948226,2.262272961973137,328.54320159336783
3.7248293525785225,7.3367771539630597,1.1327933089330648,247.38812412025678
3.4826357105252028,7.5767921812267529,0.98754267159732922,240.21170795075122
2.176456833618742,4.2728071096512359,2.4123838424937443,78.367624269097163
7.0216185334338821,5.8709203933539751,1.746947681216092,351.2959312787641
1.3826105667123756,3.2950814451021118,2.4386731114033191,35.96545714897217
9.5706569865074673,4.6485334578475372,1.3799833852287064,299.95061275302174
9.5982990675359208,5.2731071834670376,2.2490129424600016,449.5250223441426
9.3657013060584973,4.4025440235519566,1.9533692305111163,311.86492328027532
2.7705573769187923,4.8439446918799414,2.2739772841880326,115.03677331418156
1.6773896191746411,4.2035886528666655,0.64967006284985973,36.577119958815565
2.8683994883704522,5.1535203317610785,0.77930519274493393,93.664658254745873
1.1015377346213779,3.0164538741731657,1.0383841221758174,15.352845114782177
4.4164753048124341,4.3216113937530567,0.53598729171769444,98.418047741844006
7.7448122590144193,3.3180092729740762,0.6502559551916971,110.21617719892181
6.9049448003012834,7.5326578740061541,1.8955828138810444,539.51436794955305
1.3326502397869624,3.7721277607684929,1.9473120272853044,35.400144565843433
9.5755384531596839,4.1667305051862069,2.2581827214994137,319.57851980650327
1.7144644856853375,6.3164270821533082,1.0059845813166142,84.856056782104545
7.6564921599581659,6.6441638697504111,0.72706787688531671,396.91853365169919
4.1532372879947843,4.0618506993857446,0.55801258521755481,82.96897413388659
5.9319133067396477,6.310438615795344,1.9621056936727077,348.19629700229848
1.1348493750185944,5.9049116607216607,0.8206110277090406,47.996398243000904
8.9309635202008337,6.5168546119430868,2.3124336018868528,588.14527422098183
9.9011926653294928,3.5316696331929771,1.5155216625512415,208.63316623812753
7.9236736239896377,4.7103621313766579,1.0206515419761775,232.64025724520943
5.8049078990104208,4.3202033723103952,2.0429963081596068,192.48274098653792
4.1123963576154745,4.572705206645459,1.0865163401434521,116.52706645765635
2.9433226888467408,5.7392900097565507,1.2289898087403854,127.9234362272864
8.8186226695378167,4.9789688859958563,1.1761843477895964,295.7893974685345
3.1420809730280608,3.6508871861073713,1.9163945260885034,78.962808399399151
1.5971177311846874,5.8221272796143504,1.4227652046630757,73.932675589928593
8.7682994134269556,7.1944437045543479,1.5939598816287697,603.89460998306743
1.2886643654934344,7.6882723240088229,1.4033025299372333,96.984549818732106
2.1709377666425422,4.4263450733324339,2.2443735548958959,78.578084117140534
9.5483517956938506,3.1424302590278455,1.9561267485739204,198.46327921123464
6.7971930891504906,5.7335082945414539,1.4182425690053058,306.18830654035116
6.4186636198912881,4.9174458195697506,1.6543714369684011,235.61591592215746
8.8962912736055699,3.5219400955948057,2.4574944635854274,252.45425385619797
6.6456988343680878,7.821153667411969,1.9460859672161235,557.98984487061489
4.8641882126266642,5.5938251325359589,1.95231489735519,234.43202809453328
9.6350979923221889,7.9204958878645577,1.4601971210096865,771.18664619623621
5.5459786585709479,7.3750005979674187,1.0867248958814617,369.29182559552902
5.5125491273267144,6.0337674216579718,0.55762079521370822,231.3815835524039
2.9969149833818869,3.6373306685074995,1.1531393913438661,58.857639067403674
5.5584266274974041,5.6067777806313277,1.0367944490688739,223.07507799887199
3.5591731833658509,5.6369282141958097,1.587619220396715,161.18014108765047
3.0405628931603372,4.3088925792628912,2.0285590106186451,100.05128019417681
7.2565063101205816,4.5333716159107329,0.77075612585931741,187.23657127478847
5.6160307614360123,6.7811555773384136,1.5464912375260211,346.17707413263696
4.5272945694366271,5.138981939540832,1.0454070261788926,155.85631395210302
6.4489373146771296,7.0980172201560672,1.2089785019299291,408.06767556755614
1.0937541261597916,4.3662103680386561,2.289957256977575,39.293442671370464
3.8148414899286327,3.1621641993571865,0.83472110522687526,53.274158582046674
8.4879636256032782,5.1857037921519664,2.3493171644316218,396.37423809410012
9.7108614512078724,3.0166579018941042,1.3600813947461208,153.07627886658491
6.4645336662748418,3.4903406005622184,2.474669515501561,182.40064823917183
6.6275563068675432,7.8646393033345845,1.4241812638713807,521.09280270083786
8.3567736505665273,3.9829410221858059,1.6642648070594339,221.07495510409865
9.3349400917451586,7.8103771309539081,1.3107941438594117,713.20255062793456
6.467448252162761,4.1437700227898677,1.1757423074103142,158.65179631283664
1.5082237485760608,5.0076331524228124,1.8208490545995604,59.243641926670882
3.8574812187486911,5.4361778142537007,1.1816723845943424,150.96651802533231
8.6784152624058617,6.3795619046792833,0.82684673554392329,424.02321139054544
3.3024224228734615,5.0752311438645954,0.66366723720337872,102.25014915101478
5.8402061124668352,7.7255929049607195,0.98939922910792011,417.75773332558674
6.0765250300844134,6.9877131379364643,1.5937481579101578,397.73832370244213
7.6191551800932888,7.4355945461346398,2.0915203079893017,600.11626219240247
9.4808345908442746,4.5705333611902539,1.3068739889264511,283.6597264835392
6.4292861354131094,5.4106628583127456,1.9148175213898395,291.54234482110763
5.280250369197617,5.8259112070542214,1.8808602479711587,267.82850492117888
1.2671272466018699,4.9923231654562725,2.1392834024509595,53.315908546601698
2.3228114428489293,5.9476450708555948,1.4793278304389752,112.7714609717403
8.3646863285965036,7.2977682649280862,2.044845987794329,633.85017180230238
7.0600473043671341,5.4308225249456559,1.46228138961747,292.57727522447721
8.4900648127264979,3.3739002118820469,1.1127178619464067,145.59126707220636
9.5575100625014908,5.3759245390759451,0.988281305253494,352.20457859247853
1.152152000223992,5.5698206633533287,0.88729155844475827,44.342711898515006
2.6901220130487449,4.4623777356139165,0.81855241498928422,68.273658411370079
8.8674716806253286,3.5120511712714682,1.1356187000925604,163.54943412927832
8.2136100477619927,5.8878959989535762,1.7425852159025803,412.55214029747509
3.1400582514323983,4.0322687154754844,0.704468227933575,64.437004344970376
7.4254024151777802,6.9307145465410329,1.5680772348837539,477.13914486574134
5.0607835940030705,6.0241009087357096,0.81547777594064641,221.88171130172586
5.507323046425431,4.1453999268167472,1.421091027068242,144.72829419895535
4.5121629428457748,6.1167217023380998,1.756592741042291,242.13667778870294
7.4443534522678165,7.7043590179963681,2.4104966812871327,652.80464838736009
5.6610971849824328,4.3892699228847798,1.5300344842306191,167.90349857606694
7.9029677754731686,7.9689763464445704,2.4623510394057,738.13506936681085
4.9916195370978764,3.949611324273099,2.2500901916967324,154.46053816580354
2.8474960029195153,7.7313144737544892,1.5201024120588813,220.17186012519451
7.8436835473416888,4.3504450713566705,1.1217439727801159,205.87914710759981
3.2745048357995423,7.0314937532997943,2.3928555460514467,246.8678820446772
5.8175112279441699,5.1426551693203946,1.0292254537568191,199.81521468617734
8.4588437348782346,5.5073256528358856,0.92315923329232019,321.25597997217932
8.6120855638086358,4.0729528982536554,1.1716696348638109,205.02701824794943
1.3925498600149842,7.9306791690961811,2.2348021898355936,124.84802749759734
9.5942321697577508,6.2958461539800119,1.6012395455945616,525.28828945477983
2.1533971931726188,3.7571514351559423,1.5312775169019632,50.093826329631355
6.508330153817063,6.3126476888569929,0.55835179098803733,297.74195438755669
4.7672281382789814,7.9624735020207416,1.0943734888891197,365.99312202933964
4.9867748559398457,4.9973652509971132,1.0556858917726673,163.7860012159845
6.9282461842118588,7.969206211809464,1.1598494115946816,537.58863316443285
2.0630901036857172,3.5287704629084669,1.7233024585046552,46.456717196138008
2.2267497110091079,6.008139874348613,1.0277585756428254,101.03647467775613
6.5583347273127801,7.4841928528677029,1.4798621957286078,475.79730927597058
4.2008601887500845,3.0308215161256502,1.0644754266824652,59.587199366443258
9.7397274019814599,4.3068971213805014,0.52618619315334603,215.1308767783365
1.6225412560272698,4.67002154373934,1.9329418039846202,58.7424356258825
1.3981113291388332,6.8011840657735245,0.54402666197596927,73.574030234942953
2.2277831495928893,5.2542988484974265,1.2743158755548309,83.815547708054339
5.5048239437143955,5.113272726338649,1.2158628121221158,195.0806499850473
2.6461790025483469,4.2796111105915111,1.6360506683019096,77.571714170009869
7.5712053549430589,7.8100255258380695,1.0504725013090594,557.41026905233196
4.2599113740193308,7.2259292811064935,1.4670166632126513,289.81464449256885
8.09964177332124,5.2118946683470213,1.595261532886691,322.50857870273927
9.6537125530241426,6.5077091130985529,1.1866571207218368,520.43765362748502
4.09960028937234,6.1428884514596742,0.52545287489310422,177.04269962115939
4.6799222287488451,3.1685014016293978,1.7616340973495292,91.765067665538496
6.8942047244231279,3.4978351098108371,1.3369193322400026,134.9957800177838
3.7107960888114802,6.5562553038060036,0.76302148334437181,188.73702137066184
1.9480042283905181,6.9908395806851731,2.2327329076843192,141.70604549472242
7.5423544226913002,6.0047353854848486,2.1463844295233536,422.973881082883
4.5700319076680209,7.943177609222686,2.0341141758447465,399.07702537734582
7.1861981189482522,7.2271402313003748,0.6419303857915073,431.07535130244759
6.0866811000552064,3.5735393679880318,0.53718918360876855,95.471829260814403
9.9935150338932868,3.9358929573559518,2.239704019415246,306.86812131405298
5.4261047231101429,4.3172632418422543,1.4110347740240734,151.83751202608821
3.0956538161150782,7.6198779687758931,2.0859660445986874,253.85777716081657
5.0199386955973662,5.0571909037521134,1.6568740063495175,192.92461660770019
6.0113368676556096,3.7869224115284839,1.8966654135530585,158.13590342134765
3.632704273658697,3.5898739267222042,2.0068213293850645,91.751606855119192
7.6855351258488875,7.3012781477534343,1.9040685480816431,570.1097090203283
6.3405066750689203,5.9584172312983181,1.7061823290588627,322.55929277458728
6.7908630637132523,7.6562248965899187,0.7046533005414346,458.7498349065043
1.985231079853965,3.816931561405184,2.137163256556061,56.741957288501844
9.5577548986438714,4.2603969485115751,1.0763766631082579,239.16526105747224
5.0479602334590492,6.8722772567753569,1.60580062664973,321.62525836380627
1.4287781236617914,4.2435491407133412,1.3750752358631122,38.503155921332521
1.6920701765089059,5.4823589132832851,1.8343544549084294,77.039525730840595
8.5341570215228018,6.1288499628206141,0.71137878879263061,379.18395337679777
2.6960945706186128,6.2720390070411174,2.4201537294036939,170.45913455556402
8.4305214466325182,4.8153870095245725,0.71120454817046674,239.41344992018935
8.4754326987011357,7.4602835824599394,2.1285368925192309,675.12006452335254
8.0688265416554152,4.8401952291062402,0.80334899685786731,236.26271947447739
6.4175064924684611,6.704484539863369,1.4025034560080996,378.49405156555378
6.4381788168698995,7.2388231466483548,2.2757454582370809,499.2706664339284
3.4211411533520191,6.1740132544928557,0.90654018178465989,159.55961083036502
1.3756849493208603,4.7486502473839227,1.793706824466254,49.391087323508977
7.3958941043569029,3.5209901363788476,0.90388235007355089,126.99364697318555
1.1342163406141896,7.6967057177663225,1.7074454993819024,89.433137807876562
1.1921071281292512,4.1091939016544021,1.5122428668440457,31.69172758001476
6.7602172498145663,3.8503600996653446,2.4048599371316914,211.44544580108581
9.5622843393651387,3.8837062558329887,0.61928856611224381,178.96134503188759
3.0374972328689824,4.4555030801245907,0.72550078758776126,75.101146617029059
1.0642203631911102,5.9205732423395299,0.52717676125318547,42.853116185295498
8.7584310228784119,3.7504573959677012,2.2521561239892192,253.00204937149587
5.8459051613826789,6.7756376106959593,1.2140743595028354,340.43041507816991
3.9604469516901757,5.7930915493273094,0.61433065992702685,155.51056842951749
3.0515978465811591,4.4003031376951478,1.8587244674621819,99.053136433241392
7.0288625255090436,7.0631142515572938,2.3393259870208118,529.10223195302115
8.2974486337702285,6.3912262813559755,2.3478909025811676,533.21566112269068
9.8847762615468469,7.5275248187372075,2.3669289818962955,828.96526711774857
3.5936817491975432,5.6053118901839536,1.6294591603545354,162.60551243466858
9.4670591395986374,4.7805885815227853,2.4723126212471227,404.34226615931067
4.6052577210725847,5.6117029555804416,2.0243704779893861,226.41911155622321
1.178796039625599,5.2249319885339851,0.80132688299784993,39.66097439092772
2.4601205744944292,4.2978073669512495,2.4383333252666466,89.900469499357868
3.8435714189652348,3.8283371005917206,1.7618338732570979,98.6325731237567
1.8022486023735433,5.0230316113870792,1.9544646624856021,73.356197449389484
5.5724865742216112,5.1033173395147449,2.4297251164382452,258.78707587089622
1.6349607234617896,6.8751207616704644,1.2355407027337599,98.084902341412842
1.483491944757497,5.2437215672905051,0.74168082122095802,49.612671943054387
6.5260189724105535,5.8293105114646639,0.70446805533064683,263.68220060310585
1.5589537090920043,4.2088936751397021,1.2614636732169657,40.185510931972829
8.1107774688781209,4.6387796553841696,0.77897399340581597,218.61273068894764
1.0505989416852848,3.3146602265034417,2.4849099696926018,27.942909971853279
1.336032661833245,5.0803189147952388,1.4063488989217081,48.873238118493617
5.1712069279201698,5.9898199161781971,2.2837406321371496,296.6087530252189
8.9690460694455396,5.3340725813788845,2.2482975618739465,427.35021536780988
2.2299015987119617,5.9460783268437076,2.3540064406362919,128.18628815305976
1.5596591534942459,7.7356112929875795,0.74351382845960878,108.03114044302141
3.4281927512686412,4.3751824936331367,2.0555064596652413,116.17419483481997
2.6774892802961747,4.975687486948619,1.3404044968791857,93.154285650332824
7.4618898553548973,6.6079908657627424,1.1584737468540443,411.51086344466012
1.7121800968873415,5.5244608573068206,0.98130002288622653,66.168122176294119
6.5523974036585777,3.0630793436212418,2.3937738562087389,154.00933876512735
1.3111827654932915,7.2210185010739929,2.2721263168188819,101.21254838639338
8.6141340996898492,3.5941218010266525,1.9617610535111134,214.84625075569795
4.4163215594821654,7.8881909981791489,2.2458779490759384,393.02810569034824
2.6225428383507143,6.4321502861846858,0.53213195538299285,123.79993565434326
5.2025865423360651,6.3435624857227459,0.97813667116882019,258.2547571644684
4.1199397350427018,4.0248540218156252,0.76105022270067102,85.605121449160777
4.5650856838673075,5.8956708386202266,0.73094404849229599,189.32216527443214
6.4240320611587638,5.4042352735276253,2.3351346596034732,318.05155671327333
6.843263108688082,3.5440998484841453,2.270729813044384,184.63517020895699
2.0786785517755848,3.9242171884953865,0.52686164057919793,38.626179691929899
5.5905731833858923,4.0734867973871065,2.4334917538066874,189.84744739555074
8.7319145380613925,6.7858455544371443,1.6194133807683242,545.52689348955346
6.7743541309613793,6.3678137409877937,0.71197285525985099,323.4170716820509
6.5927256593093935,6.7278350674491012,1.6455816709519975,407.62550058032252
6.6851653236051902,3.6934714838385792,1.7178126674886931,160.57692666214763
1.894854645439525,6.7221903372288718,0.6856195817204418,99.743730250594638
5.4788140543948316,4.7087813096598783,1.6592298910365826,187.83455681545288
8.5196260003604642,6.5475414892318398,1.712092383036113,508.64179230581027
7.7794287387779244,7.740496006517664,1.8585707704304939,633.44549145851795
6.8974551101087664,7.1820674645402365,2.2480482321749498,525.7002605789263
7.0930604043206769,5.4058990415959673,2.3646447520373775,353.55249073648537
1.7466047407114416,5.2052683527612968,1.9145260396414383,74.489217834707247
5.9771627615305887,6.2157704448972764,0.5242135872482685,263.9471242418341
8.3149344790837265,5.5524648328660451,2.4618764739917074,440.24668598630609
7.8472890393521748,6.7355183881774749,2.222684120198541,536.43633125659835
9.0457655592244137,4.1411786180444796,0.5708007422079111,187.92860241769463
8.9154494654018777,4.1881975834854055,0.72081228044649825,196.8029580957473
1.80872178638784,5.405967622508812,0.69166062655077698,63.342078427331423
7.2327027753825819,4.1487594272634798,1.9757486104384698,222.01634888652416
4.6120464741100671,4.9334400582080091,0.59737839820358607,133.50719592888308
3.9699272889829755,5.2126992753531898,2.0149961593325609,173.50904602029127
3.4141590453306998,7.5218268920705462,1.8438471238163265,264.02421399865449
9.7503649615450065,5.1495709429289764,0.80582959007784871,319.76526831922325
5.8481923784157299,7.4786423269549331,2.3138328466991354,481.29111122353561
6.767827659768801,4.8722651672078037,0.91104493310139922,205.5857691720513
2.0495895121745606,4.7332748980751926,1.3797970949069309,66.189855466543278
4.5309013500765216,6.7468521654718234,1.8143979555044869,289.68365769777063
3.7562661390341443,4.0704286542728392,1.5383728818646965,99.113010012441407
5.4581558443377993,7.2628477250369281,2.115903116096896,414.92747868372385
2.7915383511274348,6.0177288911947739,1.4541326704918476,137.6231530572671
9.2532350442912357,6.0874374942864389,1.3985962310231248,460.53335984241011
5.4874502082053045,3.8522053222906054,0.78140788589866572,106.08067273027729
8.1993532128734969,4.3518029927538544,1.4340372472624932,233.85161418731045
9.8425642454146889,4.1045837418735509,2.4404770868119332,338.28631834394798
8.1239448052252694,6.0720821878114482,2.13312563873968,462.57083695587443
4.4764987771874942,4.8350302343448188,2.1236355406508274,178.8630689833536
8.1232657493251139,6.0407311805993826,1.1858864960014439,383.31352524202356
5.6913895984551353,7.1520607458236451,1.9819394693340371,412.7604910067019
1.8582057428349894,6.7132280542830687,2.1045208095025556,123.80758573526204
1.0575900613696518,5.2780402776372686,1.4364318218957948,41.534333655103772
3.6851993732530071,6.901421016380981,2.064020288845386,255.22161348820251
2.0524139141588731,7.3889959209382532,2.3939749693131533,167.68156136894916
7.046861503895145,6.4937373028629324,2.2053480447962555,452.75276713328753
2.8625004604524995,5.0204068361901921,0.97444732584186888,93.064060260334372
8.6086931313998072,6.4893695352085929,2.2664535183508265,558.53874171853488
7.339570429624783,6.5514022016760816,2.0893887399661937,468.6514279503121
4.2701487540695515,5.6593341744895156,0.85812034396421555,168.22863509783102
8.4900252470271198,6.0734991720448868,1.92408619849995,464.76697627355844
3.4312521263808127,6.3958666179371466,2.059358097504199,209.55336220726437
1.5747572468941979,3.1514446388648008,0.90522270494015511,22.433765455708809
4.391463121280208,6.9686927399503347,2.4426110896084268,329.04292401229861
4.8653642456560737,6.4906982634298549,2.4617730359911718,326.93639414664887
4.3377684745628766,7.2415147859137781,1.1043920878989686,280.07554624869653
4.5844645582427663,6.27555761000602,1.8669649332438951,262.05110552608738
5.5787809965724309,7.6337929079248115,2.4998248990154366,488.4396428186044
1.4612681754411874,3.4088178166262812,2.082568638053536,35.281480778430897
5.9941418810868372,7.6184664141837324,1.8297374696051949,472.84246554540806
2.2467240271304161,6.4630328378849473,2.4391759869278653,149.36485726367144
3.2661836248774292,3.9791807865941102,0.88132534864577727,68.8089089163512
2.2517102438343883,5.3687470149767975,2.4080759915149859,112.1236827149387
2.1695541906030766,5.4013576687748674,2.3334001392457209,107.28826705353849
3.8131896192013608,6.5228989607393153,1.3036391504733678,210.64410059393381
8.0912146664285984,4.4866729882792207,2.0119165994284716,281.34806107514402
4.8786457682357316,3.8202865944243225,0.91895113854256105,96.812323948816825
8.9801187614467075,7.5760534935779571,1.5467806818533447,672.45458995594311
5.0666396869464254,5.1930710634782429,0.87759571083206422,171.35299623596211
6.2276528308396655,5.681164386112413,1.829112144601845,300.07606823325949
1.0941762981220973,7.1397773876529618,1.7427211517858692,76.146689716563102
8.364717535294421,4.2878216132489886,1.6063756206758111,243.98488977580723
7.2898667301210276,6.7502533715305875,1.8960335478451056,472.99506157375214
2.7089535424316415,6.217427091203982,2.2298379653882394,163.09507808240329
7.649310462073907,3.4141365474608887,2.3288670117855412,200.50695954537636
6.7540020518320922,6.4063544395272611,0.92742795035587089,338.38226494648939
2.558308564808641,6.3056582967478736,1.039143504337406,126.97011505867812
2.1873161876144396,7.2927355393828908,1.5669714801210048,153.62023204880671
6.1873699251203593,7.5082211735967492,1.866071586045029,478.61041204347617
1.3002941211047254,5.9614597302231891,0.52522609824496391,53.031369195740474
3.7049963999260012,6.376027502795802,1.6377235462618096,208.65141861568114
9.0843606006676083,4.061097026067106,2.2485313947042469,291.86163890798639
6.8497367785752425,3.837692129686658,2.3437339364294152,209.56357960605877
5.2895609046442242,5.9184060288987039,1.6233997650712086,261.84366509271757
3.7175879675159766,4.2856342267274607,2.4332120475188357,135.14734617964913
8.106468377099862,6.0680586370891669,1.9541827158275114,445.6616138977372
8.2794317263474486,3.9903192545636501,2.4040028375444153,271.33060112582626
5.0923146634248262,6.1341251243781025,2.3334067659297371,306.01832712183653
1.8043357602249914,7.915608977463255,0.8132708194565752,131.80332081093292
4.6740062745687254,7.1383663197535334,1.3979626022168088,307.8206311029416
7.8454109279994277,7.495518444440342,1.9088436644161868,609.0644264096361
2.1179101247867345,5.7263897957042325,1.0964777080231713,89.319541280778324
7.5259939675709262,5.3632730974267062,1.7226561543011858,322.90325155262872
9.7968472380517149,6.7859572225173936,1.7298257348886124,623.55663778832763
4.7861605959080613,4.7452922844579657,0.56152196345333683,127.79584949605544
9.2318777164954806,5.8506216130170614,1.438110476573081,432.25554655809538
7.9031516967777504,7.5552739908390549,1.5365200893685143,588.0368828044235
4.0851545601385162,3.9356951996856804,1.4039043104853968,98.333206393624849
6.1191162175683287,7.8592480495547825,2.4410309083754562,556.9195484621257
2.7587697489842373,5.7018006460973014,1.0185724794769682,113.6977603931557
3.868474967987992,5.1052773456751108,1.6201694104939395,149.72797644984527
8.5144927201746441,4.3164989654771011,1.5367256834683123,246.33184390129352
8.0916117718142662,5.2194239962023019,2.4492772515851535,389.99495122794127
8.7045737846356666,6.2921332827749952,1.6253480030432279,478.19070918319602
8.390536785689676,7.5399095429091281,0.66154062698943972,547.18965359841116
7.1096327590806627,5.0179120836644353,1.7679703513868033,276.78745144436897
6.0022950412288543,3.5566969598852034,2.2922062057005022,163.78349215372424
2.1146592988981845,6.5502121382763168,1.0944927973676699,113.54088568989472
9.5117802291286822,3.5178078465303111,2.1774627843746197,246.78873496668962
5.7290861506729094,4.3898796513900482,2.0500331640470169,194.82174515481461
4.3391978816782721,7.5643014647639104,1.0924349675578091,302.97365385955919
5.1892276507982986,6.7586270931143781,1.434678838036318,312.10369789890649
9.6916151165076663,4.610549048962798,0.95371936849649375,269.59810012317763
8.1332536793642589,6.5505581027119693,2.0440788375484988,515.09796289676353
2.545275130713001,7.6665064129853544,2.3767485307422613,220.28410054317158
6.4324771916157664,7.6485262178793416,1.2756086575336538,470.74151041555507
8.6110717065830933,3.3003151796381918,2.0702302661044789,198.47814558971911
1.8279214656299716,5.6204582696017518,1.6777876282196229,83.907694869523667
9.2278561748770791,3.8323065037507305,1.512941519856585,220.07034288990405
7.2127461462985849,7.0876088931662142,2.0130640614776403,517.80332754082917
9.6170377912952638,5.1305866371441873,1.9380977133741468,403.0663509042825
6.3023206195238108,7.6592762381922865,1.5750245699235446,483.16134430387888
2.3923243228038227,4.0144164606080821,2.0719079389170574,71.965021874789088
1.1801582821653938,5.1024145744258949,0.78926383126789923,37.921987079782831
5.7778303406144191,7.5780709015512571,1.1774322037274125,409.83971345849028
1.8303086039692218,4.9855089981385126,1.6931174791739805,69.313428461758988
6.8048256837817451,6.09397608952934,1.8496015024071932,369.33327085125023
7.8129792434567849,3.1164952940281965,1.1190801400553931,118.2464208536494
6.8659521541077808,6.0936577259843583,0.77808778787219324,305.42785435469705
4.5091869096029358,3.873070637216911,1.0794524197959106,96.077259290562509
7.951624321226463,4.7463976503366307,1.4253040296439721,260.8395002852003
5.0975369858500406,3.0967082718952872,2.2932601582160586,117.17299323333383
7.9547757994911361,5.0178169669429806,1.8659805323018117,316.74434647468769
2.3479916301298451,6.2656047456869244,1.5391235150559925,126.0638433685984
3.5315831390086734,5.3543117694480111,2.4492872619105617,176.71017650702981
2.1204369850153371,4.4188060701172933,1.0805943521178225,56.553151609788927
8.5685641617474779,3.4844145188713482,1.941010576074248,203.43495867678072
9.4929594474836243,3.0262503874383628,2.3978557364135709,220.33653955993626
6.407862104276675,6.4486313210854513,2.1280670975821439,401.52162668871318
4.7436758867925537,4.5073961717521129,1.477558379531319,144.85292634126031
7.8245347716258324,5.0122997142120971,2.1051139270618302,328.62283479109306
7.3749038121796602,3.8805253859421311,2.2609564426648134,223.53474189172107
4.144596538129024,3.4339439914584853,2.1512614683348654,103.32831701996112
9.0552116704477967,3.9721518419199215,1.7803647184767026,246.73303601822192
4.6685934272821257,4.6930428407503513,1.3006507984648359,145.78990735985849
1.2904754599225345,4.2752897658869928,0.87898211258321779,30.823169164524021
3.5198982552286702,4.2986546122105551,0.60619880730199793,79.07176079823445
4.4602650781704103,6.3112439794554298,2.0797459606276192,267.55587812532781
4.9458930177739422,4.4995527516653127,1.9298546077114453,169.12469110693954
4.7239150554664953,4.3256580542058387,0.5476024648272686,105.76376855056287
7.5477085778142818,7.1091380021567572,2.186472360347822,560.10840563663089
7.7142423237167179,3.4839952316645086,0.72188994014118757,122.58396925799427
8.7369614122912775,6.5382370783596135,0.81049277356696581,445.6145289607673
5.480916045315082,5.2913797450781281,0.51598565457492618,177.90020427731827
8.6570394440963891,7.4047051851777361,1.2254897845868797,592.94549256418998
8.1546773897261104,5.5386879627610206,1.2226374313250805,332.56211078009568


==> anc/competitors/data/v2/gauss_sum__s42.csv <==
x0,y
77.621648807040373,3051.3710061652764
44.448965535453176,1010.0797513536787
86.001194071226863,3741.1032878740266
70.039434876877024,2487.7809363745873
10.323557440877304,58.449697837985227
97.586612812038837,4810.3668064694102
76.352830497044948,2953.0537777037612
78.820366222418428,3145.735248829289
13.683249634879042,100.45728510264824
45.588207851661146,1061.9364514889601
37.709004399025545,729.83900858237678
92.749733896011577,4347.6314358384852
64.742646887985785,2128.1764864752008
82.453399713812161,3440.5082620397457
44.89800568390578,1030.3644600379707
23.496633456692912,287.79420862743683
55.903893914567647,1590.5746243629005
7.3179083543133574,30.434845518221291
82.935486027265625,3480.6151643030189
63.534775513084419,2050.1012375055579
76.050686268452012,2929.8787840854839
36.09807084485697,669.58439478258492
97.099104415095425,4762.6675913143499
89.418991010897571,4042.5874722089393
78.05996621030242,3085.7091454819288
20.269232077344789,215.55550054130387
47.205379368976381,1137.7766103689787
5.3365728129356489,16.907791100349776
16.274659714687235,140.56960427177543
68.621846371003002,2388.7898228682707
74.731453434873899,2829.7607929617998
96.783463510986792,4731.9111363467491
33.256710455677045,569.63275039420796
37.675510897452021,728.55981614073903
47.486025316304982,1151.2043128285313
19.757664549344284,205.06148649688006
13.862229028211694,103.0118113294033
48.09478769636744,1180.6016956275121
23.464025556037527,287.01226042520983
67.311585473568528,2299.0805622195448
44.278039968360744,1002.4114317040561
83.435141409725901,3522.4289817353419
70.326245098222657,2508.0534973567546
31.924297496822067,525.54253408121087
83.393720338124908,3518.9531560857563
80.671671392183384,3294.2951183003011
39.36035952398727,794.29913069076133
29.544482289094166,451.21045800984649
68.567054893522567,2385.00403583243
14.835495877321671,117.46371690167499
20.790912045035725,226.52646785472365
1.7288647053495456,2.3589189373764583
78.905513372711695,3152.4927769919477
66.820234802611182,2265.882006939351
70.81137248400718,2542.5309227764083
78.292174071174827,3103.9783474311575
46.432661778295653,1101.212370797947
57.305378399336483,1670.6058859452385
14.839902814638087,117.53130918127076
12.338477280061371,82.288249435326009
67.171893217256695,2289.6175658038965
47.63852440817012,1158.5337660979951
56.958374541637696,1650.6074024835593
76.734886884186537,2982.4888760065446
63.837113680058494,2069.5070983403848
55.804360665141587,1584.9655149551716
56.361508913795944,1616.4905979768478
31.091059708198607,498.87252674348474
4.0509656222260011,10.230644047341446
44.235021534003877,1000.4860758238954
22.24388260913339,258.51709806902011
41.444335728738977,879.53864986258452
85.486904253548445,3696.7488515544537
24.160009100668734,303.93302442253241
6.7719714272175358,26.315784219134123
28.857005310177659,430.79188039089962
30.065782018901679,467.0085152135066
66.529734957962617,2246.3676842673581
56.146183081786553,1604.2700288676406
78.605922701534936,3128.7485032306104
66.767040492411368,2262.3023683038555
41.232299282566984,870.66740170487037
81.588018081937435,3369.0963563102437
17.530319070862689,162.4212028985574
3.2484952402521872,6.9006082830966511
9.9147382167885336,54.108386062117802
72.513575709048581,2665.3661189104846
46.725845794887348,1115.0152555212396
16.96590612432658,152.40393837189436
50.603432735232992,1305.6554186622416
16.078898168603672,137.3049322424651
69.935717132695871,2480.4701239985734
45.16947128182904,1042.7253035809038
38.721101383551769,769.02239686942323
30.849696825639775,491.2767455297643
63.397976718769954,2041.3507143762336
36.81944844478565,696.24561611150705
9.6773420122939982,51.664145217602226
12.682584309931016,86.765264544219704
96.227868790401942,4678.0153003666073
90.949488380053097,4181.3794624867332
70.271006247264211,2504.142662625155
27.321126184492439,386.88253108672541
96.948461357424662,4747.9763104647436
78.096339492613666,3088.5672908190913
71.972128726740564,2625.9797210926276
45.486788712235075,1057.2673680318755
27.951914622670742,404.63072284787262
10.542705253196431,60.845669654486024
90.357637257840324,4127.4301240386467
46.121852693527494,1086.6735742884885
21.0339731147278,231.73099905290985
31.289705790914599,505.16769713645454
58.342737325247704,1731.1088679640498
18.500505510983938,180.38460483646551
85.804814125145171,3724.1354705879289
76.093433453685805,2933.1520241120979
72.226832639142742,2644.4710928609388
43.777210937735269,980.11070421235183
63.103575229541875,2022.5823909899964
58.825698922360822,1759.644276313302
65.334813553927177,2166.9863378401769
9.3599877928490205,48.484679637565847
42.164932814890356,910.02324604955402
5.1198032123273549,15.666094072642428
49.905091105207376,1270.2116046621279
33.656260020945744,583.20004930922823
15.307894697738643,124.81976738739675
11.236893804532613,68.752338089438027
59.176812645593493,1780.5359837686337
17.888703885151724,168.94721528789705
92.586891719302926,4332.4597049806134
58.525052830339099,1741.8534308121609
35.340110648948873,642.13176566444918
59.500633656660256,1799.9130196003757
3.2575832319400524,6.9347158724785247
95.897362110903089,4646.1007109702869
48.748040257347121,1212.5597345946414
78.490787497778342,3119.6472547595877
9.1902699923214186,46.825666262042475
49.179174752977872,1233.8852020684569
49.579992441097573,1253.8778214501951
93.844819042523298,4450.3474400832338
57.60107718523146,1687.7425850421118
47.875450704638425,1169.9671154384512
27.430590646097464,389.93394691993359
33.825330736912669,588.98916509922083
52.546567844682244,1406.844180050238
44.452234570199622,1010.2266964271249
3.1395959081527121,6.4983291873209827
82.802900495241431,3469.5616154600475
89.719916412136911,4069.6916587064857
14.884659810862466,118.21887874798337
55.849578210365891,1587.5124822430712
11.748998372408911,74.893980563638081
67.551769210941359,2315.3966463696133
28.842144600061825,430.35572486546869
66.282840834498273,2229.848914962965
72.972466814401372,2698.9766898966554
77.096101699848049,3010.4524995065808
11.666353649633759,73.885080563978349
91.685172668623181,4248.9280299719348
23.7911850985932,294.90583674705817
4.7038430614417983,13.414991304057974
55.930394469756855,1592.0697100061825
37.721306102381433,730.30912008597011
83.149184570108901,3498.4680396220724
81.016895734365875,3322.3771450837385
32.396750389448819,540.97309309285049
95.337040111904756,4592.2441287054207
29.800865975871744,458.94623944387098
51.990655793939737,1377.5094728389297
26.340543966192673,360.08240020056093
93.668313434847363,4433.7106275818269
17.296173940619795,158.22690346239753
5.4461513198405695,17.553357759220873
44.074608940300756,993.32288109037006
99.245180841527869,4974.4255505545489
89.276049359236481,4029.7445192760324
75.112193926237978,2858.4769351695095
89.188456596973964,4021.8846233736413
89.451217330088454,4045.4857495824026
52.366977678258458,1397.3336644167391
32.276976131248503,537.04008215421709
77.429230778987815,3036.3575049023707
66.504465053608342,2244.674168560111
37.992115158497299,740.69646468750875
10.352200138090012,58.76012391858044
74.932171523553578,2844.8812503794038
26.983591076363602,377.54888922638651
93.744501902844149,4440.8880694575973
24.856086925562792,321.34057208834821
13.153035308737117,93.07768657081121
83.280154540365714,3509.4321474037811
16.175147345824911,138.90526950248579
18.74756250761617,185.10933124229584
60.33889636056351,1850.560655185694
87.581642042908982,3879.0628324875756
20.447031905742751,219.26407283010241
31.722043617109382,519.00504743144961
77.963078985876578,3078.1023819719535
97.210816180035764,4773.5767992843694
50.57337743403189,1304.119941259539
15.245852752573827,123.84093945286835
2.379692483111953,4.0213143986457434
23.735946969886669,293.56556276357941
14.050399560865582,105.73206369041866
68.088208687672889,2352.0461854918835
13.061417958224581,91.831028518828077
51.126663230442666,1332.5311781547705
69.731981128645756,2466.1405866272266
58.530544312869331,1742.1775809368148
20.777789514345706,226.24716330840005
80.608328092044005,3289.1554429433272
71.825305831964371,2615.3499318435897
74.159416387638629,2786.8892276714018
13.974717404174012,104.63372196534903
13.251626561384116,94.428616541882562
92.828692549644259,4354.9974265130122
40.360241188669121,834.65465499810625
30.793920486313034,489.52972970184129
49.369820489801796,1243.3744978425275
66.62355706359466,2252.6609564348241
95.606702447650022,4618.1241276805695
29.358176461323445,445.63035079776472
92.556034501890679,4329.5877786085339
3.4610896472393753,7.7201155967334794
55.964606190355646,1594.0008761159745
63.763536056427427,2064.7760332378739
11.483842971324576,71.68124618068272
14.893620109327351,118.3567700351437
42.492317612314082,924.04468683904577
96.656959302174997,4719.6123704222446
60.00821277020291,1830.4969063220733
93.369298938420911,4405.5976415953146
80.631730645684101,3291.0538587819183
47.270778553973862,1140.8986418264046
78.691581475966558,3135.5282883323248
2.7658416137217858,5.2078607229584595
11.805255679807759,75.584658672720565
83.113432873390892,3495.4780784365221
79.884891744191009,3230.7404103626541
24.031433454676936,300.7706136706214
53.546189469306299,1460.3702980760775
60.995566249301078,1890.7273341610889
86.906156423825109,3819.7930903930919
60.707608576533843,1873.0606738290896
41.844585358094349,896.40695457446918
38.044220297311085,742.70345916382394
43.162326550977475,953.07437992209634
65.541171532417437,2180.5931686870917
86.881572543480161,3817.6446100857429
45.935791325553673,1078.016358015183
25.536116732184453,338.8146872459676
24.429573936760534,310.61682833420502
74.855413744101199,2839.094190272338
81.840307578967128,3389.8381260994556
11.42252990555837,70.948359674466843
7.5893268385626378,32.593604350544901
59.848932711888729,1820.8718397320367
15.47115117507713,127.41383492858381
82.641754855177794,3456.15070019924
31.72313271848337,519.04014109649677
15.243321364143123,123.80108378734262
92.176076776257574,4294.3026033193946
17.38764055079254,159.85884223717881
29.187288151455618,440.54253889377856
16.207726124013803,139.44905611752665
12.433516302870142,83.512921978303879
3.0936536173075635,6.3321731605938671
6.4841455072617507,24.264144233302247
18.289505622649418,176.39776077178706
6.2848113300903634,22.891832392461282
59.523237794986152,1801.269537696727
68.390738153151133,2372.8419016430166
39.969415226370799,818.76178438220632
32.481118598252891,543.75209199601136
50.948097465200782,1323.3283663943996
87.625489281226251,3882.9259305277615
85.262031055398396,3677.4379853735595
5.3040311392664021,16.718388732787027
18.968342550055883,189.3831808231582
24.437742239335204,310.82049399776162
25.68937000738897,342.81655069196245
57.552032522534496,1684.8942399987013
42.209980144616033,911.94620197674783
5.8761578728318042,20.202694609637501
37.987799707497587,740.53036316222563
52.851541923046085,1423.0685127832719
11.065518387467881,66.755607785428822
83.512396825067412,3528.9164101462984
6.1442247800453211,21.947861463884148
92.559345032788144,4329.8958489657562
10.812201016407673,63.857945917807399
84.513920208177524,3613.5583145811875
90.362661248834087,4127.8866046101875
97.97749737807267,4848.7837449241551
80.400562147085765,3272.3254778572432
78.16827653636156,3094.2238666007274
64.605844323559211,2119.2604825417634
78.120639103234765,3090.4774465005439
14.32066863290156,109.7011093631361
54.070735558816089,1488.8575897151175
51.908064148851032,1373.1775939150425
85.899642268133192,3732.3240920306939
46.817137193758072,1119.3307361064617
39.123860113934995,784.90014516434428
64.316763852473898,2100.4814381536835
27.379868432583759,388.5185319090902
14.837072684441729,117.48789926392432
48.309850128350831,1191.0757347760348
42.27204749089362,914.59902328162957
24.024424112358496,300.5986890214154
37.383669201397673,717.46119608046331
37.272852532798495,713.26919423227082
33.422060876842004,575.22810706608743
38.566943892965966,762.98805256807543
68.888591200138592,2407.2632943699755
30.390770982557246,476.99486594840039
94.9369347448187,4553.9792567433915
91.718453934279609,4251.9966230144255
48.61013240170778,1205.7775522566342
33.50775929546419,578.13884614911547
54.008044193170313,1485.4384408823039
85.007488388588826,3655.6402852623264
65.606146715450095,2184.8863167823065
80.634790966760661,3291.3021526099737
53.73950533050828,1470.8369692491181
63.658845297494452,2058.0537149539127
29.527405804063712,450.69754966095951
73.754423068718793,2756.7346726341389
21.038054719446116,231.81890054892756
69.785014753031319,2469.8666494169152
86.211187764263514,3759.2900417446813
14.078180892852849,106.13667907236994
61.823594313650062,1941.9902040862171
10.414479074763527,59.437926736725451
72.845847198871255,2689.6816506600853
9.3648286635285025,48.532422280386768
93.658042447361979,4432.7434787596103
14.603385073742414,113.93112034287257
95.92914434499896,4649.1649395543227
80.287533432424567,3263.1877790475587
59.774518442169054,1816.3837867176887
78.479786358325143,3118.7783266033412
79.716369059325501,3217.2079325309569
94.656679218915698,4527.2717999858114
26.084952030079531,353.25483722081492
59.417513640472606,1794.9292204281105
10.409870558875721,59.387637805711613
62.000404302388006,1953.0252689809806
17.957839105186093,170.22091221646846
56.930110535771746,1648.9837980754805
57.67062088935112,1691.7855673263064
47.132530145141509,1134.3039640139073
52.740545775799156,1417.1528572524826
76.628415610652212,2974.27124730475
80.125226934694595,3250.0886091355014
49.723168341967487,1261.0583191528026
60.359750710738616,1851.8296282866247
93.192387333320085,4389.0067221084391
12.853625261611159,89.034653813769836
12.59325302411094,85.591637376695132
9.6831921791660722,51.723701478914528
66.128465219012256,2219.551188720563
42.442221778247571,921.89220562610001
77.657820198042486,3054.1974290547691
67.451909917550665,2308.6060307214602
34.030138074495575,596.04021772186445
89.938288188792043,4089.4169852595014
76.490682559994582,2963.6576005269271
27.782959150107395,399.83788914332183
37.055009759433347,705.06437901556694
32.129558040222022,532.21902895010885
16.603553213874967,146.14076626992636
15.630553881676974,129.97238426484205
93.676618874198667,4434.4927712880362
44.352499682676573,1005.7483638922511
38.948662454963575,777.97348474282637
73.238885159060416,2718.5865922505504
55.746313460037094,1581.6988889223749
93.677858697007764,4434.6095343767802
78.249847897029824,3100.6442719026663
48.457586848329491,1198.2976550058625
38.259587874601792,751.02782610448912
98.676522947507877,4917.8663519787779
72.058263364360698,2632.2257912259638
95.168271340380272,4576.0840706283125
12.729379144487094,87.383236274295044
85.20283423988748,3672.3628983748149
64.070314515129553,2084.5377582913752
13.070246155176145,91.950790356036478
59.237541996952849,1784.1619619188527
68.923540145439432,2409.68896316272
2.2179659029716809,3.5686693248583325
45.977478222332905,1079.9529909537148
82.714551608435798,3462.2057996965123
30.240543509064896,472.36550761635596
46.396260098056558,1099.5046055922858
44.789098579721426,1025.4262250818626


==> anc/competitors/data/v2/gauss_sum__s42_holdout.csv <==
x0,y
36.383439700722136,680.06906207840291
37.848657225186862,735.18475548743822
58.024362571853381,1712.4255072208764
74.96209733611299,2847.1390671824956
19.276127780429132,195.42261499393044
58.875958972889642,1762.6272519751369
53.942462123166848,1481.8658410162284
60.646724688095823,1869.3359700408937
27.15220229969367,382.19714601159194
2.4518132470066991,4.2316007226021162
23.934238108116219,298.39099596205943
89.048113005715592,4009.3072714422051
89.66846324466097,4065.0508819518882
7.786059286268733,34.204389247780149
41.000604588816842,861.02509061866272
85.087366094099806,3662.4736174627324
97.947475054176664,4845.8276722713681
56.165352012969144,1605.3560593768532
32.394695565076724,540.90549815953909
60.399947494200184,1854.2768023981696
86.483079851492647,3782.9030902255731
17.620993225621156,164.06019774150391
20.203966010614273,214.20210428433555
51.919996386999294,1373.8030106065096
10.963870374952606,65.585161986857997
78.644628701516609,3131.8111261504632
44.962225666482546,1033.2819812750922
81.400043955236981,3353.683599934875
90.805217291242855,4168.196352300537
68.255068091587631,2363.5046941394257
27.381772965088526,388.57163183837071
51.072152249422267,1329.7184438187951
33.491652144400831,577.59120775297481
68.912910299913307,2408.9510581519053
72.433756228130662,2659.541398772194
85.354371210138396,3685.3615279441206
40.765262766364842,851.2859555885683
77.733528211987533,3060.1174682479245
21.919899255831304,251.20094132081252
44.384842586699286,1007.1995470163869
21.882759997142486,250.36897254484094
81.667858193265246,3375.6534600342734
80.474529116278916,3278.312182801551
72.106360466221716,2635.7167900754616
33.124344912210972,565.1732853876639
75.009195512916719,2850.6943035039412
74.306573335375518,2797.8867070904575
81.261896279306157,3342.3788415940089
28.770012321950428,428.24181066356493
35.604578831311272,651.64530629318506
95.121444887200539,4571.6053611579655
30.97312287836375,495.15373185829185
28.308992815777231,414.85403352975203
13.941025169806164,104.14660397748757
67.237803867772698,2294.0800364144211
5.2087162338361317,16.169720519232094
95.277226851582142,4586.5135916897134
95.581289742895123,4615.6821193290816
93.022714366643456,4373.1240512523891
20.476131146106717,219.87403892933415
8.4512858109210516,39.937758834398274
21.552394372074975,243.02904877076202
2.1169150808351587,3.2991222701512424
38.581228352936776,763.54620478719471
75.192934849158618,2864.5851930394856
65.954392803314121,2207.9681614285837
4.659152637656585,13.18342796931945
95.330922984756526,4591.6579000551683
8.8591093425387122,43.671463842797699
74.221413759539828,2791.5198371121742
35.685610167942635,654.5741916131567
55.251046374136124,1553.9645859055383
2.4833431252045397,4.3251681013525953
88.240598722209157,3937.3219307880745
98.913119318624425,4941.3591463295288
77.160409863886017,3015.4446301133821
53.85398688911463,1477.0529453710226
35.236359933770217,638.41871065798864
22.376549577314147,261.54326028165605
87.004849364915984,3828.4243311883188
24.562890703308668,313.94924520299804
7.5682950430315614,32.423692450703832
86.451293547696508,3780.138724808844
4.1753080204277779,10.804252542938153
13.880315433067965,103.27173597726635
95.03186975263236,4563.0440692169568
64.769123980655394,2129.9042726010825
60.60529981880417,1866.8038329729745
87.859204009661283,3903.5494666104714
63.102687178048967,2022.5259081343772
43.506070338893302,968.14211333581238
95.986077915544087,4654.6566157622219
51.005765244280425,1326.2969266994628
50.638040400593859,1307.4245880063847
22.966064817200756,275.20309900253358
51.142692902471445,1333.3588651094874
29.15090501702436,439.4630841643002
23.446191824763709,286.58505145419014
69.821569411326394,2472.4365622359978
51.776338375796129,1366.2827769903674
39.800240263802905,811.92968266012042
60.938310461448424,1887.2079961786615
2.0312953877577065,3.0787281700417188
31.963256389214962,526.80650769595297
83.367599881636053,3516.7621549531
96.819475963286592,4735.4152008843585
61.109870329023259,1897.7630609795303
62.903119375542971,2009.8527732746763
81.92451015623179,3396.7749372473786
92.684341009196743,4341.5357046591325
61.141930773790371,1899.7388147603822
6.5904612343366678,25.012320257815531
32.432293406235601,542.14297449719447
85.462567886464484,3694.6565388175077
26.326646651608076,359.70948528511741
54.242267237135188,1498.2329111309623
56.841775330928542,1643.9145990513425
73.810706981026172,2760.9155860099659
94.289180499287028,4492.3693698632078
60.722147489544206,1873.9506716157518
48.08275406117378,1180.0169960842488
3.9383997126205692,9.7246960044951756
15.550925871338222,128.69111066359733
82.011549614561545,3403.9529098981257
67.660520348038474,2322.8032670576836
83.390712939991488,3518.7008587900277
95.132610687516404,4572.6731134550382
2.673672002463912,4.9110969896116483
19.591342143536195,201.7060145643168
87.542188486878615,3875.5884767795305
80.349710525381923,3268.2128460190261
24.540640765756383,313.39184497983018
71.679426566955584,2604.8098097672669
45.668619534033773,1065.6457148391823
50.580553510679742,1304.4864734787084
39.633792371303528,805.23564505145066
71.887887974945983,2619.8781627366648
52.272069034806762,1392.3206351072054
76.932645530204852,2997.7822969031768
44.907814908076638,1030.8098273630735
21.322456032114669,237.98479363678896
76.280519020758575,2947.4990505485348
26.019553193794966,351.51835079926042
53.992623507385872,1484.5980083588518
83.047281083660579,3489.9490882360942
84.732941201895002,3632.2021329628456
5.3180484601648255,16.799843942413148
95.536553867335257,4611.3848393567932
13.687369124898806,100.51572134306596
61.591631691987693,1927.5603630867251
42.439509521068793,921.77573895497881
44.854523415338299,1028.3913971162351
66.210708026330451,2225.0342826871552
12.693991140542888,86.915701108362114
14.494246821100187,112.28871886603653
62.141682000440582,1961.8651619221607
36.209462076250936,673.66730296385288
97.137001421796057,4766.3670233199027
7.8479538162999685,34.719166459538606
5.3792246205271645,17.15764106930639
14.505614645521783,112.45923544494892
50.553063380858354,1303.0826402849702
19.107969028031814,192.11122470212743
73.283258904373639,2721.8596472749159
36.859025114212635,697.72337874218522
79.096059506533649,3167.6413444838226
96.190838083265575,4674.4340846221403
35.095603183095747,633.39848298420804
41.479144516237291,880.99928715756766
65.836251968654409,2200.1241626244032
30.818756976926281,490.30726928988429
11.428046512295701,71.014146799744822
72.965898649604298,2698.4941321969654
40.270350984348234,830.98575969347246
69.048179308430775,2418.3496225588192
56.953492100607271,1650.326877277271
99.92866537282616,5042.8334142835465
49.687151954211565,1259.2501106375607
24.052191977265856,301.28006544425892
45.219325651571033,1045.0033690172006
56.124705544211707,1603.0536389843401
29.959747010245668,463.77309396408492
74.540886384337767,2815.4423146735448
59.745573425758124,1814.6395586992066
64.699493700845778,2125.3619894233143
11.837541878393614,75.982469800558107
95.135303885082593,4572.9306745960466
45.527562568049539,1059.1432579778575
5.7165593602797058,19.197805139940613
8.6127719415979662,41.396306229787584
83.875727236750819,3559.506673365287
19.657040276804743,203.02813636036433
82.735735912957693,3463.9688664858177
83.229759685712494,3505.2113285135824
78.757091958209571,3140.7183128360443
60.592571417153074,1866.0261411799745
60.81996698556889,1879.9441755556293
27.632552686872209,395.59526033982036
5.1325344425294634,15.737722123140347
71.354835147925925,2581.4336670678053
2.476379746756086,4.3044181984499108
3.1131784094217649,6.4025291091557985
64.362389747960236,2103.4398019081486
95.185127733016515,4577.6968346418435
23.412469561558808,285.77810026623825
1.7064239951022127,2.3091534230814044
86.342741251662545,3770.7058540516059
54.304956775209469,1501.6666435662892
33.564916468591932,580.08426700607288
23.567576312392749,289.49911477642428
67.317487780599478,2299.4808244358796
81.271934971472504,3343.199674489364
98.732538877015315,4923.4233859891783
29.530499241172976,450.79044233704531
94.13765053558501,4478.0174494477569
40.657834931798433,846.85868813658362
2.9667564358815874,5.8842000928632032
17.06132631943872,154.07509104890556
32.279285608617585,537.11578250566197
9.8247346261089774,53.17507254978684
51.297352316437724,1341.3578534965882
7.9845679580796851,35.868946717636241
6.3184113923324672,23.120366957544586
61.786208696516091,1939.6608968929784
7.1484908000120466,29.124705758934457
79.218552157659332,3177.3987790567257
1.5565883585381339,1.9897778382372882
4.6963592801656944,13.376074884282067
46.883276207121867,1122.4624320602006
88.65950676390095,3974.5838231910498
14.528917585831577,112.80918190085882
7.156250688436705,29.184087302093758
27.710120263955055,397.78044265340384
19.452382083257923,198.9237753981559
72.080788408903871,2633.8604230290371
8.8339810657607565,43.436601267990156
62.076371440244358,1957.7761313137148
4.4230104204262073,11.993015799812511
84.755475096588341,3634.1230169724972
38.579537154303821,763.48011209730646
18.847971221857861,187.04699520091998
47.228451965696713,1138.8775635209092
35.319337085469719,641.38745462125314
40.215942522540388,828.76898774940628
60.664352672746404,1870.41401893805
65.275894195568895,2163.1091286133369
12.865464069531434,89.192814896967889
51.496305017244822,1351.6828677231795
86.051059918675335,3745.417986523064
64.517895440575174,2113.5383637607829
62.519982252403331,1985.6340815466153
63.536818559657092,2050.2320656212214
10.843401099834775,64.211374255866389
50.266954598343155,1288.5168395951175
83.715886003965096,3546.032727716422
75.573716126557173,2893.4801426520025
65.872006211196435,2202.4966042495489
68.023664447527437,2347.6212946586679
9.2126521478258567,47.042805872333112
55.748790376836475,1581.8382094286458
81.464279269920993,3358.9465381188002
76.320179432873914,2950.5449840494721
89.503421151468558,4050.1829094843088
88.069944119420654,3922.1925006586484
9.8959396502662393,53.912780605988871
69.559730529208409,2454.0579209126486
40.732511215210742,849.93499055623977
33.66920017881273,583.642120429888
27.555749498637695,393.43753996515466
97.254014576995075,4777.798682959683
54.330116162573034,1503.0458192006263
64.44610425745681,2108.8732291102247
12.545484633920166,84.967334666923591
39.839914850841737,813.52936508658081
31.318927529375586,506.09707455982777
50.039714287715796,1277.006360141972
20.706921862401781,224.74176743900733
91.785585487203591,4258.1896443579808
50.361952290258351,1293.3440953882584
80.192885341608473,3255.5458723769857
98.268206699561574,4877.4543273236595
79.363392857477962,3188.9557593539312
39.241486549062436,789.56787656465531
79.355923242576253,3188.3592384621152
52.605285583006491,1409.9606784263385
10.440263171184883,59.719679127392155
1.6334906750661715,2.1508912302971543
30.537193105783079,481.52867794283435
12.576553055747604,85.373119909891003
67.515476542846599,2312.9275246752582
21.487505064977494,241.60018949120547
84.695624445397897,3629.0222123206399
70.735274725872614,2537.1071826352727
36.971636294765069,701.93676330357744
83.390277717298304,3518.6643477427183
27.743773390188942,398.7303676581725
7.3223297158361786,30.46942109162686
38.306094334082289,752.83147873284679
43.519006702216814,968.71147552490436
37.715453220191641,730.0854324123278
40.429110140670431,837.47102845356562
51.36659096229674,1344.9466290251009
6.0739499298530601,21.483408840107526
55.93556069195521,1592.36125530768
14.713964298434577,115.60735483702096
25.928019873651721,349.09511722106515
14.768812682178273,116.44332036172405
13.865096096633843,103.05299293276244
31.94508581121497,526.21679664855139
79.003361330714569,3160.2672314410802
43.665103450593044,975.15318140079285
88.781306375913786,3985.4508340948919
45.733036556410681,1068.6218346132032
58.504181139236323,1740.6216959559058
2.03593927934307,3.0904940142575246
82.011892888238634,3403.9812340000826
70.188534031331301,2498.3094217493417
19.798488966748057,205.8893271665963
74.142415082812974,2785.620064697473
64.294022570153004,2099.0076804107484
18.141394212895054,173.62578910027861
14.060478063758833,105.87876072260109
58.061069176323954,1714.5744115370999
4.3032353321519778,11.41053482801656
30.754960399186015,488.31127477734299
89.927966607343691,4088.4835723694327
65.347104564327665,2167.7955897527504
48.185169951086465,1184.9978865830863
30.893467642675745,492.64990531586449
79.171152148098471,3173.6212423027278
81.073748989821937,3327.0132621272378
46.015461297673092,1081.7190698676616
9.8476933624749066,53.41237896190362
41.414069020255987,878.26959091739127
76.299520207993709,2948.9581520890169
13.29701137265408,95.05376140857301
72.785933643280188,2685.2890349836334
97.765319618568853,4827.9115198697464
42.647766554988678,930.73987934189972
91.550654881450285,4236.5365320519331
76.934668664555261,2997.9389555947282
34.936700161523682,627.75485916886623
57.310278393251615,1670.8891439526271
20.346467238826609,217.16259816973556
32.553224647867907,546.13282981121131
83.659419921921071,3541.2789807971226
79.00772948995693,3160.6145243240835
85.750311630992329,3719.4331282216453
82.295904642586436,3427.4559127921329
68.205960349887292,2360.1294938001424
56.0252454535174,1597.4266867901947
13.26125228788003,94.56103226534168
94.629582520415511,4524.6937352542718
53.019947657402,1432.0673986255249
37.731176698460992,730.68643587447332
47.081504158781279,1131.87476900606
96.607766281584318,4714.8341360994018
79.465790473006848,3197.1388229864165
17.998026437843009,170.96349104756948
60.757249107773433,1876.1002841259044
84.721788772414016,3631.2516407849757
10.107136121929688,56.130668354572791
91.506417923647874,4232.4654695704767
69.340207609284434,2438.7022994539757
95.787415704247906,4635.5082115013229
59.325526814761915,1789.4218293318984
16.315567550842047,141.25665602846601
2.98174110381933,5.9362605570125231
53.556133746758611,1460.9077978237276
10.133394643661441,56.409540823923919
64.853082521599191,2135.3876975374769
75.942771678024627,2921.6236709093018
65.525473695185596,2179.5565883368226
39.601056005632294,803.92234638342893
77.467867533491088,3039.3691838600066
46.072906844350449,1084.3928259662725
77.502533794402495,3042.0726391734515
15.827907931428296,133.17528870859954
28.847414529095406,430.51036977128007
13.324806835168708,95.437642014863712
84.254205779222247,3591.5126986333748
94.422553922319878,4505.0206215678627
60.48648314704343,1859.5505633223061
42.180434754718092,910.68475542587407
76.069882487884158,2931.3484521041946
71.123941933976269,2564.8695290808023
35.590561919419272,651.13932982971824
89.607328374925771,4059.5403134333515
41.35452770010339,875.77574449936094
4.1952300591478799,10.897592654162903
28.718880807515372,426.7464978218951
39.062915859874515,782.48715566775525
44.404823195513373,1008.0965731101579
41.963065610131444,901.43097050516383
73.024794355957098,2702.8226925428903
74.856665560883897,2839.1885222274527
86.106575535204058,3750.2244629675029
50.290076498465908,1289.6909353600095
85.227433885060279,3674.4714602586905
79.701451286987222,3216.011394269492


==> anc/competitors/data/v2/gaussian_pdf__s42.csv <==
x0,x1,x2,y
7.7395604855596334,4.6038547828849836,2.6078705796860739,0.18610990831584356
4.3887843975205234,5.8368837910311084,1.9757297566949681,0.38691845209382669
8.5859791991138241,5.5625880708630318,2.8350291856765431,0.19974767218677525
6.9736802905936388,4.2211768219922208,2.3907458220426712,0.21559159460729985
0.94177347887649532,5.9940693156751461,1.6890395126199398,0.0067523067671255259
9.7562235163675588,5.7584000486154903,1.7155779921833012,0.038584081307701912
7.6113970199035297,4.5678168757280782,2.5396431403945523,0.19202326571933256
7.8606430527695377,5.6737931593218764,1.759415904663117,0.26251872786281039
1.2811363267554587,4.2128390637427655,2.260939052373065,0.19081268665538706
4.5038593789556716,5.9982094609484768,2.9876617138930661,0.2953547933554731
3.7079802423258124,5.3313694722130736,1.5060114071000092,0.37141266867229994
9.2676498884860177,5.300250031117594,1.5248697028463354,0.02222405280352148
6.4386512008066452,4.180881453968265,2.9896268728957596,0.25149982123002107
8.2276161327082988,5.794066797793251,2.3769582512012484,0.24909691687307417
4.4341419882733115,4.0579990064089388,1.6903649632777697,0.57712152094435409
2.2723872178477689,4.4816561160822941,2.8459532996311405,0.25996539403856783
5.5458478701583482,4.2860437503332705,2.8205704501915383,0.32088044150339529
0.63817256104175324,5.5535358813844375,2.304300619667063,0.044605850459658147
8.27631171992582,4.3964084544257958,2.432688044791135,0.11522646684373067
6.3166439912206487,5.8212764542617705,1.9097807872513144,0.50629862077385146
7.5808774008537387,5.3125380786549803,1.5757795445580078,0.22518466323986103
3.5452596812986839,4.072325420989392,2.3918514133362967,0.40805768173288837
9.7069802439490331,4.0108596682574014,1.9421327898041445,0.0069793651146474551
8.9312112132219763,4.1033158340287983,2.4954315699905276,0.061668546021859616
7.7838349707376189,5.2118503552954554,2.7543677652639018,0.23476641644723684
1.9463870785196757,5.6029636217188301,1.527240815871546,0.037266956077888727
4.6672100372703422,4.4771056412547772,2.393570662028591,0.41647024820111117
0.43803765787228777,5.6988176858461461,1.8469208095302783,0.0093701352144818124
1.5428949206754783,4.1144638803065208,2.8108327468557022,0.23410591417674828
6.8304895324245463,5.6019277072833527,1.8804967598427427,0.42957970138210055
7.4476215590781711,5.8555908603445612,2.4161551998531277,0.33311775862370763
9.6750973243421008,5.5442167982087609,2.3303112601344171,0.089172093485774651
3.2582535813815197,5.3962415679572739,2.0942497500888733,0.2835694013921754
3.7045970603486889,5.6759604373107662,2.5164311453996913,0.29238123424216245
4.6955581127580794,4.0803025990941331,2.5886544520731509,0.37554286582223612
1.894713590842857,4.4035642214381108,2.3504066929790803,0.24068366509018158
1.2992150533547164,4.2498473586112864,2.6376333557771314,0.20278894390568514
4.7570492622593372,5.0090619803859733,2.9751256139894062,0.3349165563491554
2.2690934905088413,5.4903762566576892,2.1289085818512077,0.14951367492457593
6.6981399468251031,5.2600236891527974,2.2718745778282963,0.36025063879744695
4.3715191887233074,5.7022621995238705,1.5187048169118198,0.44854235433907641
8.3267819605783746,4.3104259848821815,2.6940428344655674,0.12217169808470009
7.0026510200224914,5.4692421838703229,2.280345100568991,0.34979130568679762
3.1236664138204109,4.3860829817378084,2.1119421455408478,0.39603155158415376
8.3225980139520104,4.5415175026356005,1.6411079446340937,0.042872083760731358
8.0476435749680189,5.4198093945626074,2.8344846325130959,0.2295551590142092
3.8747837903017448,5.9604095697973634,2.0925108600608349,0.29081155975813489
2.8832810393024411,5.2230872119541392,2.5238723973138306,0.25781224212201764
6.8249550397497547,4.1090006299825914,1.7240612345522262,0.16771235043138352
1.3975248360930981,5.2326179398550661,2.9423244443115486,0.14534347511728457
1.9990820247510832,4.0847011031603344,1.7676626427327464,0.28203915093677356
0.073622697510055124,5.7682914227336344,1.7993129893492354,0.0037136447956012176
7.8692437750213839,5.4191565702012419,2.7884742908365707,0.24377595260159432
6.6485085659203218,4.3462556928450065,2.868874116212897,0.25260770179182851
7.0516537862633513,4.1834420116483964,1.8182211112849522,0.15848680334060514
7.8072903102196793,4.3670664577606377,2.2047013322622417,0.13425400464446405
4.5891577553833995,5.9600543591083852,2.6002423568442445,0.33467864507668005
5.6874119595289372,4.9171212849169796,2.8175486007162025,0.3418995270855244
1.3979699812765745,5.5681618966828159,2.0685790425559576,0.063359647360196628
1.1453007353597344,5.2728166842155542,2.2755292302741439,0.08481556253013009
6.6840296179047165,5.1448262999172751,2.6125746157796024,0.32178033267037659
4.7109620614313252,4.2902605093300998,2.5967039649791932,0.38008242173987583
5.6523610648118883,5.8920489071161901,2.6744401950391272,0.37241140478159401
7.6499885741602558,4.6026852650294359,2.3549007279622893,0.18382877711510318
6.3471832000059081,5.1560344316150841,1.6569226452071628,0.46609534978397277
5.535794006579958,5.3995518891781327,2.8559599363170598,0.34974677870828103
5.5920716074541357,5.2984663104906176,2.7983588089815425,0.35539079472056129
3.039500980626122,5.8811888193910367,2.6971461537274997,0.21283867133559073
0.30817834567939406,4.296877979840116,1.6497937157410942,0.032605405715190758
4.3671738923236241,5.0167054768938844,1.8065960506221437,0.51888315016588582
2.1458467281952922,4.8080687814815324,2.6154005476614781,0.22775615108214115
4.0852864372463618,4.948337458965236,1.5347101418729197,0.55629153771770612
8.5340307326816607,4.2384350523954897,2.9688369505609193,0.11825369395944012
2.3393948586534075,4.2681892197455307,2.0657170205335209,0.31305049487586284
0.58302741689066018,4.5561510915625147,2.5789688005362352,0.1183519451574807
2.8138389202199656,4.6094092075216624,2.8313566327320649,0.2888511575433918
2.9359375776668362,4.8558064273627002,2.0919448322251233,0.31373055236577746
6.6191651472689506,5.2219750940732563,1.9786987328994989,0.39386815921435636
5.5703215234127832,5.269258234836526,2.41311169334737,0.41119004196980569
7.8389820910641355,4.8236217931711405,2.371484060622076,0.18789313853079631
6.6431354032738756,4.8175662188573938,2.1137099664371957,0.32581800568167496
4.0638686144007057,4.435257053393924,2.4026621338015626,0.41126238433753498
8.1402038466603468,5.1766124968180165,2.9030720543497424,0.20457237877056672
1.6697291990770391,4.6340818226344762,2.2014603849398946,0.18346987206836782
0.22712073133860478,4.072119668554727,1.795113271125947,0.056191453714467467
0.90047860775641753,4.836800088313721,2.0658089743245061,0.078794228582475256
7.2235935059645033,4.9482653501803409,2.0911604738896781,0.26456537393341828
4.6187723025138734,4.451185736408422,1.6966630395393298,0.58652406673186319
1.6127177903360179,5.1449158662442311,1.7443072508318322,0.073781887842270216
5.0104477510336354,5.1315438008638417,2.5268431100905158,0.39529652926111708
1.5231210271316842,5.4040043622207428,2.0092166313133539,0.07706012644221652
6.9632037507773603,5.2958969644024201,2.9323475877837115,0.29012272521916888
4.4615627557403066,5.3048661130420633,1.8653951180379111,0.48400503440510512
3.8102122609648248,4.6324283036480862,1.6483867576572335,0.53569086575866975
3.0151208914787651,5.5748644439719079,2.6302568445003871,0.23677798956878474
6.3028259311888846,5.0982887671993584,2.8215540778768053,0.32354663775086712
3.6181261055339045,4.8628363903597798,1.9171700353072318,0.42248186586753622
0.87649919316100999,5.252024961882114,1.8031321524682169,0.029194353423509095
1.1800590212051532,4.7213146689005088,1.7786492023066307,0.077470689136765553
9.6189766454951453,5.0254784892135165,2.2830184520497685,0.057865856782931178
9.085806907076071,5.4734113769644406,2.2026249618701566,0.11830168476242686
6.9970713381074958,5.7728057734474154,1.8891597597818013,0.42907864957707992
2.6586996145951955,5.8421143945903831,1.5677596754841396,0.081169576660918522
9.6917637734772395,5.0072658503661982,2.2222370104894211,0.048783286753298981
7.7875090396579463,5.0405502294811377,2.9389985214534127,0.2198385693135442
7.1689018915899556,5.5997408215276732,2.4787788011289948,0.33017431127415675
4.4936150214378863,4.6289013834884027,2.2432598349429274,0.44496991102838995
2.7224156184515902,5.6747647246901369,1.6660381110444242,0.12485799383790369
0.96390962153499293,4.9882832930348471,1.8786544358243809,0.053666025404797923
9.0260239654384158,4.2317134486705363,1.9421609243618141,0.024461446483105564
4.5577628983361107,4.1441182941458869,2.6472053289108515,0.37317319777295987
2.0236336479523032,5.6839864220789265,2.8150661958969287,0.15253825140050437
3.0595662415065252,4.1111358338137558,2.8524627803496578,0.32754319045966979
5.7921956894189597,4.5612228722673116,2.9768529123761311,0.30839805967549744
1.7677278293923171,4.6682600810030914,2.9735500246567987,0.20898302117404122
8.5661428409237548,4.3459888903831878,2.929498699151972,0.1209406640329192
7.5851952983521009,4.6277867396039785,1.6077332107543265,0.11455659701902601
7.1946295595093677,5.4853851334501709,1.7066903038917078,0.35485229189404294
4.3209303977510372,4.0293656871201415,1.9566997897140492,0.5054222677209268
6.2730884070244315,5.6543468490413726,2.3293473810966923,0.41442326747352037
5.840979689127356,5.7130960471491168,1.6454668330582189,0.60589762920816781
6.4984660155481997,4.7445231463830968,2.7686954367032137,0.29551623739906574
0.84444321139889089,4.3072257981212694,2.4251342686159636,0.14877846934487091
4.1580740217060965,5.2016808158901622,2.3135466034533074,0.390424514282322
0.41614173861892478,4.2393451117297882,1.7479669850509367,0.052316793839237985
4.9399081924451895,4.7298387221565052,1.8798832116002959,0.52863702269512458
3.2986121233278531,5.9168583618019444,1.740468037473387,0.18532109405587766
1.445241888660469,5.9909289451672745,2.777899736692198,0.094367595573742954
1.0340296772255164,5.5442097827091708,2.3763417900918276,0.069483142864806294
5.8764457217771202,4.6219230198415326,2.60269414127945,0.34207899649409584
1.705929685368861,5.375330098332185,1.9440492943650387,0.08663006581286492
9.2512011837679715,5.4108127309680256,2.0568789556324156,0.085075883909943695
5.8106113970039495,4.7756833903272993,2.1072824466398008,0.42063135225114856
3.4686980453483707,5.281777269172319,2.6400224576160523,0.29920940511527588
5.9091549148141675,4.0214552899513523,2.6585294815118523,0.29233305708702251
0.22803871029697498,4.4181153172044834,1.8102202912710474,0.037918541747002106
9.5855921324144528,5.0501766059345226,2.9123082851071485,0.10212280110078568
4.8230343694290028,4.3275026085165917,1.6809830061655295,0.56959573777964323
7.8273522725028624,4.3318137357530677,2.8441831236354456,0.16521417872382343
0.82729999922438568,5.6726085811004756,1.6505934684747139,0.0081503058114606678
4.8665833083816032,5.9782660053672112,1.8968097167269666,0.44400546714860523
4.907069943545209,5.1119388560568968,2.7697178041019352,0.36006128363138373
9.3782645497498294,5.6781394617634273,1.7692381085191311,0.06345300903838412
5.7172805237607536,5.9806433286525449,2.1203518969649546,0.4679958884283385
4.7348940105695378,4.2831917771375494,2.1747889499161892,0.45000295318705119
2.6697566309189358,4.8964912265087026,1.8678884595348144,0.26305934237362882
3.3156899734255219,4.7851454316838398,2.5653678020039798,0.33082867533666732
5.2067240247153777,4.16009856729237,2.7770019741033058,0.33541217984713256
4.3891146030504666,5.5106603455894891,2.8118627097833579,0.32844276864082061
0.21612079880330426,4.867558054645186,2.0089832186048415,0.034116298597094148
8.2629192419435782,4.9386538683808023,2.2962755914317219,0.15271637142985195
8.9616077183976675,4.3013459476264799,1.8726096057984774,0.02413694601009372
1.4024908899861077,4.3618533044617358,1.8671947523252181,0.15252454314194119
5.5403614353904942,5.8142072443124295,1.7418810942778862,0.56704107649400515
1.0857574113544355,4.0892981779485575,2.910028516211272,0.20173230727898489
6.7224009303981171,4.4657045698874125,2.83198324290837,0.25705356137410901
2.812337838390083,4.5841186606290565,2.6660380699915383,0.30076588403099652
6.5942263469190179,4.9803950848031731,2.2764922819315938,0.3416687936976367
7.2699461428688261,5.1728903460295914,2.235911873267808,0.28809215961405954
7.68647491917657,4.9865799517013336,2.2946184992737471,0.21810375322421388
1.0774094595589656,4.1682306691137638,2.304852020365634,0.17654746791321899
9.1601184513760785,4.4873349081114267,2.1518446270465352,0.043977154983168634
2.3021399089488082,5.6871767695250828,1.6976322493381013,0.080684940154672785
0.37412556176179779,5.2751774009569186,1.6884957793028039,0.008769963088156512
5.5485246939148336,5.298298100268549,2.9283745737685249,0.34024195591232226
3.7092228386243873,5.3404065107027101,2.2230461393795258,0.34366748574813927
8.2978974313241309,5.5258060380790583,2.9298082873577833,0.21815398588672977
8.0825147206430188,4.1162169634428949,1.745365316565165,0.043324650224590824
3.1713889282271532,4.7332167698652245,2.3316248280599003,0.34269593477330235
9.5289939506974495,5.0790548705233576,1.8115758800273087,0.027021403000190545
2.909178381401186,4.6769129665946521,1.8797769091899024,0.34186978080504166
5.1505712923171458,5.6889577465743733,1.5450818681417682,0.60909184911669678
2.5596509056760275,4.9651450171745877,1.678429966110317,0.21334112881700612
9.3604357004896332,5.5372551789187581,2.8752726114437936,0.14368003808659419
1.6460781758201815,5.7040310337623383,1.9822994872234976,0.062066188642561075
0.44910619392328988,5.0095829658069961,2.4121938178718874,0.069411161431453663
4.3509706000303794,5.8191044877426998,2.1975211979839093,0.36403703434875562
9.9237556405583707,5.1742478810739616,2.1006768678679175,0.036950056074627959
8.916772662549139,5.7005485976674439,2.297829137019102,0.163406223625048
7.4860801945694924,4.6811815911830488,1.7808584169230124,0.16243957127051767
8.9079249087852492,4.99763391706297,2.9829058477793646,0.14197174468997209
8.9344663969786318,5.0628220820091556,2.7274618030557942,0.13387242922104756
5.1885836038644904,4.2099594317921412,2.6124219490972731,0.35684923928898077
3.1592905183079303,4.7971050134030815,2.2031389455209287,0.34431261996902646
7.7201243211098802,5.834675345103352,1.729315683189504,0.31915201949119482
6.6166126316776106,5.2616644807294843,2.880998787410352,0.31076122269594281
3.7365772887371005,4.3550131648739345,2.0120806010725913,0.47406785123199502
0.94466668061515269,4.6777112712192102,1.5751600345454007,0.038285675884283096
7.4678961134902604,4.3832060193253994,2.0136055152159429,0.15361250048104513
2.624605159228647,4.0496462635971451,2.6916855457438267,0.32293244654956077
9.3681315053377929,5.8549209170080534,2.434063117482312,0.1449748716611596
2.4097057500568475,4.896414656513743,2.6262578771172898,0.2432086305231701
1.2275793241148603,4.6150701448415727,2.6904530757935659,0.16824255379422473
8.311126721249062,5.1969543831154734,1.8179319166208139,0.12682642771055158
1.5328431662449404,4.0146289125860317,2.8856749741397705,0.23940700978433807
1.7926830815773909,4.5560442132016279,2.1569844043805588,0.20405851351815921
5.9938279152084348,5.4060669313977847,2.4585204738962467,0.39528936580712232
8.7456204083746449,5.2675395461385257,1.5034631588801131,0.045792562460303492
1.9643466571457324,5.9636118950850712,2.9900527476167671,0.13672614074143552
3.1032367290009475,5.2407154193160883,1.9213445789462327,0.2803144037798122
7.7740483824117756,4.9550117472554653,1.5930946598102329,0.1311641912541629
9.7182642606096739,5.5228651263680151,2.1873930623047708,0.072653461075966347
5.0074118620234227,5.8066557439281059,1.6935450857730627,0.52825004997602365
1.4389750255125078,5.4413918934367036,1.7284900652363635,0.039630755653644607
0.13936287708201545,5.9264224470987594,2.4484242195453154,0.02500417542633953
2.2965602999885526,5.5640103414763544,2.0893910873553496,0.14090730742199872
1.3182221778652103,5.7336028765238529,2.8827786752324926,0.10734406689612869
6.776586736128575,4.2282081423672739,1.9787347419121051,0.22051737816975617
1.2183250462853112,5.4648270059875754,2.5892701925758517,0.10063666103986779
5.0632993162063302,4.8801773990547375,2.1916491452323612,0.45468747543516974
6.9426243564288646,5.1062076048225506,2.489926951693918,0.30598021911573853
5.8111660922090236,5.3082048189647137,2.3995430350739855,0.40769094197368688
1.9977565166005762,5.9396302334111386,2.2091759591384972,0.092133563323093776
8.0412452618226276,5.969156162863249,2.9250916419366559,0.26600770774411098
7.1540712961580164,4.5764564909758105,2.0140704641324341,0.21890738918688621
7.389840039155418,5.4675069948758326,1.7658532518739087,0.31311820308790739
1.3105775155731325,5.4999670758705372,2.5171410913197425,0.099445568761820174
1.2375380365034461,4.6929857226260978,2.7690113419618632,0.16577615925559849
9.2756255100650762,4.2477395497284416,1.5603806099098856,0.0035661342888605647
3.9757819382494066,4.0818939205714395,2.1744490326340209,0.45933935400457943
3.0094869178093973,5.5546862550583569,2.8387315345309894,0.2356751827943053
4.8858404535153337,4.979399483633812,2.6244279283843013,0.38079337389532009
6.6286421276358247,5.9710803389898519,2.9877115747464424,0.32669532514874744
9.5562325704696995,4.9299469123873063,2.2971207173958659,0.057288622080057715
2.8644622688205503,5.9558339581476805,2.4899935782017266,0.18582246973068742
9.2480842931202716,4.8231520043881195,1.9537204217068922,0.039377347884826767
0.24859491386256316,5.587364301119945,2.9213033994989885,0.064443738787674426
5.5519804232682466,4.1696385446236643,2.0495032328348044,0.38865751414343946
6.3397511168108514,5.1109234202755278,2.6077660690299429,0.34317409512717928
1.0589740375075329,5.6041195739714489,2.1047103061786228,0.046147051647363151
1.4033959706391264,5.8494033344397778,2.342728395094499,0.070501566059937001
4.1911431931630379,5.6451661812348632,2.5796738025323194,0.33071066783401393
9.6623191214318176,4.0739414544023482,2.2634012276270314,0.020965169304241041
5.9604255323437281,4.7454046826134686,2.8606294903642628,0.31942163715012484
9.3302322160021127,4.0973969446277021,2.1289514818917152,0.022905816034271196
8.0436091561297083,4.2185645822291162,2.4706076972149877,0.12209486683016368
4.6738160155529149,5.3506112573349682,2.0135436499500812,0.46936010090103297
7.8476344925218742,5.4265163926233964,2.1122350023465195,0.24544701230067908
0.17836783976987736,5.5474413655032526,2.1600751623503287,0.021084101635563665
1.0914399676573494,5.7309130961113262,1.688710527468428,0.013596785011201087
8.2942861488273643,5.4788629369530195,1.63758551858851,0.13929828394032734
7.9681708832516174,5.6017431842132641,2.5012348847201369,0.25554910020488453
2.3264074196643367,4.0979274196465587,2.4832766075145782,0.31222398394961132
5.3076959059905349,4.4690703008825974,2.4943645713151428,0.3788738558459519
6.060158207000109,5.2437955467504915,1.5296496680140375,0.56696788737847814
8.6773895377601118,5.7162506092496468,1.9898202640076699,0.16607255979519914
6.0310715733872566,4.0090002498793185,1.7967147708887954,0.29545083296710561
4.1257156927368035,5.0292586842326994,2.6672271338160183,0.35401439527160278
3.7418404340718272,5.3545747987287946,2.7909456020941952,0.30320899177974431
4.2588208637350986,4.059214578257226,1.870020565839221,0.53171579147021508
6.5193102557997413,4.8027111151067761,2.5017737382719796,0.31587685792508713
8.6749063175232486,5.7912697627673939,1.6940442051874116,0.13863706744865642
4.5389688207629977,5.3432256177117177,1.9127287884025699,0.47858042970598147
2.4783956295135812,4.4753167267211946,1.7079817443501293,0.29558710706871549
2.3666236299758117,5.7055622592638251,1.9252811498988438,0.11545189015691992
7.460142802434464,4.6960628468190286,2.5121048210239167,0.21730446418138816
8.165687634239104,5.7066893422881186,2.8654903652778785,0.24148605855775565
1.0527807985412496,4.5978873022378108,1.8037836118862789,0.080360639911022852
0.66558856955178158,5.1806405017662982,2.3131185524260789,0.064337190125591484
5.9443366375645184,4.7938801354956677,2.5520866518651486,0.3539791125369397
1.4617324419269828,4.5496501015101343,2.9293837027283485,0.19585611346485871
8.246641904563413,5.7731151243437386,2.4150907243307609,0.24506647040805105
3.1033467392407443,4.3751873638789824,1.8826603965410711,0.42279275830957869
1.4387193297114265,4.1696231824715264,2.4382172353709044,0.21903728350996593
9.2097047248745021,4.6838538770913205,1.9807367425170241,0.037107788794553079
1.6553172273527816,5.4352782952831351,2.9641925860375617,0.14961619584268737
2.8472008233793558,5.6148632119525637,2.0995142027454552,0.19977099919765851
1.5361339519205863,5.9974867401335299,2.5281415811415213,0.083365011905490866
1.1549006366535497,4.5927241140223298,1.5348413735201376,0.053029642967364905
0.21148016336440034,4.8158839022625646,2.1000921692021333,0.043047165603684073
0.55395409164260112,4.2736425560592526,2.8126614199837672,0.1482866832309182
1.7464147093585269,5.1497438592460671,2.4153411666498688,0.15342441750302557
0.53381932627175388,5.9951600745258347,2.1659143295939645,0.01921989231583323
5.9114381611097127,5.4017620202413168,2.903906249153589,0.33910028427437705
6.8071452679950637,5.1904256808267437,2.7809765642208437,0.30367846404663429
3.9363045683202822,4.7847381858435885,1.9833235107344074,0.46011746786318763
3.1799109695204941,5.8305975205711098,2.3168226030620094,0.2243194943762809
5.045262370222301,4.9938331922606984,2.234736384138694,0.44736159075435955
8.7500494223460858,4.2687338266261232,2.4483037501722933,0.076494765249919702
8.5113162682220604,4.7307569263982669,2.0011669004381334,0.083891906053951845
0.43475062012791943,4.1343333376955336,1.8663075011488324,0.075116129630150671
1.8149840959652408,4.4039580753775631,2.869007752883304,0.23197555860616392
2.3674487110439602,4.0353375619998246,2.8858117492477593,0.2932217500939206
2.4938757583221181,4.9065598330003271,2.7649843286429685,0.24715556344442077
5.7123265174277273,5.2690805299035945,2.967306646146842,0.33326698184320536
4.162624257031923,4.6865849247578151,2.6174872886695328,0.37446751706032277
0.49254119927593987,4.8407635430105547,2.6470008428429992,0.098012995705497166
3.7361413845957161,5.9184185456891516,2.6438851379439612,0.26903964147029846
5.2375294871763725,5.5039262431498308,2.2209114464134601,0.44703803906015976
1.0167190290371597,5.0817132738899025,2.1846782917714074,0.081062111400500431
8.334585537885598,4.5690817502236509,1.8603394142235048,0.069304923819964351
0.51961866465104256,5.79399359754599,2.4672287915389357,0.041248846384769534
9.2484186901806211,4.470194233761319,1.9339802041535017,0.024436381769078377
0.99113141579875497,4.6506854610333539,1.8867126145535316,0.08078623278568986
8.4357495159775269,5.818129628845897,2.3789420611440821,0.22946190161383756
9.0265314392761713,5.0590841105701445,2.1149735823375648,0.081389037771290224
9.795706805865926,5.4846358988359531,1.8282849131919483,0.03393093364870596
8.0202588027359347,5.1814895883275325,2.7240840251292466,0.21328650612578157
7.7947754077132894,5.3068784180189903,2.7908548789415639,0.24082466893350218
6.4248327599554766,4.5987665830296507,1.7515492795166714,0.33155913782795815
7.7899635457812897,4.4827441232533261,1.5112605491999997,0.060358237728967666
1.3455220841314708,4.6449846943373307,2.0041949527940606,0.12868875522968948
5.3606803594763726,4.3108831281668447,2.696266253521129,0.34381019947478597
5.1422287019041448,5.7486287305816148,2.7587607993514869,0.3538296990860274
8.5757214412255749,4.5664938665002284,1.7074936051740739,0.037193421222964852
4.6279936559351587,5.1229787888287692,2.6615038517745768,0.36928539471428939
3.8508949610035348,5.5839488502827486,1.6735562509641442,0.34954099284396883
6.3956327123711008,5.5676482187514269,2.0850938852347936,0.44323423984704186
2.6646331750084604,4.8767725171683853,2.9979142725178738,0.25406638370375267
1.3976841095395687,4.9525146171734509,1.7888862348463648,0.0776125598542899
4.778772740237458,5.9894034978700494,1.7309453738664398,0.4523717623680909
4.1688936859488503,5.3491949539580483,2.1342004988201904,0.40211405673614242
2.325699405288737,5.6292768862357656,2.4295027889547924,0.1632976237348451
3.6751181011512801,5.8051079384384643,2.8993511736198796,0.26333254871002459
3.6639244982624741,5.5751796724586784,2.9712317182995513,0.27366128774674192
3.2749556441254546,4.3703586899071354,1.6044609548870921,0.4936919841332405
3.7946407972692899,5.1243414674751442,1.706996276021858,0.43251719099175823
6.8574334545594535,4.2037883146290902,2.6861069608439907,0.22853158234530294
2.968764745712853,5.3058442531279972,1.9059482284062907,0.24739560416926112
9.4885792671534048,5.910698856375622,2.8272735892595406,0.15881065806240674
9.1634801953817799,5.0254641286002224,2.4951798858436303,0.10131583303423561
4.809104283000786,4.8659449857355348,1.6677672035710158,0.5992559261062349
3.2836120500468882,4.0716855028363259,2.7487939273860107,0.34914775234898238
5.3543478983000314,5.9195490446584405,1.7645345700121138,0.53838209199258824
8.4856048877362458,4.2060053682603176,2.1352430920194809,0.062842372026408327
6.5258734056010201,4.0821581866096937,2.328277392838995,0.24760053132133786
8.0439182794707733,4.4921332230098772,2.2511492236204171,0.12795041522500544
5.3272227606574019,4.1310608678367648,2.5292443734227259,0.35354193539900469
6.3291762926762072,4.9102356848235242,2.4790301023038825,0.34243435820690243
2.8815561418246172,5.0321756025142248,2.988063008292082,0.25829936998235875
7.3489316231029083,4.6251398980571681,2.999132863836282,0.22074865322000209
2.0240459312571835,4.1019209651497723,2.2746891039534614,0.28965548628755183
6.9479812881849821,4.2232007364984536,1.642798630441296,0.15382905477102324
8.6071906832589402,4.769008755979856,2.5917649484530774,0.12887752293449023
1.3210283730154393,4.1210569016530725,2.9649961173248838,0.21593342097084728
6.1437974054191979,5.3963794512198273,1.9774895814435305,0.4708309445528126
0.95095748229934607,4.4140410830496242,2.1918133287563606,0.13094962509064847
7.257156282714269,4.6041431375672772,2.1371653872231837,0.21653995687831956
0.84493218823520233,4.7882515543561954,1.5771287318353941,0.027836848236382668
9.3593982270062597,4.833219266138296,2.5083966468351671,0.078269786295370306
1.3740793003780216,4.0033214153496015,2.0300065426027016,0.21292904935043669
9.5888024590908039,4.2241407419973953,2.6811958119472532,0.050390299344430255
8.0088417608509666,5.7255291274817566,2.748180112922979,0.25766605243405394
5.9368200446635413,4.0024661250238163,2.7318461798967681,0.28488683675788462
7.8262410462954692,5.01633471162575,2.1249989970598202,0.19631740413526672
7.951148389830859,4.979004013014416,1.9823185233613492,0.16393940829950635
9.4602706281733031,4.6661883220212754,2.6232311695005821,0.071763903200655968
2.533833538391872,4.8626540402928988,2.7020841507640845,0.25527205192741731
5.9007589535830913,5.5611622750531691,2.2368861695870494,0.44192771489111893
0.95049197564401222,5.6824074124299129,2.8395465293044548,0.08784822607131447
6.1616570002412132,4.5206970868305003,1.7158630441178375,0.36890516767086923
1.7129130409278881,4.6449808819354601,2.8186031694884401,0.20653046866657657
5.649506114724419,4.4849657060566654,1.6441428494578219,0.47328333321617833
5.7243051403384975,4.9597268011021303,1.7302882830819208,0.52418184111139998
4.6598515298122738,5.3665167153176263,2.3007600199109408,0.41461358890588329
5.2263177551312276,4.4565057509268406,1.6012777202811226,0.55634788468410601
7.6392339000658795,4.6614714841097333,1.5792106521001656,0.10702721077609688
7.9924471651206659,5.8607692351783012,1.5007781162485583,0.24299219535796016
4.9215321557542913,4.0971385796939161,2.1544749895413946,0.43138483889757501
5.9959344152261229,4.921539210479132,2.6619358219383447,0.34628060404858962
9.3123623569010192,5.4231160831935554,1.5522575254198734,0.027915297235632776
1.1973358850112281,4.3009080231149479,2.4783864096987829,0.18420994177180064
1.1710356590011051,4.0947480400109635,2.7346909761242797,0.20648509303938986
0.87709011910768409,4.2764107432770615,1.7520012728668066,0.086895944066317177
6.5786328504052785,5.8376463870613655,1.7202956022321063,0.52979709239786144
4.186083007903795,4.018519563642247,2.7912014604308042,0.35762365145085506
7.7432141614184324,4.3766439496227036,2.7346869149251418,0.1713967454700068
6.7123141330859255,4.0625670258032889,2.3084126493962804,0.22416841417857405
3.3363775832823817,4.221258935124407,2.7287998189409706,0.34769173918907953
8.9836654736153569,5.2402985732565925,1.6391341161367421,0.04496291224586238
7.6253214707065231,4.4832778174781716,2.0917222769081318,0.154712217683972
2.7053494091017569,5.1384241008613536,2.606696334159559,0.24815646676322062
3.6419201777205403,5.1803907655322519,1.886177938985945,0.38014629295724639
3.1443998020426287,5.6988706661795581,2.6284933716503289,0.23724882743677542
1.5761164862499966,4.0094827858237476,2.2562679065862206,0.24776258851628727
1.4778337254219165,5.7067389186847333,2.6253989819223493,0.10408811061482287
9.3612746337574411,5.238238172853948,2.1970194567859944,0.078237267928359042
4.3790403719875322,4.325486972209915,2.0518565103327262,0.48719754459748876
3.8331982277740986,5.5458747762705682,1.8287838247179484,0.35268576930154855
7.2968570867737794,5.710983083581171,1.8125690121525224,0.3762513473275062
5.5299306525289991,4.5085269675083151,2.6272362158570939,0.35292298650622844
9.3613998683846216,5.8375873618053618,1.6783655220509408,0.065751306581573368
7.8030149390939219,4.9089148605973154,1.6289735251664177,0.12666929981653449
4.793695641245403,5.2068489086666432,1.7644370475331952,0.55142680511353004
3.7635947348082621,5.969299067235287,1.7630197671808827,0.25933183052904363
9.8663154492432206,4.7230721572783985,2.7346614342103495,0.062372068361501949
7.1776023600364347,5.6263186916402255,2.0977599352113185,0.36265738009845588
9.5119466000384119,4.6367982356569195,2.9855826860407237,0.088303910573958741
1.1847857721704136,5.5984270444829818,1.7058168866859185,0.020622353767305555
8.5053367919078262,5.2014678377252848,2.4803097385404649,0.16603657095320273
6.3707388399120752,4.4327113904508026,2.173094260801876,0.30918015762725959
1.2192167833511258,4.8280521875784732,2.0893772650456111,0.10768682255175654
5.882579999692207,4.6352712687271236,2.8126262985811232,0.32224265056569856
6.8609636510544885,4.1562167861607282,2.9633934687425993,0.22249215120648685
0.12302685888602838,4.059669540199395,2.8092884381612682,0.13335433991129619
4.5431796184174651,4.6929573108143616,1.7884510185526996,0.55718570871312978
8.2539951119632118,4.0380682956349734,1.831196881813401,0.038572528535720699
2.9535902534408986,4.3309755151635496,2.4841108186425949,0.34519776106720079
4.5854808179855109,5.4503666417017378,1.9336253724572876,0.46793326980384214
4.4231412706789319,5.4161824713671756,2.6020876961708699,0.35731563337027505


==> anc/competitors/data/v2/gaussian_pdf__s42_holdout.csv <==
x0,x1,x2,y
3.5740848182547613,4.120296939389883,2.8469509955657157,0.34484733653677629
3.7220865884027132,5.4221507031092706,1.5505920607521453,0.35356788948590889
5.7600366234195333,5.8299650029653831,1.8520701169752203,0.53955163685127194
7.4709189228396955,4.532345482114934,2.8013976716891165,0.20591655949136001
1.8460735131746597,4.4592496086319784,1.5975352908160885,0.16425930721314855
5.8460564619080451,5.0227309135434037,2.0350969894243898,0.45276628709056183
5.3477234467845305,4.5212910119247658,2.9176539742163552,0.32926386923948042
6.0249216856662446,5.2256356580808463,1.6193283436216461,0.54671505353755334
2.6416365959286536,5.2943615098108241,2.0499341921672047,0.21116928412031727
0.14664780272794942,5.0678048981373891,1.7531168142427604,0.011094863308886246
2.3165897078905271,5.6646178487417274,2.1259998276133856,0.13611673788808482
8.8937487884561204,5.5548363872051816,2.287195924271086,0.15063805369336061
8.9564104287536335,4.619326444385762,2.1366615177198822,0.059643350850224569
0.68546053396653872,4.0084520812432158,1.9299836346855099,0.117682998435514
4.0404651099814988,5.3075928566426009,1.7932949103536522,0.43444290303670008
8.4936733428383651,4.0768203716327296,2.1647112369877037,0.057620285935951879
9.7926742478966329,5.1178883441754506,2.6058462227171901,0.076772782563167066
5.5722577790877921,4.3082683511830417,2.3572676501021954,0.36741491382920449
3.1711813702097702,4.2025552500198042,2.107844576523016,0.42089392948426008
5.9999946963838564,5.2048598303596725,2.557404441805375,0.3725712971672302
8.6346545304538029,4.2575644216030719,1.774249144946288,0.026878028641290644
1.6788882046081977,5.8806564215607198,2.7434873585726032,0.11281099272898003
1.9397945465266941,4.2057655771718911,2.9769493023088374,0.251430013064117
5.1434339784847776,4.4445771662978721,2.7635444247430945,0.35046680472235192
1.0064515530255158,4.6161820479751023,2.1560223045775864,0.11419709582151728
7.8428917880319808,4.0467285938550166,2.3482266893815988,0.11528223472574278
4.4406288552002575,4.853416721280146,1.5207308569041493,0.6337941861374411
8.1212165611350482,4.3359509392379163,1.9225142925659511,0.074874241701419861
9.0712340698225109,4.2132833952977045,2.6236305487317693,0.068645754025670622
6.793441221372488,5.9104199845612957,1.82035720259818,0.48836867324244576
2.6648255520291442,5.5684246912770092,2.6982985825420407,0.20771235056459514
5.0577931565072998,4.5594995905735329,2.5173460808371177,0.38953711917216888
3.2819850650909932,4.3618704257195757,2.6937470764874489,0.34256701960467406
6.8598899292841722,5.413915656930083,2.6964407392226772,0.32119197998261323
7.2155309321344108,5.3345070854461607,2.2491753554854634,0.31339942003396665
8.5206435565796355,5.8468115170320143,2.3787703195534444,0.22350618467377556
4.0166932087237219,5.8530722358316574,2.3423375004084401,0.3139652966148509
7.7508614355542962,5.4871192907350483,2.7313415079710825,0.259694453998839
2.1131211369526568,4.8085476838505414,2.4631240022908205,0.22308776598863519
4.3823073319898267,4.9136896637909224,2.1781556837302336,0.44564318372099176
2.1093696966810596,4.0362808962377539,1.7999843534883226,0.31324184483160822
8.1482685043702254,4.7645769725700715,2.1452488768658342,0.13436622073104634
8.0277302137655475,4.2786808371978386,2.5931984905519618,0.13561286409070522
7.1824606531537079,4.0134653709408603,1.7013790711248631,0.10371735991796187
3.2448833244657549,5.5706676619291038,2.6429761952035316,0.25689339886979196
7.4756763144360328,4.7013692721939488,2.4715986688765499,0.21549018137695169
7.404704377310658,5.0689718383378732,1.5063110716583357,0.19950982324131947
8.1072622504349656,5.0661419061646971,1.7877146379896209,0.13161875485743946
2.8050517496919625,5.8621565102663853,1.8834888805055092,0.14222219676545697
3.4954120031627545,5.7964911995878268,2.8902787777517345,0.25201267509138853
9.5072166552727815,4.5012831266379294,2.8217047214798523,0.07345932624445424
3.027588169531692,5.7347108615852243,1.9745949816997985,0.19786878842417982
2.7584841228057808,5.8307168724907008,1.8656570036979969,0.13814207676751555
1.3071742595763802,4.509122843860494,2.9342878818703082,0.18790035848178727
6.6906872593709803,5.14836815734159,2.435210760912069,0.33601691015230023
0.42512285190263954,4.1180325780408449,2.9540048335524896,0.15496086924117594
9.5229522072305191,4.6594133831390145,2.1599875389215297,0.036696667997693021
9.5536656305954679,4.9092428733868152,2.8117597068450011,0.090898888334181832
9.2952236733983291,4.5610176094207828,2.5900269228833372,0.07264258388931219
1.9672859743542137,4.7375778767519767,2.8304829631410242,0.21884136663116049
0.7526551324162678,4.481435461146666,1.6122525471373947,0.042762205213061386
2.0759994315227246,4.8614081327044314,1.7094788945587005,0.1551061878372321
0.1128197051348645,4.0065815496692663,1.903788091631863,0.064867303404124832
3.7960836720138156,4.5286445575012229,1.5269904687882709,0.58369610674789518
7.4942358433493546,4.1272037091896303,1.6126919663937729,0.070128294044001227
6.5610497781125376,5.8130631496024616,2.5466871104107831,0.37609029167433039
0.36961137754106921,4.3088511043073972,2.5854840204639782,0.12116657633178976
9.528376059066316,4.4666922020744826,2.8186370411245605,0.070744064948293398
0.79384942853926388,5.3265708328613233,1.8794884359874606,0.02903957713939526
7.3961023999535183,5.4576655479001648,1.6703009076639876,0.30531217554088957
3.503596986660872,4.4247402797542978,1.5435094389131661,0.54219213204604988
5.4799036741551639,5.3241754463181374,2.5965792702545309,0.38443007100350035
0.14983263890954945,5.1619646642886643,1.7404582707817804,0.0090888510158538931
8.8121816891120357,5.4067418447772351,2.8593252014151398,0.17207595635393286
9.890214072588325,4.2126678532771908,2.261641246913431,0.018929034794389839
7.6929706933218203,4.6841448525506628,1.890488656482133,0.14906591018109994
5.3387865544560231,4.5280813489241583,2.6572472311197051,0.35921603096286514
3.4582181751283048,4.6290820826581838,1.939887255107589,0.42965180953840937
2.1592474320519339,5.0957160039026199,2.0467423565552894,0.17456875456889154
8.6873585217086848,4.7915875543983422,2.007138260842197,0.075746060567184983
2.3800899700311784,4.2603548744429487,2.5622958945663776,0.29815259694956714
0.66346414576076373,5.1288509118457402,2.1920739034973069,0.05728849526555771
8.6314437926966168,5.6777774818217388,2.3204699112215774,0.19169032618007878
0.3207381838815937,5.8753089296035288,2.1774768974529248,0.017742988448159774
1.301041962936158,4.5705380293329734,2.8082801661719214,0.18081280726505103
9.4981686618820564,4.0569721036111384,2.5920950614304403,0.042609332193547483
6.4413256546116564,5.0934033178165814,2.1886819267539792,0.3779696168243909
6.0207373554347647,4.7669783278278999,2.3657785777263007,0.36731556008558841
8.7736569706728567,4.2087760382379225,2.9681208476890704,0.10324969924776246
6.272998704853431,5.9284614669647873,2.5845644754120927,0.38348981356475409
4.2935424584740716,5.0375300530143834,2.5892361730163924,0.37059529358094451
9.5945533248024333,5.9681983551458231,2.2201478407572646,0.1186536923850464
5.0510873984121645,5.7500002391869671,1.9400436719110963,0.4830656256080807
5.0139434748074603,5.2135069686631885,1.5432155964102812,0.64260201989913257
2.2187944259798744,4.2549322674029995,1.9898545435078996,0.29772302037211867
5.0649184749971159,5.0427111122525314,1.9025958368016553,0.52556189999267999
2.8435257592953898,5.0547712856783242,2.3157144152975362,0.27372733181385611
2.2672921035114859,4.5235570317051561,2.6464192579639838,0.26272494129999124
6.9516736779117574,4.613348646364293,1.7030670943944881,0.22877723687638779
5.1289230682622353,5.5124622309353652,2.2848684281445157,0.43153916138931198
3.9192161882629195,4.8555927758163326,1.9090552696341694,0.46445074653835028
6.0543747940856996,5.6392068880624269,2.0317338764474471,0.48202113605708397
0.10417125128865723,4.5464841472154625,2.8424679427331814,0.10373644632082267
3.1276016554762585,4.0648656797428746,1.7510408289201564,0.49486880684177059
8.3199595840036409,4.8742815168607869,2.8869878733237164,0.16991468519579334
9.678734945786525,4.0066631607576415,2.1450610460595905,0.014133749117566799
6.0717040736387133,4.1961362402248872,2.9810021366261705,0.27521869625014583
6.252840340963937,5.9458557213338334,2.1931359479035355,0.45152299098456755
8.1741929450739175,4.3931764088743224,2.3731986052945757,0.11843318659341465
9.2610445463835092,5.9241508523815636,2.1080956078945587,0.13552989343373995
6.0749425024030677,4.4575080091159469,2.0068067305577357,0.36011134966537756
0.56469305397340075,4.8030532609691248,2.4906367909496705,0.094376834073359825
3.1749791319429899,4.9744711257014806,2.0112542884457567,0.33319987925676997
8.5315725137842904,5.351824761871713,1.7451350516579425,0.10895824371646741
2.5582471365260684,4.8300924575458382,1.622750427902534,0.23128190348595101
5.3780067916298169,5.8902371619842882,1.8670494218309401,0.51582171614570937
5.6405833667604588,5.5950852551745855,2.3203111184326186,0.4308938406753664
7.3546168667703204,5.7742378184538561,2.6936402309919765,0.31254513242236803
9.4231495453825271,4.6282133444761016,2.1051554916948385,0.035494644823275634
6.0325401504590106,4.9642651433250986,2.5611131410423797,0.35792427274380706
4.7558337435529072,5.1303644828216886,2.5356451859783693,0.39009823392365228
0.29680805177985548,4.7969292661825094,2.7294625518382194,0.094114365868888938
1.4697904920543658,5.1790580283422383,2.2344958728292315,0.11283610608285306
8.1829848095516713,5.7191073059712343,2.6586344908457469,0.24481774672106843
6.7333858937412607,4.972329009978262,2.2217110422131023,0.32875879644630451
8.3222942363627759,4.1495600847528191,1.959538396459805,0.052866665829338036
9.5083445138905454,4.9503698156303777,1.8662109789401204,0.027146916018711574
0.16905777802665778,5.0279282653413313,1.7904686688335687,0.014056421634655907
1.8779133478319388,4.5849510942455662,1.7389143112419632,0.17119005185894981
8.7416352006948088,4.2048204685085873,1.9767140250694202,0.036325123722645507
8.0151222752911035,5.1551583995814303,2.4319389119269355,0.20593830570455313
2.3778425015915539,4.4129074861901936,1.6533511709501814,0.28356095634730311
7.1393360168642008,5.5722858186164128,2.3010579261628155,0.34463882655693473
4.5119817711145229,5.2096403634942838,1.7366083319554848,0.53119292450250777
5.008136718250479,4.4581599707266992,2.1908182703011816,0.4422920202888318
3.9024032698286391,5.2466886809352395,2.4424445557817185,0.35188130703817772
7.1603927247420183,5.8817436071985476,2.9328725109653497,0.31005116727425297
5.1789968722027035,4.5557079691539117,2.2725258631729641,0.423795464678144
7.6699641949701869,5.9875905385778285,2.971763279554275,0.28667640283281848
4.4351328189976407,4.3798445297092394,2.8125676437725491,0.35547831553182474
2.0527733365772391,5.8925257895017955,2.2650768090441611,0.104930622691362
7.6040928303796544,4.5401780285426678,1.9663079795850869,0.15104731523703763
2.5272275953328247,5.6125975013199181,2.919641659538585,0.19596187863782949
5.3527902532712996,4.8570620677281582,1.8969190903176143,0.50947291191740163
8.2876041498647055,5.0029302611343542,1.81736942496924,0.10745339372138589
8.4578728486762618,4.4291811593014625,2.0037522261478582,0.066123901579535377
0.43616651112776017,5.9722716676384726,2.8011016423766955,0.050635781071632587
9.5491468552863896,5.3183384615920044,2.3259296591959213,0.082211899674286854
1.2815524368584652,4.3028605740623771,2.2734581376764726,0.18188989237507999
6.1203668375745144,5.3250590755427973,1.5437638432410279,0.56726661233290321
4.1858090425322017,5.9849894008082964,1.9457801166668398,0.33515612309458959
4.4297498399331614,4.7989461003988456,1.9167644188295005,0.51212389405978564
6.5869402046798431,5.9876824847237859,1.9948870586960112,0.47916677927287898
1.1812112263174634,4.2115081851633871,2.4174768438784913,0.18855789721478847
1.3630552344545643,5.2032559497394448,1.895818931732119,0.06779881836763306
6.1759274747919779,5.7936771411470813,2.2348966467964559,0.4409508611047146
3.5565113208334278,4.0123286064502599,1.9233565700118489,0.50552684909391121
9.7108082244238432,4.5227588485522006,1.5196396448650096,0.0019378611851772164
0.69171250669696649,4.6680086174957358,2.5747063529884651,0.11785821377090645
0.4423459212653702,5.5204736263094096,1.5330199964819768,0.0027025337067445821
1.3642034995476549,4.9017195393989708,2.0807369066661234,0.11327494876681803
5.0053599374604394,4.8453090905354594,2.0368971090915871,0.48942957229556944
1.8290877806092742,4.5118444442366048,2.3520380012264321,0.22184483264171961
7.3013392832700656,5.9240102103352275,1.9128543759817946,0.40340091335581668
3.6221237489103677,5.6903717124425972,2.2252624974094886,0.29176568811958214
7.8884908592458221,4.8847578673388083,2.3214461496650181,0.18650697538642388
9.6152361700268258,5.4030836452394215,2.0149928405413777,0.055826107466422553
3.4440003215248227,5.2571553805838693,1.5190896561698282,0.32289506825150216
4.0888024763876052,4.0674005606517589,2.4462255730121472,0.40877739962485699
6.5491163604701423,4.1991340439243352,2.1276894991800019,0.25538822592014238
3.0119956542349779,5.4225021215224016,1.6972661125082789,0.21490828540676615
1.0533380315450203,5.5963358322740691,2.7995496807632394,0.095738581643183718
7.2692826918792219,5.2018941541939396,2.7347883221425153,0.27477815026396857
3.9667021196311349,5.9772710436890746,2.6505856318835601,0.28295418885022489
6.8735534654980581,5.6908560925201499,1.6064477893436304,0.47471787352690464
5.6518678889502292,4.2294157471952127,1.5278918877065764,0.42432306472070863
9.9927944821036512,4.3743571829423811,2.8047780145614345,0.04794684068669109
4.9178941367890472,4.5269052967369019,2.1832760805180551,0.45074117406549408
2.3285042401278644,5.8479511875103576,2.6894745334490153,0.15793636305453168
4.4665985506637407,4.8228763615008452,2.3676555047621379,0.41760390224314975
5.5681520751728995,4.3147689646113934,2.5474990601647938,0.34779337047478137
2.9252269707318854,4.2359495706888817,2.6301159970387986,0.33581155478584424
7.4283723620543194,5.7205112591013734,2.5530514110612321,0.31316169152548723
5.9338963056321337,5.1833668925193273,2.404636746794147,0.39609248595441621
6.4342922930147246,5.8624899586359671,1.6534899754060759,0.56967893773724987
1.0947011998377387,4.3267726245620732,2.7278724424170457,0.18169318898934117
9.5086165540487464,4.5041587794046301,1.9322824973311934,0.018087292263857906
4.4977335927322768,5.5489109027101424,2.3293504699872978,0.38774244526553414
0.47642013740199052,4.4974196562853361,2.1563064268973342,0.081506989993112247
0.76896686278767334,4.9929435653133138,2.5007658411813223,0.096031285118421267
8.3712855794697791,5.2515399851282458,1.6585340915944728,0.10279039473665645
1.8845495229095699,5.3088156028164466,2.9401152970527704,0.17261740026662195
8.2561349407027969,4.7261548038098287,1.6584034111278501,0.062586896010167078
8.3060363318901516,5.7841134329839754,2.7214026693894233,0.23918127194254343
7.8542517129504619,4.7360780916424963,1.7275117476434005,0.11352750200963921
6.0194516582982907,5.4817938159453474,2.1768775920060746,0.44557373091753194
6.0424209076332218,5.6955292586593416,2.8318090936778102,0.35049155275387511
2.6901568370577991,5.2696053017971423,1.8049051363384949,0.19954454454545176
0.41742772146762253,4.6994600989535691,2.4702801183496907,0.090111851128211573
7.1065490048410034,4.2083960545515389,1.8029117625551632,0.15237565020257501
0.14912926734909959,5.8786822871065292,2.4055841245364267,0.024374645872667758
0.21345236458805705,4.4436775606617607,2.259182150133034,0.076684659581205683
6.4002413886828515,4.3401440398661375,2.9286449528487681,0.26661572851260601
9.5136492659612646,4.3534825023331951,1.5894664245841827,0.0032366837544243817
2.2638858142988694,4.5822012320498366,1.6691255906908209,0.22834967732631894
0.071355959101233601,5.1682292969358121,1.520382570939889,0.002386019538779358
8.6204789143093468,4.3001829583870803,2.8141170929919146,0.1093608107477035
5.3843390682029764,5.5102550442783835,2.0355557696271265,0.49032732024189196
3.2893855018779727,5.1172366197309236,1.5857479949452702,0.32452738573671497
2.2795531628679546,4.5601212550780588,2.5190433505966365,0.26350278632159918
6.6987361394544926,5.6252457006229175,2.8794944902656088,0.32396927346282289
8.1082762597446987,5.3564905125423898,2.8859181769358759,0.21993021862225703
9.8719736239409404,5.811009927494883,2.9001967364222212,0.12936584942592902
2.8818686102194926,5.0421247560735818,2.3470943702659017,0.27894449079762468
9.4078434884429303,4.7122354326091145,2.9792344659353418,0.096933378905281919
4.0058419123028717,5.0446811822321767,2.6432778584920396,0.35020069315684088
0.19866226625066541,4.8899727954135939,1.7259951622483873,0.014412585383191122
1.6223561938826991,4.5191229467804996,2.9537499939499852,0.20930352550919143
3.1595237988502611,4.3313348402366882,2.4463754049428235,0.36446401425851516
0.89138733597060371,4.8092126445548313,2.5908484968642016,0.12302997116659044
5.0805406380240123,4.8413269358058981,2.9472938373286839,0.33817857622858177
0.70551191495754395,5.5500483046681861,2.0516555270503201,0.030002565797990693
0.53721327195277446,4.8974886269162017,1.6812606159157184,0.020598216761285391
6.1400210804561706,5.1317242045858658,1.6533510414979851,0.50219692869206711
0.62105967676889362,4.4835574700558807,2.0710977549127243,0.084830369622740792
7.9008638543090237,4.6555118621536682,1.709230495054362,0.096461225559093103
0.056221046316983214,4.125864090601377,2.9886824772694514,0.13240032427448672
0.37336962425916109,4.8321275659180953,2.1797616741912811,0.056625113268507818
4.6346743643557442,5.1959279664712792,2.8378054741028622,0.34556000670821863
8.854495632717267,4.9336290325515542,2.8112231714054596,0.13449337476289469
1.3665573319021795,5.1784313307374834,2.8905048304772185,0.14500436718275236
0.62184350388249543,5.8942445171950322,1.6826353713447066,0.0043852116803362231
2.6979919458540458,4.5500729974532543,2.6666298447489307,0.294637839403252
1.8638769781068609,4.7902749947794474,2.1303033726593892,0.18272181496612402
7.1798776170609973,5.443196346305097,1.9938553101405332,0.34321261626682187
0.7913112187637128,5.0097843429227282,1.86097501716467,0.041159114175107293
6.1693304485095313,4.0252317374484967,2.9203303921565542,0.26152651597888926
0.34575862832587956,5.6884074004295968,2.8290947376141613,0.059420951524525652
8.460148999655388,4.237648720410661,2.5963207901333352,0.1026339798740601
3.7959128438690728,5.9552763992716597,2.8094084618069539,0.264911038362871
1.8028253759452384,5.3728601144738741,1.5240989665372446,0.042222597688842303
4.6695406025956281,5.3374249942890986,1.8586025033766151,0.50439770738487522
3.4665997056030018,4.4099416087262497,1.6957876670255032,0.50516303987497779
3.9612063154081198,5.1582683354480903,1.6732080363692221,0.46270652062898432
6.026702290176404,4.9616941094110505,2.8763509947026051,0.32462972445052729
6.49251456520898,4.2176399393936581,2.8280473597832878,0.255862707463268
1.1985317241950944,4.3696868753981546,1.5201462304343984,0.074669536146199131
5.1006368704287697,4.4293947189548426,2.9501188153550153,0.33030773751963161
8.591016153401549,5.5143382217748576,2.3395600355762429,0.18002431558824702
6.4159490344015326,5.3471254963951171,1.6589796414448883,0.48980798574037793
6.2141396214548816,5.4911340269796405,2.359186253213998,0.40442990913490628
6.3168503595613226,4.2773885935354317,2.4133595006165196,0.28993664885933806
0.9942829393772501,5.4888761348915489,1.6392146862903314,0.014217580578778154
4.9764600604387024,4.6835125238639517,2.3694224182774368,0.41883039123704652
8.3551400004005156,5.4190165956927361,2.4090692872770845,0.19751281978319035
7.5326985986421384,5.896198402607066,2.5189280778228706,0.32146189313764756
6.5527279001208516,5.6728269858160942,2.8110361741312122,0.3387330826318144
6.7700671159118633,4.9623596166383868,2.8984835640280329,0.28403096011137308
0.82956082301271272,4.8821073411045184,2.5608945297310788,0.11164098318579861
5.5301808461450985,5.2863081779589107,1.5181601904362014,0.65024808454524674
8.1277049767596967,5.0209859331464184,2.9714073554937803,0.19483339682275477
7.6080989326135278,5.4942073552709898,2.792013090148906,0.26890989111014607
8.9397395102493498,4.4564714472177922,1.5531005566559333,0.0099852465164129503
8.7949438504465309,4.4752790333941626,1.6656092103348736,0.020792399246712046
0.89857976265315553,4.9623870490035245,1.6437454699130827,0.028636474326980889
6.9252253059806463,4.4595037709053917,2.6068114578288526,0.2452520238505457
4.0133849712334078,4.7733760232832037,1.5730337986526894,0.56568558477489228
3.2999192099810837,4.8850797101412757,2.6362471194994206,0.31659440358986918
2.6823989392563332,5.8087307568282185,2.5078853428622452,0.18333381648821698
9.7226277350500077,4.8598283771715902,1.7293721925583865,0.011096639354653609
5.3868804204619227,5.7914569307819734,2.8603746350243515,0.34612493073999651
6.4086973997431116,4.7489060668831211,1.8082836998260494,0.36289854096016372
1.166210569082845,4.6933099592300769,2.1598478211801981,0.12203668259511306
3.9232237223072461,5.4987408661887294,2.4857984666283652,0.32908152872432261
3.0625179322601603,4.4281714617091357,2.2787796613985223,0.36669850542557386
4.9535064937086659,5.7051390900147716,2.7119273370726718,0.35484724440752652
1.9905981679193718,5.2070915564779092,2.2155995028688857,0.15734570306021187
9.1702611603235944,5.2349749977145752,2.1739471732673437,0.089370705529353792
4.9860557868947826,4.3408821289162418,1.7110559144239992,0.5443306316913451
7.9992813476372193,4.5407211971015418,2.2005279354468699,0.13215089219718271
9.8250713837940982,4.4418334967494202,2.9553578151089499,0.064403718363369819
7.9154942280280771,5.2288328751245796,2.7248442290547601,0.22571174072147757
3.8627764190972158,4.7340120937379275,2.7177266554881205,0.34952507971051811
7.9147397214723494,5.2162924722397532,2.0144148720010828,0.2023915665202016
5.2126551093945945,5.6608242983294579,2.6114546020005278,0.37733060909847715
0.95356193648332144,5.4852912217132275,2.7033906071269165,0.09076153633212615
0.063988957077391051,4.9112161110549071,2.2023238664218461,0.040291047413061172
2.9835548591700078,5.5605684065523926,2.6730152166340391,0.23505471661953595
1.169348793509859,5.7555983683753009,2.9204812269848648,0.099780089646490239
6.7187350043279395,5.3974949211451726,2.7790110335971914,0.32138531833422884
2.0694449560583328,4.8081627344760767,1.8558354943814017,0.18136766375200541
8.4541034793331207,5.3957478140834372,2.8248401387631201,0.19700354200608458
7.0439671440275369,5.4205608806704326,2.6920415549746455,0.30970720918912231
3.6334986156328353,5.0637336697958064,1.7685902579731616,0.407722009036182
8.3222502744745768,5.2293996688179547,2.5680646488749623,0.18855171981070187
2.7013912515342362,5.3583466471748586,2.6695185731281494,0.22827526811775156
0.63861916321577561,4.0605778555459207,1.8039170287051163,0.091703997571752668
3.7682923569780091,5.5874770959801339,2.9569583172063201,0.279875623494174
4.2948491618400819,5.3962793053719418,2.9713297769933789,0.31420374987771282
3.7086316384031957,5.6966059143655112,1.9532940659242264,0.30500425311309459
3.9827383980475184,5.3102230440024076,2.5252236999329214,0.34489867557555515
5.0875344406360341,5.8535171631699248,2.9998686742615774,0.32265635080761429
0.51252019493465251,4.1635271266505125,2.6869264785401521,0.1478477327192714
5.5490465345409303,5.8473865656734931,2.4973031022038961,0.39758468641102612
1.3852489190337958,5.3852131351539789,2.9543819901958988,0.13535907590603935
2.5179818054193657,4.3916723146376437,1.7859940114843329,0.32294185201682307
1.3907891598159872,4.947498805990719,2.9310569936362398,0.1633922982012663
1.2995046562256407,4.9605430675099473,2.8750501044342909,0.15461431355219346
3.1257662435570674,5.4091595842957263,2.1027293628550261,0.26372562524194848
7.8791274071428861,4.5946691953116883,2.6339374495713535,0.17447826456639143
4.3096064091508124,4.3281146377697288,1.8142133539069207,0.551174403447665
8.8667986238296752,5.8304213974311825,2.2850855113900086,0.18100468807967146
4.5184885410515836,4.877228425391297,1.7831967831240481,0.54955633818274041
5.8085031453774061,5.0724657544449654,2.4968341084513836,0.38347776734539102
0.10464033124677474,5.6559109550611844,2.432040863839402,0.030386319152404945
8.1830194836604679,4.5151286452995958,2.3297817155068583,0.12429930638174408
6.9887408112455862,5.500101348612235,2.5470251608838295,0.3309711726184339
1.8988372693684907,5.2869708364815926,2.7973784740411793,0.1716730894349334
7.3881227356376744,4.1656546189843553,2.8716502588391561,0.18553438173239606
6.3933356131467693,5.3625417758109046,1.8205709627669031,0.4679297003330975
1.7314539608984902,5.3222633186991493,1.9043576282530545,0.088758018117855234
1.3192402084604882,5.7170942157531561,2.3002286100907536,0.069897295313511201
5.7637443612448438,5.8032884694386997,2.5245536895337715,0.39606102826376433
0.3336601345608059,5.1845838920892753,1.5189195736837229,0.0040148525676132083
3.0055515554733345,5.3504110011183208,2.3532926596963573,0.25866064700066549
8.9826228896306759,4.4244388104268424,2.811398546028185,0.095557645586389683
6.4997075317502695,4.3350768518746632,2.8828004523220616,0.26167005813234923
4.7661787829380264,5.1673624115594814,2.3425498238034064,0.4206707188248261
3.0195421861288629,4.5142536906909845,2.9499090356391267,0.29815389256610481
7.8960759745554014,5.2272234548356664,2.5906370368706337,0.22705768513037272
8.0882574737193877,4.3961277018254599,2.9280021281583117,0.15422449518377937
4.5470162926942512,5.2536500497512408,2.8750550744473027,0.33747090925179407
0.8937064002499906,5.966243590985302,1.7349531145924315,0.0080258834273691411
4.0822291939652509,5.655346527901413,2.1734719516626066,0.35407192381252767
7.6060121422215863,5.7982073777761372,2.5566327483121398,0.30462037154951155
1.2421223608741494,5.0905559182816926,1.9473582810173786,0.072859524100554074
7.2511044084121403,4.9453092389706823,2.4169921157258893,0.2624812056080908
9.7742747089463489,5.5143828890069573,2.4223693011664595,0.087947076173937905
4.2068451065645132,4.6981169137831866,1.5461414725900027,0.61493299015888248
9.1465307961060898,5.1402486452068246,2.2035828574298106,0.086918390628482875
7.6701685519752782,5.822109596335622,2.2773900670263858,0.31591539043511319
3.4279495112650182,4.374278079874272,2.1779282328640477,0.41779143136529057
5.6879069084092535,5.9436992198219132,2.9557731812815922,0.33705645327235367
1.9541886099824857,5.0807202584389204,1.8889293596077261,0.13454824000275262
3.1871944088755466,4.8421109382700447,2.3401270578704545,0.33278298393282302
8.349436355749603,4.5265995861908408,2.2775442626012343,0.10733899979574044
7.8795686353491847,4.8877695984809204,2.9619579386888653,0.20271057542889404
8.5606375384840732,5.3168533131099984,2.344011002282421,0.16375260437580066
8.2117075396551957,5.8159638171636514,1.6211554702420798,0.20698980836146033
6.788480843422958,4.8071648334657739,2.4509777635401022,0.29427977011903389
5.5581056013653942,4.2226787839540814,2.8441546542753766,0.31490102476568377
1.238510332109094,5.4200848553105265,1.9458695980257525,0.051062757191734004
9.4575335879207589,4.2071231386121246,2.758097088280965,0.059222467298030948
5.2545401674143433,4.5559518605560196,2.6625248730352622,0.3628753052374738
3.7102198685314134,5.8257205859055645,1.9443262256683569,0.28455498022656656
4.6546973897758868,5.5034508372457509,2.2010091285272386,0.42178170056692915
9.6573501294529613,4.6442196195851189,1.8402895263723704,0.0132961590942875
7.9258374215158431,5.4202232410847877,2.6580591281613737,0.24125788571039503
1.7169723674588899,5.8666025651941416,2.9075613980566959,0.12421463200720306
6.0360857684619624,5.8594104871517363,2.0817064931502403,0.47864816088238321
8.4567463406478804,4.1201260718552764,2.6776726995783591,0.10061877890239466
0.91991273958885733,5.0481833078407004,2.3833407211647173,0.093606921495567638
9.1420624165300879,4.3329226015002922,2.2597061398924385,0.045964603222517116
6.9030512736650937,5.6350435572664859,2.6347980461082301,0.33803381123504828
9.5744864347725152,4.8522346548576749,2.5785732850306102,0.07250174887907776
5.8914673550264567,5.8637104952769148,2.3062684274426584,0.43356946889395254
1.5470270253375806,4.4057665842432332,2.678930954187793,0.21123376449867859
0.20017586907265961,4.8409658297703579,1.7169478734509245,0.0150939151611423
5.3087003784604656,5.8312283606205026,2.0080741527955595,0.48141208029930416
0.92256511552135767,4.7942035992554048,2.3948381093804851,0.11302908799272478
6.44980631531305,5.237590435811736,2.5122011268053948,0.35431193600053607
7.5699769371742054,4.0465981176112784,1.9643101050415448,0.10189452315888232
6.5177246156753119,5.2374630903937431,1.7085658409041449,0.44202267014869706
3.899096566225484,4.3492282548867642,1.9345893148469329,0.50310115482854678
7.7240270235849584,4.6985590601346523,2.193978022232979,0.17613237855461777
4.5528188731667116,4.0386833087581149,2.8449451186620438,0.3458073500286703
7.7275286661012625,4.8071267867771921,2.524485399226359,0.20287490494818927
1.4977684779220501,5.3062418982747701,2.2793426362919944,0.10863282025161836
2.8128701544540813,4.9417247077792048,2.9619654464329215,0.26076393870607606
1.2449299833503746,4.5675224280469173,1.9354457640883669,0.11837729028395155
8.4095157352749759,4.1937658075485391,2.5807579320556862,0.10204962565879609
9.4366216083151393,4.010500154975345,2.9233918023101779,0.061096116957840028
6.0087356714185276,5.3794525284341805,2.7210503231866081,0.35780767538909092
4.1596398742139487,4.6029584687008454,2.2331687846484893,0.43905712183763401
7.582816412917591,4.8049198856848392,2.7038354452963729,0.2181794134203518
7.0832264579774007,4.3522101543768521,2.8207173319986101,0.2218628047892561
3.4939961534766937,4.1735775965833941,2.738446101251149,0.35409745021006361
8.9502351893864418,4.3888607367679686,2.460273538857527,0.072879264370072014
4.0762149192023625,4.6772171363001407,2.100488098848627,0.45698554823519616
0.32275051102503838,4.5101159063547973,1.7842365844374133,0.035690088749718622
2.799886950254078,4.5194618448842219,1.5796491054764985,0.3500405513250941
3.8447389757449004,5.3244975917821717,2.6848094704707144,0.31997953510050442
4.3843255753043806,4.5998211006661247,2.5723909557835842,0.38738172129211501
4.1376833949627727,4.5302632216823353,1.5357018486204514,0.63023516750633313
7.2752317531269792,5.6436552008627032,2.7648542702608667,0.30388539855840158
7.4602692485741304,4.1935980926658036,1.6664174551058908,0.087856021992385958
8.5966237914347534,5.4152948313438456,1.7328695801752243,0.10699276095220994
4.9787956059056473,4.9165518980312513,1.5119892409311946,0.66082018345425642
8.5078216045515429,5.7618820740710941,2.0441173384401599,0.19844487349693363
7.9496415441401238,5.0154751851044086,2.0419780734938104,0.17441921256844367


==> anc/competitors/data/v2/geometric_variance__s42.csv <==
x0,y
0.71916483884477067,0.5429934485957576
0.45110275180164183,2.6973673776385136
0.78687833592910594,0.34420123263037772
0.65789442324749114,0.79040147804038219
0.17534187831011963,26.822708598525161
0.88049788130940476,0.15414128477181779
0.70891176159228242,0.57921565874895475
0.72885144422156312,0.51042185113742011
0.20249090614043672,19.45022350689192
0.46030875031645369,2.5471053915322539
0.39663841938606503,3.8352006939297558
0.84141199107888143,0.22400254507220335
0.61509209606453163,1.0173643998674713
0.75820929061666398,0.42059238567684709
0.4547313590618649,2.6369428149051011
0.28179097742782155,9.0447525501825066
0.54366782961266791,1.5438809768248831
0.15105380488334028,37.20632950202495
0.76210493759406572,0.40959616094051665
0.60533151929765183,1.0770748072268965
0.70647019206829909,0.5881180728007267
0.38362077450389476,4.1883576262417233
0.87655841951592262,0.16065703308201634
0.81449689705775818,0.27962262618953526
0.72270679765900947,0.53090271217791685
0.25571096628157408,11.38263771748411
0.47337680298162732,2.3500983671240303
0.13504301262978302,47.429688844801483
0.22343159365403828,15.555735551120133
0.64643916259396372,0.84607494784564197
0.69580972472625369,0.62829606169084473
0.87400778594736805,0.16493510635611719
0.36066028651052162,4.9151302990049714
0.39636776482789515,3.8421628515385118
0.4756446490206464,2.3177173597132872
0.25157708726742856,11.825102274738915
0.20393720426837733,19.140549638130487
0.48056394098074706,2.249208592193213
0.28152747924070731,9.0650160835907183
0.63585119574600824,0.90067457552998897
0.44972153509786461,2.7207907861267047
0.76614255684626997,0.39841164489798664
0.66021208160179934,0.77954465470851686
0.34989331310563287,5.3102301945331547
0.76580784111616085,0.39933073045358813
0.74381148599744151,0.46305640276175308
0.40998270322413954,3.5102146481284486
0.33066248314419533,6.1217462321691478
0.64599640317998042,0.84829610874889072
0.21180198688744786,17.570142187243505
0.25992656198008668,10.954019060764505
0.10588981580080442,79.741179629505282
0.72953950200171069,0.50816671886328024
0.63188068527362573,0.92197351171434549
0.66413230290106806,0.76148092271738077
0.72458322481757431,0.52458254819137451
0.46713262043067194,2.4419611124125415
0.55499295676231497,1.4447474659290325
0.21183759850212597,17.56344174698037
0.19162405882877875,22.014727291068571
0.63472236943237736,0.90668299034407929
0.47687696491450604,2.300335355981086
0.55218888518495113,1.4686541859299858
0.71199908593282046,0.56811334889263576
0.60777465600047265,1.0618189705064325
0.54286352052639664,1.5511884477338973
0.54736572859633081,1.5107487009810943
0.34316007845008978,5.5778396310889269
0.12465426765435153,56.333315912858843
0.44937391138588989,2.7267233242398263
0.2716677382556234,9.8685515355437854
0.42682291497970892,3.1462509847797899
0.78272245861453293,0.35464941513367232
0.28715158869227264,8.6451939178460382
0.14664219335125284,39.683801645646234
0.32510711361759725,6.385308812587092
0.33487500621334687,5.9311348538643101
0.629533211781516,0.93478554195748009
0.54562572187302272,1.5262443420225829
0.7271185672851308,0.5161352458944749
0.63145083226191001,0.92430723998077335
0.42510948915205649,3.1811455608152328
0.75121630773282777,0.4408510652986663
0.23357833592616314,14.047616810113414
0.11816965850708838,63.149959552489172
0.1720382886205134,27.974351412947794
0.67788748047716019,0.70095861600921971
0.46950178420110988,2.4066305954239096
0.22901742322688146,14.69966765213359
0.5008358200826909,1.9899980375596125
0.22184968217053475,15.81050993559734
0.65705630006218885,0.79436053828977515
0.45692502045922456,2.6011770559735083
0.40481698087718598,3.6318933655151588
0.34120967131830127,5.6585420829490056
0.60422607449511079,1.0840473524912473
0.38945008844271234,4.0254789415416772
0.17011993545288079,28.675098178837285
0.19440472169641226,21.315881360922031
0.86951813163961167,0.17258096044036908
0.82686455256608571,0.25323121872616489
0.6597657070485996,0.78162530009055831
0.31269596916761566,7.0291745020103837
0.87534110187817915,0.1626929151860004
0.72300072317263575,0.52990884893962242
0.67351215132719644,0.71974084776943648
0.45948920171503094,2.5600812884813857
0.31779324947612719,6.7550205880710887
0.17711276972279943,26.232553879344067
0.8220819172350734,0.26326304434449177
0.46462103186688886,2.4800679292255103
0.2618906918361843,10.761691949074825
0.34476529932052202,5.5125151257915821
0.56337565515351684,1.3756621705466989
0.24141822635138538,13.015543077540482
0.78529142727390044,0.34816705345803473
0.7068156238681681,0.58685193546183578
0.67557036476074939,0.71085224283996606
0.44567443182008304,2.7908048680182334
0.60184707256195458,1.0992022492704441
0.56727837513018853,1.3446713210227701
0.61987728124385599,0.98926441589024705
0.16755545691191126,29.650918963982878
0.43264592173648775,3.0310210499194645
0.13329133908951399,48.783086469451675
0.49519265539561519,2.0586251566358915
0.36388896986622832,4.8039131061178564
0.21561935109283753,16.871410851343871
0.18272237417804132,24.478576038194284
0.57011565774216966,1.3225913854163474
0.23647437482950889,13.653859993519932
0.84009609470143776,0.22656933964917231
0.56484891176031604,1.3638778653900292
0.3774958436278697,4.3683548227561024
0.57273239318513347,1.3025562106887882
0.118243096823758,63.066289110056402
0.86684737059315631,0.1772003089106747
0.48584274955432016,2.1782338991488235
0.72618818180022904,0.51922289643649078
0.16618399993795085,30.191994844080803
0.48932666467052832,2.1327768466924337
0.49256559548361678,2.0914705861344425
0.8502611639799863,0.20712368633099573
0.55738244190086028,1.4246955575354754
0.47879152084556309,2.2736236127438856
0.31358053047351486,6.9805784529009349
0.36525519787404181,4.7578017655524683
0.51653792197723025,1.8119991612491242
0.45112916824403737,2.6969216919815295
0.11728966390426435,64.165078271204877
0.76103353935548623,0.41260012712947219
0.81692861747181345,0.27431669610965664
0.21219927119888862,17.495590386822432
0.54322891483123958,1.5478641701097358
0.18686059290835486,23.287859040210748
0.63779207443184938,0.89042985453754786
0.32498702707120664,6.3911655833523575
0.62753810775352137,0.94580506983024859
0.68159569142950605,0.68537027201858236
0.71491799353412566,0.55777282471225664
0.18619275676471725,23.474480324353451
0.83280947611008638,0.24105733023867484
0.28417119271590463,8.8643944191958308
0.12993004494094385,51.538882146994766
0.54388197551318673,1.5419415167720987
0.39673782708995098,3.8326474607845138
0.76383179450593053,0.4047864495268878
0.74660117765144152,0.45459771762156115
0.35371111425817225,5.1657011171525031
0.86231951605579604,0.18515521703982801
0.33273427051209492,6.0270355362233961
0.5120457033853717,1.8610656523075446
0.30477207245408222,7.4847426596324533
0.84883485603917064,0.20979988812216877
0.23168625406561452,14.313243757686141
0.13592849551386321,46.765831765718254
0.44807764800243033,2.748979002804345
0.89390045124466966,0.13278078253792297
0.81334181300393116,0.28216350684181363
0.69888641556555942,0.61647738659142315
0.81263399270281989,0.28372710852871813
0.81475731175829058,0.27905161587749555
0.51508668830915927,1.8276938639816027
0.35274324146463443,5.2018663648407886
0.71760994568879044,0.54836849873703775
0.62932901053420887,0.93590785671218668
0.3989261830989681,3.7769629692939595
0.17557333444921222,26.744526655759234
0.69743168907922082,0.62204254267029857
0.30996841273829179,7.1818130016258808
0.8494505204270234,0.20864264755967701
0.29277646000454782,8.2505784294754321
0.19820634592918884,20.409271566930354
0.76489013769992498,0.40185809817396922
0.22262745329959524,15.684539150640131
0.24341464652619127,12.769224318599496
0.57950623321667483,1.252112465227873
0.79964963266997158,0.31332183319080048
0.25714773257165857,11.234068167974289
0.34825893832007582,5.3736644027297045
0.72192387059294205,0.53355710266938328
0.87746114084877391,0.15915417943354562
0.5005929489618739,1.9928986526828281
0.21511800204100062,16.960976678076328
0.11114903016656125,71.947812701229594
0.28372482399908422,8.8978530598136754
0.20545777422921685,18.822262445905341
0.64212693889028594,0.86793505205113486
0.19746600370282491,20.581582517168524
0.50506394529650644,1.9402440411509561
0.65540994851430923,0.80218895190295747
0.56489328737672195,1.3635245299141763
0.25982052132804612,10.964533038263658
0.74329962094581015,0.46462084177625146
0.67232570369264133,0.72490808789291816
0.69118720313243343,0.6464038150763689
0.20484620124585062,18.949393258414943
0.19900304292027571,20.226066550386562
0.84205004080520618,0.22276333728733522
0.41806255505995249,3.3296130260738082
0.34075895342475182,5.6774025530896957
0.49086723628122664,2.1130168236823481
0.6302913702108659,0.93062960952993312
0.86449860563757597,0.18130724970605747
0.32915698150564399,6.1917692403586324
0.83984674344962174,0.22705741484986197
0.11988759310900506,61.233581357425997
0.54415843386145979,1.5394415166190523
0.60718008934486811,1.0655122548572222
0.18471792300060264,23.894052944672438
0.21227167765113011,17.482049918630754
0.43529145545304304,2.980328079174563
0.87298552971454535,0.16666296783113227
0.57683404258749826,1.271771114696957
0.846418577280169,0.2143721249755873
0.74348873249037661,0.46404239998334379
0.47390528124423326,2.3425067178363261
0.72781075940175,0.51384721941783074
0.11426942718159019,67.833079681295885
0.18731519741258795,23.162002796834571
0.76354289190618907,0.40558837318673696
0.73745367066012946,0.48276576795575898
0.286112593573147,8.720788869099346
0.52461567247924279,1.7272783856294767
0.5848126565600088,1.2139773387112827
0.79419116302080894,0.32629762878871182
0.58248572587098058,1.2305542182254705
0.43005725541894424,3.0816170724778371
0.39934723472574618,3.7663625058814665
0.44070566909880793,2.8796727910271542
0.6215448204639793,0.97964685817012109
0.79399250540185995,0.32677604654455744
0.46311750566103982,2.5032074841198622
0.29827165036108649,7.8876034420651395
0.28932989039806489,8.4894869407698046
0.69681142419475717,0.6244279127870096
0.75325501073912837,0.43487484142599891
0.18422246388329999,24.037349003033906
0.15324708556414254,36.055560587306175
0.57554693100516141,1.2813512389277706
0.21693859535415863,16.638806509329065
0.75973135236507305,0.41627181415902398
0.34826773913925957,5.373320258391348
0.21509754637691414,16.964644914034924
0.83677637798996019,0.23311176224804164
0.23242537818822254,14.208672844591147
0.32777606587034847,6.2569040425036304
0.22289071615364692,15.642210937434502
0.19239205093228398,21.818572662596011
0.11691841306915203,64.600369980866674
0.14431632733140809,41.084907081072416
0.23971317674868217,13.231029842455539
0.14270554610174033,42.09672501295956
0.57291505288877698,1.3011692715420846
0.64457162143960511,0.85547975920913633
0.41490436546562259,3.3988410051244951
0.35439287756163951,5.1404169016277175
0.50362098961778412,1.9570673188890548
0.80000395378768685,0.31249073339407163
0.78090530145776482,0.35928172450017504
0.13478004961023357,47.629420893367083
0.24519872767721929,12.554406856142055
0.28939589688351686,8.4848266180331002
0.29951006066576946,7.8087060028921407
0.55698612139421821,1.4280012387628238
0.43300994056255382,3.0239855515621961
0.13940329594207521,44.284688529518412
0.39889131076765727,3.7778425514112057
0.51900235897410985,1.7856826658884073
0.18133752232297279,24.89599743059199
0.76676684303084774,0.39670131636573963
0.14156949317208342,42.831747007868572
0.83987349521444965,0.22700502563178782
0.17929051326390041,25.531411922016272
0.77485996127820223,0.37497843778548101
0.82212251514209367,0.26317697791367772
0.88365654446927422,0.14899612105717011
0.74162070421887483,0.46977945393766352
0.72358203261706311,0.52794747913018891
0.61398662079643818,1.0239636558398715
0.72319708366250324,0.52924568900725588
0.20764176673051768,18.37774173755534
0.52885442875810984,1.684545794971626
0.51137829615233155,1.8684787806292336
0.78605771529804602,0.34624838776805561
0.47023949247481267,2.3957493526845903
0.40807159688028283,3.5546467198903282
0.61165061698968803,1.0380440494108667
0.3131706540006769,7.0030418934212904
0.21181472876316551,17.567744358582544
0.48230181921899662,2.2255575995837056
0.43351149487590801,3.0143235503206314
0.286055952423099,8.7249349673012677
0.39400944809210248,3.9034855943995654
0.39311395986099795,3.927084219261697
0.36199645153003635,4.8687162830037742
0.40357126378154318,3.6619978938430195
0.64859467636475632,0.83533672871628473
0.33750117965702825,5.8161355424253589
0.85908634137227236,0.19093232561563298
0.8330784156305423,0.24051420617518929
0.48472834264006293,2.1930040124611936
0.36268896400375106,4.8448770143242017
0.52834783186400258,1.689592511529564
0.77884839101889969,0.36457278788046515
0.62206987244808165,0.97663700799370989
0.74351346235766191,0.46396679697831383
0.52617782085259213,1.7113952006959454
0.60633410341409655,1.0707887543556187
0.3305244913459694,6.1281220006478749
0.68791452984823265,0.65948448755942923
0.26192367450057469,10.758501024968348
0.65583850305479863,0.8001445705269461
0.78857525466071532,0.33999264835031967
0.20568226984123517,18.775890502278383
0.5915037924335359,1.1675432087762281
0.1760765985839477,26.575629349337525
0.68057250261714153,0.68964168226202593
0.1675945750588162,29.635686271252929
0.84875185816050081,0.20995613608593286
0.20992634403024174,17.92807648179533
0.86710419672726435,0.17675377182636354
0.74070734086807732,0.47260348952728276
0.57494560357308333,1.2858520385392016
0.72609928370363752,0.51951866030257787
0.73609187118646868,0.48706702004980701
0.85682165025386425,0.19502778528113313
0.30270668307134974,7.609769185410971
0.57206071628664734,1.3076692287242047
0.17603935805152099,26.588076208892755
0.59293256001929706,1.1578592423594793
0.23703304327423105,13.579630236917104
0.55196048917795348,1.4706195418291848
0.55794441122707983,1.4200218341864992
0.47278812238498191,2.3585879264220826
0.51810542041049823,1.7952121113610779
0.71113871200527035,0.57119013972209987
0.73939577320965333,0.47668065582282282
0.49372257246034335,2.076933533838889
0.57967475321808981,1.2508830423608397
0.84498898855208149,0.21710031373784247
0.19578687080089827,20.979929689856277
0.19368285272008842,21.494312042151233
0.17016720952861475,28.657535391695465
0.6262906280324223,0.95275703365324016
0.43488664063230364,2.9880195924468635
0.71945713291347457,0.54198764391361665
0.63698513064687412,0.89467607801876348
0.36691020666259055,4.7026832281985982
0.81869323788922865,0.27050269449007058
0.71002571765652189,0.5751899951558257
0.31642795272814062,6.8270740334483655
0.39135361421764325,3.9739861533062126
0.35155198416341038,5.2468187132684774
0.22608931889999972,15.140169927391181
0.21822669803375333,16.415914143163398
0.84890197070059525,0.20967358291501972
0.45032322975900263,2.7105578636061027
0.40665585822192785,3.5880013081535109
0.68374856694190234,0.67645614127919185
0.54239445220231997,1.5554670060728921
0.84891198947076985,0.20965473147541597
0.72424119512751373,0.52573021794803987
0.48349565129963235,2.2094737075188222
0.40108757878466095,3.7229302106225508
0.88930523593945765,0.13996691173236636
0.67420818880291478,0.71672428149538758
0.86095572800307296,0.18758213002406202
0.1947828617736331,21.223232184609763
0.78042694335262608,0.36050769461915838
0.60965910719296601,1.0501949355643403
0.19753734266809009,20.56489124770923
0.57060639997537654,1.3188101782288983
0.64887709208435906,0.8339389919223954
0.10984214871088227,73.778358258082363
0.46345436947339724,2.4980015315977599
0.76031960895705697,0.41461033355709709
0.33628722027527191,5.8689370760201403
0.46683846543884089,2.4463891598545389
0.45385130165431453,2.6514517732440019


==> anc/competitors/data/v2/geometric_variance__s42_holdout.csv <==
x0,y
0.38592678546038095,4.1229712842900579
0.39776692707221706,3.8063372191824039
0.56080292987356273,1.3964933966639439
0.69767351382717568,0.62111458090717431
0.2476858810539728,12.262999496352888
0.56768451695264355,1.3414876872584154
0.5278178757427624,1.6948893573892663
0.58199373485329964,1.2340881214418047
0.31133092767429227,7.1050321608673901
0.11173182421823596,71.152526204449885
0.28532717663124219,8.7785136681447007
0.81149990307648967,0.28624284072871042
0.81651283430029076,0.27521979126099266
0.15483684271732312,35.252664091534392
0.42323720879852,3.2198048609083973
0.77949386742706916,0.3629069343834197
0.88341393983173067,0.14938883155285804
0.5457806223270234,1.5248581087028725
0.35369450961678162,5.166318880588916
0.57999957571070859,1.2485167621240361
0.79077236243630422,0.33459241134577172
0.23431105636865582,13.946550765755555
0.25518356372213558,11.437835744781225
0.51147471827878221,1.8674057866279179
0.18051612424204128,25.148287222391502
0.72743134304255841,0.51510040917697242
0.45525030841602054,2.6284304855668075
0.74969732489080387,0.44534191142744994
0.82569872558580082,0.25565679132411939
0.64347529770979905,0.861045035199834
0.31318604416233153,7.0021967368790081
0.50462345252058405,1.9453626831854758
0.36255880520727946,4.8493464509990298
0.6487911943427338,0.83436389446169246
0.67724247457075282,0.7037007295395773
0.7816514845263709,0.35737480341023253
0.42133545669789774,3.2596491432105696
0.72006891484434365,0.5398871635922482
0.26904969095621256,10.097709189130541
0.4505845865591861,2.7061270109373745
0.26874957573448477,10.124429403186065
0.75186148034961808,0.43895349983486331
0.74221841710124381,0.46793812768760734
0.67459685225229671,0.71504459625309469
0.35959066595726041,4.9526864388541307
0.69805410515488264,0.6196564270569187
0.69237635018485266,0.64170477425994898
0.74858098003479723,0.44866330633396923
0.324404139975357,6.4196921692352946
0.3796329602530204,4.3044819667153496
0.86057733242182255,0.18825806159984379
0.34220705356253533,5.6170889115404936
0.32067872982446249,6.6059442393387044
0.20457394076611043,19.006370573362886
0.63525498074967834,0.90384344444013853
0.13400982815221119,48.221383088053273
0.86183617657844158,0.18601368770731391
0.86429325044763738,0.18166832228191698
0.84361789387186636,0.21973310464656837
0.25738287794833714,11.210001040821499
0.16021241059330144,32.717276348219016
0.26607995452181799,10.36631578404824
0.10902557641078917,74.956354144789344
0.40368669376110533,3.6591956530112464
0.69953886746794836,0.61399466949695669
0.62488398224900299,0.9606536215329462
0.12956891020328554,51.84809243626551
0.86227008472530531,0.18524293019671484
0.16350795428314113,31.288449752513142
0.6916881919962814,0.64442062902224195
0.38028775893286981,4.285143622468035
0.53839229393241317,1.5924851088863294
0.11198661111276396,70.808812154254269
0.80497453512896289,0.30097265396532075
0.89121712580706614,0.13695991647792249
0.71543765546574567,0.55594757640614911
0.52710292435648187,1.7020635723668611
0.3766574540102644,4.3937327520194005
0.27273979456415476,9.776711643845827
0.7949886817366949,0.32438140232112023
0.29040719760249428,8.4138438882846192
0.15307713166086112,36.14291929240634
0.7905155034157294,0.33522091269201187
0.12565905471052752,55.372386311250814
0.20408335703489267,19.109635663604195
0.85985349295056446,0.18955417677203598
0.61530605236893243,1.0160918774395238
0.58165898843478114,1.2364983889726655
0.8018925576538285,0.30808349005188412
0.60183989638827451,1.0992482747203292
0.44348339667792569,2.8295892406428389
0.86756426598419467,0.17595510506225764
0.50408699187297312,1.9516166712731631
0.50111547798459688,1.9866638808211996
0.27750355407838995,9.3820688521460482
0.50519347799976921,1.9387416705295482
0.32748206074363118,6.2708851136748143
0.28138336828091887,9.0761239080387668
0.65613389423294055,0.7987381435204477
0.51031384546097891,1.8803691698926339
0.41353729506103354,3.4293438579930831
0.58434998352685597,1.2172554558893078
0.10833370010309258,75.975785666461348
0.35020813243810067,5.2981203311079792
0.76559676672029131,0.39991106127068693
0.87429879566292201,0.16444462331702456
0.58573632589109703,1.2074593954961081
0.60022722727711497,1.1096392973621787
0.75393543560591347,0.43289319986802932
0.84088356371068074,0.22503150052300894
0.5859954001922455,1.2056375127944416
0.14517544431787208,40.559319648442028
0.35399833055543917,5.1550301837312169
0.78252580110274328,0.35514884619087117
0.30465977092208552,7.4914715391925162
0.53024054333038539,1.6708200110630453
0.55124666934083677,1.4767797482058405
0.68836934934162564,0.65765347233133431
0.85385196363060223,0.20046004409681589
0.58260321203672083,1.2297118365041619
0.4804666994842326,2.2505403530729677
0.12374464414238845,57.223954051723602
0.21758323936434928,16.526742814190776
0.75463878476413371,0.4308515600951176
0.6386708714993008,0.88582667673982185
0.76578353890902207,0.39939751777469817
0.86066756111124365,0.1880967839061721
0.11352462224213263,68.783860423194994
0.25023306782655508,11.97393459657798
0.79933081605558476,0.31407080801355136
0.74120978202328824,0.47104844224908538
0.29022740012732429,8.4264065149341398
0.67114688134913603,0.73007388166447007
0.46095854168916184,2.5368712962301974
0.5006509374600383,1.9922056684229668
0.41219226158629119,3.4596776093981414
0.67283141797936152,0.72270168333694573
0.51431974977621631,1.8360480417163991
0.71359713559761495,0.562433474722144
0.45481062551981122,2.635640535879173
0.26422186692617916,10.539241664484498
0.70832742643037239,0.58133634749029139
0.30217820762662601,7.6421973090502693
0.52822322026170399,1.6908363841816021
0.76300833198917639,0.40707507988135772
0.77662982789410095,0.37033695043127152
0.13489332089022082,47.543239675060654
0.86393174842291121,0.1823047297176211
0.20252419494867724,19.443018379456273
0.58962934700596115,1.1803698644850751
0.43486472340257609,2.9884366914300395
0.45437998719465289,2.6427245641563735
0.62695521637438745,0.94904746015189179
0.19449689810539708,21.293245350147718
0.20904441875636515,18.099848559260625
0.59407419798335825,1.1501785834155922
0.38452090566667418,4.1626835135136009
0.87686465795390756,0.16014655057091959
0.15533700053575733,35.005286818249161
0.13538767370122962,47.169706139298455
0.2091362799638124,18.081851402234893
0.50042879499683524,1.9948618058235443
0.24632702244874194,12.421064865639863
0.68410714266160522,0.67498101304489055
0.3897698999128294,4.0167706090961506
0.73107926873966578,0.50314753112575139
0.86921889360214599,0.17309586435049307
0.37552002572198584,4.4284557761486143
0.42710419811100842,3.1405662506601457
0.62392930883761133,0.96604801932954709
0.34095965233879821,5.6689943563011918
0.18426704252360163,24.024407081824247
0.68154261535033778,0.6855912893901922
0.4173361695704908,3.3453842526017934
0.64988427723984465,0.8289714124892249
0.55214943111601833,1.4689934932186102
0.89942355856829215,0.1243276565700793
0.49343153094312375,2.080579705221473
0.28628033921022916,8.708525224781404
0.45732788405309932,2.5946700756971506
0.54545216601383195,1.5277991047737616
0.33401815765855086,5.9692839205684329
0.69426978896434555,0.63428117384943694
0.57471170445057074,1.2876070521611322
0.61474338344117796,1.0194416665469723
0.1875760959870191,23.090200702635553
0.86068932432389977,0.18805789313593044
0.45981868741858223,2.5548553772314042
0.13811361099215924,45.183207965752295
0.16151734902301387,32.140729162256683
0.76970284635758235,0.38872492207572124
0.25076396183276561,11.914845450093905
0.76049079525622376,0.41412770443427055
0.76448290655121209,0.40298313811977804
0.72834013703603695,0.51210261114212841
0.5815561326638633,1.2372399295984091
0.58339367261065778,1.2240592288905801
0.31521254696462392,6.8920560720741975
0.13339421771740981,48.702087149658595
0.66852392038728026,0.74168294261636014
0.11193034138792797,70.884515565946003
0.11707618916704457,64.414860961459027
0.61201931109462815,1.0358094251136785
0.86109194127690125,0.18733908398169224
0.28111086514390959,9.0971772444393633
0.10570847672809869,80.031228771233216
0.78963831314474786,0.33737292038935152
0.53074712545623814,1.6658336871575978
0.3631508401502378,4.8290585799106038
0.28236425302943635,9.0008730069597398
0.63589889115635945,0.90042152024925137
0.74866210077957585,0.44842135186371196
0.88975788991527527,0.13925276319791893
0.33054948881755941,6.1269663869483857
0.85262747907543435,0.20272059021192271
0.42046735298422977,3.2780331758416459
0.11589298130005324,65.824954596736063
0.22978849551061595,14.586578645190516
0.35276190390802087,5.2011660121970156
0.17131098687764829,28.237168606488463
0.50644325104192101,1.9243121361292217
0.15644095319660353,34.467880652787301
0.14297706175622196,41.923710200131147
0.59120168643649362,1.1696010972324364
0.14968477414151149,37.951129241974584
0.73206910834472194,0.49994085360744572
0.10449768370535867,82.00746467580025
0.1298695699407329,51.590478057444088
0.4707739491484596,2.3879012819881611
0.80835965061738146,0.29327679321454481
0.20932458655217437,18.045035890345012
0.14974748031059965,37.916555776056754
0.31583935566832366,6.858444020160146
0.24911015824854887,12.100222434164166
0.6743902093648797,0.7159372211027637
0.16330489750109703,31.373921683785472
0.5935464358807625,1.1537229538066363
0.12766069026607038,53.52677361438132
0.77681191997243104,0.36986159145039144
0.40367302750952583,3.659527286328172
0.24422603007561908,12.670916530507053
0.47356324820765028,2.3474168586539554
0.37732797644824012,4.3734215476271112
0.41689650523264965,3.3549738176389821
0.58213618321411242,1.2330638868441193
0.6194011652167184,0.99202683052223772
0.19588253793560756,20.9569486235476
0.50805094963430164,1.9059240559953274
0.78728129227212384,0.34319884898420905
0.61327592275212262,1.028227897196766
0.59713116971639058,1.1298588311419562
0.60534802876490579,1.0769710056756021
0.17954263515018001,25.451936306077535
0.49811680483509624,2.022740950583132
0.76841120003204122,0.39222040128805752
0.70261588789137108,0.60239565448179389
0.62421823200966808,0.96441244685929706
0.64160536927294909,0.87061373681353593
0.16636486584101701,30.119848407715974
0.54241446769160795,1.5552841819550365
0.75021639814077579,0.4438035976295564
0.70864791460908216,0.58017245266375572
0.81517916081994801,0.27812805588790718
0.80359550803572244,0.30414201255319545
0.17188638101225245,28.028960490907316
0.6540180244784517,0.8088612666608952
0.42107079769867262,3.2652407710676394
0.36399353679848667,4.8003641598675042
0.31459191514050666,6.9255474375300272
0.87781021880400067,0.15857459927360057
0.53095043363695382,1.6638370050679863
0.6126957919794489,1.0317213563174092
0.19329684552662763,21.590575654967104
0.41385789778457971,3.4221608831712129
0.34500143458081284,5.5029877606906963
0.49628051949669327,2.0451929662912582
0.25924785343354972,11.021547594394459
0.83362089282588758,0.23942065138743585
0.49888446295158262,2.013436377422861
0.73994250781097759,0.47497791407720841
0.88600571070352785,0.14521452314754923
0.73323953824224619,0.49616909527080155
0.40902211352777729,3.5324632593734702
0.73317917771778796,0.49636308281955288
0.51701240875156762,1.8068996751623989
0.17628495491866572,26.506140798435517
0.10511911656619129,80.984485230624728
0.33868438873360063,5.7652536224594702
0.19354790348078874,21.527898270272704
0.63749880034623518,0.89197093788359705
0.26555559648466665,10.414729844854428
0.77632827834664964,0.37112504965552645
0.66351737152220291,0.76428978074985843
0.3906798892506268,3.9921182821528745
0.76578002195796613,0.3994071836945472
0.31611130012273891,6.8439272729837883
0.15108953305726205,37.187170105386755
0.40146338855824071,3.7136316861358978
0.44358793294720655,2.8277244909580408
0.39669053107225571,3.8338619743251234
0.41861907184380154,3.3175903568055038
0.50700275525088279,1.9178906997682679
0.1410016155947722,43.206010750576759
0.54392372276327439,1.5415637234945796
0.21081991352270368,17.756315634059902
0.30143854443354928,7.6878880559134144
0.21126313278527897,17.671959598061107
0.20396037249805127,19.13564453458439
0.35006129948456544,5.3037640651710394
0.73033019257143095,0.50558457404969626
0.44476851273206497,2.8067647864737277
0.80934388990637407,0.29106135258237809
0.46147908328412679,2.528707134773243
0.56468025163019253,1.3652216610650978
0.10837122649974198,75.919982255806588
0.75464155869283756,0.43084352168081191
0.65909926489964688,0.7847408908617105
0.25190698154947927,11.788951842787693
0.69104981885101391,0.64694854321153183
0.61146684905174153,1.0391595832849905
0.23851631687187924,13.385186076178893
0.20553921667683905,18.805421412380628
0.56109954889958746,1.3940751574958128
0.12669281076486449,54.408041442465453
0.34044412443786676,5.6906242069028687
0.81860983117045405,0.27068228435350888
0.61997660254002152,0.98868907806195883
0.48129430263504214,2.2392345005474223
0.34156337489030908,5.6437970490550464
0.73168607796443208,0.50117987590210578
0.74706059789755097,0.45321557422058911
0.46376130341554012,2.4932689860190669
0.17149651201999927,28.169799635920974
0.42657833551722013,3.1512039080451064
0.70848097137772692,0.58077849575648166
0.19936978886993195,20.14249552905531
0.68008835267297119,0.69167069859183183
0.88194197671570795,0.15178032552808021
0.43654760852516106,2.9566097153820641
0.83172246368848712,0.24325920459669159
0.71361348415802228,0.56237560125031549
0.37423596090120148,4.468065874544334
0.55503255267274032,1.4444128046574496
0.2563350887985989,11.317778023411501
0.35497555271004377,5.1189311364101782
0.76795490845996828,0.39346032382591023
0.73036549082793478,0.50546953407962703
0.78485100307872591,0.34927290013983725
0.75693660317241562,0.42422919126788711
0.64307846747383668,0.86306759908933106
0.54464844810923152,1.5350208541930064
0.19908082656872753,20.20830183753505
0.85660268703366071,0.19542591258713912
0.52036321339314751,1.7713293179468466
0.39681758948251311,3.830600308590177
0.47237579118207096,2.3645551581020801
0.87258801035623701,0.16733693689019968
0.73406699372126749,0.49351555879893039
0.23735778939671121,13.536732962125278
0.58288686147695701,1.2276804422042653
0.77653970725183041,0.37057236403859645
0.17359301916710859,27.42391561988223
0.8313649933224071,0.24398564047564961
0.65224410189320747,0.81743679668316471
0.86595891478180131,0.17874889275611985
0.57131738840211654,1.3133515266895588
0.22376216202700647,15.503205705149112
0.11601406952581278,65.678621723708815
0.52469603027683731,1.7264574713551006
0.17380520924170861,27.349971282166567
0.615984505225044,1.0120667862529251
0.70559815497393641,0.59132420200940505
0.62141796925402493,0.9803753469407015
0.41192772529803878,3.4656815735887032
0.71792216188679669,0.54728588381404986
0.46422550985333699,2.4861311089937006
0.71820229328810103,0.54631594903033764
0.21982147823376402,16.145583387478947
0.32502961235632655,6.3890878549219465
0.19959439866802997,20.091548990875708
0.77276125882199798,0.3805324455855878
0.85492972866521111,0.1984803810371904
0.58069885371348229,1.2434379333644352
0.43277118993711594,3.0285977666983093
0.70662531303340737,0.58754922464638404
0.66665811663819208,0.7500384759916805
0.37951969227813553,4.3078380936820002
0.81601881515091534,0.27629502587054222
0.42609719353618902,3.1609745630252117
0.12582004088200308,55.220610277632112
0.32399095602032624,6.4400128137905188
0.40757911805959202,3.5662066695196737
0.45074604602435053,2.7033939684830246
0.43101467159702178,3.0627881682218985
0.6820185402501584,0.68361162126249364
0.69682153988593043,0.62438895036940878
0.78772990331478032,0.34208509608751575
0.49830364847245179,2.0204718717863148
0.78062572836412347,0.35999790217326766
0.73597132353120986,0.48744914519448934


==> anc/competitors/data/v2/giusti_hayton__s42.csv <==
x0,x1,y
0.75786264127256875,43.212013058674074,0.51504377832202675
0.47304667378924448,111.02860850671097,0.96463427579032079
0.82980823192467501,95.942343897466742,0.83363965771087511
0.69276282470045925,22.164725209572154,0.43519465567364646
0.18005074570450211,119.67381236213303,0.99951058060468723
0.92927899889124255,106.71200267385197,0.89709785956239707
0.74696874669180002,41.229928165044285,0.50967681803850062
0.76815465948541073,102.05862376270321,0.88515206871449692
0.20889658777421399,21.706148505852113,0.82888958186405981
0.48282804721123207,119.90152035216624,0.99960376053288647
0.41517832059769399,83.225320971719057,0.87276625433765909
0.88775024052131146,81.513751711467663,0.7152818652091042
0.64728535206856486,19.948479968254603,0.46031763859380503
0.79934737128020539,108.67367387862878,0.92455275823849659
0.47690206900323151,13.189945352491637,0.57551719956879199
0.29315291351706035,36.49108638452617,0.79599265557482779
0.57139706896345954,25.73240626832985,0.55113144369571243
0.15424466768854903,95.44447347614404,0.96843700809508737
0.80348649619369472,31.802464993418766,0.40945393020534415
0.63691473925375508,110.17020498439737,0.94782715558932984
0.74437457907256777,82.189594326023922,0.76545745993225855
0.40134707291038807,13.977898154416584,0.64540283133723375
0.92509332073566775,10.59728175415705,0.15660230067037106
0.85915295312386797,15.682370871583881,0.25312667392867394
0.76162597251269759,76.651769541250047,0.72487384850125025
0.26544290167417245,98.162999194535686,0.95169602618613591
0.49671285316797908,36.240810269012734,0.65329778241402681
0.13723320091914445,103.43497272153803,0.98105606902719766
0.23114606825741565,16.295513416858643,0.80024263054710798
0.68059161025608639,98.10602390058439,0.87582619626325386
0.73304783252164452,112.05749731895084,0.951481380207163
0.92238327256907848,94.931923901481866,0.80731354942698452
0.37695155441742911,86.793286237650094,0.89568898025156307
0.4148907501296385,102.17782405209213,0.93838120043358419
0.49912243958443669,14.416642950177305,0.56084147708148224
0.26105065522164284,32.196032179096093,0.80898930557744153
0.2104332795351509,23.741604723620739,0.83120025166000533
0.5043491872920437,65.498408921228517,0.77093472361081916
0.29287294669325148,91.970694116172893,0.93159145493364215
0.66934189548013379,79.301302903403851,0.77298880784827095
0.47157913104148108,103.62442097381285,0.93564682227107965
0.80777646664916181,27.073429168519997,0.37446752463270017
0.69522533670191167,90.808320112867776,0.83087670434645067
0.36551164517473489,31.23456399557945,0.72962666209476335
0.8074208311859209,39.783462644958028,0.46026247278279619
0.78404970387228157,88.089516700943435,0.79150495849127767
0.42935662217564829,117.822526338855,0.99220906053311952
0.34507888834070749,77.269796657477656,0.87712257443325004
0.6801211783787291,15.995034649042516,0.4105335034022326
0.21878961106791334,77.793986692028611,0.92304802303018141
0.26992197210384206,14.65856067381838,0.76305025794016523
0.10625792928835469,107.25602825034989,0.98871543292477404
0.76888572087681761,88.053611361068278,0.79530731618286665
0.66512322810322733,29.044063106475356,0.49585911365187874
0.69939057183238484,20.089310640661786,0.41769504864003903
0.76361967636867267,30.188655176835088,0.42848574943249618
0.49007840920758894,117.80298975096117,0.991027439267819
0.58343001655995963,60.441670670433879,0.7104323577747309
0.21882744840850882,96.248904317554874,0.9566884027908682
0.19735056250557742,80.004917631855449,0.93422456664324804
0.6681425175219009,72.965446495450109,0.73811845842459567
0.5004317752216626,25.964328013155466,0.60784634777884516
0.58045069050901055,114.06268989139046,0.97128070206409556
0.75024902880362165,43.147689576618973,0.51951357286286615
0.6395105720005021,73.581893738829649,0.75262608594782388
0.5705424905592964,86.975353904797274,0.84298363472503079
0.57532608663360152,81.415647076983973,0.81501179356259523
0.35835758335322032,113.46538506650703,0.98048559320241324
0.1261951593827485,26.32828889120638,0.90149236239142516
0.47120978084750798,65.91880122916362,0.78763675149353052
0.28239697189659985,54.443782981484254,0.84572602354145676
0.44724934716594078,62.15856024308799,0.78442044857985849
0.82539261227794114,23.113927881751906,0.33359126534141836
0.29884856298553963,24.750407086004188,0.7627899669391226
0.14955733043570613,40.588310035938306,0.90102833036322483
0.33917630821869704,43.517506413691443,0.78382458485029738
0.34955469410168105,57.069353504948495,0.81668580929001033
0.66262903751786073,77.208630174029111,0.76370996498455068
0.57347732949008656,79.809202916008928,0.80792907515162371
0.76631347774045144,55.299198624412725,0.58682419904399608
0.66466650927827942,54.966142037156679,0.63978477202447914
0.44542883222405993,33.939137936665816,0.68055008925777627
0.79191732696612938,74.7136873249909,0.7011415359854537
0.24192698192154832,44.874500244896169,0.84854262149083093
0.11930526216378141,13.966581770510007,0.89458046033340677
0.17654068165929548,56.024004857254646,0.90588028506389962
0.71400544800698273,62.154594259918738,0.65581720966172985
0.49259564571367931,34.815215502463204,0.65031955062879376
0.23708101217856153,72.970372643432725,0.90708473619937058
0.52588805883785905,72.234909047511309,0.79067424198984948
0.22946528730619314,87.220239922140848,0.93731819113254977
0.69187231881607558,81.274333042133108,0.77672319170134629
0.47923283423792606,81.767636217313466,0.84731496620673075
0.42386804218201013,44.783556700644745,0.734317945323401
0.35628527577569502,96.617544418454926,0.93057646137346894
0.63574020415105514,70.405882195964736,0.73725854518809286
0.40754071897038191,57.456001469787914,0.78758978226429044
0.17450243141868585,78.861372903516283,0.940176746220308
0.20030501680243801,49.672306789527973,0.88260841858166417
0.91761301486708735,66.401316906743403,0.59014292344909358
0.87229358710146598,91.037625733044237,0.78946922216418303
0.69475106373913709,107.50431753960785,0.92765509432080062
0.32598946724059163,111.31629170247108,0.97641002132013199
0.92379992074556527,65.399621770140911,0.57966812432148562
0.76193826837092538,67.2302626214626,0.66493931399507267
0.70935666078514625,97.985745184022008,0.86986701428387103
0.48195727682222034,44.589576091862142,0.69712831207687187
0.33140532756838514,102.11205985795755,0.95059867781418961
0.18193231783047442,64.355581116916568,0.91563734915225681
0.86721203706226535,22.744239676879523,0.29715528311789374
0.48740984635856943,17.926506178023807,0.58540311715790161
0.27200886007594577,102.61925321434094,0.96060235732970178
0.36006313052805461,16.11247085975657,0.68828275862449551
0.59233663360061162,40.867257974702149,0.60938981650957857
0.25025686549834691,46.754304455170043,0.84724801518087189
0.82812214147851915,29.029388971075317,0.37221018985931253
0.74474160035992854,44.528270678218817,0.53160886269137786
0.71154351255829629,91.696182339759417,0.83217168469352387
0.4672790838088382,11.615112791607785,0.57795007672115184
0.63321251459707673,100.98907669727551,0.89968371208891385
0.5964832735758252,104.2202825932014,0.92156385420909448
0.65236961132159699,50.948773051070297,0.6246089826170611
0.17177767296890573,26.897418896669826,0.86672546058892608
0.45343629184501821,76.092444873958897,0.83408934183056005
0.13537204778260861,23.163981145138379,0.89075924857085065
0.51989219635784112,50.141129718607779,0.69734098745274564
0.38038203048286756,115.42720989910697,0.98550494013708623
0.22284556053613985,119.50109198420009,0.99907350469635914
0.18789252256416888,94.931538049004416,0.96074852872686289
0.59949788635105528,44.205766091284282,0.62134597478439546
0.24500402325635318,85.643155408270175,0.92985362373860758
0.88635210062027758,87.594700203241402,0.760645787115943
0.59390196874533574,52.662586468001471,0.6667348127760605
0.39483933385461145,80.497749804477536,0.87002464872534757
0.60227816775920417,11.180040947324386,0.45383428705102424
0.11938329037524288,32.996342446246558,0.91344347572126716
0.91477533125522847,67.759713326398725,0.60176562044406912
0.50995792140146523,28.012643468412545,0.60908599056613477
0.76532494316274324,28.249755466418701,0.41484374430974247
0.17032049993407278,101.99347196052616,0.97444265951866593
0.51365958121243627,118.8046302951966,0.9948832241503055
0.51710094520134275,71.156637083129326,0.78952542390728297
0.89715248672873538,102.29767039698848,0.86765259146472085
0.58596884451966402,118.93538307588999,0.99480139709269311
0.50246599089841071,25.575547742565217,0.60462436692856958
0.32692931362810951,59.307017457978617,0.83464737396245103
0.38183364774116935,53.18299874261119,0.78739183898970777
0.54257154210080716,18.805421201080353,0.54245584440690431
0.47307474125928972,93.086319007421892,0.89389847773417541
0.11837026789828087,57.715693005485228,0.93856158246000432
0.80234813556520412,61.625962760944141,0.60969750046524784
0.86173665606380168,26.574027119456421,0.32909512117010797
0.21921172564881916,29.901931745395494,0.83541205816902542
0.57093072200819195,109.78139843718365,0.95138238693189359
0.19228937996512702,14.911399787170676,0.83160481853059942
0.67140407908383992,35.613751343807685,0.52785607028041059
0.33904871626315708,42.126526334598118,0.77997582268993937
0.66050923948811646,63.921729664174507,0.69133153590562424
0.71794542214385015,74.508969031627558,0.72783268806377399
0.75335036813000844,64.261897343573324,0.650080665374273
0.19157980406251207,19.25268680125702,0.83915707897966907
0.87861006836696665,36.803419946128486,0.39085539259141777
0.29568189226064867,102.79472232387953,0.95760592449879001
0.13180067274975282,80.134757052630491,0.95621445133503635
0.57162459898276086,81.406395514770182,0.81615788594026017
0.41528394128307289,83.722358088649045,0.87445398238831817
0.80532128166255113,93.919332094348192,0.82497235913004274
0.78701375125465645,16.391932989359205,0.3204918876809314
0.36956805889930799,50.326922342587359,0.78542546610507724
0.90996448580928313,69.348017878784646,0.61590412611539391
0.34728016241910087,47.230213162705866,0.78940413839950951
0.53779855984695735,102.89267606159052,0.92333088185906664
0.31757032698246235,63.082975944602332,0.84937368383215572
0.8956370345416188,94.549034840531704,0.81004310865293128
0.23991664494471543,103.72170685692859,0.96745472103073116
0.13817402648347965,65.527063119384792,0.93727712480687464
0.46983250100258223,110.05074682584849,0.96104597915067091
0.94351922944746147,74.583633459067869,0.64290654030830208
0.85792567631667682,103.5301728717094,0.88225093685118783
0.73631681653840675,47.464987515067669,0.55492708766267529
0.85717361724674612,64.869865438463364,0.60619919282156487
0.85942964374318365,68.455214510503538,0.63084069474952698
0.54102960632848174,21.547768748567762,0.55612023403230804
0.36853969405617404,53.840775737169473,0.79681416442652186
0.75621056729433977,110.90714398068437,0.94269905159422984
0.66241207369259691,79.391546440121658,0.77583725056626229
0.41760906954265353,29.525724068066424,0.68514268175433268
0.18029666785228798,47.274119917056545,0.89073138462016854
0.73477116964667211,31.07633106289698,0.45551209804842807
0.323091438534435,12.730544497842979,0.71118464425835437
0.89629117795371227,112.02065043544293,0.94040149482898916
0.30482498875483205,59.302806108255865,0.84581648795416031
0.20434424254976313,43.828857966286478,0.87029054730808653
0.80644577130617012,75.832491071351029,0.70317749329469603
0.23029166913081994,10.80459019223172,0.79044339011620945
0.25237806193407819,40.582431726089524,0.83297290029594284
0.60947537279271691,87.333681226878184,0.83408902656654882
0.84337773471184474,79.714675037618932,0.71686878242580443
0.26696946585738723,117.99865422967891,0.99554751490584525
0.36377512196508055,78.239348062384849,0.87340428123377312
0.76079411250500084,62.525646099050604,0.63561541610107386
0.92605246215182224,93.757581950240848,0.79748453460169255
0.52563000827199091,109.36606591604584,0.9534207094957281
0.22231287716856318,89.276554139018671,0.94308151961760545
0.11184584455197132,115.95323459043176,0.99622821754219282
0.29520762549902696,96.020568781199501,0.94100907540900558
0.21204888511854286,105.34815820881191,0.97410911069371076
0.67600987257092882,22.55144783020009,0.45103180554560041
0.20355762893425144,90.565485329316644,0.95006983320671046
0.53038044187753808,58.409756948010546,0.72778116395617387
0.69012307029645348,70.841418265240264,0.71728773868157047
0.59394911783776705,81.951265043059237,0.81167489531235015
0.26980930391104896,116.67966283761264,0.99253451784555236
0.78350584725492323,118.30358895747871,0.98892376690697292
0.70809606017343141,41.705107003669582,0.53799745614665029
0.7281364033282105,90.712884718170784,0.82229154345691835
0.21139908882371627,92.498189172879549,0.95155118541787098
0.2051907331027929,48.114214744435365,0.8770808585311729
0.8884281683555314,23.625675235064314,0.28648612643822557
0.43794146475119955,14.504165631429174,0.61499166476231792
0.35580638801379882,95.507744028209643,0.92737915723639897
0.51529643854880336,63.866971599859646,0.75895708650374039
0.66343458084904505,118.40941864444189,0.99120627770890823
0.91227976848992443,61.147080181301838,0.55258059944034965
0.34347929284974676,117.57086769812243,0.99304702795593847
0.88608716491522299,55.273360241346587,0.52205462734804864
0.12113056767831787,97.305036561596992,0.97709121829389645
0.57191833597780095,19.330119954301527,0.52020874767649417
0.63887884492892233,71.100788115154032,0.73966106660895814
0.19001279318814029,98.226576568429664,0.9655230916374935
0.21928865750432575,111.71718339418776,0.98486393555130747
0.45624717141885829,100.48413996791749,0.92579953385463343
0.92129712532170438,14.066779992129165,0.18670024108897454
0.6066361702492169,50.997257543740758,0.65117033816368208
0.89306973836017955,15.35683195452364,0.22121961077038432
0.78370677827102508,22.021052022601381,0.36011028618540464
0.49727436132199776,84.283619153423246,0.85199299604821088
0.7670489318643593,88.458401594286798,0.79838375528002592
0.11516126638043958,95.109275102678893,0.97611293833081136
0.19277239725087469,105.20022028612291,0.97622509154809212
0.8050143226503258,91.337461532416086,0.80771871675065854
0.77729452507638741,98.095875131729528,0.85811703052753185
0.29774463067146861,15.386008080560718,0.74043121344065455
0.55115415200919549,35.798866548542847,0.61326829745290867
0.6151134475950093,78.408755071277028,0.78680554951770643
0.83757811070960941,104.39378350873055,0.89107145563264489
0.61264108373791681,10.495013743362504,0.44093955454189937
0.45068583388262828,66.609227632798479,0.79947946028375161
0.41805643689610528,84.501613930083693,0.87633059336707042
0.46199977341748344,13.256801804147454,0.58903888849715491
0.65414137174297804,54.149111330872671,0.6410350779623577
0.83736703698947612,108.51983695220666,0.91989074903761014
0.48581234976485477,83.877408974144458,0.8537599931177855
0.31066362850865437,36.142419969665703,0.78290416591517897
0.30116300854794398,103.80592425951039,0.959357861911174
0.73411213820692944,48.283456575046571,0.56126679134581114
0.79408344891032379,103.86791382584654,0.89324814477258063
0.1894863678760062,42.883801623079606,0.87822943054293157
0.15657502841190143,74.935227597146394,0.94119984983872773
0.60526861419298394,53.663407452261751,0.66540452131954864
0.22424725756379355,40.230755583057373,0.85093304751303889
0.80096456188789011,107.52133183890561,0.9167085751950389
0.36378447283546322,30.635305013344045,0.72908759620147834
0.22229114302547126,19.329275035933939,0.81351491232112427
0.88282490161433269,47.611963240022639,0.46745032141098575
0.24070196432498644,88.940306240572426,0.93769892250644382
0.3420120699872452,98.817476657390984,0.93962767786700963
0.23057138591324983,119.86177070734414,0.99973440233682109
0.19816655411555173,42.599826271228139,0.87218228570186851
0.11797581388597403,54.873614624441039,0.93597218066555699
0.14708609778962109,25.050340583258894,0.88361854258281669
0.24844525029547479,73.235912258533688,0.9031807043019322
0.14537464273309908,119.7338040989209,0.99967751554986339
0.6024722436943255,87.096911113272441,0.83480668511616185
0.67860734777958043,75.473412445470899,0.74819942094954772
0.434585888307224,53.160600221397338,0.75793783394411907
0.37029243240924203,110.68286363141102,0.97124945759155479
0.52884730146889558,64.660825574338446,0.75611689116226977
0.84375420089941722,24.780360464436765,0.33048357611450241
0.82346188279887511,50.191630951904685,0.52096224157113924
0.13695380271087315,17.388333573254357,0.88289118400297961
0.25427364815704545,32.217694145765975,0.81399394039005291
0.30123314043873661,11.943565909990342,0.72874850845379191
0.31197943945738005,59.860790815017978,0.84364836024215983
0.58554775398135683,79.799429144697683,0.80383871689091113
0.45382306184771348,47.762170861679856,0.7268067266601298
0.14186600193845489,56.24199486558048,0.92462422266673683
0.4175720176906359,115.51302001290335,0.98438635594542123
0.5451900064099916,92.715943373240705,0.87604170827305439
0.18642111746815859,69.494230063944627,0.9215388160827569
0.80843977072027573,41.299496262300778,0.4697948566893686
0.14416758649533862,108.66964786502948,0.98638775398799161
0.88611558866535278,35.860682856872543,0.37869032883180664
0.18424617034289417,45.787700356834478,0.88605556665339513
0.81703870885808982,109.99712958652434,0.9318938972708255
0.86725517233847449,68.24962608135796,0.62599350457172998
0.93263507849860372,91.654974435977437,0.77970362381710734
0.7817219982325545,74.981927358014275,0.7067365191477385
0.76255590965562958,81.878312991044467,0.75775068571065596
0.64611078459621551,42.932162066630809,0.58504698971447378
0.76214690139140961,36.550926778932919,0.46999622850482381
0.21436937715117502,45.474158188553176,0.86686618091010958
0.55565783055549167,27.098572049176472,0.56982161741115067
0.5370894396618523,106.17458018198882,0.93812094180712091
0.82893632250417393,41.157162657512544,0.45536923631269743
0.49337946075448846,71.763833385582302,0.80167721772429112
0.42732607168530046,97.117186765551153,0.91851314426178809
0.6436287805515436,96.220652031328498,0.8724577272051095
0.32649381987571913,58.222488444261217,0.83191686891458727
0.21880314931086334,62.388303944539821,0.89495316221604226
0.50619568292018391,119.41719238285273,0.99754154416855878
0.45435596330565231,84.205722467692652,0.86447213792482192
0.29768444944954264,99.610228742967095,0.94941901807456708
0.4123850385978588,109.28093661411552,0.96316348859899281
0.41143358235231031,96.63488198522731,0.91989004827581311
0.37837122975066362,30.369727944892436,0.71738736449685336
0.42254446776788968,71.838780711132941,0.83041452690444206
0.68288184363755355,21.208357304599936,0.43780817416818962
0.35234500338559249,81.82143392203983,0.88789977505003381
0.90652923770803928,115.08843710065921,0.96289603857421258
0.8788958166074512,66.400527073012242,0.6074303956008843
0.50877386405506675,57.626974215454389,0.73555195548992014
0.37910702425398546,13.94270265599795,0.66494111336246053
0.55511957135550272,115.57519745621424,0.97953087923800763
0.82127641545758079,21.330295254317466,0.32470748810173333
0.65469923947608666,14.518700263533162,0.42451227736321684
0.78373305375501578,37.067327265543227,0.45835769284799044
0.55281393465587914,17.208347731022066,0.5264611854950616
0.63797998487747765,60.06296266529386,0.68134474856336136
0.34493227205509247,66.769658138282367,0.84699281032807028
0.72465918796374718,44.382694393144234,0.5433602060244116
0.27204390415686058,15.605653083237467,0.76333461910715172
0.69057840949572347,22.276040507414937,0.43761619569988419
0.83161120807700994,52.295481578892087,0.5308013636962523
0.21228741170631232,16.658129590918975,0.81718184841639196
0.62222277946063176,86.800869817090472,0.82785620784928904
0.1808313859954444,32.772259567729321,0.86855405666984686
0.71685828403071283,43.227872566200233,0.54137720388682564
0.17181923599999221,53.353835489590722,0.90457422442909741
0.89554884929553213,55.827059637606268,0.52108330918789569
0.21679674053213183,10.182677844228058,0.8015996875221798
0.91504820902271833,22.327740809856728,0.25520978464047217
0.78075154967233207,104.90410201149659,0.90178211876483771
0.60462970379640091,10.135636876309896,0.44643952222285854
0.76523048893511481,65.898409139416259,0.65499844311323296
0.775847613135623,63.845220715792891,0.63693707105158492
0.90412300339473073,46.640357711170161,0.4472821657155005
0.3153758507633091,57.44597221610946,0.83559975224153205
0.60156451105456277,95.863925127924276,0.87900494934002871
0.18079181792974103,102.5324076836452,0.97368335191892197
0.62374084502050309,38.638339775677508,0.5770950774950836
0.24559760847887049,45.473948506450284,0.84747149986509196
0.58020801975157554,36.673113833116602,0.59710893654206365
0.58656593692877224,62.784974060617166,0.7203301225288492
0.49608738003404318,85.158419342469429,0.85596276279467387
0.54423700918615436,35.10781630097626,0.61498776533634758
0.74933488150559968,46.380931626035334,0.54028886769535456
0.77935800903525665,112.34230793480656,0.95026596965221455
0.51833023323911476,15.342621883165389,0.54794097325422408
0.60965442529422043,60.684656576352282,0.69865115328272276
0.89155080033658651,88.271384575645556,0.76426939604037525
0.20177355022595439,26.549941271322147,0.84286874901242281
0.19953803101509393,15.211142200603003,0.82575531368656374
0.17455266012415316,25.202590880238382,0.86210716721056624
0.65918379228444857,111.07055128837511,0.95094876779384685
0.45581705567182251,11.018576000323575,0.586036734912875
0.75817320372056674,30.7154172292487,0.43589018198204477
0.67054670131230365,13.441186419180902,0.40456115881357535
0.38359209457900245,22.169241431842359,0.68727412005489774
0.86361156525730531,78.216421529112594,0.69929348662254576
0.74815232501005446,36.580279961299439,0.47991118751131956
0.32995469977364933,72.613325547374444,0.86970453381426904
0.40956321510624594,74.921492104273881,0.84614584478361765
0.36727398317362348,103.4378866398757,0.94930972213711717
0.2339699013312497,10.521553220306131,0.78654448840880464
0.22561586666086289,103.87064052766034,0.96967467153302911
0.89570834386938236,78.103099506967141,0.68727163871771024
0.47221843161894028,27.901783471545336,0.63757937196692982
0.42582184936079837,95.023112694881235,0.91136913047048407
0.72023285237577117,104.10406959696444,0.90459357253879125
0.57004410546496498,37.968983212957305,0.61032252012707267
0.89571898881269285,111.0673048992949,0.93332346147520273
0.76325626982298334,59.990317332852356,0.61831027878509959
0.50746412950585928,76.376689976665361,0.8155227912737022
0.41990555245870231,118.3114486979408,0.99409139943878311
0.93863681318567371,49.768968650311926,0.45065473789321375
0.71009620060309686,99.447528040212418,0.8783813979029429
0.90851546100326486,45.02390296113056,0.43235880528755
0.20070679063448515,97.913487446564005,0.96305905790909663
0.82295362731216515,76.080731074890679,0.69880398607652361
0.64151280139252642,33.799126474794157,0.53917530118635282
0.20363342658484568,55.542870316816,0.8906197817899123
0.60001929997383752,44.939919779991783,0.62468752675342154
0.68318191033963149,18.591923238840025,0.42266530328702279
0.11045728300531242,13.281824710966724,0.90176833591907257
0.48617026756548454,48.112652094789901,0.70875424028625778
0.8015895845168729,12.093756259923524,0.27919565761346399
0.35105517154247634,28.203653333995252,0.73145348145160893
0.48976586952876844,89.770165293595568,0.87662048932755743
0.47596700800770919,87.890035925194667,0.87263930393399902


==> anc/competitors/data/v2/giusti_hayton__s42_holdout.csv <==
x0,x1,y
0.40379720955165466,16.616331666443585,0.65211636011413465
0.41637736001423065,88.218288671009887,0.88972345783417284
0.58960311299066037,110.64807516309607,0.95405063336422313
0.73502810844137412,39.279001516321387,0.50556497644202225
0.25691624861984608,35.258728474758783,0.81857158680382702
0.59691479926218383,66.250200244887196,0.73263290890661881
0.55455649297668508,38.671005655862132,0.62415398432661862
0.61211834328163073,77.409961194446538,0.78274880005036873
0.32453911065393559,81.18988303959533,0.89503832631079205
0.1124650632318757,68.729269397556379,0.95194861700709765
0.29691012517069482,101.55398168079502,0.95435991993286595
0.85596864701877018,95.516001296284969,0.82535387296643092
0.86129488644405883,44.062954441216895,0.45496509140458818
0.1582641453871558,10.464864468376883,0.8555376282101782
0.44343953434842742,81.917607115343046,0.85927301193628214
0.82196223414126102,14.225120439800127,0.27547536400562755
0.9323773110712138,71.48385892964977,0.62303875704395972
0.57364191122246233,26.954759315067307,0.55521125252784331
0.36955041646783049,21.14053875108926,0.69555370769733071
0.60999954919262778,76.267290669781985,0.77769222519662318
0.83394563508857322,24.166043188168967,0.33399741686255557
0.24270549739169681,113.4361031858396,0.98672421799076182
0.264882536454769,21.317106744454012,0.78217187441479807
0.537191888171206,34.451744146382943,0.61703475756868364
0.18554838200716883,43.890012638630616,0.88231595825426534
0.76664580198271826,12.570072662025938,0.31366080999194768
0.47745345269202188,56.937919670408029,0.74908993343912234
0.79030340769647911,28.47730165808542,0.39724416349006675
0.87105489593491336,21.730586741373745,0.28668288717018597
0.67744250381666149,115.07309915087129,0.97218589960591506
0.32651017192247722,96.263358020235501,0.93541454121937329
0.52991241830312052,40.772477481544314,0.65013626621733511
0.37896873053273439,29.902873414576678,0.71546671927729211
0.68309064398915453,87.765361131154549,0.81650683146935443
0.71332012923142485,83.397889699538808,0.78242481625276794
0.82425470230926901,111.57463343676079,0.94212793326308997
0.4414189227415164,111.91897297074117,0.97027401461749574
0.75882322202211516,91.791560990427669,0.82162317852118338
0.27961529664097584,54.470122611779757,0.84730703246038352
0.47249612321913526,60.252931508500758,0.76474784803382057
0.27929642421789003,11.995449293076438,0.74862262656913714
0.79260282287146921,52.051733491353922,0.55120010130020169
0.78235706817007145,25.327446045881114,0.38276881876902202
0.71050915551806515,10.740595401747292,0.35308493922074058
0.37581508257958918,96.386721406100691,0.9260481146271573
0.73543248672706274,48.575309970667213,0.56226635498348454
0.72939987207140589,68.793451108583028,0.68874958157818567
0.78911729128697206,68.637804839058347,0.6622433640003742
0.33842939872381683,112.41860806465118,0.97861861738191924
0.39711002026883413,108.80701597733049,0.96295961573240818
0.90811341569818649,37.570571965086089,0.37620608794305399
0.35734499441019385,105.40909738718732,0.95655011656153976
0.3344711504384914,110.68942798698856,0.97404901889639706
0.21110981206399232,38.001756412327197,0.85574471838857447
0.66870841704653328,73.160248653787448,0.73898220018684146
0.13613544241172437,16.491791792246456,0.88257386901993828
0.90945093761459417,46.267736072645825,0.44120102865684185
0.91206157860061465,60.008358036274821,0.54403273606434954
0.89009401223885798,40.855968518143044,0.41295309561296212
0.26721930782010817,50.566783221358705,0.84538419893906624
0.16397568625538278,36.47895036306663,0.8858714880751164
0.2764599516794316,57.377447298743725,0.85572810088473361
0.10958967493646349,10.361985231809644,0.89987338000729034
0.42266711212117436,39.075450662567249,0.71496545359866503
0.73701004668469516,16.996204005429679,0.36737639587784088
0.65768923113956568,109.71847322813539,0.94364958802059595
0.13141696709099088,26.986810736906843,0.89813740639653317
0.90991196502063676,35.668071114096556,0.36054474061205821
0.16747720142583744,82.961395807372782,0.94830731854249584
0.72866870399604899,90.171605134509051,0.81887485142566918
0.39780574386617407,33.360715386486383,0.71278662446906704
0.56579181230318898,82.829649547497567,0.82474433377944989
0.11273577430731171,73.908056535876526,0.95669824220202671
0.8490354435745231,87.370801462747906,0.76913878288702497
0.94066819617000763,21.696731930245498,0.2294103512267277
0.75390250893235466,47.62796689028648,0.54532118885042946
0.55379685712876192,39.044474190828694,0.62639236866395476
0.39394854488590592,44.599514546200105,0.75246740393153844
0.28353603172441438,70.26438021464412,0.88248466442254936
0.83842547434523829,53.537315491908842,0.53563326845871462
0.30230764745265015,24.319518094362166,0.75895882173308971
0.15639445238966493,72.086800151515718,0.93755534456216438
0.83367272237921242,102.27776150019565,0.87687877652678681
0.12726274562993548,113.14199112819411,0.99272692467849599
0.21058856684957344,41.379591613313551,0.86202867393932925
0.90734433625997468,13.133465698612596,0.19196046138253187
0.64751268064199075,70.137182479911985,0.73094327802671155
0.61176267521195493,52.183808030534514,0.65427154148393574
0.84576084250719274,21.482682103085722,0.30564925178297375
0.63320488991254154,116.06538068306332,0.97923816507142791
0.46495110897029601,67.064152915791098,0.79489515994929216
0.91553703260820674,118.25090953302026,0.98665535753415057
0.52934242886503391,106.25001315528321,0.93934623805629458
0.52618519535863417,76.742883276475368,0.8103228798848412
0.28859752620828927,24.021274707164995,0.76917314426552374
0.53051807037475485,67.349111173889213,0.76723126713713308
0.34169968954010815,68.012420712307801,0.85196550247878178
0.29271982879847624,38.795636743783611,0.8019156057495922
0.69089226262249936,43.734175550036113,0.56090443320828431
0.53595846080229004,93.185422701445106,0.88023750353335406
0.43313337600234814,57.057602669898309,0.77281289125609898
0.61462185749728437,100.15637884343347,0.89836397254398892
0.10885455635953586,40.056628096850446,0.92748166431331058
0.36584614071548194,13.567612385858103,0.67551768120193278
0.80719656464030942,58.085483427343256,0.58352345767654978
0.92269247039185454,10.366473841670295,0.15701642426000628
0.61609484625929056,20.787493212368808,0.49063071569729622
0.63149142898193455,117.02206467336086,0.98432882804304056
0.79480640033128303,31.624702488087731,0.4146562325529235
0.88718878644259824,115.82829688098599,0.96915759810369295
0.61637011270426079,35.162940501377093,0.56424143396113102
0.14799890958773906,54.167929353301872,0.91880771106988057
0.36987322621515417,63.595911913581411,0.8261469830646051
0.82518366367166474,84.350361902944229,0.75485417522085474
0.31745100660471581,55.655085165021099,0.82978035013117701
0.55713057728853443,113.96304390913582,0.97197189306692755
0.57944958617463904,97.729689034602217,0.89246231272599774
0.72514243367547715,107.58308001496208,0.92496637019413286
0.90096771135751486,44.551733946185585,0.43352957006334947
0.61276591278901582,63.0345828828804,0.70911278485684326
0.50424586820199713,72.170046555192869,0.79901619665968437
0.12522868440128773,53.831109640037994,0.93094797426607423
0.2249321918246211,74.848191558823075,0.91536587302067207
0.79555370881189202,104.55090182841789,0.89757843876499022
0.6723378009680071,63.478095548804419,0.68331822545632792
0.80739501009083592,18.225804661405029,0.31523352106340341
0.90820928368069631,62.270339859670798,0.5630782226401797
0.11436991113226591,66.53605459377323,0.94904444429257939
0.25962263456571477,42.172310183506156,0.83161808439732177
0.84303899205905874,21.2651257679723,0.30635542621961198
0.78128539339974379,73.533711976978665,0.6974713990175665
0.30211661263528211,32.709911740460655,0.78023511848660965
0.70684356143345706,96.47572002390271,0.86143345134614702
0.48351845054473441,76.530219992185607,0.82484632770917599
0.52569162105129064,35.198798389968445,0.62850599048770994
0.43170427793543431,78.567877451438193,0.85094646209867242
0.70863338160307154,113.49589839592011,0.96159147071675755
0.54021473413722976,40.563938303465157,0.64239557541414871
0.7519469565724658,119.31747962178056,0.99572317398999333
0.47698628961479939,30.89144913400818,0.64580369124565784
0.27448573360906536,114.08891842259877,0.98647910364003322
0.74634789058227058,39.709791569846757,0.50062976919786917
0.31481434560329014,98.692862572595487,0.94410172895093569
0.55498717152806054,57.138413725048679,0.70927188362914673
0.80444635273849985,65.161164362389485,0.63237582235748468
0.81891919213748221,33.604963761580422,0.41041205599120789
0.1370741534458596,118.47494172011598,0.99825794939441082
0.91167748269934312,82.508615387560255,0.71516624044681709
0.20893195713296953,26.657331573430728,0.83748111334685871
0.62023118119383369,82.878249154853847,0.80813277187776511
0.45579376861523713,119.17441704445632,0.99686420361156869
0.4765287363943187,53.942035521936496,0.73767901382073009
0.65988991739778657,119.32253665980821,0.99627457310334011
0.2004029542369844,21.632950183986267,0.83572460514411862
0.21585969492863799,76.179077235669496,0.92117357483833506
0.62495383535731808,108.65224276308946,0.94090146326740831
0.40230346227084135,10.678073354764306,0.63349508673752286
0.9254186990760267,38.751736670371031,0.37342781539423597
0.15879556306924214,46.740473962265483,0.90305593593876787
0.13759940330755646,93.626049447017536,0.96975800117538846
0.21595729746155068,59.59457466694338,0.89129172994214667
0.52545559468413738,56.491999979450284,0.72191138401668198
0.2554724613517883,38.151444433013239,0.82574956709344405
0.72061383907795551,115.82056156843753,0.97490199022201518
0.40788051865738129,102.97044418434285,0.94211646617837452
0.77052172303589483,58.661682703634462,0.6061457839056833
0.91729507445228009,87.169600488168172,0.74904030196246774
0.39274002732960989,79.143545932112843,0.86628362593989205
0.44754821049294646,13.707030835846753,0.60357309885501065
0.65667489063996198,20.952372415838411,0.45798258323352514
0.3560196306099731,88.237616683732071,0.90576640020374932
0.18953373268132673,97.79847077507381,0.9649338441230515
0.71788902880973382,76.104178480666661,0.73739726100566982
0.43716968016864644,118.74990740289908,0.99544581182620162
0.6842520445673349,102.99708508860824,0.90304767256896468
0.58040877056076945,22.617866095736701,0.52898796155035255
0.94938753097881035,30.589645061830936,0.29262436567760486
0.51802100162706899,38.979791320529593,0.6502485862318883
0.29792286041086846,111.63731531306965,0.97923804214462951
0.479660876806418,55.258199882546499,0.74121576158030322
0.57329292638969642,27.312293053626647,0.55718994370302521
0.3486442925122103,22.977226387888493,0.71811303113694192
0.73141165077461712,104.62811925057557,0.90630689437960765
0.60438118597873136,75.085179088563009,0.7737860605793615
0.64691484490625162,112.4369477249782,0.95922791008738661
0.1930496019862078,27.972494350914051,0.85195105552217054
0.90823240709414343,37.728732867254649,0.37732140847784501
0.48230735538224356,95.190099649057842,0.90028335478700083
0.14049571167916919,37.3580810956935,0.90324303990839394
0.16536218333695224,64.611896092232271,0.92367418505764631
0.81155927425493124,78.834699182053512,0.72159931953084522
0.26018670944731348,81.984858154904586,0.91757471111793121
0.80177146995973769,49.9385142095406,0.53188916291850075
0.80601308821066275,108.12623881411866,0.92024660898243238
0.76761139560078917,50.48429504033728,0.5553246058311716
0.61165339095535465,91.498659876994111,0.85472548889159616
0.61360577714882381,103.25410922626379,0.91437187231443562
0.32866333114991286,79.82829159884281,0.8899752708241061
0.13548135632474792,48.47030544244631,0.91924216636539735
0.70405666541148526,21.461783000334648,0.42186259603018572
0.11267598772467347,113.3275257908591,0.9937347698159803
0.11814345098998486,34.402265836396836,0.91572656907490502
0.64402051803804228,28.707922192637586,0.51005023964777663
0.90866018760670741,29.441537628325754,0.314276088266496
0.2924302942154039,42.021067762740991,0.80997164919379427
0.10606525652360486,74.252611331469652,0.95956492904656066
0.83274070771629449,26.510062711289429,0.351226028815393
0.557668820797253,93.06402743531109,0.87482206619018976
0.37959776765962772,71.448014085200796,0.84641478776083778
0.29376201884377612,40.806669029293261,0.80613339345901536
0.66939257185363188,99.388513534260468,0.88502353387476906
0.78920348207829927,84.606978189831466,0.76723086621784831
0.93911775803497988,109.60554601221857,0.91865319729164119
0.34495883186865683,67.316861584046976,0.84855405094048408
0.89966669651764897,49.17294879350127,0.46899384014135781
0.4404965625457441,67.457465022769725,0.80712661629242111
0.11688629263130657,58.948503747747672,0.9405326411956676
0.23790027648002943,38.551762072927488,0.8385286806528186
0.36855952290227223,28.223416213017853,0.71812388388224546
0.17576792355750132,54.50669545051575,0.90406981543681753
0.53184595423204106,56.272981469324385,0.71755869182658216
0.15996851277139124,95.252656756750227,0.96701003588611834
0.14566312811598583,59.361874480391101,0.92639384128103319
0.62190179183877448,72.24483125222261,0.75250812488495167
0.15279007252535595,36.595660853073454,0.89380537477343092
0.77157342761626702,46.053152418451738,0.52453814458405956
0.10477878893694358,16.922524983075711,0.90999722500873848
0.13173641806202868,55.767016125495246,0.92948480652447241
0.4939473209702383,75.776038155920347,0.81796410437022349
0.85263212878096772,61.349596790335454,0.58327318214568002
0.21615737321168527,74.813723190561561,0.91860544249713083
0.1528566978300121,114.18344844572675,0.99259084280546472
0.32932931539759391,40.254014859929015,0.78114424423428108
0.25842954313908317,53.46512471286961,0.8567118548060918
0.71028959745018472,89.37579904678033,0.81873290527253362
0.16726145359491559,65.538138860750053,0.92408858283637174
0.62439308812331007,11.387745559667319,0.4348604920163831
0.12938948340769976,102.86240702362784,0.98152146414946484
0.81911266497070789,23.070679622586354,0.33836638393214313
0.42265259172887115,117.54020195994127,0.99133633319366321
0.2532401569553453,85.507306296063092,0.92720887360501969
0.49691095122062834,83.558374685900404,0.84909797750954197
0.39466097497625519,32.546788479943757,0.71238025230574942
0.43670253680969018,73.704758449644999,0.83152292143952167
0.61226969466499437,62.893176017607765,0.70862685264177605
0.65186373804276321,21.970196666651198,0.46748271632938598
0.20187519655658304,30.332778146898502,0.84915343303101998
0.53355413398644547,33.616709542516354,0.61591531890881446
0.83023637303913156,93.28860219761718,0.81519354974786884
0.64535566792413024,84.091902301731452,0.80688754688374154
0.62820186782366494,92.012371483880244,0.85348432908515592
0.63693228056271234,25.256372644448742,0.49712271133037467
0.18451404984706626,91.888187419035191,0.95677479676787058
0.52299910513728964,47.593188812517333,0.68442752119251571
0.8101869000340437,88.045912763100475,0.78426014265099142
0.74027938088458167,114.29091214338861,0.96478066646743366
0.65698187151027232,102.00548421988519,0.90148274454882538
0.67545570485250828,62.929778915111285,0.67876327992515006
0.17051266995608058,58.515903760748536,0.91263485492007179
0.57006537192233342,80.746949787740078,0.81352662776385021
0.79085492302457416,66.154226323052995,0.64513170669599529
0.74668840927214974,92.181404539904449,0.82690147673096503
0.85987785837119468,35.105929596978548,0.39167890461197075
0.84757022728795506,36.140346836678916,0.40769212256729059
0.17637927982551821,62.931287695193866,0.91611884685923839
0.68864415100835497,35.272707399796545,0.51377537933413686
0.44113772255483963,52.535681280576199,0.75199120071999626
0.38049313284839215,58.679384057770164,0.80556605609956589
0.32800390983678829,109.48019162555201,0.9712455143537273
0.92642335747925064,57.290560744437485,0.51587092282683877
0.5578848357392634,108.53013119300853,0.94667611770550553
0.64473927897816452,51.189833678571674,0.63029485816295594
0.19912789837204181,48.132047757654227,0.88074238091399515
0.43347401639611594,92.430747640380119,0.90041204542197895
0.36031402424211367,33.549430394002464,0.74042206139366717
0.52104805196523662,103.78264995081241,0.92958317790693723
0.26920084427314661,76.390035606285025,0.90216800638741723
0.87947219862750559,77.923624874301652,0.6916249821493865
0.52381474188605659,28.748517090393324,0.6016760669415373
0.77993891454916364,39.739665840584799,0.47834868411960463
0.93513106762249831,34.300842321218127,0.33216712654576575
0.77281700938238651,77.585808131851863,0.72684659237572524
0.4283359956232633,50.370665155586011,0.75146041279026954
0.77275287632514966,76.896085973186416,0.72242772045756531
0.54307568429854058,101.34533640812019,0.91557588170400661
0.18105276460108233,91.691017194227513,0.95728816999975319
0.10543906135157824,60.116886108019912,0.947383172336833
0.35360216302945069,95.831262360381587,0.92878235077449689
0.19939464744833801,106.55791026064158,0.97766432712876417
0.67109247536787475,86.862220662984498,0.81467904697106541
0.2759028212649583,54.44895039618423,0.84928567064523341
0.81859879574331518,86.766129774589047,0.77328994879657476
0.69873720724234056,88.130848436873777,0.81443198366331926
0.40884738232879103,68.505351838769343,0.8245545657944896
0.807391273330339,77.616981784987516,0.71483600796498425
0.32961825638041009,84.709065594617215,0.90306219779385255
0.15428262887334093,13.331782055025611,0.86285789098512389
0.42030485034313081,97.311240278907349,0.92053170200795753
0.46506217875640699,86.795361795456813,0.87131482176480757
0.41523368926427162,103.31332529010312,0.9422594208221392
0.43853276383403905,82.062267420132443,0.86135884398461671
0.53244042745406295,111.94344397434585,0.96425303221577585
0.14356421656944546,18.993991965778186,0.87915959656466525
0.57166895543597906,111.60626111204212,0.9600130004809897
0.21774615811787262,86.18672243346883,0.93864407263762162
0.31402845346064612,31.541977305070429,0.76851386614103778
0.2182170785843589,62.112434329489531,0.89473287110850819
0.21045789577917945,62.829868713047091,0.89973412056607049
0.36569013070235079,87.503777136264929,0.90097043344689998
0.76972582960714531,42.706805742142869,0.50421193272403908
0.46631654477781903,28.046305077335099,0.64267058920091014
0.85367788302552239,110.67317685871507,0.93364914471162019
0.48407152598938463,58.247563396521336,0.7508950314982612
0.59372276735707952,68.985616494473078,0.74759665875069337
0.10889442815597586,101.07510252836516,0.98282653426596545
0.79555665611113979,38.332075491477752,0.45857115888719202
0.69404296895587481,92.505574173672926,0.84098072558132397
0.26140116789632173,80.783396006487607,0.91457278262640251
0.72799043252920226,19.111004044139555,0.38794813497213509
0.64343352711747537,84.939797669599741,0.81200908627581858
0.24717358667637168,82.724482528453223,0.92322063876116689
0.21213541771914152,104.4401818664236,0.97249342900499913
0.58991827070581171,109.18086581912848,0.94681329227905109
0.12836111143766851,75.152114064910165,0.95202729596451741
0.3554718822152334,84.272605061507633,0.89416596395472592
0.86352294561860743,33.344134573476332,0.37642226526465539
0.65247514019877284,28.429226853106474,0.50210289127392183
0.5051251965497322,74.204932635771485,0.80723131330529874
0.35666108582095335,38.283952988004131,0.75712554953087907
0.77116645783720905,77.497290015961681,0.72686113077605818
0.78750188526614784,31.787023600400303,0.42110095650314194
0.48649638487901137,78.950752736318265,0.83358074670178484
0.17596504402124918,118.14339750419161,0.99727752383412593
0.44698948148704631,101.04405903457774,0.92939078147305709
0.74651103208883485,108.90140577768753,0.93095647476971954
0.20558040067430272,69.980575505493107,0.91430822225767705
0.71634387471503191,61.992008143387537,0.65371941957496837
0.93081335026043965,93.291058895382662,0.79282467540418644
0.45758183405798358,48.396430258075242,0.72696256026992778
0.87745511766901751,72.713675486375365,0.65423643799801789
0.75196432691789861,110.21602779845921,0.93869001607404123
0.39137570845752656,30.585294393084972,0.70837713538810387
0.58347208721478661,116.90345709020522,0.98494378037726571
0.26610603184851128,69.439614214140633,0.88787980308162573
0.37091152475442146,56.316101604852435,0.80315756786625137
0.8097020902387162,38.962977240496215,0.45320127737422811
0.76976333400468067,58.827327916450649,0.60759599989159996
0.82765419077114621,82.426932221049896,0.7408541082718636
0.79799514087069157,109.87800994400081,0.93268917599475987
0.67702087169095138,54.394065840617579,0.62986177722763126
0.57243897611605843,22.247333117474476,0.53368802880960797
0.205273378229273,88.104667042078972,0.94543947711650067
0.90389035497326442,21.391772623666842,0.25724145294601541
0.54663591423021918,40.577352330581064,0.63820606983868833
0.4153686888251702,110.41463222480604,0.96682115296092208
0.49564927813095039,92.689796048516328,0.88719764271531742
0.92087476100350174,45.432079077181562,0.42776903034726288
0.77369618082884661,88.112278259663313,0.79440492895140435
0.24594265123400563,112.66314108567779,0.98496294555734787
0.61306729031926677,112.26757679334551,0.96049586880912097
0.81882343895506982,16.606933952040222,0.29449445078750758
0.17819258286505288,67.650081931238532,0.92226360738794577
0.8770753054050574,28.310743082516069,0.32984680822279167
0.686759358261533,99.927395649656717,0.88512459264767163
0.91383134695566381,56.872906017172106,0.51927068896896333
0.60077472517724873,112.5040772402303,0.96247199220041235
0.23149729715369435,32.317162133377806,0.83084716689259464
0.11701494887117607,56.25312063736969,0.93783885142237322
0.55123953216913957,110.71755983412766,0.95735960021313748
0.1784180348193154,53.681197959047282,0.90139608056901677
0.64823353680160922,78.067473969645491,0.77348275286931467
0.74344803965980744,12.562896468620325,0.33438413327390004
0.65400659233240155,78.060469971655891,0.77142725735116868
0.43142320812916612,29.207554018772043,0.67358359734070516
0.75654229700472142,48.420748307405887,0.54872723755504804
0.48698960421917048,12.127581981696318,0.56222711535917813
0.75683993661860727,54.391973272745567,0.58621021008394059
0.22731032062337425,81.843304405112335,0.92772157741997996
0.33909396312859691,61.794858927856239,0.83552490032823079
0.20581904858478184,41.213733542580464,0.86486904663489006
0.81480883749837285,20.657119415169664,0.32545452464112268
0.90211283670678677,10.577508523643985,0.17740471512283562
0.61074253207057483,85.869889063879924,0.82629408022520345
0.45356938930818558,43.162715778546492,0.70957466599646546
0.74453939509799516,54.270593712666134,0.5921822300223174
0.70207424892807901,29.371558490726891,0.46976754163212286
0.39698967304551902,19.546767812086678,0.667675868311289
0.86076999109784746,31.387340522238276,0.36437401575142037
0.44647826813220082,47.246942496507735,0.729311174037653
0.12743379343712827,38.056374849513844,0.91298010832569565
0.33799039077159665,38.570401468632213,0.77064648476673969
0.42680281293831657,82.847367548019463,0.86785959967859438
0.47266767390087239,42.990160536636871,0.69666615261143794
0.45170308857183561,39.164477192528452,0.69571953901288364
0.71839469901579323,100.40103604744866,0.88266840158571247
0.73412288612880106,20.647895096619187,0.39219455004465553
0.83071302227195398,87.841215723911489,0.77737732601182263
0.52319762650197998,60.410354391718833,0.74019032378044303
0.82316483638688109,106.9035140739102,0.91016194421172658
0.77571953125191051,65.85113518074246,0.64996389970485391


==> anc/competitors/data/v2/heron_area__s42.csv <==
x0,x1,x2,y
4.9348901213899081,3.7548184786062291,4.8464509661434567,8.4759733619164201
4.0971960993801311,5.2961047387888858,3.7928829278249472,7.73073601662513
5.1464947997784556,4.9532350885787899,5.2250486427942384,11.282446676571737
4.7434200726484095,3.2764710274902762,4.4845763700711192,7.0442311530265007
3.2354433697191238,5.4925866445939331,3.3150658543665665,4.9008036532720629
5.4390558790918897,5.1980000607693633,3.3592966536388351,8.454221591137852
4.902849254975882,3.7097710946600975,4.7327385673242537,8.2389011313199756
4.9651607631923849,5.0922414491523451,3.4323598411051952,8.1064633992607327
3.3202840816888646,3.2660488296784571,4.2682317539551082,5.3521137439376298
4.1259648447389177,5.4977618261855969,5.4794361898217767,10.49251442803445
3.926995060581453,4.6642118402663417,3.0100190118333487,5.8707232326375305
5.3169124721215049,4.625312538896992,3.0414495047438921,7.0087354830507271
4.6096628002016615,3.2261018174603318,5.4827114548262665,7.42489970709173
5.0569040331770747,5.2425834972415633,4.4615970853354137,10.345251122941439
4.1085354970683277,3.0724987580111733,3.3172749387962828,5.0176448608684439
3.5680968044619421,3.6020701451028678,5.2432554993852341,6.4107458428003055
4.3864619675395868,3.3575546879165876,5.2009507503192305,7.3127846499598048
3.1595431402604381,4.941919851730546,4.3405010327784384,6.7681903909611485
5.0690779299814555,3.4955105680322447,4.5544800746518916,7.7500634135031756
4.5791609978051619,5.2765955678272132,3.682967978752191,8.2648992813264837
4.8952193502134342,4.6406725983187256,3.1262992409300128,7.0177170833074172
3.8863149203246712,3.0904067762367404,4.4864190222271612,5.8975791886802211
5.4267450609872583,3.0135745853217513,3.7368879830069073,5.3983192155080646
5.2328028033054945,3.1291447925359974,4.6590526166508797,7.2164277562358503
4.9459587426844047,4.5148129441193188,5.0906129421065032,10.112245758505102
3.4865967696299189,5.0037045271485381,3.04540135978591,5.2319340017606075
4.166802509317586,3.5963820515684715,4.4892844367143185,7.0506185067628451
3.1095094144680719,5.1235221073076822,3.5782013492171307,5.4824667188431411
3.3857237301688694,3.1430798503831507,5.184721244759503,5.1374314054907906
4.7076223831061368,5.0024096341041906,3.634161266404571,8.1538202785546723
4.861905389769543,5.3194885754307011,4.5269253330885455,10.268114608849498
5.4187743310855252,4.9302709977609513,4.3838521002240292,10.210311795142736
3.8145633953453801,4.7453019599465929,3.9904162501481224,7.3463230070274097
3.9261492650871723,5.0949505466384579,4.6940519089994854,8.7555952562516293
4.1738895281895196,3.1003782488676661,4.8144240867885841,6.3981398393292199
3.4736783977107142,3.5044552767976382,4.4173444882984665,5.9654598468450244
3.3248037633386791,3.3123091982641077,4.8960555929618854,5.4848631386073903
4.1892623155648341,4.2613274754824664,5.4585426899823446,8.8026432764983653
3.5672733726272101,4.8629703208221109,4.0481809697520124,7.0900590371142611
4.6745349867062753,4.5750296114409963,4.2864576297138273,8.7809972708656439
4.0928797971808271,5.1278277494048377,3.0311746948530329,6.2024821570946838
5.0816954901445932,3.3880324811027274,4.9900713907759462,8.0307774407324448
4.7506627550056226,4.8365527298379041,4.3005751676149844,9.210567361514201
3.7809166034551027,3.4826037271722603,4.019903575901413,6.0630581868296121
5.0806495034880026,3.6768968782945004,3.2351799077234897,5.9301468688756325
5.0119108937420052,4.7747617432032596,5.2241410541884932,10.797221900174543
3.9686959475754362,5.4505119622467042,3.9875181001013908,7.8977030500425132
3.7208202598256102,4.5288590149426735,4.7064539955230504,7.8536931320179724
4.7062387599374382,3.136250787478239,3.3734353909203767,5.2848298535951646
3.3493812090232744,4.5407724248188321,5.403874073852581,7.575799746011799
3.4997705061877706,3.1058763789504176,3.4461044045545774,4.8233161546080829
3.0184056743775138,5.2103642784170425,3.498854982248726,5.077845310682882
4.9673109437553462,4.7739457127515514,5.1474571513942848,10.635078887323877
4.6621271414800809,3.4328196160562578,5.2814568603548278,7.8775484271093026
4.7629134465658378,3.2293025145604952,3.5303685188082534,5.7000800733711356
4.9518225775549194,3.4588330722007976,4.1745022204370699,7.1160757255210303
4.1472894388458501,5.4500679488854811,4.8337372614070748,9.6486256403391994
4.4218529898822343,4.1464016061462248,5.1959143345270036,8.8375433074460918
3.3494924953191436,4.9602023708535201,3.9476317375932632,6.5883789991302466
3.2863251838399337,4.5910208552694423,4.292548717123573,6.7527780355870037
4.6710074044761791,4.4310328748965935,4.8542910262993377,9.3325335513741194
4.1777405153578311,3.3628256366626244,4.8278399416319884,6.8909004139739212
4.4130902662029721,5.3650611338952379,4.9574003250652119,10.251224433281603
4.9124971435400635,3.7533565812867948,4.4248345466038161,7.9545542377039524
4.586795800001477,4.4450430395188558,3.2615377420119378,6.8609883450400737
4.3839485016449897,4.7494398614726654,5.2599332271951003,9.7948779556823666
4.3980179018635344,4.6230828881132719,5.1639313483025706,9.5401919097139469
3.7598752451565307,5.3514860242387963,4.9952435895458329,9.0199791223456813
3.0770445864198486,3.3710974748001448,3.2496561929018237,4.5061007929921608
4.091793473080906,4.270881846117355,3.5109934177035731,6.6533893162641622
3.5364616820488228,4.010085976851915,4.8590009127691296,6.9807162912404905
4.02132160931159,4.1854218237065455,3.0578502364548661,5.8135933469106167
5.1335076831704152,3.2980438154943617,5.4480615842681992,8.2522352129642034
3.5848487146633516,3.3352365246819131,3.9428617008892015,5.5944715236156286
3.145756854222665,3.6951888644531437,4.7982813342270587,5.8105910654149433
3.7034597300549912,3.7617615094020782,5.2189277212201084,6.963989519537261
3.733984394416709,4.0697580342033746,3.9865747203752058,6.6623484194353875
4.6547912868172379,4.5274688675915709,3.7978312214991652,7.933049671213829
4.3925803808531958,4.5865727935456579,4.5218528222456165,8.7614385215854629
4.9597455227660339,4.029527241463926,4.4524734343701269,8.500662999627469
4.6607838508184685,4.0219577735717422,4.0228499440619929,7.640347595499275
4.015967153600176,3.5440713167424049,4.5044368896692717,6.7996521480118393
5.0350509616650871,4.4707656210225206,5.3384534239162367,10.438203019419571
3.4174322997692599,3.7926022782930948,4.1691006415664909,6.1062547443828139
3.0567801828346512,3.0901495856934091,3.4918554518765781,4.4159680935278152
3.2251196519391043,4.0460001103921508,3.9430149572075095,5.8901764325499402
4.8058983764911254,4.1853316877254256,3.9852674564827968,7.932131849828755
4.1546930756284688,3.5639821705105277,3.3277717325655498,5.7020293679240508
3.4031794475840043,4.4311448328052894,3.4071787513863874,5.7290770557045105
4.2526119377584086,4.4144297510798021,4.7114051834841932,8.5633795461698163
3.3807802567829208,4.7550054527759285,3.8486943855222568,6.4421179208571111
4.7408009376943401,4.6198712055030251,5.3872459796395189,10.307309140870059
4.1153906889350766,4.6310826413025792,3.6089918633965183,7.1146090330463547
3.9525530652412062,3.790535379560108,3.247311262762056,5.699435489559912
3.7537802228696915,4.9685805549648849,4.8837614075006446,8.5463141031550691
4.5757064827972211,4.3728609589991985,5.2025901297946753,9.4625420973267342
3.9045315263834759,4.0785454879497252,3.6952833921787196,6.5300057546798538
3.2191247982902524,4.5650312023526425,3.505220254113695,5.6236988624272515
3.2950147553012883,3.9016433361256357,3.464415337177718,5.3788969140155212
5.4047441613737863,4.2818481115168954,4.3050307534162808,9.0158044258163645
5.2714517267690173,4.8417642212055512,4.1710416031169277,9.5558489865324248
4.749267834526874,5.2160072168092695,3.6485995996363356,8.3891608141762557
3.6646749036487991,5.3026429932379795,3.1129327924735661,5.5654133353253235
5.4229409433693103,4.259082312957748,4.2037283508157017,8.8077390588184574
4.946877259914487,4.3006877868514231,5.3983308690890208,10.060295696524213
4.7922254728974885,4.999676026909591,4.6312980018816585,9.9790146167900211
4.1234037553594716,3.786126729360503,4.2387663915715459,7.0540125224401455
3.6806039046128975,5.0934559058626716,3.2767301850740402,6.0158845788824316
3.2409774053837483,4.2353541162935588,3.6310907263739685,5.7058158097179046
5.2565059913596039,3.2896418108381709,3.7369348739363568,6.1053155256631548
4.1394407245840279,3.1801478676823591,4.9120088815180853,6.5356222655968939
3.5059084119880759,5.1049830275986583,5.1917769931615485,8.483031826103538
3.7648915603766313,3.1389197922671945,5.2541046339160964,5.8407328565993968
4.4480489223547401,3.7015285903341395,5.4614215206268852,8.1813008214286977
3.4419319573480793,3.8353251012538645,5.4559167077613306,6.5514848163530512
5.1415357102309382,3.4324861129789843,5.3824978319199541,8.515989145658196
4.8962988245880252,3.7847334245049731,3.179555351257211,6.0157854379205995
4.7986573898773415,4.856731416812714,3.3444838398195129,7.572146312884608
4.0802325994377595,3.0367071089001767,3.7611663161900823,5.4581034427576993
4.5682721017561079,5.0679335613017162,4.3822456351611532,9.3408974608170094
4.4602449222818388,5.1413700589363955,3.2424447217636985,7.1624890803360861
4.6246165038870499,3.9306539329788706,5.1144923945053566,8.6879298035293449
3.2111108028497228,3.3840322476515872,4.5418904476932731,5.4258480787816303
4.0395185054265239,4.5021010198627023,4.3559110057555124,7.9559848163562776
3.1040354346547314,3.2991813896622357,3.4132783084182279,4.6154081572755139
4.2349770481112969,3.9122984026956313,3.6331386860004935,6.5973562116318405
3.8246530308319633,5.3960729522524309,3.4007800624556452,6.4621788432392773
3.3613104721651172,5.4886611814590927,5.1298328944869969,8.4157805637645957
3.2585074193063792,4.9302622283864643,4.4605696501530456,7.0997970364888197
4.4691114304442801,3.7774037748019156,4.8378235687990836,7.9941930812396276
3.4264824213422154,4.7191626229152313,3.7400821572750642,6.3490603267044241
5.3128002959419929,4.763515913710032,3.928131592720693,9.0228648505320646
4.4526528492509874,3.9696042379091243,4.0121374110663339,7.373652124943459
3.8671745113370926,4.602221586465399,4.9000374293600872,8.3665964810574955
4.4772887287035417,3.0268191124391906,4.9308824691864199,6.664589156347966
3.0570096775742437,3.5226441465056038,3.5170338187850794,4.846325940143875
5.3963980331036137,4.3127207574181528,5.3538471418452476,10.616586439389518
4.2057585923572507,3.4093782606457399,3.3016383436092158,5.4968668202644899
4.956838068125716,3.4147671696913342,5.2403052060590758,8.1742899322488096
3.2068249998060963,5.0907607263755947,3.2509891141245233,5.0566545389829143
4.2166458270954008,5.4728325067090138,3.6613495278782775,7.7131432134118079
4.2267674858863025,4.3899235700711206,5.1161963401698927,8.8636358924977028
5.3445661374374573,5.0976743272042837,3.4487301808652187,8.4761256913500365
4.4293201309401882,5.4758041608156809,4.0339198282749251,8.8108643797309316
4.1837235026423842,3.3539897214219367,4.1246482498603161,6.3726835685688048
3.6674391577297341,4.1206140331358778,3.6131474325580242,6.1827430204636649
3.8289224933563806,3.9814317896047999,4.7756130033399664,7.3748246810026092
4.3016810061788444,3.2001232091154623,5.1283366235055095,6.8557502773104639
4.0972786507626164,4.8883254319868614,5.1864378496389296,9.402825274923666
3.0540301997008261,4.0844475683064827,3.8483053643414022,5.5731347581727313
5.0657298104858945,4.1733173354760034,4.3271259857195359,8.6408345637546677
5.2404019295994164,3.3766824345331004,3.6210160096641286,6.0689221738160617
3.350622722496527,3.4523166305771702,3.6119912538753636,5.2035839237609576
4.3850903588476235,5.2677590553905373,3.4031351571298103,7.4221804762799124
3.271439352838609,3.1116227224356972,5.3500475270187868,4.6543986351509981
4.6806002325995291,3.5821307123592656,5.2199720715139497,8.1713730098824851
3.7030844595975205,3.7301483257863208,4.9433967833192307,6.8603383931287567
4.6485565867297547,4.2254938560039665,4.2941538032193227,8.2964199003257573
4.8174865357172063,4.4661129325369897,4.2265197887796795,8.7035490429250721
4.9216187297941421,4.2332249396266661,4.3243641654562452,8.6122345851337396
3.2693523648897416,3.210288336392205,4.3414200339427236,5.2202679817027589
5.2900296128440196,3.6091686351392838,4.0864077117442257,7.3614199021385671
3.575534977237202,5.108970961906353,3.3293870822301685,5.9259493291092165
3.0935313904404493,4.5939717511961478,3.3141596321713398,5.1243774059344673
4.3871311734787088,4.6228726253356864,5.3806242896142082,9.7120634325491668
3.927305709656097,4.6755081383783876,4.205076898965876,7.7639307756767675
5.0744743578310327,4.9072575475988227,5.3830138122629725,11.306728031198812
5.0206286801607547,3.1452712043036182,3.4089421942752751,5.2809225178734955
3.7928472320567881,3.9165209623315311,4.3860413800998339,6.949232325406788
5.3822484876743619,4.348818588154197,3.5192931333788482,7.6301996749480221
3.7272945953502967,3.8461412082433153,3.632961515316504,6.0321975318473564
4.2876428230792865,5.1111971832179659,3.0751364469029472,6.5785701415716664
3.639912726419007,4.2064312714682348,3.2973832768505282,5.781951911488985
5.3401089251224079,4.9215689736484478,5.2921210190729893,11.595363499142191
3.4115195439550452,5.1300387922029227,3.8038324787058295,6.4882126454098383
3.1122765484808226,4.2619787072587449,4.5203230297864785,6.3677177915309446
4.0877426500075948,5.2738806096783746,4.1625353299731822,8.364253926303542
5.4809389101395922,4.4678098513424516,4.0011281131131957,8.8143513130765019
5.2291931656372848,5.1256857470843045,4.3297152283651705,10.178659892008595
4.8715200486423731,3.8514769889788107,3.4680973615383537,6.6326535343133939
5.2269812271963119,4.2470423963287125,5.4715097462989419,10.408541822725814
5.2336165992446579,4.3285276025114445,5.0457696717596576,10.07986628506772
4.2971459009661226,3.2624492897401765,4.8540365818287885,6.8710484192355832
3.7898226295769826,3.9963812667538514,4.1718982425348816,6.84832415583955
4.9300310802774696,5.2933441813791902,3.3821928053158401,8.1103964168077365
4.6541531579194029,4.5770806009118559,5.3016646456839194,10.01509216597654
3.9341443221842751,3.4437664560924186,3.8534676684543192,6.0118510301146726
3.2361666701537883,3.8471390890240125,3.1252667242423344,4.8706614360583051
4.8669740283725655,3.4790075241567497,3.8560091920265718,6.6570812371954879
3.6561512898071618,3.0620578294964313,4.9861425762397111,5.5725741425362871
5.3420328763344482,5.3186511462600663,4.5567718624705202,10.979099993156831
3.6024264375142119,4.1205183206421783,4.8770964618621493,7.2598698015078833
3.306894831028715,3.7688376810519655,4.9840884596559434,6.2311279196563536
5.0777816803122651,4.4961929788943413,3.5298865277013567,7.7462152326162261
3.3832107915612353,3.0182861407325392,5.3094582902329499,4.7356234296002881
3.4481707703943476,3.6950552665020346,4.094974007300932,5.9810060212575635
4.4984569788021087,4.7575836642472318,4.5975341231604112,9.2188838555262151
5.1864051020936612,4.5844244326731571,3.005771931466855,6.8446332482675416
3.4910866642864331,5.4545148688563385,5.4834212460279446,9.0467064262336372
3.7758091822502369,4.5508942741451097,3.7022409649103878,6.7502006820571232
4.9435120956029444,4.1937646840693317,3.155157766350388,6.5703169413858529
5.429566065152418,4.9035814079600186,4.1456551038412854,9.7304485149398356
4.2518529655058561,5.2583196799101328,3.3225751429551043,7.0540121252451478
3.3597437563781272,4.8017398667958791,3.3808167753939391,5.6787070019464778
3.034840719270504,5.4080280588734491,4.5807070325755257,6.9468304120406028
3.5741400749971382,4.955012926845443,3.982318478925583,7.0431639844820806
3.3295555444663028,5.1670035956548164,5.3046311253874876,8.2570619247329446
4.6941466840321437,3.2852601779590929,3.7978912365201749,6.1876071017006211
3.3045812615713279,4.8310337574844695,4.8154503209597532,7.4871089718729564
4.2658248290515823,4.1002217488184218,4.1527485753872693,7.53394435932245
4.7356560891072164,4.3827595060281883,4.6498782528231972,9.0918025716828286
4.4527915230522561,4.6352560237058924,4.4992383917899765,8.8743783306180166
3.4994391291501441,5.4245377917639237,4.1819599318974952,7.3168486589372437
5.0103113154556569,5.4614452035790615,5.3751527365610929,12.033958421070755
4.7885178240395039,3.7205706137197634,3.8567841068873898,7.0273126859716939
4.8474600097888541,4.8343837435947901,3.4430887531231815,7.7890160585808594
3.3276443788932832,4.8749588448381713,4.6952351521995705,7.453873846254079
3.3093845091258616,3.8662321532826223,5.1150189032697719,6.3970848638907833
5.318906377516269,3.3096744371605524,3.1006343498498095,4.7539391848891572
3.9939454845623517,3.1023674007142992,4.1240817210567009,5.8132488311735164
3.7523717294523493,4.9433578188229461,5.2312192242183162,8.8457412898706185
4.2214601133788339,4.2242493545422644,4.8740465473071684,8.4045212073408742
4.6571605319089562,5.4638504237373153,5.4795192912440704,11.529828652775148
5.3890581426174249,4.1624336404841324,4.3285345289931092,8.8360107501572394
3.7161155672051374,5.4447924476846001,4.649989297002878,8.5179953177874577
5.3120210732800679,4.0289400054851496,3.7562007028448203,7.5481020051511498
3.0621487284656408,4.984205376399931,5.3688389991649803,7.5110699953268636
4.3879951058170619,3.21204818077958,3.9158387213913408,6.0822216436615335
4.5849377792027131,4.3886542753444093,4.8462767817165719,9.1427638743845066
3.2647435093768831,5.0051494674643102,4.0078505102977049,6.5289685860002331
3.3508489926597815,5.3117541680497222,4.4045473251574982,7.3547781240400276
4.047785798290759,5.0564577265435791,4.799456337553865,9.0753563349637787
5.4155797803579544,3.0924268180029357,4.2723353793783856,6.5951106771530261
4.4901063830859318,3.9317558532668357,5.2677158172737713,8.6048809658696239
5.3325580540005282,3.1217461807846281,4.0482524698195252,6.2925341988798964
5.0109022890324271,3.2732057277863951,4.6176794953583133,7.3561765920637994
4.168454003888229,4.6882640716687103,3.8559060832501353,7.6159085029389688
4.9619086231304683,4.7831454907792459,4.0203916705775331,8.9135092122946844
3.0445919599424691,4.934301706879066,4.1001252705838809,6.2265453439806082
3.2728599919143373,5.1636413701391568,3.314517545780713,5.2800066360422981
5.0735715372068411,4.8485786711912748,3.2293091976475168,7.5558829686530498
4.9920427208129041,5.0021789802665797,4.6687248078668944,10.314019634075532
3.5816018549160842,3.1224092745581982,4.6387943458576304,5.5853434594113827
4.3269239764976337,3.5863378761032463,4.6572742855252383,7.3540842470438168
4.5150395517500268,4.5547444334381142,3.0494161133567292,6.511310046973021
5.1693473844400284,5.145313261562058,3.8163671066794498,9.1425654421674381
4.5077678933468146,3.0112503123491479,3.4945246181479925,5.2559748520681691
4.0314289231842011,4.2865733552908747,4.9453785563600308,8.2579423195105282
3.9354601085179568,4.6932184984109933,5.1515760034903249,8.8179509465471977
4.0647052159337749,3.0740182228215329,3.6167009430653683,5.3521188870423169
4.6298275639499353,4.0033888938834696,4.6696228971199663,8.4003042651270494
5.1687265793808121,5.2390872034592419,3.3234070086456859,8.1928029278685823
4.134742205190749,4.6790320221396469,3.6878813140042834,7.2996695489197707
3.6195989073783954,3.5941459084014933,3.3466362405835488,5.3464921663586198
3.5916559074939531,5.1319528240797823,3.7088019164980732,6.6598948845315524
4.8650357006086162,3.8700785585237858,4.6868413683731944,8.440141918505109
5.0414219085597765,5.1333616778601492,5.2758172754631314,11.473309589607204
3.2631951996353123,3.7473591277972638,3.5063060198104647,5.2704774603997047
3.1663971423879453,4.4758006272078728,4.3551975873767983,6.521061467702685
4.4860841593911296,3.9923501693695851,4.753477753108581,8.2978953213862727
3.3654331104817459,3.6870626268876676,5.382306171213914,6.1211628279508377
5.0616604761408528,5.2163939054296726,4.5251512072179345,10.433751215676418
3.7758366848101863,3.4689842048487285,3.6377673275684517,5.6776255067453656
3.3596798324278567,3.2120289780894078,4.5636953922848402,5.3921943958798728
5.3024261812186255,3.8548173463641509,3.8012279041950405,7.3204441804147393
3.4138293068381955,4.7940978691039184,5.4403209767292697,8.0855094417155673
3.7118002058448392,5.0185790149407037,3.9991903379090923,7.3330575307225843
3.3840334879801466,5.4968584251669119,4.7135693019025355,7.9285557815552892
3.2887251591633873,3.7409051425279123,3.0580689558668963,4.785900020645883
3.0528700408411003,4.0198548778282053,4.0001536153368882,5.6600814768888874
3.1384885229106505,3.3420531950740657,5.1877690333062789,5.0332802590153412
3.4366036773396318,4.4371798240575835,4.5255686110831146,7.109456347697992
3.1334548315679385,5.4939500931572933,4.1098572159899405,6.3801844533801493
4.4778595402774286,4.7522025253016462,5.3398437485893151,10.037140129342202
4.7017863169987661,4.4880321010334292,5.1349609403680727,9.7753499980623477
3.9840761420800703,3.9809227323044851,3.8055391845573459,6.6569098485996756
3.7949777423801234,5.2882469007138866,4.361371005103349,8.1623935471138136
4.261315592555575,4.2422914903258739,4.2245606402311573,7.7942368401416244
5.1875123555865219,3.3359172832826536,4.5805062502871561,7.5287208826248628
5.1278290670555151,3.9134461579978339,3.835278167396889,7.4464234954192019
3.10868765503198,3.1679166721194174,3.6105125019147204,4.6336454690474689
3.45374602399131,3.5049475942219539,5.2816795881388403,5.9821504310929958
3.5918621777609898,3.0441719524997803,5.3096862487462655,5.2555840814814099
3.6234689395805297,4.1331997912504086,5.1083072144049471,7.4171518828452605
4.4280816293569316,4.586350662379493,5.4455110769114032,9.7756788119624414
4.0406560642579805,3.8582311559472693,4.8624788144492213,7.5617193215418839
3.1231352998189852,4.0509544287631929,4.9116680714049989,6.3052529429443345
3.9340353461489288,5.3980231821114399,4.9064752299066017,9.2935059941409719
4.3093823717940936,4.8799078039372885,4.2015190773557665,8.5047522149586516
3.2541797572592901,4.3521415923623783,4.1411304862856788,6.3689298000924968
5.0836463844713995,3.7113521877795632,3.6005656903725081,6.6777382595871684
3.1299046661627608,5.2424919969324879,4.6120479858982257,7.1618179557834747
5.3121046725451553,3.5877427922016487,3.7233003402558364,6.6688158647108953
3.2477828539496887,3.8133568262916926,3.6445210242558863,5.4436733608150307
5.1089373789943817,5.2726620360573708,4.4649034352401369,10.454700825128887
5.2566328598190424,4.3238551382126804,4.0249559705626083,8.5100684504014907
5.4489267014664815,4.8557948735449417,3.5471415219865805,8.4588275141533718
5.0050647006839837,4.4768619854094158,5.0401400418820774,10.06416107486811
4.9486938519283221,4.6335980225237376,5.15142479823594,10.386134423988306
4.6062081899888696,3.7484582287870638,3.4192487991944525,6.307816606576373
4.9474908864453226,3.6034301540666576,3.0187675819999997,5.4063158325862277
3.3363805210328676,3.8062308679216632,3.8403249213234343,5.738516129097424
4.3401700898690931,3.3886039102085563,4.9937770892018811,7.2294204422592614
4.2855571754760362,5.1857859132270185,5.0979346655858109,10.013460530975804
5.1439303603063937,3.7081173331252852,3.345822675290123,6.1917728629891329
4.1569984139837892,4.4037234860359611,4.9358397529576283,8.620179800420118
3.9627237402508837,4.9799360628534348,3.2892604182735736,6.5029703486662047
4.598908178092775,4.9595602734392834,3.9751564753913229,8.6030500977544193
3.6661582937521153,4.0959656464604821,5.4965237875297897,7.5082290690693672
3.3494210273848921,4.190643271466814,3.4814770580772745,5.6487070657497416
4.1946931850593643,5.486754372337562,3.384908956444066,7.0944595049315291
4.042223421487213,4.6864936924475602,4.0570008313669836,7.7392601791015192
3.5814248513221845,5.0365961077947068,4.5491713149246538,7.8870629704470376
3.9187795252878201,5.2563849230480795,5.332251956033133,9.6352446706988175
3.9159811245656186,4.9689745905733478,5.452052863832586,9.3822099675749406
3.8187389110313639,3.4629483623839188,3.1741015914784865,5.1675763927805463
3.9486601993173225,4.4054268343439302,3.3449937933697633,6.3416677359993532
4.7143583636398638,3.2547353932863623,4.9768449347399848,7.4033678104255607
3.7421911864282134,4.6323053164099957,3.6765803806771511,6.7101687230636617
5.3721448167883512,5.3883735704695273,5.2121226487659014,12.266611497725462
5.290870048845445,4.2818301607502782,4.6586331430727164,9.5084115455662594
4.2022760707501963,4.0824312321694176,3.2796120059516931,6.2335942266459234
3.8209030125117218,3.0896068785454078,5.0813232123100178,5.8876737016199447
4.3385869745750076,5.399436305823051,3.4408909500201896,7.4547610585135367
5.121401221934061,3.257506710325397,4.0587384866991343,6.6072195765173953
4.6314683514002546,3.1026977332621173,4.3804623213983245,6.5414533347039141
5.0109795698676933,3.6151665287623462,4.2519153727006955,7.5359825309652155
4.3318056901643507,3.1638260847959563,4.7154072890378762,6.6546731676483235
4.5822940731690522,4.1377946060294057,4.6317168371731379,8.5156541529857979
3.7203890354561544,4.2902195031427812,5.480105013820137,7.9613955505113081
4.8372329057757266,3.7814248725714599,5.4985547730604694,8.9534408428330412
3.5060114828142961,3.1274012064372152,4.2911485065891029,5.4055074359853901
4.736995322046246,3.2790009206230666,3.2379977174021599,5.3001777985799983
5.1517976708147355,3.9612609449748204,4.8196082474217956,9.0302671015569871
3.3302570932538598,3.1513211270663404,5.4416601955414734,4.7877688358954442
4.5359493513547999,4.7454743140247837,3.7958159690725508,8.0251457849433923
3.2377393705748365,3.51755135381203,4.1530222145939346,5.5191364985286553
4.8142890706785675,3.7551789219590965,4.0619423120386395,7.3974182884186606
3.2112330470588004,3.9853144429452438,3.1285478863923233,4.9113671601789184
5.3398495567515649,4.0415240826728702,4.6806610780586118,9.140460503912907
3.3435198250945053,3.0041517691870014,3.8833442376711695,4.8561235731509145
5.397200614772701,3.2801759274967437,4.9686596865787553,7.9945307523132945
5.0022104402127416,5.1569114093521957,5.0803001882049657,11.168469573777291
4.4842050111658853,3.0030826562797701,5.0530769664946131,6.6730338758788914
4.9565602615738671,4.2704183895321872,4.0416649950997003,8.2594432071966395
4.9877870974577148,4.2237550162680204,3.8038642056022489,7.8155077777755775
5.3650676570433262,3.8327354025265947,4.8720519491676368,9.0200569863516318
3.6334583845979678,4.0783175503661244,5.003473584606807,7.3113784995779323
4.4751897383957733,4.9514528438164609,4.2281436159784151,8.8490851086796951
3.2376229939110033,5.1030092655373913,5.2325775488407578,7.9382797897849997
4.5404142500603033,3.6508713585381249,3.3597717401963956,6.0509077650509688
3.4282282602319718,3.8062261024193247,5.1976719491474004,6.5214233385456462
4.4123765286811043,3.606207132570832,3.2402380824297032,5.7547502440634668
4.4310762850846244,4.1996585013776624,3.3838138051365347,6.7009202081470995
4.164962882453068,4.708145894147032,4.3346000331849011,8.3238138113748157
4.3065794387828067,3.5706321886585513,3.1687962004685377,5.5569167983519261
4.9098084750164697,3.8268393551371664,3.1320177535002758,5.9922328098551603
4.9981117912801665,5.325961543972876,3.0012968604142638,7.3674941215320136
4.230383038938573,3.121423224617395,4.0907916492356584,6.0132819344619914
4.498983603806531,4.151924013098915,4.936559703230575,8.7457892209546433
5.3280905892252548,4.7788951039919443,3.0870958756997893,7.3090572255444428
3.2993339712528069,3.3761350288936853,4.6306440161646387,5.5655283174821442
3.2927589147502765,3.1184350500137046,5.0578182935404659,4.9787155654447739
3.2192725297769211,3.3455134290963269,3.4200021214446776,4.787790482511407
4.6446582126013194,5.2970579838267078,3.3671593370535104,7.7250060640995004
4.0465207519759492,3.0231494545528084,5.1520024340513402,6.1112026000634634
4.9358035403546081,3.4708049370283796,5.0578115248752367,8.1266753791853983
4.6780785332714814,3.0782087822541113,4.3473544156604671,6.4913056360352721
3.8340943958205953,3.2765736689055083,5.0479996982349506,6.2813358040618006
5.2459163684038392,4.5503732165707405,3.2318901935612367,7.2968955262768365
4.906330367676631,3.6040972718477144,3.9862037948468858,7.0820840994834677
3.6763373522754392,4.423030126076692,4.844493890265932,7.7672347709698544
3.9104800444301349,4.4754884569153148,3.6436298983099085,6.7968987881436913
3.786099950510657,5.1235883327244478,4.8808222860838821,8.7470949427039688
3.3940291215624994,3.011853482279685,4.2604465109770349,5.0746492340849558
3.3694584313554792,5.133423648355917,4.8756649698705825,7.9159318678148107
5.3403186584393598,4.5477977160674348,4.1616990946433239,9.1614970945115228
4.094760092996883,3.4068587152623939,3.9197608505545443,6.1704952775132433
3.9582995569435244,4.9323434703382105,3.5479730411965811,6.9529579055093942
4.8242142716934451,5.1387288544764642,3.5209483535875377,8.1710496449145325
4.38248266313225,3.6356587093853934,4.8787270264284901,7.669447113593626
5.3403499670961558,5.2969842022567022,3.2972758700849014,8.3359460103930569
4.95075373477348,4.1361435757466447,3.2149558752773628,6.6081847006318233
4.1984239103113508,4.508561135833304,3.4407284125553255,6.8519978919577804
3.9408986837020654,5.4616238340441097,3.4383662786348048,6.7467836300483839
5.4665788623108051,3.9038401965979981,5.05776905701725,9.4861314884633003
4.7944005900091087,5.0328983645502827,3.996266558685531,8.9536976274938294
5.3779866500096034,3.7959977945711492,5.4759711434012059,9.6467045905175457
3.2961964430426036,4.9980338056037272,3.3430281444765311,5.4604068825600507
5.1263341979769566,4.5018347971566062,4.633849564234108,9.6879159260060153
4.5926847099780188,3.5408892380635035,4.1218237680031269,6.986168795398104
3.3048041958377814,4.0350652344730911,3.9822954417426848,6.0342512865962217
4.470644999923052,3.7940890859089045,5.187710497635206,8.2728800582756978
4.7152409127636226,3.1952709827009098,5.4389891145709992,7.4992126520538154
3.0307567147215071,3.0745869252492435,5.1821473969354468,4.1819608151692229
4.1357949046043663,3.8661966385179523,3.4807516975878325,6.2511228681316693
5.0634987779908034,3.0475853695437163,3.5519948030223354,5.3313699042234113
3.7383975633602247,3.4137193939544375,4.6401846977376584,6.2981467860844162
4.1463702044963782,4.8129583021271722,3.722708954095479,7.4617859221789251
4.1057853176697332,4.7702280892089695,4.8368128269514497,8.914018411597791


==> anc/competitors/data/v2/heron_area__s42_holdout.csv <==
x0,x1,x2,y
3.8935212045636902,3.1503711742373541,5.2449183259428596,6.1029853777311889
3.9305216471006785,4.7776883788865883,3.0843201012535753,6.0379318068729493
4.4400091558548835,5.2874562537067291,3.5867835282920337,7.8784080359948527
4.8677297307099234,3.6654318526436676,5.1689961194818608,8.532996513894517
3.4615183782936647,3.5740620107899725,3.162558818026814,4.9657960688085385
4.4615141154770113,4.2784136419292542,3.8918283157073161,7.6055412783938605
4.3369308616961328,3.6516137649059575,5.3627566236939259,7.8730727569892736
4.5062304214165607,4.5320445726010572,3.1988805727027434,6.7600209158462263
3.6604091489821635,4.6179518872635299,3.9165569869453409,6.9244177430139517
3.0366619506819874,4.3347561226717364,3.4218613570712675,5.1678904983139962
3.5791474269726318,5.0807723109271592,4.0433330460223091,7.1873690634990774
5.2234371971140305,4.943545484006477,4.3119932071184772,9.9045150412258565
5.2391026071884088,3.7741580554822023,4.0611025295331364,7.6193931242634303
3.1713651334916348,3.01056510155402,3.7166393911425164,4.5856815102909776
4.0101162774953742,4.634491070803251,3.4888248505894204,6.7871845541156599
5.1234183357095908,3.096025464540912,4.1078520616461729,6.3587897294039735
5.4481685619741587,4.3973604302193134,4.8430770378619838,10.131462953869967
4.393064444771948,3.3853354389788026,4.4287794168369921,6.8942216312917752
3.7927953425524423,3.2531940625247557,4.0130742942050261,5.7576416611872574
4.4999986740959645,4.5060747879495908,4.762340736342292,9.1007271403021708
5.1586636326134503,3.3219555270038401,3.4570819082438131,5.6701707028040538
3.4197220511520494,5.3508205269508995,5.0724789309543379,8.3900177854358695
3.4849486366316738,3.2572069714648642,5.4615821705147294,5.3929855440856773
4.2858584946211948,3.5557214578723397,5.1059073745718235,7.5188490964071306
3.2516128882563788,3.7702275599688777,4.0933705076293112,5.7914377438182969
4.9607229470079952,3.0584107423187712,4.4137111489693313,6.6662725769137481
4.1101572138000648,4.066770901600183,3.0345514281735819,5.7597485653532186
5.0303041402837625,3.4199386740473958,3.7041904876099188,6.3339891007240352
5.2678085174556273,3.2666042441221306,4.8727175812196162,7.7822778196510054
4.6983603053431224,5.3880249807016201,3.5339286709969668,8.185809722818723
3.6662063880072862,4.9605308640962615,4.9971643042367351,8.4852120140701217
4.2644482891268254,3.6993744882169164,4.6955768013951964,7.4959232347443825
3.8204962662727482,3.4523380321494699,4.9895784608124147,6.5823909961441442
4.714972482321043,4.7673945711626038,4.9940678987044613,10.063342024004754
4.8038827330336025,4.6681338568077004,4.2486255924757721,8.987319102583486
5.1301608891449089,5.3085143962900183,4.4646171992557404,10.523331610517769
4.0041733021809307,5.3163402947895726,4.403895834014067,8.6331494643620754
4.9377153588885738,4.8588991134188104,5.0522358466184709,10.600024192070334
3.5282802842381642,4.0106846048131768,4.6052066704847006,6.8342257605118695
4.0955768329974571,4.1421120797386539,4.130259472883723,7.3590823932662213
3.5273424241702651,3.0453511202971919,3.499973922480538,4.8214850285609154
5.0370671260925564,3.9557212157125892,4.0754147947763908,7.8746984241996048
5.0069325534413869,3.3483510464972981,4.82199748425327,7.7237351498970872
4.795615163288427,3.0168317136760749,3.3356317852081054,4.9836294693919569
3.8112208311164388,4.9633345774113797,4.9049603253392196,8.672014174608023
4.8689190786090082,3.8767115902424365,4.6193311147942495,8.3758020014700492
4.8511760943276645,4.3362147979223415,3.0105184527638928,6.4366500575695662
5.026815562608741,4.3326773827058718,3.4795243966493681,7.4061888458150218
3.7012629374229906,5.3276956378329814,3.6391481341758487,6.725072047042512
3.8738530007906888,5.2456139994847835,5.3171312962528905,9.5152161971506128
5.3768041638181954,3.6266039082974113,5.2028412024664208,9.0005081824661488
3.7568970423829229,5.1683885769815294,3.7909916361663312,7.1073642718379055
3.6896210307014452,5.2883960906133769,3.6094283394966613,6.6504562530981506
3.3267935648940949,3.6364035548256179,5.3904798031171808,5.9302546786121475
4.6726718148427455,4.4354601966769875,4.558684601520115,8.9743665956509169
3.1062807129756598,3.1475407225510557,5.4233413892541487,4.2220916107337345
5.3807380518076293,3.8242667289237686,4.0999792315358832,7.8151027240002975
5.388416407648867,4.1365535917335183,5.1862661780750017,10.052263702058006
5.3238059183495823,3.7012720117759783,4.816711538138895,8.6534626183383789
3.4918214935885534,3.9219723459399707,5.2174716052350405,6.846846005811666
3.1881637831040668,3.6017943264333327,3.1870875785623247,4.7366424260828905
3.5189998578806811,4.0767601658805397,3.3491314909311676,5.6284960177805745
3.0282049262837161,3.0082269370865831,3.6729801527197719,4.3986762459977218
3.9490209180034537,3.6608056968765283,3.0449841146471179,5.2851412706374745
4.8735589608373386,3.1590046364870381,3.1878199439896213,4.9536237887871097
4.6402624445281342,5.2663289370030775,4.7444785173513058,10.224980858779697
3.0924028443852674,3.3860638803842464,4.8091400341066306,5.2091617757997373
5.3820940147665794,3.5833652525931035,5.1977284018742669,8.9058443191611136
3.1984623571348161,4.6582135410766536,3.6324807266457677,5.7931262519614144
4.84902559998838,4.8220819348752055,3.2838348461066458,7.4676192806491342
3.875899246665218,3.5309253496928723,3.0725157315219436,5.1440623265039314
4.369975918538791,4.6552193078976725,4.8276321170908849,9.1871878057041876
3.0374581597273873,4.4524558303608304,3.4007637846363008,5.1591781630357989
5.2030454222780094,4.7584273059715434,5.2655420023585666,11.091684662102491
5.4725535181470812,3.2658348165964886,4.269402078189052,6.9665865626119521
4.9232426733304546,3.855181065688329,3.6508144274702219,6.9675554538519373
4.3346966386140053,3.6601016861551976,4.9287453851995089,7.6833490552214982
3.8645545437820763,3.7863526033227295,3.7331454251793152,6.2314205675713605
3.5398118580129836,4.3696450048782758,3.911237260925482,6.569122369030536
5.1718396304271712,3.9894844429979281,3.8452304347369957,7.6062851148238098
3.5950224925077947,3.3254435930536856,4.7704931576106286,5.9696699452725097
3.1658660364401907,4.4110636398071748,4.1534565058288448,6.277531674234389
5.1578609481741537,5.0972218522771744,4.3674498520359624,10.129960097246739
3.0801845459703983,5.3441361620044114,4.1291281624215417,6.339104208511154
3.3252604907340393,3.7131725366662169,5.1804669436198694,6.1535097861651016
5.3745421654705137,3.0712151295139227,4.820158435717401,7.3412807803331184
4.6103314136529141,4.3667541472707274,4.1478032112566323,8.2413266560973639
4.5051843388586912,3.9587229097848753,4.4429642962105014,7.9410373622291912
5.1934142426682142,3.2609700477974028,5.4468680794817841,8.2320116513853634
4.568249676213358,5.410576833705985,4.8076074590201543,10.347295630838165
4.0733856146185179,4.296912566267979,4.8153936216939872,8.2332031721820051
5.3986383312006083,5.4602479439322789,4.2002464012621079,10.513826246749726
4.2627718496030411,5.1875002989837089,3.7334061198518271,7.8504450906282042
4.2534858687018655,4.5168837108289859,3.0720259940171353,6.2857447715064909
3.5546986064949686,3.3186653342537498,3.8164242391798329,5.4436783490517495
4.2662296187492785,4.3033888903156639,3.6709930613360924,7.1062420652711848
3.7108814398238472,4.3184641070979044,4.3595240254958938,7.2770956942872687
3.5668230258778717,3.6544462896314456,4.9106987632733059,6.4988932271259667
4.7379184194779391,3.7666858079553664,3.3384451573241467,6.2459239594999731
4.2822307670655588,4.8905777886692068,4.3081140469075265,8.6345775353759642
3.9798040470657297,4.069490969770416,3.681758782723616,6.5864775871731585
4.5135936985214249,5.0490086100780331,3.8862231274124115,8.4078366581995621
3.0260428128221641,3.6831051840193281,5.2374465712219687,5.4468660602385164
3.7819004138690646,3.0810820996785933,3.4184013815335943,4.9777478933776038
5.0799898960009102,4.0928518960759828,5.3116464555395275,9.7577395488859917
5.4196837364466308,3.0083289509470523,4.0751017434326506,6.0587969175659477
4.5179260184096783,3.2451703002811092,5.468336894376951,7.3261067950852441
4.5632100852409838,5.4323196516672922,4.1552265798392263,9.2348189620652228
5.0435482362684798,3.4914705110929027,4.4553310088242926,7.6006362074859224
5.3152611365958773,5.405188565476954,4.0134926798242647,9.9718488028004817
4.5187356256007671,3.5718850113949339,3.8446778842628926,6.6315798623366087
3.14117326349335,4.0038165762114062,4.6510613182494502,6.1972787086037071
3.7937447829857476,4.2180889071268499,3.8520904807429281,6.7240774485763302
5.1328931284460726,4.6897809523396417,3.4085584194299043,7.7835577058723269
3.6395617841315171,4.0376155719322977,3.2045840465042232,5.5458035373783909
4.3445016979074538,5.3627964524803602,3.6117490363849001,7.8057538592035218
4.4101458416901149,4.9938565689682317,4.3671851973876974,9.0113758482728041
4.8386542166925803,5.2177972730673199,4.9894003849866273,10.859675823655664
5.3557873863456322,3.7852666805951269,4.0085924861580642,7.5747051491877997
4.5081350376147524,4.2053314291563728,4.7685219017372997,8.676485402783074
4.1889584358882264,4.4129556035271111,4.7260753099639485,8.4823750214791076
3.0742020129449639,3.9961615827281363,5.0491042530636996,6.1424765603810947
3.3674476230135912,4.4738225354277974,4.2241597880487189,6.7328780862262079
5.0457462023879174,5.1488841324640431,4.9310574847429116,10.997220715846181
4.6833464734353152,4.2154112624728279,4.2028517370218372,8.1902566308044182
5.080573559090694,3.1869501059410235,3.7658973274330085,5.9895446074648575
5.3770861284726363,4.187962269537973,3.6103516315668678,7.5486006744010341
3.0422644445066647,4.2849103316766648,3.4841144480559478,5.2452412711098146
3.4694783369579847,3.7311888678069582,3.3981905187366053,5.3772317239763847
5.1854088001737022,3.2560255856357339,3.7945233751157006,6.1594676231023708
5.0037805688227763,4.4439479994767881,4.5532315198782252,9.3515784365104686
3.5944606253978884,3.5161343577377422,3.2555852849169686,5.1435796816161297
4.7848340042160498,4.9653572732705165,4.335096543604692,9.4568782408178009
4.127995442778631,4.5120504543678548,3.394347219925808,6.6990342414119715
4.25203417956262,3.5726999634083736,4.1513637838353024,6.7908898766958075
3.9756008174571598,4.5583608511690503,4.5707409263028635,8.167806480520424
4.7900981811855043,5.3521795089981836,5.3881208516089156,11.511432202055117
4.2947492180506757,3.6946349614423899,4.2875431052882735,7.154939015932098
4.9174910487425469,5.4844881732222852,5.4529387992571259,12.010264809786349
4.1087832047494102,3.4748056621365495,5.1876127396209153,7.1202799367181804
3.5131933341443098,5.3656572368772446,4.2751280150736015,7.4957426181725184
4.9010232075949141,3.6752225356783352,3.777179965975145,6.8772369554736255
3.6318068988332062,5.0157468766498976,5.3660694325643092,8.7894210869869216
4.3381975633178254,4.0713275846601977,3.6615318171960238,6.9115255541906766
5.0719010374661764,4.2536628264179424,3.5289490416154004,7.4079972384223209
5.114468212169065,3.5364764491268277,3.8395870435797637,6.7838205973596972
3.1090416277819402,5.4653395845480901,5.1685027372944923,7.8680025861799088
5.387286713821597,4.647923076990006,4.3765494319932019,9.7386698403162324
3.3203881092146164,3.3785757175779709,4.2890968961274538,5.5172536888429553
4.5300917093936288,4.6563238444284965,3.0729397387350468,6.6451567850547573
4.0464522606330506,5.4812367510103712,3.7429668611113995,7.5723923757303
4.1074374599832906,3.9986826254985566,3.694607364715834,6.6614415570085175
4.6467350511699603,5.484603105904732,3.8248117644933517,8.7528451775284619
3.2953028065793659,3.2643852314542334,4.5291280731308188,5.3727296952927297
3.3407638086136409,4.5040699371743065,3.6596982195535315,6.0192790174111686
4.543981868697994,5.2420964264338519,4.2248277446607592,9.1951071331072995
3.889127830208357,3.0154107580628251,3.7055942833530815,5.2449464109139319
5.4277020561059608,3.6534485606902507,3.0327327414416825,5.2633477501910715
3.1729281266742415,3.83501077186967,4.7911772549807754,6.0670805547338764
3.1105864803163428,4.9005920328867623,3.0550333274699617,4.5836365338271809
3.3410508748869137,4.1271494242487137,3.9678948444435385,6.1517309610793349
4.2513399843651101,4.056636363169325,3.8948285151526445,7.1365626741652193
3.4572719451523186,3.6398055552957556,4.420063335377387,6.1304948702603772
4.8253348208175169,5.4050127629190348,3.688090626636324,8.6889805880214137
3.9055309372275921,5.1129646405532467,4.2087708290158137,8.0397045448389424
4.9721227148114551,4.1059473341735107,4.369076916108364,8.5192602558763237
5.4038090425067065,4.7538545565492765,3.8583214009022959,8.9340150224611801
3.8610000803812055,4.5714442257298371,3.0318160936163805,5.7979508412950924
4.0222006190969015,3.0842507008146991,4.5770426216869113,6.0884242288959447
4.637279090117536,3.2489175549054186,4.0461491653000028,6.4314897721182369
3.7529989135587445,4.7781276519030023,3.3287768541804645,6.2191055935455095
3.2633345078862552,4.9954197903425861,5.1659161346053981,7.8400983678181015
4.8173206729698057,4.5023676927424248,5.0579805369041919,9.8789239300520375
3.9916755299077837,5.4715888046113434,4.9176427198059329,9.4792217723798089
4.7183883663745148,5.1135701156501874,3.177412982239384,7.333576942937591
4.4129669722375571,3.2867696839940157,3.0464864795109605,5.0042291901761509
5.4981986205259128,3.4679464786779759,5.1746300242690566,8.7129218314853318
4.229473534197262,3.6586316209211271,4.1387934675300917,6.8816998043692372
3.5821260600319662,5.3099389843879461,4.9824575557483595,8.6047332764827917
4.1166496376659349,4.0285954518760567,4.4460925079368971,7.5843850124889887
4.3920380187932251,3.3934612057642419,4.7458317669413237,7.1586466889443923
3.7313067426829711,3.2949369633611019,4.8835266617313309,6.1428078281690537
4.8570930905135796,5.1506390738767172,4.7550856851020535,10.448235430746877
4.483474076408033,4.4792086156491591,4.5077279113235784,8.7299061577057024
4.6085730732536812,5.3281124482949593,3.2558166256767933,7.4525765658339971
3.2736752999594345,3.408465780702592,5.0464540706950762,5.5238828698306977
5.3771541385121866,3.6301984742557876,3.7204708288853223,6.7364112109069501
4.1244333981830694,4.9361386283876785,4.3822507833121627,8.537813985078353
3.1191050343504978,3.6217745703566706,4.0938440448288897,5.4395296008822847
3.1922417156969183,4.2411794566416425,4.6679430686355365,6.5783422911522065
5.0928213948674443,4.5644249814103066,3.2642234859907884,7.3191909736496052
3.4711373807273924,4.6360195035205587,5.4001921617546174,7.971293392586543
5.0640337351756992,3.9076935047622863,3.2640056852130837,6.376984468585932
5.0765090829725379,5.2301417912299701,5.0356711156490386,11.315828963768155
4.9635629282376152,3.9200976145531201,3.3791862460723343,6.6015424854176254
4.5048629145745727,4.8522422699316845,4.1281293200101246,8.6355053762798821
4.5106052269083055,5.119411573324177,5.2196818227963506,10.488280006890404
3.6725392092644498,4.5870066272464278,3.5081752272308249,6.3313612570630013
3.1043569303669054,3.8743251236919614,4.6171335305828176,5.9557589101293109
4.7766372512102508,3.260495068189424,3.5048529375919388,5.7137247313866251
3.0372823168372749,5.3483528588831613,4.5093068742273781,6.8438640938801383
3.0533630911470144,3.5545969508272011,4.265303583555057,5.344469520050346
4.6000603471707127,3.4251800498326723,5.3810749214146139,7.8163088218854115
5.3784123164903157,3.4418531279164943,3.1491107076403049,5.1148829373890106
3.5659714535747176,3.7277515400622954,3.2818759844847016,5.337753743345333
3.0178389897753082,4.4602866211697645,3.0339709515664817,4.5609058774388833
5.1551197285773362,3.3752286979838506,5.1901951549865242,8.2513402270027267
4.3460847670507441,4.8878188053479796,3.8925929493785443,8.0691960747995317
3.8223463754694933,4.3965457746636547,3.1429133249087835,5.8665708523673086
3.5698882907169889,3.7001515688475739,4.6984055843277268,6.5139888034024835
4.6746840348636232,5.0315571257786473,5.2991574837760149,10.748779803644341
5.0270690649361747,4.6956131406779882,5.3098636282264593,10.790706842206824
5.4679934059852346,5.2637624093686037,5.333661227370369,12.40832239778584
3.7204671525548729,4.3026559450919768,4.4118239504431696,7.3265114946682717
5.3519608721107321,3.8902942907613927,5.4653907765589036,9.8125923169417888
4.0014604780757175,4.3058514777902204,4.9054630974867326,8.2061005903140529
3.0496655665626662,4.1124659942669926,3.3766586037473125,5.0609128149638138
3.4055890484706746,3.6489036834756248,5.4229166565833085,6.1108444659850534
3.7898809497125652,3.4141685502958605,4.577292341571372,6.3443631952976807
3.222846833992651,4.0115158056935396,4.8180808281070027,6.4125057968414545
4.2701351595060029,4.0516586697573729,5.4121563955478056,8.5462063968603843
3.176377978739386,4.9375603808352322,3.9194258784171998,6.2190195943462685
3.1343033179881936,4.1218607836452525,3.3021010265261976,5.0898165025625461
4.5350052701140431,4.414655255732332,3.2555850691633084,6.7804259239562876
3.1552649191922235,3.6044468375698511,3.9518295915212072,5.383068564926524
4.9752159635772557,3.8193898276920848,3.3487174917572702,6.3896505675163295
3.0140552615792457,3.1573301132517209,5.4811374621157523,3.8848549849777063
3.0933424060647905,4.0401594573976194,4.1329361236521347,5.8477285348653512
4.1586685910889365,4.4949099580890985,5.2296757901714361,8.9954235096395152
5.2136239081793168,4.1670362906894418,5.1853719523424324,9.9252225904597822
3.3416393329755447,4.4730391634218538,5.3175080507953645,7.4384241019571542
3.1554608759706237,5.3678056464937898,3.3043922855745111,4.8210288257674048
3.6744979864635114,3.6875912468165684,4.9443830745815518,6.7424718945309374
3.4659692445267152,3.9878437434743095,4.0505056210989823,6.2834091490305592
4.7949694042652489,4.8039954328813712,3.8230921835675553,8.4153447569329618
3.1978278046909283,4.2622304286534103,3.6016250286077831,5.6196469763845904
4.5423326121273826,3.0315396718106209,5.3672173202609237,6.8804440257066517
3.0864396570814701,5.110509250536996,5.2151578960236025,7.5987583574768882
5.115037249913847,3.2970609005133262,4.8272013168888916,7.7017863899537273
3.948978210967268,5.444095499089574,5.1823474363449229,9.7181812385412005
3.4507063439863095,4.7160751430923433,3.0401649442287413,5.2382571080402895
4.167385150648907,4.671781242861373,3.597670838961025,7.1900715798916188
3.8666499264007506,3.5124270109078126,3.3263127783758386,5.4463230821448061
3.99030157885203,4.4478354193101133,3.2886800606153699,6.3268601460980429
4.5066755725441006,4.2021176367638127,5.2939183245043413,9.1367309387152353
4.6231286413022445,3.2720499242420726,5.2134122663054798,7.4636951616919456
3.2996329310487735,3.4621085942476935,3.0335770507239976,4.5764429685162265
4.2751592176071922,3.5367433986935533,5.4168646922583594,7.551457167042491
5.1477540383503868,4.8929227772185726,4.3992667259604055,9.9098491536268547
4.6039872586003829,4.6839068704938969,3.2649660690748137,7.0951849060093695
4.5535349053637209,4.8639175337245506,4.4319770886899974,9.18415306153031
4.5792125898903304,3.3467357419192894,4.5222658343608666,7.0805179970378305
3.2485707348443125,4.8610951686144359,3.2320244771505524,5.2083599654865562
4.244115015109676,3.8543906548299391,4.4490373637957283,7.4976910699267014
5.0887850001001294,4.7737707446159199,4.5151154787951411,9.8733954156445147
4.8831746496605346,5.3702480032588316,4.6982134630381172,10.646842128011858
4.6381819750302125,5.0910337322701178,5.1850602902186873,10.63062430714006
4.692516778977966,4.2029495207979837,5.3308059400467211,9.4503590279396601
3.2073902057531782,4.1026341763806489,4.7681575495517983,6.4874611325043192
4.3825452115362751,4.6078852224486386,3.0302669840603356,6.3945603746849642
5.0319262441899237,4.2762324164330225,5.4523455924896336,10.18403784307765
4.9020247331533824,4.8677591940887375,5.153355150248176,10.693100400260789
5.2349348775623374,3.5705893090222398,3.0885009277598887,5.3634593331177722
5.1987359626116323,3.5940987917427027,3.2760153505581227,5.8263107944680899
3.2246449406632891,4.2029838112544056,3.2395757831884713,5.1605183881098755
4.7313063264951616,3.5743797136317399,4.8446857630480871,7.9346009049366781
4.0033462428083517,3.9667200291040046,3.1217229977544827,5.7227129778575261
3.824979802495271,4.1063496376765949,4.8937451991657017,7.6235359156334424
3.6705997348140835,5.2609134460352731,4.6798089047704083,8.3705398420580739
5.4306569337625019,4.0747854714644882,3.3822869875973107,6.8815282390006294
4.3467201051154802,5.2393211634774666,5.2672910583739192,10.394203022938092
4.6021743499357779,3.9361325836039018,3.513806166376749,6.7119750842229031
3.2915526422707111,3.8666374490375963,4.0997463686336637,5.9547197795391362
3.9808059305768113,4.8734260827359117,4.6429974443806081,8.5879115207708967
3.7656294830650401,3.5352143271364196,4.2979661023308706,6.3321842019793371
4.2383766234271665,5.1314238625184636,5.0198788951211197,9.7704796659327844
3.4976495419798428,4.5088644455973874,4.1926658381148094,6.9384634749890761
5.2925652900808986,4.5437187471432194,4.1232452887789055,9.0524245645181232
4.2465139467236952,3.4261026611453027,3.3517598573733323,5.6073671650891415
4.9998203369093046,3.6759014963769272,4.1675465590781169,7.5172445593718589
5.4562678459485241,3.5522918709367755,5.4255963585149161,9.134136084113802
4.9788735570070193,4.5360410939057241,5.0414070484245999,10.131173319852721
3.965694104774304,3.9175151171724094,5.0295444258135333,7.6323739806857223
4.9786849303680878,4.5203655902996918,3.857358120001805,8.3117430493335629
4.3031637773486491,5.0760303729118226,4.8524243366675464,9.6125895163160813
3.2383904841208304,4.8566140271415339,5.0056510118781947,7.5337529910624674
3.0159972392693479,4.1390201388186343,4.1705397773697435,5.8378246790123374
3.745888714792502,4.9507105081904905,4.9550253610567321,8.5875984297549319
3.2923371983774645,5.1944979604691266,5.3674687116414415,8.2488350024225561
4.6796837510819849,4.7468686514314662,5.1316850559953195,10.143598641799464
3.5173612390145834,4.0102034180950961,3.5930591573023358,5.8855851163967818
5.1135258698332802,4.744684767604296,5.2080668979385329,10.870783897774992
4.7609917860068842,4.7757011008380408,4.9867359249577419,10.134275686470216
3.9083746539082087,4.3296670872447578,3.4476504299552695,6.4004282498917506
5.0805625686186442,4.5367495860224434,4.7801077481249372,9.9080557129481193
3.6753478128835591,4.6979333089685733,4.9491976218802485,8.1764675059795344
3.1596547908039438,3.0757223194324004,3.5065283811751939,4.5186073767949235
3.9420730892445022,4.9843463699751673,5.4282638620105335,9.4375744948019804
4.0737122904600209,4.7453491317149279,5.4522162949889648,9.3763899547198903
3.9271579096007989,5.1207573929568895,3.755490109873711,7.327790959857003
3.9956845995118795,4.63777880500301,4.7087061665548688,8.4388909986043945
4.2718836101590085,5.3168964539624053,5.4997811237692957,10.603102771276101
3.128130048733663,3.2044089083131406,4.9782107975669199,4.8704597027610896
4.3872616336352328,5.3092332070918662,4.6621718370064933,9.7138929643525707
3.3463122297584489,4.7315164189424737,5.4239699836598314,7.8477701260792285
3.6294954513548414,3.4895903932970551,3.4766566858072214,5.3952446965486205
3.347697289953997,4.1843735074883988,5.3850949893937328,7.0036501027856177
3.32487616405641,4.2006788343874337,5.2917501740571513,6.9811886494803366
3.7814415608892666,4.7614494803696576,4.0045489380917099,7.3250265595410751
4.9697818517857213,3.7433364941396103,4.8898957492855892,8.5342111013292978
4.0774016022877033,3.4101432972121613,3.5236889231782014,5.7145872815309406
5.2166996559574184,5.2880267467889785,4.3084758523166808,10.317942699405286
4.1296221352628955,4.0965355317391214,3.4719946385400804,6.4728419799828396
4.452125786344352,4.340582193056207,4.6613901807523064,8.6856572524552895
3.0261600828116935,5.0698886938264813,4.5534014397323368,6.80966694684167
5.0457548709151165,3.6439108066244943,4.3829695258447643,7.789839456270589
4.7471852028113961,4.8751266857652933,4.7450419348063821,9.9265635621505037
3.4747093173421226,4.608713545601991,5.1622974567352991,7.8317028774687678
4.8470306839094182,3.2070682737304446,5.2860837647319263,7.6341973651104933
4.5983339032866919,4.7031772197636306,3.5342849379448387,7.5988048817583573
3.4328634902246224,4.6528291483739368,3.6739293804217574,6.2402815425267324
3.3298100521151222,5.1463677696914454,4.3337143501512561,7.1654649142989379
4.4409360903112107,5.2541105867983742,4.7075894825562861,9.8247452556806198
3.0834150336402013,4.480729865111595,3.0315326228062047,4.6609987677534352
3.7513878888683339,4.688013751397901,4.4221544328272619,7.7663747830347694
5.245655722407669,3.530548513033553,5.1856642433803088,8.6624368021236933
4.6249268829375669,3.4188460648433292,5.3046674205367692,7.8089413814180597
4.1915446957345068,4.4592030144493524,4.4042497063390105,8.1829956400868564
3.7548855465322157,3.6428171133637304,5.4165150593985452,6.8214364397454625
4.9740189936388504,4.534029318544583,4.817728394784389,9.8315931119455673
5.0220643684298469,3.4951596272818253,5.380003546930519,8.515762271315694
4.136754073173563,4.5670625621890508,5.2917584574121719,9.1117747359335688
3.2234266000624978,5.457804488731627,3.3915885243207189,5.0975594987961754
4.0205572984913127,5.0691831598767667,4.1224532527710114,8.0745334852104609
4.9015030355553968,5.2477592222201714,4.7610545805202333,10.6403812214862
3.3105305902185371,4.3631948978521162,3.7455971350289641,6.0187697460350353
4.8127761021030349,4.1816365487133531,4.5283201928764818,8.7119120021052527
5.4435686772365877,4.8929786112586964,4.5372821686107656,10.457125869832348
4.0517112766411287,3.8726461422289828,3.076902454316671,5.607833996960224
5.2866326990265229,4.4253108065085307,4.1726380957163514,8.9513650647910854
4.91754213799382,5.2776369954195275,4.2956501117106427,9.8944782343521354
3.8569873778162544,3.4678475998428402,4.1298803881067458,6.2182108113579169
4.4219767271023134,5.4296240247773913,5.4262886354693203,10.960399504702664
3.4885471524956215,4.3509003230486503,3.6482155993462104,6.1492505003996554
3.7967986022188867,4.0526386728375554,4.400211763117424,7.1383999851871938
5.0873590889374007,3.6582494827385506,4.2959071043353898,7.7153630663176429
4.969892158837296,4.109711998101151,5.4365965644814418,9.75929493730996
5.1401593846210183,4.6460666413874971,4.4066850038040348,9.5656207901973591
5.0529268849137985,5.2699547714545645,3.2019257837367996,7.8376533116037042
4.6971202108557399,4.0089560418322172,4.5849629392335043,8.3871587975523685
4.3895264003413486,3.2783484799426015,5.2402577571256277,7.1667855041566542
3.3096275830272734,4.7751060691381584,3.7431159967095873,6.1705129806616963
5.3643833969801893,3.2589039232651555,5.0968284804682744,8.0715639721919477
4.313635041853586,3.6949398256950241,4.9375414550587706,7.721937306999461
3.9275549671328536,5.2821507323819556,3.7405437094472616,7.3358085555489749
4.1636743474439717,4.8793135465571886,4.1683485475453974,8.2385716471413435
5.4143375323632403,3.805274524481399,3.5671492106206171,6.7664532519921812
4.981459355378961,4.7752790513559846,4.9300985469356231,10.368169206990306
3.4292430918647225,5.3332532064926772,5.3459356634278272,8.6704585092149085
4.5090214421154906,5.3242631089396708,3.9695108219170674,8.7375816725237101
5.1141865851619706,3.1501575898190959,4.9627878326305987,7.5295640374215216
3.2299781848972144,4.3102291348008759,4.472234535274529,6.5864590530007634
5.285515604132522,3.4161532518753654,4.2661768998207314,7.2709039939543825
4.725762818416273,5.0438044465831071,4.8913300768470505,10.319501343084745
5.3936216086931292,4.0652933185720936,4.7976221417176834,9.3952319461463834
4.4728668387566142,5.3296381190961437,4.3437807124044312,9.3553078029448624
3.3867567563343952,3.5072082303040411,4.9648849236463217,5.9349595293509676
3.0500439672681647,4.0512072872129474,3.3615797890848742,5.0182868086168089
4.3271750946151162,5.2890354507756285,3.8467902546592656,8.206467938298454
3.2306412788803396,3.9927544990692563,4.4913968489674758,6.2601546987316441
4.6124515788282627,4.54698804476467,4.6870018780089913,9.220065600272207
4.8924942342935509,3.0582476470140985,3.7738501750692413,5.7700519784639894
4.6294311539188282,4.5468288629921787,3.3476097348402414,7.148186081772824
3.9747741415563711,3.4365353186084557,3.7243155247448883,5.9033236859959137
4.9310067558962398,3.8731988251683154,4.1566300370549651,7.7995907258543866
4.1382047182916777,3.0483541359476436,5.2415751977700733,6.3018198077906717
4.9318821665253161,4.0089084834714903,4.7074756653772649,8.7719256337144529
3.3744421194805128,4.6328023728434626,4.2989043938199902,6.9421991123749596
3.7032175386135204,4.1771558847240051,5.4366090773882023,7.7240338612335799
3.3112324958375936,3.7094030350586467,3.7257429401472781,5.5107439778063023
5.102378933818744,3.2422072594356743,4.8012632200928103,7.5522763033000757
5.3591554020787848,3.0131251937191816,5.3723196705169638,7.7585636645756866
4.5021839178546319,4.7243156605427252,5.0350838719776796,9.7227230760595003
4.0399099685534869,3.7536980858760565,4.2219479744141486,6.8985790225490389
4.8957041032293978,4.006149857106049,5.0063924088272884,9.0659710403115259
4.77080661449435,3.4402626929710656,5.2011955533310168,7.9867792149475889
3.8734990383691734,3.2169719957292426,5.0640768354185823,6.2300413810657043
5.23755879734661,3.4860759209599608,4.6004558980958787,7.8826492547927556
4.0190537298005911,3.8465214203751756,4.0008134980810448,6.7671336096028316
3.0806876277562596,3.6376448829434964,3.4737276407290221,4.9293817229416597
3.6999717375635193,3.6493273061052776,3.1327485091274974,5.2060759633870282
3.9611847439362249,4.6556219897277149,4.974682450784524,8.6644908891262595
4.0960813938260952,3.7497763758326563,4.7873182596393065,7.4200419704468397
4.0344208487406927,3.6628290271029194,3.0595030810340855,5.3623845056215158
4.8188079382817453,5.054569001078379,5.1080904504347782,10.778472162673712
4.8650673121435322,3.2419976158322541,3.2773624251764844,5.2781188255990186
5.1491559478586879,4.7691185391798072,3.3881159669587073,7.8458657906320139
4.2446989014764114,4.1456898725390641,3.0199820682186576,5.9069639228088784
5.1269554011378862,5.2023525925888681,3.9068622307335996,9.3375733273778376
4.9874103860350312,4.2693439813805103,3.9032967891563506,8.0508448207291927


==> anc/competitors/data/v2/ibw_peterson__s42.csv <==
x0,x1,y
27.287472582671562,1.6160600652933703,71.116890155603144
23.266541277024629,1.955143042533555,88.250006160655545
28.30317503893659,1.8797117194873336,99.88165049911008
26.368416348712366,1.5108236260478607,59.009422540281861
19.130128174651794,1.9983690618106653,75.454806091750413
29.707468219641072,1.9335600133692599,110.43632619787093
27.133676423884236,1.6061496408252214,69.774893155866138
27.432771663323447,1.9102931188135159,99.746268711365659
19.537363592106551,1.5085307425292604,43.565538667401242
23.404631254746803,1.9995076017608313,92.407958058986083
22.449576290790976,1.8161266048585953,74.228247006366345
29.121179866183223,1.8075687585573383,95.41527369268735
25.726381440967977,1.4997423998412729,56.574844250330216
27.873139359249961,1.9433683693931438,104.57414580687472
23.320970385927971,1.4659497267624582,48.526835900722403
20.726864661417324,1.5824554319226309,51.580751278324904
24.655017444190015,1.5286620313416492,56.714358466718032
18.765807073250105,1.8772223673807202,66.060863156084679
27.931574063910986,1.5590123249670937,67.218537879861032
25.579972789464776,1.9508510249219868,96.640589460446066
27.097052881024485,1.8109479716301196,89.103724045034156
22.254311617558422,1.469889490772083,46.61417526500351
29.648376292738838,1.4529864087707851,60.347859591296761
28.717453455866373,1.4784118543579194,61.00854961604383
27.340601964885142,1.7832588477062501,87.254960251337423
20.335664494223611,1.8908149959726783,72.554651118233039
23.600652044724409,1.5812040513450636,58.629074459852433
18.525645189446745,1.9171748636076902,67.805936684814512
19.851473904810575,1.4814775670842932,42.386301012704124
26.196587438909454,1.8905301195029218,93.439439846401967
26.937145870893808,1.9602874865947542,102.65763000729129
29.610116789210522,1.8746596195074092,103.97025975061763
21.909904297657825,1.8339664311882504,73.811893365724345
22.445516472418426,1.9108891202604608,81.659301049323446
23.634669735309693,1.4720832147508864,49.686959419661058
20.273656309011429,1.5609801608954805,48.929061762646313
19.55905806402566,1.5187080236181036,44.310617361590239
23.708459114711204,1.7274920446061426,71.035810486998415
20.722912188610611,1.8598534705808645,71.690648365592438
26.037767936190125,1.7965065145170191,84.304376817587837
23.245823026467967,1.9181221048690642,85.159384244571442
27.992138352694049,1.5353671458425999,65.04771151440778
26.403181224026987,1.8540416005643388,90.804384584766211
21.748399696584492,1.5561728199778972,52.122320625858471
27.987117616742413,1.59891731322479,71.261095435273532
27.657172289961622,1.8404475835047172,93.801140192334273
22.649740548362093,1.9891126316942751,88.603388930203323
21.45993724716293,1.7863489832873882,68.719471186235353
26.189946047699706,1.4799751732452124,55.782309341810887
19.677029803311719,1.788969933460143,63.190710542632615
20.398898429701301,1.473292803369092,42.970785675387027
18.088347237012066,1.9362801412517494,67.414917327936649
27.443092530025659,1.8402680568053413,93.057830753779996
25.978210279104385,1.5452203155323767,61.263662644286015
26.461984543516021,1.5004465532033089,58.257724389608612
27.368748372263614,1.5509432758841755,65.09113436524477
23.506989306460078,1.9890149487548059,91.948818572986397
24.824894351434725,1.7022083533521695,72.184071104464564
19.677563977531889,1.8812445215877744,69.547512876764557
19.374360882431681,1.8000245881592774,62.968340197452427
26.02083554148566,1.7648272324772505,81.364428712459087
23.653154473717592,1.5298216400657774,54.505755349152736
24.782833277774266,1.9703134494569523,95.317182532756362
27.179986288992307,1.615738447883095,70.806162828784281
25.61661984000709,1.7679094686941481,80.376836186782555
24.642952807895952,1.8348767695239863,83.097729674811944
24.710485928944962,1.8070782353849197,80.921252494653999
21.647401176751345,1.9673269253325352,83.031729605651847
18.369814014815272,1.5316414444560318,42.447956906954545
23.240608670788347,1.7295940061458182,69.805004650711737
20.575016073834352,1.6722189149074214,57.666959660970342
22.902343724695633,1.7107928012154399,67.281928352776447
28.240836879217994,1.5155696394087594,63.668789898118163
20.807273830384091,1.5237520354300209,47.505755295120011
18.699632900268792,1.6029415501796915,47.876584575498256
21.37660670426396,1.6175875320684572,55.826213241614241
21.523125093200203,1.6853467675247424,61.313221025734101
25.942998176722739,1.7860431508701455,83.047455283998772
24.684385828095341,1.7990460145800447,80.14183403667792
27.406778509276961,1.6764959931220635,77.225065789858746
25.97176248392865,1.6748307101857833,73.030193344089085
22.876642337280845,1.569695689683329,55.909024920692573
27.768244615992415,1.7735684366249544,87.677941591140552
20.003675038892446,1.6243725012244807,52.715759929504067
18.272544877606325,1.4698329088525499,38.270295386868739
19.080574329307701,1.6801200242862733,54.006040815045253
26.668312207157403,1.7107729712995936,78.343644767813544
23.542526763016649,1.5740760775123159,57.897342009302108
19.935261348403223,1.7648518632171637,62.337193857947042
24.012537301240364,1.7611745452375565,74.777704346508401
19.827745232558023,1.8361011996107042,66.945490865461252
26.355844500932832,1.8063716652106656,86.244251789296783
23.353875306888369,1.8088381810865672,76.622514974011068
22.57225471315779,1.6239177835032237,59.448823573483615
21.618145069774517,1.8830877220922746,76.545679980744836
25.563391117426661,1.7520294109798238,78.789002879240314
22.341751326640683,1.6872800073489396,63.796424652854569
19.051799031793212,1.7943068645175813,61.538721197576599
19.416070825446184,1.6483615339476398,52.797448994128857
29.542771974594174,1.7320065845337171,88.983510026301232
28.902968288491284,1.8551881286652212,99.517499502088896
26.396485605728994,1.9375215876980392,98.493881354138239
21.190439537514234,1.9565814585123555,80.48203324947778
29.630116528172685,1.7269981088507045,88.727187821204126
27.345010847589535,1.736151313107313,82.760484629768939
26.602682269907948,1.8899287259201101,94.831926006266968
23.392338025725465,1.6229478804593107,61.529277983973415
21.266898742141908,1.9105602992897877,77.346882326600067
19.156691545841991,1.7217779055845828,57.014579652235902
28.831228758526102,1.5137211983843977,64.813299801873342
23.469315478003331,1.489632530890119,50.780883140238451
20.428360377542763,1.9130962660717046,74.478470709349338
21.67147948980783,1.4805623542987829,46.202905987072953
24.95063482730275,1.6043362898735107,64.002794957609552
20.12127339527078,1.6337715222758502,53.687588272344499
28.279371409108506,1.5451469448553765,66.683162375469792
27.102234358022521,1.6226413533910939,71.258407043216266
26.633555471411242,1.858480911698797,92.010496402206684
23.185116477301243,1.4580755639580389,47.605175984989621
25.527706088429319,1.9049453834863774,92.341596954817405
25.009175626952825,1.9211014129660069,91.880083556983209
25.79815921865784,1.6547438652553514,70.728324339935568
19.013331853678668,1.5344870944833491,44.124331080376876
22.989688826047313,1.7804622243697945,73.144402847333325
18.499370086342708,1.5158199057256918,41.722918207581145
23.927889830934227,1.6507056485930389,65.262596175573336
21.958334547993424,1.9771360494955348,84.978231504643702
19.734290266392563,1.9975054599210003,77.778148629250168
19.240835612670619,1.874657690245022,67.560382949471048
25.051734866132545,1.6210288304564213,65.725754306624907
20.047115622442632,1.828215777041351,67.132883079476144
29.101441420521567,1.837973501016207,98.447477270438526
24.97273367640474,1.6633129323400073,69.214310366429416
22.162437654418046,1.8024887490223875,72.220970984520207
25.090985897777003,1.4559002047366219,51.32739328144045
18.27364645235637,1.5649817122312328,44.35810711832211
29.502710558897345,1.7387985666319936,89.56418070585562
23.787641243314802,1.5400632173420628,55.668343779443347
27.392822727003434,1.5412487773320935,64.218931557480431
18.992759999069264,1.9099673598026308,69.03651285059442
23.839899970057925,1.994023151475983,93.668898733408156
23.888483932254253,1.7557831854156465,73.940618453258054
29.253917459699792,1.9114883519849424,106.49038040742346
24.860736628512903,1.9946769153794499,97.736734365816233
23.681872812683444,1.527877738712826,54.410809906661868
21.203707957102722,1.696535087289893,61.233611585391031
21.978827968110625,1.665914993713056,61.116581394366321
24.248068829658454,1.4940271060054018,52.838842418822153
23.266937523660559,1.8654315950371094,80.945921870203421
18.259344958563965,1.688578465027426,52.222176265263641
27.915503090332294,1.7081298138047207,81.749276410326928
28.7539292620772,1.532870135597282,66.566653814866811
19.682989067983328,1.5495096587269774,46.713319199752718
24.648433722468592,1.9489069921859183,92.95354404499659
19.302908893625322,1.4745569989358533,40.747465805649995
26.066881116477738,1.5780687567190383,64.469669957323418
21.374805406068099,1.6106326316729906,55.301200300849658
25.913071616302823,1.7196086483208726,76.926328766110018
26.723935371442593,1.7725448451581378,84.284805714564371
27.223769903011885,1.7213094867178667,80.979368689789183
19.292891351470757,1.496263434006285,42.192048907130463
28.992142141651293,1.5840170997306424,72.30813765365312
20.76256789073857,1.9139736116193977,75.760692616401812
18.448950674114158,1.8006737852631525,60.002596899667978
24.6582296326978,1.8070319775738508,80.746132718525843
22.451067406349267,1.8186117904432453,74.428460036914629
27.957476917588956,1.8695966604717409,97.671914582544019
27.699017664771624,1.4819596649467961,59.188890404887751
21.805666713872583,1.6516346117129368,59.545195089068912
29.43479274083694,1.7467400893939233,90.176145902421268
21.491014057681422,1.6361510658135292,57.521316569683158
24.180685550780574,1.9144633803079527,88.274538562107921
21.071581086811232,1.7154148797230118,62.244440759846675
29.23252284058756,1.8727451742026586,102.44853661438566
19.975293810984219,1.9186085342846431,73.21204600858951
18.538927432707947,1.727635315596924,55.556041441362794
23.221164720036455,1.9502537341292423,87.680518825173436
29.908506768670044,1.7729181672953394,94.36772687953399
28.700127195058968,1.917650864358547,105.09349508488791
26.98329623348339,1.6373249375753383,72.332429861603345
28.689509890542297,1.7243493271923169,85.64457460416476
28.721359676374359,1.7422760725525177,87.541735060684402
24.226300324637389,1.5077388437428387,53.954053148580343
21.791148621969516,1.6692038786858474,60.845541005832445
27.264149185331856,1.9545357199034219,103.35498207901196
25.939935158013135,1.7969577322006083,84.028582460469323
22.483892746484521,1.547628620340332,53.212632812148641
19.133600016738182,1.6363705995852826,51.22633180960046
26.961475336188311,1.5553816553144848,64.541344708049962
21.149526191074376,1.4636527224892149,43.838410678453528
29.241757806405353,1.9601032521772148,111.42166470546124
20.891646900068217,1.6965140305412794,60.330879259571788
19.473095188937833,1.6191442898314323,50.961187755533814
27.973352065498872,1.7791624553567551,88.873258309170197
19.839411799493927,1.4540229509611586,40.454154326661794
20.15121969789287,1.6029121586304476,51.591002648877243
25.192593498250123,1.836668406134391,85.109131744216484
28.494744490049573,1.7985733751880946,92.465640009416674
20.357215988574879,1.9899932711483945,79.698021162871441
21.723884074801138,1.7911967403119242,69.933279767799263
27.328858058894131,1.7126282304952529,80.461591286382173
29.661917112731608,1.8687879097512041,103.5425650872717
24.008894234428109,1.9468303295802292,90.367224748434154
19.726770030615008,1.8463827706950933,67.314440477595767
18.167235452498417,1.9797661729521587,70.474005587077329
20.755872359986263,1.8801028439059975,73.275700583202109
19.581866613438251,1.9267407910440595,72.327440920146799
26.131904083354289,1.5127572391510005,58.656987307897687
19.461990055542373,1.8528274266465832,66.849911662707655
24.075959179447594,1.6920487847400527,69.150265651308814
26.33114922771464,1.7542070913262013,81.356005298559438
24.973399310650827,1.8097563252152962,82.016317878536768
20.397307819920691,1.9833983141880633,79.384161953261838
27.649494314187152,1.9915179447873936,108.39466666023171
26.584885555389619,1.6085255350183478,68.584734470907875
26.8678080469865,1.8535644235908539,92.357431431859027
19.572693018687758,1.8624909458643977,67.892158660214733
19.485045643804135,1.6405710737221768,52.453718673232196
29.130750612078092,1.5181283761753215,65.9359775653501
22.770938325899287,1.4725208281571458,47.906021471496963
21.611384301371277,1.8775387201410483,76.102015756672998
23.863008544218399,1.7193348579992982,70.817582363968114
25.954370553162988,1.9920470932222094,101.79731927179442
29.467479084563639,1.7057354009065091,86.047216667124076
21.437354722584661,1.987854338490612,83.766253164799224
29.097701151744324,1.676366801206733,81.976482194946669
18.298313896635076,1.886525182807985,65.010947506508842
24.662376507921898,1.4966505997715076,53.96811372414038
25.607701340173023,1.7555039405757702,79.236983053636379
19.270768845009041,1.8911328828421483,68.776701264285549
19.684075164766952,1.9585859169709388,74.898904169545659
23.029371831795647,1.9024206998395874,83.100853782910917
29.59478294571818,1.4703338999606457,62.035656210292721
25.152510638812473,1.6549862877187038,68.979553282889057
29.196278659202534,1.4767841597726181,61.859456558193997
27.652330987355647,1.5101052601130069,61.813147162936097
23.6085792186635,1.8214180957671162,78.497660297864485
27.417161391026248,1.842292007971434,93.164118349197125
18.214041407723855,1.8755463755133945,64.011651416418005
19.30972796118882,1.9260011014306144,71.272280343887303
27.953143378592834,1.8566873076620805,96.393775516312601
27.561805059901943,1.8904793756586475,98.304078643139803
20.791688903597205,1.4769300404028036,44.062893607541731
24.369235087188642,1.5789943327427143,60.349927319884841
25.272189848400131,1.7920437753563851,81.430867738455589
28.412867445312134,1.9219689175436527,104.47102260042048
25.237285888064708,1.4524750687168124,51.324127982126839
22.950858831284165,1.7330461381639923,69.212020992447236
22.490208520886192,1.8225080696504183,74.864916822322016
23.110585036482121,1.4662840090207372,48.116100112106359
25.823172306959691,1.6707455566543634,72.243150830778134
28.409887581027899,1.9425991847610333,106.51142846706583
23.446762584915597,1.8193870448707223,77.79295043504996
20.974074755416297,1.5807120998483284,52.067980117514985
20.839948355970975,1.9190296212975519,76.411831219256854
26.952171362921355,1.6414172828752329,72.635036944488988
27.798825161086924,1.9193395691292328,101.95743113311296
19.2633369582495,1.614419008115398,50.093662985293484
18.798706283462138,1.7746761379857319,59.42959996735992
25.133203965077421,1.6683170372613088,70.099261222171364
19.754078930312378,1.6011537779152869,50.452672642319769
27.895970285476096,1.937606659194528,104.09725289370698
21.724016087088891,1.5531765250667202,51.836062292612773
19.726463195653711,1.4966463751796697,43.166675982372205
29.051645669849403,1.6380598162001132,77.951647488884475
19.986380672823337,1.8447015312028621,68.082713554150573
21.416640988055228,1.8940873832869549,76.656708193947409
19.843360742304704,1.9993088535367205,78.333273592015402
19.385880763984261,1.6129991313561407,50.315994584929165
18.253776196037279,1.6743680731222053,51.298372870056511
18.66474490997112,1.5252517029162944,42.712046879098999
20.095697651230232,1.7661795612926685,62.932258779067517
18.640583191526105,1.9986690204946045,73.543467786840225
25.093725793331654,1.8354845555663621,84.671147803809731
26.168574321594079,1.7773670622273545,82.974915545412557
22.723565481984338,1.6658030011069866,63.17856779504001
21.815893163424594,1.9534143181570551,82.615699092418737
24.054314844266763,1.7233041278716921,71.719489949862179
28.500059306815302,1.5239018023221838,65.084340218020714
28.213579521866471,1.6509581547595233,76.976619611343367
18.521700744153502,1.4869416678662717,39.901222817142333
20.17798091515829,1.5610884707288297,48.705805001107109
20.840938453252754,1.4597178295499518,42.911750774260945
20.992650909986541,1.6993039540750898,60.827546167044616
24.85479182091327,1.7989971457234883,80.690833348025194
22.995149108438305,1.6388108543083992,61.761245062983988
18.591049439131126,1.6812099743279023,52.69140133666648
22.483369661514857,1.9775651000645169,87.043867642993717
24.285035384611646,1.8635797168662036,84.330489858425565
19.22006283484459,1.7474711503197231,58.931576943005325
28.001502645462715,1.6064974813115038,72.040619086395139
18.62354239758125,1.9433482393251473,69.870294836555843
29.098102428216745,1.5793034142843627,72.092351393214756
19.189357698958506,1.6289385017841724,50.876451549373712
28.122899419173031,1.9499856479326216,106.16253263126251
28.831837727131404,1.7412481304067897,87.774737317207482
29.754848167039114,1.8582748721798872,102.77211645070867
27.624310563283125,1.7749096367900714,87.35314538157192
27.353730489255945,1.8093915649552224,89.79875426838305
25.709799311946572,1.6146608103331541,66.879230965419438
27.34795625493755,1.5827546338946645,68.086599137618919
19.614626500957765,1.6273707909427659,51.896335022265838
24.432816431371648,1.5354928602458824,56.78736303555953
24.170674442284973,1.9308729009099441,89.626193921667053
28.290865729470688,1.6057858132875626,72.714607444140043
23.55359238712219,1.7588191669279114,73.154327310949782
22.621073953204242,1.8855859338277559,80.294650432564779
25.67475925484532,1.8811032601566424,90.731040955814379
21.197559810010151,1.6911124422213062,60.813542567503703
19.677220931447483,1.711941519722699,57.886356427640457
23.734527288284951,1.9970859619142636,93.509311181098013
23.00267242313862,1.8210286123384631,76.451685359172458
20.790839286346483,1.8980511437148355,74.705207178487697
22.410141721381535,1.9464046830705777,84.316284531489572
22.396709397914968,1.8831744099261365,79.309221352829212
21.929946772950544,1.5518486397244622,52.225515583416907
22.553568956723147,1.7591939035556647,70.077968224308194
26.228920145471346,1.5060417865229996,58.258267696904056
21.562517694855423,1.8091071696101992,70.765489778825028
29.386295120584087,1.975442185503296,113.55004458119869
28.996176234458133,1.7320026353650613,87.336750272472059
23.770925139600941,1.6881348710772719,67.948525084964146
21.940334460056267,1.4697135132799897,45.943001043224015
24.42521747796004,1.9778759872810712,94.588265660434701
28.182725865283494,1.5066514762715872,62.658095466889229
25.831048086721225,1.4725935013176659,54.350520742054577
27.652701935364931,1.5853366363277162,69.095204247682247
24.39266731278888,1.4860417386551104,52.472190799757556
25.595011551211449,1.7003148133264694,74.253735276059317
21.45786737018954,1.7338482906914119,64.76990783682345
26.818717947723488,1.6219134719657211,70.444650050358973
20.428855117508618,1.4780282654161874,43.372480419793249
26.337577545821979,1.5113802025370746,58.991714984634122
28.32862881991073,1.6614774078944605,78.33350083245584
19.585234047618528,1.4832906479545949,41.942116907684174
25.372556886503038,1.8340043490854523,85.480530366591879
19.141148978759215,1.5638612978386466,46.388852908942845
26.708587539257124,1.6161393628310012,69.615606772604366
19.013918625882244,1.6667691774479536,52.928895469493412
29.23127787240751,1.6791352981880312,82.636049192614735
19.648895160453627,1.4509133892211403,39.851827511582655
29.506562950908965,1.5116387040492836,66.116402029939877
27.61061011302116,1.9245205100574829,101.7677882572697
25.124184053596249,1.4506781843815495,50.936108610817548
27.391489255554561,1.7294920456970813,82.26272752603397
27.54137806779703,1.7192261035789644,81.723293252647494
29.352324753807963,1.6332017885558507,78.259352002555403
21.040600246070248,1.6872298610805472,60.077320855285258
25.080910744299711,1.8793196256396214,88.475889497259203
19.140590370772813,1.912662038418226,69.754381451960015
25.393988400289455,1.5931916988783874,64.149555701760434
20.055495649113467,1.6273697425322513,53.062712038194569
24.779407337669301,1.583365569165583,61.744819029889655
24.869166168406196,1.7139248703030858,73.332631585421282
23.591821835774727,1.8257920967123471,78.803109892698529
24.271581306157472,1.5755390815048813,59.814564228430079
27.167080680079053,1.6319046581301766,72.309703209426559
27.5909365981448,1.9617115396740328,105.28674887814176
23.905838586905148,1.476713109415827,50.644420624954762
25.195121298271346,1.7034232828817615,73.367726861041874
29.17483482828122,1.8413569228782278,99.041248070837895
19.436803062013475,1.5327497063566107,44.98889031120239
19.405242790801324,1.476055711003015,41.065277544724296
19.05250814292922,1.5260129544011918,43.650160003870525
25.894359420486332,1.9553527564418756,98.236328509522778
23.023299609484553,1.4550928800016178,47.032573866739625
27.291856993702119,1.5535770861462435,65.159848992493536
26.054776959703112,1.4672059320959046,54.329961874397874
22.003653099938859,1.5108462071592117,49.243333449100277
28.780398568338427,1.791082107645563,92.63798360987407
27.150385764847826,1.5829013998064971,67.608666130838188
21.246419290922109,1.7630666277368723,66.304406000241414
22.370304213264646,1.7746074605213693,70.715352778015045
21.773279762451153,1.9171894331993784,79.693753327852264
19.891339783499994,1.4526077661015306,40.461514927192525
19.773400470506299,1.9193532026383018,72.52361688536169
29.233529560508927,1.7905154975348356,94.038541880516661
23.25484844638504,1.5395089173577265,54.376375181068482
22.599837873328916,1.8751155634744063,79.391071535317636
26.756228504128536,1.9205203479848221,98.244087533694199
24.635916783034801,1.5898449160647865,61.945958487104463
29.233679842061548,1.9553365244964744,110.90316327387973
27.363617926912706,1.6999515866642618,79.349855313970878
23.752434769494485,1.7818834498833267,75.689320388726117
22.516313681769915,1.991557243489704,88.274089904254964
29.839578539091864,1.6488448432515597,81.192208652205181
26.613122832043722,1.897237640201062,95.549939623133383
29.414335920046092,1.6251195148056528,77.59261505936469
19.421742926604495,1.8895674372328202,69.209109603321764
28.206404150289391,1.7804036553744533,89.736215031122697
25.644886607894492,1.5689956323739707,62.611598627714464
19.463060140021351,1.67771435158408,54.924760202237444
25.059095999630649,1.6246995988999589,66.067018469010705
26.233156381265385,1.4929596161942,57.066523826017978
18.147632230663234,1.4664091235548335,37.791208855345268
23.45181554210096,1.6405632604739495,63.131616990831851
27.904794134355853,1.4604687812996175,57.529660276582582
21.544308304129078,1.5410182666699763,50.49046391042031
23.502576981582614,1.8488508264679777,80.401796274015027
23.307769524814717,1.8394501796259735,78.96848588616939


==> anc/competitors/data/v2/ibw_peterson__s42_holdout.csv <==
x0,x1,y
22.288901781905714,1.4830816583322179,47.715764525081866
22.466503906083254,1.8410914433550494,76.247271449020431
24.912043948103438,1.9532403758154804,94.325501250623148
26.965102707407635,1.5963950075816069,68.420780436014596
20.215288215809593,1.5762936423737939,49.871676968451624
25.015267754289653,1.731251001224436,75.280409058706141
24.417268136141438,1.5933550282793105,61.69615155024664
25.229906022799494,1.7870498059722326,80.853631950056794
21.169963915114383,1.8059494151979767,69.243203891821949
18.175977363273539,1.7436463469877819,55.486936905431534
20.779907649468633,1.9077699084039752,75.372770464865098
28.672498546147345,1.8775800064814248,100.97106445564951
28.747692514504362,1.6203147722060844,75.35062579907563
18.822552640759845,1.4523243223418845,38.268792976258439
22.8485581319778,1.8095880355767151,75.024568687789014
28.192408011406037,1.4711256021990007,59.174161811480325
29.751209097475961,1.7574192946482488,92.257533427264008
24.686709334905352,1.5347737965753365,57.315337666634385
21.805417644251726,1.5057026937554463,48.407142483975505
25.199993635660629,1.78133645334891,80.253854917004915
28.361585436544562,1.5208302159408449,64.463210782135846
20.014665845529837,1.967180515929198,76.758881565693599
20.327753455832031,1.50658553372227,45.189599473415271
24.172120774181732,1.5722587207319147,59.291928539018805
19.20774186363062,1.619450063193153,50.287313027916937
27.411470145638376,1.4628503633101297,56.741092770744515
23.328754626240308,1.68468959835204,66.403284304636344
27.745459873362059,1.5423865082904271,65.156127798700439
28.885480883787011,1.5086529337068686,64.422862473455936
26.152129465646986,1.9753654957543563,101.04605478406623
21.197790662434972,1.8813167901011776,74.925896681584405
24.06935178780876,1.6038623874077216,61.702225123312729
21.938382078109193,1.5495143670728833,52.066368433042541
26.231867915141006,1.8388268056557728,88.818319455560072
26.658637118561295,1.8169894484976941,88.225775033529999
28.224772267895563,1.9578731671838039,107.32627953907053
22.820031850468467,1.9595948648537058,86.911963160987256
27.301033722665153,1.8589578049521385,94.361991172906016
20.535745364343189,1.6723506130588988,57.566358862635973
23.258768798387791,1.7012646575425037,67.553379836190402
20.531243636017273,1.4599772464653822,42.29272683592572
27.777922205244273,1.6602586674567696,76.692213642193309
27.633276256518656,1.5266372302294056,63.369466560072837
26.618952783784451,1.4537029770087364,54.248372182705999
21.893859989358905,1.8819336070305035,77.433495188037938
26.970811577323239,1.642876549853336,72.823023237304369
26.88564525277279,1.7439672555429151,82.105679356467974
27.728714700521959,1.7431890241952916,84.604789086881823
21.366062099630355,1.9620930403232559,81.561216702924668
22.194494403795304,1.9440350798866524,83.320857023065543
29.408659986327336,1.5878528598254305,73.741774061934109
21.633105803438031,1.9270454869359366,79.926953473744078
21.310180947366938,1.9534471399349429,80.703040191486039
19.568609111491657,1.590008782061636,49.215653399961241
26.028824711245175,1.7658012432689372,81.478143256513107
18.510147422283168,1.4824589589612323,39.585918934535286
29.427542648676624,1.631338680363229,78.268004989422977
29.464398756714559,1.700041790181374,85.451066023460641
29.154268408077996,1.6042798425907152,74.780099319318026
20.360743169225056,1.6528339161067935,55.684977369185724
18.903186158899523,1.5823947518153332,47.038341211864434
20.49119931782727,1.6868872364937186,58.48404114454749
18.135383646161838,1.4518099261590482,36.839034851907201
22.555300406416578,1.5953772533128361,57.151079995551157
26.993083012019227,1.4849810200271483,57.965852620371656
25.873259733735047,1.948592366140677,97.544085227266891
18.443533653049283,1.5349340536845342,42.8308499183969
29.434051270879579,1.5783403555704827,72.825471944476917
18.952619314247116,1.8148069790368639,62.578221400382148
26.875322879944221,1.8508580256725453,92.128689873270247
22.204316383993046,1.5668035769324318,54.041143197050182
24.575884408986198,1.8141482477374877,81.088594282656842
18.17979916669146,1.7695402826793827,57.146216889276694
28.574618026934445,1.8368540073137396,96.553320723668804
29.868256887105993,1.5084836596512274,66.597037591952926
27.231564831986184,1.6381398344514324,73.075616132473684
24.406543865347228,1.5952223709541435,61.828567911555254
22.149861810153965,1.6229975727310004,58.2650233187548
20.59109691846232,1.7513219010732206,63.412890900175206
28.424830226050425,1.6676865774595442,79.217245231473427
20.856107964037413,1.5215975904718109,47.459983396133346
18.796156974912918,1.7604340007575785,58.484599604262542
28.357732551235941,1.9113888075009782,103.21819983461526
18.384885820657914,1.9657099556409705,70.413834065457579
19.561250355523391,1.6068979580665677,50.353452802971759
29.397802394258466,1.465667328493063,61.142597443170899
25.729590785533986,1.75068591239956,79.180260524260916
25.224884826521716,1.6609190401526726,69.701821508207345
28.528388364807427,1.5074134105154287,63.502678692597982
25.527598445824118,1.9803269034153166,99.076289676706281
23.152250950168884,1.7353207645789555,70.00367097398312
29.513463989762919,1.9912545476651013,115.67480268560276
24.061304878094596,1.931250065776416,89.252408321514537
24.016732169768954,1.7837144163823768,76.68543680184419
20.662553311175849,1.5201063735358249,46.911688837361261
24.077902169996538,1.736745555869446,72.922561940913283
21.412230911154467,1.7400621035615389,65.097836185209843
20.720750524213784,1.593978183718918,52.401195901724826
26.342008413494106,1.6186708777501806,68.893520920148987
24.154707681914683,1.8659271135072255,84.076375509000769
22.703059425915505,1.6852880133494916,64.669847459955776
25.265249752902839,1.9007818942171673,91.024040744820013
18.12500550154639,1.6002831404842521,46.236725758865035
21.753121986571511,1.4678380619292906,45.408189402838872
27.98395150080437,1.6904274171367162,80.2158839212902
29.614481934943829,1.4518323692083515,60.159252245127313
25.286044888366455,1.5039374660618441,55.977769056957939
25.503408409156723,1.9851103233668042,99.409381951270717
27.809031534088703,1.5581235124404387,66.8371244411437
29.11325345566021,1.9791414844049298,112.87194377055941
25.289931002883684,1.5758147025068854,62.348568290255599
18.677631664768082,1.6708396467665094,52.258869648643611
21.809974958331587,1.717979559567907,64.621395482944195
28.237887016541151,1.8217518095147212,93.922920791945813
21.069896563831282,1.6782754258251056,59.500629177456652
24.45360814995578,1.9698152195456791,94.008308415696916
24.768700040112549,1.888648445173011,88.183248746660141
26.825540240124383,1.9379154000748104,100.13179868094312
29.307779454459034,1.622758669730928,77.069358864898732
25.23904818055081,1.7151729144144019,74.533564436402969
23.707000492263489,1.7608502327759643,73.799319171873591
18.356169662135827,1.6691555482001899,51.251241053888805
19.763748590465241,1.7742409577941154,62.450349599703031
27.819581771462005,1.9227545091420895,102.36606762438065
26.080063072489512,1.7173904777440221,77.219589557706456
27.986753083635332,1.4911290233070251,60.701912363888333
29.410013416668654,1.711351699298354,86.457526608672126
18.202869333631988,1.7326802729688662,54.870382652771703
20.253496017398327,1.6108615509175308,52.416360168244161
28.489962240833769,1.5063256288398614,63.308676173624434
27.618146730349324,1.7676685598848934,86.633706273776482
20.853411001909866,1.5635495587023032,50.515791937333645
26.56720322023704,1.8823786001195135,94.003402002078531
23.414378125337429,1.782651099960928,74.674980937839351
24.009764061900576,1.5759939919498422,59.207573295113171
22.682883923794368,1.7928393872571911,73.150891035492378
26.592471269690421,1.9674794919796006,102.01345915204845
24.214796246643246,1.6028196915173258,61.986704323436797
27.203957033964222,1.9965873981089026,107.13070332089065
23.322159382797167,1.554457245670041,55.753962612880699
20.463328003892688,1.9704445921129938,78.713338594793868
27.124911396455584,1.5985489578492338,69.030766196759544
21.03267311439939,1.8934643128629773,75.236502812879365
24.423348303925561,1.6856920686252432,69.604643511223912
27.945124979837644,1.7258058218119474,83.564876646627184
28.149447418411516,1.568024818807902,68.63079803113537
18.523399813353311,1.9923747086005799,72.67306713824884
29.458976226343669,1.8125430769378013,97.03494445422254
19.537862924230158,1.5332866578671536,45.259523988456031
25.34444020508942,1.8143912457742692,83.646013904550102
23.022970851038643,1.9958720852222815,90.608105845992199
23.315699807919792,1.6697101776096825,65.143730021659934
25.904328245615812,1.996612683299041,102.01498499725523
19.417453471580956,1.5081647509199312,43.273282986309944
19.635666281345479,1.7808953861783474,62.502954039346989
25.411112969750373,1.9432612138154473,95.327611261256351
22.267813585000113,1.4533903667738215,45.356558703190053
29.652969869308613,1.5937586833518551,74.967315655944077
18.830055008036361,1.6337023698113273,50.237801441562397
18.530815105518442,1.8681302472350876,64.643930644058273
19.637044199457186,1.6979728733347168,56.808104462691617
24.00643192495253,1.6824599998972514,68.14489771785631
20.194905336731129,1.5907572221650661,50.843709026677139
26.761607139924077,1.9791028078421875,103.75099963870804
22.346548498692442,1.9148522209217143,81.609210158284128
27.466189031094988,1.6933084135181722,79.008674862878166
29.538283404032192,1.8358480024408408,99.705530657585598
22.132800385829789,1.7957177296605642,71.599876032773693
22.906562971665124,1.4685351541792337,47.871808385008372
25.858939632564169,1.504761862079192,57.32064565579666
21.614394785081974,1.8411880834186602,73.362677285597755
19.264005637854023,1.888992353875369,68.608240546759106
26.723139230255065,1.7805208924033333,85.028302332975016
22.760042543557361,1.9937495370144953,89.404255234917031
26.248264158597671,1.9149854254430412,95.870445890404326
24.782241466740274,1.5130893304786834,55.656271546791046
29.99135337852438,1.5529482253091547,71.538938708797701
23.901472964146855,1.5948989566026479,60.522027480596861
20.794205088153436,1.9581865765653483,79.093940940023259
23.359918260796491,1.6762909994127324,65.805321851136711
24.681782490207482,1.5365614652681332,57.45832894490615
21.510272364878261,1.5148861319394424,48.443315836401396
26.914046834465182,1.9231405962528778,99.070393423720574
25.12067556675856,1.775425895442815,79.481582214229064
25.721150751617671,1.9621847386248912,98.194263333996304
19.313641439805288,1.5398624717545701,45.184624369874108
29.410339864858496,1.5886436643362734,73.827388735175518
23.397280311278735,1.8759504982452893,82.260783851948005
18.571704164882387,1.5867904054784674,46.499209234878251
18.922760235345208,1.7230594804611614,56.403226252214751
28.045542695363736,1.7941734959102675,90.576087617685587
20.261459427491484,1.809924290774523,66.553525291408519
27.907361928843358,1.6496925710477031,76.017532897461109
27.967243598268183,1.9406311940705934,104.65927571167825
27.425102055540556,1.6524214752016864,74.965835317207251
25.223341989957948,1.8574932993849704,87.051467501176859
25.250905089159865,1.916270546131319,92.341219377363075
21.228188204469358,1.799141457994214,68.927823145044485
18.500913265761149,1.6423515272122315,49.919725588382001
26.527858805809203,1.5073089150016732,59.039903900938413
18.17895512081892,1.9666376289542955,69.684147066360836
18.256142837505667,1.5720113291819842,44.76478613263977
25.680289666419419,1.5435396109631878,60.410021641365283
29.416379119153518,1.5472076881416288,69.576411443132969
20.716662977158641,1.610105338813705,53.56021173641188
18.085627150921482,1.7712630566573482,56.959248490861576
28.344574697171218,1.5325503135564471,65.587251112836398
24.461206881843573,1.8653201371765555,85.091255227583062
21.947262602253566,1.7572400704260041,68.043981546073837
20.735463795441547,1.6040333451464663,53.168149166282703
26.038483367345393,1.8969425676713023,93.45990196951189
27.729931511693636,1.8230348909491574,92.357923232402456
29.846368348729129,1.9480277300610929,112.46401268367336
21.458242332263392,1.7365843079202348,64.976525070750739
29.289412186131514,1.6458647439675063,79.38973094270024
22.807010294763447,1.7372873251138485,69.116773281889081
18.2383947195008,1.6947425187387384,52.555736621895882
19.946827432659241,1.5927588103646375,50.358874293057994
21.791428558620314,1.5411170810650892,51.077142599955806
19.069664803164724,1.6725334772525786,53.468807091821311
24.096648765628814,1.6813649073466219,68.308629931981656
18.846614297949053,1.8762632837837512,66.282062899320294
18.644655926343329,1.6968093724019555,53.861293648254438
25.368025296547405,1.7612241562611131,79.00324916675838
18.745271612122671,1.5829783042653671,46.683675526456703
27.48103662517083,1.6302657620922587,72.987714202096868
18.06746525558038,1.4846126249153786,38.775385535770909
18.448043549110992,1.6788350806274761,52.132746552379778
23.561609237226893,1.7788801907796017,74.833571598932082
28.625394759260722,1.7067479839516773,83.689717767416809
19.639868798282617,1.7740686159528078,62.047062162861941
18.746212204658995,1.9709172422286336,72.139367788027471
21.237590335024855,1.6012700742996451,54.250261966161553
20.236652373728234,1.6673256235643481,56.37202189271369
26.615853140473195,1.8468789952339018,90.868558290352539
18.949573462516454,1.7276906943037502,56.79030700207722
25.403196538211439,1.4569387277983366,52.058403520830204
18.414910353991054,1.9143120351181393,67.216119227260776
28.152178799586466,1.5153533981129317,63.447603990087927
22.555095412642885,1.9877010097997063,88.121709738875666
20.163390451134287,1.8275365314803154,67.474323391862853
23.603448723114752,1.817791873429502,78.18103185275784
22.159919646723601,1.5627339423997189,53.617450152241773
22.753447578489745,1.7685237922482249,71.442031779417832
25.232042748211686,1.7144658800880388,74.450436936515544
25.791017478250776,1.5098509833332558,57.629472543792573
19.438238069034114,1.5516638907344924,46.279016278718757
24.120764244514525,1.5680835477125816,58.813476549500642
28.309219384081857,1.8664430109880858,98.588287209368431
25.699138841281837,1.8204595115086573,85.362472628266232
25.456967545745858,1.8600618574194012,88.086619166394229
25.580220431473585,1.5262818632222437,58.629520440253799
19.193139527252701,1.8594409370951759,66.370707161115547
23.971752072526442,1.6379659440625867,64.313353478879506
28.026168000480617,1.8402295638155024,95.031227800839645
27.039238318370565,1.9714545607169431,104.10352708269372
25.863273480145022,1.9100274210994259,94.015481298204691
26.124080539094237,1.7146488945755565,77.099244719325185
18.995472987615255,1.6925795188037427,54.593527238669097
24.636217015374118,1.8037347489387003,80.389740598697045
27.753245972111635,1.730771131615265,83.473409065079096
27.129718719136232,1.8609070226995224,93.954952215696068
28.727687412299218,1.5755296479848928,70.795184718906782
28.553932620535836,1.5807017341833944,70.883883345994477
19.078295715183785,1.7146564384759693,56.305727109848767
26.310270367176777,1.5763635369989828,64.914603374018924
22.816061965480088,1.662678406402881,63.1862184273241
21.9599030519773,1.6933969202888508,63.176208384679569
21.218878727107601,1.94740095812776,79.908246554803128
29.66715328206001,1.6864528037221873,84.628070898167948
24.464256504554307,1.9426506559650427,91.723281473052566
25.690436879691735,1.6559491683928584,70.541369069951841
19.399452682899415,1.6406602387882712,52.229356665963117
22.707868466768694,1.8621537382019007,78.740398708321834
21.675021518712192,1.5677471519700124,52.824520759902022
23.944207792450399,1.9189132497540622,87.784167790317653
20.388717801503248,1.7819501780314251,64.975288312189292
29.004313392388312,1.7896181243715081,93.210101415108511
23.983266944273741,1.5437425854519666,56.435002640447507
27.599137617164665,1.598698329202924,70.252063453657286
29.790085660552919,1.5715042116060907,72.993596514141515
27.498593073633693,1.7879290406592594,88.208657093091603
22.635331702916659,1.65185332577793,61.828106143527442
27.497687665766819,1.784480429865932,87.873851890854695
24.255186131273515,1.906726682040601,87.889719309877023
19.144274323779985,1.8584550859711375,66.135672257365556
18.076786748492868,1.7005844305400997,52.459657762478727
21.580265831004009,1.8791563118019079,76.114613828867576
19.403218552211833,1.9327895513032078,72.07836669354046
26.062482005193527,1.8343111033149224,87.83288031141123
20.483333947269998,1.6722447519809212,57.411848398208662
28.144924175199744,1.8338306488729452,94.803567235043147
26.452760572833043,1.8406542421843688,89.735431133413172
22.360198338759403,1.7425267591938467,68.172748878379025
27.986700329369491,1.7880849089249375,89.789651778848636
21.241669501841084,1.823545327973086,70.785923143892148
18.766342995858931,1.466658910275128,39.096038451175353
22.521950828373612,1.8865562013945367,80.019290983159209
23.153818994208098,1.8339768089772841,78.003336828889189
22.450357966083835,1.9165666264505155,82.123032107267434
22.779286077657023,1.8103113371006623,74.854776894192341
24.105041328763242,1.9597172198717292,91.816349969211728
18.615024233921584,1.4949699598288908,40.625333195737703
24.658855841449117,1.9580313055602105,93.780330622567931
19.662298702840555,1.8309336121673441,66.031261512604303
21.02157816650324,1.557709886525352,50.493507083311648
19.668946991779183,1.7105621716474477,57.767060056040663
19.559405587470771,1.7141493435652353,57.690910827226411
21.75091949226848,1.8375188856813247,73.546734266501971
27.454952888571462,1.6135340287107143,71.310646288115549
23.171527690980973,1.5402315253866754,54.240151586075285
28.640158348595612,1.9533658842935753,108.45399587297712
23.422186249261902,1.6912378169826066,67.206036933817245
24.970203774452887,1.7449280824723654,76.340112756769742
18.125568397496131,1.9053755126418257,65.593066008199628
27.819623380392564,1.5916603774573888,70.128021566055764
26.386488973494703,1.8625278708683646,91.530707577072505
20.278604723242189,1.8039169800324379,66.183473464790367
26.865747282765209,1.4955550202206978,58.68668206008639
25.672002735776122,1.8246989883479987,85.653262628814943
20.077744753078189,1.8136224126422662,66.209946081337961
19.583088250152585,1.922200909332118,72.020785983945061
24.91649323349381,1.9459043290956424,93.70258780912647
18.400392161472968,1.7757605703245507,58.240221983491658
21.606661866568,1.8213630253075381,71.837193891280194
28.779147467556811,1.5667206728673817,70.034698721172475
25.799649038100323,1.5421461342655323,60.564972037092566
23.71941453952563,1.7710246631788573,74.68262416426758
21.623450623354636,1.5914197649400206,54.490429077507478
27.47529116946648,1.7874864500798084,88.091349304092859
27.705908968463262,1.5589351180020015,66.667978281051006
23.456419551233104,1.7947537636815913,75.8026608209843
19.072447680299987,1.990716987520958,74.716494142807605
22.898675032758302,1.9052202951728887,82.853612567516592
27.127214570665906,1.9445070288884376,101.88370348335542
19.490546833048981,1.7499028775274654,59.926806116277454
26.701325290094566,1.7099600407169377,78.364655346073647
29.729129650735619,1.8664552944769133,103.53447459407766
23.048214127877415,1.6419821512903763,62.159593669800792
28.975836955327306,1.7635683774318767,90.476741460381874
27.204202262370334,1.951080138992296,102.79870865911064
22.113539413518023,1.5529264719654248,52.746157393130218
24.825488290091105,1.9845172854510262,96.715397925289565
20.345026331978982,1.7471980710707031,62.361437358371298
21.824633290650656,1.6815805080242621,61.884441240689938
28.019323626899524,1.5948148862024811,70.94078341322134
27.455482362419019,1.6941366395822532,79.057463991146335
28.272765046180886,1.8121346611052496,93.087267878291016
27.854049047586233,1.9493900497200041,105.08957160708346
26.14617701210755,1.6719703292030879,73.258872765246821
24.669726721638472,1.5112366655873724,55.243617930164845
19.486212398530913,1.8405233352103949,66.093952404748649
29.349040305504911,1.5069588631183342,65.282714511602492
24.30544820089721,1.6028867616529052,62.224467037668475
22.452263842237699,1.9520731611240301,84.920211066351996
23.585636867731065,1.8634489802425815,81.891015946828759
29.588820155343555,1.6271603953859077,78.264245586601831
27.511004905819014,1.8405613912983165,93.316362166393702
20.060366840950667,1.963315705428389,76.662797599327092
25.243302922154356,1.9613378839667277,96.295188269271904
28.148095608777457,1.483034669760201,60.254414257625207
19.103895287506628,1.7382504096561926,57.958857706485702
28.970474899836105,1.5415537154125802,67.948452822382251
26.283661528398113,1.8996369782482836,94.587786109259753
29.48938372172702,1.6843645300858605,83.905431491121831
25.069760826031747,1.9625203862011515,95.736937924563307
19.856432430405096,1.561585810666889,47.964212055517017
18.240211042887193,1.6812656031868485,51.70059429365709
24.370440454152558,1.9535877991706383,92.304439575599162
19.107078138625628,1.6684059897952364,53.297684326081985
25.739767578375663,1.7903373698482274,82.783746139662398
27.083972324609046,1.4628144823431015,56.059778755304961
25.821269538810377,1.7903023498582793,83.042706267425146
22.67891587947058,1.5460377700938601,53.547918438164984
27.268832428301948,1.6421037415370294,73.55394224619225
23.463382647800053,1.4606379099084816,48.386954589439462
27.273034399321514,1.6719598663637278,76.415211405749716
19.797322173506458,1.8092165220255616,64.979915659403403
21.375444185344897,1.7089742946392812,62.660191507076988
19.49391598002045,1.6060686677129024,50.123543093823088
28.091418882329968,1.5032855970758483,62.124161334202682
29.323945929978166,1.45288754261822,59.677350010830949
25.210482805702235,1.8293494453193997,84.523767021567949
22.991567849056736,1.6158135788927324,59.90102441726502
27.09937969550111,1.6713529685633306,75.871092379773813
26.499871749572883,1.5468577924536344,62.645757065773296
22.192795384172033,1.4977338390604333,48.648126284040551
28.74028222726373,1.5569367026111913,68.9559400574542
22.891457903042834,1.6362347124825387,61.276346536739368
18.387300613230046,1.5902818742475691,46.262201215111702
21.359864340304895,1.5928520073431611,53.933273530682982
22.613686770893878,1.8142368377400973,74.621297867824211
23.261190690365257,1.6149508026831842,60.533243413087916
22.965220073955326,1.5958223859626421,58.225521798454196
26.730278103752376,1.9020051802372433,96.416597762372362
26.952323098288957,1.503239475483096,59.600700680848576
28.315948549721703,1.8392060786195574,95.912383354192599
23.974554727086776,1.7020517719585941,69.698374825432509
28.209385925461852,1.934517570369551,104.9618074548365
27.53956985296815,1.7292556759037123,82.684663129118931


==> anc/competitors/data/v2/impulse_momentum__s42.csv <==
x0,x1,x2,y
15.592142946841285,3.36831021870367,32.418831207264098,452.95987593384723
9.0581295751650206,9.2251980073977649,20.197441962769382,99.38800747807727
17.242659438271957,7.9222933365994006,36.810564256413173,498.1106172308842
14.098676566657597,1.5505899044630498,28.221085892824981,376.01869681225378
2.3364582838091659,9.9718292494569436,14.65476391065217,10.941481481686656
19.524635856916742,8.8524002309235801,15.167841182210489,123.30668484973677
15.342224188811883,3.1971301597083701,31.099767380961342,428.08851570755019
15.828253952900599,8.4505175067789136,16.015374156820265,119.73847217414341
2.9982158371731447,1.5109855527781373,25.711488345879257,72.558330741828698
9.2825257889635591,9.9914949395052677,39.76145980193261,276.34046657202083
7.7305614725353342,6.8240049930121005,11.116220537266845,33.181236118233002
18.571917282547734,6.6761876478085718,11.48081425502915,89.231127922828549
13.055369841572958,1.3591869063492612,39.799452875984684,501.85188904202164
16.543851458781184,9.0218172895179407,27.9545261898908,313.21992376011303
9.1465768771329579,0.77549528044245952,14.680389290036882,127.18218202714093
4.931155074803149,2.7878665513908967,37.021763792868711,168.81265611260284
11.314403346808779,1.8587078140830324,36.531028703703072,392.29662351514492
1.7444364940314188,7.8792954365760766,26.549811980229883,32.569530421167052
16.638807853855351,2.3829401585225298,29.031968865961939,443.40806815495955
12.817455782880264,9.1510631577434101,18.922428553525414,125.24404389880215
15.28271093166479,6.7345558736111562,12.46507119478815,87.577809143024211
7.4132563785324335,0.84354574969961404,28.242460657835068,203.11518070760252
19.428611475700613,0.55158342422265438,19.547900602880127,369.07206593331324
17.915861865782855,0.99075021163678978,30.245010353150207,524.11528368103154
15.678478192938357,6.2562891876534135,35.251110128435435,454.59466782820334
4.2954548031133672,8.1140772031644453,11.526655773516557,14.658577011020729
9.6010595726771673,2.7662517959601907,28.275699465886095,244.91772674504938
1.3541734328509611,8.5693840077691927,17.707135650918715,12.3741005111433
3.5086450953171826,1.0437034314559737,36.342766439210237,123.8518842914492
13.819454588227865,8.1091566095959244,18.356270690293027,141.60952769858392
15.022862040202433,9.3140565866366636,28.71233386382713,291.41764335282608
19.366439782467094,7.8350297914916149,27.052684362598733,372.17755001159946
6.8535944836939633,7.1321474477970535,22.488828501718217,105.24846455900169
7.7239642676799436,8.460812077226139,30.651002144394027,171.39623517183119
9.6563383198782553,0.88143734569713095,32.047319406747583,300.94830121892778
4.1946915021435709,2.4169300518310264,27.441196064262218,104.9690759897253
3.033469354041697,1.6867749534036092,32.994244878357868,94.970250569930855
9.7762460614057076,5.2930444068333724,39.519095203795189,334.60229430126964
4.9247323064922401,7.5792872191240228,23.158899249123348,76.725418686752832
13.561372896308951,6.485112523475788,25.922908504680393,263.60319958349118
9.0244624180104491,8.5857454477383826,11.361626460295184,25.050833874687651
16.737224823127828,1.9745234281903634,34.084828133000968,537.43738898355434
14.155169489043859,7.4789003733840351,26.086671944333823,263.39616040020616
6.591149506949801,2.3338941632545889,22.830881480456391,135.098707849731
16.729066127206419,3.0722081375191026,13.728086929592479,178.26290095609198
16.192904971187637,7.2440946241723871,36.800036228586521,478.59655373424914
8.0558283910884008,9.8119454565374777,22.455209961176138,101.85196915250835
6.1223980266397602,6.3096642567821615,30.794866348067391,149.90815296556042
13.808662327512023,1.0177529924173081,15.331850534676372,197.65853948412516
3.2251734303815414,6.3549352143115616,38.884939256689947,104.91490472768291
4.3982099482646122,0.90233024001158735,16.174811092833096,67.171577221560369
0.64356426014460744,8.8993842579847637,16.78671779408522,5.0760059716742409
15.845025361291698,7.2409937084558971,35.910502956173701,454.26910112587552
13.464591703544627,2.1447145410137809,37.464899580116004,475.57187044515683
14.250724883213534,1.3713495553298816,17.152274818175741,224.88962432337055
15.724216104928374,2.2435656743630306,24.624225757070008,351.91833571142865
9.4488576229976289,9.8102582057648284,32.271352232322066,212.23167951370186
11.590453321081428,4.8563261033556531,36.472606280513247,366.44701957957716
3.2260414634893202,7.9487690092433754,21.992528156081853,45.305749310958333
2.7333364339514823,6.54587925002388,25.993565118633448,53.157068340713913
13.533857754914198,5.9379249246070547,32.509775905072317,359.61965145439427
9.6863760197910835,1.878737419317972,32.202943322931063,293.73166088396505
11.522104076383183,9.4872323088019037,33.705843770756459,279.04936185012707
15.417477719612499,3.3627550088898204,27.528080740604263,372.56837105588602
12.877007240011521,5.9911635501716507,14.033837807338481,103.56557463859154
11.294798312830919,7.147871473596128,37.215225435463161,339.60469879978581
11.404539634535563,6.6677149748304343,36.101603640309818,335.67994988396669
6.4270269122209376,9.4356468921074246,34.14482563873166,158.80655678343157
1.1009477740748184,1.910170404240551,13.896011837661156,13.195785446538146
9.0159890900310664,5.3293510152459493,16.927523645361447,104.56899789741824
4.6844011199808193,4.3383267120372766,32.564410588121902,132.22229892180337
8.4663085526304052,5.0046029300848724,11.671062742876448,56.440305728804205
17.141359928729241,1.6325664988785737,39.397514377511108,647.3425642773401
5.0618199743741448,1.7738987937912707,21.937195730314741,102.06297918253149
1.6369034629367873,3.1417176849219448,31.860063477033883,47.009159676924149
5.9869858944289325,3.3946937357278975,36.739561566153256,199.63525335235369
6.225078276450331,4.5650805299728248,22.444266756352384,111.29933377844536
13.407372037174454,6.3043816968479689,20.254842169390315,187.03901364527178
11.362126970654927,6.5289766154734981,28.653492738049156,251.38156134900663
15.786015077575064,4.4122035175629168,27.848691838693469,369.96875800277883
13.454114036384057,4.3834395395726222,22.865059351119115,248.65382052164136
8.4245437980813751,2.5674710036211388,28.451467920163545,218.06086569281476
16.373397500987675,6.0889093598855784,38.126059717428348,524.55699760295715
3.7559719382002261,3.5118886575137598,24.561567442171295,79.06200282330235
0.94288542611027926,0.84256842563495515,16.705523241768308,14.956948911178003
2.255933285125014,4.4748004194901743,21.938973503607112,39.398009357643765
14.586007336630781,5.0042604133566178,22.429102495200439,254.15887444540672
9.5066059899020541,2.6431322479400041,14.802152097760375,115.59101093564031
3.6447996911552352,5.9383503646600992,15.723273516082092,35.664084880280591
10.270373114515589,5.8748330541032487,30.85230012841664,256.52790630872659
3.4700860029067844,7.1690207205485281,20.844854872058178,47.456320667228219
14.078247314015853,6.6555105809114954,38.692053363818417,451.0183723838133
9.2000473736935984,6.6981140369498,18.064305615399615,104.56950098021551
7.9299139088814083,3.5040344423284093,13.868810648039847,82.191782996114199
6.3794857383835923,7.9806061088665619,32.851632327007479,158.6643570575944
12.790510565818325,5.7168716441969547,36.550045505618229,394.3720360522222
7.5553459057911132,4.5984728542089561,19.065287349273149,109.30178766512277
2.2091734266639698,6.4471185689400423,16.86055494771886,23.005086928254045
2.8011150913500487,3.9262446772774156,16.38721791126153,34.904620178621926
19.257004458715535,5.3710228237642035,26.138356739628858,399.91664181343998
18.217323468798337,7.4987040405810923,24.584082596156357,311.24986773378509
14.144289109309616,8.9208274238752239,18.523755355781493,135.82658896474695
5.6844642484606318,9.2500433743043207,12.310020392693366,17.394329962143686
19.398939358280614,5.2845127892394421,24.963248869462141,381.74660786784887
15.685642627332994,5.442613590035406,38.820638081432648,523.55576377842522
14.479358688600414,8.0987689022564453,29.923056821827235,316.00169291075434
9.2625492918038788,3.4872815715699121,25.369690142229935,202.68688800913012
5.8087104559806004,8.4551324422781526,14.210070146858868,33.428766818115001
2.3796237619932361,5.1943456419155227,18.320652425938029,31.235671530472974
18.100746732604911,1.6006388811850498,19.548444537661737,324.86868459389837
9.3876376517554156,1.1845618971929652,33.179303025609798,300.35503647529345
4.4460856135069911,8.4989355048749005,36.424613120673961,124.15995349503841
6.4661541709377239,1.0278952106153401,37.147613753426711,233.55566870869637
11.794781594366972,3.165808643269731,39.552489639271869,429.17295529174856
3.9470692673150185,3.6742353847646854,39.488633810031445,141.36191135174582
17.203978539801323,2.1434472293201408,38.636974850271457,627.83386603249335
15.291130831786596,3.4819870131188977,13.082842074583647,146.807930841878
14.529527641043268,7.5555793838883138,14.996012541906349,108.1059792307579
8.9258142756145222,0.6394870138206723,19.829529267804954,171.28675310025878
12.732522393697643,8.3581475329465214,27.034049367869383,237.79133833565422
11.889910393798344,8.6372062239583034,13.8123587724589,61.532100075909234
13.172008730318989,4.0364849453197076,35.528111776262136,414.80798354912139
2.1466642622278371,1.9593225410760307,28.885929193241964,57.802384203270954
8.6082443423268877,6.2079838754782681,26.728567666763944,176.64619932257975
1.3114763903069033,1.6368892807164963,15.794028377651443,18.566753679920978
10.132820975268119,3.9667339302433988,18.344408757605724,145.6864050662814
6.9322936404893136,9.6050772185592379,15.649048724485484,41.898585233831135
3.3182216828879145,9.9569124895445533,35.706061576049159,85.441384814753121
2.5163578705897569,7.8349964678685629,27.942607941775329,50.597946391126193
11.959069157465384,3.4541343442472789,32.318753398069369,345.1939754685514
3.8265628864692789,7.0328179670778788,19.584953024390746,48.031534156263355
18.539842308347545,7.2013604720981208,21.766326475560035,270.03217293062687
11.830692224157701,4.1844961040546726,22.740793968369481,219.53384885250335
7.2639611884293229,6.5884420285685144,33.040434180577009,192.14624434882674
12.022852083887626,0.60191262726892436,33.398236642562473,394.30535253112583
0.94467548507910126,2.4860477567212937,16.99759229790692,13.708700378691514
19.191904658208184,5.4883388781889808,38.304626845404869,629.80706990311171
9.904917020386554,2.0556373904538106,14.499004785866905,123.25052150575026
15.76333693138058,2.0761152448270694,36.987540390285275,550.32055732252991
2.113234998487552,8.4448907602272598,13.91147372384447,11.552174440851692
9.9898374513441262,9.8967635254942525,18.671654523388021,87.6597347222216
10.068786389913157,5.7817095662702602,35.547877545970749,299.70918703387713
18.787615872012164,8.4711624433762776,16.205270098036536,145.30544372854584
11.64869702133347,9.9080558110995884,22.993470007989124,152.42802537822183
9.7330433206105997,1.8451609414033596,24.045919698379659,216.08094673207546
5.7060254302919251,4.7583333259163352,18.11251021767308,76.199272944980763
6.9655954481797675,4.2294408004982387,31.59711083874361,190.63211784568776
10.653111848194987,1.2604681946387577,35.688704832663916,366.76785564100658
9.05877347594841,7.6756366415500725,36.362679055811583,259.86941892571923
0.92143555766644325,4.6209007595646332,20.840342226360267,14.945170092995069
16.612692521789977,4.9586058748088124,26.394661434346617,356.11059989060817
17.975135050875451,1.9313932512257819,18.203785712103894,292.49845208513159
3.2348572354729099,2.2188031961932473,18.099098544954217,51.370488310386214
11.303704799011463,9.1174844104840425,15.676367822705799,74.139681902887759
2.6172269521411491,0.92416634525564945,38.260551313417928,97.71779303419197
13.608681814276329,2.7120967069652093,36.751676029561821,463.23380409303701
5.9840587848606619,3.2745636379880194,33.543402686503072,181.13051221579994
13.358741376492084,5.1568766528150709,26.012184117344141,278.60065874586871
14.67639497859421,6.0712291436405614,25.227629549844284,281.14689872954841
15.488626092394313,5.1862547705813329,26.362624319292443,327.99286993435129
2.600948446139983,1.2990956782903793,26.560472393735587,65.703538515393959
18.362230980183355,2.8148408135292788,23.602329456233022,381.70466795526431
4.9891728224501755,8.5140896552441419,14.820890153869957,31.465717644359131
1.2295448454355058,6.5570926545453609,14.644251733187543,9.9435247593614502
11.319623153133925,6.6669159762756065,38.615241759524814,361.64300823993324
7.7329845353175557,6.8669309258378721,24.978892028004168,140.0595151073251
16.680899991082057,7.7475786808755265,38.64296022225048,515.36276967799824
16.260903705253885,1.0520305763537496,15.74372945359319,238.90030070937715
6.6842084100429489,3.9827796568598175,27.078080009158072,154.37380084729986
19.081538203860028,5.6255106349859476,17.023800347194637,217.49690060217483
6.1728978437323132,3.715336591324597,18.342353577671446,90.291081615256388
10.543614020018433,8.5225492962282718,11.871582784074185,35.310916435963406
5.4913192660682535,5.0844388315792921,14.449646011466129,51.427342617633329
18.752849615954784,7.8019620998641015,37.588603821246679,558.58441276541203
3.7098524428493538,8.5941474103711055,20.324456752987622,43.517716770084483
1.3757570781504151,5.2955190875832319,28.635747145523155,32.110483956355772
8.9843926700592398,9.1407463167778236,24.485409827688919,137.86248237195514
19.851323499088821,6.0776774351013154,22.613086112113074,328.24974683700071
17.887706691970823,8.5776058389203573,26.424696649035976,319.24352571631613
15.09785637941051,3.7356125581194806,16.429929393844905,191.65697242051533
17.870453572131236,5.2387611060491093,39.669513057067718,615.29315419424495
17.922209474108332,5.5484048895434883,34.730928192412023,523.01529561705763
10.617738027535756,1.4973073010126705,32.506824349213943,329.25092837820495
6.6606165107004633,4.2862488136646366,24.594019613404623,135.26227348426889
15.554242426164267,9.2147078892409233,15.433436541663744,96.727613042318367
13.40239463177134,6.4929062834650528,37.699309889933467,418.24053617222205
7.7863257130373462,2.1863125331511912,20.900224954070101,145.71261747452988
2.3421000271995478,3.7191285382912471,12.453094001211079,20.455820748264451
15.062397421306008,2.3202285917956482,20.929706627508232,280.30335397696803
5.617980060495861,0.73581975208643913,34.039253884380642,187.09802890126608
18.767856435408696,9.3108743557882541,29.058553604658037,370.62160907528749
5.1989262126108526,4.7579696184402795,32.774318957600926,145.65493296102503
2.8937796820239776,3.4215831879974683,34.01542613200894,88.531841106413026
16.706697106435669,6.1855333197984974,17.146683721335734,183.12461969656832
3.4890441741776339,0.56948733478364855,37.789716166702227,129.86302256756392
3.9957320090759123,3.1412100127077314,23.701698484690805,82.154201909739058
12.187964434656449,7.1788179241394792,29.531395828660774,272.43242452319311
17.553959796330556,6.520812844157998,11.066954405015519,79.802786187720358
4.3304759814341782,9.8271565016540876,39.807686453924163,129.82996486897352
6.5513116215518483,6.3933982417514184,19.145995192960498,83.546236611422714
15.659394345702962,5.0363057994634612,12.799830089664502,121.57208837270177
19.450615308188862,7.7336093502480727,24.289599204558904,322.02418970247771
10.264453130945675,9.0816147836585035,14.74187165827921,58.099441398657298
3.3060012997493899,7.3466114938243399,15.417474594569695,26.68228390116354
0.77175761030993018,9.6505066237191066,29.336201577876096,15.192584895110448
4.9782925849776776,7.9290491220126835,22.394894355536763,72.015210061487608
3.0705332468371602,8.734613663488302,37.733721054494858,89.042723372686851
13.714344135450721,1.5839886762445534,20.255538343634029,256.06805768073974
2.8757338402563568,7.457928278440983,32.05922372313313,70.746777824445772
10.373433666602343,4.6808426455100021,24.371883474492321,204.26370586580651
14.038117495036285,5.7544861229071147,30.138587732749084,342.30688340986501
11.831773879807596,6.7139728900823892,28.391165344763721,256.47963947286087
4.3956252073711237,9.7132436087029088,24.710735210010945,65.923352130046325
16.180428260554123,9.8534917736004335,38.551771744108677,464.35046026410595
14.450439027508132,3.2381683321350998,20.938695639893719,255.78039061550859
14.910188076353064,7.4706582256602037,16.139829536228905,129.25897470670353
3.0556261553676083,7.6248436103850521,30.664727765515021,70.401272641054859
2.91319917118172,3.7916821824739637,35.534219277929353,92.472332757685649
18.587469744626897,1.6767628612100998,12.167358458257789,194.99362826324008
8.2527747795863426,0.8889961227143377,24.039347964257736,191.05463981643959
6.3684994897283254,7.8847597115271961,36.882143000932459,184.6698206820341
10.027388884354901,5.152147547260606,32.738939948763161,276.62349548183295
13.425852148889858,9.8626316102017988,39.76242377843122,401.4301889331831
19.134653512415913,4.9172478338397037,26.411000536320067,411.27551064351491
6.0857014242000727,9.7902113012014826,30.139875845233387,123.84198249760867
18.533764371584528,4.4099720208435684,19.771928152999916,284.71487524000378
0.98476008203199816,8.0399804303197406,38.478532390313774,29.974670925058962
11.32636182537308,1.3057830869624045,21.623729168139555,230.12840886383347
12.86251467778116,5.7768862463087576,32.41681066791223,342.65641888785547
2.5649993731396892,8.1195679763643795,22.691065919453376,37.375883089729548
3.2366221427462962,9.2846658385889427,27.292748971826981,58.285360617454337
8.6727292266679239,8.3145393608656004,31.87369351562484,204.32216479355552
19.341522286792042,0.85122190841115519,25.759090400789276,481.75609356181673
12.12282978807027,4.0406722424139749,37.305503480375748,403.2638870266934
18.693952821204117,0.96263548698158707,23.159728649906498,414.95141235559078
16.185037854452929,1.538181765588301,29.765082146156431,456.85345117336698
9.6139412303281837,6.9154034723410991,20.928510565701568,134.72118804986255
15.802887260417656,7.2759528649611322,22.836543378699378,245.90225759412996
0.84781728755126085,7.8503464861404497,23.761453138773021,13.489711284173769
2.6283079369318312,8.7218372065287966,14.648403531056271,15.576841309508472
16.67385799021336,7.524598950526844,13.659986692711193,102.30058392807761
16.037933222340655,8.108280125013005,30.357207771255979,356.82681585913372
5.0364944683454569,0.96515524332115277,30.010014411948514,146.28427253666453
10.850007016681543,2.7280839291923367,30.224381712092761,298.33502387723473
12.317308503650214,6.408028847064835,11.573226914938058,63.621338084452503
17.420909598632218,8.65219039393582,20.469858437481619,205.87452665325623
12.26058956810515,0.54275118692676161,16.736485570516713,198.54473085210864
8.5451456008367668,5.3889787501053235,33.566391253776359,240.78009249870746
7.7965888464400628,6.9342302939617735,35.958281640487769,226.28859500682825
8.8047006842834428,0.78126924672182552,18.153730939558272,152.95932535460494
13.212654998809496,4.312877796757185,30.367625606591606,344.25239389232951
17.416067319170335,9.0085313731451198,14.751521300289959,100.02029918447165
9.3509892004878452,6.8803216841306583,18.979423242449688,113.13856800744691
5.3328714775514836,2.7577544519256745,15.020980390769166,65.398207832027978
5.1149160784528327,8.6014207315031701,19.222102231377647,54.323894567834508
15.047278464747205,3.806298522390386,30.56735987312906,402.68114215674882
16.423090886766254,8.6067743758685644,37.399480395372322,472.86522783425204
2.5529225571554366,3.3399646856296026,16.873149829801392,34.549173624717007
1.7978977106259741,6.1080423833899156,26.720292013570855,37.058716420953395
12.091456443250809,4.2709306436044239,31.340341936059538,327.30860758716261
3.3503782617576165,3.1108379821731367,38.634751586081407,119.01854791108994
16.580951713898656,8.9222968406327574,28.691754003728043,327.79641463127086
6.5515261415194512,2.2821399784251675,18.398100999794039,105.58413992720668
3.3055026929372815,1.3057101167397493,29.138866550504151,92.002573544752849
18.458924213505281,3.7483059161837735,20.294243688662469,305.42021138355858
3.7278685933379241,7.3175719025948922,39.307723330059524,119.25508080256976
6.0520416055897437,8.1706002567746765,22.590607919745469,87.270486329222166
3.4954612062451433,9.9880620156342665,30.87740390206941,73.017884188025789
2.7520562414744218,3.3154395416060667,11.673599888055996,23.002127348691545
0.91238631856058072,4.3754485357471804,22.601781937907905,16.62945723365517
1.5802104787030722,1.7998021412814498,36.378120786352838,54.641021458875628
3.9055086832491277,5.9612833314188194,28.696595888564129,88.792960608313933
1.5409476862299201,9.9770103539977129,23.874343705483312,21.415063672737634
12.02730441416394,7.1583695961462555,38.14218748363605,372.65180964585767
13.773933272590375,6.1545219839270313,35.765546908269641,407.86028144090551
8.1757939082245503,4.2275063827570429,20.344254540865208,131.76721141144998
6.7008263905649637,9.1953382227127705,26.791903659198848,117.9115300601092
10.338261621933487,5.2207076632383194,25.204903426681419,206.6018441064096
17.562596373574866,1.7764856764740842,29.333872503331008,483.9792619505572
17.097066723033016,3.9710954003917678,20.689226741803914,285.8310070285529
1.3477637092494428,1.1380833540537856,18.08194502221076,22.836321850884694
4.0392189871322195,2.4188008580434248,37.46748322241055,141.56930328011785
5.1165249865357225,0.66785341949916588,37.792360485456683,189.94846801579362
5.3630577287281307,4.8061592067515528,35.456363687097394,164.37881602541634
11.639036708984069,6.5281325170420734,39.367928492172283,382.22359087008778
8.6171173012122502,3.7612783925996238,32.60475424761097,248.54761481731606
1.4604553385880827,4.4936268293001325,33.175349628297994,41.888375181699949
7.7854756999616459,9.6124880920234705,33.115112666916581,182.97911251315173
10.713182499993925,7.6436496549616972,24.937621297326888,185.27347435437798
2.4826021066224615,5.6381380509770365,24.237113640913876,46.173855980596933
16.752441798876916,3.2031383135623397,17.966562008321091,247.32339619860639
1.5132563960695329,9.0214695883434537,29.699756636419423,31.291550135262742
18.534416445852212,2.7334226103662651,19.390283946967699,308.72520469338548
2.4327062608075725,3.5907559399084321,18.476443881368276,36.21250625161715
16.949711556156178,9.1361157370180113,27.992879848785588,319.61671257693797
18.101736306588535,5.5306495252081875,22.889489258526254,314.22513944085529
19.601628271438557,7.5520205194707781,17.346841655044333,191.99444288474251
16.139504665335075,6.1120755445557782,34.665624485832097,460.84013634960252
15.699812045040915,6.7076724855902041,35.956527659536903,459.20152876358566
13.028423881913179,3.344141269390843,15.863286070655647,163.10472510992759
15.690428914273514,2.7930345854532979,11.217703951199995,132.18667580950631
3.1237680640563679,3.5636772981023199,20.747769087351838,53.67911714107089
10.953326700978927,1.9766948587925135,34.12781423474182,352.16171432694648
10.527345968713082,8.8059864702626705,35.336042120795412,279.29107440236959
17.222656810389871,3.1908458658760837,15.011543033365427,203.5838105752166
9.5245876290735598,5.8341492469366543,33.455741134308482,263.08427238578031
8.0092451739568933,8.0237570388430548,14.355420851973454,50.711847838432149
12.971483789123647,7.9463290390692789,22.31181511453935,186.3416697508415
5.6960346912664983,4.6646694565498326,39.959675935345558,201.04158133169628
3.2254840136021588,5.0244444315738939,16.585133873696385,37.288818981785354
9.8186068434630425,9.9496666148827355,15.464943894751165,54.152339243712397
8.629342687600257,6.9086760313007289,23.261209643857011,141.11161635324996
5.0351138403130369,8.239065209619886,28.970387253125981,104.3845665492443
7.6664802972449966,9.0742627075827027,38.054122689984339,222.17352557200087
7.6446527716118249,7.9821034441787226,39.443813220457997,240.51384684088021
6.8861635060446362,2.2592037770588922,13.019578461150445,74.097699460957827
7.8995495546751151,5.8406219705069358,15.001928003089255,72.370190989928105
13.871995236390935,1.4679944944881762,33.931401242983824,450.33222377215299
6.2890912541400636,6.7027602023579851,18.848332415854955,76.384611984430364
19.002729570949139,9.5758195677842046,36.660622725684462,514.68518989196787
18.368786380994468,5.3709546108510571,30.240144459643517,456.81683580086479
9.877753351851533,4.6132386822437885,14.243499269039638,95.125338790426412
6.9030434975914314,0.84050613847255018,35.143349262796207,236.79401817826138
10.940978401685062,9.6178579621275926,16.114335020234201,71.07781517978691
17.046929531085677,1.4785254992365084,23.28136644570996,371.67149319200229
13.22545314092199,0.89025138639604595,27.01336292822057,345.48998759147867
16.185640644968011,2.8376328092969154,25.522218323328069,367.16454931015517
10.888084383281933,1.122539122224633,30.898724552839361,324.20561958078326
12.841893770718604,4.8236195029117424,29.927915311208402,322.38669995884203
6.1190344765580038,5.4028341119425676,39.769218160313592,210.28908882661531
14.83041666505067,3.4694145157715472,39.98323536750145,541.51517726416978
4.4468895659515075,0.98412458446141748,25.977322676433587,111.14199181495016
14.048563511960715,1.5602034983676536,13.760773521865055,171.40048285722727
17.284021832354934,4.1527915909043163,32.107455670092833,483.1690242608426
3.0760053273801065,1.0750202828520932,39.323258268281087,117.65178380608174
12.480404940567436,7.1328023932941775,20.23146524124159,163.47661652235001
2.3543670904837248,2.4666951444857137,24.37505768928964,51.58032778187264
14.651454751292825,3.3696799034445659,23.318530819648224,292.27968653904429
2.1476177670586445,4.2441948831919261,12.491155482150951,17.711319106556999
18.750826542662207,4.4577915141569049,30.495668505479898,488.23171500347274
3.1794546357371423,0.51577672291060506,21.246793156985568,65.913326304862522
19.198164795227068,1.5646685244876266,33.836452364313566,619.55902439292413
16.117241433659384,8.696263355538342,35.131482183177596,426.06280419668002
12.076799087093905,0.51171409386312727,34.815692811337513,414.28225885888344
15.761170040276165,5.3275898802223134,23.083313943156526,279.85098614412931
16.004739360170177,5.1502690618184772,20.324824784986085,242.86480925567622
18.947527724937942,3.6643945296010592,32.715802610344589,550.45236005837421
5.4409753998641506,4.5976066913912712,34.240293581438962,161.28513015462505
12.006479959487029,7.9155208065025509,25.24646594534962,208.08364548853649
2.3534593525058236,8.4914352090420859,36.897899566552788,66.853459213806886
12.515231150470365,2.9733111624448756,15.173352186278191,152.68633345849506
3.840180429809382,3.5636591891934333,36.492994610109847,126.45458945003212
11.516536923712616,2.8035871037691606,13.786761756184557,126.4881364241264
11.66239502366007,5.0587023052351192,15.452240139583804,121.21354391753076
9.5867104831339329,6.9909543977587232,26.48136038494485,186.8488793978936
10.691319622505894,2.6684023169024953,12.958035925435036,110.00976170730007
15.396506105128465,3.6419895495212335,12.5314059406032,136.86595373632252
16.0852719719853,9.3386538670969301,11.015043580805461,26.965184476040292
10.096987703720869,0.96140825354610171,23.65318313113363,229.11857191460342
12.19207210969094,4.8773112497758788,33.464092557474665,348.53209908742866
18.659106595956985,7.2598013951693892,12.010312158117554,88.640286711090738
2.8348049757718949,1.9293131097960037,29.915470587509805,79.335298470558911
2.7835195350521547,0.95005319005207767,34.870692205069403,94.418761339753019
2.2103257322599839,1.8129510305660421,15.872024608758263,31.075132101614713
13.328334058290293,9.2288203385414871,15.259048309820724,80.372892848855827
8.662861865412399,0.58796792730067238,35.963228234995547,306.45099349856679
15.599267614765942,2.2890587607078423,34.870613688552751,508.24839462464871
13.589012559517556,0.79719337256562328,26.629311221661418,351.03297389030041
7.0059362874006439,1.5509799418409309,34.756796499525429,232.63783517425097
18.018147673549947,6.3914182229688148,13.689926245310348,131.50559534313871
15.369376867877721,2.7955696330213149,22.439964020223876,301.92210067813795
5.7754313477484267,5.9075144790914296,32.396129127084812,152.98317539644916
7.6017443465550532,6.1068561362781981,18.466106820394938,93.951864015641092
6.631579613983126,8.5696356643529015,32.817538518573031,160.80189824988946
3.5734271481874931,0.5450432326628023,25.621179527333602,89.607746207026366
3.3817757645727373,8.6070098637524843,32.757713650498758,81.672264763393585
18.754485535827008,6.3816313210562532,24.47570949786256,339.345127451037
9.0391287253756882,2.0460631179970972,21.669225866432711,177.37629408210651
7.9747365441594917,7.842905187285198,17.356487277880337,75.868310763730321
14.728871319208869,8.6271696470105645,17.043000901615436,123.95569559325128
11.283364772431549,2.9155030956644943,32.793233506570488,337.12133079862349
18.754729743350012,9.2285399685754683,14.448400092984855,97.897065931387417
15.715879131233148,4.8173455878372495,13.49348815321741,136.35320788286171
9.8477065004285365,6.2325323161665542,16.112449585641777,97.294525518307296
7.8390097328761108,9.8541705693676143,16.085048832163736,48.843915346424993
19.73931512602428,3.9345927470723936,34.870121061400091,610.64614198656113
14.496324602071049,8.2250137852910719,22.556692080752157,207.7566606634602
19.048295870074902,3.5247916193703666,39.721265263453986,689.48113942587304
2.8103322557323063,8.0925284612941653,14.97912647592776,19.353628532786853
17.085406744220261,6.2069722291951033,29.952654945115658,405.70464762070355
12.922940737828547,2.5553791046413137,24.013155708836265,277.29757542157523
2.8774727275346952,4.4332478909977455,22.394627124215145,51.683378892491106
11.971030999399803,3.5175385264538361,36.377441772568389,393.36692039651552
13.878879119556252,1.2420297342634568,39.292273729023591,528.0947368728971
0.73990237482775534,0.78343031594712609,36.312909804451181,26.288346249938169
9.3592002559140575,3.7915472263682188,16.576719692018859,119.65898941242283
16.595290468328262,0.68082440426612245,17.403139715059087,277.51167988558223
6.2595009942097519,2.0721336970268629,30.026142493756836,174.97814585527942
9.4416875950717465,7.3892415480832536,19.38342386750756,113.24532241833734
9.1251254778239179,7.2268667389940848,32.307028792636814,228.85962574364791


==> anc/competitors/data/v2/impulse_momentum__s42_holdout.csv <==
x0,x1,x2,y
7.4694653955967842,1.0714104621019462,37.041052580937169,268.67399709864031
7.7580688473852906,7.2552158397690354,11.978113174541475,36.64056268229708
11.73207141566809,9.1923337640855696,17.806688928187594,101.06422998517415
15.068291899537407,3.0286410400459376,36.160354985989585,499.23833686945312
4.0998433506905867,2.6814356410018951,12.885682289111045,41.835812769057007
11.899810100720687,5.3579718393311664,21.345208462204866,190.24507984748413
10.928060721229834,2.9761323066426386,38.407976834849535,387.20134846942
12.248597287049177,6.3217693758840188,13.307014643351824,85.559456232479263
5.6511913620608745,6.6482171716014147,21.632061048565959,84.676569087970748
0.78596321531950131,5.5720732661525973,15.8935917420267,8.1123338482776486
5.0173499303865281,8.4069347815232049,23.102663333858786,73.733612629040238
17.842810137489437,7.8854728392246116,26.219121202574335,327.12380687474308
17.965000336069586,3.4418006108323684,23.308789342584383,356.91045924261567
1.8366480412347506,0.54014738590527633,19.313016937253192,34.479154089838644
8.3789069644639227,6.7110660690523538,16.670368266837276,83.448066546220929
17.06266301853481,0.86489676525546555,23.851083915095607,392.20556541869746
19.595714783398435,5.8099696348333891,32.379693639199019,520.65273346316383
11.365902669221196,1.9642746681194494,27.573841235309111,291.07584100361885
6.6838036719090521,1.4621374375940723,22.751661812778305,142.29500119205363
12.199989657948521,6.2230841942084441,31.443152541570583,307.68457301057293
17.337576334384917,1.7234310026145927,16.302150135628231,252.75965582618184
3.7738319989859854,9.4331180024134191,35.040755599070323,96.638922180700405
4.2825993657270534,1.4773864915664829,39.554353177970853,163.06839338000549
10.529696258045316,2.6117415399148904,35.428525545033153,345.55076773977515
2.4625805283997559,3.426864727881735,23.683097888500008,49.882605360064005
15.793638986662362,0.72196082081133095,27.399049328044242,421.32830509847616
9.1592262676405021,4.5537294260806931,11.400796566813552,62.713837211698547
16.336372294213344,2.0957669613801047,19.168609656275056,278.90831438434458
18.188906436153896,1.5130961276640962,32.723523942147537,567.68355134997444
13.747210381676352,9.5744949266661568,17.193572583564816,104.74106346371558
5.696409826456831,7.9500172835657938,34.167105929146125,149.34328138177361
10.362696655189234,3.1576230552242812,30.668690896184277,285.08885069620027
6.8998708769274364,2.2188845221679858,34.079110145424011,219.83144291024152
13.876785362104135,7.2160993704178935,34.131187624971759,373.49490271053401
14.570285317662101,6.8389086558692611,25.484056872718959,271.66512930959885
17.115254935330288,9.2723547059020675,27.98955951136659,320.34973192231445
8.3325517570112577,9.3020931202003734,27.285191674563176,149.84509945566239
15.614179799330877,7.5638166309914805,34.805935820774266,425.36334714407036
4.6205862170576815,4.34060149829007,29.620397377622524,116.80747641007511
9.0454992973801609,4.8400259030068833,24.111009885451185,174.31567207302427
4.6132709085280661,0.67233425712932882,16.799697500774236,74.399895683171877
16.389123583521943,4.1317406197078386,23.474811619406129,317.01598109889466
16.154073916842819,1.8237339766897325,32.135170817337929,489.65319124954357
14.505798273649731,0.56396051196908437,14.893328708414021,207.85892444648232
6.8275224827082219,7.9606713941632421,33.09753977393494,171.62253400776868
15.077568813150265,3.8315040429212592,29.784240931613294,391.30417632883746
14.939173535755783,5.5776162321048979,11.122014052061155,82.828721183592577
16.309161388348183,5.5641740542823124,16.562483001132669,179.37319561309624
5.9698509118993268,9.3452434237653286,18.414118356439843,54.139831286727897
7.316053406167371,9.0333331980421789,37.878723036533529,211.03441258012032
19.039072477781925,2.8810948515301624,36.552957948610484,641.08104196726276
6.4037969305867994,8.7398765925298125,20.17550297952944,73.231429156405625
5.8790440394712729,9.1959051443308315,18.069368738161273,52.167483250774197
3.0489898061739416,2.9183335083373487,38.729565716159293,109.18808194817704
13.546840155773411,5.9547487473725527,29.080741377633334,313.28412560573673
1.3289895612101472,1.0606547456940121,39.110760115348128,50.568192839216493
19.069756804099512,3.6322135699103213,23.759759085816242,383.82739805176959
19.129647979661161,4.8189036485873711,36.360687665670028,603.38322489729387
18.625686163126744,3.1648336447487173,32.073853842411182,538.45033748515334
4.3362076499907172,4.0034949145718883,36.722670620726468,141.8771399984179
1.9676775082117222,2.7868184404466634,13.170215911322966,20.431177662265782
4.5481988914693137,4.5916886303460487,15.049925294801543,47.566140404000215
0.71999842501298583,0.5312623609290148,18.806569771549352,13.158192552274791
7.9023631604269404,3.0110616481308075,11.521815729906569,67.255069523277996
15.113759894531242,1.1042176186507451,13.178711350279608,182.49099910786117
13.294047067319449,9.1120499606116923,31.235950801275145,294.11617908848825
1.2207421862050849,1.9670427454601365,31.986024395636914,36.645437287287123
19.080333315179317,2.7167879598537934,36.493649461741498,644.47377579666556
2.0480063856515645,6.801211456091286,18.336776429090904,23.624910726801733
14.922399679909359,7.4239113525257814,14.292484214837092,102.49558948198842
7.3320141239887002,2.5175163288329148,11.841182485654544,68.361251949171631
11.18581216460257,6.7898333700111539,32.200532558254267,284.23930809090649
0.79217364587362149,6.0193321553711545,15.648859901781089,7.6282581029147556
17.68375429376847,7.1820237626918644,37.280287227359366,532.25029577828866
19.785917441547234,1.5101723030666565,25.725064106993003,479.11385008848544
15.501292851977549,3.7496880496156506,18.549447358654575,229.41540318819327
10.910633781189246,3.0083864073897506,33.373446468314299,331.30205006856374
7.2435254415001946,3.4881398926263731,19.504486932080056,116.01481726017909
4.7105324925012715,5.7046510185374464,21.570352226735586,74.735901057534022
17.440349117331937,4.2600408833921275,20.804673042949148,288.54416088051181
5.1411754415607982,1.7366856536040052,31.537720628283299,153.21234914491561
1.7937550842334893,5.8620418312672662,24.380095467614595,33.216852860306474
17.331315395758402,8.4694430386532602,26.86241828361716,318.77445503684601
1.1254394585691077,9.407717415616764,24.097886684089882,16.53289614779893
3.0370318277255084,3.2100556393316246,36.293416545990482,100.47522004165278
19.021428890670009,0.77061749215290609,32.113837854321844,596.19283732359679
13.060585026492729,5.6936657596287628,24.314517250576934,243.19921416322248
12.240437843097791,4.1431470571825262,27.738385836041815,288.81605366567777
17.608631092812068,1.4916861816301306,39.383669721988696,667.22595953708094
12.73234747446419,9.6601919680827422,31.968246524633791,284.03390209331212
8.8724077940244381,5.4282677518183222,32.058566011650257,236.2748658377283
19.209378983364743,9.8489421869426597,24.922858254640452,289.56056650783808
10.349620426903719,8.8125011361380956,19.507510990281194,110.68929245237598
10.277189775874549,6.2641581011501453,11.835501530598769,57.257753731015242
4.8266491306607548,1.7109282701642496,20.470521174486059,90.545972783194529
10.376591026244375,5.452877783199523,18.783519511498671,138.32661733194774
6.0448752306260101,5.5101636069720383,26.770478695752367,128.51595207547263
4.9212196018473975,2.9868959005994937,33.164105653970353,148.50867616734914
14.055763671927927,3.4134060702303914,14.925963824960103,161.81779105990205
10.501399983111359,7.6841955969429856,26.174122944127305,194.17012273145167
8.1424715671126933,4.5640656851275807,18.908401879593942,116.79834961254784
12.306030848467113,8.2862327182965281,21.280188277983971,159.90401796112442
0.70313394001288154,3.0957996992734476,36.954380226174834,23.807117129123597
6.5988232281787047,0.80811197877865437,15.853456025789692,99.281565773356633
16.7239211888071,4.6528372050887361,37.815098884258518,554.60305076503323
19.373533144283723,0.53165001359879827,23.471180223818749,444.41974884199396
12.33982294359549,1.4316471410682152,39.632707974772629,471.39432694543274
12.693038664879676,9.7428146763357102,24.400628326135021,186.05219539950374
16.439676242894141,2.3675879421530315,27.881839702361791,419.44603851752396
18.559036865447844,9.6397165488124266,22.756515085961468,243.43514760760141
12.346137879685982,2.6731630433007489,20.798263457449558,223.77498879623465
1.6011514552481314,4.3145029896033442,30.152311291693625,41.370244363314107
6.6912093072888306,5.1287378470820313,20.884249576617965,105.42342672576918
17.136566401879367,6.9211676188906379,15.739277665386888,151.11212835086258
5.4885819162258329,4.4429391733427313,13.373174939448992,49.014330533483971
10.987113243678143,9.4786265194253669,18.096288822064842,94.683231614876064
11.499137565182895,8.0766549620792816,26.859348289697287,215.98477441892234
14.841502890202126,8.9276296376558157,34.077044465844878,373.25511285946016
18.875141613495927,3.4840133862614824,22.699672839433539,362.69829337533429
12.26345329339507,5.0802594307942162,31.514854060152672,324.17941656696962
9.7738757999281702,5.8692312934030202,31.022473595581801,245.84466622699475
1.0787757009707182,4.2854140143669177,34.769609335538917,32.885609176125612
3.3660914595060136,6.1005256346256296,25.200253541365143,64.291430985764549
16.456820378625757,8.6657597033633635,33.400266823017773,407.05134082199254
13.630102492795459,5.1185627973967458,24.953080149453314,270.34650440366102
16.728473760907413,1.2104104025758886,19.884408998222895,312.38749551850282
19.041271802086563,5.0142566242442959,18.080078926175663,248.78987376883947
0.82966266715198267,5.3826592603713248,16.615727597448995,9.3196574368403464
4.1619310282722806,3.2785176976664405,15.619010017344621,51.360277889424388
17.546188641354878,1.4728972254157895,20.216471151342127,328.87828391748417
16.129488436817653,5.9870023980117937,29.017485630587416,371.46991299415134
5.1367928781035301,2.4613105594034206,13.964789305036838,59.09098769398507
14.421705232885191,7.9683576384279622,26.487119905814431,267.07213069812428
9.2983644536733188,6.2457917265978482,15.574427751139373,86.741057611853293
10.265866600588433,2.6762598609518204,24.355819892489507,222.55947124321466
8.1096863761658469,6.4217712344423896,29.220594745113221,184.89130841709687
14.462765813246936,9.4382821341931002,38.702201878663431,423.23721804192746
10.599043900795271,3.1396128534810819,25.935500021343977,241.6146088497544
15.456430180191864,9.9410550582446842,39.454090071382652,456.16616508612486
9.1485089970453988,2.3042615161188884,36.376307779602612,311.70842178922794
4.5029080063256171,9.4894975001335293,25.79148497485378,73.406349918937735
15.327981019240326,3.0658456355776744,20.015287605311681,259.80072479879823
5.4280938108990089,8.1598381312696091,38.446405417745979,164.39832844109878
10.937940993879035,4.5710448217087496,18.673769079473878,154.2547657843815
16.660828092236173,5.2639187403881831,17.135808882738644,197.79552079161425
16.992852054918711,2.538610506681946,20.739209705525258,309.28008949681646
1.3505246966991322,9.8682904212827438,36.154631752616112,35.500353153828861
19.120836367808462,6.7621076925620223,26.967973411121143,386.35305207447948
2.9990272518740073,1.9385877267962901,25.953523995078466,72.021448320595724
12.434715333270303,6.7940306088282876,11.846100969326541,62.821056776448053
8.6623276329377923,9.9286996538394092,19.618415588892233,83.935494099525741
9.1380121878696645,4.2949939768945153,19.057445430703673,134.89946130774234
13.344533399125694,9.9414918024379819,20.567816468122885,141.80334441118538
2.8033618913190539,1.5046638795260865,28.737885648317501,76.344576084470333
3.1579577071864007,6.2154657612623652,18.652499346820967,39.275626066050904
12.543058575844357,9.0199664204486361,25.208001838064813,203.0474764710028
7.4351970756251839,0.55856088063873566,19.184893686895744,138.49045521070352
19.436076037626496,2.9831045306229527,11.379699800723518,163.19686412684956
1.8488393880590848,3.6730409331047462,31.777656157776992,51.960919613619069
1.3625745464674719,7.7222497249696955,11.638386598651554,5.3360284245616016
3.1601968241179268,4.78316781214511,22.227580195545048,55.127776612623919
10.260451878047856,4.5152181800434334,21.380010775770678,173.04039286171718
4.0667211721880854,2.9312611101238706,27.472734690377688,99.803330205512736
14.737611602376628,9.6390484990923309,18.981851268981362,137.69059850023308
7.563141310375217,8.5292656341023374,25.021741616583444,124.73492641347396
15.882557175529353,4.7025998698593394,26.88129222685702,352.25434943849149
19.24971053155231,7.1646473148872509,20.956528250466633,265.48971569553794
7.2158006269734045,6.4714880577733815,11.369066685950012,35.339950935848471
8.4731648289558308,0.82015266309585599,29.293694411568175,241.26101249896115
13.270776902916777,1.44588670864059,23.135330317480037,287.83576728130242
6.3733915257582066,7.2568850772314066,14.813811508493391,48.163250877783334
2.5540091615127896,8.0825952033018282,36.124627161422623,71.619606528474947
14.675101249164483,6.2089972324212122,34.872574228088624,420.64089457464115
8.2350691332807138,9.892037457523104,33.244655549748828,192.31042443258082
13.903429257721212,8.531566439470712,13.057990593976855,62.932818022616715
11.521142383452947,1.5897247991772605,11.539243162327145,114.62981770862953
19.985949240102123,2.2781966189763079,36.225708281521065,678.47324491539428
10.089893566738642,3.0028001595002829,24.210004223349067,213.97843185234143
5.0405832682493354,9.2777681406741959,33.996507646680968,124.59686476619157
9.2098671737942936,4.4086627171290154,27.774673092068003,215.19785193468746
11.357896546587154,1.9951525819041196,31.251648496519348,332.29225391384949
6.2041925929271766,1.6207604607721879,32.84890927608344,193.74544957078166
14.985326106005923,8.6724284807315257,31.358993947183823,339.96558174004002
12.071097795982661,6.1209927394668053,28.48964377135351,270.01417417011288
13.046869971378714,9.3468273035208451,13.967472857850801,60.284961731172054
2.6346673396835905,2.0521699666698501,34.738867220062886,86.118573695639952
19.041802280395057,2.8947542021719928,19.357461615069738,313.47961955639289
9.2705805058279402,7.8573267878731778,27.034109086421086,177.77990414142457
1.4290192679338816,2.8627433673553475,23.688590920015127,29.7605374238045
1.9994853824359631,5.2164819352382414,30.348139596172228,50.250382129422292
16.82400687996607,6.4448149293591666,14.064992437493144,128.20191882340873
4.1748715696736607,6.7168741133781236,38.842229076353561,134.11923110060079
16.599463134370456,3.9492353180966884,14.062465948471768,167.87419901829722
16.696770847185793,8.974538806673884,34.613784941528849,428.09261740826736
15.815790840253401,3.9963709353018562,15.398560454439076,180.33464455560377
12.237930733681667,7.5385206257404,24.086300112117442,202.51057915052064
12.282720769884781,8.5537639786318742,36.74830914443767,346.30572550549738
5.7458058322627075,6.5306251835364248,16.89483263587757,59.550723626442363
1.3139840568618639,3.8224354700294541,29.758748954760684,34.079902412708208
14.357770559439956,1.4898812591198107,16.85629407606649,220.62742954735785
0.79080207133074421,9.4237408637560129,28.507959741037585,15.091839817883557
0.91623211094671131,2.607468413143363,25.677521569238664,21.137523502862038
12.980470707931561,2.1156841893641554,38.620469088409521,473.84929108140079
19.051616068624465,2.179041886082679,12.729684208627535,201.00678680650495
4.914577337882795,3.2654558522367219,14.269761420022538,54.081510762577643
0.63914412024740552,6.0490891604451065,11.39406303817119,3.4162086268246012
17.309933882903227,1.9258690523386326,36.406263797843678,596.85335330109615
10.999461182995805,7.6737114603223215,21.354078212791112,150.47666306292686
6.9143017286620472,5.8068739437218868,12.657794568941888,47.369332321885132
4.9451286675925115,3.1605759616207814,30.701504778201638,136.19343662299869
13.562535471936261,8.2199170779588577,37.670226811801768,399.42087042475424
16.311138706502163,6.9433299345763535,37.794418087426934,503.2163781076714
19.750348566684835,9.1022971556006951,38.070470237496281,572.13151570749471
6.1196437899280101,5.4500925913495113,27.377157825140763,134.18582858931703
18.845294802463712,3.8831183048932916,39.59853300808328,673.06751907386229
8.3113917289905999,5.4622356156028395,33.103371930846102,229.73631175041456
0.88739141918879749,4.7273707782145715,15.369239803468824,9.4435032571416748
3.6635945780712635,2.9658339972073744,39.105833216366378,132.40230519081061
6.6610714077580093,2.0738404911242689,29.296591162227919,181.33268613581367
2.2382053051426771,4.343760061635451,32.089737606041233,62.101194136258613
10.407054244146824,4.496302945078015,38.98101418835455,358.88426050251877
1.8757482341672107,7.8627294471738827,21.665340189639519,25.890222727077287
1.5475658803079102,4.7630709778519593,14.504371907703892,15.075304948850569
12.473041106889532,5.8756899717828626,13.964786802294379,100.89563728457996
1.7110663696993424,2.7968979827654343,22.041223261646003,32.928317792247462
15.906684515902596,3.613681345229923,15.045122904384332,181.83633444344687
0.60963104031811732,1.0978544303565387,39.78119456054273,23.582564886544983
1.2280707673053641,4.4526059381109526,24.142059034364767,24.180041771739401
9.5376150104937008,6.1806578407385748,36.864239165988664,292.64818582340945
17.76626648379867,4.9347379046198805,36.350314647172219,558.1375081504126
3.16478679720925,6.097548821003044,37.883093389226232,100.59447179161893
1.7125948325708662,9.4976614566764024,14.530950512664328,8.6199848281204137
5.7610842944153893,3.1128467379029603,33.554843665145995,175.3789103881814
4.1345601073083786,4.2538062252023749,23.185865204748193,78.275735806039506
14.500761353268944,7.3551826449492106,20.547869329383641,191.30400121943259
2.0430568765892398,5.2964756288829591,17.978850331850285,25.910812848378814
12.530194374593586,0.6198507528803594,38.459720915026715,474.14092824107792
1.1742293252354652,8.5199351520405866,36.695831593873791,33.084963866798148
16.997290549328007,1.6288314219506397,32.195535275911141,519.55114654103079
7.9020300455446915,9.7875628965403827,36.315230261601108,209.62242455692524
4.015509483093215,7.0210855437509032,11.465913353053397,17.848248218970603
9.6056041750614742,6.8527687228732175,17.932981731947891,106.43214034053813
7.2598694259258538,2.4472226414496885,14.785228229159729,89.572309543118479
8.2243523150458344,6.001774593378431,14.348688703138292,68.64796238209226
12.252069465843988,5.0680470197024885,37.609452564250361,398.6995612480012
13.160403402157511,1.533789712119876,36.675582289143563,462.48016658857608
2.8371368621804338,2.2560126581412341,11.38949378839837,25.912935994681934
10.446241897336101,2.5396249150355032,39.035630430196967,381.2461018978891
17.252481499133019,7.6931065534305745,27.231494021140701,337.08566830956141
13.011100617082988,6.8988461078768077,14.073606401267838,93.351528080762563
12.617572261837019,7.5828866281532932,27.610934228803963,252.70533786472134
12.817858201144579,1.8175958192933004,28.658283678586049,344.04013100159733
2.438851731785638,7.5721616407348575,13.691483934946406,14.924119774592299
10.204097117855468,3.7466844883537695,27.808833420030446,245.53250456313103
16.792523000781003,7.2403288295404957,28.575339554023639,358.26865831279258
15.188762267352169,9.5069424123835606,30.699276171242161,321.88531935368513
13.277819405235661,8.4459281826264494,36.346699366536768,370.46140104676437
13.701630876028133,5.0712081790323378,38.037348904541972,451.68989162813125
2.1176436048747895,4.6900098702464641,31.510627574800857,56.796509560841173
11.283852649982942,6.6099638453048248,11.351097015099894,53.498248081914113
16.349024704681408,5.3496831824454851,39.447208872879756,557.46128988141879
15.335792918596379,7.5974849375372022,35.978919742878844,435.25180690736312
17.93249204498623,2.6682393742845107,12.026610762014711,167.81892046449855
17.650140508370736,2.7575754086222699,14.201778066474224,201.99178491735682
2.2522305371736531,5.0713384827667429,13.779079084986266,19.611839294105707
14.004189346662262,2.6826429118006105,32.398354851357809,416.14445657243152
8.3261006939051452,4.1735361105952169,12.411986773951998,68.594169784878204
6.9348424594631135,4.7041286231710595,32.967444310322136,196.00164167246518
5.7306779315498497,9.0914710949340378,30.485783295336734,122.60391278753544
19.459124083347515,4.5841847915650558,15.434529056128806,211.13819539118404
11.004416819900749,9.0094204212143723,37.300576277137466,311.32767135535369
12.996959929499068,4.0573038176948266,16.96015152997029,167.69779469287292
2.7741106097115478,3.7932223063428649,23.757057876150498,55.381888064740131
8.1502862584991291,7.6190191143964645,30.05877035481506,182.89039617892246
6.4719099679073127,2.5338144431183944,26.0564067870381,152.23609986163419
10.159337662731899,8.5994106775701624,34.430595183404989,262.42772562310444
4.3816664274427755,6.2336848932700706,24.834923722131791,81.504423685268378
18.382009262631012,6.3661312391442335,24.02964534983531,324.69087999333692
10.222808784444826,2.1191901123521508,15.080414345530652,132.50011694809635
16.098598627892578,3.0684256862323234,24.543540085306152,345.71924719876608
19.658889198398491,2.598709109559747,39.136917758773031,718.30059534284931
15.935213744654749,6.3369561568417518,34.680321761725359,451.65758915671597
8.0324140172395708,3.9865574452551558,34.542715339436995,245.43971098221178
15.93374245687108,6.2773892431388267,20.945354192020936,233.71557586189971
10.66467746331946,8.3889154170649256,32.488122305343538,257.01026858529804
2.3594457761424765,7.5551333031378309,34.26555173778705,63.021783954631246
0.6247784663009126,4.8282765275108108,24.578261417489024,12.339365269026787
6.3179319753815157,7.912699931123865,33.678294188258093,162.78527182185471
2.7802301473442252,8.8390922497826807,38.462637055040716,82.360272338780803
13.601533258439481,7.1381008754395712,35.727546649545701,388.86029753685665
4.5354176643137487,4.3387729887613649,17.879486224707101,61.412789997715272
16.985501784699586,7.129802116896327,36.613576016086988,500.79669418438203
14.235735930853696,7.2476641831845541,34.046136729509811,381.49597851971879
7.5853223004840284,5.5527349315300798,16.192744987481127,80.707905554779799
16.728388035225425,6.3396484268852857,31.649249878249275,423.38883409532139
5.7677129404917613,6.9521465740805777,33.610692413810888,153.75883981450531
1.7453073682707625,0.78774481384312101,16.875729221632248,28.0784777275395
7.8481700961071175,8.0405162059056359,39.167860799322185,244.29269500927333
8.8749558655881593,7.1323267005167246,39.445709021871991,286.77984196990462
7.7318316948862318,8.5588780932361779,19.763685274535042,86.633683299455427
8.2663398761926601,6.7235594590114385,30.82099153203648,199.19756365909083
10.420692159240268,9.3042065250571415,39.99746103572383,319.84495662087039
1.4994143801225723,1.2767538515899344,33.947245251776273,48.986604611110224
11.320640742354813,9.2750861869490926,30.281193309275327,237.802592127276
3.2012353921159016,7.079762391981399,39.118051810454048,102.56210598926704
5.4100645205677633,2.36044349452881,16.529217555363772,76.653981846464063
3.212038861641175,5.0006193284559144,38.667101876967294,108.13805028058299
3.0340340796399996,5.0625795706722485,37.58430201906296,98.672014237010629
6.5952441749362816,7.1935080254046992,22.652767681863832,101.95759219808956
15.864298443928629,3.3246786777305202,32.922790691712834,469.55328236664485
8.9037324978440839,2.058544529406213,17.074791508867136,133.70064622667928
17.790257316467869,9.194501637798119,26.178319886873499,302.14649686717382
9.3110526550505881,4.6668350206086604,16.475137807064932,109.94772901147493
11.826581133485941,5.5942123336135845,30.272126096726751,291.85534932462724
0.70404864593121075,8.3655770365406283,29.019456700895102,14.541336010914936
16.456887993137912,2.9468610651730791,27.042446499799262,396.5383506267284
14.128044581928894,7.6254814059081166,31.242486443754032,333.66210006632633
4.2027326752685568,6.6131114732875655,36.082650498129468,123.85259458480493
14.906839334493466,1.2868594401756888,37.518571670890353,540.10031303686537
12.967004445636199,6.9720734351017963,17.197705280160129,132.5958135943105
3.8763352237520561,6.7807507638209596,18.817580812892388,46.658788301532766
3.0725184064979518,8.6561975248274923,26.47108646175457,54.736574168425172
11.739301504427445,9.065620229833824,30.808037997652921,255.24079761164876
1.1506372623935714,6.1267734874240594,11.365778424551976,6.028194298523271
6.3608255331730028,6.9144522553120229,27.496991420796238,130.92194066134533
18.016114634779818,2.5160843495275014,36.353705223211577,609.62245662851069
13.174429686913026,2.0916150464046499,37.734142078226526,469.56996624463414
9.7940486267291522,6.0449714549075377,27.289296593532526,208.06795344973767
6.3881072629512827,2.9427050307821752,39.031574689023117,230.53957037551112
15.897348150383031,6.3293114104694173,32.085649379498918,409.45747177259142
16.272102073752805,2.3816065836709353,38.608041144394022,589.48024094021241
9.3666817707537895,6.4548377363183951,37.584398105981187,291.58068564610005
2.2427274804874817,9.8396570571801849,15.54242688212034,12.789758601288071
8.4603469282322408,8.3628960075317131,24.020457732143726,132.46840424042796
15.331723677332093,9.0414850444366497,31.428233134034709,343.22743574375954
2.9221386037045916,5.6801406118380413,19.648926766335983,40.818729268952644
14.639653596403674,4.9902188851107416,28.728514237367193,347.52042092615375
19.559835682445382,7.6933187227830482,28.83247315588488,413.47838717730872
8.7033479578007995,3.8160553404701343,11.892068470073385,70.2883523787049
18.335735052406875,5.9161810647324176,24.602601910309673,342.6292617022774
15.456828676351792,9.1550205825942044,26.029541295843458,260.82657566024335
7.1845015469667857,2.277820879402793,24.106612502038253,156.82898718124008
11.591418471398045,9.7325712941540878,39.144948171444113,340.93116862314037
4.3106677894658469,5.633421227584873,18.519300952416039,55.54674666876074
6.7150290973073155,4.50002695678271,27.242456452162124,152.71607580493287
16.781400893711726,3.0013480344064916,26.032522410290529,386.49537025469101
15.86515883893091,4.7169055927843742,39.264520147984726,548.10339242441501
17.193243200043945,6.7550532372724907,27.317546044126804,353.53593962740041
16.512829702327632,9.125828131527344,13.342339091346876,69.626527417497954
13.737537644674768,4.3340329589624274,29.385570095108648,344.14643446477663
11.338305922662519,1.5577242237818865,36.986989982657278,401.70785378944117
2.9150951476127331,7.2454030627250017,19.620145561831215,36.073551812101591
18.94219049644548,1.4838349084075908,35.323210373431991,640.99189633923561
10.746353326457969,3.1407713376410924,33.475480878681736,325.98750678349842
7.7349287436362566,9.1721727830514297,19.590307029588232,80.583526038598762
9.576659910062979,7.6413914769173186,24.552843151526609,161.95522127319822
19.331832752433275,3.5600431930293168,17.57893084319916,271.01079142823573
15.955382971955894,7.2460603951527407,33.389143144453229,417.12289733262293
3.8480961165448355,9.3663621846721732,38.212853695762789,111.00407195977137
12.270367248500827,9.3321998139707478,22.246325534237982,158.46106528098923
16.990655364263368,1.0705988413125649,33.768338858514944,555.55603182256857
2.2938298421982717,5.478870712243328,28.077920609184531,51.838375058931504
18.327021712233673,2.0813823571263876,25.687652037920483,432.63261698475685
13.960949983646934,8.2664568970158072,32.939428891425784,344.45812796187926
19.170248547806406,4.5481146105739549,31.852416843925131,523.43026023776758
11.988361342301589,9.352624852565345,26.587856263891396,206.62218197716328
3.5167026994082824,2.4273912751553555,33.792665114297336,110.30234317779059
0.89034294469168618,4.4945876914092002,15.194325553384539,9.5264361154602497
10.851965737997908,9.1983347129473891,20.822766954047481,126.14794040409643
2.2990019752666475,4.2724670964631741,28.300203448022717,55.239813333421623
13.077122314860448,6.3785545701057469,30.5692217849043,316.34431404600519
15.261455027489701,0.72134105865357356,19.976662030803201,293.86421505634081
13.209563000566858,6.377949679370281,15.032272924146802,114.31982812914563
8.103238304139694,2.158834210712131,19.402060087040702,139.72596840799844
15.56185269599067,3.8181555356395993,24.416908429837594,320.55475826062064
9.3779968026750886,0.68374571660104566,37.002272294132851,340.59502612196349
15.568680898897462,4.3338522371916621,30.806717718376269,412.14759515600076
3.4206485319479976,6.7046490168051562,26.067290968311891,66.232792766056221
5.9850968011854588,4.9731923619512211,39.264665297703147,205.2377849757066
2.9276134675332304,3.1957315332228582,19.418618105708426,47.494341211872758
16.898555683786203,1.4203875858555619,31.894653353076595,514.9710769898843
18.901412136214521,0.54987573613288965,38.518908177996778,717.66833059696899
12.21703455926613,7.052399510062358,34.606972914941082,336.63517555323875
8.6112977547171994,3.3640527263290156,25.174596503204125,187.81708665496581
15.286492005189302,4.3233694570029844,34.274151942396543,457.84239701213244
14.312291593055932,2.1729982332900497,36.533868418639798,491.78279348386741
7.3132924992795534,1.324493583771122,34.943291290855548,245.86410110601719
17.952958619303562,2.3470884996478509,29.565288417912189,488.64721682453126
8.4486190924446056,3.7167813974256685,22.609436577740119,159.61684726337714
1.1293634964988248,2.9230505551852861,16.495240632456657,15.327936040813851
5.9597795529954523,2.967443763200055,12.53988270587897,57.049625882875198
7.9972410027025553,6.7913635609653165,33.906316429100471,216.84481286339772
9.0494348718435429,3.3491502281640932,31.732891811815957,256.85682088049487
8.5684826201774058,3.0187503029910938,11.690235739995394,74.301472258092815
14.68670191859761,8.3073622040978385,35.453849225043427,398.69236301370671
15.047525034719555,1.4195909401625662,14.21740413204722,192.57541439454852
17.263416393297767,7.2226504488832655,15.502145216721004,142.93236570331314
10.208651431516012,4.8536215156484444,11.231791991336429,65.112519157085316
17.090252128875509,8.8689398518376983,21.519601876509757,216.2030035988362
16.00180101107324,5.3235071292459395,21.478242754213667,258.50486485722951


==> anc/competitors/data/v2/infusion_steady_state__s42.csv <==
x0,x1,x2,x3,y
79.656044370036696,6.73662043740734,0.30850313526008394,13.810885294026649,11.657463429169736
49.499059577684712,18.45039601479553,0.16100360989549256,13.446356059524469,2.3749379182036248
87.273812792024415,15.844586673198801,0.36150680999119345,19.970852733711467,5.5040829908968556
72.763122615342752,3.1011798089260996,0.25784069180995667,17.197520135952928,23.184672529141594
18.475961309888458,19.943658498913887,0.094109219611319295,1.1245774774363548,0.093034722075023515
97.80601164730804,17.70480046184716,0.10030153150943696,1.6622897229313687,0.84837276041479892
78.502573179131772,6.3942603194167402,0.29258339942539557,14.636623632716368,12.107503528965509
80.745787474925848,16.901035013557827,0.11053037775472732,11.925513777123474,3.4989216172032078
21.530226940799128,3.0219711055562746,0.22755244555371518,6.614339400560298,5.5429602545836651
50.53473441060104,19.982989879010535,0.39712106657504875,10.338418051897838,2.4872113147933401
43.371822180932313,13.648009986024201,0.051402661656668826,18.310892490222223,1.9380395999851334
93.408848996374161,13.352375295617144,0.055802930664144927,19.925369889461354,4.6945486947032649
67.947860807259815,2.7183738126985224,0.3975796036756773,13.688742095416037,24.887562667706234
84.048545194374697,18.043634579035881,0.25462359194695794,9.5561828001419205,4.2493121622663725
49.907277894459803,1.550990560884919,0.094418491431479595,6.8613738951350154,15.343144292907379
30.451484960629919,5.5757331027817933,0.36405576991393279,12.765084063077456,5.4090652753277704
59.912630831425133,3.7174156281660649,0.35813310504469231,7.8966160362629534,15.163781295192639
15.74355304937578,15.758590873152153,0.23767014458898134,13.756235720609739,0.96105455799727169
84.486805479332389,4.7658803170450597,0.26762721045126481,16.401330988976483,17.507473464521734
66.849795920985827,18.30212631548682,0.14561551702530673,2.0528614566057786,0.94377860598825591
78.227896607683647,13.469111747222312,0.067681893730201809,0.52508542803456004,0.20278268642292946
41.907337131688152,1.6870914993992281,0.25809866311180257,5.488512762757459,18.815234114125161
97.362822195541298,1.1031668484453088,0.15316431762096705,21.521020196391355,84.990126285267522
90.380900918997796,1.9815004232735796,0.2822673663311232,15.687832935871141,45.067908081636681
80.054514736638566,12.512578375306827,0.34268581189491043,4.5410682705200376,5.0483157056540113
27.517483706677083,16.228154406328891,0.056356190370027426,21.421203102855042,1.1886120650731797
52.004890335433075,5.5325035919203813,0.25849982114000464,11.54396459675249,8.924396571710874
13.94233892085059,17.138768015538385,0.1309481888903983,11.688156281948526,0.63744160701437225
23.886054286079304,2.0874068629119473,0.35586097426633051,22.485235680302395,11.439099288765014
71.474405791820914,16.218313219191849,0.13878257729663998,1.8979372663084904,1.0205157189170833
77.028594031703548,18.628113173273327,0.26376954663239643,5.5566894537748857,3.1802028145213344
97.075875919078896,15.67005958298323,0.24373929403136402,14.265626141135977,6.0035837423847269
39.324282232433674,14.264294895594107,0.18865827502073712,5.0939329751770961,1.7023297407486506
43.341373543138197,16.921624154452278,0.28716726725992797,16.468884716410507,2.5386785167527401
52.260023014822714,1.7628746913942619,0.30401937215040187,5.5311687994129244,24.128496385319533
27.052422317585712,4.8338601036620528,0.24842822836178541,2.830188809072137,2.8259301873597353
21.692935480192446,3.3735499068072183,0.31544778301466397,5.3641512515597336,5.2462839630518845
52.813443360334034,10.586088813666745,0.3941959765975282,10.434249805393463,4.9073467354676117
30.421841414579571,15.158574438248046,0.1967453357652818,4.6392500305673776,1.2012971372156656
70.283259521425933,12.970225046951576,0.23010406815993584,3.6652625856986618,3.0873772290819268
49.343672698509764,17.171490895476765,0.054364457279424634,20.716624326145109,1.9418295326838457
84.94103764520537,3.9490468563807268,0.32860999470863245,8.0293342845367341,19.972048829145574
73.023859180202422,14.95780074676807,0.23208052346609787,8.9778291331789593,4.2742625790732198
38.112997724383696,4.6677883265091777,0.19278650062619784,1.7988546232788494,2.3927824280711461
84.9033821255681,6.1444162750382052,0.082925187081288543,8.8981861522982726,7.2112594662033196
82.428792174712171,14.488189248344774,0.36137974758638908,6.7229686670571223,5.1882755322102732
44.8730541127157,19.623890913074955,0.18825253401419478,14.846399082532031,2.1468878351487937
35.949529353721971,12.619328513564323,0.28890355937322715,5.3266719953015569,2.237369835383066
71.424595357747791,2.0355059848346162,0.10228095472885278,21.376588146976754,31.148177234696362
22.577723524837882,12.709870428623123,0.3865423703393614,22.347165591609546,1.776078085000963
27.99173822275975,1.8046604800231747,0.11245461663764084,2.8460298436545695,4.2482031788379775
10.662604277590496,17.798768515969527,0.11983969751482164,3.0239694727815642,0.18210965353124703
80.823193975192453,14.481987416911794,0.35064400119519984,3.2101712956082173,3.7702145502652025
69.836577093282898,4.2894290820275618,0.36940396044967594,15.059877523292332,16.21862568298911
73.464884076370168,2.7426991106597631,0.12425159263315551,3.3662706589261377,9.1556416020408022
80.265612791977105,4.4871313487260611,0.2144303108611898,20.530984471361258,17.668881281599429
51.302419798450593,19.620516411529657,0.30672321659699048,18.225380601040474,2.6049687476986509
61.186707635760435,9.7126522067113061,0.35742800683378056,19.765508168593566,6.2943065737251542
22.58172983148917,15.897538018486751,0.18266844326305681,12.86242238182149,1.2849271692650492
20.30770661823761,13.09175850004776,0.23095682039730026,23.921914470700106,1.5449992484610768
70.156266561142445,11.875849849214109,0.30960074368190721,1.5381149191877899,2.2381154214514676
52.398658552881926,3.757474838635944,0.30589759182847842,9.9297266583736636,13.276429257056021
60.871249583306991,18.974464617603807,0.32403604550912973,8.1125117200344512,2.9765392713902936
78.849897167442307,6.7255100177796407,0.24947683652453423,22.793169219747064,11.684236097773967
67.124648800053166,11.982327100343301,0.086615283881671334,14.056232524693433,3.9439347266878033
59.822146059219627,14.295742947192256,0.36639065180731401,19.445487687951044,4.181243907848434
60.328644467087216,13.335429949660869,0.3529503887623599,4.5030180509751929,3.6007830888333014
37.355508825635098,18.871293784214849,0.3293341025364166,23.497902381660314,1.9786261159125533
12.773605111114547,3.8203408084811019,0.08495186700625533,12.218029351593406,2.1593424929682987
49.304565030912613,10.658702030491899,0.12153907847850022,12.101293792360176,3.5630069118965384
29.312620553757629,8.6766534240745532,0.3102601277876782,23.315791120824837,3.3758945365954021
46.767577935217254,10.009205860169745,0.058099033103681252,9.4472104886029094,1.9736458608161283
86.806276594134957,3.2651329977571475,0.39272862179754792,9.8418380770423344,26.028610617231305
31.054553727880666,3.5477975875825414,0.18200063812448825,14.24168851591601,8.0978369113159907
15.247246752015942,6.2834353698438896,0.30175938679178826,3.5092363478729931,1.5849886258550019
35.32455028197969,6.7893874714557949,0.36064988097081518,8.0455122206785905,4.917087525224983
36.423438199001524,9.1301610599456495,0.18812046085252881,5.0403955774605675,2.4437294786806922
69.572486325420556,12.608763393695938,0.16169637100988313,2.9271617590156658,2.0805590958049764
60.132893710715052,13.057953230946996,0.26305939511438636,20.854398248778971,4.585991767706096
80.550838819577208,8.8244070351258337,0.25334628081181776,14.349282403995687,8.8874308776571276
69.788218629464879,8.7668790791452444,0.19319899216867903,8.9288106009059138,6.5421572360458793
46.574817529606349,5.1349420072422776,0.26062116455369799,10.103730368117752,8.4185284755238925
83.261834619943116,12.177818719771157,0.37738347934827321,10.640696586652833,6.7138855315028962
25.027562791693352,7.0237773150275196,0.2136740898193088,15.379005780400671,3.4299979455040552
12.044086582047443,1.6851368512699103,0.11885976326272098,22.279080699991344,6.6413165362380795
18.104307469807758,8.9496008389803485,0.18202209400905139,22.420321061939088,1.9887494290205416
75.012341553680528,10.008520826713236,0.18793744390759154,9.700061518970589,6.284132950272749
51.568950722624862,5.2862644958800082,0.095888042559176961,8.2376678005475839,5.3274228226237623
24.51446011302416,11.876700729320198,0.10700502519409422,11.099592754353493,1.434704716607105
55.094029759302721,11.749666108206497,0.28959672568778705,13.846454415069575,4.6039500532584645
23.708089244185157,14.338041441097056,0.16881721397311594,11.352720919069084,1.4102520878334412
72.668833756996236,13.311021161822991,0.38421443714953268,15.980705130692472,5.4475340283498168
50.154064801662763,13.3962280738996,0.13525886087551262,13.528377049424446,3.1432226557254124
44.291910348683423,7.0080688846568187,0.084623576786687818,8.0368153473107888,3.1185781990355319
37.136088023308886,15.961212217733124,0.31372659705009026,8.6246739354218658,2.1711850810925859
66.725433380699968,11.433743288393909,0.35836261817125453,9.3969305076536767,5.6346416298652127
42.563134949805139,9.1969457084179123,0.14733967490502076,2.7240345538606343,1.5299580894011859
17.888492738449088,12.894237137880085,0.12073083557591729,4.4024718617283689,0.57197392018526416
20.620531190846378,7.8524893545548311,0.11501814720488052,17.493174350416574,2.2748484809203315
96.570789809456301,10.742045647528407,0.23270430547827936,9.6437727207688813,8.0368824848944502
91.77226216368463,14.997408081162185,0.21394582443636984,5.5416658551633757,4.24943629500802
72.973642042967469,17.841654847750448,0.14080394394908699,13.722801648509146,3.4977240951874813
33.928296531356764,18.500086748608641,0.065810590946299236,18.25517924812554,1.2823412673654802
97.22587396129515,10.569025578478884,0.21852196911419824,6.5494255151162282,7.0003240764433663
80.087581356921518,10.885227180070812,0.38576632167246294,19.929562225207995,7.3540847642309988
74.520117024309599,16.197537804512891,0.27838172026343216,22.296364201188666,4.5914338626879374
50.44253519294098,6.9745631431398243,0.22342729482001644,14.538771433235256,6.951467985403009
34.501740566064313,16.910264884556305,0.088742225910365652,16.220269986302121,1.5566049121393024
18.675186593814935,10.388691283831045,0.13835270169235556,1.7355357725918013,0.38373162850128389
91.234215688945753,3.2012777623700996,0.15317088235108997,22.719717439014801,27.621321837102144
51.019866085024994,2.3691237943859305,0.31768124341253201,9.7233912552261792,20.554391549195671
28.212702831570727,16.997871009749801,0.3568487790426168,22.211659412817603,1.6591791794910062
37.536096173558725,2.0557904212306801,0.36557464874825346,14.105971831630701,18.153543733037512
62.129761204770638,6.331617286539462,0.39459901288776394,0.60854177281819877,2.0947432036452804
25.909550464530852,7.3484707695293707,0.39382833908658638,1.4057369841007392,1.4989570463743851
87.095285568313798,4.2868944586402815,0.3835496964687935,16.489841933243166,20.28024034886084
78.266757685168912,6.9639740262377954,0.075137749176009544,13.722698325050429,7.2308561953539616
74.751666035584307,15.111158767776628,0.098227737574731827,1.123512274342747,0.51688158097880499
48.888373579759332,1.2789740276413446,0.15656328426661154,17.971309088726056,35.931741918839471
66.457795663219883,16.716295065893043,0.24351438892256155,20.525415421125771,3.9487945624959848
62.568817202146199,17.274412447916607,0.083942261046917765,12.165810837323745,2.3175581243713492
68.486194139933801,8.0729698906394152,0.3460289352307499,11.445299848395491,8.3217407526639917
17.59998890259002,3.9186450821520613,0.26586466267705822,0.6286180576137459,0.69125456960426301
47.422666195354864,12.415967750956536,0.23982754080577173,18.986268243599582,3.7792669935760439
13.745275647570324,3.2737785614329926,0.10785896317855191,8.2718275685334781,2.4781918723949778
54.459173732006704,7.9334678604867976,0.13863941604006907,21.15094506488968,6.4988042173210827
39.687509109950682,19.210154437118476,0.10610920874379032,9.2669238076142459,1.293144619557983
23.007176997944221,19.913824979089107,0.34817660522817956,13.779330899821581,1.1458063190498902
19.306267095029646,15.669992935737126,0.25447975102142639,6.8530320226841965,1.0166570447183052
62.888011495994085,6.9082686884945579,0.30729529963187169,4.273825345745589,6.6552008193672147
25.35336716831975,14.065635934155758,0.15361150201850904,18.710335729461207,1.7007245816015171
93.260810653911747,14.402720944196242,0.17993842298089702,12.169876252887617,5.7504114976361231
62.295502573035549,8.3689922081093453,0.19169923754928686,13.107466208177893,6.8403055007986264
41.218282408135337,13.176884057137029,0.3160052401104122,23.187274906820782,3.1260188346096531
63.182394233327507,1.2038252545378487,0.32032354568609883,23.14412793722061,52.453041346383479
12.052348392672775,4.9720955134425875,0.1223847346299111,20.607589860006481,2.2293641240522377
96.270329191730085,10.976677756377962,0.37953859985833466,4.908818379978289,7.4093322201132183
53.407309324861018,4.1112747809076211,0.092229368105290255,14.465408316087128,9.5689501357407138
80.446170452525763,4.1522304896541389,0.36364272884827065,21.136464479405131,19.365310608627841
17.44569999301947,16.88978152045452,0.085138475977433264,9.2999025065500369,0.56496509195272937
53.799249775434433,19.793527050988505,0.1425889339029589,2.8759948994862468,0.91435955421985105
54.163629491906882,11.56341913254052,0.34626748762378495,19.557628202638163,4.6786854615019671
94.40438094774845,16.942324886752555,0.11282222532113061,11.821443457011034,4.103882775312746
61.455524713846785,19.816111622199177,0.19474877595848944,13.763227988440697,2.8887355666429317
52.614046095125843,3.6903218828067192,0.20745075498044419,23.580390963469345,14.150259808027592
34.027809678270422,9.5166666518326704,0.13584064055812339,14.769468616610695,3.0947328222399397
39.841209760829699,8.4588816009964773,0.2985858204675953,10.487015563153383,4.5043375098170122
56.860516222438399,2.5209363892775154,0.34796712729077134,9.1946326444091486,21.635387064976676
49.502031427454199,15.351273283100145,0.35610129894945014,10.314053377370072,3.1427022296576377
11.945087189229739,9.2418015191292664,0.16876275100779636,3.282378454698716,0.54972977049376137
84.366273177492204,9.9172117496176249,0.23579763800073505,19.176638122812939,8.4145893552888182
90.654469465578998,3.8627865024515637,0.13694224135297803,20.186346167395467,21.989765547822866
22.62241800987497,4.4376063923864946,0.13567877554255092,7.1833326624751086,3.1742835784819889
59.863252918514448,18.234968820968085,0.10643892199817345,7.6392205326336864,1.8270009431769836
19.77181670218992,1.8483326905112989,0.37900665378263015,21.046855023868112,10.693436893853086
70.501608373583053,5.4241934139304187,0.36079609001195301,1.0633033549069533,4.1413069195686418
35.31104054551075,6.5491272759760388,0.32207554966469232,12.730749928529852,5.3023852981306137
69.348037122271165,10.313753305630142,0.23118153245070516,11.396379295015274,6.2414367485611848
75.429515285819434,12.142458287281123,0.22171277042915516,16.717979085093805,6.0594714927163018
79.178274272589135,10.372509541162666,0.23541098316387432,4.3397049535121806,4.8853211059659465
19.696685136030691,2.5981913565807586,0.23779880475198129,16.205772408686116,7.4201995668844605
92.441066062384706,5.6296816270585577,0.20209707964419166,9.353249185059596,13.940311967975763
30.719259180539275,17.028179310488284,0.096114191512223612,15.039797286986587,1.3789618215334394
13.36713005585618,13.114185309090722,0.093982348503987595,1.4422327320102342,0.12920455024773936
59.936722245233504,13.333831952551213,0.3832874005459892,11.350589133835971,4.4371000282533632
43.38300554761949,13.733861851675744,0.2187107658552227,12.772896008585745,2.9655070487173822
84.681076881917178,15.495157361751053,0.38362193371681613,5.5366704670921854,4.8116404921660862
82.742632485787169,2.1040611527074993,0.1072519071985385,3.7811558732093364,13.110264264641852
38.542500354044378,7.965559313719635,0.24404579321397679,4.929146120789083,3.3855465226935846
95.760945556277051,11.251021269971895,0.12270103867303873,8.5873153344886788,5.5438004970769175
36.182605432610671,7.4306731826491941,0.13861461214431053,2.775038508666829,1.5548763499805298
56.355141630854305,17.045098592456544,0.060519102566412575,22.762015199645706,2.4724075244410937
33.036858151084246,10.168877663158584,0.091633658759073977,10.017360445151706,1.9514174384373617
94.243921304406697,15.603924199728203,0.3708969426702185,19.510785658908603,6.0354100786362403
24.814703582381632,17.188294820742211,0.16253654701881612,23.398802393057895,1.4115030890513283
14.041955745309609,10.591038175166464,0.26284522417010708,2.3972790800643691,0.61978560035754715
49.158735400273414,18.281492633555647,0.21275494619624558,15.814232496472359,2.5960110109361456
99.313800765025334,12.155354870202631,0.19015793583584745,20.97811353841853,8.0190970401287061
90.250953962942262,17.155211677840715,0.23616013197112384,15.404509198218115,5.1224519518862888
77.374721751125435,7.4712251162389611,0.11553363061536955,10.582113851899198,7.3067612557630577
90.171324179067241,10.477522212098219,0.39601136448185181,10.630294404491549,8.4783622790741475
90.410197572807689,11.096809779086977,0.33640775404635204,1.3436238211729343,2.9627980323472647
56.697252434780417,2.994614602025341,0.30956512145603038,13.063117655297971,18.601189387125476
38.433614664771369,8.5724976273292732,0.21406575395488336,23.848260424490913,4.4561675417418316
79.48111888998892,18.429415778481847,0.1035069927442176,23.02962686034045,3.9150705728603601
69.549513685098503,12.985812566930106,0.37223305039574878,1.4493818777908347,2.2331836224397392
43.629195598633906,4.3726250663023825,0.16948547358360469,17.086229585292973,9.4265196701965692
18.502000125536377,7.4382570765824942,0.067537341393926822,7.5914743673778737,0.99777097103612788
77.211065021412338,4.6404571835912964,0.16984128688372005,21.720245105044214,16.222757207676022
33.62144643305782,1.4716395041728783,0.32805996067355953,1.5601965241680456,9.1523711762837845
94.313183548040129,18.621748711576508,0.26794806074587291,22.493041397260392,5.0524591449043923
31.687351750511628,9.5159392368805591,0.31279350466070088,20.180679979012758,3.3238842296911364
21.048213917033742,6.8431663759949366,0.32777238435183209,3.2613529829361356,2.0196995179525361
84.80014049124155,12.371066639596995,0.12418411387818992,1.905871926956531,1.444668401130381
23.795588496204466,1.1389746695672971,0.37332416063261309,20.115630111682993,20.880669751117232
26.134147734196517,6.2824200254154627,0.20329636102213045,4.1603052679026149,2.3743602313775405
63.944451236875913,14.357635848278958,0.27365477724245763,13.070106594932957,4.3291290113041176
88.710583675371808,13.041625688315996,0.050808070405359701,22.020004160149675,4.5800411483754573
27.679119914311592,19.654313003308175,0.39767897444391231,13.835030668409098,1.4025530419072374
37.929130561008535,12.786796483502837,0.1483137350874543,9.8349825846113657,2.2764752500899275
79.966435441705983,10.072611598926922,0.07172208728905434,10.957877289068817,4.3212007095100606
97.464378345487063,15.467218700496145,0.21039171453777988,1.9832535115409688,2.1497089725733924
55.066706758210806,18.163229567317007,0.095160520013714611,23.265679551997572,2.7005006371880729
22.950775229612571,14.69322298764868,0.10331434855515151,7.8003733494054455,0.86426878600413415
11.25426589373814,19.301013247438213,0.27129898456057361,4.9500420543120649,0.43086029625005656
30.669042699896973,15.858098244025367,0.18752458704958164,7.2221115932492896,1.4347680355966066
21.863999600786894,17.469227326976604,0.3726483575542483,23.162770079949755,1.2513489571745047
70.989280625157164,3.1679773524891068,0.16170477311282455,2.7157222569681645,7.9642308161817468
20.964925416567802,14.915856556881966,0.30416304493436541,20.881621451777761,1.4030945382411431
55.569693845856968,9.3616852910200041,0.21138480055421771,17.134331518434024,5.7771936847527421
72.483619207859789,11.508972245814229,0.28098295539524759,20.005450710237159,6.275208871228215
62.30049482988121,13.427945780164778,0.25989337485059666,23.433592198645563,4.6291065636705966
27.979808649405186,19.426487217405818,0.21547439046564937,20.290634404646489,1.4221086856178711
82.371207356403644,19.706983547200867,0.38252138311855299,22.669485255029542,4.1790814648328425
74.386641665422147,6.4763366642701996,0.16994977496423458,3.4829785345866147,5.1312435689612119
76.50856035239876,14.941316451320407,0.1120324254372454,19.201031281423795,4.5248129522542921
21.795197640158193,15.249687220770104,0.28733292130793991,13.323378810904623,1.3981402373897134
21.137842328531015,7.5833643649479274,0.34610264645776811,13.272146484376727,2.7591959153846375
93.480629590585693,3.3535257224201995,0.064088808978973316,21.624657043532071,20.903736892549198
45.782037444244658,1.7779922454286754,0.20737144094793819,23.337389738197714,25.545588524356305
37.085382260284575,15.769519423054392,0.36237069139056421,17.063700591514753,2.3468603022882863
53.972564081637998,10.304295094521212,0.31236651662300363,11.849052152586921,5.1085333471879864
69.657779148722426,19.725263220403598,0.3971327007741699,11.225490660693366,3.4904865403876659
96.006093134227299,9.8344956676794073,0.23599483405903532,9.5790242447447724,8.7441008895990819
35.780160419384956,19.580422602402965,0.28099850158040296,8.9975771949575716,1.6815323847913932
93.232758638082444,8.8199440416871369,0.15586809839827487,9.7004107795841374,8.2401368588558892
12.237354224763068,16.079960860639481,0.38163745988309733,2.6092010284030889,0.47987646391105743
59.96782380941422,2.6115661739248091,0.17821742099478771,2.319748003620298,7.7754179435626734
67.057760051297663,11.553772492617515,0.30847874944032,18.826941330999325,5.7865341033235511
19.530766337567798,16.239135952728759,0.1910990714416787,10.982712983625314,1.0552404917839553
22.630563735752137,18.569331677177885,0.24663662552204979,22.37108548079858,1.2138123896357838
47.720288738467346,16.629078721731201,0.30192388725754121,14.887193701957882,2.8376436755705678
96.960872092886348,1.7024438168223104,0.22812695311297398,1.3266355813338642,14.872719273094733
63.643829791093552,8.0813444848279499,0.36748021441832801,4.201798520960768,6.193934710269609
93.972089944019004,1.9252709739631741,0.19675534577473358,5.3367651358056776,31.730041186215914
82.392482405167371,3.076363531176602,0.27647512935016383,23.429796573157024,26.741255772982459
52.064344139976235,13.830806944682198,0.16982685165501896,5.6395493145634195,2.3197714380463137
80.628710432696863,14.551905729922264,0.19285483388085456,12.620258392769205,5.0548627954552652
11.605310557928895,15.700692972280899,0.20401753788174337,22.500157893544607,0.73165775443251113
19.822959708916144,17.443674413057593,0.094032456409299844,23.464029152987397,1.0112824924502246
84.648575339446268,15.049197901053688,0.08210328767065235,6.0544702315132977,2.2032466468332355
81.713537949264563,16.21656025002601,0.28362147310136532,1.654264628125943,1.8870062123654241
30.937666776979032,1.9303104866423055,0.2794312084200683,4.109643064637325,10.944151337025165
57.769263153914814,5.4561678583846733,0.28201839997353334,1.9882192495101152,4.5443071105397514
64.541423863000986,12.81605769412967,0.056918255869942092,5.0854196656699049,1.2656789359691774
88.096505839841001,17.30438078787164,0.16429139493512299,13.861388295537783,4.5688617784523347
64.279644160485304,1.0855023738535232,0.11923344654071893,21.942546712947582,54.889319557478771
47.131441234631232,10.777957500210647,0.32235299789040434,13.124643766816991,4.3093594333539365
43.676563906646443,13.868460587923547,0.35122064048864554,15.210754582428397,3.1342760914130881
48.329387773615892,1.562538493443651,0.13633813202915157,5.2438804128242165,15.798416718554511
68.673792302197683,8.6257555935143699,0.28374720559679523,19.313715085835479,7.9282943702075981
88.074156857709241,18.01706274629024,0.095276981210396072,15.018039349881205,3.719564499316502
50.850719386866977,13.760643368261317,0.14630338396059966,20.807215486029033,3.5193407820061906
32.305560665622231,5.515508903851349,0.098529073681696833,22.797813014635928,5.2375544276769874
31.299612669782302,17.20284146300634,0.14923226830973024,8.6756682302799195,1.3209477419665789
77.141285221910181,7.612597044780772,0.2861577915722473,2.6286078755828246,5.3572094887091684
83.491188708151938,17.213548751737129,0.3686144185648384,5.8093305110443882,4.2804548419034312
19.475027186871245,6.6799293712592052,0.1208828427734651,10.789276793382175,2.1242606859192876
15.990297125966034,12.216084766779831,0.23972766223275171,22.723800817875123,1.3033167260318004
63.499029738080658,8.5418612872088477,0.29548688543520135,9.3902808257752586,6.9702290508510671
23.155591977342844,6.2216759643462733,0.383522863969948,18.613170521136194,3.7188065267186534
84.219777141070722,17.844593681265515,0.26352116901051087,13.201202266012743,4.5740497202865136
37.930120653166696,4.5642799568503349,0.13928742585958326,4.7960061051279483,4.0493899492459065
22.94847396740284,2.6114202334794987,0.26891735491987773,8.0372517954061138,7.7756638874037947
92.887342523870515,7.496611832367547,0.16217190658730568,15.850009298036239,11.442661098279821
24.897855046175035,14.635143805189784,0.39164493674209772,16.312054775094996,1.6983781698010536
35.624807410414199,16.341200513549353,0.18988664730727289,10.716854050012586,1.895165664285491
23.825205567285277,19.976124031268533,0.28989970226635497,5.8731716625596944,0.97537280481464961
20.394105729881947,6.6308790832121334,0.058129653821365472,17.464809318547893,1.9612607076066246
11.903321470279604,8.7508970714943608,0.1900215061471644,4.4685164778987971,0.7783379914948183
14.985586824783411,3.5996042825628995,0.35628766466287909,22.511737758830474,4.1617526015996198
25.717732384226743,11.922566662837639,0.26357960555163606,4.9157341073572027,1.5666542561004224
14.804373936445785,19.954020707995426,0.20538001023859176,3.0218405265642301,0.34305989790328767
63.202943449987409,14.316739192292511,0.37757812480250408,12.194721005586402,4.3704410681440358
71.264307411955571,12.309043967854063,0.34889453165153023,12.709415555577809,5.7209013904136716
45.426741114882539,8.4550127655140859,0.16277548583802842,12.442533497288753,4.6638280733091086
38.619198725684448,18.390676445425541,0.24059194071446888,10.761685999462728,1.9422664291615443
55.407361332000711,10.441415326476639,0.22143848963236196,23.878149981495795,5.2796791754940857
88.750444801114767,3.5529713529481683,0.27127087504020186,11.927594397758673,23.996629092025259
86.601846413998544,7.9421908007835356,0.16693894343556448,11.731744647386028,9.3657725866860808
13.912755581151275,2.2761667081075712,0.13547175026806091,10.41150247379219,4.6207630558880686
26.334856863687168,4.8376017160868496,0.36943514233943764,2.0704052354843783,2.9103035234777126
31.30703839939564,1.3357068389983318,0.37335607482447725,14.434480832015977,23.331543621636669
32.444881824899063,9.6123184135031057,0.3451630100166927,5.8572426472447869,2.9283483280535605
61.410938656849545,13.056265034084147,0.3923715507675965,15.483811035382672,4.6927488470015941
47.463618313287306,7.5225567851992476,0.310747034022891,1.6945863557892131,2.5830051463069377
14.43287079348346,8.9872536586002649,0.31763352999669991,23.56259687944554,1.6050244261325317
43.62527246136144,19.224976184046941,0.31690653218692427,11.521619356797796,2.2102939618112489
57.137765384587347,15.287299309923394,0.21821267082980728,21.573751232381412,3.7038622079973322
19.150471261334438,11.276276101954073,0.20975826807999509,11.675687570973967,1.5516092343397905
85.011269840970371,6.4062766271246794,0.13407919665215112,1.9177742364942107,3.0087743487860306
14.676567981859383,18.042939176686907,0.27568671802575168,19.822018333204461,0.80998062015354311
93.235768211625583,5.4668452207325302,0.1512620476358171,15.732317647177657,15.475868401013877
18.920182742188793,7.1815118798168642,0.14023294339582404,18.871290617987711,2.4477570887820139
85.921745643797749,18.272231474036023,0.25508648093361919,10.561991792458523,4.3844598662864076
91.23878295348554,11.061299050416375,0.19349383587876512,15.491513489796155,7.8367791046033908
98.161361252793341,15.104041038941556,0.12659981307812129,20.621381589220277,6.0214279484268136
82.182329224623416,12.224151089111556,0.33561960586349093,15.330037907489356,6.6837656359300475
80.152978669419596,13.415344971180408,0.35119947175303162,8.6703304186437276,5.6903532219578006
67.823494839599292,6.688282538781686,0.10869483188722334,16.069445467605696,8.3725791403243512
80.109671912031615,5.5860691709065957,0.052627461479999957,16.288573432430582,8.2555615964431617
22.109698757183239,7.1273545962046398,0.16764548898528081,23.073793618905686,3.0372704750477499
58.246123235287357,3.953389717585027,0.32912879248826338,9.2164395562292256,14.023779169954594
56.280058317137303,17.611972940525341,0.34371085318201355,10.489421536582082,3.1087061827715057
87.181492971030181,6.3816917317521673,0.09841517454061724,19.584889587895891,11.673229313853724
51.651942903416426,11.668298493873309,0.32101756541406795,12.385414396454419,4.3436378143911174
44.658054649031811,16.04751407768611,0.090496458558300324,17.809467688219726,2.227545596285776
67.560694411339909,15.892658078138558,0.18652190655478523,11.303172414659414,3.7347905216355572
33.981698575076145,9.3293389130996651,0.39951333025417057,5.5641358325984607,3.248015248654375
22.579156985856116,10.048888863147788,0.11740678813081844,18.012290305353755,1.9758124026523993
53.008954662137121,19.899333229765471,0.10388725390216927,3.5821464758406831,0.82777140476508815
47.520043173539648,13.817352062601458,0.19798011639137775,5.1667160929857401,2.2026143179892266
30.931294647598634,16.478130419239772,0.26688398408945152,15.230387095428902,1.8448868738465951
43.076062910361522,18.148525415165405,0.37651527384463868,18.06084030451364,2.3708865387090921
42.975320484362264,15.964206888357445,0.393287400936562,21.525165341393652,2.691412759872013
39.474600797129092,4.5184075541177844,0.074374222806988133,6.9057826892734546,3.5091452310015026
44.151767175423608,11.681243941013872,0.098299131071766882,3.1020200771130271,0.99339207545126196
71.716901091035083,2.9359889889763524,0.32675829086359787,22.967096498781785,24.413382143818925
36.718882711415674,13.40552040471597,0.14472125329480118,4.1289425685203476,1.2321501745671377
95.397213404380636,19.151639135568409,0.35969717082722624,5.1451740829840285,4.1984808720680249
92.471321758436005,10.741909221702114,0.28220864003018037,7.3462421586239444,7.5256381203045075
53.281938547007073,9.226477364487577,0.089145680833237012,12.940696819617756,3.9529350382595689
39.552508450421996,1.6810122769451004,0.34138524972340251,21.246400801800835,23.512326337707051
58.189131084700286,19.235715924255185,0.11172473300282657,18.372831534151874,2.6366762324052089
86.37044398962621,2.9570509984730169,0.19822338813787888,17.141702515301926,28.231464701914444
68.732860650409179,1.7805027727920919,0.24326472499576551,4.6167433446160864,26.046533271754864
82.395264515236974,5.6752656185938308,0.22526815217809742,8.9055418408603941,12.565487542479156
57.945004845916614,2.2450782444492661,0.29015702046530267,11.742515763036932,24.954592587793883
66.962586634085866,9.6472390058234847,0.27844035720423937,3.9645099069112675,4.639564254619275
35.934005276421559,10.805668223885135,0.39721470193481923,6.9255979999768034,3.113088451687926
76.140384607926165,6.9388290315430945,0.39979766822846574,7.7458302928918394,10.477157756400269
28.216413381314652,1.968249168922835,0.23076079092247437,3.4909906607324221,7.9301737096788303
72.531831593664833,3.1204069967353072,0.083319680436302404,13.430632759844054,15.652873655075771
87.464716149330471,8.3055831818086325,0.30474515463905144,17.068162618318532,10.472823369747507
21.889255357138953,2.1500405657041863,0.39183242737580626,2.1433933397062384,5.7850189816691362
65.294176648772776,14.265604786588355,0.16141423567015711,11.806392891434019,3.8963589939738976
18.558617340694113,4.9333902889714274,0.21142311004315084,18.881963088793185,3.6923903628118602
75.314406544428422,6.7393598068891318,0.19867192368540959,18.077768030382501,10.867362115406019
17.604389694116822,8.4883897663838521,0.067996704094925281,19.654217761140721,1.5289394323673648
94.234584043056344,8.9155830283138098,0.28529255092820571,11.033654879509266,10.115728471897016
22.366713703402194,1.0315534458212101,0.17366819327396374,19.783091442036728,20.984309761556801
96.299222131817231,3.1293370489752532,0.32561235612102579,6.1576971735353325,26.629227878334998
82.079575847658703,17.392526711076684,0.34124202634869516,8.9790481933116109,4.4988590778182553
63.431380401971872,1.0234281877262545,0.33743077530924592,4.6443560458183306,49.047999897907616
80.436169416659226,10.655179760444627,0.19583309931395804,11.485886676571438,6.7528157147324661
81.560335508477735,10.300538123636954,0.16254098878431483,9.7134105267629156,6.285227555223428
95.14243565355973,7.3287890592021183,0.31208727288346921,6.1617872357363366,11.084489984475898
32.804501845526843,9.1952133827825424,0.33048630184495303,18.166846666923366,3.5587541335393627
63.106830582247824,15.831041613005102,0.22194010623697819,7.8753991446236942,3.2920822311080724
18.554427780796111,16.982870418084172,0.36256085683770606,6.9109017584271397,1.0033596436529337
65.454913002170912,5.9466223248897512,0.10036804362749541,3.5759227749866338,3.3193115131330582
25.416217368350992,7.1273183783868665,0.35767407288063607,10.812309992345794,3.4914441616509637
60.845555032519769,5.6071742075383213,0.083633331540158451,7.6196687776765977,5.1138183930157801
61.518746263046474,10.117404610470238,0.10373393271911488,9.1779117715127629,3.7337545033034432
51.938663768310462,13.981908795517446,0.23684400464588612,6.0459356715829875,2.8274689237370136
57.036859796181048,5.3368046338049906,0.073631468065595257,18.43415401076766,7.9370813376055596
78.753105100592919,7.2839790990424671,0.06848248549003863,22.355078662835858,8.4728584310679373
81.932024486085993,18.67730773419386,0.050181560457996932,12.201398540538859,2.0086302128463398
54.293789401788622,1.9228165070922034,0.20271083089299213,15.610462948509566,27.043907013830523
63.963409737035107,9.7546224995517576,0.32111835845228043,20.87854850025759,6.5492056471890407
93.811261212109159,14.519602790338778,0.062193422597970484,23.972496477340975,5.0062289213550146
20.776022965101053,3.8586262195920074,0.27829016226304942,14.917637391151054,5.2995466546564653
20.539320931009946,1.9001063801041553,0.33809456109566527,21.409817463686917,10.801798554713921
17.893811071969157,3.6259020611320842,0.10880029700225491,21.852293794057587,4.4771322341729345
69.207695653647505,18.457640677082974,0.10140230718749149,19.099109963479123,3.2089334527023028
47.674747071134149,1.1759358546013448,0.35128034076718767,11.331887690218091,39.784916716036747
79.688927452765896,4.5781175214156846,0.3380936134825332,2.407119009961634,9.6926815759111804
70.41082719777333,1.5943867451312466,0.23862961819246542,0.87143055284314541,8.2914319685727094
40.027398249541434,3.1019598836818618,0.3367199577528931,11.714214882148728,12.654052178141427
90.852989262538216,12.78283644593763,0.082464627098573176,12.116391538063517,4.4905850220130255
78.627893236358702,5.5911392660426298,0.18806853127856404,10.073016114779849,11.947795886006304
34.348144681915812,11.815028958182859,0.3082291446372305,13.851932755347066,2.8664922992863504
42.777281599484859,12.213712272556396,0.14010818576338718,13.475823527654036,2.9722639239812545
38.299598218383665,17.139271328705803,0.3133151200517435,20.160406464268284,2.2305746161505668
24.18504837624997,1.0900864653256046,0.22646251153678487,3.0534419266631665,11.07478168687404
23.30050352879725,17.214019727504969,0.3125930957818816,5.7916751534803179,1.1321555684513576
94.251471703816961,12.763262642112506,0.21263787325006539,19.135617005551314,7.258349646942202
49.411363347887793,4.0921262359941943,0.17876651907763619,20.424166379755881,11.761267530812356
44.498784049966886,15.685810374570396,0.12671622576752134,23.878369020090393,2.699235606282345
75.671713780964012,17.254339294021129,0.12293276950225526,21.013432385096479,4.0544183450314817
59.769375872760996,5.8310061913289886,0.31302178369998862,21.412626666199781,10.237683768093911
94.252598815461596,18.457079937150937,0.091618621811886181,7.8871766518027639,2.6274265286591851
80.227134451845302,9.6346911756744991,0.080093822538830794,9.9390483992203453,4.570599784387543
53.143260771208631,12.465064632333108,0.11170197775774557,6.7999999632829491,2.2686876597397863
43.872352613274359,19.708341138735229,0.11137127900887267,14.748035857528818,1.7953467282578361
98.796839043188982,7.8691854941447872,0.33808766798241491,22.561925823865401,12.548790077290263
74.598421240327909,16.450027570582144,0.18947731821597436,8.5990608330230174,3.6457412589625298
95.607519400345694,7.0495832387407331,0.39663596007616886,13.589541874214079,13.500288069208192
20.663071949533723,16.185056922588331,0.098023940226714346,7.4630413156568993,0.66239131235290194
86.548031127170432,12.413944458390207,0.27873893899277519,4.4902993836586269,4.9776100403126993
67.336649559208681,5.1107582092826274,0.2070553275204377,5.0868599507384085,8.579889458606802
20.972951050160134,8.866495781995491,0.18752136184397589,1.8617155966460537,0.6970537448859605
62.94321999722986,7.0350770529076723,0.35627946966892882,22.808397790717549,8.9444091642999446
71.748672859490398,2.4840594685269135,0.39145847603993988,9.9676707999292962,28.300104177426299
11.107241729974255,1.5668606318942522,0.35550063557096256,20.101840962049543,7.0832662392833461
50.888616565757189,7.5830944527364377,0.11730523766229657,16.511242608207741,5.7433925063777886
84.285956007668901,1.3616488085322449,0.12727927242312692,5.0101472931605064,29.185009714749746
36.58231228096809,4.1442673940537258,0.27962585768327219,4.623362794608564,6.4041585759188866
51.2693273618696,14.778483096166507,0.15117925357336709,19.581722735497802,3.2894808154221127
49.808271436110388,14.45373347798817,0.30715379577320295,6.7207251995591282,3.0087191537783409


==> anc/competitors/data/v2/infusion_steady_state__s42_holdout.csv <==
x0,x1,x2,x3,y
42.166763364292855,2.1428209242038925,0.36428856563200035,3.1184192661461783,13.359511168274617
43.498779295624416,14.510431679538071,0.061804814175500572,19.943498336955063,2.1238152969987918
61.840329610775797,18.384667528171139,0.13214969396088477,19.186292332857683,3.097201834902704
77.238270305557265,6.0572820800918752,0.35365945672746046,11.121462071338737,12.501628438362864
26.614661618571937,5.3628712820037903,0.07275823452375399,6.8754510668897924,1.9534346893831722
62.614508157172402,10.715943678662333,0.17485596419902427,3.2387183471176622,2.5264670476428628
58.129511021060772,5.9522646132852772,0.38078592731714955,21.182239912416517,9.7628815480621309
64.2242951709962,12.643538751768038,0.077843280178384086,19.724430423312043,3.9856355741496352
33.774729363357878,13.296434343202829,0.17831797817234774,5.4587959140340239,1.5804822589867888
11.319830224551545,11.144146532305195,0.10906058998997743,23.66807479182463,0.93889257900040324
30.849307371014746,16.81386956304641,0.19606662644312328,8.4684329041429471,1.4860269248202547
90.043739096105085,15.770945678449223,0.23367904899658681,22.393162493164596,5.6789899319409765
90.60769385878271,6.8836012216647369,0.19855435413463918,1.8755973589118666,4.0926798312886499
16.169144805698849,1.0802947718105527,0.15032951475995232,19.547040453104152,14.174895549129394
46.364185989833494,13.422132138104708,0.11843547908251884,14.754761373203564,2.8525295098857417
86.443060085545284,1.7297935305109311,0.20509928863046423,6.4067200907605812,36.543331094607822
98.134068231069705,11.619939269666778,0.30803078530067779,16.47207212865338,8.3924665635037154
60.150320011790136,3.9285493362388988,0.25002911835717895,4.6727400820757916,10.551039620915741
38.540632331887934,2.9242748751881447,0.1918304011887037,15.905216781102407,12.556071222571724
63.999952267454709,12.446168388416888,0.29672770308792085,4.8273438148530818,3.9145387063088042
87.711890774084225,3.4468620052291854,0.11399146715413386,12.243245004300496,19.144247264068831
25.109993841473781,18.866236004826838,0.34014705033360737,22.774793756508156,1.3303736366547023
27.458150918740248,2.9547729831329659,0.39462150387206207,5.3349116708587037,8.1608300358210535
56.290905806362993,5.2234830798297809,0.34482703244005536,22.804044918160393,10.772363687266264
19.058063977229644,6.85372945576347,0.20307187106810354,1.382728136609467,0.6807548369598283
80.586026092287824,1.4439216416226619,0.24791956085570638,7.883459756463794,47.905501057014398
49.965659696802312,9.1074588521613862,0.054837199944301487,17.326641062090886,3.3647894025875074
83.090949050215443,4.1915339227602093,0.14858666826538863,2.9424890780830193,7.0208401475258855
91.641106628402596,3.0261922553281924,0.31218046137074618,9.4658570455947242,28.705653392988697
71.140970992352393,19.148989853332314,0.12475001393957535,20.186021141057246,3.4156747336351612
33.9834299682623,15.900034567131588,0.3296030025931429,11.972742372218843,2.0960100331174583
55.5201384085657,6.3152461104485624,0.28738075219532749,2.8707915922044647,4.9387656073984409
39.537865585818935,4.4377690443359716,0.32854098451373809,6.4846124391523903,7.851120150275988
71.739009363557557,14.432198740835787,0.3291695058186247,17.25093237273121,4.9537671323953143
74.939778389209692,13.677817311738522,0.22480758294660819,0.9662737112609221,1.0697697555720722
86.685792009216726,18.544709411804135,0.25504640789580368,15.207493720782685,4.5777574016997145
46.150238878513498,18.604186240400747,0.24654541676196939,20.220392893064698,2.4636744807790909
79.757752919988661,15.127633261982961,0.33731301852658596,22.327245531665216,5.269495687806538
29.018090232573915,8.6812029965801401,0.27472893386785807,6.0678143136194684,2.7115055788481937
49.440765987908435,9.6800518060137666,0.20823632620372123,18.698965759842764,5.0034618852514887
28.984327270129533,1.3446685142586576,0.11999634914727529,3.814952463051116,7.9174435341576341
83.33441653933204,8.2634812394156771,0.20055807126869468,22.913881946168814,9.9828421127657645
82.249571923889917,3.6474679533794649,0.30507964779545776,12.42866627033518,22.0411289596308
74.642145878383374,1.1279210239381687,0.096988449929134746,6.4298537018914601,30.706026390374436
39.203949920191789,15.921342788326484,0.31669444554749071,14.162100558419825,2.4345859392083087
77.281086829924291,7.6630080858425185,0.27670635607119493,23.639199167622579,10.070403020535736
76.642339395795915,11.155232464209796,0.051472583386944978,21.84409413285422,4.6385929665371535
82.965360253914696,11.128348108564625,0.11713341553091154,15.221226360374782,6.2017245481028151
35.245465747227662,18.690486847530657,0.13948073878461884,0.91305352901159309,0.22549251676801485
41.458708028464791,18.066666396084358,0.37439838147540472,7.0105922834293946,2.1284896045708228
95.564949897455037,5.7621897030603249,0.35839776834529896,3.5671181502833709,11.966464389529364
37.248293525785229,17.479753185059625,0.16073882906328635,18.932741544474808,2.0293344604444985
34.826357105252029,18.391810288661663,0.13531996752953263,10.190828541487877,1.4167297463807136
21.764568336187423,5.8366670166746975,0.38466717243640525,2.5161812493650859,2.3123782366424575
70.216185334338817,11.909497494745105,0.26821584421281613,3.9111439311251979,3.8306456472988204
13.826105667123755,2.1213094913880242,0.38926779449558085,14.300056842910811,6.4928006157748079
95.70656986507467,7.2644271398206426,0.20399709241502367,10.358165446981879,11.582258065551466
95.982990675359204,9.6378072971747422,0.35607726493050029,13.162314091303264,9.8672235988160839
93.657013060584973,6.3296672894974346,0.30433961533944537,13.60084152626564,14.560740774767696
27.705573769187922,8.0069898291437767,0.36044602473290566,17.952120613616501,3.4548170075026228
16.77389619174641,5.5736368808933268,0.076192260998725461,15.54225822172139,2.0886247573634082
28.683994883704525,9.1833772606920974,0.098878408730363437,10.790236587108399,2.0487891820864279
11.01537734621378,1.0625247218580296,0.14421722138076806,6.5433301237123764,6.3322649228544376
44.164753048124339,6.0221232962616149,0.056297776050596528,3.8829669275343348,1.4400466996953067
77.448122590144195,2.2084352373014902,0.076294792158546995,6.0555590828069006,12.974999934975187
69.049448003012841,18.224099921223385,0.29422699242918282,9.094403475728603,3.5280406123209977
13.326502397869623,3.9340854909202729,0.30327960477492827,19.855531042551341,3.3792303031746767
95.755384531596846,5.4335759197075868,0.35768197626239739,3.9007627204518771,13.256381293203294
17.144644856853375,13.602422912182572,0.1385473017304075,21.187499937463009,1.1934760840772303
76.564921599581666,14.847822705051563,0.089736878454930433,9.711511990924512,2.9994561153507764
41.532372879947843,5.0350326576658295,0.060152202413072092,11.734993938515945,4.1765448681688273
59.319133067396479,13.579666740022308,0.30586849639272384,15.612105630735698,4.3313816250344219
11.348493750185945,12.038664310742309,0.10610692984908211,17.458968080511514,0.794820346853231
89.309635202008323,14.364047525383729,0.36717588033019927,16.978692951127652,6.2053871198145929
99.011926653294935,3.020344606133313,0.22771629094646728,1.4057154133188816,8.9797733387330947
79.236736239896373,7.4993760992313012,0.14111401984583105,11.526609050685114,8.4885080694801811
58.049078990104206,6.0167728147795012,0.32002435392793122,23.55071931459112,9.6427328869110003
41.123963576154743,6.9762797852527463,0.15264035952510413,23.131820108562749,5.7222264077521752
29.433226888467406,11.409302037074893,0.17757321652956748,18.141351349126513,2.4768287338996351
88.186226695378167,8.520081766784255,0.16833226086317937,9.3941893708864406,8.2213385685339215
31.420809730280606,3.4733713072080104,0.29786904206548809,22.46074362180935,9.0349565512471646
15.971177311846873,11.724083662534532,0.21148391081603823,23.981399030526635,1.3537098978290947
87.682994134269549,16.93888607730652,0.24144297928503472,8.8905380777926624,4.571380786796694
12.886643654934343,18.815434831233528,0.20807794273901586,12.817932079775815,0.63733042111875182
21.709377666425421,6.4201112786632493,0.35526537210678177,19.030246484841872,3.3775475835710953
95.483517956938499,1.5412349843058122,0.30482218100043607,3.1111318658857559,37.953231479801374
67.971930891504911,11.387331519257526,0.21069244957592853,23.602203260387792,5.9277552439444836
64.186636198912879,8.2862941143650524,0.2520150014694702,13.56477331048421,7.4923527585397505
88.962912736055699,2.9833723632602611,0.39256153112744979,9.9658560401150318,29.223301546447612
66.456988343680877,19.320383936165484,0.3030650442628216,10.956786143845614,3.3154551533476981
48.641882126266637,10.856535503636644,0.30415510703715826,0.9984497282204281,1.1734482482065485
96.3509799232219,19.697884373885319,0.21803449617669513,17.185451243485364,4.7760592146888179
55.459786585709473,17.625002272276191,0.1526768567792558,18.676838124254022,2.9649147048999018
55.125491273267144,12.528316202300291,0.060083639162398943,0.75491261321797265,0.19511945029625113
29.969149833818868,3.4218565403284993,0.16429939348517658,14.172472700599897,7.9047690407705318
55.584266274974041,10.905755566399046,0.14393902858705293,13.069403530513757,4.3199946519334134
35.591731833658514,11.020327213944077,0.24033336356942514,13.553043458167153,3.1053213804500235
30.405628931603371,5.9737918011989875,0.31749782685826289,9.7176904990777349,4.8571593945110179
72.565063101205823,6.8268121404607829,0.097382322025380552,9.6642741718306375,6.4819605667524254
56.160307614360121,15.368391193885971,0.23313596656705371,2.3902588127252797,1.561182403300273
45.272945694366278,9.1281313702551614,0.14544622958130621,6.6977234115767823,3.0873747974570143
64.4893731467713,16.572465436593056,0.17407123783773759,11.484956039076742,3.3642975649891702
10.937541261597914,6.1915993985468951,0.36324251997107565,12.079207212554927,1.744556175301861
38.14841489928633,1.6162239575573087,0.10857619341470318,13.215915391176313,17.982711845359237
84.879636256032768,9.3056744101774722,0.37363050377553381,21.912222743138454,9.1187394644130961
97.108614512078717,1.0633000271975965,0.20051424408057117,13.182236396590694,84.831316497984346
64.645336662748406,2.8632942821364304,0.39556716521277313,14.676428484482273,22.509280946363099
66.275563068675439,19.48562935267142,0.21173172117749162,18.608899342171398,3.335111329182721
83.567736505665266,4.735175884306063,0.25374634123540096,19.201156752513651,17.513164630919412
93.349400917451575,19.279433097624853,0.19188897517539705,13.373935016420658,4.4699678665078579
64.67448252162761,5.3463260866014979,0.16825490379680499,11.206382294748646,10.261290968285346
15.082237485760608,8.6290059792066884,0.28114858455492309,6.4702224861090789,1.4643994217405918
38.574812187486913,10.257475694164063,0.16929266730400994,18.965099485191473,3.6089852527957582
86.784152624058621,13.842335237781276,0.10719817872018658,6.0654960853325504,2.9972089752210049
33.024224228734617,8.8858783466854625,0.078641766510591279,16.478244654321081,2.6994405606009249
58.40206112466835,18.957253038850734,0.13564486509388601,1.9693218365456699,0.72219939378240838
60.76525030084413,16.153309924158563,0.24140592763427765,20.45278429726876,3.7347997397859691
76.191551800932885,17.855259275311631,0.32851605389812782,17.046841623077572,4.2514001086660267
94.808345908442746,6.9680267725229648,0.19120294806212895,18.368736945182448,13.20029016975888
64.292861354131091,10.160518861588432,0.29759306624322196,20.087006313529145,6.31167671057562
52.80250369197617,11.73846258680604,0.29165054339495278,5.4435394747539236,3.5787453580551425
12.671272466018699,8.5708280287338354,0.3368745954289179,11.809849880746693,1.4507503320647106
23.228114428489292,12.201051269251259,0.22138237032682068,20.688663419847028,1.8842587502508501
83.64686328596504,17.331519406726727,0.32034804786400761,3.1043241341697878,3.0409383156549437
70.600473043671343,10.237125594793492,0.21839924318305726,9.4580552410913619,6.0224619599629117
84.900648127264986,2.4208208051517772,0.15722562584062116,7.5267729456159822,24.331034472930444
95.575100625014912,10.028513248488592,0.13544922841936147,22.875779864689743,9.1003603547059715
11.521520002239921,10.76531852074265,0.1177760227278327,14.401154734164921,0.87396634464307654
26.901220130487449,6.557035395332881,0.10574667262312475,8.2207647507094226,2.3826665890460936
88.674716806253286,2.945794450831579,0.16123327251619807,17.868246937378085,28.413977990361406
82.136100477619934,11.974004796023587,0.26745241278295157,9.6849624822099507,6.3450692271820497
31.400582514323986,4.9226211188068412,0.085781939888375625,7.2451650739107043,2.9525338022387766
74.254024151777799,15.936715276855924,0.23691351610465694,7.7202302263761622,3.9111619560175814
50.607835940030704,12.491583453195696,0.10520861078961313,9.5237225346484369,2.5638891761244125
55.073230464254308,5.3525197219036409,0.21119092973694237,18.835207736629286,10.096536603981908
45.121629428457751,12.843542468884779,0.26990372968240095,11.356017358640576,3.3492783124811929
74.443534522678164,18.8765642683862,0.38433691922524826,8.8332674436846066,3.8114210424068196
56.610971849824331,6.2792257069621638,0.23025603474035833,11.771391106047394,8.4159886614250716
79.029677754731679,19.882110116489368,0.39341143189599753,2.0867436748054176,2.2258963331392287
49.916195370978762,4.6085230322377768,0.35626578354692817,4.0227215231232627,8.2474295239286057
28.474960029195156,18.978995000267059,0.22851792211030425,16.602407688725673,1.4665732380442158
78.436835473416892,6.1316912711553488,0.15880519523652031,8.164506347185009,9.2938096315923104
32.745048357995429,16.319676262539218,0.38124972055900325,22.103561365139257,2.0060374066930904
58.175112279441699,9.1420896434174992,0.14261445440744336,3.3594744790385884,2.4223403901024909
84.588437348782335,10.527837480776366,0.12405286582615604,19.439808919055267,7.3142252693477339
86.120855638086354,5.077221013363892,0.16754218610116695,7.8269616935655657,12.391618134860771
13.925498600149842,19.736580842565488,0.35359038322122893,5.6251243769336705,0.6090225536430256
95.942321697577512,13.524215385124045,0.2427169204790483,9.0642864089060797,6.3081072685073858
21.533971931726185,3.8771754535925802,0.23047356545784359,11.086624921016941,5.1226055830105688
65.08330153817063,13.588061217656575,0.060211563422906539,4.7893892018686479,1.1999295214138432
47.672281382789812,19.857399307678818,0.15401536055559595,2.4810044354049929,0.762428883827314
49.86774855939845,8.5899879537890307,0.14724503106021677,19.264671655806428,5.4650075051637739
69.282461842118579,19.882983604875964,0.1654736470290693,19.002256124317675,3.3343490138515115
20.630901036857171,3.009327759052173,0.26407793023831472,2.0168588547321082,2.8308906942318024
22.267497110091078,12.43093152252473,0.14235775073749446,7.9406437409194854,1.2128873250002943
65.583347273127799,18.039932840897272,0.22147588425250636,11.032261699362973,3.3196539813865664
42.008601887500845,1.1171217612774713,0.14878319966943143,18.994477307858219,35.376417192659055
97.397274019814589,5.9662090612459053,0.05458258380183556,10.656862988507623,7.1999134953550543
16.225412560272698,7.3460818662094924,0.30076481569730856,7.3356216125011491,1.9655199877588385
13.981113291388333,15.444499449939391,0.057704665845794624,4.67118820276582,0.2138889207572067
22.277831495928893,9.56633562429022,0.18550527822209545,15.340059113383392,2.1934818003263405
55.048239437143955,9.0304363600868669,0.17527599212137029,8.5941108040189853,4.7442846031194055
26.461790025483467,5.8625222202477412,0.24880886695283422,13.402963951699856,4.3529307858403232
75.712053549430593,19.278096998184662,0.14633268772908542,16.417037094813459,3.5719151724353311
42.59911374019331,17.058531268204675,0.21922791606221398,23.582768562280037,2.4830365388903579
80.996417733212397,9.4051997397186788,0.24167076825517098,22.347566626758514,8.5730094702318382
96.537125530241426,14.329294629774502,0.17016499612632147,18.22788435289166,6.4340780279541834
40.9960028937234,12.942976115546763,0.054454253106293239,2.7526823696222777,0.44091252522582541
46.799222287488448,1.640305326191712,0.27078596703616764,4.4640832383774258,20.012871694056635
68.942047244231276,2.89177341728118,0.1964608831420005,1.9640317406977252,7.6321674313400001
37.107960888114803,14.513770154462813,0.096028759585265078,17.560319700990462,2.0832221061483351
19.480042283905185,16.165190406603656,0.35322825884475584,0.87854098150249416,0.32150035354355139
75.423544226912995,12.417994464842424,0.33811727516658691,20.872700956986741,6.0685004390333237
45.700319076680209,19.784074915046208,0.31846998077283067,5.4422444318453085,1.9017407252430469
71.86198118948252,17.063132878941424,0.074837817513513788,20.648910155048231,3.3134514487621551
60.866811000552062,3.179449598354521,0.0565081071315345,2.9136615109236641,2.9061402697432963
99.935150338932871,4.5563932379526157,0.35444820339766803,17.355379306608747,21.886231621559027
54.261047231101422,6.0056003190005658,0.20943108545421285,18.308175769840172,8.8397685023453541
30.956538161150778,18.555536281348392,0.32754405780477025,5.5386643659179464,1.3964235020023168
50.199386955973665,8.8173254342580307,0.25245295111116561,14.289553146897484,5.5388587055522569
60.1133686765561,3.9903051638082392,0.29441644737178524,1.9870201353333057,6.672231722544562
36.327042736586975,3.2415209215443759,0.31369373264238637,4.8310786661292919,8.7446253724279686
76.855351258488881,17.344856961463051,0.29571199591428754,17.381277209443564,4.4050573650082017
63.405066750689201,12.241985478933611,0.26108190758530098,9.1345109507372531,4.7022858690366647
67.908630637132518,18.69365460704169,0.085814327594751064,11.632502254220153,2.293950484217647
19.852310798539648,4.1043399333397002,0.33650356989731067,17.02954293276974,4.8212091309893284
95.577548986438714,5.7895084043439855,0.15086591604394514,8.18506366824613,11.706697833615765
50.479602334590496,15.714653575746356,0.24351510966370277,15.228721405608411,3.1335108532713467
14.287781236617914,5.725486734710695,0.20313816627604464,17.317433349638542,2.4214453049050833
16.92070176508906,10.432963870476483,0.28351202960897515,19.98770589709029,1.6162398390781223
85.341570215228018,12.889629858718333,0.086991288038710368,16.144890271637141,4.9955158488509079
26.960945706186131,13.433748226756247,0.38602690264564643,2.5980919400796969,1.270800938184834
84.305214466325182,7.8984706361933767,0.086960795929831691,6.7466679129002527,4.7373545106535735
84.754326987011353,17.949077613347768,0.33499395619086542,5.1330345825914447,3.876001173622738
80.68826541655416,7.9927418706037123,0.1030860744501268,13.743141199497964,7.6470417703935549
64.175064924684619,15.0770412514808,0.20793810480141744,22.589432277094623,4.2176538108661221
64.381788168698989,17.107527957263748,0.36075545519148911,16.940734904253393,3.7550155833305316
34.211411533520192,13.06125036707285,0.12114453181231549,14.515442521341379,2.1679762719474147
13.756849493208602,7.6448709400589081,0.27639869428159447,12.3862987390388,1.7408308578327938
73.958941043569027,2.9797625182396215,0.12067941126287142,9.7784798195314391,17.194095545134122
11.342163406141896,18.847481727512026,0.26130296239183293,9.0828326834975215,0.54572054448175877
11.921071281292514,5.2149368262867259,0.227142501697708,21.067861049556058,2.2668580774574916
67.602172498145663,4.2313683787283107,0.38335048899804597,4.4109115432000703,13.031194905148816
95.62284339365138,4.358083772165358,0.070875499069642675,20.750165515540758,16.900001817864034
30.374972328689825,6.5309117044734437,0.089462637827858238,4.792937381749776,1.621799625648598
10.642203631911102,12.098178320890213,0.054755933219307461,9.3379145696351635,0.35211495534933612
87.584310228784133,3.8517381046772652,0.3566273216981134,5.2000314586832115,19.179462846152806
58.459051613826794,15.347422920644643,0.17496301291299621,1.5189547413217404,0.88894616725276865
39.604469516901759,11.613747887443774,0.070007865487229703,12.622814133247227,2.0008889569805794
30.515978465811589,6.3211519232415627,0.28777678180588184,9.5233690354531539,4.5160664142651026
70.288625255090437,16.439834155917715,0.37188204772864208,7.167039499700512,3.9780217066585797
82.974486337702274,13.886659869152707,0.37338090795170437,2.5943032216925803,3.7070248172279148
98.847762615468469,18.20459431120139,0.37671257183185169,3.251893959058485,3.8348189384575773
35.936817491975432,10.900185182699023,0.24765535306204373,3.0222493703063327,1.7371797280947583
94.670591395986364,7.7662366097865831,0.39515470871824648,23.047159489349191,12.188670067373449
46.05257721072585,10.924471231205679,0.31676483364814262,4.4624261266131597,3.1899829970046008
11.787960396255988,9.454741556429143,0.10273220452462375,16.952040484139228,1.0282752154022232
24.601205744944291,5.9316679944147488,0.38920833192166321,1.2736993145490174,1.621135131381614
38.435714189652352,4.1476809822485379,0.27082092781999217,10.727493127280367,8.7595667698145405
18.022486023735432,8.6875201232709021,0.3045313159349804,3.1568528805712628,1.2812847165133259
55.72486574221611,8.99260589015603,0.38770189537669286,1.9696036116046935,3.3092033241151921
16.349607234617896,15.725458894347765,0.17871962297840799,13.447193122460513,0.9456803360177567
14.83491944757497,9.5261419557039186,0.092294143713667662,9.9072159006548191,0.93317849001058339
65.260189724105544,11.751379943565725,0.0857819096828632,3.8035937865096114,1.5460492473525753
15.589537090920043,5.5937959655308687,0.18325614281296904,12.712588233453269,2.5156844380171415
81.10777468878122,7.227362690459846,0.098820448846017803,10.141980274178474,7.1030759818046798
10.505989416852849,2.1957088607130775,0.39735924469620537,6.3542100552385294,4.4016841873859729
13.360326618332451,8.9052118762219052,0.20861105731129892,15.087302376165674,1.435822676609255
51.7120692792017,12.36131568147715,0.36215461062400117,6.0947719445781239,3.7231957961012894
89.69046069445541,9.869475809239761,0.3559520733279406,16.389442370225584,9.0610645499169422
22.299015987119617,12.195097642006088,0.37445112711135109,8.4211911531791479,1.7504269219539867
15.596591534942458,18.995322913352805,0.092614919980431545,23.182997540470641,0.72515450111454571
34.281927512686408,6.2256934758059206,0.32221363044141721,6.5389712057234464,4.8368816012942855
26.774892802961748,8.5076124504047499,0.19707078695385755,21.151952258930574,3.098461648998871
74.618898553548973,14.710365289898421,0.16523290569945775,4.1462068061735859,2.5157511522808558
17.121800968873416,10.592951257765918,0.13422750400508965,3.0650574235884909,0.54517202377817364
65.523974036585784,1.2397015057607188,0.38141042483652932,9.1273540009941527,51.228386565418297
13.111827654932917,17.039870304081173,0.36012210544330436,11.914986085839237,0.75894261285539599
86.141340996898492,3.2576628439012794,0.30580818436444485,6.4646112491271648,22.780538845725406
44.163215594821651,19.575125793080765,0.35552864108828924,19.676619890687626,2.2540221153043127
26.225428383507147,14.042171087501806,0.05562309219202375,1.5630399384716389,0.15551464129863601
52.025865423360649,13.705537445746435,0.13367391745454354,20.031926684008152,3.5351228929347109
41.19939735042702,4.894445282899377,0.095683788972617437,15.963239393210133,6.5901729648112255
45.650856838673079,12.003549186756862,0.09041520848615181,12.083731577167287,2.5277042608000162
64.240320611587634,10.136094039404977,0.37114856543060787,5.4633648704287427,5.5035032536601864
68.432631086880818,3.0675794242397521,0.35987771728276718,23.762610927560317,22.304037956610355
20.786785517755849,4.5120253162824682,0.054700787101359644,8.6914337440521425,1.7431926235686506
55.90573183385893,5.0792498300710065,0.38836105691617029,21.150813793608254,11.003710148226636
87.319145380613932,15.386213106861149,0.24589734163445676,5.1164630153775832,4.0623527581271306
67.743541309613789,13.797692215753615,0.08709524967047394,16.438401836878342,3.7368243644381667
65.927256593093944,15.165773256306586,0.25047679241659959,8.9053736957431102,3.8799458837297851
66.851653236051902,3.6351916385866008,0.2631172168105213,4.8544193396850401,13.263069192180421
18.948546454395249,15.144323281469715,0.082483426801077314,8.4847705272284024,0.62978006930607389
54.788140543948316,7.4933689767075391,0.25286523093140195,13.765754306259574,7.0864981702165419
85.196260003604635,14.480657659080991,0.26211616703131979,8.1334684066710619,5.1856154686521316
77.794287387779235,19.013884824767121,0.28774988482533648,17.046292055415158,4.0611329710545991
68.974551101087656,16.891856365252899,0.35590844063061622,5.6688641018181878,3.5403262550822046
70.93060404320677,10.142416358064676,0.37631283160654105,8.9166853276892777,6.7494377435565456
17.466047407114417,9.3800197404929282,0.29754205693725172,3.3982809221233881,1.1846217439764595
59.771627615305889,13.21992769060965,0.05423737776844699,16.359856907010311,2.6596279881064961
83.149344790837262,10.69936636489097,0.39332838294854877,4.6052134120398103,6.5013307950864663
78.472890393521752,15.194969875074404,0.35146972103474472,20.33342647066506,5.160331985869945
90.457655592244137,5.3364787485690215,0.062390129886384448,17.278875478094132,11.18304911535051
89.154494654018777,5.5151508172445398,0.088642149078137195,16.82023601862031,12.525718828098292
18.087217863878401,10.142676965533486,0.083540609646385974,14.039528368395951,1.231394415788897
72.327027753825831,5.3652858236012211,0.30825600682673221,3.5231110275270834,8.9300954949384348
46.120464741100669,8.3470722211904338,0.067041219685627568,13.474402475390521,3.2863995741326355
39.699272889829757,9.408257246342119,0.31512432788319816,3.6635216269037887,2.8894853838236303
34.141590453306996,18.182942189868076,0.28517324666785715,22.671561297390053,1.874748821893232
97.503649615450072,9.1683695831301115,0.10352017826362353,14.878288223426464,8.3553518448807491
58.481923784157303,18.018840842428745,0.36742074817234877,11.358171447275664,3.1956083426125828
67.678276597688011,8.1146076353896532,0.12193286329274487,22.925445727719545,7.830771430271672
20.495895121745605,7.5864446126857299,0.20396449160871294,19.34362734442718,2.6493884109884274
45.309013500765218,15.238038228792929,0.28001964221328524,1.7059758833682626,1.1292910524009998
37.562661390341447,5.0676288862367889,0.2317152543263219,6.6403609547861011,5.8211135201991668
54.581558443377993,17.198821355140325,0.33278304531695679,10.943164377082269,3.0903918780208626
27.915383511274346,12.467369786540141,0.21697321733607333,4.0208471283705656,1.3032751662459729
92.53235044291236,12.732262478288467,0.20725434042904683,11.58693898879603,6.6092034137709632
54.874502082053048,4.2383802247043016,0.099246380032266518,18.620635964405238,10.907275907605115
81.993532128734969,6.1368513724646467,0.21345651827093631,10.858913510814812,12.04507612903808
98.425642454146882,5.197418219119494,0.38958349019208832,9.4752630602757915,18.465169927364474
81.239448052252698,12.673912313683504,0.33579698677944403,4.3424520075734687,4.918637153875272
44.764987771874942,7.9731148905103115,0.33413621961389478,2.6601554539422927,3.3062253173482796
81.232657493251139,12.554778486277653,0.1700301368002527,9.4718495000041791,5.1775799926556072
56.913895984551353,16.777830834129851,0.30933940713345648,6.7043449654880121,2.9658336444429056
18.582057428349891,15.110266606275662,0.33079114166294721,18.725664812973971,1.2272536774642067
10.57590061369652,9.6565530550216216,0.21387556883176412,21.676790399616927,1.0845864215903678
36.851993732530069,15.82539986224773,0.32370355054794253,23.047891247822974,2.3273215517986561
20.52413914158873,17.678184499565361,0.38144561962980184,16.717846970013863,1.1590127883743675
70.468615038951455,14.276201750879142,0.34843590783934469,9.9257776043053028,4.7807164536972593
28.625004604524996,8.6775459775227297,0.13302828202232708,12.566729356794953,2.6788389205274967
86.086931313998079,14.259604233792654,0.3591293657113947,17.295316145562612,6.0250044753218042
73.395704296247828,14.495328366369108,0.32814302949408397,5.960236832316923,4.3471863954545586
42.701487540695517,11.10546986306016,0.11267106019373772,17.206133261184075,3.2917763148731285
84.900252470271184,12.679296853770571,0.29921508473749125,12.43024097246523,6.533593687008036
34.312521263808129,13.904293148161155,0.32288766706323485,21.16837542542557,2.4651105363591572
15.74757246894198,1.575489627686242,0.12091397336452715,9.8644467535195375,6.9629020145894378
43.914631212802085,16.081032411811272,0.38995694068147468,20.299313126333562,2.7298375609387011
48.653642456560739,14.264653401033449,0.39331028129845508,2.7285877109279695,2.2445719436524003
43.377684745628763,17.117756186472356,0.15576861538231951,5.1984586830075648,1.4064972205329747
45.844645582427667,13.447118918022877,0.28921886331768165,19.7870335410975,3.3981038311431622
55.787809965724314,18.608413050114283,0.39996935732770139,17.716084297454813,2.9954797843488672
14.612681754411874,2.5535077031798687,0.32694951165936881,9.2349441215252082,5.4431435076959893
59.94141881086837,18.550172373898185,0.28270405718090913,22.648197955655807,3.2259589706664551
22.467240271304163,14.159524783962798,0.38935579771237638,14.237534269278266,1.5805140123707069
32.661836248774293,4.7208869890576199,0.11673193601301103,20.440590636729347,6.2821365813988059
22.517102438343883,10.001238656911829,0.38391329851512257,16.278787274117754,2.247083531477295
21.695541906030765,10.125159141344497,0.37084502436800121,22.691252502432885,2.1422612050224528
38.131896192013613,14.387016050809398,0.19063685133283936,1.8096051895804659,0.77330155010813417
80.91214666428597,6.6493573554610403,0.31458540489998249,21.115569303755901,12.152553673092406
48.786457682357309,4.117089058812426,0.1233164492449482,9.5051830109861637,8.1798581525789551
89.801187614467082,18.389003275596238,0.23318661932433532,22.982396824753643,4.8604427415585976
50.666396869464258,9.3336700412173208,0.11607924939561125,19.11453228550096,4.8380712177597358
62.276528308396657,11.188424667227169,0.28259462530532292,1.7781282174323492,2.1985062581281465
10.941762981220972,16.731154073081257,0.2674762015625271,9.0572950579245788,0.59597447018101168
83.647175352944217,5.8937221303461582,0.24361573361826694,17.58162860847067,13.99674580738149
72.898667301210281,15.250962811816233,0.2943058708728935,10.309434017723333,4.549944047342783
27.089535424316416,13.226222946575131,0.35272164394294186,21.774089656138827,2.0472226469821941
76.493104620739075,2.5737188803513775,0.37005172706246975,20.832313795302113,29.707509452148866
67.540020518320915,13.944146870203593,0.12479989131227742,22.608451479644764,4.5553448665171654
25.58308564808641,13.561501527641919,0.14435011325904606,4.1317657253161588,0.84743184076681166
21.873161876144394,17.312395049654985,0.23672000902117585,15.257979463951923,1.2293248440269031
61.87369925120359,18.131240459667648,0.28906252755788009,17.55995447606691,3.3912339909644027
13.002941211047254,12.253546974848119,0.05441456719286869,11.377001977394405,0.48978516645676823
37.049963999260015,13.828904510624046,0.2491016205958167,3.4000298308942329,1.5305572625854444
90.843606006676083,5.0321686990550027,0.3559929940732432,1.8318660071338728,8.6483708684155296
68.497367785752431,4.1832300928092998,0.37265343887514774,1.02899465108348,5.21520012726715
52.895609046442239,12.089942909815075,0.24659495888746152,6.6628520644917035,3.5290419531432518
37.175879675159763,5.8854100615643503,0.38831210831579627,10.478813611348455,6.2086429107560424
81.064683770998613,12.658622820938835,0.30448197526981452,12.809703625761312,6.2743247891685279
82.794317263474483,4.7632131673418705,0.38320049657027272,19.733042072839613,17.372992262395925
50.923146634248262,12.90967547263679,0.37084618403770403,13.551649826580951,3.9186650449096065
18.043357602249916,19.67931411436037,0.10482239340490067,15.500936641501282,0.73629903904863192
46.740062745687261,16.725792015063426,0.20714345538794154,11.358929231002989,2.5287612129348491
78.454109279994285,18.082970088873299,0.29654764127283273,11.435585646237893,4.1924908124120348
21.179101247867344,11.360281223676083,0.15438359890405501,6.920751060412921,1.2238450168135979
75.259939675709262,9.9804377702214833,0.26396482700270751,18.870113680158877,7.4889639984649445
97.968472380517142,15.386637445566096,0.26521950360550717,8.5150263387104932,5.7016059538618569
47.861605959080613,7.6321106809402686,0.060766343604333944,21.542750471171892,4.5774523681435788
92.31877716495481,11.832362129464835,0.21416933340028921,6.471118502469321,5.8509305291087701
79.031516967777506,18.310041165188409,0.23139101563948999,17.797173809511172,4.2460447756868209
40.851545601385169,4.555641758805586,0.20818325433494445,19.025828433671087,8.7964459481877864
61.191162175683282,19.465142588308176,0.38968040896570488,9.3539871650457691,3.061517132004171
27.58769748984237,11.266842455169746,0.14075018390846944,9.9146612554011764,1.8420339874641787
38.684749679879921,9.0000539135654201,0.24602964683643941,4.0207241815356038,2.6998887062741739
85.144927201746427,6.0026960688129831,0.23142699460695465,7.6314407058224321,11.758978922912934
80.916117718142658,9.4338111855687483,0.39112351902740189,5.4660025134540495,7.5659518097411533
87.045737846356658,13.510106474544981,0.24693590053256492,2.6481011525230946,3.0925933201494171
83.90536785689676,18.251656263054688,0.078269609723151959,19.029391828942163,3.5604702666453356
71.096327590806624,8.6680659179248547,0.27189481149269057,0.60479260421633019,1.2436949553322152
60.022950412288544,3.1154484475637729,0.36363608599758784,18.324171414090447,19.241630500110823
21.146592988981844,14.490806125450003,0.15403623953934226,18.036797462555082,1.3686253545735558
95.117802291286836,2.9676698168151816,0.34355598726555847,11.75690917703106,31.486844140233259
57.290861506729087,6.2815426752821848,0.32125580370822793,19.469111456805933,9.1029816740602971
43.391978816782725,18.344345566102859,0.1536761193226166,1.8965574656231428,0.5980354323378958
51.892276507982984,15.282782953834637,0.2135687966563557,13.518566837431219,3.2062257381482699
96.916151165076656,7.1200863860586336,0.12940088948688641,14.469590853679268,11.518758576882197
81.332536793642589,14.492120790305481,0.32021379657098725,7.3812669873317525,5.084181383039839
25.452751307130008,18.732724369344346,0.37843099287989573,15.813773871409893,1.3553111242938269
64.324771916157658,18.664399627941496,0.18573151506838942,12.392220644803487,3.1014189060797732
86.110717065830926,2.1411976826251298,0.32479029656828384,9.1589658069613549,38.162687034805401
18.279214656299715,10.957741424486656,0.25611283493843401,12.03255090337889,1.5916176553300707
92.278561748770784,4.1627647142527753,0.22726476597490242,12.514608740264736,20.877793966379954
72.127461462985849,16.532913794031614,0.31478621075858704,7.602970300679547,3.9642307980107647
96.170377912952645,9.0962292211479099,0.30166709984047568,6.0763038472014452,8.88168895373237
63.023206195238103,18.70524970513069,0.23812929973662034,18.679560751676959,3.3298578781897823
23.923243228038224,4.8547825503107109,0.32508388931048504,15.468998018387886,4.8955052852444521
11.801582821653936,8.9891753828184005,0.10062117047188238,5.598245992622175,0.56541724900407042
57.77830340614419,18.396669425894778,0.16855063565229722,17.271647092177851,2.9697982458283056
18.303086039692218,8.5449341929263483,0.25879555885544658,22.034710398903862,2.1348317192472721
68.048256837817462,12.757109140211494,0.28618026292125887,16.385913130721001,5.2851077749735609
78.129792434567847,1.4426821173071471,0.15833902450969381,19.778028021962733,51.792217149887399
68.659521541077808,12.755899358740562,0.098665362877633833,16.587962114218669,4.334962875919385
45.091869096029356,4.317668421424262,0.15140417346428436,17.15690421448701,9.6660450255712291
79.516243212264627,7.6363110712791986,0.21192820518769512,18.771450065697636,10.217990513613534
50.975369858500407,1.3674914332020913,0.36382052768781026,5.596387115479172,32.410497639450945
79.547757994911365,8.6677044743833243,0.28904659315281706,0.95756859383927395,2.2189348480315356
23.479916301298452,13.409298033610312,0.23184661513479871,0.66043905607335807,0.24859849014998167
35.315831390086728,9.9463847239024421,0.39112527083434834,18.884975442831937,3.5484198217828951
21.20436985015337,6.3914630664457164,0.15160401162061896,12.904164750904641,2.8485736839904447
85.685641617474772,2.8407751717111238,0.30217685081299339,8.664595189736799,27.96296381232581
94.92959447483625,1.0997514722657793,0.38212475387237493,8.4903143157879271,82.953245132567758
64.078621042766756,14.104799020124716,0.33491174207687519,4.7928983087287698,3.6305687769735115
47.436758867925533,6.7281054526580313,0.22107271641798082,3.53255516272975,3.8216026581119205
78.245347716258323,8.6467389140059687,0.33089493723582036,14.842163617378597,8.9824817831842605
73.749038121796616,4.3459964665800994,0.35816737746634242,20.340502165174104,16.957786506191812
41.44596538129025,2.6489871675422441,0.33897075695860146,15.298066305762477,15.558402718309221
90.552116704477982,4.6941769992957019,0.27406382573342297,3.8860722512734611,12.640612679750589
46.685934272821257,7.433562794851337,0.1901138897313463,8.2471651320518156,4.9710669781830337
12.904754599225345,5.8461011103705722,0.11632186970206312,3.4886960892831436,0.73631393708582538
35.198982552286701,5.93488752640011,0.068584791277849638,2.1547517273123828,0.8147926377912319
44.602650781704099,13.582727121930633,0.32645554310983332,4.6523966036933482,2.56471427404579
49.458930177739425,6.6983004563281865,0.30022455634950296,7.6419920070134078,6.6392897972901661
47.239150554664953,6.0375006059821876,0.058330431344772005,3.9347185801505575,1.6046054307342867
75.477085778142822,16.614724408195677,0.34513266306086893,8.1612845475974414,4.2711180225478831
77.142423237167179,2.8391818803251323,0.088830739524707825,20.373745048035726,22.723239110069802
87.369614122912779,14.445300897766531,0.10433623537421902,8.2309443243343772,3.485783128205783
54.809160453150824,9.7072430312968887,0.052797489550612087,1.3715472686150125,0.39441337173228103
86.570394440963895,17.737879703675397,0.17696071230270399,7.4225676268502001,3.5682756240474793
81.546773897261119,10.647014258491879,0.17646155048188911,4.9266863337138567,4.4483006725545584


==> anc/competitors/data/v2/law_of_cosines__s42.csv <==
x0,x1,x2,y
8.1916483884477067,4.4154191315399327,2.1464509661434565,11.224049763817778
5.5110275180164185,9.3475351641244337,1.092882927824947,8.388203598746756
8.8687833592910597,8.250352283452127,2.5250486427942387,16.313206572984548
7.5789442324749112,2.884707287968884,1.784576370071119,8.6624854405975498
2.7534187831011963,9.9762772627005845,0.61506585436656636,7.8890952921334341
9.8049788130940474,9.0336001944619611,0.65929665363883538,6.1417613086765019
8.0891176159228237,4.2712675029123117,2.0327385673242535,10.699311388924338
8.2885144422156305,8.6951726372875058,0.73235984110519514,6.0928727414571329
3.024909061404367,2.8513562549710629,1.5682317539551083,4.151634378243461
5.6030875031645371,9.9928378437939092,2.7794361898217765,15.361289204718508
4.9663841938606499,7.3254778888522951,0.31001901183334873,3.0056718019652653
9.4141199107888145,7.2010001244703759,0.3414495047438923,3.567214403350889
7.1509209606453163,2.723525815873062,2.7827114548262664,9.7479801652723044
8.5820929061666398,9.176267191173002,1.7615970853354137,13.70131062462446
5.547313590618649,2.2319960256357554,0.61727493879628281,3.9447629565952718
3.8179097742782151,3.9266244643291763,2.5432554993852339,7.4006058029737449
6.4366782961266784,3.14417500133308,2.5009507503192303,9.1524225169207156
2.5105380488334026,8.2141435255377484,1.6405010327784382,8.7548567880736048
8.6210493759406575,3.585633817703183,1.8544800746518915,10.22171173193315
7.0533151929765188,9.2851058170470822,0.98296797875219077,7.9577598947911987
8.0647019206829906,7.2501523146199212,0.42629924093001287,3.3360775702455214
4.8362077450389469,2.2893016839575697,1.786419022227161,5.7764561902967984
9.7655841951592262,2.0434386730296037,1.0368879830069075,8.9012152912070004
9.1449689705775814,2.4132633361151914,1.9590526166508799,10.303592039262709
8.2270679765900958,6.8474014211818215,2.390612942106503,14.033326367275182
3.5571096628157406,8.4118544868753222,0.34540135978591013,5.2060486425410648
5.7337680298162734,3.9084225650191078,1.7892844367143186,7.6070210079088989
2.3504301262978302,8.7952707433845845,0.87820134921713056,7.5153712756433872
3.2343159365403826,2.4578555212260831,2.4847212447595033,5.3937321029320611
7.464391625939637,8.4077108291334106,0.93416126640457131,7.1963756118475999
7.9580972472625371,9.4223634413782431,1.8269253330885458,13.787851264656213
9.7400778594736792,8.1768671928350436,1.6838521002240288,13.405230726832274
4.6066028651052155,7.5849662718290976,1.2904162501481222,7.7080953119334712
4.9636776482789511,8.7038417492430646,1.9940519089994853,11.656956134102437
5.7564464902064634,2.3212103963765314,2.1144240867885844,7.2351536063024016
3.5157708726742856,3.6142568857524431,1.717344488298467,5.3976408246908365
3.0393720426837731,2.9993894344451446,2.1960555929618852,5.3764068585439206
5.80563940980747,6.0362479215438922,2.758542689982344,11.625442331085672
3.8152747924070729,7.9615050266307561,1.3481809697520128,8.0330119521114085
7.3585119574600828,7.0400947566111896,1.5864576297138273,10.263197446018772
5.4972153509786459,8.8090487980954801,0.33117469485303308,4.0287709080453276
8.6614255684627004,3.241703939528727,2.290071390775946,11.069165923810321
7.6021208160179929,7.8769687354812925,1.6005751676149846,11.108769670811093
4.4989331310563285,3.5443319269512328,1.3199035759014131,4.9884908083174713
8.6580784111616076,4.166070010542402,0.53517990772348956,5.5013656055245015
8.4381148599744158,7.6792375782504312,2.524141054188493,15.357079374038159
5.0998270322413957,9.8416382791894534,1.2875181001013911,9.7369929358108429
4.3066248314419528,6.8923488478165567,2.0064539955230507,9.5448488542481744
7.4599640317998039,2.4360025199303648,0.67343539092037696,5.7597648210718031
3.1180198688744785,6.9304717594202625,2.7038740738525813,9.8436563739162022
3.5992656198008666,2.3388044126413368,0.74610440455457727,2.4619960590305379
2.0588981580080441,9.0731656909345375,0.79885498224872586,7.7782230958440319
8.2953950200171072,7.6766262808049657,2.4474571513942842,15.021150279358478
7.3188068527362571,3.3850227713800258,2.5814568603548276,10.344084797625985
7.6413230290106808,2.7337680465935845,0.83036851880825346,6.1383135342834825
8.2458322481757431,3.4682658310425518,1.4745022204370699,8.6326905062693751
5.6713262043067196,9.8402174364335409,2.1337372614070746,13.73169979473454
6.5499295676231499,5.6684851396679186,2.4959143345270038,11.590566977034905
3.1183759850212596,8.2726475867312637,1.2476317375932631,7.8597819767072474
2.9162405882877875,7.0912667368622149,1.592548717123573,7.7259383930181817
7.3472236943237732,6.5793051996690988,2.1542910262993371,12.269221069892209
5.7687696491450602,3.1610420373203976,2.1278399416319882,7.9089921950346209
6.5218888518495106,9.5681956284647605,2.2574003250652122,14.601415965148094
8.1199908593282046,4.4107410601177435,1.724834546603816,9.8172866721680805
7.0777465600047265,6.6241377264603374,0.56153774201193807,3.8216514838198798
6.4286352052639666,7.5982075567125289,2.5599332271951001,13.441987894775915
6.4736572859633084,7.1938652419624711,2.4639313483025704,12.892664240234312
4.4316007845008976,9.5247552775641466,2.2952435895458323,12.896002955382601
2.2465426765435152,3.187511919360464,0.54965619290182377,1.7305949919671455
5.4937391138588989,6.0668219075755365,0.81099341770357292,4.5906596360139282
3.7166773825562336,5.2322751259261278,2.1590009127691299,7.9228203697678365
5.2682291497970892,5.793349835860945,0.35785023645486608,2.0353387114524444
8.8272245861453289,2.9537402095819569,2.748061584268199,11.610559164808448
3.871515886922726,3.0727568789821227,1.2428617008892018,4.094776726298023
2.4664219335125281,4.224604366250059,2.098281334227059,5.8668759573529456
4.2510711361759723,4.4376368300866504,2.5189277212201082,8.2712065847116634
4.3487500621334689,5.4232257094507998,1.2865747203752056,5.9242270228567699
7.2953321178151604,6.8879003762930262,1.097831221499165,7.4084361677818071
6.4562572187302267,7.077032939346104,1.821852822245617,10.699043127353612
8.271185672851308,5.2944871726845619,1.7524734343701269,10.595688378620348
7.3145083226191003,5.2702648754295769,1.322849944061993,7.8966212207915678
5.2510948915205642,3.7410282135756958,1.8044368896692713,7.1179704741959986
8.5121630773282781,6.706449987272066,2.6384534239162365,14.746427241164458
3.3357833592616313,4.5363272905379031,1.4691006415664913,5.3510053515139706
2.1816965850708838,2.2884786742189096,0.79185545187657835,1.7267998845064008
2.720382886205134,5.3472003532548831,1.2430149572075098,5.1601144749697241
7.7788748047716023,5.7930614007213626,1.2852674564827966,8.2876315772373328
5.6950178420110991,3.8047429456336879,0.62777173256554963,3.4403031670287909
3.2901742322688143,6.5796634649769254,0.70717875138638719,4.6047072025818085
6.0083582008269083,6.5261752034553675,2.0114051834841931,10.589525947701832
3.2184968217053473,7.6160174488829711,1.1486943855222567,6.9482547983091898
7.5705630006218882,7.1835878576096803,2.6872459796395187,14.375335491833077
5.5692502045922456,7.2194644521682525,0.90899186339651861,5.8068477438259141
5.0481698087718598,4.5297132145923449,0.54731126276205577,2.6361409201920374
4.4120967131830122,8.2994577758876318,2.1837614075006448,11.422781291716019
7.0422607449511077,6.3931550687974354,2.5025901297946751,12.757108064124175
4.8945008844271234,5.4513455614391209,0.99528339217871964,4.9628176637905863
2.701199354528808,7.0080998475284568,0.80522025411369502,5.4931212217221796
2.9440472169641225,4.8852586756020342,0.76441533717771792,3.4308974445115301
9.6951813163961162,6.1019139568540659,1.6050307534162809,11.630978614382125
9.2686455256608564,7.8936455078577623,1.4710416031169273,11.560485980558314
7.5976570704859965,9.0912230937896616,0.94859959963633567,7.7370165392734807
4.1269596916761566,9.3684575783615323,0.41293279247356596,5.8286155101181949
9.7534110187817902,6.0290634014647937,1.5037283508157018,11.117410777433332
8.2300072317263577,6.1622009179245527,2.6983308690890206,14.047534224439236
7.7351215132719648,8.3989632861106926,1.9312980018816581,13.274339562073944
5.5948920171503094,4.5156055339536101,1.5387663915715462,7.0763943733719179
4.1779324947612722,8.6990588987605477,0.57673018507404028,5.6743181066708201
2.7711276972279943,5.9531331721393874,0.93109072637396828,4.8397311408777277
9.2208191723507333,2.9268537946821471,1.0369348739363569,8.1316477397495834
5.6462103186688886,2.5764731765835496,2.2120088815180856,7.4780587694805156
3.6189069183618425,8.7359456883157058,2.4917769931615483,11.821843684867673
4.44765299320522,2.4445433352550232,2.5541046339160958,6.6224251537876384
6.6337565515351677,4.2448914890692473,2.7614215206268851,10.692233636377349
3.4141822635138537,4.6730403240123666,2.7559167077613309,7.9409858900001895
8.8529142727390031,3.3839555615327503,2.6824978319199535,11.980690605991835
8.0681562386816807,4.5111469584159138,0.47955535125721094,4.5676454193685707
7.7557036476074943,7.9415405338006853,0.64448383981951296,4.9743453034269907
5.4567443182008297,2.1174627484805661,1.0611663161900822,4.7943641800618551
7.0184707256195455,8.6173873961654905,1.6822456351611537,11.703482854402449
6.6727837513018846,8.8523841885964654,0.54244472176369829,4.6593736273497992
7.1987728124385599,4.9780925855323854,2.414492394505356,11.408351411429443
2.6755545691191127,3.2289031924850784,1.8418904476932727,4.7128831470506087
5.326459217364877,6.8067232635606469,1.6559110057555124,8.9926075442920599
2.3329133908951398,2.9573804469191547,0.71327830841822792,1.9374662745750801
5.9519265539561514,4.9193548886260201,0.93313868600049332,4.9763706816827007
4.6388896986622825,9.6674334472077792,0.70078006245564506,6.8134568876647483
3.1561935109283752,9.9637157806690979,2.4298328944869962,12.52445657223757
2.8272237417804131,8.1768391308366848,1.7605696501530455,9.1419684408629429
6.7011565774216963,4.4876920793661297,2.1378235687990834,9.8666418428405898
3.3647437482950888,7.50132039332874,1.0400821572750643,6.4838927451157362
9.4009609470143776,7.6432509238721016,1.2281315927206928,9.9253111775173917
6.6484891176031597,5.102733561309198,1.3121374110663344,7.2722137047036766
4.7749584362786965,7.1271090766892753,2.2000374293600871,10.660830134952931
6.727323931851334,2.0858211598054099,2.2308824691864202,8.1741024984908819
2.18243096823758,3.6724612688179317,0.81703381878507919,2.6980364438877569
9.6684737059315626,6.2007064237380893,2.6538471418452474,15.422360919274267
5.8584274955432019,3.310010434066367,0.60163834360921598,3.6475119218896941
8.2618818180022906,3.3272549430122691,2.5403052060590756,11.165359501166538
2.6618399993795085,8.6904343244019024,0.55098911412452323,6.5719749101256708
5.8932666467052828,9.9130640214688448,0.96134952787827777,8.1313103341799025
5.9256559548361674,6.4477554242275872,2.4161963401698925,11.56991643758975
9.5026116397998628,8.7125578470537075,0.74873018086521859,6.7014191913514303
6.573824419008603,9.9225733146101796,1.3339198282749247,10.538418139793746
5.7879152084556305,3.1327671085501976,1.4246482498603157,6.1670957348434294
4.1358053047351486,5.5859649060348087,0.91314743255802422,4.4793713288761525
4.6525519787404175,5.1405817267353591,2.0756130033399662,8.4383896615149379
6.1653792197723023,2.6403942691694802,2.4283366235055093,8.3429698291616958
5.5112916824403735,8.0426413823579566,2.4864378496389294,12.859016212033026
2.1728966390426434,5.4702322185807439,1.1483053643414023,4.9897290405170063
8.6103353935548625,5.7546154735232102,1.6271259857195361,10.622273713712351
9.1692861747181347,3.2053837905059215,0.92101600966412867,7.6672295881480634
3.1219927119888862,3.447413217846945,0.91199125387536362,2.9075967388590307
6.4322891483123952,9.2568289772497199,0.70313515712981034,6.0185386191969599
2.8686059290835484,2.3571927117942311,2.6500475270187867,5.0702885817715391
7.3779207443184935,3.86281827954965,2.5199720715139495,10.756008312915506
4.2498702707120666,4.3364746425162268,2.2433967833192305,7.7350066357767053
7.2753810775352141,5.9215803392126913,1.5941538032193225,9.4872895301186819
7.8159569142950609,6.6915613841183674,1.5265197887796798,10.061624066448626
8.1491799353412553,5.9463198068053327,1.6243641654562448,10.341997455585791
2.8619275676471725,2.6729226764550562,1.6414200339427232,4.0515119360792209
9.3280947611008642,3.9493396324457084,1.3864077117442259,9.4393751700553494
3.8417119271590465,8.7487070781003293,0.62938708223016859,6.0793695619997266
2.2993004494094382,7.1007096038276725,0.61415963217133995,5.3870830793081259
6.4388197551318669,7.193192401074195,2.6806242896142081,13.272644713378256
4.96737827089951,7.3616260428108395,1.5050768989658765,8.6061251678703474
8.6383179450593062,8.1032241523162334,2.6830138122629723,16.303838507626999
8.4660117765144136,2.4648678537715787,0.70894219427527494,6.787472628144668
4.5371111425817228,4.9328670794608991,1.686041380099834,7.0757144588274086
9.6231951605579589,6.3162194820934294,0.81929313337884802,7.0358992315412729
4.327342705120949,4.7076518663786082,0.93296151531650384,4.077623763498619
6.1204570338537163,8.755830986297493,0.37513644690294695,3.7945622809650881
4.047720724540822,5.8605800686983516,0.59738327685052828,3.3916468154623969
9.4883485603917066,8.1490207156750323,2.5921210190729891,16.97980138522335
3.3168625406561452,8.8161241350493533,1.1038324787058293,7.899213253725363
2.3592849551386319,6.0383318632279845,1.820323029786479,7.0045496587387106
5.4807764800243035,9.2764179509707994,1.4625353299731825,10.252020615502168
9.9390045124466972,6.6969915242958447,1.3011281131131958,10.400385816512458
9.1334181300393116,8.8021943906697739,1.6297152283651704,13.052430401738345
7.9888641556555937,4.7247263647321942,0.76809736153835373,5.6435575547614576
9.126339927028198,5.9905356682518818,2.7715097462989413,14.870006586329371
9.1475731175829047,6.2512883280366216,2.3457696717596574,14.24007772770068
6.1508668830915925,2.8398377271685646,2.1540365818287883,8.0707870501333261
4.527432414646344,5.1884200536123251,1.4718982425348812,6.5405383229711846
8.1760994568879042,9.3387013804134078,0.68219280531583992,5.9606189673142813
7.2932901053420887,7.0466579229179391,2.6016646456839192,13.820718760393405
4.9892618309896806,3.4200526594957399,1.153467668454319,4.770441600308998
2.7557333444921221,4.7108450848768397,0.42526672424233442,2.4769091103378851
7.974316890792208,3.5328240773015986,1.1560091920265716,7.3050894861609459
4.0996841273829174,2.1985850543885803,2.286142576239711,5.784869868318621
9.4945052042702329,9.4196836680322136,1.8567718624705205,15.143786416471746
3.927764600045478,5.5856586260549719,2.1770964618621491,8.4634587103052557
2.9820634592918882,4.4602805793662892,2.2840884596559436,6.7965431491520647
8.6489013769992482,6.7878175324618928,0.82988652770135651,6.4519800321205105
3.2262745329959523,2.0585156503441251,2.6094582902329502,5.1080681710496831
3.4341464652619127,4.2241768528065107,1.3949740073009316,4.9560227066724805
6.795062332166748,7.6242677255911406,1.8975341231604115,11.72851292010775
8.9964963266997167,7.0701581845541037,0.305771931466855,3.100255671582639
3.5714773257165859,9.8544475803402847,2.7834212460279448,13.258524721598445
4.4825893832007582,6.9628616772643523,1.0022409649103878,5.9131543365124104
8.2192387059294205,5.8200469890218622,0.45515776635038807,3.9365465098577634
9.7746114084877398,8.0914605054720603,1.445655103841285,11.885761549004542
6.0059294896187385,9.2266229757124236,0.6225751429551043,5.5827088235850582
3.1511800204100062,7.7655675737468126,0.68081677539393926,5.6748236799581813
2.1114903016656124,9.7056897883950377,1.8807070325755255,10.543184529004293
3.8372482399908421,8.2560413659054177,1.2823184789255833,8.0536280199482988
3.0545777422921683,8.9344115060954117,2.6046311253874874,11.664236386539063
7.4212693889028598,2.9128325694690975,1.0978912365201752,6.6232867603370744
2.974660037028249,7.8593080239503017,2.1154503209597526,9.738759829034672
6.050639452965064,5.520709596218949,1.4527485753872691,7.6954716396854144
7.5540994851430918,6.4248304192902017,1.949878252823197,11.587254092984471
6.6489328737672189,7.2328192758588541,1.7992383917899761,10.876726455025016
3.5982052132804609,9.7585209336445544,1.4819599318974956,10.096799536814165
8.4329962094581017,9.8766246514529961,2.6751527365610928,17.817053558150892
7.7232570369264133,4.3058259639032421,1.1567841068873896,7.1716669874124097
7.911872031324334,7.8700279795033294,0.74308875312318134,5.7298282250786396
3.048462012458506,7.9998683034821489,1.9952351521995706,9.663169822790854
2.9900304292027569,4.7719428905043904,2.4150189032697718,7.2829577727488681
9.4205004080520602,2.9909581989137681,0.40063434984980939,6.7676706452565174
5.1806255505995251,2.3275756822857581,1.4240817210567014,5.3601224528047711
4.407589534247518,8.2187450202334276,2.5312192242183156,12.097205159091505
5.9086723628122666,5.9175979345352472,2.1740465473071686,10.469162798789316
7.3029137021086594,9.8843213559594094,2.7795192912440703,16.912741384602803
9.6449860563757603,5.7197876495492244,1.6285345289931095,11.493855142329879
4.2915698150564401,9.8233358325907219,1.9499892970028783,12.088278628003597
9.3984674344962169,5.292608017552479,1.0562007028448204,8.2084206769296006
2.1988759310900505,8.3494572044797799,2.6688389991649806,10.355671359843862
6.4415843386145974,2.6785541784946565,1.2158387213913409,6.0560129207021562
7.0718008934486809,6.4436936811021113,2.1462767817165713,11.879890067485972
2.8471792300060264,8.4164782958857938,1.3078505102977049,8.1539067932569509
3.1227167765113011,9.3976133377591093,1.7045473251574983,10.290444505182812
5.3529145545304306,8.580664724939453,2.0994563375538653,12.19078041252974
9.7298552971454537,2.2957658176093938,1.5723353793783856,10.000469081243914
6.7683404258749826,4.9816187304538735,2.5677158172737711,11.28089954524321
9.4641857728016898,2.3895877785108102,1.3482524698195257,9.2356884405846351
8.4348873249037659,2.874258328916464,1.9176794953583129,9.792502121223432
5.7390528124423321,7.4024450293398729,1.1559060832501353,7.3132755754554273
8.2781075940174986,7.7060655704935854,1.3203916705775327,9.8130465980908017
2.1426942718159019,8.1897654620130105,1.4001252705838809,8.1057083118958797
2.8731519741258795,8.9236523844453028,0.61451754578071305,6.7815766013794052
8.6354289190618907,7.9154517478120789,0.52930919764751672,4.3847279006870545
8.3745367066012939,8.4069727368530565,1.9687248078668949,13.977656599758539
3.8611259357314696,2.391709678586234,1.9387943458576307,5.2223458953744801
6.2461567247924279,3.8762812035303886,1.9572742855252383,8.5024884401479408
6.8481265656000874,6.9751821870019661,0.34941611335672917,2.4060320200396617
8.9419116302080894,8.8650024369985854,1.1163671066794498,9.4315922737737239
6.8248572587098053,2.036000999517273,0.79452461814799236,5.5904428509408763
5.3005725541894426,6.1170347369307985,2.245378556360031,10.29641217534472
4.9934723472574616,7.4182991949151775,2.4515760034903251,11.70913263172223
5.4070566909880791,2.2368583130289057,0.91670094306536831,4.4183497486142747
7.2154482046397934,5.2108444604271034,1.9696228971199659,10.412370124412707
8.9399250540185982,9.1650790510695757,0.6234070086456861,5.5565858091820859
5.631175056610398,7.3729024708468698,0.98788131400428325,6.353087416017881
3.9827165036108649,3.9012669068847785,0.64663624058354885,2.5060461317506744
3.8932989039806492,8.8222490370553004,1.008801916498073,7.5089180066098757
7.9681142419475712,4.7842513872761145,1.9868413683731949,10.825579973666528
8.5325501073912839,8.8267573691524746,2.5758172754631312,16.669536369264918
2.8422246388329997,4.3915492089512442,0.80630601981046501,3.1756813592214335
2.5324708556414253,6.7225620070651919,1.6551975873767979,7.3808298187738419
6.7554693100516143,5.1755205419826726,2.0534777531085808,10.241045394998741
3.1693859535415863,4.1986004060405362,2.6823061712139142,7.1783836306529887
8.5973135236507296,9.0924604973749545,1.8251512072179346,13.997337221926639
4.4826773913925955,3.5007494555159306,0.93776732756845171,3.7124563513277899
3.1509754637691412,2.6784927298861048,1.8636953922848407,4.6879246682252518
9.367763779899601,4.7354155083652829,1.1012279041950404,8.3685720858913122
3.3242537818822253,7.7411131811325404,2.7403209767292691,10.879066073848072
4.2777606587034844,8.4594528478102546,1.2991903379090921,8.3931451620965927
3.2289071615364691,9.9899469605341196,2.0135693019025354,11.741607966293447
2.9239205093228398,4.3708964560893193,0.35806895586689619,1.9274058540252377
2.1691841306915203,5.2635356090502574,1.3001536153368884,5.1288565524290446
2.4431632733140809,3.0945702242370103,2.4877690333062787,5.2486170395712373
3.3971317674868216,6.5989754369842686,1.8255686110831146,8.1477953511546115
2.4270554610174031,9.9806402981033386,1.409857215989941,9.8863722163297378
6.7291505288877698,7.6070480809652681,2.6398437485893145,13.889124050365995
7.4457162143960511,6.761702723306974,2.4349609403680725,13.331935464015297
5.1490436546562259,5.138952743374352,1.1055391845573457,5.4016819552118722
4.5439287756163953,9.3223900822844392,1.661371005103349,10.733931931916835
6.0362098961778408,5.9753327690427955,1.5245606402311569,8.2949580336887401
9.0000395378768694,3.074935306504492,1.8805062502871559,10.359795481532686
8.809053014577648,4.9230277055930678,1.135278167396889,8.0773805440126587
2.3478004961023355,2.5373333507821352,0.91051250191472066,2.1546914867555418
3.4519872767721926,3.6158323015102525,2.5816795881388401,6.792802206173409
3.8939589688351681,2.1413502479992976,2.6096862487462658,5.8413131412203914
3.9951006066576946,5.6262393320013073,2.4083072144049473,9.0008820507780172
6.5698612139421817,7.0763221196143773,2.7455110769114031,13.37982516215544
5.3300994056255382,4.7463396990312621,2.1624788144492211,8.897109310580424
2.3940329594207519,5.3630541720422169,2.2116680714049992,7.0602315808138698
4.9889131076765727,9.6736741827566064,2.2064752299066015,13.258083988832826
6.1900235897410978,8.0157049725993232,1.5015190773557663,9.7825713159647592
2.8133752232297278,6.3268530955596098,1.4411304862856793,6.5833896590001038
8.6676684303084777,4.2763270008946019,0.90056569037250789,6.8823965969110192
2.415694931720834,9.1759743901839617,1.9120479858982262,10.240643328218155
9.3987349521444976,3.8807769350452759,1.0233003402558363,8.0884543766924981
2.792905132639004,4.6027418441334165,0.94452102425588613,3.7304286672247087
8.7485996127820229,9.2725185153835881,1.7649034352401369,13.921664640905515
9.2212251514209367,6.2363364422805789,1.3249559705626079,9.7944841677493937
9.8365654446927415,7.9385435953438135,0.84714152198658055,7.5079952247402915
8.4162070421887485,6.725958353310129,2.3401400418820777,13.958152966666878
8.2358203261706322,7.2275136720759612,2.4514247982359398,14.555721971874689
7.1398662079643813,4.3950663321186045,0.71924879919445239,4.8041250111871028
8.231970836625031,3.9309764930133033,0.31876758199999966,4.664650083965161
3.0764176673051766,4.5799387773493221,1.1403249213234343,4.3221354882218268
6.2885442875810984,3.2435325126673797,2.2937770892018814,8.7781921866527401
6.1137829615233157,8.9945149223264593,2.3979346655858107,14.114721185194794
8.8605771529804613,4.2659754660009126,0.64582267529012305,6.0278879327693842
5.7023949247481269,6.4919151553150769,2.2358397529576277,10.970469318833821
5.0807159688028278,8.3357954011309925,0.58926041827357367,4.988050126126053
7.1165061698968808,8.2705928750057076,1.2751564753913232,9.2060162092183102
4.1317065400067685,5.5070900686735431,2.7965237875297895,9.4986230310395801
3.1181472876316549,5.8100584686938053,0.78147705807727452,4.2140942622530488
5.8230181921899664,9.9576139914801978,0.68490895644406602,6.5763279701685189
5.3351149487590801,7.3967798158321925,1.3570008313669837,8.1504707819436071
3.8605595242309896,8.5171075449430624,1.8491713149246536,10.272093514269237
4.9400944809210241,9.2204317537538554,2.6322519560331328,13.746158790127568
4.9311395986099793,8.3007186898347136,2.7520528638325854,12.998043856486232
4.6199645153003637,3.4814347596285407,0.47410159147848657,2.2009769131342622
5.0357126378154318,6.4973658699005776,0.64499379336976337,3.9093020064904307
7.4859467636475632,2.815153258516359,2.2768449347399846,9.5557090698676976
4.3750117965702824,7.2233770125119872,0.97658038067715114,5.9943436451156504
9.5908634137227224,9.6427954255024879,2.5121226487659012,18.288878696460685
9.3307841563054232,6.1018565144008905,1.9586331430727169,12.936784556239331
5.8472834264006286,5.4637799429421374,0.57961200595169293,3.2531466955242405
4.6268896400375104,2.2867420113453054,2.3813232123100176,6.4785513258550198
6.2834783186400252,9.6781961786337618,0.74089095002018968,6.588330382556066
8.7884839101889973,2.8240214730412703,1.3587384866991346,8.6466865949176981
7.2206987244808163,2.3286327464387755,1.680462321398325,7.8256986142030334
8.4351346235766194,3.9685328920395078,1.5519153727006958,9.2540121318843802
6.2617782085259215,2.5242434713470594,2.015407289037876,7.6927512506973104
7.0633410341409659,5.6409427392940987,1.9317168371731381,10.481012412631962
4.3052449134596937,6.1287024100568992,2.7801050138201369,10.269213698549386
7.8791452984823263,4.5005595922286714,2.7985547730604692,12.211676028848924
3.6192367450057468,2.4076838605990885,1.5911485065891025,4.3875378736548605
7.5583850305479858,2.8928029459938136,0.53799771740215996,5.2863115764889823
8.8857525466071525,5.0760350239194247,2.1196082474217959,12.319996168121419
3.0568226984123514,2.484227606612289,2.7416601955414728,5.4318263069898896
6.9150379243353584,7.5855178048793075,1.0958159690725509,7.5750293396054342
2.7607659858394769,3.6561643321984958,1.4530222145939347,4.3147745147418437
7.8057250261714151,4.416572550269108,1.3619423120386398,8.1326269815432095
2.6759457505881619,5.1530062174247799,0.42854788639232338,2.9376407599592387
9.4875185816050092,5.3328770645531831,1.980661078058612,12.600631986648372
3.0992634403024173,2.0132856613984043,1.1833442376711696,2.9905938985786862
9.6710419672726431,2.8965629679895804,2.2686596865787556,11.743940998701857
8.4070734086807732,8.9021165099270245,2.380300188204965,16.071332570342356
6.7494560357308329,2.0098645000952651,2.3530769664946134,8.2897113156250679
8.2609928370363761,6.0653388465030007,1.3416649950997004,9.0703444512823879
8.3609187118646879,5.9160160520576648,1.1038642056022487,7.7699728196674149
9.5682165025386432,4.6647532880851026,2.1720519491676371,12.798708946641822
4.0270668307134976,5.4506161611715971,2.3034735846068073,8.6769540362904483
6.7206071628664734,8.2446491002126745,1.5281436159784154,10.412278342589028
2.7603935805152098,8.7296296497196515,2.5325775488407576,11.106567704247841
6.9293256001929704,4.0827883473220004,0.65977174019639562,4.4696200886952155
3.3703304327423105,4.5799235277418386,2.4976719491474002,7.5514516103058753
6.5196048917795348,3.9398628242266618,0.54023808242970317,3.737813220639334
6.5794441122707976,5.8389072044085211,0.68381380513653478,4.2217242396680801
5.7278812238498187,7.4660668612705035,1.6346000331849009,9.6955749828138416
6.1810542041049823,3.8260230037073644,0.46879620046853754,3.2632787698525276
8.1113871200527043,4.6458859364389333,0.43201775350027588,4.3513686275864112
8.3939577320965331,9.4430769407132047,0.30129686041426379,2.870892226154679
5.937225724603433,2.3885543187756646,1.390791649235658,5.989819320225684
6.7967475321808983,5.6861568419165298,2.2365597032305744,11.2369926160471
9.4498898855208147,7.6924643327742226,0.38709587569978915,3.7209880069775929
2.9578687080089825,3.2036320924597925,1.9306440161646385,5.0681151696518683
2.9368285272008841,2.3789921600438548,2.3578182935404661,4.9174456149749473
2.7016720952861473,3.105642973108246,0.72000212144467779,2.0804155207704467
7.2629062803242226,9.3505855482454621,0.6671593370535106,5.7863311683639456
5.3488664063230358,2.0740782545689873,2.45200243405134,7.0732110786830287
8.194571329134746,3.5065757984908146,2.3578115248752365,10.961295388658499
7.3698513064687408,2.2502681032131564,1.6473544156604671,7.8686234717195065
4.6691020666259053,2.8850357404976261,2.3479996982349505,7.0012424636271255
9.186932378892287,6.9611942930263702,0.5318901935612369,4.7564542295074315
8.1002571765652185,3.9331112699126862,1.2862037948468861,7.9494363225933427
4.1642795272814057,6.5536964034454144,2.1444938902659323,9.4824326026053214
4.9135361421764321,6.7215630621290092,0.94362989830990851,5.5279916838548298
4.5155198416341031,8.7954826647182323,2.180822286083882,11.968973855395364
3.2608931889999972,2.0379311432949914,1.5604465109770347,3.8274052947042252
3.1822669803375332,8.8269556747389331,2.1756649698705828,10.953932876989171
9.4890197070059514,6.952952691415792,1.4616990946433239,11.136329475130939
5.5032322975900261,3.3019478888396607,1.2197608505545441,5.3564190186820539
5.0665585822192787,8.183499105082273,0.8479730411965809,6.1469366950769126
7.8374856694190234,8.8439323343246858,0.82094835358753748,6.7202872937814169
6.4239445220231994,4.0341078700332584,2.1787270264284899,9.3351329143190185
9.4891198947076987,9.350349447221447,0.59727587008490124,5.5445107294208675
8.2424119512751375,5.6356594423892625,0.51495587527736286,4.3408888355866386
5.8349565129963228,6.8273956346665718,0.7407284125553254,4.6756423546811181
5.0108757878466097,9.8771962689411481,0.73836627863480464,7.0328010971758923
9.8930523593945772,4.8922886291135947,2.3577690570172494,13.797178317205551
7.7420818880291478,8.5052747665609019,1.2962665586855311,9.8273699797477896
9.6095572800307281,4.5471929426276771,2.7759711434012058,13.951238280918989
2.9478286177363309,8.3937081779319271,0.64302814447653089,6.2881516119340084
8.8042694335262617,6.8058713509011399,1.9338495642341085,12.899393456525337
7.0965910719296605,3.7308455618032115,1.4218237680031265,7.5114232399862022
2.9753734266809007,5.3122087503138911,1.2822954417426848,5.298907390715029
6.7060639997537654,4.5410850749084934,2.4877104976352058,10.674046207080316
7.4887709208435904,2.624867144642911,2.738989114570999,9.9570216651013315
2.0984214871088227,2.2386781607975799,2.4821473969354466,4.1037208551111553
5.6345436947339724,4.7718292432574474,0.78075169758783258,4.0395664118130714
8.6031960895705701,2.1522731825398926,0.85199480302233521,7.3662575181086307
4.3628722027527189,3.3239020606542002,1.9401846977376584,6.3682460871754456
5.6683846543884089,7.8014665668069503,1.0227089540954792,6.8490519397345615
5.5385130165431455,7.6647298854687032,2.1368128269514495,11.616977765686567


==> anc/competitors/data/v2/law_of_cosines__s42_holdout.csv <==
x0,x1,x2,y
4.8592678546038091,2.4811877575595336,2.5449183259428594,7.0509352197604578
4.9776692707221706,7.6886028124370824,0.38432010125357546,3.5962027196550141
6.6080292987356266,9.3198600118615325,0.886783528292034,7.2589642387722986
7.9767351382717564,4.1293819284597371,2.4689961194818602,11.498273082912634
3.4768588105397278,3.8369984345279118,0.4625588180268142,1.7127619974038983
6.6768451695264357,6.090923654173614,1.1918283157073162,7.18249797512921
6.2781787574276242,4.085164047699064,2.6627566236939253,10.08116280297433
6.8199373485329957,6.9025426323233843,0.49888057270274344,3.388499113681025
4.1133092767429229,7.1774460392432964,1.216556986945341,6.9248324932756082
2.1173182421823595,6.2712195925495555,0.72186135707126731,4.886579089317296
3.8532717663124219,8.6584713949669094,1.3433330460223092,8.6469334759078187
9.1149990307648956,8.2193455488207263,1.611993207118477,12.522459331813483
9.1651283430029071,4.4773057775430471,1.3611025295331367,9.3253463845841846
2.548368427173231,2.0338083249728642,1.0166393911425164,2.2750397320097382
5.2323720879851994,7.2303714265704029,0.7888248505894202,5.1319704103398731
8.7949386742706928,2.3072814865309184,1.4078520616461729,8.7229959809372275
9.8341393983173067,6.4715533767018014,2.1430770378619841,14.405631572617374
6.457806223270234,3.2330734047321679,1.7287794168369925,7.6632588834564048
4.5369450961678162,2.8102210000792187,1.3130742942050264,4.6884863405535686
6.7999957571070855,6.8194393214386899,2.0623407363422914,11.684130284156399
8.907723624363042,3.0302576864122885,0.75708190824381316,7.0207606952108623
3.3431105636865581,9.5226256862428791,2.3724789309543381,12.149308572271593
3.5518356372213553,2.8230623086875646,2.7615821705147288,6.2616833868450517
6.1147471827878217,3.7783086651914868,2.4059073745718234,9.2694194104930219
2.8051612424204126,4.4647281919004085,1.393370507629311,4.8354675157202598
8.2743134304255843,2.1869143754200682,1.7137111489693313,8.8544574940756746
5.5525030841602057,5.413666885120584,0.33455142817358202,1.8309562514502209
8.4969732489080378,3.343803756951667,1.0041904876099186,7.2717159880543756
9.2569872558580073,2.8531335811908178,2.1727175812196156,11.123934091966841
7.4347529770979905,9.6416799382451845,0.83392867099696688,7.2040959572309404
4.1318604416233153,8.2736987651080369,2.2971643042367349,11.442723314009777
6.0462345252058398,4.2379983622941317,1.9955768013951964,8.6970047446624026
4.6255880520727946,3.4474817028783038,2.2895784608124146,7.3676254599957396
7.4879119434273376,7.6556626277203312,2.2940678987044616,13.804272487172593
7.7724247457075286,7.338028341784641,1.5486255924757726,10.570168878510422
8.8165148452637077,9.3872460681280572,1.7646171992557405,14.061761750254533
5.2133545669789774,9.4122889433266295,1.7038958340140671,11.348744193024775
8.2006891484434377,7.9484771629401942,2.3522358466184707,14.907938191958843
3.6904969095621256,5.234190735402164,1.9052066704847004,7.327790741813609
5.5058458655918612,5.6547586551636915,1.430259472883723,7.3190435626143602
3.6874957573448475,2.1451235849510137,0.79997392248053778,2.6789544951089854
8.5186148034961811,5.0583078902802852,1.3754147947763904,9.0234310347271922
8.4221841710124377,3.1147233487913537,2.1219974842532694,10.397666329210121
7.7459685225229666,2.0538614837634395,0.63563178520810526,6.2140403714641481
4.5959066595726039,8.2826706477164151,2.2049603253392189,11.611803373127811
7.9805410515488262,4.8054770887757972,1.9193311147942493,10.629041378303473
7.9237635018485264,6.2758873533514929,0.31051845276389267,2.7334982556762064
8.4858098003479725,6.2645676246587891,0.77952439664936812,5.9694216684809005
4.24404139975357,9.4486260410655412,0.93914813417584875,7.7415658430832979
4.7963296025302036,9.1859647983513089,2.6171312962528903,13.552157512664049
9.6057733242182266,4.0051325065517158,2.5028412024664206,13.041716958854924
4.4220705356253536,8.9388434463408952,1.090991636166331,7.9350318558068507
4.2067872982446248,9.322867489962805,0.90942833949666158,7.5123991743270677
3.0457394076611042,4.0364913754419778,2.6904798031171802,6.9063920010484328
7.3525498074967839,6.5934726293663601,1.8586846015201151,11.183151247627007
2.3400982815221116,2.4721303121633786,2.7233413892541485,4.7074634651236442
9.6183617657844156,4.6376535325560599,1.3999792315358832,9.9426135785055259
9.6429325044763736,5.6369714935472599,2.4862661780750019,14.524299644192597
9.4361789387186636,4.2440704376831304,2.1167115381388952,12.1917714232876
3.573828779483371,4.950311507007906,2.5174716052350403,8.1234497785662025
2.6021241059330142,3.9257418445866641,0.48708757856232465,2.0317577910542339
3.6607995452181799,5.4456325308177256,0.6491314909311674,3.3607995753688784
2.0902557641078916,2.0263261986770651,0.9729801527197719,1.9254389156696654
5.0368669376110526,4.1145782300048905,0.34498411464711803,1.8145983403631532
7.995388674679484,2.5088148367585221,0.48781994398962136,5.897624486185733
7.2488398224900301,9.2522525984098465,2.0444785173513056,14.118719693331981
2.2956891020328554,3.2354044172295886,2.1091400341066304,4.8326378766085734
9.6227008472530535,3.8667688082979312,2.4977284018742667,12.925404030460671
2.6350795428314111,7.3062833314452931,0.93248072664576775,6.1141066786751113
7.9168819199628144,7.8306621916006582,0.58383484610664582,4.5327230391594808
4.8028775893286975,3.6989611190171914,0.37251573152194351,1.9119515085956547
6.3839229393241315,7.2967017852725506,2.1276321170908847,11.968011866344687
2.1198661111276396,6.6478586571546563,0.70076378463630074,5.2100429081990125
9.04974535128963,7.6269673791089385,2.565542002358566,15.994850225913385
9.9121712580706607,2.8506714131087634,1.5694020781890521,10.310124822038196
8.1543765546574569,4.7365794102026531,0.95081442747022193,6.636757288315394
6.2710292435648185,4.1123253956966321,2.2287453851995083,9.368892065534892
4.7665745401026438,4.5163283306327351,1.0331454251793151,4.5900136979689501
3.7273979456415471,6.3828640156104814,1.2112372609254818,6.1556347713685327
8.9498868173669486,5.1663502175933704,1.1452304347369955,8.283356564269436
3.9040719760249427,3.0414194977717939,2.0704931576106289,5.9892414680233541
2.530771316608611,6.5154036473829606,1.4534565058288447,6.70779621964423
8.9051550341572927,8.711109927286957,1.6674498520359622,13.044441148100514
2.256590547105275,9.501235718414117,1.4291281624215417,9.4504569760282013
3.0408335703489264,4.2821521173318944,2.4804669436198692,6.9382258993840749
9.5985349295056448,2.2278884144445525,2.1201584357174004,10.928260144665792
7.1530605236893248,6.3736132712663265,1.4478032112566324,8.9779037135549551
6.8165898843478114,5.0679133113116013,1.7429642962105014,9.1644068821862419
9.018925576538285,2.8351041529516889,2.7468680794817839,11.686981903360675
7.0183989638827446,9.7138458678591508,2.1076074590201541,14.606386930559113
5.4348339667792569,6.1501202120575345,2.1153936216939875,10.099232774796123
9.6756426598419463,9.8727934205832923,1.5002464012621082,13.327514333060714
6.0408699187297312,9.0000009567478703,1.0334061198518272,7.8632559185238984
6.0111547798459686,6.8540278746527541,0.37202599401713526,2.5193795521713991
3.7750355407838994,3.0197290696119996,1.1164242391798327,3.6555632595505285
6.0519347799976924,6.1708444490101249,0.97099306133609242,5.7046997299002156
4.274820607436312,6.2190851427132952,1.6595240254958938,7.8525574982988005
3.8138336828091886,4.0942281268206262,2.2106987632733062,7.0679310133341762
7.5613389423294057,4.4533945854571719,0.63844515732414675,4.7880220680070567
6.1031384546097884,8.049848923741461,1.6081140469075266,10.281746242150469
5.1353729506103356,5.4223711032653314,0.98175878272361583,4.9833696195211585
6.8434998352685597,8.5568275522497075,1.1862231274124113,8.7243709181218563
2.0833370010309258,4.1859365888618507,2.5374465712219685,6.0180095711562336
4.5020813243810069,2.2594627189714984,0.71840138153359412,3.1713275031340808
8.655967667202912,5.4971260674431459,2.6116464555395269,13.684171993781572
9.7429879566292197,2.0266526430305669,1.3751017434326511,9.5579356408701468
6.8573632589109703,2.7845449608995496,2.7683368943769509,9.5045712456641986
7.0022722727711493,9.7834228853353356,1.4552265798392259,11.355523724807833
8.5393543560591354,3.5727056354972895,1.7553310088242924,9.8428040445902845
9.408835637106808,9.6966034095262543,1.3134926798242648,11.666922987864627
6.8599540019224543,3.8300320364637885,1.1446778842628926,6.3251941657537216
2.4517544431787206,5.2122130438765,1.9510613182494505,6.5318135741798544
4.5399833055543919,5.8978845028059208,1.152090480742928,5.7985480990212261
8.825258011027433,7.4072990474868527,0.70855841942990416,5.786213306192165
4.0465977092208547,5.3203698301833526,0.50458404650422339,2.6436092560016675
6.3024054333038535,9.5609486479371508,0.91174903638490012,7.5718991228809562
6.512466693408367,8.3803410206983422,1.6671851973876972,11.097171949473523
7.8836934934162564,9.0969512738154243,2.2894003849866271,15.470470634578387
9.5385196363060221,4.5128533779044062,1.308592486158064,9.4357486286853973
6.8260321203672083,5.8570605733003926,2.0685219017372991,10.912172197586953
5.804666994842326,6.5214579312867542,2.0260753099639484,10.464900407479268
2.2374464414238844,5.1877170647300357,2.3491042530636994,6.9438383601620535
3.1758323936434927,6.7162321133689513,1.524159788048719,7.2941707061664776
8.5463878476413377,8.8764292238849372,2.231057484742911,15.648861111751984
7.3867087149930084,5.8893160399130489,1.5028517370218375,9.1291026585939665
8.65783538909022,2.5982403390112747,1.0658973274330084,7.7425004987727215
9.6066756111124363,5.8014792625215126,0.9103516315668676,7.5871358043350616
2.1352462224213262,6.1117130613653261,0.78411444805594788,4.8407780669761502
3.502330678265551,4.3398043769822658,0.69819051873660531,2.7954416042328099
8.9933081605558485,2.819281874034349,1.0945233751157004,8.0981000855351972
8.4120978202328835,6.6206335983257212,1.8532315198782254,12.068104791346165
3.9022740012732431,3.6516299447607752,0.55558528491696868,2.0855099343633694
7.7114688134913605,8.2891432744656512,1.6350965436046925,11.678669139993866
5.6095854168916182,6.8385614539771353,0.69434721992580806,4.3902090400072096
6.006509374600383,3.832639882906796,1.4513637838353024,6.72915183451284
5.1219226158629114,6.98675472374096,1.8707409263028638,9.8079452850252533
7.7283141797936148,9.5269744287941904,2.6881208516089159,16.818506541308306
6.1431974977621628,4.2228318766156479,1.5875431052882738,7.5126575471898196
8.1359713559761495,9.9503621543113141,2.7529387992571253,17.749368588113501
5.5481062551981122,3.5193781188369586,2.4876127396209151,8.6117175479000387
3.6422186692617915,9.570103158007182,1.5751280150736016,10.254491919962716
8.0832742643037232,4.1607121141706731,1.0771799659751449,7.1260142943271116
4.0217820762662599,8.4503900052796723,2.6660694325643086,12.1660959566847
6.2822322026170401,5.428248270912631,0.96153181719602387,5.468285766326006
8.6300833198917637,6.011721044537417,0.82894904161540017,6.3648530169484081
8.7662982789410098,3.7167246372058491,1.1395870435797637,7.9640140593776101
2.3489332089022081,9.8890866705538905,2.4685027372944921,11.816796770769725
9.6393174842291121,7.2733538463680185,1.6765494319932019,12.673564172319105
3.0252419494867722,3.2114422962495075,1.5890968961274541,4.4520809697857882
6.8962934700596117,7.3002363021711894,0.37293973873504666,2.6616752275939568
5.3486472340257611,9.9399576032331858,1.0429668611113996,8.5939718005725272
5.5437998719465291,5.1957844015953816,0.994607364715834,5.1325214976974642
7.2695521637438745,9.950729938895142,1.124811764493352,9.4582509578970182
2.9449689810539708,2.8460327406535466,1.829128073130819,4.5885884283120557
3.0904441875636515,6.8130237989577811,0.95969821955353174,5.6397245658338084
6.9407419798335823,9.1747085645883253,1.5248277446607597,11.247077186890884
4.8452090566667421,2.0493144258010405,1.0055942833530815,4.1279150317630808
9.7686465795390749,4.0910353942088022,0.33273274144168252,6.0513670866282849
2.5533700053575732,4.6720344699829441,2.0911772549807752,6.3411739534733469
2.3538767370122962,8.0818945052376385,0.35503332746996158,5.9315282784312942
3.0913627996381239,5.6068781575958822,1.2678948444435387,5.5365258875635748
6.0042879499683517,5.3812363621418386,1.1948285151526448,6.425115028377383
3.4632702244874194,4.0473777769464174,1.7200633353773871,5.7047861941346882
7.8410714266160522,9.6960408413409098,0.9880906266363243,8.4747960318070135
4.897698999128294,8.7614868497703888,1.5087708290158142,9.7688971745436302
8.310792687396658,5.5390314693552334,1.6690769161083638,10.429958378215543
9.6921889360214593,7.6123345809576852,1.158321400902296,9.6297700532059434
4.7552002572198582,7.0286215223354791,0.33181609361638026,2.9689537134447841
5.2710419811100842,2.2696022426070366,1.8770426216869116,6.3362710777260425
7.2392930883761135,2.796536175697339,1.3461491653000033,7.1560012429970312
4.4095965233879824,7.6900084860896056,0.62877685418046481,4.8715277928097391
2.8426704252360162,8.3853433290962762,2.4659161346053984,10.751448985911116
7.8154261535033775,6.8075766167757576,2.3579805369041917,13.520363463833458
5.1733616957049078,9.9090841747562983,2.2176427198059332,13.665415905643675
7.4988427723984463,8.7634243700805996,0.47741298223938411,4.0366972823895075
6.5214943111601835,2.917662988780851,0.34648647951096068,3.9050156461443706
9.9942355856829224,3.4974287317695225,2.4746300242690569,12.924548804841594
5.9343153094312378,4.1076211869476067,1.4387934675300917,6.7581018638496699
3.8628033921022915,9.3918047500414286,2.2824575557483588,12.268412586382397
5.5732788405309925,5.2915054460033817,1.746092507936897,8.3275403033727251
6.4545216601383197,3.2590758584455743,2.0458317669413231,8.4572270432745444
4.3401815765855085,2.9437982827555267,2.1835266617313307,6.4960660699644333
7.9426978896434557,8.8820450364054953,2.0550856851020538,14.410691458622386
6.7471170445057069,6.7334675700773099,1.8077279113235785,10.592007798869435
7.14743383441178,9.4499598345438685,0.55581662567679324,5.0632135773201092
2.875760959870191,3.3070904982482947,2.3464540706950761,5.7030645921563146
9.6068932432389964,4.0166351176185202,1.0204708288853224,8.2502166969862909
5.5981868741858216,8.1956436108405697,1.6822507833121625,10.426616736620792
2.3811361099215924,3.9896786251413454,1.3938440448288902,4.2711568605444601
2.6151734902301387,5.9717742612532563,1.9679430686355368,7.3879871558606931
8.6970284635758226,7.0061599405129824,0.5642234859907882,4.6634424754885586
3.5076396183276559,7.2352624112657882,2.7001921617546172,10.514041294527955
8.6049079525622378,4.9046192152393164,0.56400568521308347,5.1735034593398241
8.6448290655121198,9.1364537319359016,2.3356711156490384,16.358208905530766
8.2834013703603695,4.9443123665699842,0.67918624607233413,5.415437599793564
6.8155613266386323,7.9271752637813897,1.4281293200101246,9.6916540456906812
6.8339367261065771,8.7821170346373663,2.5196818227963504,14.879078841330983
4.1521254696462391,7.0784212071885682,0.80817522723082491,5.1708001380299082
2.333942177174098,4.7978403958142772,1.9171335305828174,6.0057395735325896
7.6852392038728023,2.8335842182061564,0.80485293759193866,6.0745397430854551
2.1193034138792797,9.5147291484261167,1.8093068742273781,10.224945778302773
2.1707618916704456,3.7747102426470427,1.5653035835550573,4.3440338412621102
7.120193110946281,3.3605761594645518,2.6810749214146137,10.240166879380162
9.610919412769011,3.4139300093327822,0.44911070764030475,6.7015057388551016
3.8111086514390955,4.3288049281993448,0.58187598448470157,2.3870294514783588
2.0570847672809869,6.6729171877432476,0.33397095156648182,4.7773179580464946
8.8963831314474788,3.2007318335483221,2.490195154986524,11.605127279496969
6.3074712545623814,8.0410201771135341,1.1925929493785443,8.18452448092407
4.6315084015023782,6.4689464789236943,0.44291332490878355,3.0262572326436392
3.8236425302943635,4.2404850203122368,1.9984055843277273,6.7860014619848723
7.3589889115635945,8.50098280249167,2.5991574837760147,15.283279576443064
8.4866210077957582,7.4259620501695611,2.6098636282264591,15.356034812980303
9.8975788991527516,9.2440397099795319,2.6336612273703688,18.528353350844725
4.3054948881755939,6.1684990242943254,1.7118239504431694,8.0033622805221238
9.5262747907543428,4.8489417304364562,2.7653907765589034,14.148713233755879
5.2046735298422977,6.1787247289287066,2.2054630974867329,10.168535048119427
2.1589298130005323,5.5598911816543763,0.67665860374731235,4.1056031123540313
3.2978849551061593,4.0764917871219994,2.7229166565833083,7.2151990142493272
4.5276190390802089,3.325339360946753,1.8772923415713725,6.3751489640339365
2.713109868776483,5.2368505782193271,2.1180808281070025,7.0407789357025088
6.0644325104192101,5.3653077432235916,2.7121563955478059,11.168266815450346
2.5644095319660352,8.2001932186727444,1.2194258784171998,7.703497724807578
2.4297706175622196,5.5899545076648076,0.60210102652619746,3.8423597594065995
6.9120168643649365,6.526896818343463,0.55558506916330852,3.7039623467847651
2.4968477414151149,3.9342298802235236,1.2518295915212072,3.9435520241814852
8.320691083447219,4.6220474486146719,0.64871749175727,5.4134083859422377
2.0449768370535866,2.5034563624055064,2.7811374621157525,4.4755165051612584
2.2986956994073289,5.3285102636723813,1.4329361236521352,5.5054986528471357
5.7077394914845954,6.7837118658851159,2.5296757901714364,11.915740378346996
9.083596506173814,5.7345161302062149,2.4853719523424327,14.069067224654583
3.0932458655217436,6.7137253229499319,2.6175080507953643,9.5185101290008944
2.4974748031059963,9.5769780687801287,0.60439228557451097,7.6546536018072606
4.1583935566832366,4.2002919898130191,2.2443830745815512,7.5316413969532601
3.4911015824854887,5.1610999791177896,1.3505056210989823,5.5633111178943686
7.7439020936487974,7.7727853852203879,1.1230921835675554,8.2626023747295019
2.6330489750109702,6.0391373716909129,0.90162502860778315,4.8657750953048202
6.935464358807625,2.1009269497939869,2.6672173202609235,8.8565500015379399
2.2766069026607036,8.7536296017183872,2.5151578960236023,10.681673760905968
8.7681191997243104,2.9505948816426439,2.1272013168888915,10.626051008728787
5.0367302750952581,9.821105597086639,2.4823474363449227,14.143000029301588
3.4422603007561907,7.4914404578954974,0.34016494422874105,4.3989912866893208
5.7356324820765021,7.3496999771563933,0.89767083896102529,5.8612055599319053
4.7732797644824014,3.6397664349050007,0.62631277837583876,2.8071475515428035
5.1689650523264961,6.6330733417923629,0.58868006061536993,3.6994707191959266
6.8213618321411236,5.8467764376442011,2.5939183245043416,12.198974720418702
7.194011652167184,2.8705597575746324,2.5134122663054796,9.664938275507442
2.9588253793560755,3.4787475015926184,0.3335770507239974,1.1853599408566542
6.0805094963430157,3.7175788758193713,2.7168646922583592,9.5909179248389336
8.8728129227212378,8.0573528870994302,1.6992667259604053,12.726598554482809
7.1327592275212259,7.3885019855804694,0.56496606907481373,4.0551174086193331
6.9713116971639053,7.9645361079185628,1.731977088689997,11.395358186228794
7.0534802876490579,3.1095543741417266,1.8222658343608664,8.3866602528818976
2.7954263515018001,7.9555045395661956,0.53202447715055223,5.7248651252903766
5.9811680483509617,4.7340500954558058,1.7490373637957284,8.2599081587106724
8.6841120003204111,7.6760663827709434,1.8151154787951413,12.90679089037868
8.0261588789137104,9.5847936104282621,1.9982134630381174,14.834589135155385
7.2421823200966813,8.6913079432643769,2.4850602902186871,15.089920030876074
7.4160536927294904,5.8494384665535479,2.6308059400467214,12.841312841786692
2.6636486584101702,5.5284293644180753,2.0681575495517976,7.1909767689970359
6.4241446769160788,7.145232711835642,0.33026698406033561,2.3412481808758963
8.5021639814077581,6.0839437325856718,2.7523455924896338,14.318369822953768
8.0864791460908219,7.9768294210839601,2.4533551502481759,15.121612189427978
9.1517916081994795,3.825885788871167,0.38850092775988887,5.7951582884723614
9.0359550803572244,3.9011161335766484,0.57601535055812281,6.1434984469650828
2.7188638101225244,5.8495481960140996,0.53957578318847121,3.7842155650762868
7.5401802447845174,3.838015083621567,2.1446857630480873,10.149243372112791
5.2107079769867264,5.0935040931328146,0.42172299775448258,2.1597392789631797
4.6399353679848669,5.5403188405651029,2.1937451991657011,9.0675473205147341
4.1459191514050664,9.234923027312874,1.9798089047704082,11.529370959628571
9.7781021880400054,5.4393135086863627,0.68228698759731088,6.529806938042289
6.309504336369538,9.1658277231278937,2.5672910583739195,14.863721031297482
7.1269579197944894,4.9956242675324853,0.81380616637674907,5.1816202997366583
2.932968455266276,4.7732398369203075,1.3997463686336638,5.1594694855749372
5.1385789778457971,7.9949634647549175,1.9429974443806086,10.963817454122751
4.4500143458081283,3.7126858468365427,1.5979661023308707,5.8723355323014825
5.9628051949669327,8.8205563600590846,2.3198788951211196,13.601049704253285
3.5924785343354975,6.8283662259116387,1.4926658381148095,7.4634566813716363
9.3362089282588769,6.9398999908583017,1.423245288778906,10.783132843224015
5.9888446295158264,3.363528515664969,0.65175985737333209,3.8923611153111595
8.3994250781097755,4.162884788406167,1.4675465590781165,8.9817784428736012
9.8600571070352778,3.7673339869976816,2.7255963585149163,13.392897792832164
8.3323953824224617,6.9153315004983176,2.3414070484245997,14.054377850529406
5.0902211352777726,4.9360483749517101,2.3295444258135336,9.2113189762773278
8.3317917771778802,6.865169888959012,1.1573581200018048,8.401702990143038
6.170124087515676,8.6432971933178315,2.1524243366675462,13.09101436454557
2.7628495491866571,7.9411648868529099,2.3056510118781941,10.0058182179071
2.0511911656619128,5.6448644442196301,1.4705397773697435,5.8098267575466052
4.3868438873360063,8.2422736262095704,2.2550253610567323,11.527710913131415
2.9354790348078872,9.0223934735012055,2.6674687116414413,11.711009549293625
7.3749880034623514,7.5899796845806913,2.4316850559953189,14.032288653599377
3.6555559648466662,5.2326509379043076,0.89305915730233609,4.0933704234484729
8.7632827834664972,7.5829912563337487,2.5080668979385332,15.537376565292265
7.6351737152220291,7.6822435226817296,2.2867359249577421,13.939396123575962
4.9067988925062682,6.2549346791832248,0.74765042995526942,4.2648725736627835
8.6578002195796611,6.9175986752718197,2.0801077481249375,13.461564117739382
4.1611130012273891,7.4333865886994337,2.2491976218802487,10.554228703584707
2.5108953305726205,2.2423114221836808,0.80652838117519399,1.8815546815159341
5.0146338855824073,8.3499083839205355,2.7282638620105333,13.098047830335981
5.4358793294720655,7.585117221487768,2.7522162949889646,12.781769127315243
4.9669053107225567,8.7864236574620449,1.0554901098737108,7.6719211644574985
5.1861907184380147,7.2408921760096323,2.0087061665548687,10.543970006921931
6.0700275525088276,9.4140686526796991,2.7997811237692951,15.269106053338366
2.410016155947722,2.65410850660205,2.2782107975669197,4.6006733250915781
6.4392372276327441,9.3895462626939725,1.9621718370064938,13.257250402972666
3.1081991352270366,7.5408525406159148,2.7239699836598312,10.458178496269268
4.0143854443354927,3.5666892585505767,0.77665668580722158,2.9002641022137015
3.1126313278527897,5.7899952239628751,2.6850949893937326,8.6928646639687042
3.0396037249805126,5.8421722700397885,2.5917501740571511,8.5820255411288233
4.5006129948456541,7.6366383371829043,1.3045489380917097,7.777378469270432
8.3033019257143081,4.378676781246754,2.1898957492855891,11.415527230710952
5.4476851273206499,3.3124585510789162,0.82368892317820142,4.0156549225078848
9.0934388990637416,9.3216855897247317,1.6084758523166809,13.265400128898884
5.6147908328412672,5.5089137015651879,0.77199463854008021,4.1890371085893756
6.6468025163019249,6.2898630177798607,1.9613901807523064,10.750707808620806
2.0837122649974198,8.6236438202447392,1.8534014397323364,9.4197032224829176
8.5464155869283758,4.0605145811983823,1.6829695258447639,9.8639819263190613
7.590992648996469,8.0004053944489399,2.045041934806382,13.307795220105739
3.5190698154947926,7.1478833459263713,2.4622974567352989,10.129972743838419
7.9104981885101395,2.6626184759374221,2.5860837647319261,10.269201997543727
7.1146684905174151,7.4501671032436176,0.83428493794483871,5.9089039901913498
3.3851631687187922,7.2890532747965979,0.97392938042175747,6.0706407178265387
3.0553921667683905,8.8683768630126245,1.6337143501512561,9.559862982918629
6.6109954889958749,9.2131538777547988,2.0075894825562863,13.420883175519924
2.2669281076486447,6.7383355683571029,0.33153262280620488,4.6537224182817241
4.4044412443786678,7.4016440044732823,1.722154432827262,9.165935854154208
9.1860983117045407,3.6977552417073696,2.4856642433803082,12.324600018453495
7.1997660254002156,3.3403074074986527,2.604667420536769,10.213958053675814
5.8129430263504211,6.6694496462379265,1.704249706339011,9.4121687402613521
4.4156337489030903,4.057014762763937,2.7165150593985445,8.2823469083033832
8.3168607796443208,6.9088938193426674,2.1177283947843892,13.291714327980497
8.4706059789755095,3.5845108073018404,2.6800035469305188,11.788580043405624
5.6376130341554012,7.0146001990049642,2.5917584574121713,12.182829725787711
2.7149651201999925,9.864974363941208,0.69158852432071893,7.9643149070890553
5.2657833551722009,8.6213861116056538,1.422453252771011,9.4147254743898454
8.0848097137772683,9.1928295111045486,2.0610545805202336,14.827747865229419
2.9936978886993195,6.3622236731267714,1.0455971350289641,5.5082455287562349
7.8008835267297121,5.7812369558827301,1.8283201928764823,10.828139511744425
9.8194197671570791,8.0575315560278291,1.8372821686107654,14.248380896946932
5.3654760852516103,4.7924676551327448,0.37690245431667102,1.9844639037552192
9.3172246368848715,6.5609945808272991,1.4726380957163514,10.857058099831539
8.1361348415802226,9.2884383853424879,1.5956501117106427,12.499115604790381
4.7423596090120146,3.4971123194970888,1.4298803881067459,5.4828062204030816
6.550325526727403,9.7747968792876527,2.7262886354693201,15.988246861619245
3.5633508879859885,6.3228810337556824,0.94821559934621025,5.1380484952937246
4.5497555271004373,5.368443753080177,1.7002117631174245,7.4715997630660187
8.6795490845996817,4.1063983447633614,1.5959071043353903,9.6946826904084027
8.3036549082793485,5.5510783939236834,2.7365965644814416,13.582928623740761
8.84851003078726,7.2674132524399919,1.7066850038040349,12.187474804650028
8.5693660317241562,9.2638552686546056,0.50192578373679964,4.4794495466046484
7.4307846747383666,5.2286593338630967,1.8849629392335041,10.32320117919156
6.4464844810923152,2.8907151358163254,2.5402577571256271,8.9802813566040722
2.9908082656872752,7.680339421242107,1.0431159967095873,6.6932748627947616
9.5660268703366071,2.8284925544484976,2.3968284804682742,11.802418338183246
6.2036321339314746,4.2238074422240777,2.2375414550587709,9.4199286291396529
4.9681758948251309,9.3028823436222581,1.0405437094472614,8.0297201648894969
5.7237579118207096,8.0138033489830054,1.4683485475453975,9.3595144913301045
9.7258801035623694,4.5768784783404772,0.86714921062061712,7.6117650805560242
8.3406699372126738,7.6808929643391499,2.2300985469356234,14.389212129325955
3.3735778939671119,9.4664102607765663,2.6459356634278266,12.53709655730089
6.8288686147695703,9.4376419486069452,1.2695108219170672,9.871810765319454
8.7653970725183044,2.4805042874211072,2.2627878326305986,10.522916715660763
2.7359301916710859,6.1927332313628023,1.7722345352745286,7.2536252202709504
9.3136499332240703,3.3316904060011687,1.5661768998207313,9.8771227384897919
7.5224410189320752,8.5401742290659435,2.1913300768470503,14.290987823152582
9.6595891478180125,5.4089386194306988,2.0976221417176832,13.232693119285976
6.713173884021165,9.4548419811076592,1.6437807124044308,11.988221176930711
3.2376216202700645,3.623066336972931,2.2648849236463215,6.21417478845167
2.1601406952581277,5.3638633190814318,0.66157978908487403,3.8926727216823083
6.2469603027683727,9.3249134424820106,1.1467902546592657,8.8344056198678125
2.7380520924170861,5.1768143970216203,1.7913968489674756,6.3639210923338503
7.1598450522504402,6.9503617432469449,1.9870018780089915,11.824084544220629
8.0559815497393643,2.1863924704451145,1.0738501750692415,7.2721990318833445
7.2141796925402497,6.9498523615749734,0.64760973484024154,4.513616537298863
5.1192772529803872,3.3969130195470578,1.0243155247448883,4.435277436166249
8.1792216188679667,4.7942362405386101,1.4566300370549652,8.9972313484461583
5.6422550985333695,2.1547332350324595,2.5415751977700731,7.5196943969457539
8.1820229328810097,5.2285071471087683,2.0074756653772647,11.422290214711756
3.1982147823376401,7.2249675930990787,1.5989043938199907,7.9829536877715102
4.250296123563265,5.7668988311168174,2.7366090773882021,9.8172677061500853
2.9959439866802997,4.2700897121876702,1.0257429401472782,3.7341646295281539
8.72761258821998,2.7750632301941573,2.1012632200928101,10.410543513994552
9.5492972866521111,2.0420006199013807,2.6723196705169636,11.407990766462412
6.8069885371348224,7.5178101137367221,2.3350838719776794,13.17874160931977
5.3277118993711587,4.4118338748033814,1.5219479744141486,6.7493219129583029
8.0662531303340721,5.219679542739355,2.3063924088272878,12.198955917431643
7.6665811663819206,3.4088406175074102,2.5011955533310171,10.597568095860801
4.7951969227813551,2.6943103863335764,2.3640768354185817,6.976242365063249
9.1601881515091534,3.5554429470718745,1.9004558980958783,10.846033841162543
5.2609719353618898,4.7088685452005627,1.3008134980810448,6.0528086624354733
2.2582004088200307,4.0404636254191884,0.77372764072902223,2.8933669388629415
4.2399095602032624,4.0778473795368884,0.4327485091274974,1.7927391002558073
5.0757911805959202,7.2979903671286879,2.2746824507845238,11.268175145684211
5.5074604602435047,4.3992844026644997,2.0873182596393067,8.5800419738348381
5.3101467159702178,4.1210528867293421,0.35950308103408574,2.0522860554830831
7.8201854025015836,8.5746208034508111,2.4080904504347775,15.306897718088708
7.9682153988593045,2.7743923706632136,0.5773624251764844,5.8431706454274721
8.8772990331478034,7.6611793253753815,0.68811596695870725,5.6948565739686456
5.9830364847245177,5.6662075921250059,0.31998206821865771,1.8820072144135551
8.8062572836412336,9.0475282962843782,1.2068622307335997,10.133452456750081
8.3597132353120998,6.0619007404176335,1.2032967891563506,8.3795923609692089


==> anc/competitors/data/v2/law_of_sines__s42.csv <==
x0,x1,y
7.9656044370036696,1.0152039568947273,13.53496620797138
4.949905957768471,2.6797931178919963,4.4109588678078859
8.7273812792024419,2.309493895665093,12.905111421768662
7.276312261534275,0.49858870968949831,6.9588691366414013
1.8475961309888458,2.8919935761614473,0.91276969221133786
9.780601164730804,2.5738400656309119,10.518813342431265
7.8502573179131767,0.96655278223290519,12.920457565576527
8.0745787474925841,2.4596207650845332,10.179219107031436
2.1530226940799126,0.48733273605273369,2.016395328452329
5.0534734410601043,2.8975827722804444,2.4417944515745744
4.3371822180932309,1.9973487874876494,7.8971199010059339
9.3408848996374161,1.9553375420087515,17.317452031458586
6.7947860807259808,0.44418996285715839,5.8398005179767392
8.4048545194374693,2.621990177020888,8.3466108970561326
4.9907277894459803,0.27829865865206743,2.7421071338925258
3.0451484960629918,0.85023575671109697,4.5764682870405791
5.9912630831425133,0.58615906294991449,6.6283181127076602
1.574355304937578,2.2972734398689902,2.3537212574257116
8.4486805479332396,0.73515141347482427,11.333051150365661
6.6849795920985837,2.6587232132533902,6.207972204631317
7.8227896607683647,1.9719264061842232,14.403638434334008
4.1907337131688154,0.2976393183356798,2.4579838365813842
9.7362822195541288,0.21466055214749125,4.1479635702976347
9.0380900918997789,0.33947637593887708,6.0192486517553094
8.0054514736638573,1.8359979796488646,15.451156440782462
2.7517483706677082,2.3640008893204212,3.8610625300708872
5.2004890335433078,0.84409261569394878,7.7733638444598379
1.394233892085059,2.4934038758922967,1.6835193808777664
2.3886054286079306,0.35452623841380304,1.6583901435479915
7.1474405791820921,2.3626024048325256,10.043029074371308
7.7028594031703541,2.7050476614651568,6.5137074501672521
9.70758759190789,2.2846926775818277,14.67430689724417
3.9324282232433676,2.0849261167423201,6.8480956817349208
4.3341373543138202,2.4625465903695343,5.4441184500750595
5.2260023014822714,0.30840850877707937,3.1726288638665552
2.7052422317585711,0.7448116989414495,3.6674069746267488
2.1692935480192448,0.53729393412523629,2.2205456931873724
5.2813443360334036,1.5622336735210633,10.562301451383144
3.0421841414579571,2.2120079464878803,4.8758399188359096
7.0283259521425929,1.9010319803562763,13.297114147902942
4.9343672698509771,2.4980539693572243,5.9215373772693711
8.4941037645205366,0.61907507959094532,9.8579534081346267
7.3023859180202422,2.1834769482249361,11.948301620643653
3.8112997724383697,0.72121202534604101,5.033167377621746
8.4903382125568108,0.93104862855806059,13.622686630377448
8.2428792174712164,2.1167426826595204,14.089327590412548
4.4873054112715707,2.8465529192264407,2.6096181994763334
3.5949529353721967,1.8511677361380876,6.9091596818146064
7.1424595357747798,0.34715085047649807,4.8600152521966082
2.257772352483788,1.8640342188043384,4.3227895200057143
2.799173822275975,0.31434648926645115,1.7309813769363875
1.0662604277590497,2.5871934206904061,1.1226285260730069
8.082319397519246,2.1158613697716757,13.822278687184435
6.9836577093282894,0.6674451853407587,8.6455090599657609
7.3464884076370156,0.44764671572533477,6.35978630504016
8.0265612791977112,0.6955397179768612,10.286838987058392
5.13024197984506,2.8460733847963198,2.9882289593594704
6.118670763576044,1.4381137346379222,12.129782280337412
2.258172983148917,2.3170185605218014,3.3161663790143314
2.0307706618237611,1.9183025236909974,3.818762327820437
7.0156266561142449,1.7455155048883206,13.817633001219511
5.2398658552881923,0.59185168759563411,5.8466288105607651
6.0871249583306994,2.7542660246068564,4.5983899216196598
7.8849897167442302,1.0136251077897382,13.384838305547836
6.7124648800053173,1.7606464826803636,13.183717649851669
5.9822146059219623,2.0893950503904786,10.391281377555494
6.0328644467087216,1.9529295191623337,11.195443294543653
3.7355508825635098,2.7396049061778998,2.9230566745042261
1.2773605111114548,0.6007852727841565,1.44415930131859
4.9304565030912615,1.5725523938067434,9.8608978017859226
2.9312620553757629,1.290892855000068,5.6343670419824736
4.676757793521725,1.4802555696030688,9.3152034461953637
8.6806276594134957,0.52188732073391042,8.6548827418240126
3.1054553727880667,0.56205544665646645,3.3099593123063933
1.5247246752015942,0.95080397360939495,2.4818946798152508
3.532455028197969,1.0227024301542444,6.0300368642773785
3.6423438199001525,1.3553386769396447,7.1162558525902906
6.9572486325420559,1.8496663769988961,13.376939782419075
6.0132893710715054,1.9134986170293098,11.327233736001352
8.0550838819577208,1.3118894207810394,15.573222540924924
6.9788218629464875,1.3037143954574821,13.462777318322345
4.6574817529606349,0.78759702208179738,6.6011410916824333
8.3261834619943116,1.788426870704322,16.259567476856621
2.5027562791693354,1.0560104605565421,4.3567889741154824
1.2044086582047444,0.29736155254888197,0.7057800431759097
1.8104307469807757,1.3296801192235228,3.516117373182269
7.5012341553680528,1.4801582227434598,14.94088585453733
5.1568950722624862,0.80910074415136957,7.4637479852653641
2.4514460113024161,1.745636419429712,4.8281443325843689
5.5094029759302714,1.7275841311661864,10.883648733088457
2.3708089244185158,2.0954058889980027,4.1039630329221257
7.2668833756996243,1.9494609019432669,13.504182270494246
5.0154064801662761,1.9615692526067849,9.2746393847449902
4.4291910348683423,1.0537782099249162,7.7005645844582711
3.7136088023308886,2.3260669993620753,5.4076533623731118
6.6725433380699961,1.6826898357191342,13.261632509835868
4.2563134949805139,1.3648291269857031,8.3327010114612996
1.7888492738449089,1.8902336985408539,3.3967108346648778
2.0620531190846378,1.1737748030156865,3.8033199755477356
9.6570789809456308,1.5843959604382472,19.312371912321233
9.1772262163684637,2.1891053589019949,14.956305519298962
7.2973642042967457,2.5932877941540107,7.6073756430694575
3.3928296531356761,2.6868544326970172,2.980445816833599
9.7225873961295157,1.5598088979943676,19.444001058396658
8.0087581356921511,1.6047428097995364,16.008288155389398
7.4520117024309602,2.3596501090623585,10.502255310924486
5.0442535192940978,1.0490168677093434,8.7460660111458672
3.4501740566064312,2.4609323783316852,4.3424325325467992
1.8675186593814936,1.534182445597043,3.7325340471861481
9.1234215688945746,0.51281315570522468,8.9524573735534894
5.1019866085025001,0.39455969709694794,3.9224251968127843
2.8212702831570731,2.4733816698065505,3.4960206563671163
3.7536096173558726,0.35003337564857029,2.5744443818765093
6.2129761204770642,0.95765087756087097,10.162466136754208
2.5909550464530855,1.1021511093541736,4.6232018956657646
8.7095285568313798,0.66708500201730314,10.777144740603571
7.8266757685168908,1.0475120984653707,13.558661274260301
7.4751666035584314,2.2052699301577312,12.040756641563236
4.8888373579759339,0.23964367761219107,2.3207946670778989
6.6457795663219885,2.4333682462058532,8.6459758248914369
6.2568817202146203,2.5126796636513071,7.3614225153404114
6.8486194139933803,1.2051062476171799,12.791539256573774
1.7599988902590018,0.6147548274637139,2.0301877758392433
4.7422666195354868,1.8222691014517181,9.1862162221615105
1.3745275647570323,0.52311590083521464,1.3733777996993026
5.44591737320067,1.1852822749112817,10.092431294603955
3.9687509109950678,2.7877587884326256,2.7503182423626629
2.3007176997944221,2.88775407597582,1.1555187750677633
1.9306267095029648,2.2846832066573812,2.9184224216279668
6.2888011495994087,1.0395960767860688,10.844404712543819
2.5353367168319751,2.0566956327484496,4.4837699975822805
9.3260810653911754,2.1045971868068341,16.057261796926454
6.229550257303555,1.2471725769418542,11.812339606239176
4.1218282408135334,1.9303993133826303,7.7163642465548872
6.3182394233327503,0.22896464143432588,2.8680928553519656
1.2052348392672774,0.76445567822605187,1.668392684080096
9.6270329191730077,1.617738418011605,19.232855989575292
5.3407309324861023,0.64212852149739885,6.3971420944322288
8.0446170452525756,0.64794854326664075,9.7106894452837924
1.7445699993019472,2.4580215844856421,2.2036214061877342
5.3799249775434435,2.8706591072457348,2.8796698888742371
5.4163629491906882,1.7011174556768105,10.740866693615702
9.4404380947748461,2.4654882733806263,11.814880710474508
6.1455524713846783,2.873868493680936,3.2514564453871144
5.2614046095125842,0.58230889913569173,5.7870587294140625
3.4027809678270424,1.4102631557867478,6.7180573760256195
3.9841209760829699,1.2599463327731835,7.5863554136493807
5.6860516222438404,0.41613306584469956,4.5969061562335645
4.9502031427454201,2.2393914665458099,7.7687823867808108
1.1945087189229739,1.371203373771001,2.3415891452033968
8.4366273177492204,1.4671827223140832,16.782761871496767
9.0654469465579002,0.60681702929574843,10.339244626489576
2.2622418009874972,0.68850196102334382,2.8747714214795388
5.9863252918514442,2.6491797798217802,5.6601121556282621
1.9771816702189919,0.32055254023055302,1.2459843124600527
7.0501608373583053,0.82870116934800686,10.392701306093048
3.5311040545510748,0.98856019184922639,5.8986041257420077
6.934803712227116,1.5235333644842832,13.854119429265566
7.5429515285819431,1.7834019671399488,14.746235256014806
7.9178274272589135,1.5318829347967997,15.823666780754049
1.9696685136030689,0.42711140330358144,1.631844487736875
9.2441066062384714,0.85790212595042648,13.985818668526013
3.0719259180539273,2.477688638858861,3.7858188496153633
1.336713005585618,1.9214894912918392,2.5107074092849513
5.9936722245233502,1.9527024353625406,11.123727417813052
4.3383005547619486,2.0095487894486581,7.8547737072371762
8.4681076881917186,2.2598381514067283,13.072312259778524
8.2742632485787162,0.3568929006479078,5.7814695570784469
3.854250035404438,1.1898426393180535,7.155881332238903
9.5760945556277051,1.6567240752065322,19.081526765142918
3.6182605432610675,1.1138325049027802,6.4940270373782853
5.6355141630854311,2.4800929578754034,6.9238029575918656
3.303685815108425,1.5029457731856934,6.5921682936490402
9.424392130440669,2.2752944915403237,14.361579763787628
2.4814703582381634,2.5004418955791565,2.9684244923965495
1.4041955745309609,1.5629370038394446,2.8083044138118756
4.9158735400273414,2.6557910584526447,4.5906133979613779
9.9313800765025331,1.7852346394498473,19.407824976951378
9.0250953962942262,2.4957406068510486,10.864032418531584
7.7374721751125426,1.1195951480971154,13.926273533894259
9.0171324179067245,1.5468057880350099,18.029075310677811
9.0410197572807682,1.6348098107123596,18.045004540911084
5.6697252434780419,0.48344523291939057,5.2709432251541521
3.8433614664771372,1.2760917680941595,7.3553329117411854
7.9481118889988922,2.6768117158895253,7.1251165058570951
6.9549513685098496,1.9032470489848043,13.148271074479624
4.362919559863391,0.67926777257981219,5.4817771524209551
1.8502000125536373,1.1149102161459332,3.3224828454054736
7.7211065021412342,0.71732812608928942,10.151303009517079
3.3621446433057822,0.26702245585614587,1.7742749260685036
9.4313183548040129,2.7041432379608721,7.9907870255940381
3.1687351750511628,1.4101597862935529,6.2558796710719564
2.104821391703374,1.0303446955361226,3.6096693139979097
8.4800140491241542,1.8158884172058887,16.453177382886484
2.3795588496204463,0.21974903199114224,1.0374148304708504
2.6134147734196516,0.95065968782219734,4.2535889564100904
6.3944451236875919,2.09819035738701,11.051155583446114
8.8710583675371808,1.9111783872870098,16.724201544731585
2.7679119914311592,2.8508760583648458,1.5867820797072252
3.7929130561008528,1.8749658160767186,7.2376065042078066
7.9966435441705981,1.4892658587948784,15.940161099849242
9.7464378345487059,2.2558679205968208,15.094771223164759
5.5066706758210806,2.6389852543029431,5.3052599498101252
2.295077522961257,2.1458790561395493,3.8518162521682755
1.1254265893738138,2.8006703035833249,0.75258739071524927
3.0669042699896973,2.3114139609930784,4.5270693822572952
2.1863999600786892,2.5403638833072013,2.4735013632239076
7.098928062515717,0.50808099219582037,6.907278947775378
2.0964925416567803,2.1775164580832267,3.4446317383885456
5.5569693845856971,1.3882394887238951,10.929255422977414
7.2483619207859782,1.6933802665104429,14.38794032015908
6.2300494829881217,1.966076505602363,11.499284699028374
2.7979808649405187,2.8185008151050375,1.7767174854661774
8.2371207356403637,2.8583608198653865,4.6038943436405324
7.4386641665422149,0.97821626281734408,12.340780569340547
7.650856035239876,2.1811344430823736,12.539053373700332
2.1795197640158195,2.2249555524252251,3.4591585936693177
2.1137842328531016,1.1355307255452316,3.8333818784941367
9.3480629590585682,0.53444839213339668,9.5231789313999133
4.5782037444244654,0.31055679277144332,2.7980959575233846
3.7085382260284576,2.2988264443287822,5.5367482604840941
5.3972564081638001,1.5221893029056457,10.781763537952045
6.9657779148722421,2.8609584576363005,3.8585546200426557
9.6006093134227299,1.4554283317228631,19.073578350070498
3.5780160419384952,2.8403758434993684,2.123069135765395
9.3232758638082434,1.3112552059239615,18.022038532230248
1.2237354224763068,2.3429418065119259,1.7534059865191085
5.996782380941422,0.42901203524194653,4.9889939934414524
6.7057760051297661,1.6997466173719624,13.300201601538054
1.9530766337567798,2.3655614248614554,2.7360745663851129
2.2630563735752136,2.6966945014936994,1.9478848079988993
4.7720288738467342,2.4209743446670653,6.2976407219660642
9.6960872092886348,0.29982096344317044,5.7274624594304679
6.3643829791093554,1.2062963215281821,11.892512983617193
9.3972089944019004,0.33148587524739842,6.1166127195469988
8.2392482405167371,0.49506218600930657,7.8287091107510802
5.2064344139976235,2.0233251974022068,9.3647537346663352
8.0628710432696877,2.125797130041585,13.705268473553488
1.1605310557928896,2.289045843429391,1.7476641854668369
1.9822959708916144,2.5367326797502896,2.2544529129903053
8.4648575339446275,2.1964649648865766,13.722748260485403
8.1713537949264552,2.3623532986879066,11.48464921136072
3.0937666776979031,0.33220201652285397,2.0179120501773111
5.7769263153914814,0.83324490619150615,8.5512072628912499
6.4541423863000986,1.8791239881131634,12.299561033605142
8.8096505839841015,2.5169383224870225,10.304065322903693
6.427964416048531,0.21215033733707964,2.706976677517464
4.7131441234631231,1.5894992237141443,9.4246396449309593
4.367656390664644,2.0286759782838724,7.8355039986818289
4.8329387773615888,0.27993968064725566,2.6706595224567615
6.8673792302197674,1.2836600053941472,13.172441249605976
8.8074156857709234,2.6182141797359813,8.8040547928749344
5.0850719386866974,2.0133545839108185,9.1903424639530602
3.2305560665622233,0.84167758107361279,4.8184505797265436
3.1299612669782304,2.502509050006164,3.733794352560047
7.7141285221910181,1.1396848432056885,14.016599962931261
8.3491188708151931,2.5040306120889606,9.939428849133515
1.9475027186871245,1.0071478580210449,3.2924927330496798
1.5990297125966033,1.7938646773845022,3.1188219110140434
6.3499029738080663,1.2717381829191519,12.13611747713046
2.3155591977342844,0.94202763703868087,3.7454277260100066
8.4219777141070722,2.5937054178640468,8.7737617076680898
3.7930120653166699,0.7065029412366266,4.9246781115596967
2.294847396740284,0.42899129633656036,1.9091005928291174
9.2887342523870515,1.1232027340732829,16.747424345943777
2.4897855046175037,2.1376256986322324,4.2008045113413583
3.5624807410414201,2.3800653361359605,4.9164207544847196
2.3825205567285277,2.8966070991802648,1.1557240815558643
2.0394105729881948,1.0001775539301452,3.4326008851816407
1.1903321470279602,1.3014432680544616,2.2948252868664705
1.498558682478341,0.56941745067999094,1.6158703768607545
2.5717732384226744,1.7521542099821905,5.0591906922820478
1.4804373936445785,2.8934661006098765,0.72715626491136642
6.3202943449987412,2.0923787273257779,10.959792745508279
7.1264307411955574,1.8070746691161035,13.85685846459309
4.5426741114882541,1.2593965508888436,8.6483940631621365
3.8619198725684445,2.6713066527709977,3.4999904441328593
5.5407361332000704,1.5416748095519432,11.076773706456624
8.8750444801114767,0.56279066594526594,9.4705339155530428
8.6601846413998551,1.1865218506376602,16.057206283444682
1.3912755581151275,0.38135000588897061,1.0355927165463874
2.6334856863687168,0.74534340175971026,3.5721874507284372
3.1307038399395641,0.24770570869976297,1.5351740809005838
3.2444881824899063,1.423855774550441,6.4190488704330884
6.1410938656849545,1.9132587153698521,11.568968869651201
4.7463618313287306,1.1268896484230508,8.5726960498503768
1.4432870793483459,1.335030783064248,2.806719407964573
4.3625272461361444,2.789865036680355,3.0059572666614476
5.7137765384587347,2.230300428252272,9.0311515217529852
1.9150471261334436,1.6603129197513682,3.8147588021737242
8.5011269840970378,0.96826036280192818,14.00817488912798
1.4676567981859383,2.6218913566870872,1.45773806652182
9.3235768211625594,0.83476221557778052,13.820093554315571
1.8920182742188794,1.0784253723950279,3.3345480534403449
8.5921745643797749,2.6544749989419607,8.0436630064554411
9.123878295348554,1.6297635492696951,18.216040840999216
9.8161361252793338,2.2042584634285372,15.823277097852175
8.2182329224623416,1.7950109442421684,16.025045165663904
8.0152978669419603,1.9642858643256367,14.805485501450571
6.782349483959929,1.0083348870900291,11.474990121780971
8.0109671912031608,0.85170456639198977,12.054972295528625
2.2109698757183236,1.0707293373553961,3.8804751898848697
5.8246123235287355,0.61969222302524063,6.7656907425975401
5.6280058317137298,2.5606487862851801,6.1774478062236593
8.7181492971030181,0.96476671977530803,14.331173847571806
5.1651942903416428,1.7160213649188383,10.221644345645103
4.4658054649031813,2.33833094788171,6.4274080435165866
6.7560694411339908,2.3163250953144265,9.9277644706163191
3.3981698575076145,1.3836428981773206,6.677661053223698
2.2579156985856117,1.4858947331841592,4.4995654815461945
5.3008954662137118,2.8856947221245668,2.6834638532037753
4.7520043173539648,2.0214131878433648,8.5553053559354684
3.0931294647598633,2.3995237964182832,4.1807619602812602
4.3076062910361523,2.6368957168919263,4.1658187148276511
4.2975320484362269,2.3264925578192157,6.2554382064187157
3.9474600797129091,0.6999842313746325,5.0859519886363325
4.4151767175423604,1.7178609810914447,8.7350339212349546
7.1716901091035083,0.47511422474927117,6.5612361831304433
3.6718882711415679,1.9628897417227955,6.7864657247427367
9.5397213404380636,2.7794434561070895,6.7595573974276979
9.2471321758436016,1.5843765736103004,18.492558993081438
5.3281938547007073,1.3690257307429712,10.440204541164713
3.9552508450421993,0.29677542882904057,2.3133322829359515
5.8189131084700279,2.7913912102888947,3.9927872421661141
8.6370443989626207,0.47810724715142872,7.9477993979862731
6.8732860650409187,0.31091355192308673,4.205468400696466
8.2395264515236963,0.86437985106333382,12.535497945964785
5.7945004845916621,0.37693217157963255,4.265560627464704
6.696258663408587,1.4288181745117581,13.257762104905808
3.5934005276421557,1.5934370633942032,7.1849591462424867
7.6140384607926173,1.0439388623771766,13.163019705337263
2.8216413381314651,0.33759330295219236,1.869152307443225
7.2531831593664844,0.50132099427291199,6.9715333752335864
8.7464716149330464,1.2381618205728058,16.534073985552233
2.1889255357138953,0.36342681723164755,1.5562354605154272
6.5294176648772781,2.0851122591467663,11.369406565957139
1.8558617340694115,0.75895546211699227,2.5542742859220806
7.5314406544428421,1.0155932357158239,12.800337200499566
1.7604389694116822,1.264139598380863,3.3566224324699405
9.4234584043056344,1.3248460092866992,18.279744882727194
2.2366713703402192,0.20448391072196145,0.90836525234130339
9.6299222131817235,0.50259000169648327,9.2774067454472515
8.2079575847658699,2.5294643221003708,9.4327595871597527
6.3431380401971866,0.20332926878215196,2.5617540492072859
8.0436169416659222,1.5720518606947627,16.087221203654284
8.1560335508477735,1.5216554175694617,16.292375638787025
9.5142435653559723,1.099354234728722,16.952750486012778
3.2804501845526848,1.3645829543954138,6.4218962859352642
6.3106830582247824,2.3075690713217778,9.3478988069830464
1.855442778079611,2.4712500067803824,2.3054044419263637
6.5454913002170914,0.90294106722117506,10.278407450970318
2.5416217368350993,1.0707241906128704,4.4607900202036603
6.0845555032519769,0.85470370317649835,9.1800907309876933
6.1518746263046475,1.4956311814878758,12.269008758095522
5.1938663768310462,2.0447975656787949,9.242475347769334
5.703685979618105,0.81628276375123532,8.3114660417888402
7.8753105100592915,1.0929865035481399,13.986617186677037
8.1932024486085986,2.7120384674907063,6.8243728240651453
5.4293789401788626,0.33113708258678681,3.5303835837594923
6.3963409737035111,1.4440779341468286,12.690109740921683
9.3811261212109169,2.1212067123113001,15.991254214482989
2.0776022965101051,0.60622583120517992,2.3675104947052379
2.0539320931009946,0.32790985401480099,1.3229990959335198
1.7893811071969157,0.57315450342403307,1.9407095646314358
6.9207695653647505,2.6808226225328435,6.1544737712091662
4.7674747071134149,0.22500141091703324,2.1273209908433417
7.9688927452765892,0.70846933199064988,10.370274069500043
7.0410827197773331,0.28446548483444029,3.9520816794812856
4.0027398249541433,0.49869956241794877,3.8288919658359202
9.085298926253822,1.8744030738963997,17.339554857014601
7.8627893236358712,0.85242505359553156,11.839453035358929
3.4348144681915813,1.7368725361628272,6.7751098096381384
4.2777281599484862,1.7935275334685403,8.3441175558737495
3.8299598218383659,2.4934753993424033,4.6241901613186958
2.4185048376249969,0.2128017608620596,1.0215729937030931
2.330050352879725,2.5040975402243904,2.7736192936754938
9.4251471703816971,1.8716215333528297,18.003770952431449
4.9411363347887791,0.63940741248338551,5.8969499905080314
4.4498784049966886,2.2869309479652666,6.7135215634700112
7.5671713780964014,2.5098271628345814,8.9378949177316436
5.9769375872760993,0.8865114061362247,9.2627143238702594
9.4252598815461592,2.6807429384372381,8.3830021269065664
8.0227134451845288,1.4270350618063758,15.879904424316674
5.3143260771208629,1.8292460266999677,10.275646648533581
4.3872352613274357,2.8585537407676376,2.450489655858171
9.8796839043188989,1.1761474123258382,18.24049697949328
7.4598421240327912,2.3955302337143047,10.126771485856755
9.5607519400345709,1.059677618136841,16.677734257900596
2.0663071949533722,2.3578765100520256,2.9172803298599921
8.6548031127170439,1.8219815809291344,16.766404897926755
6.7336649559208679,0.78416037710858388,9.5110457719470585
2.0972951050160131,1.317870453230938,4.0611368172415778
6.2943219997229862,1.0576162127816164,10.967071029928963
7.1748672859490394,0.41089266131698243,5.731683589988978
1.1107241729974255,0.28055387926918318,0.61509220042553459
5.0888616565757188,1.1354923695993884,9.2285682732094365
8.4285956007668901,0.25139219910721378,4.1932707817617665
3.6582312280968088,0.6468169454707926,4.4092614609701979
5.1269327361869603,2.1579949662973457,8.536301830351066
4.9808271436110392,2.1118463363456872,8.5388148776381723


==> anc/competitors/data/v2/law_of_sines__s42_holdout.csv <==
x0,x1,y
4.216676336429285,0.36240086817634254,2.9897937137695476
4.3498779295624423,2.1199034491975151,7.4208123876638723
6.1840329610775804,2.670452754003267,5.61389343564153
7.7238270305557259,0.91866640085516127,12.277687183655381
2.6614661618571938,0.81998697165317025,3.8917924587076955
6.2614508157172404,1.5806867332835945,12.522289140428734
5.8129511021060774,0.90374286609843413,9.1338670503213919
6.4224295170996202,1.854608138409142,12.331001003124749
3.3774729363357885,1.9473880382446123,6.2815825248068284
1.1319830224551546,1.6415366124854749,2.2583037508872201
3.0849307371014745,2.4472340958013321,3.9480489826830683
9.0043739096105089,2.2990291227269948,13.440860141692051
9.0607693858782703,1.0360906999207784,15.592110388008464
1.6169144805698847,0.21141030967834168,0.67858349534165852
4.6364185989833491,1.9652503564675108,8.5607437660000709
8.644306008554528,0.30370750170418492,5.1703336784763048
9.8134068231069698,1.7091492646368578,19.439269415599739
6.015032001179013,0.61616227409710667,6.9522635747418748
3.8540632331887932,0.47344958752673633,3.5145906185252045
6.3999952267454709,1.8265607709855576,12.383609137554394
8.7711890774084225,0.54771196916414744,9.1349348509110921
2.5109993841473779,2.7388861691069719,1.9681702832799561
2.7458150918740247,0.47778352918205302,2.5251177023639486
5.6290905806362996,0.80017917450212672,8.0775300809920321
1.9058063977229642,1.0318457647663879,3.2713081543173805
8.0586026092287817,0.26308360170427303,4.1914288929698866
4.9965659696802316,1.3521125737281969,9.7551339895953024
8.3090949050215439,0.65353376797118756,10.103789552891
9.16411066284026,0.48793258365190101,8.592283616214603
7.1140970992352397,2.7790669791577498,5.0458423680886648
3.39834299682623,2.3173733332239626,4.9888886557082905
5.5520138408565698,0.95532444727426946,9.0664508283686196
3.9537865585818937,0.68852507472142754,5.024463734991695
7.1739009363557544,2.1087861368556116,12.321037961857876
7.4939778389209692,2.0015845653523163,13.618609190113773
8.6685792009216733,2.693195547993219,7.5160335918594168
4.6150238878513496,2.7016475183727375,3.9309834358245928
7.9757752919988665,2.2076110424923154,12.824949730202329
2.9018090232573912,1.2915393731982301,5.5787888899838896
4.9440765987908435,1.4334810461177456,9.7950766173032839
2.8984327270129535,0.24897920992096714,1.4284332927318222
8.3334416539332032,1.2321789129695961,15.720451655292127
8.2249571923889917,0.57621913021708182,8.9628587495130141
7.4642145878383372,0.21817825077016084,3.2312797159960112
3.9203949920191796,2.3204013436042898,5.739129328696106
7.7281086829924295,1.1468485174618315,14.087910415993321
7.6642339395795922,1.6431119817561286,15.288404818162206
8.2965360253914682,1.6392915733223412,16.554163247958289
3.5245465747227662,2.7139112888596197,2.9236968448840814
4.1458708028464795,2.6252631194435665,4.0935623282860236
9.556494989745504,0.87673222096120407,14.691251320953803
3.7248293525785225,2.5418596631400523,4.2047518674541502
3.4826357105252028,2.6714677778624467,3.1552513560937752
2.176456833618742,0.88731583921166735,3.3751600541165971
7.0216185334338821,1.7502970124111463,13.817603845828868
1.3826105667123756,0.35934398035514026,0.9724181914245853
9.5706569865074673,1.0902080672376702,16.973045710401994
9.5982990675359208,1.4274778790722,18.999784597278911
9.3657013060584973,0.95737377271805646,15.316341075227088
2.7705573769187923,1.1957301336151682,5.1559151581359721
1.6773896191746411,0.84993787254799913,2.5202423442272446
2.8683994883704522,1.3629009791509823,5.6132712603907988
1.1015377346213779,0.20888509205350947,0.45685034143795311
4.4164753048124341,0.91367015262665041,6.9934971062348152
7.7448122590144193,0.37172500740600123,5.6261904378077778
6.9049448003012834,2.6476352519633233,6.5474611599661854
1.3326502397869624,0.61694899081498611,1.5420077518451849
9.5755384531596839,0.83003447280055176,14.132625978390053
1.7144644856853375,1.9908706243627863,3.1308132307389438
7.6564921599581659,2.1678484896652219,12.663784445887798
4.1532372879947843,0.77339937766830213,5.8026677435992688
5.9319133067396477,1.9876368525294856,10.847959048055461
1.1348493750185944,1.7686522967896963,2.2254175581854825
8.9309635202008337,2.0991014904492666,15.426678834418997
9.9011926653294928,0.48710160192420759,9.2688344428519009
7.9236736239896377,1.1235955509433952,14.28893716966169
5.8049078990104208,0.9129098210476132,9.186688013333141
4.1123963576154745,1.049260811588548,7.1313492095535125
2.9433226888467408,1.6792166052685373,5.8520806255242999
8.8186226695378167,1.2686431984377624,16.838242537299219
3.1420809730280608,0.55147908049798033,3.2925716270197181
1.5971177311846874,1.7239487309917489,3.1568471799796227
8.7682994134269556,2.4649996004593477,10.980370038933936
1.2886643654934344,2.7316670549647646,1.0271714064548856
2.1709377666425422,0.97022633959951432,3.5821065462945905
9.5483517956938506,0.2769123398750365,5.2207890416852383
6.7971930891504906,1.6760944790523851,13.519090544455718
6.4186636198912881,1.2354207425676653,12.122118178536043
8.8962912736055699,0.48184765162119497,8.2453895676999966
6.6456988343680878,2.8034229804024635,4.4095671873305928
4.8641882126266642,1.6006655715694178,9.7240370564171368
9.6350979923221889,2.8570677794468611,5.4091721379787092
5.5459786585709479,2.5625003229024061,6.0702342496784478
5.5125491273267144,1.8382344076953043,10.633167887507117
2.9969149833818869,0.5441585609940498,3.1029960014941991
5.5584266274974041,1.607660001540917,11.109300594784129
3.5591731833658509,1.623941235665737,7.1082962701869032
3.0405628931603372,0.90680199280196128,4.7891112086457088
7.2565063101205816,1.0280206725917955,12.42717799883204
5.6160307614360123,2.2418240117627435,8.7967604721632267
4.5272945694366271,1.3550502473520492,8.8446761296742622
6.4489373146771296,2.4129292988842761,8.588346546852808
1.0937541261597916,0.93775359874087449,1.763637323128306
3.8148414899286327,0.28756866765288069,2.1639426873532823
8.4879636256032782,1.3802800477620616,16.668775015195596
9.7108614512078724,0.20899526702281634,4.0295634222224148
6.4645336662748418,0.464783924303598,5.7951914269402653
6.6275563068675432,2.8269052238006758,4.1027127199681352
8.3567736505665273,0.7307881519803352,11.15556977037282
9.3349400917451586,2.7976036507151103,6.2963252359710102
6.467448252162761,0.8176358123065286,9.4364065448974781
1.5082237485760608,1.2841219023083186,2.8933448590425543
3.8574812187486911,1.515536019696998,7.7031858384662106
8.6784152624058617,2.0249634285268128,15.59731210007619
3.3024224228734615,1.3206248176868813,6.3992358634047122
5.8402061124668352,2.7518201686787882,4.4382993787660814
6.0765250300844134,2.3533650944856905,8.6177841032965059
7.6191551800932888,2.5952210549127055,7.9176812070441445
9.4808345908442746,1.048088015042737,16.429723038386232
6.4292861354131094,1.5017579434888824,12.827940544364267
5.280250369197617,1.7259920518092793,10.433577203845799
1.2671272466018699,1.2758545093463869,2.4248229935940633
2.3228114428489293,1.7917283382620208,4.5327046708689442
8.3646863285965036,2.5207948630611665,9.7312130904059764
7.0600473043671341,1.5126441634706538,14.096226556927151
8.4900648127264979,0.40190611441630519,6.6421730250907309
9.5575100625014908,1.4829992511010104,19.041395029000334
1.152152000223992,1.5877031582107974,2.303974676072039
2.6901220130487449,0.98968397723151469,4.4970906262501966
8.8674716806253286,0.47650763248659278,8.1346399410738535
8.2136100477619927,1.7594638394349307,16.135719327053305
3.1400582514323983,0.75742510635676163,4.3147715506034219
7.4254024151777802,2.3225858551321577,10.848036010776886
5.0607835940030705,1.833014490717283,9.7755852434671322
5.507323046425431,0.81851596048104369,8.0421519887075803
4.5121629428457748,1.8830297192625738,8.5879986430623223
7.4443534522678165,2.7403538697180387,5.8149190564679314
5.6610971849824328,0.95020575835778098,9.2110033637422983
7.9029677754731686,2.883247227080068,4.0381199742290086
4.9916195370978764,0.71279011510747359,6.5285107206324007
2.8474960029195153,2.7549098158274243,2.1476854510749095
7.8436835473416888,0.92924033853260202,12.568178214874171
3.2745048357995423,2.3770066267818892,4.5334753628355529
5.8175112279441699,1.3570337914330128,11.370205342421466
8.4588437348782346,1.5539558525313781,16.915288585058704
8.6120855638086358,0.77939456505697402,12.105989359023019
1.3925498600149842,2.8625667513119377,0.76707037041349724
9.5942321697577508,1.979756923149206,17.606080783624787
2.1533971931726188,0.60886177498420868,2.4632027664789882
6.508330153817063,1.9888297519827762,11.895783525577928
4.7672281382789814,2.8797356910912004,2.4682291036400072
4.9867748559398457,1.278577235538441,9.5507406457355888
6.9282461842118588,2.8833713543771102,3.5384109001971371
2.0630901036857172,0.48553604997057198,1.9256161871521342
2.2267497110091079,1.824395532148251,4.3110573168297002
6.5583347273127801,2.6214641405485595,6.5188753235950019
4.2008601887500845,0.21664361870785118,1.805974295226799
9.7397274019814599,0.90572444554547071,15.32784589993261
1.6225412560272698,1.1018116336192436,2.8947033179281987
1.3981113291388332,2.2526393955177029,2.1710221966586976
2.2277831495928893,1.41732137818861,4.4031947678698211
5.5048239437143955,1.3411672722228705,10.720654486605646
2.6461790025483469,0.89098999971941573,4.1158376297744521
7.5712053549430589,2.7974137839525572,5.1094100307814605
4.2599113740193308,2.482001811797506,5.2208925877896633
8.09964177332124,1.3944231209073912,15.947976353590271
9.6537125530241426,2.0941629210732184,16.722961584514692
4.09960028937234,1.897159763788224,7.7664015807983722
4.6799222287488451,0.29099075687987486,2.6853531461501676
6.8942047244231279,0.4688309592978519,6.2302058946213723
3.7107960888114802,2.120377864055242,6.3287120588419183
1.9480042283905181,2.3550533735699934,2.7580358603647466
7.5423544226913002,1.8225571081618179,14.609167859131768
4.5700319076680209,2.8693159089802505,2.4579916951434022
7.1861981189482522,2.4826557249022021,8.7998831614904525
6.0866811000552064,0.50971125871353717,5.9396905411910437
9.9935150338932868,0.70538219697221383,12.958088626951815
5.4261047231101429,0.91132215059481725,8.5766586310891189
3.0956538161150782,2.6947341031389822,2.6754787631670873
5.0199386955973662,1.3108830880261411,9.702660791734365
6.0113368676556096,0.62493810222538126,7.0338301026102847
3.632704273658697,0.5185319204299903,3.6007769824539393
7.6855351258488875,2.5226901997868545,8.9173963911240186
6.3405066750689203,1.7975453049010919,12.356409946978225
6.7908630637132523,2.714361444158556,5.6276217941534981
1.985231079853965,0.64114304315879944,2.3747805911768372
9.5577548986438714,0.88061435219625062,14.740546293424732
5.0479602334590492,2.2910297186586925,7.5886169294115238
1.4287781236617914,0.87151653598520396,2.1869048282006545
1.6920701765089059,1.5404738131729738,3.3825846901196366
8.5341570215228018,1.8895789799231313,16.208372292433495
2.6960945706186128,1.9669010638022033,4.9746767316825462
8.4305214466325182,1.1803089851432693,15.591805436983885
8.4754326987011357,2.6085531345283672,8.6136419268099402
8.0688265416554152,1.1937054237173697,15.003817512295679
6.4175064924684611,2.2004216515262192,10.373876008072072
6.4381788168698995,2.4889644991901112,7.8195099682234908
3.4211411533520191,1.9139671574261414,6.4433259099700138
1.3756849493208603,1.1442711335873186,2.5048713807284613
7.3958941043569029,0.48133467364457777,6.8480449147288089
1.1342163406141896,2.736221087593814,0.89457965741234191
1.1921071281292512,0.79896470689337695,1.7086099790703044
6.7602172498145663,0.65919445381928621,8.2809994795291644
9.5622843393651387,0.67720137814981396,11.983730747844382
3.0374972328689824,0.98597166326727881,5.0653844150929324
1.0642203631911102,1.7771095508633459,2.083302481790835
8.7584310228784119,0.60524699382255864,9.9664851247246578
5.8459051613826789,2.2388443097758177,9.1784492983753143
3.9604469516901757,1.7082694366367466,7.8461637911221001
3.0515978465811591,0.95616369435537996,4.9862214550043964
7.0288625255090436,2.3940816958409386,9.5566586239904687
8.2974486337702285,2.0312621919322269,14.866465373520041
9.8847762615468469,2.6448634021180921,9.4212321984538114
3.5936817491975432,1.6068684206993347,7.1826879212461812
9.4670591395986374,1.1615178340223038,17.370315058371851
4.6052577210725847,1.6103195960134382,9.2033225569934523
1.178796039625599,1.4014632738083519,2.3238723435494966
2.4601205744944292,0.90081597815367465,3.8566516559687423
3.8435714189652348,0.64730203431952904,4.6356269355392481
1.8022486023735433,1.2924370701490226,3.4657513599502479
5.5724865742216112,1.3357913633379621,10.838633340180944
1.6349607234617896,2.2925652113020507,2.4545278778960968
1.483491944757497,1.4116096463368724,2.9294709279605136
6.5260189724105535,1.7278276761909186,12.891444268334933
1.5589537090920043,0.85280258457543923,2.3481806057453789
8.1107774688781209,1.0849410139074518,14.344329630361102
1.0505989416852848,0.3699165223118584,0.75966204444622221
1.336032661833245,1.3233722139894286,2.5906915589164803
5.1712069279201698,1.8145027547362265,10.036798394251747
8.9690460694455396,1.4603991939445973,17.828892621900366
2.2299015987119617,1.7908822964956017,4.3522268778275226
1.5596591534942459,2.7572300982132929,1.1696454135064569
3.4281927512686412,0.94259854656189379,5.547418985488485
2.6774892802961747,1.266871242952254,5.1095555633007619
7.4618898553548973,2.1483150675118807,12.503439074143559
1.7121800968873415,1.5632088629456828,3.4242616247111402
6.5523974036585777,0.23406284555547058,3.0394145499024199
1.3111827654932915,2.4793499905799559,1.612458461133442
8.6141340996898492,0.52082577255439233,8.5727275009269537
4.4163215594821654,2.8396231390167403,2.6268384986676616
2.6225428383507143,2.0533611545397301,4.6461368734040871
5.2025865423360651,2.0055237422902827,9.4373346465153425
4.1199397350427018,0.75342117178043777,5.6372146556516043
4.5650856838673075,1.7636622528549222,8.9608883798890258
6.4240320611587638,1.4982870477049177,12.814303955244281
6.843263108688082,0.49381391818143844,6.4872437482338698
2.0786785517755848,0.69907728178750861,2.6753078510546819
5.5905731833858923,0.77968287058903774,7.8609489201977212
8.7319145380613925,2.2443565993960579,13.649830506149847
6.7743541309613793,2.0186194201334082,12.212695170095651
6.5927256593093935,2.2130309364225149,10.558372210182155
6.6851653236051902,0.57447460127283279,7.2653548455021717
1.894854645439525,2.2099827821035909,3.0415499516985718
5.4788140543948316,1.1227419072163343,9.8760188061689149
8.5196260003604642,2.1156724041851933,14.571823953400864
7.7794287387779244,2.7598678435195385,5.7960118352640677
6.8974551101087664,2.4583164308517276,8.7092392514594774
7.0930604043206769,1.4991854824618223,14.149762334702112
1.7466047407114416,1.3908449104911003,3.4368024954805665
5.9771627615305887,1.9365160402445289,11.16374554724927
8.3149344790837265,1.5783310097476639,16.629396909536961
7.8472890393521748,2.2171799296158365,12.528466622973784
9.0457655592244137,0.81623645374401876,13.181002669130994
8.9154494654018777,0.84162669508211874,13.296998685947125
1.80872178638784,1.4992225161547585,3.6081817889292189
7.2327027753825819,0.8203300907222788,10.579577902920985
4.6120464741100671,1.2440576314323248,8.7360841344336588
3.9699272889829755,1.3948576086907221,7.8172843957119467
3.4141590453306998,2.6417865217180947,3.2725082789935254
9.7503649615450065,1.3607683091816472,19.072202822016788
5.8481923784157299,2.6184668565556639,5.8434007513049631
6.767827659768801,1.2110231902922137,12.669058238683094
2.0495895121745606,1.1359684449606038,3.7177199233712566
4.5309013500765216,2.2233001693547845,7.2002004442194556
3.7562661390341443,0.77803147330733302,5.2728856767816366
5.4581558443377993,2.5019377715199411,6.5161493612852261
2.7915383511274348,1.8295736012451778,5.3971803170586483
9.2532350442912357,1.8672162469146767,17.699372402664661
5.4874502082053045,0.660190874036927,6.7305511657737194
8.1993532128734969,0.92997361608708129,13.145271410930635
9.8425642454146889,0.7964752206117176,14.072817694329936
8.1239448052252694,1.8589243814181819,15.578110708296077
4.4764987771874942,1.1909163265462022,8.3147306524679223
8.1232657493251139,1.8419948375236663,15.652729281661149
5.6913895984551353,2.4421128027447683,7.3284582627747046
1.8582057428349894,2.2051431493128573,2.9934169855651871
1.0575900613696518,1.4301417499241249,2.0942915395700026
3.6851993732530071,2.3067673488457299,5.4627866067299182
2.0524139141588731,2.570057797306657,2.2203982856802567
7.046861503895145,2.0866181435459832,12.259955658366229
2.8625004604524995,1.2910196915427037,5.5023965255986775
8.6086931313998072,2.0842595490126401,14.997180388130422
7.339570429624783,2.1177571889050837,12.537587803741667
4.2701487540695515,1.6360404542243381,8.5221268024242889
8.4900252470271198,1.859689552904239,16.276393347197349
3.4312521263808127,2.0337679736860585,6.1400835307903048
1.5747572468941979,0.2817801049869923,0.87577286379756014
4.391463121280208,2.3430940795731803,6.2912911267158176
4.8653642456560737,2.0849770622521215,8.4725058541017582
4.3377684745628766,2.49041798439344,5.2584261991374781
4.5844645582427663,1.9688011094032507,8.4522501734644333
5.5787809965724309,2.7022481702793981,4.7458276414018696
1.4612681754411874,0.42076162097819186,1.1937268134002574
5.9941418810868372,2.6939718636592156,5.1887923818110924
2.2467240271304161,2.0700377324578709,3.9450047402558228
3.2661836248774292,0.72875762476081962,4.3501864275670696
2.2517102438343883,1.4791233880874701,4.4845105263268321
2.1695541906030766,1.4967331411384284,4.3272130442644574
3.8131896192013608,2.1023654387992301,6.5740362942129886
8.0912146664285984,1.0028034136707793,13.641502584156999
4.8786457682357316,0.64295476098913418,5.8501093484972184
8.9801187614467075,2.6710688865320971,8.1423311059209169
5.0666396869464254,1.3842583742782508,9.9574891406623998
6.2276528308396655,1.6478287685007027,12.418369058557808
1.0941762981220973,2.4354797893325992,1.4199804173934332
8.364717535294421,0.89542367115445387,13.056889532525005
7.2898667301210276,2.2251368206265174,11.568282222465037
2.7089535424316415,1.9374106292501501,5.0578672219473129
7.649310462073907,0.42363373562887996,6.2888909617307061
6.7540020518320922,2.0394313973447207,12.051646952995755
2.558308564808641,1.9850554802438516,4.6838268990481593
2.1873161876144396,2.518077191266761,2.5543160111982361
6.1873699251203593,2.6344394337422443,6.0102968071817848
1.3002941211047254,1.799188254320522,2.5330554914344372
3.7049963999260012,2.0230548515097326,6.6650101020229302
9.0843606006676083,0.7729923940762371,12.686861731977356
6.8497367785752425,0.65235375003079521,8.3163820035185818
5.2895609046442242,1.7759392556053,10.357297502135355
3.7175879675159766,0.89424248243282878,5.7974670256899081
8.106468377099862,1.8567516640281501,15.55457178279126
8.2794317263474486,0.73477239746437117,11.101365014845275
5.0923146634248262,1.8924275671641753,9.662371940666727
1.8043357602249914,2.8544288478301576,1.022095989865587
4.6740062745687254,2.434717812666908,6.0711657480639323
7.8454109279994277,2.6275799599977847,7.7147905402755157
2.1179101247867345,1.6722504896802852,4.2140394045977319
7.5259939675709262,1.4761674726104212,14.984645793155366
9.7968472380517149,2.2444169001593925,15.313808681566453
4.7861605959080613,1.1424578336073012,8.7075302073452452
9.2318777164954806,1.7393356710292132,18.202139391712961
7.9031516967777504,2.6598479550530896,7.3234714949135746
4.0851545601385162,0.70527540783026743,5.2963502601458714
6.1191162175683287,2.8239939467595829,3.8218318772132838
2.7587697489842373,1.6589723488925427,5.4961039270580123
3.868474967987992,1.3368497666645596,7.5261883617242686
8.5144927201746441,0.91090944135763441,13.453947123861383
8.0916117718142662,1.398488957949243,15.943578769810834
8.7045737846356666,1.9777519726984971,15.987343860973379
8.390536785689676,2.6515511531709288,7.8982221228402398
7.1096327590806627,1.289672525178795,13.661077764658398
6.0022950412288543,0.50061635833800988,5.7617993191320087
2.1146592988981845,2.1171145546692109,3.6137123254112336
9.5117802291286822,0.47961623712636792,8.7782078789911058
5.7290861506729094,0.95053501175062616,9.3238195391165402
4.3391978816782721,2.6647227909725117,3.9833880111564888
5.1892276507982986,2.2296586302817643,8.2061331526063128
9.6916151165076663,1.069696486439911,17.000153945764144
8.1332536793642589,2.117301375464463,13.897226766524373
2.545275130713001,2.7199134630120914,2.083527238758478
6.4324771916157664,2.7102041576548443,5.3792554797918495
8.6110717065830933,0.36217019700462366,6.1018826112960287
1.8279214656299716,1.6150474655849456,3.6522641466037573
9.2278561748770791,0.64944551202539436,11.160997805531528
7.2127461462985849,2.407308802309756,9.6658836616475341
9.6170377912952638,1.3505167840578607,18.769311202613785
6.3023206195238108,2.7160091686238346,5.203854986670601
2.3923243228038227,0.74778488872836424,3.2536391490922489
1.1801582821653938,1.3353038701899831,2.2951707847148963
5.7778303406144191,2.672158286837679,5.2275718767597414
1.8303086039692218,1.2721748589947968,3.498609145436093
6.8048256837817451,1.8707470883458437,13.00199457339752
7.8129792434567849,0.26290745877522614,4.061017856099066
6.8659521541077808,1.8705751720315533,13.11948638823794
4.5091869096029358,0.671458144097132,5.6105851346291855
7.951624321226463,1.1430547311817809,14.470443765248595
5.0975369858500406,0.25222246682345506,2.5442492428180659
7.9547757994911361,1.2896211621492091,15.284783688792631
2.3479916301298451,1.9634265626709388,4.3386465299939729
3.5315831390086734,1.4713283555019256,7.0282540267583204
2.1204369850153371,0.96615527786333866,3.4889933187195727
8.5685641617474779,0.46158384019052812,7.6323072057088899
9.4929594474836243,0.21417520921671601,4.0352967193205886
6.407862104276675,2.0622609133861438,11.298888927089779
4.7436758867925537,1.0139939327461411,8.0542806547473855
7.8245347716258324,1.2866418456745321,15.021526730214399
7.3749038121796602,0.67548370840875083,9.2226841646914277
4.144596538129024,0.43432975538758201,3.4881130202459083
9.0552116704477967,0.72496199463675759,12.009148403236683
4.6685934272821257,1.1142431340051899,8.3808476693261955
1.2904754599225345,0.88865647357897593,2.0033996982373514
3.5198982552286702,0.90127349059369966,5.5200303764452041
4.4602650781704103,1.9880717489059319,8.1551176698744463
4.9458930177739422,1.0097584858992685,8.3754085524072259
4.7239150554664953,0.91585534927115297,7.4929217695864461
7.5477085778142818,2.4189345211646489,9.9838181585668089
7.7142423237167179,0.46135742509883459,6.8682062748823336
8.7369614122912775,2.1106480223141912,14.988867502698453
5.480916045315082,1.4373450623421893,10.864365920211418
8.6570394440963891,2.5785407999959777,9.2417258248736687
8.1546773897261104,1.5708914998909511,16.309354705587822


==> anc/competitors/data/v2/lc_resonance__s42.csv <==
x0,x1,y
0.77621648807040367,8.0497459514482512e-08,4000.5295348006312
0.44448965535453178,5.6927968559155851e-06,628.64624776602795
0.86001194071226861,2.207405428763884e-06,725.78285752750503
0.70039434876877027,2.146669732977128e-08,8155.4150232783541
0.10323557440877303,9.7972451108296649e-06,994.33636770759972
0.97586612812038842,4.3411028259964599e-06,485.85294716929508
0.76352830497044943,7.1076382127928475e-08,4292.6430078008725
0.78820366222418425,3.2410799109756078e-06,625.65642143363823
0.13683249634879041,2.0857324386248073e-08,18718.716941587711
0.45588207851661144,9.9383478064830131e-06,469.80392894631137
0.37709004399025542,9.9324001617640453e-07,1633.9936435170014
0.92749733896011577,8.9202093427133167e-07,1099.4010325706984
0.64742646887985789,1.8677647765493718e-08,9093.7641017686001
0.8245339971381217,4.9102114726414429e-06,496.98767437836068
0.44898005683905784,1.2217954672709185e-08,13501.661633764221
0.23496633456692911,5.2781797251859285e-08,8979.5607287268467
0.55903893914567648,2.6857502541464413e-08,8161.0522366703408
0.073179083543133572,2.13945828015234e-06,2527.2872466537119
0.82935486027265626,3.9319925078231443e-08,5537.6239738489667
0.63534775513084418,5.3940464425435851e-06,540.17802096413493
0.76050686268452006,9.3069443689640944e-07,1188.6250325673625
0.36098070844856966,1.2837726867092933e-08,14689.734205748146
0.97099104415095427,1.0382202668538513e-08,9959.7316388225736
0.89418991010897575,1.4288075981176135e-08,8847.0451153089416
0.78059966210302423,6.573180117712047e-07,1396.0406171043883
0.2026923207734479,2.5377301099593251e-06,1394.3077331643763
0.47205379368976386,5.1958722173646346e-08,6385.2076155550867
0.053365728129356492,3.5336743881078878e-06,2302.7962625796636
0.16274659714687237,1.4848952584251782e-08,20342.116228834577
0.68621846371003004,2.5286665343680328e-06,759.1420004094623
0.74731453434873896,6.0727624148256953e-06,469.41302969612008
0.96783463510986789,2.0716920397192216e-06,706.21481089987196
0.33256710455677041,1.2426887077329331e-06,1555.5328224962886
0.37675510897452019,3.2654320872884856e-06,901.57133873598787
0.47486025316304986,1.3196352219558164e-08,12632.524256426832
0.19757664549344284,4.0303831284081183e-08,11206.217054782172
0.13862229028211692,2.3701238358451196e-08,17446.083473932227
0.48094787696367441,3.2628189095383026e-07,2524.3787096353722
0.23464025556037527,1.7201423367232328e-06,1574.0428321553575
0.67311585473568525,7.7631063132764019e-07,1383.3667184723083
0.44278039968360744,3.5759653279408658e-06,794.71087562003913
0.8343514140972591,2.9217225826324151e-08,6404.8064211862356
0.70326245098222662,1.5990545364668986e-06,942.99555832559531
0.31924297496822068,3.7942371555529926e-08,9086.0911458078499
0.8339372033812491,6.4904716001993942e-08,4298.2849044472678
0.80671671392183386,1.3480751149995315e-06,958.92011015913579
0.39360359523987271,8.721965303593259e-06,539.71351612834769
0.29544482289094165,6.8333051940360373e-07,2225.5963424905372
0.68567054893522572,1.4571388752903603e-08,10004.41686210224
0.14835495877321672,7.0619869353171491e-07,3089.4808777182448
0.20790912045035725,1.3398360372911376e-08,18946.866804121633
0.017288647053495455,4.4919729682102528e-06,3588.4006675838764
0.789055133727117,1.3450389325474603e-06,970.68629398631447
0.66820234802611178,3.3066142975337057e-08,6727.5081362265264
0.70811372484007173,1.8843562717464136e-08,8656.9913829465659
0.78292174071174825,3.5530366445084353e-08,5995.7149894102013
0.46432661778295659,8.7112712846827758e-06,497.21868470988045
0.57305378399336482,2.3751001515757168e-07,2710.5744729390299
0.14839902814638087,2.2503125643714042e-06,1730.465913721994
0.1233847728006137,8.1138135992593757e-07,3160.5066173780328
0.67171893217256695,5.2148215297896972e-07,1689.6100364149913
0.47638524408170119,2.7251522082736512e-08,8776.5830661815762
0.56958374541637691,6.8876863276127413e-06,504.87576720960971
0.76734886884186537,8.0172956201001261e-08,4031.7131261199597
0.63837113680058488,5.4206535038161423e-07,1699.955507904958
0.55804360665141584,1.2569784548823889e-06,1193.9936433047101
0.56361508913795944,8.8654230737436035e-07,1414.6824352816079
0.3109105970819861,6.634118566842096e-06,696.29074568438898
0.040509656222260014,2.7881553609692047e-08,29755.156327450477
0.44235021534003877,3.3501034286955143e-07,2597.6926814587064
0.22243882609133392,1.6296831387807912e-07,5252.2225100813312
0.41444335728738979,2.6454903911797362e-07,3020.0512586742711
0.85486904253548446,2.2785186022463322e-08,7165.1273801078651
0.24160009100668733,2.5251305117962305e-08,12802.934935745687
0.067719714272175352,6.826948667230223e-08,14707.170350731376
0.28857005310177658,8.2056655396031787e-08,6498.5649621984485
0.30065782018901677,1.9218064252524862e-07,4160.1493989657929
0.66529734957962616,6.8071080005469271e-07,1485.9725360032196
0.5614618308178656,8.0147015028030385e-07,1490.7204358811121
0.78605922701534936,1.7196208007466862e-07,2719.919308991321
0.66767040492411367,1.6840280780723425e-07,2982.2515485722679
0.41232299282566981,4.4966137079207336e-08,7344.0974878619099
0.8158801808193743,5.8199431875796905e-07,1451.2005544716631
0.17530319070862688,8.935579723335591e-08,7989.9437642970188
0.032484952402521874,1.2828607057795716e-08,48985.678879760155
0.099147382167885323,1.7997000655303989e-07,7486.1634974554945
0.72513575709048583,2.6448316008235264e-07,2283.4490555778984
0.4672584579488735,4.7509297048835457e-08,6711.693445398223
0.16965906124326577,5.2164349902932157e-07,3361.4338604444529
0.50603432735232989,4.9809903608935133e-07,1991.8294992021108
0.16078898168603675,1.2764580405194138e-06,2207.336709551651
0.69935717132695863,8.787097526805039e-07,1275.6389177346823
0.45169471281829038,9.0635674186488767e-07,1562.8881980818971
0.38721101383551765,8.8846936055673816e-08,5391.4417988501791
0.30849696825639777,2.3030144661959187e-06,1186.3865564413131
0.63397976718769955,4.4405130507535171e-07,1884.7151673542987
0.36819448444785652,1.9690402124151066e-07,3713.933027883691
0.09677342012293999,7.5515733096456501e-07,3699.1609992791896
0.12682584309931016,1.2077359762994726e-07,8079.9769024790812
0.96227868790401938,3.4531682075711895e-07,1734.765191813337
0.90949488380053101,1.622247320308009e-06,823.26819365475342
0.70271006247264212,4.5625607508858113e-06,558.47994686515574
0.27321126184492439,5.7965767678700949e-06,794.62990552690064
0.96948461357424665,3.2426402975804819e-07,1783.5289033251572
0.78096339492613664,3.6376871355665245e-07,1876.1691423267914
0.7197212872674057,2.5096388704240211e-06,744.06728473420469
0.45486788712235077,8.7771207922364308e-08,5004.7377317192304
0.27951914622670743,3.251974167326864e-06,1048.8676141544029
0.1054270525319643,3.0368611765517568e-07,5588.7090122004465
0.90357637257840329,2.226230728574314e-08,7050.70396366972
0.46121852693527499,1.6450437072020811e-08,11480.42345251903
0.21033973114727803,3.3572186970050375e-06,1190.0070277971679
0.31289705790914596,1.4679246071636391e-08,14755.277609449458
0.58342737325247707,6.9475920317833609e-08,4966.9460757555089
0.18500505510983939,1.0055186299925789e-07,7331.8427458712431
0.85804814125145179,3.3035686458542667e-08,5939.535805997295
0.76093433453685799,8.7433952107912525e-08,3876.9156753037637
0.72226832639142746,1.6907433976256875e-06,904.92349635582605
0.43777210937735267,1.1067474516916151e-08,14366.523584181376
0.63103575229541875,3.0305417650302308e-06,723.12417437135719
0.58825698922360825,3.7123085937505112e-06,676.6972580135299
0.65334813553927185,1.3085331203782106e-07,3420.0724974284381
0.093599877928490199,2.889606444292896e-08,19228.393901161544
0.42164932814890355,6.3463091443739537e-07,1933.1416671022935
0.051198032123273556,2.2856917860319686e-08,29232.403988438422
0.49905091105207372,1.2438215679394335e-07,4013.7334885347295
0.33656260020945744,7.5039087234539798e-06,629.25011197812898
0.15307894697738644,9.6915539513399745e-06,821.00453885806974
0.11236893804532612,2.0716418418263902e-06,2072.6192368165789
0.59176812645593491,8.5681000625718814e-08,4441.0120368155185
0.17888703885151724,1.1560993246775087e-06,2198.9380215212277
0.92586891719302922,1.3068300022076109e-06,909.10846065128499
0.58525052830339097,1.4572198734724888e-07,3424.2585597128564
0.35340110648948869,8.368852311529951e-07,1838.7940748481606
0.59500633656660262,1.0769187413020133e-08,12492.45337248861
0.032575832319400526,4.2381173305489096e-08,26913.225587188586
0.95897362110903084,3.7606672575056101e-07,1665.1916138225315
0.48748040257347125,3.0992307527699289e-08,8135.6913311682474
0.78490787497778336,3.1457239121000935e-08,6364.0026965745783
0.091902699923214176,3.2278464847738445e-06,1836.0285452801129
0.49179174752977872,9.2768173955918443e-06,468.1767877838605
0.4957999244109757,4.6548777971155152e-07,2081.5777154042025
0.93844819042523298,3.2901007155706658e-06,569.10218504736463
0.57601077185231464,9.3533027727311336e-06,430.82629383523027
0.47875450704638428,2.6594245019699358e-08,8862.3669742706006
0.27430590646097464,2.2117540936498609e-07,4059.8875110208137
0.33825330736912668,1.5056296115261486e-07,4431.1851873399328
0.52546567844682246,1.7383925452797464e-08,10462.943910558162
0.44452234570199622,1.844975138823504e-06,1104.2259321661679
0.031395959081527119,2.0014146847882219e-07,12615.212828975869
0.82802900495241427,2.5584727904081262e-07,2172.6352613728272
0.89719916412136902,2.8315153572103203e-08,6274.0230387406045
0.14884659810862466,3.4896346190664828e-08,13875.241953956449
0.55849578210365891,5.2639392249562499e-06,583.22296707767339
0.1174899837240891,1.3612793826244528e-08,25004.947365973007
0.67551769210941359,4.9952457023126977e-08,5443.8131288157456
0.28842144600061825,7.5193100174699535e-08,6790.4292652395825
0.6628284083449828,2.9552391206402017e-07,2259.4520519048438
0.72972466814401382,5.7456017365666179e-07,1544.374871547473
0.77096101699848041,3.0190473715992697e-07,2072.7590823084379
0.11666353649633759,1.7879114417974421e-08,21895.730021146686
0.91685172668623183,5.3827271022249623e-08,4501.4171922783944
0.23791185098593201,3.3944166911116289e-06,1112.780188178489
0.047038430614417981,8.1802410513068377e-07,5097.8909071990292
0.5593039446975685,8.8602739580955155e-07,1420.5367826994675
0.37721306102381436,1.024730743851516e-06,1608.4284860842049
0.83149184570108903,1.9440572809893067e-06,786.53214057207992
0.81016895734365879,1.4939134769791092e-08,9089.6984987837914
0.3239675038944882,1.2584186755261985e-07,4952.6392794107669
0.95337040111904747,4.155107897539689e-07,1588.8321342701095
0.29800865975871743,1.0360231262349846e-07,5691.1604908794234
0.51990655793939744,3.4153610389762223e-06,750.44530055934331
0.26340543966192675,2.8036095183711966e-07,3679.8394195485075
0.93668313434847372,2.0224731671056939e-06,726.5445770807047
0.17296173940619797,3.5978789760884276e-06,1267.6568355485399
0.054461513198405698,3.2686953763317399e-07,7494.9359131082265
0.44074608940300758,5.3537332865652885e-06,650.99462138310025
0.99245180841527869,5.7726047396179081e-07,1321.1720441070688
0.89276049359236476,3.5548632315005357e-06,561.3336402916093
0.75112193926237969,1.0514106862976206e-07,3558.4312779528796
0.89188456596973964,3.1365403262176959e-07,1890.6896114139531
0.89451217330088462,3.9285575811574637e-07,1686.9037780535446
0.52366977678258453,2.0650907799201127e-08,9616.1597905618546
0.32276976131248508,1.5691249214948719e-07,4443.4962645330152
0.77429230778987812,5.6495390863296029e-06,478.1245225104206
0.66504465053608353,7.8072254569201272e-07,1387.797935931331
0.37992115158497297,3.4081582129699425e-08,8788.0676181257222
0.10352200138090011,1.0388836391230297e-07,9642.7346686719557
0.7493217152355357,3.7567217476281982e-08,5960.2067670213946
0.26983591076363606,1.1870510469582839e-08,17669.140695630016
0.93744501902844146,6.0587268805378051e-06,419.60089833449655
0.2485608692556279,2.2111692429959896e-07,4265.5263398578845
0.13153035308737115,8.3676829647804515e-08,9532.008004837202
0.83280154540365703,6.2435497219725654e-07,1386.7987817025264
0.16175147345824911,1.0518247090683941e-08,24243.995392459052
0.18747562507616169,6.8244289998504608e-08,8840.8584046124215
0.6033889636056351,1.285583817680464e-06,1135.4058310128219
0.8758164204290898,7.9672660399895569e-07,1197.1230656978896
0.20447031905742752,8.8189695408040907e-06,744.6907190712235
0.31722043617109386,7.2622823357917663e-07,2083.4489163394087
0.77963078985876577,2.7071830418088655e-07,2176.6905830839573
0.97210816180035764,1.9244103746453628e-06,731.12874762583465
0.50573377434031885,5.1284203624905082e-06,620.93653384364848
0.15245852752573827,1.4524053505622583e-06,2125.1041502062667
0.023796924831119531,7.7559262476126223e-06,2327.6771607169048
0.2373594696988667,2.2182756511851308e-06,1378.126114552083
0.14050399560865584,3.9847796864104719e-06,1336.4524307541049
0.68088208687672891,2.1994404785203127e-08,8171.6157895952447
0.1306141795822458,1.5748547656105897e-06,2204.8780910319542
0.5112666323044267,2.0905766654175883e-07,3058.7446725607151
0.69731981128645759,4.563640306794308e-07,1772.6716305702653
0.58530544312869337,9.1686887180537969e-07,1365.0705720658452
0.20777789514345704,8.1179308970755837e-06,769.97682481394509
0.80608328092044013,8.989473247351678e-06,371.48640180094827
0.7182530583196437,7.3229275337220206e-08,4360.3252900683983
0.74159416387638633,1.5894998538320635e-06,921.05720068518497
0.13974717404174011,1.7780772028667867e-06,2006.1027622527743
0.13251626561384117,1.0951625490482842e-07,8300.9178077145934
0.92828692549644254,2.3529317204117765e-08,6766.3462963730826
0.40360241188669121,1.3269082089077627e-08,13664.781230179738
0.30793920486313037,2.1479757924673723e-06,1229.5687495188261
0.49369820489801802,2.9450944375166222e-07,2622.5248568300744
0.66623557063594663,9.0494150701410309e-06,407.26382674468675
0.95606702447650027,2.4826778444207676e-07,2052.558983328749
0.29358176461323449,8.5852102858494465e-06,629.8831535156479
0.92556034501890683,1.7168328186110397e-07,2508.612760519793
0.034610896472393751,2.4046199818708623e-06,3466.3335450453992
0.55964606190355648,1.7966265651884416e-08,9972.7369878419122
0.63763536056427428,4.6385808468435557e-07,1838.7438713057129
0.11483842971324576,2.5478822950863343e-06,1848.7010880897685
0.14893620109327352,5.9443586112568637e-06,1062.7897643678245
0.42492317612314079,2.9359541690267294e-06,895.3032367474533
0.96656959302174994,1.2909582034248338e-08,8952.1498832806883
0.60008212770202907,1.3125233064963694e-07,3563.2077302377306
0.93369298938420908,1.3998948535651076e-08,8746.8210725554163
0.80631730645684108,2.1273888237556319e-08,7635.2554667196991
0.47270778553973858,1.0614923924742606e-06,1411.7089867521834
0.78691581475966554,1.3796679921997592e-06,959.72889122065021
0.02765841613721786,2.0948939776093175e-06,4154.3714269501279
0.11805255679807758,3.9479318225839263e-06,1464.7971258841826
0.83113432873390902,1.6530820321391571e-06,853.13387574078843
0.79884891744191011,2.5270554777788587e-06,703.81786501829163
0.24031433454676937,1.4024620861627884e-08,17225.212837591069
0.53546189469306293,5.0536533812838477e-08,6079.0118385084479
0.60995566249301081,7.3399536950192739e-07,1494.528517109328
0.86906156423825109,3.7529770951705017e-06,553.71561581908804
0.60707608576533845,1.0315739697417096e-08,12636.542139331685
0.41844585358094355,3.4985495269548789e-07,2613.5833360046881
0.38044220297311088,1.076123704737369e-06,1562.8761258693739
0.43162326550977481,1.2269358811655126e-08,13741.579135623911
0.65541171532417442,1.5998036107712377e-07,3088.2294747595251
0.86881572543480168,4.8630041943832253e-06,486.50111665732913
0.45935791325553677,1.0347571275597829e-06,1450.4580930236577
0.25536116732184455,5.1638674992127453e-08,8708.332994178274
0.24429573936760535,3.6169573597028936e-06,1063.8254093476226
0.74855413744101196,1.1068640195885159e-07,3474.0915374044307
0.81840307578967131,3.6310649172916656e-06,580.09532678461608
0.11422529905558371,7.8855311808216515e-08,10536.669828422826
0.075893268385626378,5.9014774589516088e-07,4725.1760658848552
0.59848932711888725,1.5517444588952349e-07,3281.4190374685618
0.1547115117507713,6.6753670741068435e-08,9840.1361840619793
0.82641754855177796,4.5674382704543432e-06,514.71152346061876
0.31723132718483371,3.6541051956629907e-08,9287.9836668666467
0.15243321364143123,1.7965312405196613e-08,19109.213396999618
0.92176076776257576,1.0611598645720443e-07,3197.425854589645
0.17387640550792538,1.4220584356686717e-06,2011.0411245803284
0.2918728815145562,2.6442031479688622e-06,1138.2973326645167
0.16207726124013805,9.9135707463841276e-06,788.90353152991463
0.12433516302870141,7.7461547876671458e-08,10189.665568547394
0.030936536173075631,1.6742713797118304e-07,13894.765776000953
0.064841455072617515,2.5731424768380816e-08,24481.707619215351
0.18289505622649418,5.3041498969480544e-07,3210.6363797497825
0.062848113300903632,9.8342243518189247e-06,1271.9903652834789
0.5952323779498615,1.2666103437451029e-06,1151.6889803042966
0.68390738153151132,6.1043372767258351e-07,1547.6832905616227
0.39969415226370797,1.5035133158059058e-07,4079.2701122928147
0.32481118598252895,5.5705269652014487e-06,743.42364670494726
0.50948097465200781,3.0956352860943487e-07,2518.0312773298419
0.87625489281226243,2.5298847662334529e-08,6716.3667359805131
0.85262031055398391,1.2477724417698591e-07,3065.8751705520804
0.053040311392664026,1.5903767077838824e-08,34430.788149624292
0.18968342550055883,4.0358694833070714e-08,11429.22418398079
0.24437742239335206,1.1298124157977734e-08,19031.205054206846
0.25689370007388967,2.2900225005064331e-07,4122.9056679072419
0.57552032522534502,8.0097838200114939e-07,1472.8525453629968
0.42209980144616038,1.0712168295880868e-07,4702.7699287976893
0.058761578728318047,1.8245060781768442e-07,9657.8535395741965
0.37987799707497588,7.5444540630454859e-06,590.69598778041643
0.52851541923046086,1.8025584857541693e-06,1024.5342621955062
0.11065518387467881,4.1934349534177019e-07,4642.2568154030068
0.83512396825067414,7.1387574324632531e-08,4095.5592501937585
0.061442247800453216,4.9089702068305392e-06,1820.8377725711705
0.92559345032788143,5.0733094199307857e-08,4614.7076008719905
0.10812201016407673,9.4629858687133769e-08,9886.1876271248002
0.84513920208177518,5.3357373480842001e-06,470.91080437993008
0.90362661248834086,3.878163957642956e-07,1689.244099836993
0.97977497378072675,1.6863738077506444e-06,777.96472398286005
0.80400562147085763,5.918809776537985e-07,1449.6169755730812
0.78168276536361558,9.1267809455060298e-07,1183.9297075148638
0.64605844323559214,7.9095153740587846e-08,4423.735574438294
0.78120639103234768,5.2980516136349833e-08,4915.4016821503892
0.14320668632901562,9.2784843915666974e-08,8675.2067018630696
0.54070735558816096,2.926339383810403e-08,7949.8057148952757
0.5190806414885103,4.1970398800328764e-06,677.50270845151192
0.85899642268133203,7.0752338671742701e-08,4056.3360058958601
0.46817137193758074,4.8357983556349802e-07,2101.6649505200107
0.39123860113934994,2.3764204195462396e-06,1037.0925477850758
0.64316763852473902,2.2463236427834191e-06,831.95865420430789
0.27379868432583759,2.066135385855401e-07,4204.4087734632985
0.14837072684441729,2.6839345794790587e-07,5011.1791029972928
0.48309850128350834,9.6406262598839434e-06,463.37172708014708
0.42272047490893616,1.0563125288008697e-06,1496.5014521788344
0.24024424112358497,2.7791713838825948e-06,1223.8151983163227
0.37383669201397673,5.101077334355628e-06,724.14924736061459
0.37272852532798495,2.3055232631499617e-06,1078.7453337307393
0.33422060876842002,3.5936686818969917e-08,9124.6112291612189
0.38566943892965971,4.8586118069034655e-07,2310.1292891229964
0.68888591200138594,2.0215406183839038e-08,8473.9346872153073
0.30390770982557247,9.0942393403131759e-07,1902.1552104574671
0.94936934744818702,7.3459553544632915e-06,378.66769408746228
0.91718453934279609,3.4529969353623443e-07,1776.9431798009352
0.48610132401707778,1.9902951220280497e-07,3214.9769140157773
0.3350775929546419,1.280938426893808e-08,15263.818012008045
0.54008044193170313,7.5739697630204359e-06,494.43475566068855
0.85007488388588837,2.0370798474932131e-08,7599.1913689853181
0.65606146715450098,1.3281198873949262e-08,10712.950411201136
0.80634790966760661,5.472677225347247e-08,4760.3496224507135
0.53739505330508275,1.5725023449785908e-08,10878.211964582642
0.63658845297494449,2.3192818387283575e-07,2602.5186956227913
0.29527405804063711,3.5339744374708371e-07,3095.6770801702528
0.73754423068718789,8.6638285043559225e-08,3955.9522548635782
0.21038054719446117,1.421940577489934e-08,18283.380011188176
0.69785014753031327,2.1617282832800056e-08,8141.7612008287779
0.86211187764263508,1.424010311033131e-07,2854.050272680749
0.14078180892852848,1.5190964627708587e-08,21623.901436626471
0.61823594313650065,1.2432806567002429e-06,1140.6129191188718
0.10414479074763526,4.1788965923840171e-08,15158.296993482911
0.72845847198871261,8.0577670234328637e-08,4127.5300859933259
0.09364828663528503,1.521869213236661e-07,8376.4773058517258
0.93658042447361978,1.7775789519379827e-07,2450.8290093334408
0.14603385073742414,1.0115378152113235e-08,26018.494882727493
0.95929144344998962,2.1687580941603256e-08,6932.9674009665923
0.80287533432424574,3.8751961609770612e-06,566.92955286690744
0.59774518442169056,1.0085540728465223e-08,12879.303078258385
0.78479786358325143,3.345816106096618e-07,1951.5067609507712
0.79716369059325498,2.9410744581119157e-07,2065.2528762709312
0.94656679218915696,9.9834922016370502e-08,3252.9929819131207
0.26084952030079533,1.9678004721553622e-07,4413.8182759070023
0.59417513640472608,2.1965617291098609e-06,875.32847471493824
0.10409870558875721,3.3389592489426779e-06,1696.1793671550624
0.62000404302388012,6.0401208809694967e-08,5167.4933226810062
0.17957839105186094,9.278362217282275e-08,7747.0667953416405
0.56930110535771739,5.3388603258511853e-08,5735.9414149256118
0.57670620889351121,2.7516310511094133e-07,2510.3113264829703
0.47132530145141505,1.1214374961282256e-06,1375.4730530522327
0.52740545775799152,4.8390334744504723e-08,6259.6258729930432
0.76628415610652201,9.8221650160005469e-08,3645.0329946806869
0.80125226934694593,6.182353768501775e-06,449.30208849905034
0.49723168341967483,1.398646199386905e-08,11991.311041824179
0.60359750710738613,2.4116196603138512e-07,2621.0292851931117
0.93192387333320081,1.3635595983204539e-06,887.10028536349591
0.1285362526161116,2.8272358208421154e-08,16588.463653928273
0.1259325302411094,1.3871456363301226e-08,23925.994873093165
0.096831921791660724,2.597862224624279e-08,19938.049364099537
0.66128465219012256,5.7078109539429815e-06,514.71993425033224
0.42442221778247569,1.0660543471456461e-08,14866.586840947424
0.77657820198042482,3.6725348396507264e-08,5921.400550975387
0.67451909917550668,1.2412250697617292e-08,10928.929010327025
0.34030138074495581,2.1472786335540665e-08,11698.332014023283
0.89938288188792037,7.2518340948259333e-07,1238.2369552237001
0.76490682559994583,5.3078265956740081e-08,4962.921075285195
0.27782959150107395,5.1007748176931179e-07,2656.395122653706
0.37055009759433349,5.8963892847683424e-07,2139.3579724160008
0.32129558040222028,3.5343210658293323e-06,938.4143160044963
0.16603553213874966,1.0332946451211233e-08,24142.78636622024
0.15630553881676973,3.6316867207047534e-06,1327.2680098598541
0.93676618874198658,7.2004105453972436e-07,1217.6031607681427
0.44352499682676572,3.0777295783220764e-08,8559.0530878657246
0.38948662454963573,2.0835895202209087e-06,1110.0630422636384
0.73238885159060418,3.685315089442405e-06,608.68391442370603
0.55746313460037089,5.7914918731696388e-08,5565.4040294631723
0.93677858697007765,5.7066474438913632e-06,432.50486916641194
0.78249847897029823,2.3087254527913666e-07,2352.7300718613506
0.48457586848329492,6.4606075857528625e-07,1787.2381535959578
0.38259587874601797,8.9939113147222105e-06,539.08289974444369
0.98676522947507883,1.2150894102503147e-07,2887.9452999894675
0.72058263364360708,2.7509204857280103e-06,710.26282707315011
0.95168271340380273,9.0198092554297806e-08,3413.1488836283961
0.12729379144487094,2.4982768676982956e-06,1773.275058107721
0.85202834239887482,6.3416425126573787e-07,1360.4171584109856
0.64070314515129545,4.457250944484118e-08,5917.4967653901285
0.13070246155176146,1.7461368648712034e-07,6619.4053388992288
0.59237541996952847,8.9723643909119819e-08,4337.5853522348762
0.68923540145439433,1.7152411185353926e-08,9197.1574684751049
0.02217965902971681,1.2288653827985354e-08,60571.790578582324
0.45977478222332907,1.0950550850112843e-07,4456.6593876200068
0.82714551608435793,1.1405187868412354e-08,10295.745965802873
0.30240543509064899,3.1366298615911345e-08,10267.709371365168
0.46396260098056563,1.4981315927274748e-06,1199.4538188764307
0.44789098579721426,1.3312931795684915e-06,1295.0215203870634


==> anc/competitors/data/v2/lc_resonance__s42_holdout.csv <==
x0,x1,y
0.36383439700722137,1.5151143415109702e-08,13468.691885614237
0.3784865722518686,1.3590206464905125e-06,1394.3176805651265
0.58024362571853383,5.5583706614003969e-06,556.82799115422858
0.74962097336112987,6.2880823861292441e-08,4605.9585348460414
0.19276127780429131,4.8851107378754709e-08,10305.116247987255
0.58875958972889642,3.4205533646317064e-07,2228.3469866074174
0.53942462123166846,6.0525239674907568e-08,5534.3466529562538
0.60646724688095821,6.8937175759755004e-07,1546.5699974452218
0.27152202299693673,8.7406205051458523e-07,2052.7040409898941
0.02451813247006699,3.9967533459160524e-07,10101.889945535131
0.23934238108116221,3.1399792137665685e-06,1153.5244648491596
0.8904811300571559,2.1490898885038555e-06,722.87024599776419
0.89668463244660979,8.4916027023144007e-08,3623.9759202061728
0.077860592862687331,1.029622730846794e-08,35318.486613895504
0.41000604588816841,9.1493298495793394e-07,1632.7144150868733
0.85087366094099814,1.3038587848840358e-08,9494.0645729434273
0.97947475054176669,4.7515195036741483e-07,1465.8418590148906
0.5616535201296915,2.9000302417099083e-08,7835.4599307146773
0.32394695565076725,2.0129494786564449e-08,12383.591317459272
0.60399947494200179,6.4163751111257665e-07,1606.3376797211433
0.8648307985149265,2.4341460490985792e-08,6892.2513971452963
0.17620993225621157,6.6219307135865652e-06,925.74738023387454
0.20203966010614272,2.0353934179245016e-08,15593.999017076958
0.5191999638699929,4.6437170490912591e-08,6440.2065831576247
0.10963870374952606,8.3998798095249733e-08,10420.331081931066
0.78644628701516606,1.1751488793985314e-08,10402.052022344964
0.44962225666482547,1.9060095921048825e-07,3415.9661505249837
0.81400043955236978,3.1909970952460051e-08,6204.7526880993655
0.90805217291242857,2.0889358004160018e-08,7260.7595130380205
0.68255068091587634,7.3388832166119562e-06,446.80452158904581
0.2738177296508853,2.2523560111497351e-06,1273.3585213021981
0.51072152249422265,6.906362755592195e-08,5324.553892056073
0.33491652144400835,3.4898409837677224e-08,9249.7265697994881
0.68912910299913299,1.3209107827638567e-06,1048.124714576983
0.72433756228130664,1.0040622247350552e-06,1172.5980896824144
0.85354371210138391,5.8913832485478315e-06,445.94210399886964
0.40765262766364846,6.0201644348847123e-06,638.33800223874448
0.77733528211987535,1.7009006068805502e-06,869.67371041132151
0.21919899255831304,1.6323809796637089e-07,5286.5209816459273
0.4438484258669928,2.3471156849287993e-07,3098.2425221931653
0.21882759997142487,1.1334995299272474e-08,20078.82429027123
0.81667858193265241,1.4023791907971079e-07,2954.8925125574192
0.80474529116278914,2.618311153820926e-08,6889.0628994007102
0.72106360466221708,1.0476061912805183e-08,11505.730151849168
0.33124344912210973,2.2698726545909738e-06,1153.2556858711064
0.75009195512916726,1.1273373821069537e-07,3438.8702661025245
0.74306573335375514,4.012894641681366e-07,1831.2916034738389
0.81261896279306156,3.9738627130026001e-07,1759.7464351899855
0.28770012321950428,6.2120474646275161e-06,748.01893813916013
0.35604578831311268,4.9515001823715315e-06,753.14513293432231
0.95121444887200546,5.6483901883759452e-08,4314.1817342589447
0.30973122878363751,4.000058035235041e-06,898.40954230942316
0.28308992815777234,5.5728237597779885e-06,796.15960070619337
0.13941025169806165,5.8034235239385349e-08,11117.586354324732
0.67237803867772705,5.2790069773125079e-07,1678.4836763693922
0.052087162338361317,1.5033111099919486e-08,35736.352013861571
0.95277226851582142,9.7525924229916226e-08,3280.5405370513772
0.95581289742895126,2.31134252706955e-07,2127.5579675819185
0.93022714366643466,6.9426682628319407e-08,3934.9778221375436
0.20476131146106716,1.2775173738718145e-07,6182.9059618670435
0.084512858109210512,5.2741586769079218e-08,14978.28222894552
0.21552394372074976,1.9593508022412255e-07,4866.2692848334073
0.021169150808351585,1.0229922050422134e-08,67953.545219675434
0.38581228352936775,6.2082162502039053e-08,6461.4287027007786
0.7519293484915861,1.5516921526432582e-08,9257.8193080980254
0.65954392803314121,5.2431794804974186e-06,537.75044020658925
0.046591526376565856,2.9058731789740038e-08,27177.418528694419
0.95330922984756528,5.0123143837308758e-08,4574.7140137845336
0.088591093425387124,9.7691381068523614e-07,3399.2009885340253
0.74221413759539834,1.5363788566253117e-06,936.453523006463
0.35685610167942633,4.3362111280030152e-08,8038.9296246904796
0.55251046374136126,9.688647815169245e-07,1366.7785725299616
0.024833431252045395,5.5328257959903427e-07,8531.1609708536344
0.88240598722209163,1.2885840968438235e-06,937.79819677094179
0.98913119318624421,2.0844994262079816e-08,6964.2148528060961
0.77160409863886015,1.0622268595509494e-07,3492.9639035869773
0.53853986889114625,6.1961514341154451e-08,5474.3184593716214
0.35236359933770217,8.7826004156366884e-08,5684.5084868656113
0.22376549577314148,4.4012294049736035e-07,3186.5184478252199
0.87004849364915993,1.5395058077121872e-07,2732.3580217254489
0.24562890703308668,2.4577194796192324e-08,12870.461099112163
0.075682950430315601,4.9348774006448167e-07,5174.4332503890828
0.86451293547696506,3.2859898886733968e-06,593.30927926392599
0.04175308020427778,6.5007489484828744e-06,1919.4377986830432
0.13880315433067966,7.1747544781889326e-08,10020.671152680081
0.95031869752632359,1.2174696831210132e-08,9296.8598760603563
0.64769123980655396,4.3662135865834244e-07,1880.4574031547504
0.6060529981880417,1.4140588745163609e-07,3415.9456495792497
0.87859204009661274,2.0566673677480565e-08,7439.1675306871221
0.63102687178048966,7.8107403413181203e-06,450.43276379574223
0.43506070338893305,3.5999384835465081e-07,2526.8387678600016
0.95986077915544088,8.9597838510863103e-06,340.99429293775785
0.51005765244280421,4.216968518017033e-06,681.85210683795037
0.50638040400593853,6.6108979473551094e-07,1728.3485436846963
0.22966064817200754,2.4121171756426461e-08,13435.613632192295
0.51142692902471443,3.6649383065671747e-07,2309.8026211447
0.29150905017024359,3.8208230800380159e-07,2996.3705128732781
0.2344619182476371,6.1000802376431859e-08,8361.7286371435875
0.69821569411326401,8.318077636989462e-08,4149.4803471580053
0.51776338375796127,1.8564931298104681e-06,1019.970614522903
0.39800240263802905,1.9203887968673622e-07,3617.1171205062719
0.60938310461448431,2.876142052977927e-06,755.35242778666077
0.020312953877577068,6.6027707820974333e-08,27305.513513247432
0.31963256389214961,1.2511187122084335e-08,15813.399068441855
0.83367599881636045,2.0484354132614197e-07,2419.8598457395206
0.96819475963286594,1.0232806013205904e-08,10046.649833258591
0.61109870329023253,1.9688125104089666e-08,9116.7939370994191
0.62903119375542971,8.2943733858585925e-06,437.79633104989182
0.81924510156231789,3.8883434048340287e-08,5602.8728481646194
0.92684341009196736,7.6953128140287643e-06,374.44124234420326
0.61141930773790376,4.8558136731074879e-08,5803.6260134417098
0.06590461234336667,1.6016952640932114e-07,9733.1216029378356
0.32432293406235602,2.8953874561646696e-07,3263.3061961469107
0.8546256788646448,1.0659507581279398e-06,1047.7157188143638
0.26326646651608077,1.7584850737426872e-07,4647.644321033612
0.54242267237135189,6.8447208829099574e-06,518.98309479565603
0.56841775330928546,2.4696072007108956e-06,844.01903589509232
0.73810706981026175,4.5851835714888163e-06,543.5781028638163
0.94289180499287029,8.7562875837683382e-08,3480.2389326947878
0.60722147489544198,2.7951023477027683e-07,2427.3230574644122
0.48082754061173782,4.9607429543284012e-07,2047.537999291246
0.039383997126205689,1.5681727369467851e-07,12724.5711612755
0.15550925871338223,5.8693099218042599e-07,3310.0027390702985
0.82011549614561541,3.7901898037735047e-06,567.19450080167906
0.67660520348038478,2.8740446770840076e-07,2267.6998733063156
0.83390712939991485,1.6762551576186399e-08,8458.0664541700735
0.95132610687516395,2.6641257698248706e-07,1986.3598611120747
0.026736720024639123,3.4825102072133951e-07,10363.339764342405
0.19591342143536195,7.5409600734523258e-08,8227.2479232139885
0.87542188486878614,2.0287601365635842e-08,7503.7084038879057
0.80349710525381923,5.4042769798911779e-07,1517.5361383138218
0.24540640765756383,4.1625669269788367e-08,9894.1032079118995
0.71679426566955584,2.2825942973480191e-06,781.78687473692264
0.45668619534033777,6.5231977639899946e-07,1832.1489810078881
0.50580553510679738,4.8667602932629413e-08,6373.6503234410047
0.39633792371303528,7.4136660866406674e-07,1844.8058806246461
0.71887887974945985,6.6468428475732089e-06,457.47190998539929
0.52272069034806767,6.8165080782637586e-08,5297.6611666141425
0.76932645530204846,9.5804477766669091e-06,368.34244159956933
0.44907814908076638,3.7133577738857404e-08,7743.8269753172708
0.2132245603211467,6.8990403383527138e-06,824.4931353460704
0.76280519020758575,6.4605135667266988e-08,4504.6355396692124
0.2601955319379497,2.6235917222467788e-06,1210.3248681996961
0.53992623507385873,1.9301590684146044e-07,3097.677733505469
0.83047281083660573,3.1944448277768325e-07,1941.5098351581998
0.84732941201894996,4.4032337290169478e-08,5177.1171166810436
0.053180484601648259,9.0867274409491667e-06,1438.5339107646378
0.95536553867335261,9.495278174488331e-07,1049.9324727882083
0.13687369124898807,2.8463667733356913e-08,16021.182945883127
0.61591631691987692,9.7182622247614877e-07,1292.5425194244644
0.42439509521068797,9.4947623984427571e-06,498.16449493066415
0.44854523415338299,1.579134604526508e-07,3757.3988784153162
0.66210708026330445,9.58349072968432e-06,396.98492969848513
0.12693991140542887,2.0761669710934636e-08,19479.139405106722
0.14494246821100187,6.3809291809244847e-07,3288.2150397083651
0.62141682000440579,4.9036076253362356e-06,572.86282724906039
0.36209462076250931,1.0435010963116085e-08,16268.312590530175
0.97137001421796054,6.0832865313892966e-08,4113.7558903766403
0.078479538162999671,1.0046456918825611e-07,11261.994672415954
0.053792246205271649,1.9085803116650531e-06,3120.9365582746327
0.14505614645521783,2.2520566406534802e-07,5532.7656782953663
0.50553063380858354,1.8533764306371288e-07,3266.9647098000592
0.19107969028031815,5.8582333430866442e-08,9451.6885515421818
0.73283258904373649,7.6915756434100715e-06,421.20154464139466
0.3685902511421264,3.4320813133483656e-06,889.09730429732599
0.79096059506533645,2.1239133807803709e-07,2439.7997111500044
0.96190838083265573,1.2724052954180437e-06,903.90005278195417
0.35095603183095747,7.6865785718041755e-07,1925.3385611790275
0.41479144516237293,1.2621205585671257e-08,13820.847791998713
0.65836251968654402,1.9893035877274574e-08,8738.0981324615459
0.30818756976926281,1.3606711676875922e-06,1544.2437409802508
0.114280465122957,2.4802973451350816e-06,1878.2877502390963
0.72965898649604299,6.3509871099637464e-07,1468.9919522302566
0.40270350984348235,9.2449925502311441e-06,518.26754090736733
0.69048179308430768,3.437827955108888e-06,649.05547084262241
0.56953492100607273,2.208633325273027e-08,8916.1632303604074
0.99928665372826153,3.6436426283983042e-08,5240.6730866389353
0.49687151954211567,6.1710340836999912e-08,5710.8266234873745
0.24052191977265858,5.9146190980625472e-06,838.41546128216498
0.45219325651571035,1.7151991083794892e-07,3590.7129510821092
0.56124705544211706,2.9658791224252503e-08,7750.7947922012436
0.29959747010245669,2.259042263493171e-08,12155.385902018075
0.74540886384337768,3.808613378767651e-06,593.49802666505207
0.59745573425758125,5.9573119032577621e-07,1676.1850534596815
0.64699493700845778,6.2192059381291978e-06,498.51943018527095
0.11837541878393613,3.0914265813214081e-08,16530.643780478607
0.95135303885082589,5.7047703876398359e-08,4292.4975955997825
0.45527562568049545,2.1055538548025416e-06,1021.3618288506581
0.057165593602797063,5.5735189802505543e-08,17716.090862017605
0.086127719415979659,3.0861380416484917e-07,6133.6762928771213
0.83875727236750819,7.5389346321762987e-07,1257.5546337094449
0.19657040276804744,9.1880511494062534e-07,2353.0395892605875
0.82735735912957697,1.2280956857654038e-07,3137.1647754825754
0.8322975968571249,4.7442782191626374e-06,503.24052288513241
0.78757091958209569,1.2709168493777027e-07,3160.7969337722243
0.60592571417153074,1.6699009966724958e-06,994.1340438299751
0.60819966985568896,3.4937665942234461e-06,686.00924098823418
0.27632552686872208,8.0243147010542125e-07,2123.6626075860854
0.051325344425294635,1.1199281175606351e-07,13189.823667130744
0.71354835147925932,2.0539699326740151e-08,8260.2131755738592
0.024763797467560862,6.5769331966839607e-06,2477.8765346075133
0.03113178409421765,4.629310819383292e-08,26341.458914562558
0.64362389747960225,3.2375468355488446e-08,6927.4897146834437
0.95185127733016517,3.3901877751565384e-08,5566.7738021091709
0.23412469561558807,7.4696774367996837e-08,7561.804813316372
0.017064239951022128,5.6538456152250236e-07,10180.862045012682
0.86342741251662536,2.8201644750341584e-08,6408.4037346388941
0.54304956775209468,1.8423942367041135e-06,999.74440109404918
0.33564916468591932,4.7408359736967238e-07,2506.8580902339654
0.23567576312392749,6.9212077054968401e-08,7829.8167462207302
0.67317487780599483,2.7407444979495826e-06,736.21010549751838
0.81271934971472504,1.0832676374315636e-06,1065.7658880761217
0.98732538877015308,5.2061285945280033e-06,441.07495849338756
0.29530499241172975,3.6575235750643992e-07,3042.78340047862
0.94137650535585005,1.1704507625473428e-07,3012.6019162125745
0.40657834931798437,3.6899609772103252e-07,2581.766665840431
0.029667564358815873,2.1625153214023035e-07,12484.738690312703
0.17061326319438722,6.0073705361858855e-08,9877.5990910702003
0.32279285608617586,3.1405250391981102e-08,9932.0046120909647
0.09824734626108976,1.6361343660204001e-07,7887.3316442720925
0.51297352316437728,1.8280598223803351e-07,3265.5574097809767
0.079845679580796844,2.1138416804108207e-06,2434.0980066276779
0.063184113923324667,2.2193865019277563e-07,8444.6096670343341
0.61786208696516087,4.9840949451610617e-07,1802.0260841431186
0.071484908000120473,5.3129558266587789e-08,16226.494846114621
0.79218552157659339,9.6220540742181807e-08,3622.0350867297052
0.015565883585381338,1.5445292450236883e-08,64493.365854754062
0.046963592801656948,1.7708890349788281e-07,10965.379548021903
0.46883276207121866,6.221454792316245e-07,1851.590947547814
0.88659506763900953,2.5144531540078274e-07,2117.9493512177287
0.14528917585831577,5.8566193238192232e-07,3428.1504375038899
0.07156250688436705,6.9401167398438495e-06,1418.9720438444951
0.27710120263955051,6.6851244453594262e-08,7347.2707924530969
0.19452382083257924,1.532542376809059e-07,5791.7173387034118
0.72080788408903873,1.4614855287972015e-06,974.30061379402161
0.088339810657607556,3.2709696491163335e-07,5882.7922386039209
0.6207637144024436,1.0910574174892194e-08,12151.028384258709
0.044230104204262079,3.4088751904467435e-06,2575.3453077370923
0.8475547509658834,2.2723387818668962e-08,7205.7564368516814
0.38579537154303817,8.5686933106435336e-06,550.00190538206073
0.18847971221857862,1.1462785659992761e-06,2151.407157504636
0.47228451965696716,1.0142324264241234e-06,1444.8720796024963
0.35319337085469721,4.1201441716848984e-08,8289.6753329019502
0.40215942522540388,5.4626390274139183e-07,2133.5342676765058
0.60664352672746402,2.7703916151892597e-07,2439.2854992915863
0.65275894195568906,2.1206056251584905e-08,8499.5049381321805
0.12865464069531435,3.5853397253161089e-08,14723.874780685057
0.51496305017244826,4.4064827915763747e-08,6638.4383521782656
0.86051059918675332,1.868561225924632e-06,788.6207894191574
0.64517895440575168,1.0487892919450601e-06,1215.6702298278876
0.62519982252403328,1.7246502689337638e-06,963.03053306948675
0.63536818559657093,2.6066510130880828e-08,7770.4437762146008
0.10843401099834775,1.7112529205333078e-06,2321.4542940017936
0.5026695459834315,1.0599095025131817e-07,4332.3578298332368
0.83715886003965101,1.3443888241473555e-06,942.61341075026883
0.75573716126557167,6.987110376221383e-06,435.17687487048386
0.65872006211196432,3.2302823073104305e-06,685.5344991933041
0.68023664447527443,2.7767669076749596e-07,2300.9134122334735
0.092126521478258561,2.1045585455826471e-07,7181.6983140364591
0.55748790376836477,8.5008483156088272e-07,1452.617066277257
0.81464279269920992,3.3999998643847913e-07,1900.1021105482623
0.76320179432873925,1.7430547669794186e-06,867.01136863322449
0.89503421151468554,4.8384601757903219e-08,4805.3673870792672
0.88069944119420651,5.1631952686700979e-08,4689.5035025141678
0.098959396502662389,2.7770300133404829e-07,6032.2758641474711
0.69559730529208408,4.8894009926454271e-08,5422.4209117903247
0.40732511215210737,1.4456529105736617e-07,4120.9504217698659
0.3366920017881273,2.1262756476247526e-07,3737.4364562016162
0.27555749498637699,5.1653069563370909e-06,838.19645233806341
0.97254014576995074,1.948689144077529e-07,2297.0737994375445
0.54330116162573028,4.8661489261589674e-06,615.01680828253893
0.64446104257456804,1.3284924797481721e-07,3417.6069568911912
0.12545484633920165,1.0963896796141976e-07,8526.5591498205231
0.3983991485084174,1.770562653017995e-06,1190.6528328239133
0.3131892752937559,4.387904759723555e-08,8530.371844983174
0.50039714287715786,3.611674767340205e-06,743.8549747386428
0.20706921862401781,6.4660243344503473e-07,2732.8988651335517
0.91785585487203591,7.1197131517934784e-07,1237.0336411411117
0.50361952290258349,3.24581074318173e-08,7821.4473226139007
0.80192885341608466,6.4726451100559012e-08,4389.2587374425584
0.98268206699561578,4.5999196447091025e-08,4703.4698243566772
0.79363392857477966,6.9702653689674274e-07,1344.5136962594486
0.39241486549062438,1.2618802425947949e-07,4493.8461938631872
0.79355923242576254,6.6748069328883264e-07,1374.0134104427127
0.52605285583006489,3.0991061187970915e-06,783.18991218272049
0.10440263171184881,1.6901950776230878e-06,2380.5420682807971
0.016334906750661713,2.3271488708691155e-07,16219.205891508627
0.30537193105783078,2.1920608709614996e-06,1222.2474430259094
0.12576553055747605,4.2992980383174183e-06,1359.9420735451358
0.67515476542846597,1.2480798789371153e-06,1089.3743377869166
0.21487505064977494,1.6302120602717318e-07,5342.9972802045186
0.84695624445397888,1.2405712753391538e-06,975.57048412819654
0.7073527472587261,1.3515786441281156e-06,1022.7307577841488
0.3697163629476507,3.9409461870945921e-07,2619.7835549033862
0.83390277717298311,6.9839239767572118e-07,1310.3657657089429
0.27743773390188942,1.0902346249952436e-06,1818.2652986715111
0.073223297158361775,1.2327266452747905e-08,33284.4946813637
0.38306094334082291,2.4055569553719022e-06,1041.7373635464339
0.43519006702216811,1.2428506908481909e-06,1359.7248473574457
0.37715453220191641,3.5067828305211199e-06,869.53265968052472
0.40429110140670432,9.232824192808958e-07,1636.7623471474767
0.51366590962296743,6.0294228815959043e-06,568.22685574435536
0.060739499298530598,1.7591006536213523e-08,30592.787583076923
0.55935560691955211,5.9030960333189068e-06,550.32099018866131
0.14713964298434579,1.1962438078247175e-06,2383.5556697631259
0.2592801987365172,3.8681960040438302e-08,9985.2993366799037
0.14768812682178273,2.6378385386770484e-07,5066.4423398084682
0.13865096096633844,2.7593996270806998e-07,5112.4757071834574
0.31945085811214968,1.299389570045425e-06,1552.130675762721
0.79003361330714572,7.7983692130103797e-08,4028.7963853769547
0.43665103450593046,3.1057890658317835e-08,8587.1050323698728
0.88781306375913793,5.567139400784185e-06,449.80386861244909
0.45733036556410683,2.0693913913184581e-07,3250.6009786030927
0.58504181139236322,4.0616138531351238e-07,2051.4325002256764
0.0203593927934307,3.0469577526703498e-06,4014.9891229108389
0.82011892888238636,5.9250629382936597e-08,4536.4392369141424
0.70188534031331307,1.7789019980705245e-06,894.93378303038969
0.1979848896674806,8.5203268416960197e-07,2434.7582702258942
0.74142415082812974,1.7720743054261822e-08,8724.2011737915454
0.64294022570153009,1.1061465361893772e-06,1185.7915984646702
0.18141394212895054,9.6248723426076943e-07,2393.1349019171812
0.14060478063758833,3.7639281420793216e-06,1374.609353072683
0.58061069176323954,5.069121539187615e-06,582.89607833182254
0.043032353321519785,5.9824053767064959e-07,6232.5322206876808
0.30754960399186015,1.0607584539957775e-06,1750.7904261126516
0.8992796660734369,4.3316984492616904e-08,5066.6803418961899
0.65347104564327674,3.1813780316143519e-08,6935.5225224985115
0.4818516995108646,5.6369426628368526e-07,1918.763700356559
0.30893467642675743,5.9071845078980358e-08,7402.4656831272559
0.79171152148098467,6.9316269607732488e-07,1349.891697789991
0.81073748989821925,3.9281815611705897e-08,5603.5608920154709
0.46015461297673088,7.5940783688062514e-07,1691.650231944461
0.098476933624749061,8.8994954730390424e-06,1068.1937884726733
0.41414069020255984,3.0410236093347226e-06,891.07888468506655
0.7629952020799371,4.9809372058733666e-06,512.96007381221091
0.1329701137265408,4.3234842121433678e-07,4170.6720463813908
0.72785933643280187,2.6179651347642727e-07,2290.8378084405545
0.97765319618568858,1.8688495207336255e-06,739.81038100130297
0.42647766554988681,1.1147445831606192e-07,4586.3180480535038
0.91550654881450289,5.1330201345791058e-07,1458.7564471339899
0.7693466866455525,5.4095905468735883e-06,490.18132213286952
0.34936700161523682,3.6426472763266957e-08,8864.4235484047003
0.57310278393251612,8.2328239715717269e-06,460.37244974727508
0.2034646723882661,4.1790771396500561e-07,3429.3775418298087
0.32553224647867912,1.8330166397015033e-07,4093.7355905187483
0.83659419921921074,6.1645216089733608e-08,4403.448139198762
0.79007729489956924,2.1461219563761195e-07,2428.4994558093686
0.85750311630992326,9.4466966509243692e-07,1111.0718939143683
0.82295904642586437,5.2959725540996949e-06,479.00277049055677
0.68205960349887285,1.6246029974908257e-07,3004.1057100531716
0.56025245453517403,2.1578347161588453e-08,9094.9230317412912
0.13261252287880032,1.3493582943847017e-06,2363.9815888100429
0.94629582520415512,2.0449594840001278e-08,7188.5977726592746
0.53019947657402,6.8222525265393288e-08,5257.9500647907371
0.37731176698460994,5.4774809884093081e-06,695.59969968494909
0.47081504158781284,1.7996011245060627e-06,1086.392371660374
0.96607766281584317,9.2539985982196951e-08,3344.4850961727934
0.79465790473006848,1.3500033979945735e-06,965.47818487034579
0.17998026437843012,6.3081766684336932e-06,938.50293122334745
0.60757249107773437,6.1534082679377331e-06,517.18162161362045
0.8472178877241402,1.5142204521555276e-08,8828.9262235644746
0.10107136121929687,3.7348654582362033e-07,5146.9323701764779
0.91506417923647865,3.1577947782580291e-08,5882.7754506013152
0.69340207609284432,2.8350801150251439e-06,713.22205305431419
0.95787415704247902,1.8982437659808081e-07,2345.1454342573793
0.5932552681476192,6.245478863451576e-06,519.51288903542206
0.1631556755084205,4.061157908826278e-08,12284.966286086514
0.029817411038193298,1.8257812580346246e-07,13553.163002638727
0.53556133746758616,5.5826775086187229e-06,578.32786874772023
0.10133394643661441,1.5534790431569126e-07,7970.2110627935626
0.64853082521599192,7.1843197605207667e-07,1465.0142920282403
0.75942771678024634,1.1746194190631596e-08,10587.859997849253
0.65525473695185588,7.1811605365267388e-07,1457.7988308639003
0.3960105600563229,3.3407377326310033e-08,8694.1158983013611
0.77467867533491086,1.1164482317422519e-07,3400.320895507939
0.46072906844350447,1.1429440290359335e-08,13780.491627178988
0.77502533794402495,1.6243895247004659e-07,2818.3631987796257
0.15827907931428298,9.1067381104686898e-07,2633.9457064794829
0.28847414529095405,2.5857531455280835e-07,3661.4492720157186
0.13324806835168709,7.10041351670648e-08,10280.819113512822
0.84254205779222258,1.9527592843359356e-08,7796.1439563443009
0.94422553922319874,1.0369318933553762e-08,10106.179607816241
0.60486483147043424,1.172678040489567e-06,1187.357327125437
0.42180434754718088,8.0248644073071532e-08,5435.3263166389497
0.76069882487884155,1.6120549018990934e-07,2855.6416859482474
0.71123941933976265,3.3753221668185552e-08,6454.0819402616535
0.35590561919419272,1.8212367067970459e-08,12420.794603137514
0.89607328374925777,3.8308143461184178e-08,5397.3761153802425
0.41354527700103388,1.037112107735728e-07,4828.6487551569235
0.041952300591478801,5.8233629568782877e-08,20231.830568260815
0.28718880807515373,6.0144063559407838e-08,7608.86468521999
0.39062915859874514,9.6994338984542144e-07,1624.5926238760678
0.44404823195513371,7.9383757376491702e-08,5326.220010523748
0.41963065610131445,6.2430215279832008e-08,6178.2998176214596
0.73024794355957101,2.9206720949678716e-06,684.73642023039042
0.74856665560883895,1.9516284435028603e-08,8273.4413312466568
0.86106575535204055,1.3272179510105121e-06,935.4287586908074
0.50290076498465908,2.3704338869401038e-07,2896.3092304743932
0.85227433885060278,4.3936262583176805e-06,516.77171889047031
0.79701451286987224,3.3358981127754809e-07,1939.3692102393709


==> anc/competitors/data/v2/loading_dose__s42.csv <==
x0,x1,x2,y
79.656044370036696,6.73662043740734,0.81700627052016772,656.80344916394222
49.499059577684712,18.45039601479553,0.52200721979098508,1749.5490808229094
87.273812792024415,15.844586673198801,0.92301361998238685,1498.1550230105429
72.763122615342752,3.1011798089260996,0.71568138361991329,315.29606868879358
18.475961309888458,19.943658498913887,0.38821843922263854,949.15188351536108
97.80601164730804,17.70480046184716,0.40060306301887388,4322.5728408948889
78.502573179131772,6.3942603194167402,0.78516679885079099,639.31114940944178
80.745787474925848,16.901035013557827,0.42106075550945465,3241.0699963235534
21.530226940799128,3.0219711055562746,0.65510489110743031,99.318024631408932
50.53473441060104,19.982989879010535,0.99424213315009746,1015.6832552107048
43.371822180932313,13.648009986024201,0.30280532331333765,1954.8502508488
93.408848996374161,13.352375295617144,0.31160586132828982,4002.5884057976996
67.947860807259815,2.7183738126985224,0.99515920735135444,185.60616641325595
84.048545194374697,18.043634579035881,0.70924718389391583,2138.2407584063285
49.907277894459803,1.550990560884919,0.3888369828629592,199.06984249244735
30.451484960629919,5.5757331027817933,0.92811153982786543,182.94067624171186
59.912630831425133,3.7174156281660649,0.91626621008938458,243.07362611959331
15.74355304937578,15.758590873152153,0.67534028917796263,367.36474244246182
84.486805479332389,4.7658803170450597,0.73525442090252957,547.63901016699026
66.849795920985827,18.30212631548682,0.49123103405061341,2490.6679837014067
78.227896607683647,13.469111747222312,0.33536378746040357,3141.8427407981549
41.907337131688152,1.6870914993992281,0.71619732622360499,98.717922629125951
97.362822195541298,1.1031668484453088,0.50632863524193406,212.12989003846246
90.380900918997796,1.9815004232735796,0.76453473266224625,234.24677228622303
80.054514736638566,12.512578375306827,0.88537162378982082,1131.3762074863346
27.517483706677083,16.228154406328891,0.31271238074005481,1428.0150130570007
52.004890335433075,5.5325035919203813,0.71699964228000912,401.27947855495182
13.94233892085059,17.138768015538385,0.46189637778079656,517.33359223672323
23.886054286079304,2.0874068629119473,0.91172194853266086,54.687631163091531
71.474405791820914,16.218313219191849,0.47756515459327992,2427.3008387192813
77.028594031703548,18.628113173273327,0.72753909326479271,1972.261532726269
97.075875919078896,15.67005958298323,0.68747858806272799,2212.7012915541959
39.324282232433674,14.264294895594107,0.5773165500414742,971.6214757410097
43.341373543138197,16.921624154452278,0.77433453451985579,947.14416152118531
52.260023014822714,1.7628746913942619,0.80803874430080369,114.01417641703668
27.052422317585712,4.8338601036620528,0.69685645672357066,187.65360310102926
21.692935480192446,3.3735499068072183,0.83089556602932779,88.076291966871736
52.813443360334034,10.586088813666745,0.98839195319505624,565.65393937168164
30.421841414579571,15.158574438248046,0.59349067153056356,777.01600000250937
70.283259521425933,12.970225046951576,0.66020813631987152,1380.7610704520769
49.343672698509764,17.171490895476765,0.30872891455884927,2744.4932642690142
84.94103764520537,3.9490468563807268,0.85721998941726474,391.30694784490919
73.023859180202422,14.95780074676807,0.66416104693219569,1644.5955998515956
38.112997724383696,4.6677883265091777,0.58557300125239564,303.81080665546011
84.9033821255681,6.1444162750382052,0.36585037416257704,1425.9428437984948
82.428792174712171,14.488189248344774,0.922759495172778,1294.2093219166495
44.8730541127157,19.623890913074955,0.57650506802838941,1527.4521728941313
35.949529353721971,12.619328513564323,0.77780711874645414,583.25375261899967
71.424595357747791,2.0355059848346162,0.40456190945770554,359.36450742475421
22.577723524837882,12.709870428623123,0.97308474067872264,294.8971744987104
27.99173822275975,1.8046604800231747,0.42490923327528163,118.88558727798141
10.662604277590496,17.798768515969527,0.43967939502964326,431.63547680332999
80.823193975192453,14.481987416911794,0.90128800239039952,1298.6753124850272
69.836577093282898,4.2894290820275618,0.93880792089935183,319.08448800284759
73.464884076370168,2.7426991106597631,0.44850318526631094,449.25449548667456
80.265612791977105,4.4871313487260611,0.62886062172237955,572.72205468541381
51.302419798450593,19.620516411529657,0.8134464331939808,1237.4262502502693
61.186707635760435,9.7126522067113061,0.9148560136675612,649.59425533799731
22.58172983148917,15.897538018486751,0.56533688652611369,635.00881876865299
20.30770661823761,13.09175850004776,0.66191364079460047,401.65902974386495
70.156266561142445,11.875849849214109,0.81920148736381448,1017.0456237118042
52.398658552881926,3.757474838635944,0.8117951836569568,242.53240848732239
60.871249583306991,18.974464617603807,0.84807209101825931,1361.9117804725888
78.849897167442307,6.7255100177796407,0.69895367304906841,758.7137656594
67.124648800053166,11.982327100343301,0.37323056776334262,2154.9936363408979
59.822146059219627,14.295742947192256,0.93278130361462797,916.83015010913505
60.328644467087216,13.335429949660869,0.90590077752471965,888.07563941723674
37.355508825635098,18.871293784214849,0.85866820507283315,820.97692373225379
12.773605111114547,3.8203408084811019,0.36990373401251064,131.92493178715307
49.304565030912613,10.658702030491899,0.44307815695700042,1186.0721616626854
29.312620553757629,8.6766534240745532,0.82052025557535635,309.96852029937628
46.767577935217254,10.009205860169745,0.31619806620736252,1480.4211826777521
86.806276594134957,3.2651329977571475,0.98545724359509568,287.61677887305808
31.054553727880666,3.5477975875825414,0.56400127624897645,195.34578278257467
15.247246752015942,6.2834353698438896,0.80351877358357648,119.23192423629085
35.32455028197969,6.7893874714557949,0.92129976194163032,260.31924572935895
36.423438199001524,9.1301610599456495,0.57624092170505747,577.10559001929676
69.572486325420556,12.608763393695938,0.52339274201976616,1676.0320660985496
60.132893710715052,13.057953230946996,0.72611879022877268,1081.3829972209271
80.550838819577208,8.8244070351258337,0.70669256162363547,1005.8311454866047
69.788218629464879,8.7668790791452444,0.5863979843373579,1043.3611475742794
46.574817529606349,5.1349420072422776,0.72124232910739594,331.5931100555357
83.261834619943116,12.177818719771157,0.95476695869654638,1061.9843083609437
25.027562791693352,7.0237773150275196,0.62734817963861755,280.20807821262008
12.044086582047443,1.6851368512699103,0.43771952652544188,46.367440585527383
18.104307469807758,8.9496008389803485,0.56404418801810263,287.25821267703509
75.012341553680528,10.008520826713236,0.57587488781518292,1303.6904344776403
51.568950722624862,5.2862644958800082,0.39177608511835388,695.82377191921773
24.51446011302416,11.876700729320198,0.41401005038818839,703.24598649296797
55.094029759302721,11.749666108206497,0.77919345137557405,830.77758557211087
23.708089244185157,14.338041441097056,0.53763442794623184,632.26525014568062
72.668833756996236,13.311021161822991,0.96842887429906521,998.83059005700227
50.154064801662763,13.3962280738996,0.47051772175102519,1427.9489588954054
44.291910348683423,7.0080688846568187,0.36924715357337562,840.63141923431442
37.136088023308886,15.961212217733124,0.82745319410018059,716.33898582145935
66.725433380699968,11.433743288393909,0.91672523634250891,832.22479957637904
42.563134949805139,9.1969457084179123,0.49467934981004147,791.32238178881175
17.888492738449088,12.894237137880085,0.44146167115183454,522.48809462209613
20.620531190846378,7.8524893545548311,0.43003629440976099,376.5321759262925
96.570789809456301,10.742045647528407,0.66540861095655868,1558.9936999158786
91.77226216368463,14.997408081162185,0.62789164887273963,2192.0120592002568
72.973642042967469,17.841654847750448,0.48160788789817394,2703.3829117624236
33.928296531356764,18.500086748608641,0.33162118189259848,1892.751317875413
97.22587396129515,10.569025578478884,0.63704393822839644,1613.0484682808144
80.087581356921518,10.885227180070812,0.97153264334492584,897.31572412331923
74.520117024309599,16.197537804512891,0.75676344052686417,1595.0062437710096
50.44253519294098,6.9745631431398243,0.64685458964003284,543.88521382989722
34.501740566064313,16.910264884556305,0.37748445182073126,1545.5830541795767
18.675186593814935,10.388691283831045,0.47670540338471107,406.98248187154053
91.234215688945753,3.2012777623700996,0.50634176470217995,576.81606814339455
51.019866085024994,2.3691237943859305,0.83536248682506398,144.69452559189284
28.212702831570727,16.997871009749801,0.91369755808523356,524.85188268688273
37.536096173558725,2.0557904212306801,0.93114929749650677,82.872152909813153
62.129761204770638,6.331617286539462,0.98919802577552773,397.67757294530043
25.909550464530852,7.3484707695293707,0.9876566781731726,192.77505883159506
87.095285568313798,4.2868944586402815,0.96709939293758684,386.07024242087715
78.266757685168912,6.9639740262377954,0.35027549835201904,1556.054220753982
74.751666035584307,15.111158767776628,0.39645547514946361,2849.2084595216579
48.888373579759332,1.2789740276413446,0.51312656853322303,121.85484809502923
66.457795663219883,16.716295065893043,0.68702877784512295,1617.0037668868181
62.568817202146199,17.274412447916607,0.36788452209383549,2937.985943459958
68.486194139933801,8.0729698906394152,0.89205787046149965,619.78824639497782
17.59998890259002,3.9186450821520613,0.73172932535411639,94.25358198632874
47.422666195354864,12.415967750956536,0.67965508161154342,866.31926998881784
13.745275647570324,3.2737785614329926,0.41571792635710381,108.24404213290616
54.459173732006704,7.9334678604867976,0.4772788320801381,905.23625912451553
39.687509109950682,19.210154437118476,0.41221841748758059,1849.5126536884268
23.007176997944221,19.913824979089107,0.89635321045635896,511.13879066347425
19.306267095029646,15.669992935737126,0.70895950204285274,426.72263806724806
62.888011495994085,6.9082686884945579,0.81459059926374344,533.33205795909123
25.35336716831975,14.065635934155758,0.50722300403701803,703.06596793968947
93.260810653911747,14.402720944196242,0.55987684596179399,2399.1158780112783
62.295502573035549,8.3689922081093453,0.58339847509857368,893.64404928535407
41.218282408135337,13.176884057137029,0.83201048022082436,652.79048910799554
63.182394233327507,1.2038252545378487,0.84064709137219751,90.478587984039407
12.052348392672775,4.9720955134425875,0.44476946925982219,134.73368005538276
96.270329191730085,10.976677756377962,0.95907719971666916,1101.8178529843337
53.407309324861018,4.1112747809076211,0.38445873621058047,571.12013140252009
80.446170452525763,4.1522304896541389,0.92728545769654125,360.22460932219718
17.44569999301947,16.88978152045452,0.37027695195486648,795.76668166321497
53.799249775434433,19.793527050988505,0.48517786780591776,2194.8175636464189
54.163629491906882,11.56341913254052,0.89253497524756975,701.72796240374271
94.40438094774845,16.942324886752555,0.4256444506422612,3757.6660293258942
61.455524713846785,19.816111622199177,0.58949755191697883,2065.843248322627
52.614046095125843,3.6903218828067192,0.61490150996088833,315.76238227190936
34.027809678270422,9.5166666518326704,0.47168128111624674,686.54690055486071
39.841209760829699,8.4588816009964773,0.79717164093519055,422.75974069017644
56.860516222438399,2.5209363892775154,0.89593425458154252,159.99136513113791
49.502031427454199,15.351273283100145,0.91220259789890012,833.05968900088976
11.945087189229739,9.2418015191292664,0.53752550201559268,205.37467435052523
84.366273177492204,9.9172117496176249,0.67159527600147007,1245.807148329978
90.654469465578998,3.8627865024515637,0.47388448270595601,738.95405698656509
22.62241800987497,4.4376063923864946,0.4713575510851018,212.97926922090531
59.863252918514448,18.234968820968085,0.41287784399634686,2643.8922949338407
19.77181670218992,1.8483326905112989,0.95801330756526015,38.146542300473712
70.501608373583053,5.4241934139304187,0.92159218002390597,414.94965788617156
35.31104054551075,6.5491272759760388,0.84415109932938459,273.95154607204375
69.348037122271165,10.313753305630142,0.66236306490141028,1079.8285487359506
75.429515285819434,12.142458287281123,0.64342554085831027,1423.4743335897322
79.178274272589135,10.372509541162666,0.6708219663277486,1224.2852002016396
19.696685136030691,2.5981913565807586,0.67559760950396242,75.748872337339876
92.441066062384706,5.6296816270585577,0.60419415928838327,861.33532275461607
30.719259180539275,17.028179310488284,0.39222838302444718,1333.6440610902507
13.36713005585618,13.114185309090722,0.3879646970079752,451.84271134754982
59.936722245233504,13.333831952551213,0.96657480109197835,826.82290217147067
43.38300554761949,13.733861851675744,0.63742153171044535,934.72870817947762
84.681076881917178,15.495157361751053,0.96724386743363211,1356.5830252605654
82.742632485787169,2.1040611527074993,0.41450381439707695,420.009545483512
38.542500354044378,7.965559313719635,0.68809158642795354,446.17980909049561
95.760945556277051,11.251021269971895,0.44540207734607745,2418.9569157513097
36.182605432610671,7.4306731826491941,0.47722922428862102,563.37940382266709
56.355141630854305,17.045098592456544,0.32103820513282516,2992.1016562260479
33.036858151084246,10.168877663158584,0.38326731751814791,876.53643699372276
94.243921304406697,15.603924199728203,0.94179388534043706,1561.4616183110304
24.814703582381632,17.188294820742211,0.52507309403763214,812.31060190780681
14.041955745309609,10.591038175166464,0.72569044834021401,204.93433487063149
49.158735400273414,18.281492633555647,0.62550989239249111,1436.7399621093475
99.313800765025334,12.155354870202631,0.58031587167169474,2080.2369032746997
90.250953962942262,17.155211677840715,0.67232026394224764,2302.8819781257239
77.374721751125435,7.4712251162389611,0.43106726123073902,1341.0528158842856
90.171324179067241,10.477522212098219,0.99202272896370358,952.36936049582562
90.410197572807689,11.096809779086977,0.87281550809270403,1149.4579957080216
56.697252434780417,2.994614602025341,0.8191302429120606,207.27646366993926
38.433614664771369,8.5724976273292732,0.62813150790976668,524.52721504104193
79.48111888998892,18.429415778481847,0.40701398548843515,3598.8704044278447
69.549513685098503,12.985812566930106,0.9444661007914974,956.2619008548329
43.629195598633906,4.3726250663023825,0.53897094716720928,353.95992177294636
18.502000125536377,7.4382570765824942,0.33507468278785363,410.72226710674647
77.211065021412338,4.6404571835912964,0.53968257376744,663.8988523015455
33.62144643305782,1.4716395041728783,0.8561199213471189,57.794063103291329
94.313183548040129,18.621748711576508,0.73589612149174566,2386.5819548827376
31.687351750511628,9.5159392368805591,0.82558700932140172,365.23698947658909
21.048213917033742,6.8431663759949366,0.85554476870366414,168.35639117990331
84.80014049124155,12.371066639596995,0.4483682277563798,2339.7469403972714
23.795588496204466,1.1389746695672971,0.94664832126522613,28.630032859933024
26.134147734196517,6.2824200254154627,0.60659272204426085,270.66874874325038
63.944451236875913,14.357635848278958,0.7473095544849151,1228.5285794450895
88.710583675371808,13.041625688315996,0.30161614081071941,3835.7702733563965
27.679119914311592,19.654313003308175,0.99535794888782458,546.55120508138941
37.929130561008535,12.786796483502837,0.49662747017490855,976.5711774038864
79.966435441705983,10.072611598926922,0.34344417457810866,2345.2744427661924
97.464378345487063,15.467218700496145,0.62078342907555972,2428.3877190833664
55.066706758210806,18.163229567317007,0.39032104002742918,2562.4784057124439
22.950775229612571,14.69322298764868,0.40662869711030297,829.30904922489049
11.25426589373814,19.301013247438213,0.74259796912114706,292.5118895252391
30.669042699896973,15.858098244025367,0.57504917409916323,845.75843961008297
21.863999600786894,17.469227326976604,0.94529671510849655,404.0500439687172
70.989280625157164,3.1679773524891068,0.52340954622564895,429.66819178540061
20.964925416567802,14.915856556881966,0.80832608986873078,386.86097623056696
55.569693845856968,9.3616852910200041,0.62276960110843538,835.34261238397107
72.483619207859789,11.508972245814229,0.76196591079049514,1094.8153321898342
62.30049482988121,13.427945780164778,0.71978674970119316,1162.2437715064461
27.979808649405186,19.426487217405818,0.63094878093129869,861.47942828391854
82.371207356403644,19.706983547200867,0.96504276623710594,1682.0892139995424
74.386641665422147,6.4763366642701996,0.53989954992846911,892.30104898870502
76.50856035239876,14.941316451320407,0.42406485087449075,2695.6693277049444
21.795197640158193,15.249687220770104,0.77466584261587967,429.04944124674114
21.137842328531015,7.5833643649479274,0.89220529291553619,179.66264215072866
93.480629590585693,3.3535257224201995,0.32817761795794664,955.24398595712637
45.782037444244658,1.7779922454286754,0.61474288189587634,132.41325756347612
37.085382260284575,15.769519423054392,0.92474138278112838,632.41319871090025
53.972564081637998,10.304295094521212,0.82473303324600722,674.33848880315441
69.657779148722426,19.725263220403598,0.99426540154833964,1381.9429167680723
96.006093134227299,9.8344956676794073,0.67198966811807059,1405.0387257345305
35.780160419384956,19.580422602402965,0.76199700316080587,919.41393324020976
93.232758638082444,8.8199440416871369,0.51173619679654969,1606.8976929668588
12.237354224763068,16.079960860639481,0.9632749197661945,204.27831446056203
59.96782380941422,2.6115661739248091,0.55643484198957538,281.45243318081617
67.057760051297663,11.553772492617515,0.81695749888064007,948.36035480277155
19.530766337567798,16.239135952728759,0.58219814288335736,544.76774564408902
22.630563735752137,18.569331677177885,0.69327325104409954,606.15989931503054
47.720288738467346,16.629078721731201,0.80384777451508227,987.18247809346565
96.960872092886348,1.7024438168223104,0.65625390622594793,251.53440703696108
63.643829791093552,8.0813444848279499,0.93496042883665598,550.10639703280879
93.972089944019004,1.9252709739631741,0.59351069154946712,304.83315584349043
82.392482405167371,3.076363531176602,0.75295025870032761,336.63475798770776
52.064344139976235,13.830806944682198,0.53965370331003781,1334.3592160763983
80.628710432696863,14.551905729922264,0.58570966776170907,2003.2132947806351
11.605310557928895,15.700692972280899,0.6080350757634867,299.67254387292633
19.822959708916144,17.443674413057593,0.38806491281859967,891.05003736096319
84.648575339446268,15.049197901053688,0.36420657534130468,3497.7214816393448
81.713537949264563,16.21656025002601,0.76724294620273048,1727.1094090279169
30.937666776979032,1.9303104866423055,0.75886241684013656,78.695823230403136
57.769263153914814,5.4561678583846733,0.76403679994706664,412.54399898642754
64.541423863000986,12.81605769412967,0.31383651173988414,2635.6608646449504
88.096505839841001,17.30438078787164,0.52858278987024587,2884.0429774639142
64.279644160485304,1.0855023738535232,0.43846689308143783,159.13563242209693
47.131441234631232,10.777957500210647,0.84470599578080852,601.36979385469658
43.676563906646443,13.868460587923547,0.90244128097729104,671.20899489358885
48.329387773615892,1.562538493443651,0.4726762640583031,159.76374212758242
68.673792302197683,8.6257555935143699,0.76749441119359041,771.81454280207106
88.074156857709241,18.01706274629024,0.3905539624207921,4063.0431723088236
50.850719386866977,13.760643368261317,0.49260676792119928,1420.4811222044418
32.305560665622231,5.515508903851349,0.39705814736339362,448.7544423363131
31.299612669782302,17.20284146300634,0.49846453661946044,1080.201769745616
77.141285221910181,7.612597044780772,0.77231558314449456,760.36989635755526
83.491188708151938,17.213548751737129,0.93722883712967664,1533.4351550361089
19.475027186871245,6.6799293712592052,0.44176568554693019,294.48146464927891
15.990297125966034,12.216084766779831,0.67945532446550339,287.49325835434604
63.499029738080658,8.5418612872088477,0.79097377087040255,685.7369028787989
23.155591977342844,6.2216759643462733,0.96704572793989585,148.9759851920854
84.219777141070722,17.844593681265515,0.72704233802102158,2067.097917708455
37.930120653166696,4.5642799568503349,0.47857485171916647,361.74840536701407
22.94847396740284,2.6114202334794987,0.7378347098397553,81.221591295113583
92.887342523870515,7.496611832367547,0.52434381317461132,1328.0224416603103
24.897855046175035,14.635143805189784,0.98328987348419528,370.57606191995291
35.624807410414199,16.341200513549353,0.57977329461454574,1004.1030288178297
23.825205567285277,19.976124031268533,0.77979940453270991,610.33037306275139
20.394105729881947,6.6308790832121334,0.31625930764273091,427.59484333614409
11.903321470279604,8.7508970714943608,0.58004301229432875,179.58106345132532
14.985586824783411,3.5996042825628995,0.91257532932575813,59.109840884108557
25.717732384226743,11.922566662837639,0.72715921110327209,421.67021208841555
14.804373936445785,19.954020707995426,0.61076002047718347,483.6707940803775
63.202943449987409,14.316739192292511,0.95515624960500811,947.34244573374735
71.264307411955571,12.309043967854063,0.8977890633030603,977.06190588369941
45.426741114882539,8.4550127655140859,0.52555097167605669,730.820979737014
38.619198725684448,18.390676445425541,0.68118388142893771,1042.6453233975205
55.407361332000711,10.441415326476639,0.64287697926472387,899.90976574283843
88.750444801114767,3.5529713529481683,0.74254175008040357,424.66001124599973
86.601846413998544,7.9421908007835356,0.53387788687112891,1288.3252984144588
13.912755581151275,2.2761667081075712,0.47094350053612177,67.243206532851161
26.334856863687168,4.8376017160868496,0.93887028467887523,135.69238566353047
31.30703839939564,1.3357068389983318,0.94671214964895434,44.170791844556035
32.444881824899063,9.6123184135031057,0.89032602003338535,350.28801581887387
61.410938656849545,13.056265034084147,0.98474310153519284,814.21996238991312
47.463618313287306,7.5225567851992476,0.82149406804578184,434.63218771876564
14.43287079348346,8.9872536586002649,0.83526705999339979,155.29388988937754
43.62527246136144,19.224976184046941,0.83381306437384839,1005.8547412207437
57.137765384587347,15.287299309923394,0.63642534165961451,1372.4816787725274
19.150471261334438,11.276276101954073,0.61951653615999014,348.5718117612534
85.011269840970371,6.4062766271246794,0.4681583933043022,1163.2937031856329
14.676567981859383,18.042939176686907,0.75137343605150331,352.43250654531778
93.235768211625583,5.4668452207325302,0.50252409527163411,1014.2906950034611
18.920182742188793,7.1815118798168642,0.48046588679164803,282.79950953158232
85.921745643797749,18.272231474036023,0.71017296186723833,2210.7037431118301
91.23878295348554,11.061299050416375,0.58698767175753019,1719.3196923928217
98.161361252793341,15.104041038941556,0.45319962615624254,3271.4793729538819
82.182329224623416,12.224151089111556,0.87123921172698182,1153.0808023499715
80.152978669419596,13.415344971180408,0.90239894350606309,1191.5792533401875
67.823494839599292,6.688282538781686,0.41738966377444664,1086.8086481891778
80.109671912031615,5.5860691709065957,0.3052549229599999,1465.9818233885821
22.109698757183239,7.1273545962046398,0.53529097797056158,294.38878954237913
58.246123235287357,3.953389717585027,0.85825758497652682,268.29896841968861
56.280058317137303,17.611972940525341,0.88742170636402706,1116.9468326775539
87.181492971030181,6.3816917317521673,0.39683034908123443,1402.0233435853982
51.651942903416426,11.668298493873309,0.84203513082813575,715.75432606098298
44.658054649031811,16.04751407768611,0.3809929171166006,1881.0080934997723
67.560694411339909,15.892658078138558,0.57304381310957042,1873.7119069039286
33.981698575076145,9.3293389130996651,0.9990266605083411,317.33565817789741
22.579156985856116,10.048888863147788,0.43481357626163686,521.82234309516389
53.008954662137121,19.899333229765471,0.40777450780433849,2586.8288301375119
47.520043173539648,13.817352062601458,0.59596023278275534,1101.7533225210489
30.931294647598634,16.478130419239772,0.733767968178903,694.62000161172728
43.076062910361522,18.148525415165405,0.95303054768927731,820.29587027345167
42.975320484362264,15.964206888357445,0.98657480187312396,695.40282805039135
39.474600797129092,4.5184075541177844,0.34874844561397622,511.4354965038562
44.151767175423608,11.681243941013872,0.39659826214353372,1300.4281965721698
71.716901091035083,2.9359889889763524,0.85351658172719569,246.6970606484189
36.718882711415674,13.40552040471597,0.48944250658960231,1005.7069518871908
95.397213404380636,19.151639135568409,0.91939434165445233,1987.1919185099541
92.471321758436005,10.741909221702114,0.76441728006036069,1299.4454336007313
53.281938547007073,9.226477364487577,0.37829136166647404,1299.5395870905693
39.552508450421996,1.6810122769451004,0.88277049944680486,75.317709790709586
58.189131084700286,19.235715924255185,0.42344946600565309,2643.3132765117211
86.37044398962621,2.9570509984730169,0.59644677627575771,428.20552947376649
68.732860650409179,1.7805027727920919,0.68652944999153098,178.25753719887135
82.395264515236974,5.6752656185938308,0.65053630435619469,718.81462834121976
57.945004845916614,2.2450782444492661,0.7803140409306053,166.71630001547533
66.962586634085866,9.6472390058234847,0.75688071440847859,853.50843984980656
35.934005276421559,10.805668223885135,0.99442940386963841,390.46606773832991
76.140384607926165,6.9388290315430945,0.99959533645693144,528.53899165134658
28.216413381314652,1.968249168922835,0.66152158184494869,83.95331870030023
72.531831593664833,3.1204069967353072,0.36663936087260479,617.30642954491907
87.464716149330471,8.3055831818086325,0.80949030927810273,897.41095986607115
21.889255357138953,2.1500405657041863,0.98366485475161247,47.844331068217706
65.294176648772776,14.265604786588355,0.52282847134031418,1781.5803270032352
18.558617340694113,4.9333902889714274,0.62284622008630164,146.99760488653354
75.314406544428422,6.7393598068891318,0.59734384737081914,849.71308665733829
17.604389694116822,8.4883897663838521,0.33599340818985052,444.74956258230708
94.234584043056344,8.9155830283138098,0.77058510185641138,1090.2835470741254
22.366713703402194,1.0315534458212101,0.54733638654792749,42.154077747251456
96.299222131817231,3.1293370489752532,0.85122471224205154,354.02252691989708
82.079575847658703,17.392526711076684,0.88248405269739028,1617.6736690037078
63.431380401971872,1.0234281877262545,0.8748615506184918,74.203126933479595
80.436169416659226,10.655179760444627,0.59166619862791614,1448.5563758139697
81.560335508477735,10.300538123636954,0.52508197756862962,1599.9698736030039
95.14243565355973,7.3287890592021183,0.82417454576693827,846.03297331246142
32.804501845526843,9.1952133827825424,0.86097260368990614,350.35306941560407
63.106830582247824,15.831041613005102,0.64388021247395621,1551.6036083386207
18.554427780796111,16.982870418084172,0.92512171367541218,340.61187628065977
65.454913002170912,5.9466223248897512,0.40073608725499077,971.30171030679605
25.416217368350992,7.1273183783868665,0.91534814576127199,197.90226701979722
60.845555032519769,5.6071742075383213,0.36726666308031686,928.94798553248529
61.518746263046474,10.117404610470238,0.40746786543822971,1527.507074460206
51.938663768310462,13.981908795517446,0.67368800929177219,1077.9495103868587
57.036859796181048,5.3368046338049906,0.34726293613119052,876.5536024349833
78.753105100592919,7.2839790990424671,0.33696497098007722,1702.3608414517641
81.932024486085993,18.67730773419386,0.30036312091599388,5094.7321027474718
54.293789401788622,1.9228165070922034,0.60542166178598422,172.43683383639993
63.963409737035107,9.7546224995517576,0.84223671690456081,740.81182076942525
93.811261212109159,14.519602790338778,0.32438684519594096,4199.0058173838179
20.776022965101053,3.8586262195920074,0.75658032452609869,105.95954501222189
20.539320931009946,1.9001063801041553,0.87618912219133049,44.541633484804493
17.893811071969157,3.6259020611320842,0.41760059400450977,155.36665267928333
69.207695653647505,18.457640677082974,0.40280461437498294,3171.2913230799354
47.674747071134149,1.1759358546013448,0.90256068153437519,62.114875583422901
79.688927452765896,4.5781175214156846,0.87618722696506635,416.37821667180788
70.41082719777333,1.5943867451312466,0.6772592363849308,165.75940727968245
40.027398249541434,3.1019598836818618,0.87343991550578615,142.15446467927373
90.852989262538216,12.78283644593763,0.36492925419714634,3182.4220421094296
78.627893236358702,5.5911392660426298,0.57613706255712804,763.04672941678962
34.348144681915812,11.815028958182859,0.81645828927446096,497.05457021855017
42.777281599484859,12.213712272556396,0.48021637152677432,1087.9874994622064
38.299598218383665,17.139271328705803,0.82663024010348685,794.10015965919183
24.18504837624997,1.0900864653256046,0.6529250230735697,40.37798057438593
23.30050352879725,17.214019727504969,0.82518619156376305,486.06645567520007
94.251471703816961,12.763262642112506,0.62527574650013062,1923.8812547820446
49.411363347887793,4.0921262359941943,0.55753303815527233,362.66467182133476
44.498784049966886,15.685810374570396,0.45343245153504264,1539.3681818399684
75.671713780964012,17.254339294021129,0.44586553900451048,2928.3838070373927
59.769375872760996,5.8310061913289886,0.82604356739997709,421.9094664254975
94.252598815461596,18.457079937150937,0.38323724362377232,4539.2972096652529
80.227134451845302,9.6346911756744991,0.36018764507766154,2146.0027152963107
53.143260771208631,12.465064632333108,0.42340395551549109,1564.5441466873867
43.872352613274359,19.708341138735229,0.4227425580177453,2045.3377013085064
98.796839043188982,7.8691854941447872,0.87617533596482988,887.32314270168797
74.598421240327909,16.450027570582144,0.57895463643194867,2119.5893579643794
95.607519400345694,7.0495832387407331,0.99327192015233767,678.55856245174687
20.663071949533723,16.185056922588331,0.39604788045342865,844.42566720936554
86.548031127170432,12.413944458390207,0.75747787798555022,1418.3944939131488
67.336649559208681,5.1107582092826274,0.61411065504087536,560.38977942404711
20.972951050160134,8.866495781995491,0.57504272368795173,323.37872363576332
62.94321999722986,7.0350770529076723,0.91255893933785748,485.24033193946832
71.748672859490398,2.4840594685269135,0.98291695207987972,181.32556346059729
11.107241729974255,1.5668606318942522,0.91100127114192508,19.103705282227178
50.888616565757189,7.5830944527364377,0.43461047532459307,887.90585569530242
84.285956007668901,1.3616488085322449,0.4545585448462538,252.4820463174039
36.58231228096809,4.1442673940537258,0.75925171536654434,199.67934338075995
51.2693273618696,14.778483096166507,0.50235850714673413,1508.2513324451475
49.808271436110388,14.45373347798817,0.81430759154640597,884.08297774760933


==> anc/competitors/data/v2/loading_dose__s42_holdout.csv <==
x0,x1,x2,y
42.166763364292855,2.1428209242038925,0.92857713126400054,97.305673164669074
43.498779295624416,14.510431679538071,0.3236096283510011,1950.455146618355
61.840329610775797,18.384667528171139,0.4642993879217695,2448.6655147565912
77.238270305557265,6.0572820800918752,0.90731891345492088,515.64448142895378
26.614661618571937,5.3628712820037903,0.34551646904750799,413.09464891198184
62.614508157172402,10.715943678662333,0.5497119283980485,1220.5912009854517
58.129511021060772,5.9522646132852772,0.96157185463429906,359.82982423068808
64.2242951709962,12.643538751768038,0.35568656035676816,2282.9717377709962
33.774729363357878,13.296434343202829,0.55663595634469543,806.7812837466771
11.319830224551545,11.144146532305195,0.41812117997995485,301.70642575261883
30.849307371014746,16.81386956304641,0.59213325288624652,875.97889109972641
90.043739096105085,15.770945678449223,0.66735809799317347,2127.905426246366
90.60769385878271,6.8836012216647369,0.59710870826927831,1044.5455299862545
16.169144805698849,1.0802947718105527,0.5006590295199046,34.888899567025135
46.364185989833494,13.422132138104708,0.43687095816503763,1424.4623479780917
86.443060085545284,1.7297935305109311,0.61019857726092841,245.04915557940353
98.134068231069705,11.619939269666778,0.81606157060135542,1397.3356352144735
60.150320011790136,3.9285493362388988,0.70005823671435785,337.54834578611423
38.540632331887934,2.9242748751881447,0.58366080237740736,193.097433205952
63.999952267454709,12.446168388416888,0.79345540617584165,1003.9054199787709
87.711890774084225,3.4468620052291854,0.42798293430826773,706.40850249005553
25.109993841473781,18.866236004826838,0.8802941006672147,538.15090835429953
27.458150918740248,2.9547729831329659,0.9892430077441241,82.014835451297856
56.290905806362993,5.2234830798297809,0.88965406488011056,330.50441248470332
19.058063977229644,6.85372945576347,0.60614374213620703,215.49148390153974
80.586026092287824,1.4439216416226619,0.69583912171141271,167.22242750714608
49.965659696802312,9.1074588521613862,0.30967439988860296,1469.4795238916142
83.090949050215443,4.1915339227602093,0.49717333653077722,700.51731665372245
91.641106628402596,3.0261922553281924,0.82436092274149231,336.41042351487312
71.140970992352393,19.148989853332314,0.44950002787915067,3030.6510504934085
33.9834299682623,15.900034567131588,0.85920600518628576,628.8802777721678
55.5201384085657,6.3152461104485624,0.77476150439065494,452.55647854112658
39.537865585818935,4.4377690443359716,0.85708196902747602,204.71777766478596
71.739009363557557,14.432198740835787,0.85833901163724935,1206.2269412998576
74.939778389209692,13.677817311738522,0.64961516589321633,1577.8766445213689
86.685792009216726,18.544709411804135,0.71009281579160732,2263.8770414131222
46.150238878513498,18.604186240400747,0.69309083352393874,1238.7808316111477
79.757752919988661,15.127633261982961,0.87462603705317177,1379.4993344110662
29.018090232573915,8.6812029965801401,0.74945786773571599,336.12554184418298
49.440765987908435,9.6800518060137666,0.61647265240744242,776.33480450913055
28.984327270129533,1.3446685142586576,0.43999269829455057,88.579452427686974
83.33441653933204,8.2634812394156771,0.60111614253738921,1145.5895773545778
82.249571923889917,3.6474679533794649,0.81015929559091537,370.30085244254514
74.642145878383374,1.1279210239381687,0.39397689985826945,213.69386285940951
39.203949920191789,15.921342788326484,0.83338889109498138,748.96549738700605
77.281086829924291,7.6630080858425185,0.7534127121423897,786.03079522831956
76.642339395795915,11.155232464209796,0.30294516677388994,2822.1711594398507
82.965360253914696,11.128348108564625,0.43426683106182307,2126.0371362016276
35.245465747227662,18.690486847530657,0.47896147756923763,1375.3818309707856
41.458708028464791,18.066666396084358,0.94879676295080939,789.44266718769438
95.564949897455037,5.7621897030603249,0.91679553669059777,600.63923550538664
37.248293525785229,17.479753185059625,0.52147765812657265,1248.5500907832716
34.826357105252029,18.391810288661663,0.47063993505906521,1360.9549577313162
21.764568336187423,5.8366670166746975,0.96933434487281045,131.05131249285921
70.216185334338817,11.909497494745105,0.73643168842563211,1135.5289247772682
13.826105667123755,2.1213094913880242,0.97853558899116155,29.972797627974966
95.70656986507467,7.2644271398206426,0.60799418483004719,1143.5198245873573
95.982990675359204,9.6378072971747422,0.91215452986100054,1014.1544416565022
93.657013060584973,6.3296672894974346,0.80867923067889058,733.06907054351461
27.705573769187922,8.0069898291437767,0.92089204946581127,240.89495344124609
16.77389619174641,5.5736368808933268,0.35238452199745091,265.3113307038787
28.683994883704525,9.1833772606920974,0.39775681746072689,662.25375605744171
11.01537734621378,1.0625247218580296,0.48843444276153608,23.962500852261211
44.164753048124339,6.0221232962616149,0.31259555210119305,850.82972683710068
77.448122590144195,2.2084352373014902,0.35258958431709397,485.09420186700567
69.049448003012841,18.224099921223385,0.78845398485836549,1595.9891941420929
13.326502397869623,3.9340854909202729,0.8065592095498566,65.001551166259858
95.755384531596846,5.4335759197075868,0.91536395252479474,568.40139939761457
17.144644856853375,13.602422912182572,0.47709460346081495,488.81020311362522
76.564921599581666,14.847822705051563,0.37947375690986085,2995.7865613531721
41.532372879947843,5.0350326576658295,0.3203044048261442,652.86911653430775
59.319133067396479,13.579666740022308,0.81173699278544764,992.3584430938879
11.348493750185945,12.038664310742309,0.41221385969816421,331.43161850764454
89.309635202008323,14.364047525383729,0.9343517606603986,1372.9816740641834
99.011926653294935,3.020344606133313,0.65543258189293452,456.26376666608354
79.236736239896373,7.4993760992313012,0.48222803969166206,1232.2512111044462
58.049078990104206,6.0167728147795012,0.84004870785586228,415.77127269455337
41.123963576154743,6.9762797852527463,0.50528071905020822,567.78789486580615
29.433226888467406,11.409302037074893,0.55514643305913491,604.90810261678735
88.186226695378167,8.520081766784255,0.5366645217263587,1400.0438481228766
31.420809730280606,3.4733713072080104,0.79573808413097613,137.15083033330779
15.971177311846873,11.724083662534532,0.62296782163207642,300.57317969122016
87.682994134269549,16.93888607730652,0.68288595857006928,2174.9638133833873
12.886643654934343,18.815434831233528,0.61615588547803157,393.51698100657211
21.709377666425421,6.4201112786632493,0.9105307442135635,153.07184441021721
95.483517956938499,1.5412349843058122,0.8096443620008722,181.76195031623936
67.971930891504911,11.387331519257526,0.62138489915185691,1245.6352127676503
64.186636198912879,8.2862941143650524,0.70403000293894036,755.46403354356903
88.962912736055699,2.9833723632602611,0.98512306225489943,269.41760413604902
66.456988343680877,19.320383936165484,0.80613008852564327,1592.7634364690325
48.641882126266637,10.856535503636644,0.80831021407431658,653.31640139211481
96.3509799232219,19.697884373885319,0.63606899235339021,2983.8122666789591
55.459786585709473,17.625002272276191,0.50535371355851155,1934.2469212505478
55.125491273267144,12.528316202300291,0.32016727832479785,2157.0898471954961
29.969149833818868,3.4218565403284993,0.52859878697035312,194.00372058116253
55.584266274974041,10.905755566399046,0.48787805717410582,1242.4998673719374
35.591731833658514,11.020327213944077,0.68066672713885024,576.24754564777561
30.405628931603371,5.9737918011989875,0.83499565371652573,217.53035002452265
72.565063101205823,6.8268121404607829,0.39476464405076106,1254.8946852720553
56.160307614360121,15.368391193885971,0.66627193313410737,1295.407376574477
45.272945694366278,9.1281313702551614,0.49089245916261237,841.84914252208557
64.4893731467713,16.572465436593056,0.54814247567547514,1949.7629812128744
10.937541261597914,6.1915993985468951,0.92648503994215115,73.094406253035572
38.14841489928633,1.6162239575573087,0.41715238682940631,147.80301887203876
84.879636256032768,9.3056744101774722,0.94726100755106746,833.83803698935014
97.108614512078717,1.0633000271975965,0.60102848816114229,171.79816678528269
64.645336662748406,2.8632942821364304,0.99113433042554622,186.7543249700164
66.275563068675439,19.48562935267142,0.62346344235498319,2071.3661288908547
83.567736505665266,4.735175884306063,0.70749268247080188,559.31028039148714
93.349400917451575,19.279433097624853,0.58377795035079405,3082.8905555783804
64.67448252162761,5.3463260866014979,0.53650980759360989,644.48192400005746
15.082237485760608,8.6290059792066884,0.76229716910984613,170.72701135230088
38.574812187486913,10.257475694164063,0.53858533460801983,734.66574931540811
86.784152624058621,13.842335237781276,0.41439635744037312,2898.9041828676004
33.024224228734617,8.8858783466854625,0.35728353302118254,821.33435176482203
58.40206112466835,18.957253038850734,0.47128973018777198,2349.1762705918836
60.76525030084413,16.153309924158563,0.68281185526855515,1437.5261840504359
76.191551800932885,17.855259275311631,0.85703210779625572,1587.3616631378407
94.808345908442746,6.9680267725229648,0.58240589612425786,1134.3070132787609
64.292861354131091,10.160518861588432,0.79518613248644376,821.50430417028861
52.80250369197617,11.73846258680604,0.78330108678990551,791.29242194476399
12.671272466018699,8.5708280287338354,0.87374919085783587,124.29573423106811
23.228114428489292,12.201051269251259,0.64276474065364131,440.91935525559427
83.64686328596504,17.331519406726727,0.84069609572801518,1724.4367396485936
70.600473043671343,10.237125594793492,0.63679848636611447,1134.9680080495161
84.900648127264986,2.4208208051517772,0.51445125168124228,399.51162464019188
95.575100625014912,10.028513248488592,0.47089845683872289,2035.4200548418
11.521520002239921,10.76531852074265,0.43555204545566539,284.77155362101394
26.901220130487449,6.557035395332881,0.41149334524624948,428.66368219804235
88.674716806253286,2.945794450831579,0.52246654503239609,499.96978979912609
82.136100477619934,11.974004796023587,0.73490482556590309,1338.2658908088779
31.400582514323986,4.9226211188068412,0.3715638797767512,416.00698840996364
74.254024151777799,15.936715276855924,0.67382703220931384,1756.185466747603
50.607835940030704,12.491583453195696,0.41041722157922622,1540.3154955292164
55.073230464254308,5.3525197219036409,0.62238185947388458,473.63294370123702
45.121629428457751,12.843542468884779,0.73980745936480186,783.34106596769811
74.443534522678164,18.8765642683862,0.96867383845049648,1450.6824774281081
56.610971849824331,6.2792257069621638,0.66051206948071661,538.17800788257398
79.029677754731679,19.882110116489368,0.98682286379199513,1592.2581582194098
49.916195370978762,4.6085230322377768,0.9125315670938563,252.08983923859822
28.474960029195156,18.978995000267059,0.65703584422060834,822.52152417645584
78.436835473416892,6.1316912711553488,0.51761039047304058,929.17466160186871
32.745048357995429,16.319676262539218,0.96249944111800634,555.20924540272915
58.175112279441699,9.1420896434174992,0.48522890881488667,1096.0643148271909
84.588437348782335,10.527837480776366,0.44810573165231204,1987.328566133549
86.120855638086354,5.077221013363892,0.53508437220233374,817.169479525052
13.925498600149842,19.736580842565488,0.90718076644245782,302.96247348000077
95.942321697577512,13.524215385124045,0.68543384095809645,1893.0267892422644
21.533971931726185,3.8771754535925802,0.66094713091568713,126.32022061487818
65.08330153817063,13.588061217656575,0.32042312684581303,2759.9627225828026
47.672281382789812,19.857399307678818,0.50803072111119185,1863.3666980916475
49.86774855939845,8.5899879537890307,0.4944900621204335,866.27293897664765
69.282461842118579,19.882983604875964,0.53094729405813856,2594.4986787359871
20.630901036857171,3.009327759052173,0.72815586047662928,85.263535671928054
22.267497110091078,12.43093152252473,0.48471550147498887,571.06845337365928
65.583347273127799,18.039932840897272,0.64295176850501268,1840.1367540203673
42.008601887500845,1.1171217612774713,0.49756639933886282,94.316504072069975
97.397274019814589,5.9662090612459053,0.30916516760367108,1879.5535839360457
16.225412560272698,7.3460818662094924,0.80152963139461697,148.70717726729259
13.981113291388333,15.444499449939391,0.31540933169158925,684.60655675694284
22.277831495928893,9.56633562429022,0.57101055644419074,373.2281490530882
55.048239437143955,9.0304363600868669,0.55055198424274043,902.92949112826216
26.461790025483467,5.8625222202477412,0.69761773390566839,222.37512676663673
75.712053549430593,19.278096998184662,0.4926653754581708,2962.6281548612678
42.59911374019331,17.058531268204675,0.63845583212442791,1138.181025485994
80.996417733212397,9.4051997397186788,0.68334153651034191,1114.7975738059433
96.537125530241426,14.329294629774502,0.54032999225264289,2560.1186946283001
40.9960028937234,12.942976115546763,0.30890850621258648,1717.6939955197911
46.799222287488448,1.640305326191712,0.74157193407233524,103.51661120485349
68.942047244231276,2.89177341728118,0.59292176628400095,336.24128998212285
37.107960888114803,14.513770154462813,0.39205751917053011,1373.7178574469165
19.480042283905185,16.165190406603656,0.90645651768951163,347.39514417158153
75.423544226912995,12.417994464842424,0.87623455033317366,1068.9023325689147
45.700319076680209,19.784074915046208,0.83693996154566119,1080.2907947958333
71.86198118948252,17.063132878941424,0.34967563502702753,3506.6513395631737
60.866811000552062,3.179449598354521,0.31301621426306897,618.25218302008739
99.935150338932871,4.5563932379526157,0.90889640679533601,500.98541465642018
54.261047231101422,6.0056003190005658,0.61886217090842566,526.56338984505032
30.956538161150778,18.555536281348392,0.85508811560954046,671.76137348688746
50.199386955973665,8.8173254342580307,0.70490590222233118,627.91974077053658
60.1133686765561,3.9903051638082392,0.78883289474357043,304.08301560743882
36.327042736586975,3.2415209215443759,0.82738746528477258,142.32131134347574
76.855351258488881,17.344856961463051,0.79142399182857504,1684.3627285312709
63.405066750689201,12.241985478933611,0.72216381517060191,1074.8307934390002
67.908630637132518,18.69365460704169,0.37162865518950211,3415.9381098327772
19.852310798539648,4.1043399333397002,0.8730071397946213,93.333293927797541
95.577548986438714,5.7895084043439855,0.50173183208789029,1102.8740608721314
50.479602334590496,15.714653575746356,0.68703021932740549,1154.6354745590786
14.287781236617914,5.725486734710695,0.60627633255208924,134.92940025277312
16.92070176508906,10.432963870476483,0.76702405921795025,230.15323712045367
85.341570215228018,12.889629858718333,0.37398257607742069,2941.37032578862
26.960945706186131,13.433748226756247,0.97205380529129282,372.59928884658183
84.305214466325182,7.8984706361933767,0.37392159185966334,1780.8071944402909
84.754326987011353,17.949077613347768,0.86998791238173068,1748.6012983700252
80.68826541655416,7.9927418706037123,0.40617214890025355,1587.8008356984992
64.175064924684619,15.0770412514808,0.61587620960283473,1571.0463987720741
64.381788168698989,17.107527957263748,0.92151091038297817,1195.2253941051063
34.211411533520192,13.06125036707285,0.44228906362463094,1010.2981244625701
13.756849493208602,7.6448709400589081,0.7527973885631889,139.70470742217083
73.958941043569027,2.9797625182396215,0.44135882252574277,499.32179705655938
11.342163406141896,18.847481727512026,0.72260592478366581,295.8337459130492
11.921071281292514,5.2149368262867259,0.65428500339541595,95.016137174139885
67.602172498145663,4.2313683787283107,0.96670097799609178,295.9029747078074
95.62284339365138,4.358083772165358,0.34175099813928533,1219.4034964378845
30.374972328689825,6.5309117044734437,0.37892527565571643,523.52343601575387
10.642203631911102,12.098178320890213,0.30951186643861489,415.98171581450833
87.584310228784133,3.8517381046772652,0.91325464339622675,369.39513805868313
58.459051613826794,15.347422920644643,0.54992602582599237,1631.4845025012226
39.604469516901759,11.613747887443774,0.34001573097445936,1352.7501297279662
30.515978465811589,6.3211519232415627,0.77555356361176364,248.72058490769237
70.288625255090437,16.439834155917715,0.94376409545728412,1224.3879035059531
82.974486337702274,13.886659869152707,0.94676181590340858,1217.0309894573152
98.847762615468469,18.20459431120139,0.95342514366370334,1887.3882537539466
35.936817491975432,10.900185182699023,0.6953107061240873,563.37111177672909
94.670591395986364,7.7662366097865831,0.99030941743649281,742.42878016133329
46.05257721072585,10.924471231205679,0.83352966729628508,603.57786243332555
11.787960396255988,9.454741556429143,0.40546440904924747,274.87522094814869
24.601205744944291,5.9316679944147488,0.97841666384332626,149.14523651721598
38.435714189652352,4.1476809822485379,0.74164185563998419,214.95426609383313
18.022486023735432,8.6875201232709021,0.80906263186996075,193.52112411951745
55.72486574221611,8.99260589015603,0.97540379075338568,513.74800944187041
16.349607234617896,15.725458894347765,0.55743924595681593,461.22528754753688
14.83491944757497,9.5261419557039186,0.38458828742733531,367.45671456708897
65.260189724105544,11.751379943565725,0.37156381936572636,2063.9719064850578
15.589537090920043,5.5937959655308687,0.56651228562593792,153.93256580010467
81.10777468878122,7.227362690459846,0.39764089769203559,1474.1826308467812
10.505989416852849,2.1957088607130775,0.99471848939241059,23.190575322704582
13.360326618332451,8.9052118762219052,0.6172221146225978,192.76130335110614
51.7120692792017,12.36131568147715,0.92430922124800219,691.57506839490532
89.69046069445541,9.869475809239761,0.91190414665588104,970.71368234224985
22.299015987119617,12.195097642006088,0.94890225422270214,286.58239146700981
15.596591534942458,18.995322913352805,0.38522983996086307,769.05333341777282
34.281927512686408,6.2256934758059206,0.84442726088283426,252.74974215144019
26.774892802961748,8.5076124504047499,0.59414157390771494,383.39416289376084
74.618898553548973,14.710365289898421,0.53046581139891547,2069.259190065161
17.121800968873416,10.592951257765918,0.46845500801017925,387.16717722548992
65.523974036585784,1.2397015057607188,0.96282084967305859,84.366857348555186
13.111827654932917,17.039870304081173,0.92024421088660868,242.78755578833162
86.141340996898492,3.2576628439012794,0.81161636872888976,345.75380278359518
44.163215594821651,19.575125793080765,0.91105728217657833,948.89807436721094
26.225428383507147,14.042171087501806,0.3112461843840475,1183.185435455279
52.025865423360649,13.705537445746435,0.46734783490908705,1525.7210870484546
41.19939735042702,4.894445282899377,0.39136757794523486,515.23991097778617
45.650856838673079,12.003549186756862,0.38083041697230358,1438.8879697087332
64.240320611587634,10.136094039404977,0.94229713086121558,691.01975323373972
68.432631086880818,3.0675794242397521,0.91975543456553432,228.2373369915085
20.786785517755849,4.5120253162824682,0.30940157420271924,303.13518197808793
55.90573183385893,5.0792498300710065,0.97672211383234053,290.72668151533867
87.319145380613932,15.386213106861149,0.69179468326891347,1942.0660661725099
67.743541309613789,13.797692215753615,0.37419049934094784,2497.9376393615362
65.927256593093944,15.165773256306586,0.70095358483319914,1426.3966210246722
66.851653236051902,3.6351916385866008,0.72623443362104256,334.6282682544857
18.948546454395249,15.144323281469715,0.36496685360215464,786.27116514017121
54.788140543948316,7.4933689767075391,0.70573046186280386,581.73449330762571
85.196260003604635,14.480657659080991,0.72423233406263954,1703.4559448978555
77.794287387779235,19.013884824767121,0.7754997696506728,1907.3785425911435
68.974551101087656,16.891856365252899,0.91181688126123239,1277.7874965922783
70.93060404320677,10.142416358064676,0.95262566321308206,755.18406286553352
17.466047407114417,9.3800197404929282,0.79508411387450328,206.05602175693562
59.771627615305889,13.21992769060965,0.30847475553689396,2561.5600007498333
83.149344790837262,10.69936636489097,0.9866567658970975,901.67658467219303
78.472890393521752,15.194969875074404,0.9029394420694894,1320.5683016866299
90.457655592244137,5.3364787485690215,0.32478025977276886,1486.3137219334799
89.154494654018777,5.5151508172445398,0.3772842981562744,1303.2625170328956
18.087217863878401,10.142676965533486,0.36708121929277193,499.76081138661931
72.327027753825831,5.3652858236012211,0.81651201365346449,475.25960449065497
46.120464741100669,8.3470722211904338,0.33408243937125509,1152.322914048854
39.699272889829757,9.408257246342119,0.83024865576639617,449.86639754987402
34.141590453306996,18.182942189868076,0.77034649333571426,805.86407655923847
97.503649615450072,9.1683695831301115,0.40704035652724702,2196.2183381652676
58.481923784157303,18.018840842428745,0.93484149634469738,1127.224755154886
67.678276597688011,8.1146076353896532,0.44386572658548973,1237.2720557955447
20.495895121745605,7.5864446126857299,0.60792898321742572,255.77160724532746
45.309013500765218,15.238038228792929,0.76003928442657043,908.40104449924502
37.562661390341447,5.0676288862367889,0.66343050865264375,286.92323524917998
54.581558443377993,17.198821355140325,0.86556609063391354,1084.5370250876008
27.915383511274346,12.467369786540141,0.63394643467214662,548.9918231784543
92.53235044291236,12.732262478288467,0.61450868085809363,1917.2164857410655
54.874502082053048,4.2383802247043016,0.39849276006453299,583.64675038864993
81.993532128734969,6.1368513724646467,0.62691303654187258,802.63464124635868
98.425642454146882,5.197418219119494,0.97916698038417649,522.44329881203066
81.239448052252698,12.673912313683504,0.87159397355888801,1181.3088115124879
44.764987771874942,7.9731148905103115,0.86827243922778941,411.0649773645664
81.232657493251139,12.554778486277653,0.54006027360050535,1888.4151835130951
56.913895984551353,16.777830834129851,0.81867881426691302,1166.381372400755
18.582057428349891,15.110266606275662,0.86158228332589437,325.88859737414856
10.57590061369652,9.6565530550216216,0.62775113766352808,162.6866751064905
36.851993732530069,15.82539986224773,0.84740710109588502,688.21412492783224
20.52413914158873,17.678184499565361,0.96289123925960363,376.81256578754136
70.468615038951455,14.276201750879142,0.89687181567868923,1121.7034004350098
28.625004604524996,8.6775459775227297,0.46605656404465412,532.97134452282091
86.086931313998079,14.259604233792654,0.91825873142278924,1336.8406182615458
73.395704296247828,14.495328366369108,0.85628605898816779,1242.4525931348148
42.701487540695517,11.10546986306016,0.42534212038747543,1114.9144659339897
84.900252470271184,12.679296853770571,0.79843016947498247,1348.2400154524298
34.312521263808129,13.904293148161155,0.84577533412646977,564.08757155024966
15.74757246894198,1.575489627686242,0.44182794672905423,56.153390182151696
43.914631212802085,16.081032411811272,0.97991388136294932,720.66803146371933
48.653642456560739,14.264653401033449,0.98662056259691,703.43896392537874
43.377684745628763,17.117756186472356,0.51153723076463897,1451.563223070611
45.844645582427667,13.447118918022877,0.77843772663536326,791.94311864369411
55.787809965724314,18.608413050114283,0.99993871465540263,1038.1862366047465
14.612681754411874,2.5535077031798687,0.85389902331873757,43.69790151414481
59.94141881086837,18.550172373898185,0.7654081143618181,1452.7199678366765
22.467240271304163,14.159524783962798,0.97871159542475272,325.04513784851457
32.661836248774293,4.7208869890576199,0.43346387202602199,355.72246670724269
22.517102438343883,10.001238656911829,0.96782659703024509,232.68518972202918
21.695541906030765,10.125159141344497,0.94169004873600226,233.27294872779692
38.131896192013613,14.387016050809398,0.58127370266567868,943.79670032626427
80.91214666428597,6.6493573554610403,0.82917080979996483,648.85759509323145
48.786457682357309,4.117089058812426,0.44663289848989635,449.7165162292506
89.801187614467082,18.389003275596238,0.6663732386486706,2478.1222255317857
50.666396869464258,9.3336700412173208,0.43215849879122248,1094.2823799131327
62.276528308396657,11.188424667227169,0.76518925061064569,910.59335315921692
10.941762981220972,16.731154073081257,0.73495240312505417,249.0886777042015
83.647175352944217,5.8937221303461582,0.68723146723653383,717.36122692547326
72.898667301210281,15.250962811816233,0.78861174174578696,1409.7873582005434
27.089535424316416,13.226222946575131,0.90544328788588357,395.70919552314422
76.493104620739075,2.5737188803513775,0.94010345412493934,209.4149816334205
67.540020518320915,13.944146870203593,0.4495997826245548,2094.7251358225976
25.58308564808641,13.561501527641919,0.48870022651809208,709.93430383743384
21.873161876144394,17.312395049654985,0.67344001804235165,562.3022232709817
61.87369925120359,18.131240459667648,0.77812505511576013,1441.7308784457987
13.002941211047254,12.253546974848119,0.30882913438573734,515.92331551771645
37.049963999260015,13.828904510624046,0.69820324119163335,733.82703493809709
90.843606006676083,5.0321686990550027,0.91198598814648624,501.25808575762136
68.497367785752431,4.1832300928092998,0.94530687775029532,303.11876168881116
52.895609046442239,12.089942909815075,0.693189917774923,922.55365687391622
37.175879675159763,5.8854100615643503,0.97662421663159238,224.0322250479542
81.064683770998613,12.658622820938835,0.80896395053962888,1268.4956545606713
82.794317263474483,4.7632131673418705,0.96640099314054528,408.07799761139995
50.923146634248262,12.90967547263679,0.9416923680754079,698.10621746591312
18.043357602249916,19.67931411436037,0.40964478680980132,866.80195468293084
46.740062745687261,16.725792015063426,0.61428691077588304,1272.6375160231914
78.454109279994285,18.082970088873299,0.79309528254566541,1788.7930273720267
21.179101247867344,11.360281223676083,0.50876719780810997,472.90892038057177
75.259939675709262,9.9804377702214833,0.72792965400541498,1031.8677641321253
97.968472380517142,15.386637445566096,0.73043900721101429,2063.697790963542
47.861605959080613,7.6321106809402686,0.3215326872086679,1136.0744601689323
92.31877716495481,11.832362129464835,0.62833866680057837,1738.4720382198018
79.031516967777506,18.310041165188409,0.66278203127897994,2183.3276412682162
40.851545601385169,4.555641758805586,0.61636650866988885,301.93886986986558
61.191162175683282,19.465142588308176,0.97936081793140972,1216.1959873070848
27.58769748984237,11.266842455169746,0.48150036781693883,645.53687202396611
38.684749679879921,9.0000539135654201,0.69205929367287877,503.0852644199469
85.144927201746427,6.0026960688129831,0.66285398921390926,771.05837501168662
80.916117718142658,9.4338111855687483,0.98224703805480362,777.14398399603169
87.045737846356658,13.510106474544981,0.69387180106512969,1694.8335191809074
83.90536785689676,18.251656263054688,0.3565392194463039,4295.2131188470094
71.096327590806624,8.6680659179248547,0.74378962298538109,828.55102442267321
60.022950412288544,3.1154484475637729,0.92727217199517553,201.66507022183623
21.146592988981844,14.490806125450003,0.50807247907868447,603.12493164913121
95.117802291286836,2.9676698168151816,0.8871119745311169,318.19909888021078
57.290861506729087,6.2815426752821848,0.84251160741645581,427.14544024117276
43.391978816782725,18.344345566102859,0.50735223864523316,1568.9246909358369
51.892276507982984,15.282782953834637,0.62713759331271124,1264.5684253478187
96.916151165076656,7.1200863860586336,0.45880177897377278,1504.0294090470591
81.332536793642589,14.492120790305481,0.84042759314197446,1402.4776875648315
25.452751307130008,18.732724369344346,0.95686198575979131,498.29482388657692
64.324771916157658,18.664399627941496,0.57146303013677879,2100.8939961207934
86.110717065830926,2.1411976826251298,0.84958059313656764,217.02481120694199
18.279214656299715,10.957741424486656,0.71222566987686797,281.22955422408091
92.278561748770784,4.1627647142527753,0.65452953194980479,586.88557502587639
72.127461462985849,16.532913794031614,0.82957242151717403,1437.4599150355136
96.170377912952645,9.0962292211479099,0.80333419968095132,1088.9462967318761
63.023206195238103,18.70524970513069,0.67625859947324063,1743.2159975756663
23.923243228038224,4.8547825503107109,0.85016777862097004,136.61085104720073
11.801582821653936,8.9891753828184005,0.40124234094376471,264.395072387369
57.77830340614419,18.396669425894778,0.5371012713045944,1979.0091823280936
18.303086039692218,8.5449341929263483,0.71759111771089312,217.94955633724783
68.048256837817462,12.757109140211494,0.77236052584251758,1123.9557308217272
78.129792434567847,1.4426821173071471,0.51667804901938763,218.15607337721588
68.659521541077808,12.755899358740562,0.39733072575526762,2204.2441976579435
45.091869096029356,4.317668421424262,0.50280834692856868,387.20864609389895
79.516243212264627,7.6363110712791986,0.62385641037539019,973.31815188525775
50.975369858500407,1.3674914332020913,0.92764105537562047,75.145856451535664
79.547757994911365,8.6677044743833243,0.77809318630563407,886.13609530931126
23.479916301298452,13.409298033610312,0.66369323026959737,474.38964438501489
35.315831390086728,9.9463847239024421,0.98225054166869663,357.6122699342335
21.20436985015337,6.3914630664457164,0.50320802324123792,269.32588608496559
85.685641617474772,2.8407751717111238,0.80435370162598674,302.62015676312967
94.92959447483625,1.0997514722657793,0.96424950774474971,108.26965473850198
64.078621042766756,14.104799020124716,0.86982348415375021,1039.0798682266905
47.436758867925533,6.7281054526580313,0.64214543283596159,497.02061196041313
78.245347716258323,8.6467389140059687,0.86178987447164057,785.07199142122556
73.749038121796616,4.3459964665800994,0.91633475493268479,349.77725920103779
41.44596538129025,2.6489871675422441,0.87794151391720288,125.05369515057701
90.552116704477982,4.6941769992957019,0.7481276514668459,568.17531425054938
46.685934272821257,7.433562794851337,0.58022777946269255,598.11480307731995
12.904754599225345,5.8461011103705722,0.4326437394041262,174.37557352730187
35.198982552286701,5.93488752640011,0.33716958255569929,619.57546973274657
44.602650781704099,13.582727121930633,0.85291108621966649,710.30338832601717
49.458930177739425,6.6983004563281865,0.80044911269900587,413.88111914071379
47.239150554664953,6.0375006059821876,0.31666086268954402,900.66829755179231
75.477085778142822,16.614724408195677,0.8902653261217377,1408.6036404456217
77.142423237167179,2.8391818803251323,0.3776614790494156,579.94098527236702
87.369614122912779,14.445300897766531,0.40867247074843804,3088.2441457724517
54.809160453150824,9.7072430312968887,0.30559497910122413,1741.0163034250918
86.570394440963895,17.737879703675397,0.55392142460540783,2772.1896541326801
81.546773897261119,10.647014258491879,0.55292310096377817,1570.2539157882463


==> anc/competitors/data/v2/malus_law__s42.csv <==
x0,x1,y
7.9656044370036696,0.45289108716373738,6.4404710567601171
4.949905957768471,1.3776628432733313,0.18234991251800756
8.7273812792024419,1.1719410531472738,1.3163193477863313
7.276312261534275,0.16588261649416575,7.0779194544992272
1.8475961309888458,1.4955519867563596,0.010440828150300015
9.780601164730804,1.3188000364616179,0.6080529949337049
7.8502573179131767,0.42586265679605845,6.5105558368426379
8.0745787474925841,1.2553448694914073,0.77719745584576971
2.1530226940799126,0.1596292978070743,2.098624829828621
5.0534734410601043,1.4986570957113581,0.026253034462078766
4.3371822180932309,0.99852710415980539,1.2719514763173898
9.3408848996374161,0.97518752333819547,2.9399071052534191
6.7947860807259808,0.13566109047619912,6.6705005653429623
8.4048545194374693,1.3455500983449378,0.41926443705755284
4.9907277894459803,0.043499254806704135,4.9812903630476386
3.0451484960629918,0.36124208706172056,2.66475674460923
5.9912630831425133,0.21453281274995251,5.7197236614719289
1.574355304937578,1.1651519110383277,0.24515516306718649
8.4486805479332396,0.29730634081934681,7.7236381525665418
6.6849795920985837,1.3659573406963279,0.2765939100213099
7.8227896607683647,0.98440355899123522,2.3953953379771353
4.1907337131688154,0.054244065742044323,4.1784149095304777
9.7362822195541288,0.0081447511930506922,9.73563635835486
9.0380900918997789,0.077486875521598386,8.9839319704994818
8.0054514736638573,0.90888776647159153,3.0241555588671902
2.7517483706677082,1.202222716289123,0.35719187286760873
5.2004890335433078,0.35782923094108271,4.5625486281599841
1.394233892085059,1.2741132643846094,0.11916294389793768
2.3886054286079306,0.085847910229890578,2.3710449353293734
7.1474405791820921,1.2014457804625143,0.93151244689353785
7.7028594031703541,1.3916931452584205,0.2444611428584966
9.70758759190789,1.1581625986565709,1.5611718972847028
3.9324282232433676,1.0471811759679559,0.9831628235340929
4.3341373543138202,1.2569703279830746,0.4130246683328862
5.2260023014822714,0.060226949320599632,5.207069008275548
2.7052422317585711,0.30267316607858308,2.4648883141605822
2.1692935480192448,0.18738551895846461,2.0940097990656423
5.2813443360334036,0.75679648528947974,2.7916451110361589
3.0421841414579571,1.1177821924932667,0.58276597006478559
7.0283259521425929,0.94501776686459804,2.4112629640505077
4.9343672698509771,1.2766966496429024,0.41463206773764838
8.4941037645205366,0.23281948866163632,8.0419407537222263
7.3023859180202422,1.1019316379027424,1.4910735875487917
3.8112997724383697,0.28956223630335615,3.5005685786115794
8.4903382125568108,0.40613812697670038,7.1652001286896745
8.2428792174712164,1.064857045921956,1.9359681222189402
4.4873054112715707,1.4703071773480227,0.045160800574896659
3.5949529353721967,0.91731540896560437,1.3287228852400421
7.1424595357747798,0.081750472486943393,7.0948317236019109
2.257772352483788,0.92446345489129922,0.81894082081670128
2.799173822275975,0.063525827370250643,2.7878928574100788
1.0662604277590497,1.3262185670502258,0.062520191731058897
8.082319397519246,1.064367427650931,1.9016142576122106
6.9836577093282894,0.25969176963375484,6.5231739029855333
7.3464884076370156,0.1375815087362971,7.2083043325255218
8.0265612791977112,0.27529984332047847,7.4334422266348774
5.13024197984506,1.4700407693312887,0.051904590187767448
6.118670763576044,0.68784096368773473,3.6524755472627981
2.258172983148917,1.1761214225121119,0.33386293530531846
2.0307706618237611,0.95461251316166529,0.67827198882943862
7.0156266561142449,0.85861972493795602,2.9959523037329019
5.2398658552881923,0.21769538199757454,4.9954400015437512
6.0871249583306994,1.4190366803371426,0.13911955787585553
7.8849897167442302,0.4520139487720769,6.3807299116857878
6.7124648800053173,0.86702582371131331,2.8107402959753696
5.9822146059219623,1.0496639168835991,1.4827942744578571
6.0328644467087216,0.97384973286796339,1.9062562126846267
3.7355508825635098,1.4108916145432777,0.094704900919749105
1.2773605111114548,0.22265848488008699,1.2150726941451606
4.9304565030912615,0.76252910767041304,2.5779438267895665
2.9312620553757629,0.60605158611114895,1.9801420608750222
4.676757793521725,0.71125309422392724,2.6838679554574525
8.6806276594134957,0.17882628929661692,8.4059777236582924
3.1054553727880667,0.201141914809148,2.981499922197723
1.5247246752015942,0.41711331867188606,1.2744798271367059
3.532455028197969,0.45705690564124696,2.8444965107882756
3.6423438199001525,0.64185482052202492,2.336853764250864
6.9572486325420559,0.91648132055494247,2.5770572458573113
6.0132893710715054,0.9519436761273945,2.0235749511126202
8.0550838819577208,0.61771634487835536,5.3530566227655116
6.9788218629464875,0.61317466414304567,4.6677019879693882
4.6574817529606349,0.32644279004544297,4.1785393342798525
8.3261834619943116,0.88245937261351237,3.3600083928465501
2.5027562791693354,0.47556136697585683,1.9781403632820931
1.2044086582047444,0.054089751416045551,1.2008883534679391
1.8104307469807757,0.62760006623529052,1.1861790861807286
7.5012341553680528,0.71119901263525542,4.3051616714865668
5.1568950722624862,0.33838930230631648,4.5885904649492124
2.4514460113024161,0.85868689968317358,1.0467022779407158
5.5094029759302714,0.84865785064788146,2.4071074452785171
2.3708089244185158,1.0530032716655571,0.58082226067504394
7.2668833756996243,0.97192272330181506,2.3092101588825695
5.0154064801662761,0.97864958478154729,1.5624206307405697
4.4291910348683423,0.47432122773606467,3.5052325543103371
3.7136088023308886,1.1811483329789307,0.53585800595219113
6.6725433380699961,0.82371657539951915,3.0808406088051403
4.2563134949805139,0.64712729276983516,2.7092082871741394
1.7888492738449089,0.93901872141158571,0.62392370365216732
2.0620531190846378,0.54098600167538136,1.5151844916694375
9.6570789809456308,0.76910886691013736,4.985818687984132
9.1772262163684637,1.1050585327233304,1.8508149360108592
7.2973642042967457,1.3296043300855616,0.41634555144476859
3.3928296531356761,1.3815857959427875,0.12002281083910045
9.7225873961295157,0.75544938777464887,5.1522992060523185
8.0087581356921511,0.78041267211085363,4.0443060001477864
7.4520117024309602,1.1998056161457546,0.9794512027674156
5.0442535192940978,0.47167603761630189,4.0028111898919834
3.4501740566064312,1.2560735435176029,0.33060598435870348
1.8675186593814936,0.74121246977613509,1.016169575365848
9.1234215688945746,0.17378508650290259,8.8506455025511475
5.1019866085025001,0.10808872060941555,5.0426109969731607
2.8212702831570731,1.2629898165591946,0.25896495498482019
3.7536096173558726,0.083351875360316852,3.7275916201548038
6.2129761204770642,0.42091715420048387,5.175706705487011
2.5909550464530855,0.50119506075231879,1.9928195318348534
8.7095285568313798,0.25949166778739069,8.1361101430345624
7.8266757685168908,0.47084005470298385,6.2160648893637953
7.4751666035584314,1.1140388500876286,1.454043637242556
4.8888373579759339,0.022024265340106153,4.8864663215355444
6.6457795663219885,1.2407601367810297,0.69798013647595603
6.2568817202146203,1.2848220353618371,0.49789805860834518
6.8486194139933803,0.55839235978732227,4.9261238184232985
1.7599988902590018,0.2304193485909522,1.6681972112112184
4.7422666195354868,0.9012606119176213,1.8265867585577338
1.3745275647570323,0.1795088337973415,1.3307092908600795
5.44591737320067,0.54737904161737871,3.97078582682111
3.9687509109950678,1.4376437713514587,0.069949515767541257
2.3007176997944221,1.4931967088754556,0.013826447021723087
1.9306267095029648,1.1581573370318785,0.31049038578464438
6.2888011495994087,0.46644226488114932,5.0169514951673984
2.5353367168319751,1.0314975737491388,0.66861286259732655
9.3260810653911754,1.058109548226019,2.2439503887365797
6.229550257303555,0.58176254274547468,4.3485538960476875
4.1218282408135334,0.96133295187923906,1.3506129859655931
6.3182394233327503,0.016091467463514364,6.3166035491559409
1.2052348392672774,0.31358648790336219,1.0905505998281426
9.6270329191730077,0.78763245445089169,4.7920069376486563
5.3407309324861023,0.24562695638744381,5.0249389634831729
8.0446170452525756,0.24886030181480046,7.5566027488472667
1.7445699993019472,1.2544564358253569,0.168834399629508
5.3799249775434435,1.4836995040254082,0.04070824705706811
5.4163629491906882,0.8339541420426726,2.4455978514281038
9.4404380947748461,1.25860459632257,0.89059346188568478
6.1455524713846783,1.4854824964894089,0.044621677530298581
5.2614046095125842,0.21239383285316205,5.0276042628020212
3.4027809678270424,0.67236841988152662,2.0827384769505484
3.9841209760829699,0.58885907376287983,2.7550866785220842
5.6860516222438404,0.12007392546927753,5.6044647978850106
4.9502031427454201,1.1329952591921166,0.88971343326039654
1.1945087189229739,0.65066854098388949,0.7562495820232521
8.4366273177492204,0.70399040128560197,4.902090212452503
9.0654469465579002,0.22600946071986028,8.6102124130483713
2.2622418009874972,0.27138997834630219,2.099672686061711
5.9863252918514442,1.3606554332343226,0.26048296518628183
1.9771816702189919,0.066973633461418325,1.9683263379274203
7.0501608373583053,0.34927842741555937,6.2244850937532625
3.5311040545510748,0.43808899547179253,2.8956682045589051
6.934803712227116,0.73529631360237957,3.8142672028475335
7.5429515285819431,0.87966775952219389,3.064610032218567
7.9178274272589135,0.73993496377599988,4.3183876725774031
1.9696685136030689,0.12617300183532304,1.9384781679487071
9.2441066062384714,0.36550118108357033,8.0631977932078538
3.0719259180539273,1.2653825771438116,0.27774251441245357
1.336713005585618,0.95638305071768859,0.44422752183212039
5.9936722245233502,0.97372357520141151,1.8945754161493833
4.3383005547619486,1.0053048830270324,1.24558971801139
8.4681076881917186,1.1443545285592935,1.4488338833149412
8.2742632485787162,0.087162722582171004,8.2115598901965434
3.854250035404438,0.54991257739891863,2.8015617289106545
9.5760945556277051,0.80929115289251796,4.5593328192904439
3.6182605432610675,0.50768472494598904,2.7630956182340927
5.6355141630854311,1.2667183099307797,0.50521547025215707
3.303685815108425,0.72385876288094098,1.854636845479237
9.424392130440669,1.1529413841890688,1.551955751152603
2.4814703582381634,1.2780232753217535,0.20669357238866981
1.4041955745309609,0.7571872243552471,0.74169044848417431
4.9158735400273414,1.3643283658070249,0.20659797693977072
9.9313800765025331,0.88068591080547087,4.02506915842749
9.0250953962942262,1.2754114482505825,0.76482191656964471
7.7374721751125426,0.51088619338728636,5.8876548363061252
9.0171324179067245,0.74822543779722783,4.8434489024654352
9.0410197572807682,0.79711656150686649,4.4145733086311729
5.6697252434780419,0.15746957384410587,5.5302931780192628
3.8433614664771372,0.59782876005231089,2.6257877943128016
7.9481118889988922,1.3760065088275142,0.29778079794893481
6.9549513685098496,0.94624836054711359,2.3779667979482366
4.362919559863391,0.26625987365545123,4.060853950972465
1.8502000125536373,0.50828345341440739,1.4119692488499727
7.7211065021412342,0.28740451449404975,7.1007007076197253
3.3621446433057822,0.03723469769785881,3.3574854434131187
9.4313183548040129,1.39119068775604,0.30097987562398987
3.1687351750511628,0.67231099238530723,1.9396635237225788
2.104821391703374,0.46130260863117922,1.687798799771413
8.4800140491241542,0.89771578733660484,3.2955421141387826
2.3795588496204463,0.010971684439523455,2.3792724149134585
2.6134147734196516,0.41703315990122075,2.184644256469459
6.3944451236875919,1.054550198548339,1.5580684546863213
8.8710583675371808,0.9506546596038945,2.9960744457875186
2.7679119914311592,1.4727089213138032,0.026545170668546718
3.7929130561008528,0.93053656448706601,1.353657561119433
7.9966435441705981,0.71625881044159923,4.5494442710316063
9.7464378345487059,1.1421488447760115,1.6837698928929645
5.5066706758210806,1.3549918079460797,0.25249788682807639
2.295077522961257,1.0810439200775273,0.50786194981240551
1.1254265893738138,1.4448168353240693,0.017767164301941217
3.0669042699896973,1.1730077561072658,0.46023092683692912
2.1863999600786892,1.3002021573928897,0.15622143851580561
7.098928062515717,0.17115610677545579,6.8929918959555883
2.0964925416567803,1.0986202544906816,0.43369319293305431
5.5569693845856971,0.66013304929105288,3.4673201409871308
7.2483619207859782,0.82965570361691277,3.3038050271531456
6.2300494829881217,0.98115361422353509,1.9263766945649456
2.7979808649405187,1.4547226750583542,0.037528458768099904
8.2371207356403637,1.476867122147437,0.072460133485193659
7.4386641665422149,0.4323423682318579,6.1327323934449831
7.650856035239876,1.1006302461568742,1.5702626376645368
2.1795197640158195,1.1249753069029029,0.40524334505776399
2.1137842328531016,0.51973929196957314,1.5923874968940621
9.3480629590585682,0.18580466229633152,9.029033116693963
4.5782037444244654,0.061420440428579637,4.5609543132101358
3.7085382260284576,1.1660146912937679,0.57516705003015267
5.3972564081638001,0.73454961272535879,2.9725980531929572
6.9657779148722421,1.4783102542423894,0.059413299914493116
9.6006093134227299,0.69746018429047951,5.6402170826303166
3.5780160419384952,1.4668754686107603,0.038502043024397886
9.3232758638082434,0.61736400329108987,6.1989431681339244
1.2237354224763068,1.190523225839959,0.1685942662973437
5.996782380941422,0.12722890846774809,5.9002339346689414
6.7057760051297661,0.83319256520664586,3.0328773043960182
1.9530766337567798,1.2030896804785862,0.25238286975970431
2.2630563735752136,1.3870525008298329,0.075548848687284342
4.7720288738467342,1.2338746359261474,0.52151309283530478
9.6960872092886348,0.055456090801761337,9.6662986317682584
6.3643829791093554,0.55905351196010122,4.5740360111573217
9.3972089944019004,0.073047708470776906,9.347154914693137
8.2392482405167371,0.16392343667183701,8.0198282264410778
5.2064344139976235,1.0129584430012262,1.4589194463252866
8.0628710432696877,1.0698872944675473,1.8594126960069508
1.1605310557928896,1.1605810241274395,0.18457880367173149
1.9822959708916144,1.2981848220834942,0.14370490368285627
8.4648575339446275,1.1091472027147649,1.6794583155767093
8.1713537949264552,1.2013073881599481,1.0657186751560501
3.0937666776979031,0.073445564734918867,3.077108109609322
5.7769263153914814,0.35180272566194787,5.0909582721285993
6.4541423863000986,0.93284666006286865,2.2891510535533954
8.8096505839841015,1.2871879569372346,0.68979718785057997
6.427964416048531,0.0067501874094886838,6.4276715301051608
4.7131441234631231,0.77194401317452477,2.4199757588333037
4.367656390664644,1.0159310990465957,1.2122366298979979
4.8329387773615888,0.044410933692919818,4.8234128874450768
6.8673792302197674,0.60203333633008183,4.6648887146854738
8.8074156857709234,1.3434523220755452,0.44742511667746809
5.0850719386866974,1.007419213283788,1.45028013164497
3.2305560665622233,0.35648754504089597,2.8371054454467295
3.1299612669782304,1.279171694447869,0.25872641272864288
7.7141285221910181,0.52204713511427148,5.7959530267251296
8.3491188708151931,1.2800170067160892,0.68626642015124018
1.9475027186871245,0.44841547667835829,1.5814591073477511
1.5990297125966033,0.88548037632472343,0.64054693653697781
6.3499029738080663,0.59541010162175112,4.3525355835772581
2.3155591977342844,0.41223757613260054,1.943845255945907
8.4219777141070722,1.3298363432578038,0.47960346916111163
3.7930120653166699,0.281390522909237,3.5005226322284138
2.294847396740284,0.12721738685364464,2.2579069132942018
9.2887342523870515,0.5128904078184906,7.0521526660197287
2.4897855046175037,1.0764587214623513,0.56045453011601798
3.5624807410414201,1.2111474089644225,0.44126927729356602
2.3825205567285277,1.4981150551001472,0.012563678858876191
2.0394105729881948,0.44454308551674737,1.662243892895249
1.1903321470279602,0.61191292669692321,0.79755252513391872
1.498558682478341,0.20523191704443944,1.4363204200760011
2.5717732384226744,0.86230789443455036,1.0888712922156716
1.4804373936445785,1.4963700558943758,0.0081854116525725794
6.3202943449987412,1.0513215151809878,1.5575549236333692
7.1264307411955574,0.89281926062005756,2.8035618933779922
4.5426741114882541,0.58855363938269101,3.1426170767772232
3.8619198725684445,1.3729481404283321,0.14920842047089974
5.5407361332000704,0.74537489419552416,2.991889698741208
8.8750444801114767,0.20155036996959225,8.5193730039099407
8.6601846413998551,0.54806769479870021,6.3091042692090964
1.3912755581151275,0.10075000327165035,1.3772010459316708
2.6334856863687168,0.30296855653317234,2.3990643017767819
3.1307038399395641,0.026503171499868305,3.1285052917370626
3.2444881824899063,0.67991987475024507,1.961934487275691
6.1410938656849545,0.95181039742769569,2.0673568803880782
4.7463618313287306,0.51493869356836164,3.5951886233961505
1.4432870793483459,0.63057265725791567,0.94154728028953938
4.3625272461361444,1.4388139092668639,0.075552203342899527
5.7137765384587347,1.1279446823623733,1.0492063324079302
1.9150471261334436,0.81128495541742685,0.90797128084412326
8.5011269840970378,0.42681131266773786,7.0442770098981704
1.4676567981859383,1.3454951981594929,0.073247097865187571
9.3235768211625594,0.35264567532098923,8.2113799959739673
1.8920182742188794,0.48801409577501559,1.476073874836201
8.5921745643797749,1.3635972216344228,0.36362602448233666
9.123878295348554,0.7943130829276086,4.4806048164349361
9.8161361252793338,1.1134769241269651,1.9137695801319672
8.2182329224623416,0.88611719124564914,3.2869705408433174
8.0152978669419603,0.98015881351424272,2.4857618131906336
6.782349483959929,0.44907493727223835,5.5040738255124202
8.0109671912031608,0.36205809243999437,7.0059321507453962
2.2109698757183236,0.48373852075299789,1.73271374620656
5.8246123235287355,0.2331623461251337,5.513655956806188
5.6280058317137298,1.3114715479362111,0.37007122283256622
8.7181492971030181,0.42487039987517111,7.2368392032214279
5.1651942903416428,0.84223409162157692,2.2896603391371007
4.4658054649031813,1.187961637712061,0.62316156099198405
6.7560694411339908,1.1757361640635704,1.0007095563381208
3.3981698575076145,0.65757938787628933,2.1287194382602594
2.2579156985856117,0.71438596288008849,1.2887589219831623
5.3008954662137118,1.4920526234025373,0.032800699260080224
4.7520043173539648,1.011896215468536,1.3361177011216461
3.0931294647598633,1.221957664676824,0.36137583404469609
4.3076062910361523,1.3538309538288478,0.19961422011733002
4.2975320484362269,1.1813847543440088,0.61940178251018296
3.9474600797129091,0.27776901743035137,3.6506442471000833
4.4151767175423604,0.84325610060635836,1.9527050528697523
7.1716901091035083,0.15284123597181731,7.0054567466660913
3.6718882711415679,0.97938318984599759,1.1413878955205585
9.5397213404380636,1.4330241422817165,0.17993234129016175
9.2471321758436016,0.76909809645016702,4.7742682645548324
5.3281938547007073,0.64945873930165077,3.3795181625098629
3.9552508450421993,0.053764127127244765,3.943828882388742
5.8189131084700279,1.4396617834938306,0.099491331914793479
8.6370443989626207,0.15450402619523818,8.4325006330309282
6.8732860650409187,0.061618639957270405,6.847222194166795
8.2395264515236963,0.36909991725740771,7.167074596718062
5.7945004845916621,0.098295650877573637,5.7386939011181068
6.696258663408587,0.68267676361764351,4.031149950939799
3.5934005276421557,0.7741317018856686,1.8371817467310076
7.6140384607926173,0.46885492354287589,6.0593885106568122
2.8216413381314651,0.076440723862329085,2.8051860557698789
7.2531831593664844,0.16740055237384005,7.0518191337135736
8.7464716149330464,0.57675656698489219,6.1456132265506387
2.1889255357138953,0.090792676239804193,2.1709310701048379
6.5294176648772781,1.04728458841487,1.6318622766809789
1.8558617340694115,0.31053081228721796,1.6825809975140071
7.5314406544428421,0.45310735317545775,6.0881524553912669
1.7604389694116822,0.59118866576714624,1.2135811855687526
9.4234584043056344,0.62491444960372178,6.1982078163817764
2.2366713703402192,0.0024910615122007984,2.23665749095646
9.6299222131817235,0.16810555649804632,9.360339476715982
8.2079575847658699,1.294146845611317,0.61233185496099174
6.3431380401971866,0.001849593767862201,6.3431163403650528
8.0436169416659222,0.76225103371931269,4.2079286178090527
8.1560335508477735,0.7342530097608122,4.4944312981789221
9.5142435653559723,0.49964124151595674,7.3302771953156265
3.2804501845526848,0.64699053021967445,2.0884880250949589
6.3106830582247824,1.1708717062898764,0.95665269698553923
1.855442778079611,1.2618055593224347,0.17158244469878278
6.5454913002170914,0.39052281512287507,5.5969768880455231
2.5416217368350993,0.48373566145159475,1.9918481027116899
6.0845555032519769,0.36372427954249908,5.3144742424427935
6.1518746263046475,0.7197951008265977,3.4783621788130019
5.1938663768310462,1.0248875364882193,1.400076570700056
5.703685979618105,0.34237931319513082,5.0607999626574536
7.8753105100592915,0.4961036130823,6.0909353618957294
8.1932024486085986,1.3955769263837257,0.24898257958807735
5.4293789401788626,0.072853934770437112,5.400612397077869
6.3963409737035111,0.69115440785934934,3.797422593520809
9.3811261212109169,1.0673370623951668,2.1836087034512226
2.0776022965101051,0.2256810173362111,1.9735703392587551
2.0539320931009946,0.071061030008222781,2.0435778599600432
1.7893811071969157,0.20730805745779612,1.713574899608737
6.9207695653647505,1.3782347902960244,0.2534655570328877
4.7674747071134149,0.013889672731685121,4.7665550106953409
7.9688927452765892,0.28248296221702773,7.349737050631135
7.0410827197773331,0.046925269352466825,7.0255897668249609
4.0027398249541433,0.1659442013433049,3.8935225337812147
9.085298926253822,0.93022392994244441,3.245185684731545
7.8627893236358712,0.36245836310862867,6.8742583821834327
3.4348144681915813,0.8538180756460152,1.4831302747255792
4.2777281599484862,0.88529307414918923,1.7143779762279627
3.8299598218383659,1.2741529996346685,0.32725545914498638
2.4185048376249969,0.007112089367810881,2.4183825073228822
2.330050352879725,1.2800541890135502,0.19147385631150651
9.4251471703816971,0.928678629640461,3.3805407440135209
4.9411363347887791,0.24411522915743639,4.652485696690329
4.4498784049966886,1.159406082202926,0.7115675300688391
7.5671713780964014,1.2832373126858787,0.60867258560085091
5.9769375872760993,0.38139522563123596,5.1488651286749114
9.4252598815461592,1.3781905213540213,0.3453465196951776
8.0227134451845288,0.68168614544798678,4.8374548781259286
5.3143260771208629,0.90513668149998217,2.0268982630728347
4.3872352613274357,1.4769743004264655,0.038505774561539551
9.8796839043188989,0.54230411795879907,7.2480280785898108
7.4598421240327912,1.2197390187301693,0.88220762422432308
9.5607519400345709,0.47759867674268947,7.5407928125490402
2.0663071949533722,1.1988202833622366,0.27296129407029823
8.6548031127170439,0.90110087829396379,3.3349305406809444
6.7336649559208679,0.32453354283810215,6.0490129695266823
2.0972951050160131,0.62103914068385457,1.3871824200212817
6.2943219997229862,0.47645345154534252,4.970362083942228
7.1748672859490394,0.11716258962054582,7.0768271986176927
1.1107241729974255,0.044752155149546224,1.1085011488250756
5.0888616565757188,0.51971798311077144,3.8337107268018964
8.4285956007668901,0.02855122172622987,8.4217267101723827
3.6582312280968088,0.24823163637266255,3.4374069785126977
5.1269327361869603,1.0877749812763031,1.1059834066778869
4.9808271436110392,1.0621368535253819,1.1813311277869023


==> anc/competitors/data/v2/malus_law__s42_holdout.csv <==
x0,x1,y
4.216676336429285,0.090222704542412546,4.1824450496917356
4.3498779295624423,1.066613027331953,1.0151674920162366
6.1840329610775804,1.3724737522240373,0.24005720642311393
7.7238270305557259,0.3992591115862007,6.5566366828360776
2.6614661618571938,0.34443720647398346,2.3580084572608451
6.2614508157172404,0.76704818515755258,3.2455971034960891
5.8129511021060774,0.39096825894357451,4.9687661289990359
6.4224295170996202,0.9192267435606345,2.3619359732586149
3.3774729363357885,0.97077113235811807,1.0768890249309264
1.1319830224551546,0.8008536736030416,0.54849892205114481
3.0849307371014745,1.2484633865562957,0.3095718825179673
9.0043739096105089,1.166127290403886,1.3957783220726867
9.0607693858782703,0.46449483328932134,7.2424704062928615
1.6169144805698847,0.0063390609324120439,1.6168495078442624
4.6364185989833491,0.98069464248195048,1.4355817539612792
8.644306008554528,0.057615278724547192,8.6156427960188111
9.8134068231069698,0.83841625813158771,4.3873897226098482
6.015032001179013,0.23120126338728147,5.6991926415289171
3.8540632331887932,0.15191643751485351,3.7657989849158207
6.3999952267454709,0.90364487276975436,2.4502538638612652
8.7711890774084225,0.1931733162023041,8.4479350277740561
2.5109993841473779,1.4104923161705401,0.063975268072289454
2.7458150918740247,0.15432418287891836,2.6809383836046012
5.6290905806362996,0.33343287472340377,5.0261140454211661
1.9058063977229642,0.46213653598132659,1.5269463538114383
8.0586026092287817,0.035046445391262782,8.0487086554579168
4.9965659696802316,0.64006254096010951,3.2142793385480894
8.3090949050215439,0.25196320442843756,7.7926571591674572
9.16411066284026,0.15996254647327834,8.9316124955493521
7.1140970992352397,1.4328149884209722,0.13458683734230836
3.39834299682623,1.1763185184577569,0.50195766798709507
5.5520138408565698,0.4196246929301497,4.6304394423200526
3.9537865585818937,0.27140281928968196,3.6696335087015921
7.1739009363557544,1.0604367426975621,1.7118613250729615
7.4939778389209692,1.0008803140846201,2.1816950694662842
8.6685792009216733,1.3851086377740107,0.29547239686241639
4.6150238878513496,1.3898041768737432,0.14953608729183152
7.9757752919988665,1.1153394680512865,1.5432163709743676
2.9018090232573912,0.60641076288790574,1.9592697282777514
4.9440765987908435,0.68526724784319215,2.9637908316849826
2.8984327270129535,0.027210672178315076,2.8962871970911364
8.3334416539332032,0.57343272942755341,5.8806869621229891
8.2249571923889917,0.20901062789837882,7.8708481344507977
7.4642145878383372,0.0100990282056449,7.4634533357062089
3.9203949920191796,1.1780007464468276,0.5743960874903592
7.7281086829924295,0.52602695414546197,5.7798076295975145
7.6642339395795922,0.80172887875340493,3.7069767989474247
8.2965360253914682,0.79960642962352302,4.0304044840403943
3.5245465747227662,1.3966173826997887,0.10585178629724576
4.1458708028464795,1.3473683996908705,0.20354102043389039
9.556494989745504,0.37596234497844672,8.2681627380984786
3.7248293525785225,1.3010331461889177,0.26455209388936007
3.4826357105252028,1.3730376543680261,0.13443433146936101
2.176456833618742,0.38184213289537083,1.874248105645909
7.0216185334338821,0.86127611800619253,2.9800658585237065
1.3826105667123756,0.088524433530633495,1.3718039082150264
9.5706569865074673,0.49456003735426124,7.4145089810974012
9.5982990675359208,0.68193215504011118,5.785174835131647
9.3657013060584973,0.42076320706558695,7.8031530574531036
2.7705573769187923,0.55318340756398232,2.0057627636034541
1.6773896191746411,0.36107659585999952,1.4680381482290108
2.8683994883704522,0.64605609952832355,1.8287348754773523
1.1015377346213779,0.004936162251949705,1.1015108951038344
4.4164753048124341,0.39648341812591698,3.7578346814360146
7.7448122590144193,0.095402781892222899,7.6745349753032253
6.9049448003012834,1.3597973622018462,0.30287697291184323
1.3326502397869624,0.23163832823054786,1.2624149241833085
9.5755384531596839,0.35001915155586211,8.4495389705634611
1.7144644856853375,0.99492812464599245,0.50842281565731007
7.6564921599581659,1.0932491609251234,1.617312418158894
4.1532372879947843,0.31855520981572338,3.7458421952713197
5.9319133067396477,0.9931315847386033,1.7688458248966881
1.1348493750185944,0.871473498216498,0.47022391738129088
8.9309635202008337,1.0550563835829259,2.1722354930879999
9.9011926653294928,0.15950088995789313,9.6514298909300269
7.9236736239896377,0.51310863941299745,6.0142983722571417
5.8049078990104208,0.39606101169311853,4.9409528503281441
4.1123963576154745,0.47181156199363783,3.2628950996667205
2.9433226888467408,0.82178700292696527,1.3646517701378154
8.8186226695378167,0.59369066579875696,6.0587892259187193
3.1420809730280608,0.19526615583221135,3.0237919148653649
1.5971177311846874,0.84663818388430512,0.70099570064107153
8.7682994134269556,1.2583331113663045,0.82857727761727873
1.2886643654934344,1.406481697202647,0.034481028497561142
2.1709377666425422,0.4279035219997302,1.7971124043239168
9.5483517956938506,0.042729077708353602,9.530929269533134
6.7971930891504906,0.82005248836243627,3.1632329476577543
6.4186636198912881,0.57523374587092524,4.5189339520260852
8.8962912736055699,0.15658202867844168,8.6799494006350901
6.6456988343680878,1.4463461002235909,0.10239736561595489
4.8641882126266642,0.77814753976078777,2.4673612682778936
9.6350979923221889,1.4761487663593673,0.086055329274260434
5.5459786585709479,1.3125001793902258,0.36185470194484493
5.5125491273267144,0.91013022649739139,2.0757925201564165
2.9969149833818869,0.19119920055224993,2.888684919196272
5.5584266274974041,0.78203333418939835,2.7979163288436619
3.5591731833658509,0.79107846425874284,1.7593698520635965
3.0405628931603372,0.39266777377886741,2.5953500767720104
7.2565063101205816,0.46001148477321974,5.8262557443157741
5.6160307614360123,1.1343466732015242,1.0035627502770272
4.5272945694366271,0.6416945818622497,2.9053159027418962
6.4489373146771296,1.2294051660468202,0.72286071631161608
1.0937541261597916,0.40986311041159701,0.92007764905903144
3.8148414899286327,0.048649259807155953,3.8058198327094854
8.4879636256032782,0.65571113764558986,5.3324595573433609
9.7108614512078724,0.0049973705682312963,9.7106189369637654
6.4645336662748418,0.14710218016866555,6.325653386069483
6.6275563068675432,1.4593917910003755,0.081914683376401828
8.3567736505665273,0.29488230665574178,7.6509255166861978
9.3349400917451586,1.4431131392861725,0.15136225272855805
6.467448252162761,0.34313100683696035,5.7353977476748774
1.5082237485760608,0.6022899457268438,1.0241482746005035
3.8574812187486911,0.73085334427611015,2.1387291492351133
8.6784152624058617,1.0138685714037849,2.4247282033603992
3.3024224228734615,0.62256934315937862,2.17948640154219
5.8402061124668352,1.4176778714882157,0.1358584161506817
6.0765250300844134,1.1963139413809394,0.8130568866592337
7.6191551800932888,1.3306783638403918,0.43091674076874759
9.4808345908442746,0.47116000835707617,7.5273697328859317
6.4292861354131094,0.72319885749382362,3.6135095982041014
5.280250369197617,0.84777336211626642,2.311622131766109
1.2671272466018699,0.59769694963688169,0.8658578005700609
2.3228114428489293,0.88429352125667837,0.93318531375196501
8.3646863285965036,1.2893304794784259,0.64535982242553758
7.0600473043671341,0.72924675748369672,3.9256224654539791
8.4900648127264979,0.11217006356461401,8.3836890409045246
9.5575100625014908,0.71277736172278361,5.4703913836696918
1.152152000223992,0.7709461990059987,0.59272454143196351
2.6901220130487449,0.43871332068417485,2.204733102529858
8.8674716806253286,0.15361535138144045,8.6598607368236564
8.2136100477619927,0.86636879968607272,3.4446468519518181
3.1400582514323983,0.30968061464264535,2.8484244602922182
7.4254024151777802,1.1792143639623098,1.0815660733667136
5.0607835940030705,0.90723027262071287,1.9199089223727801
5.507323046425431,0.34361997804502425,4.8822417312048456
4.5121629428457748,0.93501651070142999,1.5910091678610538
7.4443534522678165,1.4113077053989105,0.18775907535028866
5.6610971849824328,0.41678097686543397,4.7333650897261599
7.9029677754731686,1.4906929039333712,0.050601485740172772
4.9916195370978764,0.28488339728192974,4.5973484748676334
2.8474960029195153,1.4193943421263469,0.064774689478934583
7.8436835473416888,0.40513352140700121,6.6251868887794068
3.2745048357995423,1.2094481259899383,0.40927212016090425
5.8175112279441699,0.6427965507961183,3.7271411990883831
8.4588437348782346,0.75219769585076568,4.5100531070867431
8.6120855638086358,0.32188586947609671,7.7501776742599002
1.3925498600149842,1.4792037507288542,0.011649747186835136
9.5942321697577508,0.98875384619400353,2.8994196424744474
2.1533971931726188,0.22714543054678266,2.0441902839472204
6.508330153817063,0.993794306657098,1.9367832753318686
4.7672281382789814,1.4887420506062226,0.032025319191854355
4.9867748559398457,0.59920957529913399,3.4005583574462719
6.9282461842118588,1.490761863542839,0.044284311122464309
2.0630901036857172,0.15863113887253999,2.0116088421005207
2.2267497110091079,0.90244196230458396,0.85512136238859693
6.5583347273127801,1.3452578558603108,0.32798839379015915
4.2008601887500845,0.009246454837695095,4.2005010383485084
9.7397274019814599,0.39206913641415042,8.3177130636496095
1.6225412560272698,0.50100646312180208,1.2482269862823794
1.3981113291388332,1.1403552197320572,0.24343310832582749
2.2277831495928893,0.67628965454922785,1.355037147838754
5.5048239437143955,0.6339818179015948,3.5732505563950623
2.6461790025483469,0.38388333317745327,2.27500421075852
7.5712053549430589,1.4430076577514208,0.12296582555253319
4.2599113740193308,1.2677787843319479,0.37931754607800261
8.09964177332124,0.66356840050410626,5.0268631104699351
9.6537125530241426,1.0523127339295659,2.3707904075554946
4.09960028937234,0.94286653543790233,1.4148615805607068
4.6799222287488451,0.050550420488819359,4.6679735956571875
6.8942047244231279,0.14935053294325107,6.7415654611843499
3.7107960888114802,1.066876591141801,0.86519236326711046
1.9480042283905181,1.197251874205552,0.25940590437537636
7.5423544226913002,0.9014206156454545,2.9039267522440237
4.5700319076680209,1.4829532827668057,0.035173585019261835
7.1861981189482522,1.2681420693901124,0.63839817325857962
6.0866811000552064,0.17206181039640955,5.9082545468759484
9.9935150338932868,0.28076788720678547,9.2262046049731463
5.4261047231101429,0.39517897255267626,4.6219315940593289
3.0956538161150782,1.3859633906327677,0.10455861866140359
5.0199386955973662,0.61715727112563412,3.3386814621878398
6.0113368676556096,0.23607672345854519,5.6824895550997452
3.632704273658697,0.17696217801666125,3.5201264590628738
7.6855351258488875,1.2903834443260305,0.58864978676544255
6.3405066750689203,0.88752516938949566,2.5272094996226895
6.7908630637132523,1.3968674689769756,0.2033688917327422
1.985231079853965,0.24507946842155526,1.8683585882730556
9.5577548986438714,0.37811908455347254,8.2551403441926787
5.0479602334590492,1.161683177032607,0.79879688213208899
1.4287781236617914,0.37306474221400227,1.238980434354074
1.6920701765089059,0.74470767398498561,0.91481027837377737
8.5341570215228018,0.93865498884618415,2.9795446553411828
2.6960945706186128,0.98161170211233528,0.83251070542952066
8.4305214466325182,0.54461610285737183,6.1676260769310893
8.4754326987011357,1.3380850747379818,0.45075730519579876
8.0688265416554152,0.55205856873187198,5.8495888517814549
6.4175064924684611,1.1113453619590106,1.262023772516331
6.4381788168698995,1.2716469439945064,0.5591718957447821
3.4211411533520191,0.95220397634785647,1.1504311407378243
1.3756849493208603,0.52459507421517704,1.030576061649501
7.3958941043569029,0.15629704091365432,7.2166879642219577
1.1342163406141896,1.4090117153298967,0.029429162068665384
1.1921071281292512,0.3327581704963205,1.0649081455760532
6.7602172498145663,0.25510802989960346,6.3297232751161863
9.5622843393651387,0.26511187674989667,8.9058045173598597
3.0374972328689824,0.43665092403737715,2.4942398485516351
1.0642203631911102,0.87617197270185887,0.43603663833470885
8.7584310228784119,0.2251372187903104,8.321944529956145
5.8459051613826789,1.1326912832087876,1.0520653534297735
3.9604469516901757,0.83792746479819269,1.772566452526068
3.0515978465811591,0.42009094130854441,2.5440063168471938
7.0288625255090436,1.2189342754671881,0.83489617624627455
8.2974486337702285,1.0173678844067928,2.2922755633451648
9.8847762615468469,1.3582574456211622,0.43983959190857669
3.5936817491975432,0.78159356705518601,1.8105132510981246
9.4670591395986374,0.53417657445683553,7.0130468649771798
4.6052577210725847,0.78351088667413249,2.3113202356000713
1.178796039625599,0.66747959656019562,0.72711500962823694
2.4601205744944292,0.3893422100853749,2.1056641176001683
3.8435714189652348,0.24850113017751618,3.6110657306117706
1.8022486023735433,0.60690948341612383,1.2160165554193232
5.5724865742216112,0.63099520185442337,3.6330418567719391
1.6349607234617896,1.1625362285011394,0.25770143392555023
1.483491944757497,0.67311647018715148,0.90691850886327208
6.5260189724105535,0.84879315343939932,2.8504001525595637
1.5589537090920043,0.36266810254191068,1.3627410126583352
8.1107774688781209,0.49163389661525098,6.3033137601138893
1.0505989416852848,0.094398067951032449,1.0412648344015705
1.336032661833245,0.6240956744385715,0.87980304462041792
5.1712069279201698,0.89694597485345917,2.0135397754288364
8.9690460694455396,0.70022177441366529,5.2447843643718173
2.2299015987119617,0.88382349805311222,0.89688671854260615
1.5596591534942459,1.4206833878962739,0.034882000543599301
3.4281927512686412,0.41255474808994108,2.8770705390259872
2.6774892802961747,0.59270624608458555,1.8419986259220813
7.4618898553548973,1.0823972597288227,1.6428140427494917
1.7121800968873415,0.75733825719204617,0.90410844698053827
6.5523974036585777,0.018923803086372537,6.5500512025926128
1.3111827654932915,1.2663055503221978,0.11785498903429312
8.6141340996898492,0.17823654030799574,8.3433636236902391
4.4163215594821654,1.4664572994537446,0.047904651104246063
2.6225428383507143,1.0296450858554058,0.6958964302864491
5.2025865423360651,1.0030687457168237,1.5042764742015218
4.1199397350427018,0.30745620654468764,3.7426026488219395
4.5650856838673075,0.86870125158606804,1.9040139708924033
6.4240320611587638,0.72127058205828765,3.6228451892264122
6.843263108688082,0.16322995454524358,6.6625446935493118
2.0786785517755848,0.27726515654861594,1.9229313213838357
5.5905731833858923,0.32204603921613212,5.0305243169041702
8.7319145380613925,1.1357536663311434,1.5509568463706453
6.7743541309613793,1.0103441222963381,1.9142014405515149
6.5927256593093935,1.1183505202347306,1.2599660795781662
6.6851653236051902,0.20804144515157375,6.3999734084490036
1.894854645439525,1.1166571011686617,0.36466097874907033
5.4788140543948316,0.51263439289796353,4.1608007764733479
8.5196260003604642,1.0642624467695518,2.0052628985013063
7.7794287387779244,1.422148801955299,0.17063258713613438
6.8974551101087664,1.2546202393620709,0.66684767474739548
7.0930604043206769,0.72176971247879029,3.9966334960418592
1.7466047407114416,0.66158050582838912,1.0873593457956439
5.9771627615305887,0.96473113346918282,1.9395134725284999
8.3149344790837265,0.76573944985981346,4.3208860431884508
7.8472890393521748,1.1206555164532426,1.4855336311396068
9.0457655592244137,0.34235358541334382,8.026327134121706
8.9154494654018777,0.35645927504562158,7.8297984200272026
1.80872178638784,0.72179028675264367,1.0190997740239276
7.2327027753825819,0.3446278281790438,6.4071606474560747
4.6120464741100671,0.58003201746240274,3.226774088782181
3.9699272889829755,0.6638097826059568,2.4629173455389002
3.4141590453306998,1.3565480676211639,0.15433453367373953
9.7503649615450065,0.644871282878693,6.2274031565150008
5.8481923784157299,1.3435926980864799,0.29673330921430069
6.767827659768801,0.56167955016234106,4.847986029630432
2.0495895121745606,0.51998246942255766,1.5435976074101723
4.5309013500765216,1.124055649641547,0.84568604080770271
3.7562661390341443,0.32112859628185175,3.382040106458434
5.4581558443377993,1.2788543175110783,0.45213231370417561
2.7915383511274348,0.90531866735843225,1.0642067365114753
9.2532350442912357,0.92623124828593162,3.3406188971828881
5.4874502082053045,0.25566159668718169,5.1365217062753556
8.1993532128734969,0.40554089782615632,6.9231833262327651
9.8425642454146889,0.33137512256206531,8.800743703479089
8.1239448052252694,0.92162465634343449,2.9689169615328415
4.4764987771874942,0.55050907030344565,3.2514791739773545
8.1232657493251139,0.9122193541798147,3.0424414113047407
5.6913895984551353,1.2456182237470936,0.58089686717536659
1.8582057428349894,1.1139684162849206,0.36155539295192424
1.0575900613696518,0.68341208329118064,0.63590814061557044
3.6851993732530071,1.1704263049142944,0.55982666367998313
2.0524139141588731,1.3166987762814761,0.12968772903856982
7.046861503895145,1.0481211908588797,1.7560816328712887
2.8625004604524995,0.60612205085705773,1.9335029817866338
8.6086931313998072,1.0468108605625779,2.1550568390270204
7.339570429624783,1.0654206605028242,1.7203060633507763
4.2701487540695515,0.79780025234685459,2.0821210426482017
8.4900252470271198,0.92204975161346625,3.0992264891498715
3.4312521263808127,1.0187599853811438,0.94365821658546645
1.5747572468941979,0.045433391659440159,1.5715088798947225
4.391463121280208,1.1906078219851002,0.60475666604694611
4.8653642456560737,1.0472094790289566,1.2162908034921553
4.3377684745628766,1.2724544357741334,0.37477549501510343
4.5844645582427663,0.98266728300180606,1.4111395791731725
5.5787809965724309,1.3901378723774434,0.18010508892158547
1.4612681754411874,0.12264534498788437,1.4393979411147289
5.9941418810868372,1.3855399242551198,0.20337588486148361
2.2467240271304161,1.038909851365484,0.5778829698364899
3.2661836248774292,0.29375423597823314,2.992353791874264
2.2517102438343883,0.71062410449303903,1.2935977504899976
2.1695541906030766,0.72040730063246028,1.2253815875091567
3.8131896192013608,1.0568696882217945,0.92153727097986871
8.0912146664285984,0.44600189648376637,6.5856567573332407
4.8786457682357316,0.24608597832729678,4.5891191181854447
8.9801187614467075,1.3728160480733873,0.34741157249990406
5.0666396869464254,0.65792131904347273,3.172224614376022
6.2276528308396655,0.80434931583372382,2.9958334731809164
1.0941762981220973,1.2419332162958887,0.11413118792134215
8.364717535294421,0.38634648397469668,7.1770673311337001
7.2898667301210276,1.1250760114591762,1.354851254216852
2.7089535424316415,0.96522812736119468,0.87776062526478971
7.649310462073907,0.12424096423826664,7.5318433747404478
6.7540020518320922,1.0219063318581783,1.8385288780668276
2.558308564808641,0.99169748902436217,0.76622459934734111
2.1873161876144396,1.2878206618148673,0.17052441543890731
6.1873699251203593,1.3524663520790248,0.29028270835657116
1.3002941211047254,0.88843791906695679,0.51711140190286076
3.7049963999260012,1.0128082508387404,1.0386943016867984
9.0843606006676083,0.3183291078201318,8.1944883127026547
6.8497367785752425,0.25130763890599739,6.4261686846455044
5.2895609046442242,0.87552180866961127,2.1706430881211451
3.7175879675159766,0.38569026801823819,3.1914543712582373
8.106468377099862,0.92041759112675015,2.9719574264760751
8.2794317263474486,0.29709577636909507,7.5698900984976669
5.0923146634248262,0.94023753731343085,1.7702090573949167
1.8043357602249914,1.4746826932389765,0.016616885352406623
4.6740062745687254,1.2415098959260602,0.48874581102132925
7.8454109279994277,1.3486555333321026,0.38081750558560107
2.1179101247867345,0.81791693871126969,0.99013176194941221
7.5259939675709262,0.70898192922801195,4.3358688412484954
9.7968472380517149,1.1357871667552182,1.7398586208844449
4.7861605959080613,0.52358768533738964,3.5896664150657491
9.2318777164954806,0.85518648390511864,3.9737515099226495
7.9031516967777504,1.3665821972517165,0.32503212819607596
4.0851545601385162,0.28070855990570415,3.7716220238508358
6.1191162175683287,1.4577744148664349,0.077833040107950321
2.7587697489842373,0.81054019382919051,1.3100530275731683
3.868474967987992,0.63158320370253318,2.5199258986520117
8.5144927201746441,0.39494968964313026,7.2539935450621185
8.0916117718142662,0.66582719886069064,5.0041321317222094
8.7045737846356666,0.98763998483249849,2.6394699651570614
8.390536785689676,1.3619728628727383,0.36060051337285393
7.1096327590806627,0.60537362509933068,4.8072498675262558
6.0022950412288543,0.16700908796556102,5.8364295644108433
2.1146592988981845,1.0650636414828951,0.49629020682636521
9.5117802291286822,0.15534235395909329,9.2840894721223499
5.7290861506729094,0.41696389541701456,4.789436163137375
4.3391978816782721,1.3692904394291732,0.17381963629807637
5.1892276507982986,1.1275881279343136,0.95431791815908018
9.6916151165076663,0.48316471468883948,7.5997939547261781
8.1332536793642589,1.0651674308135906,1.9080809848567515
2.545275130713001,1.3999519238956064,0.073571016712186729
6.4324771916157664,1.3945578653638024,0.19773273848720144
8.6110717065830933,0.090094553891457596,8.5413643031537365
1.8279214656299716,0.78613748088052549,0.91260931901020004
9.2278561748770791,0.24969195112521914,8.6643929799924173
7.2127461462985849,1.2262826679498644,0.82274064767606891
9.6170377912952638,0.63917599114325596,6.1947843431606264
6.3023206195238108,1.3977828714576859,0.18677664941464536
2.3923243228038227,0.30432493818242456,2.1775183740856208
1.1801582821653938,0.63072437232776846,0.76972121333507959
5.7778303406144191,1.3734212704653772,0.22217868231883198
1.8303086039692218,0.59565269944155386,1.254171075469019
6.8048256837817451,0.92819282685880222,2.4438750355220749
7.8129792434567849,0.034948588208458975,7.8034403253532547
6.8659521541077808,0.92809731779530757,2.4664571229380101
4.5091869096029358,0.26192119116507334,4.2068539868609349
7.951624321226463,0.52391929510098945,5.9615106363966959
5.0975369858500406,0.029012481568586157,5.0932474699181247
7.9547757994911361,0.60534509008289406,5.3789142875061859
2.3479916301298451,0.97968142370607725,0.72921319316795652
3.5315831390086734,0.70629353083440327,2.0439921898283937
2.1204369850153371,0.42564182103518816,1.7589218039651948
8.5685641617474779,0.1453243556614045,8.3888735458302932
9.4929594474836243,0.007875116231508883,9.4923707304624063
6.407862104276675,1.0345893963256354,1.6724347327320206
4.7436758867925537,0.45221885152563401,3.8379366446364998
7.8245347716258324,0.60368991426362906,5.30295974711066
7.3749038121796602,0.26415761578263941,6.8721475932066172
4.144596538129024,0.13018319743754558,4.0747512175913432
9.0552116704477967,0.29164555257597646,8.3065925047300144
4.6685934272821257,0.50791285222510552,3.5642804441378297
1.2904754599225345,0.38258692976609782,1.1106231483673816
3.5198982552286702,0.38959638366316657,3.0121195218334726
4.4602650781704103,0.99337319383662903,1.3290270486018358
4.9458930177739422,0.4498658254995937,4.0106744801617662
4.7239150554664953,0.39769741626175165,4.0153345402875908
7.5477085778142818,1.232741400647027,0.83019915997627669
7.7142423237167179,0.14519856949935256,7.5527455754573891
8.7369614122912775,1.061471123507884,2.0771449793990606
5.480916045315082,0.68741392352343866,3.2740706056102105
8.6570394440963891,1.321411555553321,0.52733572243223614
8.1546773897261104,0.76160638882830622,4.2712797349714799


==> anc/competitors/data/v2/meld_score__s42.csv <==
x0,x1,x2,y
12.076584521078161,1.9057821743274748,3.2157411593721479,34.24810451526033
4.107009712242351,3.7553256865466627,1.9514595133899362,32.987835288305185
15.858729212557623,3.3438821062945476,3.6700583713530865,42.839731667302956
9.4379716527356372,1.3317652329883316,2.7814916440853428,27.913969641463346
1.354111051341476,3.9911039735127192,1.3780790252398796,26.146457306725765
23.113276712574066,3.6376000729232358,1.4311559843666024,36.19424714070778
11.588511113650974,1.8517253135921168,3.0792862807891046,33.354931414022985
12.556561894427334,3.5106897389828147,1.5188318093262341,34.059120377515072
1.5104111145402053,1.3192585956141487,2.5218781047461301,19.944273823884977
4.2619909376176262,3.9973141914227162,3.9753234277861322,40.636593149791665
3.2987803066651051,2.9970542083196108,1.0120228142000185,23.349456340848942
19.749761551629092,2.9503750466763909,1.0497394056926708,30.288462728612515
7.9448337090356267,1.2713221809523982,3.9792537457915196,30.169848522348936
14.130950555525677,3.6911001966898755,2.7539165024024967,40.761824663478428
4.1674121057087889,1.0869985096134083,1.3807299265555395,15.84688231175725
2.0780983651852187,1.7224841741234411,3.691906599262281,27.784878290536973
5.9604117470407774,1.429065625499905,3.6411409003830766,29.543743685461145
1.2280405162666479,3.3303038220766554,2.6086012393341256,29.856650006893844
14.354191231382059,1.5946126816386936,2.8653760895822695,31.800679725918542
7.6388667709264402,3.7319146813926558,1.819561574502629,34.593761826711336
11.475224266644361,2.9688071179824704,1.1515590891160155,29.191801224959679
3.1304446904952954,1.1084881314840886,2.7837028266725929,21.694802318788948
22.749801133453111,1.0162895023861014,1.884265579608289,24.484755551492995
17.722694370035509,1.1549737510431968,2.9908631399810557,29.395115685803969
12.249925081879548,2.8177755329431831,3.5087355305278036,39.516277073391485
1.8710837927334067,3.4044454325782461,1.0544816317430921,23.026838268249485
4.492084984857466,1.7156584618821653,2.7871413240571821,27.963891409344114
1.1514233615340517,3.5482265287692187,1.6938416190605567,26.190573715510887
1.6431887537398602,1.1716958204597812,3.6216654937114043,22.397916466296046
9.0128358136518774,3.4028915609250285,1.7609935196854853,33.872155923005813
10.993419856319615,3.7833862905168409,2.8323103997062549,40.357977997173009
22.517520341900287,3.3163251973131418,2.6606225202688343,40.994052320866544
2.8541993571079822,3.0943623519359118,2.1884995001777465,30.541126749653372
3.2951898761847374,3.5139406559661492,3.0328622907993821,35.630960178752915
4.5332623657712254,1.1204538986411992,3.1773089041463018,24.480320482191381
1.8402193514521057,1.6053463321571662,2.7008133859581607,23.545069078617722
1.5192263008290712,1.3747710379169291,3.2752667115542624,22.929458484467382
4.6238841953551937,2.5135929705789595,3.9502512279788129,35.688323120228432
2.0758963121873926,3.2355643849865334,2.2578171637024154,30.135756954039373
8.6369375922327105,2.8900355337291961,2.5437491556565925,35.400997850002987
4.0842484909859342,3.5533932992858048,1.0374096338236396,26.300970476479183
14.589290252438138,1.4656389773232728,3.3880856689311352,32.521086876118474
9.5263953891719222,3.2038632758054848,2.5606902011379815,36.989622683243283
2.7331900143142436,1.5791244726067122,2.2238842910816956,22.996498420537726
14.569655197941795,1.8122762539534008,1.2822158892681874,25.59473759064581
13.335591786134165,3.1297140918439119,3.6689692650261918,41.440542702469834
3.4807395546750741,3.9406143546960455,2.1850217201216693,33.98371425834609
2.529678863781097,2.8346308179312087,3.0477447946276612,32.272426473768647
8.9967938801132021,1.1635009449738867,1.4481224691044523,19.973680972147683
1.5680705130199015,2.8489269097825982,3.8846488886230977,32.842974369580432
1.9030915209455102,1.1270516547405012,1.5353252854654929,14.304993483783692
1.023981266603722,3.6524371341004516,1.5986259786984711,25.51771226433257
12.591372468964861,3.1287348553018619,3.5769485816731414,40.976888029318552
8.5000525805738896,1.5193835392675097,3.7377482324257936,31.822371657903535
9.6778501994932213,1.2751630174725941,1.6364422225699042,22.445883060623309
12.342761819027139,1.550599686640957,2.4094026645244835,29.257847153776197
4.3806315151268391,3.9400815386625774,3.2004847136884895,38.50404776574841
6.2382973605315248,2.3756819273754695,3.635097201432405,35.392645300806201
1.5682952127778607,3.3522428450242239,2.1371580851119156,28.947005323385497
1.4457931806708795,2.9092250263233304,2.5510584605482878,28.746243919714402
8.5977980947075263,2.7172394498759118,3.2251492315592047,36.964668666044474
4.5557956386260896,1.4353907639951491,3.1934079299583864,27.321706982657766
6.1683096551513108,3.8380733606742852,3.3488803900782544,39.937647187578527
11.733363068597983,1.9040278975441538,2.7098014559245791,32.490588388451577
7.7143285930423895,2.7340516474226266,1.3138452904143256,28.029837909456113
5.9411537583339245,3.0993278337671981,3.71191987263412,38.386395694767977
6.0497588443881885,2.9476994657359268,3.5967176179630846,37.591357116769949
2.6601369930658958,3.8217832290865554,3.3942923074549993,36.83975114744068
1.1042857906156134,1.445316969760174,1.2995874314821885,13.438040710323069
4.0785398583193766,2.5250582153408261,1.6131921012442876,26.694368192913132
1.9951543499120885,2.2121031722222977,3.2308010953229558,29.15612395021374
3.7247620665934278,2.4225061884478545,1.0694202837458393,21.952807504395025
15.595751250318667,1.3576525785932338,3.9376739011218387,33.354682552422354
2.1234075974043924,1.402283829618296,2.1314340410670423,20.305696812597311
1.2064344642940146,1.8342266373437721,3.1579376010724709,24.938293175414241
2.4737613535547198,1.914113811282494,3.6627132654641299,29.549163929318418
2.5729210510419662,2.2837096410440498,2.1838896644502466,26.72643026672327
8.4201451543147225,2.8329626411098849,1.9573974657989981,32.573951185548594
6.0075519063287963,2.903887352254789,2.8262233866947399,35.090037436329226
12.469317096134207,2.2354326897567107,2.7429681212441519,34.634152638797566
8.4853639838137287,2.2263493282860916,2.2274199328743913,31.141079742899599
3.6991713822769414,1.6528855800908859,2.8053242676031251,26.874542643749646
13.738890544702711,2.7649187452270247,3.8061441086994843,40.516418569558958
1.7116624569751377,1.9511227339517137,2.4029207698797892,24.337629005846207
1.0758460154095972,1.1081795028320911,1.590226542251894,12.296091834528504
1.3362308901243309,2.255200132470581,2.1316179486490117,23.877271514842636
10.22857271318925,2.4223980252705108,2.1823209477793557,32.596811143331408
4.422589792969907,1.676778604612633,1.3933260790786597,21.013125304922923
1.680537748792553,2.7173737993663472,1.4886145016636647,23.395892871967213
5.0168433127802761,2.6973157012957629,3.0536862201810315,34.323131213852548
1.6327631199461587,3.1060065433311141,2.0184332626267079,27.697836160732404
9.406197887184101,2.9438454466036301,3.864695175567423,39.932719706975114
4.2043581815277387,2.9572991695630946,1.7307902360758223,29.252327920029948
3.4091398410293938,1.9486424554721293,1.2967735153144671,21.024952525411827
2.6393428736109401,3.3622966659578615,3.2605136890007738,34.990632268312176
7.6049655959276379,2.6474331507990385,3.6431081557536102,37.375535502873376
3.2047364792929214,2.2942545855396705,1.8343400706144637,25.938843760993418
1.3259566598341863,2.8780374428231714,1.6062643049364338,23.871413774746021
1.4620599201281392,2.0819720033507627,1.5572984046132614,20.318008738416744
22.114403502257769,2.5382177338202747,2.566036904099537,37.584532822578659
18.626930692971793,3.2101170654466609,2.4052499237403131,38.946809794195424
9.5093010497583883,3.6592086601711231,1.7783195195636026,34.981898116064514
2.3532618605404831,3.763171591885575,1.1355193509682793,25.724121164359289
22.638645211837517,2.5108987755492977,2.4444740209788423,37.087438248758168
12.264420868459542,2.5608253442217075,3.8779970429068253,39.407427748115417
10.050079038173971,3.3996112322915093,2.9575576022579897,39.235019902866803
4.2479600347383437,1.9433520752326037,2.4865196698858552,28.056139710246981
2.4020241601339687,3.5121470870352058,1.3320762220888485,26.556297426045337
1.363794022078475,2.4824249395522702,1.7573088716487617,23.18167343968857
18.271912298803407,1.3475701730058052,1.8843218487236282,26.816520239618082
4.3365854721782178,1.2161774412188311,3.2944106578217029,25.577187293705045
1.9181909777035231,3.5259796331183892,3.6301323917938579,35.344304529156553
2.6773737791913135,1.1667037507206337,3.7049255606993152,24.413001643141556
6.4522949114954988,1.8418343084009678,3.9537058247522623,33.473534073097149
1.766516692939835,2.0023901215046376,3.9471000493135975,29.496911094408777
15.757792586347025,1.5189833355747813,3.8589973983039441,34.458187269464545
11.491184512485072,1.9416801094059677,1.215466421508653,24.958347670660082
10.133653511744971,3.2280777001752572,1.4133806077834157,31.620161419488539
4.018279555779122,1.0440485306802123,1.9133995794280987,18.380010800515613
7.532517099102277,3.4815202735620594,2.6586947621933845,37.392223997706516
6.5544147581812622,3.5696440707236743,1.2909336661164379,30.232392783588189
8.0992828086600195,2.1167847195746443,3.5373908734064274,34.82640905282193
1.3123452238766808,1.4608386971819045,2.8502685372319272,21.726128189760971
3.813061442310711,2.8025212238352424,2.6270932069066149,32.274544650313615
1.143336632662147,1.359017667594683,1.4959339701018735,14.226394752754409
4.9042153253373142,2.0947580832347574,1.7597664232005921,26.131048915373171
2.8915199031986405,3.8752875427029174,1.4809360749467742,29.373173239141913
1.5923412502908614,3.9863934177509113,3.5557994733843961,35.817119829207364
1.3949259243258549,3.316314674063757,2.7526835801836547,30.805661431946938
6.629669189817867,1.9328845297622985,3.2053882825589,32.108482355229711
1.7317242393631758,3.0629951474982775,1.8880985887300772,27.125276416806166
19.64547013271072,3.116219096452038,2.1137579112648313,37.579242433130325
6.490656332072537,2.1635250854909494,2.2145648932796016,29.752135442662738
3.0542401191871082,2.9226659037584781,3.2800449152321045,34.030236352078845
6.6998396285266049,1.0321829349270288,3.3170589630237042,25.44982779364285
1.0761639598468458,1.6271729758067244,1.6204405825420951,16.779537639171238
21.878033090718183,2.5752649089017834,3.8246165702142969,41.525548141063588
4.7231449157290823,1.4912539127748876,1.3619660123310591,19.730521938873441
12.422725542153991,1.4977206036296009,3.6883662472708911,32.968597858647897
1.3051234013710487,3.5089128716507139,1.3011869369494278,24.015594805057152
4.7898195386303009,3.9673990080508164,1.7936194334539333,33.377317357425341
4.852649678449624,2.6679082840853452,3.5394356082038709,35.487272150363168
20.465630206794103,3.5172091926451401,1.5384762170382622,36.049426831200577
6.2985635923837373,3.9709649929788178,2.2407037939299093,36.552298397519749
4.5910262657667467,1.4247876657063241,2.3495778998323784,24.331202473328378
2.3616523155234863,2.344736839763053,1.7357769190696288,24.500151401527166
2.907458784767246,2.1777181475257597,3.1307356040079597,30.102960150786835
5.3440287120923262,1.2401478509385551,3.5540039482066117,27.311262702952021
4.1074462656430946,3.2659905183842333,3.6237254195667155,37.347696306701266
1.0720434584780152,2.301337081967779,2.0179664372096831,22.747057122480605
14.292445330106592,2.4079808025712039,2.5925511828634433,35.443003173563881
17.896948861811317,1.4520189214397206,1.7452192115969545,26.840340965596685
1.5705790955768499,1.5427799566926044,1.7343895046504363,18.262395496925389
5.9498948583809028,3.7213108664686452,1.4837621885557724,31.664942134764491
1.4183466018339466,1.1339472669228368,3.820057032422544,21.985311200849235
8.7046501598075867,1.6985568548311187,3.66396648581674,32.969993595457474
2.4725663712488957,1.8761779909435852,3.3320761399830765,28.417731016691722
8.3528230970850181,2.4705926272047591,2.5529845638631872,33.552964373191699
10.382330685799252,2.759335519044388,2.4718237465356157,35.303916402420263
11.871977955548282,2.4798699275519995,2.5892369985474941,35.058858149994229
1.4145404758266629,1.2523460036706462,2.6097040407312679,19.441026504889862
19.077857771814596,1.7310023621671407,2.3036892540930709,31.70716298063023
2.0980959644290502,3.5307651542876233,1.3952644986762024,26.547671820861176
1.1279776878687429,2.912766101435377,1.3769915586056078,21.920620730735337
5.9655496675217821,2.947447150402823,3.8567491475370499,38.205427867521806
3.3001000045742499,3.0106097660540647,2.4460922787590516,31.847425200468376
14.454273920808147,3.2887090571185871,3.8596165747155666,42.784822189900801
13.486121557007023,1.1743254451643419,1.4907306331303301,21.885029697579057
2.7754994562363802,2.0998251547978373,2.6632496561198007,27.971771109340146
21.483062335778126,2.6185823057850359,1.6231517600546177,33.441170280856817
2.5508544875911281,2.0153694498919781,1.7595538183798047,23.2263143883963
5.2483038158717612,3.5334366198615594,1.0901637362835364,27.660473272713897
2.279417304355893,2.447717525761882,1.3568599322206341,22.490670957415357
20.348516676737205,3.3058827683781375,3.7505452228875873,43.861644638116545
1.6986810968967405,3.5560465506435071,1.9645989744469952,29.104221906042319
1.1555329972867958,2.5143744487104942,2.8243876357437747,27.239562923327778
4.0573230461740533,3.7286567316140498,2.3950423959678191,34.822163490719433
24.3939149116378,2.7613718216109415,2.201353735735835,37.43215435301169
17.64051765963756,3.550822896501165,2.5956582740382044,40.600009254849191
11.130357176835691,2.0217723867745727,1.5617168338460246,27.689260795841545
17.590349254914472,2.4964508755944559,3.9658116955587297,40.699819343728159
17.741273998637947,2.594233123013733,3.4549236061115889,39.842626495398243
5.3129149146327403,1.3149391476882117,3.2248438981945458,27.014949048742245
2.7647117702367403,2.1956575201046218,2.4062778910418574,27.485849186180868
12.0012661199706,3.7520130176550284,1.458631366379008,34.245683320569867
8.4132298100705185,2.8924967210942274,3.7619975748207035,39.056181425262217
3.329285879009956,1.5325197473109025,2.0241612021451827,22.506190388524143
1.3553727030057161,2.0165669068288148,1.1503200690908013,16.775234983421228
11.065398930660693,1.5748090289880996,2.0272110304318858,27.365497490237768
2.3275769938503399,1.0744693953957176,3.3833710914876529,22.092521565954495
20.398986182353813,3.7823813755120801,2.8681262349646244,42.812012704446182
2.1720129371627435,2.3446219847706145,3.2525157542345791,30.192897762502469
1.4845957915343742,1.9226052172623584,3.3809061515871321,26.902503526328204
14.515956433102366,2.7954315746732097,1.6358638332416278,32.765964632828215
1.6378807508699764,1.0219433688790469,3.7713499482795405,21.241706042722036
1.7807638888671302,1.8340663198024414,2.3139688087611177,23.433305255098738
6.884956247945806,3.109100397096678,2.9170409477924939,36.672787217055507
16.694955544671497,2.901309319207789,1.0069263177602261,29.066975142747868
1.8819317890335421,3.9454178426276063,3.9801054952335342,37.411824620152849
2.7152753562209777,2.861073128974132,1.8426891578924653,27.828653659984852
12.211396315647718,2.4325176208831985,1.1861893196204658,27.478975584824088
22.832582864590339,3.2842976895520231,2.3747861246095416,39.850228260987137
5.0119431730067641,3.7099836158921593,1.3870901715461252,30.337583144463228
1.5891323766288707,3.1620878401550545,1.456980130472727,24.676477137667725
1.0458805682101404,3.8896336706481387,2.8968484390906304,31.99157143423249
2.094331151553968,3.3460155122145316,2.1787821747106997,30.204123546732795
1.5285496582022686,3.6004043147857794,3.7655573504649853,35.070467628769705
8.8578061581104919,1.3423122135509116,1.9574694838242102,24.400234660388314
1.4801800027081173,3.1972405089813631,3.1785403851517033,31.996964915402721
5.102921282846645,2.3202660985821058,2.3832982904647229,30.328935765684186
9.3440947871299258,2.6593114072338255,2.9798539033878364,36.280924135777113
6.4918153389730433,2.9623072284470702,2.799086070147971,35.513829623494608
1.902279712333385,3.9094453501167084,2.4183519182769944,32.581905832887102
13.308154897443801,3.953734244294874,3.8501832838733114,44.511778379341628
10.002216460244606,1.8646847364637158,2.0281409282648677,28.880374072277405
10.790841284834775,3.2012604923137484,1.5317065037478177,32.533657694173954
1.5247929466446843,3.2499506138058059,3.034282182639485,31.847851013893312
1.4893624266520826,2.0394785839391463,3.5380226839237263,28.01027655416075
19.800529336066763,1.371609324592663,1.1207612198197712,22.346065525791392
3.5957580692172586,1.1228408808571593,2.3488980652680418,20.737393582344847
2.6345607465592042,3.3320293825875358,3.6774630690619787,36.034136891754301
4.8196020961957098,2.4690992254507176,3.2488558567686026,33.774290104635888
8.4458702123560592,3.9566205084847788,3.9754231494928849,43.107527670682551
21.672249121234536,2.394920368580959,2.5942414347917313,36.96194808940335
2.5144015798838524,3.9337509372215207,2.9799871564034537,35.704402581148976
19.625769944640666,2.2347280065821797,1.9074408434137844,32.868553923917034
1.0833083174710525,3.3810464516799179,3.8426067989979771,33.258814065855461
5.9721891767444584,1.2544578169354961,2.0990064656696088,22.82017964483429
7.6958956983191804,2.6663851304132917,3.2155321380598858,36.305594268351626
1.406171260471859,3.4061793609571724,2.2094206123572455,29.031541854488253
1.5710367256762965,3.7741050016596658,2.6854567901889981,32.466722235804191
3.8538665780287658,3.4677492718522949,3.1593476050646387,36.465773703875925
22.425092733599133,1.1109121816035228,2.5268024552540629,28.23547085678355
6.8113270239826447,2.1181070239202024,3.7212589807285257,34.6636876128578
20.151644380778837,1.1460954169415538,2.2579029637834305,27.103819692673753
13.318285035512261,1.3278468733436739,2.9412153944299755,29.717134260282741
4.5016470379034068,3.0259168860024523,2.0270872999001623,31.279755658833942
12.504093804345452,3.1397745889350945,2.224470004693039,36.444377191105161
1.059094600583683,3.3211620482548789,2.3201503247006574,28.144969486476469
1.4209433366286097,3.5963696441669883,1.3774210549368557,25.15759013824897
14.437481644433245,3.2182944054295297,1.27517103717702,31.939364550446665
12.998776822420906,3.4026147763198962,3.0024697694402738,40.361642722490025
2.1145492309219116,1.1468911294698376,2.9665532150291569,21.202061666487012
5.5205715895211265,1.7036054513238956,2.9887291426302856,29.332522385501107
7.0335367608477926,2.8656933201257373,1.0592993360280749,26.146388079157362
16.332286909192618,3.5743759138744693,1.9796405280153397,37.790037916915267
6.9679917012033767,1.0135003748189773,1.5934295417775908,18.376963143534127
3.7735516883238263,2.5438880263490495,3.334454267632037,33.432508989899233
3.3349309395591553,3.0318621980931915,3.5818912041883904,35.615887251105413
3.9387426659864815,1.0888218673858396,1.7400411316784421,17.865841490131157
8.1538076765108176,2.2040666726601637,3.0035474765439591,33.738709119944417
16.319237438255573,3.6869046441510904,1.3880884103748232,34.736946657484495
4.310430144734986,3.0148384265675761,1.82545757680514,30.071960016828388
2.2205719051287613,1.7129750900817919,1.4159634887002586,18.802289358814427
2.1421002198490107,3.5583433888957381,1.8505622997976876,29.415893913714363
11.03781750655436,2.044094270228543,3.0242096420478335,34.105149394897353
13.85205298936998,3.5600340134321784,3.7309807305557574,43.187446268495258
1.4033708128042268,1.8968309533567167,1.6075672237725578,19.424112035797947
1.2389257773720441,2.7709607526494469,2.6262371048521578,27.895152137209195
6.7761436012492435,2.1908202032435025,3.1041733037302968,33.286966893616366
1.6008160363937469,1.824475152265201,3.8587674054566969,27.865844038735951
14.217756288324196,3.6596726865156075,2.8301814486615218,40.950625640877746
2.7153715083493273,1.5627810458184741,1.7653207930821422,20.645322011195571
1.5890015879890618,1.2544347737072892,2.8764344707418088,20.830611096922279
19.384806503470418,2.0257808156369812,1.9614734850340485,31.989739468861973
1.7037403849698336,3.1529174429247027,3.9283851720751235,34.399304517087799
2.5004696891608291,3.422294817928845,2.1990284054909104,31.215085483854089
1.6396166166294153,3.9962301102002944,3.0562831622830426,34.506603667269047
1.4502677201051548,1.8890861710334947,1.0696827470402754,15.60410734916646
1.0704432751530957,2.2238258533938464,2.2001843384042661,23.185019690707179
1.1951969020110778,1.4104638340888789,3.6253228399675348,23.281521603769313
1.7544391072281829,2.7246157888691007,2.8306823332997375,29.738746397943402
1.1874757223945649,3.9927401117887515,2.3318286591879289,30.688134598751056
6.7047654763856297,3.1026430303619756,3.8078124983071779,39.099517840754153
8.9453651154345177,2.7856385212401151,3.5619531284416874,38.343493425987418
3.5503548684266288,2.1771072787653818,1.9666470214688148,26.405485645968945
2.7831234899002801,3.7458962808566643,2.6336452061240188,34.357801764965529
5.0733802293996186,2.4907497883910485,2.469472768277388,31.44101074112929
16.718773591893218,1.4031007399391844,2.896607500344587,31.047839415354275
15.482138697298307,2.0961353895974004,2.0023338008762668,31.719664187142826
1.1502057346815768,1.2015000065433008,1.7326150022976647,14.274945683148943
1.7935929503883634,1.6059371130663447,3.738015505766608,26.562448290654359
2.1426692015549418,1.0530063429997365,3.771623498495519,22.593257596090591
2.231664319833321,2.3598397495004901,3.529968657285937,31.151171324438689
6.2885276981685916,2.9036207948553914,3.9346132922936841,38.428229861781169
3.8186503890497536,2.0298773871367235,3.2349745773390657,30.659516892783692
1.1718021886684529,2.2611453145158311,3.2940016856859988,27.575479595842069
3.3288187725871214,3.8776278185337278,3.2877702758879224,37.544704253040159
5.3972831404916048,3.2558893647247467,2.4418228928269197,34.567467204882774
1.3871748964585193,2.6225699108348537,2.3693565835428148,26.720868962317507
14.625982784781755,1.8536226253354757,1.7206788284470096,28.676791419959475
1.1820601379022539,3.6909903963189858,2.9344575830778714,31.990581789993179
19.627882542091218,1.7052913506419785,1.8679604083070036,29.64050539743122
1.3757965814830286,1.9760281915500313,1.7734252291070631,20.746915469866888
15.110094315066711,3.7271944432688455,2.7578841222881643,41.137835279443401
18.27489725081994,2.5886261658552172,2.2299471646751297,35.740451444520133
23.408902119851881,3.2269538482539302,1.6565698263838966,36.300461209002478
13.218557545452637,2.7722343824912983,3.4481680502584933,39.454809132941392
12.293140354055444,2.9603176270284854,3.5817097578831278,40.279289517229003
7.9095736878371534,1.8981498745444767,1.5030985590333428,25.325220995406681
12.274114510143207,1.7241161848799886,1.0225210983999995,22.222260671446087
1.5420409802778989,1.9674770415059957,2.0083899055881211,22.320246905086776
5.6155326260120493,1.4663246922502675,3.3925325070422576,28.929918196653631
5.2342290518774215,3.6229430958724222,3.5175215987029733,39.141072202048747
15.806452500861694,1.8497407997503421,1.4149872103481478,27.074833905884994
4.4357365989619231,2.6844681832431538,3.3230077035491536,34.613176545311603
3.4540769894252485,3.375923275424122,1.3471125019282884,27.59371991326077
7.8355788433729918,3.3514723281271408,2.1701877704695876,35.172034817362601
2.3577607430552829,2.3151587757525789,3.9958285450357476,32.331160866400964
1.568150907146578,2.4287719257601772,1.5777724696927296,22.433385853077155
4.6563300950019881,3.9841052468050746,1.4618907477328793,31.360425355630376
3.8263644025185517,3.0237924309370721,2.2684009976403807,31.73392089254849
2.1140673778715771,3.443915329353648,2.8590055779095844,33.162815705795005
3.2640699934157511,3.7076619076576955,3.7987023472397596,38.350833065479236
3.2523304442942003,3.3627695086880176,3.9424634365991027,37.599173379639197
2.8695853874691912,1.5555380348607026,1.2089219097741839,17.17886036087123
3.3920950950666309,2.6865122012127167,1.413992552043716,25.430616323498803
9.0913433154851084,1.3056824719436346,3.3722139216879814,29.394009385616346
2.6002523732973728,2.958766379691995,1.8118964568125815,27.879811018664711
21.205399476530623,3.866048284563433,3.6545471785190817,45.522549129744888
19.09851316498413,2.538196192900334,2.9903597716872605,38.494726486935811
4.7020141129061175,2.2989174786033013,1.3355344071420316,24.373617939475359
2.8775923203142639,1.1075282542544895,3.4975878547720214,23.551493975868262
5.6040979156381789,3.8793235669876611,1.5290691400242276,32.192211799299955
15.354534587160632,1.3090080523904764,2.2704861840389614,27.617895389624419
8.1710515897436231,1.1232372799145409,2.6565547856779901,25.022044321213013
13.319610310294586,1.7381998345148153,2.5022984472408347,31.186934120823508
5.5553801566847101,1.1965913017551473,3.0584887468454514,25.62046357054929
7.669744137694841,2.3653535272352872,2.9580602046077655,34.15230631145522
2.5282747175362985,2.5482634037713372,3.9761260165841645,33.622253405108381
10.649679885685046,1.9377098470857517,3.9982657276725635,36.043265649226853
1.9184455555647149,1.1528814477246581,2.5493782079069227,19.442168716098447
9.3602209877910134,1.33480110474768,1.2855972608825921,20.522422136345071
15.967378560976936,2.1535131339697844,3.1835298969061552,36.5761667144385
1.5299309893490116,1.1815853524796083,3.9299922346497675,23.004000960343834
7.2254686295694857,3.0945691768297401,1.954979162887061,32.97297126903652
1.3581200197600469,1.6210616245744358,2.3836266575127212,21.310296793399132
10.339675561653728,1.9062147063509154,2.2743307744463679,30.348907826505783
1.3125517974599603,2.1823773315342923,1.1542574636707881,17.571590266409522
20.341722427554927,2.2498288992074436,3.0167932936703346,37.466615496409382
1.5562810987190483,1.0049821230244016,2.0600130852054033,15.073908743872721
21.900652754075143,1.3362111129960925,3.3623916238945069,32.948303218783167
13.170068446835845,3.588293691222634,3.4963602258459581,42.463602921842842
6.7597685536028855,1.0036991875357244,3.4636923597935363,25.584039197482234
12.418282853079679,2.5245020674386254,2.2499979941196404,34.084746554017983
12.927747019845686,2.4685060195216244,1.9646370467226986,32.687600899533287
21.013049346193718,1.9992824830319136,3.2464623390011647,36.96917816406323
2.2605531774061358,2.2939810604393491,3.404168301528169,30.535494484865119
6.681757384136926,3.3417434125797527,2.4737723391740984,35.790350454018288
1.357916533199282,3.5236111186448693,3.6790930586089092,34.159260236841327
7.2671258966778876,1.78104563024575,1.4317260882356748,23.826240085208045
1.735621283467641,1.9674713229031895,3.6372063389768803,28.450687704576893
6.1626437490410568,1.7274485590849982,1.2882856989156437,21.850581605376725
6.3128216202138754,2.4395902016531954,1.4605765661638417,27.008874825877392
4.4814575687471638,3.0497750729764386,2.6015200398218812,33.7384023719315
5.3778398974971307,1.6847586263902616,1.2025554405622452,20.39638914220637
11.692814784176038,1.9922072261646,1.1584213042003311,24.851793718502314
13.100750205127021,3.7911538527674513,1.0015562324971166,31.095480961079982
4.8752924273435863,1.1457078695408742,2.3089499790827892,21.949762399586334
6.8896262182763168,2.3823088157186989,3.3238716438766893,34.942665442375052
20.036063129703852,3.1346741247903336,1.104515050839747,31.508279232631843
1.4702133898973755,1.4513620346724223,2.9567728193975662,22.433689771959603
1.4578195161595351,1.1421220600164457,3.4693819522485594,21.248040395729632
1.3262088963253462,1.4146161149155922,1.5040025457336132,15.287801428117703
8.3110023745730821,3.7564695805920487,1.4405912044642126,32.750987324708348
3.8475944679515726,1.0277793454633701,3.5824029208616084,24.041882857392523
12.090795819853273,1.5649659244340555,3.4693738298502841,32.772349901804084
8.6764336045761237,1.0938505387049338,2.6168252987925609,24.80776864623838
2.9268844057922689,1.3318884026866098,3.4575996378819411,25.571681739126007
18.024471478722987,2.8604478598848888,1.2782682322734842,31.481191192452272
11.640568646365397,1.7249167262172573,2.1834445538162632,29.287246679567119
2.3888650557334499,2.7076361512920304,3.2133926683191185,32.049066634091666
3.2293758446661438,2.7705861482983787,1.77235587797189,27.751715198390595
2.7514918366799281,3.5483059992693371,3.2569867433006583,35.74064842253474
1.6608546602974132,1.0142241787356219,2.5125358131724416,17.322674076548466
1.6091342882115187,3.5601083780271003,3.2507979638446991,33.731868894290308
20.354012376978766,2.857357259280922,2.3940389135719888,37.933475705052444
4.0941483353167651,1.4882304583148729,2.1037130206654528,23.328361557028629
3.4344572615511311,3.3188121644058519,1.6575676494358969,29.365795901722908
10.472656183572315,3.5664746253717574,1.6251380243050451,34.197133687478583
5.9299513507920025,1.7627904512624719,3.2544724317141878,30.80060738352827
20.354832893704319,3.7563810427080426,1.3567310441018816,35.562648719786424
12.325787530106618,2.3633722908959736,1.2579470503328354,27.753338477760433
4.6787505656683379,2.8102733629999643,1.5288740950663904,27.89818049385218
3.3583655448846153,3.953948600852931,1.5260395343617656,30.451110382589778
23.947032878259368,2.0846082359175981,3.4693228684206994,38.566690282588901
10.078264464958417,3.4394780374603386,2.1955198704226371,36.524849893338263
21.36550051803685,1.9551973534853788,3.9711653720814475,38.710619998009626
1.4642861117509127,3.3976405667244731,1.4116337733718372,24.869316128966567
15.452368586814197,2.8022017565879276,2.9606194770809298,38.70654644986039
7.7730430126837939,1.6490670856762044,2.3461885216037519,27.945070692436332
1.4806049332095716,2.2420782813677089,2.1787545300912221,24.40905010508936
6.6427727216355024,1.9529069030906849,3.6252525971622469,33.409346311247894
9.101679920813373,1.2343251792410916,3.9267869374851987,30.225900322686531
1.0403953843749045,1.0895043102990924,3.6185768763225363,19.847580258561017
4.3162764779171106,2.0394359662215429,1.5769020371053992,24.298559820170617
14.25144824028621,1.0571024434524596,1.662393763626802,21.958914116349575
2.5875824591046883,1.4964632727453251,2.9682216372851897,24.950313178040297
4.3754498397624513,3.1755499625526062,1.8672507449145752,30.926851339559136
4.1526814188446934,3.1242737070507638,3.2041753923417398,35.714683845611489


==> anc/competitors/data/v2/meld_score__s42_holdout.csv <==
x0,x1,x2,y
3.1596255437085463,1.1804454090848251,3.6939019911314315,25.141662492009299
3.3137929966042714,3.1332260546639059,1.1011841215042906,24.672315408178584
6.3858478199558997,3.7449475044480747,1.7041402339504406,33.32839473884664
11.076170856583561,1.7985182231724015,3.6027953433782325,34.360080874463193
1.8116320792794645,1.6888744129479669,1.1950705816321769,16.251104118289472
6.5651344122030091,2.5340963703151052,2.0701939788487795,30.920814456171392
5.5921608682840231,1.7819365178871491,3.8353079484327104,32.27148043324987
6.9542117002689583,2.838453487121269,1.2386566872432923,27.493481200805824
2.3403722962412337,2.9415422647162361,2.0998683843344095,28.827973510466183
1.0483359596347184,2.6017073472060832,1.5062336284855209,21.23750124457748
2.1078773812224529,3.4969267731125915,2.2519996552267711,31.038886114609191
17.510265286624872,3.3322545808077719,2.5743918485421724,39.781725771785652
17.867033316987246,1.9289896665786426,2.273323035439764,32.545230211459675
1.246876013800214,1.0126781218648242,1.8599672693710199,13.34387483322025
3.6714091258630086,2.961389284963901,1.5865898207073044,27.922937965262125
15.394464223027246,1.1152305574490944,2.3294224739754075,26.078622124989558
23.386062838693437,2.6768325162631754,3.2116924454343807,40.539250371265041
6.0112973201103266,1.4624025267745631,2.7145353002043908,27.02366553920433
2.7753140303448633,1.303832875029707,2.2156891530460316,20.87348298340757
6.8986365301632597,2.8072897455395087,3.1148088836107499,36.16438829581962
16.109160291804201,1.3863466324046083,1.5484982898925759,24.779636267818287
1.7167161750849247,3.8209846323410801,3.4869747171452063,35.439713713184616
1.867117461412658,1.3086483657578367,3.9538986046176747,24.958856963658029
5.2362601360070435,1.6668657494468075,3.5270888494861885,30.47350630182612
1.3825978884457566,1.9242730719626531,2.3120446091551732,23.006451119959117
12.485019397005857,1.0700928907825256,2.6964533787631977,26.224310962099242
4.1761229279704866,2.280125081920219,1.0414617138082984,21.453231565831302
13.65517766349347,1.5039264088568751,1.8450285851319024,26.743431983057544
18.539759811583057,1.3199250929465567,3.2472610974635385,31.847788303597902
8.9059925600588628,3.8656299768419444,1.64071440519636,34.578025304112238
2.357906749019524,3.3526370369155138,3.3965971650840818,34.923503555129059
5.093885056762165,1.8392493858602994,3.0346921616742355,30.032551386867944
2.8760857017663035,1.542805638579364,3.3874941529748979,26.955921148283274
9.0985347626307949,3.1208734853951241,3.3928814784453545,39.215006698927461
10.202061503991992,3.0017606281692402,2.4983507109709269,36.283004933694855
15.528691163441307,3.7702172755480214,2.7575406391068888,41.368477486014953
3.6434231536354251,3.7796083537474865,2.6846750008168803,35.659945993456645
12.120594731352829,3.230678936102573,3.4626830159421651,40.881257227693091
1.9742477787329673,2.2128215257758113,2.9262480045816406,28.172425290388002
4.098455981106687,2.3705344956863845,2.3563113674604672,29.631422357212603
1.971865230346211,1.0544213443566302,1.5999687069766453,14.087803457051443
13.774601843322435,2.1468654588551068,2.2904977537316684,32.832503927542405
13.250385831481893,1.4180212557967575,3.1863969811039237,31.1999449073381
10.094037428947262,1.0201980564112898,1.4027581422497264,18.631990287542351
2.8419420780416704,3.3560014928936552,3.2859523904070631,35.323578927600551
11.093145292087751,2.0520539082909242,2.9431973377530993,33.907720599669197
10.842595352776609,2.6034577575068099,1.0126221433166713,26.27621460947228
13.593979982234213,2.599212859247046,1.5754292759792419,31.342558108995284
2.4667742524741545,3.7932347653995775,1.7669777610110184,30.222979066005934
3.0806164390042081,3.694736799381741,3.7805575555034689,38.047244984078816
21.332996069921965,1.7519246899568934,3.643409442959705,36.651015391980877
2.649956001509286,3.6020662923778355,1.9491899633995973,30.853809227971531
2.4300741848181877,3.7460753087360521,1.7313140073959938,29.831069810513153
1.5231235026267633,1.7636842657907417,3.8685757637406164,27.322543272961742
8.6162430370092924,2.7225522360123851,2.870421521824138,35.87954669917093
1.1466466968856477,1.1770488670612669,3.9080096671049787,21.817157700822442
21.44132348746011,1.9891200747085225,2.3199750778430595,33.772759520154054
21.654349473068454,2.3638643100802224,3.6235194136900022,40.010470168116427
19.92583392309691,1.8415264141311738,3.1800538457666745,35.650001414770124
1.8837131831941771,2.1063668151279646,3.6609659262820484,29.586516706226508
1.27413859818861,1.722153191719999,1.2245050942747895,15.37210273201525
1.950797841251966,2.2921121990566471,1.418957789117401,21.59480706626422
1.0369827163565095,1.0098723245038994,1.807576183263726,12.342613391565298
3.393670897367798,1.7929668362518338,1.0539809375765417,18.091327786361262
11.159615000575794,1.1908055637844459,1.2253839327875458,19.44949854760015
8.2640968532839469,3.7195947244036924,3.0933742208215667,39.932586036110855
1.1263398590034961,1.4632766564610957,3.1709680409279564,22.187448328384626
21.478789959089323,1.7000383031117243,3.6372740822491205,36.323912373293908
1.2911460998228705,2.9898562492919849,1.7589768719749213,25.06691617158932
10.812615143877178,3.1864983218502467,1.3406018153279751,31.214175613001149
3.0887434695359595,1.6371104196314468,1.0870188778263321,17.01230706954065
5.8352257033083443,2.9862631694772066,3.1931585405090614,36.461517735401259
1.0494112219718426,2.742946996432996,1.4809165415635608,21.67124247859531
17.056508487182548,3.1101127671658517,3.7186504028302796,42.429133992885248
24.131959881164157,1.3190017799157863,2.5232824938268621,30.422387967378143
11.896827151181329,2.0262172788259951,1.7809773129642661,29.222861283591698
5.5760971568962683,1.7921220233862369,3.3144944622394101,30.92775325263338
3.0439544867706365,1.9436231239872757,1.8797745102151782,24.120861096608909
2.0037790765319263,2.6435740058539308,2.0934847131105783,27.015711266689447
16.384779633035144,2.1873813315975141,2.0142765216843945,32.467999718457321
2.1514056227744982,1.3905323116644226,3.1245917891327553,23.92156509715883
1.2380788577672384,2.6932763677686102,2.3841478069946134,26.648570056114579
16.092520129434483,3.5166662227326091,2.6409398224431544,40.310091368014909
1.1087592957759136,3.8129633944052941,2.3549537949058497,30.007315213595394
1.5201199590373273,1.8558070439994605,3.6165603323438433,27.24066246720686
21.270955457376697,1.0854581554167071,3.1841901228608807,29.989133687049144
7.9516761504129949,2.6401049767248725,2.3773638535079584,33.428101812761795
6.9448514891708975,2.1504674917418507,2.7315571554526015,31.947940555036013
16.846303095374935,1.3131640573568832,3.9362416953781407,33.269605351132569
7.5322996082307476,3.8926922004471818,3.1691289508241853,40.323089974353252
3.9830107464003408,2.5562950795215755,3.1784723460327848,33.232718751042384
21.941231305473149,3.9522975327187346,2.4402956815145296,42.033737413278601
5.0829017625187509,3.6250003587804516,1.8800873438221926,33.0415197866784
5.0224915929667713,2.8202604529947828,1.0864311928205623,24.936463984166867
2.0425568355221251,1.3823984011044999,1.9797090870157992,19.292299173664556
5.1055815528256208,2.5640666683787967,1.8051916736033107,28.791203797675202
2.4975134886793326,2.5821569285174855,2.6314288305950724,29.773651458422407
2.0746929648573662,1.7853355475577348,3.2928385159279676,27.085332398539656
9.3713525462620701,1.9200229695464395,1.4061341887889762,25.456400444931404
5.2118592150510707,3.2686933464030483,2.5697368562890315,34.967911599370424
3.5308796201524935,2.2833891637244994,1.8181105392683388,26.166973787571216
7.0204552470163959,3.4588103320936403,2.0634677528948937,34.627319288179763
1.034099947295172,1.8197262208231941,3.6849358854663627,25.743735126938752
2.7366543546138438,1.0972985196143119,1.5020816578403129,15.168969648659546
14.557286765541287,2.3114222752911795,3.7739757466474328,38.647447297686043
22.543901664945778,1.0099947411364627,2.2901220921191809,26.247592659973751
7.0597253313396884,1.2942043603373312,3.9620042732523411,29.881589451136158
7.4835827982154539,3.9187835820007511,2.386271895807071,37.658138423421512
13.890028462089429,1.5897646133114836,2.746397210589151,31.236464745066627
19.707814660068227,3.8862262785723449,2.2161912157891175,40.517260502537376
7.0670882966123969,1.6862620136739208,2.0136134611154715,26.372093408454539
1.1993355342683714,2.2045798914536876,2.9812735818993406,26.424890954700309
2.7787087940299346,2.4617066885522201,2.0225085768915134,27.123203649062578
15.583415679101279,3.0277371428075699,1.4902701033158849,33.036219402373177
2.278387568957486,2.2451386863187572,1.245500855805068,20.701878889924373
5.6469388662743984,3.8353557429764313,1.7340988436618803,33.297514995819682
6.1449692795251201,3.3926278827618788,2.6406222368652368,36.267678978160916
10.66918674276474,3.6613567276807837,3.3872804619839529,41.590020411343424
20.763462398137211,1.9423200167141523,2.2103109833896766,32.921252586872654
6.9712863660687452,2.446397714987647,3.1222262820847595,34.685597365431065
4.6220754065544147,2.6955467242325328,3.0712903719567382,34.060997272226459
1.1002515398460373,2.1953938992737632,3.4589251036764392,27.474352261398437
1.6049736006434738,2.7685870425133565,2.4689917456584629,28.273181541498218
13.929392805665609,3.5786609589568519,3.3172689816914938,42.14218542073295
8.7354836153173174,2.4584935149673934,2.4434220844262051,33.247526623102381
14.568230614161296,1.224340127129228,1.91907679291961,25.061079209294331
21.340742285425161,2.4255547234455674,1.7324219578802409,33.181921228495412
1.0559254640105367,2.5418923980119974,1.5809373376671374,21.467509080209489
1.8302946917891609,1.8774266413683498,1.4778286224839263,19.507617638468059
16.673553171881906,1.3072307027628809,1.9534280501388406,26.474792627850618
13.196720246294991,2.7327375993721454,2.8638778238538705,37.511013825380331
2.1498497895466104,1.6193612292852908,1.3067023419003625,17.281998956629529
9.954887245463869,3.3584287279246197,2.6021158523256309,37.837209885482075
4.2731484802143642,2.8144605452414257,1.4732166639109696,27.217196658063603
5.0131127071411186,1.6872399560900484,2.3816365406023632,26.686958644707168
3.5118225734689061,2.8700330214028602,2.8848891115634365,33.125899931511128
10.022589584400842,3.822615410797821,3.8657450219306995,43.100889057808367
5.2965453268237903,1.8335619537308681,2.5450517263459287,28.461409480933746
11.809050540978177,3.9813858078667423,3.9435265591085504,44.367331287196087
4.1687414558776128,1.5697667945638596,3.6251352875450982,29.201887478292896
1.9362676857017385,3.8387886842526937,2.5301536180883222,32.877078023532981
11.561297046173983,1.8102670428140024,1.9326159591701739,28.634508332096701
2.25575150946537,3.4188962519798767,3.8392833190771705,36.1477096780472
5.6012888003644781,2.2855931015922364,1.7938381806352286,27.793435623399773
14.406462122223001,2.5043953917015314,1.6347388499384803,31.499441758412516
15.218080754333201,1.6437717389521933,2.0075044522957164,28.95657711573331
1.1507300693131075,3.9584075014577085,3.6022032847533909,34.634519402466111
21.622875301988884,2.9775076923880071,2.6518593183918426,39.602199768903667
1.5106134335736445,1.4542908610935652,2.5469162753529448,21.130749282790486
7.1711790648229332,2.987588613314196,1.087527686482056,26.937880037587224
3.8472551787495353,3.9774841012124451,1.8915602333336796,33.086232069516811
4.1615244729939054,2.198419150598268,1.8335288376590009,26.444243646188212
8.3332560192715093,3.981523727085678,1.9897741173920225,36.503566679135716
1.4626022702361821,1.31726227774508,2.834953687756983,20.925628286540871
1.550768406493662,2.8048839246091681,1.791637863464238,25.220289348155504
7.3005841425088978,3.6905157117206215,2.4697932935929119,37.221615807787742
3.1418029754945525,1.0184929096753903,1.8467131400236978,16.832869373185389
22.777850246548617,1.7841382728283008,1.0392792897300192,25.098266879958704
1.2493877940204012,2.0020129262436042,3.1494127059769301,26.025003052131098
1.1530212360712653,3.2807104394641144,1.0660399929639539,20.88649930775696
1.5513416954729764,2.3525793090984557,2.1614738133322464,25.048075307595226
5.0086339324656581,2.2679636358031896,2.0737942181831737,28.671844777295604
1.8017540161666459,1.7677666663549065,2.7040760024528643,24.556201141735073
10.487776653563774,3.8860153155028416,1.8257087519635893,36.277335909320719
3.2088629621868585,3.5355575686638958,2.4505249948189771,33.55893320043301
12.669623172170196,2.3271368010082125,2.6428922993300366,34.788989613358346
22.087793504271321,3.1046254678591318,2.0299856810827555,37.593432572814592
3.0300555042246438,2.8857330708758049,1.0381793123396563,22.848534067302189
3.7289800245233526,1.1011008409776388,2.8924511460242939,22.648004361369928
8.2324135380319667,1.2987010658865021,2.2553789983600039,25.109276388194285
2.6366890955434696,3.133753182283602,1.3945322250165577,26.07038222047354
1.4036225529291673,3.394503748411104,3.5990993615264784,33.655940604182049
10.380113706926757,2.802841231290909,3.4695766442850307,38.723279570311199
3.5852641585610541,3.9659065655336114,3.3011712637671198,38.11628570890926
9.1386393621889184,3.5362841387802249,1.2128955786872608,30.786861151227527
6.1673305310707551,1.3441236207928191,1.0557837754131527,17.138630859785348
24.942083022913046,1.5615357744135709,3.6095560291228685,35.863991614409805
4.8695866398789951,1.7903579451053524,2.3665521610361102,27.180753048939479
2.1159769075176444,3.7719267812655355,3.3789490668980307,35.784229935563062
4.2111788038350362,2.2343145422512682,2.7353110095242763,30.498499363502553
6.0033581864440873,1.4721534469170905,3.0949981203295875,28.348364406400641
2.5640658925075877,1.3539243560333225,3.2602319940775972,24.69271831839124
10.925514366045428,3.5807668886520609,3.1061028221224647,40.601163106479198
6.7534098246872327,2.7750503387789913,2.8092734935882939,34.966572151274811
7.9336943018871269,3.7937349379539511,1.3069799508121518,31.754432029412044
1.422435755294986,1.4901589368431105,3.4557448848340915,24.096612453635469
21.342611098130472,1.7562381691069451,1.8645649946623868,30.269393113533393
4.2535953619892162,3.3233663540652141,2.6587009399745951,34.711412518935717
1.16573725792095,1.7461294844280046,2.3126128537946684,21.275852548931919
1.2808461119032533,2.4894153479699712,3.0015316823626441,28.099169654135085
14.799788312855013,2.8773099776923683,1.3170681831889459,31.088078292017922
1.8342085673175554,2.9632234042246708,3.8802305941055408,33.865218476587771
14.261267795474764,2.0892322057147439,1.3168068222557001,27.361408278532448
14.492191033165263,3.6761701494759635,3.4428053387788466,42.948469505514659
12.530755922825286,2.104117137463744,1.4550234952868011,27.907139277762479
6.9419779574239646,3.2226907239180211,2.3537551840121491,35.052539116916748
6.9934937903947523,3.5432938879890128,3.6636181873556208,40.376839533377854
2.3772113066570282,2.9044079526957129,1.6098102726769898,26.201412560623531
1.1438100055796576,2.0491901484303541,2.940560236699381,25.295482346072511
9.8503784817839488,1.3125940818273087,1.6058235251103263,22.655951214671735
1.0491736552696609,3.8180234306597933,2.8111682490728533,31.508012242302293
1.0711230372789884,1.665516340992641,2.5183643002660685,21.242173011021016
7.8472113601426061,1.5102160597992069,3.8572899056975367,31.753792157014082
21.377213453630869,1.5302237534997933,1.1789328491683657,24.345541564665773
2.0724194305660983,1.8733018480747543,1.3382511813816418,19.003168359277577
1.0232344065877177,2.7523439454037177,1.0407651418797781,18.238674105314509
16.035822367411665,1.4502744375806209,3.6282341859838292,33.415770353228794
5.6584606539230347,3.2653825664175753,2.071111539254253,33.202913368236466
2.8829450171315791,2.6758549295963854,1.1714959898905404,22.970877168239713
2.0828972991064663,1.8401818826170888,3.0380867011932731,26.668545128884752
8.6385952401032746,3.4378685509343763,3.7589889805312175,41.083041674381477
13.598417740787069,3.0347357688135856,3.7718363538717514,41.433784983703958
23.99068725934826,3.7165148912423245,3.8003934728444428,45.921734891071495
2.5285290234281645,2.5631871341103718,2.694188740531803,29.963286498933783
20.661415944798279,2.0683531489136708,3.958468931870684,39.183437909816774
3.6307192493833589,2.567021773348265,3.2865557169840796,33.249577772382821
1.0660358084700368,2.3349591931203912,1.4519903244967749,19.738247159832756
1.6857596839010665,1.7786844201707499,3.9074999878999703,27.896698234509902
2.7649193805418091,1.4970022603550324,2.8927508098856469,24.958436552830907
1.3323263033934629,2.2138189668322479,3.1816969937284032,27.491894417958623
5.1313200393773526,2.2619904037088467,3.8945876746573673,34.76487281817618
1.2549497409390582,3.3250724570022787,2.1033110541006401,27.860542949266154
1.1887737116517303,2.346232940374303,1.362521231831437,19.595483315050494
7.2166910318037019,2.6975863068787986,1.3067020829959701,27.575218861145995
1.2212945441478895,1.7253362050838215,2.1421955098254486,20.585115722389077
12.720183267379408,1.9832677932305018,1.418460990108724,27.057820558062126
1.0182615970552673,1.1887961359020649,3.9773649545389032,21.647875823196003
1.1277032539499903,2.248191348877143,2.3595233483825622,24.173162286897963
4.4452856350546668,2.7938919497069183,3.675610948205724,36.033903689179503
17.290413126321564,2.4004435488273304,3.6224463428109193,39.328916360923778
1.5525175450105229,2.7676469961062242,3.7810096609544375,32.222324847965659
1.2216027207842468,3.8413667757925478,1.3652707426894133,25.239540888010996
2.3832142577819635,1.8251094961798822,3.3332596894978614,27.972917511771147
1.8220438300087352,2.1854124921691711,2.2606067453187784,25.259666116069049
10.085648257412657,3.1647945194576454,1.9877106202810664,34.643828324456962
1.2900916407642673,2.5146765143840923,1.7219500343293399,22.921718057330086
7.285097794393633,1.0378476061727451,3.8406607843131084,27.230326211575175
1.1177250441221362,3.5326111006443957,3.6581894752283226,33.397501322448385
15.229234590964634,1.3564730806159915,3.1926415802666703,31.247827242786876
3.39348429316055,3.9329145989074892,3.6188169236139078,38.694113256500913
1.7865870107922126,3.0592901717108116,1.0481979330744893,21.59769274607109
4.4954561216655016,3.0061374914336474,1.7172050067532303,29.613420903404794
3.0521778918094915,1.6149124130893753,1.3915753340510064,19.178154215111377
3.578927321320529,2.7374025031721363,1.346416072738444,25.374805882635602
6.9581986803363671,2.4425411641165753,3.7527019894052103,36.421032696398157
8.0837818813779254,1.3264599090904872,3.6560947195665756,29.900328747659337
1.4707794218721995,1.5545303130972319,1.0402924608687969,13.207471266632856
5.1646207417451242,1.6440920784322643,3.900237630710031,31.229761425765201
15.884462349538373,3.2715073326622868,2.6791200711524863,39.588924015047887
7.8869880876916474,3.0206882445926762,1.3179592828897766,29.260067867611838
7.3909359660053902,3.2367010404694612,2.718372506427996,36.716292465921256
7.6393742178869681,1.4160828903031475,2.8267190012330397,27.956698655019444
1.3771929476272331,3.2333142023373234,1.2784293725806628,23.133765771189399
4.9622571024054167,2.0252687857959271,2.7388448365548737,30.031022411814995
14.723072425332694,3.1285248935391037,2.8181385745541694,39.285534793449571
11.298637480696227,3.844297603910598,3.0378561556457409,41.310841833248197
8.2419893640949855,3.5092404787241418,3.6220723482624244,40.780443016088583
8.8392367923410813,2.4435394249575806,3.7969671280560657,37.442309949969854
1.3060735259400011,2.3231610116567785,3.1217890594621576,27.774705739150434
5.9304289340188765,2.9294622669383656,1.0363203808724029,25.538158996343554
13.683726856674649,2.5314788997196267,3.9428147109875606,39.850898631405428
11.576215123556974,3.2413110329064851,3.5840261802978115,41.073971742333661
17.771412715168282,1.6847071708266876,1.1062011133118665,24.115038857631571
16.962130034380142,1.7129185500912432,1.3312184206697473,25.896867250567858
1.3354144157613699,2.4435805735052876,1.2874909398261654,19.948429094282947
9.2919090969061848,1.6892556563580876,3.2136229156577047,31.900197756546799
3.6395454081522818,2.1600640349248055,1.1460675973053791,21.243511603018241
2.8927367226791638,2.3276195652119136,3.2724942389988412,31.253140745025796
2.371282409412089,3.7130961352423277,3.0157706857244899,34.950565101063731
22.864674860743552,2.2897425657573862,1.458744385116773,31.151786128179531
5.663091336751485,3.6871853961729597,3.7207492700487035,40.173139249742356
7.8685996617467495,2.1233591003246821,1.6165673996520988,27.257798131948867
1.4555570808064853,2.0399649388451153,2.3196956423603963,23.886357051882335
3.5354373071828311,3.2481112992830941,2.9715969332567305,34.820631351402184
2.6799187945904883,1.6422571925637035,2.5575593227970446,24.699016403206173
4.9257287345916341,3.5577086350221565,3.4238546741453435,38.44965234734336
1.8979015566838833,2.8106373347168647,2.4311990057377715,28.928076955321316
19.140245178166719,2.8524624965718632,2.3478943465346873,37.495599925542585
4.9776079453845892,1.5113231933743634,1.4221118288479986,20.492155327241605
13.129601462074612,1.8110817956523126,2.4010558708937397,31.197403912295599
23.631214241994943,1.6627502451241307,3.9107156302178998,37.130210564282926
12.780228154417077,2.843249312686869,3.4496884581095202,39.614848770958176
3.467312378732446,2.1010181406068913,3.4354533109762406,31.255907364944783
12.777124644688804,2.8244387083596294,2.0288297440021656,34.459593516291065
5.3542409697011912,3.4912364474941873,3.2229092040010556,37.974908954858591
1.3592590654695058,3.2279368325698412,3.406781214253833,32.445474871007391
1.0208108379841347,2.3668241665823615,2.4046477328436922,24.553957612199081
2.6126610487227415,3.3408526098285889,3.3460304332680786,35.128331389591146
1.4570281626451389,3.6333975525629523,3.8409624539697296,35.181240104900077
8.6943845906051322,3.0962423817177593,3.5580220671943827,39.409329806928334
1.9466863783688333,2.2122441017141155,1.7116709887628034,22.984438126937519
15.19962765325724,3.0936217211251558,3.6496802775262402,41.754740595585737
9.6539345255323745,3.1308413210056485,3.384083109949291,39.449845843204265
3.220633519385359,2.5956005046937092,1.5371805159463232,25.648386209580099
14.568024463707324,2.8440995032269325,3.1361292977499251,39.201142389309005
2.3858233843941896,3.0375199707622875,3.3390371462562989,33.698922334975293
1.2282170667732493,1.0908667833188803,1.6078340574102326,12.725801230051628
3.3634475917225655,3.3812156439702004,3.9139166344126401,37.717882934650049
3.984686399248262,3.0944189580579131,3.9426595539867577,37.435872495959231
3.2994720552617691,3.5449088715482668,1.9065881318484528,31.291829297064403
3.6038187049034662,2.9653345660036123,3.0504473998658428,34.123532661694732
5.1428847730032246,3.7802757447548867,3.9997373485231544,40.780116053234842
1.1793623210586528,1.2452906899757687,3.3738529570803042,21.148184160267697
5.9665518090310057,3.7710798485102397,2.9946062044077921,38.544664981402576
1.5618865627333565,3.0778197027309679,3.9087639803917975,33.75278820008316
2.2490481361208987,1.5875084719564663,1.5719880229686658,18.998877665873994
1.5646744143539697,2.4212482089860781,3.8621139872724792,30.957318396054312
1.5193679290496915,2.4408146012649206,3.7501002088685818,30.654728565988471
2.7350380268388617,3.113739376443589,2.2054587257100517,30.523715377214977
12.631494682579836,1.8920037929675328,3.2678748991427069,34.490557898710883
4.0036593824302535,1.4921719566545937,1.6284267078138415,20.822725215642215
17.359022037882216,3.7456320961467746,2.5701710227800172,41.042973378008732
4.2821077484909216,2.3158426380869455,1.5663935662480963,25.628053110519289
6.4862531369640806,2.6086986316674476,2.9936682169027673,34.730045973122039
1.0342560988829397,3.4838664325917774,2.864081727678804,30.606529335202509
13.929548274785446,1.7726929679493932,2.6595634310137166,32.159575140898703
9.4838360814368556,3.2501520229183525,3.0940503217676585,38.9440391502567
1.8426636085347154,2.9304562547223894,3.5947569480823587,33.026741891808825
10.784877986201849,1.2484819284765334,3.7433005176783118,30.537076580355123
7.8297872973372407,3.0438126637163565,1.6411419255338062,31.416741898604887
1.7460106021692245,2.9833949780487243,1.8087152565061091,26.450356776564945
1.5290506328688216,3.5756413236297346,2.6004572201815073,31.4515120938647
6.393473717935902,3.7049327041580495,3.0491073790675434,38.780302747500514
1.1133806908261159,2.7768758381339138,1.0378391473674458,18.630270285223141
2.6312255447032151,3.0256165016774808,2.7065853193927145,32.015378882203393
18.018423574009969,1.6366582156402636,3.6227970920563699,35.196172994188572
8.1025201609321957,1.5026152778119948,3.7656009046441232,31.588075969724152
4.6374922934383145,2.7510436173392225,2.6850996476068127,33.015816337869666
2.6431017545192539,1.7713805360364763,3.8998180712782533,29.531785138513882
12.700594540506438,2.8408351822535005,3.181274073741267,38.806517591701144
13.511073990068541,1.5941915527381902,3.856004256316623,34.410547261753386
4.3216102764629314,2.8804750746268617,3.7501101488946054,36.461097288910253
1.3333212269585446,3.949365386477953,1.4699062291848628,26.587569529860271
3.7210983735191512,3.4830197918521204,2.3469439033252133,33.537768861911218
11.56844185292613,3.6973110666642053,3.1132654966242801,41.198069508550233
1.4915618074326744,2.6358338774225394,1.894716562034757,24.912262058356312
10.31955323963504,2.4179638584560239,2.8339842314517787,35.110353822523614
23.247966285702311,3.2715743335104364,2.8447386023329186,41.602900715907772
3.8733942942422321,2.0471753706747791,1.0922829451800053,20.417722293042679
18.994599199476017,2.7103729678102373,2.4071657148596213,37.13303726831839
11.809827365663606,3.733164394503433,2.5547801340527716,39.492169078782744
3.0144409227715951,1.5614171198114084,2.3558564657280954,23.792131677726633
6.2392913121325071,3.9155488297328698,3.9115463625631843,41.69101418310192
1.8757883931441992,2.621080387658381,1.7778587192154522,25.106570231963211
2.7896560347255956,2.2631664074050661,2.680254115740909,28.890912144212628
14.696066657782714,1.7898993792862605,2.5550885252024687,32.086728657205889
12.633288809139247,2.3316543977213815,3.9239158773777305,38.582073965593963
15.729893110897793,2.9752799696649967,2.688022004564842,38.520684711751521
14.058774044592569,3.7239457257454767,1.2423109404841597,33.223485420573411
8.8917838500718425,2.2107472501986614,2.9019555270802049,33.770817979317997
5.9839756724432291,1.334018175931122,3.6883093085507528,28.910991772112268
1.4898286251841988,3.1301272829657902,1.8917391960515049,26.81780665085877
20.994544597514018,1.3106847079181865,3.5161941765619296,33.000588103809505
5.4269171655505204,1.833927790834029,3.3250497460705248,31.113943220643556
3.3011592807406003,3.7385808788583463,1.8886524513367138,31.799077386611589
4.4740287541984003,3.2551762558686272,2.4020182570544772,33.698573693511882
22.389253435534123,1.966329429377679,1.6805790527447406,30.721679068503644
12.822848860271634,3.1303348616271811,3.3161182563227478,40.326879281907793
1.7378906097510187,3.7999038477912128,3.8151227961133918,36.284799220416446
6.9792471702561407,3.7891157307276049,2.1634129863004805,36.079248328498579
15.212563542467773,1.1801891077829152,3.3553453991567181,30.160184899063648
1.3446160234143809,2.572274961761051,2.7666814423294346,27.869842780132501
18.967298603592653,1.4993839022504383,2.5194122797848775,30.933001438442265
9.2258237954802915,3.4525653358997288,3.2695960922164602,40.044558861831106
21.799963425009491,2.2783519822865119,3.1571465700612205,38.304608694122173
6.6618031037556467,3.7955657429153717,2.6125368548853167,37.727568724861783
1.6453757691541793,1.6086498763648491,3.3578619083755861,25.228932162796145
1.0665553182713055,2.2614487446555369,1.433895746901849,19.261804746204938
5.5223568291512155,3.7468425409307544,2.0161483055911189,34.393890926567529
1.3457645022339564,2.1913053988831077,2.7896762187609707,26.156996040587259
7.9734124445811689,2.8563856537176044,3.02440225361079,36.623992555642118
11.435031427005121,1.0698971764169181,1.9286202100830896,22.682979108317383
8.1496470523472944,2.8561946355906151,1.4171316818082897,29.451070074763596
3.5080866243767672,1.5238423823301468,1.8691786296938657,21.878026194479652
12.016351961759394,2.0478385902019789,2.387956044465958,32.18617490979878
4.3296896305303765,1.0580249631371723,3.6898902373240876,25.095858874701719
12.029903651422291,2.2106901801657881,3.0489707984527175,35.3860435891131
1.6194928982716983,2.9593628474121543,2.5586852725839888,29.395049500212192
2.4729900717342761,2.4125870616688063,3.923930892865843,32.799442635494991
1.4929103990231574,1.8512836420703764,1.8708915281767338,20.837389884378162
14.983036930915951,1.2906487113228091,3.1615158641113719,30.535340269355959
20.853698452840668,1.0157502324630179,3.8467836046203563,30.979957852698519
6.9180739438550027,3.0691787926512708,3.4421006463732158,38.130135868969475
3.8149838182925033,1.904437703051268,2.4663375692969787,27.345238900108527
11.482388693520418,2.2073798285272579,3.4076708905927457,36.257606057366758
9.7767062274786998,1.5283152315652788,3.6414346639972206,32.167123873295687
3.0792127850911459,1.2603663948750912,3.4768922025022979,25.198524060381068
17.831553701233698,1.5832911051519529,2.920547077715054,32.723376373383111
3.7139015918477751,2.015825704450211,2.2009761976972539,26.790979640313108
1.1094777196327326,1.7651738595321955,1.5684731688748266,17.494575072108024
2.4626766847776027,1.7791927673263332,1.159298210952997,17.704297870030466
3.4472393909516161,2.9867463876732581,3.3696189409414283,34.988529359327828
4.1011193976776754,1.8997316509991875,3.144781911567168,29.916519495434507
3.7881164061822941,1.7953948325235034,1.0714036972409029,18.679023616386214
10.400009930944629,3.4654828012940539,3.5297085405217334,41.271801935109288
11.038266770788535,1.290397138998705,1.3328349102117814,21.112150841453101
15.913160157919565,3.1229422470157679,1.4657391603504486,33.303282096910891
4.9659890459844327,2.3748278470468773,1.0239784818623892,22.401800668072042
15.464732803933547,3.642823111106642,2.0882346768803197,38.307238583203834
12.921478131586209,2.5232127776566124,2.0839561469876209,33.495522744618725


==> anc/competitors/data/v2/michaelis_menten_css__s42.csv <==
x0,x1,x2,y
9.7395604855596325,190.57821743274746,1317.0062705201678,1.6478176931308426
6.3887843975205234,375.53256865466625,1022.0072197909851,3.7111998299772928
10.585979199113824,334.38821062945476,1423.0136199823869,3.2516480065042184
8.9736802905936379,133.17652329883316,1215.6813836199133,1.1039983154828992
2.9417734788764953,399.1103973512719,888.21843922263861,2.4004765441591589
11.756223516367559,363.76000729232356,900.60306301887385,7.9659109052950567
9.6113970199035297,185.17253135921169,1285.1667988507911,1.6179781737703869
9.8606430527695377,351.06897389828146,921.06075550945468,6.073360967991122
3.2811363267554587,131.92585956141485,1155.1048911074304,0.42306059535967916
6.5038593789556716,399.73141914227159,1494.2421331500975,2.3753051534159169
5.7079802423258119,299.70542083196108,802.80532331333768,3.4003437730543045
11.267649888486018,295.0375046676391,811.60586132828985,6.435507060591017
8.4386512008066461,127.13221809523982,1495.1592073513546,0.78421292366020667
10.227616132708299,369.1100196689876,1209.2471838939159,4.4934514894285895
6.4341419882733115,108.69985096134083,888.83698286295919,0.89649658577924596
4.2723872178477684,172.24841741234411,1428.1115398278655,0.58598100677688214
7.5458478701583482,142.9065625499905,1416.2662100893845,0.84685515418465906
2.6381725610417535,333.03038220766553,1175.3402891779626,1.043074062245944
10.27631171992582,159.46126816386936,1235.2544209025295,1.5232237672595448
8.3166439912206478,373.19146813926557,991.2310340506134,5.0218477137439974
9.5808774008537387,296.88071179824703,835.36378746040361,5.2822044572516047
5.5452596812986839,110.84881314840887,1216.1973262236052,0.55610103691329282
11.706980243949033,101.62895023861014,1006.3286352419341,1.3150972995556167
10.931211213221976,115.49737510431967,1264.5347326622464,1.0987686288297167
9.7838349707376189,281.7775532943183,1385.3716237898209,2.4980789165096091
3.9463870785196757,340.44454325782459,812.71238074005487,2.8448389660152618
6.6672100372703422,171.56584618821654,1216.9996422800091,1.0941539636799935
2.4380376578722878,354.82265287692189,961.89637778079657,1.4249850620977864
3.5428949206754785,117.16958204597812,1411.7219485326609,0.32066645416204181
8.8304895324245471,340.28915609250288,977.56515459327989,4.7152565575067173
9.447621559078172,378.33862905168411,1227.5390932647929,4.2091359332603551
11.675097324342101,331.63251973131418,1187.478588062728,4.5239933757346904
5.2582535813815197,309.43623519359119,1077.3165500414743,2.1189424451364429
5.7045970603486893,351.39406559661495,1274.3345345198559,2.171929415951463
6.6955581127580794,112.04538986411993,1308.0387443008037,0.62726637762565107
3.8947135908428567,160.53463321571661,1196.8564567235708,0.60332263936105945
3.2992150533547164,137.47710379169291,1330.8955660293277,0.38005657250411079
6.7570492622593372,251.35929705789596,1488.3919531950564,1.373001063731627
4.2690934905088413,323.55643849865339,1093.4906715305635,1.7940398363214192
8.6981399468251031,289.00355337291961,1160.2081363198718,2.8854225535226075
6.3715191887233074,355.33932992858047,808.72891455884928,4.9936113133130888
10.326781960578375,146.56389773232726,1357.219989417265,1.2501761859288889
9.0026510200224905,320.38632758054848,1164.1610469321956,3.4183606508270219
5.1236664138204109,157.91244726067123,1085.5730012523957,0.87218401048979599
10.32259801395201,181.22762539534006,865.85037416257705,2.7325120723021779
10.047643574968019,312.97140918439118,1422.7594951727781,2.8335366078827602
5.8747837903017448,394.06143546960453,1076.5050680283894,3.3922592622042762
4.8832810393024406,283.46308179312086,1277.8071187464543,1.3921035790628959
8.8249550397497547,116.35009449738868,904.5619094577055,1.3026756682932807
3.3975248360930981,284.89269097825985,1473.0847406787227,0.8146241960329933
3.9990820247510834,112.70516547405013,924.90923327528162,0.55493098251038697
2.0736226975100553,365.24371341004513,939.67939502964327,1.3184725087315809
9.8692437750213848,312.8734855301862,1401.2880023903997,2.8369933068750188
8.6485085659203218,151.93835392675098,1438.8079208993518,1.0211137081426662
9.0516537862633513,127.51630174725942,948.50318526631099,1.4059096907534161
9.8072903102196793,155.05996866409569,1128.8606217223796,1.5616318631605339
6.5891577553833995,394.00815386625777,1313.4464331939807,2.823660860226997
7.6874119595289372,237.56819273754695,1414.856013667561,1.5512642988284688
3.3979699812765745,335.22428450242239,1065.3368865261136,1.5601457262576977
3.1453007353597346,290.92250263233302,1161.9136407946005,1.0505718386444682
8.6840296179047165,271.72394498759121,1319.2014873638145,2.2527058487700096
6.7109620614313252,143.5390763995149,1311.7951836569569,0.82454976273260205
7.6523610648118883,383.80733606742854,1348.0720910182595,3.0458774935327013
9.6499885741602558,190.40278975441538,1198.9536730490686,1.8218066892332934
8.3471832000059081,273.40516474226263,873.23056776334261,3.8047121486304554
7.535794006579958,309.93278337671984,1432.7813036146281,2.0800576117943912
7.5920716074541357,294.76994657359268,1405.9007775247196,2.0140873421687817
5.039500980626122,382.17832290865556,1358.6682050728332,1.9723584117468607
2.3081783456793943,144.5316969760174,869.90373401251065,0.4599087312316063
6.3671738923236241,252.50582153408263,943.07815695700037,2.3281391275932419
4.1458467281952922,221.21031722222978,1320.5202555753563,0.83425432437437563
6.0852864372463618,242.25061884478544,816.19806620736256,2.5684658273938514
10.534030732681661,135.76525785932338,1485.4572435950959,1.0596161300764682
4.3393948586534075,140.2283829618296,1064.0012762489764,0.65871853188562379
2.5830274168906602,183.42266373437721,1303.5187735835766,0.42298671081787725
4.8138389202199656,191.41138112824939,1421.2997619416303,0.74919282970934742
4.9359375776668362,228.370964104405,1076.2409217050576,1.329478433887217
8.6191651472689514,283.29626411098849,1023.3927420197663,3.2992688910997607
7.5703215234127832,290.38873522547891,1226.1187902287727,2.3493272238929213
9.8389820910641355,223.54326897567108,1206.6925616236354,2.237135536257882
8.6431354032738756,222.63493282860912,1086.3979843373581,2.2277682132562973
6.0638686144007057,165.2885580090886,1221.242329107396,0.94917801012100511
10.140203846660347,276.49187452270246,1454.7669586965462,2.3794816739006759
3.6697291990770391,195.11227339517137,1127.3481796386175,0.76805581289161617
2.227120731338605,110.81795028320911,937.71952652544189,0.29846956587235568
2.9004786077564173,225.5200132470581,1064.0441880181027,0.78008004268051001
9.2235935059645033,242.2398025270511,1075.874887815183,2.6802152511399835
6.6187723025138734,167.67786046126329,891.77608511835388,1.5326947930184072
3.6127177903360179,271.73737993663474,914.01005038818846,1.5284948464429919
7.0104477510336354,269.73157012957631,1279.1934513755741,1.8732149418694621
3.5231210271316842,310.60065433311138,1037.6344279462319,1.5051346113999791
8.9632037507773603,294.38454466036302,1468.4288742990652,2.2474693572112874
6.4615627557403066,295.72991695630947,970.51772175102519,2.8318197270094281
5.8102122609648248,194.86424554721293,869.24715357337561,1.6788720698985347
5.0151208914787651,336.22966659578617,1327.4531941001806,1.7011626323326872
8.3028259311888846,264.74331507990382,1416.7252363425091,1.9081181926406747
5.6181261055339045,229.42545855396702,994.67934981004146,1.6843313999494773
2.8764991931610098,287.8037442823171,941.46167115183459,1.2665144935694486
3.1800590212051532,208.19720033507627,930.03629440976101,0.9172118697227476
11.618976645495145,253.82177338202746,1165.4086109565587,3.2351819217692643
11.085806907076071,321.01170654466608,1127.8916488727396,4.4104130081575343
8.9970713381074958,365.9208660171123,981.607887898174,5.3472235383483913
4.6586996145951955,376.31715918855747,831.62118189259843,3.8505010214172475
11.691763773477239,251.08987755492976,1137.0439382283964,3.3135843771086448
9.7875090396579463,256.08253442217074,1471.5326433449259,2.0621250532256954
9.1689018915899556,339.96112322915093,1256.7634405268643,3.3999370715274937
6.4936150214378863,194.33520752326038,1146.8545896400328,1.3248423564493803
4.7224156184515902,351.21470870352061,877.48445182073124,3.1515811948209089
2.9639096215349929,248.24249395522702,976.70540338471108,1.0100285227754109
11.026023965438416,134.75701730058051,1006.3417647021799,1.7047500047434554
6.5577628983361107,121.61774412188311,1335.362486825064,0.65709065680942491
4.0236336479523036,352.59796331183895,1413.6975580852336,1.3370328632383899
5.0595662415065252,116.67037507206336,1431.149297496507,0.44907642186438085
7.7921956894189597,184.18343084009678,1489.1980257755279,1.0997527088389436
3.7677278293923173,200.23901215046374,1487.6566781731726,0.5860150272289496
10.566142840923755,151.89833355747814,1467.099392937587,1.220330137525184
9.5851952983521009,194.16801094059679,850.2754983520191,2.8366362848578985
9.1946295595093677,322.80777001752568,896.45547514946361,5.1740778141172656
6.3209303977510372,104.40485306802123,1013.126568533223,0.72622431950197774
8.2730884070244315,348.15202735620596,1187.0287778451229,3.4335109415345921
7.840979689127356,356.96440707236746,867.88452209383547,5.4782549821476803
8.4984660155481997,211.67847195746447,1392.0578704614998,1.5240373581863513
2.8444432113988909,146.08386971819044,1231.7293253541163,0.38274675158234628
6.1580740217060965,280.25212238352424,1179.6550816115434,1.9188432689384172
2.4161417386189248,135.9017667594683,915.71792635710381,0.42107094983647086
6.9399081924451895,209.47580832347575,977.27883208013816,1.8933799859114622
5.2986121233278531,387.5287542702917,912.21841748758061,3.9134839114685431
3.445241888660469,398.63934177509111,1396.3532104563592,1.3765559464126618
3.0340296772255164,331.63146740637569,1208.9595020428528,1.1468683027206616
7.8764457217771202,193.28845297622985,1314.5905992637433,1.35773039724761
3.705929685368861,306.29951474982772,1007.223004037018,1.6194698589425756
11.251201183767972,311.6219096452038,1059.8768459617941,4.6857302618645154
7.8106113970039495,216.35250854909492,1083.3984750985737,1.9489686063230447
5.4686980453483702,292.26659037584784,1332.0104802208243,1.5372225286626475
7.9091549148141675,103.21829349270287,1340.6470913721978,0.6597304626136905
2.2280387102969748,162.71729758067244,944.76946925982224,0.46357577022801089
11.585592132414453,257.52649089017837,1459.0771997166694,2.4831219064066956
6.8230343694290028,149.12539127748875,884.45873621058047,1.3837094115913313
9.8273522725028624,149.77206036296008,1427.2854576965412,1.1521310076570903
2.8272999992243859,350.89128716507139,870.27695195486649,1.910093025634739
6.8665833083816032,396.73990080508167,985.1778678059178,4.6296257777555603
6.907069943545209,266.79082840853448,1392.5349752475699,1.6369109422317081
11.378264549749829,351.72091926451401,925.64445064226118,6.9730085077114694
7.7172805237607536,397.09649929788179,1089.4975519169789,4.4259104871276982
6.7348940105695378,142.47876657063242,1114.9015099608882,0.98679241937967099
4.6697566309189362,234.47368397630532,971.68128111624674,1.4852465503234571
5.3156899734255223,217.77181475257595,1297.1716409351907,1.0724547328017655
7.2067240247153777,124.01478509385551,1395.9342545815425,0.70267053268379509
6.3891146030504666,326.59905183842335,1412.2025978989002,1.9221370260032866
2.2161207988033045,230.13370819677789,1037.5255020155926,0.63166866587581283
10.262919241943578,240.79808025712038,1171.5952760014702,2.6550265327320908
10.961607718397667,145.20189214397206,973.88448270595609,1.9206946058465038
3.4024908899861077,154.27799566926043,971.35755108510182,0.64244597886532506
7.5403614353904942,372.1310866468645,912.87784399634688,5.1891256979807787
3.0857574113544355,113.39472669228367,1458.0133075652602,0.26022890303364038
8.7224009303981163,169.85568548311187,1421.5921800239059,1.1835952658988496
4.812337838390083,187.6177990943585,1344.1510993293846,0.78067811238445994
8.5942263469190188,247.05926272047591,1162.3630649014103,2.3197578988128988
9.2699461428688252,275.93355190443879,1143.4255408583103,2.9486026357998583
9.68647491917657,247.98699275519996,1170.8219663277487,2.6029787062642393
3.0774094595589654,125.23460036706462,1175.5976095039625,0.36691899893769098
11.160118451376078,173.10023621671405,1104.1941592883832,2.0747843931433438
4.3021399089488082,353.07651542876238,892.22838302444723,2.8173593735517937
2.3741255617617978,291.27661014353771,887.96469700797525,1.1589426048692133
7.5485246939148336,294.7447150402823,1466.5748010919783,1.8986436569305745
5.7092228386243873,301.06097660540649,1137.4215317104454,2.0551234667424998
10.297897431324131,328.87090571185871,1467.2438674336322,2.9750169487907416
10.082514720643019,117.43254451643421,914.50381439707701,1.4854573279837504
5.1713889282271532,209.98251547978373,1188.0915864279534,1.1102046672778303
11.528993950697449,261.85823057850359,945.40207734607748,4.4166324816708453
4.909178381401186,201.53694498919782,977.22922428862103,1.2754810635580678
7.1505712923171458,353.34366198615595,821.03820513282517,5.4022632565291104
4.5596509056760279,244.77175257618819,883.26731751814793,1.7479741514248075
11.360435700489633,330.58827683781374,1441.7938853404371,3.37977673403975
3.6460781758201817,355.60465506435071,1025.0730940376322,1.9367042515680692
2.4491061939232899,251.43744487104942,1225.6904483402141,0.63207093170375117
6.3509706000303794,372.86567316140497,1125.5098923924911,3.1463191605030438
11.923755640558371,276.13718216109419,1080.3158716716948,4.0943540612410603
10.916772662549139,355.08228965011654,1172.3202639422477,4.7432360640917794
9.4860801945694924,202.1772386774573,931.06726123073906,2.6312193064362885
10.907924908785249,249.64508755944556,1492.0227289637037,2.1918535702780537
10.934466396978632,259.4233123013733,1372.815508092704,2.5477594523070457
7.1885836038644904,131.49391476882118,1319.1302429120606,0.7959128373859381
5.1592905183079303,219.56575201046218,1128.1315079097667,1.2468040922051604
9.7201243211098802,375.20130176550282,907.0139854884352,6.8576839368934515
8.6166126316776115,289.2496721094227,1444.4661007914974,2.1574765702129528
5.7365772887371005,153.25197473109023,1038.9709471672093,0.99257419684536663
2.9446666806151525,201.6566906828815,835.07468278785359,0.93747216747608386
9.4678961134902604,157.48090289880994,1039.6825737674401,1.6901042899142373
4.624605159228647,107.44693953957176,1356.1199213471191,0.39794219797943631
11.368131505337793,378.23813755120801,1235.8961214917458,5.0134913549808342
4.4097057500568475,234.46219847706143,1325.5870093214016,0.94756282188762841
3.2275793241148603,192.26052172623585,1355.5447687036642,0.53343461529671621
10.311126721249062,279.54315746732095,948.36822775637984,4.309654420486785
3.5328431662449402,102.1943368879047,1446.6483212652261,0.26853768808649858
3.7926830815773909,183.40663198024416,1106.5927220442609,0.75348105614581717
7.9938279152084348,310.91003970966779,1247.3095544849152,2.6541677086902769
10.745620408374645,290.13093192077889,801.61614081071946,6.0952629889626335
3.9643466571457324,394.54178426276064,1495.3579488878245,1.4208552288829426
5.1032367290009475,286.10731289741318,996.62747017490858,2.0549358560190858
9.7740483824117756,243.25176208831982,843.44417457810869,3.9613204737049319
11.718264260609674,328.42976895520229,1120.7834290755598,4.857208362088512
7.0074118620234227,370.9983615892159,890.32104002742926,5.006017313955665
3.4389750255125078,316.20878401550544,906.62869711030294,1.8417978238183239
2.1393628770820152,388.96336706481389,1242.5979691211471,0.97481262596285168
4.2965602999885526,334.60155122145318,1075.0491740991633,1.9415765502837152
3.3182221778652101,360.04043147857794,1445.2967151084965,1.1008405688879455
8.776586736128575,134.23122135509115,1023.409546225649,1.3249220364103371
3.2183250462853112,319.72405089813628,1308.3260898687308,1.0408393674533762
7.0632993162063302,232.02660985821058,1122.7696011084354,1.8398947966493562
8.9426243564288654,265.93114072338255,1261.9659107904952,2.387589638066145
7.8111660922090236,296.23072284470703,1219.7867497011932,2.5054326001542173
3.9977565166005764,390.94453501167084,1130.9487809312986,2.1120163446224831
10.041245261822628,395.37342442948739,1465.042766237106,3.7114661227873107
9.1540712961580155,186.46847364637159,1039.899549928469,2.0000978985682321
9.389840039155418,320.12604923137485,924.06485087449084,4.9772135628167335
3.3105775155731325,324.99506138058058,1274.6658426158797,1.1329413983647456
3.2375380365034463,203.94785839391466,1392.2052929155361,0.555678365504645
11.275625510065076,137.16093245926629,828.17761795794661,2.2381157235095008
5.9757819382494066,112.28408808571592,1114.7428818958765,0.66933945781964344
5.0094869178093973,333.20293825875353,1424.7413827811283,1.5291955758033426
6.8858404535153337,246.90992254507177,1324.7330332460074,1.5774224138963966
8.6286421276358247,395.66205084847786,1494.2654015483399,3.1076058871321197
11.5562325704697,239.4920368580959,1171.9896681180708,2.967970731430265
4.8644622688205503,393.37509372215209,1261.9970031608059,2.2029818498842517
11.248084293120272,223.47280065821798,1011.7361967965496,3.1888337214914673
2.2485949138625632,338.10464516799175,1463.2749197661947,0.67568474091580588
7.5519804232682466,125.44578169354962,1056.4348419895755,1.0175888503244455
8.3397511168108522,266.63851304132913,1316.9574988806401,2.1171652297080485
3.0589740375075332,340.61793609571725,1082.1981428833574,1.4050286316832223
3.4033959706391261,377.4105001659666,1193.2732510440997,1.574379237389173
6.1911431931630379,346.7749271852295,1303.8477745150824,2.2432286486783029
11.662319121431818,111.09121816035227,1156.253906225948,1.2395976746668149
7.9604255323437281,211.81070239202026,1434.9604288366559,1.3784929897716951
11.330232216002113,114.60954169415538,1093.5106915494671,1.3265412158891545
10.043609156129708,132.78468733436739,1252.9502587003276,1.1905717650998675
6.6738160155529149,302.59168860024522,1039.6537033100378,2.7398525731225511
9.8476344925218733,313.97745889350949,1085.7096677617092,4.0064872484830412
2.1783678397698774,332.1162048254879,1108.0350757634867,0.93240580524053074
3.0914399676573492,359.63696441669885,888.06491281859962,2.1039691201176964
10.294286148827364,321.82944054295297,864.20657534130464,6.1083038710654902
9.9681708832516165,340.26147763198958,1267.2429462027305,3.6589561593426092
4.3264074196643367,114.68911294698377,1258.8624168401366,0.43366842026484481
7.3076959059905349,170.36054513238957,1264.0367999470668,1.1383104028506443
8.060158207000109,286.56933201257374,813.83651173988414,4.3806901739840018
10.677389537760112,357.43759138744696,1028.582789870246,5.6865495086758253
8.0310715733872566,101.35003748189774,938.46689308143789,0.97232471134469534
6.1257156927368035,254.38880263490495,1344.7059957808087,1.4292294849180029
5.7418404340718272,303.18621980931914,1402.4412809772912,1.5836605692812238
6.2588208637350986,108.88218673858397,972.6762640583031,0.7889312047184992
8.5193102557997413,220.40666726601637,1267.4944111935904,1.7932716639799515
10.674906317523249,368.69046441510903,890.55396242079212,7.5416965985089215
6.5389688207629977,301.48384265675759,992.60676792119932,2.8524497958768311
4.4783956295135816,171.29750900817919,897.05814736339369,1.0570124296453329
4.3666236299758117,355.83433888957381,998.46453661946043,2.4178674423344364
9.4601428024344649,204.40942702285429,1272.3155831444947,1.8107793074466967
10.165687634239104,356.00340134321783,1437.2288371296768,3.3471459836212762
3.0527807985412494,189.68309533567165,941.76568554693017,0.76994324663990776
2.6655885695517814,277.09607526494472,1179.4553244655035,0.81854774752769199
7.9443366375645184,219.08202032435022,1290.9737708704026,1.6237286272683309
3.4617324419269826,182.44751522652012,1467.0457279398961,0.49165916327608439
10.246641904563413,365.96726865156074,1227.0423380210218,4.3549461412344241
5.1033467392407443,156.2781045818474,978.57485171916642,0.96989481985547721
3.4387193297114265,125.44347737072893,1237.8347098397553,0.38778165256076352
11.209704724874502,202.57808156369811,1024.3438131746113,2.7633672112477288
3.6553172273527816,315.2917442924703,1483.2898734841956,0.98672362202490738
4.8472008233793558,342.22948179288449,1079.7732946145459,2.2491613340023666
3.5361339519205863,399.62301102002942,1279.79940453271,1.6054969295382517
3.1549006366535499,188.90861710334946,816.25930764273096,0.9500075880306792
2.2114801633644001,222.38258533938466,1080.0430122943287,0.57341420998263659
2.5539540916426011,141.04638340888789,1412.575329325758,0.2833014452209498
3.7464147093585272,272.46157888691005,1227.1592111032721,1.0691909484548048
2.5338193262717539,399.27401117887518,1110.7600204771834,1.4219368937427732
7.9114381611097127,310.26430303619759,1455.1562496050083,2.1439899672865348
8.8071452679950646,278.56385212401153,1397.7890633030604,2.1920095147642167
5.9363045683202822,217.71072787653821,1025.5509716760569,1.5998177837579495
5.1799109695204937,374.58962808566645,1181.1838814289376,2.40559725729136
7.045262370222301,249.07497883910483,1142.876979264724,1.9632967647683093
10.750049422346086,140.31007399391845,1242.5417500804037,1.3684421003423508
10.51131626822206,209.61353895974003,1033.8778868711288,2.6730674542579851
2.4347506201279194,120.15000065433007,970.94350053612175,0.34383818005443689
3.814984095965241,160.59371130663448,1438.8702846788751,0.47928786876737467
4.3674487110439602,105.30063429997367,1446.7121496489544,0.34284417144420098
4.4938757583221181,235.98397495004903,1390.3260200333852,0.91869014812152938
7.7123265174277273,290.36207948553914,1484.7431015351931,1.8749185761750025
6.162624257031923,202.98773871367234,1321.4940680457821,1.1183997172585545
2.4925411992759399,226.11453145158313,1335.2670599933997,0.508135509675122
5.7361413845957161,387.76278185337276,1333.8130643738486,2.3511035105546316
7.2375294871763725,325.58893647247464,1136.4253416596146,2.9062083465209758
3.0167190290371595,262.25699108348533,1119.5165361599902,0.92288929303082101
10.334585537885598,185.36226253354758,968.15839330430219,2.4471788788260613
2.5196186646510426,369.09903963189856,1251.3734360515034,1.0540811714987237
11.248418690180621,170.52913506419785,1002.5240952716342,2.3055225113361377
2.9911314157987547,197.60281915500312,980.46588679164813,0.75499282653510003
10.435749515977527,372.71944432688457,1210.1729618672384,4.6445643600061333
11.026531439276171,258.86261658552172,1086.9876717575303,3.4467702219692824
11.795706805865926,322.69538482539303,953.19962615624252,6.0371047448815487
10.020258802735935,277.2234382491298,1371.2392117269819,2.5391321265961628
9.7947754077132885,296.03176270284854,1402.3989435060632,2.6207977600337107
8.4248327599554766,189.81498745444767,917.38966377444672,2.1979318091789004
9.7899635457812906,172.41161848799888,805.25492295999993,2.6671743983685281
3.3455220841314706,196.74770415059959,1035.2909779705615,0.78496102680482394
7.3606803594763726,146.63246922502674,1358.2575849765267,0.89079924330946414
7.1422287019041448,362.2943095872422,1387.4217063640272,2.5241631670429134
10.575721441225575,184.97407997503421,896.83034908123443,2.7480748973654081
6.6279936559351587,268.44681832431536,1342.0351308281358,1.6573054941888712
5.8508949610035348,337.59232754241225,880.99291711660067,3.6349192216356356
8.3956327123710999,335.14723281271404,1073.0438131095705,3.8132350066334388
4.6646331750084604,231.51587757525786,1499.0266605083411,0.85201377189053806
3.3976841095395685,242.87719257601771,934.81357626163685,1.1926240579944054
6.778772740237458,398.41052468050742,907.77450780433855,5.3021699484224287
6.1688936859488503,302.37924309370726,1095.9602327827554,2.3505419455847458
4.325699405288737,344.39153293536481,1233.7679681789029,1.6750322924814731
5.6751181011512806,370.76619076576958,1453.0305476892772,1.9442032873475148
5.6639244982624746,336.27695086880175,1486.574801873124,1.655786158831706
5.2749556441254546,155.55380348607028,848.74844561397629,1.1837070914818537
5.7946407972692899,268.65122012127165,896.5982621435337,2.4790901400499048
8.8574334545594535,130.56824719436347,1353.5165817271957,0.94566510141602
4.9687647457128534,295.87663796919952,989.44250658960232,2.1196853454535116
11.488579267153405,386.60482845634328,1419.3943416544525,4.3005279972599508
11.16348019538178,253.81961929003339,1264.4172800603608,2.8037966078249079
6.809104283000786,229.89174786033016,878.29136166647402,2.4141854061164132
5.2836120500468882,110.75282542544895,1382.7704994468049,0.46003681784127226
7.3543478983000314,387.93235669876611,923.44946600565311,5.3275412915616025
10.485604887736246,130.90080523904763,1096.4467762757577,1.4215523283157929
8.5258734056010201,112.32372799145408,1186.529449991531,0.89150324345436005
10.043918279470773,173.81998345148156,1150.5363043561947,1.7874521718942011
7.3272227606574019,119.65913017551472,1280.3140409306052,0.75540894543072779
8.3291762926762072,236.53535272352869,1256.8807144084785,1.9308605951138118
4.8815561418246176,254.82634037713373,1494.4294038696385,1.0035059799400126
9.3489316231029083,193.77098470857518,1499.5953364569314,1.3872858812567852
4.0240459312571835,115.28814477246581,1161.5215818449487,0.44342378426745838
8.9479812881849821,133.48011047476803,866.63936087260481,1.629083354298509
10.60719068325894,215.35131339697841,1309.4903092781028,2.0877351540262499
3.3210283730154391,118.15853524796084,1483.6648547516124,0.28737168218676518
8.1437974054191979,309.45691768297399,1022.8284713403142,3.5327375059955828
2.9509574822993461,162.10616245744359,1122.8462200863016,0.49791656882846896
9.2571562827142699,190.62147063509155,1097.3438473708193,1.946144475735359
2.8449321882352026,218.23773315342925,835.99340818985058,1.0050438657630636
11.35939822700626,224.98288992074436,1270.5851018564113,2.4442089082245468
3.3740793003780216,100.49821230244017,1047.3363865479275,0.35812765800752705
11.588802459090804,133.62111129960925,1351.2247122420517,1.2717674800048144
10.008841760850967,358.82936912226342,1382.4840526973903,3.5084745200866707
7.9368200446635413,100.36991875357243,1374.8615506184919,0.62504763713429901
9.8262410462954684,252.45020674386254,1091.6661986279162,2.9558976564343697
9.951148389830859,246.85060195216244,1025.0819775686296,3.156448129836956
11.460270628173303,199.92824830319137,1324.1745457669385,2.0380159018002786
4.533833538391872,229.39810604393489,1360.972603689906,0.9191200658809493
7.9007589535830913,334.1743412579753,1143.8802124739564,3.2607283862060874
2.9504919756440122,352.36111186448693,1425.1217136754121,0.96912454776038448
8.1616570002412132,178.10456302457501,900.73608725499082,2.011576169656454
3.7129130409278881,196.74713229031894,1415.348145761272,0.59946199385243015
7.649506114724419,172.7448559084998,867.2666630803169,1.9026225208683116
7.7243051403384975,243.95902016531954,907.46786543822975,2.8400735377082063
6.6598515298122738,304.97750729764391,1173.6880092917722,2.3380687972254721
7.2263177551312276,168.47586263902616,847.26293613119049,1.7935817652448245
9.6392339000658787,199.22072261645999,836.96497098007728,3.0111367495160861
9.9924471651206659,379.11538527674514,800.36312091599382,8.9930227188366096
6.9215321557542913,114.57078695408742,1105.4216617859843,0.80032768417076683
7.9959344152261229,238.23088157186987,1342.236716904561,1.7254243082475551
11.312362356901019,313.46741247903333,824.38684519594096,6.9405403865462203
3.1973358850112281,145.13620346724221,1256.5803245260988,0.41751913818034475
3.1710356590011051,114.21220600164456,1376.1891221913306,0.28698700687640588
2.8770901191076841,141.46161149155921,917.60059400450973,0.52438778856030965
8.5786328504052776,375.64695805920485,902.80461437498298,6.1130428363372626
6.186083007903795,102.77793454633702,1402.5606815343754,0.48915315729328951
9.7432141614184324,156.49659244340555,1376.1872269650662,1.2501365285192234
8.7123141330859255,109.38505387049337,1177.2592363849308,0.89242437581955514
5.3363775832823812,133.18884026866098,1373.4399155057863,0.57306617647331748
10.983665473615357,286.04478598848891,864.92925419714629,5.4273700752271674
9.625321470706524,172.49167262172574,1076.137062557128,1.8373222709880301
4.7053494091017569,270.763615129203,1316.4582892744611,1.2183646411853808
5.6419201777205403,277.05861482983784,980.21637152677431,2.2230325620847635
5.1443998020426287,354.8305999269337,1326.6302401034868,1.8783609218986277
3.5761164862499966,101.42241787356218,1152.9250230735697,0.34493341132901212
3.4778337254219167,356.01083780271,1325.1861915637633,1.2775257785096723
11.361274633757441,285.73572592809217,1125.2757465001307,3.8667865442949951
6.3790403719875322,148.82304583148726,1057.5330381552724,1.0447207862362131
5.8331982277740986,331.88121644058521,953.43245153504267,3.1146731182643843
9.2968570867737803,356.64746253717573,945.86553900451054,5.6272891514937164
7.5299306525289991,176.27904512624718,1326.0435673999773,1.1544702933342537
11.361399868384622,375.63810427080426,883.23724362377232,8.407765848190083
9.8030149390939219,236.33722908959734,860.18764507766161,3.7137386271674964
6.793695641245403,281.02733629999648,923.40395551549113,2.9721103361821117
5.7635947348082617,395.39486008529309,922.7425580177453,4.3214291874082429
11.866315449243221,208.46082359175981,1376.1753359648299,2.1183789919008569
9.1776023600364347,343.94780374603386,1078.9546364319488,4.2946759608394585
11.511946600038412,195.51973534853789,1493.2719201523378,1.7343933448482685
3.1847857721704136,339.76405667244728,896.04788045342866,1.9451864090359463
10.505336791907826,280.22017565879275,1257.4778779855503,3.0123142689735412
8.3707388399120752,164.90670856762043,1114.1106550408754,1.4542617479603326
3.2192167833511256,224.2078281367709,1075.0427236879518,0.84831217792145686
7.882579999692207,195.29069030906851,1412.5589393378577,1.2646304467273921
8.8609636510544885,123.43251792410916,1482.9169520798796,0.8045189979412023
2.1230268588860284,108.95043102990924,1411.0012711419251,0.17764643609753966
6.5431796184174651,203.94359662215427,934.61047532459315,1.8263310184452441
10.253995111963212,105.71024434524597,954.55854484625388,1.2769682499933355
4.9535902534408986,149.6463272745325,1259.2517153665444,0.6680632558255758
6.5854808179855109,317.55499625526068,1002.3585071467342,3.053799087233211
6.4231412706789319,312.42737070507633,1314.307591546406,2.0029990582909196


==> anc/competitors/data/v2/michaelis_menten_css__s42_holdout.csv <==
x0,x1,x2,y
5.5740848182547609,118.0445409084825,1428.5771312640006,0.50207853524445911
5.7220865884027132,313.3226054663906,823.60962835100111,3.5134326333594443
7.7600366234195333,374.49475044480749,964.29938792176949,4.9272128329841731
9.4709189228396955,179.85182231724013,1407.3189134549209,1.3877048432416932
3.8460735131746597,168.8874412947967,845.51646904750794,0.95998470066990882
7.8460564619080451,253.40963703151053,1049.7119283980485,2.4968737898879869
7.3477234467845305,178.1936517887149,1461.5718546342991,1.0202118677198975
8.0249216856662446,283.84534871212691,855.68656035676815,3.9833377655735633
4.6416365959286541,294.15422647162359,1056.6359563446954,1.7906750666210198
2.1466478027279496,260.17073472060832,918.12117997995483,0.8488404256675689
4.3165897078905271,349.6926773112591,1092.1332528862465,2.0331321609644504
10.89374878845612,333.22545808077723,1167.3580979931735,4.3519150990560043
10.956410428753633,192.89896665786426,1097.1087082692784,2.3373783235508379
2.6854605339665385,101.2678121864824,1000.6590295199046,0.30237199090539552
6.0404651099814988,296.13892849639012,936.87095816503768,2.7918330635270898
10.493673342838365,111.52305574490944,1110.1985772609285,1.1718385921842798
11.792674247896633,267.68325162631754,1316.0615706013555,3.0110326882123086
7.5722577790877921,146.24025267745628,1200.0582367143579,1.0508160875283143
5.1711813702097702,130.38328750297069,1083.6608023774074,0.7072815804439434
7.9999946963838564,280.72897455395088,1293.4554061758417,2.2176080700847978
10.634654530453803,138.63466324046081,927.98293430826766,1.8677835925499295
3.6788882046081977,382.09846323410801,1380.2941006672147,1.40823850222956
3.9397945465266941,130.86483657578367,1489.243007744124,0.37955598846963873
7.1434339784847776,166.68657494468076,1389.6540648801106,0.97362730654430496
3.0064515530255158,192.4273071962653,1106.143742136207,0.6331541761123689
9.8428917880319808,107.00928907825255,1195.8391217114126,0.96735120690464715
6.4406288552002575,228.0125081920219,809.67439988860292,2.5247381005564908
10.121216561135048,150.39264088568751,997.17333653077719,1.797580525197797
11.071234069822511,131.99250929465566,1324.3609227414922,1.2255607825437513
8.793441221372488,386.56299768419444,949.50002787915071,6.0383645348686619
4.6648255520291446,335.26370369155137,1359.2060051862859,1.5273777529898438
7.0577931565072998,183.92493858602995,1274.7615043906549,1.1900079384540958
5.2819850650909927,154.28056385793639,1357.0819690274761,0.67750804964895484
8.8598899292841722,312.08734853951239,1358.3390116372493,2.6428245267447892
9.2155309321344099,300.17606281692406,1149.6151658932163,3.2565981268785928
10.520643556579635,377.02172755480217,1210.0928157916073,4.7613118072373304
6.0166932087237219,377.96083537474863,1193.0908335239387,2.7898303295501825
9.7508614355542953,323.06789361025727,1374.6260370531718,2.9957356942298534
4.1131211369526568,221.28215257758114,1249.457867735716,0.88521863099757025
6.3823073319898267,237.05344956863843,1116.4726524074424,1.7203945107993306
4.1093696966810596,105.44213443566302,939.99269829455056,0.51920246749309007
10.148268504370225,214.6865458855107,1101.1161425373894,2.4578338992189424
10.027730213765548,141.80212557967576,1310.1592955909155,1.2170537362626976
9.1824606531537079,102.01980564112898,893.97689985826946,1.1828833379768977
5.2448833244657553,335.6001492893655,1333.3888910949813,1.7640844729423908
9.4756763144360328,205.20539082909238,1253.4127121423899,1.8550336578813515
9.404704377310658,260.34577575068101,802.94516677388992,4.51249134688402
10.107262250434966,259.92128592470459,934.26683106182304,3.895766228836135
4.8050517496919625,379.32347653995777,978.96147756923767,3.0396154538554048
5.4954120031627545,369.47367993817409,1448.7967629508094,1.8811884296198138
11.507216655272781,175.19246899568935,1416.7955366905978,1.6236893654332776
5.0275881695316915,360.20662923778355,1021.4776581265727,2.7386207903073481
4.7584841228057808,374.60753087360519,970.63993505906524,2.9907165708240049
3.3071742595763802,176.36842657907417,1469.3343448728106,0.45111871266802467
8.6906872593709803,272.25522360123853,1236.4316884256323,2.453995808204485
2.4251228519026395,117.7048867061267,1478.5355889911616,0.20976070723002394
11.522952207230519,198.91200747085225,1107.9941848300473,2.5212831277686329
11.553665630595468,236.38643100802224,1412.1545298610006,2.3228473252003261
11.295223673398329,184.15264141311741,1308.6792306788907,1.8497075077312148
3.9672859743542137,210.63668151279649,1420.8920494658114,0.69047902977999864
2.752655132416268,172.21531917199991,852.38452199745086,0.69695802196025725
4.0759994315227246,229.21121990566471,897.75681746072689,1.3974586108274725
2.1128197051348643,100.98723245038994,988.43444276153605,0.24042874010884588
5.7960836720138156,179.29668362518339,812.59555210119311,1.6409607408694107
9.4942358433493546,119.08055637844458,852.58958431709402,1.5413292046199243
8.5610497781125368,371.95947244036927,1288.4539848583656,3.4745036831711542
2.3696113775410694,146.32766564610958,1306.5592095498564,0.29885388238747318
11.528376059066316,170.00383031117241,1415.3639525247947,1.5737360241030001
2.7938494285392639,298.98562492919848,977.09460346081494,1.2318386038166127
9.3961023999535183,318.64983218502471,879.47375690986087,5.3386924504112621
5.503596986660872,163.71104196314468,820.30440482614415,1.3722337875953694
7.4799036741551639,298.62631694772062,1311.7369927854477,2.2047898009658895
2.1498326389095492,274.29469964329962,912.21385969816424,0.92439251694891955
10.812181689112036,311.0112767165852,1434.3517606603987,2.9934917144770261
11.890214072588325,131.90017799157863,1155.4325818929346,1.5322635087609027
9.6929706933218203,202.62172788259949,982.22803969166216,2.519228539387814
7.3387865544560231,179.21220233862371,1340.0487078558624,1.1329761724982321
5.4582181751283052,194.36231239872757,1005.2807190502083,1.3082350793779003
4.1592474320519344,264.35740058539307,1055.1464330591348,1.3904186760015931
10.687358521708685,218.73813315975138,1036.6645217263588,2.8581213225609803
4.3800899700311788,139.05323116644229,1295.7380841309762,0.52656145844008539
2.6634641457607637,269.32763677686103,1122.9678216320765,0.84033591288736609
10.631443792696617,351.66662227326088,1182.8859585700693,4.4978789174012146
2.3207381838815939,381.29633944052938,1116.1558854780317,1.2041606849708872
3.301041962936158,185.58070439994606,1410.5307442135636,0.50010994148682564
11.498168661882056,108.54581554167072,1309.6443620008722,1.0391138165298435
8.4413256546116564,264.01049767248725,1121.3848991518571,2.5993295149052589
8.0207373554347647,215.04674917418504,1204.0300029389405,1.7440472199102308
10.773656970672857,131.31640573568833,1485.1230622548997,1.0450221257262133
8.2729987048534319,389.26922004471817,1306.1300885256433,3.5124454145424777
6.2935424584740716,255.62950795215755,1308.3102140743165,1.5283030766871897
11.594553324802433,395.22975327187345,1136.0689923533903,6.1855692950883476
7.0510873984121645,362.50003587804514,1005.3537135585116,3.9760516640835384
7.0139434748074603,282.02604529947826,820.16727832479785,3.6758282375678104
4.2187944259798744,138.23984011044999,1028.5987869703531,0.65502286349022576
7.0649184749971159,256.4066668378797,987.87805717410583,2.4765045107542774
4.8435257592953898,258.2156928517486,1180.6667271388503,1.3558165293275541
4.2672921035114859,178.53355475577348,1334.9956537165258,0.65878062852711194
8.9516736779117565,192.00229695464395,894.76464405076104,2.4456943586256332
7.1289230682622353,326.86933464030483,1166.2719331341073,2.776053283854591
5.9192161882629195,228.33891637244992,990.89245916261234,1.7724491912486531
8.0543747940856996,345.88103320936403,1048.1424756754752,3.9669776911726951
2.1041712512886575,181.97262208231939,1426.4850399421512,0.30767194799526526
5.1276016554762585,109.72985196143119,917.1523868294064,0.696848237787419
10.319959584003641,231.14222752911797,1447.2610075510675,1.961468308395022
11.678734945786525,100.99947411364626,1101.0284881611424,1.1795118654238164
8.0717040736387133,129.4204360337331,1491.1343304255463,0.76715341236358203
8.252840340963937,391.87835820007507,1123.4634423549833,4.4206881651232441
10.174192945073917,158.97646133114836,1207.4926824708018,1.5426153250639645
11.261044546383509,388.62262785723448,1083.7779503507941,6.2954228823781797
8.0749425024030685,168.62620136739207,1036.50980759361,1.5689279883521763
2.564693053973401,220.45798914536874,1262.2971691098462,0.54270091231676354
5.1749791319429903,246.17066885522203,1038.5853346080198,1.6076533275819478
10.53157251378429,302.77371428075696,914.39635744037309,5.2134814871192443
4.5582471365260684,224.51386863187571,857.28353302118251,1.6173178905302332
7.3780067916298169,383.53557429764317,971.28973018777208,4.8144756504769406
7.6405833667604588,339.26278827618785,1182.8118552685553,3.072928082661575
9.3546168667703213,366.13567276807839,1357.0321077962558,3.4565256457958387
11.423149545382527,194.23200167141522,1082.4058961242579,2.4980932399036737
8.0325401504590097,244.63977149876473,1295.186132486444,1.8705302877975434
6.7558337435529072,269.55467242325329,1283.3010867899056,1.7963728659174527
2.2968080517798555,219.53938992737633,1373.7491908578359,0.43687017564878172
3.4697904920543658,276.85870425133567,1142.7647406536412,1.1094064012361913
10.182984809551671,357.86609589568519,1340.6960957280153,3.707808083779506
8.7333858937412607,245.84935149673933,1136.7984863661145,2.4098988082656962
10.322294236362776,122.43401271292279,1014.4512516812423,1.4167886544693273
11.508344513890545,242.55547234455673,970.89845683872295,3.8325514200006245
2.1690577780266578,254.18923980119973,935.55204545566539,0.80918879502365748
3.8779133478319388,187.74266413683497,911.49334524624942,1.0059400318598064
10.741635200694809,130.7230702762881,1022.4665450323962,1.5746451451262042
10.015122275291104,273.27375993721455,1234.9048255659031,2.8460708251042814
4.3778425015915534,161.93612292852907,871.56387977675126,0.99901791419229646
9.1393360168642008,335.84287279246195,1173.827032209314,3.6628148979036226
6.5119817711145229,281.4460545241426,910.41722157922618,2.9139198624868152
7.008136718250479,168.72399560900485,1122.3818594738846,1.2399004650214211
5.9024032698286391,287.003302140286,1239.8074593648018,1.7779196450391532
9.1603927247420174,382.26154107978209,1468.6738384504965,3.2231463582752879
7.1789968722027035,183.35619537308679,1160.5120694807167,1.3470865682350606
9.6699641949701878,398.13858078667425,1486.8228637919951,3.5363657590568609
6.4351328189976407,156.97667945638594,1412.5315670938562,0.8045572453529708
4.0527733365772391,383.87886842526933,1157.0358442206084,2.0122356664103873
9.6040928303796544,181.02670428140024,1017.6103904730405,2.0782108250411007
4.5272275953328247,341.8896251979877,1462.4994411180064,1.3812230838649004
7.3527902532712996,228.55931015922366,985.22890881488661,2.2209808230949126
10.287604149864706,250.43953917015313,948.1057316523121,3.6929162832022384
10.457872848676262,164.37717389521936,1035.0843722023337,1.9742981190039681
2.4361665111277602,395.84075014577087,1407.1807664424578,0.95352103516679287
11.54914685528639,297.75076923880067,1185.4338409580964,3.8738683543362753
3.2815524368584654,145.42908610935655,1160.947130915687,0.46994061243222102
8.1203668375745153,298.75886133141961,820.42312684581304,4.6505611182605442
6.1858090425322017,397.74841012124449,1008.030721111192,4.0315697631638026
6.4297498399331614,219.84191505982682,994.49006212043355,1.8247362025329026
8.5869402046798431,398.15237270856784,1030.9472940581386,5.4028730342972962
3.1812112263174637,131.726227774508,1228.1558604766294,0.38219411633738981
3.3630552344545643,280.48839246091677,984.71550147498886,1.3394797564525212
8.1759274747919779,369.05157117206215,1142.9517685050128,3.8988733828461317
5.5565113208334278,101.84929096753902,997.56639933886277,0.63181414421011683
11.710808224423843,178.41382728283008,809.16516760367108,3.3125099898034502
2.6917125066969665,200.20129262436041,1301.5296313946171,0.48930396526035852
2.4423459212653702,328.07104394641146,815.40933169158927,1.6441617583036261
3.3642034995476546,235.25793090984558,1071.0105564441908,0.94699738927798072
7.0053599374604394,226.79636358031894,1050.5519842427404,1.9287154096862558
3.8290877806092745,176.77666663549064,1197.6177339056683,0.66307420010136464
9.3013392832700656,388.60153155028416,992.66537545817084,5.9836633617468173
5.6221237489103677,353.55575686638957,1138.4558321244281,2.5324678642552487
9.8884908592458221,232.71368010082125,1183.3415365103419,2.4207023631622882
11.615236170026826,310.46254678591322,1040.3299922526428,4.9407544140571833
5.4440003215248227,288.57330708758047,808.90850621258653,3.0191945100197843
6.0888024763876052,110.11008409776387,1241.5719340723354,0.592541898557852
8.5491163604701423,129.8701065886502,1092.921766284001,1.1528713354008984
5.0119956542349779,313.37531822836024,892.0575191705301,2.7141593962071853
3.05333803154502,339.45037484111037,1406.4565176895117,0.97136904625284182
9.2692826918792228,280.28412312909091,1376.2345503331737,2.3705750797113687
5.9667021196311349,396.59065655336116,1336.9399615456614,2.5164460679877036
8.873553465498059,353.62841387802246,849.67563502702751,6.3258909710197093
7.6518678889502292,134.41236207928191,813.01621426306895,1.5156200984751518
11.992794482103651,156.1535774413571,1408.8964067953361,1.4948940181642751
6.9178941367890472,179.03579451053525,1118.8621709084257,1.3178505139075181
4.3285042401278648,377.19267812655357,1355.0881156095406,1.6695855651176168
6.4665985506637407,223.4314542251268,1204.9059022223312,1.4721132282284464
7.5681520751728995,147.21534469170905,1288.8328947435705,0.97593814703990678
4.9252269707318854,135.39243560333225,1327.3874652847726,0.55943058390505529
9.4283723620543185,358.07668886520605,1291.423991828575,3.6171748137843309
7.9338963056321337,277.50503387789911,1222.163815170602,2.3306787664275017
8.4342922930147246,379.37349379539512,871.62865518950207,6.5001795528778716
3.0947011998377389,149.01589368431104,1373.0071397946213,0.37676712676274249
11.508616554048746,175.6238169106945,1001.7318320878902,2.4466378844540215
6.4977335927322768,332.3366354065214,1187.0302193274056,2.5265603493479176
2.4764201374019903,174.61294844280047,1106.2763325520893,0.46413224899709282
2.7689668627876731,248.9415347969971,1267.0240592179503,0.67706776620730558
10.371285579469779,287.73099776923686,873.98257607742073,5.0902043735937186
3.8845495229095697,296.32234042246705,1472.053805291293,0.97903206685377353
10.256134940702797,208.92322057147436,873.92159185966341,3.2221804367377294
10.306036331890152,367.61701494759632,1369.9879123817309,3.7797130004164803
9.854251712950461,210.4117137463744,906.17214890025355,2.9801205786464036
8.0194516582982907,322.26907239180213,1115.8762096028349,3.2565499046456416
8.0424209076332218,354.32938879890128,1421.5109103829782,2.6702730763509344
4.6901568370577991,290.44079526957131,942.2890636246309,2.0897698863749863
2.4174277214676225,204.9190148430354,1252.7973885631889,0.47274275293869594
9.1065490048410034,131.25940818273085,941.35882252574288,1.4755228948435513
2.1491292673490996,381.80234306597936,1222.6059247836658,0.97590282399756512
2.2134523645880568,166.55163409926411,1154.285003395416,0.37323241249378858
8.4002413886828506,151.02160597992071,1466.700977996092,0.96423032246361806
11.513649265961265,153.02237534997934,841.75099813928534,2.5581134590988506
4.2638858142988694,187.33018480747543,878.9252756557164,1.1549453259000266
2.0713559591012336,275.2343945403718,809.5118664386149,1.0670642751513961
10.620478914309347,145.02744375806208,1413.2546433962268,1.214499191365815
7.3843390682029764,326.53825664175753,1049.9260258259924,3.3333010433696035
5.2893855018779732,267.58549295963854,840.01573097445942,2.4725507720941486
4.2795531628679546,184.01818826170887,1275.5535636117636,0.7214751233766209
8.6987361394544926,343.78685509343762,1443.7640954572842,2.7187027430508475
10.108276259744699,303.47357688135855,1446.7618159034087,2.6831333061499993
11.87197362394094,371.65148912423246,1453.4251436637032,4.0787059822228935
4.8818686102194926,256.31871341103721,1195.3107061240873,1.3326144322037707
11.40784348844293,206.83531489136709,1490.3094174364928,1.8384047605515015
6.0058419123028717,256.7021773348265,1333.5296672962852,1.4317174384841209
2.1986622662506656,233.49591931203912,905.46440904924748,0.76399217367418715
3.6223561938826991,177.86844201707498,1478.4166638433264,0.49540866061242739
5.1595237988502607,149.70022603550325,1241.6418556399842,0.70734722258296134
2.8913873359706037,221.38189668322477,1309.0626318699608,0.58850064341089425
7.0805406380240123,226.19904037088469,1475.4037907533857,1.282104872830236
2.705511914957544,332.50724570022788,1057.439245956816,1.2409471712288462
2.5372132719527745,234.6232940374303,884.58828742733533,0.91587907286560677
8.1400210804561706,269.75863068787987,871.56381936572643,3.6487570757881791
2.6210596767688936,172.53362050838211,1066.5122856259381,0.50585202225379844
9.9008638543090228,198.32677932305018,897.64089769203565,2.80790332865128
2.056221046316983,118.87961359020649,1494.7184893924107,0.17766816139694183
2.3733696242591611,224.81913488771431,1117.2221146225979,0.59791251016804159
6.6346743643557442,279.38919497069185,1424.3092212480024,1.6190269075624193
10.854495632717267,240.04435488273305,1411.904146655881,2.2234403979255664
3.3665573319021798,276.76469961062242,1448.9022542227021,0.79491031152415126
2.6218435038824954,384.13667757925481,885.22983996086305,2.0098982151889357
4.6979919458540458,182.51094961798822,1344.4272608828344,0.73794899255875857
3.8638769781068607,218.54124921691709,1094.1415739077149,0.964385779452686
9.1798776170609973,316.47945194576454,1030.4658113989155,4.0690450156524127
2.7913112187637128,251.46765143840923,968.45500801017931,0.97899142876438205
8.1693304485095304,103.78476061727451,1462.8208496730585,0.62386275966448734
2.3457586283258793,353.26111006443955,1420.2442108866087,0.77664331923074048
10.460148999655388,135.64730806159915,1311.6163687288897,1.2065717553158659
5.7959128438690728,393.29145989074891,1411.0572821765786,2.2396930353244255
3.8028253759452384,305.92901717108111,811.24618438404752,2.3023057699637977
6.6695406025956281,300.61374914336477,967.34783490908706,3.0071293014928764
5.4665997056030022,161.49124130893753,891.36757794523487,1.209530886102437
5.9612063154081198,273.74025031721362,880.83041697230362,2.6879402741165972
8.026702290176404,244.25411641165755,1442.2971308612157,1.6364646777622123
8.49251456520898,132.64599090904872,1419.7554345655344,0.87521540251578112
3.1985317241950941,155.4530313097232,809.4015742027193,0.76033727373531579
7.1006368704287697,164.40920784322643,1476.7221138323407,0.88958210935958293
10.591016153401549,327.15073326622866,1191.7946832689136,4.0072664599214853
8.4159490344015317,302.0688244592676,874.19049934094789,4.4434531029724171
8.2141396214548816,323.67010404694611,1200.9535848331991,3.0305727671398155
8.3168503595613217,141.60828903031475,1226.2344336210426,1.0858441458490222
2.9942829393772499,323.33142023373233,864.96685360215463,1.787449076862637
6.9764600604387024,202.52687857959273,1205.7304618628038,1.4084087249287369
10.355140000400516,312.85248935391041,1224.2323340626394,3.5546444718326184
9.5326985986421384,384.4297603910598,1275.499769650673,4.1126432267663633
8.5527279001208516,350.92404787241418,1411.8168812612325,2.8290867848305474
8.7700671159118642,244.35394249575805,1452.6256632130821,1.7736080709173716
2.8295608230127129,232.31610116567782,1295.0841138745034,0.61852871986424729
7.5301808461450985,292.94622669383659,808.47475553689401,4.278983493214132
10.127704976759697,253.14788997196268,1486.6567658970976,2.0784667181275047
9.6080989326135278,324.13110329064853,1402.9394420694894,2.886781271156047
10.93973951024935,168.47071708266878,824.78025977276889,2.808165416024679
10.794943850446531,171.29185500912433,877.28429815627442,2.6191299564334294
2.8985797626531555,244.35805735052872,867.08121929277195,1.1374096278486825
8.9252253059806463,168.92556563580877,1316.5120136534645,1.3137997018387753
6.0133849712334078,216.00640349248056,834.08243937125508,2.101569362101309
5.2999192099810841,232.76195652119137,1330.2486557663965,1.1240405606444837
4.6823989392563332,371.30961352423276,1270.3464933357143,1.9338692099773664
11.722627735050008,228.97425657573859,907.04035652724701,3.9585815762492289
7.3868804204619227,368.71853961729596,1434.8414963446976,2.5547520047040297
8.4086973997431116,212.33591003246821,943.86572658548971,2.4407322492680534
3.1662105690828453,203.99649388451155,1107.9289832174259,0.71453992705765434
5.9232237223072461,324.81112992830941,1260.0392844265705,2.0571760813733722
5.0625179322601603,164.22571925637035,1163.4305086526438,0.83205730946909573
6.9535064937086659,355.77086350221566,1365.5660906339135,2.4498580931719482
3.9905981679193721,281.06373347168642,1133.9464346721466,1.3150840300571047
11.170261160323594,285.24624965718635,1114.5086808580936,3.8423000775030771
6.9860557868947826,151.13231933743634,898.49276006453306,1.4127303996274352
9.9992813476372184,181.10817956523127,1126.9130365418725,1.9147201755973584
11.825071383794098,166.27502451241304,1479.1669803841767,1.4976205965827756
9.9154942280280771,284.3249312686869,1371.5939735588881,2.592938918725022
5.8627764190972158,210.10181406068912,1368.2724392277896,1.0635565557595068
9.9147397214723494,282.44387083596291,1040.0602736005053,3.6962735429766598
7.2126551093945945,349.1236447494187,1318.6788142669129,2.5971791180954784
2.9535619364833217,322.79368325698408,1361.5822833258944,0.91779129665250125
2.0639889570773908,236.68241665823612,1127.7511376635282,0.54822920253093244
4.9835548591700078,334.08526098285893,1347.4071010958851,1.6430438581709637
3.169348793509859,363.33975525629518,1462.8912392596035,1.0472910379449243
8.7187350043279395,309.62423817177591,1396.8718156786895,2.4829042983261722
4.0694449560583328,221.22441017141153,966.05656404465412,1.2086757472103427
10.454103479333121,309.36217211251557,1418.2587314227894,2.9165066233653851
9.0439671440275369,313.08413210056483,1356.286058988168,2.7142612863856028
5.6334986156328348,259.56005046937094,925.34212038747546,2.196260985479308
10.322250274474577,284.40995032269325,1298.4301694749824,2.8951599113437596
4.7013912515342362,303.7519970762288,1345.7753341264697,1.3704654501623521
2.6386191632157754,109.08667833188804,941.82794672905425,0.34565141757907192
5.7682923569780087,338.12156439702005,1479.9138813629493,1.708177578934416
6.2948491618400819,309.44189580579132,1486.6205625969101,1.6547106343347704
5.7086316384031957,354.49088715482668,1011.537230764639,3.0799317485273341
5.9827383980475179,296.53345660036121,1278.4377266353633,1.8067770466519075
7.0875344406360341,378.02757447548868,1499.9387146554027,2.388142302585095
2.5125201949346527,124.52906899757687,1353.8990233187376,0.25450581382200055
7.5490465345409303,377.10798485102396,1265.4081143618182,3.204779141206624
3.3852489190337955,307.78197027309682,1478.7115954247529,0.8898216936224036
4.5179818054193657,158.75084719564663,933.46387202602205,0.92580531917851872
3.3907891598159869,242.12482089860782,1467.826597030245,0.66981563869188199
3.2995046562256407,244.08146012649206,1441.6900487360024,0.67246337563491188
5.1257662435570674,311.37393764435888,1081.2737026656787,2.0730361161451989
9.8791274071428852,189.20037929675328,1329.1708097999649,1.639634329574059
6.3096064091508124,149.21719566545937,946.63289848989643,1.1806912891124479
10.866798623829675,374.56320961467742,1166.3732386486706,5.1405044411268257
6.5184885410515836,231.58426380869454,932.15849879122243,2.1547743187593684
7.8085031453774061,260.86986316674478,1265.1892506106458,2.0282423823920084
2.1046403312467747,348.38664325917773,1234.9524031250542,0.8270436480446457
10.183019483660468,177.26929679493935,1187.2314672365339,1.7873310069904715
8.9887408112455862,325.01520229183524,1288.611741745787,3.0318471408909318
3.8988372693684905,293.04562547223895,1405.4432878858838,1.0270942171323201
9.3881227356376744,124.84819284765332,1440.1034541249394,0.8911503282169555
8.3933356131467693,304.38126637163566,949.59978262455479,3.9595486779401678
3.7314539608984902,298.33949780487239,988.70022651809211,1.6125484177691465
3.3192402084604882,357.56413236297345,1173.4400180423518,1.4546835690016613
7.7637443612448438,370.49327041580494,1278.12505511576,3.169143134427308
2.3336601345608061,277.68758381339137,808.82913438573735,1.2200673125827257
5.0055515554733345,302.5616501677481,1198.2032411916334,1.6909531154001103
10.982622889630676,163.66582156402637,1411.9859881464863,1.4399190578489707
8.4997075317502695,150.26152778119948,1445.3068777502954,0.98620410431545213
6.7661787829380264,275.10436173392225,1193.1899177749231,2.0274856555685146
5.0195421861288629,177.13805360364762,1476.6242166315924,0.68423347483781127
9.8960759745554014,284.08351822535002,1308.963950539629,2.7430634743692428
10.088257473719388,159.419155273819,1466.4009931405453,1.2305155573318161
6.5470162926942512,288.04750746268616,1441.692368075408,1.6346900062698366
2.8937064002499904,394.93653864779532,909.6447868098013,2.2203459798025111
6.0822291939652509,348.30197918521202,1114.2869107758831,2.7656581464558592
9.6060121422215872,369.73110666642054,1293.0952825456654,3.8464146571559592
3.2421223608741494,263.58338774225393,1008.76719780811,1.146790340598784
9.2511044084121394,241.79638584560237,1227.9296540054152,2.2683380464473539
11.774274708946349,327.15743335104366,1230.4390072110143,4.2644969241298272
6.2068451065645132,204.71753706747793,821.53268720866788,2.0600175642319436
11.14653079610609,271.03729678102371,1128.3386668005783,3.5239948063935986
9.6701685519752782,373.3164394503433,1162.78203127898,4.5727552031066798
5.4279495112650178,156.14171198114082,1116.3665086698888,0.88263637031531361
7.6879069084092535,391.55488297328696,1479.3608179314097,2.7672559903321314
3.9541886099824857,262.1080387658381,981.50036781693882,1.4406945690396766
5.1871944088755466,226.31664074050664,1192.0592936728788,1.2155913481920733
10.349436355749603,178.98993792862603,1162.8539892139092,1.8828261572235738
9.8795686353491838,233.16543977213811,1482.2470380548039,1.8442141560546141
10.560637538484073,297.5279969664997,1193.8718010651298,3.5054465921969484
10.211707539655196,372.39457257454768,856.53921944630395,7.8546452781362497
8.788480843422958,221.07472501986612,1243.7896229853811,1.8997581727489461
7.5581056013653942,133.40181759311221,1427.2721719951755,0.77926279194237802
3.2385103321090938,313.01272829657898,1008.0724790786844,1.4584285070880347
11.457533587920759,131.06847079181867,1387.1119745311169,1.1955966508675704
7.2545401674143433,183.3927790834029,1342.5116074164557,1.1477945571702983
5.7102198685314134,373.85808788583466,1007.3522386452332,3.3698999097272795
6.6546973897758868,325.51762558686266,1127.1375933127113,2.7023045589350638
11.657350129452961,196.63294293776789,958.8017789737728,3.0074951302548674
9.925837421515844,313.03348616271813,1340.4275931419745,3.0242722534948361
3.7169723674588901,379.99038477912126,1456.8619857597914,1.3115897557683089
8.0360857684619624,378.91157307276046,1071.4630301367788,4.3967359664280856
10.45674634064788,118.01891077829151,1349.5805931365676,1.0020560326666088
2.9199127395888573,257.22749617610509,1212.2256698768681,0.78647463811014118
11.142062416530088,149.93839022504383,1154.5295319498048,1.6629878894345282
8.9030512736650937,345.25653358997289,1329.572421517174,3.1228152047737145
11.574486434772515,227.83519822865122,1303.3341996809513,2.4519552391032029
7.8914673550264567,379.55657429153717,1176.2585994732406,3.7595716098803846
3.5470270253375809,160.8649876364849,1350.1677786209702,0.47977055372491018
2.2001758690726598,226.1448744655537,901.2423409437647,0.73701727590416899
7.3087003784604656,374.68425409307542,1037.1012713045943,4.1340347221466551
2.9225651155213574,219.13053988831075,1217.5911177108933,0.64141067343846181
8.4498063153130509,285.63856537176042,1272.3605258425177,2.4460695619095736
9.5699769371742054,106.9897176416918,1016.6780490193876,1.1255383794965481
8.5177246156753128,285.6194635590615,897.33072575526762,3.9770854091168713
5.8990965662254844,152.38423823301468,1002.8083469285687,1.0570365154465224
9.7240270235849593,204.78385902019789,1123.8564103753902,2.1666665772687557
6.5528188731667116,105.80249631371723,1427.6410553756205,0.52450020459738267
9.7275286661012625,221.06901801657881,1278.0931863056342,2.0344428012691003
3.4977684779220501,295.93628474121545,1163.6932302695973,1.1928646766530915
4.8128701544540817,241.25870616688064,1482.2505416686968,0.93566032684111677
3.2449299833503744,185.12836420703763,1003.2080232412379,0.73431550723706585
10.409515735274976,129.0648711322809,1304.3537016259868,1.1431256488316555
11.436621608315139,101.57502324630178,1464.2495077447497,0.85249640977268226
8.0087356714185276,306.91787926512711,1369.8234841537503,2.3125517040850614
6.1596398742139487,190.4437703051268,1142.1454328359616,1.2325974489186042
9.582816412917591,220.73798285272579,1361.7898744716408,1.8538083855540208
9.0832264579773998,152.83152315652788,1416.3347549326847,1.0986939327388241
5.4939961534766937,126.03663948750912,1377.9415139172029,0.55311296144361422
10.950235189386442,158.32911051519528,1248.1276514668459,1.5908821055621731
6.0762149192023625,201.5825704450211,1080.2277794626925,1.3940314127002358
2.3227505110250384,176.51738595321956,932.64373940412622,0.54224515063706913
4.799886950254078,177.91927673263331,837.16958255569932,1.2953993453539796
5.8447389757449004,298.6746387673258,1352.9110862196667,1.65586696085921
6.3843255753043806,189.97316509991873,1300.4491126990058,1.0921898301275101
6.1376833949627727,179.53948325235032,816.66086268954405,1.7295864503425853
9.2752317531269792,346.54828012940538,1390.2653261217379,3.0796810535864503
9.4602692485741304,129.03971389987052,877.66147904941568,1.6306638333015753
10.596623791434753,312.29422470157681,908.67247074843806,5.5489354840424037
6.9787956059056473,237.48278470468773,805.59497910122411,2.9172825908723641
10.507821604551543,364.28231111066418,1053.921424605408,5.550458876160854
9.9496415441401247,252.32127776566125,1052.9231009637781,3.1357738578450549


==> anc/competitors/data/v2/parallel_axis__s42.csv <==
x0,x1,x2,y
38.923846379242207,1.2548184786062291,2.2418831207264098,220.14812521192118
22.505043547850562,2.7961047387888858,1.0197441962769385,93.782092739273452
43.071298075657744,2.4532350885787899,2.6810564256413167,413.28670041091044
35.171033423908831,0.77647102749027619,1.822108589282498,125.25258299884185
5.6146900464948271,2.9925866445939326,0.46547639106521688,21.329635915678235
48.805495230201039,2.6980000607693633,0.51678411822104897,155.14034868286427
38.295845397527295,1.2097710946600975,2.1099767380961345,192.91226808811464
39.517150958570738,2.5922414491523456,0.60153741568202634,120.51678126634754
7.2775680011017476,0.76604882967845711,1.5711488345879256,19.673020085936685
23.068910956882789,2.9977618261855965,2.976145980193261,287.25581590966073
19.16910318739648,2.1642118402663422,0.11162205372668454,36.152634149042299
46.411484453581487,2.1253125388969925,0.14808142550291509,84.873120848161221
32.549390883952562,0.72610181746033187,2.9799452875984689,295.90532306737225
41.315319050270666,2.7425834972415633,1.79545261898908,257.49176842630828
22.727295742539226,0.57249875801117356,0.46803892900368804,7.9582437461860378
12.134697367454068,1.1020701451028676,2.7021763792868714,94.499934129249056
28.174654563775906,0.85755468791658751,2.6531028703703075,206.60797799709968
4.127045549104591,2.4419198517305465,1.6549811980229883,21.147607840826879
41.553927427636523,0.99551056803224469,1.9031968865961941,166.98756998878483
31.951555556981177,2.7765955678272132,0.89224285535254133,123.96853660498871
38.14629926418332,2.1406725983187256,0.24650711947881493,72.23983762920858
18.37177243836355,0.59040677623674054,1.8242460657835067,63.700552637564243
48.56420319535026,0.51357458532175115,0.95479006028801261,49.395991495426856
44.762934944787688,0.62914479253599731,2.0245010353150206,190.55284672418253
39.140791356614329,2.0148129441193192,2.5251110128435434,313.12531738432006
10.537296684746412,2.5037045271485381,0.15266557735165576,26.666961398579989
23.869329182624675,1.0963820515684712,1.8275699465886095,91.200729003974075
3.1463845235742101,2.6235221073076822,0.7707135650918715,10.531410570071028
8.5601851113098437,0.64307985038315096,2.6342766439210239,60.81869520351723
34.469398708880277,2.5024096341041906,0.8356270690293025,110.40873071092467
37.493345639483039,2.8194885754307011,1.8712333863827131,250.50506697473196
48.407976889276291,2.4302709977609513,1.7052684362598733,255.13072238932699
16.965442548769445,2.2453019599465929,1.2488828501718219,60.672845954053713
19.152525595708575,2.5949505466384579,2.0651002144394028,133.26607379705331
24.008234752514589,0.60037824886766611,2.2047319406747583,120.16180426447767
10.284096595129999,1.0044552767976385,1.7441196064262219,35.434115651542825
7.3661537614381105,0.81230919826410775,2.299424487835787,40.891666532949749
24.309541385070755,1.7613274754824664,2.9519095203795191,241.99369587815642
12.118558103493321,2.3629703208221113,1.3158899249123348,48.050298461262102
33.820885739443007,2.0750296114409967,1.5922908504680395,143.99882359406593
22.420444024744207,2.6278277494048377,0.13616264602951839,62.345240288416051
41.801231606834037,0.88803248110272714,2.4084828133000973,255.66595251573551
35.312989998110204,2.3365527298379041,1.6086671944333821,168.49951979369558
16.305965427720011,0.9826037271722603,1.2830881480456391,33.14218828766915
41.780730268364849,1.1768968782945006,0.37280869295924779,28.954916218249522
40.433453517343288,2.2747617432032596,2.6800036228586519,374.09984671169042
19.98644057247855,2.9505119622467046,1.2455209961176137,100.60236595303721
15.128077092581961,2.028859014942674,2.0794866348067389,90.326302527274152
34.442279694773802,0.63625078747823904,0.53318505346763723,15.368569772130527
7.8478716968561804,2.0407724248188321,2.8884939256689943,78.551686437119059
10.795501921280307,0.60587637895041779,0.61748110928330957,5.7012923518418424
1.3607512177992702,2.710364278417043,0.67867177940852208,4.625227670505371
39.559294497604782,2.2739457127515519,2.5910502956173698,347.4047111752385
33.577691973009571,0.93281961605625807,2.7464899580116007,264.97056832602482
35.553103552690423,0.72930251456049522,0.71522748181757401,25.751227165371102
39.255722520076425,0.95883307220079739,1.4624225757070011,98.391490324906641
23.486873001378658,2.9500679488854811,2.2271352232322066,198.25954527475324
28.868318601691794,1.6464016061462245,2.6472606280513249,233.60948181445707
7.8500529082552148,2.4602023708535201,1.1992528156081852,30.295282129979995
6.6119736032626983,2.0910208552694423,1.5993565118633448,28.477033331456894
33.751745127733109,1.9310328748965935,2.2509775905072313,221.35931166789555
24.083714101013495,0.86282563666262424,2.2202943322931068,125.89747466305161
28.696569217578251,2.8650611338952379,2.3705843770756463,255.48843714417234
38.484944013385253,1.2533565812867948,1.7528080740604266,142.4211258006888
32.101197680028946,1.9450430395188554,0.40338378073384806,53.801461084077815
28.125390632241796,2.2494398614726654,2.7215225435463162,265.24146980347308
28.401150876525264,2.1230828881132719,2.6101603640309818,244.70231383794982
15.893554805067998,2.8514860242387963,2.414482563873166,144.34709360810555
2.510073893829031,0.87109747480014499,0.38960118376611552,1.1428702955004433
22.399152072385757,1.7708818461173552,0.69275236453614464,38.847181926185392
11.51464896815693,1.510085976851915,2.2564410588121908,69.130153893542825
21.01790354250717,1.6854218237065453,0.16710627428764468,24.46869012851668
42.816750590140138,0.79804381549436154,2.9397514377511111,380.93583830681013
12.463034807401696,0.83523652468191334,1.193719573031474,21.237191276832831
3.8568343427642349,1.1951888644531434,2.1860063477033886,20.6341189670683
14.78781070907783,1.2617615094020782,2.6739561566153256,115.15058759609441
15.386094130567496,1.569758034203375,1.2444266756352387,38.992268523968015
33.43390922161786,2.0274688675915709,1.0254842169390315,90.133468935239264
28.294575464722637,2.0865727935456575,1.8653492738049156,147.72717599538868
39.411012246214263,1.5295272414639256,1.7848691838693471,162.43404120431029
33.551363476041992,1.5219577735717427,1.2865059351119117,86.617532170127973
20.912956210563454,1.0440713167424049,1.8451467920163545,80.318313212907782
40.886998848635699,1.9707656210225206,2.8126059717428347,386.96760845779278
9.1816730754774909,1.2926022782930948,1.4561567442171299,25.605121983532541
2.1128915835591635,0.59014958569340925,0.67055232417683075,1.2443896804511665
5.4123451780064462,1.546000110392151,1.1938973503607113,12.889161335407056
36.395608179226066,1.6853316877254259,1.2429102495200439,97.575280616975036
23.631984282317983,1.0639821705105275,0.4802152097760376,16.150803978186993
8.9023171726464874,1.9311448328052891,0.57232735160820924,16.19586761869131
25.551193980064813,1.9144297510798023,2.0852300128416639,148.55977031268353
8.463293032945252,2.2550054527759285,1.0844854872058178,27.16825908954354
35.119698378809062,2.1198712055030251,2.8692053363818419,352.24638964758014
22.861657503127503,2.1310826413025792,0.80643056153996151,56.398235402576802
19.670040078727641,1.2905353795601078,0.38688106480398465,16.048187429324393
15.774092368245951,2.4685805549648849,2.2851632327007478,120.8220861210404
31.883847062825534,1.8728609589991985,2.6550045505618232,269.48522246917287
18.728817917116132,1.5785454879497252,0.90652873492731478,34.058667971106701
5.2948460464889493,2.0650312023526425,0.6860554947718861,11.523775414516527
6.7822892039052505,1.4016433361256357,0.63872179112615279,8.0967452984739836
48.132985562926208,1.7818481115168956,1.6138356739628859,186.48926272484124
45.520453844672744,2.3417642212055507,1.4584082596156358,196.6710534111254
35.285649556726732,2.7160072168092695,0.85237553557814916,129.75317157512981
14.02762811151646,2.8026429932379791,0.23100203926933652,44.822270267753737
48.48964249003847,1.759082312957748,1.496324886946214,168.58570510684237
39.158794294323933,1.8006877868514226,2.8820638081432643,376.05295991467352
36.127619268790788,2.499676026909591,1.9923056821827234,233.69634731877494
23.018713605045644,1.2861267293605032,1.5369690142229935,69.606806826284242
14.339836530412793,2.5934559058626716,0.42100701468588675,41.121665504557185
5.7231571455214656,1.7353541162935586,0.83206524259380299,10.856337666177698
45.227517430648241,0.78964181083817098,0.95484445376617388,52.51555225455467
23.333038201846943,0.68014786768235924,2.3179303025609794,129.68132421958879
10.915804874966286,2.6049830275986579,2.6424613120673959,105.85030242769759
15.991874583381973,0.63891979226719475,2.7147613753426714,120.47025708255573
29.381758878152901,1.2015285903341397,2.9552489639271871,273.57252326857787
9.6618663640223534,1.3353251012538645,2.9488633810031439,90.908814535411949
42.974099920526399,0.93248611297898454,2.8636974850271462,367.36733453981907
38.167456961925296,1.2847334245049731,0.30828420745836471,28.826168104059686
36.253684841595906,2.356731416812714,0.49960125419063506,89.592810562927752
22.172558948980083,0.53670710890017692,0.9829529267804954,23.977810219547621
31.738133194419717,2.5679335613017162,1.7034049367869384,175.80708845475664
29.620800476724042,2.6413700589363955,0.38123587724588992,86.968895000145181
32.842483476186175,1.4306539329788706,2.552811177626213,240.91778406974606
5.1377717358545656,0.88403224765158694,1.8885929193241964,19.931412181181564
21.374562706359871,2.0021010198627023,1.6728567666763945,94.086831395332638
3.0390945192327314,0.79918138966223584,0.57940283776514434,1.7966640720163851
25.205550142981426,1.4122984026956313,0.83444087576057224,37.660275032878701
17.163199404306482,2.8960729522524309,0.56490487244854837,63.057816580048126
8.081685254436298,2.9886611814590927,2.570606157604916,82.278459916608782
6.0667454184050307,2.4302622283864639,1.7942607941775328,33.863611934931328
29.794584036707889,1.2774037748019156,2.2318753398069369,167.86184309700673
9.3590554583074184,2.2191626229152313,0.95849530243907455,27.034439785631395
46.330885800463065,2.263515913710032,1.1766326475560038,159.09405831582134
29.471995845319352,1.4696042379091243,1.2740793968369482,73.301951022185364
17.996620422207016,2.1022215864653986,2.304043418057701,127.35039053486923
29.954859082589422,0.52681911243919055,2.3398236642562473,167.32155623021754
2.1173896804551773,1.0226441465056038,0.69975922979069194,1.9225546808249292
47.969401448830823,1.812720757418153,2.8304626845404872,447.35791898553612
24.632868410202111,0.90937826064573968,0.44990047858669058,13.134195407125656
39.354026135264021,0.91476716969133409,2.6987540390285281,299.79869377340668
5.05376999619949,2.5907607263755947,0.39114737238444697,14.341652796631742
24.846258211069856,2.9728325067090138,0.86716545233880216,106.51762748971925
25.044642723371524,1.889923570071121,2.5547877545970752,199.24678533095562
46.953496293774158,2.5976743272042837,0.6205270098036535,144.81484350453007
29.014674566427693,2.9758041608156813,1.2993470007989125,151.76029173934882
24.200980651790736,0.85398972142193674,1.4045919698379661,54.805491884778647
14.081807491502785,1.6206140331358778,0.8112510217673079,24.061361377824706
17.246880869785056,1.4814317896047997,2.1597110838743609,95.5858015577477
26.512947721105352,0.70012320911546255,2.5688704832663909,180.15984281444148
22.506661554947289,2.3883254319868614,2.6362679055811582,207.77132235965121
2.058991914136191,1.5844475683064825,1.0840342226360267,4.4872019176160025
41.488304285523533,1.6733173354760031,1.639466143434662,157.9810568234592
44.911877820148568,0.87668243453310046,0.82037857121038926,44.033843266065773
7.872205360931928,0.95231663057717031,0.80990985449542174,8.0195475264196965
28.14777103341342,2.7677590553905373,0.5676367822705799,95.319825527259212
6.3202113156367341,0.61162272243569715,2.8260551313417928,51.422633169075787
33.93976455895077,1.0821307123592656,2.6751676029561819,258.78814079466338
14.780455408111408,1.2301483257863208,2.3543402686503074,90.8735515869122
33.311709099903183,1.7254938560039661,1.6012184117344141,125.07987199989708
36.622736100057246,1.9661129325369897,1.5227629549844286,141.54859785063391
38.663727103965194,1.7332249396266666,1.636262431929244,149.97591009885309
6.2793063518389314,0.71028833639220501,1.656047239373559,18.48813825334631
45.884580411742789,1.1091686351392838,1.360232945623302,107.47709035717237
12.280485553849161,2.608970961906353,0.48208901538699567,36.290082641401909
2.8332152526328089,2.0939717511961478,0.46442517331875433,5.5802379195542278
28.187771000182686,2.122872625335686,2.8615241759524817,281.62277650068768
19.1751919092595,2.1755081383783876,1.4978892028004167,79.324055229426023
41.659697413488246,2.4072575475988227,2.864296022225048,438.34947112186069
40.604322131150788,0.6452712043036184,0.57437294535931893,20.158188339189969
16.53980574831305,1.4165209623315309,1.7078080009158074,61.515189942239772
47.692070358417503,1.8488185881541968,0.70238003471946375,88.735378788163615
15.254974068865813,1.3461412082433151,0.83423535776714441,21.674070263553105
26.237799332354012,2.6111971832179663,0.1871582784074185,72.478470727015107
13.542289437812535,1.7064312714682348,0.44496460114661285,18.454843903833911
46.866134932399206,2.4215689736484478,2.7588603821246678,466.64184659524562
9.0657830615188892,2.6300387922029227,1.0324456752987621,34.747203603515032
3.2006203502241206,1.7619787072587452,1.8635747145523156,15.090087357449198
22.319755940148859,2.7738806096783746,1.4485409827688918,115.52786993216662
49.626402638736018,1.9678098513424516,1.2613086112113072,155.8174582538222
44.692186046490782,2.6256857470843045,1.6424696649035977,243.81361129518672
37.681792953390513,1.3514769889788107,0.64299293938449031,43.109325452236831
44.64883205304772,1.7470423963287129,2.9669513057067718,447.54484156880807
44.778885345195299,1.8285276025114443,2.4730928192412027,333.76360291781356
26.424059658936002,0.76244928974017645,2.2506824349213943,139.99738950369522
16.480523539708855,1.4963812667538516,1.4594019613404623,49.862101550206567
38.828609173438416,2.7933441813791902,0.54334365416637431,132.65138170236506
33.421401895220292,2.0770806009118559,2.7699309889933468,314.10179509796257
19.309228714811795,0.94376645609241872,1.0900224954070101,29.82169591322323
5.6288667350142481,1.3471390890240125,0.24530940012110794,4.4247969316724705
37.592690956102274,0.97900752415674952,1.0929706627508231,59.320031881604116
13.860565280220369,0.56205782949643135,2.4039253884380645,81.849699427294979
46.903844376155185,2.8186511462600667,1.9058553604658037,319.42467207357538
12.807558175278553,1.6205183206421787,2.2774318957600932,79.882378308588159
7.0151386881628151,1.2688376810519655,2.4015426132008946,44.976765813170786
41.724520934120399,1.9961929788943416,0.71466837213357348,87.81615744938405
8.5109315146002089,0.51828614073253909,2.7789716166702227,66.641712570025362
9.7841470997292159,1.1950552665020346,1.3701698484690805,23.957738987142584
30.369756784521332,2.2575836642472313,1.9531395828660774,177.76717957072586
43.853540001035761,2.0844244326731571,0.10669544050155182,76.713611615183055
10.625298620014089,2.9545148688563385,2.9807686453924163,131.50554862953081
16.205859972104644,2.0508942741451102,0.91459951929604977,40.821900235702145
39.092837073817698,1.6937646840693319,0.27998300896645018,47.924925668329621
48.619494876987403,2.4035814079600191,1.4289599204558905,211.63132081821178
25.536318123914775,2.7583196799101328,0.47418716582792109,83.457397824990124
8.0509776250112886,2.3017398667958791,0.54174745945696956,19.424536357375768
1.6828780977018756,2.9080280588734491,1.9336201577876095,11.984679970565892
12.253145469943908,2.455012926845443,1.2394894355536765,48.365241456061774
7.4592886715395306,2.6670035956548164,2.7733721054494858,78.596705463567915
34.205275007030018,0.78526017795909298,1.0255538343634032,44.412610885069938
6.9697927267980253,2.3310337574844695,2.2059223723133132,49.064419506208012
25.810166649411016,1.6002217488184216,1.4371883474492322,79.748103322797903
35.018859346501436,1.8827595060281881,2.0138587732749085,191.67714495683572
29.474713851824216,2.135256023705892,1.8391165344763722,153.44762815878005
10.789006931342824,2.9245377917639237,1.4710735210010948,60.259040110694215
40.40210178293087,2.9614452035790615,2.8551771744108678,471.09253790049388
36.05494935117428,1.2205706137197632,1.0938695639893721,64.627331136691765
37.210216191861548,2.3343837435947905,0.61398295362289035,95.135882626233496
7.4218298263083495,2.3749588448381713,2.0664727765515019,48.438435369997542
7.0639363788668854,1.366232153282622,2.5534219277929355,51.33079768892938
46.450564999318871,0.80967443716055254,0.21673584582577893,14.36267748576017
20.48133149742209,0.60236740071429939,1.4039347964257736,43.342010136014324
15.746485897266048,2.4433578188229461,2.6882143000932461,151.39451143136617
24.940618222225133,1.7242493545422648,2.2738939948763157,158.61754914548118
33.48034642541554,2.9638504237373153,2.9762423778431217,414.21156150173829
47.825539595301528,1.6624336404841327,1.6411000536320071,181.67409433919494
15.035865117220695,2.9447924476846006,2.0139875845233384,113.14288545640224
46.315613036289328,1.5289400054851496,0.97719281529999158,87.535064259474595
2.2181150779265595,2.4842053763999314,2.8478532390313775,23.464948345136193
28.204704074014408,0.71204818077958021,1.1623729168139554,43.827736492032869
32.064780472373172,1.8886542753444098,2.241681066791223,206.88003952599908
6.1889727837869115,2.5051494674643107,1.2691065919453377,25.504392209084905
7.8766402561317195,2.8117541680497218,1.7292748971826981,48.463205260328294
21.536601646498887,2.5564577265435791,2.1873693515624839,159.3444725003115
48.345363695015905,0.59242681800293551,1.5759090400789273,126.85229348716429
30.20608510848427,1.4317558532668355,2.7305503480375748,249.98178859989611
46.718137858410351,0.62174618078462818,1.3159728649906497,88.129651515882685
40.413684865035563,0.77320572778639507,1.976508214615643,167.543965549419
23.901698476209283,2.1882640716687103,1.092851056570157,74.327668440882945
39.453409013357188,2.2831454907792454,1.2836543378699379,147.2744386957462
1.874002414872399,2.434301706879066,1.3761453138773021,7.9909446507119188
6.3480558415210124,2.6636413701391572,0.46484035310562721,19.387411305415327
41.642002129254081,2.3485786711912748,0.36599866927111935,97.454100309994345
40.044037327932926,2.5021789802665801,2.0357207771255981,266.23354069436351
12.399396356355251,0.62240927455819817,2.0010014411948513,51.568644179868606
27.007709939353621,1.0863378761032465,2.0224381712092763,123.2174951363867
30.694775214300535,2.0547444334381142,0.15732269149380584,52.596734450598873
43.519208735024549,2.645313261562058,1.0469858437481618,169.51829607961818
30.552250709597558,0.51125031234914786,0.67364855705167104,17.058944847953068
21.216006894410334,1.7865733552908745,2.3566391253776358,144.91563188996145
19.335018126951951,2.1932184984109933,2.5958281640487773,167.48779269395112
21.868222232301985,0.57401822282153303,0.81537309395582724,17.420926715512294
32.944620253418734,1.5033888938834699,2.0367625606591604,166.45180416105094
43.507040955863921,2.7390872034592419,0.47515213002899592,140.38891262203612
23.240947221738686,2.1790320221396469,0.89794232424496856,62.88007090930968
13.144138584616547,1.0941459084014933,0.50209803907691664,9.6078993245268176
12.596455786881476,2.6319528240797818,0.92221022313776468,45.616073925256828
37.554699731928871,1.3700785585237858,2.0567359873129059,187.06029826280354
41.011869407771606,2.6333616778601487,2.7399480395372322,421.64929394159958
6.1586259128521235,1.2473591277972638,0.68731498298013927,6.7422407275091931
4.2613839908037292,1.9758006272078725,1.6720292013570857,18.567689104130594
30.127249524066137,1.4923501693695851,2.1340341936059537,164.04123325048241
8.1624889654422148,1.1870626268876676,2.8634751586081406,71.529009522480578
41.408545332360724,2.7163939054296731,1.8691754003728043,266.89194723953597
16.206399022279648,0.96898420484872827,0.83981009997940392,17.516737591010429
8.0497247155859899,0.71202897808940779,1.9138866550504152,31.118273506377509
46.12755315188506,1.3548173463641509,1.029424368866247,82.749442194340304
9.1110544140286294,2.2940978691039189,2.9307723330059523,97.438904698729331
14.951284034558842,2.5185790149407041,1.2590607919745469,61.637119657547942
8.527056364410873,2.9968584251669119,2.0877403902069411,67.799683404605062
6.6590131196023936,1.2409051425279123,0.1673599888055996,4.2880554831344133
2.0362528004855616,1.5198548778282055,1.2601781937907905,5.1151334573231528
3.7143750490487455,0.84205319507406573,2.6378120786352839,26.898293202334244
9.5574320758567826,1.9371798240575839,1.8696595888564129,47.755556307287762
3.615714698731594,2.9939500931572929,1.3874343705483314,19.924283748292705
29.96604698943759,2.2522025253016462,2.8142187483636052,298.12601799306867
34.355011813175814,1.9880321010334294,2.5765546908269643,282.38248754401678
20.287892384769386,1.4809227323044851,1.034425454086521,39.50638715194728
16.581563750650421,2.788246900713887,1.6791903659198848,98.318866650406036
25.721785614089274,1.7422914903258735,1.520490342668142,90.698173091413764
43.87524216949582,0.8359172832826538,1.9333872503331009,176.26831777373633
42.705449714288093,1.4134461579978337,1.0689226741803912,82.92235465121135
3.1302780386268054,0.66791667211941719,0.80819450222107592,2.6032125461217257
9.8934220702296791,1.0049475942219539,2.7467483222410545,78.638797410108566
12.600498684115404,0.54417195249978056,2.7792360485456684,98.820699445712989
13.21999121577838,1.6331997912504086,2.5456363687097392,99.773932840002544
28.990399935395864,2.086350662379493,2.9367928492172277,300.51146706949351
21.396858859456422,1.3582311559472693,2.2604754247610965,125.12168181563599
3.4134518764521053,1.5509544287631929,2.3175349628297992,21.617910124335602
19.307092784519007,2.8980231821114399,2.311511266691658,168.01996881114553
26.663894487164225,2.3799078039372885,1.4937621297326888,119.90512742080408
5.9819232422820825,1.8521415923623781,1.4237113640913879,20.333307470015743
41.839469135639426,1.2113521877795632,0.79665620083210908,51.11154533145853
3.5461314567901088,2.7424919969324879,1.9699756636419423,24.430395561289487
46.317251581885046,1.0877427922016487,0.93902839469677013,62.762102773249381
5.8565439374138997,1.3133568262916926,0.84764438813682774,8.2487281963364012
42.335172628289882,2.7726620360573713,1.7992879848785588,267.24074161244812
45.230004052453239,1.8238551382126809,1.2889489258526252,135.3267410263789
48.99896334874304,2.3557948735449417,0.73468416550443338,135.22090144508749
40.299268133406088,1.9768619854094154,2.4665624485832103,308.17348587676372
39.194399497795118,2.1335980225237376,2.5956527659536905,335.43780118035579
32.481680523781833,1.2484582287870638,0.58632860706556478,31.4175941521205
39.17082137432832,1.1034301540666573,0.12177039511999962,19.657926496311052
7.5930582122442072,1.3062308679216632,1.0747769087351837,13.953315357088327
27.267333761434227,0.88860391020855611,2.4127814234741822,167.34946974227219
26.196920639330308,2.6857859132270185,2.533604212079541,243.74999973443329
43.021035062005318,1.2081173331252852,0.50115430333654276,35.921472918805769
23.677168914082277,1.9037234860359615,2.3455741134308483,164.58907341051525
19.86938530891732,2.4799360628534353,0.43554208519734539,52.648507493269783
32.338600290618395,2.4595602734392839,1.2311815114539348,127.27123292315459
14.056702557541458,1.5959656464604821,2.995967593534556,140.49202406229409
7.8486521367438868,1.690643271466814,0.65851338736963838,12.376930023991795
24.415986427163546,2.986754372337562,0.54649438947511664,94.41507617931002
21.427579061149366,2.1864936924475602,1.3261209643857013,78.658471670350849
12.395927085914812,2.5365961077947068,1.8970387253125982,76.513659755577933
19.008078695641274,2.7563849230480799,2.8054122689984342,207.36675532775493
18.953230041486123,2.4689745905733478,2.9443813220457993,210.52708864533179
17.047282656214726,0.96294836238391901,0.30195784611504445,7.8773167952334706
19.593739906619518,1.9054268343439305,0.50019280030892543,33.357429238265901
34.601423927341322,0.75473539328636219,2.3931401242983821,206.05043660311742
15.546947253992979,2.1323053164099961,0.88483324158549526,40.447252807435291
47.494038409051683,2.8883735704695273,2.6660622725684457,496.07374909534076
45.901052957370716,1.7818301607502782,2.0240144459643514,246.33268105058016
24.564610986703851,1.5824312321694181,0.42434992690396378,29.028204745303007
17.08969904522975,0.58960687854540794,2.5143349262796209,110.415428377616
27.236304701670154,2.899436305823051,0.61143350202341995,101.7696314141817
42.579463949907606,0.75750671032539696,1.3281366445709961,84.881033587308337
32.976779687445003,0.60269773326211729,1.701336292822057,100.24423303871318
40.415199569406795,1.1151665287623462,1.552221832332807,117.48016191152753
27.10339152722127,0.66382608479595606,2.0898724552839361,123.15328233157643
32.012963834113421,1.6377946060294057,1.9927915311208402,161.47872150238265
15.119625094940623,1.790219503142781,2.9769218160313593,153.3737467960197
37.009764953204247,1.2814248725714599,2.9983235367501448,357.02446496614834
10.917825063160199,0.6274012064372152,1.5977322676433587,29.589503773290019
35.045108312106414,0.77900092062306681,0.37607735218650551,13.463319511680186
43.175234347968811,1.4612609449748202,2.2107455670092833,247.89101306918332
7.4730390277756529,0.65132112706634038,2.9323258268281087,65.525268490180238
31.104607286554071,2.2454743140247837,1.0231465241241589,95.294898180027559
5.6596916632667957,1.01755135381203,1.4375057689289641,14.039358349257732
36.560065785299919,1.2551789219590963,1.3318530819648222,87.891212793554814
5.1401677223524915,1.4853144429452438,0.24911554821509513,4.8550022897120568
46.861051312330673,1.5415240826728698,2.0495668505479898,241.39265663373351
7.7329885718523057,0.50415176918700133,1.1246793156985566,10.567679207057749
47.985132049544937,0.78017592749674392,2.3836452364313567,284.32315531484517
40.243324628169738,2.6569114093521953,2.5131482183177596,367.80729666920729
30.090418218851351,0.50308265627977033,2.4815692811337517,188.3486546957372
39.348581126847797,1.7704183895321877,1.3083313943156525,116.6875699274723
39.96062711017121,1.7237550162680202,1.0324824784986086,90.09333618245158
47.355326078049181,1.3327354025265945,2.2715802610344591,278.00182577785688
13.415784338120172,1.578317550366124,2.4240293581438968,92.198003664804986
29.913718872557151,2.4514528438164609,1.5246465945349619,141.44389838405056
5.6574106806556603,2.6030092655373913,2.6897899566552788,56.264266861257425
31.192119301181943,1.1508713585381252,0.51733521862781895,24.873771312016373
9.3932739005466512,1.3062261024193247,2.6492994610109846,72.340216328203383
28.682579962149649,1.1062071325708318,0.37867617561845568,18.152440009550464
29.049095187658637,1.6996585013776628,0.54522401395838027,42.20266590960459
23.833272496080138,2.2081458941470324,1.648136038494485,111.22310735261938
26.608957000143018,1.0706321886585513,0.29580359254350352,14.528519225648624
38.432246110322808,1.3268393551371667,0.25314059406032002,29.526773317050079
40.162991109091266,2.825961543972876,0.10150435808054602,128.71140569846716
25.115507563196026,0.62142322461739519,1.3653183131133633,50.697179686153341
30.380078634608001,1.6519240130989155,2.3464092557474663,200.4227734487495
46.630575548814988,2.2788951039919443,0.20103121581175543,98.752307414970844
6.8669458365550176,0.87613502889368511,1.9915470587509807,29.344552074297958
6.7380747291054153,0.61843505001370458,2.4870692205069407,42.709273679609758
5.2977415836276522,0.84551342909632687,0.58720246087582628,3.3416242143795492
33.235300966985861,2.7970579838267073,0.5259048309820723,113.19907738884844
21.511806738728595,0.52314945455280859,2.5963228234995546,147.36375689332675
38.941749390950321,0.97080493702837956,2.487061368855275,255.55363932554488
33.890339252121038,0.57820878225411132,1.662931122166142,98.250468371623981
17.348250158083669,0.77657366890550816,2.4756796499525429,110.5121075726358
45.019960820715255,2.0503732165707405,0.36899262453103476,81.835830088194328
38.364075206461962,1.1040972718477144,1.2439964020223879,78.076239559550629
14.25621210459861,1.923030126076692,2.2396129127084814,92.595294358375924
18.845408870830646,1.9754884569153153,0.84661068203949374,42.925535312966737
16.407559030008883,2.6235883327244478,2.2817538518573031,130.59903326787685
8.7229707826249836,0.51185348227968475,1.5621179527333602,22.200048684300061
8.2413852545673905,2.633423648355917,2.2757713650498759,65.544588682254414
46.870245705411456,2.0477977160674348,1.4475709497862559,176.83449317450282
22.457297822738909,0.90685871526239392,1.1669225866432711,37.967776743195842
19.782671316093083,2.4323434703382101,0.7356487277880337,57.522013123334418
36.754599725191518,2.6387288544764642,0.70430009016154349,120.59899428975156
28.096660197392097,1.1356587093853934,2.2793233506570485,160.46573614933536
46.870859355084647,2.7969842022567022,0.44484000929848544,155.94548376407954
39.234773201560216,1.6361435757466445,0.34934881532174089,46.800450415853589
24.489108642102476,2.008561135833304,0.61124495856417749,48.668369667833034
19.441614200560483,2.9616238340441092,0.60850488321637342,75.409442724273148
49.344945701291778,1.4038401965979983,2.4870121061400092,344.10876193352647
36.170251564178528,2.5328983645502823,1.2556692080752161,149.85099429765441
47.608538340188218,1.2959977945711492,2.9721265263453991,452.53725778590098
6.805450283635027,2.4980338056037272,0.49791264759277587,18.674061405892179
42.676150280348345,2.0018347971566062,1.9952654945115658,238.30453710216466
32.216620315569173,1.0408892380635035,1.4013155708836267,77.225348813382453
6.9741622384205169,1.5350652344730911,1.2394627124215145,17.287817852525887
29.824641998491813,1.2940890859089043,2.6377441772568386,227.48927523878936
34.618721890166988,0.6952709827009097,2.9292273729023588,303.73544682649919
1.6028316085415391,0.57458692524924371,2.6312909804451183,11.309182772638401
23.26158013024558,1.3661966385179523,0.65767196920188575,27.428420491623875
41.444576048619737,0.5475853695437165,0.74031397150590872,27.685170395643201
15.472592241860404,0.91371939395443758,2.0026142493756836,67.219394071747601
23.468856008129006,2.3129583021271722,0.93834238675075587,70.885259410723648
22.673392226326765,2.2702280892089695,2.2307028792636818,159.56648203402568


==> anc/competitors/data/v2/parallel_axis__s42_holdout.csv <==
x0,x1,x2,y
18.513015609448331,0.65037117423735424,2.7041052580937173,138.50287348064185
19.238224283173295,2.2776883788865883,0.19781131745414754,40.674897759024944
29.224179454755713,2.7874562537067291,0.78066889281875929,108.63822382849595
37.607502721914507,1.1654318526436678,2.6160354985989582,277.80415146262482
10.045760214555832,1.0740620107899725,0.28856822891110445,5.4720793286381166
29.64567666334942,1.7784136419292544,1.1345208462204868,75.662869451805022
27.203844889244198,1.1516137649059575,2.8407976834849533,233.96985582263358
30.522116259764598,2.0320445726010576,0.33070146433518244,53.75083599421702
13.944019320050403,2.1179518872635299,1.1632061048565956,43.886521256652465
1.7185742333669523,1.8347561226717362,0.58935917420267003,2.9110520744787687
12.351289568663583,2.5807723109271596,1.3102663333858786,54.110408624998755
44.579369063434989,2.443545484006477,1.6219121202574334,223.74228140739163
44.886411100892808,1.2741580554822023,1.3308789342584386,108.65340397682637
4.3587566164360396,0.51056510155402002,0.93130169372531901,4.2349397443974848
20.798279038909346,2.134491070803251,0.66703682668372744,47.157164761722356
42.61899937990799,0.59602546454091199,1.3851083915095606,87.821724368447747
48.984103814693505,1.897360430219313,2.2379693639199014,315.87387170929162
28.304063117530184,0.8853354389788024,1.7573841235309113,96.288342191615186
16.538788714027874,0.75319406252475585,1.2751661812778305,30.645867881959447
30.3999740122809,2.0060747879495908,2.1443152541570583,188.71763753980025
43.309807199223634,0.82195552700384011,0.63021501356282328,28.905628773356458
9.2265522025801694,2.8508205269508999,2.5040755599070326,87.848452990250777
10.504993277980802,0.75720697146486393,2.9554353177970856,94.166159664319309
26.202826494575408,1.0557214578723397,2.5428525545033156,181.11179419321869
5.9316126098250272,1.2702275599688777,1.3683097888500009,14.933801004362355
39.430169761356701,0.5584107423187713,1.7399049328044243,124.28382403667956
22.75908139048126,1.5667709016001825,0.14007965668135516,22.79391947780228
40.793961149561738,0.91993867404739593,0.91686096562750563,48.102154248674339
45.449046942130302,0.76660424412213057,2.2723523942147543,245.36387133505676
34.28786198472519,2.8880249807016201,0.71935725835648145,132.13685432331869
14.057645204942807,2.4605308640962615,2.4167105929146127,116.14672397230601
25.78318646688577,1.1993744882169162,2.0668690896184279,124.98006443172261
17.081726818945867,0.95233803214946988,2.407911014542401,105.23735103895493
34.613460653492446,2.2673945711626038,2.4131187624971759,272.7393044858573
36.356101567458616,2.1681338568077004,1.5484056872718961,155.52711033296868
42.751153427240212,2.8085143962900179,1.7989559511366591,273.23731768132933
20.681796722746235,2.8163402947895722,1.7285191674563178,127.4099517326608
38.979221034216053,2.3588991134188104,2.4805935820774261,326.61104551610413
11.35429357106802,1.5106846048131763,1.9620397377622525,54.074449833082127
22.47330592675015,1.6421120797386535,1.4111009885451187,68.988977770167537
11.335911513737191,0.54535112029719179,0.67996975007742377,6.5898147392055666
40.926515671414109,1.4557212157125892,1.3474811619406128,109.00184771478919
40.335878047451182,0.84835104649729809,2.2135170817337926,209.24388683838185
36.194057200453173,0.51683171367607483,0.4893328708414022,12.5337365826714
16.899928289882197,2.4633345774113797,2.3097539773934943,131.18012198791729
37.630813940736559,1.3767115902424365,1.9784240931613293,175.82229443331275
37.283051448822221,1.8362147979223415,0.11220140520611552,50.752041035932606
40.725585027131331,1.8326773827058715,0.65624830011326696,72.25306808456952
14.744753573490616,2.8276956378329814,0.84141183564398447,57.597709932268778
18.127518815497496,2.7456139994847839,2.7878723036533533,195.55224931205782
47.585361610836635,1.1266039082974113,2.6552957948610483,359.66397730802913
15.83518203070529,2.6683885769815299,1.017550297952944,61.496367226886967
14.516572201748327,2.7883960906133765,0.80693687381612733,54.599850714423816
7.4051538719242629,1.1364035548256179,2.8729565716159291,64.946492366968684
33.784367570917802,1.9354601966769875,1.9080741377633335,173.62291180340046
3.0831019743229335,0.64754072255105588,2.9110760115348127,26.644435923229342
47.662465815429549,1.3242667289237686,1.3759759085816243,123.67373929360195
47.812961589917791,1.6365535917335188,2.6360687665670022,383.46863504872221
46.546595999651814,1.2012720117759783,2.2073853842411189,253.66833618266386
10.639701274335646,1.4219723459399707,2.6722670620726467,84.583639678503587
4.6880101488397123,1.1017943264333325,0.31702159113229661,2.747562978687216
11.172397214461352,1.5767601658805392,0.50499252948015416,13.959759526895837
1.5528165551608359,0.50822693708658284,0.88065697715493518,1.3647309655035049
19.600809992867699,1.1608056968765283,0.15218157299065693,11.018540014563298
37.721755632411842,0.65900463648703811,0.31787113502796083,10.364312747570548
33.149143912751434,2.766328937003077,2.1235950801275143,250.96177230976747
2.8110957499512392,0.88606388038424644,2.1986024395636914,14.471229599317841
47.689042689424944,1.0833652525931035,2.64936494617415,357.12448585134484
4.8898621998423932,2.1582135410766541,0.83367764290909052,12.509111926943456
37.240901759772235,2.3220819348752055,0.42924842148370923,87.183930748183428
18.167625234638273,1.0309253496928723,0.1841182485654545,8.3393462128078077
27.851528003360304,2.155219307897672,2.2200532558254262,189.01786411356801
1.7341799306567922,1.9524558303608301,0.56488599017810881,3.1977058614260194
44.179690276648977,2.2584273059715434,2.728028722735937,418.9267678942046
49.462048955682796,0.76583481659648855,1.5725064106993003,133.91244330442663
38.695556397276917,1.355181065688329,0.85494473586545727,56.709761498279875
27.160054116834512,1.1601016861551976,2.3373446468314296,163.00145498958238
17.945269058128694,1.2863526033227297,0.95044869320800551,28.088543949072097
11.580312417054476,1.8696450048782753,1.157035222673559,31.694845900015697
43.568056756372563,1.4894844429979281,1.0804673042949147,89.525174789755852
12.662440853152773,0.82544359305368564,2.1537720628283301,62.188753876938115
4.2509743142277419,1.9110636398071752,1.4380095467614598,15.000570989432777
43.294074584213426,2.5972218522771739,1.686241828361716,239.92000419430076
2.5716171010198092,2.8441361620044114,1.4097886684089882,13.431937470882829
7.3751056183871739,1.2131725366662169,2.6293416545990489,55.32916762872928
47.541026443222073,0.57121512951392273,2.2113837854321847,238.69079728170252
32.562495707597115,1.866754147270727,1.4314517250576935,112.11145031577797
30.501613041630346,1.4587229097848753,1.7738385836041817,121.9348444963441
43.990919156296997,0.76097004779740285,2.9383669721988697,390.00724025968253
31.737693653781811,2.9105768337059845,2.1968246524633792,260.71314241443997
22.038358046522948,1.7969125662679795,2.2058566011650256,135.69813192042656
48.01331129153192,2.9602479439322789,1.4922858254640454,275.21922099550494
25.750328252219603,2.6875002989837093,0.95075109902811938,97.670758031940764
25.568323026556559,2.0168837108289859,0.18355015305987693,42.464346961898677
11.872092687301384,0.81866533425374988,1.0470521174486058,16.198322540863714
25.818100527485864,1.8033888903156641,0.87835195114986708,53.505089339395433
14.933276220547411,1.8184641070979048,1.6770478695752369,61.752296482559359
12.10973130720628,1.1544462896314456,2.3164105653970353,71.433566044871569
35.063201021767611,1.2666858079553662,0.49259638249601023,31.011591007457923
26.131723034484953,2.3905777886692068,1.6174122944127307,128.09685430560404
20.204159322488305,1.569490969770416,0.89084018795939424,35.941522533121514
30.66643649101993,2.5490086100780336,1.1280188277983971,118.72217819307984
1.5104391313144205,1.1831051840193283,2.6954380226174837,11.819611065429765
16.325248111833666,0.58108209967859326,0.58534560257896917,7.7984410264646016
41.767801961617842,1.5928518960759832,2.7815098884258513,365.53794105975447
48.425801234353969,0.50832895094705211,1.3471180223818753,92.884865680455192
30.751349960829693,0.7451703002811092,2.963270797477263,276.85702770235253
31.638917670723288,2.9323196516672922,1.4400628326135021,174.43106007378668
41.053545430862201,0.99147051109290296,1.7881839702361793,147.41537559791951
46.379118277279197,2.905188565476954,1.2756515085961471,232.05026629195754
30.767218261775032,1.0718850113949339,1.0798263457449555,50.015187791906378
3.7669959644696638,1.5038165762114062,2.0152311291693623,18.705930910601285
16.55739774652065,1.7180889071268504,1.0884249576617966,39.164879981007871
42.804705317543025,2.1897809523396417,0.57392776653868882,96.201406239498453
13.535410968977736,1.5376155719322977,0.33731749394489918,14.340602120166706
27.352233278986102,2.8627964524803597,0.8096288822064841,107.59658339040448
28.638858497126247,2.4938565689682322,1.6859348289697289,152.64810803969598
37.037622647174572,2.7177972730673199,2.4077044465844879,324.13881055345496
47.173432772374383,1.2852666805951269,1.2699672839433542,107.25262415376869
30.55944673724915,1.7053314291563728,2.1514854060152673,177.00494726315236
24.303585343409246,1.9129556035271107,2.1022473595581803,142.98294120316845
2.4543594537212918,1.4961615827281363,2.4769609335538911,17.255951549550019
8.2019734110663922,1.9738225354277974,1.5200253541365141,31.73234621507704
41.096625566803191,2.6488841324640431,2.3400266823017772,340.37703674730631
33.993590879332174,1.7154112624728277,1.4953080149453315,116.02013856585423
41.779241758177605,0.68695010594102335,0.98844089982228955,48.705220279848064
47.590888118063674,1.6879622695379726,0.80800789261756623,85.309684398864192
1.8283831123306231,1.7849103316766644,0.66157275974489949,3.1302658889843364
10.2017754043765,1.231188867806958,0.56190100173446211,9.4066811347026729
43.834012483404564,0.75602558563573408,1.0216471151342126,55.774077597129981
40.274099148926403,1.9439479994767879,1.9017485630587414,206.53448612496362
12.651428257798614,1.0161343577377422,0.39647893050368377,7.2139349201874898
35.982746482634582,2.4653572732705165,1.6487119905814434,185.29120353312044
23.108710678461161,2.0120504543678548,0.55744277511393725,44.601689420844544
25.539869919427346,1.0726999634083738,1.435581989248951,64.39034701168552
20.121776022160333,2.0583608511690499,1.922059474511322,108.43730498235072
36.085924351235889,2.8521795089981841,2.8702201878663427,414.70431812180868
26.377084673793249,1.1946349614423899,1.5935500021343976,82.039662219575391
38.582824555353916,2.9844881732222852,2.9454090071382653,472.18826207645861
22.732150813088438,0.97480566213654951,2.6376307779602617,166.7902131105061
11.058589349228473,2.8656572368772446,1.579148497485378,63.902130842492653
38.260054868860301,1.1752225356783352,1.0015287605311682,59.514244643220863
13.383415217130842,2.5157468766498972,2.8446405417745981,142.17968521411834
27.228672241029372,1.5713275846601973,0.86737690794738764,47.377096031680864
41.609260334337051,1.7536628264179428,0.71358088827386423,72.372276703386731
42.443576958513688,1.0364764491268279,1.0739209705525259,67.189015188435249
3.1372159045260251,2.9653395845480905,2.6154631752616111,32.495104025452989
47.790819590903311,2.147923076990006,1.6967973411121144,225.79014702967947
7.2796069406064792,0.87857571757797115,1.5953523995078467,20.77532408210989
30.989797504115121,2.1563238444284965,0.18461009693265412,58.693867537117804
21.510464308407787,2.9812367510103708,0.96184155888922351,96.372219227702146
22.705774215672491,1.4986826254985568,0.90574454307036745,39.026526283054551
33.27600700293123,2.984603105904732,1.0567816468122884,155.72937443375832
6.7879350089555706,0.76438523145423332,1.87378856483175,25.419442041655643
7.6789706488273648,2.0040699371743065,0.86524993468209677,18.085327182557769
31.262044626480691,2.7420964264338514,1.5208001838064813,166.32878069682522
18.426905472083796,0.5154107580628251,0.91848936868957454,17.503386195977747
48.582960299676834,1.1534485606902507,0.13796998007235173,26.779566498795518
4.3893912828151356,1.33501077186967,2.1777656157776994,23.946607617603444
3.167495014200314,2.4005920328867623,0.16383865986515544,7.3865348642388104
7.6845971477835091,1.6271494242487132,1.2227580195545049,19.62786950166678
25.526263693556153,1.5566363631693245,1.1380010775770679,57.798944266946279
9.9625301249854434,1.1398055552957556,1.7472734690377689,35.592406674765797
36.776562488023316,2.9050127629190348,0.89818512689813612,153.81341905245014
18.748406369660799,2.6129646405532467,1.5021741616583444,93.508818491634059
39.653605210304534,1.6059473341735104,1.6881292226857021,153.91178117719531
48.114657233131446,2.2538545565492765,1.0956528250466635,155.52578233275045
17.875601575471631,2.0714442257298371,0.13690666859500111,31.015883147167855
21.035132134299264,0.58425070081469888,1.9293694411568174,81.174700970454708
33.090670166303696,0.74891755490541845,1.3135330317480038,64.517542333776944
15.758778705751393,2.2781276519030018,0.48138115084933908,36.366124706360665
6.1613563545705992,2.4954197903425865,2.6124627161422627,57.398021538599394
36.619485190208188,2.0023676927424243,2.4872574228088626,285.27457970312201
20.436840386192561,2.971588804611343,2.3244655549748825,182.60881198833152
34.680411980940484,2.6135701156501874,0.30579905939768559,98.000343917653211
28.694152655856126,0.78676968399401592,0.15392431623271441,7.7845890224120868
49.964692962307893,0.96794647867797579,2.6225708281521065,362.37622570316165
25.097681270266332,1.1586316209211271,1.4210004223349064,64.155021478924837
12.409670776626536,2.8099389843879465,2.3996507646680962,110.65240092589985
22.886332898252331,1.5285954518760567,1.7774673092068005,93.697371409467678
28.283945168347209,0.89346120576424193,2.1251648496519349,136.77082978281123
15.33361215658624,0.79493696336110209,2.2848909276083438,83.928471878849862
37.399024574066168,2.6506390738767172,2.1358993947183826,275.72136253957689
30.076091897597454,1.9792086156491593,1.848964377135351,149.94664090442407
32.528032235772152,2.8281124482949593,0.39674728578508012,109.18672925326415
6.3640358792049199,0.9084657807025921,2.4738867220062883,41.049555882404178
47.592221114838857,1.1301984742557876,0.93574616150697387,65.989485112870796
23.038894604388158,2.4361386283876785,1.7034109086421085,121.54208683646122
3.3344586732697534,1.1217745703566704,1.3688590920015127,7.926430036820566
4.7679376276595988,1.7411794566416425,2.0348139596172228,25.523486314420083
42.019299339401918,2.0644249814103071,0.40649924374931434,78.575326556262226
10.234292662256893,2.1360195035205587,2.884222907635356,103.81434678764981
41.455061209443706,1.4076935047622863,0.40624659484717673,39.700546099828721
41.69957802626174,2.7301417912299697,2.4613784941528847,376.95808769343279
39.485833393457263,1.4200976145531201,0.53985604544390764,43.360003458541655
30.495313125661625,2.3522422699316845,1.4086300112117445,128.00273465681397
30.607862447402784,2.6194115733241774,2.674830914443767,302.99479715229927
14.181768501583214,2.0870066272464278,0.6894832635877568,31.44985622411734
3.0453958351913504,1.3743251236919616,1.9758748954760683,14.190294215857568
35.822090123720912,0.76049506818942381,0.6856294076066487,25.126645118371165
1.730733410010588,2.8483528588831613,1.8507959741037585,11.545188372155579
2.0459165864814794,1.0545969508272008,1.5677521569238664,5.9387162772022437
32.361182804545976,0.92518004983267244,2.8620469088409521,276.16048843108757
47.616881403210201,0.94185312791649445,0.27296842086275352,20.444150162161527
12.09304049006446,1.2277515400622954,0.42697614200225387,9.4961587662293301
1.3496441995960446,1.9602866211697649,0.13940630381711894,2.1007530110225821
43.240346680115799,0.87522869798385061,2.6406263797843681,314.76022470992757
27.383261434194587,2.3878188053479796,1.1354078212791114,97.753379491245028
17.117988959202066,1.8965457746636545,0.26577945689418891,25.837773905041665
12.169810498052977,1.2001515688475739,2.0701504778201638,59.16558454531139
33.823807083327019,2.5315571257786469,2.767022681180177,345.67684299452344
40.730553672749018,2.1956131406779877,2.7794418087426931,393.19580469324956
49.372670757310608,2.7637624093686037,2.8070470237496283,539.88354154421825
15.121156190075512,1.8026559450919768,1.7377157825140763,65.315585017013191
47.098433093370353,1.3902942907613927,2.9598533008083279,449.03169702446166
20.628625370284073,1.8058514777902208,2.3103371930846102,137.0173465636297
1.9734451046282606,1.6124659942669926,0.53692398034688238,2.6213389607916509
8.9495453500252253,1.1489036834756248,2.9105833216366377,80.541318302068632
16.481666614366279,0.9141685502958603,1.9296591162227921,66.880393921171134
5.3677979462559584,1.5115158056935396,2.2089737606041231,31.097999699412618
25.894649126317663,1.5516586697573724,2.8981014188354552,242.42699169180929
4.4570083832919654,2.4375603808352322,1.1665340189639519,16.657987989050245
3.6323450325685949,1.6218607836452523,0.45043719077038913,4.5588350151937496
31.086103294235237,1.9146552557323322,0.39647868022943789,50.470068166152281
4.043192416167579,1.1044468375698511,1.2041223261646004,7.8350264460873387
39.714232886114218,1.319389827692085,0.50451229043843315,37.762217107180859
1.2754831269532176,0.65733011325172075,2.978119456054273,11.532954970946584
2.8295111588698894,1.5401594573976192,1.4142059034364769,8.3437043792086616
23.709904385343147,1.9949099580890988,2.6864239165988666,208.85437737078564
44.387028600314608,1.6670362906894423,2.6350314647172222,357.53728535485158
7.6961309263206799,1.9730391634218538,2.7883093389226228,71.818926861376383
4.0470331690242274,2.8678056464937898,0.45309505126643268,14.144457074338588
14.220160534684824,1.1875912468165684,2.3554843665145997,86.920102576489171
10.132997192723618,1.4878437434743093,1.3185865204748193,26.590423660928423
36.181400323598886,2.3039954328813712,1.0547869329383641,117.08060378456638
4.8774249719421929,1.7622304286534103,0.79788503318502846,9.1637204727532104
31.229719197696703,0.5315396718106209,2.8459720915026714,256.47628355711186
2.6942172787968097,2.6105092505369965,2.6695831593873787,26.544984982336867
42.454730098311401,0.79706090051332623,2.2195535275911147,219.93843992367255
19.599972934958455,2.9440954990895745,2.6315230261601106,203.68277684245157
9.8338443421316679,2.2160751430923429,0.14659133530533963,19.528880387127696
23.880748952718577,2.171781242861373,0.79329817319478924,60.083379246857163
17.986338557454708,1.0124270109078126,0.47852282291597292,11.493045023669938
20.409910945499789,1.9478354193101133,0.43486887031382915,34.834331046274315
30.530841221864382,1.7021176367638129,2.7609452564250363,268.11270327935028
32.813321369524004,0.77204992424207264,2.6675582289143565,241.31872514704054
6.8728054485559626,0.96210859424769324,0.13894937883983699,2.6774258202637737
25.993120665100971,1.0367433986935535,2.9035630430196968,230.31498533688628
43.095979151667585,2.3929227772185722,1.7231494021140701,226.67087125616973
32.438150268567512,2.1839068704938969,0.40736064012678397,67.26771813623273
31.449284145128921,2.3639175337245506,1.7610934228803963,167.83515840665854
31.952566761850481,0.84673574191928958,1.865828367858605,120.40046889107457
5.8719864029485258,2.3610951686144359,0.36914839349464057,13.894169121176429
25.384654296149641,1.3543906548299394,1.7808833420030448,99.13456594098291
41.940186001962523,2.2737707446159199,1.857533955402364,231.44464141068676
37.910223133346477,2.870248003258832,2.069927617124216,287.35682930316455
33.108366710592172,2.5910337322701182,2.634669936653677,318.72987587978525
34.173328867968131,1.7029495207979837,2.803734890454197,308.27569161952573
5.064848032762292,1.6026341763806484,2.1510627574800854,28.638907207247133
28.097886146110984,2.1078852224486382,0.13510970150998933,50.450504110311911
40.825754386122512,1.7762324164330225,2.9447208872879753,405.53780325943626
38.279684769806281,2.3677591940887375,2.5978919742878843,344.19393503291752
44.804723600221813,1.0705893090222398,0.20266107620147111,22.381576854970483
44.095224867188001,1.0940987917427027,0.42017780664742244,28.898698793543641
5.4030408370004626,1.702983811254406,0.37790790849862665,7.0394918654042753
34.93360399930517,1.0743797136317397,2.2398354851357811,191.38653400135266
20.665586359043701,1.4667200291040046,0.24119867739519979,18.985140634890946
17.169604128907309,1.6063496376765947,2.2967444310322134,108.29176050259538
14.143754802356032,2.7609134460352731,2.0485783295336732,102.48183406851501
48.640875901745041,1.5747854714644882,0.54345290561288062,62.616409968798564
27.395714060263419,2.7393211634774666,2.7300576277137467,286.41580251287212
32.402617258741245,1.4361325836039016,0.69601515299702887,42.428888229162659
6.7144317885059408,1.3666374490375961,1.3757057876150498,17.723720198934188
20.223796239305507,2.3734260827359117,2.0058770354815061,126.94078954876599
16.006337868074787,1.0352143271364196,1.60564067870381,48.127047907106402
25.272181819172463,2.6314238625184641,2.4430595183404988,220.83581611436824
10.753931022804922,2.008864445597387,1.483492372213179,41.025861460458295
45.934279685585615,2.0437187471432194,1.4029645349835309,167.15594681368353
25.431673355784437,0.92610266114530282,0.50804143455306527,15.288824044514982
40.196478603422378,1.1759014963769272,1.454354008530615,107.25398527195351
49.142849780591085,1.0522918709367755,2.9136917758773033,438.96983436349979
39.78592171733758,2.0360410939057241,2.4680321761725361,308.31575485530232
19.927604453576357,1.4175151171724094,2.4542715339436993,136.04951007068743
39.782224635214511,2.0203655902996913,1.0945354192020937,112.61387575744291
26.542010036033517,2.5760303729118226,2.2488122305343539,204.67949181795723
5.6724534887682747,2.3566140271415343,2.4265551737787052,46.001452928975809
1.313545889679216,1.6390201388186343,1.4578261417489025,4.2030997239996921
15.619418809933038,2.4507105081904905,2.3678294188258096,125.09606511501191
6.7298090881983086,2.6944979604691266,2.846263705504072,74.063869351897836
33.921801521206902,2.2468686514314662,2.5727546649545703,293.0312456631234
11.140280284685831,1.5102034180950961,0.78794862247070985,17.079707096843592
42.425107048732293,2.2446847676042965,2.6613576016086986,385.99500090089077
35.515439005734926,2.2757011008380408,2.4046136729509811,278.92735884118008
18.804143216600892,1.8296670872447578,0.61927449874811247,32.391520014728336
41.779026344925427,2.0367495860224434,2.1649249878249277,265.13971784741705
14.236817132517759,2.1979333089685733,2.361069241381089,106.87596125355959
4.1292338997573008,0.57572231943240026,0.68757292216322485,2.4995863152232918
19.464632549192245,2.4843463699751673,2.9167860799322187,213.65221150315776
22.044760893016402,2.2453491317149274,2.9445709021871993,235.59533322248743
19.172295028175661,2.620757392956889,0.97636852745350444,70.949823732420384
20.51541815043284,2.13777880500301,2.0820991532036479,126.44013629145248
25.92891875911657,2.8168964539624057,2.9997461035723827,315.61818034538794
3.5113489551797974,0.70440890831314062,2.3947245251776272,20.833473524533051
28.190328019250558,2.8092332070918662,2.0281193309275327,204.94324789682355
7.7877197032655996,2.2315164189424737,2.9118051810454042,81.541129316213301
13.338110846554892,0.98959039329705523,0.65292175553637699,10.910874479268676
7.814866883098337,1.6843735074883985,2.86671018769673,73.091457042330589
7.367572815505639,1.7006788343874339,2.7584302019062954,64.583116098117202
16.316254593429633,2.2614494803696576,1.2652767681863832,59.498638642447474
39.607724295000146,1.2433364941396106,2.2922790691712835,232.61210840003099
22.117071404838981,0.91014329721216125,0.70747915088671354,18.398552021207042
44.447313256765412,2.7880267467889785,1.6178319886873498,254.53276636643304
23.140593851152762,1.5965355317391212,0.64751378070649313,33.295713362772567
29.461665412349291,1.8405821930562065,2.027212609672675,160.99881204842177
1.5127376231091962,2.5698886938264809,1.9019456700895103,9.4684191568685918
41.096795469936296,1.1439108066244945,1.7042446499799262,140.87416818727681
35.244829975103372,2.3751266857652937,2.124248644375403,238.56954069028592
10.304302619905604,2.108713545601991,2.6082650498129469,88.428595540272283
37.201801404624604,0.70706827373044434,2.7518571670890348,289.15829615297599
32.327344504419166,2.2031772197636306,0.71977052801601271,79.514455848601415
9.484124408402602,2.1528291483739368,0.8817580812892386,24.956208679875083
7.4642770214563923,2.6463677696914454,1.6471086461754572,41.160052595009581
29.242347370099733,2.7541105867983746,2.0808037997652917,215.33463681418431
2.634934659347949,1.9807298651115945,0.13657784245519766,4.1841967337585304
15.727202621819341,2.188013751397901,1.749699142079624,78.264988871043116
45.014852159190312,1.030548513033553,2.6353705223211579,331.75900508825328
32.84856690557632,0.91884606484332898,2.7734142078226522,263.75880322238339
24.354276036396328,1.959203014449352,1.7289296593532526,110.19307357149188
15.795756712031428,1.1428171133637304,2.9031574689023119,141.38364305411392
39.690772275321464,2.0340293185445835,2.2085649379498915,259.28668527433558
40.632461621224998,0.99515962728182505,2.8608041144394023,348.64022419884986
23.280379834201831,2.0670625621890513,2.7584398105981189,216.92865690821884
5.3791613612249538,2.9578044887316275,0.55424268821203404,20.476465796180005
21.002923050429729,2.5691831598767667,1.4020457732143727,96.739740678352177
38.269459496885773,2.747759222220171,2.1428233134034711,291.2980960030535
7.0863995682833316,1.863194897852116,0.96489267663359846,16.437725596868727
36.530411601219484,1.6816365487133531,1.8728514237367195,169.45482755819785
48.893946073837107,2.3929786112586968,1.8832473155884879,285.40174251639741
21.613541022166114,1.3726461422289828,0.18920684700733842,17.063073724361015
45.818000900919834,1.9253108065085309,1.4602601910309676,165.63612843274908
38.583825904678861,2.7776369954195275,1.6029541295843457,218.21348401147696
17.796952605198591,0.96784759984284019,1.4106612502038254,42.083684168449707
28.870743851205344,2.9296240247773913,2.9144948171444116,344.35172101865635
10.57552418891418,1.8509003230486507,0.85193009524160379,22.167543328361472
16.617252603490179,1.5526386728375554,1.7242456452162123,65.427071858593166
41.912238143173056,1.1582494827385506,1.6032522410290528,130.22276963452879
39.609886313211007,1.609711998101151,2.9264520147984725,380.27829751786646
42.947123938571963,2.1460666413874976,1.7317546044126806,207.91625295715119
41.237366944310459,2.769954771454564,0.33423390913468759,131.1666654447248
34.263556132772493,1.5089560418322177,1.9385570095108648,159.96909515267555
28.234717446690432,0.7783484799426017,2.6986989982657277,212.47491192419463
7.0687006273345609,2.2751060691381584,0.96201455618312137,21.177226640311666
47.341914580811718,0.75890392326515554,2.5323210373431988,314.4934701300806
26.747246820330282,1.1949398256950243,2.3475480878681743,162.68035265702173
19.180077355803927,2.7821507323819552,0.9590307029588232,77.024984343909736
23.808017209901845,2.3793135465571891,1.4552843151526611,104.33400759766741
48.321015634319515,1.305274524481399,0.75789308431991587,60.686293999461412
39.836603365427635,2.2752790513559846,2.3389143144453231,300.41890353950123
9.4131646005485603,2.8332532064926772,2.821285369576279,105.15051414848229
30.576820265463617,2.8242631089396708,1.2246325534237981,143.41475773542226
42.438057069174612,0.65015758981909599,2.3768338858514944,246.92249423008616
5.5075724239854011,1.8102291348008757,1.8077920609184532,25.218534941020817
45.796105840997427,0.91615325187536523,1.5687652037920483,128.08067012233397
34.82495124095896,2.5438044465831071,2.2939428891425786,273.39503502111222
47.914983530385328,1.5652933185720934,2.1852416843925129,275.76694888698626
29.868190039629635,2.8296381190961433,1.6587856263891396,177.84447781782376
8.5804324241541448,1.0072082303040411,2.3792665114297331,52.05487935685661
1.9808617584560322,1.5512072872129474,0.51943255533845389,2.4410313931047538
27.012631854456284,2.7890354507756285,1.0822766954047482,115.68997911654206
5.5205690660546525,1.4927544990692563,1.8300203448022718,23.408873759512339
32.604050945033947,2.04698804476467,2.0569221784904301,192.59189648269978
38.092886992153609,0.55824764701409824,0.99766620308031995,42.663805899632997
32.936850616809025,2.0468288629921791,0.50322729241468023,63.536537410769469
20.105573174504872,0.93653531860845551,0.94020600870407023,24.826898574755855
38.847732415566298,1.3731988251683156,1.4416908429837596,110.04562233610861
23.308812478516888,0.5483541359476436,2.7002272294132847,172.75335677594609
38.864890463896181,1.5089084834714901,2.0806717718376269,203.64879817414035
8.3390655418180462,2.1328023728434622,1.6067290968311891,36.701201245976698
14.783063756824998,1.6771558847240056,2.9264665297703147,143.23823586046848
7.100156918416836,1.2094030350586469,0.94186181057084262,10.452609259887732
42.206627102847378,0.74220725943567412,2.1894653353076596,211.6285486613194
47.239445880744178,0.51312519371918142,2.8518908177996778,389.18690934018412
30.442804789950788,2.2243156605427257,2.4606972914941085,244.57941838193656
21.382235383648347,1.2536980858760567,1.5174596503204125,62.679614244842682
38.155800423296199,1.5061498571060485,2.427415194239654,259.44950260749835
35.707809644089266,0.94026269297106568,2.6533868418639797,264.02709048293741
18.1205811520358,0.71697199572924264,2.4943291290855547,116.46636306072325
44.856152427993564,0.98607592095996077,1.9565288417912188,189.1558558193648
20.973453104091575,1.3465214203751759,1.2609436577740121,48.558302441087136
2.5814775040226881,1.1376448829434964,0.64952406324566581,2.4254939474879067
14.719446056244982,1.1493273061052776,0.25398827058789697,8.727032158459636
19.83922098115001,2.1556219897277149,2.3906316429100474,150.25833386908238
22.483195318991466,1.2497763758326561,2.173289181181596,120.23928006988685
21.274648635317583,1.1628290271029194,0.16902357399953949,12.114582882830657
36.648635590322201,2.5545690010783786,2.5453849225043421,333.11093882216147
37.55531931801324,0.74199761583225432,0.421740413204722,14.950365554278527
43.123456578030293,2.2691185391798068,0.55021452167210039,101.87035163614256
25.396098468937669,1.6456898725390643,0.12317919913364296,27.897390116897057
42.688325862302563,2.7023525925888681,1.1519601876509757,181.34411009044658
39.953243566286602,1.7693439813805105,1.1478242754213668,102.66912118565844


==> anc/competitors/data/v2/photoelectric_einstein__s42.csv <==
x0,x1,y
2.1609340728339452,2.2548184786062291,6.6828048466349692
1.6583176596280784,3.7961047387888858,3.062697101432847
2.2878968798670738,3.4532350885787899,6.0095064065514272
2.0460520435890457,1.7764710274902762,6.686000224794018
1.1412660218314743,3.9925866445939326,0.72768962170104556
2.463433527455134,3.6980000607693633,6.4907610087850713
2.1417095529855295,2.2097710946600975,6.6483396164880526
2.1790964579154308,3.5922414491523456,5.4205015007858766
1.1921704490133189,1.7660488296784571,3.16476814744063
1.6755789068433506,3.9977618261855965,2.9324325325185021
1.556197036348872,3.1642118402663422,3.2722191020725924
2.3901474832729028,3.1253125388969925,6.7603374519197352
1.9657976801209969,1.7261018174603318,6.4044373875201117
2.2341424199062452,3.7425834972415633,5.4978295514906677
1.6651212982409966,1.5724987580111736,5.3144429315135886
1.3408580826771654,2.1020701451028678,3.443718884849889
1.8318771805237521,1.8575546879165876,5.719089330729652
1.0957258841562629,3.4419198517305465,1.090002405139757
2.2414467579888733,1.9955105680322447,7.2751132230097362
1.9474965986830972,3.7765955678272132,4.2782503643260767
2.1371316101280606,3.1406725983187256,5.6985037411709341
1.5317889521948025,1.5904067762367404,4.745072330040963
2.4560470365923548,1.5135745853217513,8.644635958024228
2.3396816819832966,1.6291447925359974,8.0477786441469181
2.1675752456106427,3.0148129441193192,5.9502782717262992
1.2919580617779514,3.5037045271485381,1.839834016365069
1.7000815055905512,2.0963820515684715,4.9351550555540484
1.0657056486808432,3.6235221073076822,0.78423645563628508
1.2314342381013217,1.643079850383151,3.4501321584039157
2.0245734298636817,3.5024096341041906,4.8712260718119973
2.117143233861726,3.8194885754307011,4.9370158398213979
2.4512645986513153,3.4302709977609513,6.7081593822608898
1.4887380372072279,3.2453019599465929,2.9121185619425018
1.5556895590523032,3.5949505466384579,2.839381469601868
1.7043337169137118,1.6003782488676661,5.4487460042874458
1.2842070386264286,2.0044552767976382,3.3070250349612706
1.1948822580032075,1.8123091982641077,3.1297238208371581
1.7135573893389007,2.7613274754824664,4.3259458868232272
1.3403640235763261,3.3629703208221113,2.1807752806895739
2.0047209920237656,3.0750296114409967,5.2164964115692989
1.6557278783084961,3.6278277494048377,3.2202627552791023
2.2490172940867561,1.8880324811027271,7.4139030472400966
2.0503976530033734,3.3365527298379041,5.1438919629840489
1.4685499620730615,1.9826037271722603,4.0913189159619225
2.2483897020928016,2.1768968782945004,7.1224429295613279
2.2071465362452027,3.2747617432032596,5.8539963307068996
1.5812175685452616,3.9505119622467046,2.5894039012564973
1.4324921558953663,3.028859014942674,2.8959285418405609
2.0237432559624633,1.636250787478239,6.7339513191825091
1.2096287254139648,3.0407724248188321,1.9622519834933261
1.2998623037126624,1.6058763789504178,3.7703541092051536
1.0110434046265082,3.710364278417043,0.47131124311819539
2.1803865662532074,3.2739457127515519,5.7441331252717145
1.9972762848880481,1.9328196160562581,6.3279150982407097
2.0577480679395026,1.7293025145604952,6.7815434944372877
2.1710935465329517,1.9588330722007974,7.0208098362594908
1.6883736633075099,3.9500679488854811,3.0330455225543806
1.8531117939293407,2.6464016061462248,5.0180687735455285
1.2096954971914862,3.4602023708535201,1.5430982055304669
1.1717951103039601,3.0910208552694423,1.7555237209477372
2.0026044426857075,2.9310328748965935,5.3517391000514936
1.7066443092146988,1.8628256366626244,5.1958552262493694
1.8478541597217832,3.8650611338952379,3.7776636707140581
2.1474982861240384,2.2533565812867948,6.6286963301222279
1.9520774800008862,2.9450430395188554,5.1287494177648103
1.8303691009869938,3.2494398614726654,4.3209667402095411
1.8388107411181203,3.1230828881132719,4.4822383371512737
1.4559251470939183,3.8514860242387963,2.1702203841416496
1.0462267518519091,1.871097474800145,2.4560963708593508
1.6550760838485434,2.770881846117355,4.0745128366802206
1.3218770092292937,2.510085976851915,2.957197333320444
1.6127929655869542,2.6854218237065455,3.9850898819610974
2.2801046099022493,1.7980438154943617,7.6324688510613417
1.3509092287980111,1.8352365246819133,3.7521240456266609
1.087454112533599,2.1951888644531437,2.3025213449858217
1.4220758380329948,2.2617615094020782,3.6199441567023887
1.4403906366500254,2.569758034203375,3.38769763898113
1.9928747720903426,3.0274688675915709,5.2150611897740866
1.8355482285119176,3.0865727935456575,4.5052546795796342
2.1758473136596201,2.5295272414639256,6.4697772478322637
1.9964703104910813,2.5219577735717427,5.7354434306193696
1.6095802921601057,2.0440713167424049,4.6131527716317926
2.2210305769990519,2.9707656210225206,6.2154168454455583
1.2504593798615558,2.2926022782930948,2.8792977168142997
1.0340681097007907,1.5901495856934091,2.6867561160290614
1.1350717911634627,2.5460001103921508,2.1486568178599308
2.0835390258946753,2.6853316877254256,5.9321857233749524
1.6928158453770812,2.0639821705105277,4.9375041659690799
1.2419076685504027,2.9311448328052894,2.2053852843191759
1.7515671626550453,2.9144297510798021,4.3300520336614658
1.2284681540697526,3.2550054527759285,1.8259388324565684
2.044480562616604,3.1198712055030251,5.336100401479249
1.6692344133610462,3.1310826413025792,3.772870892358708
1.5715318391447237,2.290535379560108,4.2093203071424696
1.4522681337218148,3.4685805549648849,2.5380004461085415
1.9454238896783327,2.8728609589991985,5.1734122487103855
1.5427189158300856,2.5785454879497252,3.802139947923509
1.1314748789741516,3.0650312023526425,1.6147488970844481
1.177008853180773,2.4016433361256357,2.4664652806300413
2.4428464968242718,2.7818481115168954,7.3217649993482929
2.3628710360614105,3.3417642212055507,6.4310703839444425
2.0495607007161243,3.7160072168092695,4.7609758413526206
1.3988049421892794,3.8026429932379791,1.9828142476568806
2.4537645660215857,2.759082312957748,7.3896879321075311
2.1681263559486919,2.8006877868514226,6.1666828213523672
2.0753352837384935,3.499676026909591,5.0839107066328184
1.6740422532156831,2.286126729360503,4.6377120299395624
1.4083623427677385,3.5934559058626716,2.2315307438246954
1.1445864432302488,2.7353541162935588,1.9986554129067509
2.3539035948157627,1.7896418108381709,7.9461034573198237
1.6836644347504166,1.6801478676823591,5.2834882344453646
1.3035450471928454,3.6049830275986579,1.7864792875909505
1.4589349362259787,1.6389197922671948,4.3952351039634534
1.868829353412844,2.2015285903341395,5.5279496153813836
1.2651591744088475,2.3353251012538645,2.8973732441011291
2.2849214261385633,1.9324861129789845,7.5179489055301145
2.1377792947528151,2.2847334245049731,6.5571217385926719
2.0791944339264052,3.356731416812714,5.2428167619068979
1.6481395596626556,1.5367071089001769,5.2799981098645672
1.9409632610536649,3.5679335613017162,4.4598904864162421
1.8761469533691033,3.6413700589363955,4.1183737401982157
1.97476990233223,2.4306539329788706,5.7369943830672323
1.1266664817098335,1.8840322476515869,2.7758603207002848
1.6237111032559144,3.0021010198627023,3.7135681032037597
1.0624212607928387,1.7991813896622357,2.5949929449769451
1.7409862288667783,2.4122984026956313,4.7884206398973639
1.494791818499178,3.8960729522524309,2.2863860090601698
1.2167862832990703,3.9886611814590927,1.0439668862658626
1.1551044515838274,3.4302622283864639,1.3472497833642465
1.8814668582665681,2.2774037748019156,5.5043431509886105
1.255889452805329,3.2191626229152313,1.9751961538876097
2.3876801775651959,3.263515913710032,6.611929300699618
1.8715917095505925,2.4696042379091243,5.2712990727921269
1.5203047068022557,3.1022215864653986,3.1857586808687315
1.8863732372221251,1.5268191124391906,6.2752205967115184
1.0342058065445463,2.0226441465056038,2.2548310693626394
2.4378388198621681,2.8127207574181528,7.2701806015317745
1.7234551554143502,1.9093782606457397,5.2188322621480125
2.1741028408754293,1.9147671696913342,7.0773221801694408
1.1240949998836578,3.5907607263755947,1.0584961931432142
1.7299874962572406,3.9728325067090138,3.1823957778109335
1.7360604915317814,2.889923570071121,4.2904226229043267
2.4067396824624741,3.5976743272042837,6.3566009994605084
1.8575920785641131,3.9758041608156813,3.7071966761254909
1.7102341015854308,1.8539897214219367,5.2195385227354052
1.4004634946378403,2.6206140331358778,3.1717029806862298
1.4973534960138282,2.4814317896047999,3.7116222699083936
1.7810086037073067,1.7001232091154626,5.6661283758179586
1.6583671904575701,3.3883254319868614,3.4706812677456487
1.0324181198204956,2.5844475683064827,1.6856337752710875
2.2394378862915367,2.6733173354760034,6.5889977622257927
2.34424115775965,1.8766824345331004,7.8190989939608126
1.210373633497916,1.9523166305771702,3.0537887175702108
1.831054215308574,3.7677590553905373,3.8054811791257253
1.1628636117031652,1.6116227224356972,3.1979811755685943
2.0083601395597173,2.0821307123592656,6.224446824859724
1.4218506757585125,2.2301483257863208,3.6506260691508872
1.9891339520378526,2.7254938560039661,5.5015641696245918
2.0904919214303241,2.9661129325369897,5.6801616544988311
2.1529712378764856,2.7332249396266666,6.1714641002304784
1.1616114189338449,1.710288336392205,3.094136492318178
2.3740177677064116,2.1091686351392838,7.7097688520944345
1.3453209863423212,3.608970961906353,1.955276637605488
1.0561188342642698,3.0939717511961478,1.2741357473208721
1.832278704087225,3.122872625335686,4.4554320947690762
1.5563834257936582,3.1755081383783876,3.2616937107041828
2.2446846146986195,3.4072575475988227,5.8767580187946677
2.212377208096453,1.6452712043036184,7.5051209283833114
1.4757083392340731,2.4165209623315311,3.6870087287405955
2.4293490926046175,2.848818588154197,7.1989692588585008
1.436376757210178,2.3461412082433153,3.5947130595779813
1.7725856938475717,3.6111971832179663,3.7202172465355905
1.383947635851404,2.7064312714682348,3.0175761504131726
2.404065355073445,3.4215689736484478,6.5216453349353216
1.2469117263730272,3.6300387922029227,1.5271881080759178
1.0673659290884934,2.7619787072587449,1.6526467754512639
1.6526455900045569,3.7738806096783746,3.0614615505804732
2.4885633460837555,2.9678098513424516,7.3248881480599621
2.337515899382371,3.6256857470843045,6.0422800127611822
2.1229120291854238,2.3514769889788107,6.4288871637321021
2.3361887363177871,2.7470423963287129,6.9154342170816552
2.3401699595467949,2.8285276025114445,6.8504153501740994
1.7782875405796736,1.7624492897401765,5.5925479780973539
1.4738935777461895,2.4963812667538514,3.599642570804388
2.158018648166482,3.7933441813791902,5.1322209474373803
1.9924918947516417,3.0770806009118559,5.1638658757809335
1.5604865933105652,1.9437664560924186,4.5104060938400785
1.141700002092273,2.3471390890240125,2.3749321196296282
2.1201844170235389,1.9790075241567495,6.7900752246526075
1.393690773884297,1.5620578294964313,4.2022472112890217
2.4052197258006691,3.8186511462600667,6.1293376396515011
1.3614558625085271,2.6205183206421787,3.0104631266930899
1.1841368986172291,2.2688376810519655,2.6287525316288942
2.246669008187359,2.9961929788943413,6.296030038968575
1.2299264749367411,1.5182861407325392,3.5686897596058218
1.2689024622366087,2.1950552665020346,3.0531253173085791
1.8990741872812653,3.2575836642472313,4.596987174348083
2.3118430612561967,3.0844244326731571,6.4773584686824721
1.2946519985718599,3.9545148688563385,1.4001657972368742
1.4654855093501422,3.0508942741451102,3.0103537925270785
2.1661072573617663,2.6937646840693317,6.2652549323789346
2.457739639091451,3.4035814079600191,6.7616297393222222
1.7511117793035136,3.7583196799101328,3.4842786392891991
1.2158462538268762,3.3017398667958791,1.7270002390320807
1.0209044315623024,3.9080280588734491,0.31443267006823383
1.3444840449982829,3.455012926845443,2.1057730832674553
1.1977333266797816,3.6670035956548164,1.2868214434927605
2.0164880104192862,1.7852601779590929,6.5549342331350742
1.1827487569427966,3.3310337574844695,1.5608151012309373
1.7594948974309494,2.6002217488184218,4.6770491469559854
2.04139365346433,2.8827595060281883,5.5604446447002811
1.8716749138313535,3.135256023705892,4.6059914199005867
1.2996634774900864,3.9245377917639237,1.450870351135074
2.206186789273394,3.9614452035790615,5.1633433568556955
2.0731106944237023,2.2205706137197634,6.3538152184166705
2.1084760058733125,3.3343837435947905,5.3862730166972312
1.1965866273359698,3.3749588448381713,1.5741234458233997
1.1856307054755169,2.3662321532826223,2.5375364445641155
2.3913438265097615,1.8096744371605524,8.0809236292838218
1.5963672907374109,1.6023674007142994,5.0002077137756329
1.4514230376714097,3.4433578188229461,2.5597278649860042
1.7328760680272999,2.7242493545422648,4.442926062818648
1.9942963191453735,3.9638504237373153,4.28455915224795
2.4334348855704548,2.6624336404841324,7.4022530462352689
1.4296693403230825,3.9447924476846006,1.9683199438916685
2.3872126439680406,2.5289400054851496,7.3445714899666656
1.0372892370793845,3.4842053763999314,0.8060229081604029
1.8327970634902371,1.7120481807795802,5.8684004738160409
1.9509626675216276,2.8886542753444098,5.1805273175250424
1.1588461056261299,3.5051494674643107,1.2878380254053625
1.210509395595869,3.8117541680497218,1.194912692134793
1.6286714789744559,3.5564577265435791,3.1797275104947706
2.4493478682147725,1.5924268180029355,8.5380759649333626
1.8940638298515593,2.4317558532668357,5.4020921469992134
2.3995348324003167,1.6217461807846281,8.3027298860230818
2.2065413734194559,1.7732057277863951,7.3530493926764748
1.7010724023329373,3.1882640716687103,3.8473713843803186
2.177145173878281,3.2831454907792454,5.7215269483813245
1.0267551759654816,3.434301706879066,0.81235770091416626
1.1637159951486025,3.6636413701391572,1.1494879857954623
2.2441429223241043,3.3485786711912748,5.9331964555412213
2.1952256324877428,3.5021789802665801,5.5772742357027241
1.3489611129496506,1.6224092745581982,3.9568938886015572
1.7961543858985802,2.0863378761032463,5.3425566639732818
1.9090237310500164,3.0547444334381142,4.840977718184754
2.3016084306640168,3.645313261562058,5.8741392076643164
1.9046607360080885,1.5112503123491479,6.366426491780306
1.6188573539105204,2.7865733552908747,3.909020660483038
1.561276065110774,3.1932184984109933,3.2642193068871679
1.6388231295602649,1.5740182228215329,5.2041542410397224
1.9778965383699614,2.5033888938834696,5.6771911888146906
2.3012359476284874,3.7390872034592419,5.7788246759321815
1.6808453231144496,3.1790320221396469,3.7729442342617165
1.3717593444270371,2.0941459084014933,3.5794507401487325
1.3549935444963717,3.6319528240797818,1.9723004759572116
2.1190214203651694,2.3700785585237858,6.3941940361065557
2.2248531451358655,3.6333616778601487,5.56863093042179
1.1579171197811875,2.2473591277972638,2.5417860796177276
1.0998382854327673,2.9758006272078728,1.573130521342053
1.8916504956346776,2.4923501693695851,5.3315162805754417
1.2192598662890475,2.1870626268876676,2.8557961800838325
2.236996285684512,3.7163939054296731,5.5358227321614688
1.4655020108861117,1.9689842048487283,4.0923321121762299
1.2158078994567139,1.7120289780894078,3.3165524940635605
2.3814557087311754,2.3548173463641509,7.494883464947991
1.2482975841029171,3.2940978691039189,1.8688609387457462
1.4270801235069033,3.5185790149407041,2.3838243758838478
1.2304200927880879,3.9968584251669119,1.0921590786046202
1.1732350954980324,2.2409051425279123,2.6115952124519501
1.0317220245046601,2.5198548778282053,1.7473474155230688
1.0830931137463902,1.8420531950740657,2.637619923381004
1.261962206403779,2.9371798240575839,2.2822958616284459
1.0800728989407631,3.9939500931572929,0.47323141686170311
1.8867157241664567,3.2522025253016462,4.551253709850819
2.0210717901992599,2.9880321010334292,5.3711208232307097
1.5904456852480424,2.4809227323044851,4.0971606218814189
1.4769866454280742,3.788246900713887,2.3205698647766284
1.7567893555333451,2.7422914903258735,4.523789284160042
2.3125074133519128,1.8359172832826538,7.7286133783408575
2.2766974402333089,2.4134461579978339,7.0029744548071324
1.0652125930191878,1.6679166721194172,2.7378026126079442
1.2722476143947861,2.0049475942219539,3.257068538914881
1.355117306656594,1.5441719524997806,4.0605932278318919
1.3740813637483178,2.6331997912504086,3.0500007292126341
1.856848977614159,3.086350662379493,4.5935767090326687
1.6243936385547884,2.3582311559472693,4.3602609331153355
1.073881179891391,2.5509544287631929,1.8906181312676003
1.5604212076893573,3.8980231821114399,2.5558789328917424
1.7856294230764558,3.3799078039372885,4.0054554899069332
1.152507854355574,2.8521415923623783,1.9146308932522755
2.2501878306828393,2.2113521877795632,7.095424679924661
1.0779427996976563,3.7424919969324879,0.71587942261701887
2.3872628035270931,2.0877427922016487,7.7859761631864082
1.1486697123698133,2.3133568262916926,2.4375411040698554
2.2653624273966289,3.7726620360573713,5.5968769636550864
2.3539797158914255,2.8238551382126809,6.9122049667142562
2.4693560208798893,3.3557948735449417,6.8574616288142805
2.2030388204103906,2.9768619854094154,6.1349065758079604
2.1692163111569931,3.1335980225237376,5.8382806404215861
1.9637249139933215,2.2484582287870638,5.873508015489314
2.1684945318671938,2.1034301540666576,6.8654632297360561
1.2018283126197207,2.3062308679216632,2.6645310330735019
1.8041020539214561,1.8886039102085561,5.5731621848105863
1.7713343052856216,3.6857859132270185,3.6404527734343128
2.2863582161838361,2.2081173331252852,7.2482602490110608
1.6941990483902738,2.9037234860359615,4.1034837781062112
1.5776342441505302,3.4799360628534353,3.0451591709531578
1.9593449068556652,3.4595602734392839,4.6442902613157475
1.3996949762512692,2.5959656464604821,3.1931727753147676
1.2096526164309354,2.690643271466814,2.312479950091535
1.7168159110356187,3.986754372337562,3.1139962357057573
1.6253340528923275,3.1864936924475602,3.5358879503151064
1.3488549107933105,3.5365961077947068,2.0422678032464257
1.5512677151726919,3.7563849230480799,2.6596583469061739
1.549588674739371,3.4689745905733478,2.9401241681486905
1.4912433466188182,1.962948362383919,4.2048341192315126
1.5691961195903934,2.9054268343439302,3.584768316281937
2.0286150181839182,1.7547353932863623,6.6356163219223241
1.4453147118569278,3.1323053164099961,2.8455163318302579
2.4232868900730109,3.8883735704695273,6.1343410068724467
2.3745220293072666,2.7818301607502782,7.0391929524645764
1.7213656424501178,2.5824312321694181,4.5371370650042699
1.4925418075070331,1.5896068785454078,4.5835460373036812
1.8031521847450047,3.899436305823051,3.5584011302822889
2.2728407331604368,1.757506710325397,7.6429625620261694
1.9788810108401531,1.6026977332621173,6.5819541275727573
2.2065877419206164,2.1151665287623462,7.0112803718213232
1.7990834140986103,1.6638260847959561,5.7771829159158958
1.9493764439014312,2.6377946060294057,5.4248263659469131
1.4322334212736925,2.7902195031427812,3.1334979272452106
2.1023397434654361,2.2814248725714599,6.4138523064015835
1.3036068896885775,1.6274012064372152,3.7643168893147414
2.0421971932277474,1.7790009206230668,6.6675266705668976
2.2910786024888412,2.4612609449748204,7.0146401549190278
1.1981542559523159,1.6513211270663404,3.3042448755524387
1.9215696108128797,3.2454743140247837,4.7021375962972867
1.1426436223449019,2.01755135381203,2.708422668206484
2.0885734424071405,2.2551789219590965,6.3831608358368364
1.1267398282352803,2.4853144429452438,2.1748814866358757
2.4039097340509388,2.5415240826728698,7.4010465773618126
1.2061118950567034,1.5041517691870014,3.4843270287675239
2.4383203688636206,1.7801759274967439,8.3047171181231914
2.201326264127645,3.6569114093521953,5.4477740190797448
1.8905230066995311,1.5030826562797703,6.3161204994294904
2.1739361569443201,2.7704183895321877,6.2209815555895212
2.1926722584746288,2.7237550162680204,6.3451374447830453
2.4190405942259954,2.3327354025265947,7.6724164951921221
1.3800750307587808,2.578317550366124,3.1296727768521939
1.8851138430374639,3.4514528438164609,4.3453780109864901
1.1425737963466018,3.6030092655373913,1.122675956152154
1.9242485500361819,2.1508713585381249,5.8078206444115237
1.2569369561391832,2.3062261024193247,2.8924651481723376
1.8474259172086627,2.106207132570832,5.5347464610041968
1.8586457710507744,2.6996585013776628,4.9877004076883402
1.6989777294718409,3.2081458941470324,3.8188259949485013
1.7839476632696842,2.0706321886585513,5.3077753466248634
2.1458850850098816,2.3268393551371664,6.5485413564637041
2.1988670747681001,3.825961543972876,5.2685526772679863
1.7382298233631437,1.6214232246173952,5.5678953248125671
1.8993901622839184,2.6519240130989155,5.2039536981073713
2.3968543535351525,3.2788951039919443,6.6344945022294475
1.1796003827516843,1.8761350288936851,3.0026921541672813
1.1756553488501658,1.6184350500137046,3.244075472830581
1.1315635178661525,1.8455134290963269,2.8346332807980801
1.9867949275607917,3.7970579838267073,4.4203258365647269
1.6279124511855692,1.5231494545528086,5.2098964435507051
2.1614821242127649,1.9708049370283796,6.9690851287156157
2.006847119962889,1.5782087822541113,6.7221109059123973
1.5004566374923574,1.7765736689055083,4.4293149837628825
2.3475498210423034,3.0503732165707405,6.6590928432602272
2.1437982206059782,2.1040972718477144,6.7626521685786125
1.4058024113652636,2.923030126076692,2.8913686473300384
1.546288026658081,2.9754884569153153,3.4199588213425076
1.4716599703063944,3.6235883327244478,2.4631973044627999
1.2364174729374995,1.5118534822796847,3.6019691857898133
1.2216750588132874,3.633423648355917,1.4194243948958398
2.4041911950636159,3.0477977160674348,6.895937066715681
1.65685605579813,1.9068587152623939,4.9458979315186715
1.5749797341661147,3.4323434703382101,3.0817727101728409
2.094528563016067,3.6387288544764642,5.0242412821579885
1.8294895978793499,2.1356587093853934,5.4311102674435983
2.4042099802576935,3.7969842022567022,6.1468282760891189
2.1704522408640883,2.6361435757466447,6.3408468924672254
1.7190543461868106,3.008561135833304,4.101447639995345
1.5645392102212394,3.9616238340441092,2.5093103394309373
2.479947317386483,2.4038401965979981,7.8532219081124959
2.0766403540054652,3.5328983645502823,5.0560861396163208
2.4267919900057615,2.2959977945711492,7.7412138760926803
1.177717865825562,3.4980338056037272,1.3730072874507977
2.2758005187861738,3.0018347971566062,6.410876148543009
1.9556108259868115,2.0408892380635035,6.04751713821795
1.1828825175026689,2.5350652344730911,2.3573368579179474
1.882386999953831,2.2940890859089045,5.4914635459001406
2.0291445476581731,1.6952709827009098,6.6972708664132945
1.0184540288329043,1.5745869252492437,2.6377389380036487
1.6814769427626199,2.3661966385179523,4.5883919967482445
2.2380992667944817,1.5475853695437165,7.7091931979182604
1.4430385380161348,1.9137193939544375,4.0546879992802962
1.6878221226978267,3.3129583021271722,3.6678739973510393
1.6634711906018398,3.2702280892089695,3.6098887551202399


==> anc/competitors/data/v2/photoelectric_einstein__s42_holdout.csv <==
x0,x1,y
1.5361127227382143,1.6503711742373541,4.7029910470079006
1.558312988260407,3.2776883788865883,3.1674941405584551
1.86400549351293,3.7874562537067291,3.9220704674627491
2.1206378384259543,2.1654318526436676,6.6055262470860789
1.276911026976199,2.0740620107899725,3.2072419967835866
1.8769084692862066,2.7784136419292542,4.984479787038496
1.8021585170176795,2.1516137649059575,5.3021138614791647
1.9037382528499367,3.0320445726010576,4.8418168411862812
1.3962454893892979,3.1179518872635299,2.6569194568506065
1.0219971704091924,2.8347561226717364,1.3922241741406829
1.3474884561835792,3.5807723109271596,1.9924399438481237
2.3340623182684181,3.443545484006477,6.2101362643517009
2.3434615643130452,2.2741580554822023,7.4183989745165526
1.1028190800949809,1.51056510155402,3.0506946137188207
1.606069766497225,3.134491070803251,3.5082134834292722
2.2740510014257547,1.596025464540912,7.8094494773560097
2.4689011371844951,2.897360430219313,7.3140146731757589
1.835838666863169,1.8853354389788024,5.707693287167265
1.4756772055314655,1.7531940625247557,4.3502068595533858
1.8999992044575786,3.0060747879495908,4.8523219216869551
2.2951981795680703,1.8219555270038401,7.6709841436896991
1.2518332306912296,3.8508205269508999,1.326761715188026
1.2909691819790041,1.7572069714648639,3.582241565200297
1.7715150967727165,2.0557214578723397,5.2712649823796163
1.1509677329538275,2.2702275599688777,2.4901749835281528
2.1764337682047969,1.5584107423187712,7.4433193229762695
1.6660943282800385,2.5667709016001825,4.3241952401660573
2.2181824841702573,1.9199386740473958,7.2544640804807887
2.3606851104733764,1.7666042441221306,7.9971893727957548
2.0190161832058733,3.8880249807016201,4.4626259530378727
1.3997238328043715,3.4605308640962615,2.3287269083826194
1.758668973476095,2.1993744882169164,5.0744803860802126
1.4922977597636491,1.9523380321494699,4.2198055022329832
2.0289834893926257,3.2673945711626038,5.1244811409652966
2.0823296398201618,3.1681338568077004,5.4443815334884897
2.2780965334869454,3.8085143962900179,5.6136928662119878
1.6025039813085582,3.8163402947895722,2.8116161719026249
2.1626292153331441,3.3588991134188104,5.5857353211990732
1.3169681705428986,2.5106846048131763,2.9362957485522521
1.6573460997984739,2.6421120797386535,4.2126713890278342
1.3164054545021588,1.5453511202971919,3.8993018395237371
2.2222402756555342,2.4557212157125892,6.7354645643987006
2.204159532064832,1.8483510464972981,7.268052778122847
2.0773690979730564,1.5168317136760749,7.0751668755404875
1.4867324986698631,3.4633345774113797,2.6857910370871743
2.1213514471654049,2.3767115902424365,6.3971979952336788
2.1107056565965987,2.8362147979223415,5.8936637977611905
2.2160893375652448,2.8326773827058718,6.3330681174639816
1.4207577624537944,3.8276956378329814,2.0485584676759121
1.5243118004744132,3.7456139994847839,2.5589396072773893
2.426082498290917,2.1266039082974113,7.9076733046338212
1.4541382254297539,3.6683885769815299,2.3459271233959327
1.4137726184208672,3.7883960906133765,2.0589674591753302
1.1960761389364571,2.1364035548256179,2.8105673558155688
2.0036030889056469,2.9354601966769875,5.351442179036769
1.063768427785396,1.6475407225510559,2.7522054947693428
2.428442831084578,2.3242667289237686,7.7197728204420457
2.4330498445893198,2.6365535917335188,7.4265405654879082
2.3942835510097495,2.2012720117759783,7.7014847552003456
1.2950928961531321,2.4219723459399707,2.9345318725493841
1.1128982698624401,2.1017943264333327,2.5011529177177199
1.3113999147284088,2.5767601658805392,2.8471898814361594
1.0169229557702297,1.5082269370865828,2.6977664079790875
1.5694125508020724,2.1608056968765283,4.3302846132408437
2.1241353765024034,1.6590046364870381,7.1264192807269016
1.9841574667168806,3.766328937003077,4.4401463453379417
1.0554417066311603,1.8860638803842464,2.4792430182422329
2.4292564088599473,2.0833652525931035,7.964039254451639
1.1190774142808895,3.1582135410766541,1.4702906443891046
2.1094153599930276,3.3220819348752055,5.4024599940559579
1.5255395479991307,2.0309253496928723,4.2787062208315323
1.8219855511232748,3.155219307897672,4.3805129315481928
1.0224748958364325,2.9524558303608304,1.2765003388186544
2.3218272533668056,3.2584273059715434,6.3446502139535648
2.4835321108882491,1.7658348165964886,8.5060539940373108
2.153945603998273,2.355181065688329,6.5535379524485275
1.8008179831684035,2.1601016861551976,5.2880814922293196
1.5187327262692456,2.2863526033227295,3.9951259525268705
1.32388711480779,2.8696450048782753,2.6059521019667442
2.3031037782563031,2.4894844429979281,7.0361527838701425
1.3570134955046766,1.8254435930536856,3.7871642243536567
1.0995196218641146,2.9110636398071752,1.6365495162228023
2.2947165689044926,3.5972218522771739,5.893725876711807
1.048110727582239,3.8441361620044114,0.4908498072757288
1.1951562944404237,2.2131725366662169,2.729993897139376
2.4247252992823083,1.5712151295139227,8.4574487083177061
1.9661988481917483,2.866754147270727,5.2654442888503432
1.9031106033152145,2.4587229097848753,5.4125425455268523
2.3160485456009283,1.7609700477974028,7.8182067368080377
1.9409498057280146,3.9105768337059845,4.1171915627850844
1.6440313687711106,2.7969125662679795,4.0028011749693349
2.4391829987203648,3.9602479439322789,6.1282129387751496
1.7576631097618245,3.6875002989837093,3.5821943229911972
1.7520915212211192,3.0168837108289859,4.2297668209415633
1.3328191638969811,1.8186653342537498,3.6938747276241641
1.7597377712495672,2.8033888903156639,4.4748865315725466
1.4265288638943086,2.8184641070979048,3.0816592739689557
1.3400938155267228,2.1544462896314456,3.3881817313870797
2.0427510516867633,2.2666858079553664,6.182132541821086
1.7693384602393354,3.3905777886692068,3.9274060828806849
1.5878824282394379,2.569490969770416,3.9979907534278993
1.9081562191128549,3.5490086100780336,4.343125512172735
1.0156256876932985,2.1831051840193281,2.0175226602801546
1.4691402483214389,1.5810820996785933,4.4952819673788778
2.2479939376005462,2.5928518960759832,6.704851029839876
2.4518102418679786,1.5083289509470521,8.6323582094189089
1.9107556110458068,1.7451703002811092,6.1577149070043484
1.9379260511445904,3.9323196516672922,4.0829424958667335
2.2261289417610879,1.991470511092903,7.2157987920309576
2.3891566819575263,3.905188565476954,5.9763634710993747
1.9112413753604602,2.0718850113949339,5.8330093170959296
1.0847039580960101,2.5038165762114062,1.9825189944736916
1.4762468697914484,2.7180889071268504,3.3876681463305807
2.2797358770676439,3.1897809523396417,6.2392066352121338
1.3837370704789103,2.5376155719322977,3.185520951568475
1.8067010187444725,3.8627964524803597,3.6097189610467786
1.8460875050140688,3.4938565689682322,4.1415613517699565
2.1031925300155478,3.7177972730673199,4.9810070310769854
2.4134724318073792,2.2852666805951269,7.6968552973601945
1.9048810225688515,2.7053314291563728,5.1732564801883969
1.7133750615329362,2.9129556035271107,4.1735636509731133
1.0445212077669783,2.4961615827281363,1.823978132596086
1.2204685738081549,2.9738225354277974,2.0740354858427317
2.2274477214327506,3.6488841324640431,5.5638396433818142
2.010007884061189,2.7154112624728279,5.5979813460042509
2.2483441354544165,1.6869501059410235,7.6122012382984439
2.4262516770835818,2.6879622695379726,7.3470146668797209
1.0253586667039987,2.7849103316766644,1.4559731138110741
1.2816870021747908,2.2311888678069582,3.0698685731879767
2.3112452801042211,1.7560255856357341,7.8032848928753245
2.2022683412936654,2.9439479994767881,6.1646338601138124
1.3566763752387332,2.0161343577377422,3.5950791302496587
2.07090040252963,3.4653572732705165,5.0998867915920343
1.6767972656671783,3.0120504543678548,3.9231830364315954
1.7512205077375718,2.0726999634083736,5.1703480565942233
1.5853604904742959,3.0583608511690499,3.498690137432638
2.0740589087113026,3.8521795089981841,4.7261281374317647
1.7768495308304055,2.1946349614423899,5.1544146980721681
2.1504946292455278,3.9844881732222852,4.9099576133372178
1.6652699228496459,1.9748056621365495,4.9127507387695868
1.307916000486586,3.8656572368772446,1.5438833411352748
2.140613924556948,2.1752225356783352,6.6783566562892016
1.3790841392999238,3.5157468766498972,2.1881451234945879
1.8029185379906951,2.5713275846601973,4.8855434884693185
2.2431406224797055,2.7536628264179428,6.5239667881581198
2.2686809273014394,2.0364764491268277,7.3467878661919253
1.0654249766691639,3.9653395845480905,0.44125811895557154
2.4323720282929586,3.147923076990006,6.912367632029671
1.1922328655287697,1.8785757175779711,3.0524994142490209
1.9180550256361772,3.1563238444284965,4.776751741602733
1.6278713563798302,3.9812367510103708,2.7516391789766073
1.6644624759899742,2.4986826254985566,4.3855341751959767
1.9880410307019765,3.984603105904732,4.2379345970786435
1.1771816839476195,1.7643852314542334,3.104438213353121
1.2044582851681847,3.0040699371743065,1.977569530281305
1.9263891212187967,3.7420964264338514,4.2254489789270924
1.5334766981250141,1.5154107580628251,4.827048865382233
2.4566212336635767,2.1534485606902507,8.0071368617423033
1.1037568760045451,2.33501077186967,2.2301276672851289
1.0663518881898055,3.4005920328867623,1.0098393766662737
1.2046305249321483,2.6271494242487132,2.3552024268706524
1.750803990619066,2.5566363631693245,4.6846889420311335
1.2743631670913911,2.1398055552957556,3.1309605037942378
2.0952008924905097,3.9050127629190348,4.7607381284217132
1.5433185623365551,3.6129646405532467,2.7702009332707451
2.1832736288868735,2.6059473341735107,6.4240723949025984
2.4422854255040241,3.2538545565492765,6.8474379633353681
1.5166000482287234,3.0714442257298371,3.2012135737441634
1.6133203714581408,1.5842507008146989,5.0884423555361717
1.9823674540705212,1.7489175549054186,6.4501542351302579
1.4517993481352467,3.2781276519030018,2.7265144519843783
1.1580007047317531,3.4954197903425865,1.2940711244279446
2.0903924037818831,3.0023676927424243,5.6434952892994446
1.5950053179446702,3.971588804611343,2.6253531904078131
2.0310330198247089,3.6135701156501874,4.7867824543448094
1.8477801833425345,1.7867696839940159,5.855649154310707
2.4989191723155475,1.9679464786779759,8.3675832180191279
1.7376841205183571,2.1586316209211271,5.0284299015427987
1.3492756360191795,3.8099389843879465,1.7706650461873799
1.6699897825995611,2.5285954518760567,4.3784822889557278
1.835222811275935,1.8934612057642419,5.6970203416730261
1.4387840456097829,1.7949369633611021,4.1558738492809608
2.1142558543081478,3.6506390738767172,5.0939231395417819
1.89008444584482,2.9792086156491591,4.8381806523650166
1.9651438439522089,3.8281124482949593,4.2997224902913764
1.1642051799756608,1.908465780702592,2.9066868436767415
2.426292483107312,2.1301984742557876,7.9049472358760555
1.6746600389098416,3.4361386283876785,3.4902552925434263
1.0714630206102986,2.1217745703566706,2.309796482887525
1.1153450294181511,2.7411794566416425,1.8718875850318302
2.255692836920467,3.0644249814103071,6.2651205920927442
1.2826824284364355,3.1360195035205587,2.1691550204925392
2.2384202411054197,2.4076935047622863,6.8504126124497295
2.2459054497835229,3.7301417912299697,5.5589231490746815
2.1781377569425695,2.4200976145531201,6.5886801481613482
1.9029177487447435,3.3522422699316845,4.5182255388765746
1.9063631361449831,3.6194115733241774,4.2653063577714736
1.4035235255586698,3.0870066272464278,2.7179666744642308
1.0626141582201434,2.3743251236919614,2.0206470347065517
2.0659823507261503,1.7604950681894238,6.7844079344139336
1.0223693901023649,3.8483528588831613,0.38016693858022066
1.0320178546882086,2.0545969508272011,2.2138288961632302
1.9600362083024276,1.9251800498326723,6.1815297077061686
2.4270473898941898,1.9418531279164943,8.0964148766858735
1.3395828721448304,2.2277515400622954,3.3127632191287231
1.010703393865185,2.9602866211697649,1.2199826158566407
2.2930718371464023,1.8752286979838506,7.6089164204536708
1.8076508602304466,3.3878188053479796,4.0886251525651476
1.4934078252816958,2.8965457746636547,3.280188990701439
1.3419329744301931,2.2001515688475739,3.3500832133957048
2.0048104209181741,3.5315571257786469,4.760338775138921
2.2162414389617044,3.1956131406779877,5.9707614508676219
2.4807960435911411,3.7637624093686037,6.4968100269243569
1.4322802915329238,2.8026559450919768,3.1212553406881964
2.4111765232664393,2.3902942907613927,7.5823318094686005
1.6008762868454309,2.8058514777902208,3.8153728446024817
1.0297993399375998,2.6124659942669926,1.6467840757149199
1.2433534290824049,2.1489036834756248,2.993606099209202
1.4739285698275393,1.9141685502958603,4.1820000145108418
1.1337081003955904,2.5115158056935396,2.1775008975426227
1.7620810957036019,2.5516586697573724,4.7363087420727261
1.1058267872436316,3.4375603808352322,1.1361392112044282
1.0805819907929162,2.6218607836452525,1.8474263302742493
1.9210031620684256,2.914655255732332,5.0306138225826764
1.0931589515153339,2.1044468375698511,2.41685858589757
2.1851295781463538,2.3193898276920848,6.7183061075212347
1.0084331569475475,1.6573301132517209,2.5135494238833358
1.0560054436388742,2.5401594573976194,1.8274790574927646
1.6952011546533616,2.9949099580890985,4.0164420175572051
2.3281743449075902,2.6670362906894423,6.9622927998483508
1.2049835997853269,2.9730391634218538,2.0107730052902584
1.0932765255823744,3.8678056464937898,0.65398606331491127
1.4046987918781069,2.1875912468165684,3.6222429563912817
1.2795815467160292,2.4878437434743095,2.8045055337431872
2.0769816425591494,3.3039954328813712,5.2864006407432713
1.1186966828145568,2.7622304286534103,1.8646990514675972
1.9253995672764297,1.5315396718106209,6.4319129384446923
1.051863794248882,3.6105092505369965,0.73999940247637985
2.2690223499483082,1.7970609005133262,7.5876155388728765
1.5693869265803608,3.9440954990895745,2.5468888292467979
1.2704238063917859,3.2160751430923429,2.0383977201440833
1.700431090389344,3.171781242861373,3.8612017469889546
1.5199899558404502,2.0124270109078126,4.2742514464482895
1.5941809473112181,2.9478354193101133,3.6456969787690845
1.9040053435264608,2.7021176367638127,5.1728484640616292
1.973877184781347,1.7720499242420726,6.3919061120135794
1.1797797586292642,1.9621085942476932,2.9174604874429431
1.7650955305643155,2.0367433986935533,5.2636917157204559
2.2886524230102321,3.3929227772185722,6.0729436443517475
1.9623923551602298,3.1839068704938969,4.9325479104488137
1.9321209432182322,3.3639175337245506,4.6273346874260586
1.9475275539341983,1.8467357419192896,6.2082382211525555
1.1491424409065876,3.3610951686144359,1.3917579669752103
1.7464690090658053,2.3543906548299391,4.8690051666662315
2.2532710000600771,3.2737707446159199,6.0457581116325585
2.1299047897963206,3.870248003258832,4.9390382073387507
1.9829091850181277,3.5910337322701182,4.6102786569648586
2.0155100673867796,2.7029495207979837,5.633200117913737
1.1244341234519069,2.6026341763806484,2.0480253582164383
1.8295271269217648,3.1078852224486382,4.4590389744997818
2.2191557465139544,2.7762324164330225,6.4021957511486933
2.141214839892029,3.3677591940887375,5.4883053837046951
2.3409609265374023,2.0705893090222398,7.6116250831364569
2.3192415775669795,2.0940987917427027,7.4982843730743252
1.1347869643979733,2.702983811254406,1.9904950734956119
2.0387837958970971,2.0743797136317399,6.358030066198654
1.6020077456850113,2.4667200291040046,4.1591840070492019
1.4949878814971624,2.6063496376765949,3.576920240195669
1.4023598408884499,3.7609134460352731,2.0392468558793562
2.4583941602575012,2.5747854714644882,7.5931327753605364
1.8080320630692883,3.7393211634774666,3.7386994493771102
1.9613046099614668,2.4361325836039018,5.6758232831967259
1.1749315853624267,2.3666374490375963,2.4928795880214007
1.588483558346087,3.3734260827359117,3.1965419145835048
1.4593776898390241,2.0352143271364196,4.0007717980377837
1.7430259740562999,3.6314238625184641,3.5777315661783926
1.2985897251879057,3.008864445597387,2.3621026577797912
2.375539174048539,3.0437187471432194,6.7815112767215373
1.7479083680342176,1.9261026611453027,5.3032463490442208
2.1998922021455831,2.1759014963769272,6.9228526516972053
2.4737607075691148,2.0522918709367755,8.179182415569084
2.1873241342042116,3.0360410939057241,6.0107315251628952
1.5794164628645824,2.4175151171724094,4.1149513732355034
2.1872109582208523,3.0203655902996913,6.0259389329017541
1.7818982664091894,3.5760303729118226,3.7939008569565846
1.1430342904724982,3.3566140271415343,1.3709757982527182
1.0095983435616087,2.6390201388186343,1.5366786101521797
1.4475332288755012,3.4507105081904905,2.5362869264385823
1.1754023190264788,3.6944979604691266,1.1669660310243897
2.0078102506491908,3.2468686514314662,5.0574345452535869
1.3104167434087499,2.5102034180950961,2.9096802326434936
2.268115521899968,3.2446847676042965,6.1362410309739719
2.0565950716041304,3.2757011008380408,5.2303761153166421
1.5450247923449254,2.8296670872447578,3.560555453893854
2.2483375411711863,3.0367495860224434,6.2623744842615832
1.4052086877301355,3.1979333089685733,2.6140098234832676
1.0957928744823664,1.5757223194324004,2.956477009426667
1.5652438535467015,3.4843463699751673,2.9895022082939899
1.6442273742760123,3.2453491317149274,3.5551752882906595
1.5562947457604794,3.620757392956889,2.816077675508454
1.5974107597071279,3.13777880500301,3.469112097145671
1.7631301660954053,3.8168964539624057,3.4754099130081904
1.0768780292401978,1.7044089083131406,2.7495586206243181
1.8323569801811395,3.8092332070918662,3.7693952629373264
1.2077873378550694,3.2315164189424737,1.763892010426094
1.3776972708129049,1.9895903932970551,3.7085655187851199
1.2086183739723981,2.6843735074883988,2.3144720872614402
1.1949256984338461,2.7006788343874337,2.2415338543349543
1.4688649365335602,3.2614494803696576,2.8137758971331479
2.1818691110714328,2.2433364941396103,6.7808741492518365
1.6464409613726219,1.9101432972121613,4.8995365190250029
2.3300197935744515,3.7880267467889785,5.8489351194349526
1.6777732811577377,2.5965355317391214,4.3427347591292822
1.8712754718066109,2.8405821930562065,4.8990131583359364
1.0156960496870162,3.5698886938264809,0.63103016767901865
2.2274529225490705,2.1439108066244943,7.0688344810384622
2.0483111216868379,3.3751266857652937,5.096688113531469
1.2848255904052737,3.108713545601991,2.2053250963142208
2.1082184103456512,1.7070682737304443,7.0125230714591691
1.9590003419720152,3.2031772197636306,4.8992481946326238
1.2597180941347736,3.1528291483739368,2.0573648889674869
1.1978860312690731,3.6463677696914454,1.3080888556374415
1.8645616541867265,3.7541105867983746,3.9577164149179267
1.0500490201841208,2.9807298651115945,1.3622728823699295
1.4508327333210003,3.188013751397901,2.8126304336177563
2.3473934334446014,2.030548513033553,7.6782707276933184
1.9749561297625404,1.918846064843329,6.2495724878545378
1.714926817440704,2.959203014449352,4.133734302485399
1.4529313279193294,2.1428171133637304,3.8665068589106162
2.18441139618331,3.0340293185445835,6.0006962160695867
2.2132386210579078,1.9951596272818251,7.1587953094136827
1.6820524439041378,3.0670625621890513,3.8899063457984631
1.1340559600374986,3.9578044887316275,0.73265096198346713
1.6123343790947877,3.5691831598767667,3.0994318320592757
2.1409018213332383,3.747759222220171,5.1070107108141016
1.1863183541311224,2.8631948978521162,2.0434178148342061
2.0876656612618207,2.6816365487133531,5.9529486262655382
2.4661412063419523,3.3929786112586968,6.8069814181716186
1.6310267659846769,2.3726461422289828,4.3732805618836412
2.3719796194159133,2.9253108065085307,6.8851968993956874
2.1505252827962917,3.7776369954195275,5.1169355742259359
1.5141924266897528,1.9678475998428402,4.2948522769459778
1.8531860362613881,3.9296240247773913,3.7351534211997102
1.2931282914973727,2.8509003230486507,2.4974782905844832
1.478079161331332,2.5526386728375554,3.5606967384288337
2.2524154533624405,2.1582494827385506,7.1577408323685034
2.1819352953023774,2.609711998101151,6.414772383269483
2.2840956307726108,3.1460666413874976,6.3009528874880214
2.2317561309482792,3.769954771454564,5.4605885861475176
2.0182721265134438,2.5089560418322177,5.8386174734273872
1.833715840204809,1.7783484799426017,5.8059002351444891
1.1857765498163642,3.2751060691381584,1.6292657409023237
2.4186300381881138,1.7589039232651555,8.2445499146808832
1.7881810251121515,2.1949398256950241,5.2009768941688348
1.5565329802797121,3.7821507323819552,2.6556696740549346
1.6982046084663831,3.3793135465571891,3.6444607140597713
2.4486025194179444,2.305274524481399,7.8221454958312187
2.1888756132273768,3.2752790513559846,5.7779104849524456
1.2575458551188334,3.8332532064926772,1.3679564502788182
1.9054128652692945,3.8242631089396708,4.056524501814132
2.2685119510971821,1.6501575898190959,7.7324078399188503
1.1379869109383285,2.8102291348008759,1.8964847288400506
2.3713093624795132,1.9161532518753652,7.8915822713399022
2.0354576910497642,3.5438044465831071,4.8748485635987171
2.4361729652158775,2.5652933185720936,7.5107180655607753
1.8837201032539683,3.8296381190961433,3.9614282279622697
1.232054053800637,2.0072082303040411,3.0885673362153936
1.0300263803608989,2.5512072872129474,1.7089818219597301
1.7963050567690699,3.7890354507756285,3.6404822640212453
1.1383847673282037,2.4927544990692563,2.2156048986001946
1.9674709472969576,3.04698804476467,5.0904717932555466
2.1354965405761308,1.5582476470140982,7.274166044808779
1.9776586923512969,3.0468288629921791,5.1327674885727852
1.5848644849338225,1.9365353186084555,4.6184641910778348
2.1586040535377435,2.3731988251683154,6.554787540263793
1.6829228309750068,1.5483541359476436,5.4122146929649855
2.1591292999151892,2.5089084834714903,6.4212503009777322
1.2246652716883075,3.1328023728434622,1.932413190859378
1.4219305231681121,2.6771558847240056,3.2039487590993061
1.1867394975025563,2.2094030350586467,2.6989515266119257
2.261427360291246,1.7422072594356741,7.6110563027289198
2.4154932412472707,1.5131251937191814,8.4773548520795305
1.9013103507127793,3.2243156605427257,4.639503950005329
1.6239459811320922,2.2536980858760565,4.4629424920862775
2.1374224619376387,2.5061498571060485,6.3342294454680257
2.0624839686966103,1.9402626929710656,6.5901710015581152
1.5240994230215041,1.7169719957292426,4.586703217887699
2.3425352784079663,1.9860759209599608,7.702649990535388
1.6114322378803543,2.3465214203751756,4.3183623154979696
1.0484125766537558,2.1376448829434964,2.1985895340964379
1.4199830425381117,2.1493273061052776,3.7237225578323523
1.576710846361735,3.1556219897277149,3.3656540708244211
1.6576488362956572,2.2497763758326563,4.606259211086182
1.6206525092444157,2.1628290271029194,4.540189751131984
2.091284762969047,3.5545690010783786,5.0949847785615994
2.1190403872861197,1.7419976158322543,7.0223534259831375
2.2894935687152129,3.2691185391798068,6.200226861026314
1.746819340885847,2.6456898725390641,4.5791549213647995
2.2761732406827315,3.7023525925888681,5.7118999308749103
2.1924462316210187,2.7693439813805103,6.2986136326040238


==> anc/competitors/data/v2/ramanujan_ellipse__s42.csv <==
x0,x1,y
7.9656044370036696,3.7173465229824245,37.926543305741106
4.949905957768471,9.2659770596399884,45.69569672496813
8.7273812792024419,8.0316463188836433,52.672724901705486
7.276312261534275,1.9952956989649944,31.540056413645832
1.8475961309888458,9.9733119205381584,41.661250520270499
9.780601164730804,8.9128002187697071,58.758697107011265
7.8502573179131767,3.5551759407763508,37.113031666604996
8.0745787474925841,8.5320692169484431,52.181222275047638
2.1530226940799126,1.9577757868424457,12.921738699332515
5.0534734410601043,9.9919425742681476,48.548381749765937
4.3371822180932309,6.9911626249588323,36.079067824988996
9.3408848996374161,6.8511251400291728,51.16982505473927
6.7947860807259808,1.8139665428571947,29.357986759595615
8.4048545194374693,9.0733005900696266,54.929323830886389
4.9907277894459803,1.2609955288402248,21.428689960446977
3.0451484960629918,3.1674525223703234,19.519352792859596
5.9912630831425133,2.2871968764997153,27.325917346480377
1.574355304937578,7.9909114662299672,33.531631252496084
8.4486805479332396,2.7838380449160809,37.568670064457798
6.6849795920985837,9.1957440441779674,50.203021296828368
7.8227896607683647,6.9064213539474117,46.317968492954627
4.1907337131688154,1.3254643944522659,18.518962399492214
9.7362822195541288,1.0488685071583042,39.6215402943537
9.0380900918997789,1.4649212531295903,37.434166199883649
8.0054514736638573,6.4533265988295492,45.554546772254845
2.7517483706677082,8.2133362977347382,36.618590804346759
5.2004890335433078,3.1469753856464964,26.622607450411504
1.394233892085059,8.6446795863076566,35.794537933046954
2.3886054286079306,1.5150874613793435,12.417813877680704
7.1474405791820921,8.2086746827750865,48.300277216811409
7.7028594031703541,9.3501588715505228,53.698687955511446
9.70758759190789,7.9489755919394254,55.607384599830446
3.9324282232433676,7.2830870558077345,36.025212103512146
4.3341373543138202,8.5418219678984482,41.538257467844353
5.2260023014822714,1.3613616959235979,22.515586470064804
2.7052422317585711,2.8160389964714985,17.347362829923267
2.1692935480192448,2.1243131137507878,13.489133245004522
5.2813443360334036,5.5407789117368784,34.003587713141286
3.0421841414579571,7.7066931549596003,35.377545052032914
7.0283259521425929,6.6701066011875882,43.042252666436283
4.9343672698509771,8.6601798978574145,43.514316916689737
8.4941037645205366,2.3969169319698178,36.95072754917549
7.3023859180202422,7.611589827416454,46.858671621382214
3.8112997724383697,2.737373417820137,20.711817048111936
8.4903382125568108,3.4368287618602023,39.17126614150105
8.2428792174712164,7.3891422755317349,49.146071095915538
4.4873054112715707,9.8218430640881369,46.529283800401913
3.5949529353721967,6.5038924537936262,32.388000416862916
7.1424595357747798,1.4905028349216605,30.109794126873918
2.257772352483788,6.5467807293477955,29.326360399859045
2.799173822275975,1.381154964221504,13.513430761952645
1.0662604277590497,8.9573114023013538,36.574274314246786
8.082319397519246,7.3862045659055866,48.620408193956862
6.9836577093282894,2.5581506178025291,31.610826745189172
7.3464884076370156,1.8254890524177827,31.486695717764722
8.0265612791977112,2.6517990599228707,35.706541160546479
5.13024197984506,9.8202446159877326,48.131063488682145
6.118670763576044,5.1270457821264088,35.398168731745393
2.258172983148917,8.0567285350726721,35.018030426685868
2.0307706618237611,6.727675078969992,29.530638668212536
7.0156266561142449,6.1517183496277363,41.410963431047847
5.2398658552881923,2.3061722919854475,24.610981713150853
6.0871249583306994,9.514220082022856,49.606127212248055
7.8849897167442302,3.7120836926324614,37.62226589181315
6.7124648800053173,6.2021549422678799,40.58831342696277
5.9822146059219623,7.2979835013015952,41.823422644559528
6.0328644467087216,6.8430983972077799,40.49108360201673
3.7355508825635098,9.4653496872596659,43.448692307627027
1.2773605111114548,2.335950909280522,11.596452798117742
4.9304565030912615,5.5751746460224787,33.035495698201814
2.9312620553757629,4.6363095166668939,24.076912196807339
4.676757793521725,5.267518565343563,31.268435494280471
8.6806276594134957,2.0729577357797018,37.051254186593788
3.1054553727880667,2.206851488854888,16.808701701088875
1.5247246752015942,3.5026799120313163,16.411281352027792
3.532455028197969,3.7423414338474816,22.859203323077971
3.6423438199001525,4.8511289231321495,26.81831780876951
6.9572486325420559,6.4988879233296544,42.285963287008968
6.0132893710715054,6.711662056764367,40.006722485320338
8.0550838819577208,4.7062980692701322,40.784247337143817
6.9788218629464875,4.6790479848582738,36.981469797884891
4.6574817529606349,2.9586567402726578,24.225349309404233
8.3261834619943116,6.2947562356810742,46.154980056436571
2.5027562791693354,3.8533682018551412,20.194396132273379
1.2044086582047444,1.3245385084962733,7.9494042675489638
1.8104307469807757,4.7656003974117436,21.715734657193178
7.5012341553680528,5.267194075811533,40.420787133553894
5.1568950722624862,3.0303358138378989,26.156607481291207
2.4514460113024161,6.152121398099041,28.293886983754714
5.5094029759302714,6.0919471038872883,36.469693930492937
2.3708089244185158,7.3180196299933424,32.455770377703693
7.2668833756996243,6.8315363398108904,44.302050652880972
5.0154064801662761,6.8718975086892842,37.573130379618476
4.4291910348683423,3.845927366416388,26.029349533739477
3.7136088023308886,8.086889997873584,38.35640840987265
6.6725433380699961,5.9422994523971147,39.663904837453856
4.2563134949805139,4.8827637566190107,28.744993544619287
1.7888492738449089,6.6341123284695138,28.69783400850179
2.0620531190846378,4.245916010052289,20.415400643308978
9.6570789809456308,5.6146532014608237,48.821673755437509
9.1772262163684637,7.6303511963399826,52.914434731005791
7.2973642042967457,8.9776259805133698,51.265726261783165
3.3928296531356761,9.2895147756567251,42.025976148937332
9.7225873961295157,5.5326963266478932,48.833994672499848
8.0087581356921511,5.6824760326651216,43.323278819563384
7.4520117024309602,8.1988336968745283,49.196573842128522
5.0442535192940978,3.8300562256978115,28.010096275046216
3.4501740566064312,8.5364412611056171,39.371665657515642
1.8675186593814936,5.447274818656811,24.377262675840576
9.1234215688945746,2.0427105190174153,38.699297602493019
5.1019866085025001,1.6485323236564933,22.618439049311348
2.8212702831570731,8.5779388993551677,38.132546324840995
3.7536096173558726,1.5001112521619011,17.273154392359878
6.2129761204770642,3.5255029252029031,31.179621511170883
2.5909550464530855,4.0071703645139127,20.968055215756046
8.7095285568313798,2.5569500067243442,38.08465309772064
7.8266757685168908,3.8250403282179031,37.692403876881833
7.4751666035584314,7.6842331005257707,47.626923293238512
4.8888373579759339,1.1321455920406369,20.803503106188622
6.6457795663219885,8.4445608206861777,47.576254434881605
6.2568817202146203,8.7089322121710246,47.332557886520839
6.8486194139933803,4.3503541587239338,35.621695357505651
1.7599988902590018,2.3825160915457131,13.087671753050191
4.7422666195354868,6.407563671505728,35.223844283516968
1.3745275647570323,2.0770530027840488,10.956056643460762
5.44591737320067,4.2842742497042732,30.677317303558127
3.9687509109950678,9.6258626281087523,44.578089474247847
2.3007176997944221,9.9591802532527343,42.369395317881697
1.9306267095029648,7.9489440221912702,33.987057963157646
6.2888011495994087,3.798653589286896,32.175316806704537
2.5353367168319751,7.1889854424948325,32.324751049792425
9.3260810653911754,7.3486572893561144,52.569572543999492
6.229550257303555,4.4905752564728481,33.900185651106895
4.1218282408135334,6.7679977112754344,34.718289770979645
6.3182394233327503,1.0965488047810861,26.277892345406048
1.2052348392672774,2.8815189274201733,13.384732684924264
9.6270329191730077,5.7257947267053506,49.014083957414449
5.3407309324861023,2.4737617383246628,25.383126609687263
8.0446170452525756,2.493161810888803,35.443662250256217
1.7445699993019472,8.5267386149521407,35.886955109167332
5.3799249775434435,9.90219702415245,49.067059238571865
5.4163629491906882,6.0037248522560356,35.900994271972735
9.4404380947748461,8.5516275779354203,56.558231362850357
6.1455524713846783,9.9128949789364533,51.145660048548365
5.2614046095125842,2.2743629971189723,24.613546333828943
3.4027809678270424,5.03421051928916,26.753936607382041
3.9841209760829699,4.5331544425772794,26.785613395865756
5.6860516222438404,1.7204435528156652,24.966809926525372
4.9502031427454201,7.7979715551527002,40.550773162195
1.1945087189229739,4.9040112459033374,20.974191570787948
8.4366273177492204,5.2239424077136114,43.511424513601504
9.0654469465579002,2.3560567643191614,39.047033135367748
2.2622418009874972,2.6283398700778129,15.38574705564818
5.9863252918514442,9.1639325994059355,48.120830122646083
1.9771816702189919,1.4018418007685098,10.692594421058601
7.0501608373583053,3.0956705644933562,33.096338408423911
3.5311040545510748,3.6285339728307551,22.493707559516153
6.934803712227116,5.4117778816142774,38.935626909273189
7.5429515285819431,6.2780065571331631,43.510795488381632
7.9178274272589135,5.4396097826559995,42.325521941998858
1.9696685136030689,1.7570380110119381,11.71732408794275
9.2441066062384714,3.1930070865014217,41.419877666647665
3.0719259180539273,8.5922954628628716,38.725759065521089
1.336713005585618,6.7382983043061317,28.290385103257648
5.9936722245233502,6.842341451208469,40.369607659249901
4.3383005547619486,7.0318292981621946,36.223236561385555
8.4681076881917186,7.8661271713557612,51.332938040879952
8.2742632485787162,1.5229763354930261,34.548259997755501
3.854250035404438,4.2994754643935114,25.634781548258331
9.5760945556277051,5.8557469173551082,49.187569608402541
3.6182605432610675,4.0461083496759347,24.097086903849124
5.6355141630854311,8.6003098595846783,45.20943179891745
3.303685815108425,5.3431525772856459,27.543970137627184
9.424392130440669,7.9176483051344126,54.58449323824351
2.4814703582381634,8.6681396519305203,37.777663142079874
1.4041955745309609,5.5431233461314822,23.80726285247302
4.9158735400273414,9.1859701948421488,45.323658085577414
9.9313800765025331,6.2841154648328255,51.58884092795445
9.0250953962942262,8.6524686895034968,55.541874645826368
7.7374721751125426,4.065317160323719,37.982371490728497
9.0171324179067245,5.4893526267833668,46.249775348416961
9.0410197572807682,5.7826993690411994,47.134293057564584
5.6697252434780419,1.9448174430646352,25.374984377546067
3.8433614664771372,4.5869725603138658,26.536215890445483
7.9481118889988922,9.2560390529650842,54.126557535796429
6.9549513685098496,6.6774901632826813,42.832013558875225
4.362919559863391,2.5975592419327072,22.220069904878546
1.8502000125536373,4.0497007204864452,19.184789427542821
7.7211065021412342,2.7244270869642984,34.720506095952054
3.3621446433057822,1.2234081861871529,15.200343381697357
9.4313183548040129,9.3471441265362394,58.994576116002492
3.1687351750511628,5.0338659543118434,26.10340118167592
2.104821391703374,3.7678156517870756,18.821166613184783
8.4800140491241542,6.3862947240196295,46.935766297131295
2.3795588496204463,1.0658301066371407,11.221076108643308
2.6134147734196516,3.5021989594073246,19.314349208946965
6.3944451236875919,7.327301191290033,43.157961037994681
8.8710583675371808,6.7039279576233666,49.167377474532756
2.7679119914311592,9.8362535278828194,42.774104244313655
3.7929130561008528,6.5832193869223961,33.189598869910512
7.9966435441705981,5.2975528626495949,42.19645488316786
9.7464378345487059,7.8528930686560692,55.450053780235969
5.5066706758210806,9.1299508476764775,46.689475979542365
2.295077522961257,7.4862635204651644,32.932322662609472
1.1254265893738138,9.668901011944417,39.448227537694784
3.0669042699896973,8.0380465366435949,36.657463352994306
2.1863999600786892,8.8012129443573386,37.72053164174735
7.098928062515717,2.0269366406527345,30.928202629015157
2.0964925416567803,7.5917215269440899,32.935767460360623
5.5569693845856971,4.9607982957463177,33.069087448994992
7.2483619207859782,5.977934221701477,41.647531171348689
6.2300494829881217,6.8869216853412105,41.234019882672229
2.7979808649405187,9.7283360503501246,42.42397679978172
8.2371207356403637,9.861202732884621,56.972081327887516
7.4386641665422149,3.5940542093911474,35.720649619421096
7.650856035239876,7.6037814769412453,47.923971234904627
2.1795197640158195,7.7498518414174171,33.698629565233553
2.1137842328531016,4.1184357518174393,20.088850827680762
9.3480629590585682,2.1148279737779889,39.690448556789825
4.5782037444244654,1.3685226425714778,20.068526985157963
3.7085382260284576,7.9960881477626069,38.015223367932094
5.3972564081638001,5.4072976763521527,33.943515066489951
6.9657779148722421,9.8698615254543363,53.284895579013337
9.6006093134227299,5.1847611057428775,47.491275035080946
3.5780160419384952,9.8012528116645612,44.337290613052787
9.3232758638082434,4.7041840197465383,45.271376543623461
1.2237354224763068,8.1431393550397537,33.588553359211133
5.996782380941422,1.7633734508064887,26.228147004510255
6.7057760051297661,5.9991553912398752,39.944591806353387
1.9530766337567798,8.2185380828715182,35.061717286514522
2.2630563735752136,9.3223150049789982,39.857073621542007
4.7720288738467342,8.4032478155568846,42.181142513430345
9.6960872092886348,1.3327365448105679,39.82230190812885
6.3643829791093554,4.3543210717606078,33.970506434558764
9.3972089944019004,1.4382862508246614,38.798399604255231
8.2392482405167371,1.9835406200310222,35.196289427637645
5.2064344139976235,7.077750658007357,38.816122905262404
8.0628710432696877,7.4193237668052836,48.659761369419364
1.1605310557928896,7.9634861447646372,32.79672535778235
1.9822959708916144,8.7891089325009659,37.30653159723915
8.4648575339446275,7.6548832162885887,50.673629136176309
8.1713537949264552,8.2078443289596876,51.456832347239114
3.0937666776979031,1.4406733884095133,14.722688712992507
5.7769263153914814,3.1108163539716873,28.553377304149659
6.4541423863000986,6.5970799603772114,41.002853762324619
8.8096505839841015,8.7231277416234079,55.081182937098845
6.427964416048531,1.0405011244569322,26.621479829086333
4.7131441234631231,5.6316640790471482,32.563258804743654
4.367656390664644,7.0955865942795748,36.524515027777504
4.8329387773615888,1.2664656021575189,20.83629803222485
6.8673792302197674,4.6122000179804914,36.412962566418344
8.8074156857709234,9.0607139324532717,56.137204946555002
5.0850719386866974,7.0445152797027282,38.355233566505341
3.2305560665622233,3.1389252702453758,20.011351094290024
3.1299612669782304,8.6750301666872147,39.161172014750342
7.7141285221910181,4.1322828106856289,38.072098409087076
8.3491188708151931,8.6801020402965356,53.503927936991182
1.9475027186871245,3.6904928600701496,18.138053255555857
1.5990297125966033,6.312882257948341,27.113011426306397
6.3499029738080663,4.5724606097305065,34.541171427937257
2.3155591977342844,3.4734254567956033,18.368976822936698
8.4219777141070722,8.9790180595468225,54.680846577285408
3.7930120653166699,2.6883431374554219,20.509920156001648
2.294847396740284,1.763304321121868,12.803799644968613
9.2887342523870515,4.0773424469109436,43.602080933567414
2.4897855046175037,7.458752328774108,33.234860333345232
3.5624807410414201,8.2668844537865347,38.647257619883014
2.3825205567285277,9.9886903306008836,42.629345550223512
2.0394105729881948,3.6672585131004842,18.294602741874538
1.1903321470279602,4.6714775601815397,20.076566637036368
1.498558682478341,2.2313915022666366,11.831341076498985
2.5717732384226744,6.1738473666073022,28.653011497486087
1.4804373936445785,9.9782203353662542,41.130947415180032
6.3202943449987412,7.3079290910859269,42.870558945604586
7.1264307411955574,6.3569155637203458,42.393681372800373
4.5426741114882541,4.5313218362961463,28.506810162944245
3.8619198725684445,9.2376888425699928,42.904923599636632
5.5407361332000704,5.4722493651731448,34.598648838156542
8.8750444801114767,2.2093022198175536,38.045377783847556
8.6601846413998551,4.2884061687922017,41.846844250816808
1.3912755581151275,1.604500019629902,9.4234297303716037
2.6334856863687168,2.817811339199034,17.130650138224926
3.1307038399395641,1.1590190289992099,14.197979821293654
3.2444881824899063,5.0795192485014704,26.469331330971162
6.1410938656849545,6.7108623845661741,40.395452675546586
4.7463618313287306,4.0896321614101696,27.797443143370625
1.4432870793483459,4.7834359435474942,20.995308440621493
4.3625272461361444,9.6328834556011831,45.540723264944354
5.7137765384587347,7.7676680941742395,42.59932341963664
1.9150471261334436,5.8677097325045615,26.053175344576559
8.5011269840970378,3.5608678760064274,39.500064050967389
1.4676567981859383,9.0729711889569575,37.574337678660626
9.3235768211625594,3.1158740519259354,41.551830841957198
1.8920182742188794,3.9280845746500934,18.848164649267567
8.5921745643797749,9.1815833298065357,55.853259534340573
9.123878295348554,5.7658784975656516,47.374243334273096
9.8161361252793338,7.6808615447617905,55.173290589928882
8.2182329224623416,6.3167031474738948,45.858439133865531
8.0152978669419603,6.8809528810854559,46.865819236499028
6.782349483959929,3.6944496236334299,33.632563934961176
8.0109671912031608,3.1723485546399663,36.797351795143427
2.2109698757183236,3.9024311245179875,19.575153733250438
5.8246123235287355,2.3989740767508021,26.968341972186636
5.6280058317137298,8.8688292876172667,46.113959112747672
8.7181492971030181,3.5492223992510268,40.269062249583996
5.1651942903416428,6.0534045497294615,35.299520345193756
4.4658054649031813,8.1277698262723668,40.404663935340629
6.7560694411339908,8.0544169843814224,46.617951115704074
3.3981698575076145,4.9454763272577358,26.438189167531302
2.2579156985856117,5.2863157772805307,24.665492248953669
5.3008954662137118,9.9523157404152229,49.039964849150813
4.7520043173539648,7.0713772928112162,37.502458786696053
3.0931294647598633,8.3317459880609448,37.804333184441802
4.3076062910361523,9.1229857229730875,43.560510046065652
4.2975320484362269,8.0883085260640524,39.827878570767332
3.9474600797129091,2.6666141045821083,20.973997156243847
4.4151767175423604,6.0595366036381497,33.110336607165486
7.1716901091035083,1.9170474158309039,30.991167885534487
3.6718882711415679,6.8762991390759858,33.907124076257645
9.5397213404380636,9.5981448536902985,60.123519919511914
9.2471321758436016,5.6145885787010021,47.389432752578003
5.3281938547007073,4.8967524358099048,32.136915649605385
3.9552508450421993,1.3225847627634686,17.628764333320017
5.8189131084700279,9.6379707009629829,49.303188123027425
8.6370443989626207,1.9270241571714291,36.624341432299779
6.8732860650409187,1.3697118397436223,28.867354589348622
8.2395264515236963,3.2145995035444463,37.736900630939878
5.7945004845916621,1.5897739052654418,25.118547683947103
6.696258663408587,5.0960605817058608,37.217404905651385
3.5934005276421557,5.644790211314012,29.381507751121219
7.6140384607926173,3.8131295412572555,36.899416965283947
2.8216413381314651,1.4586443431739746,13.789986500916388
7.2531831593664844,2.0044033142430404,31.469780654211895
8.7464716149330464,4.4605394019093527,42.590720692762716
2.1889255357138953,1.5447560574388253,11.817157328411094
6.5294176648772781,7.2837075304892211,43.427568682584884
1.8558617340694115,2.8631848737233079,14.994683905991385
7.5314406544428421,3.7186441190527466,36.365471543815644
1.7604389694116822,4.5471319946028776,20.794866049412605
9.4234584043056344,4.7494866976223307,45.744566292356637
2.2366713703402192,1.0149463690732048,10.579023423316162
9.6299222131817235,2.008633338988278,40.594340129018775
8.2079575847658699,8.7648810736679028,53.336098669918535
6.3431380401971866,1.0110975626071732,26.24717656795319
8.0436169416659222,5.5735062023158761,43.132095423445165
8.1560335508477735,5.4055180585648728,43.044138901061181
9.5142435653559723,3.9978474490957403,44.237103621478731
3.2804501845526848,4.8819431813180465,25.890298773917664
6.3106830582247824,8.0252302377392581,45.19879511654608
1.855442778079611,8.5708333559346084,36.245137129862158
6.5454913002170914,3.3431368907372505,31.885954456620802
2.5416217368350993,3.9024139687095687,20.470859480398328
6.0845555032519769,3.1823456772549945,29.831119066175205
6.1518746263046475,5.3187706049595862,36.08363310146536
5.1938663768310462,7.1493252189293166,39.020972800353519
5.703685979618105,3.0542758791707847,28.147075618602248
7.8753105100592915,3.9766216784938,38.248100234996379
8.1932024486085986,9.3734615583023544,55.249601135267838
5.4293789401788626,1.4371236086226227,23.435006218002968
6.3963409737035111,5.1469264471560958,36.370534167921534
9.3811261212109169,7.4040223743710003,52.915162254152129
2.0776022965101051,2.3540861040172665,13.936110547675625
2.0539320931009946,1.4263661800493366,11.022738398675726
1.7893811071969157,2.2438483447467767,12.711015988456204
6.9207695653647505,9.2694087417761466,51.130888706983235
4.7674747071134149,1.0833380363901108,20.250394268912704
7.9688927452765892,2.6948977733021664,35.582202234679457
7.0410827197773331,1.2815516161148008,29.376518819143005
4.0027398249541433,1.9956652080598294,19.375738323593364
9.085298926253822,6.581343579654666,49.533028879890644
7.8627893236358712,3.174750178651772,36.257362786816429
3.4348144681915813,6.1229084538760912,30.623215350974363
4.2777281599484862,6.3117584448951352,33.575416782945837
3.8299598218383659,8.6449179978080117,40.664450013905068
2.4185048376249969,1.0426725362068652,11.307470707192202
2.330050352879725,8.6803251340813006,37.529098880298363
9.4251471703816971,6.5720717778427655,50.657185895938525
4.9411363347887791,2.4646913749446182,23.921093576034952
4.4498784049966886,7.9564364932175557,39.757924950830841
7.5671713780964014,8.6994238761152722,51.16493335761016
5.9769375872760993,3.288371353787416,29.723818736665429
9.4252598815461592,9.2691431281241279,58.731223109477476
8.0227134451845288,5.0901168726879202,41.711899529694342
5.3143260771208629,6.4308200889998934,36.981869459919238
4.3872352613274357,9.8618458025587934,46.432335458994942
9.8796839043188989,4.253824707752794,46.178302317205748
7.4598421240327912,8.3184341123810164,49.605618258982844
9.5607519400345709,3.8655920604561369,44.099268548969661
2.0663071949533722,8.192921700173418,35.170924920588419
8.6548031127170439,6.4066052697637828,47.580746397449062
6.7336649559208679,2.9472012570286128,31.587847723310986
2.0972951050160131,4.7262348441031277,22.239775308601885
6.2943219997229862,3.8587207092720552,32.357274152249587
7.1748672859490394,1.7029755377232749,30.605484959087072
1.1107241729974255,1.2685129308972773,7.48281478887281
5.0888616565757188,4.1183078986646287,29.005585271899381
8.4285956007668901,1.1713073303573793,34.63393462149898
3.6582312280968088,2.489389818235975,19.488256846423397
5.1269327361869603,7.5266498876578192,40.11064383034455
4.9808271436110392,7.3728211211522909,39.174746907390862


==> anc/competitors/data/v2/ramanujan_ellipse__s42_holdout.csv <==
x0,x1,y
4.216676336429285,1.5413362272544753,19.079152370401495
4.3498779295624423,7.3996781639917177,37.536702956854093
6.1840329610775804,9.2348425133442245,48.915088850408175
7.7238270305557259,3.3955546695172041,36.268581331032074
2.6614661618571938,3.066623238843901,18.017838106623699
6.2614508157172404,5.6022891109453159,37.299807942998001
5.8129511021060774,3.3458095536614469,29.29744902380153
6.4224295170996202,6.515360461363807,40.645790216259449
3.3774729363357885,6.824626794148708,32.97225438153778
1.1319830224551546,5.8051220416182501,24.340425644303661
3.0849307371014745,8.4907803193377731,38.376717596018054
9.0043739096105089,7.9967637424233162,53.4575620583758
9.0607693858782703,3.7869689997359282,42.080894652437614
1.6169144805698847,1.0380343655944722,8.4401954443777711
4.6364185989833491,6.8841678548917029,36.538251138348791
8.644306008554528,1.3456916723472832,35.722382761900768
9.8134068231069698,6.0304975487895263,50.487020174886609
6.015032001179013,2.3872075803236887,27.641325216187987
3.8540632331887932,1.9114986250891211,18.630789251442675
6.3999952267454709,6.4218692366185266,40.281104512062967
8.7711890774084225,2.1590398972138245,37.555233108320678
2.5109993841473779,9.4629538970232403,40.857091584131901
2.7458150918740247,1.9259450972735102,14.789991288881954
5.6290905806362996,3.0005972483404229,27.743446992820417
1.9058063977229642,3.7728192158879597,18.325334929550532
8.0586026092287817,1.2102786723475767,33.238794164666778
4.9965659696802316,4.840375245760657,30.90561006861423
8.3090949050215439,2.5117792265706251,36.479575387053451
9.16411066284026,1.9597752788396701,38.712733651008385
7.1140970992352397,9.5968899305258333,52.789228393598314
3.39834299682623,8.0579111107465415,37.495064761483782
5.5520138408565698,3.5177481575808982,28.852983107880881
3.9537865585818937,2.6284169157380917,20.8887365678689
7.1739009363557544,7.3626204561853728,45.669753092652584
7.4939778389209692,7.0052818845077214,45.563705389655759
8.6685792009216733,9.3106518266440652,56.501430444563006
4.6150238878513496,9.3388250612424599,45.102406147049308
7.9757752919988665,7.6920368083077184,49.225919166872863
2.9018090232573912,4.6384645773274347,24.003661626197495
4.9440765987908435,5.1116034870591527,31.593042757544591
2.8984327270129535,1.1632640330698905,13.34918477201311
8.3334416539332032,4.4405963765653205,41.068038577803897
8.2249571923889917,2.254063767390273,35.649424669161135
7.4642145878383372,1.0605941692338694,30.702980768277651
3.9203949920191796,8.0680044786809653,38.798228470781474
7.7281086829924295,4.1561617248727716,38.183545563971911
7.6642339395795922,5.8103732725204296,42.532286257020594
8.2965360253914682,5.7976385777411377,44.626816003165288
3.5245465747227662,9.3797042961987334,42.654038958872377
4.1458708028464795,9.0842103981452222,43.024092876126147
9.556494989745504,3.2557740698706805,42.722442336201603
3.7248293525785225,8.8061988771335074,41.002689899898492
3.4826357105252028,9.2382259262081554,42.035907342073401
2.176456833618742,3.2910527973722248,17.355611722324703
7.0216185334338821,6.1676567080371552,41.478767192211883
1.3826105667123756,1.5311466011838011,9.1597861098830471
9.5706569865074673,3.9673602241255672,44.372336735262046
9.5982990675359208,5.0915929302406671,47.242020670756979
9.3657013060584973,3.5245792423935218,42.602232402058377
2.7705573769187923,4.3191004453838939,22.539264637533229
1.6773896191746411,3.1664595751599971,15.579075346833982
2.8683994883704522,4.8763365971699413,24.74140661688169
1.1015377346213779,1.0296169735116982,6.69712637622687
4.4164753048124341,3.378900508755502,24.598481259939966
7.7448122590144193,1.5724166913533373,32.575739082671774
6.9049448003012834,9.1587841732110782,50.714363717097186
1.3326502397869624,2.3898299693832872,11.931523460048131
9.5755384531596839,3.1001149093351725,42.463658248637394
1.7144644856853375,6.9695687478759547,29.839283978446105
7.6564921599581659,7.5594949655507406,47.802919004741923
4.1532372879947843,2.9113312588943403,22.365796573897608
5.9319133067396477,6.9587895084316198,40.561609263251562
1.1348493750185944,6.2288409892989884,25.989497549081868
8.9309635202008337,7.3303383014975561,51.210202436876479
9.9011926653294928,1.9570053397473588,41.557896975048628
7.9236736239896377,4.0786518364779845,38.680139447872719
5.8049078990104208,3.3763660701587113,29.350568231824816
4.1123963576154745,3.830869371961827,24.962342534113439
2.9433226888467408,5.9307220175617914,28.674177622251371
8.8186226695378167,4.5621439947925415,43.1071624596104
3.1420809730280608,2.1715969349932682,16.832913248394878
1.5971177311846874,6.0798291033058307,26.219431823356508
8.7682994134269556,8.5499986681978264,54.409199248113083
1.2886643654934344,9.4388901832158822,38.754254232569629
2.1709377666425422,3.5674211319983811,18.295496972728824
9.5483517956938506,1.2563744662501217,39.140914741499103
6.7971930891504906,5.9203149301746176,40.000729968837398
6.4186636198912881,4.4514024752255512,34.429523260946162
8.8962912736055699,1.9394921720706502,37.644878134749625
6.6456988343680878,9.6780766013415445,51.726032477097299
4.8641882126266642,5.6688852385647266,33.138927390732078
9.6350979923221889,9.8568925981562039,61.237876604961656
5.5459786585709479,8.8750010763413538,45.910439020421769
5.5125491273267144,6.4607813589843488,37.674330174343851
2.9969149833818869,2.1471952033134993,16.271125345250745
5.5584266274974041,5.6922000051363906,35.346135247597296
3.5591731833658509,5.7464707855524573,29.639740149179254
3.0405628931603372,3.3560066426732043,20.107635339402719
7.2565063101205816,3.7600689086393184,35.486703932492709
5.6160307614360123,7.8060800392091449,42.447930872600125
4.5272945694366271,4.8501674911734973,29.468897642825237
6.4489373146771296,8.37643099628092,46.772297040221559
1.0937541261597916,3.4591786624695819,15.285515783363095
3.8148414899286327,1.2918955588429357,17.037649177242088
8.4879636256032782,4.9342668258735394,42.909415331591049
9.7108614512078724,1.0299842234093877,39.4991542184179
6.4645336662748418,1.8826130810119932,28.23736908222881
6.6275563068675432,9.7563507460022532,51.941910521665392
8.3567736505665273,2.7692938399344507,37.193290815062944
9.3349400917451586,9.6586788357170352,59.674547592742968
6.467448252162761,3.058786041021762,30.893274522487882
1.5082237485760608,4.6137396743610619,20.49055764727181
3.8574812187486911,5.3851200656566611,29.235134589095814
8.6784152624058617,7.0832114284227092,49.643492473677412
3.3024224228734615,4.7354160589562717,25.452664493470358
5.8402061124668352,9.5060672289292949,48.901973310394069
6.0765250300844134,8.1778836482856363,45.025176342634808
7.6191551800932888,8.9840701830423519,52.248735009940624
9.4808345908442746,3.826960050142457,43.716031146691485
6.4292861354131094,5.339193144962942,37.051114903995135
5.280250369197617,6.0866401726975985,35.755084152538849
1.2671272466018699,4.5861816978212904,19.897819893135296
2.3228114428489293,6.3057611275400705,28.571197736849967
8.3646863285965036,8.7359828768705547,53.729668608703825
7.0600473043671341,5.3754805449021799,39.246795416850674
8.4900648127264979,1.6730203813876841,35.626717357729454
9.5575100625014908,5.2766641703367014,47.578290696860925
1.152152000223992,5.6256771940359922,23.678999866388114
2.6901220130487449,3.632279924105049,19.972834392029501
8.8674716806253286,1.9216921082886427,37.503083694139548
8.2136100477619927,6.1982127981164368,45.497704501183073
3.1400582514323983,2.858083687855872,18.854131103541846
7.4254024151777802,8.0752861837738585,48.718251606987444
5.0607835940030705,6.4433816357242772,36.272023844362622
5.507323046425431,3.0617198682701456,27.471449798526404
4.5121629428457748,6.6100990642085797,35.253111027090583
7.4443534522678165,9.4678462323934625,53.321561305404373
5.6610971849824328,3.5006858611926037,29.18410367378992
7.9029677754731686,9.9441574236002275,56.251900686464666
4.9916195370978764,2.7093003836915783,24.727353640978045
2.8474960029195153,9.5163660527580802,41.720688446187474
7.8436835473416888,3.430801128442007,36.789638403683988
3.2745048357995423,8.2566887559396314,37.937168184983733
5.8175112279441699,4.85677930477671,33.602220512894178
8.4588437348782346,5.5131861751045941,44.383536360529988
8.6120855638086358,2.9313152168565804,38.494631840950213
1.3925498600149842,9.8752225043731254,40.605768463733305
9.5942321697577508,6.9325230771640207,52.257565231260344
2.1533971931726188,2.362872583280696,14.195911882188312
6.508330153817063,6.9627658399425876,42.332737213773022
4.7672281382789814,9.9324523036373353,47.617058868475731
4.9867748559398457,4.5952574517948044,30.115407802823889
6.9282461842118588,9.9445711812570341,53.431873378091481
2.0630901036857172,1.9517868332352399,12.615531453340029
2.2267497110091079,6.4146517738275035,28.765914242308657
6.5583347273127801,9.0715471351618646,49.420626099902478
4.2008601887500845,1.0554787290261705,18.026196565308386
9.7397274019814599,3.3524148184849025,43.615171735304429
1.6225412560272698,4.0060387787308116,18.484516228603582
1.3981113291388332,7.8421313183923438,32.672987418862064
2.2277831495928893,5.0577379272953671,23.75979099668001
5.5048239437143955,4.8038909074095688,32.423225268330349
2.6461790025483469,3.3032999990647198,18.747886567667091
7.5712053549430589,9.6580459465085244,54.325990650070047
4.2599113740193308,8.6066727059916879,41.583254832120311
8.09964177332124,4.981410403024638,41.681225351588509
9.6537125530241426,7.313876403577396,53.558974586441266
4.09960028937234,6.6571992126274138,34.272789954189093
4.6799222287488451,1.303302522932916,20.324540219204323
6.8942047244231279,1.8961031976595064,29.89459613747189
3.7107960888114802,7.401259546850806,35.878906860733558
1.9480042283905181,8.1835112452333121,34.918153383982002
7.5423544226913002,6.408523693872727,43.900380473024654
4.5700319076680209,9.8977196966008343,47.005938996919646
7.1861981189482522,8.6088524163406746,49.722305107401532
6.0866811000552064,2.0323708623784573,27.122417388891229
9.9935150338932868,2.6846073232407131,43.210578817901634
5.4261047231101429,3.3710738353160576,28.015482610814434
3.0956538161150782,9.3157803437966074,41.479668908821495
5.0199386955973662,4.7029436267538038,30.553453295662663
6.0113368676556096,2.416460340751271,27.695046623306542
3.632704273658697,2.0617730680999675,18.231732004736191
7.6855351258488875,8.7423006659561828,51.662972900909509
6.3405066750689203,6.3251510163369735,39.790351777944508
6.7908630637132523,9.3812048138618529,51.132439393314492
1.985231079853965,2.4704768105293313,14.039554622989685
9.5577548986438714,3.2687145073208352,42.754942721145859
5.0479602334590492,7.9700990621956418,41.414235844701722
1.4287781236617914,3.2383884532840135,15.218683669712059
1.6920701765089059,5.4682460439099136,24.087064857810525
8.5341570215228018,6.6319299330771049,47.83323966233727
2.6960945706186128,6.8896702126740115,31.573123104244392
8.4305214466325182,4.2676966171442308,40.971750059277227
8.4754326987011357,9.0285104484278911,55.003985499159889
8.0688265416554152,4.3123514123912319,39.796963665489919
6.4175064924684611,7.6680721717540639,44.338395808320357
6.4381788168698995,8.629881663967037,47.588417891966351
3.4211411533520191,6.7132238580871393,32.683574356126343
1.3756849493208603,4.1475704452910618,18.462140697384569
7.3958941043569029,1.9377822454819258,31.885420206920003
1.1342163406141896,9.4540702919793809,38.613632616221132
1.1921071281292512,2.996549022977923,13.776823476950737
6.7602172498145663,2.5306481793976205,30.720485091863296
9.5622843393651387,2.5906712604993798,41.388089857611781
3.0374972328689824,3.6199055442242631,20.95488341500058
1.0642203631911102,6.2570318362111532,25.99030104141157
8.7584310228784119,2.3508233127418623,37.86641735445415
5.8459051613826789,7.7961476992527263,43.077024863029038
3.9604469516901757,6.0275647887891566,31.715170210398902
3.0515978465811591,3.5205456478512662,20.673286481279046
7.0288625255090436,8.3136056528031297,48.284316648705193
8.2974486337702285,7.104207306440756,48.458363504674793
9.8847762615468469,9.1495446737269734,59.820389823792603
3.5936817491975432,5.6895614023311163,29.537000379304022
9.4670591395986374,4.2050594467410134,44.557812466625577
4.6052577210725847,5.7010653200447949,32.469840587384439
1.178796039625599,5.0048775793611737,21.332647405976708
2.4601205744944292,3.3360532605122493,18.313331629438792
3.8435714189652348,2.4910067810650971,20.128137967576002
1.8022486023735433,4.6414569004967428,21.238254892453984
5.5724865742216112,4.7859712111265402,32.58897572076642
1.6349607234617896,7.9752173710068366,33.5711358581352
1.483491944757497,5.0386988211229085,22.041473055042648
6.5260189724105535,6.0927589206363955,39.654744204078938
1.5589537090920043,3.1760086152514639,15.312264915300315
8.1107774688781209,3.949803379691506,39.025434461684881
1.0505989416852848,1.5663884077061947,8.3015453521313152
1.336032661833245,4.7445740466314295,20.634131107785368
5.1712069279201698,6.3816758491207555,36.394130985772321
8.9690460694455396,5.2013306464819919,45.307859500832407
2.2299015987119617,6.3029409883186736,28.356083137242805
1.5596591534942459,9.5241003273776439,39.470735904149329
3.4281927512686412,3.4753284885396463,21.688304378299726
2.6774892802961747,4.5562374765075138,23.110287091781579
7.4618898553548973,7.4943835583729363,46.986574126984678
1.7121800968873415,5.544029543152277,24.414031597515063
6.5523974036585777,1.1135428185182352,27.215799583456231
1.3111827654932915,8.5978333019331856,35.491216132054134
8.6141340996898492,2.0694192418479744,36.789787145865496
4.4163215594821654,9.7987437967224675,46.273201280600908
2.6225428383507143,7.1778705151324349,32.474960623840879
5.2025865423360651,7.0184124743009422,38.605594233119561
4.1199397350427018,2.8447372392681256,22.063941850115999
4.5650856838673075,6.212207509516408,34.055865960991298
6.4240320611587638,5.3276234923497263,36.999299221010084
6.843263108688082,1.9793797272714615,29.864745984797544
2.0786785517755848,2.6635909392916957,14.954994108145801
5.5905731833858923,2.9322762352967926,27.430525904636681
8.7319145380613925,7.8145219979868603,52.022119213571301
6.7743541309613793,7.062064733778028,43.473090686573194
6.5927256593093935,7.7101031214083831,45.002247513024322
6.6851653236051902,2.2482486709094425,29.823439663150346
1.894854645439525,7.6999426070119696,32.9676104787114
5.4788140543948316,4.0758063573877816,30.178750658692909
8.5196260003604642,7.385574680617311,50.031188006955539
7.7794287387779244,9.532892811731795,54.527837005947077
6.8974551101087664,8.5277214361724241,48.595040556380162
7.0930604043206769,5.3306182748727418,39.226752687604971
1.7466047407114416,4.9694830349703345,22.331894780882024
5.9771627615305887,6.7883868008150969,40.144655476499246
8.3149344790837265,5.594436699158881,44.116488799654519
7.8472890393521748,7.7239330987194554,48.919204595182258
9.0457655592244137,3.0541215124800631,40.380005971850537
8.9154494654018777,3.1387556502737297,40.075792667858806
1.80872178638784,5.3307417205158618,23.815306456631046
7.2327027753825819,3.0677669690742628,33.696342875423724
4.6120464741100671,4.4801921047744164,28.565611730051845
3.9699272889829755,4.9828586956357412,28.216089012983801
3.4141590453306998,9.1392884057269832,41.515870438994689
9.7503649615450065,4.8692276972721578,47.217809711734688
5.8481923784157299,9.06155618851888,47.385870282665081
6.767827659768801,4.3700773009740459,35.397351399338127
2.0495895121745606,4.1198948165353464,19.931546461539288
4.5309013500765216,7.7443338978492822,39.227334254251176
3.7562661390341443,2.9267715776911105,21.076321937564614
5.4581558443377993,8.6731259050664704,44.971064596586402
2.7915383511274348,6.4319120041505933,30.115995801339146
9.2532350442912357,6.5573874897155893,50.032214254039246
5.4874502082053045,2.5339695801230899,26.061492076740027
8.1993532128734969,3.4332453869569379,38.095026119226084
9.8425642454146889,2.9882507353723917,43.238235687392667
8.1239448052252694,6.5297479380606074,46.172249936149598
4.4764987771874942,4.3030544218206739,27.5844710468477
8.1232657493251139,6.4733161250788882,46.003112138835597
5.6913895984551353,8.4737093424825609,44.931235131953137
1.8582057428349894,7.6838104977095236,32.83881517259919
1.0575900613696518,5.1004724997470836,21.490152243057334
3.6851993732530071,8.0225578294857662,38.054041021379398
2.0524139141588731,8.900192657688855,37.857631262132649
7.046861503895145,7.2887271451532776,45.039785002445335
2.8625004604524995,4.6367323051423455,23.890376954552451
8.6086931313998072,7.2808651633754673,50.005706531500785
7.339570429624783,7.3925239630169459,46.282389007114531
4.2701487540695515,5.7868015140811275,31.77473418986273
8.4900252470271198,6.5322985096807971,47.394616276405706
3.4312521263808127,7.112559912286863,34.141650094009265
1.5747572468941979,1.272600349956641,8.9704387725470163
4.391463121280208,8.1436469319106024,40.267330326641044
4.8653642456560737,7.2832568741737393,38.544911457282701
4.3377684745628766,8.6347266146448014,41.879930876945231
4.5844645582427663,6.8960036980108361,36.433423849637954
5.5787809965724309,9.3408272342646601,47.619358016677531
1.4612681754411874,1.7358720699273062,10.062645146588407
5.9941418810868372,9.3132395455307186,48.656462776708189
2.2467240271304161,7.2334591081929043,31.87997214714369
3.2661836248774292,2.7625254158693986,18.9728098686114
2.2517102438343883,5.2637446269582346,24.568312489754884
2.1695541906030766,5.3224438037947621,24.590704233897803
3.8131896192013608,7.341218129330767,35.924565205796007
8.0912146664285984,3.6760113789025981,38.280604985971614
4.8786457682357316,2.4765158699637806,23.727240915298957
8.9801187614467075,9.2368962884403238,57.233283357942646
5.0666396869464254,4.9475279142608368,31.461548093785446
6.2276528308396655,5.8260958950023429,37.878475769655132
1.0941762981220973,8.4515992977753314,34.621648314346139
8.364717535294421,3.3180789038481802,38.435207816212184
7.2898667301210276,7.7504560687550574,47.261646239646126
2.7089535424316415,6.7913687641671681,31.240220781609338
7.649310462073907,1.7454457854295997,32.504121359689428
6.7540020518320922,7.1314379911490695,43.630454607713602
2.558308564808641,6.950184934146173,31.486873067133129
2.1873161876144396,8.726923970889203,37.437948608721953
6.1873699251203593,9.1147981124741477,48.514044335090205
1.3002941211047254,6.3306275144017405,26.652498077306049
3.7049963999260012,7.0768495050324427,34.705491004839587
9.0843606006676083,2.9099746469207908,40.220414525325353
6.8497367785752425,2.5078458334359843,31.001879252336344
5.2895609046442242,6.2531308520176676,36.325638750705295
3.7175879675159766,3.3141416081094293,22.109013946712846
8.106468377099862,6.5225055467605006,46.093075352928253
8.2794317263474486,2.7825746582145703,36.931772898511198
5.0923146634248262,6.6414252238805851,37.023433283255464
1.8043357602249914,9.8480961594338581,41.106499218073964
4.6740062745687254,8.4490593755563594,42.084689158665235
7.8454109279994277,9.0919331999926154,53.282312061774697
2.1179101247867345,5.9075016322676177,26.638149884135409
7.5259939675709262,5.2538915753680717,40.467086263270453
9.7968472380517149,7.8147230005313091,55.503726451410685
4.7861605959080613,4.1415261120243381,28.083724523428678
9.2318777164954806,6.1311189034307114,48.757065058857386
7.9031516967777504,9.1994931835102989,53.806744254792363
4.0851545601385162,2.6842513594342248,21.495024752025177
6.1191162175683287,9.7466464891986089,50.497310771569147
2.7587697489842373,5.8632411629751431,27.972000938982369
3.868474967987992,4.7894992222151993,27.276833872704792
8.5144927201746441,3.3696981378587818,39.105538774295837
8.0916117718142662,4.9949631931641436,41.690219173729126
8.7045737846356666,6.9258399089949911,49.263501304387489
8.390536785689676,9.17183717723643,55.201127148019509
7.1096327590806627,4.6322417505959841,37.299862126805365
6.0022950412288543,2.0020545277933661,26.741843372135087
2.1146592988981845,7.3903818488973707,32.206893793314876
9.5117802291286822,1.9320541237545599,40.009332623037338
5.7290861506729094,3.5017833725020875,29.423269749947686
4.3391978816782721,9.2157426365750386,43.973328596059304
5.1892276507982986,7.7655287676058808,41.101963389378291
9.6916151165076663,3.8989882881330367,44.65778042480725
8.1332536793642589,7.3910045848815438,48.798772356144966
2.545275130713001,9.3997115433736376,40.681831160752154
6.4324771916157664,9.3673471921828142,50.065708708075633
8.6110717065830933,1.5405673233487456,35.884993330015618
1.8279214656299716,5.7168248852831525,25.303911771449968
9.2278561748770791,2.4981517067513148,39.936911483591224
7.2127461462985849,8.357696007699186,48.98213346562887
9.6170377912952638,4.8350559468595362,46.653938429271015
6.3023206195238108,9.3866972287461152,49.765902566537697
2.3923243228038227,2.8259496290945476,16.422003714562628
1.1801582821653938,4.7843462339666107,20.48949970428739
5.7778303406144191,9.2405276227922624,47.810702133378541
1.8303086039692218,4.5739161966493231,21.053444229889436
6.8048256837817451,6.5691569611528129,42.018867307313656
7.8129792434567849,1.2096915292507537,32.277462483969941
6.8659521541077808,6.5685839067718454,42.211009545052207
4.5091869096029358,2.5715271469904399,22.663141684992937
7.951624321226463,4.1435157706059362,38.945578372043421
5.0975369858500406,1.1740748894115169,21.680206329809312
7.9547757994911361,4.6320705404973648,40.234671508744007
2.3479916301298451,6.8780885422364637,30.758712808145699
3.5315831390086734,5.2377611850064199,27.811045736890254
2.1204369850153371,3.5538509262111289,18.111839512936008
8.5685641617474779,1.8719461339684269,36.264830078871171
9.4929594474836243,1.0472506973890532,38.660506332386383
6.407862104276675,7.2075363779538124,42.810931860384805
4.7436758867925537,3.7133131091538041,26.667101039377354
7.8245347716258324,4.6221394855817746,39.75220257261585
7.3749038121796602,2.5849456946958362,33.125986838615781
4.144596538129024,1.7810991846252735,19.364024279106449
9.0552116704477967,2.7498733154558588,39.780763810866958
4.6685934272821257,4.0474771133506326,27.417117040219928
1.2904754599225345,3.295521578596587,15.104264219641875
3.5198982552286702,3.3375783019789993,21.547205239578151
4.4602650781704103,6.9602391630197742,36.309676331737457
4.9458930177739422,3.6991949529975621,27.300731578186053
4.7239150554664953,3.3861844975705098,25.652225841819472
7.5477085778142818,8.3964484038821627,50.125537129332471
7.7142423237167179,1.8711914169961155,32.979118881538376
8.7369614122912775,7.3688267410473038,50.689144837006857
5.480916045315082,5.1244835411406315,33.327254529781484
8.6570394440963891,8.9284693333199243,55.249795645781433
8.1546773897261104,5.5696383329698378,43.499474835466472


==> anc/competitors/data/v2/rc_lowpass_gain__s42.csv <==
x0,x1,x2,y
1227.1118773918658,2004.1369329468871,3.0002729944410813e-07,0.21084960831068428
152.93952761249943,8287.8502527592154,4.3083040210537744e-08,0.94586922529498418
2076.4908972522921,6043.5766617542868,6.0261357984377926e-07,0.021040739292189404
762.38684233004074,1289.9961406404836,1.5404978483249873e-07,0.72430122423919874
17.954852306126249,9931.9530484610568,1.7867043036361282e-08,0.99979967387897029
4297.1000211548808,7571.8155209465076,1.9383728710896508e-08,0.244681693773416
1133.1651898291252,1922.6863269690825,2.4332730936542582e-07,0.28753389932763745
1323.012603399731,6869.0484504785391,2.2176237948360163e-08,0.61976210086154859
22.170467537186738,1277.6724544588515,1.0341544454457712e-07,0.99983065242439639
164.27751954957742,9979.4068903212192,9.6282853286213075e-07,0.10032098915373118
100.17808951943047,4631.106155286252,1.0186270608607079e-08,0.99955945724779716
3171.8373290140275,4468.1219253467598,1.0793433094425235e-08,0.7209855543301229
546.72967384326762,1231.5178952717276,9.6865508768466262e-07,0.23707024676013652
1661.9154104785655,7889.207862932406,1.4766503350340929e-07,0.081929002053695826
157.31191654258481,1069.0536563165319,1.7939897238641912e-08,0.99982037165682691
41.049747862413064,1741.1174093978821,6.2316693174566526e-07,0.96300191724865136
313.91184611784041,1390.022644101969,5.7644861525023286e-07,0.53469827672618286
14.867599716649842,5980.9192743368467,1.1814104994910144e-07,0.99782863575032021
1712.9776945584158,1578.3533167048552,1.7522015481668082e-07,0.31846289943134992
506.80777174435519,8140.2590749882584,3.5186363342041944e-08,0.73883767987012883
1111.8752706560795,4531.7823050943198,1.2619419940312738e-08,0.92862859491172012
90.543015360606887,1086.8327344060983,1.5457356301067992e-07,0.99546400336773377
4167.5886932457133,1012.5811400637045,3.886067916010587e-08,0.69644237607269444
2573.3989337994135,1126.3099402957041,2.1244283743436123e-07,0.250247616548258
1261.3444786288171,4035.7585697867048,4.7042495678451485e-07,0.066315314086219504
33.521545557804863,6331.1384505364103,1.0872291498981047e-08,0.99989492118902434
181.83018870845473,1732.019673082335,1.5539160390664814e-07,0.95583425233597064
13.12880052795456,7069.8279159152989,2.9010891805065475e-08,0.99985690434093277
26.086914276855381,1140.8589142152757,5.5947024751354598e-07,0.99457192647829207
697.47498512574748,6323.5921788656487,3.2160960683241901e-08,0.74653203253636435
1023.5067688329769,8468.2843059332899,1.6654832391953087e-07,0.10958976823064437
4085.8248618761891,5917.0930530043388,1.2796219471455107e-07,0.051377899709131133
75.751784536583656,4990.2325420884017,6.1991622054060616e-08,0.98933328398249887
99.967684849405501,6886.2093016596236,2.2659041102032027e-07,0.71418450118162624
185.0619141944801,1096.8602538534706,2.8283898459066332e-07,0.94066706694588875
32.462167539912123,1591.4101025786701,1.3610547346019841e-07,0.99902553777802228
22.420962165238702,1333.2871065071781,3.2873388657416437e-07,0.99809920662731799
192.27079711323788,3195.44237563252,9.2647595395225737e-07,0.26927527266806423
40.965808149908334,5561.4511686659444,6.8951667874031491e-08,0.99516407715512056
642.40347292139518,4265.9115312533504,1.0694638367775935e-07,0.4772180808510747
151.30731212206922,7097.9199937195708,1.0591067986498113e-08,0.99745591569685166
1767.557189844016,1429.5949074461655,3.9089229735653565e-07,0.15907822084955134
776.23729575735854,5427.7656962979117,1.0976405281258964e-07,0.32541574567190246
69.673591104629637,1559.7015037518561,6.5451990807720745e-08,0.9990028858134935
1762.9672302565168,1865.3432129984924,1.5422114606550272e-08,0.95279420583855612
1486.0549252653664,5127.4885269341012,6.016069480573744e-07,0.034698135234994008
111.12007409843923,9554.4300430655876,6.1661556047978557e-08,0.92481918436609978
60.005202253088932,4088.3079930890008,2.3182656294274945e-07,0.94168458273504108
695.08016145293038,1133.7056603753224,1.9895200156223764e-08,0.99518329406411388
23.833496553501767,4133.41460741423,8.3772072340000775e-07,0.88774951256516077
34.637476337323072,1102.4288033006505,2.274487338915357e-08,0.99998511048073624
10.468164658156502,7658.5351748466246,2.5065939424527164e-08,0.99992029633331625
1330.1030537873144,5123.6361963642912,5.2235495786973136e-07,0.044663959584740419
622.89166462830326,1489.7995762928649,6.6859863911801327e-07,0.24847136024667857
800.23990641617434,1235.1537061111317,2.6564082175238172e-08,0.98666338769693152
1279.8652166236141,1525.925142420745,8.7016533129168386e-08,0.68356355224240495
173.22074922063121,9550.5235441835994,2.9308244716057575e-07,0.31187666179295215
342.77996342702016,2874.4889431922898,5.7112538999264851e-07,0.27214672696887421
23.840090770880998,6082.4836239614415,5.7293504804492257e-08,0.99864033542735708
20.375732624345815,4329.206901423785,1.0815310038144426e-07,0.99820822949520582
636.794853286229,3736.054044477457,3.0439171044554129e-07,0.21465043585113017
186.84200951110765,1396.7872260863123,2.8991584597603131e-07,0.90313843502500213
335.39400594024033,8831.2962486709148,3.6806138841713141e-07,0.14445771353600417
1160.670561772318,2001.4402642454938,1.379963620134511e-07,0.44468885774909372
516.51829275349849,3784.5758680464328,1.618937912725271e-08,0.98079806621465382
311.95661368653754,5009.287344873861,6.4260867155569311e-07,0.15653671353832163
323.06012223706307,4458.9556755307958,5.3844962475990419e-07,0.20100327791925246
66.122946437470091,8721.5647560032448,3.9463433814554514e-07,0.57309068371204397
12.110899802924884,1407.4694918917071,1.5838897718930798e-08,0.9999985611699006
150.89926829755473,3223.6860392333779,2.5632722399038885e-08,0.99694504179811905
37.945265450476626,2535.3293892163538,3.0704408133123198e-07,0.98320930857765687
126.65039695654075,2979.6738495581112,1.1124492028649957e-08,0.99965229244125275
2010.5241603386444,1315.8837572525358,9.0876013505463956e-07,0.066053304144063893
42.795258613531679,1361.7413017982281,5.6792287370231979e-08,0.99978385351967292
14.366710847302461,1897.0358830224397,2.7455228806247791e-07,0.99889661667483132
57.470726115040513,2016.9939881675482,5.958571800997343e-07,0.91733785828867631
62.001292875423253,2678.5713152834378,6.1554495515941061e-08,0.99794356042782406
611.63568902677321,4083.0767834727262,4.3477541389449738e-08,0.82607235467299678
318.72275490630193,4311.5072171854972,1.6499935928651076e-07,0.57452372223273585
1305.3222859043483,2581.1360503513515,1.4520405592298546e-07,0.30936256008744711
620.81516740645566,2563.2036298689427,6.5808191393602083e-08,0.83538870049566127
124.97580682773857,1650.5493986718518,1.5978996872030871e-07,0.9792205263435878
1574.0430319270758,3875.308209980597,7.4261332749302575e-07,0.035112896276956393
28.226361698123963,2075.1089872273592,8.6155005254042583e-08,0.99949770935928239
11.515934979393812,1086.5753146056243,2.4744823561585191e-08,0.99999810758967855
17.499936595628174,2620.5958211822281,5.6808322583064392e-08,0.99986605100963044
890.48420307264394,2979.4264923486689,6.1406446366323582e-08,0.69879422472852337
176.43826972393282,1681.0973679977817,1.8290155005470969e-08,0.99941955967219476
27.243800673930391,3736.4393151927993,2.1171079408509763e-08,0.99990833421125358
225.06337068172166,3679.3567620053805,2.3395059108304269e-07,0.63478258714031699
25.768301692843156,5035.0313747109885,4.7748035536475894e-08,0.99924330032106423
757.43924916744857,4445.7852660650451,8.1245026320751878e-07,0.058075563737478859
160.01562974006856,4491.9307933926912,3.0703896308403784e-08,0.99052238280819072
106.74925683633637,2071.1623930009123,1.5770628819073769e-08,0.99976010042247687
65.128651264561682,6129.6012328085026,3.2137280692608901e-07,0.77854369609151441
502.47425283702034,3541.1504902030638,5.7819203389549025e-07,0.15288126423364068
94.737382858316423,2700.3384177616385,3.5993718329503546e-08,0.99833054885419759
17.241081433025315,4226.8076127203303,2.5361573993550008e-08,0.99993257946515057
20.820655107171568,2294.3376632858954,2.3525142877102405e-08,0.99997507234125649
3945.7806967831898,3256.4112362499354,1.1066864758649429e-07,0.11122951317838581
2832.9051292489544,5453.8813866052715,8.6463593753881378e-08,0.11830106578355623
773.55031261717079,7698.4427901113595,3.3027802559024129e-08,0.62904013317234897
52.188528416825207,8337.9098902882706,1.2312499729909238e-08,0.99943386789813116
4128.3638963375961,3188.8414399727103,9.1829597477911212e-08,0.13052543944020101
1264.2277841284206,3313.4095125700219,8.2921031383441551e-07,0.045771966818527604
860.72638651040836,6307.6910105099569,2.0185448410436834e-07,0.14371894731694682
163.23497437457223,2062.7694544842552,9.795195609584444e-08,0.97919519280141087
54.296496732628228,6876.736164377402,1.6648846456599224e-08,0.99923807922957752
18.203559411252847,3119.9069856912529,3.1979567143671621e-08,0.99993489289088
2729.5860761093222,1305.7400476678865,3.8864035946141226e-08,0.75432179686616108
169.87385205513777,1180.4813958450607,3.385377513698444e-07,0.91981601523540402
35.170022937479054,6950.134529428462,5.6678923683908136e-07,0.75425738339983195
66.952646925220819,1136.4960140833359,6.3574610361145864e-07,0.95678038187569681
365.84425750795492,1908.1452744281348,9.3140210796729078e-07,0.23776027583260526
29.998838415488596,2158.3905978336679,9.220051910391504e-07,0.93629821880112496
2051.0500492485708,1489.3420282804693,8.0537522472450536e-07,0.064557140231268476
1114.8628879890566,2060.1240390003672,1.3920161726638453e-08,0.98041420900416787
874.59892125388319,5529.5853611284347,1.8861970959124444e-08,0.86759898119709156
146.62436808846556,1034.3864993358416,4.0638068023680181e-08,0.99925099331572786
493.273454463208,6716.9702460224898,1.2758408641236984e-07,0.35235207227097642
377.1055270469185,7187.0062672822414,1.5629884812438664e-08,0.96635617244763139
567.43547687147384,2356.4681444443981,4.9157967215661844e-07,0.23532968429925283
16.901011209417451,1424.337468855332,1.7120338931370287e-07,0.9996648900771532
132.51093123463815,3988.782979091377,1.2154267897898235e-07,0.9273062283280058
12.951360944787334,1317.2631897795213,2.1410294778543384e-08,0.99999736640344994
215.41026924484066,2316.9644007581619,3.2100437301411374e-08,0.99497150809786361
77.675761159201201,9087.181050463405,2.09230045725255e-08,0.99572226802510244
24.550845352028535,9896.109055372719,5.0566898315368599e-07,0.79159080664924519
19.014351071398995,5917.0452614735004,1.4738582613980739e-07,0.99461611671072692
385.50949006287357,2046.2632751621056,2.9529687772103924e-07,0.56413036269094685
28.868572215251351,4871.5262735298666,3.9090004985348646e-08,0.99940399006340064
3139.5792486284768,5074.6531698010258,5.5272012026964166e-08,0.17785146579781869
370.0552642988323,2442.5400592594433,6.4522313184334563e-08,0.93894631299994047
86.335855712727621,4374.0992647384419,3.3115395290924057e-07,0.78630106451747916
393.42611707311949,1025.0089204227081,3.505144894146939e-07,0.74769089956773782
11.522506555821028,1618.2948744200228,2.5919525991728132e-08,0.99999538905340313
3864.7603055438926,3350.3355296231703,7.6397247802765946e-07,0.016087010602856368
200.31916871469377,1457.9791194856516,1.7430533300588748e-08,0.99948882969008934
1295.9221105009094,1465.2335957732694,6.1978942916764313e-07,0.13401541603569397
16.721906403325598,6859.6868542538678,1.5877835248196561e-08,0.99993452887116119
205.81462746371409,9752.8827401696981,3.3812682172377032e-08,0.9198498921482271
211.05879713431113,3597.2401164876974,4.9312505856989376e-07,0.39121787780046269
3397.5469842533371,6903.5063853033889,2.285515361810767e-08,0.28461464419393839
349.20211386069849,9779.6128908114624,6.7163893239297767e-08,0.57008412102968042
189.64163494767672,1385.4660514080206,7.9381371827745382e-08,0.99152234144064599
52.548376944934581,2807.0206868232799,3.0939831633074066e-08,0.99958912686221668
78.504540907031625,2469.2935150074677,2.6332397519508484e-07,0.95222253338901175
254.26067544172963,1202.4008750732869,5.0427716058715544e-07,0.71826749937768752
152.97091552221247,5692.8556626284317,5.612421500794784e-07,0.30963196176173718
11.43748020216734,2715.0574733045355,4.7713831384082281e-08,0.99995666798744498
1698.7799174385996,2946.6390106383187,1.1526588486245801e-07,0.26590811661186248
2622.4731008598737,1414.7280805694293,3.139155344261217e-08,0.80700486282040107
23.907165298289325,1516.7941752466293,3.0874007342063795e-08,0.99997525946406673
312.84335357424482,8074.276585639016,2.1013970860801404e-08,0.94863089016933178
19.635531823466501,1108.2789612171814,7.5864398988894227e-07,0.99466294530508192
652.16253605237671,1709.4337924903036,5.9700457219355923e-07,0.2325729544662869
57.417138769352341,1959.1122956248662,3.5868847834308908e-07,0.96933624244634087
602.22934157628674,3091.7013984312052,1.0847334745856595e-07,0.6189410051010571
916.50883800871088,3858.7369435862729,9.5766988558314206e-08,0.42530066478782513
1187.2892198703457,3113.7947054350566,1.1468096332050879e-07,0.35144324359420642
19.533927943854881,1213.7111300595625,1.1834121590543552e-07,0.9998446503007653
2966.8015254532279,1752.5380426837837,7.3982017326762205e-08,0.38231779208978617
41.815823694449662,6975.7094749766611,1.8344659950714138e-08,0.99943527222822792
12.617559660184581,4340.989151271513,1.7837242051595484e-08,0.99998115912737817
314.43448595881353,4458.092241462361,8.0260051060577583e-07,0.14006799484054866
100.2554794121495,4679.5409852664134,9.2057996555113751e-08,0.96509694640409394
1736.1115510139941,5792.9932043867966,8.0614107435403481e-07,0.019626586572953315
1518.6107822006011,1143.1638481918008,2.1239962978030981e-08,0.97419642552412256
71.770894490353882,2325.9929010960104,1.2847928293818877e-07,0.99104134727560322
3731.1858731810739,3463.5976416471399,2.6027622951002054e-08,0.42770193738911044
60.978750185936349,2179.9999482612175,3.20899626972464e-08,0.99964099189939859
245.540842870251,6990.0273221024099,1.1484422398459574e-08,0.99241785653806092
49.072942700672186,3037.8932477351723,1.729444467944214e-08,0.99986881422721718
3360.1101793618182,5869.8579225553949,6.8186251381797935e-07,0.011833461419073443
27.814519518816883,7112.389250117244,4.3960840068004279e-08,0.99851041721501044
13.219420415532555,3197.3595980856703,1.6453504860367077e-07,0.99904669249100331
149.38738116163566,8119.9292252830592,8.5119343225197337e-08,0.83892422859442894
4768.6108261526369,3864.7725560069962,6.3226987571289478e-08,0.13532816181940729
2550.4111311045617,7083.9306163136362,1.1581696571848036e-07,0.075842180385609387
1048.2638026125985,2190.739786278933,2.3685245425638859e-08,0.94626447438284567
2536.4260971425115,3153.6751683107427,9.4887236200882337e-07,0.020964171636552731
2578.6101096576895,3399.4686543245921,4.3312747876603322e-07,0.041881906322037005
251.41034915172881,1273.4436023295364,3.042490742520505e-07,0.85293329766913384
71.233295107509917,2503.5283095340633,8.6600139983734532e-08,0.99532497249776652
1212.3789777602822,8266.8046017512879,2.0218747295312392e-08,0.61766776874413765
610.66622755029016,4273.9775869759742,6.9395565083757339e-07,0.087535053032363669
101.97436323817259,1504.896327773301,4.816972143081283e-08,0.99892311033802161
17.98716437700589,2182.004468349603,1.2595441043062774e-08,0.99999517619175349
1036.4843776014918,1554.5439670200942,4.8395764376702124e-08,0.89800754988915465
51.094371315668205,1058.8224276014953,3.880735656657378e-07,0.99141130837968394
3376.2188707905179,8461.7552299927684,1.759614329338569e-07,0.031644194103371506
44.706673237470099,2806.7732463244956,3.174513435573053e-07,0.97007716313328396
21.444700113826912,2030.182465158646,3.8660793873005328e-07,0.99445429278338249
1750.4438019539866,3967.1369362436562,2.6540507444895083e-08,0.65358075494452805
25.92446321117006,1016.984786767292,7.0399023025254751e-07,0.99326854402424669
30.467708122559806,1896.8024704181644,7.5158690693422085e-08,0.99962780595227596
414.68294622041628,5047.0018706006713,1.8968251465520175e-07,0.37211597823309822
2293.0668458162108,4302.9844145753186,1.010689014341163e-08,0.84739195505882148
33.897781079247622,9589.7204568113684,9.6992241675997238e-07,0.45062719935770329
68.79458969761474,4172.1288226852757,3.6457994235161042e-08,0.99784556192146434
1253.6962869952774,3002.6580301182385,1.3308411259836609e-08,0.95385932367584503
4196.9169309426088,5773.4121678235369,8.2513324059187396e-08,0.079352652197587983
224.63914707571027,8004.3832034661309,1.8115908328401515e-08,0.97969105075202145
24.455415339921657,5256.4912608718523,2.0167562908830292e-08,0.99986735461522536
10.904697497246984,9187.7934553695632,1.8389318130993376e-07,0.99336604915310622
41.671078076936261,6053.480820244069,6.1073777581911443e-08,0.99534756750944486
22.687373022434976,7358.7057664466347,6.9775812179549791e-07,0.80694411866073346
674.49763813901188,1300.4811785859695,4.3482348173612376e-08,0.97246449549890845
21.321721949740873,5400.2454913664324,2.8337416717822262e-07,0.97962541033714701
232.57835674723447,2754.7912795248403,8.3598572243645284e-08,0.94776759455074988
747.81382353054914,3573.5824152680566,2.0888276240775895e-07,0.27418836303414496
370.18285223209585,4509.2302260684901,1.5826712506308783e-07,0.51602902308405285
34.608955417469218,9328.57090112892,8.822018121112324e-08,0.98436163378239694
1480.1576562028879,9651.128130114339,7.9455175132287496e-07,0.014020683770905392
852.82983228600244,1941.9061872971556,4.84648960424912e-08,0.89288247830685707
987.40576890852753,5416.9334171209275,2.2618875102750776e-08,0.79610417348683671
22.579844163800963,5623.2000987497186,2.270848293959799e-07,0.98398296381358985
21.577831826921035,2220.7151802911872,4.9205666934242806e-07,0.98920349028123911
3187.5976818144195,1330.0555350982459,1.2036701204951928e-08,0.95224648362330699
118.31821784114453,1098.8716277425333,7.9298573859661455e-08,0.99790832894067305
64.901015461601204,5988.8457511454089,6.0950234291164554e-07,0.55765564617043806
208.29252419062965,3088.1596333084444,3.1567285480450998e-07,0.61689327348818468
615.24859016712503,9672.5318731967291,9.6297593246906448e-07,0.027761726995623886
3794.8840093015933,2917.2487081408913,1.1556534581205903e-07,0.12344850889134347
59.307521397163178,9504.2309080059404,2.0892549394303028e-07,0.80386394346915402
3133.5036900774094,2579.7403834127522,4.0268046576917226e-08,0.43924538542333458
11.670649374061854,6218.4500553427051,7.8536437867218956e-07,0.94145026002086252
315.11049120960138,1215.6800012238291,5.403448008901681e-08,0.99164841833256678
514.13812562190674,3593.037171073674,2.9993104825565689e-07,0.27608380451025705
19.311406968295252,6339.569786978599,6.4014802250176797e-08,0.9987898225757702
23.920616195611863,8408.1735499116621,1.3293454705002761e-07,0.9861809582601575
135.26236488420355,6646.3482081631055,2.7514718252366856e-07,0.5410928627284699
4053.5071938552319,1088.8566985318914,1.0420014024821516e-07,0.32703052534443405
406.16357450376842,2358.8609523508785,6.5188750050101145e-07,0.24693481483450674
3297.6282006367987,1118.6609351530901,6.8960749957808612e-08,0.53038332550186307
1482.3337059536127,1286.1223669637136,1.9685370644630824e-07,0.39042347530171007
182.57820085388846,4734.8434973259737,4.8386573278217429e-08,0.96715479214953426
1312.3600760546824,5167.2347988684996,6.5510865392812823e-08,0.33726706964549508
11.172257708214753,5939.1006147064591,7.5875264226981326e-08,0.99950004876533993
19.704997015512074,7335.9531321542081,1.7849006044858791e-08,0.99986861733633448
1732.2196159084199,5488.2194485494356,1.5256234590990663e-08,0.73912661442124472
1414.4429010679437,6322.2489374044571,2.1626181637527851e-07,0.082019580140978418
42.451240376737182,1119.3443457800786,2.04661181370351e-07,0.99813836379481446
270.72677152534771,1716.0705979040843,2.1174805431105211e-07,0.85062195573450028
432.13408416090823,4186.949987852453,1.0952995032022204e-08,0.99233674093014224
2197.8669975124453,7213.1556641960597,4.4987689118378488e-08,0.21779462534814506
424.39291702166133,1010.4157912088268,2.4866788154191163e-08,0.99776310025624515
129.87282580181454,3270.6143817045759,3.600002854181201e-07,0.72110117017378106
102.30845099349773,4756.498885955496,5.2633324547301046e-07,0.52778884645946289
141.0726993801579,1070.5508216350868,3.114302213598432e-08,0.99956361739449251
574.83378197210084,2519.7389976865657,2.1661988338274668e-07,0.45238029624396831
2194.4778120913484,7863.8438523519826,1.8143689578965969e-08,0.4531299314973809
167.90130427081974,4694.7536564097227,3.5506269996098851e-08,0.98488734228756325
46.656434445654973,1728.4561386935095,1.8936904650941801e-08,0.99995396824241145
43.525585198268168,7124.9386577358109,3.6901288695919192e-08,0.99742495815760845
1031.5022156873456,2228.5963936945,2.2360066699141813e-07,0.2957777983991014
1599.1698711969902,7134.1899954000119,6.616888559170098e-07,0.021078055543129932
19.237223010404666,1990.4150696717807,2.5412349279076106e-08,0.99998131129281564
15.123083791948128,3893.3213459500435,1.2138305672560954e-07,0.99899327491239265
402.12273531497203,2494.2504988418932,2.528029878317724e-07,0.53163107147168032
24.803741782749867,1882.8904415383417,8.0509093552353155e-07,0.97320992777605664
1681.6821470903765,7701.1851048542921,1.660049223180944e-07,0.073826270800006658
68.799293141733585,1540.258740421707,3.2375304520052721e-08,0.99976774693091064
24.451529562855679,1215.6585004947628,1.7821994849733461e-07,0.99944650089188558
3059.649511687835,2197.4901574440091,4.3750429750604201e-08,0.4758652743140474
27.974681742893846,5219.6231380290274,8.9589431633928751e-07,0.77253183289946503
58.674711362996057,6418.4713349812919,6.3001700286413333e-08,0.9890696721651796
25.977535434271363,9971.1068477715271,2.3488508564541033e-07,0.93407591879691532
20.497656815654864,1978.618461801186,1.112897494551787e-08,0.99999597866734946
11.404542336200906,2558.243922876844,6.3113591168518016e-08,0.9999330775928863
14.109465037067775,1370.3177334759016,5.6262007805705075e-07,0.99767241527813078
29.604115611458109,3757.2658883116092,1.6613261031675883e-07,0.99332696405020371
13.934013755657032,9944.4332562093605,7.7247738302081232e-08,0.99774605360744806
393.9847645634062,5022.0497438144657,7.4451765172326958e-07,0.10741494008132908
687.42937978773784,3937.4299499100889,5.1046827020628864e-07,0.11443218348537953
115.45075989526576,2468.1360356397868,4.4099264642542771e-08,0.99689758774487647
72.152009702640981,8228.0848251827047,1.2277128574128163e-07,0.90919468125959557
229.98588361642379,3139.9056343415036,9.5421999397895e-08,0.91768110970961703
2299.3871115428219,1362.5953838308471,1.838251801390028e-07,0.26635271363083918
1982.342675751582,2319.4150091710917,4.6582472249684995e-08,0.59644353878165712
13.102008845798174,1167.2574885934662,3.0790022164309635e-08,0.99999562320699997
30.892906026723519,1592.1318769626519,6.6887300787409775e-07,0.97929666368642743
43.547908906406732,1041.5227987083654,7.0428590845577328e-07,0.98044693323036947
47.107449001084426,2839.7487464138476,4.8601063368263551e-07,0.92573759963859437
348.12867131647658,4310.6252145789622,9.0450060467392445e-07,0.11645712170655849
132.88617501500988,2204.4104563403776,3.0901748353868593e-07,0.86923760412507867
13.581113924082437,2632.5811754643751,3.3832528561656823e-07,0.99712421491281855
101.94674239572518,9103.5183686211149,3.3510444140698344e-07,0.45556150169114973
259.17523337630763,5648.8900482366698,9.1456644205576672e-08,0.76521408973537475
18.8108931359642,3474.2145673186633,8.1828462098217062e-08,0.9994359688740645
1776.149985120484,1925.4882604685918,3.0231002715953138e-08,0.8385928961335628
13.811584950242226,7888.5430287508125,1.9482217554127348e-07,0.99122312180736039
3134.1549457741335,1718.2925885838076,3.7900092699350064e-08,0.61491528830578845
18.514133721020947,2115.1575922017114,3.2780594035909721e-08,0.99996747371643779
1891.4004619520697,8110.8209530095937,1.4856713492538267e-07,0.069661489728495382
2730.4470553555666,3384.87047967949,6.6063986449249431e-08,0.25223482440913431
4403.8435713851713,5524.8176624721264,2.7397643959614069e-08,0.23223010958197657
1460.9783947979658,3897.1291114975393,4.2865908589698311e-07,0.065072585224287535
1269.9496467137847,4502.3495459612486,5.2618666609281803e-07,0.052826004879801887
542.05466977517153,1992.4310058037629,2.1647065904412762e-08,0.98938253693898581
1266.1576826401601,1743.2997249068658,1.0351756926209447e-08,0.98985092123725926
23.075566652119257,2101.3207407271066,4.7017543719173841e-08,0.99989741774817786
279.78958835114202,1430.3475093641434,3.9356971415511171e-07,0.71078112636257618
244.27110791019967,7487.1126117703216,4.7681261004178957e-07,0.17954390230939182
2063.2957971616142,1919.7599767928921,1.8908546252767603e-08,0.9048166738555411
177.45228898909895,3643.2535303880081,3.5372992529427028e-07,0.57122858068517168
109.48257389456171,6194.0459832624974,1.7037596733395868e-08,0.99737534138389328
532.30688678165654,6078.8875456876422,6.027332918719558e-08,0.63224091033322083
52.381327576802271,2744.0135941547519,9.9361703819195024e-07,0.74427422197570925
23.835855762302117,2994.0380036335609,2.4276252526536518e-08,0.99994075788505266
194.88410921916108,9878.744404043824,2.0320161961168153e-08,0.97109415104044883
133.40493665551148,4727.1292495385187,7.0081060489156508e-08,0.96354135779735006
42.432565804406089,6525.8703762106934,1.7351501093220194e-07,0.95732576949649273
98.152948831375667,7990.1322784902886,7.341783352419346e-07,0.26642401412009792
97.472528456826012,6131.8261926753758,9.1546615099733692e-07,0.27929899064647318
76.542158442516552,1531.7198655611644,1.3781017149982274e-08,0.99994847490270611
105.72122067017497,3648.9737045518,1.887969763747737e-08,0.99895454787682203
709.25224649245524,1264.4281538691037,3.8148366626846435e-07,0.42180082213700748
63.279159181216734,4496.9921200202198,3.4774773065770562e-08,0.99807262147999098
3638.639942399805,9022.9682294708928,5.8843448843216755e-07,0.0082379426639898508
2973.0062230634926,3256.3573975784175,2.1227874649506233e-07,0.077212440605918434
198.59248982727252,2710.0199805301713,1.6737462028647201e-08,0.99840214378477321
76.955035506424693,1086.0323237458658,4.6244338326084977e-07,0.9717577723471561
278.69067473157224,9115.3746307359215,2.2527487636662806e-08,0.94101477765052854
1950.9193042207512,1267.6597005259343,7.030574090845491e-08,0.67519683702314526
577.18316774679374,1099.2060075747577,1.271656621927103e-07,0.89194337759632036
1482.6185015341616,1762.2463166598866,1.0035344784923282e-07,0.51889162299505387
274.03210307772741,1162.8680380874307,2.3568168323287227e-07,0.90436583552112582
510.77037104536026,2851.7919739825325,2.0201027959768598e-07,0.47574995036894085
59.940913768869002,3281.6163080000338,9.6401548725592948e-07,0.64288438829901184
962.61938127367273,2053.8558012082303,9.9734133412333983e-07,0.080452894243818518
35.179035281993357,1124.5026483034897,1.0787450236097103e-07,0.99964072907281087
750.30753647601114,1293.0054881677254,1.5502372705737431e-08,0.99556484604526474
2104.0446297238132,2423.84239844584,2.8555291501354241e-07,0.10864155583043235
22.726972966724446,1149.5515485913415,8.9810715523226399e-07,0.98930658985231112
455.18976779267643,4991.0247743050286,4.3316441866619678e-08,0.85054115070214853
18.057622595067041,1610.7218182777779,8.364072173314162e-08,0.99988319769417111
909.25293664047854,2004.8023779726061,7.0721888568906324e-08,0.77706034818284953
16.906147868125579,2478.1396543212868,1.2671799980093746e-08,0.99999443655734777
3357.9444495614634,2609.8144600459932,2.210695170327621e-07,0.081874300579875464
23.488748700442098,1003.8312412487591,5.0895031809629342e-08,0.99997157482271093
3872.4785554967984,1294.4055637390145,3.7577488387442505e-07,0.084195364551887905
1450.64908429139,7290.6216973884557,4.6157273854790983e-07,0.032585347637747515
400.24869277016376,1002.8432657933307,4.3899702103285375e-07,0.67028560880987254
1295.0274769690263,3222.3102725507338,6.8128997126743197e-08,0.48847813394203721
1399.5586424596909,3086.7539069280469,4.396340935098576e-08,0.64228562523734734
3575.1862043521242,2153.2485379853201,3.1451514228926354e-07,0.065591792736405002
48.29187542120588,2699.7715728813946,4.0066265788265242e-07,0.9501318312427679
391.37865989191465,6033.6642196819303,9.6053875652048905e-08,0.57437419157917047
18.052399386171885,6937.5113430253841,6.1102930435655317e-07,0.90123532657580618
460.27007756500711,1821.1618473016911,1.9400699646652887e-08,0.99482032386241015
28.994130663775831,2101.3115176516644,5.7297748830229773e-07,0.9767795414068815
334.79946420121712,1747.7642551960637,1.5566481718408367e-08,0.99836626884335
350.72989639645988,3019.0019987525939,2.0279210539814084e-08,0.99102107949899954
181.00057326227233,4822.3458908476241,1.1686380608519262e-07,0.84192271847474198
257.3756671793335,1691.4255066888761,1.364699273570902e-08,0.99930402952630026
1152.9389604514417,2141.5870993656667,1.2753054122897019e-08,0.98098417152364581
1435.9440419551404,8518.9215246201748,1.0023917608735576e-08,0.79216037880867818
212.96428001232215,1118.328234889432,7.4581878777192573e-08,0.99382958612761541
415.22616614288097,2889.1467731482253,3.541993522136582e-07,0.35075980110619981
3261.2092620468084,5147.0459048059001,1.1740232579125438e-08,0.6283027622585049
21.045408687845359,1414.0149838400739,2.0161145920461792e-07,0.99929022557005964
20.704226579035229,1115.2545917542107,4.4284794614433001e-07,0.99794239005619667
17.247414164255897,1374.6918934335993,2.1677125758889987e-08,0.99999478579062206
596.42147613694135,8295.1299411851305,1.9666517805486952e-08,0.85319439983536094
134.83767251810391,1021.5503615082331,5.2674685009528219e-07,0.90990764301854443
1229.9013433990062,1542.8438539910512,4.4284242459905009e-07,0.18609109185260386
648.08720962859127,1074.6907550392407,1.1964196369326474e-07,0.88591627779133841
79.520353506295507,1290.1180977860297,4.3491036547799448e-07,0.96287859392367126
2658.6695662235825,4170.12704936917,1.5328941077499897e-08,0.68354127747338345
1143.0135854264331,1744.3712039676786,6.1512451536585641e-08,0.79209670153809819
53.723672211200331,3708.6175608674721,2.9894762824267106e-07,0.93656231519642241
96.148681214315729,3892.2021011902184,3.2726828351041467e-08,0.99705224484316468
70.577143134134928,7070.2591593219677,3.1963757627303267e-07,0.70634348557531701
26.631100404128475,1010.9772735826192,1.0194295277929036e-07,0.99985133514435265
25.053181784418097,7134.5972047261312,3.1661535699441231e-07,0.94220574765725162
3361.8624770956408,4160.2467157898118,8.4988326119721329e-08,0.13270991391304629
152.01619616716667,1454.5996746770813,5.4426283615621774e-08,0.99715320503174509
108.28510045095848,5928.3984920371668,2.7439641497475534e-08,0.99393080619212293
931.96550988848799,7169.5441222176887,2.6107103016937896e-08,0.6739972025754174
310.82196072046196,1795.8228109001705,3.184062772896148e-07,0.66710862165102436
3362.124135698482,8294.5662619848226,1.7291023302108293e-08,0.31342825906965283
1276.4691595871764,2847.4586775702469,1.4858148692424823e-08,0.94696817582723758
196.69987075722906,4012.5869311115234,2.2520743802158721e-08,0.99382108130192837
103.70099651724053,9652.7161100725207,2.2422964167340742e-08,0.99020147281339899
4601.3889485578757,2298.9846874996501,4.4280778297334285e-07,0.033957001212349583
865.39293888138923,6503.682714448395,6.2663297808153131e-08,0.41132531377928427
3691.8653722241206,2081.6088125933252,9.5670251296064303e-07,0.021641956184770217
20.881905500574884,6298.1575763799965,1.8811460526050437e-08,0.99987920099147454
1974.9899400445227,3987.8050487109422,2.0280546389441937e-07,0.09915083157613605
524.13517139850956,1645.7190457817799,7.8969432019863825e-08,0.91933705969363422
21.33354128863169,2594.3352333213111,6.1071185906464737e-08,0.99977455860684017
386.98193933834398,2077.9525889182369,5.6255941586636105e-07,0.33188279211309352
710.8099680418602,1197.039256221268,8.9369904048437476e-07,0.20485993809364689
10.794550941474132,1071.1117169298338,5.5682396379193304e-07,0.99918283137230257
168.34125146626417,2220.6425412037247,2.4243837147364988e-08,0.99838260447666127
1689.3845664132432,1044.802366978651,2.7643679072837378e-08,0.95607846003604813
62.685219352219285,1463.8202730323628,2.0518601558591624e-07,0.99307528803512424
172.82537914804078,5311.085841530944,3.7858827820743297e-08,0.97698309710755726
156.24011914059096,5106.1225707227268,2.9474758917400402e-07,0.5605192804316339


==> anc/competitors/data/v2/rc_lowpass_gain__s42_holdout.csv <==
x0,x1,x2,y
92.179589919660359,1148.5462011092454,6.2507864313599536e-07,0.92335661845201311
101.06016560330694,5141.3284762415442,1.1680356036855977e-08,0.99927376142263458
358.6052200111418,8222.0952095744542,2.9473168203899206e-08,0.87768813417833469
1038.4333031619228,1845.7494218431746,5.4349668010423671e-07,0.15102937414730386
31.49558677136103,1696.7771393904495,1.3491090463340147e-08,0.99998973955534831
378.29717961596333,3246.1266248469465,5.1696679916364569e-08,0.92883532667620983
277.54570908486028,1822.4075499893872,7.7661414960145912e-07,0.37551588429466287
422.77401931888363,4100.3207315969985,1.4424622563172687e-08,0.98788174005042007
51.63804521669023,4437.9331385162477,5.4106020104547339e-08,0.99697900131157602
10.95417821073279,3419.0263595024053,2.1751493692112698e-08,0.99998690022365733
42.19302018624159,6796.8693877767337,6.8338656540799895e-08,0.99250353172010797
2514.1785718677056,5989.8809887734078,1.1209714861271899e-07,0.093861975866494585
2614.0164085017595,2040.1552731929157,7.0612570870672592e-08,0.38929555128281035
15.311006541240506,1009.7783164894437,3.7437902844494333e-08,0.99999338685532091
123.17126834085867,4506.0543773632298,2.4607068627283234e-08,0.99633840118191841
1960.7262262011,1092.4716754390042,7.6962939970324207e-08,0.69455420642723542
4395.5518334556527,3621.9643560874124,2.9816841059191327e-07,0.033508652767294318
319.106507074202,1426.0481041347398,1.3900279517518713e-07,0.92929428328783692
71.761637419030833,1262.6344222914295,6.4633762096719614e-08,0.9993236869171771
416.27523165984837,4003.4085760618032,2.5696418047975148e-07,0.34837097509065645
2140.2640541584115,1345.1856036799886,2.3209486212120399e-08,0.92203121949421996
28.38748321824405,8716.2205488131895,4.5497040212565404e-07,0.81641314880695393
33.384488729206033,1267.3097864043723,9.3167777674487047e-07,0.97067235804426633
244.45414336691888,1668.3554452402589,4.8386688375615084e-07,0.62777866600620136
18.691246080227078,2032.7830182532311,7.4937017838357265e-08,0.99984001587820526
1308.4977142083264,1055.2717131878358,1.3519758039027152e-07,0.64876915923564837
157.94737336189877,2671.2120220790616,1.0657151570457949e-08,0.99960116461248449
1555.5787066254518,1472.2293437276585,3.6589155859482827e-08,0.88485044004011293
2807.3648998419949,1278.3262221723298,3.1490101826555762e-07,0.13945713961185571
681.59972772034916,9020.0717528506029,2.6738863043865138e-08,0.69556879093467083
52.387590389215198,6084.3241788314717,3.960330617948263e-07,0.78348218449297713
231.78386569274494,1904.363264587279,2.2722778818703454e-07,0.84601746510354858
76.877265025237634,1516.8240739457801,3.9053752412041274e-07,0.96141622809070881
710.33581982042449,5092.8141562382843,3.9378060235007108e-07,0.11103261968512797
886.03352591279997,4647.8654013164678,9.9747144996011887e-08,0.36128074438561664
1993.8667803675492,8383.121459552216,1.4848882114928735e-07,0.06399313784026707
121.36499677743393,8443.764611982715,1.3277510918084378e-07,0.76009036366669647
1235.7603377362807,5540.6363300066432,4.3831736568247154e-07,0.052957528887035428
37.181341618627187,2536.7276455662418,1.9238239914279191e-07,0.99356350563082529
152.32514628925006,2863.1548169537164,8.0206133040548794e-08,0.97668790630010205
37.094759006015494,1042.6545628406186,2.5117657720091299e-08,0.99998137132845122
1581.9517310754597,2411.5067744346052,7.2498969878258327e-08,0.49876334123982974
1467.7777669976583,1378.2894078040499,2.8681244212421995e-07,0.26452633970958184
868.00971514651621,1015.6233695819992,1.8556900032150968e-08,0.99475880486680091
75.124963850209852,6100.0561265022761,3.3417061680011848e-07,0.72059415056148679
1041.5080078959184,2242.2531153909522,1.9745352524428162e-07,0.32626312831438453
996.56929135279495,3423.6228726971044,1.0195646332471407e-08,0.97693696983654044
1542.1469636573383,3412.4865874151014,2.4189089271712894e-08,0.78093467944592709
57.157740621046962,8532.538472121294,3.2457757211009808e-08,0.99509017834453839
87.781139650898027,7911.258946248965,7.1401122107224112e-07,0.3056158578030353
3681.0291593273614,1780.9083219570423,5.7845950548372888e-07,0.041932831501894578
65.63522305728786,7368.0986310474336,4.2933204880751102e-08,0.99159765474513317
55.527304341385921,8229.2155155700675,3.072859274173701e-08,0.99613082041169765
22.532138480358505,1797.0552183213588,8.1730441039214089e-07,0.97905822179097268
639.43502663789377,3751.3197079111314,1.7658250816583185e-07,0.35173388625870761
13.023849906554533,1145.5559068397661,8.6830661858389834e-07,0.99670363134363749
3717.2026321691746,2136.51866661024,7.5854855473912873e-08,0.25542501553034419
3788.8350370750363,2848.5341911707505,5.6106469613712358e-07,0.026274236177081092
3226.6583842312566,1907.69439942146,2.8403328096309284e-07,0.090656114902376878
33.959757742595997,2337.7008695025238,5.9426107492364761e-07,0.95876523556236226
15.963913378467495,1740.675154924229,1.4114648355609086e-08,0.99999696343854494
36.333398274832412,2695.9017854965768,1.9024146984860692e-08,0.99993146448990078
10.726294086845819,1007.6060693798132,3.4544914503994651e-08,0.99999724845168814
105.8160623583216,1837.9016969487091,1.0863938332027177e-08,0.99991189619246568
1053.5903268600464,1157.7155179695033,1.4133702811511531e-08,0.99418449356146343
589.93974320020243,8063.6482490303988,2.486467653616537e-07,0.13335270325993762
12.582212107379576,1427.0051883984643,2.800993024583474e-07,0.99950112261157575
3729.7533898954262,1711.3786157709942,5.730370751953172e-07,0.043471082284341954
16.377876033730413,4605.5915160050063,3.2061554948896868e-08,0.9998845723919072
991.2560537766027,5355.9038754131898,1.6868166412474101e-08,0.87150613659869691
88.228788826669955,1630.6852386330011,1.1429114542087065e-08,0.99994663198387523
301.30723793229021,4592.9077562937136,2.8980487961812068e-07,0.36885850149842708
10.975880747813216,3810.5032128793787,2.092237720874968e-08,0.99998488579270883
2389.9092224993942,5050.9250298341467,6.4928235695740348e-07,0.02030227375534668
4670.2390605921428,1277.420633002499,1.0363862979530873e-07,0.24928370438404998
1192.0918382370016,2198.2264353015735,3.3162826742731727e-08,0.87768453629962884
276.00851279483226,1836.710354991372,3.4913734752735792e-07,0.66863973103850483
85.775392162125058,2063.1986327470963,3.8593693203296106e-08,0.99908046009605334
38.262593609138698,3530.6771098434938,5.3578408452658288e-08,0.99896747366700356
2211.5257817651977,2487.6757760148703,4.7444333255571256e-08,0.52060204837701118
43.891370687090721,1349.5141332720075,2.608522133465245e-07,0.99532075963975142
15.103130773449958,3667.9673055016237,8.3707660582026972e-08,0.99957580199742602
2135.9977410333759,6900.6299842587032,1.2415376140616463e-07,0.086643190662487102
12.205800682213914,8662.7237424078503,8.0039161439383142e-08,0.99858922912254955
22.4464323214182,1928.7192481952063,5.5510297501882211e-07,0.98879118990240733
3660.3889148029821,1067.7904978628601,2.8584246511053634e-07,0.14103194896487584
547.63913144414892,3521.2889097066918,8.2840472819830799e-08,0.70578790149307191
421.67606709453321,2418.1830010689441,1.4268273877529308e-07,0.73807717840262688
2333.3704800550954,1271.7098031482515,9.0676440501804751e-07,0.059046687728295862
493.24595701832885,9209.3872132910765,2.7930966711529356e-07,0.12446567162978801
144.14986193966612,3301.9084411158306,2.8334457201851641e-07,0.76292788433130465
3886.3433135859445,9640.4915338108476,9.1242488399693871e-08,0.046506376817868775
230.81994741986523,7498.9441583398238,3.8612231014465152e-08,0.92200472628846375
225.55284228546566,4043.4631015745858,1.141880864634147e-08,0.997866055916659
39.705069463550338,1341.1153511068944,4.4992423959878319e-08,0.99988671852106115
232.81250504660522,3321.6629021884642,3.4418698901732173e-08,0.98630231696837345
58.540856616773723,3368.1051609766896,1.2235429539784089e-07,0.98870590843737183
40.919972939929529,1827.1681481411349,3.3772173413078514e-07,0.98764707638124516
752.03122570220319,2026.1627331062746,1.8653319363957197e-08,0.98442517844764865
242.25957532491006,5704.6777337671992,1.1129899365096913e-07,0.7190632010604272
114.23118794709336,2677.9125335700414,3.5108075705494986e-08,0.99773104488732933
430.58371100489194,6600.9044161407774,5.1165650733523628e-08,0.73823189986741011
10.668798389522239,1876.0399121067792,6.1653431990902033e-07,0.99700768924993766
69.844193259335199,1077.5386081800564,2.1613301172729655e-08,0.99994777671094159
1760.0788953369251,2736.1553931841704,7.068335650232871e-07,0.046704195615129826
4095.0718857497259,1007.7007467182349,7.2457174537607279e-08,0.46986878867781767
435.2459282864433,1253.3377485025212,9.4334274879837841e-07,0.295468641590793
487.10529689599247,9395.672289523598,8.39810429669148e-08,0.38258103313494529
1607.645010007818,1572.491130186256,1.4597040300682294e-07,0.39603302681924191
3158.8437470010513,9163.796287383122,6.4683594200758913e-08,0.084695267540961197
436.12276738390159,1693.37835616948,4.7396067292316941e-08,0.97665876243983574
14.203944328209909,2520.7317435410291,2.0933847429032493e-07,0.99889292416144837
71.93120639736243,3070.6870882227336,4.8047675812863182e-08,0.99778417745788439
2007.4550542185464,4741.4631642421464,2.1224952917777468e-08,0.61883334402053392
49.030150746542652,2600.436353658215,1.4576969235247546e-08,0.99993182287004301
282.81855654064276,8812.894699262446,3.0860235016018126e-08,0.90036511386105678
332.94809271035126,6273.9727429254262,1.2409324972402285e-07,0.52322770796285889
966.0264812087662,7711.1457026357111,3.9040943796715263e-07,0.054644004474753115
3493.6532378404536,2061.1361112792665,6.4102355583293507e-08,0.325962288028461
424.78042157902667,3034.8174437020489,2.5990672770399761e-07,0.42906643697839525
192.12561112727855,3674.3645417265298,2.4035892223172637e-07,0.68412643131102646
12.025623503142921,2503.0218057094257,4.3579616330327049e-07,0.99662063417531921
24.928264557187724,3886.234600870077,9.535156608613304e-08,0.99831991224244787
1616.4528999160159,7236.9180205191169,3.5062751019786476e-07,0.038773119278992484
656.6299012147299,3063.1234845166077,9.1681432330248807e-08,0.6533807707256043
1762.6344383743265,1187.9004377602678,4.0993770171517352e-08,0.88015847172444406
3683.6101704633797,2986.6539638994086,3.0780899381583228e-08,0.42534701867703645
11.107803470028053,3265.6086118807061,2.439447963198911e-08,0.9999845443444938
32.125003204013112,1960.9907591151675,2.0823437080607914e-08,0.99996603357049141
2287.3947477146939,1265.9315809320169,4.3213426114628421e-08,0.78612113177474863
1456.3221675192549,3780.7607857874441,1.7481762504338668e-07,0.1631327597797958
43.830109806545209,1608.6210337982329,1.6012834975427471e-08,0.99997484047658169
845.05577894992325,6111.4309508349161,1.1697073931602437e-07,0.25476646320360102
165.10884753960144,4025.5032512971079,2.0676535716147492e-08,0.99629279939852222
224.74036300905806,1694.6498806389818,8.3385594048397331e-08,0.98066715895010437
113.04384919242848,4200.919316266737,1.8054802456975964e-07,0.88037573931815816
856.18678105019467,8727.1372000339543,8.1376064230642412e-07,0.026165823501022683
249.91695517124538,1896.068331332785,1.0716043903294094e-07,0.9526854320443876
1175.1690082709126,9858.1465330574993,9.1696136879082025e-07,0.014980446467619941
157.40881314557186,1548.5394182672574,5.6245812102174941e-07,0.75764830153910501
35.81272485632352,8836.1462365589341,1.0473755031472257e-07,0.97899693739761717
1128.0331066306787,1862.4688346218354,4.1854674882689807e-08,0.87528914703841587
48.094027502028332,6401.7505971612763,7.8136786472801576e-07,0.55175297967145165
278.42102841497933,2682.4462833091302,3.3824038016833573e-08,0.98763670549777116
1725.0413145125347,3172.9638968570762,2.6494713844709011e-08,0.73917133033944493
1917.5845057678046,1639.0438766812608,4.695367989712122e-08,0.73327821988686059
13.113542649148739,9685.8075085321907,5.4300295103327277e-07,0.9175503386590742
3778.209998112211,4562.1465371192617,1.2625237179772259e-07,0.072940190945368522
22.176201475461014,1417.1972046276887,1.0746759176392485e-07,0.9997749012889442
448.60969090473293,4597.5825711257366,1.143804474073358e-08,0.9891920282285338
134.81471717987631,9828.6687922798719,3.9298275133570085e-08,0.95042347109725789
156.8831115933676,2508.8404905225557,3.5948923659086691e-08,0.99607142638300983
599.50858041060008,9859.1901412482475,4.5692972513446903e-08,0.50769938940637127
20.835569082910823,1275.7162646913657,1.6722548280692416e-07,0.99961023789520109
23.328376680994477,3996.022959790906,3.3709986270695601e-08,0.99980513002940374
464.37015544843376,7885.6694886520609,9.5468960915636349e-08,0.41433833803269426
91.178351833081422,1014.2950434475827,3.6683893731662548e-08,0.99977288558259414
4177.5149383381904,1825.4898572580248,1.0621508308282877e-08,0.89121878914520114
15.370610970156774,2157.7658167991603,2.7098284870814185e-07,0.998409377696867
13.163998899133324,5757.5380019435052,1.1066917233221738e-08,0.9999861125240781
23.345029792665709,2823.9679904513982,5.947245625668074e-08,0.99969670009142531
224.35287189087757,2646.3942561866766,5.1983176262265276e-08,0.98171121495705138
31.164868987077543,1802.6948669806864,1.3678884051960696e-07,0.9988362826111481
934.56512758579413,9162.3126043306893,3.5519962721334222e-08,0.46363780614279432
94.973039001796735,7001.4155731374703,9.2686538509925792e-08,0.93252242420901166
1346.1083581814094,2769.3569303029121,1.245264286323902e-07,0.32431526487374313
3936.6191494964555,5029.6969957115589,4.8602333451848347e-08,0.16316915550891919
85.020833112943308,4251.847606693259,1.0603588730456793e-08,0.9997100970083207
126.92744084469275,1080.6878787002213,1.8265606501636967e-07,0.98783456236910649
585.58084385906261,1257.6709279124534,6.8694083276321923e-08,0.95301088900430908
65.002280345332863,5143.4090035253957,1.832405064129303e-08,0.99925996933020456
19.243885984995593,6283.012389977941,5.4042185977458382e-07,0.92507094171163595
916.13103125121359,3989.7628035458893,4.429803169314375e-07,0.09782346667367442
117.65245767410785,9741.7172875531596,3.4206936059089733e-07,0.3761361259011321
716.39321283684762,7005.3210936424412,1.3865335599353073e-08,0.91625499096405838
335.29122696013297,1302.2905034069588,1.0894045469806876e-08,0.99955364810016234
4977.6603203442392,1538.7872934932989,5.4916647808992866e-07,0.037809559389180743
212.48333589274756,1834.2251685153499,8.1476952012631796e-08,0.98067059930869371
42.506594295351761,8394.1281232970759,3.8544822014110865e-07,0.75663915758527234
160.51719094559132,2578.9218440355758,1.4350730423358279e-07,0.93686345601757404
318.29333380709778,1436.7608394862782,2.4926735969546229e-07,0.81298213512600936
61.589968927756352,1312.123716361149,3.2123386968179824e-07,0.98695692824960668
1011.3358876465091,7248.6249496964829,2.5355288011809017e-07,0.085312820053939864
399.52210550810213,3905.5611881846103,1.6076160338592723e-07,0.5357390771800884
545.25064726163657,8535.8147136512507,1.6019660226012568e-08,0.9055591498186879
19.744974182281076,1456.7543120104754,4.3367387101106855e-07,0.99694263868206578
3684.2329827056969,1786.814177391828,3.7703065547927397e-08,0.53979081999908463
163.65331444369244,5949.1572893107696,1.2758529632920738e-07,0.78831947330477103
13.445729379951262,1773.0044602891376,7.5002412999145173e-08,0.99993690027103321
16.126564194445237,3136.6913238123661,2.1595061982698923e-07,0.99765288262486229
1817.1252687261638,4224.4482329155871,1.626967167165648e-08,0.78669901892743155
32.257764233404224,4512.4021908291952,8.3205824682669737e-07,0.79578471633546255
1691.6326377264111,2307.1583441586904,1.6263145525839084e-08,0.92885681530257236
1744.9150620160015,7799.3195873508876,4.2514482054298546e-07,0.027497169150745297
1317.7680631734406,2333.667864353265,2.0107079583465564e-08,0.93212260355446885
421.33927810525756,5506.7696220231855,7.9892029925229994e-08,0.65142581564004876
427.39681193882524,7043.1125628217014,5.9668546429927478e-07,0.088263363519524851
53.218822467574554,4313.2303345246992,2.5500000079307864e-08,0.99932437513474515
12.961715653422614,2237.3300176089519,1.9665582935027269e-07,0.99935862726282976
828.01129262310008,1271.153586899962,2.5344419597845052e-08,0.98624285226331521
10.97108404275286,8696.4327634063302,1.6122986835542283e-07,0.99536155691207107
11.418528834765301,1666.6284085589032,1.028591347794613e-07,0.99992437522875599
533.8336585497583,1479.3536920454087,8.0326702143267069e-07,0.24334741100860571
3695.7739507253741,1502.2466740543668,1.3160990211332819e-08,0.90879789743196371
40.833442081704149,1954.7922836504113,1.6807409737092849e-08,0.99996447440289682
10.45342865050249,3838.0855291562502,1.0645762209138195e-08,0.99999639896175962
2121.4920139807227,1412.8351109306336,5.6514009981903012e-07,0.093545427428181685
283.93371436177722,5690.1998798334207,5.1769546370506651e-08,0.8852042084370112
77.231644112384956,3619.2477231946918,1.3011598684920116e-08,0.99973899538533639
41.232964582726758,1905.7267389761168,2.2841491945578019e-07,0.99370101627262153
642.641534159093,6495.6535028192293,6.9075810120578101e-07,0.055111466083255602
1543.11908012089,4767.0011453257184,7.0451606800923005e-07,0.030695861822085699
4617.5974487298772,8044.6094304640974,7.3608671890479268e-07,0.0058205330525484822
59.95255463701821,3319.4213122198935,1.3472840251642849e-07,0.98610488199310753
3460.5787615604204,2270.4801862459904,9.3823714173454032e-07,0.021584394327025833
120.54930651238378,3329.2054055591766,3.3448024910885767e-07,0.76440719611368835
11.314056671315237,2786.0339074622125,2.0013676841254077e-08,0.99999214424583427
27.407477759655155,1817.8643524250381,8.6762753290201469e-07,0.96503730671527155
71.243622882764413,1464.4259635960143,1.827401063218731e-07,0.9929012699023213
17.401343026788165,2538.6704172604568,2.8475060959137907e-07,0.99689108898527301
235.08378730854668,2634.2893003080417,8.5059948697047349e-07,0.28922711762691455
15.502992952844297,5956.9527089245785,5.4392710700033989e-08,0.99950230161124598
13.96343445265428,2810.2458390758356,1.7445395562205488e-08,0.99999074964317336
454.12276369476803,3680.1210344271858,1.60128286114008e-08,0.98615653406866122
14.710320800146558,1744.9329155042353,5.7738257523463347e-08,0.99995664585739219
1356.4989287005637,2126.9433902650612,1.9009644422092176e-08,0.94543604414950322
10.355567211910582,1155.9313577532491,9.6585063503807573e-07,0.9973718699540024
12.611633505319677,2606.5363326481934,8.0602571760555174e-08,0.99986144968313817
178.19056665975111,3962.4517162106422,6.0777192140580886e-07,0.3477326724645689
2453.5889756242477,2929.6417512918765,5.6014125729077454e-07,0.039497282840799453
23.379204231519271,3883.4316461823983,7.1450692221541923e-07,0.92603078297176988
14.717488205278149,8853.6481453087526,1.7519182165074616e-08,0.99989715047186067
53.478588166880542,1883.8074006935633,3.5934074152427758e-07,0.97509362806406186
31.845993752464107,2483.9193883077251,6.9247563448775395e-08,0.99940825074824502
866.61745536730598,5267.4227260077851,4.5548465123963746e-08,0.60782637825352182
16.352061971301204,3198.1009725742929,3.0290052277871658e-08,0.99995047472283827
462.47023110799017,1029.4751520551165,7.830218051398864e-07,0.39263587719805776
12.3970746587693,6985.5997777987013,5.9173371799170671e-07,0.95187548367925334
1920.2989225001104,1314.6930291805475,2.8957499232904183e-07,0.21272113859384664
105.80482920427555,9498.1319727401205,5.5702918355188877e-07,0.27347578932946426
30.660353747597995,4857.6929189933708,1.076792334896797e-08,0.99994923375789335
182.09373418168084,4663.5055413562486,3.0070224546781118e-08,0.98737211548270176
86.223344031492374,1603.1376154386924,1.8241066335388799e-08,0.99987453003486337
117.25130973592962,3794.3218584137257,1.7019392281503179e-08,0.99887024278817116
423.24210980970867,3025.8476290280109,6.8412373735928424e-07,0.17873089210808568
565.34064026723809,1284.753973935465,5.8983401347807385e-07,0.34824630198772044
21.0610547581357,1530.5356071605033,1.0638040529207706e-08,0.99999767887451441
238.03816386772206,1639.4469173502273,8.5800882307238554e-07,0.42929126870624301
2083.0010577343105,5717.012093315042,1.3164773175677883e-07,0.10100006470061482
539.07029282999474,4715.8800289415212,1.6291941998116562e-08,0.96776778025373644
475.52969715316078,5566.305180936517,1.3982398356370872e-07,0.39504720890636041
506.87277392619666,1376.2403816506558,1.6512493797416325e-07,0.81009316333086157
18.550430080396886,5551.8543926780503,1.5332733305899034e-08,0.99995078234225865
220.35943140521402,2196.626719143238,1.4428789282425796e-07,0.91570907688191772
1798.983683211525,5122.8105806771218,1.6296426530340605e-07,0.1053821919680852
1079.0777977824341,8873.586788654773,2.2833409760523741e-07,0.072602199066055889
586.8966153073186,6861.4119237549039,5.5981977089155539e-07,0.07042343252039153
671.77031270994576,3028.1669022376295,7.3222533608040138e-07,0.10624528196027594
16.745417418379287,2760.9190323108533,2.5973234683271142e-07,0.99716579188658094
310.87029279428589,4396.9759378508734,1.0573373828656694e-08,0.99590222905033099
1561.8639238786129,3239.6117582048769,9.1595992736867268e-07,0.03432033924545401
1130.8449967800502,5586.03532330298,5.2806103208741059e-07,0.047657964498174762
2587.0741616245982,1691.3587075178748,1.1770658023806233e-08,0.95142137937226035
2364.4436279783495,1728.3811321581063,1.6626938118443711e-08,0.91968943525031965
17.479297838533654,3028.2625413666319,1.5547502186100783e-08,0.99998663166563173
739.77140032149794,1697.2737147045211,2.9905330778216632e-07,0.39025117533572506
121.11573395454046,2436.0601733482454,1.2513488481947231e-08,0.99973103953197717
77.738883056706428,2770.3832647160812,3.2733780006612101e-07,0.91431813474097934
52.962859836472219,8023.5281087685316,2.2072276291242939e-07,0.86151908900109564
4208.3132745168314,2691.0030412609722,2.0222255353594138e-08,0.57068891016137424
284.38249961144709,7865.5385764338216,6.5137764052135028e-07,0.10858761524304894
536.64638092219809,2368.3889896974351,2.5765877228773869e-08,0.97948024046863924
20.642235785811263,2221.5443084368999,7.5822324562953833e-08,0.99976144312805193
114.51603818286962,5615.2672813897661,2.0625189882579904e-07,0.76822431158410298
67.075574903702446,1637.1396651384437,1.0923778410430908e-07,0.9971716689909419
217.23837439183711,7121.4682928895036,4.1295536821337707e-07,0.24173309108271923
34.455334824652532,4013.7080384335277,8.9977240661115432e-08,0.9969576153143167
2985.5612158162198,4144.6465352403429,7.9176487454414396e-08,0.16034464253545316
221.67744175694264,1480.6113166072844,1.911647820035548e-08,0.99922381583983999
1442.0557193905493,1863.6338861383917,8.5908719795204012e-08,0.5675630830832713
4484.9467966955917,1663.0938147868815,8.7192089790599752e-07,0.024464649339843377
1368.8887335124739,4115.4415462848656,4.2966070700418214e-07,0.065610466782338478
110.29396988583431,2328.1236729071134,4.2037370326767844e-07,0.82760930554488532
1368.247017172559,4056.4510172351074,4.851616853159579e-08,0.50881806316104505
255.19959352694028,6767.2488844004629,3.0334683589817794e-07,0.29068231392017851
18.086873718821099,5528.987535326426,4.0227293070600233e-07,0.96950942613645685
10.405679075711046,2855.0127727205631,8.6383703981597626e-08,0.99987002325033214
63.863469269312233,6029.5403145836754,3.6645469383600699e-07,0.74825221037894518
20.682533280537502,7547.4315713087371,7.833844908755599e-07,0.79296230164092008
650.67845138389907,4997.4385265776918,5.0739717487735749e-07,0.096016747269680458
36.185700656643924,2535.6036439922004,2.9815858991866378e-08,0.9998523053116174
1913.0977918266328,4987.3966247986973,5.8405469356955228e-07,0.028548184111342467
796.42631877366409,5131.9266488878548,3.8849795758514652e-07,0.099732035818503192
95.646785194353967,3403.038283880504,2.280974047403291e-08,0.99891373255282767
1762.5862828182042,4118.1279349478564,2.6551324987356518e-07,0.082301519443009605
53.591682986423933,4777.1988995219535,3.6254180904720918e-07,0.86383348307833618
14.871726728436043,1072.232403618985,2.5422760430664917e-08,0.9999967560534756
104.00418231330974,6219.2576349669371,8.762158190852262e-07,0.2703571004735244
144.26696853015156,4990.4493564546356,9.1574179477579543e-07,0.23466120785943054
100.2186515360429,7051.8482356549966,4.0215371771607372e-08,0.98442677026977132
118.83083453799046,4519.719908638006,2.3279032854114077e-07,0.78637305489242082
236.10777312558429,8448.0909668467139,9.9959689635129304e-07,0.07956959843854014
13.750790431651627,1207.1564614165707,3.8244469233764862e-07,0.99920543100402048
314.53647469929274,8388.6733361371371,2.1366700850156292e-07,0.27168621942076471
23.65236259009783,4927.2723437600444,8.6931262502350298e-07,0.84358779090148772
47.818476619070815,1569.7704783063743,2.4061646862789851e-08,0.99993561239375806
23.733939035267404,2976.7982588751538,8.0923748468131068e-07,0.94111752436103102
22.424997782187958,3021.840473927808,6.8139687775575355e-07,0.96039722535746452
69.764571835950591,5065.0039938749596,6.3626663570524626e-08,0.99016903376994192
1338.2980748364391,1983.0542608893456,3.250248746184001e-07,0.1814457125035808
145.59613384186238,1459.006809636079,2.6239233152955753e-08,0.99938730115540331
2472.4205919191104,8226.4165916647362,1.1137319583681271e-07,0.070086940865267358
165.77785031406978,2745.4542603277591,2.3855894793174193e-08,0.99768105796463913
369.57073694156202,3437.422198131771,2.1335957844326796e-07,0.5063493377328524
10.67190895563067,6729.0766842456214,1.7487235221300119e-07,0.99690154563602262
1616.4877325878413,1809.5238960508439,1.2775432764675695e-07,0.39184197824421529
769.55591701738388,5624.06944073863,2.4890495818921202e-07,0.14615277591598419
32.545465173891984,4400.3317314793312,5.3683146799589179e-07,0.90044824206447349
986.35253522583298,1210.1168535523159,6.7432150758617267e-07,0.1939834926987507
531.5475304237583,4800.3277209538182,2.6756416662560922e-08,0.91901436419024018
29.330146379038734,4582.8079662304872,3.4605370579042698e-08,0.99957319409354906
22.701731096111352,7220.1647574065064,1.1667329958330858e-07,0.99285811483259856
359.43247581156334,7973.4125379056341,2.3231196914948995e-07,0.23249832648329191
12.304213816672336,3911.0371933544525,1.0598053273065828e-08,0.99999486583024511
64.742482708967444,4733.7519884653066,1.3731675955748494e-07,0.96677298646393139
2656.9475054558197,1630.1193596037444,5.6044292974648436e-07,0.065426672208856618
567.87345273216044,1470.7485399939044,6.9780477416225051e-07,0.26343766373859417
193.36477274372839,3834.25688225667,1.3286168776888997e-07,0.85031171326402244
65.30784881702148,1807.7020284257262,8.5745640252181642e-07,0.84378531602543216
1352.4686926873469,4107.8230491326412,2.8456580773191296e-07,0.10016336184740321
1524.0402289150406,1577.8432305668618,8.0168330131871041e-07,0.082277674949914142
168.74311359897385,4234.7231674803907,6.8140727493194585e-07,0.31068501671565846
17.426440054671218,9618.8199506309829,2.0571730180078153e-08,0.99976537220613526
126.4099951116969,6724.7054107979402,7.9061054434684371e-08,0.92123156687111596
1129.3794014340483,7926.9056473402425,2.5635610499876456e-07,0.069181684316198575
21.639394247050724,3509.7643562616449,3.9489142937805044e-08,0.99982249294176317
905.83965658756642,2969.3037002314591,1.6697680787043376e-07,0.33401816903142201
4345.5767568029023,5717.3060985152824,1.6975623514917236e-07,0.037709131358867429
136.58873269457496,2233.8728862800222,1.1521843274480774e-08,0.99975612827960059
2941.8547500659529,3716.4160124966761,8.6718244305589153e-08,0.16555019834437917
1175.3182640595833,8148.0708781090098,1.0877274519986485e-07,0.1510354475823685
84.176970333876383,1538.6471613265001,8.0150144651261338e-08,0.99787958929464338
342.88541578983541,9372.373985570659,8.7303349924197266e-07,0.056636049140426629
33.684464235091887,3470.244936617386,3.3004448449272131e-08,0.99970632775479307
72.479336791008947,2636.6681259103666,1.3187710671929119e-07,0.98769354630475437
1792.6183087078357,1833.5797040519576,1.088242501802556e-07,0.40652071138469914
1338.6650945669671,2778.9760200495803,8.8976896096682574e-07,0.048026915408655592
2044.0447213746702,4554.3526598026574,1.3345904199506622e-07,0.12706343778174808
1645.5657265190373,8090.6219534840584,1.4505764651801698e-08,0.63597173429885767
679.50180880074186,2532.6922225833341,1.8534050899941744e-07,0.44647803460448954
316.31226347199555,1292.2287286227202,6.1973525935718773e-07,0.53199928064918578
21.590874033955377,5129.1148955295575,3.9309072557193554e-08,0.99962615029355906
3569.1101130687389,1269.2920774085319,4.7584201331924439e-07,0.073630099631876722
261.92963023184853,1896.6008037826784,3.5484048489725107e-07,0.67014181259255601
100.31761846153054,8182.015406982724,3.9123253851120858e-08,0.98024597138838443
180.42173856908005,5645.7990800192365,8.6035728030247609e-08,0.87597661478842159
4041.0091338635089,2099.4706600985205,2.8426236732143025e-08,0.55080438184234704
1377.7161392941239,5129.9321440924014,3.5000869839815391e-07,0.064205601426620601
29.067366853456736,8576.3260335726336,7.5291947500689426e-07,0.64673536870376847
425.71744133115516,8505.6056531592585,5.9649754080511437e-08,0.59320820267540841
1916.2425118792896,1148.320283023389,3.7173227201987842e-07,0.19098861549180302
17.712574465389601,3342.65576307845,1.5058705092651647e-07,0.9984345796648626
2933.6967788361662,1467.1053497961004,1.0302473826178313e-07,0.33782248163243267
729.64705279970519,6569.3405902517725,3.2588476774239064e-07,0.1013628596526404
3838.1785095445289,2667.579230755704,2.7421910773061454e-07,0.056595678012646616
389.12520928938608,8547.8176268068637,1.1885694680677848e-07,0.37345205494179973
26.15399002287409,1595.4503445377729,3.7317104518102744e-07,0.99524791941911639
11.324704187272431,2633.1943519545607,1.9465422351313726e-08,0.99999334921920557
270.89582283838303,8234.0629011547935,4.7580850830125812e-08,0.83197965038292687
17.741795022885604,2495.179534234951,1.5599744278801903e-07,0.99905995057098007
550.53302706629086,4157.1454314290995,2.2366678870273232e-07,0.29689478235371114
1104.3686474139406,1055.1132060526659,4.1598736526808319e-08,0.95661727510213346
574.26761217933404,4156.5359894042667,1.8970893582888244e-08,0.96182667006472244
112.81178411291297,1494.9068345548571,3.7971033658914768e-08,0.99919156543394638
1215.3230221777569,2235.0103059562116,8.4198437000754224e-08,0.57119979778197927
169.35271262148754,1045.5424117355262,6.2124106881990945e-07,0.822636710258277
1217.9706071383032,2532.5812858274244,2.3226326796175608e-07,0.21685997899520179
25.365487855341605,4499.051340842122,1.0942675360051388e-07,0.99693588233379571
57.43613628027952,2957.0750970673535,8.8978947004502008e-07,0.72516484369779455
21.677184212601652,1922.0346555719386,3.8071005931671651e-08,0.99995033913753117
1860.8144593179436,1249.9219757882117,2.7606450834891441e-07,0.24058911353274107
3523.0261461504538,1012.1621144297844,7.9041602463680751e-07,0.056377675071715663
418.54266387708742,4894.7020908008117,4.2468517184203316e-07,0.17994484949365222
132.63994249898721,2002.0698909789046,9.4963864469456165e-08,0.98767835816525051
1113.2159101895645,2526.1546994723403,4.0282269163572234e-07,0.13913047233183543
816.09661106145893,1500.0477268989764,5.7670861980583681e-07,0.21991400434484396
87.703935427693438,1221.2056313407786,4.4798293251178547e-07,0.95743710820095551
2604.0039027219177,1564.6974269162238,1.907061587078225e-07,0.20065929065837096
125.93840242494767,2180.763492453686,6.3190355473033149e-08,0.99410732016511005
12.221074591061937,1799.1109762983517,2.393217184223133e-08,0.99999453456036713
56.974574366083978,1818.5737685120532,1.277023258898464e-08,0.99996544357016171
109.06452619238038,4594.6115067129031,3.7996707060113748e-07,0.64133502698231759
152.51632136038415,1994.851402147453,2.6906338877873193e-07,0.88926343507778161
130.84235040838365,1841.3299230498596,1.1158413852000528e-08,0.99985737303343636
919.52433584378412,6634.7964013819746,4.8581661129651699e-07,0.053620604888038312
1031.5832756782659,1249.6806530349049,1.6668247486439124e-08,0.99100858596641195
2090.2728283674032,5100.9071191909134,2.0440559236979178e-08,0.5897479890224645
220.67950432565246,2872.6052444114853,1.0374941451999028e-08,0.99914725112497049
1978.0421025125959,7602.230565449242,5.3148349788026623e-08,0.19530302602648592
1398.2486454725633,3219.1231595149825,5.2800426588259888e-08,0.5564264998500611


==> anc/competitors/data/v2/reynolds_number__s42.csv <==
x0,x1,x2,x3,y
1164.3736291335781,0.97558943518322561,0.30066054685380544,0.0054567022514683938,62590.098601585451
963.3270638512314,2.7634814969951074,0.14051820502939194,0.0052089337356257268,71814.821195435303
1215.1587519468294,2.3657527027513963,0.35820739370472432,0.011966424416724561,86054.286454233734
1118.4208174356183,0.42070639188872039,0.24565560825081006,0.0084028081682643654,13755.823252720265
756.50640873258976,2.991400507728962,0.067890009863718084,0.0010828753542443718,141877.84288368217
1285.3734109820534,2.6496800704924612,0.07461309135310297,0.0011597057780919982,219124.00855803516
1156.6838211942118,0.92333446980571299,0.2833762622332866,0.0060624139991252279,49921.95526202453
1171.6385831661723,2.527000081016721,0.085718695847989662,0.0042909205574980973,59145.812435323671
776.86817960532755,0.40861664242701035,0.21277122660117645,0.0021802587645562577,30979.060323116162
970.23156273734025,2.997403718375292,0.39687430085291009,0.003504968566607787,329298.30134392192
922.47881453954869,2.0304857347089569,0.021522889798669009,0.0096842068835530058,4162.8701751876288
1256.058993309161,1.9853625451205112,0.026300324721071633,0.011897243115130088,5512.7035188707887
1086.3190720483988,0.36227810825398499,0.39737214113359248,0.0053723963526165859,29109.105924875523
1193.6569679624979,2.7013968568002134,0.24216275697098288,0.0031723219339682197,246148.97185601582
966.04851929639869,0.18409855929296132,0.068225790697034994,0.0022500108192435118,5392.7874094243907
836.34323307086606,0.7984013683193264,0.3609748359065556,0.0047756400510157726,50472.075239447484
1032.7508722095008,0.51476343798324153,0.35454451404852305,0.002567430492557846,73413.400015999214
738.29035366250514,2.3526270280074337,0.22375615698232257,0.0054188196089537434,71721.700308405809
1196.5787031955492,0.6747922589174038,0.25628097134708749,0.0075918050319999583,27257.290065960919
1078.9986394732389,2.7408508586795675,0.12381113277033301,0.0012189083032757119,300396.56552314787
1154.8526440512242,2.0031802140497215,0.03919748462136196,0.0010032029579626494,90389.084834365611
912.71558087792096,0.20487186043461902,0.24593569137852844,0.0018887693430864141,24347.838413992849
1282.418814636942,0.11574651897323135,0.13200697341704995,0.014580965755790681,1343.8425982229946
1235.8726727933185,0.24980795934175687,0.27217599773093376,0.0069317624142792838,12122.331489670602
1167.0300982442573,1.8571830151784103,0.33777316720018852,0.0016738848394609518,437357.25006674341
816.78322471118054,2.4242972514923045,0.026901006687458342,0.014396605972068325,3699.9946209390782
980.03260223622055,0.79180317981942649,0.2463712343805764,0.0040872083314908081,46775.774739253953
726.28225947233727,2.5632856444769114,0.10788660508100385,0.0041630311078940992,48245.888890172842
792.57369524052865,0.26597262644445513,0.35207762920344454,0.016488005784728747,4501.3926381649899
1109.8293719454728,2.4227951755608612,0.11639251249349483,0.0011950717239457207,261880.99770566012
1146.8572935446903,2.7906067474996132,0.25209265062945896,0.0019052562269555669,423462.36221472442
1280.505839460526,2.3391143574027038,0.23034551923405236,0.0057823724889832125,119318.20792219507
895.4952148828911,2.1245502735380479,0.17054327002251457,0.0017961136471464512,180647.12538326136
922.2758236209213,2.5301426341006108,0.27749589016792175,0.0076574650245566089,84562.412117816173
981.73348676548471,0.21643876868649264,0.29579246119186492,0.0018990678882889556,33095.981893565426
813.68281545057141,0.6851681210852606,0.23543636222136699,0.0013458795461270903,97525.826171378576
777.95290320128299,0.46227866998636491,0.30820045013020658,0.0018590621179305361,59620.625533084589
985.42295573556021,1.5631398715596609,0.39369848887731629,0.0035480494067803249,170920.67729187582
836.1456094305305,2.2610455721536491,0.17932350740230593,0.0016949668573267736,200017.15399678089
1101.8883968095063,1.9270343492715563,0.21554155971650174,0.0014970570975905931,305717.09379537631
962.29115132339848,2.5682801893096117,0.02473855361766103,0.013159898471028657,4645.9085794879347
1199.6069176347025,0.55011767807916356,0.32249085139794381,0.0026112374902735047,81501.4976293496
1120.1590612013495,2.2304011666119687,0.21768742547747766,0.0029468489300787486,184560.24187403955
887.41998482922463,0.65982032351982189,0.17502534353701477,0.001180071877213639,86845.510291969185
1199.3558808371206,0.88520037882162073,0.055747345973970408,0.0029170817466498251,20289.215576732193
1182.8586144980811,2.1587236221157813,0.35806944023665099,0.0022106606496958207,413594.78825890663
932.48702741810462,2.9425938762061774,0.17010275121541144,0.0062267206809054447,74959.223471504374
872.99686235814647,1.8734764573335019,0.27938100731950377,0.0018502011139262141,246966.9643777954
1109.4973023849852,0.25805091347475723,0.076762179419897297,0.014314958771437699,1535.2844333386274
783.85149016558591,1.8872960127898453,0.38538885922559235,0.016200341138271152,35192.393651493046
819.94492148506504,0.22281659958248456,0.087807869492295756,0.0013486001383248027,11895.493456942047
704.41736185060336,2.6640225629637699,0.095825957301806347,0.0013795405410017875,130351.68488735639
1172.154626501283,2.1577770267918002,0.34641348701193125,0.0014126779136078252,620216.20307936054
1098.9105139552194,0.60207075462525927,0.36678144277393387,0.0063985001851414487,37926.173568296224
1123.0992271758009,0.36599091689017438,0.10061601485885455,0.0014410706762083567,28699.231451392778
1168.4374186131809,0.63224636375292498,0.19852433750643458,0.012852125667172809,11411.180863726413
975.34946532300398,2.9420788207071582,0.29872806373387534,0.0095792137857523257,89487.157245754948
1041.2447175717361,1.4298258631296206,0.35377897884810466,0.011657244762633266,45182.68842307193
783.87819887659452,2.3738347501900829,0.16404002411417598,0.0048352677181222265,63128.921320960144
768.71804412158406,1.945584192112553,0.21646740500278311,0.019801903884560969,16349.431914539735
1101.0417770742829,1.7599981348800484,0.30185223599749927,0.0011414926882475378,512433.21088119771
982.65772368587955,0.52087773852864416,0.29783167112806225,0.0033270379493840463,45819.589346144421
1039.1416638887133,2.8434709153184756,0.31752484940991227,0.0026390725106955146,355508.4633457351
1158.9993144496152,0.97389363429268194,0.23657485108378001,0.017148109540392587,15572.094569635354
1080.8309920003544,1.7762499258418722,0.059753736785814582,0.0056300650188410321,20375.746153107528
1032.1476403947975,2.1293502393082919,0.36350985053365525,0.011191250793058846,71388.208050099638
1035.5242964472482,1.9827761502113959,0.34891756494199072,0.0016657852124915629,430068.67410823656
882.37005883756729,2.8277237881170034,0.32327702561096655,0.018759980213957504,42996.213811666581
718.4907007407636,0.53047307076816819,0.057947741321077204,0.0044539466174041593,4958.7932208718285
962.03043353941734,1.574222941496132,0.0976709994909431,0.0043881572205711813,33708.428105700383
828.75080369171746,1.2716997331482214,0.30256813874090777,0.018329480413335045,17397.289172920537
945.11718623478168,1.4750893154995925,0.028793235941139646,0.0031285580831074229,12830.696481993533
1212.0418439608998,0.44573082597345937,0.39210536080876629,0.0032899703270561397,64387.428797633205
840.36369151920439,0.48887436863101952,0.16331497853515867,0.0057647543592731915,11638.841662633662
734.98164501343956,0.90641908276564631,0.29333876280251298,0.0014675749404036626,133160.28075050382
868.83033521319794,0.98364335090641075,0.3572770136254565,0.0026166282817306047,116690.54843227605
876.15625466001018,1.340919319675915,0.16995935749703125,0.0017838971962341188,111933.34217783794
1097.149908836137,1.871863886406222,0.14127034566787308,0.0013626204559523559,212919.94258758385
1034.2192914047669,1.9404244405129627,0.25132162898133376,0.013393069219831074,37658.16232774176
1170.3389254638482,1.2942516000981537,0.24077596202425927,0.0058443676008606213,62403.070983787416
1098.5881241964325,1.2854710173432218,0.17547319149742291,0.0029284921243316006,84618.223615514435
943.83211686404229,0.73112272742118967,0.24867440722972919,0.0034016616845790365,50445.799456533401
1188.4122307996208,1.8060881203861239,0.375444920435268,0.0036426644513349754,221224.44502167805
800.18375194462237,1.0194186428199898,0.19770329751810664,0.0066641701611528052,24199.708546245627
713.62724388031631,0.20457351940435475,0.094762028685239905,0.016060341563005821,861.39115991556775
754.02871646538506,1.3133601280548952,0.16333827349554148,0.016352127492111623,9892.0296542379056
1133.4156103578703,1.4749847577614941,0.16976065338538507,0.0032310435253370918,87835.676776853477
977.12633815083245,0.75421931779221185,0.069821303349963545,0.0026815156526207337,19189.160998001018
796.76306742016106,1.7601280060541356,0.081891170210730863,0.0038621134420158076,29736.202055058067
1000.6268650620182,1.7407385112525708,0.28013358788959736,0.0054815006425317468,89016.683680429807
791.38726162790101,2.1358063252200772,0.14900154659938303,0.0039887696375620349,63139.733543712769
1117.7922250466418,1.9790505983835092,0.38286138890520693,0.0071954497717971553,117706.81463107243
967.69376534441835,1.9920558639109915,0.11256676323627082,0.0052636833943583905,41224.925153132805
928.61273565788952,1.0170210402897251,0.057591311939832482,0.002613728938751995,20809.46902979185
880.90725348872593,2.3835534437592663,0.30633173394009805,0.0028171252012223211,228318.40431138463
1078.1695558713332,1.6925187124390704,0.35479369972879066,0.0031085694368948955,208274.38941111957
917.08756633203427,1.3511127660216813,0.12568307561116537,0.0013277893388756112,117287.03983975158
752.58995158966059,1.9154361947290657,0.096793478625281634,0.0016445703872687951,84843.726891287879
770.80354127230919,1.1459062699057374,0.090591131251013132,0.008725548701535803,9170.346231367459
1277.1385987297087,1.5869438093595989,0.21836467451927469,0.0032079418915718643,137960.72562404006
1245.1484144245642,2.2364464965984387,0.19799832367377296,0.0019016108143723126,289947.59283690492
1119.8242802864497,2.6705683714987525,0.11858713914472301,0.0053957731647630075,65726.043374953646
859.52197687571174,2.7710658721560559,0.037165784455982023,0.0096156712686294738,9205.9270986708052
1281.5058264086342,1.5605354830309877,0.20296670932398667,0.0021622913698775229,187717.52895599269
1167.2505423794769,1.6087978327476504,0.38454629210153118,0.011903603063406393,60664.657300483384
1130.1341134953973,2.4196241912151257,0.26795729628601206,0.016095765771739996,45523.101808308435
969.61690128627322,1.0119070060581836,0.20829249151887499,0.0059872611517377715,34133.92211054996
863.34493710709535,2.528408850800699,0.062062988131254132,0.0074185831689043656,18261.790666787834
757.83457729209954,1.533010774900528,0.11592579040884317,0.0011705849615738196,115052.68260710516
1241.561437926305,0.43598450057227833,0.13201410083832624,0.016988292881939634,4206.3930164601779
973.4657739001666,0.3089715265115367,0.31062534999074909,0.0032406670405086997,28829.799935051891
821.41801887713814,2.5417803120144429,0.35315010296055538,0.015922898771268245,46306.231643941777
883.57397449039149,0.26114695902994589,0.36262390435524661,0.0056658767950102731,14767.847243145528
1047.5317413651376,0.91377316478760207,0.39413607113528659,0.0010139328547285112,372085.35638561886
806.063669763539,1.0689771174544829,0.39329933957972235,0.0011223913142900247,301937.23673621117
1213.9685704554254,0.60168389105562192,0.38213967045183295,0.0076779499326918221,36354.039623067663
1155.111717901126,1.0102907724257688,0.047292413391096064,0.0053957020949954139,10228.545689720833
1131.6777735705621,2.2538084435027486,0.072361543652565974,0.0010827283206620915,170462.20977801376
959.25582386506221,0.14258024632420524,0.13569728006089249,0.0092739277925445642,2001.2495063682563
1076.3853044214659,2.4988029311099909,0.23010133654449536,0.012843004779982774,48189.482624747863
1050.4587813476414,2.5839892683662189,0.056851597708082138,0.0044243964483315608,34878.545099942545
1089.9079609328919,1.1795585622554898,0.34140284396481418,0.0040361230725719389,108745.69323705464
750.66659268393346,0.54547740727584093,0.25436734804937744,0.001016531120304994,102462.40364000663
949.48444130236578,1.8424371830407344,0.22609847287483786,0.010554918203275853,37473.417294674502
724.96850431713551,0.44705041200819362,0.082818302879570649,0.0026932180898681245,9966.2193766193159
996.39449154671138,1.1582661471269324,0.11623708027207499,0.013909061533311328,9644.6516298819497
897.91672739967112,2.87944462461282,0.080918569493258055,0.0030574757038546543,68427.389973476151
786.71451331962817,2.9868469704925475,0.34373459996202349,0.0054347968074952386,148617.54151945954
762.04178063353095,2.3391041849282983,0.2420065868232629,0.0022476194183209926,191925.53510670416
1052.5867433066273,1.001788378770222,0.29934918245746073,0.001617820043314492,195110.99791355533
802.3557811221317,2.0942286425816681,0.13249248790580978,0.010190099535966626,21847.608774804627
1255.0720710260784,2.1456784599036367,0.16107600209354531,0.0044266899901232275,97990.74062713825
1048.6366838202371,1.2247409159745843,0.17384488648208282,0.0049886941770767674,44755.28354068163
908.12188272090225,1.9585770402998623,0.30880568926273327,0.01803163525152238,30460.356306571139
1054.54929488885,0.1311101704294611,0.31349413531633591,0.017932728321159733,2417.0538109874219
713.6823226178185,0.70626720994650016,0.098589140455332056,0.01297824791327775,3829.0143831760111
1275.1355279448671,1.6227560786050574,0.37778476556047763,0.0017542250863264641,445624.14530326478
989.38206216574008,0.57487878234905798,0.065849028228600837,0.0059315282191315629,6314.2690257272361
1169.6411363501718,0.58112991684194759,0.36052639132097958,0.013883409706234501,17650.897345690279
749.63799995346312,2.5252824425956901,0.058150345346927534,0.0030703565646813288,35852.961702346962
991.99499850289612,2.968485707782456,0.12052512823749822,0.0013537614866384296,262168.12763444171
994.42419661271254,1.7123113412825004,0.3416618437058237,0.011352383693156786,51246.455832166503
1262.6958729849898,2.533302219556969,0.088206987491513233,0.0042343702639287958,66634.619709294435
1043.0368314256452,2.9719328265461904,0.17715581389778853,0.0054236518818830005,101251.67967074236
984.09364063417229,0.51062807684944667,0.19094653397876796,0.018958291192101746,5061.2024091519188
860.18539785513622,1.3999122784376181,0.11319840974881967,0.0061659540618557518,22107.158733082295
898.94139840553134,1.2384608759415676,0.28989317650767493,0.0035719957072474062,90352.617261085994
1012.4034414829227,0.33214292257393657,0.34350716677283749,0.0030294288744381801,38128.845672427582
963.34687618302803,2.290457501104759,0.35233855314511731,0.0034940991658463892,222499.9263164798
712.96724792819828,1.3579591792355197,0.14894241537989314,0.0014257413936044816,101142.55695260419
1195.7751545166147,1.4610481091521637,0.22172314982936947,0.010814197966321486,35820.427621185961
1237.69646310386,0.53695162405839658,0.11439443346894758,0.012299706842745036,6181.0099345157842
784.14945339916642,0.62468729146951751,0.11302267058905527,0.0023442784903831182,23616.627361214472
1032.4216861234297,2.7306005042530233,0.081276543883731164,0.0024845544168776617,92221.461217770033
765.1454446812661,0.22948235802540876,0.37720722410685559,0.013725718689742372,4825.4543187328536
1103.3440558238869,0.77527162633674807,0.35743575487012041,0.0010744498548603243,284561.86032514245
868.74027030340494,0.94697205791213213,0.31539631106452309,0.0047547834874668163,54569.87787000923
1095.6535808151411,1.5215728729646008,0.21671137808933702,0.004011030949583696,90072.396971268914
1136.1967685721295,1.8006910017429083,0.2064310078945113,0.0079045222821501251,53430.845808645296
1161.1884951505942,1.5305409299669333,0.22130335314934921,0.0016314640296022729,241078.32409613748
764.64456757353798,0.34393447021495788,0.22389584515929392,0.0074048853854715496,7951.7552714148433
1249.6071070825647,0.80663561676156925,0.18513397218512231,0.003091307763892593,60366.327498835381
838.12839453692845,2.5464063158113692,0.070066836498985638,0.006382142328046749,23430.647016822997
722.44753370570788,1.9490072313875313,0.067752264090043673,0.0011276252977941593,84601.636796784194
1032.9114816348902,1.9825322453893957,0.38185489202135969,0.0039876858141425523,196092.41275029132
922.5533703174633,2.0435894405189292,0.20317168864281321,0.0047803982455209924,80127.992391384192
1197.8738458794478,2.3124187552146345,0.38221809946397184,0.0019004002504286249,557113.56815071229
1184.9508832385811,0.26851459699219726,0.08215921352984179,0.0015193385671730386,17205.605460839302
890.28333569362917,1.163164316304576,0.23067828977517474,0.0017587767733438806,135820.49721923575
1271.7396370418469,1.6646295622588683,0.09893255627358491,0.0028037408243443171,74699.410733121491
874.55070288407114,1.0815238015622455,0.11621015032810859,0.0013364505932930318,82245.515989091524
1009.0342775390287,2.5489887325328411,0.031420739929247939,0.017080141714771124,4731.4992306097038
853.5790543405617,1.4994602749031525,0.065202258081280301,0.0033644139270116945,24804.582892866605
1261.6261420293781,2.3290200094321993,0.36840239489909438,0.011284796152807336,95925.180584602378
798.76469054921085,2.5708449989553901,0.14218253676328604,0.018524474868498699,15761.411385756288
726.94637163539744,1.5638953004201444,0.2510891005275448,0.0012736175093319916,224129.43056060534
961.05823600182271,2.7377015072269146,0.19670537015592374,0.0070443597191358143,73470.076391711133
1295.4253384335022,1.8026594275572436,0.17217147319320575,0.013605965341425849,29550.028695377368
1235.0063597529484,2.5657954666177929,0.22211671471150587,0.0066858714617855312,105272.38104609
1149.1648116741694,1.0877133072154204,0.091150798953829784,0.0036155623292814442,31512.393267668391
1234.475494527115,1.5465691797413073,0.39566948143743913,0.0036378373008045077,207654.38503657049
1236.0679838187179,1.6410920189132754,0.33095699010746793,0.0011135392445310133,602894.49967153359
1011.3150162318694,0.40444117609860464,0.3018135604379758,0.0049605703502883869,24885.648119455182
889.55743109847583,1.2558022694344679,0.19812853286530194,0.019616848623858624,11282.699940166183
1163.2074592665929,2.7602792503998606,0.078093306408007671,0.017672876735594728,14187.855668841927
1096.9967579006566,1.929413497057753,0.36985302614395582,0.0011286534372204492,693584.25269382342
924.19463732422605,0.61476908906720562,0.14972708560505649,0.008284438391081346,10268.636148850186
756.68000083690913,1.0826813432678544,0.039040542084834831,0.0024694778960740525,12951.605419302274
1148.0737668094157,0.6556487280218295,0.15011339718803887,0.014956017833740844,7555.1744325346563
857.47630955371881,0.17198708221586037,0.32189367158843607,0.0011447104234477584,41470.069193155265
1262.0878903202674,2.7896353296616776,0.25662932309551911,0.016504420454806639,54744.820212505809
844.58234500341086,1.3998012519449274,0.30531866220304671,0.012290825797828992,29368.425506758573
773.6547594468916,0.99185171002027983,0.32158144586770343,0.001421925117769619,173543.44150833209
1198.6676032749438,1.8355838555174362,0.10054275221060618,0.0011962811438893904,184922.82053560027
791.9705899746964,0.12121192324974535,0.37103766011540851,0.012189326466422403,2922.0838906556551
807.56098489464341,0.90626410914236011,0.18643604910974157,0.0015945766563524855,85568.633968756418
1059.6296749125061,2.1387970505267884,0.26282518672038258,0.0049649918695068565,119969.85355135839
1224.7372245024787,1.9379323419008627,0.020877333582961961,0.015538587169741436,3188.9303265745671
817.86079942874392,2.9472372478733528,0.39748002939624766,0.0054735238741704002,175042.20944650445
886.19420374005688,1.8990373580083277,0.12674062666637895,0.0032870963981793105,64888.214361139304
1166.4429029447065,1.4847670335204251,0.043583980485258994,0.0037929684995275815,19900.750590214651
1283.0958556365804,2.3081544332336223,0.19413957578387531,0.0012081401914368535,475905.48395261465
1000.4447117214054,2.7196508286957539,0.069031421729175868,0.01821276267462528,10312.815109502384
786.33850153075048,2.1900182454832198,0.077884149859878765,0.0025361235863159762,52885.418363222998
708.36177262492095,2.8933125482932009,0.2602674689514799,0.0017634679976031367,302484.254306602
837.79361799931314,2.3678149951407139,0.16931240879668863,0.0023558960275307335,142566.49837741652
779.09333067191267,2.6137241709595869,0.37030393105889814,0.017975395455782004,41949.724174852752
1106.5952041677144,0.43090180643254783,0.14127946795106661,0.0013263831123577268,50789.877506219593
773.09950277711869,2.2239991586819845,0.29594844878588245,0.013439628715530881,37861.5866237277
1003.7979589723798,1.3762572286293691,0.1952177834588649,0.0083353941122371634,32354.832802580695
1116.5574613857318,1.7040010269926982,0.27078149442912597,0.012019318648404425,42863.739999240286
1048.6699655325415,1.9968969874988347,0.24788423555207634,0.018606812132703956,27897.894468611736
819.86539099603453,2.9124638384461514,0.19965790964841931,0.012464316486506425,38249.093580550005
1182.4747157093575,2.9552764361517112,0.38102321595728611,0.016879855961152289,78881.048748899164
1129.244277769481,0.93586191191492518,0.15023118424688323,0.001462670749963134,108545.84034087803
1143.3904023493251,2.2278851425699568,0.087349490474723582,0.010847878030089847,20511.759803134846
778.63465093438799,2.2749522600122791,0.27767574313433474,0.0051279106096585089,95918.75015926185
774.25228219020676,1.1048292978078416,0.34148287329700533,0.0050945293866023313,57337.998873414785
1256.5375306039045,0.45922234710624099,0.035296421177171029,0.014774879056559253,1378.4950698264759
938.54691629496438,0.21874618482858732,0.19086042160061861,0.01838001739034488,2131.8980638240159
880.56921506856384,2.3542950698346177,0.35914532208118399,0.0082606800279087927,90131.957902668379
993.15042721092004,1.5201292512690272,0.30485507519068966,0.004249299388059802,108310.77130346675
1097.7185276581495,2.9580664915352859,0.39688693226909877,0.0039245973771044442,328375.40147964621
1273.3739542281819,1.448423022961594,0.22193724840695261,0.0031815725018809831,128658.87654301987
871.86773612923298,2.9359592393141365,0.2707983731444375,0.0029542767994221166,234636.45885007875
1254.8850575872161,1.2935704063627738,0.13494250683241268,0.0032311873843993443,67792.343736412717
714.91569483175374,2.4016782366239204,0.38006352787307712,0.0013084937460520526,498717.02939300128
1033.1188253960947,0.34597588970431298,0.15920748565148379,0.0012610917067469984,45124.554166418638
1080.385067008651,1.7108389593995155,0.30063407082091886,0.010342703140137544,53726.907350519694
763.53844225045202,2.4259733822586003,0.17319327756525113,0.0038049960822410939,84312.847337445448
784.20375823834752,2.7816348349376772,0.23349119342393973,0.016249815564415435,31343.760818894803
951.46859158978236,2.4854909627905517,0.29351736330818756,0.0062591865588479461,110897.70185092685
1279.739147285909,0.20721510888340527,0.2133949776655146,0.001111130343973122,50928.637733343436
1057.6255319406237,1.1808367897895291,0.36469280422561329,0.0016030334770736185,284123.00818289322
1259.8139329601267,0.24122556971016867,0.17933437541256789,0.0018525832129773253,29418.164224360818
1182.6165493677825,0.41691864423221825,0.26588728329446359,0.018597811243855508,7049.056637642605
980.42896093317495,2.058386323135704,0.15009772465402055,0.0019254877430228319,157317.25843147939
1170.8580695513124,2.1684487693039247,0.17509953392778496,0.0046882806904486492,94825.426438003284
710.70207038619264,2.3437899799797162,0.1872190411287499,0.01651940000083614,18878.26252411005
765.48639805944094,2.6098239893614221,0.067806666958668396,0.018679147570466001,7252.1042899308377
1197.6571689296418,2.2443512585818786,0.05485499804242254,0.0020300746879485347,72631.921632321231
1178.090252995097,2.4225276171092331,0.27364617079576803,0.0011585199793071889,674113.6902249509
839.58444517986027,0.24199475848750981,0.26909674057035987,0.0015843115616481465,34509.462039127524
1018.4617543594321,0.78015193627976587,0.27190569139983622,0.0012089052131005662,178710.45614932751
1063.6094924200065,1.9035035427882128,0.027511249230222835,0.0017941654552543025,31044.43175508043
1220.6433722656066,2.5885633834119872,0.14408780021527637,0.0054919459381035304,82898.860041870008
1061.8642944032354,0.11305036232501146,0.095167741958494839,0.015385912330692574,742.51885752764713
947.54294156420815,1.5924250921374146,0.31569754056672472,0.0049996301907349753,95277.692302638679
924.51042604430961,2.0641334581567516,0.34703955253052948,0.0065227568603407823,101530.69784143301
955.52925182410593,0.1858611384729783,0.11373854334593599,0.0018307765857244673,11033.286414517879
1091.1586153479846,1.2639311169048251,0.27378268036223485,0.011004829150384251,34311.046025357253
1220.4943790513948,2.6973411560127207,0.069157865314144293,0.0063644649770517184,35772.668752232603
972.33812924577978,2.0476771456819902,0.12455795972865107,0.013312754863723865,18628.691485772906
848.70373777081488,0.78920925374573214,0.072688708568699426,0.017158263910011681,2837.5393527651077
841.99741779854867,2.5730652759325467,0.1277378913077071,0.0028354979965967506,97600.48175740827
1147.6085681460679,1.1092911278875917,0.27639988799272563,0.0013117348957816411,268244.67668975797
1189.9412580543462,2.5746995463177722,0.36592422587039597,0.0019676160258183671,569774.34544213302
763.16684791247496,0.96693658824482598,0.096958515011190669,0.0037123166251076993,19273.4044580587
739.93531417310692,1.8119287275611322,0.22599003328127329,0.016997138284253564,17825.771860526653
1056.6601982538712,1.2511261964687188,0.28652861847250427,0.0031059354566240526,121958.49200598097
787.70394651561901,0.89699264718969429,0.382110538024515,0.010064659131161368,26825.130821555402
1194.7985142738048,2.6710169302984208,0.25182298349712606,0.0050486630710889092,159180.65638929975
886.2008043544447,0.64402167762452478,0.11694063379040466,0.0017291779695400172,38597.42884217939
786.32315978268559,0.34595361458371299,0.25768169962729581,0.0026138743641852644,26817.47020363493
1252.5822834924702,1.091588121782415,0.14178664143764613,0.007076560685455883,27395.431539169556
799.31903364116693,2.1811535281605461,0.39092878846284895,0.0075058943846807559,90803.292262188988
870.8320494027613,2.441551657331217,0.17187693136218199,0.0036782011133003755,99353.333069184635
792.16803711523517,2.9963557731936179,0.28046253388918541,0.0019836944919654023,335591.35093746043
769.29403819921299,0.95944996533237825,0.028826481291768222,0.0086940548185983815,2447.2816706425228
712.68880980186407,1.2830316582807184,0.17202334953120704,0.0016584748597975067,94845.301077776356
733.23724549855604,0.49678170628591622,0.35254089306255443,0.016543803578459741,7762.1896108503715
804.78488256151161,1.7671285959067975,0.25188642888463342,0.0017557722981295179,204025.54244037016
732.02915957630523,2.9929821080624599,0.18869829683047101,0.0013791661931349007,299767.03963195812
1054.6862896665828,2.1325549293499098,0.37565624978557588,0.0044407322447539525,190265.28559301331
1108.4287160797039,1.8261172371987782,0.34451406293594711,0.0047418696495511057,147059.7310609713
936.17827409921688,1.2378703694732027,0.14244195605271653,0.0045832571614788428,36016.161817113163
890.79465817122968,2.7543664048281089,0.22692839277570903,0.0036992825321748779,150511.83553724189
1002.715742213338,1.5410581287780134,0.20613321731513581,0.019691736498500274,16175.615681801337
1225.0029653407651,0.48966404860787838,0.26023695004364772,0.0042920588034313176,36369.611007062485
1210.6789760933236,1.1595975432774872,0.1469622814443271,0.0041862276112866106,49285.519068960057
726.08503720767521,0.29478333965852399,0.11279790029103753,0.0035377757340885056,6824.3475832007098
808.89904575791445,0.68573920929746646,0.36681529739710372,0.0012216373755965962,166555.29075633665
842.0469226626376,0.15123946489974538,0.3710723098094324,0.0059081887759259077,7998.4458598815118
849.63254549932708,1.414511757850474,0.34046269658955203,0.0019796704918091787,206687.55439647671
1042.7395910456637,1.9401667683602117,0.39171768369053334,0.0067538033129883436,117338.27352642198
949.75745542191532,1.0955481408988326,0.30309677979628163,0.0011644902557298358,270825.55455747154
729.55247195655636,1.3191071373653036,0.31057354685355987,0.0189153358196683,15801.088638336927
924.16848307574298,2.8817068912492703,0.30978423494580348,0.0040755823793486266,202428.00518368447
1014.2517692305823,2.2806930525672549,0.20263089975807647,0.014679309835595337,31931.00951674657
761.00314174222956,1.6684842471403587,0.19345183391542323,0.0041564192845218693,59096.540811563245
1200.0751322731358,0.9251685378242932,0.1112859849366212,0.0011980976177350855,103128.22930160754
731.1771198790625,2.7012907164416862,0.2650312938565304,0.01174152443684332,44582.72288152697
1254.9051214108372,0.78178163895391251,0.12994165171888711,0.006971182863245654,18286.823192475978
759.46788494792531,1.0434939184983634,0.11796719568689468,0.010401341804573675,8988.1688732625425
1206.1449709586516,2.7362879618265508,0.2426653221565008,0.0036062998654148985,222078.84642045389
1241.5918863565703,1.6356719603267098,0.17579330752551639,0.0067604380836287893,52808.346878688339
1287.7424083519556,2.2527220533121324,0.10316551134196024,0.013001085581268151,23019.268939758917
1181.2155281641562,1.8131599030749219,0.33010128636607583,0.0066226998155735767,106752.33918902041
1167.6865244627975,1.9949737061275359,0.34701656933186292,0.0028335692286745886,285285.58542315307
1085.4899655973286,0.96821154539299414,0.083725817477556766,0.0072773099970697705,12091.622818095988
1167.3978127468774,0.79997897871732238,0.022852672463999951,0.0074834601801519463,2851.8848977616412
780.73132504788828,1.0352278067891292,0.14772938804116201,0.017772660776356881,6718.1853381256051
1021.6408215685824,0.5507805358419251,0.32305411755868596,0.0030378621026214813,59838.961337178203
1008.5337221142487,2.6355116593433414,0.33888606916904329,0.003573091437099028,252095.41805301473
1214.5432864735344,0.92141610642533078,0.072565046644098713,0.01139190442439955,7128.5293705374343
977.67961935610947,1.7283192438017154,0.31424764244955949,0.0045500057150735969,116702.62200775916
931.05369766021204,2.396725832909985,0.063967583577583198,0.0090845556183675145,15712.646619180558
1083.7379627422661,2.3730899171895694,0.16822378425948109,0.003963654602609599,109151.59257348582
859.87799050050762,1.3713201498941594,0.39947161570452805,0.0019070656486593104,246999.44252046684
783.86104657237411,1.4811461949015046,0.09318451282774573,0.0093225034411655514,11605.081557730809
986.72636441424743,2.9846350719115722,0.078506161379498049,0.0014812788065469617,156082.74841359229
950.13362115693099,2.0563326832391695,0.18066412636778154,0.0018128559774991829,194709.29612400985
839.54196431732419,2.4624514850418597,0.25547403986854733,0.0065391018929136964,80767.894752938621
920.50708606907688,2.7174065107357728,0.37450229731703627,0.0093803798458146105,99865.575460393535
919.83546989574847,2.3840105250650838,0.39271203530255305,0.014588672587969528,59030.53977610117
896.49733864752727,0.63702010036534595,0.046463441904729966,0.0022627845749001556,11726.551344599367
927.67844783615737,1.7302951278389593,0.072439056592204024,0.0013933351127416089,83451.636156558889
1111.4460072735674,0.39549305621218012,0.32048043008047772,0.017532561916597616,8034.953474561843
878.12588474277118,1.9934741670355953,0.12284021786292698,0.0015882141812453654,135393.83812775716
1269.3147560292041,2.870513341744652,0.35624264261241706,0.0018078844655963482,717966.41491268785
1249.8088117229067,1.5869229864703229,0.27211223774705301,0.0023934720354943321,225485.77509067699
988.54625698004713,1.3556202293165249,0.062501024904657324,0.0048837568236283872,17150.158774535565
897.01672300281325,0.2039439791126732,0.33636112827112274,0.014079347961244295,4370.5358439609818
1021.2608738980018,2.883346114754739,0.087015424403068822,0.00976097473487662,26250.436278016223
1209.1362932641748,0.39870778397746043,0.18092824997826842,0.0083432300604582895,10454.472748237828
1091.5524043360613,0.21912937058405613,0.2298302728525454,0.0016901107863264769,32526.493061956371
1182.6350967682465,0.81359317336432158,0.21029113665050575,0.0029198183427327322,69298.398018423686
1019.633365639444,0.29003825836330904,0.2807419079337572,0.0041919795845332154,19805.573167143448
1079.7505775605723,1.4198417429941108,0.26802095925031699,0.0015552692578518796,264196.19271352439
872.893368509477,1.596654623645626,0.39697596210066088,0.0022685076291762457,243891.20691316554
1140.9358973861745,1.0064528521828935,0.39978032550519138,0.0025185509847436408,182274.2625380033
821.44275587543098,0.24778539946716957,0.21625457300154355,0.0014641654405426155,30062.712573652487
1116.8788772910989,0.42364106792275746,0.05617565304512831,0.0051985035391612384,5112.977922893263
1216.4314409955364,1.2150626961707915,0.29658045360811297,0.0082653801228691638,53035.420689734558
779.26170238092641,0.27553250739695478,0.39113234972230393,0.0012330569920262671,68107.786209949991
1068.627844325152,2.1247502042687492,0.14096402729902771,0.0042262539239241118,75733.334254963484
757.05744893796077,0.70035957042195474,0.19525937661827802,0.010415502511772538,9939.8899271489154
1135.4293769628562,0.97600754947255164,0.18141523142987323,0.0094006437371123748,21385.994777739481
750.69593129411214,1.2429647538164827,0.039539278731633154,0.011493030172169769,3210.0889868853687
1261.5638936203757,1.3081679359005289,0.27546048386490907,0.0038297860158920246,118701.86648106009
782.4447580226813,0.10481605225692155,0.15426832412601776,0.011683403549735672,1082.9012821893896
1275.3281475454482,0.42500407589622291,0.31923627235997087,0.0020569653084177735,84120.201422616272
1180.5305056510579,2.6020172348485464,0.33620562860715475,0.0029473069157415978,350402.34152212029
1056.2092026798125,0.1035758812845336,0.3320676989071813,0.0016960704779409568,21418.611931556596
1169.5744627777281,1.5736853318573378,0.17833307925515443,0.0040570597922201246,80903.306990787285
1177.0689033898516,1.5195558188709035,0.14218735925154183,0.0032365464872087329,78577.4052245739
1267.6162376903981,1.0659730669308496,0.30455189627348084,0.0020580380750084802,199959.44759167175
852.03001230351231,1.350848358424704,0.32452798486023476,0.0095080017473805293,39284.78605931432
1054.0455372149854,2.3636852988270944,0.20667782962871914,0.0025604957809271488,201103.14181668346
757.02951853864079,2.5394907480233737,0.3593517874237952,0.0022642616788283746,305107.33038092748
1069.6994200144727,0.85501077590422503,0.074685304509852141,0.0014801040486177664,46150.483794975895
802.77478245567329,1.0352222788064165,0.35404613627040488,0.0037232328419636983,79025.452957808418
1038.970366883465,0.80320027378216485,0.056516188529314879,0.0024783695794940263,19029.7816095257
1043.4583084203098,1.4916038615980889,0.078339698380753275,0.0030229783939549754,40334.38620732892
979.59109178873632,2.0814492372105575,0.22285920504410492,0.0020278672319443535,224079.28509197297
1013.5790653078736,0.76193333884391956,0.045657022471217709,0.0098375778823187772,3584.2146502017308
1158.3540340039526,1.0591336519591132,0.040066698532041936,0.016216691352017601,3031.1916083738506
1179.54682990724,2.7981153910085363,0.020197122782968098,0.0044445139767771875,14998.438182776614
995.29192934525747,0.24085094055617842,0.18580033068381999,0.0068637307062696593,6489.1090977958347
1059.7560649135673,1.4362318551947422,0.31435707489104736,0.01343436499219355,35615.296269582424
1258.7417414140612,2.1635183206306556,0.03323857310636795,0.019930000919131087,4541.8445337307485
771.84015310067366,0.5363166335166748,0.26785789045702507,0.006283525030934419,17646.14035338032
770.2621395400663,0.23738465801589737,0.33278838061815091,0.014375725633464984,4232.8178303659879
752.62540714646104,0.50079557775173922,0.083840322459591027,0.015209907857381752,2077.6180861543876
1094.7179710243167,2.7645872612389804,0.075808219232133614,0.010707846226937471,21426.277205021754
951.16498047422772,0.1268533672812579,0.34710436997580374,0.0039781904063556257,10527.672538891391
1164.5928496851059,0.64613372695292026,0.33278735178103602,0.0012752161047862205,196371.99542942719
1102.7388479851556,0.19072218741476921,0.22479787118039102,0.0010484880903381794,45092.32058431716
900.18265499694292,0.42082545593038945,0.33129595413171253,0.004176883265220384,30046.676249818101
1239.0199284169214,1.8984329312220591,0.055247309421308011,0.0043966109319509231,29557.428483214444
1157.5192882423914,0.80075283534334873,0.16990297681672667,0.0033883688904897341,46476.88620129013
862.32096454610542,1.7507149462489628,0.30036307132042173,0.00548533008251009,82666.234185635432
918.51521066323244,1.8115666100217658,0.11783174454310609,0.0052285376478733627,37499.262640182598
888.66398812255773,2.5633624659603593,0.30588498748475007,0.01225910207357781,56839.088382812406
794.56698917499978,0.11375003944443438,0.21158786966850926,0.001384733345798546,13810.41373188453
788.67002352531495,2.5747714320928634,0.3051010754203286,0.0019631925529318582,315583.91273551265
1261.6764780254464,1.8954453506382247,0.19657826238578524,0.010757795005114449,43699.000258897577
962.742422319252,0.57195610970437705,0.15980364928429069,0.012678305010851437,6940.6206737107641
929.99189366644589,2.3415184255923238,0.10329190226188029,0.019692286350563741,11422.124140096459
1137.8114252064267,2.5809254711926988,0.099184149745305719,0.013667362610564048,21310.974620373094
1031.79583915174,0.83736410288705609,0.30556650801713048,0.014380874667053491,18358.135081686425
1261.6839921030773,2.7645016746177746,0.065185932252904991,0.0025643429266582305,88663.573011856497
1168.1808963456353,1.4179265478661076,0.052673293042159147,0.0033309938737596007,26192.712154436846
987.62173847472422,1.8499309175666323,0.086990718708409465,0.0022324758150153775,71192.182574014747
925.81568408849569,2.9554836474911665,0.08663167435249032,0.0061491304071055065,38549.264769186258
1291.9789269545931,1.1484546280536783,0.33278089666662192,0.016649988041255975,29656.079277027129
1130.6561416021862,2.4581621028783274,0.1714325169202007,0.00280794198828955,169686.04811678978
1270.7167960023048,1.0233574417025331,0.39634761379698336,0.0053048856378644033,97157.502937725672
771.08714633022487,2.4177192145003241,0.072140277960432708,0.0024293758331962695,55359.53456299079
1210.3202075144695,1.8421283647016633,0.26834513376358449,0.0016630865801436155,359748.53916118917
1082.2443303947246,0.72743151615366408,0.19051721273647523,0.001794494902555846,83581.357884778845
773.15300700106752,1.3006756719887855,0.16930890714488811,0.0011895662426897621,143128.34238904188
1052.9547999815325,1.0211433396543288,0.35253199564055132,0.017181431624352012,22061.530049228029
1111.6578190632692,0.32651433993305523,0.3907263454147919,0.0033431699561724385,42421.656836217866
707.38161153316173,0.18652083328912272,0.35168640433418796,0.012167918733355347,3813.4705080907775
972.59077710504789,1.1047881006808247,0.093074258033350565,0.007698924857850435,12989.984617110751
1195.2397067177926,0.15519902867071109,0.10390321005939494,0.0017770317517989949,10846.20449784276
877.21541520645394,0.57991449698714759,0.26930807405612406,0.0016915375612378712,80991.221434551189
975.12884907913065,2.2030316304675197,0.12985176102251283,0.011387306396200498,24496.812346785951
965.38847624073594,2.1534645834824051,0.29919554969662038,0.0022100285073296073,281447.30713653931


==> anc/competitors/data/v2/reynolds_number__s42_holdout.csv <==
x0,x1,x2,x3,y
914.44508909528565,0.2744305621153309,0.36122758554331469,0.0013962509757925136,64924.337359490404
923.32519530416278,2.1621185195084425,0.032816655390543473,0.011924769172095236,5493.8717716780702
1045.6021974051719,2.7534492542998055,0.10919109630038916,0.010827515182976241,29033.673537556686
1148.2551353703816,0.87190094906665461,0.34968741016124283,0.0038728954809937911,90396.115154089741
810.76441079047959,0.76591193251636802,0.044708940340075762,0.0022540521545697158,12316.971270363607
1050.7633877144826,1.5829598246379351,0.15555790398751204,0.0014178281838106959,182491.77794821505
1020.8634068070719,0.85587196729091064,0.37913900680147666,0.013964661224606944,23721.628614354213
1061.4953011399748,1.8771717042172269,0.050229847050817004,0.011596361060607845,8631.0215712457884
858.49819575571928,1.976824189225695,0.15931666201569183,0.0018816277604238806,143692.77109852919
708.79886816367696,1.648317102299214,0.084122926274832643,0.01917139112285187,5126.5420517156799
838.99538247343162,2.5136958806755052,0.17858662299539099,0.0027615707866308183,136384.51047356066
1233.6249273073672,2.3545127614475132,0.21942296748200849,0.016295612365215675,39110.69954749992
1237.384625725218,0.99802334435935458,0.18128758448903676,0.0011916731852420416,187869.51353672388
741.12763203799227,0.1122555178026633,0.1289291874536625,0.01133707166199166,946.13053077061988
942.42790659888999,1.996009642131771,0.094301377289591884,0.0061544046559221409,28823.237504497974
1209.6204005703019,0.21138953886745793,0.18839351337021829,0.0021233110389216781,22687.410120396376
1287.5604548737979,1.720938099054403,0.30014770975502159,0.0076605770750115465,86817.330208995947
1034.3354667452675,0.54698910921541088,0.23717447135922284,0.0017022185526034325,78830.2162083726
890.27088221258623,0.39370511252871676,0.17398729271916399,0.0071265393262248521,8557.2075984194871
1059.9996817830315,1.8470467540215252,0.28787579192402835,0.0017360996229098225,324649.04272585415
1218.0792718272282,0.47346841132445461,0.089476450053059611,0.0044682865976002854,11548.731546884574
800.73329227649185,2.8269518112630441,0.33501679750505947,0.017107987674644744,44327.572137518306
816.38767279160163,0.39836008689924218,0.39416048991823882,0.0018521455438312657,69210.220807773876
1008.6060387090866,0.74463689113191389,0.34009792093491725,0.017171900372449179,14874.820353508607
760.38709318153099,0.99346396956389804,0.18619231715965526,0.0011191040279496778,125683.46789314758
1170.5735072819189,0.16775646108977471,0.23488409464333834,0.0025631281716856189,17995.388700773059
966.43773131201544,1.3374542458562118,0.02525181708238447,0.0085422635823293493,3820.9598807187863
1187.272993668103,0.58712886189497926,0.12703695411670762,0.0013652854766761323,64862.042587999953
1244.2740441893507,0.40926092318167151,0.30465307234538158,0.0031360035901332566,49470.389795289972
1107.6064732823493,2.8701089776138793,0.10115715799153896,0.012299197230970034,26145.907826793893
859.88953312174863,2.3742158023516633,0.32356897424398373,0.0043168324211984741,153025.75688494486
1003.467589390438,0.91127440633162271,0.27772767381206986,0.001352863824852943,187723.047329519
896.91910390545956,0.62471211729338505,0.32241592604348707,0.0021444996022887074,84241.04008556316
1111.5933957570503,2.15017770254862,0.32309832060307825,0.0084602171335770651,91279.552641570437
1132.9318559280646,2.0350352738969324,0.20979109005631741,0.0010612416873748266,455772.86773026624
1211.2386133947782,2.7778766996964208,0.24262181428687254,0.0065200459919329077,125205.05378920918
941.00159252342337,2.7869547419559035,0.23339216677013816,0.012353206136958304,49548.083634536182
1165.0516861332578,2.2563229715658206,0.33193984868600762,0.016159254686570226,53998.851566641337
826.78726821715941,1.2723941415832845,0.26399141391367448,0.002033530939105846,136569.73251615011
962.93843991938957,1.4248500124968382,0.19179943987832587,0.010175340494034749,25862.23526564542
826.56218180086353,0.15260729954474248,0.095996036217041739,0.0015258984858433002,7935.5767635990787
1188.8961102622136,1.2086366102266035,0.18346304880601133,0.017414029071931111,15138.714282927276
1181.6638128259328,0.50408721393686573,0.29694361760649701,0.0045751621927383503,38660.468990696914
1130.9476391892226,0.11952478786424681,0.071016031351632009,0.0021295819799203156,4507.7779544409359
894.69299946794536,2.3774681097972001,0.30955396945156133,0.005706562524429964,115385.31415635753
1148.5405788661619,1.1169854446812266,0.2661383294487259,0.019100950843534206,17875.01015677262
1144.2822626386396,1.6500091655899163,0.02159880482011169,0.0151940176096374,2683.9635729474085
1186.435735026098,1.6459057639388111,0.09288770829070396,0.0065314700397650326,27771.318180599665
868.30310498151778,2.8001269398862583,0.11715051639472901,0.0010540661668041128,270224.92662174429
909.72472018976532,2.7049122394023493,0.3722039570304394,0.0022932203173733007,399391.09754993464
1270.4329993163669,0.8268605336249969,0.35483186277489603,0.0014784437181820935,252116.83367015747
881.65529017190147,2.6153307492985745,0.14023072869728231,0.010483142143443439,30844.458766073312
865.50904736834684,2.7545394651115167,0.11263310760349256,0.0034396411230320531,78068.088387149997
778.43045557458277,0.83822812359771692,0.38335293007381144,0.0012930692952673308,193445.67963165685
1101.4412355622587,1.7651338281453055,0.2569200594310575,0.0015447246904760539,323359.70142365305
725.50737111415833,0.27114723815922476,0.38834789116663065,0.0058078080029048797,13153.935703953552
1271.3771324338313,1.0561494055515717,0.18719684319345423,0.0035138029416142214,71535.377500176066
1273.2199378357282,1.4184021664108817,0.35231245906740033,0.0050236968365719283,126650.64186047595
1257.7134204038998,0.91347553366013468,0.29614015379711212,0.0053125326021354925,64043.388804330811
818.03715846125283,1.1694879212903659,0.35705568399572618,0.0092512704874959471,36923.541054057307
745.15930794497604,0.79808141866266569,0.048437311941473354,0.0068043119981755478,4233.4276766968323
824.5599658913635,1.3490417924214255,0.073067986621537448,0.0037127708643197076,21891.556558104672
706.7691823080919,0.10954324702043611,0.12229298321340532,0.0021606118612832802,4382.1576526273529
927.76502032082897,0.86653460837677276,0.026837585426361943,0.001539186074124257,14017.68257278889
1149.6541506009612,0.2844453783249643,0.048548631486422453,0.0020303564911125288,7819.3524206010061
1093.6629866867522,2.7289415669235693,0.28516073463739844,0.0029909680591493357,284548.10687078611
722.17668265246414,0.54783410124572585,0.29498928518420786,0.011791793081290592,9897.3497207443888
1271.7025635439791,0.77670369300800002,0.35405471708488861,0.00154268179148916,226691.3497051085
747.63096571235587,2.0235277076489186,0.1161370704501567,0.013974028191082693,12573.196068275902
1143.7661439972112,2.2136150444552385,0.063142896608210181,0.0032357632681777378,49406.841945880355
910.21581919965229,0.71587340564373181,0.031022391191335416,0.0041879619604976246,4826.7315998640579
1028.7942204493099,2.0200543971612994,0.29780008179781448,0.0068651681617488067,90149.892532087193
708.98995833457298,1.784848763218563,0.080916095264717713,0.0086875833815552618,11786.298557253343
1228.730901346722,2.1397756749269901,0.3643623843585021,0.0081716456180296621,117232.77299721036
1293.4128443552995,0.4083683872519267,0.21294911588473589,0.0011223882279432342,100212.52910441576
1161.5782415993092,1.0920100361984617,0.11892379297547373,0.0040781755843122477,36989.454797540471
1020.3271932673614,0.86571795594002909,0.31316929855032533,0.018886717254550392,14646.659575566047
907.4930905076983,1.0121690198543665,0.13143810462725589,0.017904614343714754,6742.9926202588631
829.55484592311609,1.6887882056587995,0.15850806366067322,0.009477150035895417,23431.165760012453
1221.2415113025213,1.2478019538775968,0.1484750260800233,0.0031074833851016041,72810.131316123501
842.80539820187073,0.47751456794227531,0.28911495995681563,0.016436607248051304,7079.0066560036803
739.80784874564586,1.7368338221763233,0.19532538888598436,0.01995263190590358,12578.698549505576
1217.886627561797,2.5327773486415217,0.22785237750946624,0.0029142390916613212,241174.98515838527
719.2442910328956,2.8191979479251175,0.19162748068807431,0.004807921955511431,80816.934798137067
778.06251777616944,0.92728014253281166,0.35143097543022017,0.010614257967605222,23887.783443001015
1269.8901197129235,0.1826095502361503,0.29666408222904489,0.0013949544846953617,49316.76288368665
1086.4795392766994,1.6854348108340433,0.1944660881110081,0.019011079733615752,18731.415880210854
1061.2442413260858,1.2121185753504555,0.23933057302399618,0.0052881621624883334,58217.542590786557
1226.4194182403712,0.40272525544498727,0.39192394808123121,0.0033423966303525641,57915.085314175572
1076.3799222912057,2.8962691270989422,0.29475633377106347,0.0037924409457667316,242297.43819267425
957.61254750844432,1.6044185768708563,0.29593983049748612,0.0010656035572363155,426692.75507065636
1275.6731994881461,2.9538876149614435,0.20243745299184043,0.0083898902372618166,90921.791607611362
1003.0652439047299,2.6375003468211031,0.13147773021747772,0.010146678479270909,34280.725680961135
1000.8366084884476,1.8595851045616234,0.03094795109060456,0.0010330294947303346,55756.874580041869
833.12766555879239,0.4696517877343499,0.14409648435533456,0.0057141128438539142,9867.1585905351967
1003.8951084998268,1.6119311127661704,0.12199094532308603,0.0049645469009374152,39763.334340989219
870.61154555772339,1.6294183642335696,0.22664765187537583,0.0052802606944953624,60890.969386230543
836.03752621068918,0.85915769597247693,0.31042621201754261,0.0032383128358407986,68855.437226155977
1117.1004206747054,0.98935553722822478,0.071443663913270311,0.0032163367594216139,24549.735005161936
1007.7353840957342,2.2930702348562799,0.21883333512994402,0.0012724782214166249,397399.19788937573
935.15297129577516,1.3406095249336827,0.1236273349739896,0.0022035577063956083,70335.574296042309
1063.2624876451418,2.4768499876905188,0.15470591536668651,0.0040565785083254823,100435.49640102878
706.25027507731943,0.89240201346242087,0.36009187882573929,0.0043758195111345335,51864.846616774099
887.65609932857546,0.1940552356271682,0.083597009993106305,0.005058141225917372,2846.8848386753807
1199.1975750402185,1.3677081994481404,0.37137026124200817,0.015326550771073781,39741.740857068435
1280.7240967471914,0.10966158309858051,0.18341546500176295,0.0050364715082129767,5114.6940672674355
1064.3022444183227,0.38439754832608675,0.39518720794529655,0.0060932543322964709,26533.782162979893
1075.1704204578361,2.921490795934059,0.19559444013556232,0.010059180604891006,61076.723381357573
1190.451576704435,0.67010579286776739,0.24121031334129245,0.010848051541113894,17737.779006393008
1255.6626727830105,2.8900187359532667,0.17405088733328822,0.0051610657045411627,122380.01331325814
1064.4965501441841,0.76338661321812329,0.14839103840795967,0.0039150491013183915,30800.605829552067
733.881583238404,1.2644272284052314,0.27096132037391651,0.002140569333900577,117462.11846584445
890.49874791657942,1.5129831322671463,0.14951775307292506,0.010526473622104111,19137.149729352102
1211.8943508270575,2.0601459047139841,0.082100879753345429,0.0020329300726625089,100829.61544446023
853.49482819156412,1.3036340634414654,0.051096775068641957,0.0076666072567735275,7415.6097823357031
1022.680407497789,2.8408438848772173,0.11298585353050483,0.0012059964608216618,272185.72310973838
1038.4350020056277,2.4128736200031495,0.22781215000292998,0.012724641890686667,44858.547527769297
1141.2770120062191,2.6726448367580908,0.32238885851796739,0.008242945675427403,119297.10548083748
1265.3889727229516,1.0109093494903472,0.17330605789602571,0.0097558811294762866,22723.933115579162
1061.9524090275406,1.4981844578213923,0.28881532906406954,0.012144929837283299,37835.159716628856
985.35002461317447,1.7390285000914485,0.28236344711452016,0.0018779718143592577,257641.98504077687
717.8084831067913,1.2555474359646379,0.33146384646568233,0.0042281168021132557,70653.047901608588
788.18742952326193,1.8096341410962449,0.20607228778340528,0.013113074833507817,22414.824267510478
1190.9790885731004,2.5927055936582901,0.31352073768092253,0.0013937444183810853,694609.10527577705
1104.0031536244755,1.5098770644684802,0.2028334640273193,0.0031328862025371022,107921.23080681603
1199.3376541817665,0.31686212289158711,0.13641639376981726,0.00244919339628918,21166.803654007323
1270.5006708334327,1.4780362326640484,0.11277344799816387,0.017329651153556502,12220.163532749104
710.14346668159942,1.5904959847449307,0.093585396104504073,0.0058831420032073936,17967.076816705692
812.67480086991634,0.94817908665607131,0.080524958847963998,0.0026757438333123236,23189.593939746894
1224.4981120416887,0.39698967933745155,0.14076755301758648,0.0091528824010237864,7476.2190081045546
1180.9073365174663,1.7749796793930739,0.25609119102149025,0.0032248304117981491,166455.04608617566
842.67055009549324,0.69871585497578093,0.058848963307379251,0.0023628297438944754,14664.417004877805
1128.3601610118521,2.379814436993799,0.22293467462791325,0.0025103452302097846,238470.69122685166
970.71890626687139,1.8539785270667115,0.079940777428722826,0.003159222087102492,45539.305021333486
1000.4882030950287,0.76433195755371353,0.19500729514296597,0.010353607866050073,14403.005829915655
934.14419618971829,1.9076985873560981,0.25875262079803529,0.0039904461642210889,115554.53099783836
1129.6235634845211,2.8285282304378936,0.38299436944455528,0.0028930404548061094,422991.98984316748
1010.7398123321623,0.90577655527317225,0.21570655200381761,0.0042074385705526164,46935.991971264433
1160.1978516982113,2.9820062809378509,0.39284669748708306,0.001224184442587768,1110239.9775359156
966.10796913985837,0.65077456807839751,0.35251713642237914,0.0015668533702199391,141451.68153952173
823.16640019463432,2.8441623947776038,0.21381945829118745,0.0077889201447643398,64270.54738372971
1156.2455698227793,0.88325814138686898,0.13813135482822203,0.0026566228295381127,53100.682374239164
851.63365571996951,2.438266376913881,0.37964255374977496,0.015704984214793778,50196.258571272905
1021.1674151962779,1.3427399982058288,0.12055283621379563,0.0014398227262590511,114804.06939547938
1197.2562489918823,1.5542488786448136,0.10040025432554084,0.011183152177718269,16706.222199810061
1207.4723709205757,0.72231268098712031,0.14761723062412407,0.002544734179151725,50593.773486699778
726.16999066766562,2.9597939180757851,0.34961241606876287,0.0019219502906955227,390970.93036540586
1272.9488113171833,2.0115907693084067,0.22923551366296671,0.002979506962757904,197009.90865200968
776.89314621150788,0.5391478323904465,0.215942728211373,0.0038557342061082342,23458.522174304762
1067.2220102544709,2.0213356595370562,0.031086840287727093,0.0017277200066763377,38814.717605988742
951.14854255193211,2.9782346311720302,0.13293096288893275,0.0012872838065052161,292522.38162253844
965.78499039598967,1.2584718455783259,0.12558031943680678,0.010936242058490071,13956.529081061535
1095.2164122807906,2.9821396028494891,0.1453713882029895,0.010576452145865995,44891.781707333808
770.87267357904784,0.4066868684869106,0.25242746711588449,0.0012133268944488035,65223.122405662318
781.78331406727386,1.8447211271221957,0.12027412937213683,0.0025818808702259065,67182.032801725101
1070.5556484875187,2.7008318546632677,0.20617381718843547,0.0038291059071502895,155683.62228285029
913.39067925000563,0.11787647935287719,0.12725033106966838,0.010565969441024317,1296.6814630007586
1282.6484934654306,0.85800033040069079,0.024975376699135746,0.0036501792138499607,7529.9652183364924
741.50275040181805,1.0686124953688172,0.29225894275707787,0.0023902337406860891,96885.871612271774
726.54075527592227,2.3046867581486441,0.028365065775434163,0.0017018818352951984,27907.843545919735
781.85220997285933,1.4074933321285072,0.16712001635541787,0.0066311656081393024,27733.814693225184
1000.3215962476263,1.3256981812764166,0.15601393430320198,0.0028061706806584547,73728.196683739239
809.74526683655643,0.8421744441430763,0.23584962697736281,0.0051801998663820658,31048.394940445072
1138.080356996204,2.8898148049860803,0.12458977524872129,0.0076070204379105055,53865.507827470428
917.32742493462206,2.5510389830417659,0.20373316601040375,0.018964038159288453,25140.411760417715
1173.3094515547493,1.3828989076412721,0.22809969124847129,0.016201169371852408,22844.48320953544
1276.9141702016095,2.134471285597161,0.15046485293714898,0.0095822717020567407,42797.520361489624
906.64001929148935,1.9228753018466112,0.024836046229689802,0.0013326472446152826,32490.265487624576
945.32814858325628,0.19773081294505077,0.25971047849641055,0.0016575378534954893,29287.544326934585
1092.9469816282085,0.38874436369028542,0.17901467312560049,0.0012051834463417354,63110.071525525178
880.71973925409861,2.1626280762074819,0.069974081835430649,0.0088005560541906027,15144.211357249076
763.20028189270124,2.4146869567974005,0.34921925246002061,0.0010494388949140285,613253.98706517369
1136.1569615127532,1.8427465235812122,0.3328130416094372,0.013424354305607417,51905.19951737771
938.00212717786803,2.9670430133491577,0.31148169341050186,0.0018776618066345375,461681.86994775868
1112.4132079298834,2.5517413341542174,0.046966773300386386,0.013046790252980075,10218.563055661602
1039.1120733370137,0.43265283343305849,0.027065944885666025,0.0013602774244033226,8945.3563475465235
1299.5676689262191,0.64281791526645182,0.35054376368889673,0.008573615499262513,34155.851186852327
995.07364820734279,0.86401268026850742,0.19309660706457393,0.0096808536103765302,17148.902507013794
839.71025440767187,2.7795292218900181,0.32133354847375056,0.0019008833520863552,394549.32415996806
967.99591303982447,1.2931707241762258,0.23980606120640832,0.0058000366110897853,51755.774120391528
1034.0891245103739,0.55641499868652067,0.28536642857508115,0.0012087204331991831,135841.92119752438
875.51361824391313,0.44212687749887847,0.30629605258316234,0.0017369263962834557,68260.553799114918
1145.7023417232592,2.594741325696992,0.2867730241355122,0.0086019673116001661,99107.467295415816
1056.033778337928,1.8158819941530249,0.2491746425211839,0.0030062994988879457,158941.39904964884
1086.0575375808835,2.8006104400221528,0.05888412710287258,0.0041336003316721926,43328.663743416058
765.68207199026438,0.57382030561500685,0.33106101874565164,0.0082247883435434058,17685.107635951848
1270.5169932429249,0.83103023013671351,0.12951156599056898,0.0026635939202895435,51337.869321509206
969.86401556393662,2.3459208089297068,0.23010211906344868,0.0065377135355622722,80079.052314117129
728.58520824411949,0.8212585016137377,0.18626429481399132,0.0085322427223481125,13062.510099542844
746.13801176726042,1.5397681697043055,0.27352734643260163,0.011992160803405826,26204.616729847468
1202.2771347681869,1.9147329784359561,0.060161969870599824,0.0073476375399675036,18848.948531444574
813.07297137457419,1.9977826240838483,0.38482920858670189,0.0013066420157776413,478397.78954063653
1195.3680964421678,1.1529244655242523,0.060128864152388689,0.0022173494455057434,37372.433192997305
1198.3621799134091,2.6869644778267645,0.32942200957865392,0.0018050888939545816,587630.10533430392
1171.2551027770278,1.1673132328816194,0.077636309402994791,0.0054097817195127946,19621.131342010307
1061.1670994978974,2.248601033120754,0.1914756566415389,0.016708473149571555,27344.6887848193
1062.5452544579932,2.5585174250560456,0.35739163706504534,0.0081322000507382478,119473.65423542081
861.40941022346794,1.9409276876058559,0.097242634539085382,0.0059694819523098061,27235.731245243085
725.04566328805731,1.1142171434826755,0.26580429664858823,0.0045505186852266653,47188.512818361633
1126.39294029046,0.40217427909973169,0.096737646513974679,0.0032635049752721837,13428.127312951297
708.94775604094593,2.8240893163044669,0.24941464488256143,0.0029865595702758944,167202.75490163322
712.80714187528338,0.74333246295955291,0.21232614470036867,0.013762522749713808,8174.48811020632
1084.0144833209711,0.59320885780590005,0.38192338805502135,0.001646340689030868,149176.10192767298
1270.8189559576758,0.61254962838313354,0.042664827561326321,0.013216287541344294,2512.9594507283459
835.8331488579322,0.94419178647226243,0.062845149641674647,0.0017285016567080934,28693.38422239674
704.28135754607399,1.7939324805569272,0.025163584638105238,0.0030852706988694898,10304.609039235233
1217.228734858561,0.53526528966126674,0.35290966355795172,0.0018205715040294005,126298.1786242378
1023.0603440921786,2.289869814203656,0.1556741283055387,0.0011387079939084539,320269.89402568317
897.36313011267839,1.7199930986098393,0.041722825386135101,0.0046898083839852951,13731.359504483005
836.77318977207733,0.91217581986318585,0.27815764881781457,0.0031590797251495524,67207.344072192791
1101.9241683672697,2.4566062659032304,0.3694719375339543,0.0023394144318331827,427525.04074858758
1186.496575584682,2.0669112431864658,0.37109927149042188,0.0013060110886405154,696837.56456844555
1292.3184174364565,2.7259643948675802,0.37471650656029615,0.0014202115693922963,929478.80518596037
872.91211661316947,1.6110808963066929,0.23459724046736172,0.0013792380751777439,239205.70391976507
1264.4706093065756,1.1327413772832153,0.39473939803695335,0.017712420212013327,31920.675391252662
940.35051473817236,1.6147877142366562,0.30963039081798344,0.0016571877434909117,283711.58594823617
711.91973597503988,1.3904605533497114,0.077252107769591488,0.0081439287277184028,9390.0105194256503
797.34137163296191,0.8527282728317247,0.38828333180066293,0.0011036574482256164,239204.5358129128
889.57142793101571,0.58043551834319795,0.25974843591884861,0.0036831930504551327,36413.570399654913
753.48324015823619,1.2733583346045061,0.29634828587226442,0.0014031086079907881,202644.7526640404
1004.8324382814408,1.319924056918552,0.38664777212326656,0.0012060397811279552,425203.14676342718
742.33071489745259,2.3475700417688694,0.15975273351941438,0.0052094895954071995,53440.327651393076
732.2327963171665,1.4013585090284928,0.065919356031982027,0.0033175042814288752,20389.186376568079
1068.4012648273701,1.7410000966495054,0.058848930512822903,0.0015236906126668665,71841.430510554594
737.26358060613359,0.80115833158102723,0.16467809791122348,0.0047437878701693777,20504.619586406108
1174.0518312585414,1.0504922001228185,0.073005058747105028,0.0034182887601872962,26340.517930511593
703.373262779019,0.28250293137199606,0.39713289424159443,0.0021091453297777457,37414.346960853683
722.40217745554969,1.3065849705812382,0.19220629079512452,0.0064209089031296131,28254.510909699478
978.0804618613447,1.8340955513833546,0.3589107201060584,0.0020405311977251552,315529.32773241273
1231.2697379630361,1.4537620971997529,0.35217653675604982,0.0075803080850021451,83161.077666981582
781.99343991413082,1.8087254295693502,0.37226122372089543,0.0027449898050858979,191815.1117630458
737.31061023294978,2.8466545499327962,0.066267627407325669,0.01802180582230295,7717.7084224545897
861.87951675124282,0.8976058463072194,0.31554622733639581,0.0021594116162040244,113047.19502805283
811.83261868641171,1.2458987424301988,0.17967685440704528,0.013910847502625985,13064.349507627509
1130.7926570236598,2.1926347021423904,0.14511001190226841,0.0015917133879564324,226038.16422689043
747.47867312582275,1.564187297237956,0.11144700434838305,0.0013867852668854976,93960.807590134398
1070.1598269105718,0.13658601930032024,0.37981703267966044,0.0030035579420887976,18483.887388723302
720.74551769955281,2.5481907306229159,0.35670400019558757,0.0042851657955736665,152881.25239174918
1207.6089399793232,0.44459064459545838,0.29773460016711156,0.0021390387126874822,74730.399193064106
927.7547706321443,2.9351507789439064,0.35171681032442831,0.011525898624797927,83096.348996309331
808.16952255671436,2.0906471659871175,0.026105071522768641,0.0011451254249123693,38517.229619707214
980.17243615573761,2.0392662417191927,0.11084596752207584,0.012059953626282394,18371.75630243207
907.99598233618008,0.69441533265306277,0.069599542313127497,0.0071794469480451831,6112.4964707746449
937.67237892448725,1.7794890863997315,0.063879369213536236,0.0043783440227911814,24344.294224401165
1061.6021374105842,1.4944564586460229,0.36867558532465999,0.001882724017330647,310672.46704832331
1089.5508739125389,0.4155779121208043,0.35643866447843292,0.019403828592280042,8317.5869282064687
771.91190345170571,0.63604596932732416,0.025103711710047608,0.0028412023850869087,4338.024607299395
1006.0382122257262,0.72262234248452206,0.3873634332232706,0.013908828778291995,20246.684828475241
1215.4609692040929,2.2957904215735438,0.2326885423459816,0.0018012796510451241,360468.32886202948
1084.9569420640919,2.0533319697729202,0.060274842499371692,0.0076277666548568756,17603.959364620823
1072.8483772872928,2.262144339120479,0.23766051748087952,0.0029197557576869245,197546.42550077848
1079.0110215736793,0.50221346062637595,0.25138440682285168,0.0017421021809607214,78194.99214474429
759.65697636263496,2.258870395592746,0.055267720526883946,0.0027673282676714825,34270.442944530703
998.58760362632211,1.0910931596027296,0.24025367929695068,0.0054253988495286372,48248.784823212227
1201.308400024031,2.1575740637544669,0.2502975527768615,0.0026461322606585805,245168.84580114973
1151.9619159185283,2.8494876837802452,0.27812844638179385,0.0082423682132675303,110763.9164927909
1093.1636740072511,2.5255991294333371,0.35212916411324047,0.0019326967321535678,503023.05932848615
1106.2040269547117,1.4954214441256612,0.37428250288710169,0.0029239690353959126,211751.06097579285
749.77364938076278,1.3790556446015523,0.28875994753187328,0.0014469631282295202,206343.81375224993
1031.8108507687059,1.9651468580404203,0.024600581577171016,0.0075517728368347378,6605.2849661721275
1187.6622986055818,1.580429603062306,0.39275653005842437,0.0016876284652747381,436832.25515008788
1156.4859359568118,2.2666006651429353,0.3473099828377228,0.012532495693447953,72643.21723668286
1236.384370614961,0.76188359846579801,0.033452141019503112,0.008490407268230464,3711.3979769621651
1227.6966310267917,0.78915459842153501,0.06195433328483467,0.0080082362448331817,7495.281820770846
753.91478575918927,1.4954612210551113,0.05641551904464763,0.0056180890466930892,11321.589033991148
1115.5135183588388,0.766280467812818,0.30039223598330927,0.0014701729605611296,174655.74115035468
940.80309827400447,1.2213952337606453,0.038501895658681354,0.0052275905691286286,8463.2175908436766
897.99515259886505,1.3833655797048499,0.30784927027318659,0.0014967248867490104,255509.53196122847
860.94393635537995,2.7226595974009169,0.27533095352510206,0.016884323800538385,38224.303869392956
1283.3576641030004,1.3467511468988065,0.078107622114791261,0.0062520848346919993,21592.53422870042
1023.2128252277154,2.697612549633861,0.3646282408728358,0.0039915420865891879,252147.77361478849
1084.5218439845867,1.185913796980526,0.098098537289265861,0.01743971849919718,7234.5993794585465
769.9726341449707,1.1052994408836114,0.18716144803231688,0.011046872366099931,14418.905671953633
935.39342333843479,2.2731742559736574,0.26973561154585252,0.001166182223252386,491811.76271033625
883.75107593560961,0.72084861947824663,0.21729084755429232,0.0021875030728492353,63280.046373720827
997.21038962251998,2.5724516805214184,0.32702159205841019,0.0037858611807122899,221587.75823300611
819.43589007516232,1.8502827568929689,0.20128520739345104,0.0015664790246769015,194823.05916808953
1250.2156696194156,1.8907137466861343,0.1907332838943937,0.0041096606808156359,109706.2172517802
999.16334721368696,0.59427908692855125,0.073467498320746491,0.010074242020593394,4330.2185222120233
1179.956880858233,0.88404573579723555,0.1974670769798737,0.0037454181126726129,54996.526632793844
1289.5042830276459,0.7406585702866596,0.38869064649426732,0.003139766100783072,118235.42998707356
1174.9296536816846,1.8818076689306402,0.33029387136053923,0.0016320354501983872,447463.92355553171
931.76658514583301,1.1643175359199949,0.32849075272365719,0.0013170208185373402,270588.34012680472
1174.8843832883408,1.863624084747642,0.15031843424027433,0.00313840011707854,104871.47532310607
1012.7593065636756,2.5081952325777142,0.30156849917346706,0.0022054185196499726,347346.18897988758
757.21371618899934,2.2536722714841799,0.32485895380548552,0.010210031686264541,54297.143799055855
703.83933742464342,1.4212633610296159,0.19792204616020101,0.014873397758751789,13311.655690678821
879.01329155020051,2.3628241895009694,0.31716385488062332,0.01771407255826437,37187.08349368006
770.16092761059156,2.645617634144187,0.37985524416949912,0.0079043891571875524,97917.061399101221
1103.1241002596764,2.1263676356605008,0.34401612851128854,0.0033253634821283139,242662.35452031216
824.16669736349991,1.2718359649903115,0.1101449919099551,0.0046563978326308259,24794.813185345698
1207.2462087599872,2.1238343304209839,0.35562616848665712,0.0085082203181865278,107169.56556699052
1122.6380286416522,2.1598132769721272,0.32198386059357686,0.0020058339353101248,389219.94313697435
918.00991693797005,1.642413821203919,0.088042865353200953,0.0084120393817014635,15780.575405941558
1199.3350164684746,1.8826295197860348,0.29057637771499051,0.0045760807022042901,143374.53046256493
862.08347509205419,2.0696026384035444,0.31627803852579789,0.013940001648222216,40480.186188452564
738.31714979294657,0.18783789054158431,0.096992313938629476,0.0032994660546693867,4076.803832121785
926.09754141868052,2.4018417891711938,0.3890961070256011,0.012478113961869614,69359.997041350201
957.69094971040499,2.1246049927893158,0.39273687683832265,0.0013285602476514238,601483.90355963376
922.5178983041917,2.5600785758299911,0.13483449670080402,0.0018202065265021899,174947.78459097515
938.96430388285114,1.9998234138034918,0.27972333731634008,0.011689276295154472,44934.696018682014
1005.252066438162,2.7875998865963907,0.39996673081293294,0.0089770512687138357,124852.02064097804
730.75121169607917,0.33711433364324311,0.32068804123017186,0.0030450366484463297,25944.004064764929
1032.9427920724559,2.7787105202265652,0.27265011922498705,0.016834111837781232,46487.378749070122
783.11493514202778,2.1085590459732693,0.3884434375162944,0.0057617022981376531,111323.85771250645
851.07890832516193,0.66792485622458397,0.092451816242697687,0.012704877778506068,4136.5891589501844
783.44734958895924,1.4738732686865423,0.3825344383878474,0.0074741302378524216,59098.959686337388
777.97027937353846,1.4927874478894234,0.36834602645668701,0.016926759982071334,25272.20489183332
887.54597461342405,2.1432813972288027,0.17269143858993988,0.0011816902276309946,277995.14830413467
1172.747644428573,0.96227033320194821,0.3072641538914096,0.013846478029876243,25042.301646995558
958.57638454904873,0.57576622476610706,0.099600716323086605,0.003151764458281814,17441.411096378459
1232.0079174297807,2.7541110262752153,0.2188883295521355,0.017566791751571834,42279.037981533547
971.10931246309497,1.3719812168173806,0.091743185058092203,0.010728918627420068,11392.896357380607
1048.5101887226444,1.6550753439451995,0.27253130747435056,0.0011769580537779817,401833.22104048252
706.27841987480645,2.5010708848387178,0.25611701883931515,0.0029768526803468968,151978.80757938127
1190.9811690196282,0.84693653568441352,0.2302113679284041,0.0088244945263642599,26314.352634599301
1119.3244486747351,2.2751469554877408,0.28524637409057008,0.0034920422132933308,208020.47856238976
813.9302361621094,1.9661077128983095,0.34866921342376545,0.01505902898021866,37051.954489747797
1143.2873641382605,0.34019919752731553,0.36748473223925288,0.013355416988486093,10702.137746966624
1083.6001367888061,2.0756855749258114,0.10121131056761547,0.01674903248130339,13591.57988566269
803.88723765390944,2.0172818121137666,0.12243726582410715,0.0015887858669810756,124971.20622547735
779.15441250762933,2.5897866128420768,0.22272458122299091,0.0065621431539491645,68487.287632846113
1045.8246616746906,2.7147682806861146,0.2795536013485555,0.008800146326282586,90191.756070734686
720.01960807364833,1.8176466435294498,0.024792958666543144,0.0040011352039276216,8109.5902576013386
880.33309332840008,2.0580959516215649,0.23616747378974381,0.0014472857607711676,295650.37982747756
1238.9573733778407,0.71543627511892138,0.3522209649938069,0.0011850483479184438,263455.00570117688
1089.9824519050162,0.58586143521826162,0.37030944792158893,0.0010697608980945192,221051.00327827816
985.97072697628164,1.7926754967612484,0.23344595536352963,0.00219378390847551,188086.75368488443
881.17253116773179,0.84566785150192714,0.38731028902857878,0.003568262894068456,80884.063579803624
1173.7645584733241,1.8794740095117171,0.29629471600722718,0.0048028813462190727,136094.12109692933
1185.2954484231632,0.67438516764691714,0.38176053913343894,0.011609098484931435,26286.161170327985
972.82097756165513,1.9177925721392997,0.36834728552665008,0.0052793227008321453,130170.87486645982
753.6223840149994,2.9510532069286879,0.079521455696749288,0.0067685639005168547,26128.749024284425
944.93375163791507,2.5002524654570495,0.19061289442119367,0.003991927691095379,112811.87978517076
1156.3607285332951,2.7074006977753986,0.28768029623907554,0.0040311280460583335,223423.77960668094
774.52734165244897,1.6813060815084546,0.13333076452440257,0.0022671064011309441,76584.697895378209
1135.0662645047285,1.4706983965074898,0.25230466931722528,0.010399781370420292,40499.150489031264
1286.4564825367811,2.2958551890600885,0.25366688962883638,0.0027780223227328884,269691.73910457618
952.41070639387078,1.11226952498562,0.031689173056134001,0.014621412941510219,2295.9153437648997
1248.7918477663652,1.753360535549896,0.19824099054888539,0.0021408138487156595,202756.9902086964
1160.2101131185168,2.7420589146866519,0.21693881698001771,0.0090703294652194587,76090.008648296091
905.67697067590109,0.64270321581769463,0.19174181899222537,0.010608281656137815,10520.965555573344
1041.2744145045554,2.9183638687417743,0.38879587259133669,0.0030915985960286948,382158.19903908606
817.25131659894919,1.667044374736435,0.11852877110062396,0.0033206544815074326,48629.844620975156
891.23166453253282,1.3210608604915641,0.2328321879938485,0.0015664544734234522,175000.25276404011
1200.9661813449761,0.86356939997671844,0.21697787985897932,0.0024820915653075018,90662.08146327133
1172.774118120951,1.3872659177973352,0.39036267780117917,0.0018833571734856276,337217.17639942822
1213.6382523090444,2.0094373040094968,0.2338161205782133,0.0013149985622958058,433623.57867733907
1192.7024523793116,2.7331475348872942,0.050692719127993544,0.010613101609333526,15570.352784792041
1107.3088506053775,1.2703890085253726,0.26091436676349261,0.001013448375095408,362161.15074770059
1033.4863360819236,0.42288423673341802,0.36051917908309539,0.009700613903565183,16242.594043789488
774.31061992654566,2.1591230402002637,0.13295363149985728,0.0093516736270103356,23768.592788327795
1267.4520152752457,0.40032855098758036,0.33871792903117776,0.0041996782704830492,40923.26303103043
1015.2724100448606,0.90613019780622805,0.31450630116893319,0.011225004156370287,25776.030023954187
922.61319211188481,2.747294849563068,0.13256264383598373,0.0011948615362598431,281208.54167804908
979.28184338655319,2.2800037140063396,0.19758897922690041,0.0052571048205101948,83918.814113959452
1279.4410077671778,1.0341184483984229,0.10620668001433382,0.0059346916429033987,23677.956956269543
1175.5502452909507,2.1593236995729419,0.31337497913421475,0.0024041825273121548,330868.80988928641
803.01834204753345,2.8065737195315057,0.37658222084102966,0.00704394788556116,120488.49995787747
1062.1651461077176,2.7961452063700181,0.16736564493139422,0.0045539552257352024,109151.40400755063
1207.4047804388729,0.27418280419015134,0.31834375055985104,0.0030156861271075533,34946.468536197084
755.19476437533149,1.619865796369016,0.24377964936172836,0.0043498709046133777,68558.14932750944
1248.5237449918054,0.58273777217542366,0.21245888877275113,0.0046255622058050776,33417.992367556195
1114.1830764199058,2.4708131580364046,0.30748217168075165,0.0024730995152242208,342274.70943828422
1274.4691860863509,1.3357402495436284,0.2932385655410879,0.0020357328755270842,245217.60613206236
1053.4880413015874,2.802380218151526,0.22425466828547347,0.010150200749061367,65226.418025243627
792.82162152025489,0.68836154715268749,0.31866250839424093,0.0067410619149278362,25798.517013698089
712.01055214435962,1.3194004531670191,0.074960127940900859,0.0019153761858689187,36765.399933336084
1018.5220227076279,2.7552811228997292,0.14871211870820839,0.0084825873013658522,49198.783412443379
755.35390693128147,1.2515952189203374,0.24669232104305627,0.015567745015279768,14981.120484409003
1086.9883789187829,1.8945061319270176,0.27642428545736675,0.0075768984692894054,75128.660247520413
1154.1986162304524,0.16756727053635401,0.1376252266105247,0.011675864643929022,2279.7054649123043
1091.0634769405187,1.8943214810709279,0.072836679695716722,0.0077745901051109447,19363.164763054225
933.94579397352902,0.60638096958580845,0.13009595976122301,0.0083594139297826827,8813.638074401375
1163.4416214150974,1.1129106371952462,0.19580776563235469,0.01026979791628751,24687.26072001295
973.16913239000269,0.15609079769926656,0.36071943006105117,0.001914922360832458,28614.356980881752
1163.6517199660757,1.2703338408269285,0.27953630113734423,0.0010600646693256631,389804.40027389472
789.86610867532295,1.9940507524984161,0.21743346786063858,0.0010206630294898691,335531.80712433794
868.77220926724488,1.4655008262798463,0.39036457976300676,0.010419502924181007,47699.67184766959
774.69579900102246,0.92290752066803039,0.13031292690238627,0.0048610658796718088,19166.613197063765
1204.5709441164986,0.38096042094538207,0.29379200945410716,0.0028314983198923457,47614.136489095414
1266.1972964989084,0.11522522471425051,0.38059258991857847,0.0027692846599608979,20051.260261105763
1060.5241402851116,2.1002061662295617,0.32933274854060735,0.0017284930471503075,424374.97851347493
949.57839245283685,0.97428977961622576,0.20573609211095059,0.0014719439958572997,129311.80398031177
1154.9689847750556,1.2671338342430163,0.32497164614174778,0.006223359604425948,76421.117328332606
1124.993587478644,0.61070472384643615,0.35458172410631461,0.012543805043702918,19420.856446072688
909.63976920860159,0.35168751504592144,0.33373967898362444,0.0065957627750495955,16187.105862495664
1237.0141113631867,0.66384806831355447,0.26326929651057351,0.001539795497498563,140404.33514905433
944.57289515214177,1.081964847635204,0.17212365170831881,0.0026847641311182066,65521.381317688072
719.36503066150226,0.83966806421445572,0.092006601390811391,0.0014637372240820013,37967.57235066143
867.99321701524468,0.85321967508212193,0.040177773387379608,0.0012348436829287776,24096.339505072669
930.68433854469401,2.0205215080841494,0.32015173251924761,0.0016978098312455303,354595.07211633708
963.05953451826281,0.96974059596588114,0.29167237546517466,0.002485432369818769,109597.85651466083
948.26100369776634,0.86888167143938644,0.029044468317181035,0.0015493739544465391,15445.277191295505
1136.5139051876188,2.483300041250919,0.34042974846608626,0.0026555319560759459,361809.46286633908
1147.6161549144479,0.38071723436541494,0.062159088626825634,0.012597075160404588,2155.9272794079352
1215.7974274860853,2.1521775054485759,0.078993626977723511,0.0026792183233688757,77147.748866221213
998.72773635433884,1.4290002521453147,0.023037274369235975,0.0011175100891273552,29421.110322327571
1210.4692962730926,2.6547290074030871,0.15784305907150714,0.0024168737397490124,209867.6499515984
1176.9784926484074,1.5724390184013921,0.1573011119517653,0.0017582253625236231,165576.8403667282


==> anc/competitors/data/v2/rydberg_series__s42.csv <==
x0,x1,y
2.5479120971119267,6.4154191315399327,0.14232730763055246
1.8777568795041046,11.347535164124434,0.30260068833261833
2.7171958398227649,10.250352283452127,0.13814081620749571
2.3947360581187276,4.884707287968884,0.14531375716191106
1.1883546957752991,11.976277262700584,0.76916110266172166
2.9512447032735118,11.033600194461961,0.11693844177606218
2.5222794039807059,6.2712675029123117,0.14453989483609406
2.5721286105539076,10.695172637287506,0.15622375282180517
1.2562272653510917,4.8513562549710629,0.64852653940576754
1.9007718757911343,11.992837843793909,0.29600420817444079
1.7415960484651625,9.3254778888522942,0.34905506334292757
2.8535299776972036,9.2010001244703759,0.12176504355762867
2.2877302401613289,4.723525815873062,0.16043572480529436
2.6455232265416599,11.176267191173002,0.14795891199529884
1.8868283976546623,4.2319960256357554,0.24688414456653726
1.4544774435695538,5.9266244643291763,0.48732097198105717
2.1091695740316698,5.14417500133308,0.20513980784261054
1.1276345122083506,10.214143525537748,0.8522052436620472
2.6552623439851644,5.585633817703183,0.12043256958539197
2.2633287982441299,11.285105817047082,0.20553286032344525
2.5161754801707477,9.2501523146199212,0.16044994368836338
1.7090519362597367,4.2893016839575697,0.31594881408869635
2.9413960487898065,4.0434386730296037,0.059696988556102254
2.7862422426443954,4.4132633361151914,0.084985543143883124
2.556766994147524,8.8474014211818215,0.15379808572365786
1.3892774157039351,10.411854486875322,0.55824746702148031
1.9334420074540684,5.9084225650191078,0.26203275175498264
1.0876075315744576,10.795270743384584,0.91797633713885163
1.3085789841350957,4.4578555212260831,0.58542724303975935
2.3660979064849093,10.407710829133411,0.18582080818653152
2.4895243118156341,11.422363441378243,0.16859221347098705
2.9350194648684198,10.176867192835044,0.11675379800804069
1.6516507162763039,9.5849662718290976,0.39019287639081779
1.7409194120697378,10.703841749243065,0.35237584626330348
1.9391116225516158,4.3212103963765314,0.23299501152104748
1.3789427181685714,5.6142568857524431,0.54211468363779036
1.2598430106709433,4.9993894344451446,0.64726159424064855
1.9514098524518675,8.0362479215438931,0.27109135357057662
1.4538186981017682,9.961505026630757,0.50796748249253365
2.3396279893650207,9.0400947566111896,0.18698371507914596
1.8743038377446615,10.80904879809548,0.30287812722449114
2.6653563921156751,5.241703939528727,0.11449079674114586
2.4005302040044985,9.8769687354812916,0.17912227328564675
1.6247332827640821,5.5443319269512328,0.37988151172044543
2.6645196027904019,6.166070010542402,0.12566142206956407
2.6095287149936039,9.6792375782504312,0.14938602871867868
1.7749567580603489,11.841638279189453,0.34037867427853308
1.5766562078604882,8.8923488478165567,0.42742556469263626
2.3649910079499508,4.4360025199303648,0.140384431006504
1.2795049672186196,8.9304717594202625,0.65631894614353514
1.3998164049502166,4.3388044126413368,0.50156782236629149
1.014724539502011,11.073165690934538,1.0564474304756231
2.5738487550042768,9.6766262808049657,0.15387702650605811
2.3297017131840643,5.3850227713800258,0.16428888243139814
2.4103307572526704,4.7337680465935845,0.13986781875928994
2.5614580620439358,5.4682658310425518,0.13051181056560096
1.9178315510766799,11.840217436433541,0.29042855753400287
2.1374823919057873,7.6684851396679186,0.22145051800437793
1.2795939962553149,10.272647586731264,0.65958520412566601
1.2290601470719469,9.0912667368622149,0.71293421627948417
2.3368059235809433,8.5793051996690988,0.18598741196307356
1.942192412286265,5.1610420373203976,0.24963424730262551
2.1304722129623777,11.56819562846476,0.23349049796501678
2.5299977148320512,6.4107410601177435,0.14468990333424211
2.2694366400011816,8.6241377264603365,0.19824610596437156
2.1071588013159914,9.5982075567125289,0.23515783599518894
2.1184143214908273,9.1938652419624702,0.23146898353007694
1.6079001961252244,11.524755277564147,0.41605576557961066
1.0616356691358788,5.187511919360464,0.93255485741504429
1.8734347784647247,8.0668219075755374,0.29569934295579742
1.4291693456390584,7.2322751259261278,0.51610750848195652
1.8170572874492723,7.793349835860945,0.31419167908995499
2.7068061465363322,4.9537402095819569,0.1050209490555746
1.4678789717306815,5.0727568789821227,0.46649668663128235
1.116605483378132,6.224604366250059,0.85153409439419281
1.5627677840439931,6.4376368300866504,0.42270724103880469
1.5871875155333672,7.4232257094507998,0.41555417732213784
2.3238330294537901,8.8879003762930253,0.18925363158922254
2.1140643046825565,9.077032939346104,0.23213975746349694
2.567796418212827,7.2944871726845619,0.14575739441703836
2.3286270806547753,7.2702648754295769,0.18155084975258318
1.812773722880141,5.7410282135756958,0.30054207443127789
2.6280407693320695,8.706449987272066,0.14436175705024226
1.3339458398154078,6.5363272905379031,0.59081926770248416
1.045424146267721,4.2884786742189096,0.9440922101153848
1.1800957215512835,7.3472003532548831,0.76739868232070962
2.4447187011929006,7.7930614007213626,0.16548463120102028
1.9237544605027748,5.8047429456336879,0.26386317433878315
1.3225435580672036,8.5796634649769246,0.61226925657605125
2.0020895502067271,8.5261752034553666,0.25858752905034443
1.3046242054263368,9.6160174488829711,0.63265546758084601
2.3926407501554721,9.1835878576096803,0.17861762463177561
1.8923125511480614,9.2194644521682534,0.29344601201082021
1.762042452192965,6.5297132145923449,0.32759587978953397
1.6030241782957531,10.299457775887632,0.41655895563298279
2.2605651862377769,8.3931550687974354,0.19909817291517307
1.7236252211067808,7.4513455614391209,0.34949263878288334
1.175299838632202,9.0080998475284559,0.78064344898016136
1.2360118042410306,6.8852586756020342,0.6949209381134146
2.9237953290990291,8.1019139568540659,0.11161330578659927
2.8171613814152141,9.8936455078577623,0.12701679254599527
2.3994142676214993,11.091223093789662,0.18162678919819
1.5317399229190392,11.368457578361532,0.45907118953996034
2.9383527546954475,8.0290634014647928,0.11004028934928933
2.5575018079315894,8.1622009179245527,0.15124993996632621
2.4337803783179912,10.398963286110693,0.17505682174351395
1.8987230042875773,6.5156055339536101,0.27844673251339858
1.544483123690318,10.699058898760548,0.45029221279118159
1.1927819243069986,7.9531331721393874,0.75371029392848565
2.8052047930876833,4.9268537946821471,0.094212126611453409
1.9115525796672221,4.5764731765835496,0.24783870271852074
1.4047267295904606,10.735945688315706,0.54641604635222274
1.611913248301305,4.4445433352550232,0.36667177423490088
2.1584391378837919,6.2448914890692473,0.20733618848096397
1.3535455658784634,6.6730403240123666,0.57413577722131048
2.7132285681847508,5.3839555615327503,0.1111717502427983
2.5170390596704202,6.5111469584159138,0.14727601144228811
2.4389259119018734,9.9415405338006853,0.1733211984731213
1.8641860795502074,4.1174627484805661,0.25095981270862872
2.2546176814048864,10.617387396165491,0.20607334621562234
2.1681959378254714,10.852384188596465,0.22403652024864804
2.2996932031096398,6.9780925855323854,0.18489918811372008
1.1688886422797782,5.2289031924850784,0.76277568847461585
1.8316148043412193,8.8067232635606469,0.31284872582699008
1.083228347723785,4.9573804469191547,0.89026535439744581
1.9879816384890379,6.9193548886260201,0.25466333019606652
1.6597224246655706,11.667433447207779,0.39017305394779805
1.2890483777320938,11.963715780669098,0.65252452924300275
1.2068059354451033,10.176839130836685,0.7426451174069576
2.1752891443554239,6.4876920793661297,0.2057684993800715
1.3411859370737722,9.50132039332874,0.59770614167295277
2.8502402367535944,9.6432509238721025,0.12323749749212788
2.1621222794007897,7.102733561309198,0.21291900513706266
1.6937396090696741,9.1271090766892762,0.36922738281570755
2.1818309829628335,4.0858211598054099,0.16473098686531157
1.045607742059395,5.6724612688179317,0.96929546437255842
2.9171184264828907,8.2007064237380902,0.11260164869727769
1.9646068738858005,5.310010434066367,0.24531450412011049
2.5654704545005727,5.3272549430122691,0.12802135216139596
1.1654599998448771,10.690434324401902,0.79803018054829455
1.9733166616763207,11.913064021468845,0.27398735720494777
1.9814139887090418,8.4477554242275872,0.26404738393242594
2.8756529099499657,10.712557847053708,0.12309890476933635
2.1434561047521505,11.92257331461018,0.23105140237233074
1.9469788021139076,5.1327671085501976,0.24775113225245071
1.5339513261837872,7.5859649060348087,0.44714929848751966
1.6631379946851044,7.1405817267353591,0.37508267222543085
2.0413448049430754,4.6403942691694802,0.21230889274352774
1.8778229206100934,10.042641382357957,0.30022105831840495
1.0432241597606609,7.4702322185807439,0.988320741520893
2.6525838483887156,7.7546154735232102,0.13766542176601826
2.7923215436795337,5.2053837905059215,0.10020841358319167
1.2804981779972215,5.447413217846945,0.63206678127231419
2.108072287078099,11.25682897724972,0.23819427882933572
1.2171514822708871,4.3571927117942311,0.68270480201060824
2.3444801860796236,5.86281827954965,0.16766346040012553
1.5624675676780166,6.3364746425162268,0.4220279332215951
2.3188452693838038,7.9215803392126913,0.18653379193762476
2.4539892285737652,8.6915613841183674,0.16764199899113588
2.5372949838353138,7.9463198068053327,0.15302509433780084
1.2154818919117931,4.6729226764550562,0.69228487521740578
2.8320236902752161,5.9493396324457084,0.10578354223710354
1.4604279817897616,10.748707078100329,0.5048403230382994
1.0748251123523596,9.1007096038276725,0.93633369056535665
2.1097049387829667,9.1931924010741959,0.23348952532915832
1.7418445677248775,9.3616260428108404,0.34904909537608764
2.6595794862648265,10.103224152316233,0.14434190154789567
2.6165029441286034,4.4648678537715787,0.10520878459622973
1.6342777856454307,6.9328670794608991,0.38790510338171075
2.9057987901394897,8.3162194820934303,0.11405797893106497
1.5818356762802372,6.7076518663786082,0.41403168524199746
2.0301142584634291,10.755830986297493,0.25669161141632169
1.5119301811352055,7.8605800686983516,0.46213755722493877
2.8720871400979266,10.149020715675032,0.12233746349108476
1.3292156351640363,10.816124135049353,0.61151455751519312
1.089821238784658,8.0383318632279845,0.90664833908053855
1.8701941200060759,11.276417950970799,0.30501421626766995
2.9847511281116743,8.6969915242958447,0.10863415600293688
2.7833545325098279,10.802194390669774,0.13220087356885551
2.4972160389138987,6.7247263647321942,0.15165343248506394
2.7815849817570495,7.9905356682518818,0.12460102870589321
2.7868932793957262,8.2512883280366225,0.12513017416998679
2.0377167207728979,4.8398377271685646,0.21735935227373115
1.631858103661586,7.1884200536123251,0.39071797409259335
2.544024864221976,11.338701380413408,0.16096517226142643
2.3233225263355219,9.0466579229179391,0.18982603568628859
1.7473154577474201,5.4200526594957399,0.32196342755995072
1.1889333361230305,6.7108450848768397,0.75169483028576689
2.493579222698052,5.5328240773015986,0.14058961163235742
1.5249210318457294,4.1985850543885803,0.40951987983311822
2.8736263010675582,11.419683668032214,0.12443327048168125
1.4819411500113695,7.5856586260549719,0.48044634055886981
1.2455158648229721,6.4602805793662892,0.68085963859940712
2.6622253442498121,8.7878175324618937,0.14057566028038418
1.3065686332489881,4.0585156503441251,0.57600246097665797
1.3585366163154782,6.2241768528065107,0.56606293949675002
2.1987655830416868,9.6242677255911406,0.21506419678738628
2.7491240816749292,9.0701581845541028,0.13181579663081636
1.3928693314291465,11.854447580340285,0.55763287306718734
1.6206473458001895,8.9628616772643532,0.4040107652008017
2.5548096764823551,7.8200469890218622,0.15013116447436187
2.9436528521219349,10.09146050547206,0.11582786825795974
2.0014823724046846,11.226622975712424,0.26514012195560649
1.2877950051025016,9.7655675737468126,0.64997155957957153
1.0278725754164031,11.705689788395038,1.0303065250024521
1.4593120599977105,10.256041365905418,0.5046931143813973
1.2636444355730421,10.934411506095412,0.67782497154847487
2.3553173472257152,4.9128325694690975,0.15229510444508446
1.2436650092570622,9.8593080239503017,0.69796542132791906
2.0126598632412662,7.520709596218949,0.25141575792986942
2.3885248712857727,8.4248304192902026,0.17683020228477911
2.1622332184418047,9.232819275858855,0.22177093657937041
1.3995513033201152,11.758520933644554,0.55211864610288885
2.6082490523645254,11.876624651452996,0.1534761112423485
2.4308142592316031,6.3058259639032421,0.15806531701281282
2.4779680078310835,9.8700279795033303,0.16739420964648616
1.2621155031146265,9.9998683034821489,0.6776953665341453
1.2475076073006892,6.7719428905043904,0.6809671307858397
2.8551251020130151,4.9909581989137681,0.090533373722121599
1.7951563876498813,4.3275756822857581,0.28183412398146185
1.6018973835618795,10.218745020233428,0.41699573323894912
1.9771680907030666,7.9175979345352472,0.26312126866428237
2.3257284255271649,11.884321355959409,0.19504257337528849
2.9112465140939401,7.7197876495492244,0.11102653992317765
1.57289245376411,11.823335832590722,0.43556573718787739
2.8496168586240542,7.292608017552479,0.11446603200842835
1.0497189827725126,10.34945720447978,0.98530246579769254
2.1103960846536491,4.6785541784946565,0.19619129713478101
2.2679502233621704,8.4436936811021113,0.19788825774950383
1.2117948075015066,10.416478295885794,0.73693758898525163
1.2806791941278253,11.397613337759109,0.66040107513797175
1.8382286386326077,10.580664724939453,0.31484516617078234
2.9324638242863634,4.2957658176093938,0.068121486568090181
2.1920851064687454,6.9816187304538735,0.20578678886369764
2.8660464432004225,4.3895877785108102,0.07661650310602558
2.6087218312259415,4.874258328916464,0.11502166612773035
1.934763203110583,9.4024450293398729,0.28064758711903398
2.5695268985043747,9.7060655704935854,0.15450549673446817
1.0356735679539755,10.18976546201301,1.0121644272333057
1.2182879935314699,10.923652384445303,0.72991266287114864
2.6588572297654727,9.9154517478120781,0.14401527719712559
2.5936341766503235,10.406972736853056,0.1529468805195317
1.4652814839328674,4.391709678586234,0.45405629396649766
2.061539181198107,5.8762812035303886,0.22635221112341511
2.2120316414000216,8.9751821870019661,0.21057577390695381
2.7354779075520224,10.865002436998585,0.13730929619326226
2.2062143146774513,4.036000999517273,0.15803304523735393
1.8251431385473607,8.1170347369307976,0.31266604404039278
1.7483680868143654,9.4182991949151784,0.34650616036757548
1.8517641727470198,4.2368583130289057,0.25880458385590382
2.3038620511599484,7.2108444604271034,0.18558006706581023
2.7349812635046495,11.165079051069576,0.13785534489725512
1.9077937641525995,9.3729024708468707,0.28891335846737048
1.4956791259027162,5.9012669068847785,0.45887622425572339
1.4733247259951623,10.8222490370553,0.49600387450316691
2.4920285604868928,6.7842513872761145,0.15281037418689547
2.633137526847821,10.826757369152475,0.14886075345056116
1.2105561597082499,6.3915492089512442,0.72172436057273759
1.1331177139103563,8.7225620070651928,0.83997236550399179
2.1888673275129036,7.1755205419826726,0.20765839208487941
1.2923464883853966,6.1986004060405362,0.62827264620528933
2.6493283809126824,11.092460497374955,0.14737578090183201
1.6206693478481489,5.5007494555159306,0.38140052029396782
1.2877438659422853,4.6784927298861048,0.61140899901764811
2.8419409449749002,6.7354155083652829,0.1116428044607793
1.3310634454705563,9.7411131811325404,0.60760802982511264
1.5694401646758711,10.459452847810255,0.43533863576826587
1.3072267903841173,11.98994696053412,0.63432440419147462
1.2309801273307099,6.3708964560893193,0.69691580590056179
1.0422960326728801,7.2635356090502574,0.98898195629704377
1.1107908183285202,5.0945702242370103,0.84681646990851522
1.3492829418717054,8.5989754369842686,0.58772449732264687
1.1067638652543508,11.980640298103339,0.88792142247211181
2.1822876322219424,9.6070480809652672,0.21846129180312596
2.3614290535990126,8.7617027233069749,0.18243384948558436
1.7872609136640565,7.138952743374352,0.32189933014533423
1.6359821939040988,11.322390082284439,0.40131598766463783
2.0090524740444602,7.9753327690427955,0.25453729453145968
2.7500098844692173,5.074935306504492,0.10246308501763778
2.702263253644412,6.9230277055930678,0.12733979894057498
1.0869501240255839,4.5373333507821352,0.87522669552870236
1.3629968191930482,5.6158323015102525,0.55571206926558669
1.473489742208792,4.1413502479992976,0.4412949652715612
1.4987751516644237,7.6262393320013073,0.46949085977159727
2.1424653034855456,9.0763221196143782,0.22567321691387479
1.8325248514063845,6.7463396990312621,0.30256526575646281
1.098508239855188,7.3630541720422169,0.88884116178219674
1.7472282769191432,11.673674182756606,0.35129154156885301
2.0475058974352747,10.015704972599323,0.25073580398190459
1.2033438058074319,8.3268530955596098,0.74175628871519661
2.6669171075771194,6.2763270008946019,0.12638855757912959
1.1039237329302085,11.175974390183962,0.89139533412928229
2.8496837380361244,5.8807769350452759,0.10336662509225765
1.198226283159751,6.6027418441334165,0.73889986047708101
2.6871499031955057,11.272518515383588,0.14328969996413785
2.8053062878552342,8.236336442280578,0.12322357511306541
2.9591413611731854,9.9385435953438126,0.11417202431801526
2.6040517605471871,8.7259583533101299,0.14736628228891169
2.558955081542658,9.2275136720759612,0.15464204641293205
2.2849665519910953,6.3950663321186045,0.18328653544770149
2.5579927091562578,5.9309764930133033,0.13646611522989738
1.2691044168262942,6.5799387773493221,0.65576417396243003
2.0721360718952746,5.2435325126673797,0.21558905673460571
2.0284457403808291,10.994514922326459,0.2575369247835787
2.7151442882451153,6.2659754660009126,0.12086593931963131
1.9255987311870317,8.4919151553150769,0.28064004916031265
1.770178992200707,10.335795401130992,0.33981522089818778
2.27912654247422,10.270592875005708,0.20078867399589914
1.5329266350016921,7.5070900686735431,0.44737011205096372
1.2795368219079137,7.8100584686938053,0.65205600807507114
1.9557545480474916,11.957613991480198,0.27912703769444625
1.83377873718977,9.3967798158321933,0.31379800603337865
1.4651398810577474,10.517107544943062,0.5011146447291569
1.735023620230256,11.220431753753855,0.35570126710538419
1.7327848996524948,10.300718689834714,0.35501806960042731
1.6549911288250909,5.4814347596285407,0.36400124424296754
1.7589281594538579,8.4973658699005767,0.33938408201736625
2.3714866909118908,4.815153258516359,0.14774501944087154
1.5937529491425706,9.2233770125119872,0.41898636441533482
2.8977158534306806,11.642795425502488,0.12255299915249207
2.8326960390763558,8.1018565144008896,0.11999966226851887
1.9618208566001571,7.4637799429421374,0.26533630610071712
1.6567224100093776,4.2867420113453054,0.33997821708024017
2.0708695796600063,11.678196178633762,0.24775666200394952
2.6971209775472493,4.8240214730412703,0.1036616926428794
2.3051746811202039,4.3286327464387755,0.14789535470366003
2.6087836558941548,5.9685328920395078,0.13039280158183419
2.0654445521314804,4.5242434713470594,0.20355204850055955
2.2658352585352413,7.6409427392940987,0.19488376444428571
1.5763112283649234,8.1287024100568992,0.4248897043515758
2.4697863246205816,6.5005595922286714,0.15388062335839042
1.4048091862514367,4.4076838605990885,0.49940251997345503
2.3895962576369962,4.8928029459938136,0.14628955236519078
2.7214381366517881,7.0760350239194247,0.12620942473471816
1.2642056746030879,4.484227606612289,0.63183573606303189
2.2287594810838396,9.5855178048793075,0.20890205529294698
1.1901914964598692,5.6561643321984958,0.74012393332713966
2.451431256542854,6.416572550269108,0.15589978257215281
1.1689864376470405,7.1530062174247799,0.78132339027345432
2.8718796454012523,7.3328770645531831,0.11260559648163236
1.2748158600756043,4.0132856613984043,0.60690302908458815
2.9177604918181608,4.8965629679895804,0.083103342241898692
2.6017683521701933,10.902116509927025,0.1528279444792342
2.1873640089327084,4.0098645000952651,0.16105353925690885
2.565248209259094,8.0653388465029998,0.14984066787449415
2.590229677966172,7.9160160520576648,0.14599838156397862
2.8920541256346608,6.6647532880851026,0.10646102643258114
1.5067667076783744,7.4506161611715971,0.4634246755960657
2.1801517907166184,10.244649100212674,0.22034628248102045
1.1900983951288024,10.729629649719651,0.76500593921433546
2.2323314000482428,6.0827883473220004,0.1904867010540067
1.3425826081855776,6.5799235277418386,0.58325212535343496
2.1299012229448837,5.9398628242266618,0.21072511815170492
2.1448610280676994,7.8389072044085211,0.22060367334691883
1.9319703059624547,9.4660668612705035,0.28166173395771232
2.0452635510262454,5.8260230037073644,0.22992619360562042
2.5278467800131761,6.6458859364389333,0.14683714178991286
2.5984894330241333,11.443076940713205,0.15408920755705882
1.9843064311508583,4.3885543187756646,0.22164598239541253
2.1991868830452246,7.6861568419165298,0.20825154264445567
2.8624724713802037,9.6924643327742217,0.12220536830855099
1.2394671770022456,5.2036320924597925,0.67355014792702994
1.234207131800221,4.3789921600438548,0.6629543337853403
1.1754180238215368,5.105642973108246,0.75191971253013357
2.3157265700810559,11.350585548245462,0.19605063398286601
1.8372166015807589,4.0740782545689873,0.25891005614776574
2.5486428322836865,5.5065757984908146,0.13270616197340585
2.3424628266171852,4.2502681032131564,0.13919638527360143
1.6672755166564763,4.8850357404976261,0.34866197799998172
2.7967330947230717,8.9611942930263702,0.1265897943240111
2.5250642941413046,5.9331112699126862,0.14088962962425605
1.5410698818203514,8.5536964034454144,0.44692152998303075
1.728384035544108,8.7215630621290092,0.35279808788998174
1.6288799604085258,10.795482664718232,0.40404232858314176
1.3152232972499993,4.0379311432949914,0.56689240627550508
1.2955667450843833,10.826955674738933,0.64420414299141104
2.8722549267514879,8.952952691415792,0.1192862193936836
1.8758080743975065,5.3019478888396607,0.2727424179474337
1.7666396455548197,10.183499105082273,0.3409099266554349
2.4593714173547561,10.843932334324686,0.17203809252491434
2.1059861305057996,6.0341078700332584,0.21721200969102203
2.8722799736769247,11.350349447221447,0.12445475310205507
2.5606029878187844,7.6356594423892625,0.14849468648355521
1.9587391282490807,8.8273956346665727,0.27184784009484714
1.7527189469616524,11.877196268941148,0.34931719539017098
2.9732630898486443,6.8922886291135947,0.10099793806788376
2.4355204720072869,10.505274766560902,0.17499655693317362
2.902389320007682,6.5471929426276771,0.10463374219198532
1.2369571544340827,10.393708177931927,0.7068092763776358
2.7010673583815654,8.805871350901139,0.13621428341963307
2.2741477679824151,5.7308455618032115,0.1787122173555141
1.2438433566702252,7.3122087503138911,0.68853056970471016
2.1765159999384416,6.5410850749084934,0.20593097068095947
2.3721927302108976,4.624867144642911,0.14365547411546351
1.0246053717772057,4.2386781607975799,0.98388640636292568
1.9086359236834931,6.7718292432574474,0.27721260603877829
2.6507990223926425,4.1522731825398926,0.09249199138227697
1.5907180506881797,5.3239020606542002,0.39482788367442195
1.9170961635971022,9.8014665668069512,0.28706356489504747
1.8846282541357864,9.6647298854687023,0.29711112227764991


==> anc/competitors/data/v2/rydberg_series__s42_holdout.csv <==
x0,x1,y
1.7148169636509523,4.4811877575595336,0.31842483662382542
1.7444173176805426,9.6886028124370824,0.34881398486375648
2.1520073246839067,11.319860011861532,0.22831395049452741
2.4941837845679391,6.1293819284597371,0.14714019344618814
1.3692147026349319,5.8369984345279118,0.55294713412746177
2.1692112923816089,8.0909236541736149,0.21637500415793195
2.0695446893569063,6.085164047699064,0.22650271986247639
2.2049843371332489,8.9025426323233852,0.21178800746216894
1.5283273191857307,9.1774460392432964,0.45662495492506788
1.0293295605455899,8.2712195925495564,1.0193402031778973
1.4633179415781055,10.658471394966909,0.50264931866747098
2.7787497576912239,10.219345548820726,0.13156761818734433
2.7912820857507268,6.4773057775430471,0.11465211364978792
1.1370921067933077,4.0338083249728642,0.78101063584724661
1.8080930219962998,9.2303714265704038,0.32268043711189776
2.6987346685676732,4.3072814865309184,0.091492307890243332
2.9585348495793267,8.4715533767018023,0.11004395241137184
2.1144515558175585,5.2330734047321679,0.20530583025646565
1.634236274041954,4.8102210000792187,0.36333867611643561
2.1999989392767714,8.8194393214386899,0.21254968349062076
2.7269309060907605,5.0302576864122885,0.10416883325963615
1.3357776409216395,11.522625686242879,0.60654391785045769
1.3879589093053388,4.8230623086875646,0.52228853385603091
2.0286867956969554,5.7783086651914868,0.23369345454614265
1.2012903106051032,6.4647281919004085,0.73392132124620457
2.5685783576063961,4.1869143754200682,0.10369517810859492
1.8881257710400514,7.413666885120584,0.28775317256246324
2.6242433122270095,5.343803756951667,0.12087821389909936
2.8142468139645018,4.8531335811908178,0.09193436655464586
2.3586882442744974,11.641679938245185,0.1890869910689674
1.5329651104058288,10.273698765108037,0.45641879206572944
2.01155863130146,6.2379983622941317,0.24291594971609826
1.6563970130181986,5.4474817028783038,0.36286511179232633
2.3719779858568346,9.6556626277203321,0.1832115000523899
2.4431061864268822,9.338028341784641,0.17120957443770229
2.7041287113159269,11.387246068128057,0.14156097150516189
1.8033386417447443,11.412288943326629,0.328904845161689
2.5501722871108594,9.9484771629401934,0.15759762948170916
1.4226242273905314,7.234190735402164,0.52107191182690327
1.8764614663979653,7.6547586551636915,0.29282806376654014
1.4218739393362119,4.1451235849510137,0.47876010775583588
2.6296537008740453,7.0583078902802852,0.13661943600130605
2.6055460427531094,5.1147233487913537,0.1196543889618244
2.4364921306307417,4.0538614837634395,0.11803650989363597
1.648976664893151,10.282670647716415,0.39306358903862543
2.4951352628872066,6.8054770887757972,0.15251920863872415
2.4809408754621316,8.2758873533514929,0.16221025985568943
2.6214524500869931,8.2645676246587882,0.14357222413833587
1.5610103499383925,11.448626041065541,0.4418196827712591
1.6990824006325509,11.185964798351309,0.37122770362301982
2.9014433310545567,6.0051325065517158,0.099890053202776677
1.6055176339063384,10.938843446340895,0.41640758047837256
1.5516968245611562,11.322867489962805,0.44705316616883212
1.261434851915276,6.0364913754419778,0.65930412447297437
2.338137451874196,8.5934726293663601,0.18580777056611078
1.0850245703805279,4.4721303121633786,0.87696010808143421
2.9045904414461039,6.6376535325560599,0.10512923561529421
2.9107331261190934,7.6369714935472599,0.11067081093778383
2.8590447346796659,6.2440704376831304,0.10606721046018182
1.3934571948708427,6.950311507007906,0.54225315893018866
1.1505310264832536,5.9257418445866641,0.79748334954027267
1.415199886304545,7.4456325308177256,0.52794764231949309
1.0225639410269729,4.0263261986770651,0.98145240264993228
1.7592167344027632,6.1145782300048905,0.32511965826425693
2.498847168669871,4.5088148367585221,0.12172075973696989
2.3122099556225075,11.252252598409846,0.19652387979001285
1.0739222755082138,5.2354044172295886,0.91115341397315597
2.9056752118132634,5.8667688082979312,0.098058959952159339
1.1587698857078528,9.3062833314452931,0.80431508334266155
2.4792204799907038,9.8306621916006591,0.1671233806055091
1.7007193973321744,5.6989611190171914,0.34548717115491479
2.0959807348310329,9.2967017852725498,0.23701522064834579
1.0299665277819099,8.6478586571546572,1.0194262949224666
2.7624363378224075,9.6269673791089385,0.13191808825365567
2.9780428145176652,4.8506714131087634,0.077069604878342676
2.5385941386643642,6.7365794102026531,0.14605087712269615
2.0677573108912046,6.1123253956966321,0.2272084140578568
1.691643635025661,6.5163283306327351,0.35750963732031932
1.4318494864103868,8.3828640156104814,0.51946091008503537
2.7374717043417371,7.1663502175933704,0.12502817266175664
1.4760179940062357,5.0414194977717939,0.46036571009901156
1.1326928291521527,8.5154036473829606,0.83990340496655458
2.7262887585393232,10.711109927286957,0.13803027898456102
1.0641476367763187,11.501235718414117,0.96043712816878235
1.2602083925872316,6.2821521173318944,0.66295511331937951
2.8996337323764112,4.2278884144445525,0.069102417088707457
2.2882651309223312,8.3736132712663256,0.19385959330738742
2.2041474710869529,7.0679133113116013,0.20384113604713269
2.7547313941345712,4.8351041529516889,0.097635997497806146
2.2545997409706864,11.713845867859151,0.20781329024273346
1.8587084916948142,8.1501202120575336,0.30101448600673308
2.9189106649604866,11.872793420583292,0.12097310043628233
2.0102174796824328,11.00000095674787,0.26240306986804252
2.0027886949614921,8.8540278746527541,0.25949334518331513
1.4437588851959748,5.0197290696119996,0.48274475668059208
2.0129836949994231,8.1708444490101257,0.25429226706483482
1.568705151859078,8.2190851427132952,0.42954447753079539
1.4534584207022971,6.0942281268206262,0.48974257643733587
2.3903347355823517,6.4533945854571719,0.1656538001169521
2.0257846136524469,10.049848923741461,0.25645156303228073
1.7838432376525839,7.4223711032653314,0.32482895813598833
2.2108749588171399,10.556827552249707,0.2145853554966704
1.0208342502577314,6.1859365888618507,1.0240116036403022
1.6255203310952517,4.2594627189714984,0.35470201931709344
2.663991916800728,7.4971260674431459,0.13505838073027293
2.9357469891573049,4.0266526430305669,0.059624834329160742
2.2143408147277426,4.7845449608995496,0.17580569645419705
2.2505680681927873,11.783422885335336,0.20868131530624631
2.6348385890147838,5.5727056354972895,0.12269073268114104
2.852208909276702,11.696603409526254,0.12682944181730163
2.2149885004806134,5.8300320364637885,0.19132092958613151
1.1129386107946801,7.2122130438765,0.86456458716232065
1.634995826388598,7.8978845028059208,0.39278112280731742
2.7063145027568583,9.4072990474868519,0.13738285229103106
1.5116494273052137,7.3203698301833526,0.45959880929304742
2.0756013583259634,11.560948647937151,0.24642770744089573
2.1281166733520918,10.380341020698342,0.23204237739104519
2.4709233733540641,11.096951273815424,0.17076678234115233
2.8846299090765055,6.5128533779044062,0.10597158040235864
2.2065080300918023,7.8570605733003926,0.20754789334516202
1.9511667487105815,8.5214579312867542,0.27304246939064675
1.0593616103559711,7.1877170647300357,0.95626949996365462
1.2939580984108732,8.7162321133689513,0.64074900586441119
2.6365969619103344,10.876429223884937,0.14853111660609861
2.3466771787482523,7.8893160399130489,0.1815799080804702
2.664458847272555,4.5982403390112747,0.10263859900369977
2.9016689027781091,7.8014792625215126,0.11226588621667649
1.0338115556053316,8.1117130613653252,1.0097453022613989
1.3755826695663878,6.3398043769822658,0.55244673140095213
2.7483270401389621,4.819281874034349,0.098001891195487453
2.6030244550582209,8.6206335983257212,0.14713979963027077
1.4755685003183108,5.6516299447607752,0.46948981214781565
2.4278672033728403,10.289143274465651,0.1757423454571414
1.9023963542229045,8.8385614539771353,0.28907056974724288
2.001627343650096,5.832639882906796,0.24155821159635557
1.7804806539657279,8.98675472374096,0.3324614650476358
2.4320785449484035,11.52697442879419,0.17720438403998467
2.0357993744405407,6.2228318766156479,0.2363605252137303
2.5339928389940374,11.950362154311314,0.16316100486859764
1.887026563799528,5.5193781188369586,0.27206057886843038
1.4105546673154479,11.570103158007182,0.54315456032867016
2.5208185660759308,6.1607121141706731,0.14372972905199605
1.505445519066565,10.450390005279672,0.47398994120436799
2.07055805065426,7.428248270912631,0.2359965294827005
2.6575208299729409,8.011721044537417,0.13823875127215071
2.6915745697352524,5.7167246372058491,0.11785671405548855
1.087233302225552,11.88908667055389,0.92026726100159439
2.909829371057278,9.2733538463680176,0.11680364943155458
1.256310487371693,5.2114422962495075,0.65465300145450456
2.2240733675149027,9.3002363021711894,0.20908996298470647
1.8371618085064403,11.939957603233186,0.31732642459274396
1.8859499679866323,7.1957844015953816,0.28723660337381657
2.3173880409359686,11.950729938895142,0.19659112406772636
1.2362422452634927,4.8460327406535466,0.67108082096276023
1.2726110468909129,8.8130237989577811,0.66322932985346217
2.2351854949583956,11.174708564588325,0.2107884312961365
1.7113022641666855,4.0493144258010405,0.30768471389307156
2.9421616448847687,6.0910353942088022,0.09716012259231141
1.1383425013393933,6.6720344699829441,0.82192301069228235
1.088469184253074,10.081894505237639,0.91512938250825671
1.272840699909531,7.6068781575958822,0.65815084484714059
2.0010719874920877,7.3812363621418386,0.25382139344631321
1.3658175561218548,6.0473777769464174,0.55806283963329306
2.460267856654013,11.69604084134091,0.17321574417367208
1.7244247497820735,10.761486849770389,0.35943560599663621
2.5776981718491645,7.5390314693552334,0.14579745254465679
2.9230472340053648,9.6123345809576861,0.11651842930394707
1.6888000643049645,9.0286215223354791,0.37117871901248217
1.817760495277521,4.2696022426070366,0.27181917319987331
2.3098232720940284,4.796536175697339,0.15793067530879093
1.6023991308469956,9.6900084860896065,0.41555032241394058
1.2106676063090041,10.385343329096276,0.73826861397138555
2.4538565383758444,8.8075766167757585,0.16804174065435518
1.7933404239262269,11.909084174756298,0.33336473947432138
2.3747106930996118,10.7634243700806,0.18506034962301529
2.1303735777900457,4.917662988780851,0.19634858740328742
2.9985588964207306,5.4974287317695225,0.085707682215421632
1.9835788273578094,6.1076211869476067,0.24940179112920471
1.4657008480255729,11.391804750041429,0.50218810629197508
1.8933197101327481,7.2915054460033817,0.28539280706381553
2.1136304150345797,5.2590758584455743,0.2058916559050131
1.5850453941463771,4.9437982827555267,0.39175636117323365
2.4856744724108637,10.882045036405495,0.16828523247576857
2.1867792611264267,8.733467570077309,0.21501929325350966
2.286858458602945,11.449959834543868,0.20139504217611456
1.2189402399675477,5.3070904982482947,0.6993664215540103
2.9017233108097491,6.0166351176185202,0.09998111123278372
1.8995467185464554,10.19564361084057,0.29347012621270679
1.0952840274803981,5.9896786251413454,0.88385825450886102
1.1537933725575347,7.9717742612532563,0.80678205712927054
2.6742571158939556,9.0061599405129833,0.13986646147802875
1.376909904581914,9.2352624112657882,0.56576085999602721
2.6512269881405595,6.9046192152393164,0.13305705994189376
2.66120726637803,11.136453731935902,0.14605391378492558
2.5708503425900924,6.9443123665699842,0.14323070160012644
2.2038903316596583,9.9271752637813897,0.21472187846839924
2.2084841815266443,10.782117034637366,0.21547857335409082
1.5380313674115598,9.078421207188569,0.45043155595723766
1.0834855442935245,6.7978403958142772,0.91072016284138957
2.4213098009682006,4.8335842182061564,0.14016033000757955
1.0298258534698199,11.514729148426117,1.0261037673907529
1.0426904729176114,5.7747102426470427,0.97611456687446774
2.2800482777365705,5.3605761594645518,0.17284212530153148
2.9027298531922527,5.4139300093327822,0.09276804073071708
1.4527771628597739,6.3288049281993448,0.49237871767693003
1.0142711918202467,8.6729171877432485,1.0517627569742063
2.7240957828618697,5.2007318335483221,0.10727165296101535
2.0768678136405954,10.041020177113534,0.24344436708020548
1.6578771003755945,8.4689464789236943,0.38382365221324422
1.4559106325735909,6.2404850203122368,0.48936307762977721
2.3397472278908986,10.50098280249167,0.1904383804936399
2.6216552519489396,9.4259620501695611,0.14726147353910951
2.9743947247881879,11.244039709979532,0.11531965307293129
1.5763737220438985,8.1684990242943254,0.42501607603602692
2.8815686976885857,6.8489417304364562,0.10872774696363317
1.8011683824605744,8.1787247289287066,0.3217414460307218
1.0397324532501331,7.5598911816543763,0.99556576170815669
1.3244712387765398,6.0764917871219994,0.59563783675941695
1.6319047597700522,5.325339360946753,0.37324163897210905
1.1782774671941207,7.2368505782193271,0.76920722146722031
2.0161081276048023,7.3653077432235916,0.24966311487190465
1.1411023829915088,10.200193218672744,0.83193211636759301
1.1074426543905549,7.5899545076648076,0.8754239221239547
2.2280042160912341,8.526896818343463,0.20590325749694824
1.1242119353537787,5.9342298802235236,0.83682962754785017
2.5801727708618047,6.6220474486146719,0.13976548680624226
1.0112442092633966,4.5034563624055064,1.0186504247015424
1.0746739248518322,7.3285102636723813,0.92942039466708215
1.9269348728711488,8.7837118658851168,0.28122382627130155
2.7708991265434535,7.7345161302062149,0.1245404367760501
1.2733114663804359,8.7137253229499319,0.66216060425645396
1.1243687007764991,11.576978068780129,0.8595540774992565
1.5395983891708092,6.2002919898130191,0.43426298151756737
1.3727753956213722,7.1610999791177896,0.56072168582372717
2.4359755234121994,9.7727853852203879,0.17338156430648433
1.1582622437527426,8.0391373716909129,0.80072365978846172
2.2338660897019063,4.1009269497939869,0.15460345520177571
1.0691517256651759,10.753629601718387,0.9501970249376207
2.6920297999310776,4.9505948816426439,0.10661228864696784
1.7591825687738145,11.821105597086639,0.34662396350419294
1.3605650751890477,9.4914404578954965,0.58043159723188986
1.9339081205191255,9.3496999771563942,0.28076639714245444
1.6933199411206004,5.6397664349050007,0.34809626586679221
1.792241263081624,8.6330733417923629,0.32679915304473461
2.2053404580352809,7.8467764376442011,0.20773992646581949
2.298502913041796,4.8705597575746324,0.16139931896509629
1.2397063448390189,5.4787475015926184,0.67724121418690775
2.0201273740857539,5.7175788758193713,0.23525535385729307
2.7182032306803094,10.05735288709943,0.13762614946779103
2.2831898068803067,9.3885019855804686,0.19799169040443462
2.2428279242909763,9.9645361079185619,0.2070312138506008
2.2633700719122647,5.1095543741417266,0.17212035844659346
1.19885658787545,9.9555045395661956,0.75219111750214929
1.9952920120877404,6.7340500954558058,0.25135473242219392
2.6710280000801028,9.6760663827709443,0.14204545917771655
2.5065397197284276,11.584793610428262,0.16643139609389695
2.3105455800241703,10.691307943264377,0.19588657145621219
2.3540134231823728,7.8494384665535479,0.18016067017473081
1.1659121646025425,7.5284293644180753,0.78764744018553001
2.1060361692290197,9.1452327118356429,0.234212488888246
2.6255409953519395,8.0839437325856718,0.14234971695713708
2.5216197865227055,9.9768294210839592,0.16150215290340941
2.7879479020498699,5.825885788871167,0.10881499827103674
2.7589887700893061,5.9011161335766484,0.11261218276040652
1.1797159525306311,7.8495481960140996,0.77042376672605906
2.3850450611961294,5.838015083621567,0.16066056853440064
1.8026769942466816,7.0935040931328146,0.31577397316107475
1.6599838419962167,7.5403188405651029,0.37881194870539298
1.5364797878512666,11.234923027312874,0.45598793642181751
2.9445255470100014,7.4393135086863627,0.10670319141614432
2.0773760840923847,11.165827723127894,0.2454016566498376
2.2817394799486221,6.9956242675324853,0.18828907028693467
1.233242113816569,6.7732398369203075,0.6973781575050223
1.7846447444614493,9.9949634647549175,0.33345060787003267
1.6125035864520321,5.7126858468365427,0.38828140087120855
1.9907012987417332,10.820556360059085,0.26744875819496994
1.3981196335838744,8.8283662259116387,0.54712546244577487
2.8340522320647192,8.9398999908583008,0.12285528597558162
1.9972111573789566,5.363528515664969,0.23688305067121695
2.5998562695274439,6.162884788406167,0.13341330053189568
2.9650142767588195,5.7673339869976816,0.091801879933351274
2.5830988456056154,8.9153315004983185,0.15060694744559153
1.7725552838194432,6.9360483749517101,0.32634348591518059
2.5829479442944701,8.8651698889590129,0.15046952891357293
2.042531021878919,10.643297193317832,0.25326366860529764
1.1907123872966643,9.9411648868529099,0.76263591034989753
1.0127977914154782,7.6448644442196301,1.0506814843741661
1.5967109718340016,10.24227362620957,0.41982565912216319
1.2338697587019718,11.022393473501205,0.71152709726552987
2.3437470008655881,9.5899796845806904,0.18777516714645204
1.4138889912116666,7.2326509379043076,0.52778121861157012
2.6908206958666243,9.5829912563337487,0.1395630354745101
2.4087934288055073,9.6822435226817305,0.17736156842423781
1.7266997231265671,8.2549346791832257,0.35183832317256497
2.6644500548949153,8.9175986752718188,0.14072775237262328
1.5402782503068473,9.4333865886994346,0.45006242102164312
1.1277238326431551,4.2423114221836808,0.80162952298411727
1.7536584713956018,10.349908383920535,0.346470280674752
1.8589698323680164,9.5851172214877671,0.30550000953073547
1.7417263276806392,10.786423657462045,0.35218660056194506
1.7965476796095037,9.2408921760096323,0.32703643428885532
2.0175068881272069,11.414068652679699,0.26109078632158489
1.1025040389869305,4.65410850660205,0.85185334703084559
2.1098093069081862,11.389546262693973,0.23798855746593997
1.2770497838067592,9.5408525406159157,0.66060157247126328
1.5035963610838732,5.5666892585505767,0.4498252687566181
1.2781578319631974,7.7899952239628751,0.65340982823207361
1.2599009312451281,7.8421722700397885,0.67325127128197559
1.6251532487114135,9.6366383371829052,0.40354073530247397
2.575825481428577,6.378676781246754,0.13837682419533767
1.8619212818301625,5.3124585510789162,0.27756453510814405
2.7733597247659354,11.321685589724732,0.13406628783949071
1.9036977082103168,7.5089137015651879,0.28324281984440675
2.1617006290754812,8.2898630177798616,0.21879246223966342
1.0209280662493549,10.623643820244739,1.0427661817699561
2.6366038967320939,6.0605145811983823,0.12793685221895851
2.3977481622491172,10.00040539444894,0.17984016991028767
1.3797674538736981,9.1478833459263704,0.56311975861480601
2.4776245471275349,4.6626184759374221,0.12824460517892752
2.2786671226293538,9.4501671032436185,0.19898976022223711
1.346290792179698,9.289053274796597,0.59252828878729669
1.2638480416920976,10.868376863012625,0.67749180462209313
2.1527488722489689,11.213153877754799,0.22798707722819361
1.0667320269121612,8.7383355683571029,0.94967556793386898
1.6011103110946669,9.4016440044732832,0.415510732987876
2.7965245779261352,5.6977552417073696,0.10648062465271953
2.2999415063500539,5.3403074074986527,0.16891720708190477
1.9532357565876053,8.6694496462379256,0.27294370150116182
1.6039084372257726,6.057014762763937,0.39652848678580599
2.5792151949110802,8.9088938193426674,0.15108248269261762
2.6176514947438774,5.5845108073018404,0.1249217375981371
1.9094032585388503,9.0146001990049633,0.28739308686801862
1.1787412800499981,11.864974363941208,0.78173939496288314
1.8164458387930502,10.621386111605654,0.3227531036475772
2.5212024284443171,11.192829511104549,0.16382386447812591
1.2484244721748299,8.3622236731267705,0.68816534927897854
2.4502208816824282,7.7812369558827301,0.1646062736577707
2.9548549417892698,10.057531556027829,0.11479698570281524
1.8413690213129026,6.7924676551327448,0.29976105728843472
2.8293061592212179,8.5609945808272983,0.12207199946109902
2.5340337103950556,11.288438385342488,0.1622282404573018
1.6855899022530036,5.4971123194970888,0.34980008009824071
2.1375813816818505,11.774796879287653,0.23217069991699585
1.3908377219964971,8.3228810337556816,0.55125573958924701
1.6374388817751093,7.368443753080177,0.3889394048430147
2.6698872711499204,6.1063983447633614,0.12447410458012893
2.5759137270698371,7.5510783939236834,0.14608780848060166
2.712127507696815,9.2674132524399919,0.13636444784441162
2.6423415079310391,11.263855268654606,0.14847266592894862
2.3576961686845914,7.2286593338630967,0.17635338964755193
2.111621120273079,4.8907151358163254,0.20015944998932614
1.2477020664218188,9.6803394212421061,0.6929620121570903
2.8915067175841518,4.8284925544484976,0.084154779971600188
2.0509080334828687,6.2238074422240777,0.23248393363997968
1.7420439737062827,11.302882343622258,0.35289669696175241
1.9309394779551774,10.013803348983005,0.28327826605195172
2.9314700258905924,6.5768784783404772,0.10229334126021755
2.5851674843031685,9.6808929643391508,0.15244048675183286
1.343394473491778,11.466410260776566,0.59951076203851728
2.2072171536923926,11.437641948606945,0.21678750742404779
2.6913492681295761,4.4805042874211072,0.096803730472908509
1.1839825479177715,8.1927332313628014,0.76621343356578853
2.8284124833060176,5.3316904060011687,0.098536241764814958
2.3806102547330186,10.540174229065943,0.1836920167411
2.9148972869545031,7.4089386194306988,0.10912550770967734
2.1782934710052912,11.454841981107659,0.22283213055229326
1.3094054050675161,5.623066336972931,0.60512635482389976
1.0400351738145319,7.3638633190814318,0.99393959639790463
2.0617400756920929,11.324913442482011,0.24951739893720903
1.1845130231042715,7.1768143970216203,0.76055809943141706
2.2899612630626098,8.950361743246944,0.19550069874627471
2.5139953874348411,4.1863924704451145,0.11097806228520289
2.3035449231350622,8.9498523615749725,0.19303923629540606
1.7798193132450968,5.3969130195470578,0.30863876234194315
2.5448054047169917,6.7942362405386101,0.14562946720918937
1.9105637746333424,4.1547332350324595,0.23697633688319769
2.5455057332202524,7.2285071471087683,0.14830590210070319
1.29955369558441,9.2249675930990787,0.63666763794660108
1.5625740308908163,7.7668988311168174,0.43110370727517494
1.2489859966700749,6.2700897121876702,0.67531691777653302
2.681903147054995,4.7750632301941573,0.10440632834680996
2.8873243216630278,4.0420006199013807,0.064442727938241795
2.2017471342837056,9.5178101137367221,0.21418365038367337
1.8319279748427897,6.4118338748033814,0.30019766303999917
2.516563282583518,7.219679542739355,0.15217110175986787
2.4166452915954801,5.4088406175074102,0.15033970436531624
1.6987992306953388,4.6943103863335764,0.33034063956788384
2.7900470378772884,5.5554429470718745,0.10537930982182116
1.8152429838404724,6.7088685452005627,0.30854491163847142
1.0645501022050077,6.0404636254191884,0.93793256374407974
1.5599773900508156,6.0778473795368884,0.42108896323885309
1.76894779514898,9.297990367128687,0.33788245985854271
1.8768651150608762,6.3992844026644997,0.28462748284228306
1.8275366789925545,6.1210528867293421,0.29917502679492086
2.4550463506253957,10.574620803450811,0.17219646042778847
2.4920538497148259,4.7743923706632136,0.12851614545655998
2.7193247582869509,9.6611793253753824,0.13659601388529455
1.9957591211811294,7.6662075921250059,0.25675101941841211
2.7015643209103084,11.047528296284378,0.1413176157552847
2.5899283088280249,8.0619007404176344,0.14666427418868153


==> anc/competitors/data/v2/shannon_entropy__s42.csv <==
x0,y
0.76299780661372485,0.54759971215237324
0.44132330216197024,0.68624537785587947
0.84425400311492715,0.43254795872858548
0.68947330789698935,0.61952143269990123
0.11041025397214355,0.347372213100133
0.95659745757128567,0.1786107948337573
0.75069411391073881,0.56157129696842722
0.77462173306587567,0.53363125702545133
0.14298908736852403,0.41035266004612259
0.45237050037974447,0.688603155188247
0.37596610326327801,0.66205475798393321
0.90969438929465773,0.30324432508591204
0.63811051527743801,0.6544975947320737
0.80985114873999675,0.48643872853374376
0.4456776308742379,0.68723367524676504
0.2381491729133858,0.54893711079498209
0.5524013955352014,0.68764527028649058
0.081264565860008312,0.28184706866527132
0.8145259251128788,0.47959336778650841
0.62639782315718229,0.66084502385233623
0.74776423048195884,0.5647780850651638
0.36034492940467361,0.6536163966466384
0.95187010341910716,0.19297158124407515
0.87739627646930973,0.37208082756509303
0.76724815719081141,0.54258010384013411
0.20685315953788885,0.50975738625566214
0.46805216357795282,0.69110446077518162
0.06205161515573962,0.23257569057787242
0.16811791238484591,0.45288933425982547
0.67572699511275647,0.63004847166453637
0.7349716696715044,0.57825095703443907
0.94880934313684162,0.20200624794524355
0.33279234381262585,0.63613852424874395
0.37564131779347415,0.66188996250412002
0.47077357882477561,0.69143783899879674
0.20189250472091425,0.5030148260842372
0.14472464512205277,0.41344824363185717
0.47667672917689641,0.69205883574736049
0.23783297508884874,0.54856914342877572
0.66302143489520993,0.63901100710858127
0.43966584211743753,0.68584898745198619
0.81937106821552397,0.47234582720166374
0.6922544979221591,0.61728490002331604
0.31987197572675941,0.62677291882123953
0.818969409339393,0.47295262775632907
0.79257378319692973,0.51052657464142825
0.39197924386896749,0.66962519850842361
0.29679497977303437,0.60812418764025733
0.6751956838159765,0.63043791824463824
0.15416238426493739,0.42986173125148325
0.21191187437610398,0.51647876952439442
0.027067778960965294,0.12439684115534776
0.7754474024020529,0.53260993593582784
0.65825682232835081,0.642184952487173
0.69695876348128172,0.61341915577630679
0.7694998697810892,0.53987994861989619
0.46055914451680635,0.69003278389685607
0.56599154811477803,0.68441194716842535
0.15420511820255114,0.42993447112501337
0.1299488705945345,0.38628949983894018
0.66166684331885273,0.63992367476627354
0.47225235789740722,0.69160652590717264
0.56262666222194124,0.68528234263591825
0.75439890311938451,0.55745065080676148
0.6293295872005672,0.65931152180863983
0.55143622463167596,0.68784643755190289
0.55683887431559698,0.68667187665911067
0.31179209414010772,0.62052705422063736
0.049585121185221834,0.19729184138851003
0.43924869366306785,0.68574746811427434
0.22600128590674801,0.53439932198204887
0.41218749797565069,0.67764483483513627
0.83926695033743948,0.44088344628507059
0.24458190643072711,0.55630409663600155
0.075970632021503379,0.26881622419615875
0.29012853634111668,0.60226673186506308
0.30185000745601626,0.61242367007173115
0.65543985413781924,0.64401396114775156
0.55475086624762726,0.68713982674698171
0.77254228074215692,0.536186180449155
0.65774099871429204,0.64252250200387828
0.4101313869824677,0.6769063313675987
0.80145956927939321,0.49837236136200147
0.18029400311139573,0.47183900500316833
0.041803590208506061,0.17363429520993567
0.10644594634461609,0.33901960054645763
0.71346497657259222,0.59901997354605419
0.46340214104133187,0.69046597685676858
0.17482090787225771,0.46344862892092531
0.50100298409922894,0.69314516860438935
0.16621961860464166,0.44984099278416623
0.68846756007462662,0.62032131473496399
0.4483100245510695,0.68779391410880764
0.38578037705262319,0.6668231270698306
0.3094516055819615,0.61866118025534755
0.62507128939413292,0.66152681086650222
0.36734010613125478,0.65752484936962641
0.10414392254345696,0.33409384867060238
0.13328566603569469,0.3925852336435634
0.94342175796753391,0.21744673448911211
0.89223746307930274,0.34181165924764023
0.69171884845831955,0.61771846741951286
0.27523516300113882,0.58839660583555797
0.95040932225381491,0.19730825074007033
0.76760086780716286,0.54215902896270463
0.70821458159263573,0.60374258617283116
0.45138704205803715,0.68841326649110712
0.28135189937135269,0.59422560613024289
0.11253532366735933,0.35178343205734208
0.88649830068208801,0.35377443211988169
0.45754523824026661,0.68953802286741128
0.21426883020342108,0.51955790108309485
0.31371835918462643,0.62204354666265549
0.57605078618422012,0.68153471654558584
0.18970187162166244,0.48579038660323814
0.84234971272868042,0.4357528977644306
0.74817874864180167,0.56432716278315431
0.71068443771289935,0.60153770987426114
0.43480931818409957,0.68462328396511429
0.62221648707434551,0.66296861518045158
0.58073405015622614,0.68005396218279301
0.64385273749262717,0.65116920439643866
0.10106654829429353,0.32742011979528474
0.41917510608378522,0.68002434947730783
0.059949606907416783,0.22682884160794858
0.49423118647473818,0.69308062066421383
0.33666676383947391,0.63879976615344902
0.158743221311405,0.43757996509891489
0.11926684901364958,0.36546168961180314
0.58413878929060359,0.67892091758715922
0.18376924979541065,0.477061111067554
0.90811531364172526,0.30687674901784912
0.57781869411237918,0.68098630611643007
0.3529950123534436,0.64928098038163462
0.5872788718221601,0.67783364846243188
0.041891716188509592,0.17391021512030225
0.94021684471178746,0.22637044928927444
0.48301129946518423,0.6925698375513496
0.77142581816027478,0.53754776151472727
0.099420799925541023,0.32380847380740996
0.48719199760463394,0.69281905481882144
0.49107871458034008,0.69298799344584228
0.92031339677598356,0.27800328004604857
0.5688589302810324,0.68363386982309771
0.47454982501467563,0.69185119779245008
0.27629663656821785,0.58942152532508529
0.33830623744885008,0.6399056175817166
0.51984550637267624,0.69235928536554203
0.44135500189284482,0.68625285039999473
0.04074759668511721,0.17031281593503947
0.8132402472265835,0.48149031295179928
0.880314340966176,0.36629822064489326
0.15463912543866631,0.43067242694735203
0.55187469779748743,0.68775551500915255
0.12423271149002581,0.37527439067793145
0.66535048931821927,0.63742257774414612
0.28998443248544797,0.60213774309998369
0.65304572930422566,0.6455407978485288
0.71791482971540732,0.59491191344281436
0.75790159224095077,0.55348667317312594
0.1234313081176607,0.37370633786031304
0.89937137133210354,0.32646202041564354
0.24100543125908558,0.55223609965370513
0.055916053929132584,0.21557928805834328
0.55265837061582401,0.68759107481606707
0.37608539250794121,0.66211517219940574
0.81659815340711661,0.47651285675065741
0.79592141318172971,0.50600482360913723
0.32445333710980673,0.63018079799240256
0.93478341926695518,0.2410861547701717
0.29928112461451389,0.61025396948348631
0.5144548440624459,0.69272923729743696
0.26572648694489864,0.5789618229920569
0.91860182724700479,0.28217098438886351
0.17802350487873742,0.46838316185617457
0.063114194616635824,0.23545171928276859
0.43769317760291643,0.68536267977791199
0.9726805414936035,0.12529715081002726
0.87601017560471739,0.37479977454289193
0.73866369867867121,0.57445001083931246
0.87516079124338386,0.37645715771168164
0.87770877410994863,0.37146537755007047
0.51810402597099103,0.69249152574028272
0.32329188975756129,0.62932593598972175
0.76113193482654851,0.54977165394657312
0.65519481264105062,0.6441713991884046
0.37871141971876165,0.66342977897506528
0.11068800133905465,0.34795135649951625
0.73691802689506491,0.57625594250630663
0.27196209528595011,0.58520063308203418
0.91934062451242804,0.28037684927287687
0.25133175200545738,0.56379349981639504
0.13784761511502658,0.40103696013330975
0.81786816523990991,0.47461074084599131
0.16715294395951427,0.45134299136250683
0.1920975758314295,0.48925021656235723
0.59540747986000975,0.67482988890509477
0.85957955920396589,0.40572597354022377
0.2085772790859903,0.51206556090144417
0.31791072598409098,0.62528458009900656
0.76630864471153048,0.54369832041138244
0.95295336901852867,0.18972564866765906
0.50071153875424856,0.69314616798480599
0.15814160244920072,0.43657534352116867
0.033378836199873481,0.1462979355068057
0.24046978879890102,0.55162083928606354
0.14654932907506019,0.41667655730761199
0.67055232666834319,0.63378679614345768
0.13695920444338988,0.39940492517999537
0.50607673435580769,0.69307332534086752
0.68649193821717103,0.62187882472368483
0.57787194485206628,0.68096958887574344
0.2117846255936553,0.51631158747240946
0.79195954513497224,0.51134882021777572
0.70679084443116957,0.60500015454414269
0.72942464375892002,0.58383026304653129
0.14581544149502071,0.41538134585452952
0.13880365150433083,0.40278580767796923
0.91046004896624733,0.30147214365674158
0.40167506607194303,0.67368500504861251
0.30891074410970215,0.618226354529954
0.48904068353747199,0.69290694808746367
0.6563496442530391,0.64342709833035017
0.93739832676509116,0.23406690676243111
0.29498837780677284,0.60655797203888207
0.90781609213954606,0.30756168072254897
0.043865111730806067,0.18003889097892917
0.55299012063375175,0.68752071447387719
0.62861610721384176,0.65968810577805703
0.12166150760072317,0.37022240981200233
0.15472601318135612,0.4308199916286467
0.42234974654365171,0.6810391089022243
0.94758263565745438,0.20557243004487899
0.59220085110499787,0.67604749575304968
0.91570229273620274,0.2891423845842625
0.79218647898845185,0.51104530376330581
0.46868633749307986,0.69118480566608587
0.77337291128209995,0.53516858502652864
0.03712331261790823,0.15869156002915724
0.12477823689510555,0.37633840524816303
0.81625147028742684,0.47703021565716874
0.78494440479215521,0.52057837365370707
0.24333511228777632,0.55489384894762184
0.52953880697509137,0.69140108180111215
0.60177518787201045,0.67228532182105605
0.85302939562497071,0.41741810414952429
0.59898287104517667,0.67342192260280198
0.41606870650273314,0.6789913333525166
0.37921668167089539,0.66367935193834904
0.42884680291856947,0.68298717014995014
0.64585378455677522,0.64997559451657583
0.85279100648223183,0.41783709955206855
0.45574100679324775,0.68922433132927174
0.25792598043330378,0.57087635982651042
0.24719586847767788,0.55923347025053349
0.73617370903370849,0.57702117013313381
0.80390601288695396,0.49493962669189712
0.12106695665995997,0.36904545150578372
0.083896502676971033,0.28818433244547736
0.59065631720619372,0.67661877949824034
0.16032631442499035,0.44021058722537709
0.81167762283808764,0.48378123011943619
0.31792128696711147,0.62529264199004775
0.15811705565229692,0.43653429604411809
0.90413165358795222,0.3159087802131022
0.17891045382586701,0.4697373284729448
0.29333127904441814,0.60510756873177263
0.16746885938437628,0.45184997455784637
0.13087046111874076,0.38803807361414977
0.040302095682982431,0.1689030386279689
0.073179592797689708,0.26178698040705728
0.18765581209841856,0.48280595856995534
0.071246655322088376,0.25685178527379854
0.58749806346653233,0.67775623439233534
0.67348594572752618,0.6316824111809084
0.39788523855874713,0.67214488240927217
0.32527145307396743,0.6307792621241064
0.50434518754134083,0.69310941877508658
0.86000474454522424,0.40495487224511278
0.83708636174931772,0.44446992771186988
0.061736059532280257,0.23171787041780295
0.1942384732126631,0.4923107575208534
0.24727507626022016,0.55932166108737491
0.25941207279892337,0.57244106504592873
0.56838334567306181,0.68376523944710899
0.41961192867506458,0.68016643195589255
0.067283955130490222,0.2465560332053669
0.37866957292118875,0.66340906020232082
0.52280283076893175,0.69210688158707312
0.11760502678756733,0.36212585814878423
0.82012021163701732,0.47121115523489959
0.069883391806500078,0.25333721326120051
0.90784819425733965,0.30748824879557229
0.11514861591668048,0.35714618381177587
0.82983195353384265,0.45615257204237203
0.8865470181705124,0.35367428340749946
0.96038785336312893,0.16670956404421861
0.78994484506264984,0.51402973762768278
0.7682984391404758,0.54132419640738427
0.63678394495572577,0.6552461808040615
0.76783650039500384,0.54187733628264301
0.14917012007662117,0.4212668723144507
0.53462531450973183,0.69074743554301765
0.5136539553827979,0.69277427320915186
0.8432692583576552,0.43420871970897346
0.46428739096977523,0.69059422640684442
0.38968591625633936,0.66860738600362235
0.63398074038762564,0.65680302257666301
0.27580478480081222,0.58894731289792057
0.15417767451579859,0.42988775926876266
0.47876218306279594,0.69224481937218463
0.42021379385108959,0.68036091334575721
0.24326714290771873,0.55481672643687219
0.37281133771052288,0.66043498619781438
0.37173675183319754,0.65987354338502946
0.33439574183604365,0.63724803549728704
0.38428551653785181,0.66612317332904447
0.67831361163770754,0.62813408091255796
0.30500141558843391,0.615042620323351
0.9309036096467268,0.25129529315950022
0.89969409875665074,0.32575458772775345
0.48167401116807546,0.692475346359396
0.33522675680450126,0.63781853067155048
0.53401739823680305,0.69083102504923266
0.83461806922267956,0.44848755198799684
0.646483846937698,0.64959614513833541
0.79221615482919427,0.51100559019386127
0.53141338502311053,0.69117227862076158
0.62760092409691592,0.66022017446319514
0.29662938961516327,0.60798128273210117
0.72549743581787918,0.58768594201749158
0.2143084094006896,0.51960932497766843
0.68700620366575826,0.62147514460222952
0.84629030559285834,0.42909032142272896
0.14681872380948216,0.41715092082317534
0.60980455092024299,0.66883543333146966
0.11129191830073722,0.34920790840325738
0.71668700314056977,0.5960551588286358
0.10111349007057943,0.32752269562730496
0.91850222979260099,0.28241229250566552
0.15191161283629007,0.42601069280794135
0.9405250360727172,0.22552041668328532
0.78884880904169274,0.51547792402264647
0.58993472428769989,0.67688229602715244
0.771319140444365,0.53767748985759312
0.78331024542376249,0.52268625106974131
0.92818598030463706,0.25830617769067349
0.26324801968561973,0.57642690121105755
0.58647285954397677,0.67811661139652823
0.11124722966182517,0.34911505264615916
0.61151907202315647,0.66806373520079254
0.18443965192907724,0.47805919477181069
0.56235258701354418,0.68535121013693479
0.56953329347249571,0.68344601104705749
0.46734574686197822,0.69101306147664798
0.52172650449259783,0.69220280124345956
0.75336645440632444,0.55860640391428296
0.78727492785158393,0.51754487752985123
0.49246708695241198,0.69303368670829713
0.59560970386170775,0.67475167162853134
0.91398678626249774,0.29321549853223461
0.1349442449610779,0.39567858462432731
0.13241942326410608,0.39096018737600691
0.10420065143433767,0.33421591233788417
0.65154875363890674,0.64648262447468718
0.42186396875876431,0.68088651128215139
0.76334855949616953,0.54718927659025218
0.6643821567762489,0.63808594051154477
0.34029224799510865,0.64122913400776538
0.8824318854670743,0.36205146202160088
0.75203086118782625,0.56009299721991523
0.27971354327376868,0.59268256650899898
0.36962433706117187,0.65875544380002427
0.32186238099609238,0.62826530619044452
0.17130718267999964,0.45795287479495317
0.16187203764050398,0.44276114802288946
0.91868236484071431,0.28197575814902764
0.44038787571080312,0.68602303588444058
0.38798702986631345,0.66783913911716597
0.72049828033028285,0.5924820947996462
0.55087334264278398,0.68796201839264404
0.9186943873649237,0.28194660763959706
0.76908943415301645,0.54037424972219172
0.48019478155955875,0.6923624819328682
0.38130509454159317,0.6646994201239893
0.96716628312734909,0.14445849739664543
0.70904982656349769,0.60300026174496313
0.93314687360368742,0.24542182557282344
0.1337394341283597,0.39343389460490391
0.83651233202315123,0.44540823920747186
0.6315909286315593,0.65810352937574401
0.13704481120170808,0.39956247729611366
0.58472767997045183,0.67872010627691159
0.67865251050123088,0.62788098808269976
0.031810578453058722,0.14098065729248899
0.45614524336807671,0.6892957541614011
0.81238353074846825,0.48274830384368672
0.30354466433032629,0.6138378395414974
0.46020615852660907,0.68997672891458506
0.44462156198517749,0.68700103571053672


==> anc/competitors/data/v2/shannon_entropy__s42_holdout.csv <==
x0,y
0.36311214255245711,0.65518781760300893
0.37732031248666048,0.66273703710459408
0.57296351584827521,0.6824617169869911
0.73720821659261071,0.57595682669468951
0.19722305726476733,0.4965285810406348
0.58122142034317226,0.67989469525656343
0.53338145089131495,0.69091687945800007
0.59839248182395943,0.6736580783607149
0.27359711320915076,0.58680387723937166
0.034078189061883146,0.14864434770653598
0.24239261195749059,0.5538221859303134
0.87379988369178752,0.3790989136001901
0.87981540116034884,0.36729263029243348
0.085804211260787716,0.2927212817791609
0.40788465055822393,0.67607937881562719
0.835392640912483,0.4472315638524994
0.96009672779807675,0.16763661966437934
0.5549367467924281,0.68709888443239953
0.32443341154013794,0.63016618406229608
0.5959994908528502,0.67460042868388803
0.84892683492356502,0.42456609351241476
0.18117326764238695,0.47316791300103855
0.20622027646656263,0.50890557030902028
0.51376966193453855,0.69276792543312027
0.11661934909044952,0.36013472149205256
0.77291761165107009,0.53572685395143105
0.44630037009922469,0.6873687413320928
0.79963678986896469,0.50090552762673102
0.89083847070296096,0.34475871316732176
0.67217035725175889,0.63263095691965798
0.27582325299479787,0.58896514064163497
0.50554814302470075,0.69308561551447156
0.33507056624873538,0.63771154181644663
0.67854943321128047,0.62795802288074287
0.7126909694849034,0.599724614530181
0.83798178143164503,0.44300144403983488
0.40560254803747731,0.67521801206786991
0.76408269781321236,0.54632801500935657
0.22285962914745505,0.53050354431889268
0.44070150387102336,0.68609797788701066
0.22249949088138168,0.53005332863538701
0.80223377641954174,0.49729011508864385
0.79066210052149255,0.51307811457913144
0.70951622270275594,0.60258428091841609
0.33150879914871245,0.63524200062659586
0.7376649261858591,0.57548518840475826
0.73085162022182315,0.58240995838937593
0.79829717604175665,0.50275399670870191
0.28928496797042841,0.60151021216444889
0.35555955230362446,0.65082045273118627
0.93269279890618706,0.24661714669931151
0.31064846427504245,0.61961853063462091
0.28481447578935498,0.59744311617679791
0.14548872891933248,0.41480335278582137
0.66230597689961401,0.63949407535483671
0.060811793782653389,0.22919538398123859
0.93420341189412981,0.24262773152373651
0.93715190053716479,0.23473329730187886
0.91234147264623966,0.2970867744888841
0.2088594535380045,0.51244160582311393
0.092254892711961717,0.30772401116810078
0.21929594542618155,0.52601541779770478
0.030830691692946992,0.13761798258276806
0.3844240325133263,0.66618842887691998
0.73944664096153812,0.5736349178968756
0.64986077869880365,0.64753277988226787
0.055482692243942644,0.21435266725658109
0.93472410167036635,0.24124406501947473
0.096209545139769329,0.31667375902139222
0.7300258303955377,0.58323314694147077
0.3563453107194437,0.65128638831964047
0.54607075271889582,0.68889612479973206
0.034383933335316745,0.14966547074251357
0.86596944215475546,0.39397743326815693
0.96946055096847927,0.13661237494556716
0.75852518655889467,0.55277396127271261
0.53252350922777825,0.69103012886343107
0.35198894481231724,0.64866918713388722
0.22728775347698563,0.53597827727300051
0.85398641808403386,0.41573146204946332
0.2484886371229931,0.56066864333002409
0.083692557993033323,0.28769652262958811
0.84861860409887524,0.42509779407081327
0.050790865652632994,0.20083734774971657
0.14490002844187116,0.41375970376844162
0.9318241915406773,0.24889456388593845
0.63836726284271894,0.65435183180082412
0.59799078612173739,0.67381792750555469
0.86227106918459417,0.40081931892496203
0.62220787566592939,0.66297291182933782
0.43218007601351083,0.68391967900643147
0.94107711918103354,0.22399344755921269
0.50490439024756772,0.69309907370111623
0.50133857358151623,0.69314359699719841
0.23300426489406789,0.54288102400274396
0.50623217359972306,0.69306949857287337
0.29297847289235746,0.60479706030648783
0.23766004193710261,0.54836766348045651
0.68736067307952864,0.62119618271785204
0.51237661455317463,0.69284078809095595
0.39624475407324028,0.67145963593098146
0.60121998023222711,0.6725139058051286
0.030000440123711093,0.13474369808989389
0.32024975892572083,0.62705757549246144
0.81871612006434957,0.47333472141612054
0.94915855479550637,0.20098541373406981
0.60288359106931644,0.671825134332106
0.62027267273253794,0.66393048230766727
0.8047225227270961,0.49378550571765856
0.90906027645281684,0.30470662592857317
0.60319448023069455,0.67169513789598667
0.074210533181446464,0.26439657483078283
0.32479799666652703,0.63043329365926037
0.83903096132329191,0.4412732787963306
0.26559172510650259,0.57882480262169522
0.53628865199646247,0.69051113096463412
0.56149600320900406,0.68556447848322177
0.72604321920995074,0.58715474862879935
0.92462235635672263,0.26733219324421831
0.59912385444406502,0.67336531461870597
0.4765600393810791,0.69204791419772449
0.048493572970866122,0.19405554250756132
0.1610998872372191,0.44148925105251302
0.8055665417169604,0.49258804158179403
0.66640504579916104,0.63669535607930705
0.81894024669082655,0.47299664242735817
0.93280107333349238,0.24633242052822243
0.036229546690559146,0.15577048293717954
0.20027968139186611,0.50078989991728196
0.85919697926670169,0.40641852690149405
0.78945173842794591,0.51468217094638924
0.24827288015278914,0.56042974275476265
0.70537625761896328,0.60623995335880454
0.45315025002699416,0.68875093630751927
0.50078112495204596,0.69314596024706754
0.39463071390354937,0.67077445695036308
0.70739770157523374,0.60446532324694346
0.5171836997314595,0.69255650517872547
0.75631656271713799,0.5552886876317582
0.44577275062377347,0.68725440735828847
0.21706624031141497,0.52316964130071897
0.74999291171644678,0.56234293176024297
0.26261384915195118,0.57577320430017465
0.53386786431404476,0.69085135862221603
0.81560999838701165,0.47798537874577518
0.83195579347292115,0.45277145731756413
0.061871985068264981,0.23208758659950179
0.9367180981074934,0.23590389143354934
0.14302903393841265,0.41042418515286228
0.60755521640715338,0.66982911589593308
0.42183766808309137,0.6808782218300804
0.44525598463358351,0.68714133305899339
0.65234625964926496,0.64598210101580145
0.13339627772647647,0.39279226953868873
0.15085330250763815,0.42418637628934519
0.61288903758002988,0.6674382271832433
0.36142508680000907,0.65423373390227868
0.95223758954468896,0.19187333225308878
0.086404400642908788,0.29413902454780783
0.062465208441475545,0.23369743108841609
0.15096353595657486,0.42437680390142962
0.50051455399620215,0.69314665102822182
0.1955924269384903,0.49423118290208601
0.72092857119392628,0.59207417765295023
0.36772387989539529,0.65773316917444191
0.77729512248759891,0.53031017817101456
0.94306267232257524,0.21845595616428939
0.350624030866383,0.64783208298650674
0.41252503773321009,0.67776440261590087
0.64871517060513362,0.64823837274670226
0.30915158280655791,0.61842014601825501
0.12112045102832195,0.36915148342294346
0.71785113842040527,0.59497140013454108
0.40080340348458893,0.67333607468696632
0.67986113268781356,0.62697408752905526
0.56257931733922206,0.6852942609023247
0.97930827028195055,0.10071913017634607
0.4921178371317485,0.69302291842987107
0.24353640705227497,0.55512210400279316
0.44879346086371913,0.68789375530292673
0.55454259921659832,0.68718553377322145
0.30082178919026104,0.61155899516858958
0.7331237467572147,0.58012707709613553
0.58965404534068477,0.67698421488971694
0.6376920601294136,0.65473455195916941
0.1250913151844229,0.3769478142898337
0.93282718918867968,0.24626371642415729
0.45178242490229858,0.68849007742515589
0.065736333190591092,0.24246783808682071
0.093820818827616642,0.31128979081177299
0.82364341562909882,0.46582359555046149
0.2009167541993187,0.50167069134788433
0.81258895430746858,0.48244710220494075
0.81737948786145442,0.47534391876570925
0.77400816444324438,0.53438768806692338
0.59786735919663592,0.67386690869482901
0.6000724071327892,0.67298229752062744
0.27825505635754871,0.59129772388606761
0.060073061260891764,0.22716850583570164
0.70222870446473629,0.60896408222820053
0.03431640966551356,0.1494401986519949
0.040491427000453481,0.1695027969232144
0.63442317331355369,0.65655955788650888
0.93331032953228144,0.24499073089256646
0.23733303817269144,0.54798622861108681
0.026850172073718426,0.12361647833956059
0.8475659757736973,0.42690801819423491
0.53689655054748575,0.69042199322569675
0.33578100818028539,0.63819730361836113
0.23883710363532359,0.54973577012785702
0.66307866938763138,0.63897226416004405
0.79839452093549101,0.50262005132273246
0.96770946789833023,0.14261627918126596
0.29665938658107127,0.60800717996883491
0.92315297489052117,0.27100035064405253
0.4045608235810757,0.67481764036063763
0.03907157756006388,0.16498226350014164
0.1757461946127391,0.46488156107577783
0.32331428468962509,0.62934247763111784
0.10557318425317795,0.33715872467966179
0.50773190125030521,0.69302761120036982
0.087729143835924214,0.29725216705078322
0.071572474107466352,0.25768758761795246
0.60944202372379241,0.66899702222454449
0.079621728969813788,0.27784452916539559
0.77848293001366631,0.52882137091733583
0.025397220446430391,0.11835887070439083
0.055843483928879459,0.2153741289526073
0.46492873897815146,0.69068517270215257
0.87003158074085762,0.38632666819316069
0.15118950386260921,0.4247668657871137
0.079696976372719566,0.27802865839063562
0.27900722680198842,0.5920132350652143
0.19893218989825864,0.49891855646305461
0.70926825123785564,0.60280557912436261
0.095965877001316424,0.31612758391552237
0.612255723056915,0.6677283727150467
0.053192828319284444,0.20781112175626826
0.83217430396691727,0.45242176754918217
0.38440763301143099,0.66618070722363676
0.19307123609074286,0.49064576867684195
0.46827589784918028,0.69113299056133037
0.35279357173788817,0.64915883865393864
0.40027580627917952,0.67312333836689331
0.59856341985693484,0.67358985233558499
0.64328139826006203,0.65150679745126427
0.13505904552272904,0.3958918198563588
0.50966113956116188,0.69296049370708857
0.84473755072654866,0.43172976365817617
0.63593110730254709,0.65572341983190574
0.6165574036596686,0.66572432095731049
0.6264176345178869,0.66083478461871281
0.115451162180216,0.35776268612900863
0.49774016580211539,0.69313696682396797
0.82209344003844942,0.46820421322722638
0.74313906546964525,0.56974787861531473
0.64906187841160179,0.64802543965153625
0.6699264431275388,0.6342307153549811
0.099637839009220422,0.32428649490829581
0.55089736122992949,0.68795711263179626
0.80025967776893081,0.50004222291626244
0.75037749753089866,0.56192004105309901
0.87821499298393757,0.37046647080121647
0.86431460964286688,0.39705323343261051
0.10626365721470293,0.3386315929827271
0.68482162937414204,0.62318148636761017
0.40528495723840718,0.67509642777060386
0.33679224415818404,0.63888482963165938
0.27751029816860795,0.59058648809946268
0.95337226256480079,0.18846347564847432
0.53714052036434456,0.69038580137838013
0.63523495037533872,0.65611065301406968
0.13195621463195312,0.39008854359322809
0.39662947734149567,0.67162134774983095
0.31400172149697542,0.62226517410355642
0.49553662339603194,0.69310733656934354
0.21109742412025967,0.51540705063788739
0.90034507139106512,0.32432411184882054
0.49866135554189917,0.69314359661769331
0.78793100937317306,0.51668505830804767
0.96320685284423346,0.15761511769240139
0.77988744589069536,0.5270503804745581
0.39082653623333274,0.66911637115475409
0.7798150132613455,0.52714199323716537
0.52041489050188117,0.69231341330315166
0.11154194590239885,0.34972705297203283
0.02614293987942954,0.12106767273103115
0.30642126648032075,0.61620724905159774
0.13225748417694647,0.39065567078606273
0.66499856041548211,0.63766415584044012
0.21866671578159994,0.52521528126886197
0.83159393401597959,0.45334980238391026
0.69622084582664345,0.61403244744187702
0.3688158671007522,0.65832245625711261
0.81893602634955931,0.47300301163888347
0.27933356014728672,0.59232278851426468
0.081307439668714454,0.28195103769599678
0.38175606626988889,0.66491726507401361
0.43230551953664786,0.68395388825874281
0.37602863728670682,0.66208643599638828
0.40234288621256176,0.6739501973543901
0.50840330630105934,0.69300594279687266
0.069201938713726638,0.25156970128753919
0.55270846731592926,0.68758047842319892
0.15298389622724437,0.42785022985137305
0.26172625332025912,0.57485479074190238
0.15351575934233475,0.42875936300903544
0.14475244699766149,0.41349763305872844
0.32007355938147852,0.62692489212716529
0.77639623108571709,0.53143143622431532
0.43372221527847798,0.68433578024016628
0.87121266788764884,0.38407495620175924
0.45377489994095205,0.68886755224360297
0.57761630195623093,0.68104973793719703
0.030045471799690374,0.13490019713325024
0.80556987043140493,0.49258330992590005
0.69091911787957627,0.61836328469171109
0.20228837785937509,0.50355847077923399
0.72925978262121671,0.58399368788430051
0.63376021886208977,0.65692405747013383
0.18621958024625504,0.48069464793189354
0.14664706001220684,0.41684871377695742
0.57331945867950496,0.68235682774764883
0.052031372917837368,0.20445360655296543
0.30853294932544012,0.61792181353818787
0.88233179740454493,0.36225315763214477
0.64397192304802586,0.65109860058693481
0.47755316316205054,0.69213912081818352
0.30987604986837086,0.61900145361725678
0.77802329355731847,0.52939845155932941
0.79647271747706117,0.50525356483532691
0.45651356409864813,0.68936025766434739
0.1057958144239991,0.33763417379932725
0.41189400262066411,0.67754048684668011
0.7501771656532723,0.56214042454135704
0.13924374664391834,0.40358828726453011
0.71610602320756545,0.59659352786967246
0.95833037205884952,0.17321449169839045
0.42385713023019322,0.68150646800046888
0.89806695642618461,0.32930966278009288
0.75633618098962674,0.55526646712781369
0.34908315308144178,0.64687722660708424
0.56603906320728836,0.68439932659666436
0.20760210655831859,0.51076226252983803
0.32597066325205248,0.6312883277029846
0.82154589015196189,0.46904126654000117
0.77643858899352169,0.53137870446669722
0.84182120369447111,0.43663753095336305
0.80832392380689877,0.48864418583449565
0.67169416096860401,0.63297235988443301
0.55357813773107778,0.68739490884276577
0.13889699188247301,0.40295614190365925
0.92792322444039288,0.25897809269255578
0.52443585607177701,0.69195248259243913
0.37618110737901572,0.66216360328641644
0.46685094941848515,0.69094784862394532
0.94710561242748437,0.20695097374482974
0.78088039246552099,0.52579141770139515
0.18482934727605341,0.47863799308371324
0.59946423377234848,0.67322830359817565
0.83184764870219652,0.45294439870659486
0.10831162300053031,0.34297075312370495
0.89763799198688843,0.33024205490842595
0.68269292227184897,0.62482292059044708
0.93915069773816151,0.22929804108200441
0.58558086608253979,0.67842663678348003
0.16851459443240774,0.45352307659617774
0.039216883430975319,0.16544732537945989
0.52963523633220477,0.69138965622288273
0.10856625109005033,0.34350720025562642
0.63918140627005282,0.65388773055570815
0.74671778596872374,0.5659123806540296
0.64570156310482996,0.6500670081466644
0.39431327035764646,0.67063841566442184
0.76150659426415601,0.54933707669700438
0.45707061182400432,0.68945677388243332
0.76184275194572115,0.54894650082127205
0.16378577388051679,0.44589457345400002
0.29003553482759181,0.60218349684414207
0.13951327840163597,0.40407895947835437
0.82731351058639757,0.46012051526871744
0.92591567439825329,0.26407794363661796
0.59683862445617863,0.6742726911537561
0.41932542792453903,0.68007333213125554
0.7479503756400887,0.56457570488037478
0.69998973996583047,0.61087299510925563
0.3554236307337626,0.65073958126241949
0.87922257818109839,0.36847109360496944
0.41131663224342679,0.67733417331688517
0.050984049058403688,0.20140258529929492
0.28878914722439147,0.60106394101500737
0.38909494167151043,0.66834152113602996
0.44089525522922057,0.68614407569648606
0.41721760591642615,0.67937801741870452
0.71842224830018997,0.594437276557789
0.73618584786311658,0.57700871318796665
0.84527588397773634,0.43081677022940668
0.49796437816694211,0.69313889302455645
0.83675087403694814,0.44501861036788637
0.78316558823745186,0.52287208292189824


==> anc/competitors/data/v2/sheiner_tozer__s42.csv <==
x0,x1,y
20.479120971119265,2.5567458700487204,33.498239372435719
13.777568795041047,4.7145466343044395,13.210706281159585
22.171958398227648,4.2345291240103053,23.415167398365536
18.947360581187276,1.8870594384863868,39.687659795353959
6.8835469577529906,4.9896213024315053,6.2696009237504935
24.512447032735118,4.5772000850771084,24.139729203091704
20.222794039807059,2.4936795325241361,33.775816382650866
20.721286105539075,4.4291380288132842,21.019178185326485
7.5622726535109175,1.8724683615498401,15.937562700669234
14.007718757911343,4.9968665566598354,12.741548856539019
12.415960484651624,3.8298965763728789,14.337479274219037
23.535299776972035,3.7754375544557894,27.523849287009163
17.877302401613292,1.8165425444444647,38.586173270347786
21.455232265416598,4.6396168961381878,20.872404207342434
13.868283976546623,1.601498261215643,32.996182372580947
9.5447744356955369,2.3428982031440144,16.787049260398756
16.091695740316695,2.0005765630832224,32.17597088984062
6.2763451220835069,4.2186877924227648,6.6505195916564102
21.55262343985164,2.1937147952451426,40.005392326417827
17.633287982441296,4.6872337949580984,16.996812443253035
20.161754801707477,3.7969416376462153,23.460587205871047
12.090519362597368,1.6265694867314369,28.427284972429096
24.413960487898066,1.5190044194504515,60.46039387705563
22.862422426443953,1.6808027095503961,52.417447773525026
20.567669941475238,3.6207381217670469,24.956293428148559
8.8927741570393515,4.3051863380079531,9.2533083334349477
14.334420074540684,2.3349348721958596,25.281744944351495
5.8760753157445755,4.4729309502307553,5.9080604321199273
8.085789841350957,1.7003117905364113,18.37419104903249
18.660979064849094,4.3033734877458674,19.42486786885933
19.895243118156344,4.7472840056029817,18.957657996891783
24.350194648684202,4.2023793968653322,25.891354773411479
11.516507162763039,3.9434227439252303,12.959049618346226
12.409194120697379,4.4329307652938406,12.577912311281139
14.391116225516159,1.6405295484147324,33.615785019585836
8.7894271816857135,2.2062373875166941,16.239202115508231
7.5984301067094329,1.9372328775697507,15.588231589683152
14.514098524518674,3.2658584656754526,19.270637301972251
9.5381869810176827,4.108158449150956,10.349239383006758
18.396279893650206,3.7050414560173954,21.874076731544719
13.743038377446615,4.4789588491667729,13.801116652878651
21.653563921156749,2.0432454735438181,42.570731269176633
19.005302040044981,4.0711738217730655,20.788207560080497
11.247332827640822,2.1756452180411641,21.017982413742761
21.645196027904021,2.4476556296123011,36.715951162095159
21.095287149936038,3.9846664404845638,23.51934913096537
12.74956758060349,4.9307167471453859,11.73838387658977
10.766562078604881,3.6404026209197435,13.001829851287761
18.649910079499509,1.6907511024695345,42.565104859416273
7.7950496721861962,3.6570813947463647,9.3756279129360109
8.9981640495021669,1.6482269305305848,20.943234445161092
5.1472453950201107,4.5945099897838606,5.0517570927743805
20.73848755004277,3.9835239978521724,23.127441227009736
18.297017131840644,2.1059474624787615,35.106266329783622
19.103307572526703,1.8210235203846932,41.152766020571093
20.614580620439359,2.1423663010811165,39.007802612387543
14.178315510766799,4.9300951284396737,13.055310427720727
16.374823919057874,3.1049622486047141,22.711505405355744
7.7959399625531489,4.2442833191949276,8.2161408141578551
7.2906014707194693,3.7274291973772189,8.6229728876863305
18.368059235809433,3.5034460248552306,22.940310824439859
14.42192412286265,2.0079558913276738,28.752348023210054
16.304722129623777,4.8110855874533325,15.349707570276509
20.299977148320512,2.5546992138015128,33.227456661858355
17.694366400011816,3.5230602553263974,21.99117745823601
16.071588013159918,3.9492158060617313,18.061146855658869
16.184143214908271,3.7723160433585812,18.940713948429583
11.079001961252244,4.7920804339343146,10.467529830244597
5.6163566913587886,2.0195364647202032,11.145615016892581
13.734347784647248,3.2792345845642972,18.17080612135468
9.2916934563905844,2.9141203675926808,13.607741461883812
13.170572874492724,3.1595905531891635,17.994598962738031
22.068061465363321,1.917261341692106,45.646825779118004
9.6787897173068149,1.9693311345546787,19.597998789765992
6.1660548337813204,2.4732644102344006,10.369166651571382
10.627677840439931,2.5664661131629094,17.328868880729296
10.871875155333672,2.9976612478847251,15.541635374078377
18.238330294537903,3.638456414628199,22.035184700835423
16.140643046825566,3.7212019109639205,19.118539443591573
20.677964182128271,2.9413381380494958,30.043493769909318
18.286270806547751,2.93074088300044,26.650614881988751
13.127737228801411,2.2616998434393669,23.76749461022597
21.280407693320694,3.5590718694315289,26.213391112364071
8.3394583981540791,2.6096431896103325,13.409027804246396
5.45424146267721,1.6262094199707731,12.826209430377238
6.8009572155128346,2.9644001545490113,9.8154902899751342
19.447187011929007,3.1594643628155961,26.571084021933636
14.237544605027747,2.2895750387147382,25.519199891442096
8.2254355806720358,3.5036027659274049,10.272542084687409
15.020895502067271,3.4802016515117233,18.869515689440224
8.0462420542633684,3.9570076338862998,9.0265069248349317
18.926407501554721,3.7678196877042351,22.173391668915258
13.923125511480613,3.7835156978236104,16.251983760156104
12.62042452192965,2.6067495313841507,20.311300274513712
11.03024178295753,4.256012776950838,11.596101924298454
17.605651862377769,3.4220053425988781,22.444706628971034
12.236252211067809,3.0099636831296155,17.430739055621093
6.7529983863220195,3.6910436832936999,8.0564638508073294
7.3601180424103063,2.7623006705758897,11.280563604689194
24.237953290990291,3.2945873561236541,31.937534988982932
23.171613814152142,4.0784699096877706,25.304975539014009
18.994142676214992,4.6024101035329767,18.612912614632048
10.317399229190391,4.7237001905331706,9.875566028739982
24.383527546954479,3.2627152381408475,32.401505300999538
20.575018079315893,3.3209629015919919,26.923865278492205
19.337803783179911,4.2995464376734276,20.145449194313745
13.987230042875773,2.6005774211047044,22.555847094268433
10.44483123690318,4.4308382682077401,10.591334240516131
6.9278192430699859,3.2294957628109819,9.2878765437292987
23.052047930876832,1.9054985351734395,47.91532315195267
14.115525796672221,1.752207014755303,31.337096688258562
9.0472672959046072,4.4469762386381211,9.1442396925634686
11.11913248301305,1.6944877091740727,25.334232760861298
16.584391378837921,2.4821400264677957,27.80619157994628
8.5354556587846346,2.6694551417554102,13.465178204190094
22.13228568184751,2.1054805581705782,42.472559644405017
20.170390596704202,2.5986267943069623,32.547305525406948
19.389259119018735,4.0994239835378004,21.077921048827552
13.641860795502074,1.5513899524602477,33.250286663296961
17.546176814048863,4.3951069858224026,17.92215866258643
16.68195937825471,4.497918082510953,16.688908364294054
17.996932031096399,2.8029155061704185,27.244009114788149
6.6888864227977818,2.0376451467122219,13.179317903182634
13.316148043412193,3.6029414278077829,16.22756292980651
5.8322834772378496,1.9188539455271303,12.05588185269046
14.879816384890379,2.7772177637738835,22.701903653414092
11.597224246655706,4.8545021331534031,10.829414162382454
7.890483777320938,4.9841256540427299,7.1939305142509937
7.0680593544510328,4.2023671197410497,7.5154269907793338
16.75289144355424,2.5883652847226815,27.122587354589044
8.4118593707377229,3.9068276720813238,9.5441210737937041
23.502402367535943,3.9689222791940444,26.295380518202393
16.621222794007899,2.8574459330727739,24.752778042200607
11.93739609069674,3.7431102210515581,14.066799433433442
16.818309829628333,1.5375467574148669,41.270978858336797
5.4560774205939495,2.231701805107845,9.9865904294384507
24.171184264828906,3.337809060385414,31.490863516802346
14.646068738858006,2.0731295649040353,28.459641011905727
20.654704545005725,2.0806740375678676,40.018042271761601
6.6545999984487718,4.4270650169258321,6.7531075555004643
14.733166616763206,4.9619655093926198,13.487055704972366
14.814139887090418,3.4458929980995694,18.771593520434081
23.756529099499659,4.4367440580859974,24.060928437831752
16.434561047521505,4.9661258251419538,15.033098005107396
14.469788021139076,1.9955856099907114,28.990766662564887
10.339513261837872,3.0688596463902287,14.485738143689558
11.631379946851045,2.8740045054467194,17.236758172779982
15.413448049430755,1.7801724927616476,33.798864117430526
13.778229206100933,4.1436556047816051,14.83554162792929
5.432241597606609,3.0182265956290752,7.7201417389593958
21.525838483887156,3.1426442696664045,29.546995108938408
22.923215436795335,2.0273554083463408,45.350201560678187
7.8049817799722154,2.1332432828080385,14.820092452014416
16.080722870780988,4.6748626775467521,15.537342604813215
7.171514822708871,1.6562718114099761,16.629431374932853
18.444801860796233,2.3149829973029719,32.761835290778222
10.624675676780166,2.5222076561008491,17.577673154477687
18.188452693838038,3.2156913984055526,24.47519282904242
19.53989228573765,3.5525581055517859,24.108096388512049
20.37294983835314,3.2265149154773329,27.33512450700006
7.1548189191179308,1.7944036709490871,15.5918921541786
23.320236902752157,2.3528360891949975,40.872023792528104
9.6042798178976163,4.4525593466688935,9.6962793836660275
5.7482511235235956,3.7315604516746066,6.7921174578148475
16.097049387829667,3.7720216754699605,18.84008393527035
12.418445677248775,3.8457113937297422,14.288161997097719
21.595794862648262,4.1701605666383514,23.121041080385407
21.165029441286038,1.7033796860250656,48.028557164988904
11.342777856454306,2.7831293472641434,17.274338986836341
24.057987901394899,3.3883460234158753,30.936017212094953
10.818356762802372,2.6845976915406409,16.985437111160937
15.301142584634292,4.455676056505153,15.437997167459104
10.119301811352056,3.1890037800555291,13.715493958100165
23.720871400979266,4.1901965631078273,25.28771564454571
8.2921563516403634,4.4820543090840914,8.3220252502273571
5.8982123878465798,3.2667701901622435,7.8292702900366349
13.701941200060759,4.6834328535497249,13.217052855886207
24.847511281116741,3.5549337918794319,30.638615272680077
22.833545325098278,4.4759600459180255,22.943859189373441
19.972160389138985,2.6920677845703347,31.284048048226705
22.815849817570498,3.2458593548601984,30.454760384913094
22.868932793957264,3.3599386435160219,29.623440818642042
15.377167207728981,1.867429005636247,32.476511800607007
11.318581036615861,2.8949337734553922,16.669811242143489
20.44024864221976,4.7106818539308666,19.613794523647528
18.233225263355223,3.7079128412765985,21.665402719966529
12.473154577474201,2.1212730385293863,23.792169671252594
6.8893333612303049,2.6859947246336171,10.811903277747209
19.935792226980521,2.1706105338194495,37.324409483379029
10.249210318457294,1.5868809612950039,24.55628880742962
23.736263010675586,4.7461116047640939,22.622720215407
9.819411500113695,3.0687256488990502,13.757588094706827
7.4551586482297205,2.5763727534727514,12.11679995509971
21.622253442498124,3.594670170452078,26.402924463279646
8.0656863324898804,1.5256005970255546,19.909369952629721
8.5853661631547808,2.4730773731028481,14.438517881885252
16.98765583041687,3.9606171299461241,19.041822393106902
22.49124081674929,3.7181942057424204,26.659797676137025
8.9286933142914648,4.9363208163988741,8.2120735841763715
11.206473458001895,3.6712519838031543,13.432985469969561
20.548096764823551,3.1712705576970648,27.984993807856366
24.436528521219348,4.1650139711440266,26.191270457467294
15.014823724046845,4.6616475518741858,14.544603804452887
7.8779500510250156,4.02243581351423,8.7098528048575332
5.2787257541640304,4.8712392824228292,4.9138806489579174
9.5931205999771052,4.2370180975836202,10.125695534993428
7.6364443557304202,4.5338050339167424,7.5851610305500801
18.55317347225715,1.8993642491427303,38.662686332194077
7.4366500925706225,4.0634472604782568,8.1480618358140617
15.12659863241266,3.0403104483457901,21.363378795608959
18.885248712857731,3.4358633084394632,23.991240590549843
16.622332184418049,3.7893584331882488,19.376245239620591
8.9955130332011528,4.894352908469493,8.3378981555670926
21.082490523645255,4.9460232850106856,19.355857862076594
19.308142592316031,2.5087988592076682,32.086130538816747
19.779680078310836,4.0681372410327068,21.649612341593414
7.621155031146265,4.1249423827734404,8.2391891621535027
7.4750760730068926,2.7127250145956707,11.633544793044868
23.551251020130152,1.9335442120247737,48.388788056032247
12.951563876498813,1.6433143610000192,30.213869024924374
11.018973835618795,4.2207009463521246,11.670908579936205
14.771680907030667,3.2139490963591708,19.886757362279848
18.257284255271649,4.9493905932322413,16.75167520377958
24.112465140939399,3.1274070966777856,33.236502684001415
10.728924537641101,4.9227094267584413,9.8925866142661629
23.496168586240543,2.9405160076792098,34.146285809740817
5.4971898277251263,4.2778875269599039,5.7527409307005009
16.103960846536495,1.7968674530914122,35.056356484266786
17.679502233621704,3.4441159854821737,22.412502952116352
7.1179480750150663,4.3072092544500347,7.4034098561717272
7.8067919412782523,4.7364558352696102,7.4542707767116125
13.382286386326076,4.3790408171610107,13.714054552748021
24.324638242863635,1.6293975452041098,57.116244680680417
16.920851064687454,2.8044581945735696,25.603064206522728
23.660464432004225,1.6704446530984796,54.506030361629037
21.087218312259417,1.882488018900953,44.254615647525895
14.34763203110583,3.8635697003361944,16.440246193386582
20.695268985043747,3.9964036870909436,23.013134968796638
5.3567356795397547,4.2080223896306919,5.6889445676148842
7.1828799353146984,4.5290979181948199,7.1413204238156611
21.588572297654729,4.0880101396677846,23.527162800928274
20.936341766503233,4.3030505723732126,21.794837937921688
9.6528148393286735,1.6713729843814773,22.227445281765604
15.61539181198107,2.320873026544545,27.678296160513984
17.120316414000218,3.6766422068133604,20.495311264718616
22.354779075520224,4.5034385661868814,22.339415963446903
17.062143146774513,1.5157504372888069,42.322062372272555
13.251431385473607,3.3012026974072244,17.430577162475867
12.483680868143654,3.8705058977753901,14.2817343805644
13.517641727470197,1.6036255119501464,32.129391972763237
18.038620511599483,2.9047444514368577,26.490417664072986
22.349812635046497,4.6347220848429389,21.763410235015797
14.077937641525995,3.8506448309955057,16.179139171772739
9.9567912590271632,2.3318042717620906,17.580295641039395
9.7332472599516233,4.4847339537116948,9.7630559126471805
19.92028560486893,2.7181099819333001,30.950287151002978
21.331375268478208,4.4867063490042085,21.388240830280544
7.1055615970824988,2.5463027789161696,11.662599079548086
6.3311771391035627,3.5661208780910214,7.7852790521022941
16.888673275129037,2.8892902371174194,24.914763997155934
7.9234648838539652,2.4618876776427348,13.375701151098308
21.493283809126826,4.6029514676015424,21.059659243858107
11.206693478481489,2.1565778867882197,21.092348796199396
7.8774386594228529,1.7968405693251708,17.148422847950009
23.419409449749004,2.6967442849098111,36.630095125687745
8.3106344547055642,4.0117370167454869,9.2100164790859065
10.694401646758712,4.3260106209169855,11.079960744809425
8.0722679038411727,4.9956017952336769,7.3442984086312721
7.3098012733070998,2.5372671995390772,12.033516962907321
5.4229603267288002,2.9277968289594876,7.9102709368789332
6.1079081832852022,1.978874473103692,12.319922306589719
8.4928294187170543,3.5120517536806175,10.584147389083173
6.0676386525435078,4.9915301304202107,5.5245428035912578
16.822876322219425,3.9530835354223046,18.889019472014059
18.614290535990129,3.5832449414468011,22.793502230354317
12.872609136640564,2.8732918252262789,19.080189031343405
11.359821939040987,4.7035456609994419,10.915462916163891
15.090524740444602,3.2392080864562232,20.178771001143204
22.500098844692172,1.9702841965957152,45.541518817347885
22.022632536444121,2.7788246211969669,33.583120600705605
5.8695012402558389,1.7350833409671842,13.130385638586384
8.629968191930482,2.2069266319107355,15.94052843951455
9.7348974220879203,1.5618407334996927,23.607297265788958
9.9877515166442361,3.0864797077505717,13.924171235459912
16.424653034855453,3.7208909273312902,19.45638174218368
13.325248514063846,2.7015236183261773,20.810792145632462
5.9850823985518797,2.9713362002684698,8.6207184399036301
12.472282769191432,4.8572324549560157,11.640602563039083
15.475058974352745,4.1318709255122048,16.704976480580005
7.033438058074319,3.3929982293073291,9.0334462588822699
21.669171075771196,2.4958930628913882,36.164793971080371
6.0392373293020851,4.6394887957054838,5.8753288209796501
23.496837380361242,2.3228399090823082,41.619146209392994
6.9822628315975095,2.63869955680837,11.122859492001714
21.871499031955054,4.6817268504803202,21.104449986521072
23.053062878552343,3.3533971934977531,29.91264813999998
24.591413611731852,4.0981128229629178,26.740767961284725
21.040517605471869,3.5676067795731816,25.863509854410843
20.589550815426577,3.7870372315332332,24.013729883170207
17.849665519910953,2.5478415203018896,29.282469907003136
20.579927091562581,2.3448022156933201,36.171103527045993
7.6910441682629411,2.6287232150903286,12.29102678557153
15.721360718952745,2.0440454742919787,30.898348472580039
15.28445740380829,4.560100278517826,15.102919470486581
22.15144288245115,2.491364266375399,37.025652695403409
14.255987311870317,3.4652128804503461,17.976320240152155
12.70178992200707,4.2719104879948091,13.308914693561711
17.7912654247422,4.2433843828149973,18.75376734088735
10.329266350016921,3.0343519050446752,14.612673875617311
7.7953682190791369,3.1669005800535399,10.629369475522184
14.557545480474916,4.9814561212725863,13.278903596418104
13.337787371897701,3.8610911694265844,15.291800668376547
9.651398810577474,4.35123455091259,9.9473636136206824
12.350236202302561,4.6589388922673116,11.969744612418477
12.327848996524949,4.2565644268026874,12.958774327809957
11.549911288250909,2.1481277073374865,21.807693141550875
12.58928159453858,3.4675975680815028,15.865119103581385
18.714866909118907,1.856629550600907,39.706849352599519
10.937529491425707,3.7852274429739943,12.76190078237124
23.97715853430681,4.8437229986573387,22.434881580062534
23.32696039076356,3.2945622250503899,30.737353885999045
14.618208566001572,3.015403725037185,20.791649707100063
11.567224100093776,1.6254496299635712,27.211240240710929
15.708695796600063,4.8592108281522712,14.65579196295217
21.971209775472492,1.8605093944555557,46.539128009994812
18.05174681120204,1.6437768265669643,42.102672693104054
21.087836558941547,2.3612331402672844,36.850958179821042
15.654445521314804,1.7293565187143385,35.109784796427853
17.658352585352414,3.0929124484411683,24.573869860109895
10.763112283649235,3.3063073043998932,14.138522487671498
19.697863246205817,2.5939948216000435,31.832411464766395
9.0480918625143669,1.6783616890121011,20.768111898391233
18.895962576369964,1.8906012888722934,39.521359467859369
22.21438136651788,2.8457653229647484,33.197757795566609
7.6420567460308781,1.7118495778928764,17.275263251199707
17.287594810838396,3.9436640396346969,19.451959752856975
6.9019149645986921,2.2245718953368421,12.666054025609407
19.51431256542854,2.5572504907427347,31.914808133185865
6.6898643764704051,2.8794402201233411,9.8978883198387244
23.718796454012519,2.9581337157420178,34.294215324931606
7.7481586007560432,1.5058124768618018,19.314264643717944
24.177604918181608,1.8922462984954413,50.533268529640246
21.017683521701933,4.5196759730930731,20.935299045558757
16.873640089327083,1.5043157187916785,42.093268867590183
20.652482092590937,3.2785857453450626,27.328322664151877
20.902296779661718,3.2132570227752284,28.145502252412999
23.920541256346606,2.6658295635372324,37.779262553887769
10.067667076783744,3.0096445705125738,14.342858478278028
16.801517907166183,4.2320339813430454,17.75295567763186
6.9009839512880244,4.4442129717523473,6.9788498095806641
17.323314000482426,2.4112199019533751,29.752671704495427
8.4258260818557762,2.6287165433870543,13.465307523087773
16.299012229448838,2.3486899855991643,28.607908041668967
16.448610280676995,3.179521901928728,22.351559141494686
14.319703059624548,3.8914042518058451,16.304241466423822
15.452635510262455,2.298885064121972,27.604984049443352
20.278467800131757,2.6575750971920336,32.110824249540386
20.984894330241332,4.7563461615620266,19.961484351712919
14.843064311508583,1.6699925144643533,34.200726990001812
16.991868830452248,3.1126936183384819,23.516897121028208
23.624724713802038,3.9904531455887224,26.305501858994134
7.3946717700224562,2.0265890404511593,14.633705069626261
7.3420713180022101,1.6658090700191865,16.949950528042546
6.7541802382153682,1.9837188007348576,13.596910077374721
18.157265700810555,4.7158811773573905,17.405750901336553
13.37216601580759,1.5324092363739319,32.897326425423003
20.486428322836865,2.1591269118397314,38.520967599593092
18.424628266171851,1.609492295155756,43.670764544820145
11.672755166564762,1.8872031364677113,24.448600515489989
22.967330947230714,3.6705225031990372,27.535315934170615
20.250642941413048,2.3457361805868002,35.580675186196103
10.410698818203514,3.4922421765073688,13.038661431245336
12.283840355441081,3.5656838396814416,15.106733380925601
11.288799604085257,4.4730236658142264,11.350036077333806
8.1522329724999931,1.5165948751915588,20.21286742515797
7.9556674508438334,4.4867931076982837,7.9767370322245741
23.722549267514882,3.6669168024944092,28.465350272069308
13.758080743975064,2.0696022013673518,26.770837790872907
12.666396455548197,4.2052808584734942,13.459766628742198
19.593714173547561,4.4942203962670497,19.616389164756285
16.059861305058,2.3899221931395505,27.785975247331667
23.722799736769243,4.7157778831593831,22.741382271439338
20.606029878187844,3.0906010060453024,28.694402195474485
14.587391282490806,3.6119855901666251,17.737648834877966
12.527189469616523,4.9462733676617532,11.500698389470319
24.732630898486441,2.7653762752371978,37.871027431118726
19.355204720072869,4.3460577103703955,19.970051820321292
24.023893200076824,2.6143969123996085,38.569093593094209
7.3695715443408272,4.2972473278452181,7.6810418983036062
22.010673583815652,3.6025687160192486,26.825478264228519
17.74147767982415,2.2572449332889049,32.17247308287137
7.4384335667022512,2.9490913282623272,10.783178609610461
16.765159999384416,2.6117247202724658,26.938693982410566
18.721927302108977,1.7733793757812735,41.17642550459702
5.2460537177720568,1.6044216953489412,12.464359518262309
14.08635923683493,2.7126752939251331,21.923098271821793
21.507990223926424,1.566619517361203,52.036647392620331
10.907180506881797,2.0792071515362127,21.14444452510401
14.170961635971022,4.0381416229780402,15.613176949149162
13.846282541357864,3.9783193248925577,15.459239880901144


==> anc/competitors/data/v2/sheiner_tozer__s42_holdout.csv <==
x0,x1,y
12.148169636509522,1.7105196439322961,27.478085684185842
12.444173176805426,3.9887637304412236,13.861470467261846
16.520073246839068,4.7024387551894202,15.877239525751586
19.941837845679391,2.431604593701135,34.011813681365069
8.6921470263493195,2.3036868151059613,15.501280277663275
16.69211292381609,3.2897790987009561,22.022540745894318
15.695446893569061,2.4122592708683408,26.947200495801304
17.049843371332489,3.6448624016414808,20.567441954864748
10.283273191857308,3.7651326421689424,12.055045006323612
5.2932956054558993,3.3686585717404305,6.8412545424944984
9.6331794157810542,4.4130812352980229,9.8036028252204481
22.787497576912241,4.2209636776090669,24.134370790640116
22.912820857507267,2.5838212776750833,37.150046637562312
6.370921067933077,1.5147911421756282,15.810375910858873
13.080930219962998,3.7882874991245514,15.251927748120261
21.98734668567673,1.6344356503572768,51.50622995356251
24.585348495793266,3.4563046023070383,31.071101655642011
16.144515558175584,2.0394696145703235,31.787180018901747
11.34236274041954,1.8544716875346583,24.086853115435005
16.999989392767713,3.6085047031294266,20.688779277554325
22.269309060907606,1.9507377378053763,45.433888574404669
8.3577764092163953,4.7911487377312598,7.8978845837549105
8.8795890930533883,1.8600897600508095,18.811973263386012
15.286867956969555,2.2780100410212754,27.514061740665394
7.0129031060510316,2.5783185839564284,11.390801365720979
20.685783576063962,1.5817750392462799,49.68304256245041
13.881257710400515,2.9934792622402555,19.867382440820492
21.242433122270096,2.0879141436663544,41.041611009891305
23.142468139645022,1.8732459417709828,48.756995076488913
18.586882442744976,4.8432349729822679,17.39291135120239
10.329651104058289,4.2447432097347662,10.885363704051459
15.1155863130146,2.4791242835036824,25.369177104685093
11.563970130181985,2.1332732450092582,21.957406342275217
18.719779858568344,3.9743523996276449,20.918982443276263
19.43106186426882,3.8353873995307803,22.409833393864464
22.041287113159271,4.7319201548060246,21.064242630798002
13.033386417447444,4.7428764127054013,12.429614386735109
20.501722871108591,4.1024587587863355,22.272576404915878
9.2262422739053136,2.9149584467384466,13.508571799339315
13.764614663979653,3.0989569116341151,19.123061211824563
9.2187393933621191,1.5634915684160684,22.337720043213945
21.296537008740451,2.8380097019976249,31.900052591212635
21.055460427531095,1.9876914650962172,42.319276170199679
19.364921306307416,1.5235643991465047,47.848542192368868
11.489766648931511,4.2486684083759307,12.097882670292693
19.951352628872066,2.7273962263394114,30.909363508027273
19.809408754621316,3.3707007170912782,25.588918134579423
21.214524500869931,3.3657483357882203,27.439091552430714
10.610103499383925,4.7587738929661736,10.088001229312571
11.990824006325509,4.6438595992786977,11.65547365251467
24.014433310545563,2.3772454716163756,41.731638032702783
11.055176339063383,4.5357440077741416,10.976706045816158
10.516968245611562,4.7037545268587273,10.105173285297319
7.6143485191527605,2.3909649767558654,13.169216127442164
18.381374518741961,3.5096442753477826,22.921452947528149
5.8502457038052791,1.7065570115714781,13.256502490363523
24.045904414461038,2.6539734204932763,38.120017528080972
24.107331261190936,3.0911750284269264,33.564684358688687
23.590447346796658,2.4817808164863697,39.557648262347548
8.9345719487084274,2.790761284315959,13.575235601700035
6.505310264832536,2.3425120570066653,11.44288948361228
9.1519988630454492,3.0074642322327549,13.046460715038481
5.2256394102697286,1.511517711921216,12.989295046471849
12.592167344027631,2.4251279756271398,21.524130651630557
19.988471686698709,1.7226064910818535,44.96628568057794
18.122099556225074,4.6728605118043074,17.516516746267371
5.7392227550821389,2.040489432537945,11.29550605795802
24.056752118132632,2.3167113536303452,42.703616199662882
6.5876988570785278,3.8214989575073157,7.622006764151088
19.792204799907037,4.0509147088252879,21.745304039125717
12.007193973321744,2.2432954895700212,21.8846165478217
15.959807348310328,3.8173070310567407,18.483521363552256
5.2996652778190985,3.5334381625051621,6.5696622388868908
22.624363378224071,3.9617982283601605,25.353413825863633
24.78042814517665,1.872168743235084,52.231588110763852
20.385941386643641,2.6972534919636608,31.880395842688067
15.677573108912046,2.4241423606172763,26.807130391563025
11.91643635025661,2.6008936446518218,19.214519612449696
9.3184948641038687,3.4175030068295857,11.893411246728407
22.37471704341737,2.8852782201970997,33.047087400270833
9.7601799400623577,1.9556210302751598,19.873139665546642
6.3269282915215275,3.4754890957300453,7.9574212620996656
22.262887585393234,4.4361105931880438,22.551042126281139
5.6414763677631878,4.7817906268061758,5.3404960233860201
7.6020839258723161,2.4984415513327036,12.676725218294569
23.996337323764113,1.5997011813194917,57.142267521810808
17.882651309223313,3.4134558061790177,22.847646932652349
17.041474710869529,2.8422120736988257,25.494304872176663
22.547313941345713,1.8653580669163639,47.661523759782959
17.545997409706864,4.8748075671883786,16.322442422701812
13.587084916948143,3.3156775927751712,17.804288473788681
24.189106649604867,4.9443471215051904,22.214882803906651
15.102174796824329,4.5625004185771934,14.915726961133533
15.027886949614921,3.6236371951605797,18.2216405546678
9.4375888519597488,1.9461314679552499,19.290845515855985
15.129836949994232,3.3247444464419296,19.778886095343136
10.68705151859078,3.3458497499370665,13.894265524499056
9.5345842070229718,2.4162248054840241,16.347478063236036
18.903347355823513,2.5733601311375125,30.753550754279818
15.257846136524471,4.1468089041368899,16.41755283173034
12.838432376525839,2.9972873576785828,18.354843430777859
17.108749588171399,4.3686120541092475,17.57045888851539
5.2083425025773149,2.4563472576270597,8.8087461463472323
11.255203310952517,1.6135149395500306,26.626741785295259
21.639919168007282,3.0299926545063762,30.65150736274456
24.35746989157305,1.5116605313258731,60.540706327620761
17.143408147277427,1.843238420393553,36.58058863766442
17.505680681927874,4.9052475123342099,16.193227638495497
21.348385890147835,2.1880587155300644,39.709671828984021
23.522089092767018,4.8672639916677358,21.912550909814801
17.149885004806137,2.3006390159529078,30.617807056028155
6.1293861079468019,2.905343206695969,8.9996598520444486
11.349958263885981,3.2053244699775902,15.315741382231263
22.063145027568581,3.8656933332754981,25.26877559104113
10.116494273052137,2.9526618007052168,14.650282676087492
15.756013583259634,4.8079150334725034,14.841998679236445
16.281166733520919,4.2913991965555249,16.989991926810479
19.709233733540643,4.6049161822942484,19.304169774520105
23.846299090765054,2.5993733528331777,38.469549125094659
17.065080300918019,3.1874640008189217,23.139317830802092
14.511667487105814,3.478137844937955,18.239271805992615
5.593616103559711,2.8946262158193905,8.238927864123518
7.9395809841087317,3.5633515495989161,9.7697441227949238
21.365969619103343,4.5084377854496598,21.329974070133225
18.466771787482521,3.2015757674619589,24.944473580429424
21.644588472725552,1.7617301483174326,47.849626289032742
24.016689027781091,3.1631471773531619,32.781496162999588
5.3381155560533156,3.29887446434733,7.0259172896496818
8.7558266956638775,2.5236644149297414,14.478833451938035
22.483270401389618,1.8584358198900277,47.665639683249886
21.030244550582207,3.5215271992675028,26.147087298592361
9.7556850031831068,2.222588100832839,17.916197092389492
19.278672033728402,4.2515001825787229,20.286931803573591
14.023963542229046,3.6168706361149967,17.032310196007472
15.016273436500958,2.3017799487717232,26.79773877867169
12.804806539657278,3.6817051916366701,15.310508456295107
19.320785449484035,4.7930513125974574,18.251084590376614
15.357993744405407,2.4724889460193458,25.833559053217506
20.339928389940376,4.9782834425111995,18.564143863115557
13.870265637995281,2.1647279269911692,26.025669445466892
9.1055466731544783,4.8119201316281419,8.5708618046969409
20.208185660759309,2.4453115499496696,34.305684336016391
10.054455190665649,4.3220456273098566,10.425508142977559
15.705580506542599,2.9998586185242759,22.437449934998941
21.575208299729411,3.2551279569851199,28.727660610867041
21.915745697352524,2.2510670287775589,39.83135537611895
5.8723330222555203,4.9514754183673269,5.3860033950352442
24.098293710572779,3.8070923077860082,27.975130306599024
7.5631048737169309,2.0300060046091595,14.946812102300317
17.240733675149031,3.8188533821998956,19.95985062401807
13.371618085064403,4.973731451414519,12.214353411153295
13.859499679866323,2.8981556756979794,20.392679150903806
18.173880409359686,4.9784443482666241,16.586716277504841
7.3624224526349273,1.8701393240359265,15.531623769901486
7.7261104689091287,3.6056979120440293,9.4090099106471641
17.351854949583956,4.6389349970073921,16.882734418404432
12.113022641666856,1.5215750612879553,29.959368993080055
24.421616448847686,2.414827984966351,41.892037154174659
6.383425013393933,2.6690150806175383,10.071622966448633
5.8846918425307404,4.1608288460414666,6.3129241996611016
7.7284069990953093,3.0780091939481986,10.799870235335117
15.010719874920879,2.9792909084370542,21.571521712255876
8.6581755612185489,2.3957277774140575,14.949912814232958
19.602678566540131,4.8670178680866485,18.262170024718515
12.244247497820735,4.4581504967745449,12.34759564658844
20.776981718491644,3.0483262678429144,29.277157947375439
24.230472340053652,3.9553963791689872,27.192274578915331
11.888000643049645,3.7000219160217722,14.152307869752578
13.17760495277521,1.6179509811405786,31.109324696643078
18.098232720940285,1.8484845768675857,38.531725733280624
11.023991308469956,3.9893787126642026,12.277858490053532
7.1066760630900401,4.2935877064796211,7.4126901375808307
19.538565383758446,3.6033147698393941,23.808270239676489
12.93340423926227,4.9602243264558803,11.843290189193635
18.747106930996118,4.4589981619102623,18.902111191521918
16.303735777900457,1.9014775575916223,33.945217864644626
24.985588964207302,2.155125070149166,47.051623377582736
14.835788273578094,2.4220842692895781,25.385627015447085
9.6570084802557297,4.7339145781431249,9.2254165940952539
13.933197101327481,2.9400336326264798,20.251541975026313
16.136304150345801,2.0508456880699386,31.629322435719558
10.850453941463771,1.9129117487055429,22.484150005247237
19.856744724108637,4.5108947034274038,19.813572125679286
16.867792611264267,3.5708920619088231,20.717563073086041
17.868584586029449,4.7593574276129429,16.987421782949099
7.1894023996754779,2.071852092983629,13.977091488443619
24.017233108097493,2.3822778639581026,41.663632449224913
13.995467185464554,4.2105940797427497,14.855310124948041
5.9528402748039806,2.3704843984993387,10.369051784284331
6.5379337255753462,3.2376512392982999,8.7460457209522389
21.742571158939558,3.69019497397443,25.944581688899998
8.7690990458191393,3.7904273049287824,10.219377258467148
21.512269881405594,2.7707709066672011,32.885626195271854
21.612072663780303,4.6221985077219578,21.096480965350207
20.708503425900922,2.7881366603743682,31.489724371041152
17.038903316596581,4.0931391779043578,18.548211426472236
17.084841815266444,4.4671762026538477,17.197740847343411
10.380313674115598,3.7218092781449985,12.293679072443268
5.8348554429352451,2.7240551731687463,9.0489385719793489
19.213098009682007,1.8646930954651935,40.624929396815268
5.2982585346981992,4.7876940024364263,5.0099897348985252
5.4269047291761137,2.276435731158081,9.7731502809043835
17.800482777365701,2.0952520697657415,34.294323439211141
24.027298531922529,2.1185943790830923,45.878236667443986
9.5277716285977387,2.5188521560872132,15.780454185849976
5.1427119182024672,3.544401269637671,6.3578161207816937
22.240957828618694,2.0253201771773908,44.035916771310021
15.768678136405953,4.142946327487171,16.981327183401003
11.578771003755946,3.4551640845291161,14.637535581705786
9.5591063257359092,2.4802121963866037,16.037627014153504
18.397472278908985,4.3441799760901052,18.989253464688755
21.216552519489397,3.8738583969491831,24.253817332413171
24.743947247881881,4.6692673731160452,23.933708069124481
10.763737220438985,3.3237183231287672,14.074960955324148
23.815686976885861,2.7464120070659495,36.680013080671884
13.011683824605743,3.3281920689063091,16.994554597051735
5.3973245325013313,3.0574523919737899,7.5859406364489965
8.2447123877653983,2.4084651568658746,14.173648201186973
11.319047597700521,2.0798359704142042,21.937533485671953
6.7827746719412074,2.9161221279709557,9.9275939469557439
15.161081276048025,2.9723221376603215,21.831328826915357
6.4110238299150879,4.2125845331693252,6.8020252844181037
6.0744265439055489,3.0706050971033534,8.5061584503329914
17.280042160912341,3.4805173580252653,21.705774157815718
6.2421193535377872,2.3462255725977919,10.965609004490309
20.801727708618046,2.6471457587689189,33.04856098682118
5.112442092633966,1.7202621585524089,11.513149636273656
5.7467392485183222,2.9562232403566666,8.3136112005387766
14.269348728711488,3.5928739413247381,17.431942607170715
22.708991265434534,3.1338508069652189,31.24645516803669
7.7331146638043595,3.5622548287905951,9.5182540112908729
6.2436870077649909,4.8149279050913059,5.8737269058569934
10.395983891708092,2.462627745543196,17.545207809768208
8.7277539562137214,2.8829812408640327,12.899500964989986
19.359755234121995,4.0255936060339197,21.389188821892741
6.5826224375274256,3.2671226001147744,8.7369368298855878
17.338660897019061,1.5441555405348693,42.410326790695841
5.6915172566517587,4.4547129507517944,5.7435388419304561
21.920297999310776,1.9158852607186567,45.367009674934046
12.591825687738146,4.9217336987254043,11.612360904684747
8.6056507518904759,3.9025052003292799,9.7735838577167673
14.339081205191256,3.8404937400059223,16.517799660703684
11.933199411206004,2.2173978152709379,21.957034307132179
12.92241263081624,3.5269695870341589,16.044835144053728
17.053404580352808,3.1829646914693379,23.151735095170384
17.98502913041796,1.8808698939389017,37.769869693852947
7.3970634483901883,2.1469520319467703,13.972794669327316
15.201273740857539,2.251440758170975,27.624206873642834
22.182032306803098,4.1500918881060009,23.851176321418798
17.831898068803063,3.8574696186914554,20.461299365476663
17.428279242909763,4.1094845472143717,18.904802765248572
17.633700719122643,1.9854300386870054,35.474144201697413
6.9885658787544997,4.1055332360602108,7.587140859212262
14.952920120877405,2.696146916761915,23.392103852388814
21.710280000801031,3.9832790424622879,24.212501380326085
20.065397197284277,4.8183472045623645,18.864316699811454
18.105455800241703,4.4274472251781649,18.372044359731376
18.540134231823728,3.1841293291171775,25.16216529817979
6.6591216460254259,3.0436878469329081,9.3957508867336497
16.060361692290197,3.7510393114280935,18.889923752428064
21.255409953519393,3.2867253830062313,28.06568710911511
20.216197865227056,4.1148628717242328,21.903357073829756
22.8794790204987,2.2988250326311355,40.873364275633243
22.589887700893062,2.3317383084397836,39.886962071257777
6.7971595253063111,3.1841773357561687,9.2247996036151854
18.850450611961293,2.3041315990844353,33.611922168909743
13.026769942466816,2.8534080407456064,19.423180513950228
11.599838419962168,3.0488894927472323,16.342912964278597
10.364797878512666,4.6652788244493824,10.033144609204664
24.445255470100015,3.0046996600502838,34.874964820450955
15.773760840923845,4.6350496288684528,15.358917616147473
17.817394799486223,2.8105856170454624,26.90973268860418
7.3324211381656905,2.7132924286526343,11.409514230300303
12.846447444614492,4.1227965158302764,13.894671115874553
11.125035864520321,2.2493000579909874,20.232487596588101
14.907012987417332,4.4839934075258494,14.954888348074141
8.9811963358387441,3.612410223836342,10.919626018559574
23.340522320647189,3.661206246000507,28.045380282557069
14.972111573789565,2.0965437256034241,28.830848150477649
20.998562695274437,2.4462620949276981,35.635938044048565
24.650142767588196,2.273208619311486,44.443361736175781
20.830988456056154,3.6504575314680139,25.09480978677578
12.725552838194432,2.7845211640413732,19.372006150413309
20.829479442944699,3.6285118264195679,25.226377346978516
15.425310218789189,4.4064425220765511,15.719444535814864
6.9071238729666433,4.0992596379981485,7.5089518929322763
5.1279779141547817,3.0946281943460883,7.1328349371716184
10.967109718340016,4.2309947114666873,11.590701731031981
7.338697587019718,4.5722971446567779,7.2340966801899542
18.437470008655879,3.9456161120040525,20.736687046448996
9.1388899121166656,2.9142847853331348,13.383315228089527
21.908206958666241,3.9425586746460151,24.65719483199836
19.087934288055074,3.9859815411732566,21.275092321337155
12.26699723126567,3.3615339221426606,15.883580823833659
21.644500548949154,3.6514494204314212,26.068606836958455
10.402782503068472,3.8771066325560022,11.883172351451019
6.2772383264315508,1.6060112472053603,14.903145305518512
12.536584713956017,4.2780849179652343,13.118838330833569
13.589698323680164,3.9434887844008983,15.291698688863034
12.417263276806391,4.4690603501396442,12.494578855796583
12.965476796095036,3.7928903270042142,15.101104161147962
15.175068881272068,4.7436550355473681,14.469934404912651
6.0250403898693055,1.7861724716383969,13.177134412679351
16.098093069081862,4.7329264899286132,15.381539469419787
7.7704978380675911,3.9241229865194627,8.7819640884133534
10.035963610838731,2.1854265506158774,18.685976737172492
7.7815783196319739,3.1581229104837578,10.636026331060211
7.5990093124512814,3.1809503681424074,10.322075214893651
11.251532487114135,3.9660292725175208,12.596796617917816
20.75825481428577,2.5406710917954549,34.134331184811643
13.619212818301625,2.0742006160970261,26.453285600853679
22.73359724765935,4.7032374455045698,21.845627348123855
14.036977082103167,3.0351497444347695,19.853440585085487
16.617006290754812,3.3768150702786892,21.431259925380296
5.2092806624935495,4.3978441713570735,5.3179322169514682
21.366038967320936,2.4014751292742922,36.819269535949701
18.977481622491172,4.1251773600714117,20.515409621176303
8.797674538736981,3.7521989638427873,10.344852879116416
19.776245471275349,1.7898955832226222,43.181544207015293
17.786671226293539,3.8844481076690829,20.283819980879553
8.4629079217969796,3.8139608077235114,9.8087445609674866
7.6384804169209763,4.504914877568023,7.630979351074048
16.527488722489686,4.6557548215177249,16.028194992430233
5.6673202691216122,3.5730218111562326,6.9571445131947334
11.011103110946669,3.863219251957061,12.618095120945151
22.965245779261352,2.2427679182469742,41.865091148396303
17.999415063500539,2.0863844907806604,34.796479656564308
14.532357565876053,3.5428842202290927,17.972760007770599
11.039084372257726,2.3999439587092226,19.03327190014263
20.792151949110803,3.6476410459624171,25.065033013586397
21.176514947438775,2.1932234781945552,39.314440704405982
14.094032585388502,3.6938875870646717,16.803064332075962
6.7874128004999807,4.9409262842242789,6.2373688283369866
13.164458387930502,4.3968564238274741,13.441744303420801
20.212024284443174,4.64686291110824,19.635285253878124
7.4842447217482988,3.4084728569929625,9.5743849267849406
19.502208816824279,3.1542911681986947,26.683983184675288
24.548549417892698,4.1501700557621755,26.395324389775595
13.413690213129026,2.7217045991205757,20.817691070730916
23.29306159221218,3.4954351291119434,29.149593022411903
20.340337103950556,4.6886917935873385,19.600641079789138
11.855899022530036,2.1549866397799766,22.327605805791464
16.375813816818507,4.9014736346883483,15.158653845547605
8.9083772199649722,3.3912604522681109,11.446647338618158
11.374388817751093,2.9736941419725773,16.372179519656868
21.698872711499206,2.4215492758339705,37.135900617841124
20.759137270698368,3.0535967973416116,29.208627841836112
22.121275076968146,3.8044932979424964,25.695562225107757
21.423415079310391,4.6779366800363897,20.687212303994251
18.576961686845916,2.9125384585651046,27.218684730452985
16.116211202730788,1.8896878719196424,33.72032680942678
7.4770206642181876,3.9851484967934216,8.3353100455467111
23.915067175841518,1.8624654925712176,50.614638078402713
15.509080334828687,2.4729157559730339,26.083955294845836
12.420439737062827,4.6950110253347379,11.954199593120711
14.309394779551774,4.131038965180065,15.449443296786635
24.314700258905923,2.6273843342739589,38.873860165560252
20.851674843031688,3.985390671898378,23.243989619087639
8.4339447349177803,4.7665544890897475,8.0070801055886101
17.072171536923925,4.753968352515539,16.246930311970729
21.913492681295761,1.7102206257467345,49.573088826578513
6.8398254791777147,3.3343207887212261,8.9192139313138252
23.284124833060176,2.0826145526255111,45.078590627063001
18.806102547330187,4.3613262252163505,19.342563814973385
24.14897286954503,2.9914106460009307,34.583403841661131
16.782934710052913,4.7614933667346007,15.948831957255488
8.0940540506751617,2.2100915224256572,14.933174735424819
5.4003517381453197,2.9716902020981264,7.7776982158166081
15.617400756920931,4.7046496310858803,15.003316134521979
6.8451302310427149,2.8898562986969587,10.096490275522806
17.899612630626102,3.6657832626705384,21.484090148212946
20.139953874348411,1.5815467058197377,48.377376827624573
18.035449231350626,3.6655604081890507,21.648286741796905
12.798193132450969,2.1111494460518379,24.506818542696486
20.448054047169919,2.722478355235642,31.727217056318548
14.105637746333423,1.567695790326701,34.109557634937914
20.455057332202525,2.9124718768600859,29.971026971545058
7.9955369558441003,3.7859233219808468,9.3276714901058497
10.625740308908163,3.1480182386136075,14.563715987541729
7.4898599667007488,2.4931642490821058,12.511608691366696
21.819031470549952,1.8390901632099439,46.639996639991836
23.873243216630279,1.5183752712068541,59.139753536406701
17.017471342837055,3.9140419247598159,19.276517569283211
13.319279748427897,2.5551773202264796,21.797883318013994
20.165632825835182,2.9086097999484677,29.58043602723323
19.1664529159548,2.1163677701594921,36.627979320327782
11.987992306953387,1.8037607940209397,26.018309578985793
22.900470378772884,2.1805062893439451,42.716688391687718
13.152429838404725,2.6851299885252464,20.646613930652258
5.6455010220500768,2.3927028361208951,9.7581765944902159
10.599773900508156,2.4090582285473889,18.218566057718707
12.689477951489801,3.8178707856188008,14.694138131406881
13.768651150608761,2.5496869261657187,22.573876407568953
13.275366789925545,2.4279606379440875,22.669988485991137
19.550463506253958,4.3763966015097298,20.046014612717457
19.920538497148261,1.8387966621651559,42.587153512325209
22.193247582869507,3.9767659548517296,24.787143003106298
14.957591211811295,3.1039658215546901,20.751571952143042
22.015643209103086,4.583293629624416,21.654900162367493
20.899283088280249,3.2770815739327146,27.665914382833702


==> anc/competitors/data/v2/spherical_cap_volume__s42.csv <==
x0,x1,y
8.4176923398917438,1.6492514789239596,67.233354220024466
6.0721490782643661,4.6085210984746601,302.65212072895446
9.0101854393796774,3.9502113700712762,377.14780346604795
7.8815762034155474,0.73082437278133039,12.816037123901403
3.6592414352135467,4.985766357620351,155.97723607282259
9.8293564614572908,4.4201601166771773,512.88823295070495
8.3279779139324717,1.5627605017473869,59.899350946419212
8.5024501369386769,4.2171035823725038,396.4951245067835
3.8967954287288213,0.71081375298263771,5.8093252753961515
6.1527015652689698,4.9957027062763455,351.83929662294378
5.5955861696280689,3.395286733311377,161.66270500021361
9.4873549219402129,3.3206000746822255,290.30354544444276
7.5070558405646519,0.63411548952383723,9.2162153047956199
8.7593312928958103,4.5057603147038012,462.87931513698987
6.1038993917913178,0.33919761538145321,2.1654227972167979
4.5906710524934384,1.3559746785975058,23.906435518329726
6.8820935091108435,0.88650500079984806,16.261964334388896
3.4467207927292272,3.9284861153226491,103.6216847268022
8.7934182039480753,1.1513802906219097,35.023865231604468
7.4216507938544538,4.5710634902282496,387.15638029277829
8.3066141805976166,3.3500913887719528,253.50531066730517
5.4816817769090784,0.37358101037454183,2.3488411732864152
9.7948861707643218,0.22606320381776224,1.5604683795565013
9.2518478492553839,0.44795800166911481,5.7383431861392742
8.4486844795163343,3.108440852709093,225.01009029114996
4.362470954963773,4.047112692125193,155.06081560110243
6.267047026089239,1.3450535390114646,33.071559305575143
3.3066263605106014,4.2771624460307498,108.1006610002339
4.0800264444728347,0.47471331273564987,2.7764949178148233
7.7813426726971819,4.0446264974800457,330.62013968861703
8.2133350913547201,4.6534180648269459,453.22243921809081
9.7725681270394702,3.9061203157010267,406.02389085827241
5.2807775069670635,3.5509797630974584,162.30230792347618
5.593217942244082,4.222305049545839,234.4368018156257
6.2868906789306553,0.39272623782591887,2.9828199813951262
4.3262995135899995,1.1685541314514658,16.888413388890132
3.9094505373483015,0.79963366066708685,7.3177904803747689
6.3299344835815363,2.6217487529263352,117.81696360330403
4.5883654433561887,3.7769030159784536,149.20632144288882
7.6886979627775727,3.2240568539667138,215.98334215521911
6.0600634321063147,4.2854292788572881,267.21963377071728
8.8287473724048624,0.94502236371723614,23.886604778145557
7.9018557140157437,3.7261812412887756,290.49502801152607
5.1865664896742878,1.1265991561707396,19.183466643219223
8.825818609766408,1.4996420063254412,58.824498853654241
8.6333505024776134,3.6075425469502589,303.81589500166712
5.7123486532112207,4.9049829675136722,308.17920760737826
5.018296727511709,3.1354093086899342,122.70844308086937
7.7774685278248281,0.46160151195821886,5.1032224151553773
3.9782673852651689,3.1582830556521575,91.675443768229783
4.3993574173257581,0.40328264758480203,2.1791184512898343
3.0515358882570385,4.4438994145607227,97.418910089558793
8.5084706425149683,3.6059757684829794,298.47200600952743
7.6539559961442247,1.0310136628280155,24.412542319361872
7.9361576503843461,0.64026082795615069,9.9456919272179931
8.465103217153775,1.0809594986255311,29.751586468541515
6.2124104287683792,4.9041304618601238,345.87665993579435
6.9811883716702567,2.4010910838007513,111.94728556518305
3.9785789868936021,3.9635885520387584,131.1538741144374
3.801710514751814,3.2547600421173288,90.415726032618181
7.6788207325333016,2.9475831198014593,182.7748533245508
6.2976734430019281,0.89662522239223863,15.150816579800569
6.9566527453683218,4.7409173770788566,379.63123118149588
8.3549920019121799,1.646444636070646,66.478702891225666
7.4430282400041357,2.9744826358762024,179.32289475602553
6.8750558046059709,3.5589245340275175,226.36230000900568
6.9144501252178951,3.3163191451774829,200.70799092082606
5.1276506864382849,4.7148531665384885,248.34304123065817
3.2157248419755757,0.91250715161627838,7.6163613921326077
6.0570217246265363,2.6400931445453222,113.36154448940719
4.5020927097367043,2.1393650755556766,54.480484312620909
5.8597005060724534,2.4760099015165671,96.961478474298929
8.9738215128771621,0.77224412574917412,16.330391277595709
4.6375764010573857,0.8436541273892737,9.7409730511912596
3.4081191918234621,1.5347626197500353,21.434362808358348
4.9696872441539757,1.6625820980519901,38.343812640817248
5.0551563043667853,2.25393542567048,68.689346249290878
7.6334156030882649,3.1327402257758159,203.155824159373
6.8992250663889489,3.2462197636076624,192.58218309665827
8.4872874637448952,2.1766923036107371,115.5319532761073
7.6501947822917131,2.1621589252577462,101.77132745620652
5.8447080300804934,1.2446169281454174,26.42457250601645
8.6981426926622429,3.0238699923632395,220.90876559976081
4.1688104393539271,1.7217963743227418,33.480940174902933
3.1589845119370232,0.37308720453134581,1.327013068336945
3.6303350254294924,2.2083202119529299,44.341129481149125
8.0565154541751518,2.4758368404328177,139.25361575093163
6.2331406117597119,1.2828457673802127,30.015134246591355
4.128902453235213,2.9477980789861555,85.890650711523634
6.5073134257235452,2.9157051220732204,147.8383139993476
4.0661847189921794,3.5696104693297825,115.14044567420207
7.8742426255441522,3.3101527145658083,233.07176463367463
6.1230939290182151,3.3316786713009514,174.79679024994516
5.6671485826753774,1.7178279287554068,47.2295824219255
5.1105846240351358,3.9796746655325785,188.27782444817629
7.4119781518322192,2.8358930412784615,163.38454345244455
5.5326882738737329,2.2708073368634727,77.366377304325226
3.6135494352127071,3.2048599085170744,82.129769374420334
3.8260413148436072,1.9311552053612204,37.284513154116702
9.7332836518466017,2.6611483741124395,196.80969329040587
9.3600648349532491,3.7361873047146577,355.85901030972019
7.8979499366752473,4.4547338562737968,399.81331688573846
4.8610897302166372,4.6210745470169199,222.77660949303501
9.7842346414340682,2.6174380408788762,191.80765929830523
8.4512563277605626,2.6973205507547315,172.61779809442041
8.0182313241129695,4.0393779716664149,341.99523462236351
6.1455305150065209,1.7093633203721659,51.182484266111828
4.9056909329161131,4.2194353392563295,195.71713961462447
3.6747367350744948,2.5718799032836324,58.547242865271926
9.3182167758068921,0.75611227680928828,16.283462493494223
6.190434028835277,0.5458839059501297,5.6248966550896435
4.416543553566612,4.241567412989423,169.71209413692998
5.1416963690545678,0.46672600115301394,3.4122173051266036
7.0545369825932713,1.5469348934415483,49.158441953213647
4.2374094805746214,1.8038241944074198,37.168775797958887
8.9962999886466282,1.0303733369196502,28.860103256159491
8.3096367088464707,1.7066881750495482,70.833833857542814
8.0362406916565572,3.7649243202804112,301.9765013854277
6.0246512784257256,0.27047764908833971,1.3639429080459056
7.3911618849171026,4.1704324376992945,327.8966374199203
7.0886857823891489,4.3114305131578794,330.0347238196893
7.5489262108837396,1.9868555513194313,85.406299773057597
3.5911102479792234,0.93734191549104695,9.0498779197256916
5.9106518151942673,3.0840339581363883,145.89584518879406
3.2912992170332473,0.7744282681514929,5.714879537120475
6.4579357347116328,1.951612933175612,69.489445324977638
5.3090284863294972,4.8004600683246679,268.50835717137784
4.0116693220623283,4.9782294684014579,183.14072381004098
3.7238207740578613,3.9061034785020108,116.08421685489888
7.113512005243984,1.6926152476196776,58.947000866279531
4.1941507797582025,3.5007922359972441,116.55382644657254
9.4758408286375797,3.585950554323261,334.5155305457111
7.0674279779027644,2.0616401367855186,85.194367005144713
5.4280886317438597,3.2762654460135652,146.21681653653511
7.1364084403699177,0.25149269588324596,1.4013560576937925
3.1596270972078826,1.2034767612907589,12.551431723877586
9.7099144926901175,2.7204238542428536,204.6722573113301
6.3761240586003014,0.98600626043982009,18.470637490808716
8.4791465907520038,0.99635296580736155,25.408297583000934
3.5791099994570699,4.214260594641142,121.31748316077267
6.406608315867123,4.947838412881306,365.8845415629753
6.4349489604816466,2.8686532545365524,141.64002014781485
9.5647851848248795,4.2275347082322243,457.91041725117475
7.0020963666325278,4.9535439887661079,412.48672463662751
6.3144258073986768,0.87966026513011863,14.637377996025053
4.8688296416432548,2.3515789436208854,70.967232437791523
5.3209829813978651,2.0843490360412154,63.141539372991765
6.6447068173007651,0.58423656150168812,6.9164691565818535
6.0723802221353269,3.8255848294147734,220.5626840504477
3.1512845591623129,2.2821393311484464,39.114331543055542
8.7840434693605047,2.4527692841139261,150.56648344206209
9.2731254028783674,0.92323027430355298,24.007047132203223
3.9817436229902752,1.0684479307081669,13.002767713432789
6.8782530047733452,4.5540973863498317,349.25059804905521
3.7600301879481046,0.41431562707653868,1.9532235489313605
7.7056806512786817,1.3176909677297899,39.636867047105795
4.9686364868730584,1.601884785509736,35.749849079853988
7.6159584428433122,2.552948203527615,138.51605726523593
8.0889623000081787,3.0149368304710205,202.29439000830169
8.3805324434235988,2.5677918840831997,155.86659189695311
3.754186621691276,0.60375360587303373,4.068709297807426
9.4120829159632553,1.369603779467425,52.775450096106702
4.6114979362641657,4.249224246860198,181.23924768254713
3.2618878932332587,3.2604257622966037,72.639626299711651
6.8839672857403835,3.3159154406445173,199.61081603370226
5.5964559870370714,3.4169756256865038,163.50140524905757
8.808528201926892,3.8619344913897393,352.40964022049752
8.6577603044501128,0.47892071226294719,6.1235035639140571
5.2199722497590075,1.9597202476765394,55.098981843640594
9.6702957654882145,2.7897316892560577,213.7003912185296
5.0364248669808305,1.8245911198271649,46.313856224688244
6.6053999046220016,4.2534985917784951,294.85342827158792
4.791755633973219,2.5163480412190111,78.634862866573272
9.5523049903427442,3.8894124294050201,392.35467318494852
4.1522547230741269,4.2896744810296115,157.37821582389935
3.3143743357463027,2.6229991179367906,52.740390175284311
6.0456794200212656,4.5658507705824798,296.27151233540292
9.9466289483908596,3.0181949145775069,255.86409951911833
9.241740863784397,4.2813166344018647,450.00079916759023
8.2402561361986457,1.8348358188393163,80.684786036789944
9.2355474361496732,2.5943214009511291,176.99582690393672
9.2541264778850412,2.750772996821973,198.18907428037667
6.632008522705144,0.7039026363011387,9.9581076829237034
5.2115033628155505,2.1130520321673951,63.222625316946427
8.404087024776917,4.6032208282480456,457.30926957384503
7.6316288421743277,3.2279947537507634,214.60013274698977
5.6156041021159702,1.052031595697444,18.306266692995148
3.661266676430607,1.8265070509261037,31.991782117787054
8.2275272794431817,1.1196944463809591,30.935431206542336
4.8372236114600522,0.3191510326331482,1.5138422948788646
9.5576920537364547,4.6518102008193285,544.33778668379796
4.6867940250397933,2.3513951756329834,67.795237065341098
3.8593055268804024,1.6761683476197735,29.1323667086107
8.8177887048743422,3.0726905194771357,231.16565762876749
4.0729902163714584,0.23510939020647506,0.69368985088031587
4.2548781571041738,1.5345061116839063,27.691761543985816
7.1956795406459042,3.5745606353546844,241.01685653439168
9.1219342858622525,3.2420949107324621,265.5364402999611
4.3750426600020127,4.9126685482041701,207.55671227913876
5.172265710300664,3.1777170063586113,130.47936629045242
8.4418338676882421,2.4920281934131174,148.49317793436498
9.8027849824267719,3.8548763032832367,397.64867659128959
6.5051883034163964,4.5359737854274549,322.75252546308047
4.007282517858755,3.6593405442480877,117.26563721167527
3.0975540139574109,4.8234138730370217,108.88602536449008
4.6075922099919868,3.9536248195432506,161.54717070536466
3.9227555245056474,4.3606469036572468,147.50581374922467
7.7436107152900027,0.74769954168145847,13.162538932931477
3.8528275323997176,3.7155848143701813,113.38602523835321
6.5443095213444309,2.3124257577313694,96.989497605149623
7.8598370495002055,2.854898251574121,176.88716219222849
7.0678162645463161,3.3396915655153125,208.64796123311976
4.3984295616204037,4.8551125601867335,205.87444714725072
8.6288716832758396,4.9259747908717983,532.62007606053305
8.0078499073106109,1.5834955783419451,58.923186973260499
8.1728880274087921,3.7220167877019978,301.70228514004884
3.9174042609011925,3.7999209820892896,120.24583903513935
3.8662766255524121,1.8631657343026342,35.391354002169059
9.492937857045554,0.79457491934826097,18.303363609402044
5.7830473567745848,0.39654540937145488,2.7915840001985224
5.1066408424665788,3.9312470121400569,184.31577329073934
6.4200883174607331,2.5505587607211484,113.83297823562368
7.6400494893450768,4.9305928135756458,457.98086292164743
9.6893627993287907,2.4318725897295348,164.9615688653885
5.005123588174385,4.8940014995544328,253.86105698506367
9.4736590051841887,2.1755648105314873,130.08465430227389
3.1740164397037942,4.0096743226878679,92.8080335783268
6.8863862962877729,0.60713250709679389,7.740229864769657
7.4378257817675957,2.866216208661267,167.30347405434654
3.7412818262552729,4.0498869775314761,123.21775297752572
3.9823771794473886,4.6385680026554654,164.67531409083421
5.933800235214127,4.1483988349636718,246.04683049653809
9.7636233850022727,0.37745949056563632,4.3138857750348256
7.1722978726406099,1.9889712382723239,80.898722608694314
9.5311625512014793,0.43375266710648608,5.548064453714141
8.6305264092907947,0.72455499734987838,13.835765658255006
6.2716712108870407,3.4414670176039239,190.67331204185351
8.4933441447653131,3.6236393422961513,300.53637471029725
3.1248574878389141,3.9138592772078065,87.596831558166059
3.7640079773601447,4.3541914306671821,137.74234298474025
8.8060003041791539,3.7492710486872474,333.69483280719493
8.5777196182761326,4.0441836421118333,371.47482504882424
4.6284851937650355,0.43502580715174038,2.6655990336160706
6.7153871341933744,1.325768722118233,34.641192681730764
7.2421107449000761,3.1851093122011798,196.9770718070765
9.0741726764320774,4.319001462199151,447.40155419683919
7.2217501013710796,0.2216005997103638,1.1027299874381087
5.8880009849157622,2.670220842158479,111.95259797463517
5.6192883038502792,3.4509795169491064,167.20192688113414
5.9811746046145693,0.3421149878173434,2.157348215499642
7.5635171790598195,2.1265066762562621,97.380199888328761
9.0724344222662729,4.4990474306417445,481.55372571065772
6.1772781745340986,3.423741482508122,185.45570529500253
4.7348769406595066,1.340760144130867,24.216003258236498
4.6566365409830679,4.2933494222331809,186.78504112977927
8.2220999617041244,1.8705508323656685,83.525967473042044
8.715981343967373,4.2960544214914851,422.33508792030153
3.7369465589788748,1.6349295253707465,26.804440981865522
3.4659119986862472,3.0335372042391153,70.966399663113137
7.1610356462951623,2.1053123251896038,89.942723162047329
4.0232127093488881,1.5191602436243217,25.498106001602036
8.7726493331943889,4.4554762984249718,454.48144149678859
5.1723427174685206,1.1004496733095583,18.28231511055608
4.0071035307979983,0.60709563793166288,4.4054359330282447
9.4467933074121504,1.8412493050191696,94.077428007974461
4.1587220591469469,3.6446679086795242,122.85106670597435
4.9930405763655488,4.0756717086861523,189.66663740186473
4.0752937663444104,4.9939681763204709,188.87451376382913
3.8084304456574847,1.6225378736535916,27.02504242151721
3.1480361143550804,2.1581213654301545,35.536016039382488
3.3877678641498208,0.85674213454220616,7.1534923927115877
4.2224902965509692,2.9593852621905614,89.035915694244053
3.3736735283902277,4.9883841788620025,133.74849517149156
7.1380067127767983,3.5642288485791611,237.46134451823957
7.7650016875965449,3.0570216339841845,198.05822302989546
5.7554131978241978,2.0833716460246112,69.01062033516861
5.2259376786643461,4.5934340493706634,244.91475771581187
6.5316836591556111,2.5851996614256776,119.04668766137119
9.1250345956422603,0.84496118390269515,19.835434564450065
8.9579213877554409,1.9538166233558405,99.619267113267213
3.3043254340895434,0.52240001046928108,2.6836582958905324
4.2704888671756684,1.1694993809061514,16.674583029537779
4.6572140977307726,0.28481014879957856,1.1626325575345404
4.7457130308254829,2.3757435992007845,70.107348225467746
6.9986285621994089,3.2457932717686266,195.82626822406394
5.9138369799223458,1.8478038194187572,56.828415185998701
3.3447788394931579,2.2178325032253303,40.262307478871548
5.615298969217001,4.8042045096539647,291.04431471729288
6.6662706410234609,3.8094229835595943,246.02399716999889
3.7117033203260119,2.7961118573357662,68.273406962184069
8.8342098765199175,1.5657962005367612,64.023644453968501
3.3637330652557296,4.5055846341103774,118.741323599643
9.4738930831264341,1.3284661610271655,50.071444864511484
3.6937919910591286,1.7616451064800498,30.28787697513134
8.9050246611842692,4.563511109230153,483.09352310198705
9.3185720074933194,2.7418018653683474,198.49109291185565
9.8569947641061493,3.7631261572062882,382.71733772833659
8.6141811619151554,3.0355750119860776,220.07875398951651
8.4563427853993023,3.3365082032455766,256.84859116729422
7.4973829319688337,1.6370397992711627,58.527443977399535
8.452974482046903,1.3585858958079819,46.389551219459868
3.9418654588920297,1.7479632664095932,32.244211749843643
6.7524762516334613,0.94611950760042784,18.102240511866885
6.5995600913329007,4.3967089533958754,311.78869479190547
9.0030050088579028,1.5595852796005474,64.822373390862552
6.2395955591546111,2.8951490931890462,138.89186611498067
5.6956264727024744,4.0014772406785957,219.40998881460158
7.4769428986597708,3.9623557250034249,303.64527716957792
4.8652432225059226,2.3042540412041261,68.342892858471501
3.9783788766776982,2.4860350812162832,61.155235082005781
6.3451409181662211,4.9745683948881192,364.37715491224884
5.9182255801641954,3.4380678894993157,177.21385537530662
4.6279895837021154,4.1102645269658371,172.91288461541652
5.5725826708058959,4.5322590522523134,262.12052470408395
5.5647471487837317,3.980431213900828,210.94274310688897
5.2924689508878178,1.0888608557771244,18.361107152921019
5.6562485580885031,2.8984195219403466,123.78136708465884
7.800203418191618,0.68909195510981536,11.293515333456817
5.0781353219989969,3.3340262075071925,138.52477620885441
9.642005487007383,4.7856772553014926,578.97365081799614
9.4144361367672449,2.6611139086405342,189.71136299532793
6.3663729981005499,2.2782679657652825,91.429467400891625
5.2985284350328214,0.37204520680718323,2.2501465967569247
6.7480435288100225,4.8069177071802578,373.53464249735981
8.9399234214153722,0.69441288382476207,13.192478587037714
7.5681113839207139,0.39717964786326532,3.6850786904952648
8.6307427956295424,1.3811197352237046,48.961445962553313
6.7290559324601809,0.51454608280823566,5.4543048983024862
7.4304234048733449,2.3845656435764595,118.53498636767291
5.0170892992772318,2.6772214460341397,92.877165024636312
8.1442521361720353,1.7003357553372027,68.824596941895948
4.416832151880028,0.44461031635945308,2.6509242929296741
7.8635869017294873,0.73568176759628812,12.953625279380404
9.0250334782812587,2.0456210143516547,109.68084505709282
3.9247198611108076,0.49053656396737344,2.8432821297607127
7.3006581837934386,3.5513106829275847,242.35820864623611
3.6656702376095422,1.1936985993190974,14.628197533241226
8.080009397899989,1.6499435301614647,64.399817667178525
3.5914525317646415,2.0918037304548678,39.784872498141688
9.5515787589043821,2.1997262387319099,134.05216085703975
3.9618555102646154,0.20797139683904256,0.52891909911367552
9.7121617213635627,0.73793778079374817,16.194376639481288
8.6061892325956766,4.3412699059562145,423.87893276398336
7.1557740312644791,0.20591870005715907,0.94408722559993852
8.4783687324068282,2.6392033079018007,166.2765901944359
8.5658038728816024,2.549609631234599,157.57443502858357
9.6221894397213124,1.7988519728510615,91.721487282792893
4.7736834768743108,2.2703696967029585,65.04791215215721
7.1305312675081645,3.9467894601276048,284.56575825981338
3.6653443829508086,4.2377777898317905,127.09825163808091
7.3131599001688494,1.4496730083932001,45.092735774250109
4.1990391286495221,1.7479541166451031,34.712422215778297
6.9546542803070928,1.363917694535997,37.987486795829732
7.0070135982369477,2.5033443226451126,121.52251716189257
6.2618960708685911,3.4796401167623023,194.07086876745112
6.6584224285918596,1.2956138022244186,32.835872859729079
8.3474637300461154,1.7875315618633598,77.812573285242919
8.5947130155844675,4.6658461644279221,481.44674867877615
6.4450725090280034,0.43313259126539877,3.7134711617358356
7.1971540906582856,2.4116941051499179,116.81978834645697
9.5186536498307124,3.6154785996645336,341.40121075026667
3.8381351195078599,0.92217925547587543,9.432928827655811
3.8197249613007735,0.42739529602631288,2.110248839126784
3.6139630833753786,0.86338578386494769,7.789396613991463
7.6050429952836947,4.6103513289472779,405.21175973845766
5.9302581055326566,0.24444695274139239,1.0979538887784253
8.4202499129929027,1.1039454790944887,30.829277633937718
7.6986198931601484,0.35016086192789386,2.9205396550731906
5.3354643082976674,0.73102144429857563,8.548317271812726
9.2885658315307502,3.176716575815822,260.90879575850266
8.3377250294945657,1.3598667619476117,45.805035975761491
4.8937445863712306,2.9322178420672489,105.78463068859132
5.549344124404378,3.0329378372774056,131.15241666578027
5.2010798614298404,4.2772895988309392,216.99042417503756
4.1032815403749971,0.22275868597699483,0.62808659212957496
4.034483607795341,4.2961734048433602,150.90090144908518
9.5528922436302075,3.1717716148494755,268.50324357263639
6.065328260391273,0.98116873330379639,17.354751708510914
5.6832387594418687,3.9100994630493631,210.37151184105733
8.1077999607416444,4.3063594005948111,388.73086993421657
6.8709514567702996,1.4204647220199549,40.55258793465007
9.5529799078692363,4.6102096683328684,535.25670932779587
8.4621104573657462,2.3813956654335575,136.6195213446567
6.3555869488717827,3.096437380799943,160.34925034785775
5.6345163143657837,4.9263177613646896,304.38965858172247
9.9064208144702555,1.9353731774681568,108.98107638408622
8.0243216520255043,4.1031648599365411,352.07911903856206
9.6583626200268888,1.7283157655766062,85.229484213941745
3.8293500405192895,4.0362249067591565,127.12822808501947
8.9537357543354794,3.0835228105406842,236.75137409328769
7.4595171879384532,1.2385073370819268,33.957184712514199
3.8534517483457882,2.1873252501883345,46.960786042536029
7.1178059997845446,1.724651044945096,61.139813349461782
7.8026745557381414,0.57492028678574658,7.9033065604204795
3.0861188012202199,0.34320689647854796,1.0996874298902297
6.1802257328922261,1.8630975459544683,60.622358583326651
8.7777965783742484,0.29136390952393559,2.3151273998870212
5.0675131774086291,0.99434123639252014,14.710875789088947
6.2098365725898574,3.6808799400841701,212.09640558919065
6.0961988894752519,3.598837931281222,199.23602089549703


==> anc/competitors/data/v2/spherical_cap_volume__s42_holdout.csv <==
x0,x1,y
5.5018593727783331,0.48871265453572016,4.0060218607313089
5.6054606118818988,3.6131616874622496,180.50252257009603
7.0320256363936728,4.5919160071169198,364.4264900105029
8.2296432459877877,1.4776291570758422,53.071211033751574
4.2922514592222623,1.3021990607167471,20.553589966209234
7.092239523335631,2.6545541925041687,137.41747539788096
6.7434064127491711,1.4510984286194384,41.409274101877962
7.2174451799663712,3.1415255793940307,191.3089291058094
4.8491456171500573,3.306467623545978,128.69477826009512
3.1026534619095645,2.7627317555297335,52.315560014067309
4.6216127955233688,4.1950828369801458,178.20717887438539
9.2256241519192841,3.9316073292924352,384.36683978561081
9.269487300127544,1.6863834665258282,77.7945223235496
3.4798223737765772,0.22028499498371856,0.5192955348925874
5.8283255769870497,3.338222855942242,165.08821369245035
8.9455713399868557,0.38436889191855106,4.0925054061780335
9.8548719735276435,2.8829320260210811,232.22590177246903
6.900580445361455,0.93984404283930068,18.279690650509796
5.2198269591468396,0.68613260004753118,7.3818234321234817
7.1999962874687,3.0916635928632141,185.25937937798184
9.0442581713176615,0.81815461184737304,18.44575707723784
4.1752217432257384,4.7135754117457278,181.75935178591143
4.3578561825686855,0.69383738521253879,6.2410149809563906
6.6004037849393438,1.2669851991148919,31.156320232106484
3.7045160871178613,1.6788369151402449,27.84673332265271
8.4900242516223869,0.3121486252520409,2.5670023968815547
6.1084401986401797,2.2482001310723505,85.095544488357106
8.6848515927945336,1.0062822541710001,26.561098086394882
9.3498638488757564,0.71188014871449079,14.507899463271452
7.7554088549607414,4.7850079629471107,443.12326459302932
4.8653778864204007,3.964219259064822,174.96670915851917
6.5404552095551098,1.542799017376479,45.062088783730097
5.2973895455636955,1.0684890217269822,17.722491087335623
7.8019229504989207,3.5933975766321988,267.90179100412337
8.050871652494088,3.4028170050707849,251.60523854697666
8.9644504896057455,4.6323476408768345,500.23681511316494
5.8116852461066051,4.6473733659959784,289.22483894660598
8.4256030048880071,3.7690862977641166,319.95964723579988
4.4791847958668605,2.1405144412412982,54.203784104213696
6.0676151323928789,2.3928551930982151,94.796663887471595
4.4765587876767414,0.28707415097060823,1.1342222416494885
8.7037879530591589,2.0349847341681713,104.41000166105731
8.6194111496358836,0.86883400927481214,19.754137020465038
8.0277224572075951,0.23231689025806368,1.348012934015288
5.2714183271260282,3.9696023886298484,195.45417955758737
8.2329734201052229,1.8832862532654782,84.741048311800711
8.1832930641174606,2.7655324120108959,174.47397890257321
8.6750835753044768,2.7587405747952736,185.4306792504515
4.9635362247843737,4.6691756246393243,233.35699605686202
5.4467884022139277,4.5115788790107851,252.13080737479413
9.6550516586909474,1.4030795039310293,56.820505966590353
5.1193117186721846,4.3633060678045368,219.20000347597264
4.9309388859640464,4.593720493977683,225.38210898012571
3.9150219817034664,1.4218948252651866,21.8563024434055
7.6834810815596857,2.956083577619816,183.88072476499391
3.2975859963318479,0.48327818729802718,2.3013815116104768
9.6660665450613639,1.7825921195336358,90.562961455934456
9.6875659414168265,2.3821828961283562,158.55247631074505
9.50665657137883,1.5464422626098782,67.551311123018465
4.3771001820479496,1.9701869042047435,45.368143095847792
3.5268585926913874,1.3554451067519984,17.748637223554962
4.4531996020659079,2.2673795184906353,59.716659178221896
3.0789737935944053,0.21579571920623908,0.43992131096874648
5.6572585704096712,1.4687469380029343,35.0218528932147
8.2459650903445478,0.50528890205511323,6.4790042540650177
7.5927348446787768,4.5513515590459077,395.38580575837096
3.2587279642787483,0.94124265033775312,8.1966327999442843
9.6698632413464214,1.3200612849787587,50.528029973559832
3.5556945999774845,3.3837699988671761,87.329165674311767
8.177271679967463,3.698397314960395,298.4119908772139
5.4525178906626106,1.2193766714103147,23.570997449991236
6.8359325719086153,3.3780210711635306,204.69395942838332
3.1048828472366847,2.9887151942927939,59.172823501619582
9.1685271823784262,3.576180427465363,320.47878949252123
9.9231498508118285,0.71040284786525798,15.357459139254081
8.3850794853252744,1.8419476461215918,82.829828690736534
6.7371505881192162,1.4673952374179793,42.265539183836268
5.4207527225898131,1.7097969983796411,44.550662608297465
4.5114732024363535,2.829718409366289,89.76139794244483
9.0811509651960804,2.0998101305560222,116.09589634971711
4.6660629790218247,0.82485169866307628,9.3859054313951926
3.4644249020325346,2.9092421884297766,66.332144407187798
9.0420106548876316,4.226665956372174,428.39848695281353
3.2245167287171155,4.7007414310484705,115.07026187852919
3.9107293740553106,1.5692912703991366,26.20916913480546
9.648718063317439,0.33673304866673154,3.3971065863930359
7.5089279582281589,2.824167962759796,164.5635143303536
7.2145161488043348,2.0407479867869607,85.492002665271741
9.141559879471,0.70106249177101332,13.754262970954869
7.3910990933974015,4.8283075207154909,423.44061508295721
6.0054797209318496,2.6900721272345209,116.1437084976198
9.7161873273617019,4.9236760523499754,614.99176619641651
6.5357611788885146,4.4000005740487218,308.30865115702767
6.5097604323652227,3.1124167247916525,166.53837176443835
4.5531560981859123,0.81183744176719985,8.8672677363118826
6.5454429324979806,2.7025066694060751,129.51413234984983
4.9904680315067731,2.731451085627977,95.630235165386011
4.5871044724580399,1.4565368760923756,27.336651611374901
7.8661715745382299,1.6720367512743031,64.193215865344527
6.5902461477835654,3.8299093542448772,244.85924947837586
5.7434513317840441,2.253422661959199,79.641012322086866
7.2380623558599897,4.1340965313498241,314.637839820328
3.0729198759020599,1.5115619533171103,18.440683748270114
5.1893211588333816,0.3556776313828991,2.0152837441680576
8.8239717088025493,2.2982756404658877,133.71338611714538
9.775114462050567,0.21599158581834016,1.4221153329385305
7.2501928515470988,0.67072697653972968,9.9308795534928134
7.3769882386747554,4.8700537312012013,428.70627116636456
8.7219350615517435,1.1436233812983736,34.270452987666168
9.4827311824684557,4.8179620457157517,574.41178718701235
7.2524597516821476,1.2980192218782731,36.097980874483994
3.3952851377813804,2.1273278263258999,38.190307631276575
5.2224853923600927,2.5387307016835527,88.610350703857264
8.9721007596490043,3.4443794284921116,291.60788331129726
4.7907729955682479,2.1922218981100117,61.298294494780968
6.7646047541408718,4.7365691887622905,365.50143160831266
6.9484083567323207,4.0282046124190058,285.7595249825344
8.1482318067392239,4.4581707642892541,415.98656130223566
9.5962046817677695,1.7077120267426436,82.702953197334381
7.2227781053213072,2.5142363439802358,126.79511512215548
6.3290836204870349,2.9128747587720527,142.82570221467827
3.2077656362458988,2.1126302388380216,35.103796594773058
4.0288533444380565,3.0297392680213711,87.059246232784417
8.7280893666861701,4.3258575343309627,428.34294868604792
7.7133701256188827,2.5335896239478295,138.5178787856712
8.825605965453942,0.55894420340676487,8.479395655315896
9.6558411597233818,2.4808875575129075,170.71417429001181
3.1183404446186604,2.6670278368191958,49.817227897629579
4.3145393434823571,1.6038826261893595,30.547572556237167
9.1191446404863665,0.69156912442060947,13.355356400733392
8.6105855927037727,2.9723801589954326,211.49578095226238
4.6644897511140879,1.1909779668564651,19.016498831783487
7.9975352118049408,3.9734859646793912,330.99159090455561
6.1583872397801658,3.1031368723862811,155.01065781290697
6.505695702775335,1.2995839297440774,32.22004455600014
5.731682288880048,3.192052834244576,149.41343969537516
8.0122749073194122,4.7161846572765134,450.01991162898508
6.6252978105418929,1.5336991259693886,45.181458672772017
8.3689749364791304,4.9702172925867876,520.91616197949713
6.1045929732983479,1.1116268713021751,22.260221058258583
4.4369413356040681,4.7420618948043094,201.78140441192056
8.3228649812657576,1.4964272685024038,55.041852715327288
4.769059316732978,4.070234003167803,177.59784819263021
6.7469531772899103,2.2569489625475785,95.930394128930274
8.8013229049052928,2.6070326267224502,169.37238181728594
8.9205109940733838,1.2300347823235094,40.45197245878164
3.3053165577894319,4.9334520023323334,126.99234328366659
9.6844027987004733,3.3640123078208113,304.43479205251725
3.8970867058009255,0.92686537774970446,9.6839280233550511
7.2842567863021603,3.3801417813027137,221.01774862589559
5.9300663297725409,4.9639745619399118,330.96841280881881
6.1008248879532125,2.117470640957229,75.993461075329421
7.6108581432758902,4.9704379633370852,462.11635207982926
3.8268478584222243,0.70761964439212788,5.6488751103167303
3.954138664118195,3.0878142793746686,87.610946659139756
7.3231492323543845,4.5048251387529943,371.14507156281849
5.4895579245833996,0.22958865548062432,0.89637766282514963
9.7975657570966916,1.4546212365252813,61.904890586392831
3.4841987546878768,1.8032206819897665,29.451751916615109
3.3096421448857591,3.8491367031425829,94.328699828254628
3.9549424496833585,2.3641268945575296,55.606532042217964
6.5037519562223078,2.2287418172851035,89.899041229248937
4.2803614464264914,1.4284266661678504,24.385479899423654
8.1109374982890454,4.8176245048045461,474.31542851315913
5.5354866242372571,4.2568921098622337,234.35037988666591
8.521943601472076,2.32341888161314,131.39076481563217
9.7306653190187777,3.5674007485746113,341.49899487181511
5.4108002250673763,3.2171729134012876,141.0682236214335
5.8621617334713232,0.36176134556422196,2.360615240933805
7.5843814523290991,0.67792170541840346,10.624115633732364
5.1083969579644846,3.6140050916537634,160.17952766284051
3.7373366220815143,4.0312059974577661,122.20012940548283
8.0884978843154549,3.0845459700654545,211.03597716732045
5.7766914837417946,4.9454505048537785,317.19268365230488
7.8114874258486404,4.2580546220483599,364.0980289550161
6.9563075222651607,0.75059779326851062,11.869570362290871
9.9949561374725562,1.0984572390617136,36.499634650092382
6.4425258957523326,1.4645727121685639,40.124073141963258
4.6299529680895049,4.6350828500248573,208.21381180441008
6.1266189854646189,2.174903267602029,80.270562017549807
6.8977064526210299,0.95544551506734465,18.868459258873155
5.0476588795123201,0.7662789696533161,8.8401894269418442
8.199860653438023,4.3292270218432973,397.84205762698633
7.1537274139424936,3.0400805420463861,178.28483260189776
7.5040046051103078,4.669975900726322,407.47630067519259
3.766290839886417,0.98425429894897687,10.46396832972037
9.6560315878341214,1.409981070571112,57.372618258109419
6.148413514912594,3.9173861665043423,233.46558291596909
3.3334940961813935,1.3938071750848071,17.509325611701595
3.5382768039513715,2.5830645567519537,56.119032860874206
8.8598999056288452,3.2036959643077894,251.24734120575908
4.3191846660366995,3.3411574467594729,112.41774387210499
8.7792944584919574,1.9427715291435899,96.421723998674409
8.8142254323231057,4.4818722391615413,461.95088093825115
8.4979761990653238,1.9665874199419904,95.285755497529905
7.2136161608088036,3.7563051582688338,264.2580380746096
7.2296946353432547,4.2692702207824205,332.49063071626892
4.8831097859404586,3.2470527243131411,125.89221432958298
3.2921994050273358,1.8787042374885663,29.561134031626633
7.9745843033887018,0.70015053092369373,11.921778539981984
3.1043904871443697,4.7088374890556697,106.91111036283142
3.14941665521164,1.2648261455882255,13.709617268642473
7.4801689720779958,1.0163456956787311,23.17476560352053
9.659554486172885,1.0483580055996693,32.145747951486925
4.5847200700092081,1.5972829569196068,32.479876194755924
3.0499491713708635,3.0037503126459488,58.070518050066475
9.0343352400165422,0.92043910012899333,23.229023510279333
6.769037347742084,3.8246121062681206,252.4797151332001
5.3025698513145807,2.8813678873542168,113.25268481985437
4.595687214007568,1.5442910121873421,30.575010768538434
7.6891152976181454,4.100589681495002,333.97526957352591
8.675793381821288,3.4555772301017367,282.25138056023371
9.9103815367586581,4.546423825987719,545.13692026715853
5.0173080271536445,2.7010994145765954,94.363863136168007
9.58549044191005,1.9093650382618736,102.49531920306218
5.8040893386120107,2.7072348373572241,112.86167377450018
3.1390635863754657,2.3359347089926259,40.463208400435072
4.1356493357178898,1.4458950722731996,23.996861686661507
5.211666659195183,0.99520361656805179,15.184047191923163
3.6239711351794224,2.1421103469315961,41.948529585688242
6.5563784466168089,2.2191846459341549,89.993201077462729
3.4938583404702808,3.9201159312036462,105.5909907743909
3.3760492903669421,2.3539727045988847,45.111345975062655
7.2980147563193194,2.9161380910060779,169.00248275417309
3.4347417737382253,1.3605379281341141,17.336704047370063
8.530604698016317,1.7732284691688029,78.428512393966628
3.0393547324218884,0.50207381744330382,2.2744111271432126
3.2613587369814128,2.1971061582034288,38.352976161544056
6.2442720550490209,3.0702271195310695,154.60843286235698
9.1981469429020883,2.4407096781237292,156.91457296575331
3.9565901323315256,3.0282351937699592,84.905437342224971
3.435290452717747,4.7461868412680763,131.15004022932769
4.888594362097832,1.5201751938878114,31.812410283543155
4.3047138846748023,2.0966599874706739,49.797873799391489
8.0259143319426975,3.6636712311322328,286.94009886054448
3.5539178531345987,2.6234824230145479,57.935877177960947
7.3185313139566723,0.26055616987639213,1.542381301890531
3.2420310398281158,4.2521777610310325,103.64527765243908
8.9221042997587716,0.77035692898558628,16.155425357431749
5.6571389907083507,4.8926633582519825,302.78991803418745
4.2619777631616671,3.4948642747372984,118.83789012902024
6.2686784218169391,3.4098199862938361,187.4586551484667
5.426619793922101,1.1838598609430004,22.15598606095401
5.7728444207856846,2.9798440050754178,133.32915590499724
7.2186916031234833,2.5080658625865206,126.13340324857411
7.544760195646286,0.72233585454477955,11.972583833579113
3.8389722069365662,1.087248500955571,12.910906682502208
6.5704458093001392,1.2305473254916226,29.305274529966926
9.0137113073810831,3.8344117322596585,357.30567240126146
7.4911643240810726,3.4331011913482818,235.00532730795351
7.3498977350184171,3.7787216647511377,273.19960448379067
7.4217952516929255,0.86573262448503607,16.795886053051117
3.6959980575640752,3.7733027237397176,109.06061124520521
6.4835220423070918,1.8404300572734833,62.464024853736568
8.8485980002803615,3.6056398296625662,312.3126930941184
8.2728890190494973,4.7508761662569574,474.32455278426977
7.5869095300845961,4.2147847659586271,345.00736105764787
7.739046981138304,2.5096630799321287,136.57986126083924
3.5806925761088988,2.3170576186508454,47.36671117871245
6.871126592301569,3.2871396271013853,196.05108557116898
8.6893934837317879,2.6503662395514032,172.26091741633221
8.3256692528294689,3.7860976526503762,318.0986673734871
9.2578176571745452,1.2955314733227001,46.538078131417755
9.1564606953125711,1.340669680145989,49.180189987293055
3.6290058338572089,2.5097289176084598,55.256799131838896
7.847657714186453,1.3028090501729401,39.530120554546869
5.8093694798633857,2.0561024558796888,68.053218024619483
5.3099434469867584,2.3241913043390618,76.964651415199626
4.877679257479433,4.5409538163877246,217.92328787947682
9.8058394145350043,2.2635881052118179,145.69884887067107
6.7708162943233461,4.4994966338767357,335.25050441537161
7.4860881798201779,1.997374560519491,85.481506315030174
3.8163473983579914,1.8639439021521844,34.8731247920661
5.7462566056150726,3.7969780788529506,202.93733831385615
5.1437625525821122,1.2276115081019254,22.41564714916267
6.4674545455960661,4.2923338160354509,291.52843354207056
4.3934187175435602,3.0970197355469833,101.27832584585411
9.4191828122265164,3.1639399945149811,263.05599978790366
6.4902390508263483,1.0181171093989814,20.03003269367192
8.599496943346054,1.4977308730437002,57.084215585665163
9.8775499686558685,1.2604003921986089,47.199722766862038
8.540845959619654,3.1491989002989906,233.39760904380614
5.7039434933680511,1.961629024971026,61.049313333018148
8.5403178050306447,3.1191019333754073,229.24823867583609
6.6488585765762167,4.1859783159906989,289.19797136713134
3.6674933555383249,3.7646989321117461,107.42232945825721
3.0447922699541738,2.3869186665317783,40.257245750897674
5.0884884014190055,3.9453641757257421,184.52410793333277
3.8185441554569013,4.4134360841007236,143.64497324547958
7.7031145030295578,3.5539878107484149,258.65817305745094
4.4486114692408325,2.1395905627425846,53.721735423803615
8.9178724355331838,3.5497947538002492,306.19256440130488
7.9307770008192753,3.6093461136090377,275.3411191783199
5.5434490309429849,2.7529608075099348,110.13778866095318
8.8255751921322023,3.1505592051630917,242.46400658867421
4.8909738760739661,3.4600319532196604,140.5744477564964
3.447033414251043,0.34538685331020852,1.2486882306298297
5.6378046498846066,4.0099450303523207,217.27608957490827
6.0063944132880573,3.5510703328926607,191.05528485879771
5.5960421468822368,4.2718541944772266,239.18638839182287
5.7879168786332631,3.3445353056057794,164.21918559171155
6.5612741084452244,4.6484411916078185,340.21835587660047
3.3587641364542566,0.59246510396122998,3.4860836689210775
6.884332574178651,4.6337277576163833,360.19059371181521
3.9696742433236571,3.5245115243695491,109.06972982750131
4.7625872637935558,1.1400135551303461,17.893694888997079
3.9735524118711911,2.4739971343777252,60.548765345138712
3.9096532593579485,2.5053033620238732,60.625087354860028
5.1880363704899475,3.5819830023097428,160.99394608352929
8.5153891850000214,1.6272060687480523,66.321760826527679
6.0167244864055682,0.98747513064734971,17.423229774530729
9.2067590366807721,4.5930113538348394,508.70502673652499
6.162941978736109,2.3053482209391127,90.068626723766087
7.0659522017641843,2.7739178106679163,148.45617897941085
3.0732482318727423,4.1741862921468433,92.062234272830437
8.728113638562327,1.4363087487190294,53.464425125791955
7.8921185678719104,3.8002432366693641,300.5957617752926
4.3291860885579432,3.2887300075558228,109.8510795076365
8.171685914946373,0.5975710855624532,8.9438253285781233
7.475334929202738,3.4701002619461705,239.03262277733447
4.2120177726289434,3.3734319648779589,110.38407949651564
3.9234681459223415,4.3210261178075751,145.65400518864166
7.0346210528713904,4.5278923266528794,355.87687914637019
3.233562094192564,3.043001341014262,64.558903404571268
5.1038860888313344,3.4409864026839694,147.1871279581454
9.2878360227414731,1.2186531450244216,41.438326230994974
7.5497952722251886,1.0041844444991916,22.856894707001061
6.3363251480566181,3.0016697877427561,151.03329032081811
5.1136795302902041,1.434208857658362,29.955843717598412
8.5272531821887796,3.1453362916056005,232.44296903160023
8.6617802316035704,1.1507064843811041,34.436222596080817
6.1829114048859761,3.2087601194029785,165.39704525468346
3.6255944801749935,4.9189846183647248,150.9612145517936
5.8575604357756763,4.1728316669633925,244.33758339022225
8.3242084995551107,4.5156977066627286,436.83633309837796
3.8694856526119046,2.8173342038760629,73.071781899888634
8.075773085888498,2.468742173529638,138.87068613870647
9.8419922962624433,3.8345189336166978,395.58438622304396
5.9447915745951594,1.8754805930796468,58.783651617054261
9.4025715572742623,2.9365967484963797,228.21369331201365
8.3691179863826939,4.5730630312054927,449.69980938474788
5.399564657885513,1.0982673916982533,19.073658942004158
6.9815348358864782,4.8648781275725916,398.52099166962421
4.3679320269877397,2.7937286202534097,84.267199073952355
5.2310360862128826,2.2210662518481064,69.596127134189373
8.8446054490247228,1.4638390068580167,56.256044241193131
8.515698044744429,2.3306470363542102,132.06185421670938
8.9924462769388516,3.3604479514639953,279.28376293094607
8.7481952777586365,4.5583131611927632,471.8694368106124
7.7519365903960704,2.1371956003178578,101.01423443553267
6.8906739209557752,0.73442908148979535,11.261625167641867
3.8669572324763659,3.6082036527452641,108.96887761295569
9.6202735115445321,0.69709553266909852,14.331884918195611
6.6781781171900398,1.5342844653344465,45.605580505215862
5.5971539079719896,4.5817294061733547,268.40687372511019
6.2582881728431214,3.8082820093898033,227.30524885836016
9.7601450906170726,1.7461270870042862,87.913280453636901
8.5480861950610905,3.60853577860349,300.48164624987083
4.2018806572212224,4.6798461564659402,181.77520819918183
7.2252600379233742,4.662585169164168,387.31833140407457
8.9197224384535154,0.48830257245266429,6.5596551852384009
3.6439389177121999,2.7156399388176813,63.451627968949389
9.3994436915710615,0.99901424360070123,28.426930943845118
7.8321358915655654,4.1241045374395657,345.03980893532611
9.7021405043407611,2.2453631716584193,141.81590092341906
7.1240271485185191,4.6729051886645951,381.85422969357273
4.0829189177363059,1.1738398021837586,15.980367364613237
3.1401231083508616,2.2183179914488593,37.113544523306103
6.7160902649223262,4.5949480654892065,343.884828352684
3.6457955808649505,2.106088638212972,41.021019832609056
7.5148644207191353,3.1702170459481671,203.90803537345911
8.2989838560219447,0.3118354822670687,2.5035250494435699
7.5624072309727186,3.1699114169449842,205.37275848993701
5.7293675963578385,1.0381478117282348,18.227131199366045
8.4068189165094704,1.876541744323166,86.083272991480612
6.1869732112166984,0.29283994101947569,1.6405222949853338
8.4092700662708832,2.1371042882652609,110.43767613914422
4.0484379345454347,3.3349805558594472,102.61422419879385
4.9690091081178567,2.4601392986700907,78.887609795232109
3.8714509883452624,1.5620538273126021,25.685381018953692
8.886661014692482,0.66503793811649436,12.03955304870207
9.6056351258205979,0.22520037194082843,1.5184723186530016
7.2061149699929699,3.5106860682420336,233.70871802976816
5.9117479119497638,1.6471003248820288,45.706151267068066
8.3079714890423126,2.131807725643613,108.4698779858668
7.9582585205841809,1.045304370504446,26.122215160154738
5.4457973074336863,0.61658623180014582,6.2587998497371435
9.2651646325705102,1.1332657682431246,35.858209406203812
5.8533504434416539,1.8253211271203376,54.899258634999022
3.2259253577175269,1.424278175251513,17.533002791405519
4.959920865177855,1.4467084277221329,29.441871091274461
5.69131728302143,3.378794220277213,163.72656051103598
6.0690279027130671,1.6395706415986997,46.638675261691951
5.8963783764739404,1.4726317320376052,36.827661616012257
8.0926622271888853,4.1447724820704863,362.19556142764026
8.2221884740018911,0.66463542239792817,11.103036057680848
9.0176366540043276,3.596707595225229,317.7580647628314
6.4851569241339533,2.3997245552750037,102.85422453010575
8.9554751231860799,4.4285169777706272,460.81607077793251
8.5647490808980855,2.6371404442505804,167.91904196421186


==> anc/competitors/data/v2/systemic_vascular_resistance__s42.csv <==
x0,x1,x2,y
100.95824194223853,3.6231286973098991,6.5621921255156046,1186.6170497076791
87.555137590082097,11.021302746186651,4.2443424412148829,1442.55720934692
104.34391679645529,9.3755284251781905,7.3951070141473254,1027.3645878508191
97.894721162374552,1.327060931953326,5.7660680141564615,1339.8060514490612
73.767093915505981,11.964415894050877,3.1931448796064457,1548.3839375073335
109.02489406547024,10.550400291692943,3.290452638005438,2394.1871737979304
100.44558807961411,3.4069012543684676,6.3120248481133583,1229.8897949269026
101.44257221107816,10.042758955931259,3.4511916504314293,2118.6841534858518
75.124545307021833,1.2770343824565944,5.2901098587012383,1116.7633625316864
88.015437515822683,11.989256765690865,7.954759617607909,764.58557547707562
84.831920969303255,7.9882168332784431,2.5220418260333672,2437.5076842205599
107.07059955394408,7.8015001867055638,2.5911889104365633,3064.8201361903375
95.754604803226584,1.085288723809593,7.9619652006177857,951.21557247772341
102.9104645308332,10.764400786759502,5.7155135877379104,1289.7677498906037
87.736567953093243,0.34799403845363308,3.1980048653518223,2186.0773224314835
79.089548871391074,2.8899366964937645,7.4351620986475151,819.88380254690958
92.183391480633389,1.71626250199962,7.3420916507023071,985.73685301223543
72.55269024416701,9.3212152883066217,5.4491022721125635,928.32135347455937
103.10524687970329,2.3784507265547745,5.9198561642341616,1361.2059936416283
95.266575964882591,10.927658725570623,4.0025295532548197,1685.7123200147935
100.32350960341495,7.8752284719298817,2.7778583300460284,2662.4332891721865
84.181038725194739,0.43395252593635458,5.7701218488997537,1161.1135902126889
108.82792097579613,0.065158009544405537,4.1211535626151967,2111.3071631765779
105.72484485288791,0.61989500417278709,6.1499157566319358,1367.2375883896909
101.13533988295048,7.2711021317727322,7.0993484726343068,1057.722275366468
77.78554831407871,9.6177817303129842,2.5998829915290025,2097.5641382591903
88.668840149081376,2.8626338475286617,5.7764257607715006,1188.3640140832338
71.752150631489144,10.192906115076875,3.7720429682776873,1305.5894651066542
76.171579682701918,0.68678328183912463,7.3063867384709074,826.50753761397937
97.321958129698189,9.6115662437001141,3.8951547860900568,1801.4255494897336
99.790486236312688,11.133545162067364,5.8592357327948008,1210.4915400897419
108.7003892973684,9.2653007892525672,5.5444746204928634,1434.7269353975585
83.033014325526082,8.3774494077436472,4.6789157503258689,1276.4592294714084
84.818388241394757,10.055762623864597,6.226914199798868,960.50946865392848
88.782232451032314,0.48181559456479706,6.4917329909348869,1088.1583328183215
77.578854363371434,2.4213853286286646,5.618157874256628,1070.2080036465663
75.196860213418859,1.4990841516677169,6.6713223045161474,883.75614545693861
89.028197049037345,6.0543718823158379,7.908793917961157,839.30698943397624
79.076373962035362,8.9422575399461337,4.8059981334544286,1167.4430904812459
96.792559787300405,7.5601421349167843,5.3302067853704198,1339.2713828258347
87.486076754893233,10.213573197143219,2.568584328676673,2406.6954764163211
103.30712784231349,1.8625559092930906,6.8781570597070809,1179.9041057354466
98.010604080089962,8.8154531032219392,5.3612653687529663,1330.9567028220411
82.494665655281636,2.3164978904268492,4.7437878669831086,1352.1374903443216
103.29039205580804,3.249105015813603,3.0173957969916767,2652.3875227700637
102.19057429987208,8.5188563673756477,7.393110319214685,1013.6109311291488
85.499135161206979,11.762457418784182,4.6725398202230606,1262.4684746104992
81.53312415720977,7.338523271724835,6.2541987901507117,949.05331122290102
97.299820158999012,0.65400377989554714,3.3215578600248294,2327.7226037153787
75.590099344372391,7.3957076391303938,7.7885229624756791,700.46032639354826
77.99632809900433,0.50820661896200514,3.4814296900200699,1780.6045993614907
70.294490790040214,10.609748536401806,3.5974809609471969,1327.2563307837215
101.47697510008554,8.5149394212074476,7.2244057330674254,1029.4220907707204
96.594034263681294,2.0775341570700387,7.5192050927806218,1005.6009797882379
98.206615145053405,1.1006520698903768,3.6668107413781579,2118.5923119373451
101.22916124087871,2.2023987465638277,5.0839048849615533,1558.2787598916893
88.356631021533602,11.76032615465031,6.5342219750955639,937.78638263372511
92.749647838115749,5.5027277095018778,7.3310115359594086,952.08602197018229
75.591879925106298,9.4089713800968955,4.5847898227051784,1154.8256056101482
74.581202941438931,7.6369001052933223,5.3436071776718608,1002.2338934773624
96.736118471618866,6.8689577995036482,6.5794402578585416,1092.702809358618
88.843848245725297,1.7415630559805964,6.5212478715903748,1068.5351871895962
92.609444259247553,11.352293442697141,6.8062807151434672,955.0843312795995
100.59995429664102,3.6161115901766152,5.6346360025283948,1376.9669261751135
95.388732800023632,6.9362065896905065,3.0753830324262639,2300.9173238638891
92.143176026319836,8.3973113350687925,7.4718530998292199,896.65429523142177
92.36828642981655,7.7907978629437071,7.2606489662656548,931.90004320369508
82.158003922504491,11.287132916346222,6.8895358970008314,822.93927562824592
71.232713382717577,1.7812678790406959,3.0492436243840122,1822.1291325702321
87.468695569294496,6.1002328613633043,3.6241855189478605,1796.1213581925756
78.583386912781165,4.8484126888891916,6.5898020080920858,895.14038975189317
86.34114574898544,5.6900247537914179,2.6272705202007054,2455.8147438591996
104.13612293072664,1.4306103143729354,7.8857354853900379,1041.9371819573403
79.357579434613626,1.609135318473184,4.5742957419562433,1359.7449487669644
72.332109667562634,3.3369065493750885,6.4562189352995301,854.93015413036426
81.255355680879859,3.6564552451299757,7.3816409866842383,840.99349264729346
81.743750310667338,5.1348385641761993,4.6704643848254523,1312.2277432693318
96.476660589075806,7.3318505644395398,4.2552286872981631,1675.9580567922585
92.281286093651133,7.615549409019156,5.8480762089403573,1158.2029188360798
101.35592836425654,4.9417307590268429,5.6954415556142788,1354.2647629866653
96.572541613095495,4.9053973131443653,4.7502698769363843,1543.7799817650864
86.255474457602816,2.6115423203635437,5.8097611572723959,1151.7710263532963
102.56081538664139,7.059674980908099,7.6445975326157214,999.41052486571959
76.678916796308158,3.8044909358068546,5.0720214114462809,1149.4340413633429
70.90848292535442,0.4327180113283644,3.5820819941284725,1573.9620707632171
73.601914431025676,5.0208005298823242,4.5746329058565216,1199.328825940891
98.894374023858006,5.6895921010820434,4.6675884042621529,1597.4807348080155
88.475089210055501,2.7071144184505318,3.2210978116442091,2130.1551162229307
76.450871161344068,6.8694951974653886,3.3957932530500519,1639.2370389777225
90.041791004134538,6.7892628051830517,6.2650914036652248,1063.0654569572193
76.092484108526733,8.4240261733244566,4.3671276481489647,1239.5966115418491
97.852815003109441,7.7753817864145205,7.7519411552069419,929.59873057024254
87.846251022961226,7.8291966782523783,3.8397820994723411,1667.1165659260657
85.240849043859299,3.7945698218885173,3.044084778076523,2140.4470679278397
82.060483565915064,9.4491866638314459,6.6442750965014188,874.27201128764239
95.211303724755538,6.5897326031961532,7.3456982855482851,965.15340191318126
84.472504422135614,5.1770183421586813,4.0296234627931833,1574.25102989672
73.505996772644039,7.5121497712926857,3.6114845590501288,1461.8663526825912
74.720236084820613,4.3278880134030508,3.5217137417909794,1599.0475826832944
108.47590658198058,6.1528709352810989,5.3710676575158178,1524.0625093004335
106.34322762830428,8.8404682617866435,5.0762915268572399,1536.5982643141401
97.988285352429983,10.636834640684492,3.9269191191999382,1779.5416317011852
80.634798458380786,11.0526863675423,2.748452143441845,2025.3468777142862
108.76705509390897,6.043595102197191,5.148202371794544,1596.2614143453691
101.15003615863179,6.2433013768868291,7.7763279119958462,976.36556334349859
98.675607566359815,9.5984449291660372,6.0888556041396473,1170.3632791243417
87.974460085751545,3.7734083009304151,5.2252860614574015,1289.132128568461
80.889662473806368,10.048588348140823,3.1088064071628887,1822.9780783375429
73.855638486139966,5.9296997582090807,3.8883995980227297,1397.5094280427672
106.10409586175366,1.3902806920232207,4.121256722659985,2032.6579432721182
88.231051593344446,0.86470976487532436,6.7064195393397892,1042.1816448073853
78.094534591809207,10.103918532473557,7.321909384955406,742.87306749835989
82.238264966026094,0.66681500288253481,7.4590301946154112,874.87459184202328
93.168782757675842,3.3673372336038709,7.9151273453791475,907.64372175513313
77.070911317569269,4.0095604860185503,7.9030167570749281,739.57935889375244
104.26457136369501,2.0759333422991255,7.7414952302238982,1056.0093106813465
100.3407811934084,3.7667204376238708,2.895021772765864,2668.6931798379951
98.778518238037464,8.9123108007010288,3.2578644476029286,2206.7512969352229
87.283721591004152,0.17619412272084922,4.1745658956181808,1669.2998437938745
95.092353628097726,9.9260810942482376,5.5409403973545377,1229.6291448940503
93.36391875650942,10.278576282894697,3.0333783878801359,2191.2292328733465
95.993864062192799,4.4671388782985781,7.1518832679117832,1023.8055824489799
73.377772845595558,1.8433547887276176,5.8921589849251994,971.24898686386769
86.632296086824383,7.2100848953409704,5.4830042126621272,1158.8130610305998
71.664566954475703,1.436070670378732,3.4092122785201013,1647.9700422663582
89.759632769780751,4.3790323329390297,3.8929051092010853,1754.5888849957364
83.194448493311413,11.50115017081167,3.3817161374024192,1696.0216744287511
75.780967554641876,11.945573671003645,7.185632367871392,710.70036000239475
74.13611870890206,9.2652586962550281,5.7132532303366999,908.35616623034207
93.505782887108481,3.7315381190491945,6.5432118513579836,1097.6168500419558
76.823718741475446,8.25198058999311,4.1281807460051416,1328.8514698459269
107.00480473507189,8.4648763858081519,4.5418895039855247,1735.6640360853266
93.242445588015798,4.6541003419637974,4.7267023043459364,1499.368304445152
83.874792181393488,7.6906636150339125,6.6800823445921917,912.37352638964205
93.636619659256667,0.12873173970811491,6.7479414322101245,1108.5797214920085
70.912154841187899,2.5086919032268975,3.6374744013271743,1504.4166449776956
108.34236852965782,6.3010596356071336,7.6784637120595445,1063.1429694331998
89.292137477716011,1.9650156510995505,3.1636043559402749,2208.2943883331814
101.30940909001146,1.9908824145184036,7.4286714533299669,1069.569731809557
73.309199996897547,10.035651486602855,3.0521760510739511,1658.4508220102441
89.466333233526413,11.869596032203265,3.9549689613322112,1569.6049796595134
89.628279774180839,6.6716331363413808,7.1556319483737632,927.45571305346687
107.51305819899932,10.06883677058056,3.4872063979034809,2235.4678286206981
92.869122095043011,11.883859971915271,4.7746236222048335,1356.9281020853366
88.939576042278148,1.6991506628252964,4.9742261496926936,1403.0793575373334
80.679026523675745,5.378947359052213,3.848924351627653,1565.1142456521441
83.262759893702082,4.7108725901030386,6.4063486073479261,980.9255426843547
90.826896098861511,0.96059140375422025,7.1823405717121211,1000.9695730558766
87.556458412201863,9.0639620735369331,7.3101632692056446,858.9958220968083
70.864483195213211,5.2053483278711159,4.3662718015510853,1203.0242339749382
103.05167696777431,5.6319232102848158,5.4196771685829797,1438.0155972716097
105.84643087359066,1.8080756857588822,3.8662352212610833,2152.7578997926917
75.609963559944433,2.1711198267704175,3.8463807585257999,1527.4378350690558
92.161445741561977,10.885243465874581,3.3868973456855826,1919.7795263377918
74.343029645417744,0.5357890676913466,7.6701045594413308,769.81730828558432
96.889603721592465,2.7942274193244749,7.3839385573306897,1019.4600138848791
81.249351353560328,3.5047119637743402,6.7754729233023072,917.95380508310166
96.376905387676075,5.8823705088190366,5.3471383670825094,1353.9134941553034
99.079784571475301,7.0373420761775511,5.1983435353152956,1416.4888006342981
100.74589967670627,5.919479710207999,5.4136011640037385,1401.3063333445493
74.309637838235858,1.0093840146825843,5.4511240746739915,1075.7451537616971
106.64047380550431,2.9240094486685626,4.890096965837297,1696.7592271713102
79.20855963579524,10.123060617150493,3.2246515809063712,1713.9339810281519
71.496502247047189,7.6510644057415087,3.1911511907769476,1600.5619044520738
92.194098775659342,7.7897886016112921,7.7373734371512581,872.69211816793461
84.836891354497553,8.0424390642162589,5.1511691777249276,1192.6527689653315
103.19158972529652,9.1548362284743483,7.7426303869785391,971.6259079598791
102.33005888257208,0.69730178065736803,3.3996728274056052,2391.5891266389604
82.685555712908609,4.3993006191913491,5.5492910362196346,1128.5946919381402
108.11597580278979,6.4743292231401437,3.6424448934334657,2232.3829088069365
81.636713525604748,4.0614777995679123,3.8925153336963083,1594.346669455442
90.602285169268583,10.133746479446238,2.6653001831864831,2415.2938328655705
80.238603622704105,5.7908701030475278,3.1542432090711623,1888.1925986063552
107.44174280195853,9.2235310735125502,7.5426662419605766,1041.7346712975168
76.58431270328073,10.224186202574028,4.2684314531528242,1243.7379347243
71.796424775693154,6.0574977948419768,5.8447106655302541,899.80744290461246
87.403882400121518,10.914626926456199,5.0575777259410017,1209.8954814885642
109.69502256223348,7.045487286443767,4.7024818488490308,1746.303991385553
105.66709065019656,10.20329158600466,5.4253735024033745,1407.6641768077734
99.944320778277969,4.0870895470982909,3.5298141953843785,2172.5161932097976
105.63169963514099,5.9858035023778227,7.9373214418576712,1004.327687748947
105.73786558791453,6.376932492054932,7.0006932778712461,1135.4410673575235
90.754334415457961,1.259756590752847,6.5788804800233338,1088.2651307796698
82.637162073231721,4.7826300804184871,5.0781761335767381,1226.4959693389374
100.88049728443951,11.008052070620113,3.3408241716948481,2152.1023698347062
96.466450526710446,7.5699868843769087,7.5636622205046233,940.24784344642671
84.946309154948409,2.1300789892436098,4.3776288705995015,1513.4445173624486
73.778666722460613,4.0662676273152591,2.7755867933331357,2009.3019396861853
99.871584453961049,2.299236115952398,4.3832202224584575,1780.8340605488872
80.498420636914588,0.29787758158287048,6.8695136677273636,933.98801643976537
107.47252602135117,11.12952550204832,5.9248980974351451,1300.8561353790599
79.63882300022739,5.3784879390824578,6.6296122160967279,896.10472094691158
74.910317296459439,3.6904208690494338,6.864994611243076,829.94846126486777
103.24450688499624,7.1817262986928387,3.665750360942984,2096.4391161997632
76.131372664979764,0.087773475516187638,7.5808082385124909,802.4854004684322
77.170732326309562,3.336265279209766,4.9089428160620496,1203.2646508818736
93.975311660833739,8.4364015883867118,6.0145750709529047,1137.7549910124558
104.98248163349858,7.605237276831156,2.5126982492270811,3100.3243429367981
77.85738662858293,11.781671370510425,7.9635267412614787,663.78344575112851
82.41294691600379,7.4442925158965281,4.0449301228028531,1482.7184079641747
101.09619352964711,5.7300704835327938,2.8413470859708538,2685.0960522770165
108.87305704243869,9.1371907582080922,5.0204412284508262,1589.2765077145448
90.029647448093698,10.839934463568637,3.2096653145012297,1973.7811946123322
75.755900102050035,8.648351360620218,3.3377969058666661,1608.4273701249704
70.557451508328057,11.558534682592555,5.9775554716661556,789.60594651633301
79.18624119995421,9.3840620488581266,4.6611006536362831,1198.0377054787011
75.272888711460837,10.401617259143118,7.5701884758524729,685.54458488578246
97.1063469445143,1.3692488542036463,4.2553607203443855,1799.8398609566086
74.873300185141247,8.7889620359254526,6.4939907061114557,814.0983397099626
90.253197264825317,5.281064394328423,5.0360468658519917,1349.8227500092405
97.770497425715462,6.6372456289353021,6.1297321562110332,1189.39293886684
93.244664368836098,7.8492289137882807,5.7983244619379466,1178.208443016402
77.991026066402299,11.637781400466833,5.1003118501744904,1040.7715702900073
102.16498104729051,11.814936977179496,7.7253360204344039,935.6231892683993
98.616285184632062,3.4587389458548632,4.3849250351522571,1736.0852552950987
99.559360156621665,8.8050419692549937,3.474795256870999,2089.4311515571612
75.242310062292532,8.9998024552232234,6.2295173348390556,850.69200769829138
74.950152146013778,4.1579143357565851,7.1530415871934983,791.74417704491589
107.1025020402603,1.4864372983706522,2.7213955696695806,3104.7618631851619
85.903127752997619,0.49136352342863709,4.9729797863247427,1374.0134551030162
82.037947671237589,9.3281175303501431,7.4086822932802949,785.13103693849109
89.543361814061342,5.8763969018028703,6.6229024040757718,1010.6380533195758
96.514568510543299,11.826482033939115,7.9549424407369553,851.6776794554263
108.2249302818788,5.5796814743238361,5.4227759637848409,1514.283451767953
81.457849075282198,11.735003748886083,6.1299764534063321,909.92643585313897
106.99233717248109,4.938912026328719,4.1636415462586047,1960.8493961322154
70.994379655450246,9.5241858067196716,7.7114457981629574,637.70343935633105
92.20792169307299,1.0178312677419847,4.5148451870609492,1615.8266633225307
95.359004467243409,6.6655405216531669,6.5618089197764569,1081.3294325383895
74.235896150030129,9.6247174438286898,4.7172711226549504,1095.7382270593309
75.613583882556512,11.096420006638663,5.5900041153464963,923.32188019391106
86.764572772652144,9.8709970874091795,6.4588039426185038,952.41876196748672
108.64927648572727,0.4436487264140907,5.2991378346324485,1633.5582298257902
93.841702129374909,4.4724280956808098,7.4889747980022969,954.67565528497778
107.32092886400845,0.58438166776621525,4.8061554336029566,1776.6640912189839
102.17443662451883,1.3113874933746961,6.0588948897882879,1331.7682642244158
88.695264062211663,8.1036675440098094,4.3829933831502981,1470.9873271180027
101.39053797008749,8.5590983557403781,4.7448616752705721,1565.1700043972889
70.713471359079506,9.2846481930195157,4.9202755952845383,998.78670576797356
74.365759870629404,10.385478576667953,3.191938600717569,1603.5466667078938
103.17714459530946,8.8731776217181189,3.0044802348245367,2511.0224625351543
101.87268353300647,9.6104591052795847,6.171194577307169,1196.0371467397283
79.30562967865734,0.58756451787935093,6.1053475608867878,1031.4638356063629
91.230783623962139,2.8144218052955829,6.1460034281555238,1150.8794337942786
94.240632828000429,7.4627732805029492,2.6087154493848042,2661.1674973738272
104.70955815104045,10.297503655497877,4.2960076346947895,1758.1356929269068
94.124286293549034,0.05400149927590947,3.5879541599255829,2097.4690445036058
86.502862770947218,6.1755521053961981,6.7798328239920682,947.83824617378207
84.967361736287302,8.1274487923727659,7.2334672076787161,849.82662657094602
87.035283454940398,0.35528746954335855,3.8567420747438104,1797.9941475065821
96.077241023198965,4.8162666906406546,6.1731703736639254,1182.6788351333671
104.69962527009299,10.747618576604362,3.2114954190205092,2340.3927313623517
88.155875283051984,8.0593537062703042,4.0133388908094236,1596.6061926183872
79.913582518054326,2.8519003603271678,3.2625997292838074,1889.5773567576045
79.46649451990325,10.233373555582952,4.0593642162957604,1364.4130908262614
99.84057120973786,4.1763770809141718,6.2110510104210288,1232.1804341109591
102.66275053695642,10.240136053728714,7.5067980060188884,984.94846307705643
74.211123194164998,3.5873238134268663,3.613873243583023,1563.3929497918355
72.662354278207133,7.0838430105977874,5.4814346922289552,957.09995575545463
93.777346550258073,4.763280812974009,6.3576510568388773,1120.08746553062
75.846929767707934,3.2979006090608043,7.7410735766706118,749.75677148750242
102.98656761825364,10.63869074606243,5.8553326558794563,1261.7268025510098
82.413386956962981,2.251124183273896,3.9030881206505939,1643.0530963329022
75.754877318845701,1.0177390948291571,5.9401298630266499,1006.5387787456357
106.83881889949801,4.1031232625479248,4.2627013892290888,1928.0861830301444
76.621268909411128,8.6116697716988106,7.8687061488043923,691.44378098852769
81.388803293517427,9.6891792717153802,4.6982187434000027,1220.8818352278681
76.144535807682345,11.984920440801178,6.2698524641855782,818.642744573291
74.619602546614203,3.556344684133979,2.6277517029071715,2163.4694871318479
70.845920653457597,4.8953034135753857,4.7003379537411547,1122.4829855034559
72.215816366570408,1.6418553363555155,7.3130918732738142,772.02870964202896
76.985658837434102,6.8984631554764029,5.8562509443828521,957.43432236876163
72.135277305087016,11.970960447155006,4.9416858751778694,973.98852743980171
93.645752644438858,8.4105721214479026,7.6476562468964921,891.62146175260307
97.228581071980258,7.1425540849604605,7.1969140688097601,1001.385050600371
85.745218273281125,4.7084291150615281,4.2721862060261602,1517.476725034365
82.719643878081982,10.983585123426657,5.4950162112273677,1044.3799398893107
90.1810494808892,5.9629991535641933,5.1940334085085453,1297.1506912429818
105.00019768938435,1.612402959756738,5.9771137506317427,1383.7821937880994
104.04526507288824,4.3845415583896017,4.3376119682731558,1838.0754063471381
71.739002480511672,0.80600002617320277,3.8431275042123856,1476.568287189848
77.259936383860961,2.4237484522653787,7.5196950939054483,796.16194004726299
79.469794844175837,0.21202537199894644,7.581309747241785,836.34909655036608
79.975503033288476,5.4393589980019605,7.138275871690885,835.3405822364856
92.849306069710906,7.6144831794215655,7.8801243692050873,865.31449400347435
86.650497028127688,4.1195095485468931,6.5974533917882869,1000.7617494629719
71.970164797103763,5.0445812580633254,6.7056697570909982,798.43578301205889
84.944565538382861,11.510511274134911,6.694245505794524,877.57826271156136
90.950117948705497,9.0235574588989866,5.1433419701826857,1274.2930330474846
74.066876116148634,6.4902796433394148,5.0104870698284945,1078.9625125227167
103.33834215154239,3.4144905013419029,3.8212445188195172,2091.9645661632685
72.078474658604165,10.763961585275943,6.046505568976098,811.23898587542146
106.99367476072248,2.8211654025679138,4.0912607485628403,2036.9761940936728
73.964525663195019,3.9041127662001247,3.917946253362949,1430.5538333887841
103.74299806391011,10.908777773075382,5.7227875575283012,1297.748264916271
106.10612575710468,6.3545046634208688,4.754903135237738,1678.2949011842932
109.1828272234637,8.9078153930157207,3.7037113483704771,2165.9357849161975
102.08103521094374,7.0889375299651931,6.9883080921405716,1087.440295173154
101.17910163085315,7.8412705081139418,7.2331345561190679,1032.3361789947903
95.699331039821914,3.5925994981779068,3.4223473582277952,2153.0656453140377
101.15985418312516,2.896464739519955,2.5412886803999992,3093.3404835577685
75.382088336525882,3.8699081660239831,4.3487148269115554,1315.555202248838
91.44272143790549,1.8652987690010696,6.8863095962441392,1040.6435716193862
90.568914807616579,10.491772383489689,7.1154562642887846,900.31772468078987
104.3028857649023,3.3989631990013689,3.2608098856382708,2475.5548739058117
88.511974623740628,6.7378727329726154,6.7588474565067811,967.90587350266196
85.403579844014132,9.5036931016964878,3.136372920201862,1935.9913804493024
95.582530849484399,9.4058893125085632,4.6453442458609109,1484.0948179676602
80.658532700033845,5.2606351030103147,7.9923523325655372,754.70043821574995
75.590736438158274,5.7150877030407079,3.559249527770004,1570.5703843449749
89.115090960949829,11.936420987220298,3.3467997041769455,1844.8351092515595
86.675574743795408,8.0951697237482882,4.8254018290073644,1302.7790481227041
79.302797621154951,9.7756613174145919,5.9081768928342377,941.43608175397321
84.700472404605122,10.830647630630782,7.630954303272893,774.4229289098671
84.655697993049898,9.4510780347520704,7.8945163004316878,762.09477157388847
83.099822576501822,2.222152139442811,2.8830235012526706,2244.2458870534424
85.178563189077153,6.7460488048508669,3.2589863454134793,1925.3229334847126
97.429733818237821,1.2227298877745385,6.8490588564279662,1123.7398416008211
81.875058982851414,7.8350655187679807,3.9884768374897326,1485.0780682619227
107.95431706861362,11.464193138253732,7.3666698272849835,1047.8560998944265
106.65392078152712,6.1527847716013362,6.1489929147599778,1307.5459660222919
89.23641713200314,5.1956699144132061,3.1151464130937248,2158.2484050019875
83.134448200187549,0.43011301701795812,7.0789110670820392,934.65601586952221
91.417391593200122,11.517294267950644,3.4699600900444172,1842.0983585255406
103.94241955094498,1.2360322095619054,4.8292246707380961,1701.414108375877
96.103493622404073,0.49294911965816324,5.5370171070763146,1381.4014680294995
102.17567311788309,2.9527993380592616,5.2542138199415307,1510.7550195728882
91.308891042629611,0.7863652070205891,6.2738960358833271,1154.2751147659269
95.316705170704836,5.4614141089411481,6.0897770417809038,1180.4082868096107
81.52622456729847,6.1930536150853488,7.956231030404302,757.4759522626382
99.395726492411626,3.7508393883430071,7.9968205007330333,956.82915073860943
78.096183725028737,0.61152579089863268,5.3405267144960256,1160.7043585990887
97.791925152739935,1.3392044189907204,3.023594978284752,2552.0010828557643
104.42876273303577,4.6140525358791376,6.5031381443279512,1227.8959232531784
75.284113492061763,0.72634140991843354,7.8716524301912401,757.73439178977537
94.575189621676799,8.3782767073189603,4.2507951319596113,1622.226623274054
73.803829929197377,2.4842464982977437,5.0366488721066558,1132.8100924544954
99.02862513085708,3.624858825403662,4.8362730864850079,1578.1369595866663
73.379728752940807,4.7295093261371699,2.7828053500631116,1973.5543321489361
107.43759290802504,4.9993155968297742,6.1974543717289468,1322.3271513347809
75.496317201512085,0.019928492097606387,4.4433573228765724,1358.9073887139382
108.35520983636322,1.3448444519843705,6.8310513104732626,1253.2227971447053
102.03536704340387,10.353174764890536,7.0766604140509237,1036.4458590831975
93.747280178654165,0.014796750142897608,7.0167693262881503,1068.6682610738806
101.30496418518187,6.0980082697545015,4.7916629892193408,1589.54344042361
101.80459355932344,5.8740240780864976,4.2685012523249473,1797.9251041144416
107.84108251269322,3.9971299321276539,6.6185142881688019,1255.1935139425004
80.135334153567484,5.1759242417573956,6.9076418861349769,868.13313310023977
93.603035814332372,9.3669736503190109,5.201915955152514,1295.4621011218342
73.801967902576052,10.094444474579477,7.4116706074496665,687.6454910336945
94.646628000964853,3.1241825209830005,3.2914978284320706,2224.4570770038576
76.851652163711549,3.869885291612758,7.3348782881242807,795.99703231898752
92.598024458897669,2.9097942363399927,3.0285237813453469,2369.1603354744902
92.89722056135399,5.7583608066127816,3.3443903713003764,2084.4183861433521
88.639406119249088,8.1991002919057543,5.4361200730067818,1183.789978838357
90.905271020524907,2.7390345055610466,2.8713516410307824,2456.4385707440051
100.55693560026351,3.9688289046584,2.7904390577006071,2769.1156753001064
101.96978866048266,11.164615411069805,2.5028530929113804,2902.4531565705615
89.686128623017169,0.5828314781634969,4.8997416283184467,1454.8244198000004
93.983737660904495,5.5292352628747947,6.7604313471072643,1046.7320542897453
107.24944942760408,8.5386964991613343,2.691610926539536,2933.878799648061
74.789343540044911,1.8054481386896888,6.0874168355622045,959.14437762814748
74.684142636004424,0.56848824006578225,7.0272002457890261,843.75742035074813
73.508360476430738,1.658464459662369,3.4240046671782913,1678.7335999977963
96.31453140162111,11.025878322368195,3.3077505415177235,2062.7590142301165
86.744332031615187,0.11111738185348097,7.2344053549129486,958.01338630745465
100.97285664567373,2.2598636977362219,7.0271853547255212,1123.7841379158349
96.849256532343702,0.3754021548197346,5.464179714453028,1412.4550716711722
83.345510333129525,1.3275536107464392,7.0055993361168918,936.59888654545318
105.93466189446143,7.4417914395395552,3.0101584258347209,2617.6129365047536
100.5012858828261,2.8996669048690293,4.6696483486631495,1672.1022516549701
80.821397636407028,6.8305446051681216,6.557886558585051,902.6182733749929
84.567680710882158,7.0823445931935138,3.9159857762817984,1582.954393491397
82.577599208170511,10.193223997077348,6.63780902938454,872.38876431254801
76.30446594499999,0.056896714942487048,5.272982324149476,1156.8037143740073
75.911334901687667,10.240433512108401,6.6264629337152821,792.83203780342387
107.44509853502976,7.429429037123688,5.0557380082153127,1582.6084237021109
87.516161487950129,1.9529218332594911,4.5234738712199967,1513.2306203703381
85.332792911096391,9.2752486576234077,3.7055406906324775,1642.0285319385584
99.187428347095121,10.26589850148703,3.6460863778925825,1951.057010273119
92.119722610116,3.0511618050498877,6.6331994581426779,1074.2153781699267
107.44559947353849,11.025524170832171,3.154006914186783,2445.652858121699
101.21205975637568,5.4534891635838942,2.9729029256101982,2576.8367952515509
89.174782564981612,7.2410934519998573,3.4696025076217158,1889.1775396863952
85.054378939233047,11.815794403411724,3.4644058129965702,1691.2241461105948
109.46526179697288,4.3384329436703926,7.0270919254379489,1196.8174598399114
98.710409440145739,9.7579121498413546,4.6917864291081681,1516.7356593801785
108.04778640015365,3.8207894139415157,7.9471365154826534,1049.2030359177199
74.739143088681658,9.5905622668978925,3.254661917848368,1601.3603247578596
104.0213471676313,7.2088070263517103,6.0944690413150386,1270.8249330332449
95.482955359648301,2.5962683427048172,4.9680122896068788,1495.7561552134348
74.876867133404502,4.9683131254708366,4.6610499718339069,1199.8764987353763
93.530319998768832,3.8116276123627402,7.3129630947974524,981.47567516355457
97.443854604217961,0.93730071696436656,7.8657760520561979,981.53370498795971
70.492107435544114,0.3580172411963698,7.3007242732579831,768.51652049091922
88.17271847366986,4.1577438648861715,3.5576537346932318,1889.2220744136721
103.01598044785285,0.22840977380983896,3.714388566649137,2213.8248345249631
81.814361013763602,1.9858530909813004,6.1084063350228481,1045.4904738747537
88.341923271942051,8.702199850210425,4.0899596990100546,1557.760550863283
87.692565082715731,8.4970948282030552,6.5409882192931894,968.60556967118862


==> anc/competitors/data/v2/systemic_vascular_resistance__s42_holdout.csv <==
x0,x1,x2,y
84.296339273019044,0.72178163633930037,7.438820317074291,898.79366968820511
84.888346353610856,8.5329042186556237,2.6855042227578663,2274.5953326125809
93.040146493678137,10.979790017792299,3.7909237622424747,1731.7226432924947
99.883675691358775,3.1940728926896056,7.2717914628600928,1063.7225040624569
77.384294052698635,2.7554976517918677,2.8576293996589914,2089.250521003526
93.38422584763218,6.1363854812604206,4.4620222945560961,1564.2743959001505
91.390893787138126,3.1277460715485961,7.6980645721266363,917.25027129728323
94.099686742664971,7.353813948485076,2.9375372599460357,2362.4108256117497
80.566546383714609,7.7661690588649446,4.51642537127975,1289.5220682762454
70.586591210911791,6.4068293888243328,3.4280949855567879,1497.7359050432133
79.266358831562115,9.9877070924503659,4.7953327012490803,1155.7680111924858
105.57499515382449,9.3290183232310877,5.3863850556606492,1429.4704271755957
105.82564171501454,3.7159586663145707,4.8344255649729009,1689.7094668457858
72.74184213586615,0.050712487459296351,4.0766066605135363,1426.5026911230104
86.161860439925988,7.8455571398556039,3.5754146712967243,1752.3294051185796
103.97469337135345,0.46092222979637754,4.9372745356215804,1677.2617426026954
109.17069699158654,6.7073300650527017,6.554769483296365,1250.5503626041225
92.289031116351168,1.8496101070982518,5.6433147170413829,1282.0751709791939
82.684725480839077,1.2153315001188281,4.7287634472510582,1378.2781886132254
93.999978785535433,7.2291589821580349,6.3771496199530411,1088.5216747229629
104.5386181218152,1.5453865296184328,3.5055801981363892,2350.3836916228424
76.715552818432798,11.28393852936432,7.0594536480995442,741.49210463824647
77.75917818610678,1.2345934630313469,7.9154807751324032,773.4169220749111
90.573735913939117,2.6674629977872302,7.1329962240580125,985.91133548803577
74.025806212102069,3.6970922878506127,4.9054151167844839,1146.9563696432226
101.37156715212792,0.28037156313010225,5.6101645277325289,1441.5433998668277
87.762515420801037,5.120500327680876,2.5760131419818806,2566.5091142986557
102.4848662445402,2.0157056354275005,4.0492190727418205,1984.958754846182
106.28493627929004,1.2797003717862268,6.6199786786831547,1268.9495359932662
97.173764885489959,11.462519907367778,3.6746430761933269,1866.0042502285808
80.659302208116571,9.4105481476620554,6.8937614693208165,826.8200677094103
90.231172626029206,3.3569975434411976,6.2302689630694319,1115.5110714807818
83.127940260363971,2.1712225543174557,6.8770726137873126,941.75789324943446
97.439559717136689,8.4834939415804964,6.8869493771498158,1033.3291087714767
98.86212372853764,8.0070425126769607,5.246976303446699,1385.2562079409988
104.08257422631854,11.080869102192086,5.7221578383626293,1300.2326430162018
86.066772834894891,11.118433414989946,5.5885708348309473,1072.8802283802077
101.00344574221718,8.9227157444102918,7.014918862560636,1050.1131294818131
78.452484547810627,4.8512861031032459,6.0314546750663407,976.23147197269236
87.529229327959314,5.4821379827455372,4.9865708403441902,1316.2887919915818
78.437478786724242,0.21768537742652061,3.5999426294571828,1738.2453324505805
102.5930740174809,4.5874618354204273,4.8659125485080583,1611.3008395452575
102.11092085506219,1.6720850231870306,6.5083944653571928,1234.5758864677282
98.729842612614831,0.080792225645159199,3.2383899274578316,2436.9900499143455
82.979533297863014,9.4240059715746209,6.6909127157462818,879.46778505340887
99.902705257744131,4.2082156331636957,6.0625284525473484,1262.7667201709758
99.618817509242632,6.4138310300272394,2.5231405960805637,2955.2054807884947
102.42904900173986,6.3968514369881841,3.55495367262861,2161.0902736460894
81.22020699876785,11.17293906159831,3.9061258951868671,1434.6136262219682
83.981648012651021,10.778947197526964,7.5976888517563594,770.78914120787431
108.02886662109113,3.0076987598275737,7.3462506454261263,1143.6709465027702
82.110352678126773,10.408265169511342,4.2401815995659282,1352.811634595191
81.03393649122313,10.984301234944208,3.8407423468926556,1459.0853315209217
75.228697038305526,3.0547370631629667,7.7590555668577963,744.15201028772663
96.762749037483928,6.8902089440495402,5.929106123344253,1212.6285240817067
71.700491407610556,0.70819546824506796,7.8313510563591278,725.21122272223113
108.09180882892207,3.9564802988340899,4.9199543093789426,1693.2730994119042
108.21466252238187,5.4554572403208894,7.3097855917650048,1124.6207319440566
107.18089469359332,3.3661056565246956,6.4967653839055703,1278.3566332162632
77.869143897416848,4.4254672605118586,7.3784375315170889,796.30600731593279
73.010620529665076,2.8886127668799961,2.9115926728371142,1926.6982890008935
78.303997726090898,5.1684487962265884,3.2680892800485681,1790.2950051297844
70.451278820539457,0.03948929801559764,3.9805563359834979,1415.1145433820739
85.184334688055259,3.1718673450073358,2.5989650522236598,2524.4654143503317
99.976943373397418,0.76322225513778319,2.9132038767771671,2724.5253079374111
96.244199112450147,10.87837889761477,6.337852738172872,1077.5361781529223
71.478445510164278,1.8531066258443829,6.480108075034587,859.55774907594605
108.11350423626527,2.8001532124468969,7.3350024841233878,1148.6114831101322
73.175397714157057,7.9594249971679396,3.891457598620689,1340.7001580097831
99.58440959981408,8.7459932874009869,3.1244366614346211,2325.8827406206042
84.014387946643495,2.5484416785257871,2.6595346093482757,2450.5323895922106
91.919614696620656,7.9450526779088264,6.5207906575999459,1030.2377908217609
70.599330555638204,6.971787985731984,3.3816803261998616,1505.22903248888
105.24872675644815,8.4404510686634069,7.4841924051888453,1034.8026394475573
109.5608562903533,1.2760071196631451,5.2926845720159141,1636.747441829066
100.77188277328727,4.1048691153039796,3.931791740434488,1966.8796322828832
91.355146217824085,3.1684880935449482,6.7432398474389181,1046.2230040092365
83.832872700513221,3.7744924959491026,4.1129199353944932,1557.2076570828801
78.636989728207737,6.5742960234157222,4.5047219740360598,1279.7716550791095
104.74943408683474,4.7495253263900556,4.3595069564213897,1835.0682269360498
79.520359880124715,1.5621292466576908,6.3950849467433848,975.22683476680015
72.653856583043051,6.7731054710744409,5.0376043128234578,1046.2235145267932
104.52577517078646,10.066664890930436,5.5083896744791172,1371.8580690468416
71.282952735526379,11.251853577621176,4.9840819573273913,963.56520092371215
75.204167851744629,3.4232281759978416,7.2970272759637131,786.96090296597379
107.99267464752822,0.34183262166682882,6.5043485585782808,1324.0476405144154
95.765302618446626,6.5604199068994902,5.0251670647645907,1420.130022534501
94.082949421739059,4.6018699669674019,5.6745214516631028,1261.5136654886917
105.09462788269143,1.2526562294275334,7.8831097748599248,1053.817334721655
95.091994819413728,11.570768801788727,6.4767364098443396,1031.6458257053857
87.174169833896286,6.2251803180863021,6.4938659677267729,997.23634479812711
108.37821329920973,11.809190130874939,5.1405420827766379,1502.8613187218346
90.204349593648658,10.500001435121806,4.1134934636740201,1550.1052594324606
90.055773899229848,7.2810418119791311,2.6584571868376976,2490.9103670227123
78.875177703919491,1.5295936044179994,4.2961333261956316,1440.2827515223987
90.259673899988456,6.2562666735151868,3.9761847349394031,1690.1308732126297
81.374103037181555,6.3286277140699427,5.4909528560909662,1093.369071488067
79.069168414045947,3.1413421902309393,6.7035372792012744,906.12252082962141
97.806694711647026,3.6800918781857579,3.2445793461131229,2320.8334342933222
90.515692273048941,9.0747733856121933,5.377850903196558,1211.5013279974544
85.676864753051674,5.1335566548979976,3.9998693219919543,1610.9187898777195
94.217499176342798,9.8352413283745612,4.4496908803073048,1517.0897955435614
70.416685005154633,3.2789048832927761,7.4223824566883314,723.62512186489437
82.510406621905034,0.38919407845724763,3.4204830393739067,1920.6927582597677
103.27983833601456,5.2456891011647189,7.5856222021869595,1033.8943503575624
108.71493978314609,0.039978964545850371,4.8652238355518325,1786.9674981771755
94.286816294554853,1.1768174413493244,7.9303411676292921,939.27862002476718
95.011361363855741,11.675134328003004,5.0414984756462964,1322.4040818565466
102.69677178029568,2.3590584532459342,5.7017282194134431,1407.821761625416
107.04417818553404,11.54490511428938,4.7296838956133822,1615.3176436982087
94.299770009612274,2.7450480546956828,4.3582913453783636,1680.5617559643581
72.2587722158936,4.8183195658147504,6.1323349001487912,879.80129915530233
82.699916527771961,5.8468267542088812,4.3745990576344411,1405.4424418976816
104.12629005513716,8.1109485712302796,3.3988285227457888,2259.9631806394186
80.232988546104281,4.9805547452750289,2.9500849023092917,2040.6852356533204
91.51202716651926,11.341422971905725,3.8458478800467804,1667.6812332710019
92.562333467041839,9.5705115310475151,5.5078074342529337,1205.4426074502169
99.418467467081285,10.645426910723135,6.8766808469705802,1032.7428889821554
107.69259818153012,3.7692800668566093,4.7189034695477403,1761.8214703532981
94.130160601836039,5.785590859950589,6.3907481838220583,1105.9058151034828
89.023334974211622,6.7821868969301313,6.2973656819206862,1044.7689047296751
71.187232207119422,4.7815755970950535,7.0080293567401384,758.05226524808609
75.87916196821746,7.074348170053427,5.1931515337071819,1059.9315402459986
102.73193923820668,10.314643835827408,6.7483264664344045,1095.5877237066695
96.933543574965043,5.8339740598695737,5.1462738214480428,1416.1635804985153
103.2891769454511,0.89736050851691207,4.1849741203526181,1957.3228123725046
108.03337805556218,5.7022188937822689,3.8427735894471082,2130.3604134846391
70.676231112106635,6.1675695920479896,3.5650517857230852,1447.5786697606045
77.511653391327755,3.5097065654733988,3.3760191412205316,1753.590693187846
104.96654080277924,1.2289228110515236,4.2479514252545414,1953.6497969349855
102.06048910116442,6.9309503974885818,5.9171093437320961,1286.1623225461617
79.511370006366221,2.4774449171411628,3.0622876268173314,2012.454334194264
98.557344067456796,9.4337149116984786,5.4372123959303238,1311.3135579910925
88.047927084458095,7.257842180965703,3.3675638838367776,1919.2529125581557
90.03254687300192,2.748959824360194,5.0330003244376655,1387.3805908549211
85.609613079314556,7.4801320856114399,5.9556300378663005,1049.4873656953243
98.64157089896807,11.290461643191284,7.7538658735396151,901.2393113877921
90.715987488810811,3.3342478149234718,5.3325948316342018,1310.9076152647997
100.67985677988075,11.925543231466969,7.8964653583656759,899.18017260100464
87.740531275990563,2.2790671782554379,7.3127480271660135,934.93131479718079
78.211093346308957,11.355154737010775,5.3052816331619237,1008.1415952193639
100.41637132151862,3.2410681712560097,4.2097959251453183,1846.6510943170381
80.108910381331299,9.6755850079195067,7.7053527516414793,731.26646001671816
91.411161013085206,5.1423724063689464,3.9553699978312524,1744.8438685436322
103.15041659945882,6.0175815668061254,3.6636878915538804,2120.9849290181915
103.83149139470504,2.5750869558087737,4.34709149587548,1863.4326797118181
71.744666044511035,11.833630005830834,7.2707060220478832,659.20460386657771
108.19658742114555,7.9100307695520282,5.5284087503850445,1451.2176820443492
75.126209747433862,1.8171634443742612,5.3360131714803991,1099.0834384724142
94.481467350298061,7.950354453256784,2.6604674252171026,2601.9822555047467
86.74323617012881,11.90993640484978,4.1345270944450796,1447.9682547650182
87.718999359732649,4.7936766023930719,4.0281362023748351,1646.921923016406
96.347760818719365,11.926094908342712,4.3145858818853746,1565.3259565849471
74.724844905269848,1.2690491109803199,5.8640817608878013,1002.1114819267947
75.452220937818254,7.2195356984366716,3.95133608301777,1381.4605248616554
94.703709899167904,10.762062846882486,5.1946210382536719,1292.7471926692065
84.226045283333718,0.07397163870156076,4.0523074233767797,1661.3166742321519
108.84323289769537,3.1365530913132034,2.5720120311717016,3287.90623139431
72.766850026787864,4.0080517049744167,6.4405899609577055,854.0683227918347
71.769383685061484,9.1228417578564578,2.6210733204339154,1912.0881949791158
75.456813998190626,5.4103172363938228,4.6293686577757853,1210.4716982371615
90.021439749841761,5.0718545432127584,4.4686227333358186,1520.8191029044742
77.316351122437098,3.0710666654196261,5.6241393378302513,1056.0945239405924
99.20535713308027,11.544061262011367,4.0137993785999138,1747.1983545255669
84.488494995641474,10.142230274655583,5.1592958238347908,1152.8125893075999
101.55396343698328,5.3085472040328501,5.5119692154384001,1396.8933783356838
108.4609446801073,8.4185018714365274,4.3883070819850509,1823.8002207159407
83.776001286099287,7.5429322835032186,2.5699954059560364,2373.0180630182854
86.355209905550424,0.40440336391055487,5.9694937677112057,1151.8672756680967
96.196465441880576,1.1948042635460085,4.8015281636600076,1582.8570894965858
82.047982616939919,8.535012729134408,3.2233090791970227,1824.534181031594
74.213352126180084,9.5780149936444161,7.2650154961318769,711.74341931630624
99.077130767516891,7.211364925163636,7.0275571811892226,1045.7775124278105
85.866808478524547,11.863626262134446,6.7188139835730532,881.14577837483557
97.494213861992236,10.145136555120899,2.8903085609266452,2417.7094027321941
92.607471555800913,1.3764944831712764,2.6022702549241137,2804.6580296569568
109.9711779284146,2.2461430976542838,7.2841860533919256,1183.111293875834
89.671576547156192,3.16143178042141,5.0053456285662019,1382.6840531932003
79.314016960511452,11.087707125062142,6.8614066226463901,795.47898660038868
87.866394202654959,4.937258169005073,5.681403517461173,1167.7274571859048
92.272608300691601,1.8886137876683615,6.3408298872709103,1140.342776827586
81.700907882927538,1.41569742413329,6.6437586558089281,966.74445437415034
99.713489448217274,10.323067554608244,6.3611885072245187,1124.1977412502295
93.735585222528528,7.1002013551159653,5.8170014049118723,1191.4782594930466
95.737169172058898,11.174939751815804,3.0627965764889451,2208.7586245687007
74.378804799350959,1.9606357473724421,7.0021989555291677,827.3763086356721
108.03446621619499,3.0249526764277803,4.0850358235477096,2056.4718269436403
87.990934370929111,9.2934654162608563,5.5409517232867573,1136.2303500884766
71.905680549607965,2.9845179377120181,4.9064568986235582,1123.7626504980549
73.0758674511507,5.9576613918798849,6.1694747509981811,870.32635701652282
103.48514231787911,7.5092399107694732,3.0812916691797341,2491.8355731681636
77.538198091638279,7.8528936168986823,7.7804227558601582,716.51946596092739
103.02453976281119,4.3569288228589746,3.0808125074687833,2562.1191994190704
103.22414532756061,10.704680597903854,6.9784764544278852,1060.6265173648624
101.41700685180184,4.4164685498549758,3.3342097413591354,2327.4009933737693
94.077806633193163,8.8907628956720846,4.9818845040222737,1367.9489144116894
94.169683630532887,10.173175551956051,7.3833000101519719,910.12428548841172
80.760627348231196,7.6176318107828518,3.6179854999078147,1617.3198159984224
71.669710885870487,4.1967605937214163,6.0576937672821982,891.07112883880222
98.426196019364014,1.2503763273092345,3.6106764627022647,2153.0773127056077
70.596517069396398,11.272093722639173,5.8204751233002314,815.3894256401536
70.853809458352231,2.662065363970564,5.283667883821126,1032.4909982050679
95.600965554731403,2.0408642391968277,7.738364827112151,967.23381133685723
108.05459706384505,2.1208950139991734,2.8280435568086704,2996.6639458520267
79.055543257195481,3.4932073922990172,3.1201271658663434,1937.4168256098142
70.285423836404931,7.009375781614871,2.5747360934462602,1966.059301094293
104.48191565723738,1.8010977503224832,7.3184293409703534,1122.435573240642
91.537356272811905,9.0615302656703012,4.4637044886327972,1478.1592503208635
83.157542007511893,6.7034197183855415,2.8144093147993239,2173.2197058075121
79.118212651471822,3.3607275304683553,6.2364922855210008,971.79608860431244
96.794944557817971,9.7514742037375051,7.5581464643072325,921.32081075842166
102.43310503897879,8.1389430752543426,7.5816999820982112,994.96590143498486
109.48789449576375,10.866059564969298,7.6340547002148123,1033.4936156851938
81.527474440877967,6.2527485364414881,5.606012690974973,1074.1998643794727
107.63137395377171,4.2734125956546842,7.9238597084295872,1043.5112701267278
86.02336764921148,6.2680870933930599,6.6920188144708126,953.43761297688775
70.794649065002659,5.339836772481565,3.3286489282440872,1573.1262431944001
76.489424775530793,3.1147376806829992,7.8304166444832788,749.63762901727148
82.63809519540105,1.9880090414201295,5.9700431514570198,1080.7303613448469
73.56554934388241,4.8552758673289906,6.4997778218354059,845.69381120354706
90.322162552096046,5.047961614835387,7.8067440702051734,873.85163566679626
72.822047659830176,9.3002898280091149,4.5227369325178399,1123.5985427338669
72.148853087811091,5.3849317614972119,3.1646222583576344,1687.7571065549619
94.560084321824689,6.7903452275151945,3.0622871521592785,2292.9198924384696
72.484238707075576,2.9013448203352854,4.5940251013466558,1211.7111657286039
101.60345541723609,3.9330711729220078,3.2671784818659937,2391.5530733669939
70.224884185267939,0.7551845436082596,7.9585024166546559,698.31931692355909
71.493478497036648,4.992765395508572,4.9924594720346978,1065.6184748063731
88.538697457422984,7.1755677988276734,7.4052867383771606,878.97344189997671
105.41798253086907,5.6017741953093223,7.3078182951533526,1092.7059683655161
75.466229327608715,7.0705879844248978,7.5985177117498024,720.09456515363991
72.48737401552998,11.365467103170191,3.1696630282639244,1542.6726782584772
80.791967783416183,3.3004379847195287,6.7776427640794132,914.67234253644938
77.45550791242745,4.7416499686766844,4.8111123664177606,1209.098477122317
98.719510468243982,8.6591780778305818,4.3108028038486221,1671.3421882348011
73.165244875054853,6.0587060575363694,3.823575062937123,1404.0585099112939
94.677321794038122,0.1513904246909803,7.7078781045740321,981.08382189649103
71.383034513303514,10.130444402577583,7.3733473712519251,664.58379920679977
103.84059599862155,1.4258923224639659,6.519842897155562,1256.6524106995089
85.183651375476288,11.731658395629957,7.3011643599588307,804.82497704254388
77.211301503780959,8.2371606868432465,2.5883628773032301,2131.8229038673485
88.678162410382512,8.0245499657345896,3.8148758457142558,1691.3496681210545
83.866398822412009,2.4596496523575011,3.217888112426845,2023.8553069804461
85.844825261632479,6.9496100126885443,3.1350961333538141,2013.2132960030071
94.106809160705609,5.7701646564663012,7.5466203139095516,936.43661220291301
95.970058260835913,1.3058396363619487,7.3695069858720554,1027.6314961741996
74.794126896780384,2.2181212523889275,2.5738695115927941,2255.7788673437158
90.402547481715075,2.5763683137290569,7.81710232296839,898.81058775380859
104.36406461360619,9.0860293306491471,5.5783867971128913,1366.3883663609477
95.663796137606127,8.0827529783707046,3.0829253519645903,2272.6737279817562
94.856558485819534,8.9468041618778447,5.6503495951179925,1216.3460384563718
95.267401438245287,1.66433156121259,5.8489848355939058,1280.2641485053978
73.977131757508999,8.9332568093492934,3.0104538497312152,1728.4802410498226
89.905840241754817,4.1010751431837082,5.687882200350602,1206.8430684908642
103.42056000160207,8.5140995741564147,5.8332540533493109,1301.5920041809625
100.13079439456855,11.377190415642392,6.2360696186838585,1138.5838761390594
96.210911600483399,10.036961914896567,7.3071326384811117,943.45023088015853
97.080268463647457,5.7741576998303223,7.6277730681027878,957.61748493157177
73.318243292050852,5.292644046627113,6.3899466090139558,851.65781071739991
92.120723384580401,7.7178490677534626,2.5665873649327384,2630.8202236174834
102.51081990703878,6.1259155988785077,7.8951603034771951,976.64797778163245
100.43239573045412,8.9652441316259406,7.237381330545988,1011.0524502864951
105.7589580409974,2.7388286833067506,2.6947020410717557,3058.4495884885814
105.17977540178612,2.8516742003649727,3.1072337712278699,2634.5774727077496
73.594319050612626,5.7743222940211494,3.0270667230146366,1792.3621237935574
97.700901223922585,2.7570226254323504,6.5583086787057923,1158.1507763642053
86.053539884933627,4.6402561396992219,2.7677905950598616,2353.163101010497
83.199676839924336,5.3104782608476544,6.6662394381645429,934.73028446181809
80.729595757025336,10.852384540969311,6.1955795904948978,902.28473634021111
108.89051094020003,5.158970263029544,3.3410313727140837,2483.820811126458
91.547521681847684,10.748741584691839,7.4880403284226231,863.23018096433066
95.634789598972446,4.4934364012987285,3.6303735660288479,2008.4181760362562
74.664842276331385,4.1598597553804613,4.91944201099406,1146.5525132872401
85.692894889228981,8.9924451971323762,6.1145943776373386,1003.5066263444731
82.250071729040641,2.569028770254814,5.3555254251279152,1190.2629398030751
89.814025974834664,10.230834540088626,6.9437335692664632,916.89222394116962
77.962392671677492,7.242549338867458,5.1238648438525809,1104.1640712698661
106.68104464129438,7.4098499862874529,4.9711396353135928,1597.5603493381996
89.944223147579123,2.0452927734974535,3.2738716862213306,2147.8894421921273
101.99712539054887,3.2443271826092506,5.0686024299718557,1558.6592094734558
109.30028553517639,2.6510009804965224,7.8363119887328168,1088.7701736022968
101.66197691211231,7.3729972507474759,6.99109550653412,1078.9608532538464
85.451105676388863,4.4040725624275652,6.9649977367897744,930.90664119947371
101.6589588858894,7.2977548334385176,4.3861878640039702,1721.0608752414437
90.850620437578385,9.9649457899767491,6.575333540668602,984.11037733458488
73.814247745933287,8.9117473302793648,6.9124322261320277,751.13937661819205
70.255955828309567,5.4672966663294451,5.0751875102134356,1021.2613272963458
81.934219436680024,9.3634104393143556,6.8010557943248111,853.64168378589579
74.677395174039432,10.533590210251809,7.708431165611171,665.70022963889994
96.874940017311758,8.3849695268710374,7.1897071231897023,984.62948739622414
78.277779824233335,4.8489764068564618,3.8047301460651397,1543.9476777256773
103.81641391733248,8.3744868845006231,7.3577471754647732,1037.7298893997727
98.175868576110148,8.523365284022594,6.8708190349070328,1043.8639450302521
84.533994462531339,6.3824020187748367,3.4848309459015927,1794.097760424638
103.28900109789831,7.37639801290773,6.4162370458748619,1195.873561394118
80.805565006136945,8.1500798830491501,6.7882347681365474,856.25188408776989
72.554476652863102,0.36346713327552127,3.6143624385854265,1597.8698483341118
85.073169427912035,9.5248625758808014,7.8421804964231736,770.68674342794225
87.179396647360335,8.3776758322316525,7.8948758489757225,798.51004446487775
84.83452655361279,10.179635486193067,4.1620782417221633,1434.9541115119337
85.930953592190079,7.8613382640144485,6.2591535664207116,997.82968415417406
90.350137762544136,11.121102979019547,7.9995184722924497,792.33803942521195
72.050080779738607,0.981162759903075,6.8520637546472241,829.7519762175009
92.196186138163725,11.084319394040959,6.1567780414142863,1053.9521314364665
75.540995676135182,8.3112788109238718,7.8327339640516289,686.65390320940242
80.07192722167747,2.3500338878258651,3.5486447087758872,1752.1482078302947
75.563156639263951,5.6849928359443123,7.7472089766662116,721.58284630023957
75.198018624902559,5.7632584050596822,7.5418503829257331,736.52758083919275
82.503064974228266,8.454957505774356,4.7100076638017612,1257.7152778334928
101.51650962857154,3.568015171870131,6.6577706484282961,1176.9524620656516
87.238425636603253,1.9686878266183743,3.6521156309920428,1867.8431117871833
105.46719449531869,10.982528384587098,5.378646875096698,1405.3299025552101
88.073954164206327,5.2633705523477818,3.5383882047881765,1872.2780841242591
93.234012581509631,6.4347945266697906,6.1550583976550737,1128.1675974077934
70.418561324987095,9.9354657303671097,5.9174831674111399,817.68676153015144
102.73207793464186,3.0907718717975734,5.54253295685848,1438.206059769773
97.954963244982338,9.0006080916734099,6.3390922565740402,1122.6131635621189
77.595349077473969,7.7218250188895574,7.2570544048176577,770.26870860660233
99.552490942550691,0.9939277139061331,7.5293842824102386,1047.1885565346108
95.57334245258707,8.175250654865426,3.6754268634786449,1902.322533824065
76.925815843593966,7.9335799121948973,3.9826446369278665,1385.857734665844
75.276960833841954,10.302565294518939,5.4341715703327633,956.53064609212242
93.054977444979372,10.819730816632198,6.2566968616238299,1051.4844934584767
71.334640538243221,7.1075033525356544,2.5693717701736509,1999.7771573980285
82.022206221893342,8.102466006709923,5.6287397522199765,1050.6044829808229
105.9304915585227,2.5466328625610544,7.3084613354366788,1131.662099048754
95.998830127001071,2.0104611112479791,7.5702683251808924,993.23685743735894
89.064715131752109,7.0041744693568901,5.5893493539458241,1174.527272723996
82.078168744515452,3.0855221441459055,7.8163331306767985,808.48802403619914
101.58430389822161,7.3633407290140012,6.4990024685256564,1159.8206170933465
102.35302989487755,2.3767662109527605,7.7360078032471424,1033.8796570702564
88.188065170777008,7.5219002985074468,7.5418686063067772,855.66237316639183
73.574825600999958,11.797461545911812,3.3614947535055819,1470.2355609072481
86.328916775861003,9.9320791674084816,4.9693971560962247,1229.8769481884933
100.42404856888635,10.789244266656821,6.3743200771445139,1124.9488976698262
74.968489443496594,6.5433355096901575,4.1403136970637213,1322.1250164176311
99.004417633648558,5.6718554338240956,5.8623044243282614,1273.6638078704905
109.0970988357854,9.0862973340417454,5.8820207709436838,1360.2237108142465
86.82738042625806,4.1887014826991171,2.6691853994966763,2476.8209494669641
106.58612318442437,6.8414918712409492,5.0798038105759726,1570.8422613569226
100.68067420790112,10.932657578013732,5.3504302457634143,1341.9185001199005
83.711798045060078,2.2456684792456332,4.9857368538348412,1307.1869928819649
92.751627633637014,11.662195318931479,7.8378349980325046,827.67174695625545
77.816754439929937,6.4843215506335241,3.9260743185616622,1453.511616976816
82.748777635502194,5.0526656296202654,5.5804658788583339,1113.829758196134
103.39774542299841,3.1595975171450421,5.3509956295378593,1498.609303323396
101.51827454139674,5.3266175908855251,7.8605124418591723,978.98611737592944
104.24255015393629,7.9011198786599879,5.5947070083688768,1377.6082305102075
102.84683015862078,10.895782902981907,2.9442367242209593,2498.468862892646
97.153923373691839,4.8429890007946454,5.9869184663137087,1233.5018075465493
92.232422405461577,1.3360727037244882,7.42856706567638,978.88434093000546
74.954041328436375,8.5205091318631609,4.1348551927610924,1285.337050020589
107.83013435168303,1.2427388316727463,7.1130226570302044,1198.7859525757467
91.018160669657377,3.3357111633361165,6.7625912011292959,1037.2645265522367
84.840879474125657,10.954323515433385,4.1291961607839749,1431.4951982259727
88.618789559103547,9.020705023474509,5.0703668045998747,1255.8946932741364
108.62940051781185,3.8653177175107158,3.7477282633653579,2236.3218555493845
101.70334968606338,8.5213394465087244,6.7462168032583714,1104.998703208571
76.867889469835561,11.199615391164851,7.661058459541219,685.73578364369496
94.14434307384785,11.15646292291042,4.6329238082175479,1433.0109207276748
103.82698536259153,0.72075643113166077,6.8181332317873169,1209.7883737532238
73.679650958355424,6.2890998470442039,5.7389159776039627,939.41854349221182
106.56824966612035,1.9975356090017531,5.2855891796056085,1582.7293496150417
97.612205094660368,9.8102613435989152,6.6609261690635106,1054.5313552203017
108.29794573909007,5.1134079291460477,6.4547687117789039,1278.8627127308096
93.565869420105827,11.182262971661487,5.4563175672897479,1207.9004630130539
76.188108101350323,2.4345995054593965,6.8227468320219078,864.79548969615473
70.800703476290636,5.0457949786221477,3.2954755359867232,1596.2469216869558
91.234801513841859,10.987370163723018,4.3629385602503845,1471.4382105901309
73.690260462085433,4.7652215955324309,5.7810730677284461,953.80270145778559
95.799225261252204,7.4255426148704178,6.2114041316197817,1138.2119826530893
100.27990774869681,0.2795887056676718,4.2024703851523313,1903.6482807129516
96.070898462701251,7.4247785423624606,3.2647414166485316,2172.2056017861228
85.596386264901938,2.0953695293205867,4.093494154438754,1631.8775810643347
100.89610809433984,4.1913543608079156,5.0445860815209231,1533.6006113607768
88.211275492666843,0.23209985254868926,7.4314654350941609,947.09907657940596
100.91011466440506,4.8427607206631524,6.2564464638299828,1228.3951217245165
75.991073911688204,7.837451389648618,5.3575896664039799,1017.6758843539337
81.251480617816327,5.6503482466752262,7.8605399702540453,769.42431596029655
74.979719933401498,3.4051345682815053,4.0966344683240123,1397.7246135782693
103.6380629410999,1.162594845291236,6.4627790842041826,1268.5003372158726
107.74648643326056,0.063000929852071064,7.7191032751373196,1116.0206740619658
94.03494268567411,8.2767151706050832,6.9771845183508958,983.29894861761295
86.638559496855791,3.6177508122050721,5.1882855437111273,1280.1270552316869
100.33126565167036,4.8295193141090325,6.9140632994200333,1105.0144287290193
98.332905831909599,2.1132609262611153,7.3426302173282378,1048.3398134752852
83.975984613906775,1.0414655795003647,7.0409690379208802,942.30801002239377
105.80094075754576,2.3331644206078117,6.0210029758109318,1374.7580162655875
86.304859676809457,4.0633028178008441,4.7017896957782987,1399.3234437151059
71.291002044100154,3.0606954381287825,3.5422008096038491,1540.9698156237973
81.199547801016308,3.1167710693053325,2.7920467200804944,2237.2914083460569
85.378955902979598,7.9469855506930323,6.8443013917259519,905.06792054357823
87.537302301217522,3.5989266039967496,6.4321001712064749,1043.9933889459483
86.550733579851084,3.1815793300940132,2.6309067782749889,2535.0698075108498
99.100927012507924,9.8619312051762158,7.1377989909565107,1000.1850253322767
99.841076994296515,1.1615885559948205,3.1101973353882659,2538.2180690726595
104.38649516573901,8.4917689880630718,3.3538551273091559,2287.3910180995467
89.915182423622582,5.4993113881875093,2.5439605500810472,2654.6283049159924
104.03128641820618,10.571292444426568,4.4950969076139193,1663.3233212921302
101.7985661765605,6.0928511106264498,4.487252936143971,1706.2682479080715


==> anc/competitors/data/v2/teichholz_lv_volume__s42.csv <==
x0,y
6.0958241942238534,186.63359558473576
4.7555137590082097,105.20818937971892
6.4343916796455298,211.07843824311951
5.7894721162374552,165.86663391883579
3.3767093915505981,46.6550411819319
6.9024894065470237,247.46632122084509
6.0445588079614119,183.06903707819833
6.1442572211078152,190.03425454222406
3.5124545307021835,51.305315068098331
4.801543751582269,107.60070281382305
4.4831920969303249,91.63685886993585
6.7070599553944072,231.90836285961558
5.5754604803226577,152.11936298657824
6.2910464530833199,200.53706058604971
4.773656795309325,106.14780567513669
3.9089548871391075,66.270857942153413
5.2183391480633396,130.5673654452192
3.2552690244167013,42.697793024268684
6.3105246879703287,201.95291880783131
5.5266575964882598,149.07184192850005
6.0323509603414953,182.22550744330971
4.4181038725194739,88.540545487725936
6.8827920975796131,245.87443239443746
6.5724844852887907,221.50015413775947
6.1135339882950479,187.87334111474905
3.7785548314078703,61.120700225909921
4.8668840149081367,111.04596969842451
3.1752150631489151,40.193502593321035
3.6171579682701913,55.05655761044617
5.7321958129698185,162.12622305707805
5.9790486236312681,178.56633506689425
6.8700389297368396,244.84659913978467
4.3033014325526082,83.217486686448382
4.4818388241394755,91.571904386875644
4.8782232451032321,111.64973108432457
3.7578854363371428,60.324960065327311
3.5196860213418866,51.559789732453801
4.9028197049037345,112.9653442139889
3.9076373962035365,66.217700038290303
5.6792559787300414,158.70879834160198
4.7486076754893229,104.85169303191577
6.3307127842313502,203.42586459019947
5.8010604080089969,166.62884841910778
4.2494665655281647,80.781978033672416
6.3290392055808038,203.30354606320847
6.2190574299872079,195.34934865900962
4.5499135161206983,94.869817459246661
4.1533124157209764,76.528106602165053
5.7299820158999015,161.98255009544289
3.5590099344372392,52.955555898355591
3.7996328099004333,61.93796887776449
3.029449079004022,35.845384774307803
6.1476975100085536,190.27703112001853
5.6594034263681285,157.43710839321093
5.8206615145053409,167.92227435863276
6.1229161240878716,188.53186173882366
4.8356631021533598,109.39256635509341
5.2749647838115745,133.8690996039482
3.5591879925106298,52.961921903774041
3.4581202941438938,49.415141603164578
5.6736118471618866,158.34670702895414
4.8843848245725301,111.97853434125015
5.2609444259247553,133.0475465992719
6.0599954296641023,184.13858498284969
5.5388732800023632,149.83161414738643
5.2143176026319829,130.33453096277566
5.2368286429816546,131.6406700478621
4.2158003922504488,79.278562405409403
3.1232713382717576,38.61275667562871
4.7468695569294495,104.76207146098159
3.8583386912781168,64.245101772046226
4.6341145748985451,99.035045063716481
6.4136122930726644,209.53289183150494
3.935757943461363,67.357289911847062
3.2332109667562641,41.999503226955483
4.1255355680879866,75.322180859356877
4.1743750310667345,77.449382166437672
5.6476660589075802,156.68777780735707
5.2281286093651129,131.13506046334274
6.135592836425654,189.42353840176247
5.6572541613095506,157.29975575457561
4.6255474457602821,98.606896213982338
6.2560815386641391,198.0085313891858
3.6678916796308156,56.925876378214113
3.0908482925354419,37.64364446222919
3.360191443102567,46.105547853132755
5.8894374023858012,172.50211096238556
4.8475089210055495,110.01835128340349
3.6450871161344072,56.081447283201761
5.0041791004134542,118.47307448187208
3.6092484108526737,54.768166804888452
5.7852815003109441,165.59144932987931
4.7846251022961228,106.71799864224081
4.5240849043859299,93.611217965525995
4.2060483565915057,78.845892920501697
5.5211303724755538,148.72873562979001
4.4472504422135621,89.920060038642362
3.350599677264404,45.788090376276116
3.4720236084820613,49.895141165919846
6.8475906581980581,243.04283070680313
6.6343227628304282,226.25189571357276
5.7988285352429987,166.48190551958047
4.0634798458380779,72.665116015269831
6.8767055093908951,245.38360866595298
6.1150036158631789,187.97641289655701
5.8675607566359824,171.03832338341394
4.7974460085751547,107.38655534991838
4.0889662473806361,73.750182921707761
3.3855638486139972,46.951057126615886
6.6104095861753667,224.40814484976465
4.8231051593344443,108.73122863751937
3.8094534591809213,62.320751250880441
4.2238264966026104,79.635608461000885
5.3168782757675839,136.34102144311558
3.7070911317569268,58.393354765713184
6.4264571363695016,210.48757714137162
6.0340781193408404,182.34472571687527
5.8778518238037467,171.72609440731298
4.7283721591004149,103.81082184119188
5.5092353628097728,147.99175486168332
5.3363918756509428,137.50000778479256
5.5993864062192795,153.62527743362901
3.3377772845595564,45.365574738500264
4.663229608682439,100.49746687773796
3.1664566954475699,39.924534773030928
4.9759632769780762,116.92591950913034
4.3194448493311413,83.955363469270253
3.5780967554641876,53.640317610700883
3.4136118708902066,47.895468569918556
5.3505782887108477,138.34583899064091
3.6823718741475444,57.465607878633612
6.7004804735071888,231.39371335203759
5.3242445588015794,136.77792520586567
4.3874792181393483,87.103327131015206
5.363661965925667,139.12834557388604
3.09121548411879,37.654544120763369
6.8342368529657813,241.97311103756954
4.9292137477716009,114.38619290308812
6.1309409090011453,189.09606753717185
3.3309199996897543,45.140493268780858
4.9466333233526409,115.32908119649031
4.9628279774180832,116.20934455508332
6.7513058198999314,235.38474551267586
5.2869122095043011,134.57129000364455
4.8939576042278148,112.49038773451217
4.0679026523675743,72.85279522634444
4.3262759893702087,84.268646932395782
5.0826896098861507,122.83470194527141
4.7556458412201863,105.2150138076054
3.0864483195213217,37.513170897238773
6.3051676967774313,201.56300472947848
6.5846430873590673,222.43029049768236
3.5609963559944431,53.026598761321921
5.216144574156198,130.44027952129463
3.4343029645417742,48.598725134939947
5.6889603721592472,159.33238535601402
4.1249351353560328,75.296226565637795
5.6376905387676075,156.05240208969599
5.9079784571475304,173.74782925967062
6.0745899676706276,185.15278592498643
3.4309637838235862,48.484854583418787
6.6640473805504321,228.55467104509194
3.9208559635795233,66.752081269205235
3.1496502247047191,39.411177404715687
5.2194098775659334,130.62939419611615
4.4836891354497546,91.660721924722679
6.3191589725296531,202.58220198404945
6.2330058882572068,196.3489641122105
4.2685555712908609,81.641144568024089
6.8115975802789794,240.16517364612577
4.163671352560474,76.980466701174706
5.0602285169268582,121.57836498798905
4.023860362270411,70.995472147682904
6.7441742801958533,234.82260367578129
3.6584312703280726,56.574738615647234
3.179642477569316,40.32984368333446
4.7403882400121518,104.42823795951925
6.9695022562233486,252.92211739793268
6.5667090650196558,221.05904408867778
5.9944320778277973,179.61841156991011
6.563169963514099,220.78896398960927
6.5737865587914524,221.59966605319261
5.0754334415457958,122.42808929015169
4.2637162073231725,81.422872172672527
6.0880497284439521,186.09071232177664
5.6466450526710439,156.62268405569486
4.4946309154948398,92.186881020752097
3.3778666722460611,46.693672680734139
5.987158445396104,179.12056362983213
4.0498420636914592,72.088040447151883
6.7472526021351165,235.06516587177168
3.963882300022739,68.507505239908937
3.4910317296459441,50.555460005267491
6.3244506884996241,202.96837745204363
3.6131372664979762,54.909856090678623
3.7170732326309563,58.770273625527423
5.3975311660833736,141.16479338156313
6.4982481633498583,215.86508563732625
3.785738662858293,61.398585149344768
4.2412946916003786,80.415660871646025
6.1096193529647103,187.59893386037794
6.8873057042438699,246.23873969467405
5.0029647448093693,118.40626618432492
3.5755900102050031,53.550113193370507
3.0557451508328062,36.609631584025593
3.918624119995421,66.661693280950004
3.5272888711460841,51.828069323815747
5.7106346944514303,160.72977527473182
3.4873300185141245,50.426497398919047
5.0253197264825324,119.63933097156001
5.7770497425715455,165.05159340071393
5.3244664368836094,136.79109651321875
3.7991026066402305,61.917339178335865
6.2164981047290508,195.16622412762038
5.8616285184632062,170.64251816317494
5.955936015662167,176.99174241516135
3.524231006229253,51.720076501364105
3.4950152146013784,50.694439037789316
6.7102502040260301,232.15811946850215
4.590312775299763,96.856387603916644
4.2037947671237585,78.7460880231217
4.9543361814061333,115.74732947652818
5.6514568510543297,156.92958219904594
6.8224930281878802,241.03438741169722
4.1457849075282205,76.200287190091885
6.6992337172481085,231.29625866599901
3.0994379655450253,37.899072177043543
5.2207921693072983,130.70949514600346
5.5359004467243409,149.64652743615699
3.4235896150030132,48.233899939701836
3.5613583882556505,53.039552134013668
4.6764572772652153,101.16564721597236
6.8649276485727269,244.43528685270655
5.3841702129374909,140.35957975695766
6.7320928864008449,233.87188626588664
6.217443662451883,195.23387010881532
4.8695264062211656,111.18650969389647
6.1390537970087493,189.66736373546908
3.0713471359079509,37.067260040996828
3.4365759870629398,48.676321338294258
6.3177144595309453,202.47685193120873
6.187268353300647,193.0811438053577
3.9305629678657348,67.145974527949605
5.1230783623962139,125.11098723754181
5.4240632828000432,142.77097619617285
6.4709558151040447,213.81241904005464
5.4124286293549027,142.06546754645919
4.6502862770947218,99.845927653479862
4.4967361736287312,92.288301050744067
4.7035283454940391,102.54045001438661
5.6077241023198967,154.15188991271455
6.4699625270092991,213.73790629920202
4.8155875283051994,108.33634608694426
3.9913582518054325,69.6413224947201
3.9466494519903246,67.801482305120956
5.9840571209737856,178.90851166043794
6.266275053695642,198.74395742628241
3.4211123194164998,48.149752535033045
3.2662354278207126,43.04729636708219
5.3777346550258072,139.97259895361023
3.5846929767707931,53.878073638679595
6.2986567618253648,201.08962923802085
4.2413386956962977,80.417631039170644
3.5754877318845706,53.546434488048504
6.6838818899498005,230.0980096162526
3.6621268909411127,56.711767425406215
4.1388803293517427,75.900259239777583
3.6144535807682345,54.957860515919897
3.4619602546614199,49.547460869213289
3.0845920653457601,37.458201391101206
3.2215816366570404,41.633885298365456
3.6985658837434108,58.072483343268665
3.2135277305087016,41.381699568521682
5.3645752644438849,139.18305482947031
5.7228581071980251,161.52067002374073
4.5745218273281125,96.077283385306131
4.2719643878081976,81.79508186321587
5.0181049480889204,119.24063670426455
6.5000197689384347,215.99868202014886
6.404526507288824,208.85896287484434
3.1739002480511678,40.153061836285374
3.7259936383860963,59.108212465660699
3.9469794844175841,67.814966658938729
3.9975503033288473,69.898224273135469
5.2849306069710913,134.4546905334131
4.6650497028127695,100.58926717157604
3.1970164797103759,40.867312543000409
4.4944565538382868,92.17848387762217
5.0950117948705493,123.52683115504082
3.4066876116148639,47.66136883960742
6.3338342151542388,203.65410634828757
3.207847465860417,41.204341274796455
6.6993674760722488,231.30671311424663
3.396452566319502,47.316478495635707
6.3742998063910115,206.62507708175184
6.6106125757104683,224.42376266895076
6.9182827223463708,248.74655496592104
6.2081035210943742,194.56620565021763
6.1179101630853161,188.18034954640018
5.5699331039821907,151.77257468215618
6.1159854183125155,188.04528771593064
3.5382088336525883,52.214720863593321
5.1442721437905492,126.31429452049846
5.0568914807616583,121.39229408895476
6.4302885764902307,210.77278489957266
4.8511974623740635,110.21359419404034
4.5403579844014139,94.403143605563201
5.5582530849484399,151.0411372136565
4.0658532700033838,72.765798575990146
3.5590736438158275,52.957833614578064
4.9115090960949832,113.43207416888184
4.6675574743795405,100.71582492539896
3.9302797621154948,67.134464871319167
4.4700472404605121,91.006970020899516
4.4655697993049897,90.792944159176429
4.3099822576501818,83.522428860758353
4.5178563189077163,93.309045585874372
5.7429733818237816,162.82663020023915
4.1875058982851412,78.026714130058224
6.7954317068613612,238.87850555843062
6.6653920781527116,228.65913219014834
4.9236417132003147,114.08545466722646
4.3134448200187556,83.68071000119555
5.1417391593200126,126.17016051388373
6.3942419550944987,208.09748289225507
5.6103493622404077,154.31789849730541
6.2175673117883097,195.24271699001923
5.1308891042629607,125.5537452355365
5.5316705170704825,149.38338207357802
4.1526224567298469,76.498027816014954
5.9395726492411631,175.8813700095406
3.8096183725028734,62.327189987216897
5.7791925152739925,165.19203190163807
6.4428762733035763,211.71121552725438
3.5284113492061757,51.86774188856355
5.4575189621676792,144.80993622930157
3.3803829929197384,46.777730730602023
5.902862513085708,173.40363504997561
3.3379728752940809,45.372003699181661
6.7437592908025046,234.78991376649057
3.5496317201512086,52.62084842458642
6.8355209836363215,242.07587099320381
6.2035367043403866,194.2401892998335
5.3747280178654169,139.79199774786568
6.1304964185181881,189.06479328356133
6.180459355932344,192.59710988065544
6.7841082512693216,237.97939356005503
4.0135334153567488,70.563697182412994
5.3603035814332367,138.92726596281307
3.3801967902576049,46.771507784565173
5.4646628000964856,145.24729041885632
3.6851652163711552,57.570043252187929
5.2598024458897674,132.98074730992755
5.2897220561353988,134.73671555765401
4.8639406119249093,110.88953083710933
5.0905271020524907,123.27469089756916
6.0556935600263522,183.84019630526649
6.1969788660482665,193.77253730175957
4.9686128623017165,116.52464219646178
5.3983737660904492,141.2156549950717
6.7249449427604073,233.31034002924778
3.4789343540044912,50.134666565203332
3.468414263600442,49.770289472916787
3.3508360476430736,45.795899141156752
5.6314531401621117,155.65580943663923
4.6744332031615183,101.06325092751837
6.097285664567373,186.73574096936142
5.6849256532343704,159.07296557434827
4.3345510333129527,84.648984677890525
6.5934661894461435,223.10653136030643
6.0501285882826092,183.45457120679643
4.0821397636407024,73.458703501548101
4.4567680710882165,90.372996530157934
4.2577599208170511,81.15465171063866
3.6304465944999986,55.542921789960836
3.5911334901687666,54.110767124579112
6.7445098535029757,234.84903948252153
4.751616148795013,105.00691332514073
4.5332792911096398,94.058223962056005
5.9187428347095121,174.47321065668709
5.2119722610115993,130.1988445185311
6.7445599473538493,234.85298591060118
6.1212059756375687,188.4117387246973
4.9174782564981614,113.75328422877631
4.5054378939233048,92.708133760799697
6.9465261796972886,251.04457661883853
5.8710409440145739,171.27074886313355
6.804778640015364,239.62200488678661
3.4739143088681654,49.96061064629523
6.4021347167631308,208.68174251000903
5.5482955359648303,150.41903277677818
3.4876867133404503,50.438916377328624
5.3530319998768832,138.49241300620503
5.7443854604217952,162.91851504414544
3.0492107435544114,36.418894591277507
4.8172718473669862,108.42475294974618
6.3015980447852851,201.3034023431064
4.1814361013763595,77.759554611721754
4.834192327194204,109.31500110335625
4.7692565082715728,105.91951020877372


==> anc/competitors/data/v2/teichholz_lv_volume__s42_holdout.csv <==
x0,y
4.4296339273019045,89.084905721285708
4.4888346353610853,91.907954441383609
5.3040146493678133,135.57982991658949
5.9883675691358782,179.20327266939626
3.7384294052698639,59.581073870630007
5.3384225847632178,137.62091635058565
5.1390893787138126,126.0194735098396
5.4099686742664979,141.91653508480513
4.0566546383714615,72.376002191840811
3.0586591210911798,36.6948656341429
3.9266358831562109,66.986470086580908
6.5574995153824478,220.35659258291653
6.5825641715014536,222.27110898661192
3.2741842135866155,43.301599567564729
4.6161860439925997,98.140180992593685
6.3974693371353464,208.33628574436284
6.9170696991586533,248.64810350453303
5.228903111635117,131.18002966574662
4.2684725480839081,81.63739729310808
5.3999978785535427,141.31371803859543
6.453861812181521,212.53197951738122
3.6715552818432791,57.062172378655838
3.7759178186106777,61.01886597988252
5.0573735913939108,121.41916694086996
3.4025806212102063,47.522811869804762
6.1371567152127922,189.5336936545732
4.7762515420801028,106.2825484875065
6.2484866244540189,197.46151076560028
6.6284936279290037,225.80173443642025
5.7173764885489948,161.16573937950238
4.0659302208116577,72.769064143510917
5.0231172626029199,119.51754644058227
4.3127940260363973,83.65094859108639
5.7439559717136692,162.89056506488402
5.8862123728537643,172.28591029526828
6.4082574226318538,209.13556271947178
4.6066772834894891,97.667324911140881
6.1003445742217188,186.94962952109157
3.8452484547810628,63.726715940401633
4.752922932795931,105.07437400756749
3.8437478786724237,63.667436277906816
6.2593074017480905,198.24111200661366
6.2110920855062188,194.7797082037799
5.8729842612614833,171.40060593065218
4.297953329786302,82.973805467588477
5.9902705257744131,179.33348321873197
5.9618817509242632,177.39610990657874
6.2429049001739862,197.05999317109766
4.122020699876785,75.170315371072547
4.3981648012651018,87.603376818289661
6.8028866621091133,239.47141102400241
4.2110352678126768,79.066989296480443
4.103393649122312,74.368246802450514
3.5228697038305521,51.672039494414122
5.6762749037483919,158.51749756098542
3.1700491407610558,40.034738571939357
6.8091808828922078,239.97259630979374
6.8214662522381868,240.95240391011495
6.7180894693593318,232.77243018341744
3.7869143897416855,61.44412938698057
3.3010620529665071,44.167552769866539
3.8303997726090899,63.141433122326518
3.0451278820539458,36.299994865102668
4.5184334688055259,93.337023443679669
5.997694337339742,179.84193376197467
5.6244199112450151,155.20925139918074
3.1478445510164277,39.356238978765923
6.8113504236265268,240.14547499428849
3.3175397714157056,44.703060759635633
5.9584409599814077,177.16204394616844
4.4014387946643492,87.756894633507144
5.1919614696620657,129.04418146669082
3.0599330555638198,36.732162571890271
6.524872675644815,217.87737546204045
6.9560856290353303,251.82486546860494
6.0771882773287285,185.33365277407322
5.1355146217824093,125.81633593621244
4.3832872700513219,86.907575207025545
3.8636989728207736,64.458027233713139
6.4749434086834743,214.11168960791596
3.9520359880124714,68.021743939266202
3.2653856583043055,43.020158302236375
6.4525775170786464,212.43594033558568
3.1282952735526375,38.764128479677829
3.5204167851744632,51.585543173491381
6.7992674647528224,239.18347455696642
5.5765302618446624,152.18652927287877
5.4082949421739057,141.81524975596824
6.5094627882691425,216.71150478015053
5.5091994819413728,147.98953469876352
4.7174169833896284,103.24961202894509
6.8378213299209731,242.26000825077881
5.0204349593648656,119.36931796385019
5.0055773899229843,118.55002668433474
3.8875177703919497,65.40876908210987
5.0259673899988462,119.67515580219013
4.1374103037181555,75.836463428898995
3.9069168414045943,66.188636927268803
5.7806694711647033,165.28886888040049
5.0515692273048938,121.09584065489821
4.5676864753051678,95.741074828386971
5.4217499176342798,142.6305504796934
3.0416685005154629,36.19941891706263
4.251040662190503,80.85264173737356
6.327983833601456,203.22643077072703
6.8714939783146098,244.96375475078938
5.4286816294554852,143.05153634922704
5.5011361363855746,147.49105187173464
6.2696771780295677,198.98972555389329
6.704417818553404,231.70162245143331
5.4299770009612267,143.13028100992011
3.2258772215893603,41.768732048079912
4.2699916527771959,81.705977053761757
6.4126290055137165,209.45990283065376
4.0232988546104274,70.971958844915207
5.1512027166519267,126.70910813248001
5.2562333467041835,132.77208953447652
5.9418467467081282,176.03546497197348
6.769259818153011,236.80306084215877
5.4130160601836046,142.10104439553709
4.9023334974211625,112.93925885842546
3.1187232207119422,38.476001063183681
3.5879161968217463,53.994459530152277
6.2731939238206689,199.24394060075684
5.6933543574965046,159.61515732022357
6.32891769454511,203.29466655899691
6.8033378055562181,239.50731576580168
3.0676231112106631,36.957745679150641
3.7511653391327755,60.067458895442734
6.4966540802779242,215.74491300737691
6.2060489101164418,194.419495538013
3.9511370006366215,67.984956599646296
5.8557344067456807,170.24973275929145
4.8047927084458095,107.77065373390958
5.003254687300192,118.42221568329502
4.5609613079314553,95.410898182582898
5.864157089896807,170.8111683605205
5.0715987488810814,122.21349314092069
6.0679856779880748,184.69348086663166
4.7740531275990561,106.16838097545285
3.8211093346308957,62.776716927987565
6.0416371321518616,182.86697153974094
4.0108910381331295,70.453445364265036
5.14111610130852,126.13472006568813
6.3150416599458818,202.28199690092694
6.3831491394705049,207.27778436705341
3.1744666044511041,40.170478955652229
6.819658742114556,240.80811747928033
3.5126209747433861,51.311164517921071
5.4481467350298054,144.23721008342855
4.674323617012881,101.05770862484144
4.7718999359732646,106.05662509866625
5.6347760818719372,155.86702612745921
3.4724844905269854,49.911095878759056
3.5452220937818257,52.463867009044705
5.4703709899167912,145.59725147323229
4.4226045283333715,88.752819911186364
6.8843232897695374,245.99798828706065
3.2766850026787866,43.381775658608575
3.1769383685061481,40.246541318460537
3.5456813998190619,52.480206304315814
5.0021439749841754,118.3611224724344
3.7316351122437097,59.322473371350021
5.9205357133080261,174.59418155449535
4.4488494995641474,89.99607309830273
6.155396343698329,190.82091452355402
6.8460944680107296,242.9228549095821
4.3776001286099291,86.642377915720601
4.6355209905550421,99.105426049533776
5.6196465441880568,154.90656183091704
4.2047982616939912,78.790521507641458
3.4213352126180081,48.157320376836971
5.9077130767516888,173.72996601081886
4.5866808478524543,96.676896589838421
5.7494213861992236,163.24642739463525
5.2607471555800913,133.03600614989634
6.9971177928414612,255.18839740834167
4.9671576547156189,116.44528541728623
3.9314016960511458,67.180067187598766
4.7866394202654963,106.82289020304472
5.2272608300691594,131.08468506930993
4.1700907882927538,77.261511439954973
5.9713489448217274,178.04096791668749
5.3735585222528535,139.72178224158807
5.57371691720589,152.00992669014488
3.4378804799350955,48.720884374724157
6.8034466216194982,239.51597642948545
4.7990934370929104,107.47262251861623
3.1905680549607962,40.667374880111296
3.3075867451150693,44.379177387351433
6.3485142317879113,204.72931337035897
3.753819809163828,60.169102005414956
6.3024539762811189,201.36563390978085
6.3224145327560599,202.81973874374344
6.1417006851801847,189.85394816707526
5.4077806633193166,141.78413599388298
5.4169683630532885,142.34053152776835
4.07606273482312,73.199745599761997
3.166971088587049,39.94030438004436
5.8426196019364012,169.37746034087561
3.0596517069396398,36.723923748690659
3.0853809458352228,37.481557215243214
5.560096555473141,151.1564573527715
6.8054597063845055,239.67622709110844
3.9055543257195477,66.133699512409279
3.0285423836404934,35.819191156130799
6.4481915657237394,212.10813089566116
5.1537356272811907,126.85356273175803
4.3157542007511891,83.78636578326369
3.9118212651471818,66.386589410112123
5.6794944557817972,158.72410706351479
6.2433105038978791,197.08915562136698
6.9487894495763758,251.22920210009414
4.1527474440877974,76.503476174204181
6.7631373953771714,236.31890872607849
4.6023367649211488,97.451881470427324
3.0794649065002662,37.306599764045529
3.6489424775530797,56.223727746924823
4.2638095195401045,81.427077927668051
3.3565549343882415,45.98505017381882
5.0322162552096046,120.02109674393576
3.2822047659830176,43.559027513994977
3.2148853087811098,41.424149695491259
5.4560084321824682,144.71754870384405
3.2484238707075574,42.480423713205155
6.1603455417236095,191.1709786734643
3.0224884185267933,35.644566980995471
3.1493478497036644,39.401974586204233
4.8538697457422977,110.35515892066108
6.541798253086907,219.16167577129667
3.5466229327608718,52.513708904288578
3.2487374015529982,42.490366715040643
4.0791967783416183,73.333234010285949
3.7455507912427444,59.852776229408455
5.8719510468243987,171.33155766987267
3.3165244875054851,44.669963394344627
5.4677321794038125,145.43541464115333
3.1383034513303518,39.06664315963549
6.3840595998621552,207.3449988480896
4.5183651375476295,93.333710791584792
3.7211301503780954,58.923835282058434
4.8678162410382511,111.09554094421395
4.3866398822412007,87.064113731321925
4.5844825261632476,96.568340911530939
5.4106809160705618,141.95964770603814
5.597005826083592,153.47509275629571
3.4794126896780377,50.151268663720515
5.0402547481715079,120.46688943322387
6.4364064613606189,211.2286103627018
5.5663796137606134,151.54984796222632
5.4856558485819527,146.53652708231948
5.5267401438245294,149.07696926363562
3.3977131757509,47.35888367174433
4.9905840241754813,117.72627350765951
6.3420560001602055,204.25592974809578
6.0130794394568552,180.89804546396783
5.6210911600483406,154.99813529906706
5.7080268463647457,160.5613027184925
3.3318243292050851,45.170141790510336
5.2120723384580394,130.20463283496787
6.251081990703879,197.64835207901049
6.0432395730454109,182.97778323181169
6.5758958040997397,221.76091606528212
6.5179775401786122,217.35530507484546
3.3594319050612622,46.080365961167786
5.7700901223922587,164.59588829383139
4.6053539884933627,97.601615790138808
4.3199676839924335,83.979319195179102
4.0729595757025336,73.067701238666075
6.8890510940200027,246.37969070904083
5.1547521681847694,126.91156159242041
5.5634789598972443,151.36816737992089
3.466484227633138,49.703596868112605
4.5692894889228981,95.819865496815481
4.2250071729040641,79.688204021276263
4.9814025974834664,117.22333565759315
3.7962392671677487,61.805993460122068
6.6681044641294385,228.86991609103927
4.9944223147579132,117.93686423655528
6.1997125390548877,193.96740916746296
6.9300285535176389,249.70091813027815
6.1661976912112308,191.58534265325201
4.5451105676388863,94.635097470216692
6.1658958885889401,191.56396192012784
5.085062043757838,122.96780023636266
3.3814247745933286,46.812555685219586
3.0255955828309564,35.73413333303192
4.1934219436680031,78.287578698402683
3.4677395174039436,49.746968020722015
5.6874940017311761,159.23807665922905
3.8277779824233331,63.038393712332926
6.3816413917332486,207.16650031815507
5.8175868576110146,167.71903894561248
4.4533994462531341,90.212547550563997
6.3289001097898305,203.29338155742954
4.0805565006136941,73.391189299682651
3.2554476652863102,42.703473914108457
4.5073169427912037,92.798925730655455
4.7179396647360328,103.27635114796315
4.4834526553612779,91.649367990607317
4.5930953592190074,96.994023674906174
5.0350137762544138,120.17614037813236
3.205008077973861,41.115841439221754
5.2196186138163725,130.64148836930477
3.5540995676135183,52.78016191242191
4.0071927221677459,70.299290585717856
3.5563156639263949,52.859279863038438
3.5198018624902563,51.563871718927651
4.2503064974228266,80.819679799177464
6.1516509628571541,190.55622107668086
4.723842563660325,103.57858457913015
6.5467194495318708,219.53583053558933
4.8073954164206336,107.90690244530094
5.3234012581509624,136.72787060528375
3.0418561324987099,36.204870086072241
6.2732077934641879,199.2449435313637
5.7954963244982345,166.26264467310938
3.7595349077473963,60.388255541584229
5.9552490942550698,176.94505625472789
5.5573342452587076,150.98367555913975
3.6925815843593961,57.847818368170991
3.5276960833841953,51.842459820853371
5.3054977444979379,135.66747592336748
3.1334640538243224,38.920203095474584
4.2022206221893335,78.676413893722327
6.5930491558522704,223.07454402203953
5.5998830127001078,153.65661679074466
4.9064715131752106,113.16136818791895
4.2078168744515452,78.924262817074052
6.1584303898221604,191.03547734864472
6.2353029894877547,196.51384134243634
4.8188065170777001,108.50533829760805
3.3574825600999962,46.015771236409869
4.6328916775861,98.973869464468621
6.0424048568886342,182.92005671395216
3.4968489443496598,50.758485308393787
5.9004417633648565,173.24089471530789
6.9097098835785395,248.05119981459026
4.6827380426258056,101.48373699717969
6.6586123184424357,228.1327082169976
6.0680674207901113,184.69916214296191
4.3711798045060073,86.343511531436405
5.275162763363701,133.88071974230041
3.7816754439929943,61.241328177838064
4.2748777635502186,81.926768690016658
6.3397745422998408,204.08883725506578
6.1518274541396742,190.56868975178571
6.42425501539363,210.323745062288
6.2846830158620781,200.07563401750554
5.7153923373691828,161.03736811124173
5.223242240546158,130.85153538547101
3.4954041328436376,50.708019030569815
6.7830134351683036,237.89255577100346
5.1018160669657373,123.90990380302465
4.484087947412565,91.679871470930024
4.8618789559103543,110.78002555239794
6.8629400517811847,244.27543907730598
6.1703349686063369,191.87856731110691
3.686788946983556,57.630797192699355
5.4144343073847851,142.18695770139243
6.3826985362591522,207.24452291786812
3.3679650958355429,46.363708045975265
6.6568249666120352,227.99403196641927
5.7612205094660371,164.01607770792043
6.8297945739090062,241.61780159571666
5.3565869420105825,138.70491485050334
3.6188108101350323,55.116925576397264
3.0800703476290638,37.324484104350866
5.1234801513841859,125.13374279783197
3.3690260462085431,46.399002703200637
5.5799225261252197,152.39961582499231
6.0279907748696822,181.92472431313959
5.6070898462701244,154.11179674739407
4.5596386264901936,95.346031703259328
6.0896108094339834,186.19965470067604
4.8211275492666843,108.62727580054246
6.0910114664405048,186.29743003378644
3.5991073911688201,54.399614230990466
4.1251480617816325,75.305429970379791
3.4979719933401499,50.797731467406528
6.36380629410999,205.85249050494357
6.7746486433260555,237.22962758496982
5.4034942685674112,141.52494987421244
4.6638559496855798,100.52905268124817
6.033126565167036,182.27903902384472
5.8332905831909603,168.75841199069291
4.3975984613906771,87.576835650699962
6.5800940757545767,222.08205218906514
4.6304859676809453,98.853582186226276
3.1291002044100154,38.788411301577646
4.1199547801016312,75.081130697011972
4.5378955902979605,94.283083590248651
4.7537302301217519,105.11606096629666
4.6550733579851089,100.08663635908719
5.9100927012507913,173.89017733806512
5.9841076994296518,178.91196888982677
6.4386495165739017,211.39586240326932
4.9915182423622593,117.77751175691269
6.4031286418206168,208.75537812697925
6.1798566176560499,192.55429337080275


==> anc/competitors/data/v2/torque_moment__s42.csv <==
x0,x1,x2,y
1.5592142946841285,61.083550897055829,2.2418831207264098,74.588692500624759
0.90581295751650204,183.76993720759529,1.0197441962769385,141.82062532746869
1.7242659438271959,156.47751305087166,2.6810564256413167,119.91074953949087
1.4098676566657595,23.00709378822599,1.822108589282498,31.418012947535516
0.23364582838091658,199.40989690967703,0.46547639106521688,20.912433632805115
1.9524635856916741,175.96080483724131,0.51678411822104897,169.74699984295799
1.5342224188811884,57.497779134943755,2.1099767380961345,75.699387442059503
1.5828253952900599,167.54241935252671,0.60153741568202634,150.07407992938047
0.29982158371731443,22.177486842405191,1.5711488345879256,6.6492888148336933
0.92825257889635593,199.82184136437348,2.976145980193261,30.54808951654968
0.77305614725353344,133.47126248520084,0.11162205372668454,11.493348959921892
1.8571917282547736,130.3748780962006,0.14808142550291509,35.724229553360047
1.3055369841572959,18.997704669842417,2.9799452875984689,3.9917740488117537
1.6543851458781185,179.50964638042842,1.79545261898908,289.51525070011519
0.9146576877132957,6.7709011376894157,0.46803892900368804,2.7939169748883499
0.49311550748031491,48.924783550188259,2.7021763792868714,10.26328904424733
1.1314403346808779,29.461353158160367,2.6531028703703075,15.643296372934287
0.17444364940314189,155.57682019775149,1.6549811980229883,27.043275383215068
1.6638807853855351,40.442641215366677,1.9031968865961941,63.608300795755895
1.2817455782880265,182.21700719904618,0.89224285535254133,181.81889665683039
1.5282710931664789,131.59753882617053,0.24650711947881493,49.076130948676919
0.74132563785324335,8.1963793884445479,1.8242460657835067,5.8820713457687139
1.9428611475700615,2.0805369916113916,0.95479006028801261,3.2992086599516877
1.7915861865782854,11.279925485865386,2.0245010353150206,18.164408358027373
1.5678478192938357,121.57911035189781,2.5251110128435434,110.20897379683967
0.42954548031133677,160.49488036102363,0.15266557735165576,10.483906718896822
0.96010595726771664,48.472011304850305,1.8275699465886095,45.012481184469451
0.13541734328509611,170.03235974169152,0.7707135650918715,16.040535134755501
0.35086450953171827,12.389156090498817,2.6342766439210239,2.1118750729169107
1.3819454588227866,160.39180687469357,0.8356270690293025,164.40365065196602
1.5022862040202434,185.63129060428381,1.8712333863827131,266.37990991916178
1.9366439782467095,154.64957142177172,1.7052684362598733,296.79733725386609
0.68535944836939633,139.92603601174881,1.2488828501718219,90.973436072553511
0.77239642676799436,167.75806351242124,2.0651002144394028,114.06540679113063
0.96563383198782549,8.9901086098662191,2.2047319406747583,6.9944276535817691
0.4194691502143571,41.154640033092022,1.7441196064262219,17.004450297434339
0.30334693540416968,25.859812181822971,2.299424487835787,5.8526876432246349
0.97762460614057078,101.40166704840432,2.9519095203795191,18.691256878524221
0.49247323064922399,149.29243753744007,1.3158899249123348,71.146788277107333
1.3561372896308952,126.37235707070334,1.5922908504680395,171.33867770035619
0.90244624180104493,170.37508885262505,0.13616264602951839,20.870968319954859
1.673722482312783,31.887385495777085,2.4084828133000973,35.714762603656041
1.4155169489043857,147.18959729509714,1.6086671944333821,208.19997992401724
0.65911495069498016,39.415256682911917,1.2830881480456391,24.911354985490345
1.672906612720642,54.880991512242247,0.37280869295924779,33.440478932041152
1.6192904971187636,142.27103475897948,2.6800036228586519,102.60383252832347
0.80558283910884021,196.06075219483768,1.2455209961176137,149.66107545966594
0.61223980266397604,122.69717758943685,2.0794866348067389,65.608623698976515
1.3808662327512022,11.845562683267824,0.53318505346763723,8.3139871938527019
0.3225173430381541,123.64548501557903,2.8884939256689943,9.9856103259484037
0.4398209948264612,9.4277597644532527,0.61748110928330957,2.4007694865183877
0.064356426014460746,176.94499656199662,0.67867177940852208,7.1486432426820157
1.5845025361291698,142.20607873502351,2.5910502956173698,117.87913369743595
1.3464591703544626,35.452441438078139,2.7464899580116007,18.373445440435479
1.4250724883213535,19.252480159015416,0.71522748181757401,17.992349575503756
1.5724216104928375,37.523112547183473,1.4624225757070011,58.656005742626064
0.94488576229976295,196.0254087312843,2.2271352232322066,146.7384216256205
1.1590453321081429,92.253567849239474,2.6472606280513249,50.730404150790648
0.32260414634893197,157.0321087199402,1.1992528156081852,47.202634147738941
0.27333364339514821,127.6452600794476,1.5993565118633448,34.875515460884394
1.3533857754914198,114.91021684176883,2.2509775905072313,120.90871221837706
0.96863760197910842,29.880920678344889,2.2202943322931068,23.050467219249608
1.1522104076383182,189.25886625806092,2.3705843770756463,151.96122206554872
1.5417477719612498,60.967183870428869,1.7528080740604266,92.443350391423579
1.287700724001152,116.02542594570089,0.40338378073384806,58.646761651135527
1.1294798312830918,140.25541297322417,2.7215225435463162,64.605782457222404
1.1404539634535564,130.19739789381646,2.6101603640309818,75.247100721617599
0.64270269122209378,188.17828752940818,2.414482563873166,80.392223791250274
0.11009477740748184,30.53935899409154,0.38960118376611552,1.2770382665156188
0.90159890900310669,102.16219495094147,0.69275236453614464,58.826311999321497
0.46844011199808194,81.402843757412427,2.2564410588121908,29.514863263921839
0.84663085526304049,95.35957716704101,0.16710627428764468,13.428516509718349
1.7141359928729238,24.724287713351178,2.9397514377511111,8.4962259004393026
0.50618199743741443,27.684827364680302,1.193719573031474,13.02903788264104
0.16369034629367873,56.337033610470215,2.1860063477033886,7.5310270780498865
0.59869858944289334,61.636216148405431,2.6739561566153256,16.63438397693135
0.6225078276450331,86.152739522588647,1.2444266756352387,50.799721048022512
1.3407372037174454,122.58652186028903,1.0254842169390315,140.51896629412767
1.1362126970654929,127.29119436623434,1.8653492738049156,138.40095526907103
1.5786015077575064,82.950368420528477,1.7848691838693471,127.95658383348734
1.3454114036384057,82.347838776310724,1.2865059351119117,106.34464388592846
0.84245437980813753,44.308076812695433,1.8451467920163545,35.93153490322301
1.6373397500987676,118.07294343339264,2.8126059717428347,62.460426089450081
0.3755971938200226,64.091141352130336,1.4561567442171299,23.914443101622179
0.094288542611027926,8.1759070211953766,0.67055232417683075,0.47904825889338848
0.22559332851250141,84.261608787215224,1.1938973503607113,17.67463276922204
1.4586007336630782,95.35240234294389,1.2429102495200439,131.67157141385516
0.95066059899020539,45.892980772637983,0.4802152097760376,20.155129181414058
0.36447996911552349,114.91912869130103,0.57232735160820924,22.684886727683676
1.027037311451559,113.58860818595227,2.0852300128416639,101.5606451740983
0.34700860029067837,140.69843404096392,1.0844854872058178,43.163111977578033
1.4078247314015853,129.94174795804079,2.8692053363818419,49.215333215653885
0.92000473736935995,130.83417824768529,0.80643056153996151,86.884249543040696
0.79299139088814086,63.926616212984577,0.38688106480398465,19.126658838675823
0.63794857383835923,157.69901217520481,2.2851632327007478,76.007036827560597
1.2790510565818325,110.27973233633621,2.6550045505618232,65.958368691804282
0.75553459057911132,86.852220840798125,0.90652873492731478,51.667009329194315
0.22091734266639695,125.57648370727037,0.6860554947718861,17.574295705815661
0.28011150913500488,72.770809555600607,0.63872179112615279,12.152288321511824
1.9257004458715534,103.0351096767449,1.6138356739628859,198.23101471132776
1.8217323468798337,147.60443200796183,1.4584082596156358,267.19933344608256
1.4144289109309616,177.39417445801783,0.85237553557814916,188.89770513798817
0.56844642484606323,184.29038226174313,0.23100203926933652,23.984941540022167
1.9398939358280616,101.22295211143674,1.496324886946214,195.81753178547868
1.5685642627332994,104.53474783337325,2.8820638081432643,42.078698657739814
1.4479358688600414,160.17421174200345,1.9923056821827234,211.62242203030459
0.92625492918038799,63.575687657096054,1.5369690142229935,58.853605296303897
0.58087104559806013,167.63909010666865,0.42100701468588675,39.795881815722147
0.23796237619932364,99.334187656967259,0.83206524259380299,17.475982391981592
1.8100746732604913,24.05548814271841,0.95484445376617388,35.540208032261404
0.93876376517554161,15.339770267515796,2.3179303025609794,10.564716632733377
0.44460856135069909,168.55664899685317,2.6424613120673959,35.871835801399321
0.64661541709377246,12.058015464468703,2.7147613753426714,3.2278260449691758
1.1794781594366972,56.841675790597527,2.9552489639271871,12.420959524737526
0.39470692673150182,67.491878059807618,2.9488633810031439,5.1024880087714326
1.7203978539801323,35.425894593127168,2.8636974850271462,16.719622593203919
1.5291130831786597,63.464780590595858,0.30828420745836471,29.445746983102111
1.4529527641043267,148.79582077829204,0.49960125419063506,103.57292758613939
0.89258142756145231,3.9218858684540829,0.9829529267804954,2.9129864319340086
1.2732522393697643,165.60751147961659,1.7034049367869384,209.00885781782424
1.1889910393798344,171.45305669133708,0.38123587724588992,75.84832919198395
1.3172008730318989,75.080053065118094,2.552811177626213,54.921433284585973
0.2146664262227837,31.568966913066326,1.8885929193241964,6.4374575276766226
0.86082443423268884,120.5672411810711,1.6728567666763945,103.24715503868453
0.13114763903069032,24.814838617113974,0.57940283776514434,1.7818673015815327
1.013282097526812,73.618952854572257,0.83444087576057224,55.270320439580331
0.69322936404893143,191.72740699929352,0.56490487244854837,71.152009275881909
0.33182216828879141,199.09743004414378,2.570606157604916,35.705611114759748
0.25163578705897571,154.64887337956253,1.7942607941775328,37.947585948803571
1.1959069157465385,62.881340474232474,2.2318753398069369,59.357813345527362
0.38265628864692786,137.8453447840524,0.95849530243907455,43.164647003914915
1.8539842308347545,141.37586673131852,1.1766326475560038,242.00963069984175
1.1830692224157702,78.180497337566294,1.2740793968369482,88.451142288582844
0.72639611884293231,128.5368382826457,2.304043418057701,69.373390075838572
1.2022852083887627,3.1348013501595724,2.3398236642562473,2.7083023585036625
0.094467548507910115,42.602474061846053,0.69975922979069194,2.5919459198433241
1.9191904658208183,105.49257229048497,2.8304626845404872,61.980104539925719
0.99049170203865544,33.58650954740088,0.44990047858669058,14.467086318773314
1.576333693138058,34.015466707430193,2.6987540390285281,22.976373713009572
0.2113234998487552,167.42455381949733,0.39114737238444697,13.488886199522184
0.99898374513441268,197.8374675340375,0.86716545233880216,150.69738587266491
1.0068786389913158,111.63791617766122,2.5547877545970752,62.239474902115631
1.8787615872012167,167.97487644546098,0.6205270098036535,183.50116899996434
1.164869702133347,198.07401120092823,1.2993470007989125,222.28182886350683
0.97330433206105993,29.177581825186166,1.4045919698379661,28.007328093952488
0.57060254302919255,90.200877037615868,0.8112510217673079,37.322594496486495
0.69655954481797677,79.121970452542058,2.1597110838743609,45.829019321365401
1.0653111848194987,16.929807445590818,2.5688704832663909,9.7738385928525844
0.90587734759484106,151.31070438615416,2.6362679055811582,66.353925818451259
0.092143555766644333,87.322026437196001,1.0840342226360267,7.1116169374383915
1.6612692521789978,94.396059903889849,1.639466143434662,156.44767776533902
1.797513505087545,30.983921788834795,0.82037857121038926,40.734830033324222
0.32348572354729099,37.004403793942757,0.80990985449542174,8.6692604806744562
1.1303704799011463,181.51362080908677,0.5676367822705799,110.31190024258447
0.2617226952141149,9.8851687058814974,2.8260551313417928,0.80287092971231133
1.3608681814276329,47.337604703797545,2.6751676029561819,28.969529842945427
0.5984058784860663,59.119806732591144,2.3543402686503074,25.062110811665107
1.3358741376492085,98.549310937915692,1.6012184117344141,131.58855945453945
1.4676394978594212,117.7025894299444,1.5227629549844286,172.54572854780344
1.5488626092394313,99.164705194282647,1.636262431929244,153.26348734985146
0.26009484461399829,17.738951576819524,1.656047239373559,4.597054071019917
1.8362230980183354,49.489823357086998,1.360232945623302,88.867243666703843
0.49891728224501758,168.8740885677457,0.48208901538699567,39.062869097636899
0.12295448454355057,127.88015139521335,0.46442517331875433,7.0426684115796192
1.1319623153133926,130.18066097672059,2.8615241759524817,40.733356254358277
0.77329845353175564,134.37044781491963,1.4978892028004167,103.6324217557012
1.6680899991082057,152.81770078886629,2.864296022225048,69.784290354823199
1.6260903705253886,12.563587862568021,0.57437294535931893,11.099536160649482
0.668420841004295,73.955068601589858,1.7078080009158074,48.969850453354127
1.9081538203860027,108.36595961707405,0.70238003471946375,133.58667007085401
0.61728978437323134,68.352840176167874,0.83423535776714441,31.256238454277348
1.0543614020018435,169.05129578415011,0.1871582784074185,33.164896810806432
0.54913192660682542,97.031929208871489,0.44496460114661285,22.934526895240854
1.8752849615954785,153.95689030241644,2.7588603821246678,107.82174614115962
0.37098524428493534,170.55108785935263,1.0324456752987621,54.322469739414601
0.13757570781504153,101.45350509779611,1.8635747145523156,13.363584410319442
0.89843926700592402,182.00089653039862,1.4485409827688918,162.29628247355146
1.9851323499088822,117.83766416685914,1.2613086112113072,222.80959528037633
1.7887706691970822,170.20458546791062,1.6424696649035977,303.67529697188701
1.509785637941051,68.777568322713336,0.64299293938449031,62.261408477923837
1.7870453572131235,100.26457474776556,2.9669513057067718,31.1329506230602
1.7922209474108333,106.75079715991096,2.4730928192412027,118.58256845064909
1.0617738027535757,21.890963463318045,2.2506824349213943,18.074982713525863
0.66606165107004645,80.311948833606593,1.4594019613404623,53.161164675045306
1.5554242426164266,183.55019683778355,0.54334365416637431,147.60296982986904
1.3402394631771342,126.53561583258373,2.7699309889933468,61.588290805485663
0.77863257130373464,36.323809904956526,1.0900224954070101,25.076675937014162
0.23421000271995479,68.432271486311393,0.24530940012110794,3.8923875955773704
1.5062397421306006,39.128998922877265,1.0929706627508231,52.336452688284929
0.56179800604958618,5.9398032279159354,2.4039253884380645,2.2443237173092521
1.8767856435408694,185.56463124230132,1.9058553604658037,328.89833049703708
0.51989262126108526,90.193258323117419,2.2774318957600932,35.662834676396429
0.28937796820239775,62.199479411736441,2.4015426132008946,12.13728042889114
1.6706697106435671,120.09696111998959,0.71466837213357348,131.49437257420954
0.34890441741776335,2.4555768023101114,2.7789716166702227,0.30391564781564112
0.39957320090759119,56.326399213561956,1.3701698484690805,22.055082136747323
1.2187964434656449,140.90365967407962,1.9531395828660774,159.33255041397484
1.7553959796330558,127.12018484078332,0.10669544050155182,23.763541672105493
0.43304759814341781,196.37938356096456,2.9807686453924163,13.617853782622635
0.65513116215518485,124.45118422195077,0.91459951929604977,64.59917709523674
1.5659394345702962,96.023668851918828,0.27998300896645018,41.552383413956292
1.9450615308188863,152.52508007361752,1.4289599204558905,293.69151932201578
1.0264453130945674,180.76224652084656,0.47418716582792109,84.721599612032009
0.33060012997493898,144.41849339695196,0.54174745945696956,24.618828934182893
0.077175761030993009,192.67903348632655,1.9336201577876095,13.902079387926495
0.49782925849776771,156.61902897689725,1.2394894355536765,73.729399451531364
0.30705332468371599,173.49348621412338,2.7733721054494858,19.175477548198934
1.371434413545072,23.7067101655438,1.0255538343634032,27.797979917971624
0.2875733840256357,146.75028709576375,2.2059223723133132,33.972058850687368
1.0373433666602343,88.577651205946353,1.4371883474492322,91.066530483332627
1.4038117495036286,111.06765667984376,2.0138587732749085,140.86310015271329
1.1831773879807597,131.166379486989,1.8391165344763722,149.63991131854709
0.43956252073711233,193.99320822440831,1.4710735210010948,84.848494574340208
1.6180428260554123,196.9310382048933,2.8551771744108678,90.021561122689633
1.4450439027508133,58.357420852093149,1.0938695639893721,74.91874876474516
1.4910188076353064,147.01694599014533,0.61398295362289035,126.29005283294934
0.30556261553676084,150.24672404911846,2.0664727765515019,40.384409950788054
0.29131991711817196,69.952079401296714,2.5534219277929355,11.306771825075774
1.8587469744626899,25.650085197979983,0.21673584582577893,10.252608389465486
0.82527747795863426,9.1484450968582323,1.4039347964257736,7.4451428047325905
0.63684994897283254,155.69128237830654,2.6882143000932461,43.429072706203875
1.00273888843549,98.45024862156427,2.2738939948763157,75.307774139127616
1.3425852148889859,197.12249372949032,2.9762423778431217,43.561434697695709
1.9134653512415913,93.529717782536963,1.6411000536320071,178.52377680786569
0.60857014242000729,195.60547883569421,2.0139875845233384,107.53896836950148
1.8533764371584529,82.903624436617918,0.97719281529999158,127.36650760709787
0.098476008203199822,158.94274796143455,2.8478532390313775,4.5317918733983884
1.1326361825373081,17.87903519005458,1.1623729168139554,18.584805352365873
1.2862514677781161,111.53688031741501,2.241681066791223,112.37169960626568
0.25649993731396892,160.60989761015912,1.2691065919453377,39.335823884339618
0.3236622142746296,185.01563177675786,1.7292748971826981,59.132152566088358
0.86727292266679246,164.6940350328689,2.1873693515624839,116.53379480159839
1.9341522286792043,8.3571747130336718,1.5759090400789273,16.163836834343503
1.2122829788070271,75.167765920040097,2.7305503480375748,36.410204931974071
1.8693952821204118,10.690995990456402,1.3159728649906497,19.340315557033414
1.6185037854452931,22.747175931797042,1.976508214615643,33.827697162940566
0.96139412303281846,135.38582010482935,1.092851056570157,115.5737443279551
1.5802887260417655,142.93838106602794,1.2836543378699379,216.63559577066422
0.084781728755126087,154.97041586757365,1.3761453138773021,12.890539219383728
0.26283079369318313,173.2258530630769,0.46484035310562721,20.409784317917335
1.6673857990213359,148.14686222682548,0.36599866927111935,88.403285922607012
1.6037933222340655,160.37344682921977,2.0357207771255981,229.90486024298363
0.50364944683454571,10.74377825483257,2.0010014411948513,4.9180399414610791
1.0850007016681542,47.672494937818421,2.0224381712092763,46.538345916977462
1.2317308503650213,124.75765690167391,0.15732269149380584,24.075838435083838
1.7420909598632217,171.76693562033981,1.0469858437481618,259.11224076306769
1.2260589568105151,1.8955248629921653,0.67364855705167104,1.4498237739461111
0.85451456008367666,103.41123908115361,2.3566391253776358,62.456698388842305
0.77965888464400634,135.78019247351503,2.5958281640487773,54.950086801593024
0.8804700684283443,6.8918505365940295,0.81537309395582724,4.4174409711885296
1.3212654998809497,80.869755953124198,2.0367625606591604,95.458867508595361
1.7416067319170336,179.23134139535568,0.47515213002899592,142.80065847605999
0.93509892004878448,134.65094896231588,0.89794232424496856,98.468965012810472
0.53328714775514829,48.294014308758868,0.50209803907691664,12.3947942010152
0.51149160784528325,170.70344479675063,0.92221022313776468,69.583408782561904
1.5047278464747205,70.258253258493355,2.0567359873129059,93.481082975258843
1.6423090886766252,170.81558955766783,2.7399480395372322,109.66910363140494
0.25529225571554365,60.489786572662197,0.68731498298013927,9.7977585687234097
0.17978977106259741,118.47372992574665,1.6720292013570857,21.191313878601608
1.209145644325081,79.991073481818987,2.1340341936059537,81.780460900460525
0.33503782617576161,55.69018510025834,2.8634751586081406,5.1225661340455604
1.6580951713898655,177.42495487220197,1.8691754003728043,281.18856747251471
0.65515261415194515,38.331142705958776,0.83981009997940392,18.696851872072418
0.33055026929372816,17.877506655916857,1.9138866550504152,5.5650114774417281
1.8458924213505279,69.043460770586407,1.029424368866247,109.22222723753616
0.37278685933379241,143.81019038067194,2.9307723330059523,11.21865763863299
0.60520416055897441,161.67888958928006,1.2590607919745469,93.132691348739428
0.34954612062451429,199.74993064328621,2.0877403902069411,60.698445520184883
0.27520562414744221,59.976049345221817,0.1673599888055996,2.7495240102829359
0.091238631856058072,82.180448275125158,1.2601781937907905,7.1392120195325299
0.15802104787030721,28.227434327895633,2.6378120786352839,2.1532750748528962
0.39055086832491276,115.39951399498368,1.8696595888564129,43.071535925465561
0.15409476862299201,199.51842741532053,1.3874343705483314,30.229348498039027
1.202730441416394,140.47532101401103,2.8142187483636052,54.32841099981853
1.3773933272590375,119.44735524226098,2.5765546908269643,88.095092347713063
0.81757939082245512,79.081449491437013,1.034425454086521,55.575739122094951
0.67008263905649634,183.14445329682539,1.6791903659198848,122.00167786172717
1.0338261621933487,99.886402629939539,1.520490342668142,103.13453766044258
1.7562596373574868,27.739015749299238,1.9333872503331009,45.549387158029518
1.7097066723033016,73.710314176627563,1.0689226741803912,110.48220358143215
0.13477637092494429,14.366167100705612,0.80819450222107592,1.3999665545516438
0.40392189871322193,41.193828500067532,2.7467483222410545,6.4004670552238911
0.51165249865357221,4.5160874189825284,2.7792360485456684,0.81908259344165024
0.53630577287281311,91.202703383532523,2.5456363687097392,27.454628356017786
1.1639036708984067,127.27351272540764,2.9367928492172277,30.126204345174237
0.86171173012122493,69.315200013402645,2.2604754247610965,46.07850762564518
0.14604553385880828,84.655972529550141,2.3175349628297992,9.0737651112180515
0.77854756999616459,191.88264529607059,2.311511266691658,110.24760077815073
1.0713182499993925,150.64066119340819,1.4937621297326888,160.90547810261086
0.24826021066224613,108.6304707520453,1.4237113640913879,26.677429679668226
1.6752441798876914,57.62363414725322,0.79665620083210908,69.023731255404115
0.1513256396069533,179.50236295582604,1.9699756636419423,25.027737662790045
1.8534416445852211,47.784326259251237,0.93902839469677013,71.470969432746898
0.24327062608075722,65.743203372818741,0.84764438813682774,11.990623039282895
1.694971155615618,181.90389807016675,1.7992879848785588,300.30831474541964
1.8101736306588534,106.3788690017294,1.2889489258526252,184.96626681878288
1.9601628271438558,148.72127193417737,0.73468416550443338,195.41985416017548
1.6139504665335074,118.55821403858945,2.4665624485832103,119.5767920425761
1.5699812045040913,131.03440259288953,2.5956527659536905,106.81506884586919
1.302842388191318,60.57727501145029,0.58632860706556478,43.668416176244797
1.5690428914273515,49.033040263705921,0.12177039511999962,9.3452631190226683
0.31237680640563681,65.175977086564387,1.0747769087351837,17.905822399892454
1.0953326700978927,31.932871252601071,2.4127814234741822,23.294176701497076
1.0527345968713082,174.98855869287067,2.533604212079541,105.22770012672208
1.7222656810389871,57.3661397167727,0.50115430333654276,47.467167741068089
0.95245876290735598,112.73638948846254,2.3455741134308483,76.728911106706917
0.80092451739568926,158.60291060313344,0.43554208519734539,53.593764537006493
1.2971483789123648,156.980997765767,1.2311815114539348,191.99705659155455
0.56960346912664983,88.238865458254381,2.995967593534556,7.293442828742668
0.3225484013602159,95.775204408758412,0.65851338736963838,18.904190030416569
0.98186068434630436,198.94564803806995,0.54649438947511664,101.515694501837
0.86293426876002577,135.24489791882579,1.3261209643857013,113.23144414212987
0.50351138403130369,163.11305018045866,1.8970387253125982,77.797228161883794
0.76664802972449964,180.60823987462715,2.8054122689984342,45.676671773249083
0.76446527716118251,157.73037740963849,2.9443813220457993,23.625782099199629
0.68861635060446369,37.85068964575995,0.30195784611504445,7.7513535820301502
0.78995495546751149,112.87197601377687,0.50019280030892543,42.762477264334443
1.3871995236390935,21.27693730559443,2.3931401242983821,20.085368204731456
0.62890912541400634,130.93150318623569,0.88483324158549526,63.718572041675699
1.9002729570949137,191.11453620937439,2.6660622725684457,166.26277621084628
1.8368786380994468,103.03368079572215,2.0240144459643514,170.15314613292503
0.98777533518515326,87.161526080685675,0.42434992690396378,35.448175202262789
0.69030434975914323,8.1327075322144715,2.5143349262796209,3.2950320346964954
1.0940978401685062,191.99512994351485,0.61143350202341995,120.58406490564904
1.7046929531085679,21.497534141901596,1.3281366445709961,35.573032059688515
1.322545314092199,9.17473956766454,1.701336292822057,12.030769656416902
1.6185640644968009,49.967255689482755,1.552221832332807,80.861253409899987
1.0888084383281933,14.040556349758102,2.0898724552839361,13.273777188529852
1.2841893770718604,91.568450639940707,1.9927915311208402,107.27537122949329
0.6119034476558004,103.70147245016537,2.9769218160313593,10.402075072132368
1.483041666505067,63.201419856688204,2.9983235367501448,13.382770473757885
0.44468895659515073,11.141136032402326,1.5977322676433587,4.9525429680590278
1.4048563511960717,23.208473281596113,0.37607735218650551,11.974837351037385
1.7284021832354934,77.51637121999569,2.2107455670092833,107.46842197290312
0.30760053273801063,13.04516171448069,2.9323258268281087,0.83360917292125625
1.2480404940567436,139.93975539637276,1.0231465241241589,149.10795065509802
0.23543670904837249,42.19708776343758,1.4375057689289641,9.8466218789865092
1.4651454751292825,61.112242187944062,1.3318530819648222,86.994418267540553
0.21476177670586444,79.431029658441403,0.24911554821509513,4.2057818045052455
1.8750826542662207,83.905316980760432,2.0495668505479898,139.63960069754955
0.31794546357371417,1.3304808272853059,1.1246793156985566,0.38161903620202897
1.9198164795227068,23.302003828740812,2.3836452364313567,30.752672361184015
1.6117241433659384,172.69014818443475,2.5131482183177596,163.62596061079057
1.2076799087093906,1.2453794398697187,2.4815692811337517,0.92216761114751522
1.5761170040276165,102.12530380676215,1.3083313943156525,155.44903927157856
1.6004739360170175,98.41089929493441,1.0324824784986086,135.22896615813286
1.894752772493794,67.285738041116929,2.2715802610344591,97.445191667208988
0.54409753998641508,86.834077009143471,2.4240293581438968,31.066781084805836
1.2006479959487029,156.33564636779028,1.5246465945349619,187.50423011298781
0.23534593525058239,168.39953753677634,2.6897899566552788,17.302922011122469
1.2515231150470365,52.809360139634762,0.51733521862781895,32.686911424501957
0.38401804298093817,65.175597752578241,2.6492994610109846,11.829720534999925
1.1516536923712617,49.254087752638213,0.37867617561845568,20.970209792388509
1.166239502366007,96.492816709661966,0.54522401395838027,58.361079327047989
0.95867104831339334,136.96841317410377,1.648136038494485,130.91514411744365
1.0691319622505895,46.422322217220689,0.29580359254350352,14.4680366118936
1.5396506105128465,66.81641266891846,0.25314059406032002,25.764333008842534
1.60852719719853,186.14653890024096,0.10150435808054602,30.340451620749295
1.0096987703720868,10.665288679544657,1.3653183131133633,10.542193198214175
1.2192072109690939,92.693151442673681,2.3464092557474663,80.689779848301754
1.8659106595956987,142.60005027775878,0.20103121581175543,53.130614945900867
0.28348049757718946,30.940348299937337,1.9915470587509807,8.0060024815142157
0.27835195350521547,10.427429981090889,2.4870692205069407,1.7669847946919133
0.2210325732259984,28.502868956067619,0.58720246087582628,3.4904504469797972
1.3328334058290292,183.8458155126059,0.5259048309820723,123.00695772496472
0.86628618654124001,2.8426965824035593,2.5963228234995546,1.277218742964882
1.5599267614765944,38.476072987459013,2.487061368855275,36.539335806553936
1.3589012559517555,7.2254190674272651,1.662931122166142,9.7769862192946508
0.70059362874006448,23.01526404487845,2.4756796499525429,9.9612563098429678
1.8018147673549947,124.40970803903096,0.36899262453103476,80.85031412374741
1.536937686787772,49.086142839078072,1.2439964020223879,71.449516085254686
0.57754313477484265,114.27319803570468,2.2396129127084814,51.778892344352599
0.76017443465550538,118.4488811704591,0.84661068203949374,67.444846425817801
0.66315796139831262,170.03763128486602,2.2817538518573031,85.443837800111424
0.3573427148187493,1.9435371894629103,1.5621179527333602,0.69448270261680445
0.3381775764572737,170.82052240913097,2.2757713650498759,43.997459441031971
1.8754485535827008,124.20469819896782,1.4475709497862559,231.17322398098489
0.90391287253756891,33.385953734886563,1.1669225866432711,27.750040441788741
0.7974736544159492,154.81454023892152,0.7356487277880337,82.850434518906951
1.4728871319208869,171.24281681632655,0.70430009016154349,163.3134727230165
1.1283364772431548,51.598433267077304,2.2793233506570485,44.207979091224288
1.8754729743350014,183.83994249963348,0.44484000929848544,148.36642159043365
1.5715879131233148,91.437028629432902,0.34934881532174089,49.186957365100177
0.98477065004285369,121.08146641233097,0.61124495856417749,68.428889369979743
0.7839009732876111,196.94525718991108,0.60850488321637342,88.253180800930664
1.9739315126024279,72.94567964920067,2.4870121061400092,87.664797519681017
1.4496324602071047,162.81870981820245,1.2556692080752161,224.40459230438225
1.9048295870074903,64.36142444786347,2.9721265263453991,20.676829802255401
0.28103322557323063,160.04349092605671,0.49791264759277587,21.480942760038438
1.7085406744220262,120.54604985366585,1.9952654945115658,187.68061206901885
1.2922940737828548,44.054783349854887,1.4013155708836267,56.116044922170325
0.28774727275346951,83.391192664058039,1.2394627124215145,22.690452712537123
1.1971030999399803,64.209491238348775,2.6377441772568386,37.11055488548088
1.3878879119556251,16.543570222992415,2.9292273729023588,4.8394705532520348
0.073990237482775528,6.9371192498397996,2.6312909804451183,0.25070630483812228
0.93592002559140586,69.949252426029005,0.65767196920188575,40.018352821864291
1.6595290468328263,4.7877954156798292,0.74031397150590872,5.3593868278583274
0.62595009942097524,33.932063758773232,2.0026142493756836,19.290103131353785
0.94416875950717472,145.31148084932289,0.93834238675075587,110.66152597295691
0.91251254778239177,141.91015590103399,2.2307028792636818,102.30730323555485


==> anc/competitors/data/v2/torque_moment__s42_holdout.csv <==
x0,x1,x2,y
0.74694653955967849,12.969545469293397,2.7041052580937173,4.1042773305628817
0.7758068847385291,142.50399495937242,0.19781131745414754,21.726802996434849
1.1732071415668091,183.08151779505562,0.78066889281875929,151.16128112484063
1.5068291899537407,53.968375470435959,2.6160354985989582,40.798404824884074
0.40998433506905863,46.695336058881807,0.28856822891110445,5.4480998949484238
1.1899810100720687,102.76172589756865,1.1345208462204868,110.83033364279436
1.0928060721229835,52.868455686514217,2.8407976834849533,17.117543503044441
1.2248597287049177,122.95074797904418,0.33070146433518244,48.899970671859151
0.56511913620608745,129.78897022617699,1.1632061048565956,67.337613566320456
0.078596321531950133,107.24658736467019,0.58935917420267003,4.6851818427987491
0.50173499303865288,166.6294759498019,1.3102663333858786,80.782509647177221
1.7842810137489435,155.70622052691556,1.6219121202574334,277.46077982784209
1.7965000336069585,62.622981216383295,1.3308789342584386,109.27985604350734
0.18366480412347502,1.8409820836999979,0.93130169372531901,0.2713095282931281
0.83789069644639236,131.10548923593876,0.66703682668372744,67.961154453773744
1.7062663018534812,8.643626977456595,1.3851083915095606,14.494797907681104
1.9595714783398435,112.22989024545731,2.2379693639199014,172.7653995658531
1.1365902669221195,31.672700942712677,1.7573841235309113,35.374048908011488
0.66838036719090521,21.154247376970567,1.2751661812778305,13.52571242229309
1.219998965794852,120.88355312078741,2.1443152541570583,123.88089427222981
1.7337576334384914,26.627659949505677,0.63021501356282328,27.206423196975049
0.37738319989859853,188.12531394529165,2.5040755599070326,42.256569420071301
0.42825993657270534,21.47367492860317,2.9554353177970856,1.7020906790440988
1.0529696258045316,45.235428046638233,2.5428525545033156,26.845235338423556
0.24625805283997559,62.310113773522659,1.3683097888500009,15.030874956949381
1.5793638986662362,5.6494950885741959,1.7399049328044243,8.7953292139609847
0.91592262676405012,85.91496376737453,0.14007965668135516,10.987058262105071
1.6336372294213344,34.427118454172714,0.91686096562750563,44.638592737911708
1.8188906436153895,22.221697832121592,2.2723523942147543,30.873477552112149
1.3747210381676351,191.08678846384896,0.71935725835648145,173.0874649694849
0.56964098264568319,157.05825678206241,2.4167105929146127,59.320720781397974
1.0362696655189234,56.670209262066528,2.0668690896184279,51.646750919689218
0.68998708769274375,37.006107359097804,2.407911014542401,17.097608675535795
1.3876785362104136,141.68460786454324,2.4131187624971759,130.89128836650701
1.4570285317662102,133.78345500189295,1.5484056872718961,194.87745080703675
1.7115254935330291,184.75774594468541,1.7989559511366591,308.02259526720718
0.83325517570112573,185.38068746524993,1.7285191674563178,152.55206819552527
1.5614179799330876,148.96836942813732,2.4805935820774261,142.7956507150565
0.46205862170576811,81.450494543128826,1.9620397377622525,34.791044910485304
0.90454992973801618,91.912121547196818,1.4111009885451187,82.081222493624708
0.46132709085280654,4.6099491756564666,0.67996975007742377,1.3372006057786416
1.6389123583521941,77.075408770722092,1.3474811619406128,123.18314410938825
1.6154073916842817,28.728743301184924,2.2135170817337926,37.148617208871833
1.450579827364973,2.3398044086155565,0.4893328708414022,1.5953404470282371
0.68275224827082226,157.2814323619458,2.3097539773934943,79.375324718127715
1.5077568813150264,70.786242583297948,1.9784240931613293,97.983525020013019
1.4939173535755783,107.36269791461839,0.11220140520611552,17.958359794101913
1.6309161388348183,107.08111966338738,0.65624830011326696,106.55657330073717
0.5969850911899327,186.28457277150531,0.84141183564398447,82.915815718729505
0.7316053406167371,179.7508743589888,2.7878723036533533,45.552634835538598
1.9039072477781924,50.877671100473933,2.6552957948610483,45.271006555536843
0.64037969305867992,173.60373072772978,1.017550297952944,94.587994814876183
0.58790440394712729,183.15632881282477,0.80693687381612733,77.762308439103464
0.30489898061739412,51.657722964119195,2.8729565716159291,4.1804155164673862
1.3546840155773412,115.26263165548821,1.9080741377633335,147.34710839297642
0.13289895612101471,12.744241515064044,2.9110760115348127,0.38697664989834374
1.9069756804099514,66.611631622331984,1.3759759085816243,124.62372650871617
1.9129647979661162,91.469665901988094,2.6360687665670022,84.735994309122177
1.8625686163126742,56.821252137367871,2.2073853842411189,85.103674623065316
0.43362076499907165,74.388998736821662,2.6722670620726467,14.589179720673361
0.1967677508211722,48.902828384093269,0.31702159113229661,2.9996983640454595
0.45481988914693133,86.710109204090926,0.50499252948015416,19.079889500038501
0.07199984250129858,1.6548641920919942,0.88065697715493518,0.091883363116176342
0.79023631604269406,53.600133471371649,0.15218157299065693,6.4210685606060736
1.5113759894531242,13.656769064368238,0.31787113502796083,6.4510902322852255
1.3294047067319448,181.39978338544492,2.1235950801275143,205.23588294263863
0.12207421862050849,31.730684878586018,2.1986024395636914,3.1348924192339682
1.9080333315179316,47.435874106411042,2.64936494617415,42.773783479305827
0.20480063856515646,132.99379786970167,0.83367764290909052,20.166660597541398
1.4922399679909359,146.03772201606637,0.42924842148370923,90.696969668573132
0.73320141239887004,43.261657835552633,0.1841182485654545,5.8071999216844929
1.1185812164602571,132.75545690865471,2.2200532558254262,118.28340751197278
0.079217364587362143,116.61548409672207,0.56488599017810881,4.9452663834069517
1.768375429376847,140.97081355533484,2.728028722735937,100.18323260976457
1.9785917441547236,22.16045140108049,1.5725064106993003,43.846422076889233
1.5501292851977548,69.072412828790988,0.85494473586545727,80.78890768543053
1.0910633781189245,53.544094217953727,2.3373446468314296,42.08046510936444
0.72435254415001948,63.593667224489288,0.95044869320800551,37.481381543680271
0.47105324925012709,110.02374238831072,1.157035222673559,47.453623118310311
1.7440349117331937,79.762961662635092,1.0804673042949147,122.71923831796302
0.5141175441560798,26.905310007073371,2.1537720628283301,11.547753963682219
0.17937550842334893,113.32066572865115,1.4380095467614598,20.14800944074409
1.7331315395758404,167.93885944126305,1.686241828361716,289.12271141859196
0.11254394585691077,187.59323849555116,1.4097886684089882,20.839419566428791
0.30370318277255082,57.768533918630872,2.6293416545990489,8.5992649045164864
1.9021428890670009,6.6687243093082449,2.2113837854321847,10.170025671384284
1.306058502649273,109.79363012274987,1.4314517250576935,142.00699236013105
1.2240437843097791,77.31434361887608,1.7738385836041817,92.69209207414481
1.760863109281207,21.773215804673264,2.9383669721988697,7.7380795713159731
1.273234747446419,192.88191596299637,2.1968246524633792,199.0116664134153
0.88724077940244395,104.23424027493117,2.2058566011650256,74.450423119783807
1.9209378983364744,196.83573633700939,1.4922858254640454,376.94451062179127
1.0349620426903718,175.12502379910327,0.95075109902811938,147.50887781557776
1.0277189775874549,121.74394338198726,0.18355015305987693,22.836794101008415
0.48266491306607545,26.365760606598489,1.0470521174486058,11.019964444490132
1.0376591026244375,104.74975566912686,0.87835195114986708,83.660856858593192
0.60448752306260112,105.94974292499322,1.6770478695752369,63.684121467474753
0.49212196018473969,53.093924654663077,2.3164105653970353,19.195996625704922
1.4055763671927926,62.028190313247151,0.49259638249601023,41.231278843629376
1.0501399983111359,151.48999197806887,1.6174122944127307,158.91288075299636
0.81424715671126935,86.131481193725122,0.89084018795939424,54.534907977335955
1.2306030848467113,164.10108536221148,1.1280188277983971,182.46892549746121
0.070313394001288165,55.375172647938534,2.6954380226174837,1.6800945727272043
0.65988232281787051,7.4541351344160232,0.58534560257896917,2.7176041616687172
1.67239211888071,87.991010927648261,2.7815098884258513,51.850479930973222
1.9373533144283723,1.6629844953853521,1.3471180223818753,3.1415277608054488
1.2339822943595491,20.515555902376295,2.963270797477263,4.4904791428733359
1.2693038664879677,194.61264427271647,1.4400628326135021,244.91462479255176
1.6439676242894141,40.121052682995078,1.7881839702361793,64.405344965071905
1.8559036865447842,192.45300981196556,1.2756515085961471,341.73004576274138
1.2346137879685983,46.522046907036739,1.0798263457449555,50.652097516641824
0.16011514552481315,80.903799466427941,2.0152311291693623,11.695499363941973
0.66912093072888301,97.95987700729728,1.0884249576617966,58.067919242016764
1.7136566401879367,135.50656380623545,0.57392776653868882,126.07579469372678
0.54885819162258331,83.594199525810893,0.33731749394489918,15.184755368515951
1.0987113243678144,189.07859761743663,0.8096288822064841,150.41227434436513
1.1499137565182895,159.71098288987127,1.6859348289697289,182.4378624605479
1.4841502890202125,177.53666293615865,2.4077044465844879,176.47631365714011
1.8875141613495929,63.507227775372101,1.2699672839433542,114.48753379717216
1.226345329339507,96.944381760847264,2.1514854060152673,99.399858208935498
0.977387579992817,113.47126604075801,2.1022473595581803,95.608513689826594
0.10787757009707183,80.294461985159643,2.4769609335538911,5.3424379404151283
0.33660914595060132,118.31627382005266,1.5200253541365141,39.775020895581733
1.6456820378625758,172.05117694413784,2.3400266823017772,203.42196686991409
1.3630102492795457,97.746736492837087,1.4953080149453315,132.85037986918371
1.6728473760907414,15.881228432905459,0.98844089982228955,22.187840641339548
1.9041271802086563,95.561796655222622,0.80800789261756623,131.54241250691732
0.082966266715198272,103.27886240146249,0.66157275974489949,5.264230638590317
0.41619310282722805,59.202633877433861,0.56190100173446211,13.127945271576495
1.7546188641354878,21.379636616604433,1.0216471151342126,31.997519704140647
1.6129488436817652,115.93826075835231,1.9017485630587414,176.85448513936345
0.51367928781035299,42.084294875924286,0.39647893050368377,8.3482185101033295
1.4421705232885191,157.44243895233311,1.6487119905814434,226.36997301196047
0.9298364453673319,121.35921616768124,0.55744277511393725,59.696606852520311
1.0265866600588434,46.586917087306553,1.435581989248951,47.38897841415173
0.81096863761658466,125.04552375305637,1.922059474511322,95.215907332278491
1.4462765813246936,188.23348891625545,2.8702201878663427,72.974381192423948
1.0599043900795273,56.292942930814242,1.5935500021343976,59.649692801159901
1.5456430180191865,198.76525858849391,2.9454090071382653,59.885687279149892
0.91485089970453992,38.794530706069345,2.6376307779602617,17.138657672614769
0.45029080063256166,189.30631605542868,1.579148497485378,85.239919419642419
1.5327981019240324,54.747713839995491,1.0015287605311682,70.683114532083295
0.54280938108990084,161.45345138133183,2.8446405417745981,25.64363034758718
1.0937940993879036,86.2776757389517,0.86737690794738764,71.969862320343609
1.6660828092236175,100.79156098286825,0.71358088827386423,109.91586798742442
1.6992852054918712,43.703525350495497,1.0739209705525259,65.284385912392167
0.13505246966991324,197.24103093002799,2.6154631752616111,13.377282465086163
1.912083636780846,132.17467692840447,1.6967973411121144,250.72549439136455
0.29990272518740069,31.134627119206499,1.5953523995078467,9.3345444450089143
1.2434715333270303,132.84337801650832,0.18461009693265412,30.322258296905947
0.8662327632937793,198.50644538042553,0.96184155888922351,141.043645580321
0.91380121878696652,80.495136989685122,0.90574454307036745,57.880536749319369
1.3344533399125693,198.77440723001666,1.0567816468122884,230.97826284287208
0.28033618913190539,22.045064423756973,1.87378856483175,5.898516324305036
0.31579577071864001,120.7239669990748,0.86524993468209677,29.022265480717127
1.2543058575844357,179.47087554413457,1.5208001838064813,224.83008325870634
0.74351970756251839,2.2266963418008827,0.91848936868957454,1.3156755124115183
1.9436076037626495,53.014505430943956,0.13796998007235173,14.171283258704136
0.18488393880590848,67.466857440825734,2.1777656157776994,10.245520494382523
0.13625745464674718,152.28712581778626,0.16383865986515544,3.3845048331383527
0.31601968241179268,90.721094170197574,1.2227580195545049,26.950721281812957
1.0260451878047856,85.108254508278236,1.1380010775770679,79.273290810041217
0.40667211721880847,51.928522201542137,1.7472734690377689,20.789885082980408
1.4737611602376628,192.43901592835516,0.89818512689813612,221.83835953904796
0.75631413103752165,169.19198538803843,1.5021741616583444,127.66112030945723
1.5882557175529355,89.033407800211435,1.6881292226857021,140.43555387192663
1.9249710531552309,140.60682270132241,1.0956528250466635,240.68181588922076
0.72158006269734043,126.08696036809505,0.13690666859500111,12.417145188990443
0.84731648289558303,7.706355784850035,1.9293694411568174,6.114422316513199
1.3270776902916777,20.813837370471308,1.3135330317480038,26.712550619746704
0.63733915257582074,142.53896109147894,0.48138115084933908,42.06188687669993
0.25540091615127897,159.83541531126988,2.6124627161422627,20.606285615506867
1.4675101249164484,120.58846834229698,2.4872574228088626,107.70642402603465
0.82350691332807124,197.7384688470629,2.3244655549748825,118.7394050607425
1.3903429257721214,169.24018120575491,0.30579905939768559,70.838871193118663
1.1521142383452947,23.826866845923668,0.15392431623271441,4.2087528533601137
1.9985949240102121,38.24853970276687,2.6225708281521065,37.918266697265324
1.0089893566738641,53.427077025321715,1.4210004223349064,53.303673667153902
0.50405832682493357,184.87114315728053,2.3996507646680962,62.967597004897883
0.9209867173794295,82.876197969334115,1.7774673092068005,74.703579117649412
1.1357896546587154,32.31951197883366,2.1251648496519349,31.210496110337481
0.62041925929271768,24.476982283543727,2.2848909276083438,11.475848964361397
1.4985326106005923,172.19087028058669,2.1358993947183826,217.91802557266146
1.2071097795982662,118.74500580567309,1.848964377135351,137.82834877348787
1.3046869971378714,186.31775088427875,0.39674728578508012,93.933508666905183
0.26346673396835907,33.513876143926332,2.4738867220062883,5.467285163613731
1.9041802280395055,51.163798550760688,0.93574616150697387,78.43128620751547
0.927058050582794,155.1166348196592,1.7034109086421085,142.53947999880333
0.14290192679338815,50.493255800390969,1.3688590920015127,7.0689619476379848
0.19994853824359632,99.797884748674747,2.0348139596172228,17.844491492020552
1.6824006879966069,125.52822852026044,0.40649924374931434,83.503256270145059
0.4174871569673661,131.22715248023647,2.884222907635356,13.945019816720507
1.6599463134370456,73.252402979077999,0.40624659484717673,48.050013408726407
1.6696770847185793,178.51928658190556,2.4613784941528847,187.47369284608507
1.5815790840253401,74.239770118428353,0.53985604544390764,60.353328249681489
1.2237930733681666,148.43848468656208,1.4086300112117445,179.27460633972851
1.2282720769884783,169.70516123660451,2.674830914443767,93.799179780702175
0.57458058322627081,127.32572752881563,0.6894832635877568,46.539191899175705
0.13139840568618638,70.596279845880147,1.9758748954760683,8.5255259557285026
1.4357770559439955,21.73540742787814,0.6856294076066487,19.75916001835207
0.079080207133074426,187.92888756709962,1.8507959741037585,14.282683938744531
0.091623211094671128,45.145917285845186,1.5677521569238664,4.1363947435461323
1.298047070793156,34.844331966680727,2.8620469088409521,12.479703837841013
1.9051616068624466,36.171508982152957,0.27296842086275352,18.57821800712448
0.4914577337882795,58.929022588958702,0.42697614200225387,11.993389819844893
0.063914412024740561,117.23881504511328,0.13940630381711894,1.0412260623837022
1.7309933882903228,30.868204359514515,2.6406263797843681,25.662278803446135
1.0999461182995804,151.27037690569915,1.1354078212791114,150.866186101697
0.69143017286620467,112.1650436632269,0.26577945689418891,20.370522671701671
0.4945128667592511,56.73206488026689,2.0701504778201638,24.629028762751094
1.3562535471936261,162.71194721198029,2.767022681180177,80.740218593642624
1.6311138706502162,135.97080599796783,2.7794418087426931,78.575004893353452
1.9750348566684834,181.19548778574085,2.8070470237496283,117.50219213097704
0.61196437899280109,104.69141322932134,1.7377157825140763,63.176959542978793
1.8845294802463712,71.867425544606846,2.9598533008083279,24.478828526295445
0.83113917289906014,104.94577763210158,2.3103371930846102,64.439582286240011
0.088739141918879758,89.552293143652605,0.53692398034688238,4.0647470833756909
0.36635945780712631,52.652733204659739,2.9105833216366377,4.4166018250003418
0.66610714077580091,33.967816603550482,1.9296591162227921,21.184844163934482
0.2238205305142677,81.516658133205766,2.2089737606041231,14.654152817775399
1.0407054244146825,84.712030112686847,2.8981014188354552,21.25476559036942
0.18757482341672105,155.22980631448451,1.1665340189639519,26.770147599866146
0.15475658803079101,90.300118378162082,0.45043719077038913,6.0839432161038189
1.2473041106889533,113.60655835629365,0.39647868022943789,54.721399455207695
0.17110663696993425,49.11396827056015,1.2041223261646004,7.8450875787339802
1.5906684515902596,66.223430284289961,0.50451229043843315,50.919075941296278
0.060963104031811731,13.523477014836972,2.978119456054273,0.13417325630660232
0.12280707673053641,83.79669280885048,1.4142059034364769,10.164916060389322
0.95376150104937019,119.99483266389225,2.6864239165988666,50.312248396519976
1.7766266483798672,93.896088738879598,2.6350314647172222,80.935759041631997
0.31647867972092497,118.25391740837955,2.7883093389226228,12.948255261717486
0.17125948325708662,189.47732946090568,0.45309505126643268,14.204907577564395
0.57610842944153895,55.732263246598848,2.3554843665145997,22.719778634235968
0.41345601073083788,79.632361980555018,1.3185865204748193,31.882858223816996
1.4500761353268945,144.59803645735715,1.0547869329383641,182.37704142436851
0.20430568765892398,101.47354212081146,0.79788503318502846,14.841373650456951
1.2530194374593586,3.5105578761254232,2.8459720915026714,1.2815172167115487
0.11742293252354652,168.99653634274492,2.6695831593873787,9.0226411340811197
1.6997290549328006,24.646047680860768,2.2195535275911147,33.380708675132929
0.79020300455446912,195.55000172753012,2.6315230261601106,75.444587781047545
0.40155094830932148,137.59958139015049,0.14659133530533963,8.0706688245465177
0.9605604175061474,134.07378693176528,0.79329817319478924,91.782003308181032
0.72598694259258534,41.789190068261895,0.47852282291597292,13.969878138759807
0.82243523150458342,116.24769937708503,0.43486887031382915,40.2780790056527
1.2252069465843989,96.688563886399507,2.7609452564250363,44.011749878596888
1.316040340215751,22.655173969668983,2.6675582289143565,13.609994015032008
0.28371368621804338,37.783844102116383,0.13894937883983699,1.4847203259728807
1.0446241897336102,43.724774536006862,2.9035630430196968,10.769854106837146
1.7252481499133019,151.67665306659836,1.7231494021140701,258.64874914807467
1.3011100617082989,135.03898689131418,0.40736064012678397,69.610345566394628
1.261757226183702,149.36783568447424,1.7610934228803963,185.06377433263381
1.2817858201144579,28.600165056775449,1.865828367858605,35.07534188072048
0.24388517317856379,149.14317542170912,0.36914839349464057,13.124446014997481
1.0204097117855468,69.009496124463169,1.7808833420030448,68.869664296625942
1.6792523000781003,142.19215127142721,1.857533955402364,229.02764832742042
1.5188762267352169,189.67174105940302,2.069927617124216,252.94080380651536
1.327781940523566,167.44628508870139,2.634669936653677,107.9398721124868
1.3701630876028132,96.754781855519511,2.803734890454197,43.942487554954155
0.21176436048747899,88.769680439899616,2.1510627574800854,15.721292565454135
1.1283852649982942,128.98766370691158,0.13510970150998933,19.605142271125182
1.6349024704681407,102.58810034806858,2.9447208872879753,32.806749997056841
1.5335792918596378,149.6736318494635,2.5978919742878843,118.74067832339855
1.793249204498623,46.418908998170281,0.20266107620147111,16.754404041669993
1.7650140508370735,48.290263822719133,0.42017780664742244,34.768481623626855
0.22522305371736534,96.757511375850726,0.37790790849862665,8.04075077827118
1.4004189346662261,46.720625205086478,2.2398354851357811,51.323250706810349
0.83261006939051463,77.950914316678762,0.24119867739519979,15.503102583568777
0.69348424594631131,89.065431159056942,2.2967444310322134,46.192567057410528
0.57306779315498502,180.96871030440775,2.0485783295336732,92.093876831466474
1.9459124083347514,86.552923528573274,0.54345290561288062,87.091336320921044
1.1004416819900749,179.24996461280634,2.7300576277137467,78.904939671150942
1.2996959929499068,75.516153654870578,0.69601515299702887,62.929070058720576
0.27741106097115475,69.984340943392652,1.3757057876150498,19.046140900035962
0.81502862584991309,150.12471618577857,2.0058770354815061,110.95677564826669
0.64719099679073133,43.603060440058997,1.60564067870381,28.20237882290542
1.0159337662731898,170.66133945646973,2.4430595183404988,111.50022103524407
0.43816664274427747,121.10560986955201,1.483492372213179,52.862338852261566
1.8382009262631009,123.88001227260025,1.4029645349835309,224.51677287699053
1.0222808784444826,34.917771827166106,0.50804143455306527,17.364813810689668
1.6098598627892577,54.801759111603403,1.454354008530615,87.625727259082268
1.9658889198398493,44.962432926567331,2.9136917758773033,19.970493127035336
1.593521374465475,123.26887107489566,2.4680321761725361,122.52868199012326
0.80324140172395708,74.034203326923787,2.4542715339436993,37.730171587106689
1.5933742456871081,122.02110098785542,1.0945354192020937,172.78873118195679
1.0664677463319461,166.25201768378108,2.2488122305343539,138.08644906097226
0.2359445776142477,148.78647656046613,2.4265551737787052,23.01668047910934
0.06247784663009126,91.666003049963294,1.4578261417489025,5.6905879878341921
0.63179319753815155,156.27655645196307,2.3678294188258096,68.998800827500773
0.27802301473442248,175.68203765334249,2.846263705504072,14.216167601222388
1.3601533258439482,140.05074465394469,2.5727546649545703,102.60834537808795
0.45354176643137489,81.41219208036965,0.78794862247070985,26.175595335778091
1.6985501784699586,139.87690750130199,2.6613576016086986,109.76269757408188
1.4235735930853697,142.34580762670802,2.4046136729509811,136.18482481553946
0.75853223004840287,106.84150014468271,0.61927449874811247,47.040804948478815
1.6728388035225423,123.32526704738652,2.1649249878249277,170.95045395629685
0.57677129404917615,136.15549139389842,2.361069241381089,55.258153689309658
0.17453073682707626,7.0274966268190608,0.68757292216322485,0.77842369276098533
0.78481700961071177,158.95397105002328,2.9167860799322187,27.808947444083159
0.887495586558816,139.92979088450824,2.9445709021871993,24.309566173277968
0.7731831694886232,169.81228847936836,0.97636852745350444,108.77468004808325
0.8266339876192661,131.36719287823959,2.0820991532036479,94.704437024909154
1.0420692159240268,185.4249577354075,2.9997461035723827,27.316571378618882
0.14994143801225723,17.270949101725993,2.3947245251776272,1.7592498951046633
1.1320640742354815,184.81496328451257,2.0281193309275327,187.72221413648089
0.32012353921159015,138.82870694782088,2.9118051810454042,10.122657213235255
0.54100645205677633,39.971395306445594,0.65292175553637699,13.137267049476131
0.32120388616411749,95.27613119607652,2.86671018769673,8.3067063735505684
0.30340340796399989,96.574035217239739,2.7584302019062954,10.954298432772346
0.65952441749362822,141.21137863742476,1.2652767681863832,88.819467878936237
1.5864298443928628,60.169584933513008,2.2922790691712835,71.670079701228204
0.89037324978440846,33.647406458088042,0.70747915088671354,19.470790795824772
1.7790257316467868,183.12692904440271,1.6178319886873498,325.42720678575495
0.9311052655050589,88.284228326434047,0.64751378070649313,49.584627568677504
1.1826581133485943,107.71034256727404,2.027212609672675,114.3451421732542
0.070404864593121078,165.76314002858788,1.9019456700895103,11.036463077149749
1.6456887993137914,52.255300207309759,1.7042446499799262,85.231370340076097
1.4128044581928894,150.26008418691737,2.124248644375403,180.59667743844375
0.42027326752685568,129.05359822991849,2.6082650498129469,27.574573745471454
1.4906839334493465,17.482634588943373,2.7518571670890348,9.901745435920196
1.2967004445636199,136.57290669318499,0.71977052801601271,116.74261216568004
0.3876335223752056,132.56520021056537,0.8817580812892386,39.663239782324396
0.30725184064979516,171.85087446743907,1.6471086461754572,52.647825485015773
1.1739301504427446,180.42720270915061,2.0808037997652917,184.85431042578068
0.11506372623935715,118.86609726288293,0.13657784245519766,1.8621971571760743
0.63608255331730035,135.36589461127289,1.749699142079624,84.729625341517703
1.8016114634779818,43.231661637470822,2.6353705223211579,37.765421951337096
1.3174429686913025,34.340146761528985,2.7734142078226522,16.283051101584416
0.97940486267291516,117.15255995016842,1.7289296593532526,113.30817367416161
0.63881072629512825,52.168242223752934,2.9031574689023119,7.8709269634164487
1.5897348150383033,123.10873375614885,2.2085649379498915,157.2387609485813
1.6272102073752805,40.414706331633276,2.8608041144394023,18.22386972990266
0.93666817707537908,125.73817995024848,2.7584398105981189,44.029759973104966
0.22427274804874814,196.64123730303754,0.55424268821203404,23.210477123366804
0.84603469282322397,165.70697952619065,1.4020457732143727,138.20245336285925
1.5331723677332094,179.92163408872563,2.1428233134034711,231.93691295934951
0.29221386037045916,109.51031386902844,0.96489267663359846,26.303964340092538
1.4639653596403672,95.058269277582909,1.8728514237367195,132.86175234117539
1.9559835682445381,151.68109745619228,1.8832473155884879,282.3211054451865
0.87033479578007999,70.46263292142703,0.18920684700733842,11.534206663508535
1.8335735052406874,114.45474019807907,1.4602601910309676,208.58041718332305
1.5456828676351793,182.29990483539439,1.6029541295843457,281.63215557804199
0.71845015469667861,38.240668947490086,1.4106612502038254,27.1225052263847
1.1591418471398045,194.39807237228035,2.9144948171444116,50.734348541324721
0.43106677894658468,108.5316657146726,0.85193009524160379,35.207729522343001
0.67150290973073157,84.790038357869406,1.7242456452162123,56.267735608019002
1.6781400893711726,53.396658825988617,1.6032522410290528,89.559882522089154
1.5865158838930911,89.333075048851626,2.9264520147984725,30.256850680005375
1.7193243200043944,132.02690465444479,1.7317546044126806,224.06294006799374
1.6512829702327632,181.6883998077833,0.33423390913468759,98.41989071225845
1.3737537644674769,81.312900929844531,1.9385570095108648,104.23479754342263
1.1338305922662519,23.156539003431096,2.6986989982657277,11.251984214215408
0.29150951476127335,142.2984431033974,0.96201455618312137,34.029030320181732
1.8942190496445479,21.608752291906377,2.5323210373431988,23.42400167915855
1.0746353326457969,56.317210125323932,2.3475480878681743,43.162843979679643
0.77349287436362568,182.65919829760364,0.9590307029588232,115.66136607110069
0.95766599100629801,150.59335830595225,1.4552843151526611,143.25705398484016
1.9331832752433276,65.099852148719364,0.75789308431991587,86.508339900078965
1.5955382971955894,142.31221248793636,2.3389143144453231,163.30928481289104
0.38480961165448352,186.7269552368171,2.821285369576279,22.623926303245774
1.2270367248500829,186.01134347159777,1.2246325534237981,214.70367076319874
1.6990655364263367,12.95254414960004,2.3768338858514944,15.236984881377563
0.22938298421982717,105.29423913014971,1.8077920609184532,23.477583381645871
1.8327021712233671,34.125798849279072,1.5687652037920483,62.542296637691926
1.3960949983646933,163.68683394801533,2.2939428891425786,171.3294403438808
1.9170248547806406,85.797348158338636,2.1852416843925129,134.39195515098066
1.198836134230159,186.43919428005299,1.6587856263891396,222.645380581431
0.35167026994082823,41.373775132201658,2.3792665114297331,10.048261584328786
0.089034294469168634,84.67610006215061,0.51943255533845389,3.7423043921596522
1.0851965737997908,183.20722188174003,1.0822766954047482,175.56007950273002
0.22990019752666474,80.023258125912804,1.8300203448022718,17.782691816739142
1.3077122314860448,124.14024836326776,2.0569221784904301,143.53258448009501
1.5261455027489701,5.6365127023222241,0.99766620308031995,7.2275833454241054
1.320956300056686,124.12757749417746,0.50322729241468023,79.073997869826968
0.81032383041396938,35.748211361233061,0.94020600870407023,23.396561398963041
1.556185269599067,70.506626483397923,1.4416908429837596,108.80821267514079
0.93779968026750882,4.8489892214324302,2.7002272294132847,1.9425247245399955
1.556868089889746,81.309115284330616,2.0806717718376269,110.4863001252678
0.34206485319479973,130.97106887833959,1.6067290968311891,44.771680100718307
0.59850968011854588,94.701608424030837,2.9264665297703147,12.099479823518118
0.29276134675332305,57.468481590668297,0.94186181057084262,13.605252726776298
1.6898555683786201,20.279697851079664,2.1894653353076596,27.917897558372179
1.8901412136214522,2.0447654200468453,2.8518908177996778,1.1040711333764626
1.2217034559266129,138.25552657920096,2.4606972914941085,106.32525559956969
0.86112977547171998,60.994367635734115,1.5174596503204125,52.449373557439706
1.5286492005189303,81.089528625641449,2.427415194239654,81.191641810933234
1.4312291593055932,36.044910360496829,2.6533868418639797,24.197188873421748
0.73132924992795534,18.270970860047715,2.4943291290855547,8.0574194148413891
1.7952958619303561,39.691643308412878,1.9565288417912188,66.022406861744187
0.8448619092444607,68.383105061864001,1.2609436577740121,55.022983033178456
0.11293634964988249,51.756532682302307,0.64952406324566581,3.5352168100381287
0.59597795529954523,52.686453565980095,0.25398827058789697,7.8897519339347362
0.79972410027025553,132.7875103823261,2.3906316429100474,72.460156176627478
0.90494348718435424,60.682199516279432,2.173289181181596,45.245011898369256
0.85684826201774067,53.761190557392382,0.16902357399953949,7.7490812542746612
1.4686701918597611,164.54369248583893,2.5453849225043421,135.69438425050677
1.5047525034719555,20.263010220247441,0.421740413204722,12.481384371341694
1.7263416393297768,141.82183571871261,0.55021452167210039,128.01582447551982
1.0208651431516012,92.196913854109525,0.12317919913364296,11.564405531127411
1.7090252128875509,176.3072663700739,1.1519601876509757,275.26889228866378
1.600180101107324,102.03978091788863,1.1478242754213668,148.89247573938198


==> anc/competitors/data/v2/weibull_survival__s42.csv <==
x0,x1,x2,y
6.3046703641697253,5.5096369572124582,1.6862964637488593,0.28501731046108097
3.7915882981403923,8.5922094775777715,1.1805838053559745,0.6833978727390958
6.9394843993353685,7.9064701771575798,1.8680233485412345,0.45669946013612178
5.7302602179452293,4.5529420549805524,1.5125966576341372,0.24266836062095973
1.2063301091573715,8.9851732891878662,0.95123161009595192,0.86237027347324868
7.8171676372756691,8.3960001215387265,0.97246239374664101,0.39341437714223249
6.2085477649276477,5.4195421893201949,1.6317145123156418,0.28699479691801139
6.3954822895771537,8.1844828983046902,1.0075327237304936,0.45842201423001588
1.4608522450665942,4.5320976593569142,1.408751241898452,0.8163427574927159
3.8778945342167535,8.9955236523711939,1.9901293711144528,0.82912042204649417
3.2809851817443594,7.3284236805326843,0.8048091256800074,0.59230062203986056
7.4507374163645137,7.2506250777939849,0.8198957622770684,0.35966834773416695
5.3289884006049837,4.4522036349206635,1.9917014983166079,0.23918631491286974
6.670712099531225,8.4851669944831265,1.5015666009609987,0.49818022163380582
3.8256064912049834,4.1449975160223467,0.95229197062221582,0.39594384139460398
2.2042904133858268,5.2041402902057357,1.8767626397049124,0.81918757088322158
4.6593859026187614,4.7151093758331752,1.8564563601532307,0.37599803088071743
0.97862942078131487,7.883839703461093,1.4434404957336504,0.95197935568110703
6.7072337899443655,4.9910211360644894,1.5461504358329079,0.20612681734423413
5.2374829934154867,8.5531911356544263,1.1278246298010517,0.56263092399385972
6.1856580506403036,7.2813451966374512,0.8606236356464062,0.41934894196063982
3.1589447609740127,4.1808135524734809,1.5134811306690372,0.51980265091194455
7.7802351829617749,4.0271491706435025,1.1537062318433156,0.11792142677917106
7.1984084099164827,4.2582895850719948,1.5963452559924223,0.099072974467688368
6.3378762280532142,7.0296258882386384,1.8034942122111215,0.43622804824424133
1.9597903088897568,8.0074090542970762,0.82179265269723689,0.7301369618370972
4.0004075279527562,5.1927641031369429,1.5148565296228729,0.50989091399933628
0.82852824340421583,8.2470442146153644,1.0775366476242227,0.91936919923096372
1.6571711905066087,4.2861597007663015,1.8486661974845617,0.84146983370775641
5.6228671493184095,8.0048192682083812,1.1043974078741943,0.50813618073329703
6.0857161693086281,8.6389771508614022,1.5329241598825019,0.55739940871246174
7.7563229932565747,7.8605419955219027,1.4642490081075339,0.37506867225898433
2.9436901860361395,7.4906039198931857,1.2753998000710987,0.73796791113751548
3.2784477952615165,8.1899010932769158,1.6131449163197529,0.79584741685227922
4.0216685845685589,4.2007564977353322,1.6709235616585207,0.39463725012401552
1.9210351931321428,5.0089105535952765,1.4803253543832642,0.78502929668569765
1.4744112900160373,4.6246183965282155,1.7101066846217048,0.86798482220780759
4.0677869466945031,6.5226549509649328,1.9801004911915252,0.67530002889430207
2.2018201178816308,7.7259406416442227,1.3031268654809662,0.82300441518917666
5.5236049601188277,7.1500592228819935,1.417499662262637,0.49976758250449993
3.7786393915424803,8.2556554988096753,0.81496385352945588,0.58924233669374693
6.7450864704337805,4.7760649622054547,1.7552342675724542,0.1599482291514365
5.7519882650168688,7.6731054596758081,1.4242760804551926,0.51511916663832624
2.8427498103653082,4.9652074543445206,1.2895537164326782,0.61436867937726702
6.7419485104640078,5.3537937565890008,0.91288635570727505,0.29105420274060079
6.5357326812260137,7.5495234864065193,1.8675877060104766,0.465841716855809
3.4060878427263086,8.9010239244934084,1.2740086880486676,0.74519753833519164
2.6624607794768309,7.0577180298853479,1.6190979178510645,0.81358689932918848
5.6187162798123165,4.2725015749564781,0.97924898764178092,0.27045901670993083
1.5481436270698237,7.0815448496376643,1.9538595554492391,0.95002544170208236
1.9993115185633124,4.2117527579008351,1.0141301141861971,0.62517303981272832
0.55521702313254129,8.4207285568340851,1.0394503914793884,0.94249190957292628
6.4019328312660377,7.5478914255031038,1.8307794326692566,0.47724321267731185
5.4863814244402409,4.8656392321125157,1.8950992929703174,0.28492897488871088
5.7887403396975134,4.4586050291209904,1.0545768890279617,0.26794807021440592
6.3554677326647591,4.9176661444015952,1.3637610658097934,0.24201524705312319
3.9418683165375494,8.9001358977709621,1.6801938854753957,0.77528731789781535
4.7655589696467029,6.2928032122924495,1.854038880572962,0.55031903542320859
1.5484774859574308,7.9204047417070402,1.2548632340447663,0.87899748111986409
1.3589755515198008,7.1820417105388845,1.420423384219315,0.91031142343367022
5.5130222134285374,6.862065749793187,1.6900596926236819,0.50118937980159606
4.0332215460734941,4.7256512733252487,1.6773631719833544,0.46457973229611266
4.7392707986089162,8.7301222677904757,1.7395521560313019,0.70784749397643765
6.2374914306201923,5.5067131625735897,1.4839205823698318,0.30025833286329323
5.2603874000044311,6.8900860790377108,0.92553811616573034,0.45887857991565523
4.6518455049349683,7.4988797229453308,1.884767949053648,0.66591909652866266
4.6940537055906013,7.2461657762265439,1.8386870471852339,0.63757247391079108
2.7796257354695912,8.7029720484775925,1.7577169229819996,0.87415007191196104
0.73113375925954549,4.7421949496002895,0.91983497259287539,0.83601731010905134
3.7753804192427176,6.54176369223471,1.0452768404977151,0.56953613907124234
2.1093850461464689,6.0201719537038301,1.6923204381291823,0.84406770516113505
3.5639648279347713,6.3708436474130909,0.82776811349833579,0.53887119686047824
6.9005230495112455,4.5960876309887233,1.9750695604487356,0.10737251942159037
2.2545461439900558,4.6704730493638262,1.2525736164268169,0.66923905943986484
0.93727056266799513,5.3903777289062873,1.6631750404289884,0.94695859934235982
2.610379190164974,5.5235230188041564,1.865085306185652,0.78105434226560744
2.7019531832501271,6.13951606840675,1.2735558657800987,0.7035705492708233
5.4643738604517127,7.0549377351831417,1.1829589863195993,0.4775075816018749
4.6777411425595874,7.173145587091315,1.5304893546778962,0.59464482290307186
6.3792365682981016,6.0590544829278512,1.4971872484976609,0.33954560238612352
5.4823515524554063,6.0439155471434853,1.2909679731497565,0.41407441099625547
3.5479014608005288,5.0881426334848099,1.5221297070412501,0.56122434146475531
6.6051528849952597,6.9415312420450412,1.9224576434797938,0.40295724615443912
1.7522968993077792,5.5852045565861896,1.3611683079519157,0.81349390111648734
0.67034054850395353,4.1802991713868183,1.0360906169007575,0.86061638499202242
1.1753589558173132,6.0920002207843016,1.2526471794596046,0.88045833911514249
5.9176951294733771,6.3706633754508513,1.2729283791117423,0.4023689656858595
3.9640792268854055,5.1279643410210554,0.95733043163146392,0.45768686203157338
1.7095383427520134,6.8622896656105787,0.99544580066546595,0.77825386538498487
4.2578358132752268,6.8288595021596041,1.6214744880724128,0.62821141383430101
1.6423407703487631,7.5100109055518569,1.2073733050506832,0.85252021429713531
5.7224028130830202,7.2397424110060502,1.9458780702269691,0.53112397282806023
3.8461720668052304,7.2621652826051584,1.092316094430329,0.60687281135417581
3.3576591957236186,5.581070759120216,0.91870940612578678,0.53419905060472128
2.761340668609074,7.9371611099297699,1.7042054756003095,0.8475516309059038
5.2271194483916634,6.7457219179983969,1.8572432623014441,0.53649263174452355
3.2135945791504281,6.1570909758994503,1.1337360282457856,0.61973370674347894
1.1573743948707576,7.130062404705285,1.0425057219745737,0.8604920186276378
1.3850442659038649,5.8032866722512715,1.0229193618453047,0.79377451153355172
7.714232484121359,6.5636962230337907,1.4264147616398148,0.283913899768161
7.3143551803070528,7.6835284424111014,1.3620999694961253,0.39253485926510517
5.7478035035806219,8.432014433618539,1.1113278078254412,0.52038089637387552
2.4940247109463969,8.605285986475959,0.85420774038731173,0.70667967723244396
7.7688228301079292,6.5181646259154959,1.3777896083915369,0.27982597155635847
6.3406317797434593,6.6013755737028452,1.9511988171627301,0.39677755101403217
5.8766764186924672,7.999352053819182,1.5830230409031958,0.54131310356736939
3.8702112660784151,5.572253458721006,1.3946078679543421,0.54798656394487388
2.5418117138386926,8.1869118117253432,0.93283048883553943,0.71473115800263609
1.2229322161512446,6.4707082325871177,1.1029235486595048,0.8528141375375603
7.2695179740788127,4.5792836216763417,1.1537287394894513,0.1818878028333468
3.9183221737520828,4.3602957353647183,1.7177642631286811,0.43505695042158177
2.0177252359642273,8.2099660551973166,1.8520529567175432,0.92835767760617005
2.7946746811298939,4.2778395845343891,1.881970224279726,0.63840459064886446
4.8441467670642195,5.403057180668279,1.981482329900905,0.44689090771662487
1.8257958720442378,5.670650202507729,1.978840019725439,0.89926044964092122
6.9246071306928165,4.8649722259579686,1.9435989593215777,0.13724130020299841
6.1888964737640757,5.5694668490099462,0.88618656860346134,0.33355043986801292
5.8959721696320262,7.7134628336254281,0.96535224311336632,0.46230815657466529
3.7406977983132776,4.0734142178003534,1.1653598317712395,0.40435121722442918
5.2048163052683236,8.1358671226034325,1.4634779048773536,0.59446058986987471
4.8807347668455172,8.2827401178727911,0.91637346644657525,0.54014760571679543
5.3738495116611498,5.8613078659577411,1.8149563493625709,0.42562339968659907
1.1333324085491681,4.7680644953031743,1.5401074148927709,0.89637652964474013
3.6185555162795722,7.0042020397254046,1.4508372827626461,0.68141158815234804
0.81210630396419359,4.5983627793244715,0.99837358804074938,0.83769062635846292
4.2049311443338926,5.8245968053912627,1.1039065692802368,0.49763217315497404
2.9739590924958899,8.7921459045048618,0.99237442997870973,0.71101673246426433
1.5839314164953517,8.9773223629181853,1.8223197893537584,0.9585163017202043
1.2755222579191372,7.8605244567729278,1.5010734320734618,0.93684356980083261
4.9073342913328402,5.5548075496038312,1.6821553130235603,0.44404834766989754
1.7794472640266457,7.4383252458304625,1.1552394354920308,0.82564388278429934
7.4384008878259786,7.527031827420064,1.2455031645059327,0.37330651595104425
4.8579585477529621,5.9392084758182486,1.2858259573118405,0.46195444975329492
3.1015235340112781,7.2044431729307972,1.7120179660928418,0.78958916957852132
4.9318661861106259,4.0536382248783811,1.7268235852094818,0.24585073547434225
0.67102903272273129,5.0452882930112075,1.048176233016838,0.88631490747520592
7.6891940993108401,6.6254415148363055,1.9298466280857187,0.26371309377207214
4.1172757770717521,4.8187565212914798,0.94478640493242372,0.42236674730647911
6.3705142043771463,4.8295343393826684,1.8753464989083564,0.18620299810017216
1.1204749994182892,8.1815214527511895,0.92047477477977124,0.85179408048638183
4.1499374812862024,8.9456650134180276,1.1174477733815733,0.65449678509330333
4.1803024576589074,6.779847140142242,1.8157742432815485,0.6599506854264332
7.5336984123123711,8.1953486544085674,1.015390486815305,0.3992869536818518
4.7879603928205654,8.9516083216313618,1.2962815175719637,0.64123462498337325
4.0511705079271536,4.7079794428438735,1.3398311599329515,0.44146525213509735
2.5023174731892017,6.2412280662717556,1.0943107676278516,0.69224032890234988
2.9867674800691413,5.9628635792095999,1.6522942416031841,0.72682095020191029
4.4050430185365332,4.4002464182309247,1.8216015792826445,0.36714934753978062
3.7918359522878502,7.7766508639737228,1.8494901678266862,0.76729090351748908
0.66209059910247814,6.1688951366129654,1.207186574883873,0.93464305794390923
6.6971894314576836,6.3466346709520067,1.4370204731453775,0.33948628597116237
7.2212057887982501,4.7533648690662007,1.0980876846387817,0.20540210004227719
1.5518681674895807,4.9046332611543404,1.0937558018601745,0.75272956389190182
4.6552710765428706,8.5355181107810747,0.99350487542230903,0.57836407004342461
1.3143180585158265,4.2232454448713943,1.9280228129690176,0.90001769419848798
5.5418006977985881,5.1642614247185312,1.8655865943266958,0.3195993073242468
2.6092533787925625,5.4602966515726417,1.7328304559932306,0.75718215067486072
5.4456697601892632,6.4509877120079322,1.421193825545275,0.45565289048534158
5.9524596071516198,6.9322258650739794,1.3887294986142464,0.44517824256340088
6.2648561893824279,6.4664498792533331,1.4356947994189975,0.38460150842162577
1.3080570946692243,4.42057667278441,1.443881616292507,0.84168830508034709
7.3700888385320598,5.2183372702785675,1.3214757016372283,0.20636059099280571
2.2266049317116061,8.2179419238127061,0.95810579947048102,0.75112747291449222
0.78059417132134834,7.1879435023922955,0.95079662344224325,0.88591635824300186
4.6613935204361248,7.245745250671372,1.94269965901482,0.65411938965598482
3.2819171289682907,7.3510162767567753,1.3784369115036208,0.71961671766925628
6.7234230734930991,7.8145150951976454,1.9438466298862267,0.47401094580537034
6.5618860404822632,4.2905424086072363,0.996292253252132,0.21719136049182819
2.8785416961703651,5.8330419246630623,1.4652998624479203,0.70098362458728514
7.6467454630230876,6.6976371763083939,1.0492607040218471,0.31689470812321952
2.6818837860508897,5.6922824164866306,1.1038215273519218,0.64679080980227055
4.3629284692378594,8.2223943664359318,0.83606549451341461,0.55504548726243796
2.4197381792570205,6.4128625429364696,0.94274397288825362,0.67100359454376801
7.5203267753672254,7.8431379472968956,1.9002180891550349,0.39722955897042928
1.734558631865136,8.2600775844058454,1.1858395897787981,0.85459772337704798
0.83682964544246741,6.5239574145174899,1.5297550542975098,0.95770387633916954
3.7632279500227845,8.5477612193567492,1.3580169583871275,0.72021295231877591
7.9428167304187776,6.9356197026849031,1.2805414942943341,0.30433530858089808
7.1875794969118543,8.2513714941686089,1.4382633096152819,0.44045523756375976
6.1145601459271193,5.7029539779576215,1.0246867335384098,0.3416322740971941
7.1809436815889365,6.4940847926574259,1.9863246782234918,0.29492318177971527
7.2008497977339738,6.6570552050228891,1.7819694424446355,0.31657794689050284
4.3914377028983678,4.5248985794803529,1.6899375592778183,0.38648416427077331
2.8694678887309477,5.9927625335077028,1.3625111564167431,0.69306257004236238
6.2900932408324106,8.5866883627583803,0.98345254655160319,0.47887172662010674
5.4624594737582077,7.1541612018237117,1.9047990299282813,0.54982511325138361
3.3024329665528254,4.8875329121848372,1.2096644808580732,0.53667171395283209
1.2085000104613646,5.6942781780480249,0.86012802763632057,0.76826993968364599
6.1009220851176948,4.9580150483134995,1.2108844121727544,0.27650113257677783
2.4684538694214853,4.1241156589928627,1.7533484365950613,0.66590984463370417
7.5260986290033438,8.6373022925201326,1.5472504939858498,0.44570691606975249
2.3072793125426356,6.2410366412843574,1.7010063016938317,0.83190720047642297
1.4206844930861453,5.537675362103931,1.7523624606348529,0.91193803495769443
6.7333450409367961,6.9923859577886827,1.0543455332966511,0.38251769963147442
1.6496323746837054,4.0365722814650784,1.9085399793118163,0.83422170600498891
1.8445123111830433,5.3901105330040693,1.325587523504447,0.78556434756547255
4.9953709364063261,7.5151673284944627,1.5668163791169976,0.59017157146532051
7.0592153062809837,7.1688488653463143,0.80277052710409047,0.37243060199062589
1.9732599928592993,8.909029737712677,1.9920421980934135,0.95156262024133054
2.8274275467507106,7.1017885482902203,1.137075663156986,0.7040465504020561
6.3305362868088313,6.3875293681386633,0.87447572784818628,0.37076269460620492
7.7886981954572549,7.8071628159200381,1.3499144498438169,0.36905534621465941
4.2555588965175675,8.5166393598202657,0.95483606861845016,0.59715364510659119
1.5792312691343808,7.6034797335917581,0.98279205218909094,0.80783909270974841
0.60452215781151164,8.8160561177468981,1.5587393756362522,0.98477646982159617
2.2224202249914145,7.9100258536908861,1.2715128698842799,0.81951379691276705
1.4886666333989078,8.3340071913096327,1.906222940185994,0.96319388290147767
5.5824400520964312,4.5705203559181857,1.182987793529684,0.28169523834810739
1.4137437847139833,7.662067514968939,1.6714161540606813,0.94240248127943715
4.2974744871547479,6.2004434976368437,1.3533193161858892,0.54395437049924378
5.7069682673216482,6.7655190120563766,1.5919415613551346,0.46639832140543541
4.8583745691567675,7.2705120474117839,1.5196344280591885,0.58161859189468945
1.9983173874504321,8.8490755835278474,1.367340767310798,0.87745375325143116
6.5309339463669707,8.922890407158123,1.9400733135493244,0.57935784326546058
5.8655534721185125,5.4411412274395268,1.211256371305947,0.33445875781355539
6.042380029366563,7.668767487189581,1.012682601499127,0.45587240002752405
1.4829331366798493,7.7499176896763426,1.6137128730557939,0.93299642973789709
1.4281535273775845,5.7324643065652445,1.8152090735694906,0.92289316065357463
7.4567191325488071,4.6193488743211049,0.84830448792790858,0.22287735390447688
3.481836453687055,4.2047348014285983,1.3395592261072167,0.45992430651976018
2.7571151883570479,7.8867156376458922,1.8709852276247916,0.86939267705667489
4.1643803401364998,6.4484987090845296,1.6995423427074412,0.62151130469941529
5.4714815957268685,8.9277008474746307,1.9901692597971539,0.68563038957950229
7.6671744278522747,6.3248672809682649,1.4376965739166927,0.26746467667626384
2.6483467016154125,8.8895848953692003,1.5919948625613816,0.86461991514497594
7.4360632198402037,6.0578800109702993,1.1629763373655138,0.28105564697944652
0.68644618539692237,7.9684107527998629,1.9370427195991908,0.99137765870508021
4.6639853174511847,4.42409636155916,1.2396025862678437,0.34381688608677402
5.2548133376081383,6.7773085506888195,1.6862128552239544,0.52145163736229083
1.2942305281306496,8.0102989349286204,1.2837682449428982,0.90817235181458578
1.5525469779793448,8.6235083360994444,1.4741827160755991,0.92325638826468337
3.6433573948722788,8.1129154530871581,1.6637390420258553,0.76799440134337993
7.7467393410738632,4.1848536360058715,1.4107209821016251,0.092193718902873145
4.9703191492577963,5.8635117065336715,1.8885035922914102,0.48099123173093306
7.4976741620015845,4.2434923615692561,1.3031611855133725,0.12250010806270026
6.5327068670972803,4.5464114555727901,1.5764861577719902,0.17019127556910318
4.0053620116646869,7.3765281433374206,1.210834919960065,0.62039992860147886
6.3857258693914059,7.5662909815584909,1.2897880018772157,0.44776579970834579
0.63377587982740802,7.868603413758132,1.3280601298802628,0.96536454426119878
1.3185799757430121,8.3272827402783136,0.9509684219747423,0.84086876067848626
6.7207146116205223,7.6971573423825497,0.91006841487080803,0.41318500218047882
6.4761281624387133,8.0043579605331594,1.6009879077761096,0.49049182737502622
2.244805564748253,4.2448185491163963,1.5866212860116629,0.69494267470056692
4.4807719294929012,5.1726757522064926,1.5954916570521145,0.45147033224609667
5.0451186552500822,7.1094888668762284,0.82371973441123003,0.47054489672763739
7.0080421533200834,8.2906265231241161,1.1918562112061359,0.44110363679970482
5.023303680040442,4.0225006246982957,1.0373718167110364,0.28387714805038705
3.5942867695526024,6.5731467105817494,1.733781707052815,0.7038906436366883
3.3063803255538704,7.3864369968219865,1.8327564816753561,0.79516833355155214
3.6941156478013242,4.1480364456430658,1.0960164526713769,0.41448659649754244
5.389482691849806,6.0067777877669393,1.6014189906175837,0.43145774420995536
7.0061797381424364,8.4781744069184839,0.95523536414992938,0.43454181047818646
3.9042266155722483,7.3580640442792937,1.1301830307220559,0.61349301945472368
2.3587967221351858,5.1882918168029866,0.96638539548010349,0.62697670720286769
2.2749677224818585,8.2639056481595645,1.140224919919075,0.79474111009404158
6.0951071018258478,5.7401571170475716,1.6096838568191334,0.3324059264793896
6.6242657256793276,8.2667233557202984,1.8923922922223029,0.51809462296914133
1.2895855989059373,5.4947182555945275,1.0430268895090231,0.80211318780202134
0.99919142716383624,6.9516012544157455,1.4504948419408632,0.94177761415372274
4.9582524781733888,5.9847003387391702,1.6416693214921187,0.47985787898133675
1.5962993314452372,5.3741252537753352,1.9435069621826788,0.9098348522580556
6.6849814284225602,8.4327878108593453,1.5320725794646086,0.49629687015149865
2.827510054430558,4.937968409697457,1.1061283172328569,0.58291942200150104
1.5790394972835697,4.4240579561788156,1.5505737882967234,0.81676067514005946
7.4072785436558766,5.7096346927283017,1.1845893940136194,0.25635593406019719
1.7414879205145861,7.5881957382078378,1.9713540688300493,0.94654358827622043
2.6354006175345166,8.0371580298814074,1.2796113621963643,0.78657158101025748
1.6521004639404397,8.9937168503338238,1.6225132649132172,0.93803152851393856
1.3661754774901622,5.4818102850558246,0.82787309881611026,0.72865615932628613
0.65861012252330031,6.0397097556564106,1.2800737353617064,0.94306162756540035
0.91546556873195084,4.6841063901481315,1.850129135987014,0.95238583063965054
1.8098110320188951,6.8743596481151679,1.532272933319895,0.87863243689459825
0.90036449470381541,8.9879001863145866,1.3327314636751715,0.95447979413843043
4.933578620832284,7.5044050506032924,1.9231249993228712,0.63994715864156426
5.6053589509962976,6.9760642020668584,1.824781251376675,0.51126787883377267
3.4522284262402119,5.9618454646089702,1.1866588085875258,0.59279212424098715
2.8849332271403707,8.5764938014277732,1.4534580824496075,0.81445205493980544
4.2839467776667259,6.484582980651747,1.3877891073109554,0.56976605892315713
7.0625370667595639,4.6718345665653072,1.5586430001378349,0.14892723943616681
6.8834872011665453,5.8268923159956678,1.2009335203505067,0.29477114635670293
0.82606296509593957,4.3358333442388348,1.0930460009190659,0.84935048490555898
1.8612380719739305,5.0098951884439078,1.8952062023066434,0.85803316965740373
2.2755865332829703,4.0883439049995607,1.9086493993982077,0.72119847530285863
2.3704068187415888,6.2663995825008172,1.8119874629143748,0.8421594329247506
4.7842448880707957,7.1727013247589859,1.9738453169174737,0.6378602637961589
3.621968192773942,5.7164623118945386,1.6939898309356263,0.63026455143757054
0.8694058994569549,6.1019088575263858,1.7176006742743994,0.96541626110181511
3.3021060384467869,8.7960463642228799,1.7151081103551689,0.8300193316552692
4.4281471153822789,7.759815607874577,1.3767291571307678,0.63005827548654536
1.2625392717778698,6.7042831847247566,1.3477426334171261,0.89998605091954131
6.7509391534141976,5.4227043755591264,1.0882715313788038,0.28104234455868621
0.88971399848828192,8.4849839938649758,1.5737830332311487,0.97165947127775443
7.4363140176354658,5.1754855844032974,1.1471841633228015,0.21968417282890207
1.2433485618490663,5.6267136525833852,1.1093700916428253,0.82916257382839531
6.826812136983146,8.5453240721147417,1.5031536489152657,0.48990018648698813
7.269898579457128,6.6477102764253617,1.291978865870052,0.32545238791589187
7.8467801043994454,7.7115897470898833,1.0626279305535586,0.36108608325475194
6.5151941020519519,6.9537239708188308,1.7792672201033972,0.4104248498303501
6.3460815557849672,7.2671960450474753,1.8326839031532511,0.45838018085319038
5.318624569966607,5.4969164575741276,1.0012394236133373,0.38002221475600378
6.342472659335967,5.2068603081333151,0.80900843935999989,0.30942052289841593
1.5091415630986031,5.6124617358433264,1.2033559622352485,0.81394485391423665
4.5205102696072794,4.7772078204171127,1.7570130028169031,0.40352465356503475
4.3566715264281086,8.3715718264540371,1.8070086394811893,0.73549472943356775
6.9317910809191821,5.4162346662505705,0.96599488413925916,0.28107744605212154
3.970995241951369,6.8074469720719231,1.7292030814196613,0.67452321483769684
3.3881712207526511,7.9598721257068705,0.93884500077131539,0.63859738522689902
5.2967245342783258,7.9191205468785677,1.2680751081878352,0.54854271536686938
2.4984748812563455,6.1919312929209642,1.998331418014299,0.84953767760775201
1.5482630821546766,6.3812865429336281,1.0311089878770918,0.79281285637372989
4.0840795551780937,8.973508744675124,0.98475629909315177,0.63089207189714291
3.6266702644616378,7.3729873848951204,1.3073603990561522,0.67333747804761723
2.2442745539665525,8.0731922155894136,1.5436022311638338,0.87056471250757328
3.25633857586346,8.5127698460961589,1.919480938895904,0.85376769970808253
3.2479433736968555,7.9379491811466956,1.9769853746396411,0.84290911714598582
2.9562167330940907,4.9258967247678376,0.88356876390967365,0.52893093701159488
3.3459805979519675,6.8108536686878605,0.96559702081748644,0.60445226506806948
5.6430750909195906,4.5094707865727246,1.7488855686751927,0.22758905827932144
2.7265735592846396,7.2646106328199922,1.1247585827250326,0.71739398590702841
7.6164344503650527,8.7767471409390545,1.8618188714076327,0.46395275575096129
7.3726101465363341,6.5636603215005564,1.5961439086749043,0.30004244815834608
4.1068282122505888,6.1648624643388361,0.93421376285681268,0.50448899295711924
2.9627090375351659,4.1792137570908157,1.7990351419088086,0.5836024792617196
4.5157609237250238,8.798872611646102,1.0116276560096911,0.6009430281208924
6.8642036658021839,4.5150134206507939,1.3081944736155846,0.17731606587666626
5.3944050542007655,4.2053954665242346,1.462621914271196,0.23708439557212016
6.5329387096030809,5.2303330575246925,1.4009193788963339,0.25524657862639211
4.4954170704930512,4.3276521695919126,1.6233954987381805,0.34518009021409246
5.2468822195071558,6.2755892120588115,1.5832240818431063,0.47086640940274965
2.6611671063684628,6.5804390062855624,1.9904504066336659,0.84792419220145865
6.0116987173271808,5.5628497451429197,1.9993062910690254,0.31104388710114766
2.0180344484428874,4.2548024128744304,1.419751283162769,0.70695160523951683
5.710985966138737,4.5580018412461332,0.91423890435303679,0.29259696925262307
6.9553930124442056,5.9225218899496408,1.6734119587624621,0.27017988089799555
1.4907712797615795,4.3026422541326808,1.9719968938599071,0.88367701413954125
5.107848054064398,7.4909486280495674,1.1819916651548243,0.52942207473653446
1.2132181117245096,5.03510270762406,1.3534506630050886,0.86441294583926365
5.9428672120357016,5.5103578439181931,1.3097323097785472,0.33153265527256942
1.1336991411764017,5.9706288858904877,0.86170298546831525,0.78747371555346524
7.5195486702546956,6.0830481653457396,1.6067173174681337,0.2451646836637075
1.5305594752835163,4.0083035383740029,1.2240052340821614,0.73508207197114572
7.6916018443181029,4.5603518549934874,1.7449566495578028,0.082939444666900133
6.5066313206382249,8.3138228187043914,1.7985440903383831,0.52544529558416531
4.952615033497656,4.0061653125595402,1.7854769439174145,0.23215839560524543
6.3696807847216022,6.5408367790643753,1.2999991976478562,0.3805579226523973
6.4633612923731443,6.4475100325360408,1.1858548186890794,0.36680823054371925
7.5952029711299769,5.6654708050531895,1.6985849356004659,0.19296161003238496
2.4003751537939042,6.156635100732248,1.7616673206112676,0.82673788163510054
4.9255692151873189,7.9029056876329218,1.3895089356696393,0.59545362122892143
1.2128689817330092,8.2060185310747826,1.8716372234435636,0.97246432416696327
5.1212427501809099,5.3017427170762499,0.97269043529427002,0.38027188901304271
1.7846847806959161,5.6124522048386494,1.8548825355907521,0.88744724271180719
4.7371295860433138,5.2124142651416641,0.91531427956625755,0.4000341726850245
4.7932288552538731,6.3993170027553257,0.98423062646553672,0.47121390688678394
3.9948886473592049,7.4162917882940649,1.4406080159287524,0.66355594026759701
4.419738316348421,5.1412643773171025,0.88102217622489809,0.41675095020352326
6.2294254250494099,5.6536787102743329,0.86336852168013245,0.33711454201040936
6.4943353738404994,8.651923087945752,0.80062249299884669,0.45166970662081157
4.1911491168157182,4.2428464492347899,1.3235799916331157,0.37384851474105862
4.996950811419592,6.3038480261978309,1.7295486575506758,0.51217218817035015
7.4842717676757635,7.5577902079838886,0.8418060203358988,0.37090659868501569
1.3980019137584212,4.7522700577873707,1.5827091277590264,0.86571641603778082
1.3782767442508288,4.2368701000274092,1.7877527808994238,0.87432195006584801
1.157817589330763,4.6910268581926537,1.0016010182934454,0.78171650245588353
5.4339746378039591,8.5941159676534156,0.97623648178568512,0.52770622643247656
3.6395622559278462,4.0462989091056167,1.8329611683446434,0.43888947980404641
6.3074106210638243,4.9416098740567591,1.7877495319401135,0.21290075139391801
5.5342355998144441,4.1564175645082226,1.4467301195170243,0.22021349486485289
3.0022831874617864,4.5531473378110165,1.7830398551527764,0.62132314832529778
7.2377491052115186,7.1007464331414809,0.91130729290939372,0.36147299797403404
6.2189911030298921,5.2081945436954289,1.2733778215265052,0.28553061335997093
2.5290120568263177,6.846060252153384,1.6853570673276475,0.82970833142915601
3.231440133290405,6.9509769138306305,1.1089423511887562,0.65202536802100153
2.8582998515319717,8.2471766654488956,1.7027946973202632,0.84824955336054109
1.6820873646874974,4.0237069645593699,1.4050143252689766,0.74554657592071694
1.6083752940664373,8.266847296711834,1.7003191855378796,0.94004876419102223
7.5209559753180804,7.0955954321348695,1.3576155654287954,0.33883345110842272
3.7842802789906496,4.8137174305247878,1.2414852082661811,0.47627107821955328
3.3748986708305737,7.8646869406764202,1.0630270597743587,0.66575182083615259
5.9726428150803343,8.2774577089529284,1.0500552097220179,0.4917110057884051
4.6474479893967491,5.2713174187707867,1.7017889726856752,0.446169166693129
7.5210499012884666,8.5939684045134044,0.94269241764075262,0.41400872080156792
6.3522612043204418,6.2722871514932894,0.90317882013313422,0.36366986068231233
4.0952717309340532,7.017122271666608,1.0115496380265563,0.55990247986727726
3.3226960511061967,8.9232476680882193,1.0104158137447063,0.6917351357032927
7.8997365869324154,5.8076803931959962,1.7877291473682797,0.17671121117703883
5.883201770027326,8.0657967291005654,1.2782079481690549,0.51268081654442921
7.6339599500288084,5.5919955891422983,1.988466148832579,0.15614366833197366
1.3885893291278102,7.9960676112074545,0.96465350934873495,0.83131670131980051
6.8790025939308697,7.0036695943132123,1.584247790832372,0.3783456779183117
5.2780541299340564,5.0817784761270071,1.3384754086415007,0.34922754476891299
1.4144125875133444,6.0701304689461821,1.2715018120364887,0.85479041434746716
4.911934999769155,5.588178171817809,1.8501010388648989,0.4548891196801958
5.6457227382908659,4.3905419654018196,1.9707147749940797,0.19371568123027277
0.59227014416452128,4.149173850498487,1.8474307505290144,0.97295021893139189
3.9073847138130993,5.7323932770359045,1.0307608148421596,0.5098476074680377
6.6904963339724084,4.0951707390874326,1.064957505450721,0.18513193881895257
2.715192690080674,4.8274387879088749,1.5872886549140759,0.66954703486323108
3.9391106134891332,7.6259166042543445,1.14690029796583,0.62577046822146687
3.8173559530091987,7.5404561784179389,1.6816701569366959,0.72738301142237471


==> anc/competitors/data/v2/weibull_survival__s42_holdout.csv <==
x0,x1,x2,y
3.1805636136910711,4.3007423484747083,1.8775607964525727,0.56694116313815557
3.2915649413020347,7.5553767577731765,0.84047364860171625,0.60810537660498354
4.8200274675646497,8.5749125074134582,1.0816560935801762,0.58492048977942435
6.1031891921297721,5.3308637052873351,1.841118137351293,0.27724041297466195
1.8845551348809948,5.1481240215799451,0.87802823265287089,0.66113144025750559
4.8845423464310338,6.5568272838585084,1.2280775915395119,0.49829062224061282
4.5107925850883976,5.3032275298119149,1.9341231793730842,0.48131538713074545
5.0186912642496839,7.0640891452021153,0.8954626748973169,0.47888273867449604
2.4812274469464901,7.2359037745270598,1.2399473537337637,0.76702139460889474
0.60998585204596201,6.6695122453434728,1.0024934513942083,0.91309531849362269
2.2374422809178958,8.1615446218543184,1.3007998620907084,0.83048297799778259
7.1703115913420907,7.887090968012954,1.4297567394168689,0.41784425958617083
7.2173078215652255,5.5483161109644046,1.3093292141759056,0.24388598521132557
1.0140954004749041,4.02113020310804,1.1439869077484079,0.81316786791213647
3.5303488324861245,7.2689821416065019,1.0346359282829218,0.62270974414166669
6.8702550071287734,4.192050929081824,1.331768989590163,0.14503932973313588
7.8445056859224751,6.794720860438626,1.6846769781737523,0.27975628927324087
4.6791933343158441,4.7706708779576052,1.4858141200817565,0.37846083842139605
2.8783860276573279,4.5063881250495115,1.2862756612184127,0.57017687747547741
4.9999960222878927,7.0121495758991816,1.6459235534443,0.56376472012731449
6.9759908978403518,4.6439110540076802,1.0193993159570305,0.2200093695548041
1.7591661534561482,8.701641053901799,1.7947898868580825,0.94483990890018266
1.9548459098950206,4.5144139429297283,1.9815594418470699,0.82660728861580246
4.3575754838635827,5.1114429157446795,1.8108355397944753,0.47281483653475026
1.254838664769137,5.5404551199377554,1.3248178436620694,0.86952049147944044
6.3821688410239856,4.1168214846375424,1.478581351505279,0.147756384457809
3.8304716414001927,6.133541803200365,0.81658468552331942,0.50619416409494444
6.5909124208512866,4.8398773480947916,1.138011434052761,0.24145189426866509
7.3034255523668827,4.5332084882442611,1.6989044389854155,0.10556523149149236
5.5950809160293664,8.7760499614032401,1.0562857620785442,0.53708993222689927
2.498619164021858,7.9210617281925231,1.7586388660336327,0.87681919042269596
4.2933448673804744,5.3987489764338328,1.6138768646696944,0.5011182204680793
2.961488798818245,4.9046760642989398,1.7549976611899591,0.66195820576228692
5.6449174469631291,7.5347891423252076,1.7571525913781416,0.54769017830380251
5.9116481991008083,7.3362677136154009,1.3993402843883707,0.47747407924182206
6.8904826674347266,8.6170287925800366,1.5030162556427555,0.48940213164406127
3.5125199065427912,8.6326805895791452,1.4738700003267522,0.76665849510694861
6.3131460766657224,7.7177982268376208,1.785073206376866,0.49725853377765084
2.0848408527144926,6.0213692096263527,1.5704992018326562,0.82773924980558899
3.78673049899237,6.2842241594773069,1.3425245469841869,0.60254319581665106
2.0820272725107944,4.0907022405943838,1.0399874827906581,0.60932451676581145
6.61120137827767,5.9114424314251783,1.3161991014926673,0.31391151846255222
6.5207976603241606,4.6967020929945962,1.6745587924415695,0.17686694131975042
5.8868454898652809,4.0336634273521499,0.96110325689989062,0.23737228878442396
2.9336624933493161,7.9266691548227595,1.7143809561628252,0.83364896976462288
6.1067572358270246,5.753423180484873,1.5772789351012397,0.33334820200128851
6.0535282829829935,6.6724295958446831,0.80504885732666853,0.39667965103708241
6.5804466878262247,6.6653547654117435,1.0301717103916967,0.37273802012672042
2.6037888122689719,8.6553912756659628,1.1067911044044074,0.76750432369367638
3.1215590023720656,8.4912279989695669,1.9122230222013874,0.86281617118795462
7.630412491454587,5.2532078165948226,1.857363777183882,0.13527782733028437
2.7706911271487691,8.3367771539630589,1.1796759853598389,0.76134697210087499
2.5688630921043356,8.5767921812267538,1.0925256029583976,0.7649850119647521
1.4803806946822853,5.2728071096512359,1.9474303054962465,0.9191846293733692
5.5180154445282348,6.8709203933539751,1.5481686087296551,0.49059367131069082
0.81884213892697966,4.2950814451021113,1.9632038668419916,0.96210511221386763
7.6422141554228897,5.6485334578475372,1.3279900311372239,0.22447869585490487
7.6652492229466,6.2731071834670376,1.8494077654760011,0.23487495969973385
7.4714177550487468,5.4025440235519566,1.6720215383066699,0.17913703395483499
1.9754644807656603,5.8439446918799414,1.8643863705128194,0.87601261482669091
1.0644913493122008,5.2035886528666655,0.88980203770991584,0.78375448008596849
2.0569995736420434,6.1535203317610785,0.96758311564696042,0.70725236627249011
0.58461477885114843,4.0164538741731661,1.1230304733054906,0.89151805256931516
3.3470627540103619,5.3216113937530567,0.82159237503061666,0.50499805716963519
6.1206768825120159,4.3180092729740762,0.8901535731150183,0.25558959107071222
5.4207873335844035,8.5326578740061549,1.6373496883286267,0.6214001967742282
0.77720853315580185,4.7721277607684929,1.6683872163711828,0.95273409120464103
7.6462820442997366,5.1667305051862069,1.8549096328996482,0.12630653614689036
1.0953870714044478,7.3164270821533082,1.1035907487899685,0.88428146665208618
6.0470767999651382,7.6441638697504111,0.93624072613119003,0.44799156472307866
3.127697739995654,5.0618506993857446,0.83480755113053295,0.51219804115838685
4.6099277556163729,7.310438615795344,1.6772634162036246,0.63036593425152132
0.61237447918216215,6.9049116607216607,0.99236661662542436,0.91361855042156848
7.1091362668340272,7.5168546119430868,1.8874601611321118,0.40653216221995464
7.9176605544412446,4.5316696331929771,1.409312997530745,0.11130427477491237
6.2697280199913648,5.7103621313766579,1.1123909251857065,0.32970766264936741
4.5040899158420178,5.3202033723103952,1.725797784895764,0.4722629486436275
3.0936636313462285,5.572705206645459,1.1519098040860714,0.60189746043619119
2.1194355740389503,6.7392900097565507,1.2373938852442312,0.78743961251820971
7.0155188912815145,5.9789688859958563,1.2057106086737579,0.29742367964901728
2.2850674775233837,4.6508871861073713,1.6498367156531022,0.733741040647232
0.9975981093205728,6.8221272796143504,1.3536591227978454,0.92859073124735414
6.973582844522463,8.1944437045543488,1.4563759289772618,0.45356895479705051
0.74055363791119522,8.6882723240088229,1.34198151796234,0.96394491967383766
1.4757814722021185,5.4263450733324339,1.8466241329375375,0.91364311210146887
7.6236264964115419,4.1424302590278455,1.6736760491443523,0.062307846201483413
5.3309942409587423,6.7335082945414539,1.3509455414031835,0.48219536301531729
5.0155530165760736,5.9174458195697506,1.4926228621810407,0.4578197187876713
7.0802427280046425,4.5219400955948057,1.9744966781512563,0.088592360610944082
5.204749028640073,8.8211536674119699,1.6676515803296741,0.66043476840018855
3.7201568438555532,6.5938251325359589,1.6713889384131142,0.6810101729761886
7.695914993601825,8.9204958878645577,1.3761182726058119,0.44214612992868818
4.2883155488091234,8.3750005979674178,1.152034937528877,0.62971151049825791
4.2604576061055957,7.0337674216579718,0.83457247712822502,0.51783806888666661
2.1640958194849054,4.6373306685074995,1.1918836348063198,0.66819331907986124
4.2986888562478365,6.6067777806313277,1.1220766694413244,0.53934979992493381
2.6326443194715425,6.6369282141958097,1.452571532238029,0.77026093083982106
2.2004690776336142,5.3088925792628912,1.717135406371187,0.80219639896662076
5.7137552584338183,5.5333716159107329,0.96245367551559047,0.3565230950981863
4.3466923011966765,7.7811555773384136,1.4278947425156128,0.64699405497846174
3.4394121411971899,6.138981939540832,1.1272442157073357,0.59425829919910689
5.0407810955642747,8.0980172201560663,1.2253871011579576,0.57155646381052316
0.57812843846649287,5.3662103680386561,1.873974354186545,0.98474795855351016
2.8457012416071938,4.1621641993571865,1.0008326631361253,0.50485163790957832
6.7399696880027307,6.1857037921519664,1.909590298658973,0.30787479142785512
7.7590512093398933,4.0166579018941047,1.3160488368476724,0.092683002368098524
5.053778055229035,4.4903406005622184,1.9848017093009365,0.28240125624807277
5.1896302557229523,8.8646393033345845,1.3545087583228286,0.61617721665126091
6.6306447088054385,4.9829410221858055,1.4985588842356603,0.21559442770418361
7.4457834097876319,8.8103771309539081,1.286476486315647,0.44693614687111577
5.0562068768023005,5.1437700227898677,1.2054453844461885,0.37549295329448129
0.92351979048005051,6.0076331524228124,1.5925094327597362,0.95057796793269211
2.8812343489572423,6.4361778142537007,1.2090034307566055,0.68492847874748808
6.8986793853382187,7.3795619046792833,0.996108041326354,0.39255402891135915
2.4186853523945513,6.0752311438645954,0.89820034232202728,0.64580675540783483
4.5335050937223631,8.7255929049607204,1.0936395374647521,0.61344444508017437
4.7304375250703439,7.9877131379364643,1.4562488947460945,0.62731423516636542
6.0159626500777401,8.4355945461346398,1.7549121847935811,0.57548868820786048
7.5673621590368958,5.5705333611902539,1.2841243933558708,0.22718159343877067
5.0244051128442582,6.4106628583127456,1.6488905128339038,0.51214865051468839
4.0668753076646809,6.8259112070542214,1.6285161487826953,0.65032960628920167
0.72260603883489161,5.9923231654562725,1.7835700414705757,0.97727708912808198
1.6023428690407744,6.9476450708555948,1.3875966982633852,0.87755719747340311
6.637238607163753,8.2977682649280862,1.7269075926765973,0.50659623089981998
5.5500394203059455,6.4308225249456559,1.3773688337704821,0.44203162322261969
6.7417206772720819,4.3739002118820469,1.1676307171678439,0.19065386277771829
7.631258385417909,6.3759245390759451,1.0929687831520964,0.29610150147943026
0.62679333351999333,6.5698206633533287,1.032374935066855,0.91537931672354467
1.9084350108739541,5.4623777356139165,0.99113144899357053,0.70282196071805592
7.0562264005211075,4.5120511712714677,1.1813712200555362,0.18341954672601199
6.5113417064683272,6.8878959989535762,1.5455511295415483,0.39980556597496786
2.2833818761936655,5.0322687154754844,0.92268093676014507,0.61733972946880999
5.8545020126481502,7.9307145465410329,1.4408463409302525,0.52426933159751299
3.883986328335892,7.0241009087357096,0.98928666556438793,0.5732276175457548
4.256102538687859,5.1453999268167472,1.3526546162409452,0.4613366793668397
3.4268024523714793,7.1167217023380998,1.5539556446253746,0.7252711748504671
5.8702945435565139,8.7043590179963672,1.9462980087722797,0.62841722453407656
4.3842476541520279,5.3892699228847798,1.4180206905383714,0.47413182387667291
6.2524731462276399,8.9689763464445704,1.9774106236434201,0.61265308387713513
3.8263496142482301,4.949611324273099,1.8500541150180394,0.53733189544137883
2.0395800024329294,8.7313144737544892,1.4120614472353288,0.87958903880622097
6.2030696227847404,5.3504450713566705,1.1730463836680696,0.30440277843036001
2.3954206964996185,8.0314937532997952,1.9357133276308682,0.90832799672667852
4.5145926899534752,6.1426551693203946,1.1175352722540914,0.49221857904712213
6.7157031123985282,6.5073256528358856,1.0538955399753922,0.35566121117149768
6.8434046365071968,5.0729528982536554,1.2030017809182865,0.2384678963972543
0.82712488334582013,8.9306791690961802,1.8408813139013562,0.98755268603280277
7.6618601414647927,7.2958461539800119,1.460743727356737,0.34159781195925043
1.4611643276438488,4.7571514351559419,1.4187665101411779,0.82914682577568932
5.0902751281808856,7.3126476888569929,0.83501107459282242,0.47760716768403538
3.639356781899151,8.9624735020207424,1.1566240933334719,0.70285185412120765
3.8223123799498708,5.9973652509971132,1.1334115350636003,0.5487247765435852
5.4402051535098828,8.969206211809464,1.1959096469568089,0.57697976193695988
1.3859084197380975,4.5287704629084669,1.5339814751027931,0.84991964805250453
1.5222914258409233,7.008139874348613,1.1166551453856952,0.8337867297752718
5.1319456060939839,8.4841928528677037,1.3879173174371648,0.60791999077055181
3.1673834906250709,4.0308215161256502,1.1386852560094791,0.46768760377995416
7.7831061683178824,5.3068971213805014,0.81571171589200764,0.25495517277423241
1.018784380022725,5.67002154373934,1.6597650823907721,0.94374903117198461
0.83175944094902765,7.8011840657735245,0.82641599718558156,0.85449088359748904
1.5231526246607412,6.2542988484974265,1.2645895253328985,0.84569783683075717
4.2540199530953302,6.113272726338649,1.2295176872732694,0.52713494052468701
1.8718158354569556,5.2796111105915111,1.4816304009811456,0.80641129230383735
5.9760044624525488,8.8100255258380695,1.1302835007854357,0.52473061931189147
3.2165928116827756,8.2259292811064935,1.3802099979275908,0.76061249451191304
6.416368144434367,6.2118946683470213,1.4571569197320147,0.35052502266358615
7.7114271275201185,7.5077091130985529,1.2119942724331021,0.35594438074272183
3.0830002411436173,7.1428884514596742,0.81527172493586253,0.60405570722191504
3.5666018572907037,4.1685014016293982,1.5569804584097175,0.45638074929218408
5.4118372703526063,4.4978351098108371,1.3021515993440016,0.28016437640713532
2.7589967406762335,7.5562553038060036,0.95781289000662317,0.68319060266132647
1.2900035236587652,7.9908395806851731,1.8396397446105914,0.96568823468582932
5.9519620189094162,7.0047353854848486,1.7878306577140122,0.473603790145603
3.4750265897233512,8.9431776092226869,1.7204685055068478,0.82147969718935343
5.6551650991235434,8.2271402313003748,0.88515823147490447,0.48791330789073817
4.7389009167126721,4.5735393679880314,0.82231351016526122,0.35713639537288355
7.9945958615777393,4.9358929573559518,1.8438224116491475,0.087767679524188763
4.1884206025917852,5.3172632418422543,1.3466208644144442,0.48424284966898967
2.2463781800958982,8.6198779687758922,1.7515796267592123,0.90950772097307298
3.8499489129978057,6.0571909037521134,1.4941244038097106,0.60164972858802934
4.6761140563796744,4.7869224115284839,1.6379992481318353,0.38198874409332478
2.6939202280489143,4.5898739267222037,1.7040927976310387,0.6681008426334144
6.0712792715407398,8.3012781477534343,1.642441128848986,0.54979756272864477
4.9504222292241007,6.9584172312983181,1.5237093974353177,0.5514304409621501
5.3257192197610435,8.6562248965899187,0.92279198032486076,0.52794739065231933
1.321025899878304,4.816931561405184,1.7822979539336365,0.90512876387612284
7.6314624155365598,5.2603969485115751,1.1458259978649548,0.21618353365879747
3.8733001945492078,7.8722772567753569,1.463480375989838,0.70175100068862617
0.85731510305149294,5.2435491407133412,1.3250451415178675,0.9132411440646705
1.0767251470907551,6.4823589132832851,1.6006126729450578,0.94505803136486821
6.7784641846023348,7.1288499628206141,0.92682727327557846,0.38505747103628335
1.9134121421821775,7.2720390070411174,1.9520922376422163,0.9288531068693433
6.6921012055270976,5.8153870095245725,0.92672272890228014,0.3201462030041054
6.7295272489176128,8.4602835824599403,1.7771221355115385,0.51385469403897033
6.3906887847128466,5.8401952291062402,0.98200939811472043,0.3353811699341997
5.014588743723718,7.704484539863369,1.3415020736048597,0.57002171071954411
5.0318156807249164,8.2388231466483539,1.8654472749422484,0.67126224713439975
2.5176176277933493,7.1740132544928557,1.043924109070796,0.71522367365222705
0.81307079110071689,5.7486502473839227,1.5762240946797523,0.95520975123872609
5.8299117536307525,4.5209901363788481,1.0423294100441305,0.27158631907402186
0.61184695051182469,8.6967057177663225,1.5244672996291415,0.98266449668905786
0.66008927344104285,5.1091939016544021,1.4073457201064274,0.9454129419779258
5.3001810415121389,4.8503600996653446,1.9429159622790146,0.30481504533543458
7.6352369494709489,4.8837062558329887,0.87157313966734629,0.22850156109704498
2.1979143607241518,5.4555030801245907,0.9353004725526568,0.65227554539696087
0.5535169693259252,6.9205732423395299,0.81630605675191137,0.88055340162672202
6.9653591857320105,4.7504573959677012,1.8512936743935315,0.13121034980801774
4.5382543011522323,7.7756376106959593,1.2284446157017013,0.59684524653100735
2.9670391264084794,6.7930915493273094,0.86859839595621613,0.61446854276063168
2.2096648721509657,5.4003031376951478,1.6152346804773092,0.78968246765637828
5.5240521045908695,8.0631142515572947,1.9035955922124872,0.61459456638294863
6.5812071948085231,7.3912262813559755,1.9087345415487005,0.4487586576912781
7.9039802179557057,8.5275248187372075,1.9201573891377772,0.4213345067862676
2.6614014576646192,6.6053118901839536,1.4776754962127212,0.77028165195256793
7.5558826163321973,5.7805885815227853,1.9833875727482737,0.18250827566695391
3.5043814342271542,6.6117029555804416,1.7146222867936318,0.71410524262529884
0.648996699687999,6.2249319885339851,0.98079612979871,0.89683445787233984
1.7167671454120244,5.2978073669512495,1.9629999951599881,0.89629943243548449
2.869642849137696,4.8283371005917211,1.5571003239542587,0.64096710978178195
1.1685405019779527,6.0230316113870792,1.6726787974913613,0.93764653030859013
4.3104054785180095,6.1033173395147449,1.957835069862947,0.60281613793138744
1.029133936218158,7.8751207616704644,1.2413244216402559,0.92314257850327219
0.90290995396458085,6.2437215672905051,0.94500849273257481,0.85143186254270697
5.1050158103421275,6.8293105114646639,0.92268083319838812,0.46555491961797069
0.96579475757667022,5.2088936751397021,1.2568782039301793,0.88668517700381544
6.425647890731768,5.6387796553841696,0.96738439604348958,0.32151822413801512
0.54216578473773747,4.3146602265034417,1.9909459818155613,0.98403981137595398
0.78002721819437082,6.0803189147952388,1.343809339353025,0.93863928042972289
3.9760057732668082,6.9898199161781971,1.8702443792822896,0.70599963092357776
7.1408717245379503,6.3340725813788845,1.8489785371243677,0.28703021009443808
1.5249179989266346,6.9460783268437076,1.9124038643817751,0.94644529074860873
0.96638262791187157,8.7356112929875795,0.94610829707576527,0.88288390606074196
2.5234939593905343,5.3751824936331367,1.7333038757991446,0.76364753987604816
1.8979077335801458,5.975687486948619,1.3042426981275115,0.79927719267740704
5.8849082127957475,7.6079908657627424,1.1950842481124266,0.47916086995611457
1.0934834140727845,6.5244608573068206,1.0887800137317361,0.86673637417542826
5.1269978363821487,4.0630793436212418,1.9362643137252433,0.20828725332476744
0.75931897124440972,8.221018501073992,1.863275790091329,0.9882543911006223
6.845111749741541,4.5941218010266525,1.6770566321066682,0.14202199826960646
3.3469346329018044,8.888190998179148,1.847526769445563,0.84826126403656421
1.8521190319589289,7.4321502861846858,0.81927917322979571,0.72590303118273891
4.0021554519467202,7.3435624857227459,1.0868820027012922,0.5963114697057158
3.0999497792022512,5.0248540218156252,0.95663013362040261,0.53260083751190634
3.4709047365560899,6.8956708386202266,0.93856642909537769,0.5915394216984915
5.0200267176323035,6.4042352735276253,1.9010807957620841,0.53290173565765409
5.3693859239067354,4.5440998484841453,1.8624378878266303,0.25550044023142471
1.3988987931463208,4.9242171884953869,0.81611698434751878,0.69903417665831202
4.3254776528215775,5.0734867973871065,1.9600950522840124,0.48118256773487217
6.9432621150511613,7.7858455544371443,1.4716480284609945,0.4296072996039827
5.3119617758011497,7.3678137409877937,0.92718371315591064,0.47790177816621582
5.1606047160911608,7.7278350674491012,1.4873490025711984,0.57781155125594574
5.2376377696709921,4.6934714838385787,1.5306876004932159,0.3064090507805729
1.2457122045329376,7.7221903372288718,0.91137174903226514,0.82726792699418905
4.2323450453290263,5.7087813096598783,1.4955379346219497,0.52771471847320905
6.7663550003003863,7.5475414892318398,1.5272554298216678,0.42899405081261127
6.1495239489816038,8.7404960065176631,1.6151424622582964,0.56737751541859138
5.4145459250906391,8.1820674645402356,1.8488289393049699,0.62742837964283504
5.5775503369338972,6.4058990415959673,1.9187868512224264,0.46455564327326676
1.1221706172595345,6.2052683527612968,1.648715623784863,0.94210899735596354
4.6476356346088235,7.2157704448972764,0.81452815234896114,0.4971567780042474
6.5957787325697721,6.5524648328660451,1.9771258843950243,0.3630874210797897
6.2060741994601454,7.7355183881774749,1.8336104721191246,0.51289269652340586
7.2048046326870123,5.1411786180444796,0.84248044532474675,0.26478355728156711
7.0962078878348978,5.1881975834854055,0.93248736826789902,0.26206977354513133
1.1739348219898667,6.405967622508812,0.91499637593046623,0.80921490894865877
5.6939189794854848,5.1487594272634798,1.6854491662630819,0.3057875478069797
3.510038728425056,5.9334400582080091,0.85842703892215166,0.52876512434595258
2.9749394074858126,6.2126992753531898,1.7089976955995365,0.75269751153036701
2.5117992044422497,8.5218268920705462,1.6063082742897961,0.86889544679149877
7.7919708012875057,6.1495709429289764,0.98349775404670925,0.28304889179059683
4.5401603153464416,8.4786423269549331,1.8882997080194814,0.73531207078584038
5.3065230498073337,5.8722651672078037,1.0466269598608395,0.40681356331483198
1.3746579268121337,5.7332748980751926,1.3278782569441585,0.86060453099890188
3.4424177917304348,7.7468521654718234,1.5886387733026921,0.75906631285431225
2.7968884491951203,5.0704286542728392,1.4230237291188179,0.65123920972492788
4.2151298702814994,8.2628477250369272,1.7695418696581373,0.73793519169926203
1.9929486259395288,7.0177288911947739,1.3724796022951087,0.83720131597636094
7.3776958702426967,7.0874374942864389,1.3391577386138749,0.34811539101579758
4.2395418401710874,4.8522053222906054,0.96884473153919948,0.41585564668305874
6.4994610107279147,5.3518029927538544,1.360422348357496,0.27184240292904371
7.8688035378455741,5.1045837418735509,1.96428625208716,0.096343966956734875
6.4366206710210578,7.0720821878114482,1.7798753832438079,0.42925204027385294
3.3970823143229119,5.8350302343448188,1.7741813243904963,0.68182473441965996
6.4360547911042616,7.0407311805993826,1.2115318976008664,0.40782472252643581
4.4094913320459463,8.1520607458236451,1.6891636816004223,0.70176363652631724
1.215171452362491,7.7132280542830687,1.7627124857015333,0.96224972703710243
0.54799171780804334,6.2780402776372686,1.3618590931374768,0.96452652930851968
2.7376661443775059,7.901421016380981,1.7384121733072315,0.85350497026267591
1.3770115951323942,8.3889959209382532,1.936384981587892,0.97022638215608781
5.5390512532459546,7.4937373028629324,1.8232088268777531,0.56195043187039329
2.0520837170437494,6.0204068361901921,1.0846683955051213,0.73259200138473823
6.8405776094998405,7.4893695352085929,1.8598721110104961,0.42959688936336532
5.7829753580206527,7.5514022016760816,1.7536332439797162,0.53455592205557256
3.2251239617246266,6.6593341744895156,1.0148722063785294,0.61933617041770683
6.7416877058559326,7.0734991720448868,1.6544517190999701,0.397091324515986
2.5260434386506772,7.3958666179371466,1.7356148585025195,0.85643956164032053
0.97896437241183176,4.1514446388648008,1.0431336229640931,0.80126259244914677
3.326219267733507,7.9686927399503347,1.965566653765056,0.83564359863748006
3.7211368713800614,7.4906982634298549,1.9770638215947032,0.77820125476813784
3.2814737288023967,8.241514785913779,1.1626352527393813,0.70979301611077794
3.4870537985356389,7.27555761000602,1.6201789599463372,0.73805248765212639
4.3156508304770256,8.6337929079248106,1.9998949394092618,0.77889895621809646
0.88439014620098932,4.4088178166262812,1.7495411828321217,0.94160403709633833
4.6617849009056975,8.6184664141837324,1.5978424817631169,0.68756211425995029
1.5389366892753469,7.4630328378849473,1.963505592156719,0.95595562998466665
2.3884863540645247,4.9791807865941102,1.0287952091874664,0.625218448031156
1.5430918698619904,6.3687470149767975,1.9448455949089916,0.93849355624302377
1.4746284921692305,6.4013576687748674,1.9000400835474327,0.94039563223950662
2.8443246826678008,7.5228989607393153,1.2821834902840208,0.75025568598912351
6.4093455553571648,5.4866729882792207,1.7071499596570829,0.27147408001329709
3.7322048068631091,4.8202865944243225,1.0513706831255367,0.46572444788817396
7.1500989678722568,8.5760534935779571,1.4280684091120068,0.46241617862397733
3.8888664057886881,6.1930710634782429,1.0265574264992385,0.53782273210384102
4.8563773590330541,6.681164386112413,1.5974672867611071,0.54840508885692874
0.57848024843508106,8.1397773876529627,1.5456326910715217,0.98334780164729652
6.6372646127453514,5.2878216132489886,1.4638253724054868,0.24789400487404192
5.7415556084341901,7.7502533715305875,1.6376201287070633,0.54235001701926855
1.9241279520263681,7.217427091203982,1.8379027792329434,0.91570736712414225
6.0410920517282563,4.4141365474608891,1.8973202070713246,0.16306213992131025
5.2950017098600766,7.4063544395272611,1.0564567702135226,0.49583616365121841
1.7985904706738678,7.3056582967478736,1.1234861026024436,0.81296800587341866
1.489430156345366,8.2927355393828908,1.4401828880726031,0.9191090315400936
4.8228082709336331,8.5082211735967483,1.6196429516270174,0.67116184912734855
0.75024510092060437,6.9614597302231891,0.81513565894697837,0.84985532953535914
2.7541636666050011,7.376027502795802,1.4826341277570858,0.79286455510615994
7.2369671672230069,5.061097026067106,1.849118836822548,0.14409674678015225
5.3747806488127026,4.8376921296866584,1.9062403618576493,0.29456825062926467
4.0746340872035196,6.9184060288987039,1.4740398590427253,0.63239598720798573
2.7646566395966472,5.2856342267274607,1.9599272285113014,0.75519409931057224
6.4220569809165511,7.0680586370891669,1.6725096294965067,0.42661071575047482
6.5661931052895399,4.9903192545636506,1.9424017025266491,0.18192842163667355
3.9102622195206886,7.1341251243781025,1.9000440595578423,0.7268533299910952
1.170279800187493,8.9156089774632541,0.98796249167394512,0.87414426298034331
3.5616718954739381,8.1383663197535334,1.3387775613300854,0.7183654814878816
6.2045091066661895,8.4955184444403429,1.6453061986497119,0.55086131445720432
1.4315917706556121,6.7263897957042325,1.1578866248139028,0.84645103424897117
5.9383283063091055,6.3632730974267062,1.5335936925807117,0.40680169531297455
7.8307060317097612,7.7859572225173936,1.5378954409331675,0.36463715671612174
3.6551338299233849,5.7452922844579657,0.83691317807200216,0.50414407313162923
7.3598980970795669,6.8506216130170614,1.3628662859438485,0.33198638712916834
6.2526264139814582,8.5552739908390549,1.4219120536211087,0.52713994613140891
3.0709621334487638,4.9356951996856804,1.3423425862912381,0.58924941848792922
4.7659301813069401,8.8592480495547825,1.9646185450252738,0.74392105647849505
1.9656414574868641,6.7018006460973014,1.111143487686181,0.77420214263256759
2.89039580665666,6.1052773456751108,1.4721016462963639,0.71704840735829145
6.7620772668122022,5.3164989654771011,1.4220354100809875,0.24468345803725008
6.4096764765118888,6.2194239962023019,1.9695663509510921,0.34606027233891012
6.9204781538630558,7.2921332827749952,1.4752088018259366,0.3962410965887061
6.6587806547413964,8.539909542909129,0.89692437619366383,0.44933752640889546
5.5913606325672189,6.0179120836644353,1.5607822108320821,0.4100019528947873
4.6685792010240457,4.556696959885203,1.8753237234203011,0.35115069622507489
1.4288827490818206,7.5502121382763168,1.1566956784206019,0.86433205918289246
7.5931501909405696,4.5178078465303111,1.8064776706247718,0.077710792512160204
4.4409051255607572,5.3898796513900482,1.73001989842821,0.48904215419815417
3.2826649013985603,8.5643014647639113,1.1554609805346856,0.71877263006076186
3.9910230423319151,7.7586270931143781,1.3608073028217909,0.66717640441647019
7.743012597089721,5.610549048962798,1.0722316210978962,0.24351651369989255
6.4443780661368821,7.5505581027119693,1.7264473025290992,0.46733067169935416
1.7877292755941674,8.6665064129853544,1.9260491184453568,0.95330512881805229
5.0270643263464718,8.6485262178793416,1.2653651945201922,0.60451977928721523
6.8425597554859099,4.3003151796381918,1.7421381596626873,0.1058154181494624
1.1899345546916429,6.6204582696017518,1.5066725769317739,0.92743560176828077
7.3565468123975659,4.8323065037507309,1.407764911913951,0.1641550993710747
5.6772884552488208,8.0876088931662142,1.7078384368865842,0.57900864616592351
7.6808648260793868,6.1305866371441873,1.6628586280244881,0.23344390789288608
4.9186005162698425,8.6592762381922874,1.4450147419541266,0.64299537630993298
1.6602702690031854,5.0144164606080821,1.7431447633502344,0.86448702800762955
0.65013190180449465,6.1024145744258949,0.97355829876073963,0.89311907713542782
4.4815252838453494,8.5780709015512571,1.2064593222364475,0.6332429881815731
1.1919238366410183,5.9855089981385126,1.5158704875043885,0.9170291435176573
5.3373547364847873,7.09397608952934,1.6097609014443159,0.53123758542691579
6.1774827028806545,4.1164952940281969,1.171448084033236,0.2001236224042704
5.3882934617564837,7.0936577259843583,0.96685267272331599,0.46461408862455189
3.4243224246691129,4.8730706372169115,1.1476714518775464,0.51323126830536092
6.2930202676887186,5.7463976503366307,1.3551824177863834,0.32269561452778206
3.9146141548750339,4.0967082718952872,1.8759560949296352,0.39922019142331583
6.2956464995759465,6.0178169669429806,1.6195883193810872,0.34101249814480822
1.6233263584415376,7.2656047456869244,1.4234741090335956,0.88830249482584089
2.6096526158405609,6.3543117694480111,1.969572357146337,0.84088878387999477
1.433697487512781,5.4188060701172933,1.1483566112706936,0.80475847411518553
6.807136801456231,4.4844145188713487,1.6646063456445488,0.13490282887136398
7.5774662062363545,4.0262503874383633,1.9387134418481424,0.033129135994113226
5.0065517535638957,7.4486313210854513,1.7768402585492864,0.61038827492264158
3.6197299056604613,5.5073961717521129,1.3865350277187916,0.57188046539347148
6.1871123096881933,6.0122997142120971,1.7630683562370981,0.3492979285800587
5.8124198434830507,4.8805253859421311,1.8565738655988882,0.25076587948471685
3.1204971151075203,4.4339439914584853,1.7907568810009193,0.58679611655697006
7.2126763920398318,4.9721518419199215,1.5682188310860217,0.16661903090613372
3.5571611894017718,5.6930428407503513,1.2803904790789016,0.57831540751503185
0.74206288326877878,5.2752897658869928,1.0273892675499308,0.87519338287262594
2.5999152126905587,5.2986546122105551,0.86371928438119883,0.58235781553397681
3.3835542318086751,7.3112439794554298,1.7478475763765715,0.77097533798513518
3.7882441814782855,5.4995527516653127,1.6579127646268672,0.58332208315840006
3.6032625462220791,5.3256580542058387,0.82856147889636123,0.48507315054677413
5.9564238148452349,8.1091380021567581,1.8118834162086934,0.56452087946749296
6.0952019364305983,4.4839952316645082,0.93313396408471261,0.26402659153626551
6.9474678435760646,7.5382370783596135,0.98629566414017955,0.39745972498408405
4.2340967044292359,6.2913797450781281,0.80959139274495573,0.48398145622709476
6.8808662034136576,8.4047051851777361,1.2352938707521279,0.45792525974251075
6.4622311581050926,6.5386879627610206,1.2335824587950484,0.37321691317814015


==> anc/competitors/data/v2/widmark_bac__s42.csv <==
x0,x1,x2,x3,y
67.567582670577991,0.58925056088752392,86.929019322869124,1.1328413016192893,1.1491612804419906
49.138314186362877,0.66939744641702204,65.857658556498933,1.1018175369808059,0.94935528436769201
72.22288559512603,0.65156822460609709,94.500972855884783,1.6570938496775716,0.92438365531682254
63.355241598265017,0.56437649342949436,79.691527401422377,1.4210655434853556,1.195484927387654
30.179754133820722,0.67961450551888458,56.301317087331327,0.053155529994583395,0.78076782710277526
78.659229340021568,0.66429600316000692,57.185933072776706,0.098918274292031372,2.055774780554211
66.862683609469414,0.58690809692232515,84.654771346485077,1.2031169049120314,1.1652758732342337
68.233536790232449,0.65879655535592208,58.647196822103901,0.97238415124455102,1.6201773692078079
32.046249797155021,0.56383453914327986,75.364635079102158,0.5203693106859828,0.67609495325830415
49.771226584256198,0.67988361496165106,99.588723796435545,0.83731217462960328,0.60948147313876022
45.393891332791966,0.63653901569384985,50.200380236666973,1.515820637465721,1.1932058665713206
75.9720743866731,0.63451625202264361,50.828990094877845,1.65322296931586,2.1076068346450105
60.412581604436546,0.56175729450793732,99.654229096525327,1.1224461357800883,0.91078587587188475
70.251888729895654,0.66661434185656132,79.231941706708284,0.77073896171420597,1.2144853554146213
49.387780935503216,0.55376993541658104,56.345498775925655,0.54139352299021404,1.5016087204756996
37.498129698162728,0.58130764754534914,94.865109987704685,1.0438369415385069,0.52340589402058402
55.502163285870914,0.56859284377166264,94.019015006384606,0.62949923712876199,0.94380332284717949
28.509949085729644,0.65097983228998846,76.810020655568763,1.1281902740944458,0.40095020650125657
70.519714459592024,0.57576654953767681,81.089601493037833,1.3533047650192753,1.3074285331905267
59.741541951713565,0.66838296952701515,63.659359575043815,0.13215842183878967,1.384246323659265
66.69482570469556,0.63531497511257373,52.525984818600257,0.0021349300454944764,1.9982933950246808
44.498928247142757,0.5547011523643105,79.72838044454322,0.4245542776814859,0.942501168423998
78.388391341719682,0.55070587843673113,64.737759660138153,1.789022995437562,1.9303890645702073
74.121661672720876,0.55671552921187195,83.18105233301759,1.2925815264571183,1.4067296805829723
67.811092339056898,0.62877027309420463,91.812258842130063,0.34392070387404572,1.1230607688752483
35.705128931858212,0.65419263541172401,50.908027195718205,1.7805279236472376,0.80502918366418408
50.669655204986881,0.58101186668156057,79.785688734286367,0.93991188057468,0.9520579816702347
27.409207118297584,0.66042314957999948,61.564026984342611,0.95218351335732132,0.53130792183466258
33.48592206371513,0.55744015221992393,93.694424895190068,1.8710838876853102,0.36047356649732948
62.567692428335008,0.65412530097341792,62.683225328091424,0.11897338436668004,1.5080953913825146
65.961918574929939,0.67061340592239649,80.53850666177091,0.43035654925743705,1.1567327897301853
78.213035283881553,0.65037409188356954,77.677042004480569,1.1715426503094448,1.3724549336640295
42.920394697598354,0.64075570191722286,69.808325002962448,0.39097301916400817,0.90089609362261935
45.375283831917784,0.65893742842519987,83.881038179989702,1.3590540184179156,0.61708182907042297
50.825569620169432,0.55521966894111863,86.288481735771697,0.4281845786734404,0.996648214743588
35.420924749635716,0.57623167439347722,78.346889765969337,0.19831394119762868,0.75483972816866629
32.145682793450938,0.56624007830973366,87.921111859237698,0.41397031928167949,0.58360161463425986
51.163770942426353,0.61558902872508825,99.170853799646878,0.84546806854412448,0.71126393077043715
37.480014197798624,0.64687445668274979,70.963619395040254,0.35227659834615976,0.76363556884724049
61.839769707538068,0.63190153979493191,75.729152594276542,0.26938404984669462,1.251868613025592
49.043355537978186,0.66064704296905163,50.623493897060662,1.7205637724378817,1.2083360775622698
70.797300783181058,0.57017768901734189,89.80142781551892,0.64079440719461567,1.2865657986999266
63.514580610123701,0.64550074195157103,76.011503352299684,0.7215173730365072,1.1862584210051343
42.180165276012261,0.5750953938129576,70.39807151802826,0.11054081900245527,1.025274705735097
70.774289076736068,0.58519863767131408,54.703598154469788,0.71473924700410829,2.1036240347806254
69.262039662324099,0.64228761064656958,94.482821083769863,0.52961435464315931,1.0618921750744932
46.311310846659595,0.67742662203682869,69.750362002027828,1.2209701346835771,0.79697244135083123
40.858045716163424,0.62950066877701905,84.129079910461016,0.41078059534481337,0.70988171083932183
62.537252718623655,0.55708504094886846,57.468707818407538,1.7767309061256811,1.6868664639751043
32.686386598512037,0.6301201660905793,98.077481477051634,1.8593332418391102,0.25000082003908952
35.994951136130958,0.55550557170542181,58.922088091091545,0.19966211435358039,1.0697527464942085
25.404924836305302,0.66493894247768626,59.977099644974516,0.21480591257715442,0.6047956188985848
68.280840762617615,0.64224517706308071,92.949143027885697,0.23065287622197594,1.1092087218987896
61.566797112561765,0.57250662003492547,95.629137207096562,1.239138512620624,0.93867156021730569
63.784095824448428,0.56192373075714575,60.607370376165072,0.24393792841924578,1.836287745201435
67.940096706208237,0.57385931975444149,73.490044408741397,1.7047646358605326,1.3552729569276014
50.240367654608697,0.67740353334204506,86.674745228141489,1.5085430298757849,0.6294012965434711
56.280765777409158,0.60961288351960374,93.918286690540072,1.6396177164760481,0.73706228143883334
32.68883489702116,0.65193052328438306,68.952634751865261,1.0521210537720418,0.56937077502628475
31.299154044478541,0.632733084474011,75.85097434247146,1.9933544230383069,0.35315193240889425
61.762162898475943,0.62441370949462294,87.085820525986747,0.088350205888322542,1.1225494416760853
50.910291337872287,0.56886693310645653,86.556798832639771,0.8025299283722267,0.9135566272805774
56.087985856465387,0.67298317896255244,89.148006501304252,0.64787333787527235,0.83769497447349461
67.074937157881408,0.58917454222691334,78.496690932076319,1.8972909974252821,1.1657300779913102
59.909507600032498,0.62514223805498048,55.23075484023876,1.1537219169951858,1.5620873317069934
55.446867036189772,0.64097087279657861,95.198664543901998,1.6123819308894505,0.66681620700114297
55.756393840997745,0.63440031018189025,93.278626966051405,0.3406823873170377,0.89111075829465625
41.717255393443672,0.67227727326041742,89.904871790916644,1.9572682878008778,0.39662424651912859
26.694980901236669,0.56929706868960761,54.993123858036476,0.99727909375263035,0.70308067526129925
49.019456407779927,0.61608585599810251,60.219868354071458,0.9873441525412916,1.1731558319176041
36.802157005074108,0.60252447079629967,87.180018255382606,1.9417694570914756,0.40935312568641002
47.469075404854991,0.61164193483274043,51.157004729097324,0.76146472243429009,1.402860039641336
71.937169029749128,0.56549827840570688,98.961231685363984,0.79505004910998589,1.1661977470200064
37.866671722593743,0.56743229928345951,68.857234017784037,1.1695054056098733,0.79372978669785021
28.206650792898632,0.58614982095156354,85.965626684541178,0.25610522109557388,0.52136508546343219
40.476114061209813,0.5896115984889081,94.378554424402168,0.64217125282370979,0.63105115723841476
41.147656677167603,0.60562741777857554,69.731494407504115,0.38641664489026106,0.91637767055793906
61.405408309979229,0.62942838111476174,65.956624429983307,0.20656695821409921,1.44812975099859
55.636768378770313,0.63250178526437428,80.437056444912344,1.7322892126620402,0.83372002993525873
68.11440150085275,0.60353541655612419,79.049468687402538,1.1786623322549521,1.2509015371359826
61.537244718006313,0.60314180422573072,70.456998881239855,0.71734558305582241,1.3404845662428693
47.351277379203879,0.57829170847060507,80.08873779338542,0.81733875473342565,0.89978139855433481
69.771121156631907,0.62647981229317118,96.769068478324741,0.86303800737470926,1.0214296452768474
34.183510594923717,0.59121531847124098,73.382012831329831,1.2662983642894188,0.59797386543409559
26.249164022362326,0.55468777845605732,59.837109037531562,1.8535387829779866,0.51282311170242023
29.952632342660294,0.60439200574039187,68.86029914415019,1.8655592393139651,0.43985928109576539
64.729764282804766,0.61163724776172224,69.705349129655929,0.78298395906132678,1.4008048656531829
50.403247663826306,0.5793270728665475,56.555434651310989,0.65852491919553913,1.4395896672164656
33.869947846848099,0.62441953130587513,58.143575027727749,0.9020930003705101,0.7975886802843688
52.557462630684995,0.62355034705614976,84.228103669683861,1.1358684608569851,0.8303242059134649
33.377165649224267,0.64126028354434839,66.973887710445126,0.92363582289949653,0.63861312722194707
63.297620629275485,0.6342333026861573,97.744919592790382,1.3175068196334019,0.82341725137452826
49.538595156571688,0.63481629734773415,62.179837267930367,1.1087980467595273,1.088686973694917
45.95616743530654,0.59110783973712566,54.946225255241117,0.64143109338815218,1.3187292369265169
41.583164903133209,0.65236618885817399,87.675228150012899,0.6914616115252652,0.62330550147857378
59.665542621538862,0.62138876986795832,94.051802595893506,0.75718557511946183,0.90734535846675668
44.899693580436477,0.60608436537338573,63.905667843574392,0.18927953649877738,1.1308415568958814
29.820745562385554,0.63138162252233743,60.1044050822739,0.33212526482794624,0.73599610717502606
31.490324616628342,0.59688545347853306,59.288306743554358,1.4462276042907722,0.6729164548474228
77.904371550223303,0.61665610179887864,76.100615068325624,0.77819342304416006,1.5433571446599466
74.971937988918398,0.64577173950268874,73.420832062338548,0.4290779451202873,1.5168878038564702
63.483892359591223,0.66523237527408208,62.971991992726714,1.1253448211497146,1.3466522054832788
39.622847880273575,0.66973743564837496,52.258655849471317,1.5110790849468545,0.90543314995233104
78.304700754124809,0.61547228027380296,74.074567016314035,0.51484472469074283,1.6403265578105022
67.8312997181187,0.61763576491627403,97.966617381780424,1.6535797638474889,0.87299911297231925
64.428960403744753,0.6539831533992988,82.625960037633163,1.8550097192500992,0.91408286030733299
49.714882617908373,0.59087858992674624,74.775327831430928,1.1947890581476814,0.94598193971102551
39.973285901483749,0.65885970710485897,55.534603701480805,1.3378953179831592,0.89179502001328492
30.301502918442459,0.61423841404726509,62.621814527479366,0.10515198064611075,0.77200103138125609
74.643131809911296,0.56506137416358493,64.738697478727133,1.891039782043813,1.7568143161498957
50.067695940848608,0.55936768911948276,88.240177630361714,0.78496946852988758,0.89661864585745932
36.129985063737664,0.6594591174351303,93.835539863230963,1.8478008010908598,0.30669502227223644
41.82761432828589,0.55722382919789415,95.082092678321914,1.1579550495004851,0.61577501847674931
56.857076291804276,0.58647948669737526,99.228430412537705,0.009237597686655219,0.97561663635282603
34.722503061657747,0.59343690526520099,99.11833415522662,0.077083998646871432,0.5787505794143174
72.113785625080652,0.57248927787490722,97.649956638399061,1.3608376113398439,1.0858421966245611
66.718574140936553,0.59080613807425864,53.591107025144218,1.1253360276638662,1.9384154702378551
64.570462577301527,0.64655003367426123,56.889676796390262,0.053064874412148688,1.747529996675812
48.765117187630707,0.55190876966280922,65.223326323801643,1.4869199224447707,1.1316492314371891
59.501986238634373,0.65753254518768933,77.644912703223071,1.7042906741383634,0.90982667984676224
57.125388290200455,0.66135124306469262,54.848894435273962,0.99283496487861655,1.4258881960256269
60.741563085515097,0.59839400451490132,92.289847890107126,0.93151488071450994,0.96015148856032928
29.6444376626939,0.56996967687788258,80.837808953865448,0.010946217669254965,0.64175195602002377
47.869407119383531,0.62810925303286058,77.118220115110248,1.5732994249871985,0.75225289445609866
27.288779562404088,0.56555743226243627,58.265566168364558,0.66143213349221086,0.72890928875294514
52.16949505844854,0.59743951694017283,62.662773720009866,1.7575272395650792,1.1298904882943521
43.14236667830319,0.67459579351712651,58.015601249112905,0.74612117511610609,0.99042175455701131
32.948830387632583,0.67941038143587285,92.59665788973993,1.1301558212614111,0.3542127295285572
30.687163224740338,0.6503736358760962,79.211393003060905,0.54068357639865505,0.51456806217453022
57.320451469774163,0.59042499628969969,86.756471375981675,0.32117662516983736,1.0708567461298102
34.382613269528733,0.63939645639159204,64.801643145501288,1.549815806762656,0.59734522401455448
75.881606510723856,0.64170282751292174,68.562631854413866,0.9931809576925632,1.5757288946094679
56.958362683521727,0.60041942037127449,70.242748221326693,1.0729758475045015,1.1895744028030699
44.077839249416037,0.63331552249620082,88.000748587201741,1.930831906963471,0.50126104938610028
57.500352031477924,0.55139459384683798,88.617649383728406,1.9271598244443073,0.88768569087469595
26.254212906633363,0.57717749561829146,60.340676375701584,1.711284243404807,0.49714781697804866
77.720756728279497,0.61826147938574394,97.076942836904948,0.37521858553006715,1.2386545122797121
51.526689031859512,0.57128766955357846,56.032766872184318,1.1885453886031598,1.43138251329473
68.050437498765746,0.57156789282394938,94.806104121181519,1.7562948493110748,0.99237404087888392
29.55014999573412,0.65871955777153102,55.019782282490468,0.74892787289787544,0.70300366341421605
51.766208196098816,0.67858729034886878,63.226990557565557,0.20221233187116994,1.176198143147674
51.988884689498647,0.62227602564369833,92.323926803397853,1.6219258044798437,0.66163733143169345
76.580455023624054,0.65907906501462277,58.974603617304368,0.96352710272434328,1.8256939816196287
56.445042880684142,0.67874181636241548,70.678396565498488,1.1287853607183571,1.0072975533549342
51.041917058132455,0.56840746551394072,72.492964997206315,1.9642885926356888,0.94407155282976263
39.683661470054147,0.60827192972306565,62.262948651160485,1.2144228609881442,0.86565076351860648
43.23629485384037,0.60103445305944958,85.512260066799328,0.84995877133220277,0.71374773886732512
53.636982135934574,0.56040640687400411,92.566732470110196,0.73996873569439559,0.92297081086038057
49.140130316777572,0.64819292246331683,93.728756992778585,0.83523858530809125,0.6835477702591698
26.188664393418172,0.60639127355193712,66.966107286828048,0.23679816635733753,0.60939954410722286
70.446055830689687,0.61101250144475217,76.542519714390721,1.5895011168351436,1.2678483193961936
74.288842451187179,0.56958748659572123,62.420320193282578,1.6754337163740822,1.8381598478890013
32.713699894923593,0.57352046479001295,62.23982507750727,0.56879426914681774,0.83113847111355987
55.471987894647718,0.66792347088030801,58.062703142596206,0.60759323681988819,1.3392355630005968
30.971665762449394,0.55580438156665635,97.000950540375726,1.7486685126696264,0.31216873601921508
61.973205117189643,0.58027079704268181,94.399441430278998,0.047940711055910912,1.1241767043845827
40.46785811114546,0.58796771294088868,88.867935666384611,1.0409148875344554,0.61834533696525829
61.268244908054598,0.61372568051220633,75.883076064386444,0.92735142936300208,1.1764741155568634
64.984703785778549,0.62623787249192353,74.53039577559359,1.3802535391569195,1.1852798084799425
67.275612055471129,0.61412769686058666,76.487283309124905,0.32678340029890895,1.3832025010082063
30.925752027574312,0.56093499349239473,76.828400678854464,1.3366614815903075,0.51710658174007129
75.380651482568439,0.58167676902724286,71.728154234884514,0.75346801574975286,1.693690061841832
37.661769499218444,0.65966649001913036,56.587741644603369,1.2374295563392841,0.82329907244068556
27.057690589689887,0.63288653106219972,56.283192643426801,0.080190019745551844,0.7475735823916444
55.516885816531584,0.63438937651745575,97.612485792284161,0.92345439436901877,0.75800976765191086
45.40072561243413,0.63712642319567614,74.101537979317527,1.0445017879647442,0.804959053630663
70.638435872282727,0.64917739247513884,97.660276245259439,0.42865280570997322,1.0498933166085678
69.453830963536603,0.55755410262378824,58.178843885505501,0.27924730835824141,2.0992481620411469
42.442639105249341,0.59765909004123963,77.720827601996675,0.37694860602460278,0.85717414062896158
77.40946672883598,0.62013856658401822,60.385862667576959,0.68828215612669608,1.9638984797319528
41.000481097706526,0.59399934282865241,62.659230306330073,0.1936202986099429,1.0725417493411733
53.328142107744299,0.65978225352733433,51.502728938058937,1.8946395914592089,1.2851749139923825
39.078079981218153,0.61273442611634832,55.947665537010565,0.80998812299163458,1.0184338356635494
76.482396352692973,0.64992158662971933,95.842420381459789,1.617939205013498,0.98515187466808429
34.053429967010999,0.66076201719455208,66.076649574116587,1.9488342462176933,0.48762668642763068
27.470084066578096,0.61562289277745474,80.406460595729584,0.16147056000547821,0.53072996047642429
48.930338300167087,0.66824179170327558,73.250706599463655,1.3033389358699881,0.80411416603897234
79.580656023071043,0.6263261122698075,70.022562262263918,1.742818173482428,1.5531275183996134
74.042249644020274,0.66053565884838383,76.594304567303411,1.2684688679334566,1.273209900998018
66.173441070132213,0.59427680342689815,59.361947230767072,0.85805224271482539,1.7470933305494392
73.993586998318875,0.61484620460909312,99.430194925978824,0.86215271527587656,1.081022408802049
74.139565183382473,0.61908343533059518,90.915393435193153,0.07179777201471782,1.306465839375357
53.537209821254699,0.56364736306648922,87.080731636575763,1.0692015025785506,0.93037219324643616
42.376097850693611,0.6018118258712003,73.437964850697625,1.9870859935736949,0.66076268181500475
67.460683766104339,0.66925389743171793,57.643856106316797,1.9174150519438682,1.4610534942737321
61.391369474226856,0.63200819124741658,96.033292913678395,0.080798457684326364,0.99937302635029457
45.551175088054052,0.57307585571680586,67.069353369086386,1.4115940072589763,0.97338370113226691
30.195666743383342,0.59405123262924864,52.505334484846685,0.60352973339386162,0.87756401450955079
66.073428624196424,0.57490839125615101,67.120183840531439,1.8059783068122734,1.4413843362310783
39.435328375757557,0.55322700713381445,89.722851524794208,0.090229491418557073,0.78093835380318111
76.524723279357858,0.67056985960552351,81.135437249410415,1.8717482040221611,1.1257618039211938
38.253381625312663,0.60826695267339337,87.541929237242982,1.6749514875755538,0.46714598619977993
31.751686282631731,0.58997955941470226,89.681769193118868,0.23500876450520303,0.56485149830393089
70.711196966869835,0.62780203490250575,60.59773055402713,0.11964867463459838,1.8407518905623135
33.430637414347174,0.55095087931809206,96.189165804659012,1.6694153286538718,0.38040793934204131
34.859756948675653,0.58614287385810582,71.899480146018632,0.31151534194915875,0.78044334661242609
57.966053533646395,0.64139435054085614,81.950682463208238,1.069796305951741,0.94232870355514087
73.100912246060545,0.6323900704990042,50.115438629337099,1.831489715757419,2.0318443092063907
35.803906614301525,0.67763477318052967,99.668424920558891,1.1348962270986467,0.35988916367299284
42.067802009505215,0.63064650225554575,64.044819298207756,0.79446660294564819,0.92237929492939896
67.757266103264769,0.61207576357160531,53.103155327007762,0.89003210970798441,1.9511318124813823
78.450453433353204,0.64898623321392102,72.913102076825695,0.12623434140774203,1.6389498333206782
52.540765241128824,0.66743262335532694,56.451502859102085,1.9375046427231977,1.1038580445258062
32.914362640318792,0.64369047307338578,57.616335507878787,0.62130837016216556,0.79429224680045407
25.766495823951086,0.67521745906141939,81.61414065151051,0.37872698334570765,0.41076057121064291
37.631081649937038,0.65166067219596313,69.646369578511667,0.57209460368079057,0.7433235934475263
32.250221978258658,0.66268418697405052,96.092622507749752,1.9287463897829578,0.21713743413853109
62.271227048707161,0.56483352925387287,65.957824730403502,0.18857210697601401,1.6431920506245987
31.700787754569212,0.64521375538919246,86.309006419195057,1.7346060810023627,0.30906863078133195
52.84814623913482,0.60721153093855795,73.054971507745378,1.4156877888028956,0.97899848590875127
63.184433960358753,0.62190349431346581,82.997565056463941,1.6600383583180562,0.97510792447328698
56.961413507149629,0.6350333132327064,79.984767835799516,1.9517950807357927,0.82867310861707322
35.987660841303168,0.67607596517172408,73.639198637949903,1.6843093110337437,0.47020507298116282
69.226848940024439,0.67799515058611126,97.503054731221852,1.8867647025557057,0.76418558545507165
64.347392128869089,0.58746967191342769,67.135682137747793,0.25387051358183954,1.593438263996779
65.644120215354803,0.64538795466692911,58.861775062463629,1.5915771303339401,1.4892550098244586
32.208176335652226,0.64749785993158493,83.904703043991418,1.0913513881620955,0.42914274472137703
31.806459200768955,0.59504407197069642,92.300378065395435,1.0869911901597213,0.41606351833186583
76.01594030535793,0.56610307073234878,52.012686996996187,1.7978431526410272,2.3119884330977722
46.866800660371737,0.55532310483714364,72.481634421134032,1.9436076372934226,0.87283040749320984
41.552178047951685,0.65105460657879322,94.624384484366317,1.4096766460863619,0.46303507760761409
51.872122494334334,0.61366096643619783,87.480930946143374,0.96587677894356783,0.82137430367403297
61.457531701997034,0.67812022203434041,99.590385824881409,0.91280771580369069,0.7730989814949274
77.559279137583346,0.61044654930517495,76.570690579862188,0.77268291444636361,1.5433923807811449
40.754542478513024,0.67712920727959924,82.999785940057563,0.72319805914532531,0.61666970893099937
75.864463612161501,0.60350488028522786,65.124014056896414,0.78301368336886279,1.812810759715938
26.367272026244098,0.65317867957279652,97.376779983299613,0.17950647050239055,0.38762486027746573
55.535892327975361,0.56102650540053822,68.316774427826815,0.15487217052087643,1.4257512782435575
59.868631142459684,0.62221002231790934,86.925535634331425,1.5597396877446235,0.87295577477923048
30.824357206291431,0.65426777230814426,70.157010205954094,0.89214578584045223,0.53771123733820325
32.718677838515191,0.67021121673858564,78.090946503149965,1.861368977089241,0.34594340297747295
48.051287562396709,0.65693580178026612,85.989126751077308,1.2244420171879049,0.66695951509524787
78.142755167874995,0.55480619453615265,75.446707587567715,0.070351964368839504,1.8562873257220818
57.782340427890503,0.59845130436987548,95.354316345475425,0.31504668263495894,0.96531509087284073
76.316277188011611,0.55633080140080071,70.965049396390512,0.41163958602601514,1.8712883693403728
69.239850358713397,0.56420669784489264,82.353589907166253,1.9514720487793211,1.1974475860159726
50.705988085541037,0.637789731726773,67.118121665002704,0.43740845230326975,1.1189074642444523
68.161989708870308,0.64272356552052079,70.407833411550655,1.0315113525761026,1.3515232811318565
25.981023118734324,0.65058368875771144,72.002505411677618,1.8723538632803922,0.2737796194786295
31.002919822115423,0.6625093512472362,56.290350915614262,1.9543854598287147,0.53817825932497088
70.618573818550502,0.64612609090194639,54.586183952950336,0.47272087076708913,1.9313447615187012
68.824939857883891,0.65411330697386227,83.374496157337887,0.098235287500080259,1.2472655173553355
37.795240808153849,0.55636528227702631,82.775886917152604,0.307203665075517,0.77459832098657921
54.192327482947945,0.58048956955736886,83.145485710504772,0.12665695740511618,1.1038074143757968
58.3308701385006,0.63084671053878205,50.988322267134585,0.39024848218467278,1.7549056468961373
72.725642457680607,0.66155628960122703,66.327342133588999,1.1371394294074708,1.4868322707226416
58.170893653629911,0.55058501624215572,59.890492362959847,1.8248975925912836,1.4903664337997145
47.691436310052417,0.61690181447512549,88.907571127200612,1.07443776738868,0.70836641372339604
45.580122387395051,0.63804736191737166,93.031520069806504,1.2519791133981615,0.58008153516275796
48.423514750543042,0.55384894758671976,62.334018861307371,0.40373450321908222,1.3420592392580248
60.856206406898579,0.60217622248194047,83.392457942399318,1.6011672413477003,0.97169062796883043
72.711984746377865,0.66643253457988061,56.468140172913721,1.2355778170111664,1.7468377307893663
49.964328514196481,0.63730966515126164,63.757626280085667,1.7282736583854497,0.97039733263529793
38.631175962324697,0.58089558723687773,56.93272481167098,1.8976862140115682,0.88344130549853839
38.016429964866965,0.66086154685214871,64.176038329961457,0.69580155151318457,0.79200107015586818
66.030785413389552,0.59524408504323689,83.736827367463889,0.1811581170708787,1.297579162401775
69.911281988315068,0.66093480724872777,95.516345509262621,0.45185791583356494,1.0396376957254181
30.790294391976872,0.58886267464545772,60.126120396209302,0.87568313135167442,0.73828177249099203
28.660737132534798,0.62674163261480942,77.103951747535959,1.8913873036489466,0.30938405215364273
57.693851506604851,0.60160220880721849,85.069555062171617,0.75661964474683052,1.0138237748448242
33.039528430598409,0.58572725659815872,97.646123424278287,1.54154642733074,0.34644280504824176
70.356530475098765,0.66525248308234308,80.50302414435869,1.08095338434151,1.1515857757850465
42.06840706582409,0.57438717865213396,62.755346551369037,0.36561754086195308,1.1122372925295525
32.912956313412849,0.56102550686064923,81.273907845696812,0.64146823790690322,0.62560680007292746
75.653375986809763,0.59445050201093586,66.024558083900814,1.3063837700456373,1.7315989117692732
34.104244750440301,0.64329308919340389,98.806419534585388,1.3457067893697869,0.3346991573487752
40.659604528586456,0.65496610877691663,69.983806758181842,0.86951949361809233,0.75661933859252961
33.448736735563223,0.67983663810867945,84.271386038050707,0.45729120532422929,0.51524789377129032
31.351953501594522,0.58852706741145144,51.161379117337923,1.4438135590253527,0.82468014177116022
26.163140898504203,0.6030324536470667,70.003072306737764,0.33774608322542954,0.56911029020146953
28.046747504034307,0.56778676614385148,93.755380666125575,1.8733393837302532,0.24586614061310419
34.6052809014719,0.62473335085099446,80.511372221662299,0.3758071580729534,0.63163212777750688
27.936006294494646,0.67968540484417928,72.197144319798809,0.21462472566504087,0.53709996229971957
57.512909886103415,0.64111453131568563,96.796874971786295,0.99529540473075762,0.77746804380529733
62.439298973972853,0.62737766925373839,92.699218807361461,1.0390991962193881,0.91776079290552681
46.649675125761554,0.6010079820798333,66.110783691146906,1.0163858295564896,1.0216177680757355
42.489510332362713,0.66898883883712212,77.227420102066986,0.87333497867767895,0.69141532939344397
52.748943036222656,0.61459915749694549,74.491212804623132,1.9896297856592167,0.85372604452211043
73.125271822903471,0.56746769873069802,81.610125005743114,0.97256122534116374,1.4331164510599324
71.812239475221332,0.59749920021588743,66.705563347937783,0.95589316147966197,1.6583849238975197
27.391128410703558,0.5587316669502097,62.210250038294411,0.84353212542912259,0.66150370034360562
34.982412527808826,0.57625727489954159,95.633591762776803,0.13365150940292581,0.61473173808145476
38.020967910741781,0.55229694152998865,96.193724974925317,1.1859132622992321,0.53776813917777189
38.716316670771647,0.60892638914502129,92.166144288098948,0.45593554444636486,0.62146467159179364
56.417795845852496,0.63249023444373365,98.910221538228058,1.2752179604580998,0.71053990846178028
47.894433413675571,0.59462802010925808,87.249576288984429,0.10166692389695431,0.90790861099255082
27.708976596017671,0.60464963029568608,88.233361428099983,1.9627742025060033,0.22496225186389435
45.548777615276435,0.67469720546979495,88.12950459813203,0.93801015802534438,0.62532972505256401
53.806412179470044,0.64775520580473911,74.030381547115326,1.7935107431813968,0.85302577691895776
30.591954659704378,0.62031136280284371,72.82260972571359,0.95112234646586957,0.53455395014245788
70.840220458370794,0.58699031376453736,62.011313807450158,0.12066163714844347,1.9280584891540133
27.857902655580734,0.66660958384048941,82.240959717964529,1.6444270921876138,0.26148214945362147
75.86630279599342,0.58056262519448576,64.466006805116734,1.2963674593342687,1.8326164223071226
30.451222786893151,0.5922945549671681,62.890420485117723,1.5635140951478903,0.58296297847655254
71.396622337876408,0.66817842587498333,79.298068704802745,0.85633972701774663,1.2190299075094793
74.645922916018947,0.61884046718705943,70.499119411252167,1.2758734884932899,1.5195940966761123
78.87638743226259,0.64650133342433702,60.942830439731608,1.712458007593215,1.7450893163786265
69.111423415047653,0.6267968232412896,90.802800837641556,1.262130885743775,1.0249742477520287
67.871264742423094,0.63494709717123443,93.0284959647188,0.6953472696718066,1.0447306417080533
60.336580179755124,0.58891982789692743,58.384975983889049,1.3250591887323997,1.5560240826766987
67.844799501797098,0.58137836801146625,50.375351639999991,1.3437083772281346,2.11498267962055
32.400371462723086,0.59192400513192656,66.806498426468693,1.92117392501325,0.53116611764815369
54.483741977120047,0.57020740333084496,89.875541784037637,0.7418246430833384,0.95187143429387522
53.282257860472797,0.66366086748780506,91.958693311716218,0.85016353502826236,0.7455345188168705
72.166467926740665,0.58682210132251489,56.916453505802458,1.6242459223741184,1.9170466174347462
50.45396510764337,0.62299362127387004,88.71679505915256,1.0115246294854825,0.76113483843889895
46.179922285519439,0.65295667526837864,55.785208365471476,1.4731461862314661,1.0468252247526291
60.175979918041058,0.65189713421884277,69.503129507826458,0.91941892890718413,1.1902145692682493
39.65548246254653,0.60699021361594507,99.930475750595789,0.43099028362540093,0.58911935898414525
32.687262602467626,0.6119134501162744,59.62954116154549,1.4904076855620216,0.67227190626303679
51.283250071306014,0.67931122736155325,57.698179128881321,0.26231033836941986,1.2690658169168345
47.928915272718676,0.63769767200727312,71.140016627339676,0.39716732706261615,0.99692320988743299
37.791346729088055,0.65590299760532478,80.983426298493072,1.2536499655684172,0.5234225272408779
45.213149556332041,0.66733201599850023,96.645039120662659,1.4945396003841396,0.47685976232251892
45.15158474044361,0.65238667870981415,99.041057276651713,1.7893757737356299,0.4303932304810521
43.012256042689998,0.57407331484396384,53.482031829569735,0.54517299483178339,1.3191557575395869
45.870524384981096,0.62308219538588439,56.899875867395266,0.2214485172011087,1.2606122090377465
62.715884000076997,0.56324624045089089,89.536898694799703,1.9120933190452583,0.95677593882943124
41.32820610142069,0.63487987645331989,63.531607613543024,0.30884617604428488,0.97829854542341621
77.187185969343716,0.67419542566441548,94.242452975318031,0.39533396450927905,1.1555223995723685
75.399141074599783,0.61665516835901446,83.172662861454342,0.58265890711693147,1.382689448568021
51.450073556504321,0.60628642407280975,55.59224011903386,1.0587827080525749,1.3676726578885494
43.059866275257889,0.55465955768436126,91.626464246200356,1.765651132068156,0.58242899947230642
54.448913440650173,0.6747706879027987,58.817819000403794,1.5210920454597339,1.1437413623544326
71.670826882549349,0.56339034893692064,71.174769733982686,1.4163151076852702,1.574891772227885
60.892303730805615,0.55534028212963016,77.609246427966497,0.35036113571200733,1.3602753538192129
69.241550537089267,0.58198865949564205,75.038307454013918,0.71536526305194847,1.4782061130675042
54.299725183615706,0.55851895640938976,84.308145780757513,0.9568098521733559,1.0096401323861692
59.810469609719142,0.60916531951352915,82.634336743462768,0.2948519069711717,1.1439501849955631
40.848558780035397,0.61709141416342461,99.602100276402751,0.54685940425334501,0.58256864259865437
65.419123927065996,0.59063409337371597,99.971095461209387,0.6166664079056885,1.0154286061696409
36.13225262191451,0.55662486273473522,75.822970131782043,0.25455239665807849,0.81793122970986254
63.2138970850174,0.5645080478723995,54.759954348043202,1.1004793838165152,1.8798623471035087
72.339548757924177,0.59998556913869072,86.392164948435919,1.4100563930483858,1.1840904882570988
32.265656051584912,0.5578686986074497,98.833203910829468,0.13986326295372242,0.56422228103745442
58.790885729805588,0.6407646643292888,65.916319381451018,0.96224620352629953,1.247596609699543
30.230266152646404,0.57691267039822558,73.060444291878696,1.5644223905355901,0.48255200600004322
64.914359554928481,0.58926930394187305,71.238846240772801,1.4959802579048938,1.3219610877757502
29.647127035293614,0.60123635103315276,52.570957727846469,1.6301461924375082,0.69345357162271481
76.476690248534425,0.60415925229898926,83.613221561172239,0.89648126634121406,1.3794470093808668
32.55743615207912,0.55021589199772414,67.666884753423389,1.6411141652797214,0.62829475994594097
77.73841352499943,0.56456914822983073,89.373193731575114,0.48150614242853895,1.4684498537733102
69.048629684680321,0.66215939328631424,91.606003764099313,0.72162112283503066,1.0300878813038872
57.652510245649474,0.5501602981265481,91.06153932989227,0.35271115283560261,1.0978777841030629
68.044325754625078,0.61606175625567383,70.83329990199401,0.93496907885714364,1.4190564760041893
68.731316144069723,0.61363526084593711,66.077284112044978,0.78412004483088649,1.577469678383153
77.031488454953163,0.59330224093138295,87.44103898335274,0.48185423282862438,1.4125527474619199
38.936084461155296,0.60607251261903849,90.069471692136148,1.5035614184615631,0.48772940521380947
57.454174244707005,0.65147554787845596,74.562872319568299,0.62769354422329315,1.0886174316780701
30.227705866042065,0.65935648180794437,94.651550976815145,0.54560866029167143,0.40250632421670079
58.889113501326669,0.5838453106439826,57.19543480392791,0.26178066170099012,1.7242344859142298
34.421021725103387,0.59192375732580493,93.953438982948001,0.87764340360389737,0.48728886415828121
56.072283630984302,0.58152277089368332,54.804761648594067,0.60592925767460404,1.6685050921354365
56.483678271861734,0.61238224207163849,57.676276102730696,0.73854568268193721,1.4884195795108532
50.629183413967503,0.63882358649564575,76.692000663698025,0.4719945252411053,0.96260428472346182
53.744747653221751,0.57967287381024468,53.375924009370749,1.5263109796398009,1.5080846524642291
67.015786450362327,0.59299564646713276,52.640355070005519,1.8600066947094347,1.8678742173003964
68.958459408163662,0.67095000028658958,50.025937208285278,0.99586370557777526,1.9051015866335841
52.0684268566486,0.55631400768010464,71.815832984713154,1.2859968466816651,1.110370054800617
57.977639283743677,0.60990004868114367,88.731194064611486,1.7343445532134121,0.81118391064845041
76.217992962955606,0.64250254540758123,51.74191751399578,1.9976592746673172,1.9930136565871606
31.585347367561756,0.56955902150247173,82.612880323292771,1.2270329694596642,0.48721802171613438
31.440696124506076,0.55615862260071269,91.156365870809324,1.7795589330797374,0.35323005042712241
29.823995655092261,0.56796669831300906,58.400042428893556,1.817216493111284,0.62656264774731474
61.18248067722903,0.66944701515898886,57.343186741070213,1.5829029756152446,1.3563470313021484
48.023456543470871,0.55120377163674605,93.040048681026803,0.92186278214622042,0.79814193113244258
67.587677887801377,0.5744818567254758,91.156230497504737,0.16230800084779862,1.2662929962488598
61.91772773197259,0.55406685667721378,76.947088313209349,0.03161111088026769,1.4475727458475685
43.350076708053095,0.56438183078308646,90.959993964699009,0.95440126656584923,0.70127519471456112
74.410160104884469,0.63061940726167853,54.63780387122474,0.98862906706923548,2.0112974516581366
66.939268088885882,0.58141305813608124,69.72407589693772,0.81472477572594459,1.5290434904396317
39.879421750059663,0.62399756655598804,86.889877805318633,1.1363347025827291,0.56507366198681197
45.030560977462969,0.6267253997595964,62.872597966198171,1.1043254066088541,0.97714704013807729
42.29419891123446,0.66042659330167131,87.616445721677636,1.6732260820653859,0.47993739005534253
33.668640674374984,0.5506163810785436,75.20893021954069,0.21731420652452482,0.78043375413590743
33.128085489820542,0.66093802971450777,87.513299397411657,0.45035533221109092,0.50519200673094478
76.48701048566592,0.63048548123550663,73.233981892866481,1.5860099579192608,1.4186309583853911
49.084722045931429,0.5711566531936445,68.395217011090878,1.6956737344473092,1.0021572466764677
46.082590252757541,0.65048186045758694,60.959460823931614,1.9896484272417356,0.8636984236255334
65.132713977255776,0.66121390043277617,60.41896707175075,1.7458240327741683,1.3684878668487002
55.414618588909491,0.58305425288804047,87.574540528569798,1.7797980141446621,0.81829958680861981
76.487699276115421,0.66944317851734858,55.945517401698027,0.62869588525980968,1.9479629115559494
67.916582165016564,0.60907946593882556,54.299117505547258,0.80332326801875276,1.9330695312140866
51.365326026849715,0.62844517906333186,58.814568251106508,0.53617020964110207,1.3092638423914398
45.699771041445445,0.67800443937029375,58.767325572696095,1.2125987963854312,0.96506301700020058
79.264734970837708,0.59699969022309596,91.155381140344986,1.8776107084140767,1.1749023476199785
64.476812980200393,0.6557107149566147,69.925331173710617,0.68928177302323546,1.3028390013939657
77.315706300211261,0.59139188531769982,99.519422868024122,1.1140035637629004,1.1465641283400525
31.516321746937273,0.65389775789139382,56.86056288953062,0.59259926090697013,0.75875612189571495
71.779352355493046,0.62809540945214359,82.676991284682174,0.339599947545415,1.3313184544290242
60.039063619516419,0.57812624037930227,72.436475360062531,0.39037105963731134,1.3751299249652587
31.705692308431193,0.60382339219260073,69.645908834853699,0.11589068907625988,0.73654756340526739
57.354189998307135,0.59129263246726305,93.754209952704116,1.8985870460185148,0.74981058628737229
62.735300080799682,0.56015409110044734,98.779782291419991,0.80575921701525921,1.0129359873870607
25.676647723873156,0.55387852011296068,93.642947938708943,1.6682417840042163,0.24481334213954353
49.987487901296063,0.59504222520293359,59.615033951756651,1.3626589453793823,1.2047528010640467
70.396973115797664,0.55247443921627326,61.039896060446701,0.38384232282217079,2.0299309898632623
41.244746393924942,0.57151340848563081,82.803693954753157,0.35092449315817564,0.81891171698005039
50.220144498920313,0.64427383171061303,64.454179081909587,1.6239764030210897,0.96576572389640825
49.327276988734127,0.64205186063886643,86.736256539029,0.52942342123907471,0.80634708716580827


==> anc/competitors/data/v2/widmark_bac__s42_holdout.csv <==
x0,x1,x2,x3,y
44.657466500401185,0.5578193010603425,94.898366518857188,0.22284419286350454,0.81018354160179651
45.471476236214926,0.64243979570210263,51.686402025071509,1.6547658159110692,1.121185107836052
56.680201428807436,0.66894772519274992,61.735670565840678,1.5903227517325689,1.133922136274838
66.090054075618326,0.58460245633747077,93.379922389637215,0.90395421883733929,1.0750662235888566
35.153404322460631,0.57985122456107863,53.251176360536284,0.54259158016083342,1.0570812985334037
57.153310540494246,0.61647750938032131,67.836566314146324,0.23308241252065209,1.331697052163648
54.412478957314917,0.58388391577510979,97.255132473878518,1.7601906308439588,0.69417869516551911
58.137069271164343,0.62966631777525506,53.977611454054866,1.6361217381542164,1.4651050991187451
39.529001277607591,0.63413349813770359,68.331139738906813,0.42202518417310841,0.84895170408596587
25.80656291500372,0.61940731837893037,58.437227141425346,1.9717510461127346,0.41719581428071861
37.741243393397902,0.65820016016821237,70.866660920446179,0.67816450248025073,0.70740149849965839
73.915618336508658,0.65106436516833688,76.239864142369541,1.8632478717586889,1.2096344594045485
74.260257358144983,0.59025621888507451,71.222050590662732,0.11707211565207376,1.7488894101619328
28.770032936815962,0.5505493852808091,64.332787822850335,1.6210247194131193,0.56913741169493226
47.222558104898241,0.63499353568176908,59.776497011788408,1.2131711806981758,1.0621084364138482
71.715203385611005,0.55499332415612745,72.157041232923461,0.50269958219238986,1.7153854661490278
78.85970836343148,0.62266274237140429,86.86154075723968,1.3593252875449684,1.2541590652992649
55.647417784982864,0.57003744282689772,78.575588336739855,0.35512681549581204,1.1891096628808078
42.441497536153733,0.56316609125128736,70.261485884100523,1.3110822792427581,0.87593538397258586
57.999970830111209,0.62831588897337876,85.246814726845827,0.36828457998749631,1.0276154699781852
72.490599917495913,0.56674168740419972,59.141638164876262,0.99942510674897833,2.0128206191594971
34.233885125345083,0.67224266740144689,91.449578619086765,1.8957271282134602,0.27250398695203593
35.668870005896821,0.56337476251617302,99.231643410294581,0.41148184432840029,0.57630872164130409
53.288886881666272,0.57889751580936166,92.118147491436474,1.8982165887796081,0.71455342902634844
30.535483541640339,0.59005183311838172,71.867410152586217,0.075125798860380177,0.70881427100027716
68.135904834175889,0.55303735860057612,78.274222979386622,0.62837955374159948,1.4797360536537152
49.423458703601412,0.60547208688320953,50.69102856347164,1.43205455847582,1.3954959382571095
69.666691086242764,0.57183681105046458,64.083809752198377,0.20787141090068251,1.869918370932165
74.891787384023814,0.5638634206943508,87.454351624392302,0.76305166345487008,1.4042662282129244
62.363926717548686,0.67417729899648426,60.678573419939333,1.6754060545580636,1.2731769366420709
39.656540536160293,0.65194760493300563,89.943286084734694,0.97640360614628441,0.52983010549811982
52.817862360790144,0.58636747338727968,83.911536027903935,0.20176949720889059,1.0432030088945672
43.05091785800046,0.57352157767177248,89.791569216248291,0.50932871822573533,0.75958301019743546
62.729394611062943,0.64190451770045542,89.881357974089241,1.4256112657643583,0.87341237165817853
64.68542012673926,0.63674296055400048,74.972511849515456,0.039682869043482727,1.3490503592616176
71.863539561187991,0.67004274860708102,79.292343985114812,1.2517015932581008,1.164861744874286
47.091812647980468,0.67044969532905774,78.077916680281334,1.6783313100480595,0.64785350650251861
67.629737895548629,0.64666275389777816,91.044716932369425,1.8576379175885291,0.87005030736508837
36.622166253239612,0.60255559945028525,82.104133409694015,0.47385653732931643,0.6691774264859639
49.102690325944046,0.60938982814641007,72.605189457674456,1.5488481497738522,0.87746690884603529
36.601533331745827,0.55235825825545404,59.999478449610756,0.28212361387669072,1.0620930406347331
69.815476774036242,0.59969750321705473,71.508295895527809,1.9075644209505374,1.3418977191074624
69.152516175710502,0.56811425441785957,86.439949685065386,1.0152056400285259,1.2558979330659159
64.503533592345406,0.55087524911115593,56.712635704162111,0.50466840016097536,1.9889686356054985
42.846858284561648,0.65209339802539179,88.099206506784384,1.1627319624187085,0.57141562839455962
66.116219729398182,0.59558900269260673,82.38662229588499,1.9692935461806449,1.0520311088151393
65.725874075208623,0.6194831694919618,50.210369055277852,1.8165186496046146,1.8405900664218742
69.589942377392305,0.61929922390070535,59.590487932987365,1.2528703285425347,1.6977538134431374
40.427784623305797,0.67104017316731512,62.782962683516971,0.035153491830773875,0.95432560034489411
44.224766017395154,0.66677192797320883,96.342625925057803,0.55409296029186339,0.6053318600879628
77.289691604000296,0.5825834032314654,94.056824049328412,0.26103133193901029,1.3713455132292034
41.651734932424304,0.66275620600303964,65.819832723326627,1.5687439612318985,0.71951062909720509
40.171662675431797,0.6689965967118956,62.188566789933233,0.82475136523301074,0.84186082317013211
32.18945842767009,0.58309298485093219,97.809596062343616,0.17158989356298604,0.53867111088411634
61.798779926540391,0.62464393022720344,81.173692030402293,0.29031012179788918,1.1752524484097722
27.338175685464517,0.557672117572655,98.466827785082984,1.1744729228009201,0.32168151538878975
77.376237139767852,0.592861869904036,71.999584630717663,0.83899280399845777,1.6868434022753973
77.54516096827507,0.60910078677014301,93.725323561500034,1.0776437524513416,1.1966937596215121
76.123730203690812,0.58646614461235091,86.334230762777906,1.1149652362779268,1.3362228763065185
35.82007285894818,0.59794256198887852,94.34943210470081,1.4852868607333192,0.41213968846527893
29.139603228289474,0.58129330497453335,53.741751571246496,1.2801921890826715,0.74074530880228751
36.417996873374989,0.60599152862578809,56.982629818623352,0.87576481592411914,0.92328201298200008
25.620508378241755,0.55042780072850239,63.459603054395437,0.51432596797552144,0.6563340681467974
45.878460196075991,0.5843618962375795,50.899682292942359,0.28791207893909232,1.4992659488074531
66.218297138421462,0.55826824109732598,53.756398879792428,0.47281353896228939,2.1355829807708409
61.085773779618954,0.66784910472416004,84.889570347026108,0.73143859367902997,0.96775969130165862
27.032862576475882,0.57007532177998088,86.182800682132608,1.6472792376639438,0.30313168682698416
77.406068324864734,0.58033499313484138,93.954568037485345,0.28942661450654272,1.376226408769277
29.366171856965952,0.63622710413598604,62.649614532915351,1.7606382925500432,0.47264852490287912
65.678563199744346,0.64474826061351076,55.676696922132919,0.78395846731272445,1.7120224505849932
44.269783426634795,0.57760811818402935,51.450314630438868,0.956169696894974,1.3462308326088794
55.139470207853407,0.63607140401067896,86.552642341817688,1.2861366494243147,0.80863815411857409
25.824079514002523,0.62552770317876316,58.015275692726014,1.4433164323839587,0.49510253860549569
73.466999290116206,0.6414382199105203,95.310840047171325,1.4024419532874597,0.99133124315630594
79.396177399235796,0.56382341046301743,75.38804156378103,0.077082162835649504,1.8563394208767838
67.311338813270012,0.59446941541579312,63.016288549404436,0.938434812824265,1.6560602349112101
54.363326049508132,0.5843252876800703,88.574907703990164,1.9617633459226487,0.75610143633172666
44.020199963205677,0.59089033537278202,64.662908503586308,1.9261123496649148,0.86318238524744184
36.875860876285635,0.62122154025367038,68.224745218509639,1.5013916041809798,0.64486034745755783
72.780471869397772,0.60145319103589234,66.904608694739906,0.75695228688395244,1.6951174264146758
38.090494835171484,0.56692306683879168,85.40986315221258,1.8689994571752639,0.50630535927146059
28.649052801684199,0.6233753092699732,73.069130116576886,1.9984169387682242,0.32920282861223732
72.472940859831397,0.65905553631841307,77.34899704071924,0.71408834704618407,1.3145580128213519
26.764060011348764,0.67189508042422941,72.58256324843083,1.0483346450873035,0.39155502199688597
32.155730796148873,0.58708497190664333,93.609338872397387,1.5770422540290954,0.34855463462895131
77.239927640351311,0.55370318673472407,86.403168714348013,0.22222398858602177,1.5811556803056854
60.427291100364108,0.62107121565807788,72.95606422513265,1.9661449583308761,1.0386928118331249
58.114055454891201,0.59985359130881355,78.859285924210027,1.1118956008922731,1.0617380612149347
73.25511333870071,0.56357044248546495,98.937361589635685,0.80560476937149206,1.1929597529004898
59.501492876693867,0.67534999535271123,86.152149180403086,0.88993924628473309,0.88917282319967506
48.61448352160739,0.61743945344593498,86.307872433879751,0.042421253465568354,0.9059015501975286
77.770043286413383,0.67793289308447857,74.004928025242165,1.420038403700882,1.3371130765174171
52.780980691266905,0.66375001554715296,64.668122397036541,1.5469649467450231,0.9976085007757729
52.576689111441034,0.62887795296310733,51.440519880342706,0.02169469048663597,1.6220008131940584
37.20336934288931,0.56657059738119508,66.32848478359665,1.1636146979233954,0.81544177041612009
52.857051612484135,0.6177762222964146,63.419861226721849,1.0697364706820218,1.1886467239861784
40.639391676124646,0.61856013356909112,77.190480509917876,1.1108973155886939,0.68450643527906141
37.470106569313174,0.58403120706083522,88.213975265466132,0.78448429779384976,0.60962382749641697
63.234205228514668,0.58986766201367913,56.768903146482934,0.77993822738984142,1.7713787494974405
53.209076875442292,0.64831004501079881,76.162280938150531,0.16087309044470466,1.053482556999934
46.555689035446058,0.60561353042806165,63.635175654472313,0.52746582226185379,1.1289163083937501
58.299061367471346,0.65654844772405774,67.724462548248226,0.93488987566610571,1.1709069699711925
25.572941882087616,0.58552146956900508,94.748931424439377,0.98546444362169594,0.31314065806934721
42.201809105119423,0.55421626918328692,58.368027630671882,1.0822055652064948,1.142267381204396
70.759777712020025,0.60682829859595122,96.232929110790536,1.8223168292032725,0.93835755853402469
78.233042201825896,0.55043310544924673,71.502034868653027,1.0793392677949527,1.8258743231143617
58.394372405012923,0.56274885561461774,99.366737887539017,1.2065045518708317,0.86330042573872889
59.390621875301655,0.67648062188669922,73.104531596784511,1.5411829227379912,0.96975399819156882
69.958061197906545,0.57555646657683102,79.106620176485848,1.5915878087245661,1.2977775123606954
75.935745005109297,0.67506980540480166,70.269853596485291,1.0956540439506943,1.4364203807199718
58.412183763216873,0.57973802059253665,66.893557685257861,0.91118147189350185,1.3695391558733068
28.105811796853704,0.6021984619629932,83.021226364989019,0.50810404137098542,0.48595398156728831
42.462385225686447,0.61334062317059623,67.041809614858565,1.5714978285269339,0.79693430921283859
71.923648825813601,0.63786860952166136,58.171168388598083,0.47365924130489789,1.8673033278304181
39.070359250893375,0.60395600974047947,54.091680930084465,1.3598506088783897,0.99196854427501668
54.579037353963997,0.67286541552897872,62.234980727698002,0.12504866694005701,1.2845988495584102
56.023208517182525,0.65368054158634814,77.343703947753937,1.6981093018952136,0.85337977549801625
65.450392767236764,0.66532545819950073,89.788007699732546,1.408241840261921,0.88438329192058773
76.827322499603895,0.59083386739094668,70.171849723161273,1.5207435698027616,1.6249395471065338
58.178970827524559,0.61267723431613141,85.370438034745987,1.6669792607258846,0.86226551765200865
51.157085589540991,0.6234736913834098,84.521506199278974,0.42072676380884455,0.90767012337975217
26.632444284789205,0.60180040230186316,90.982085061273978,0.9625404153826973,0.3420291314991285
33.083847706299011,0.62663877184224548,74.483195760974382,1.7181841208380448,0.45109970268155347
70.006416452534182,0.66174197488813025,88.621149694858218,0.22164460716338619,1.1604989096048
62.033622415576936,0.61320138564858706,74.057034740436748,0.76238768009288194,1.2516638546223775
70.772618299995258,0.55972140550893323,65.31794654866016,0.59802322941412611,1.8460980243039349
77.295894826397998,0.61177403801597463,62.207032631337349,1.9043216906118932,1.7454264681961316
25.929817779146617,0.61681533724718662,59.682288961118957,1.1830769986523337,0.52690517274599502
35.328523413075665,0.58802182112596191,57.963810374732105,0.65708636176250401,0.93795091184778645
73.078993603821459,0.5633133304530582,65.89046750231401,1.4781486755215392,1.7471608399053173
69.083172514101065,0.62508529597279305,81.064630397564514,0.78169893465616602,1.2460770185537611
38.078133758753545,0.57683898660236266,55.111705698339378,0.57405660203495357,1.1116718962695309
64.266348092753105,0.65219857821006688,76.70193087209384,0.61448767884052446,1.1925142859229185
49.815899741129876,0.62862662362712851,57.886944398516164,0.76797638592752659,1.2537755963697117
52.544751950377631,0.57978039809723547,73.027275676706054,1.5604432116280242,1.0069590567028457
46.463217984057515,0.63103476426079064,81.414818526057275,0.92391637094813417,0.76579585732763866
64.382159986081092,0.67231333446790564,97.76241703217832,0.70921425052634945,0.87315721346944597
53.484482797114865,0.58612101799500427,75.750862105765478,0.95926732817424631,1.0607378226975928
67.184803072336024,0.67919338500755888,99.058775985142503,0.1350420148770568,0.97832779094394684
49.393230504487022,0.57468989443110063,93.752254792418313,0.29980608707432022,0.87178168549951196
36.290253351174819,0.67301417631761673,75.50256030147203,1.3704176756362276,0.50861146976743743
66.822510567088102,0.58511157185527352,65.543599319502903,0.65229841252638376,1.6445791165942387
38.899751774330539,0.65481883758579473,97.321388651286171,1.8386009672458941,0.33461385133806504
54.440346392992154,0.60570903440233026,63.23063634392048,0.24335953013094369,1.3849385037191377
70.58182282425588,0.61519046697373303,60.578980832308005,1.6118986314089587,1.6521338110184558
71.518300667719444,0.57789677535459505,66.791740871595266,0.6235712079630269,1.7593309176134637
27.398915811202681,0.67819765839650081,93.370054745889846,0.43618079803690812,0.36725552788840976
77.520307704075151,0.63569200000348036,77.530988639864034,0.72887543905583652,1.4635408243500909
32.048538402721562,0.56968593731405459,75.781937922549076,0.9009893549801653,0.60719870640645579
58.66201760665983,0.63612883991028191,51.458794774700934,0.3650544001590339,1.7373008247408788
48.021949733927109,0.67902431105253935,64.859337222227992,0.16859612216212705,1.0651008299825591
49.363624119632391,0.60193149652592504,63.892147294316679,1.5969933324090577,1.0440000920967563
61.228171125739138,0.67919936150704607,66.496235289867045,1.5746600956866108,1.1194802709677272
31.496661744746049,0.56374803203562018,80.582561462616383,0.12909437061549855,0.67396333348673421
32.496803789500106,0.62821163673306402,63.193964391070637,0.63324627582293491,0.72358917726341077
58.967601111355876,0.66658901417456029,74.49655489321519,0.89636269781812539,1.053005951066917
44.560812264583852,0.550801359419267,64.111885667061628,1.5739980687538908,1.0257846117158642
78.409445234331145,0.58397932515589313,50.65465482883365,0.86441387136235082,2.5209828106334626
28.804418786833317,0.59342056013722289,85.823545099615501,0.58175503085116165,0.47831158030357757
27.432902566959537,0.64883078571011166,51.100666549399229,0.35499474066092085,0.77414741930439268
32.503119247512103,0.60861177006093314,69.357896888870769,1.2629837543305014,0.58054898533970811
52.529479656032422,0.60494509088480497,67.896570303052897,0.68886049395906257,1.1755789285921243
35.059982793351011,0.58326988887537934,78.401266707547734,1.0981245916340303,0.60197001132929362
65.157366057985357,0.67506066367178985,63.761812532726488,1.354641454877741,1.3105743732766293
44.92168061900702,0.65987416130876886,74.175416580316281,1.9644909414706415,0.62309851707304764
68.386699725852026,0.60750926137702255,77.381538322167273,1.8593673724900863,1.1758215053637842
77.883798935147539,0.64120043694056239,67.16642801804592,1.5087561151397157,1.5821139248439615
43.942001768386525,0.63171509973795159,50.636321872327606,0.19171764847849171,1.3449566792712322
47.48841362013183,0.55438103644236436,81.540852433738223,0.33736878624488731,0.99991401346255027
61.020139982585782,0.56294371285508182,70.922983306000063,0.12459844601682768,1.5096546364697148
41.565976098292381,0.64246263789895619,56.575537083609298,1.4519421022119541,0.9257751767146879
30.793359173497613,0.65376182909781455,93.318322692107984,0.03221625374489312,0.49991088593055677
64.981054805335731,0.62812312002260606,91.159610738083842,1.7338468899563182,0.87477571935436549
46.816861657971245,0.67852261783978984,88.352854396118659,0.42061654739109011,0.71784700690895953
62.804544060239316,0.65990564601380974,53.548259644787684,1.7148008642594239,1.5200926451973267
56.085273389226259,0.56491202356768888,50.92972959021921,0.20541800092967355,1.9185679574893029
79.96036965157009,0.57433321689125483,93.492600485381146,1.4345003665198932,1.2739583933530605
52.048417752339759,0.58424884428789869,72.775869350601837,1.5155894272204402,0.99677672111964755
37.806773320703257,0.67011682718817323,89.649151114967182,0.42882249922705928,0.564998616472974
49.566292028650572,0.60348696349755504,78.921850158737939,1.1735789912253178,0.86465290948924955
55.62483641345095,0.57045998269974063,84.916635338826467,0.12655490513474943,1.1293046539661717
41.088748339025372,0.56533672209477737,87.670533234626618,0.36860243967057804,0.77372402063883305
65.856047991298766,0.66183323184158938,85.101713702041081,1.4367044433568992,0.95374813223311805
57.636429680976732,0.6269188480137563,80.154558226471565,0.73485199580742577,1.0367566204264926
60.388607611580987,0.67106184731133789,55.116332513535866,0.94744700035916196,1.4906046186578974
31.020856599107564,0.57124022059653479,90.929081413901528,1.4067696112995522,0.38620161682655763
77.297391047268107,0.58277032066130097,64.409416577706452,0.65404797176562801,1.9611853364066831
49.737534760027522,0.65067920867615936,77.645015666243253,1.2535082047326307,0.7964466200787228
27.620310755710946,0.58233227765854689,71.876880896577802,1.4312709233734928,0.44519469353527474
29.229317745332203,0.6145413317453654,83.358861372710734,1.6585281614544927,0.32179980710619749
71.042070687083793,0.63135009903333605,55.284469719815768,1.3314800231180546,1.8356425660493945
35.365022376002635,0.63507301418306916,98.003843235092347,0.17856101617699549,0.54142362168995306
70.408742173865392,0.597200062247639,55.280113704261666,0.53163131173619171,2.0529948101403814
70.683199825395832,0.66596737314395849,90.713422312980782,0.39430081553969742,1.1108705985450944
68.19838442122753,0.59784507595676228,57.583724921446681,1.1270758467657842,1.8119440956786288
58.106984120640597,0.64631659803644759,72.562586400202491,1.8799516831569891,0.95700429605854387
58.233314991982716,0.66020940181285726,94.393636455927009,1.3992114812130547,0.72454896286951631
39.795862603817895,0.63252434461681428,60.163504544616501,1.1928036188375641,0.86682868206316055
27.295852468071924,0.59546490643198202,82.342670611656359,1.0115998926841532,0.4049527365213943
64.086019526625506,0.56354574354585008,60.097058751838773,0.78965785698139901,1.7738117458291918
25.82021097042005,0.67211434866192443,80.186137484547558,0.73045384540404434,0.36952216493943213
26.173988005234314,0.57883904144301446,75.306071671101137,1.7504562595366857,0.33788880717029579
60.201327637755682,0.57210936259129896,97.621498428292284,0.33284353559149538,1.0279810954435764
77.325070962786953,0.57297636265165774,52.982214152806094,1.7234183417481497,2.288631362381103
37.451371978643778,0.58784308008323938,55.637519689694031,0.36535637291487455,1.0902837463488733
25.392457775056783,0.62593490430082777,50.679419031329637,0.75216294209660961,0.68764349657855794
72.412634028701405,0.5695118922951603,93.803903099730491,0.40000267733474137,1.2954718728416201
54.613864875116377,0.64816657787809495,67.851858987570893,0.086719552452914073,1.228800278748561
43.091620260328853,0.6226203802825101,52.858266498175674,1.0317288624040193,1.1545931515372305
37.537542395773748,0.58640788158007395,83.96811168655455,0.76794630088963012,0.64715321989618702
61.843048766999715,0.65564097054048964,95.983149675520295,0.56740761699578823,0.89760889155290202
69.595519428595836,0.63817188331525543,96.197272564529186,0.178238572058943,1.1069190779439377
79.295854931675166,0.66771564528716743,96.673224547407386,0.23420374119646681,1.1933059862189965
40.850277356207208,0.61773810914478289,78.236479008863384,0.21465952087713469,0.8130435567698584
76.74313918643611,0.59629530311959245,99.307815531178065,1.9189071905829098,1.0081333079414121
47.032130517665792,0.61790427684509153,88.109261949734659,0.33722775545643913,0.81329278966964291
26.09264246437866,0.60784823170188362,57.533172074946251,1.4001736582246151,0.53608691572817579
33.922959066354849,0.5837429915407325,98.458333131666166,0.065846750174384461,0.58035066344143804
42.377380893676431,0.57153676461538483,81.54584683142744,0.87042494700258444,0.77869627194665403
29.902630347838318,0.60259882189606406,86.361616562140057,0.22611513877202238,0.5406757555585705
52.942973509132074,0.60468625082738336,98.243127910956133,0.12507264779614413,0.87244090156568654
28.880315532266494,0.65075313980343208,68.388517568344,1.1018887763796181,0.48365358652521728
27.95467299574026,0.60833676074955312,56.042020530523949,0.80061411920466541,0.69987525265953976
58.770115942508937,0.62356207329808133,55.111701383266173,0.28115691800081799,1.667971862285794
28.415828222228914,0.5814312355536323,69.036591830424143,1.0393692113577251,0.55201206615944376
68.454751198699626,0.59260827103998848,56.974349835145397,0.8205940658875297,1.9043905678201276
25.309215754743409,0.5581811658890895,99.622749242315052,0.49823064299902375,0.38040538453643735
27.053532933425387,0.60408829178467627,72.658722473042701,1.2414725426523978,0.43014105628851951
50.490709003956596,0.62773531782063319,94.593515803428744,0.47615080379388286,0.77888004020772117
73.699725979944972,0.61068588711585103,93.707439046848663,1.3522929676787732,1.0850316704096525
32.516065325461987,0.62659803649793644,96.35016101590729,0.67414392793014022,0.43746621249190326
28.420139271353726,0.67312589361767716,56.087845711490218,1.9304678757847353,0.46319781196766363
39.838955702197254,0.58575474483446155,88.887661491631036,0.51395499623178265,0.68806391637434183
35.251323379587731,0.6013678746606641,71.010112421979642,1.7576129582068574,0.56185410950230863
64.489326893835482,0.64380776250983129,66.461843671351104,0.31031547286583705,1.4606123017302637
29.352211703200421,0.6156359822899774,62.032500572155662,0.21830275945433963,0.73584957323499389
58.931317466802419,0.55164006293415235,97.344346405218474,0.73424289370163009,0.98730061426717908
26.901672455792337,0.65974648102792388,94.303157920472046,0.97148817751823291,0.28666709259745848
71.530819498104634,0.56544716682669305,86.544026337777836,0.50762648928741827,1.3855756318510584
45.877520641279901,0.67709296595265789,93.646948726898458,1.632052756654266,0.47872452316504444
34.915539567698815,0.63923590744080183,50.803298884574822,0.09047148412524586,1.0615709155025577
50.682473314275953,0.63693262462879141,61.953416779220504,1.6622916326815449,1.0350525458093409
44.066298380816505,0.57664620456720628,56.526255567516777,1.3160203738902241,1.1545042503216301
46.786634734744659,0.62528744180412599,55.773601212307398,0.98584949592913085,1.1936928128333233
58.146862595970227,0.61251011711171832,95.878366490086833,0.42241403152585044,0.92676829308980579
60.708830108649387,0.56414659606058781,94.268245326109593,1.9797966746859843,0.84457926359971647
31.591924483073019,0.5740296469008801,50.671541014479949,0.69714329736613978,0.98154809648671626
53.053502787358234,0.57791065673206488,98.337293845167181,1.7575160675411279,0.66991726736173718
72.250588843708513,0.64843198441536576,77.985334519208109,0.39289046939383687,1.3698420230362223
60.28771968920843,0.63756315726568269,55.299321381496277,1.3564597307981565,1.5064906141754517
59.177767918001848,0.64692371175367669,78.639541773799934,0.7153509528292008,1.0559245237726722
59.742676977587273,0.56803025857980316,80.445316687217328,0.3705888799731949,1.2518235939050748
30.468556166574874,0.64677694876795067,54.640489543011043,0.67955493848752369,0.76021661451906286
52.370530332412862,0.59442831405115693,78.980747275914567,1.1290003664901764,0.94614139434412725
70.953270002202828,0.64223607872002786,80.302309575902825,0.64965688567413293,1.2783336477682152
66.42984229253176,0.67325289616945927,83.96426926076235,1.408195068545971,0.96391309155059046
61.040003450664685,0.65873375407804624,93.701205804373743,0.43990332781431385,0.92293061157115375
62.235369137515249,0.61255337508149521,96.61611880093443,0.71631364490972582,0.94413641034672258
29.562584526569921,0.6073369771717938,85.363150991035951,0.2466622061381607,0.53322039700796009
55.415994653798037,0.6336100315673292,50.605339681206715,1.3497750559157713,1.5258242459375562
69.702377372178333,0.61636408565451717,99.046911849792679,0.34937986485445194,1.0893385670916675
66.844544129374398,0.64712347809261439,93.067103004963528,1.6879511889927712,0.85670415879885831
74.168567306371415,0.57967064406915647,51.77001855519778,1.42798940239099,2.2572995825457487
73.372191177455917,0.58089313717062063,55.520307011162458,1.3889562569038563,2.0666669511848261
29.942188694592353,0.61255515818522921,54.791515663769424,1.1523002866719958,0.71927855531716689
63.088739182893555,0.57986774510885053,86.893715260961756,0.25728604489592199,1.2134941604406675
47.073617341783745,0.60026944151340833,52.43445995508965,1.1042044659906827,1.329966168506046
43.149555654895963,0.607530181159183,87.874903983314027,0.26923588314074798,0.76786069653147038
39.753194165909832,0.66756749919383429,83.596178095408163,1.8869413870119194,0.42930386144536281
78.47445254277504,0.60588884451615344,57.645739751946216,1.2236841041214013,2.0632665585736576
54.627842312540572,0.66644470050082827,95.345821167478391,0.92409969764048205,0.72108769409523144
60.247835698587117,0.59867889434740296,60.276123327534982,1.908548572571876,1.383278322819312
31.414158129955648,0.59506514734995508,71.994927372673274,1.6037129654831641,0.49270477479364216
46.577730472689851,0.6474181563022674,82.859948887612177,0.10263624539304361,0.85286255160282654
41.84384862743088,0.57783114501109389,75.959322046617416,0.52258391104562563,0.87495632172562121
52.244285715397666,0.6608340408509602,90.397577902422398,0.88877994698572493,0.74124297855020249
35.948289923556544,0.62846095117106415,73.853316762296188,0.29964656411664392,0.7295681933539534
75.436436381779771,0.63027337485144741,72.464905775578117,0.94356927564221538,1.510139136109963
52.423306827921309,0.57215733837955574,57.035197147466647,1.5421817842047012,1.375118219781289
68.996047412004714,0.58514687781160024,73.350931181562331,0.88160966049487755,1.4752685696540178
79.037892610867544,0.57871917728871236,98.511927170298321,0.76385217534262062,1.2717906124769487
68.535218254154415,0.62987413688309768,90.828140968491994,0.32701719213391223,1.1488999222353389
46.245270305034687,0.59771078609296535,90.590888516270681,0.18384301735679087,0.82649009181242339
68.531068468097914,0.62905901069558401,67.147162400036095,0.7635616595748238,1.5079050263694838
53.669603101670276,0.65795357939141486,87.048486733350927,0.52802935876493717,0.85786531508505659
30.244590650658267,0.64654392941135985,90.113020237563887,1.5511204096148059,0.28644520367425941
25.351939263925651,0.60922904721856908,73.410795547394869,1.8022800340099512,0.29651126124465677
41.409551725435044,0.65143694642590555,89.100507221134649,1.9189694678998275,0.42557899303825369
31.431418364304225,0.66411389394439468,97.349374232828836,1.3802422953203286,0.27913375922050437
61.953042523803667,0.64083716987443629,92.633701119906391,0.80219383866428107,0.9232994213688942
36.381947258320828,0.60253057774094509,61.86118314604672,1.0269556899399961,0.82204386571598498
71.49756913633216,0.64072360791542349,94.161337958770673,1.4293886081329883,0.97067241965374118
63.741819292151447,0.64233645724357813,89.734718499154837,0.46470100700569561,1.0361579769697169
44.984242385980593,0.61914268853672749,58.953008599105388,1.4217985754199214,1.0191642624504416
70.772376509610169,0.62991097847316713,85.602154962498759,1.0153396572310833,1.1602008400320651
39.857651883438301,0.63829253206636583,88.983952437604984,1.7590106745043037,0.43789489739631238
28.512405397686766,0.55393756061048482,60.130567623503879,0.79697419178889684,0.73646170592884708
45.725607963379048,0.65318601123870867,98.565277240210662,1.6850479256454094,0.45747224303345313
48.62167039012045,0.64075815484917631,99.044325899779295,0.18966703922791228,0.73768640695806287
45.397474011217582,0.66027938443375822,65.10980219747421,0.3998688240857502,0.99600425278574167
46.905061189261346,0.63516449786015661,84.174123331097377,1.6414496630721278,0.63109620642900177
52.981439423498188,0.67047861560604516,99.995622475385915,1.4651986636131755,0.57045806289438439
27.818861072140589,0.56062926323228335,89.564215951338397,0.74339949970427299,0.44251468195558807
55.519755939975113,0.67008012676877704,83.24343674012988,1.8849530175026219,0.71259556004331848
32.618869054685874,0.64003885378500869,98.479399673196625,1.1691518527045333,0.34213534154209901
38.848899929806514,0.57545870045144687,59.533133716144434,1.6970715435514339,0.87942038166213832
32.64934037898793,0.61158742238939678,97.701899787874652,1.3428755126908727,0.34497139948156086
32.147275609241021,0.61243529938814656,95.835003481143019,1.8886172342496073,0.26442892403410151
42.191714339563873,0.6415953729792222,70.090978761834194,0.1114557608153588,0.92149977292422669
68.335200739285881,0.58865349769525976,87.797914985711785,1.7545165364898641,1.0590328414671863
48.702835250329471,0.57132745145503239,60.473778463564024,0.76639855412648195,1.2946602011680157
73.767392431063215,0.66897739083302699,76.169517046333624,1.9133954744471187,1.160668062765092
49.851686975783707,0.60701984765043437,59.439892770801606,1.5842155136596561,1.1440205659251079
56.946767299575733,0.61971027403892276,83.227803615046128,0.10877686956871058,1.0877924580959821
25.575521821857262,0.6576342120789771,81.068028794646722,0.72828043046166635,0.3704808813607216
70.006607160132575,0.5834833619444737,77.659390516895286,1.4537556262528228,1.3268942942356197
63.438074461850725,0.6475065876597953,84.900838696127636,0.83484544831687946,1.0287413284415439
35.443604981526697,0.63365310437130362,93.245949134705981,1.810560821799049,0.32828477703792308
65.634675046007203,0.56076755023398317,95.72167529463853,1.7304096847065629,0.96319559309891822
60.163345872307232,0.63856521542770883,60.68569875889677,1.8815703386931715,1.2702957552306862
34.522996784941697,0.63594711571544482,63.478587608435149,0.30908644470775815,0.808822340397927
32.255821146532682,0.66161112402395517,76.674287003025114,1.2559982522512274,0.4474515533984002
56.700593986846641,0.6672137505135155,84.151789651125725,1.4519110192397369,0.79206891415822522
26.835130740084431,0.62699795298580296,50.630652456124096,0.92570229594845999,0.70647034732329383
41.530533555103339,0.63777671507269085,78.443088656545243,0.24681104943780707,0.79310462829910899
74.404425892968717,0.57758852267774485,93.713284867606177,0.11335029847947853,1.3576060470808051
60.748391424626483,0.5717799953718532,96.093348410735388,0.045020821368806807,1.0988837115830772
51.21398330615915,0.62587855675136639,78.084994126780217,0.52449804804184708,0.96925198155888093
41.607482023708748,0.58342648989491397,98.330301187970889,0.84926073288071957,0.59787789601284669
68.428417860054708,0.62976952456431845,86.354567895687779,1.0476343511286224,1.1011123906219358
69.485416105456636,0.57574830061865501,97.600070938610386,1.6368546444969883,0.99101947625977305
50.008589609818387,0.6314872532338307,95.835169148243423,1.1107787086451872,0.65971620730169089
29.915385201374949,0.67780583341404466,57.831770486414378,1.2766754588511728,0.57167135034354277
47.452260566808881,0.65759752431359186,72.44906505542022,0.92416418987259474,0.85738595141416485
66.833066782218722,0.66688347955544891,85.22109161040467,0.93068814010535261,1.0363616225592251
31.831672984807824,0.62088613468831011,64.911942700579289,0.54644689875854646,0.70784345234199542
64.881074246266763,0.61144510053309442,80.56640385752965,1.5634139302262873,1.0825510141354173
78.758510899204921,0.64843488778545233,80.745643372215312,0.68212990116685046,1.4019028183241744
48.137648086104818,0.59537759939590718,51.538049086333423,1.7908723805252673,1.3001576614680035
75.305919378583496,0.62411616193844366,73.452761914327027,0.50818029808249543,1.5664627363833885
67.18592703586404,0.66843712376181552,75.913002234212854,1.4720998986818019,1.1032264760831563
43.853722311957597,0.57432807519182771,72.597607762134913,1.576666249674135,0.81527811849592857
56.283487996250898,0.67634044928842441,98.525772709386402,0.7535308225570867,0.7315989949014059
35.748037354903673,0.62024681679852989,62.964311986924201,0.80124776641712137,0.79517550422757455
42.529569248815505,0.60473721098755295,78.004235262348487,0.29963610055622159,0.85663840239237743
70.921899956622809,0.58422897310240463,75.918142086707803,0.60693112389978143,1.507972245424678
68.337627494420516,0.60770502390125991,98.731931289628847,0.42263851178332335,1.0755667569628589
72.083506461662409,0.63559546535214995,78.1337000760807,0.18281711936366762,1.4240763730669974
70.164391468103574,0.66803764811563737,54.03851567473599,1.5769695173567799,1.7070792888666853
62.336644638826272,0.60246571417527539,81.699258784670079,0.0089185195077727819,1.2651265713755637
55.569580807509666,0.56447412095701532,94.805155142512547,1.5169507586459956,0.8108489030274334
31.811806826600016,0.64230551559518423,64.862319934191746,1.4924934010685176,0.53970539642653836
77.016434733564182,0.5634630040097881,91.936569609365492,0.95803482357711145,1.343016574075939
53.899970920778884,0.58613687093614131,88.750829101175412,1.6143924644090157,0.79397786318681596
45.406209276922773,0.66867183808386177,64.810874188945235,0.11885595452111852,1.0299135606393226
50.600835643767383,0.64772430442097384,73.366970950907955,1.1079631351005292,0.89860274502958382
78.115425711991293,0.59187427527303282,61.342984212412347,1.1889013492492995,1.9731701936110979
68.592105818337131,0.64231451067051126,88.601970938712469,0.58563974360270232,1.1174203561973211
34.443348021023894,0.67132916673761922,96.91871326855653,1.3032999039497781,0.33387852303626386
58.198471726540795,0.67086168166486293,69.390216438341341,1.0121038846641266,1.0983868848059981
71.512104873563345,0.55780819467059306,89.255756652611979,0.73693326016692384,1.3258039133018917
30.059520067738717,0.61813191500964559,79.444690705490572,0.98149369390458641,0.46489513797666204
75.281343290915487,0.57163996909751902,75.323537996414629,1.0225198927884882,1.5949948984563929
62.966782005158016,0.65627783122232164,87.826601536941013,0.60450811069613164,1.0017640171412512
77.65967539124884,0.60539525256574889,85.952442834353661,0.47457905082565488,1.4212581438379048
57.403070452645508,0.67114118219299945,76.87561424808861,1.547196659717188,0.88050405428603751
33.508648639356693,0.57637482797581019,89.297698472926442,1.2739572781606712,0.45995235940922163
26.100967279899628,0.60466277893507336,57.231595781697479,0.43389327596784466,0.68915244879680249
54.19785208153256,0.66902984344033278,66.935805093185309,1.4273742206108808,0.99615223218521098
30.074108135367467,0.60162323395160133,79.827936979349516,1.8327413105450094,0.35128907456508679
60.473934734221778,0.63044337832776287,83.740037560179829,1.3519926068698724,0.94268500488115647
66.63487315445812,0.55302887764473319,65.477003501384829,1.640683235911722,1.5940972744948176
60.847485386214217,0.6304351008755934,56.952194696804831,1.3691882650398868,1.4893176845376352
46.445031114240166,0.57269983656763979,64.486310494897765,1.4176088693180435,1.0449648672337912
67.482148629717273,0.5954063389087525,73.13260074109931,1.555017026867884,1.3165073839810566
50.040503802416914,0.55251441506927756,94.831503955401473,0.43373507365780184,0.88998822848452219
67.501407663556932,0.60246324114051752,84.149513307545291,0.038942007986321192,1.3256264964746376
33.237726628571274,0.63490572338786011,75.978087876399812,0.013654387750924091,0.68697482718703706
40.470785849497446,0.61121210600564835,98.732181547764043,1.5646787610920798,0.43594050781657734
31.847114908427059,0.58688895782304973,64.514858802945568,1.0556735958216716,0.68276207675973954
71.252336544012365,0.56259477749065512,86.025264401856191,0.69485916508398282,1.3680070063148322
76.901418845733261,0.55068251007339752,97.446393410339269,0.68002675027982362,1.3310656402050574
58.048046192801905,0.63966441434822174,90.701677439553606,0.36535304755138465,0.94570396297728843
47.878019308176718,0.58919230046555504,74.438959488282975,0.25808980108338297,1.0529249663910967
66.705490271046756,0.60231979256951451,90.127848176545768,1.220609669564136,1.0456922548500136
63.957745518875704,0.57289366003449549,94.023911066620343,1.6885533757594982,0.93407262998642859
44.216978844121812,0.56128254377792064,91.281536708371632,1.259409898362764,0.67411592162288814
74.226293541625438,0.57527594788991798,82.009117961917568,0.28817636181050732,1.5301020726348864
47.419182055612993,0.59401911385950923,70.016269961620893,0.65933320272781404,1.0412307942187213
26.775127810637713,0.58315753391306191,59.474552814580449,0.25435711398154415,0.73384141344822085
40.399378226397431,0.58376501991747443,52.654970182549945,0.14082993423935175,1.29318378424058
46.146064366596953,0.6360923434658412,89.493649015690465,0.35339545563347641,0.75761995533693149
49.11379066417409,0.58898837154329819,85.746365192786129,0.60782910697986448,0.88130638767685487
47.757258672295251,0.58446710940935187,51.190061620681718,0.29231647490643042,1.5523758841198769
65.013774642198385,0.65683758805607573,92.161809008695556,0.65202421681680356,0.97617686014303906
66.031480867157711,0.56258387602327731,55.547248503529687,1.6913825572796362,1.8593009260681088
72.281430852891134,0.64199416403734999,57.762319339174148,0.65795270845398957,1.8504830146116553
52.383375832481057,0.60957587337203134,50.399641364373153,0.074174235626809581,1.6939283728071191
71.793018825033485,0.6645223348146212,68.137244614671999,0.58915469164682555,1.4972064555505142
68.72302849277068,0.6160058870317866,68.065935783127017,0.37673926244373246,1.5825217702589007


==> anc/competitors/data/v2/z_score__s42.csv <==
x0,x1,x2,y
121.91648388447706,96.038547828849829,16.078705796860739,1.6094539189018389
95.110275180164194,108.36883791031109,9.7572975669496813,-1.3588355422362888
128.68783359291058,105.62588070863032,18.350291856765431,1.2567621847266546
115.7894423247491,92.211768219922206,13.907458220426713,1.6953258986028779
67.534187831011963,109.94069315675146,6.8903951261993974,-6.1544373797225287
138.04978813094047,107.58400048615491,7.1557799218330125,4.257507634049972
120.89117615922824,95.678168757280787,15.396431403945522,1.6375877461764492
122.8851444221563,106.73793159321876,7.5941590466311713,2.1262674023268673
70.249090614043666,92.128390637427657,12.609390523730649,-1.7351592039446742
96.030875031645365,109.98209460948478,19.876617138930662,-0.70189104515749445
89.663841938606495,103.31369472213073,5.0601140710000925,-2.6975385518979911
134.14119910788816,103.00250031117594,5.2486970284633543,5.9326531190215421
111.50920960645317,91.808814539682658,19.896268728957597,0.99015525650284342
125.82092906166639,107.94066797793251,13.769582512012482,1.2985332756556183
95.473135906186485,90.579990064089387,6.9036496327776966,0.70877667645024034
78.179097742782147,94.816561160822943,18.459532996311403,-0.90129384212294561
104.36678296126678,92.860437503332705,18.205704501915385,0.6320186871495973
65.105380488334021,105.53535881384437,13.043006196670628,-3.0997438562768256
126.21049375940656,93.964084544257958,14.326880447911348,2.2507627764737621
110.53315192976518,108.21276454261771,9.0978078725131439,0.2550490645288272
120.64701920682991,103.1253807865498,5.7577954455800775,3.0431158219992773
88.362077450389478,90.723254209893923,13.918514133362965,-0.16964287544491952
137.65584195159227,90.108596682574003,9.4213278980414454,5.0467668447143881
131.44968970577582,91.033158340287983,14.95431569990528,2.702666720199296
122.27067976590095,102.11850355295455,17.543677652639019,1.1486859603758734
75.571096628157406,106.02963621718831,5.2724081587154608,-5.7769692087821305
97.337680298162738,94.771056412547765,13.935706620285911,0.18417608489825651
63.504301262978302,106.98817685846146,8.4692080953027826,-5.1343496471175758
72.343159365403821,91.144638803065206,18.108327468557022,-1.0382780778792486
114.64391625939638,106.01927707283352,8.804967598427428,0.97951969614325718
119.58097247262538,108.5559086034456,14.161551998531275,0.77852087612453835
137.40077859473681,105.44216798208761,13.303112601344171,2.4023408333340002
86.066028651052164,103.96241567957274,10.942497500888734,-1.6354938191274029
89.636776482789514,106.75960437310766,15.164311453996911,-1.1291530078541763
97.564464902064628,90.803025990941322,15.886544520731508,0.42560790373890389
75.157708726742854,94.035642214381113,13.504066929790802,-1.3979443071325703
70.393720426837731,92.498473586112866,16.376333557771311,-1.3497986641085133
98.056394098074691,100.09061980385974,19.751256139894064,-0.10299221939997372
78.152747924070724,104.90376256657689,11.289085818512078,-2.3696351566961509
113.58511957460082,102.60023689152797,12.718745778282964,0.86367656642916391
94.972153509786466,107.02262199523869,5.1870481691181984,-2.3231842258948632
126.614255684627,93.104259848821812,16.940428344655675,1.9781079411948186
116.02120816017992,104.69242183870323,12.803451005689908,0.88482287442988128
84.989331310563287,93.860829817378075,11.119421455408478,-0.79783813774768819
126.58078411161608,95.41517502635601,6.4110794463409366,4.8612108687948874
124.38114859974415,104.19809394562608,18.344846325130959,1.1002029832470666
90.998270322413958,109.60409569797363,10.925108600608347,-1.7030334485209273
83.066248314419525,102.23087211954139,15.238723973138306,-1.257626546612685
114.59964031799804,91.090006299825916,7.240612345522262,3.2469124013676751
71.180198688744781,102.32617939855066,19.423244443115486,-1.6035416122688755
75.99265619800866,90.847011031603344,7.6766264273274638,-1.9350107725335894
60.588981580080443,107.68291422733634,7.9931298934923554,-5.8918012436652187
122.95395020017108,104.19156570201241,17.884742908365709,1.0490720830760412
113.18806852736257,93.46255692845007,18.68874116212897,1.0554756699656398
116.41323029010681,91.834420116483955,8.1822111128495223,3.0039325354272219
122.45832248175743,93.670664577606374,12.047013322622419,2.3896095350116622
96.713262043067203,109.60054359108385,16.002423568442445,-0.80533311050652279
105.4992956762315,99.171212849169791,18.175486007162025,0.34816581105826466
71.183759850212596,105.68161896682815,10.685790425559578,-3.2283862721188474
69.162405882877877,102.72816684215553,12.755292302741438,-2.6315164061009808
113.47223694323773,101.44826299917275,16.125746157796023,0.74563829954944216
97.687696491450595,92.902605093300991,15.96703964979193,0.2996855712205837
105.21888851849511,108.92048907116191,16.744401950391271,-0.22106496031530751
121.19990859328205,96.026852650294359,13.549007279622895,1.8579262246649497
110.77746560004726,101.56034431615085,6.5692264520716286,1.403075590580344
104.28635205263967,103.99551889178133,18.559599363170598,0.015670228390568933
104.73657285963309,102.98466310490618,17.98358808981542,0.09741714200621969
84.316007845008983,108.81188819391036,16.971461537274998,-1.4433571495949389
62.465426765435154,92.968779798401158,6.4979371574109424,-4.6943133326823139
94.937391138588993,100.16705476893884,8.0659605062214368,-0.64836216670241609
77.166773825562331,98.08068781481532,16.154005476614778,-1.2946580969982249
92.682291497970894,99.483374589652357,5.3471014187291965,-1.2719195988801391
128.27224586145329,92.384350523954893,19.688369505609195,1.8227967190108845
78.715158869227253,92.681892197455312,10.657170205335211,-1.3105480215785621
64.664219335125281,95.561510915625149,15.789688005362354,-1.9568019057758965
82.510711361759718,96.094092075216622,18.31356632732065,-0.74171138874206421
83.487500621334689,98.558064273626997,10.919448322251235,-1.3801579720453541
112.95332117815161,102.21975094073257,9.7869873289949894,1.0967185178241421
104.56257218730227,102.69258234836526,14.131116933473701,0.1323313541130908
122.71185672851308,98.236217931711408,13.714840606220761,1.7846097887349885
113.14508322619101,98.175662188573938,11.137099664371958,1.3441040745558617
92.510948915205645,94.352570533939243,14.026621338015627,-0.1312947412177119
125.12163077328277,101.76612496818016,19.030720543497424,1.2272528384682164
73.357833592616316,96.340818226344751,12.014603849398947,-1.9129207189697064
61.81696585070884,90.72119668554727,7.9511327112594703,-3.6352343602450019
67.203828862051338,98.368000883137213,10.658089743245059,-2.9239922698940748
117.78874804771603,99.482653501803412,10.911604738896779,1.67767207335293
96.950178420110987,94.511857364084221,6.966630395393298,0.35000005994850991
72.901742322688136,101.44915866244231,7.4430725083183233,-3.8354343999537548
100.08358200826908,101.31543800863842,15.268431100905159,-0.08067993313971332
72.184968217053466,104.04004362220743,10.092166313133539,-3.1564160178076985
115.70563000621888,102.95896964402419,19.323475877837112,0.65964635155595153
95.692502045922453,103.04866113042063,8.6539511803791118,-0.85003473340323554
90.481698087718598,96.324283036480864,6.4838675765723348,-0.9010956623902735
84.120967131830128,105.74864443971907,16.302568445003871,-1.3266423251556427
110.42260744951108,100.98288767199358,18.215540778768052,0.51822341659603044
88.945008844271229,98.628363903597801,9.1717003530723176,-1.0557862431782197
67.011993545288078,102.52024961882114,8.0313215246821699,-4.4212220821203223
69.440472169641225,97.213146689005086,7.7864920230663071,-3.5667762115586203
136.95181316396116,100.25478489213516,12.830184520497685,2.8602104835825477
132.68645525660855,104.73411376964441,12.026249618701565,2.3242775073865518
115.97657070485997,107.72805773447416,8.8915975978180128,0.92767501898758653
81.269596916761571,108.42114394590384,5.6775967548413959,-4.7822253325739661
137.53411018781793,100.07265850366198,12.22237010489421,3.0649907802378884
122.30007231726357,100.40550229481138,19.389985214534125,1.1291689900846702
117.35121513271964,105.99740821527674,14.787788011289948,0.76778263989006901
95.94892017150309,96.289013834884031,12.432598349429277,-0.027354994814624004
81.779324947612722,106.74764724690138,6.6603811104442414,-3.7487828226729345
67.711276972279947,99.882832930348471,8.786544358243809,-3.661457183435735
132.20819172350733,92.31713448670537,9.4216092436181409,4.2339961470831238
96.462103186688893,91.441182941458877,16.472053289108516,0.30481447316285082
76.189069183618429,106.83986422078927,18.150661958969287,-1.6886874487805947
84.476529932052202,91.111358338137563,18.524627803496578,-0.35816257559749826
106.33756551535168,95.612228722673123,19.768529123761311,0.54254601976365335
74.141822635138539,96.68260081003092,19.735500246567987,-1.1421437457007066
128.52914272739002,93.459888903831882,19.294986991519721,1.8175318718261546
120.68156238681681,96.277867396039781,6.0773321075432651,4.0155276293831035
117.55703647607494,104.85385133450171,7.0669030389170775,1.7975604124773512
94.567443182008304,90.293656871201421,9.5669978971404923,0.44672177800773721
110.18470725619545,106.54346849041373,13.293473810966923,0.27391175681842866
106.72783751301884,107.13096047149116,6.454668330582189,-0.06245448066825196
111.9877281243856,97.445231463830964,17.686954367032136,0.82221598805396012
66.755545691191131,93.072257981212701,14.251342686159635,-1.8466128328792042
93.264592173648765,102.01680815890163,13.135466034533074,-0.6663041845826656
63.329133908951398,92.393451117297886,7.4796698505093673,-3.8857754137861047
99.519265539561516,97.298387221565051,8.7988321160029592,0.25240603397321582
86.388896986622825,109.16858361801945,7.4046803747338705,-3.076390266502941
71.561935109283752,109.90928945167275,17.778997366921978,-2.1568907149811878
68.272237417804135,105.44209782709171,13.763417900918272,-2.700627175376813
107.01156577421696,96.219230198415318,16.0269414127945,0.67338709850065293
73.647437482950892,103.75330098332185,9.440492943650387,-3.1890139296825555
134.00960947014377,104.10812730968026,10.568789556324157,2.8292248607193673
106.4848911760316,97.756833903272991,11.072824466398007,0.78824127477547234
87.749584362786962,102.81777269172319,16.400224576160525,-0.91877938981637164
107.27323931851333,90.214552899513521,16.585294815118523,1.0285428513124628
61.824309682375798,94.18115317204483,8.1022029127104744,-3.9935859220346925
136.68473705931564,100.50176605934523,19.123082851071487,1.8921097231947115
98.584274955432022,93.275026085165919,6.8098300616552958,0.77964484020847358
122.6188181800229,93.318137357530674,18.441831236354453,1.5888162323452826
66.61839999379508,106.72608581100476,6.5059346847471389,-6.1647845791074856
98.932666467052826,109.78266005367212,8.9680971672696668,-1.2098434466363579
99.256559548361679,101.11938856056896,17.697178041019356,-0.10526135906467869
135.02611639799863,106.78139461763428,7.692381085191311,3.6717787987309403
105.73824419008602,109.80643328652545,11.203518969649547,-0.3631170802191877
97.879152084556296,92.831917771375487,11.747889499161893,0.42962902515731732
81.35805304735149,98.964912265087023,8.6788845953481442,-2.0287006958443432
86.525519787404178,97.851454316838399,15.653678020039798,-0.72353184439687523
101.65379219772302,91.600985672923699,17.770019741033057,0.56571724012136093
95.112916824403726,105.10660345589488,18.118627097833574,-0.55156975070622727
61.728966390426436,98.675580546451855,10.089832186048415,-3.6617669624984317
126.10335393554863,99.386538683808027,12.962755914317217,2.0610443819459858
131.69286174718133,93.013459476264799,8.7260960579847726,4.4326124780076332
71.219927119888865,93.618533044617365,8.6719475232521823,-2.5828807040945403
104.32289148312395,108.14207244312431,7.4188109427788618,-0.51479691145354933
68.686059290835487,90.892981779485581,19.100285162112719,-1.162648740590517
113.77920744318493,94.657045698874128,18.319832429083696,1.0437956688923293
82.498702707120657,95.841186606290563,16.660380699915386,-0.8008510813463986
112.75381077535215,99.803950848031732,12.764922819315935,1.014487914311917
118.1595691429506,101.72890346029592,12.359118732678079,1.3294366724717388
121.49179935341256,99.865799517013329,12.94618499273747,1.6704534848320916
68.61927567647173,91.68230669113764,13.04852020365634,-1.7674824926280448
133.28094761100863,94.87334908111427,11.518446270465354,3.3344426520767771
78.417119271590465,106.87176769525082,6.9763224933810122,-4.0787461374753722
62.993004494094379,102.75177400956917,6.8849577930280397,-5.7747295932207434
104.38819755131867,102.98298100268549,19.283745737685251,0.07287051840177676
89.673782708995105,103.40406510702709,12.23046139379526,-1.1226299610411767
126.38317945059305,105.25806038079058,19.298082873577833,1.094674492186275
124.66011776514415,91.162169634428949,7.4536531656516498,4.4941651276561085
85.371111425817219,97.332167698652242,13.316248280599003,-0.89823019372968471
136.23195160557958,100.79054870523358,8.1157588002730883,4.3669857338728981
83.273427051209495,96.769129665946522,8.7977690918990241,-1.5339914555343188
101.20457033853717,106.88957746574373,5.4508186814176813,-1.0429639031265612
80.477207245408223,99.651450171745878,6.7842996611031694,-2.8262670996492809
134.88348560391705,105.37255178918758,18.752726114437934,1.5736876673098037
73.168625406561446,107.04031033762338,9.8229948722349754,-3.4482034625510587
63.592849551386323,100.09582965806996,14.121938178718874,-2.5848420836236192
94.807764800243035,108.191044877427,11.975211979839095,-1.1175818933072275
139.39004512446695,101.74247881073961,11.006768678679174,3.4204013378288871
131.33418130039311,107.00548597667444,12.978291370191021,1.874568433530291
119.88864155655594,96.811815911830479,7.808584169230123,2.9553149642236218
131.26339927028198,99.9763391706297,19.829058477793648,1.5778389142727238
131.47573117582905,100.62822082009156,17.274618030557946,1.7857130213339465
101.50866883091592,92.099594317921415,16.124219490972727,0.58353674224431473
85.274324146463442,97.971050134030818,12.031389455209286,-1.0553000578058769
121.76099456887904,108.34675345103352,7.2931568318950397,1.8392914655531944
112.93290105342089,102.61664480729485,18.80998787410352,0.54844566169704223
89.892618309896804,93.550131648739352,10.120806010725914,-0.36138557887250855
67.557333444921227,96.777112712192093,5.7516003454540066,-5.0802867918953751
119.74316890792208,93.832060193253994,10.136055152159429,2.5563306755634487
80.996841273829176,90.496462635971454,16.916855457438267,-0.56154770524833775
134.94505204270234,108.54920917008053,14.340631174823123,1.8406332713558111
79.27764600045478,98.964146565137426,16.262578771172894,-1.2105399052442414
69.820634592918879,96.150701448415717,16.90453075793566,-1.5575745480622971
126.4890137699925,101.96954383115474,8.1793191662081384,2.9977397189899331
72.262745329959529,90.146289125860307,18.856749741397703,-0.94838951787325421
74.341464652619123,95.560442132016277,11.569844043805588,-1.833989930984216
107.95062332166748,104.06066931397785,14.585204738962469,0.26670547841526837
129.96496326699716,102.67539546138526,5.0346315888011297,5.4203703536747199
75.714773257165859,109.63611895085072,19.900527476167671,-1.7045450546126546
84.82589383200758,102.40715419316088,9.2134457894623267,-1.9082177030076493
122.19238705929421,99.55011747255466,5.9309465981023282,3.8176485342127662
137.74611408487738,105.22865126368015,11.873930623047709,2.7385592735466813
100.05929489618738,108.06655743928107,6.9354508577306264,-1.1545410251401844
71.511800204100069,104.41391893436703,7.2849006523636355,-4.5164814594405822
61.114903016656122,109.26422447098759,14.484242195453152,-3.3242554774074646
78.372482399908421,105.64010341476354,10.893910873553498,-2.5030148797206624
70.545777422921688,107.33602876523852,18.827786752324926,-1.9540401549201654
114.2126938890286,92.28208142367275,9.7873474191210512,2.2407105343487768
69.746600370282493,104.64827005987576,15.892701925758516,-2.1960815632630384
100.50639452965063,98.801773990547375,11.916491452323614,0.14304718347033879
115.54099485143092,101.06207604822551,14.899269516939182,0.97178715954793204
106.4893287376722,103.08204818964714,13.995430350739856,0.24345664710802792
75.982052132804611,109.3963023341114,12.091759591384973,-2.7633902203210745
124.32996209458102,109.69156162863248,19.250916419366554,0.76040018807739485
117.23257036926412,95.764564909758107,10.140704641324337,2.1170131878234426
119.11872031324334,104.67506994875832,7.6585325187390882,1.8859553483835108
70.484620124585064,104.99967075870538,15.171410913197423,-2.2750059853758291
69.90030429202757,96.929857226260978,17.690113419618633,-1.5279468420059523
134.20500408052061,92.477395497284419,5.6038060990988567,7.4462977207484693
91.806255505995253,90.8189392057144,11.744490326340209,0.084066338584870517
84.075895342475178,105.54686255058357,18.387315345309894,-1.1677053884641759
99.08672362812267,99.793994836338115,16.244279283843014,-0.043539709940773781
113.0291370210866,109.71080338989853,19.877115747464423,0.16694241123043033
136.4498605637576,99.299469123873067,12.971207173958657,2.8640658453492787
82.915698150564396,109.5583395814768,14.89993578201727,-1.7881044469377785
133.98467434496217,98.231520043881204,9.537204217068922,3.7488087166145445
61.988759310900505,105.87364301119945,19.213033994989885,-2.2841204419740602
104.41584338614598,91.696385446236647,10.495032328348046,1.2119503344027736
110.71800893448682,101.10923420275527,16.077660690299428,0.5976475630891418
68.471792300060258,106.04119573971448,11.047103061786228,-3.4008375978325991
71.227167765113009,108.49403334439778,13.427283950944989,-2.7754582174202094
93.529145545304303,106.45166181234863,15.796738025323194,-0.81804966609743734
137.29855297145454,90.739414544023489,12.634012276270314,3.6852218764169011
107.68340425874982,97.454046826134686,18.606294903642628,0.54977938840539875
134.6418577280169,90.973969446277025,11.289514818917153,3.8680039826484176
124.34887324903767,92.185645822291164,14.706076972149877,2.1870705210952375
97.390528124423327,103.50611257334968,10.135436499500813,-0.60338639083058321
122.78107594017499,104.26516392623397,11.122350023465195,1.6647481849498873
61.426942718159019,105.47441365503252,11.600751623503285,-3.7969497465692403
68.731519741258793,107.30913096111325,6.8871052746842789,-5.6014260972107692
126.35428919061891,104.7886293695302,6.3758551858851007,3.3823948619207784
123.74536706601293,106.01743184213264,15.01234884720137,1.1808901727716759
78.611259357314694,90.979274196465582,14.832766075145784,-0.83383064065677504
102.46156724792428,94.690703008825977,14.94364571315143,0.52001127357157628
108.48126565600087,102.43795546750492,5.2964966801403754,1.1410014115850975
129.41911630208091,107.16250609249647,9.8982026400766987,2.2485506731767595
108.24857258709805,90.090002498793183,7.9671477088879534,2.2791807999301454
93.005725541894435,100.292586842327,16.672271338160186,-0.43706470178145984
89.934723472574618,103.54574798728794,17.909456020941953,-0.7599909510817987
94.070566909880796,90.59214578257226,8.7002056583922105,0.39980906933541904
112.15448204639793,98.027111151067757,15.017737382719796,0.9407123413668077
129.39925054018599,107.91269762767394,6.9404420518741166,3.0958478944017798
96.311750566103981,103.43225617711718,9.1272878840256997,-0.78013378141334755
79.827165036108653,94.75316726721195,7.0798174435012928,-2.1082467662784405
78.9329890398065,107.05562259263826,9.2528114989884376,-3.0393609073205763
119.68114241947572,96.960628468190293,15.121048210239168,1.5025753264843309
125.32550107391283,107.06689342288119,18.654903652778785,0.97875647019553946
68.422246388329995,95.97887302237811,8.0378361188627885,-3.4283638315764629
65.324708556414251,101.80640501766298,13.131185524260788,-2.7782484981151345
107.55469310051615,97.938801354956681,15.520866518651484,0.61954606297296688
71.693859535415868,95.496501015101344,19.293837027283487,-1.2336914345252359
125.9731352365073,107.73115124343738,14.150907243307607,1.2891034955866247
84.826773913925962,93.751873638789831,8.82660396541071,-1.0111589644034262
71.509754637691415,91.696231824715255,14.382172353709045,-1.4035763645829145
133.67763779899602,96.838538770913203,9.8073674251702414,3.756267857726697
73.242537818822257,104.35278295283135,19.641925860375615,-1.5838693901583725
82.777606587034853,106.14863211952563,10.995142027454552,-2.1255774117454784
72.289071615364691,109.9748674013353,15.281415811415213,-2.4661193865177946
69.239205093228392,95.927241140223302,5.348413735201377,-4.9898974477878646
61.691841306915201,98.158839022625642,11.000921692021331,-3.3149038541160567
64.431632733140816,92.736425560592522,18.126614199837675,-1.5615046756886997
73.971317674868217,101.49743859246067,14.153411666498688,-1.9448399838992279
64.270554610174031,109.95160074525835,11.659143295939646,-3.918044831903984
107.2915052888777,104.01762020241317,19.039062491535887,0.17195621307088982
114.45716214396052,101.90425680826743,17.809765642208436,0.70483270739639592
91.49043654656225,97.847381858435881,9.8332351073440734,-0.6464754724643843
85.439287756163949,108.30597520571109,13.168226030620094,-1.7365047802471802
100.3620989617784,99.938331922606991,12.34736384138694,0.03432044642201202
130.0003953787687,92.687338266261236,14.483037501722935,2.5763281430479359
128.09053014577648,97.307569263982671,10.011669004381334,3.0747082098222074
63.478004961023359,91.343333376955343,8.6630750114883242,-3.2165632155994337
74.519872767721921,94.039580753775624,18.690077528833044,-1.0443888183952579
78.939589688351674,90.353375619998246,18.858117492477596,-0.60524524445239414
79.951006066576952,99.065598330003269,17.649843286429686,-1.08298934745346
105.69861213942181,102.69080529903594,19.673066461468419,0.15288957856554519
93.300994056255377,96.865849247578154,16.174872886695326,-0.22039463409045129
63.940329594207519,98.407635430105543,16.470008428429995,-2.09273152382859
89.889131076765722,109.18418545689153,16.438851379439612,-1.1737471149753504
101.90023589741098,105.03926243149832,12.209114464134597,-0.25710517689948081
68.133752232297283,100.81713273889902,11.846782917714075,-2.7588401622293115
126.67668430308478,95.690817502236499,8.6033941422350466,3.6015863377379302
64.156949317208344,107.9399359754599,14.672287915389358,-2.9840599442114812
133.98734952144497,94.70194233761319,9.3398020415350178,4.2062355293105478
67.929051326390038,96.506854610333534,8.8671261455353161,-3.2228935074226608
127.48599612782021,108.18129628845897,13.789420611440821,1.399964536823578
132.21225151420936,100.59084110570144,11.149735823375647,2.8360681283778031
138.36565444692741,104.84635898835953,8.2828491319194839,4.0468315823108627
124.16207042188748,101.81489588327533,17.240840251292468,1.2961766487533508
122.35820326170631,103.06878418018991,17.90854878941564,1.0771067666251597
111.39866207964381,95.987665830296507,7.5154927951667148,2.0505636382564649
122.31970836625032,94.827441232533261,5.1126054919999984,5.377349607110478
70.764176673051765,96.449846943373302,10.041949527940606,-2.5578370214721775
102.88544287581098,93.108831281668444,16.962662535211287,0.57636067296912474
101.13782961523316,107.48628730581615,17.587607993514865,-0.36096197350565673
128.6057715298046,95.664938665002282,7.0749360517407389,4.6559901918403144
97.023949247481269,101.22978788828769,16.615038517745766,-0.25313445023400666
90.807159688028278,105.83948850282748,6.7355625096414418,-2.2317852136746668
111.1650616989688,105.67648218751427,10.850938852347937,0.50581609445406717
81.31706540006769,98.76772517168385,19.97914272517874,-0.87344387152427438
71.181472876316548,99.525146171734519,7.8888623484636469,-3.5928720826188445
98.230181921899657,109.89403497870049,7.3094537386643967,-1.5957215783586152
93.351149487590803,103.49194953958047,11.342004988201904,-0.89409236396371361
78.605595242309903,106.29276886235766,14.295027889547921,-1.9368394265457682
89.400944809210245,108.05107938438464,18.993511736198798,-0.98192134420461163
89.311395986099797,105.75179672458678,19.712317182995513,-0.83401664988776725
86.199645153003644,93.703586899071354,6.0446095488709197,-1.2414270409689871
90.357126378154319,101.24341467475145,7.0699627602185799,-1.5397942911173921
114.85946763647563,92.037883146290895,16.861069608439909,1.353507518808964
83.750117965702827,103.05844253127997,9.0594822840629057,-2.1312834398433123
135.90863413722724,109.10698856375622,18.27273589259541,1.4667560310074721
133.30784156305424,100.25464128600223,14.951798858436302,2.2106504100275735
98.472834264006281,98.659449857355341,6.6776720357101578,-0.027946205257026235
86.268896400375098,90.71685502836327,17.487939273860107,-0.25434435460538829
102.83478318640024,109.19549044658442,7.6453457001211378,-0.8319711769323116
127.88483910188997,92.060053682603183,11.352430920194807,3.1556928794482397
112.20698724480816,90.821581866096935,13.28277392838995,1.6100104913329216
124.35134623576619,94.92133223009877,12.511492236204173,2.3522385219971258
102.61778208525922,91.310608678367643,15.292443734227255,0.73939610983064008
110.63341034140966,99.102356848235246,14.790301023038829,0.77963615988697643
83.052449134596941,100.32175602514225,19.880630082920824,-0.86864987772098501
118.79145298482327,96.251398980571679,19.991328638362816,1.1274915445588662
76.192367450057475,91.019209651497718,12.746891039534614,-1.1631732126253091
115.58385030547986,92.23200736498454,6.4279863044129595,3.6328395604178159
128.85752546607154,97.690087559798556,15.917649484530775,1.9580427334175428
70.568226984123513,91.210569016530727,19.649961173248837,-1.0505029424948376
109.15037924335358,103.96379451219826,9.774895814435304,0.53060255880128271
67.607659858394769,94.140410830496236,11.918133287563606,-2.2262505655804334
118.05725026171416,96.041431375672772,11.371653872231839,1.9360261166408936
66.759457505881613,97.882515543561951,5.7712873183539406,-5.3927410508054745
134.87518581605008,98.332192661382962,15.083966468351672,2.42263818547592
70.992634403024169,90.033214153496004,10.300065426027018,-1.8485882334648667
136.71041967272643,92.241407419973953,16.811958119472536,2.6450822644654353
124.07073408680773,107.25529127481757,17.48180112922979,0.96188274238370874
107.49456035730833,90.024661250238168,17.318461798967682,1.0087442701240077
122.60992837036375,100.1633471162575,11.249989970598202,1.9952534458048663
123.60918711864687,99.790040130144163,9.8231852336134935,2.4247885407878798
135.68216502538644,96.661883220212758,16.232311695005823,2.4038647444885504
80.270668307134969,98.626540402928995,17.020841507640846,-1.0784350519657839
107.20607162866473,105.61162275053169,12.368861695870493,0.12890829547114785
67.603935805152105,106.82407412429913,18.395465293044545,-2.1320547044806979
109.29325600192971,95.206970868305007,7.1586304411783743,1.9677346455261311
73.703304327423098,96.449808819354601,18.186031694884402,-1.2507678900796113
105.19604891779535,94.849657060566656,6.4414284945782185,1.6062262999484205
105.79444112270798,99.597268011021299,7.3028828308192084,0.84859270718869062
97.27881223849819,103.66516715317626,13.007600199109405,-0.49097103362043076
101.81054204104981,94.565057509268414,6.0127772028112254,1.2050146358980061
121.11387120052703,96.614714841097339,5.7921065210016556,4.2297489299614845
123.93957732096533,108.60769235178302,5.0077811624855828,3.0616124131056122
99.372257246034337,90.97138579693916,11.544749895413947,0.72767894715782033
107.96747532180899,99.21539210479132,16.619358219383447,0.52661980694356558
134.49889885520815,104.23116083193555,5.5225752541987347,5.4807289407709696
69.578687080089821,93.009080231149483,14.783864096987831,-1.5848625905478619
69.368285272008848,90.94748040010964,17.346909761242799,-1.2439792115777271
67.016720952861476,92.764107432770615,7.5200127286680667,-3.4238487897439338
112.62906280324222,108.37646387061366,7.2029560223210636,0.59039634831176036
93.48866406323036,90.185195636422463,17.912014604308041,0.18442751972820381
121.94571329134746,93.766439496227036,17.346869149251422,1.6244587742414864
113.6985130646874,90.625670258032898,13.084126493962803,1.7634224812256771
86.69102066625905,92.212589351244063,17.287998189409706,-0.31938739375663627
131.86932378892286,102.40298573256592,6.3913411613674214,4.6103528684193469
121.00257176565219,94.832778174781708,10.917222769081317,2.3971108902335487
81.642795272814055,101.38424100861354,16.066963341595596,-1.2286980007411272
89.135361421764316,101.80390765532252,8.8617793898594499,-1.4295713847328273
85.155198416341022,106.98870666179559,16.284933716503289,-1.3407182752809308
72.60893188999998,90.09482785823748,12.562679065862207,-1.3918922768435302
71.822669803375334,107.06738918684734,16.253989819223499,-2.1683734132642485
134.89019707005951,102.38238172853949,11.970194567859943,2.7157299037397222
95.032322975900257,93.254869722099158,10.518565103327264,0.16898248347950515
90.665585822192782,105.45874776270568,8.2878382471794847,-1.7849240657595251
118.37485669419024,107.10983083581172,8.1256901215252242,1.3863469674455211
104.239445220232,95.08526967508314,16.272362158570942,0.56255972279520539
134.89119894707699,108.37587361805362,6.7836552205094076,3.9087076903404658
122.42411951275137,99.089148605973151,6.2897352516641769,3.7100084460000304
98.349565129963224,102.06848908666643,7.6443704753319519,-0.48649185288756108
90.108757878466093,109.69299067235288,7.630197671808828,-2.5666743689019147
138.93052359394576,97.230721572783992,17.346614342103496,2.4039158995971053
117.42081888029148,106.26318691640226,10.977599352113186,1.0163999983968601
136.09557280030731,96.3679823565692,19.855826860407234,2.0008026219726673
69.478286177363316,105.98427044482982,7.0581688668591855,-5.1721607907223817
128.04269433526261,102.01467837725285,14.80309738540465,1.7582817487691798
110.9659107192966,94.327113904508025,11.730942608018758,1.4183682736129852
69.753734266809005,98.280521875784729,10.893772650456111,-2.6186325457949904
107.06063999753766,96.352712687271236,18.126262985811234,0.5907410324261716
114.88770920843591,91.562167861607278,19.633934687425995,1.1880217449112134
60.984214871088227,90.596695401993955,18.092884381612681,-1.6366920777430107
96.345436947339721,96.929573108143614,7.8845101855269952,-0.07408655034476952
126.03196089570569,90.38068295634973,8.3119688181340106,4.2891496250053871
83.628722027527189,93.3097551516355,14.84110818642595,-0.65231201083506862
96.683846543884087,104.50366641701737,9.3362537245728756,-0.83757576687870405
95.385130165431463,104.16182471367176,16.020876961708698,-0.54782859697489539


==> anc/competitors/data/v2/z_score__s42_holdout.csv <==
x0,x1,x2,y
88.592678546038087,91.20296939389884,18.469509955657159,-0.1413297295990914
89.776692707221713,104.2215070310927,5.5059206075214533,-2.6235057410995739
106.08029298735627,108.29965002965383,8.5207011697522042,-0.26046648017373225
119.76735138271756,95.32345482114934,18.013976716891165,1.3569406103788242
74.768588105397271,94.592496086319784,5.9753529081608852,-3.3176129151882989
106.76845169526436,100.22730913543404,10.350969894243896,0.63193523183443945
102.78178757427625,95.212910119247653,19.176539742163552,0.39469464026332501
108.19937348532996,102.25635658080846,6.1932834362164613,0.95959065425110723
81.133092767429233,102.94361509810824,10.499341921672046,-2.0773227973135318
61.173182421823597,100.67804898137389,7.531168142427604,-5.2455164739976521
78.532717663124217,106.64617848741727,11.259998276133855,-2.4967553399968971
131.14999030764898,105.54836387205181,12.871959242710862,1.9889455795235575
131.65128343002908,96.193264443857615,11.36661517719882,3.1194879419600192
65.483684271732315,90.08452081243216,9.2998363468550984,-2.6452977905378998
92.32372087985199,103.075928566426,7.9329491035365214,-1.355385941122534
127.94938674270692,90.768203716327292,11.647112369877037,3.1923091188285806
138.34139398317308,101.17888344175451,16.058462227171905,2.3142010745298713
104.57806223270234,93.082683511830425,13.572676501021954,0.84695002640093631
85.369450961678154,92.025552500198046,11.078445765230159,-0.60081546451309531
107.99995757107085,102.04859830359672,15.574044418053749,0.38213318953779246
129.07723624363041,92.575644216030724,7.7424914494628796,4.7144504150704503
73.431105636865581,108.8065642156072,17.434873585726031,-2.0290057398353367
75.51835637221356,92.057655771718913,19.769493023088373,-0.83660715933329477
101.14747182787822,94.445771662978714,17.635444247430943,0.38001311851703318
68.051612424204123,96.161820479751015,11.560223045775865,-2.4316319801302133
122.74313430425585,90.467285938550177,13.482266893815988,2.3939481854130831
95.52503084160206,98.534167212801464,5.2073085690414924,-0.57786788151739854
124.96973248908039,93.359509392379167,9.2251429256595117,3.4265293612718075
132.56987255858007,92.132833952977052,16.236305487317694,2.4905320140218299
114.3475297709799,109.10419984561295,8.203572025981801,0.63915205580698609
81.318604416233157,105.68424691277009,16.982985825420407,-1.4347089932835042
100.4623452520584,95.594995905735331,15.173460808371178,0.32078043419321695
86.255880520727942,93.618704257195759,16.93747076487449,-0.43470621078426269
114.87911943427338,104.13915656930082,16.964407392226772,0.63308800694645495
117.72424745707528,103.3450708544616,12.491753554854636,1.1510935225763834
128.16514845263708,108.46811517032015,13.787703195534442,1.4285942337877136
92.133545669789783,108.53072235831658,13.423375004084402,-1.2215390453993531
122.00689148443436,104.87119290735049,17.313415079710825,0.98973532940735565
76.904969095621254,98.085476838505414,14.631240022908202,-1.4476221912648373
95.058458655918614,99.136896637909231,11.781556837302336,-0.34617139638775207
76.874957573448484,90.362808962377528,7.999843534883226,-1.6860143989211067
125.1861480349618,97.645769725700717,11.452488768658341,2.4047505189116585
124.22184171012438,92.786808371978381,15.931984905519618,1.973077022390058
117.45968522522966,90.134653709408596,7.0137907112486317,3.8959006107777805
85.959066595726043,105.70667661929103,16.429761952035314,-1.2019413355601698
119.80541051548826,97.013692721939492,14.715986688765495,1.5487726562669741
119.23763501848526,100.68971838337873,5.0631107165833562,3.663344073112206
124.85809800347972,100.66141906164697,7.8771463798962085,3.0717569250187755
82.4404139975357,108.62156510266385,8.8348888050550922,-2.9633820733711986
87.963296025302043,107.96491199587827,18.902787777517343,-1.0581304835028518
136.05773324218225,95.012831266379294,18.217047214798527,2.2531040015343615
84.220705356253532,107.34710861585224,9.7459498169979852,-2.3729245167324553
82.067872982446247,108.30716872490702,8.6565700369799696,-3.0311423150704284
70.457394076611038,95.091228438604944,19.342878818703081,-1.2735350612947478
113.52549807496784,101.48368157341591,14.35210760912069,0.83902774627326671
63.400982815221113,91.180325780408452,19.540048335524894,-1.4216619369709005
136.18361765784414,96.594133831390153,11.599875389215299,3.4129231994389646
136.42932504476374,99.092428733868147,18.11759706845001,2.0608084046594723
134.36178938718663,95.61017609420783,15.900269228833373,2.4371671155546886
75.73828779483371,97.375778767519762,18.304829631410243,-1.1820645921531614
66.021241059330137,94.814354611466655,6.1225254713739474,-4.7028164581363665
76.607995452181797,98.614081327044318,7.0947889455870046,-3.101725230114198
60.902557641078914,90.065815496692665,9.0378809163186311,-3.2267804948566106
90.368669376110518,95.286445575012223,5.2699046878827085,-0.93318124143864212
119.95388674679484,91.272037091896308,6.1269196639377288,4.681283781753538
112.48839822490029,108.13063149602462,15.466871104107833,0.28174843506119984
62.956891020328555,93.088511043073964,15.854840204639784,-1.9004682250867244
136.22700847253054,94.666922020744835,18.186370411245605,2.2852325951794583
66.350795428314115,103.26570832861323,8.7948843598746063,-4.1973164614554896
119.16881919962815,104.57665547900164,6.7030090766398756,2.1769571775578362
88.028775893286976,94.247402797542975,5.4350943891316614,-1.1441617125713834
103.83922939324131,103.24175446318138,15.965792702545308,0.037422190128065511
61.198661111276394,101.61964664288664,7.4045827078178039,-5.4589147189798446
130.4974535128963,104.06741844777235,18.593252014151396,1.4214853348412608
139.1217125807066,92.126678532771905,12.61641246913431,3.7249126217858439
121.54376554657456,96.841448525506635,8.9048865648213305,2.7740181574748179
102.71029243564819,95.280813489241581,16.57247231119705,0.44830239006565969
87.665745401026442,96.290820826581836,9.3988725510758897,-0.91767128223991945
77.273979456415475,100.95716003902621,10.467423565552892,-2.2625606420045332
129.49886817366948,97.915875543983432,10.071382608421972,3.1359142887964024
79.040719760249431,92.603548744429489,15.622958945663775,-0.86813445720181481
65.307713166086103,101.2885091184574,11.920739034973067,-3.0183360148067018
129.05155034157292,106.7777748182174,13.204699112215772,1.686806744634558
62.565905471052751,108.75308929603528,11.774768974529248,-3.9225554170016386
70.408335703489257,95.705380293329739,18.082801661719216,-1.3989560391735987
135.98534929505644,90.569721036111375,15.920950614304402,2.8525701359905451
111.53060523689325,100.93403317816582,11.886819267539792,0.89145563840314013
108.16589884347812,97.669783278278999,13.657785777263008,0.7685078486640694
130.18925576538285,92.087760382379216,19.681208476890703,1.9359327161104809
110.18398963882746,109.28461466964788,15.845644754120926,0.056758496301999833
94.348339667792573,100.37530053014383,15.892361730163925,-0.37923632526637019
136.75642659841947,109.68198355145823,12.201478407572647,2.2189477490004759
100.40869918729732,107.50000239186967,9.4004367191109637,-0.75435891081058282
100.11154779845968,102.13506968663188,5.4321559641028117,-0.37250806154024108
77.750355407838995,92.549322674029995,9.8985454350789954,-1.4950648419257264
100.51934779997693,100.42711112252532,9.0259583680165534,0.010219045301432979
82.748206074363111,100.54771285678324,13.157144152975363,-1.3528396873568445
78.138336828091894,95.235570317051568,16.464192579639839,-1.0384495568949232
115.61338942329405,96.133486463642924,7.0306709439448802,2.7707032678620904
101.03138454609788,105.12462230935365,12.848684281445159,-0.31857252257080004
91.353729506103349,98.555927758163335,9.0905526963416943,-0.79227286751864523
108.4349983526856,106.39206888062427,10.317338764474467,0.19800934317439675
60.83337001030926,95.464841472154632,18.42467942733181,-1.8796240986679986
85.020813243810068,90.648656797428742,7.510408289201564,-0.74933922856236279
126.55967667202913,98.742815168607862,18.869878733237165,1.4741409786818078
137.42987956629219,90.066631607576412,11.450610460595906,4.1363076773682268
108.57363258910971,91.961362402248881,19.810021366261708,0.83857911507117566
110.0227227277115,109.45855721333834,11.931359479035354,0.047284260889503507
125.39354356059134,93.931764088743222,13.731986052945754,2.2911310389147248
134.08835637106807,109.24150852381564,11.080956078945588,2.2423018077350543
108.59954001922455,94.575080091159464,10.068067305577356,1.3929644590572041
64.517544431787201,98.030532609691249,14.906367909496703,-2.2482329955477112
85.399833055543922,99.744711257014799,10.112542884457568,-1.4185233492080591
128.25258011027432,103.51824761871713,7.4513505165794243,3.3194428897852468
80.465977092208547,98.300924575458382,6.2275042790253403,-2.8638996753995265
103.02405433303853,108.90237161984288,8.6704942183094005,-0.6779679610870577
105.12466693408368,105.95085255174585,13.203111184326183,-0.062575070839588659
118.83693493416257,107.74237818453855,16.936402309919764,0.65507163484926567
135.38519636306023,96.282133444761016,11.051554916948383,3.5382408368918075
108.26032120367208,99.64265143325099,15.611131410423797,0.55202083333094842
98.046669948423258,101.30364482821689,15.356451859783689,-0.21209162829619349
62.374464414238844,97.969292661825094,17.294625518382198,-2.0581439135385176
71.75832393643492,101.79058028342237,12.344958728292314,-2.4327546983335955
125.46387847641337,107.19107305971235,16.58634490845747,1.1016776461330919
113.86708714993009,99.723290099782616,12.217110422131025,1.1577039546541459
126.57835389090221,91.495600847528181,9.5953839645980494,3.6562114838563047
136.06675611112436,99.503698156303784,8.6621097894012049,4.2210337716520812
61.352462224213262,100.27928265341332,7.904686688335687,-4.9245241416894165
75.02330678265551,95.849510942455666,7.3891431124196316,-2.8184870482201902
129.93308160555847,92.048204685085878,9.7671402506942027,3.8788095540841563
124.12097820232883,101.5515839958143,14.319389119269353,1.576142251497537
79.022740012732427,94.129074861901941,6.5335117095018127,-2.3121309826689496
117.11468813491361,105.72285818616413,13.010579261628155,0.87558207207170047
96.09585416891619,102.09640363494285,7.3660833195548481,-0.81461873368943705
100.06509374600384,94.581599707266989,11.908182703011814,0.46048118134347793
91.219226158629112,102.4668868093524,14.424445557817183,-0.77976381176243781
117.28314179793614,108.81743607198547,19.328725109653497,0.43798572735263208
101.43197497762162,95.557079691539116,12.725258631729643,0.46167197509320707
121.3597135597615,109.87590538577828,19.717632795542752,0.58241312702502401
95.481062551981125,93.7984452970924,18.125676437725492,0.092830590939306734
76.422186692617913,108.92525789501795,12.650768090441609,-2.5692567415695491
120.83274264303724,95.401780285426682,9.6630797958508694,2.6317657408283117
80.217820762662598,106.12597501319918,19.196416595385852,-1.3496349238828249
102.8223220261704,98.570620677281582,8.969190903176143,0.47403398977528904
126.30083319891764,100.02930261134354,8.1736942496924012,3.2141562658234708
127.66298278941009,94.291811593014629,10.037522261478582,3.3246423098323179
63.489332089022085,109.72271667638472,18.011016423766954,-2.5669503319287439
136.3931748422911,103.18338461592005,13.259296591959211,2.5046419314966037
70.252419494867723,93.028605740623775,12.734581376764725,-1.7885304252963548
108.96293470059612,103.25059075542798,5.4376384324102798,1.0505192679087525
93.48647234025762,109.84989400808297,9.4578011666683963,-1.730150737942562
95.437998719465298,97.989461003988453,9.1676441882950037,-0.27831166132961305
112.69552163743874,109.87682484723786,9.948870586960112,0.28331826869829096
69.449689810539709,92.11508185163386,14.174768438784914,-1.598995577174809
70.904441875636508,102.03255949739446,8.9581893173211906,-3.4748224802047765
109.40741979833582,107.93677141147081,12.348966467964559,0.11909080737081397
88.452090566667422,90.123286064502608,9.2335657001184899,-0.18099134745028564
137.68646579539075,95.227588485522006,5.1963964486500949,8.1708310228906011
65.533700053575728,96.680086174957353,15.747063529884652,-1.9779170930676859
63.538767370122962,105.20473626309409,5.3301999648197693,-7.8169616839843989
70.913627996381237,99.017195393989709,10.807369066661233,-2.6004078535915709
100.04287949968352,98.4530909053546,10.368971090915869,0.15332173080525965
74.632702244874196,95.118444442366041,13.520380012264322,-1.5151750305027853
118.41071426616053,109.24010210335229,9.128543759817946,1.0046084462206855
88.976989991282949,106.90371712442598,12.252624974094886,-1.4630927797957269
123.10792687396658,98.847578673388085,13.214461496650182,1.835893820321653
136.92188936021461,104.03083645239421,10.149928405413776,3.2405206809416449
87.552002572198575,102.5715538058387,5.1908965616982812,-2.893440671591085
92.710419811100849,90.674005606517596,14.46225573012147,0.14080889195880292
112.39293088376114,91.991340439243345,11.27689499180002,1.8091496337735506
84.095965233879824,104.22502121522402,6.972661125082789,-2.8868541895624098
68.426704252360167,105.96335832274069,17.995496807632392,-2.085891513395739
118.15426153503378,102.0189415419394,17.34788322142515,0.93010310175288624
91.73361695704908,109.77271043689075,16.505856318835598,-1.0928904948273677
114.98842772398447,106.9085609252015,6.0644778934363046,1.3323268615634596
105.21494311160183,92.294157471952133,5.278918877065764,2.4476196623865505
139.94235585682921,93.7435718294238,18.047780145614343,2.5598042337983506
99.343153094312385,95.269052967369021,11.83276080518055,0.34430681005228003
78.628033921022919,108.47951187510357,16.894745334490153,-1.7669090218921315
95.732788405309918,98.228763615008461,13.676555047621381,-0.18250028614717864
104.5452166013832,93.147689646113932,15.474990601647939,0.73651268996929431
83.401815765855076,92.359495706888822,16.301159970387985,-0.54951181126410009
119.42697889643455,107.20511259101374,15.530514110612323,0.78695825639599071
107.47117044505707,101.83366892519328,14.046367467941471,0.40134942594449863
111.4743383441178,108.62489958635967,6.5348997540607598,0.43603404260141748
68.757609598701904,93.267726245620736,17.278724424170456,-1.4185142401271644
136.06893243238997,95.041587794046308,9.3228249733119348,4.4007417017686103
95.981868741858221,105.48910902710142,13.293504699872974,-0.71517936766021117
63.811361099215922,94.974196562853365,11.563064268973342,-2.6950326261919426
66.151734902301385,99.92943565313314,15.007658411813221,-2.2506975987835496
126.97028463575823,102.51539985128245,6.5853409159447294,3.7135336038965714
75.076396183276557,103.08815602816446,19.401152970527704,-1.4438193383372924
126.04907952562237,97.261548038098297,6.5840341112785001,4.3723241710140623
126.44829065512121,107.84113432983976,17.214026693894233,1.0809299100181688
122.83401370360369,97.360780916424957,7.275117476434005,3.5014187564246417
108.15561326638633,104.81793815945348,11.768775920060747,0.28360427028298973
108.33936726106577,106.95529258659342,18.318090936778106,0.075557801260473387
81.521254696462393,102.69605301797142,8.0490513633849492,-2.6307197414384715
63.33942177174098,96.994600989535698,14.702801183496904,-2.2890317836556773
116.85239203872803,92.083960545515396,8.0291176255516312,3.0848260852961342
61.193034138792797,108.78682287106528,14.055841245364268,-3.386050532405473
61.707618916704455,94.436775606617601,12.591821501330344,-2.5992392511643581
111.20193110946281,93.401440398661379,19.286449528487687,0.9229532208356247
136.1091941276901,93.534825023331962,5.8946642458418284,7.2225265644927354
78.111086514390962,95.822012320498359,6.6912559069082089,-2.6468761698117427
60.570847672809869,101.68229296935812,5.2038257093988909,-7.9002348641874764
128.96383131447476,93.001829583870801,18.141170929919145,1.9823418162768085
103.07471254562381,105.10255044278384,10.355557696271266,-0.19582121568307145
86.315084015023785,101.17236619730923,5.857479949452701,-2.536463173667995
78.236425302943644,95.601212550780588,15.190433505966364,-1.1431396767588335
113.58988911563594,106.25245700622918,18.794944902656091,0.39039391428967907
124.86621007795759,103.56490512542391,18.859181769358756,1.1294925311734754
138.97578899152751,108.11009927494882,19.001967364222217,1.6243417918238316
83.054948881755934,100.42124756073582,13.470943702659016,-1.2891671929080939
135.26274790754343,97.122354326091141,19.792344659353418,1.9270275572645705
92.046735298422973,100.44681182232176,16.432778584920399,-0.51117809933903391
61.589298130005325,98.89972795413594,7.2599516224838743,-5.1392119072228004
72.978849551061586,95.191229467805002,19.537499939499853,-1.1369100440448696
85.276190390802086,93.313348402366884,14.463754049428236,-0.55567579371847198
67.131098687764833,98.092126445548317,15.908484968642016,-1.9461958708709386
100.64432510419209,98.413269358058983,19.472938373286837,0.11457211558753209
65.644095319660352,105.50048304668186,10.516555270503201,-3.7898709892972824
64.297706175622196,98.974886269162013,6.8126061591571849,-5.0901489508428988
109.12016864364936,101.31724204585866,6.5335104149798511,1.1942931291423931
64.968477414151153,94.835574700558809,10.710977549127243,-2.7884567164312002
123.20691083447218,96.555118621536678,7.0923049505436193,3.7578463417443246
60.449768370535864,91.258640906013767,19.886824772694517,-1.549210237814326
62.986956994073289,98.321275659180955,11.797616741912812,-2.9950386962120215
97.077394914845954,101.9592796647128,18.37805474102862,-0.26563664210707444
130.83596506173814,99.336290325515535,18.112231714054595,1.7391382372708781
70.932458655217431,101.78431330737483,18.905048304772187,-1.6319373616395092
64.97474803105996,108.94244517195031,6.826353713447066,-6.440875903380082
81.583935566832366,95.500729974532547,16.666298447489307,-0.83502611281971095
74.911015824854886,97.902749947794476,11.303033726593892,-2.034120633369819
117.43902093648798,104.43196346305098,9.9385531014053328,1.3087475954218906
66.330489750109706,100.09784342922728,8.6097501716466986,-3.921989953938378
109.35464358807624,90.25231737448496,19.203303921565542,0.99474164922938813
62.766069026607035,106.88407400429597,18.290947376141617,-2.4120131161295486
127.6811919972431,92.37648720410661,15.96320790133335,2.2116297057177094
90.367302750952575,109.55276399271659,18.094084618069537,-1.0603167635573332
74.422603007561904,103.72860114473875,5.2409896653724459,-5.5916916476297303
97.356324820765025,103.37424994289098,8.5860250337661519,-0.70089769112707467
87.732797644824018,94.099416087262497,6.9578766702550325,-0.91502318080109324
91.689650523264959,101.58268335448091,6.7320803636922202,-1.4695357596399961
108.21361832141123,99.616941094110501,18.763509947026051,0.45815933434475958
111.94011652167184,92.176399393936578,18.280473597832881,1.0811381347405691
69.588253793560753,93.696868753981548,5.201462304343984,-4.6349686972231954
100.80509496343015,94.293947189548433,19.501188153550153,0.33388467013464385
128.72812922721238,105.14338221774858,13.395600355762431,1.7606338187984434
111.32759227521225,103.47125496395117,6.5897964144488821,1.1921972724430709
109.71311697163905,104.91134026979641,13.591862532139981,0.35328320092173726
110.53480287649057,92.773885935354315,14.133595006165198,1.2566453852249757
67.954263515017999,104.88876134891549,6.3921468629033136,-5.7781053261222857
99.811680483509619,96.83512523863952,13.69422418277437,0.21735844288384257
126.84112000320413,104.19016595692736,14.090692872770848,1.607511727833338
120.26158878913711,108.96198402607065,15.189280778228705,0.743919671250172
112.42182320096681,106.72826985816094,18.110361741312126,0.31438098388825242
114.16053692729491,99.623596166383862,18.98483564028033,0.76571327960658597
66.636486584101704,98.821073411045191,15.608945297310788,-2.0619321942584077
104.24144676916079,102.86308177958911,5.1816019043620134,0.26601136386246388
125.02163981407757,100.20985933146417,19.714073554937805,1.2585821196958438
120.86479146090822,104.9420735527099,17.92013090148906,0.88853803556062394
131.5179160819948,94.564714472177911,5.5310055665593332,6.6811000576888455
130.35955080357223,94.752790333941618,6.6560921033487368,5.3494993634052257
67.188638101225251,99.623870490035245,6.4374546991308268,-5.0385181573688334
115.40180244784517,94.595037709053912,16.068114578288522,1.2949101549789588
92.107079769867255,97.73376023283204,5.7303379865268953,-0.98191074875411732
86.399353679848673,98.850797101412752,16.362471194994207,-0.76097572751561915
81.459191514050673,108.08730756828218,15.078853428622448,-1.7659244570735353
137.78102188040006,98.598283771715899,7.2937219255838652,5.3721184476809585
103.09504336369538,107.91456930781973,18.603746350243519,-0.25906211863941397
111.26957919794489,97.489060668831215,8.0828369982604933,1.7049111013966238
69.329684552662755,96.933099592300763,11.598478211801982,-2.3799169628607202
91.385789778457962,104.98740866188729,14.857984666283652,-0.91544170955396631
84.500143458081283,94.281714617091353,12.787796613985224,-0.76491450828304308
99.628051949669327,107.05139090014771,17.119273370726717,-0.43362465156798063
75.924785343354969,102.0709155647791,12.155995028688857,-2.1508835895142884
133.36208928258876,102.34974997714575,11.739471732673437,2.6417150627935921
99.888446295158261,93.408821289162418,7.1105591442399927,0.91126799940125003
123.99425078109775,95.407211971015414,12.005279354468698,2.3812056317907708
138.60057107035277,94.418334967494204,19.5535781510895,2.2595473708936895
123.32395382422462,102.2883287512458,17.248442290547601,1.2195666552745257
90.902211352777726,97.340120937379282,17.177266554881204,-0.37479243650510374
123.3179177717788,102.16292472239753,10.144148720010829,2.0854379833420538
101.70124087515676,106.60824298329459,16.114546020005278,-0.30450762323965391
67.628495491866573,104.85291221713227,17.033906071269165,-2.1853130203677456
60.511911656619127,99.112161110549067,12.023238664218461,-3.2104702012449864
83.868438873360063,105.60568406552393,16.730152166340396,-1.2992855639351151
69.354790348078865,107.55598368375301,19.204812269848649,-1.9891469283274179
113.74988003462352,103.97494921145173,17.790110335971914,0.54945869579047557
76.555559648466669,98.081627344760761,8.5583549438140167,-2.5152109064900543
127.63282783466497,103.95747814083437,18.248401387631201,1.2973930806825518
116.3517371522203,104.20560880670432,16.920415549746455,0.71783865530997437
89.067988925062679,100.63733669795806,7.6859025797316161,-1.5052685944009681
126.57800219579661,102.29399668817955,15.680646488749625,1.5486609895223442
81.61113001227389,103.58346647174858,16.695185731281494,-1.3160881713526245
65.108953305726203,90.605778555459196,8.0391702870511637,-3.1715742221310061
90.146338855824069,105.87477095980134,19.569583172063201,-0.80371829924464544
94.358793294720655,103.96279305371942,19.713297769933789,-0.48718382236616642
89.669053107225565,106.96605914365512,9.5329406592422643,-1.8144459988492596
91.861907184380144,103.10223044002407,15.252236999329213,-0.7369622735431054
100.70027552508827,108.53517163169924,19.998686742615774,-0.39177053010762775
64.100161559477215,91.635271266505129,16.869264785401519,-1.6322649538856313
104.39237227632745,108.47386565673493,14.973031022038962,-0.27258965632275034
71.081991352270364,103.85213135153978,19.54381990195899,-1.6767520455908764
80.143854443354925,93.916723146376441,7.8599401148433294,-1.7522867225173568
71.126313278527903,99.47498805990719,19.310569936362395,-1.4680392590587326
70.396037249805119,99.60543067509947,18.750501044342908,-1.5577926881109627
85.006129948456532,104.09159584295726,11.027293628550257,-1.7307479547916842
123.03301925714308,95.946691953116883,16.339374495713535,1.6577334286041374
94.476851273206506,93.281146377697297,8.1421335390692082,0.146854002058765
130.93438899063739,108.30421397431184,12.850855113900085,1.7609859278428637
96.147908328412669,98.772284253912972,7.8319678312404815,-0.3350851257371209
106.46802516301925,100.72465754444966,14.968341084513838,0.38370101176486743
60.837122649974198,106.55910955061185,14.320408638394019,-3.192785070256571
125.46415586928374,95.151286452995961,13.297817155068582,2.2795372400449767
115.90992648996469,105.00101348612235,15.470251608838291,0.70515420690442976
75.190698154947924,102.86970836481592,17.973784740411794,-1.5399656004355735
119.1049818851014,91.656546189843553,18.71650258839156,1.4665365799848762
111.14668490517415,103.62541775810905,8.205709627669032,0.91658948321836287
73.851631687187918,103.22263318699149,9.0435762825305446,-3.2477197717168003
70.553921667683909,107.17094215753156,13.002286100907536,-2.8161986442747051
106.10995488995874,108.03288469438699,15.245536895337718,-0.12613067139775883
62.669281076486449,101.84583892089276,5.1891957368372292,-7.5496396419002858
84.044412443786683,103.5041100111832,13.532926596963572,-1.437951904044374
131.86098311704541,94.244388104268424,18.11398546028185,2.0766603294044863
111.99766025400216,93.350768518746634,18.828004523220613,0.99038067004170705
98.129430263504219,101.67362411559482,13.425498238034065,-0.26398974468224928
84.156337489030903,95.142536906909839,19.499090356391267,-0.56342112463097338
123.16860779644321,102.27223454835666,15.906370368706336,1.3137109701153054
124.7060597897551,93.961277018254606,19.280021281583117,1.5946446491150339
96.376130341554017,102.53650049751241,18.750550744473028,-0.32854342466576564
67.14965120199993,109.66243590985302,7.3495311459243142,-5.7844213275330594
92.657833551722007,106.55346527901413,11.734719516626065,-1.1841468990890174
120.8480971377727,107.98207377776137,15.566327483121402,0.82652914593772864
69.936978886993188,100.90555918281693,9.4735828101737845,-3.2689406865759638
118.00883526729712,99.453092389706825,14.169921157258894,1.3095163107583454
138.19419767157081,105.14382889006957,14.223693011664592,2.3236137587050867
93.654760852516105,96.981169137831856,5.4614147259000259,-0.60907447104148782
133.17224636884873,101.40248645206825,12.035828574298108,2.6395989042767836
121.36134841580223,108.22109596335622,12.773900670263856,1.0286797112048143
87.423596090120142,93.742780798742729,11.779282328640477,-0.5364660199423138
105.50325526727403,109.43699219821913,19.557731812815923,-0.20113461870703106
75.633508879859889,100.8072025843892,8.8892935960772608,-2.8319116060738687
85.497555271004373,98.42110938270045,13.401270578704546,-0.96435289742096619
126.79549084599682,95.265995861908408,12.775442626012342,2.4679767196394873
123.03654908279347,98.877695984809208,19.619579386888653,1.2313644763520828
128.48510030787259,103.16853313109998,13.440110022824209,1.8836577329932278
125.69366031724157,108.15963817163652,6.2115547024207984,2.8228073301474108
114.30784674738366,98.071648334657738,14.509777635401024,1.1189832691241781
104.46484481092315,92.226787839540819,18.441546542753763,0.66361337662274511
69.90808265687275,104.20084855310526,9.4586959802575237,-3.6255278706292504
135.66026870336606,92.071231386121241,17.580970882809648,2.4793304993107848
102.03632133931475,95.5595186055602,16.625248730352624,0.38957629078534572
89.681758948251314,108.25720585905565,9.4432622566835676,-1.9670582480813095
97.237579118207094,105.03450837245751,12.010091285272384,-0.64919816752863124
137.25880103562369,96.442196195851196,8.4028952637237033,4.8574453874229073
123.40669937212675,104.20223241084787,16.580591281613742,1.1582498256606062
73.735778939671121,108.66602565194142,19.07561398056696,-1.831146653934969
108.2886861476957,108.59410487151737,10.817064931502404,-0.028234897891035761
127.65397072518304,91.201260718552774,16.776726995783591,2.1728141618917531
67.359301916710862,100.48183307840701,13.833407211647172,-2.3943870555482749
133.1364993322407,93.329226015002916,12.597061398924387,3.1600443989767939
115.22441018932075,106.35043557266485,16.347980461082301,0.54281778949889981
136.59589147818014,98.522346548576749,15.785732850306101,2.4118959373409834
107.13173884021165,108.63710495276915,13.062684274426584,-0.115241713030194
72.376216202700647,94.057665842432328,16.78930954187793,-1.2913842338573354
61.601406952581279,98.409658297703572,7.1694787345092443,-5.1340205764124978
102.46960302768372,108.31228360620503,10.080741527955594,-0.57958837277184161
67.380520924170867,97.942035992554054,13.948381093804853,-2.1910438826450638
111.59845052250441,102.37590435811737,15.122011268053949,0.60987563101941067
120.55981549739364,90.465981176112791,9.6431010504154493,3.1207631408139536
112.1417969254025,102.37463090393743,7.0856584090414492,1.3784415586562802
91.192772529803875,93.492282548867649,9.3458931484693295,-0.24604497211059898
121.79221618867967,96.98559060134653,11.939780222329791,2.0776450759905751
96.422550985333686,90.386833087581152,18.44945118662044,0.32714891281588054
121.8202293288101,98.071267867771923,15.244853992263588,1.5578346288583826
71.982147823376408,103.0624189827477,12.793426362919945,-2.4293938369359243
82.502961235632654,99.417247077792041,19.619654464329216,-0.86210926257195308
69.959439866802995,95.67522428046918,9.3544576408836697,-2.7490406607086779
127.27612588219981,91.937658075485388,15.80757932055686,2.2355394896395522
135.49297286652111,90.105001549753453,19.233918023101779,2.3597881233689546
108.06988537134822,103.7945252843418,17.210503231866078,0.24841575109148367
93.277118993711582,96.029584687008452,12.331687846484893,-0.22320267327245483
120.66253130334073,98.049198856848392,17.038354452963731,1.3272016677971428
116.6658116638192,93.522101543768528,18.207173319986104,1.2711314223963424
87.951969227813549,91.735775965833938,17.38446101251149,-0.21765453270580004
131.60188151509152,93.888607367679683,14.602735388575269,2.5826171017874873
92.6097193536189,96.772171363001405,11.004880988486269,-0.37823689449594444
62.582004088200307,95.101159063547968,7.8423658443741333,-4.1466000975554946
82.399095602032617,95.19461844884222,5.7964910547649842,-2.2074601212902918
90.757911805959196,103.24497591782172,16.848094704707144,-0.74115585950343665
95.074604602435045,95.998211006661251,15.723909557835841,-0.058738979693885134
93.101467159702182,95.302632216823355,5.3570184862045149,-0.41089368326610237
118.20185402501583,106.43655200862703,17.648542702608665,0.66664439181427426
119.68215398859304,91.935980926658033,6.664174551058907,4.1634823411890176
128.77299033147801,104.15294831343846,7.328695801752243,3.3594029120642537
99.830364847245178,99.165518980312513,5.1198924093119462,0.12985543714228426
128.06257283641236,107.61882074071094,10.441173384401598,1.9579937372022753
123.597132353121,100.15475185104408,10.419780734938104,2.2497959504534784


==> anc/competitors/data/v3/accumulation_factor__s42.csv <==
x0,x1,y
0.39828022185018352,10.038547828849833,1.0328167403048343
0.24749529788842356,22.368837910311086,1.0150607104105385
0.43636906396012209,19.625880708630319,1.0022757225272652
0.36381561307671373,6.2117682199222095,1.1275495497040946
0.092379806549442292,23.940693156751461,1.1230898991675453
0.48903005823654017,21.584000486154906,1.0016827226184053
0.39251286589565881,9.6781687572807797,1.0139780020985572
0.40372893737462923,20.737931593218764,1.0034742390996552
0.10765113470399565,6.1283906374276569,2.0708516540465034
0.25267367205300523,23.982094609484772,0.99169924324879366
0.21685911090466159,17.313694722130737,1.023551939460821
0.4670442449818708,17.00250031117594,0.99970468932783729
0.33973930403629904,5.8088145396826549,1.1760868547223773
0.42024272597187351,21.940667977932506,1.0074038987231064
0.249536389472299,4.5799900640893885,1.4683091033036133
0.1522574248031496,8.8165611608229408,1.3556178872897711
0.29956315415712564,6.8604375033327001,1.1472496418488949
0.078717765246878901,19.535358813844372,1.2719966917988859
0.42243402739666192,7.9640845442579575,1.0269828449120542
0.33424897960492916,22.212764542617705,0.9993628057241305
0.39113948303841822,17.125380786549805,0.99513946106297291
0.20953668565844075,4.7232542098939243,1.5813571943095632
0.48681411097770649,4.1085966825740092,1.1606716146720899
0.45190450459498893,5.0331583402879785,1.1178341023968472
0.40027257368319286,16.118503552954554,0.98698444378941075
0.13758741853338541,20.029636217188305,1.0668678703944003
0.26002445167716537,8.7710564125477699,1.1219848201225135
0.069711694604252958,20.988176858461458,1.3099102258169988
0.11943027143039653,5.1446388030652077,2.1867993016666181
0.35737202895910458,20.019277072833525,1.0010999690811428
0.38514297015851773,22.555908603445609,0.99326551825760545
0.48537937959539451,19.442167982087611,0.99122692874789264
0.19662141116216836,17.962415679572743,1.03294893205008
0.21670686771569103,20.759604373107663,1.0143463797774441
0.26130011507411355,4.8030259909413289,1.4092486507891884
0.13526211158792856,8.0356422143811077,1.5178602556139329
0.10846467740096224,6.498473586112862,1.9759088633156265
0.26406721680167017,14.090619803859731,1.0146496821035349
0.15210920707289785,18.903762566576891,1.0571547712915863
0.35141629760712967,16.600236891527974,1.0047107093782655
0.24671836349254883,21.022621995238701,1.0039712085295993
0.42470518822602682,7.1042598488218172,1.0467344970886276
0.36511929590101211,18.692421838703233,1.0031533300414093
0.19056498862191851,7.8608298173780824,1.283841029279166
0.42451691062784047,9.415175026356005,1.0135856375384802
0.41214396087356081,18.198093945626077,1.0030975403211884
0.22436527056357852,23.604095697973637,1.0017532449538658
0.17974764676860988,16.230872119541392,1.0591556721943316
0.35712297678873894,5.0900062998259124,1.1961039929728496
0.11288861762418942,16.326179398550657,1.1788136299305405
0.13995869111379874,4.8470110316033423,2.0262687758279689
0.053313021387952485,21.682914227336344,1.4710633203749022
0.40411596987596227,18.191565702012415,0.99114893191352416
0.34918288546641446,7.4625569284500646,1.0624409009393954
0.36732442038185081,5.8344201164839617,1.1176624634403791
0.40132806395988557,7.6706645776063791,1.04848924741861
0.25651209899225297,23.600543591083849,1.0026069559869852
0.3059335381788022,13.171212849169796,1.0171441263663741
0.11290864915744586,19.681618966828161,1.1314573805411721
0.10153853309118804,16.728166842155538,1.2020776844108798
0.35078133280571222,15.448262999172748,1.0076858820962282
0.26199329276440964,6.9026050933009939,1.208799346987802
0.30435624791653498,22.920489071161903,0.99172199169513497
0.39424948583721153,10.026852650294359,1.0164684710342096
0.33562324400026589,15.560344316150843,0.99927312585755323
0.29911073029609814,17.995518891781323,0.99731085706172773
0.30164322233543611,16.984663104906176,1.0033267168805882
0.18677754412817549,22.81188819391037,1.0259749539161589
0.063868025555572736,6.9687797984011599,2.7987539961899799
0.24652282515456309,14.167054768938842,1.0286350380060698
0.14656310276878814,12.08068781481532,1.2207211752146905
0.23383788967608626,13.483374589652362,1.0449247247819182
0.43403138297067473,6.3843505239548923,1.0811051627538575
0.15527276863940334,6.6818921974553067,1.5480257153649482
0.076236233760079708,9.5615109156251474,1.9331509672921499
0.17662275140989847,10.094092075216626,1.2051381592517305
0.18211719099500762,12.558064273627,1.1390169773916057
0.34786243162710279,16.219750940732567,1.0105117335558678
0.30066446855357526,16.69258234836526,1.0008783348170387
0.4027541940978861,12.236217931711405,1.0152082135915315
0.34894109314732441,12.175662188573941,1.0115355420515502
0.23287408764803175,8.3525705339392395,1.1628240144355861
0.4163091730997156,15.766124968180165,1.0088352429491187
0.12513781395846676,10.340818226344759,1.3779763706145514
0.060220432910237216,4.721196685547274,4.0431929945056648
0.090521537349038783,12.368000883137208,1.4847188452205862
0.37506170776840264,13.482653501803407,1.0091560785279265
0.25784475361312431,8.5118573640842197,1.1288218279802342
0.12257230056512081,15.449158662442313,1.1613717893539681
0.2754701487965136,15.315438008638418,1.0203791627521741
0.1185404462209258,18.040043622207428,1.1255518609717123
0.36334416878498121,16.958969644024201,0.9903303661577959
0.25077032400831384,17.048661130420633,1.0136268920452181
0.22145955174341714,10.324283036480862,1.1138138369276462
0.18568044011654444,19.748644439719079,1.0205594890921752
0.33362716690349981,14.982887671993588,1.0135813071549373
0.21281567474902569,12.628363903597801,1.062054520359583
0.089442463692245455,16.52024961882114,1.2923178455182125
0.1031026559542319,11.213146689005086,1.4544573492461057
0.48285394904728152,14.254784892135165,1.0006455628285376
0.45886131081842318,18.734113769644406,1.0024628729120459
0.36486821021483729,21.728057734474156,0.99212713377661843
0.1696414826567838,22.421143945903832,1.0287163095904166
0.48612936980647575,14.072658503661984,1.0015847065276122
0.40043790678460756,14.405502294811381,0.98767876488263096
0.37260058512154803,19.997408215276728,0.98458130254115173
0.25221267596470492,10.289013834884026,1.0805650064303016
0.17250870283032155,20.747647246901373,1.02689503002521
0.093375932969074676,13.882832930348469,1.3756856288643009
0.45617107844472876,6.3171344867053678,1.0591380490759825
0.255099330425125,5.4411829414588739,1.3344002931715884
0.14106351415785365,20.839864220789263,1.0635729846415034
0.18768048086779365,5.111358338137558,1.6120896845678767
0.3106488060238532,9.6122287226731178,1.0435982244302577
0.12954775232265428,10.682600810030916,1.3254650931875827
0.43547642784156898,7.4598889038318763,1.0427570269459663
0.39133378842584454,10.277867396039785,1.0284126086679444
0.37375833017792154,18.853851334501712,0.99734731928942277
0.24444186789879668,4.2936568712014154,1.5182508816325071
0.33228897831609944,20.54346849041373,0.9871659334160835
0.31284408601073099,21.130960471491164,0.99454257440517357
0.34243097069966899,11.445231463830964,1.015703100242201
0.087999944512950096,7.0722579812126956,2.154986724812618
0.23711333097677434,16.016808158901618,1.0232494296370636
0.068726378237851618,6.3934511172978867,2.8097898022693601
0.27229586866003352,11.298387221565051,1.0569222490936683
0.1984375455497534,23.168583618019447,1.004656970819338
0.11503588498972112,23.909289451672741,1.0612183062622085
0.09653133547514825,19.442097827091711,1.1846659327667226
0.31444005747997039,10.219230198415325,1.0293630965861191
0.12676683584159876,17.75330098332185,1.1209307191751976
0.46630405326955876,18.108127309680256,1.0010530210345037
0.31147751286517772,11.756833903272994,1.0251538209095177
0.20609141204067671,16.817772691723189,1.0452240581211951
0.31591197116663755,4.2145528995135244,1.3537973029874395
0.060261741963363875,8.1811531720448301,2.5861036507512294
0.48135164595865038,14.501766059345224,0.99908918603813346
0.26703654662430509,7.2750260851659174,1.1568605862737316
0.40223085226262878,7.3181373575306727,1.0561770929617149
0.08722849996509735,20.726085811004758,1.1873764499476736
0.26899624887717216,23.78266005367211,0.99552743983475278
0.27081814745953442,15.119388560568968,1.0201880600169226
0.47202190473874228,20.78139461763427,1.004593531224514
0.30727762356923394,23.806433286525451,0.99558327079030129
0.26307023047562922,6.8319177713754939,1.2067477425069832
0.17013904839135213,12.964912265087023,1.1332510143763637
0.19920604880414849,11.851454316838398,1.1158967651223997
0.28430258111219203,5.6009856729237004,1.2597260647320911
0.24751015713727104,19.106603455894891,1.0200512983888479
0.059725435946148694,12.67558054645186,1.8680377239580259
0.42183136588746101,13.386538683808025,1.0009440667988752
0.45327234732789501,7.0134594762648037,1.0363524025814028
0.11311209004937485,7.6185330446173625,1.7323447217531647
0.29931626459257221,22.142072443124299,0.99665703670310224
0.098859083510949602,4.8929817794855772,2.6061260316295489
0.35250804186791523,8.6570456988741249,1.0650014119811186
0.17655520272755376,9.8411866062905666,1.2121432136021326
0.34674018561135578,13.803950848031729,1.011793047576764
0.37714757642909719,15.728903460295918,1.0007624899342562
0.39589137136294567,13.865799517013333,1.0047661656444173
0.098483425680153447,5.6823066911376401,2.3333910683163954
0.46220533031192357,8.8733490811142701,1.0204919277414322
0.15359629590269636,20.871767695250824,1.0517565579821886
0.0668356502792809,16.751774009569182,1.4980297169702921
0.29968361122616755,16.982981002685488,1.0087284705051853
0.21691502773809745,17.404065107027101,1.0282867174599362
0.42340538440958592,19.258060380790582,0.99088618343420387
0.4137131624289358,5.1621696344289472,1.1332835207284282
0.19271250177022192,11.332167698652247,1.1345778599197365
0.47880472778138522,14.790548705233574,1.0079151364946679
0.18091302716305341,10.769129665946521,1.1679360487643822
0.28177570815427155,20.889577465743731,1.0100263292247225
0.16518429075542124,13.651450171745878,1.1211690277324822
0.47121960652203349,19.372551789187582,1.0099139002134383
0.12407351791190817,21.040310337623382,1.0816881498761997
0.070209778726548044,14.095829658069961,1.5886935851930566
0.24579367700136706,22.191044877426997,1.0070392481294523
0.49656900382512664,15.742478810739613,0.97646267129579689
0.4512547698147113,21.005485976674436,1.0032042795344929
0.38687360875562715,10.811815911830486,0.98568784006153054
0.45085662089533618,13.976339170629704,0.98775815083947738
0.45205098786403841,14.628220820091554,1.0050355338759205
0.2834862621739021,6.0995943179214116,1.2196102988764959
0.19216807332385688,11.971050134030813,1.1018786355721049
0.39740559444994461,22.346753451033521,0.99432185191302336
0.34774756842549248,16.616644807294847,1.0142993125176893
0.21814597799316954,7.5501316487393497,1.2346215820205693
0.092510000627681874,10.7771127121921,1.6030789057435164
0.3860553251070617,7.8320601932539962,1.0510950316715715
0.16810723216528911,4.4964626359714508,1.888679643087827
0.47156591774020062,22.549209170080534,1.0132324558566612
0.15843675875255814,12.96414656513743,1.1481505118983204
0.10524106958516871,10.150701448415724,1.5152781998219873
0.42400070245620775,15.969543831154732,1.0002513800908426
0.11897794248102232,4.1462891258603127,2.5677474066042962
0.13067073867098261,9.5604421320162771,1.3908135401854429
0.31972225618437955,18.060669313977851,1.0010258349812544
0.44355291837685901,16.675395461385257,0.99455080283381736
0.13839559957155795,23.636118950850708,1.0470125481383443
0.18964565280504264,16.407154193160881,1.0468903599578101
0.39983217720852993,13.550117472554655,1.0021466138737081
0.48732189172743529,19.228651263680153,0.99921779687213153
0.27533353379105407,22.066557439281063,1.0041261141859708
0.11475387614806286,18.413918934367032,1.1425224796047186
0.056271329468690699,23.264224470987592,1.3618100530426185
0.15334521349948488,19.640103414763544,1.0432450326920213
0.10931999800393447,21.336028765238531,1.1165140854042097
0.35494640312578585,6.2820814236727438,1.1171421689123391
0.10482462708283902,18.648270059875756,1.153374392073554
0.27784846922928486,12.801773990547373,1.0329887409488261
0.36241809603929892,15.062076048225505,1.0080623102848218
0.31150247414940607,17.082048189647136,0.99240685837735154
0.13989904324702593,23.39630233411139,1.0412547041817062
0.41185603678201821,23.691561628632492,1.0060668907950101
0.37193320832711074,9.7645649097581053,1.0302474666932897
0.38254280176199379,18.675069948758324,1.0059529010162795
0.10897598820079096,18.999670758705371,1.1328525410585584
0.10568921164265507,10.929857226260976,1.4625681371445578
0.46740314795292842,6.4773954972844203,1.0484270357739907
0.2289101872212233,4.8189392057143952,1.4927021349057743
0.18542691130142291,19.546862550583569,1.0345040083517831
0.26986282040818999,13.793994836338118,1.0368569326799628
0.3482888957436121,23.710803389898523,1.0149175226090694
0.48003046567113644,13.299469123873061,1.0124317129998344
0.17890080209692477,23.558339581476805,1.0141033888040205
0.46616379319041218,12.231520043881197,1.0062322275640936
0.061186771123815348,19.873643011199452,1.4275510614635443
0.29983911904707111,5.6963854462366417,1.2223311872329807
0.33528880025648827,15.109234202755278,1.0074161348286992
0.097653831687838977,20.041195739714485,1.1712363771509624
0.11315281867876069,22.494033344397774,1.0846468520498811
0.23860144369233671,20.451661812348632,1.0016991486147462
0.48480436046443176,4.7394145440234841,1.1083315409569889
0.31821914895546777,11.454046826134684,1.0320033330112974
0.46986044972009505,4.9739694462770254,1.1069662612373599
0.41196241202583683,6.1856458222911606,1.0876345786347947
0.26032172069988119,17.506112573349682,1.0160763249991931
0.40314355216348435,18.265163926233964,0.99757228278450683
0.058026552789644484,19.474413655032528,1.4833319566542928
0.099114798544580718,21.309130961113258,1.1407378318202328
0.42324287669723137,18.788629369530199,0.99026475398800295
0.40856768974632279,20.017431842132641,1.0120629955659852
0.15468833388489517,4.9792741964655853,1.8577738636849532
0.28884631576957409,8.690703008825972,1.0749096761002555
0.3227071193150049,16.437955467504914,0.99645623505800052
0.44048252919920505,21.162506092496464,0.99174847998400539
0.32139822080242653,4.0900024987931829,1.3676733759802462
0.23565720617315616,14.292586842326996,1.033445560827799
0.21838281953323224,17.545747987287946,1.0194014784112002
0.24164693886807947,4.5921457825722642,1.4968540409889275
0.34336896151098839,12.027111151067759,1.0191266064459259
0.4403707842885462,21.912697627673936,1.0026462651737904
0.25425359693433491,17.432256177117175,1.0153790873652107
0.16152780332811117,8.7531672672119463,1.326382595968588
0.15649806334891153,21.055622592638255,1.021268400244165
0.38570642610955086,10.960628468190286,1.0118264058299291
0.41745594354075966,21.06689342288119,0.9823413007736741
0.097375135934356233,9.9788730223781101,1.6091532628133591
0.079951485629830177,15.80640501766298,1.3938721564374992
0.31749514869040329,11.938801354956681,1.0316468963444951
0.11577795988671423,9.4965010151013409,1.5090475201305951
0.42109888570535359,21.731151243437385,1.0017626121391598
0.1896506032658335,7.7518736387898262,1.2944309610288323
0.11474236983701419,5.6962318247152623,2.0880357937304566
0.4644367126193526,10.838538770913207,1.0022440240598749
0.12448927523087518,18.352782952831351,1.1133290001639291
0.17812403705207103,20.148632119525633,1.036467928434772
0.1191260278364264,23.974867401335295,1.0564475759829808
0.10197052864940974,9.9272411402232983,1.577395461486182
0.059516607351398021,12.158839022625644,1.9471963588035575
0.074927934123917059,6.7364255605925258,2.5152776510233803
0.12858866192113372,15.497438592460671,1.1657838798308977
0.07402186968222893,23.951600745258343,1.2102829085755658
0.31601471724993707,18.01762020241317,1.004210675590389
0.35632153705977787,15.904256808267435,0.99724265044406057
0.2271337055744127,11.847381858435881,1.0657320290528833
0.19309599362842222,22.305975205711096,1.0092630421070541
0.27703680666000358,13.938331922606988,1.0259224685568924
0.44375222400557385,6.6873382662612304,1.0464125953902297
0.4330092320699927,11.307569263982669,1.0111046758379272
0.06956377790575638,5.3433333769553375,3.2110840197426684
0.13167428431843584,8.0395807537756312,1.529583691594933
0.15653519199697821,4.3533756199982445,2.0246941635402425
0.16222440912449532,13.065598330003269,1.1564473011924374
0.30705469328424773,16.690805299035944,0.99473045919564318
0.23731809156643652,10.865849247578154,1.0941301641058101
0.0721643539674173,12.407635430105543,1.6916944880429603
0.21812636230680721,23.18418545689152,1.0097637556739785
0.28568882692293673,19.039262431498308,1.005328234065876
0.095752356306672198,14.817132738899025,1.3229119839138035
0.42505634920485186,9.6908175022365057,1.0152716748554451
0.073382839909296921,21.939935975459903,1.2616980340697335
0.46617884105812796,8.7019423376131897,1.0138825557278357
0.094600913710943979,10.506854610333541,1.5968252631720257
0.42960872821898871,22.18129628845897,0.99480881782385255
0.45619391476742771,14.590841105701447,1.0007954102456513
0.49080680626396672,18.846358988359533,0.9913391923253847
0.41091164612311709,15.814895883275323,1.0052250491794972
0.40076489334709803,17.068784180189901,1.0128759729845211
0.33911747419799643,9.9876658302965104,1.0343614302675739
0.40054835956015805,8.8274412325332587,1.0284008860757476
0.11054849378591619,10.449846943373306,1.4507270159926717
0.29123061617643681,7.1088312816684489,1.1424838055096167
0.28140029158568652,21.486287305816148,0.989360694829309
0.43590746485515092,9.6649386650022819,1.0075666321354526
0.25825971451708213,15.229787888287692,1.0218237853006134
0.2232902732451591,19.839488502827482,1.0228336958398812
0.33780347205669953,19.676482187514271,1.0242485154355767
0.16990849287538073,12.767725171683857,1.1241979833094133
0.1128957849292806,13.525146171734512,1.2891922396284894
0.2650447733106856,23.894034978700496,1.0037711082570435
0.23760021586769825,17.491949539580482,1.014682550785714
0.15465647323799317,20.292768862357654,1.048850191227289
0.21538031455180762,22.051079384384639,1.009238562180286
0.21487660242181134,19.751796724586782,1.0154578909404681
0.19737300398564545,7.7035868990713521,1.2764299045241536
0.22075883587711803,15.243414674751444,1.0243736651444044
0.35858450545517545,6.0378831462908975,1.1170009613793734
0.1835944135570784,17.058442531279969,1.0509651957553223
0.47698606702190316,23.106988563756218,0.99775596110688747
0.46235660879218005,14.254641286002226,0.9965054370066101
0.26640969273503534,12.659449857355344,1.0355881195891412
0.19776254225210999,4.7168550283632635,1.6551454908688306
0.29094565542350143,23.195490446584408,1.0026472699935112
0.43185221994813106,6.0600536826031757,1.0734103812597069
0.34366430325204589,4.8215818660969383,1.2456674390432634
0.41197632257618483,8.9213322300987699,1.0388991108286607
0.28972502422958307,5.3106086783676485,1.2774030329444019
0.33481293317042932,13.102356848235246,1.0205506231764081
0.17967002638210777,14.321756025142248,1.092738581389902
0.38070192303963085,10.251398980571679,1.0298345419908832
0.14108206690657327,5.0192096514977216,1.975728394832271
0.36265915796832421,6.2320073649845344,1.1213838092736355
0.43732358074665234,11.690087559798561,1.0103035352617118
0.10944627678569477,5.210569016530723,2.2918359222008529
0.32647088324386392,17.96379451219827,1.0085703325786874
0.092793086703470584,8.1404108304962399,1.875129268915239
0.37657203272214207,10.04143137567277,1.0168330133315848
0.088021948470584116,11.882515543561951,1.5523543157362716
0.47117292021528173,12.332192661382958,1.0098684638533824
0.11183356851701098,4.0332141534960106,2.7666665617689499
0.48149611065908615,6.2414074199739513,1.0498897238396958
0.41039787923829352,21.255291274817562,0.99075000360325149
0.31715690200985935,4.0246612502381627,1.3850490747282531
0.4021808470832961,14.163347116257501,1.0042034328454137
0.40780167754238866,13.790040130144162,1.0042699657381566
0.4757121782677986,10.661883220212756,1.0155706194223308
0.16402250922763423,12.626540402928992,1.1412855421515373
0.31553415291123915,19.611622750531687,1.0049336696808597
0.092772138903980561,20.824074124299131,1.1613415466729389
0.32727456501085456,9.2069708683050013,1.0553513860784987
0.12708108684175495,10.449808819354597,1.3605953124693333
0.30422777516259886,8.8496570605666545,1.0665186942302713
0.30759373131523238,13.597268011021303,1.013571320925142
0.25969331884155233,17.66516715317626,1.0087781214718414
0.28518429898090525,8.56505750926841,1.0930027196346597
0.39376552550296456,10.614714841097333,1.0300109926475989
0.40966012243042998,22.607692351783008,0.99929081238391404
0.27146894700894314,4.9713857969391615,1.3481729488775285
0.31981704868517552,13.215392104791324,0.9976854957438579
0.46905630606054582,18.231160831935554,0.99288846214515647
0.10388011482550527,7.0090802311494809,1.9314269066782486
0.10269660465504973,4.9474804001096366,2.5047143689635702
0.089469055359845784,6.764107432770615,2.2138191891102763
0.34603847826823753,22.376463870613659,0.99908651746075927
0.23837373535567075,4.1851956364224687,1.5946797844037512
0.39844463726382945,7.7664394962270364,1.0479511483058388
0.35205413598886665,4.6256702580328906,1.244435499678781
0.20013699124770717,6.2125893512440653,1.404580088061437
0.4542649463126911,16.402985732565924,1.0006120346301461
0.39313946618179352,8.8327781747817156,1.0460741403776728
0.17174072340957908,15.384241008613536,1.0577223468826928
0.21388640799742431,15.803907655322522,1.0188879840239764
0.19149799109191828,20.988706661795582,1.0138570916598204
0.12092524188124985,4.094827858237478,2.5607314432496211
0.11650251764398625,21.067389186847336,1.0996269521840993
0.47125735851908479,16.382381728539478,1.0043085984784499
0.24705681673943897,7.2548697220991514,1.1967157981372516
0.22249392024983444,19.458747762705681,1.0216752808611351
0.37835856890482006,21.109830835811714,1.0087556760217193
0.298846879363805,9.085269675083147,1.0723944531814602
0.47126299407730798,22.375873618053618,1.0078903437479485
0.40113567225922647,13.089148605973156,1.0074996777929321
0.26571630385604317,16.068489086666432,1.0095981490609196
0.21936176306637178,23.692990672352874,1.0112625581774595
0.49398419521594489,11.230721572783986,1.00481486772831
0.37299210620163958,20.263186916402258,1.0005331312981318
0.47803759700172849,10.367982356569193,1.0191215853099054
0.10331535974766862,19.984270444829818,1.1252685437458483
0.43274015563585216,16.014678377252849,0.98939760788924536
0.33668324779604342,8.3271139045080282,1.0548024311602366
0.10486475525080066,12.280521875784729,1.3780166392526818
0.3147160999861493,10.352712687271234,1.0379172253359836
0.35874336429745196,5.5621678616072776,1.145041060477308
0.055536208649871278,4.5966954019939497,4.430423435262874
0.25444308282878597,10.929573108143618,1.0590423179022401
0.42142978003834453,4.380682956349732,1.2075028395803786
0.18291156140484044,7.3097551516355006,1.3708754918100221
0.25634663680934799,18.503666417017378,1.0054223081959903
0.24904135718055193,18.161824713671756,1.0080049190883082


==> anc/competitors/data/v3/accumulation_factor__s42_holdout.csv <==
x0,x1,y
0.21083381682146429,5.2029693938988339,1.5012398403522229
0.21749389647812212,18.221507031092706,1.0193729230486059
0.30920164805387901,22.299650029653833,1.0010137739986031
0.38619135152778628,9.3234548211493422,1.028072872334642
0.13307330809285969,8.5924960863197803,1.4678324292660858
0.313072540785862,14.227309135434036,1.0117666995472359
0.29064755510530388,9.2129101192476597,1.0737913234417555
0.32112147585498102,16.256356580808461,1.005435277741469
0.1688736468167894,16.943615098108239,1.0606620628119126
0.056599151122757728,14.678048981373889,1.7721566140937113
0.15424653685507372,20.646178487417277,1.0431822551313683
0.4502186954805254,19.548363872051816,1.0001505992393582
0.4530384692939135,10.193264443857618,1.0099715548550112
0.080845724028494242,4.0845208124321601,3.5557885903257542
0.23182092994916748,17.075928566426008,1.0194621751894901
0.43221530042772643,4.7682037163272959,1.1459223340974027
0.49067034115534852,15.178883441754504,1.00058304566856
0.30075160005895069,7.0826835118304192,1.1348445389508293
0.19270316165943968,6.0255525001980468,1.4558754690753948
0.31999976133727354,16.048598303596727,1.0059186528177582
0.43855945387042111,6.5756442160307209,1.0592336641259348
0.12554996920736888,22.806564215607199,1.0605313812923669
0.13729075459370124,6.0576557717189115,1.7709332781165517
0.281454529031815,8.4457716629787178,1.102316220019234
0.095290319886148223,10.161820479751022,1.6121731884657897
0.40293013046143911,4.4672859385501704,1.1980326523586442
0.24982829848401156,12.53416721280146,1.0456500336940173
0.41545474525107717,7.3595093923791675,1.0493212853535028
0.45820553314201296,6.1328339529770446,1.064055124040354
0.35570485496176196,23.10419984561296,1.0002697523238204
0.16991714984131151,19.684246912770092,1.0365606419196327
0.2776006920428285,9.5949959057353293,1.0749202527155901
0.19768932792909472,7.6187042571957591,1.284959093605033
0.35869504681778774,18.13915656930083,1.0014960444484031
0.3746988919460485,17.345070854461603,1.0015069417358102
0.43342896004608361,22.468115170320143,1.0000589823204775
0.23075119439256747,22.530722358316577,1.0055527961990567
0.39878876459994334,18.871192907350483,1.0005393852643638
0.14509045116286956,12.085476838505411,1.2094369938927072
0.24720382993954221,13.136896637909228,1.0404437206113069
0.14492163635064767,4.3628089623775343,2.133955313620453
0.41667208269666017,11.645769725700713,1.0078705495710332
0.4112478596194496,6.7868083719783847,1.0653667673432941
0.37321072939191685,4.1346537094085987,1.271808597262029
0.19601974960095897,19.706676619291038,1.0214578015252782
0.38640543414962147,11.013692721939492,1.0143864750534932
0.38321169697897961,14.689718383378732,1.0036041322053713
0.41482680126957344,14.661419061646972,1.0022889473497056
0.17622732873613833,22.621565102663851,1.0189150070667996
0.20729354014232398,21.964911995878271,1.0106457461692615
0.47782474948727521,9.0128312663792904,1.0136641148119905
0.18624146762892613,21.347108615852239,1.0191247364286178
0.17413178552626016,22.307168724907012,1.0209920310733838
0.10882284168093712,9.0912284386049436,1.5919118117803346
0.3510809266716941,15.4836815734159,1.0043758303150756
0.069130528335618779,5.180325780408447,3.3221501918679386
0.47853284932537338,10.594133831390149,1.0063244225743337
0.47991495337679602,13.09242873386815,1.0018708109814474
0.46828506530292485,9.6101760942078265,1.0112303631979924
0.13852786884593962,11.375778767519765,1.2607623537491042
0.083869480958732062,8.8143546114666602,1.9137632720943234
0.14341997441852261,12.614081327044314,1.1958856564948672
0.055076886731068905,4.0658154966926627,4.9842776511935458
0.22082376524062169,9.2864455750122268,1.1476430809385805
0.38724061295072099,5.2720370918963049,1.1491977306300141
0.34524724001506418,22.130631496024616,1.0004808001998218
0.066632511989348123,7.0885110430739715,2.6563997928930827
0.47877692265798422,8.6669220207448276,1.0160246902795449
0.085723224284266875,17.265708328613233,1.2947016062619778
0.38282460799790829,18.576655479001644,1.0008162540378325
0.20766186439973922,8.2474027975429784,1.2200825646971898
0.29659566533698239,17.241754463181376,1.0060493861523481
0.056742468750929725,15.619646642886641,1.7011984478225191
0.44654817601004165,18.067418447772347,1.0003135162748242
0.49505963326647467,6.1266785327719084,1.0506049922631577
0.39618368119948189,10.841448525506632,1.0138222258122727
0.29024539495052104,9.2808134892415808,1.0725348213537627
0.20561981788077371,10.290820826581838,1.1370266181673918
0.14716613444233703,14.957160039026203,1.124444102086398
0.44093113347689084,11.915875543983425,1.0052536056038681
0.15710404865140304,6.6035487444294851,1.5488487892315024
0.079855886559234368,15.288509118457402,1.4183818360413318
0.43841497067134777,20.777774818217392,1.0001106457504081
0.064433218274671716,22.753089296035292,1.3001101217751156
0.10854688833212711,9.7053802933297355,1.5354355557092525
0.47741758978469251,4.5697210361113818,1.127209478751001
0.33985965445752453,14.934033178165816,1.0062874000596533
0.32093318099456442,11.669783278279002,1.0242023249292822
0.44481456368027855,6.0877603823792228,1.0714381937645452
0.33228494171840439,23.284614669647876,1.0004365138690781
0.24320941063133322,14.375300530143836,1.0312596434585959
0.48175489961610946,23.681983551458231,1.0000110962814273
0.2772989329285474,21.500002391869675,1.0025815908618751
0.27562745636633573,16.135069686631887,1.0118492750085517
0.14984574916909435,6.549322674029999,1.5994637764412218
0.27792133137487018,14.427111122525313,1.0184757769721677
0.17795865916829257,14.547712856783239,1.0812017640784382
0.15202814465801687,9.2355703170515646,1.3255500288217537
0.36282531550602909,10.13348646364293,1.0259637749321768
0.28080153807180058,19.124622309353654,1.0046748443622384
0.22636472847183137,12.555927758163328,1.0619049746503351
0.3224468657338565,20.392068880624269,1.0013962524990658
0.054687706307989581,9.4648414721546263,2.4748975528882848
0.19074207449643166,4.648656797428746,1.7007249466209697
0.42439818128016382,12.742815168607866,1.0045006338088878
0.48554307256039358,4.0666316075764168,1.16120722486177
0.3232266833137421,5.9613624022488736,1.1704161228941647
0.33137781534337712,23.458557213338338,1.0004208539590673
0.41783868252832629,7.9317640887432237,1.0377353849256075
0.46674700458725787,23.241508523815632,1.0000194456912874
0.32337241260813804,8.5750800911594709,1.0666413835736686
0.075411187428803039,12.030532609691249,1.6768339746955647
0.19287406093743453,13.744711257014803,1.0759406655652217
0.4339207631202931,17.518247618717133,1.0004999354515787
0.16512112114367308,12.300924575458382,1.1509937632800427
0.29201030562334179,22.902371619842878,1.0012476647822093
0.30382625150422066,19.950852551745857,1.0023361305274661
0.38095775900466444,21.742378184538559,1.0002528599346199
0.47404172954221374,10.282133444761016,1.0077003502227133
0.32146430677065546,13.642651433250983,1.0126121811327922
0.26401251845988083,15.303644828216886,1.0179062404109065
0.063356362330093494,11.96929266182509,1.8812823814553445
0.11614057214244647,15.790580283422379,1.1901713569956134
0.41823431642982517,21.191073059712345,1.0001415733795107
0.35300236521835671,13.723290099782622,1.0079351739148203
0.42450324063632494,5.4956008475281868,1.107436835468129
0.47787550312507454,13.503698156303781,1.0015781379232869
0.057607600011199606,14.279282653413315,1.783453524625868
0.13450610065243723,9.8495109424556642,1.3621212971269081
0.44337358403126642,6.0482046850858726,1.0734826455028055
0.41068050238809967,15.551583995814303,1.0016865889540747
0.15700291257161991,8.1290748619019375,1.3870994782787789
0.37127012075888904,19.722858186164132,1.0006609401818645
0.25303917970015355,16.096403634942838,1.0173207809786544
0.27536615232127154,8.5815997072669905,1.1039107421313881
0.22560814714228877,16.466886809352399,1.0249618036852455
0.37221767261339084,22.817436071985473,1.0002049287824366
0.28305485924912166,9.5570796915391192,1.0716487556996472
0.39514838877365843,23.875905385778282,1.0000799231009425
0.24958097685489383,7.7984452970923961,1.166582409820822
0.14237480014597578,22.925257895017957,1.039756064692583
0.39218417736708444,9.4017802854266819,1.0256844554632565
0.16372524178997713,20.125975013199177,1.0384897770160144
0.29087556139720849,12.570620677281578,1.026507594810661
0.42294218674391171,14.029302611343542,1.0026560069279429
0.43060427819043179,8.2918115930146232,1.0289569830143188
0.069627493000749219,23.722716676384724,1.2371850586567865
0.47971160848788758,17.183384615920048,1.0002631448378416
0.10766985965863093,7.0286057406237692,1.8838774329414996
0.32541650769085317,17.250590755427972,1.0036611699835274
0.23836140691394908,23.849894008082966,1.0034084705217088
0.24933874279699225,11.989461003988454,1.0529815565454419
0.34641230921059296,23.876824847237856,1.0002558369507022
0.10315450518428586,6.1150818516338665,2.1375141203294041
0.11133748555045539,16.032559497394452,1.2016239554382877
0.32791673636563901,21.936771411470811,1.00075206883562
0.21004300943750426,4.1232860645026008,1.7259303876717675
0.48698637009907297,9.2275884855220056,1.0113054793644407
0.081127062801363503,10.68008617495736,1.7254587511645718
0.069905566456941667,19.204736263094098,1.3535228028067603
0.11138915747964448,13.017195393989706,1.3064659254639679
0.27524119718571977,12.453090905354596,1.0335539617340244
0.13230895012741734,9.1184444423660445,1.4270571559371483
0.37856026774715296,23.240102103352278,1.0001510910088451
0.21299556870096653,20.903717124425974,1.0117879184196545
0.404982088666062,12.847578673388083,1.0055302390194552
0.48268562765120715,18.030836452394212,1.0001660769127694
0.20498001446861702,16.571553805838697,1.0346386523211788
0.23399611143744226,4.674005606517591,1.5037030501284294
0.34471023622115637,5.9913404392433476,1.1451910364487459
0.185539804440574,18.225021215224015,1.0351940598231699
0.097400211419525914,19.963358322740692,1.1669537209193677
0.37711772113456499,16.018941541939395,1.0023847886385044
0.22850159538340109,23.772710436890744,1.0043931060354947
0.35930990594741258,20.908560925201499,1.0005464286701471
0.30433405500276034,6.2941574719521274,1.17269627561597
0.49967575169466433,7.7435718294238063,1.0213184870139362
0.27130523615550711,9.2690529673690172,1.0880016284960843
0.15478269080575391,22.479511875103572,1.0318050698514347
0.25099693477986834,12.228763615008454,1.0487125330067633
0.3005668433827805,7.1476896461139354,1.1320868205789412
0.18163521368293484,6.3594957068888167,1.4599038827899202
0.3842767562924444,21.205112591013737,1.0002892142743529
0.31702533375344599,15.833668925193274,1.0066506174708258
0.33954315318566264,22.624899586359675,1.0004612046682226
0.099261553992698245,7.2677262456207368,1.9457844515410783
0.4778877449321936,9.0415877940463005,1.0134673569770609
0.25239801167295245,19.489109027101428,1.0073601188196353
0.071438906183089582,8.9741965628533631,2.1128656793731868
0.084603508825445303,13.92943565313314,1.4445573636274005
0.42670785107614007,16.515399851282456,1.0008705541415444
0.13480472853093065,17.08815602816447,1.1109903017449581
0.42152607233162587,11.26154803809829,1.0087533318403499
0.42377163493505676,21.841134329839758,1.0000955789806862
0.40344132708277081,11.360780916424961,1.0103255286017625
0.32087532462342305,18.817938159453476,1.0023915266670578
0.32190894084349497,20.955292586593419,1.001177314337377
0.17105705766760096,16.696053017971423,1.0610074803248766
0.068784247466043016,10.994600989535693,1.884733309250278
0.36979470521784513,6.0839605455153905,1.1178412332458136
0.056710817030709487,22.78682287106529,1.3786439447502217
0.05960535640646257,8.4367756066176067,2.5302886207498902
0.33801086249072831,7.4014403986613795,1.0892534990093443
0.4781142169682569,7.5348250233319556,1.0280189743883918
0.15187486164344913,9.8220123204983629,1.2902993988809945
0.053211018159555513,15.682292969358119,1.76710964730987
0.43792155114392062,7.0018295838708049,1.0488727111120741
0.29229525806913398,19.102550442783837,1.0037732493092433
0.19802234758450876,15.172366197309236,1.0521499568963544
0.15257989232905794,9.6012125507805912,1.3005407848538761
0.35144312627545221,20.252457006229175,1.0008113786213484
0.4148724316885114,17.564905125423902,1.000684713248398
0.4942388130773423,22.11009927494883,1.000017954832342
0.17968408745987718,14.421247560735814,1.0809933417164448
0.47335295697993185,11.122354326091141,1.0051973028776995
0.23026288605362927,14.446811822321767,1.0372543172303681
0.058939801981279946,12.89972795413594,1.8780142711028283
0.12300602872472147,9.1912294678049982,1.4767712103913382
0.19217857094826174,7.3133484023668824,1.3249456225842
0.090112430118677173,12.092126445548317,1.5067817707210747
0.27862432871108056,12.413269358058979,1.0324952821263997
0.081748036173089483,19.500483046681858,1.2548404037772756
0.074174597237874854,12.974886269162019,1.618050675958101
0.32630094862052766,15.317242045858658,1.0067971186302309
0.077947685454600221,8.8355747005588086,2.0089285428949646
0.40553887344390604,10.55511862153668,1.0140297006783741
0.052529947084264249,5.258640906013766,4.1430817342721902
0.06680163309166226,12.321275659180953,1.7827746984421042
0.2585603463960085,15.95927966471279,1.0164050687976662
0.44845230347227705,13.336290325515538,1.0025334840313151
0.11149507993559808,15.784313307374831,1.2078267187413974
0.077982957674712305,22.942445171950318,1.2006347096817775
0.17140963756343208,9.5007299745325469,1.2441221692838935
0.13387446401480874,11.902749947794474,1.2550489812753975
0.37309449276774487,18.43196346305097,1.0010324381341489
0.085609004844367079,14.097843429227282,1.4267826985083332
0.32761987018292893,4.2523173744849672,1.3303064860732523
0.065559138274664586,20.884074004295972,1.3410670047751567
0.43070670498449248,6.3764872041066099,1.0685572278337088
0.22081607797410829,23.552763992716596,1.0055425437110341
0.13112714191753572,17.728601144738743,1.10841729426511
0.26012932711680326,17.374249942890984,1.0110138878564037
0.20599698675213507,8.099416087262501,1.2323437094875427
0.22825428419336541,15.582683354480906,1.0293674080807262
0.32120160305793821,13.616941094110503,1.0127643424276971
0.34216315543440412,6.1763993939365811,1.1374418193936686
0.10393392758877926,7.6968687539815459,1.8160169000218231
0.27952865916929465,8.2939471895484278,1.1091778746035532
0.43659572690306969,19.143382217748577,1.0002345869346516
0.33871770654806893,17.471254963951175,1.0026983124135562
0.32963628296546965,18.911340269796405,1.0019657132376998
0.3342582661802595,6.7738859353543166,1.1159596930343973
0.094742732271976257,18.888761348915487,1.2005255906253529
0.27394070271974158,10.835125238639515,1.0541814184207505
0.42598130001802315,18.190165956927359,1.0004315016889738
0.38897143693889619,22.961984026070656,1.0001321697124756
0.34487275550543833,20.728269858160946,1.0007865696500875
0.35465302021603384,13.623596166383869,1.0080374435621355
0.087330237035572078,12.821073411045187,1.4845348724715504
0.29885813807652944,16.863081779589105,1.0065181005426951
0.41574672395418633,14.20985933146418,1.0027258353759041
0.39236445196760872,18.9420735527099,1.0005922366553595
0.45228827796122073,8.5647144721779185,1.0212219325798568
0.44577247327009389,8.752790333941622,1.0206231799878642
0.09043608931939201,13.623870490035248,1.4117961639985679
0.36163513876912912,8.5950377090539174,1.0467677913447111
0.23060232370550338,11.733760232832037,1.0715985182891079
0.19849636444914875,12.850797101412757,1.0846179647027601
0.17070795226653498,22.087307568282185,1.0235844323789791
0.48751824807725036,12.598283771715906,1.0021554838224083
0.29240961892078654,21.914569307819733,1.0016509882462341
0.33839138298844001,11.489060668831213,1.0209190323587072
0.10247947560872803,10.933099592300769,1.4839951187747153
0.22654506750382608,18.987408661887294,1.013734244136679
0.18781330695170723,8.2817146170913567,1.2675901936961778
0.27290779221688999,21.051390900147712,1.0032087140275963
0.13957691755637175,16.070915564779096,1.1187258197315075
0.46266175221456179,16.349749977145756,1.0005188554386644
0.27437251041026522,7.4088212891624226,1.1507100113477844
0.40996766064367485,9.4072119710154176,1.0215951305831275
0.49212821227073444,8.4183349674942036,1.0161328774369771
0.40619724026126347,16.288328751245793,1.0013402020639037
0.22382493885937471,11.340120937379275,1.0857861610655513
0.40616328746625568,16.162924722397531,1.0014111130032064
0.28456947992275677,20.608242983294581,1.0028465872896239
0.092910287141749467,18.852912217132275,1.2099081969794367
0.052879503068482603,13.112161110549074,1.9995653754822162
0.18425996866265038,19.605684065523924,1.0277314299572153
0.10262069570794366,21.555983683753013,1.1229288252408327
0.35234307519475727,17.97494921145173,1.0017792359887743
0.14312502302262498,12.081627344760768,1.2157009378022039
0.43043465656999041,17.957478140834372,1.0004398480704781
0.36697852148123916,18.205608806704326,1.0012560138589304
0.21350743770347758,14.637336697958062,1.0459474403409201
0.42450126235135593,16.293996688179547,1.000991957100136
0.17156260631904063,17.583466471748586,1.0514851564838579
0.078737862344709905,4.6057785554592021,3.287640795549561
0.2195731560640104,19.874770959801339,1.0128918920731131
0.24326821228280371,17.96279305371942,1.0128162453932645
0.21688842372814382,20.966059143655112,1.010709295651754
0.22922322791213834,17.10223044002408,1.0202380148895211
0.27893904982862155,22.535171631699246,1.0018657814237808
0.073063408772059371,5.635271266505125,2.9629780446384015
0.29970709405434187,22.47386565673493,1.0011893023878926
0.11233620135652081,17.852131351539789,1.1555363138664487
0.16330918124387148,7.9167231463764418,1.3783234789619236
0.11258551219171943,13.474988059907188,1.28098315446289
0.10847770953015384,13.605430675099472,1.2963041944242197
0.19065948096006807,18.091595842957261,1.0328090139782882
0.40456073332142989,9.9466919531168845,1.0182060988687764
0.24393228841178655,7.28114637769729,1.2037982041984798
0.44900593807233541,22.304213974311828,1.0000447383366307
0.25333198434732129,12.77228425391297,1.0409461259050905
0.31138264154198325,14.724657544449652,1.0103089108615979
0.054708814906104866,20.559109550611847,1.4808867701567712
0.41823587676472107,9.1512864529959561,1.0222505239942856
0.36449333650605137,19.00101348612235,1.0009831388990604
0.13544767712158209,16.869708364815928,1.1133103282247161
0.38246552310369536,5.6565461898435547,1.1298538620798384
0.3377001025916046,17.625417758109045,1.0026071394930862
0.12791542824043206,17.222633186991494,1.1241851003574002
0.10936580938072196,21.170942157531563,1.1095441069160012
0.30936849625601798,22.032884694386997,1.0010969913136183
0.065014706055236265,15.845838920892756,1.5550432840523247
0.18524981999630008,17.504110011183208,1.040648677316276
0.4542180300333804,8.2443881042684239,1.0242140016443422
0.34248683892876214,7.3507685187466318,1.0877340886565812
0.26447804523221119,15.673624115594816,1.0160931029646787
0.18587939837579887,9.142536906909843,1.2236778847741379
0.40532341885499307,16.272234548356668,1.0013683490677889
0.41397158631737241,7.9612770182546004,1.0384653086537876
0.25461573317124131,16.53650049751241,1.0150631736106333
0.090216788011249577,23.66243590985302,1.1341395342405856
0.2337003137284363,20.553465279014134,1.0082700456691642
0.39227054639997139,21.982073777761368,1.0001799664449216
0.10589550623933672,14.905559182816928,1.2599193054392934
0.37629969837854632,13.453092389706825,1.0063707116024376
0.48984236190258568,19.143828890069575,1.0000846171370881
0.23930802979540311,10.981169137831863,1.0778548456405659
0.46159388582477401,15.402486452068247,1.0008178136219257
0.39515758483888752,22.22109596335622,1.0001536734053869
0.20425772800692582,7.7427807987427215,1.258909420084839
0.30595581087841639,23.43699219821913,1.0007693882340369
0.13793848744921186,14.807202584389206,1.1490373003940864
0.19342374839939963,12.421109382700443,1.0994907703403327
0.42572463600873212,9.2659958619084044,1.0197378507186614
0.40458058859071327,12.877695984809208,1.0054913039416342
0.43522868923178332,17.168533131099981,1.0005689776780151
0.41952683928448381,22.159638171636512,1.0000917474174944
0.35548163795403309,12.071648334657741,1.0138777704547963
0.30011475206144272,6.2267878395408136,1.1824751969035925
0.10573296494490923,18.200848553105267,1.1709039402952273
0.47558901145643417,6.0712313861212444,1.0590082461288455
0.28645430753364548,9.5595186055601946,1.0691482166888764
0.21695989408391364,22.257205859055642,1.0080595806683501
0.25946138253991491,19.034508372457513,1.0072154529327255
0.48458075582538329,10.442196195851192,1.0063855215796953
0.40666268396821292,18.202232410847877,1.0006103008218727
0.12726375653565006,22.666025651941418,1.0591864620157643
0.32162385958078832,22.594104871517366,1.0006988288973639
0.43055358532915461,5.2012607185527679,1.1192193750934394
0.091396073281498583,14.481833078407005,1.362731921111159
0.46139280874385397,7.3292260150029218,1.0351873093424999
0.36063730731492921,20.350435572664857,1.0006500401299041
0.48085188956476321,12.522346548576747,1.0024321861728478
0.31511603097619051,22.637104952769146,1.0007987070883537
0.11961621614019113,8.0576658424323284,1.6166323400642331
0.059007914108269686,12.409658297703579,1.9261039973682843
0.28889151703072097,22.312283606205028,1.0015896505432429
0.09151543019846109,11.94203599255405,1.5043235651831595
0.34024128418908728,16.37590435811736,1.0038183087459795
0.39064896217283923,4.4659811761127859,1.21169449050281
0.34329760770538903,16.374630903937433,1.0036328225291236
0.22545934548014679,7.4922825488676441,1.2264916103215044
0.39758121606132313,10.985590601346525,1.0128436910108667
0.25487684929250204,4.3868330875811488,1.4856624608532505
0.39773878997455681,12.071267867771921,1.0082879077543907
0.11739958150649227,17.062418982747698,1.1559538766948643
0.17657915695043369,13.417247077792045,1.1032108500778721
0.10602184925076685,9.675224280469175,1.5588825635818957
0.42842820808737386,5.9376580754853929,1.0852608556922736
0.47464797237418127,4.1050015497534513,1.1661773893041458
0.32039310521383374,17.794525284341805,1.0033530134269586
0.23718379433962766,10.029584687008454,1.1021185743160842
0.39122673858129159,12.049198856848388,1.0090502834965915
0.36874519060898303,7.5221015437685255,1.0665849389380917
0.20722982690645125,5.7357759658339411,1.4381044237951626
0.4527605835223899,7.8886073676796862,1.028922413796207
0.23342967136410631,10.772171363001407,1.0880206059304116
0.06452377299612673,9.1011590635479713,2.2515358072478291
0.17599491276143353,9.1946184488422205,1.2472778687054433
0.2230132539085205,17.244975917821719,1.0218346191335737
0.24729465088869712,9.9982110066612488,1.0921481607931625
0.23619575277332477,9.3026322168233548,1.1249975191366075
0.37738542889071408,20.436552008627029,1.0004474214244616
0.3857121161858359,5.9359809266580346,1.1127295472108827
0.43684807061456388,18.152948313438454,1.0003598869424841
0.27404580226575415,13.165518980312514,1.0278624934786145
0.43285197220481941,21.618820740710945,1.0000863015588812
0.40773386948630558,14.154751851044084,1.0031252174953906


==> anc/competitors/data/v3/adjusted_body_weight__s42.csv <==
x0,x1,y
72.088461699458719,90.19273914424916,79.33017267737489
60.360745391321828,151.84418955155542,96.954123055415266
75.050927196898385,138.12940354315157,100.28231773539966
69.407881017077742,71.058841099611044,70.068265050091057
48.296207176067732,159.70346578375731,92.859110619143564
79.146782307286458,147.92000243077453,106.65607035668168
71.639889569662358,88.390843786403892,78.340271256358974
72.512250684693385,143.68965796609382,100.98321359725355
49.483977143644104,70.641953187138284,57.94716756104178
60.763507826344849,159.91047304742386,100.42229391477646
57.977930848140346,126.56847361065368,85.414147953145687
77.436774609701061,125.01250155587969,96.467065388172514
67.535279202823261,69.044072698413274,68.138796601059269
73.796656464479042,149.70333988966252,104.15932983455244
60.519496958956587,62.899950320446941,61.471678303552729
52.953355262467191,84.082805804114713,65.405135479126201
64.410467545554212,74.302187516663508,68.367155533997931
47.233603963646139,137.67679406922184,83.410880005876422
73.967091019740366,79.820422721289788,76.308423700360137
67.108253969272269,151.06382271308854,100.69048146679879
71.533070902988086,125.62690393274902,93.170604114892456
57.408408884545395,63.616271049469624,59.891553750515087
78.974430853821616,60.542983412870043,71.601851877440993
76.25923924627692,65.165791701439886,71.821860228342103
72.243422397581668,120.59251776477277,91.583060544458107
51.812354774818864,140.14818108594153,87.146685299267943
61.335235130446193,83.855282062738851,70.343253903363262
46.533131802553008,144.94088429230729,85.896232798454719
50.400132222364178,65.723194015326044,56.529356939548926
68.90671336348592,140.09638536416762,97.382582163758599
71.066675456773595,152.77954301722804,103.75182248095538
78.862840635197358,137.21083991043804,102.20204034529363
56.40388753483532,129.81207839786373,85.767163880046681
57.966089711220413,143.79802186553832,92.29886257294757
61.434453394653275,64.015129954706637,62.466724018674618
51.631497567949999,80.178211071905537,63.050182969532216
49.547252686741508,72.492367930564313,58.725298784270635
61.649672417907681,110.45309901929866,81.171043058464079
52.941827216780943,134.51881283288446,85.572621463222347
68.443489813887865,123.00118445763987,90.266567671388671
60.300317160531577,145.1131099761935,94.225434286796343
74.143736862024312,75.521299244109088,74.694761814858225
69.50927857007872,133.46210919351614,95.090410819453695
55.932832448371435,79.304149086890405,65.281359103779025
74.129093048832033,87.075875131780023,79.307805882011223
73.166752512388058,130.99046972813039,96.296239398684989
58.561743266056105,158.0204784898682,98.345237355580934
55.091483637558539,121.15436059770695,81.516634421617908
68.887342639124142,65.450031499129565,67.512418183126314
49.891336926325842,121.63089699275328,78.587160952896824
51.996787086628792,64.235055158016706,56.892094315183961
45.257679441285191,148.41457113668173,86.520436119443815
72.542353212574852,130.95782851006209,95.908543331569746
68.269779980721125,77.312784642250321,71.886981845332798
69.680788251921726,69.172100582419802,69.477313184120959
72.325516085768868,78.353322888031897,74.73663880667408
61.062052143841896,158.00271795541926,99.838318468472835
64.905941858351284,105.85606424584898,81.285990813350367
49.892894934468011,138.4080948341408,85.298974894337121
49.008552573759069,123.64083421077768,78.861465228566516
68.39410366266651,117.24131499586373,87.932988195945399
61.488367215009639,74.51302546650497,66.698230515607776
64.783263726841611,154.60244535580949,100.71093637842876
71.7749600095609,90.134263251471793,79.118681306325257
67.215141200020682,117.80172158075422,87.449773352314097
64.375279023029861,129.97759445890659,90.616205197380552
64.57225062608947,124.92331552453089,88.712676585466042
55.638253432191426,154.05944096955184,95.0067284471356
46.07862420987788,74.843898992005805,57.584734122729053
60.285108623132686,110.8352738446942,80.505174711757292
52.510463548683525,100.4034390740766,71.667653758840757
59.298502530362263,107.41687294826181,78.545850697522084
74.869107564385814,71.921752619774466,73.690165586541269
53.187882005286923,73.409460987276532,61.276513598082765
47.040595959117312,87.807554578125746,63.347379406720691
54.848436220769877,90.470460376083139,69.09724588289518
55.275781521833927,102.790321368135,74.281597460354362
68.167078015441319,121.09875470366282,89.33974869072992
64.496125331944739,123.4629117418263,88.082839895897365
72.436437318724472,101.18108965855703,83.934298254657492
68.250973911458573,100.87831094286972,81.301908724023036
59.223540150402471,81.762852669696201,68.239265158119963
73.490713463311209,118.83062484090082,91.62667801434705
50.844052196769638,91.704091131723786,67.188067770751303
45.794922559685119,63.605983427736369,52.919346906905616
48.151675127147463,101.84000441568604,69.627006842562892
70.282577270875763,107.41326750901703,85.134853366132276
61.165703058798556,82.559286820421107,69.723136563447582
50.644512266176065,117.24579331221156,77.285024684590269
62.536567128617719,116.5771900431921,84.152816294447476
50.330923594960893,130.20021811103715,82.278641401391397
69.371213127720765,124.794848220121,91.540667164680855
60.615469645091075,125.24330565210316,86.466604047895913
58.33574291337689,91.62141518240432,71.650011820987856
55.552923120175677,138.74322219859539,88.829042751543568
67.059890759161092,114.91443835996795,86.201709799483837
57.663441369368662,103.14181951798901,75.854792628816796
48.067747176063534,122.60124809410571,77.881147543280406
49.130206574218036,96.06573344502543,67.904417322540993
78.666418259233012,111.27392446067583,91.709420739810142
76.800324174766246,133.67056884822205,99.548422044148566
69.489749683376232,148.64028867237079,101.14996527897405
54.305448651083182,152.10571972951917,93.425557082457573
78.921173207170341,110.36329251830992,91.498020931626172
72.256281638802818,112.02751147405691,88.164773572904451
70.091156620564846,139.98704107638366,98.049510402892366
60.727652575032607,91.445069174420127,73.014619214787615
54.528454664580565,143.73823623450687,90.212367292551079
48.373683675372476,109.41416465174234,72.789876065920424
76.591083879034457,71.585672433526838,74.588919300831407
60.952170144176385,67.205914707294369,63.453667969423577
52.08271776783306,144.19932110394632,88.929359102278369
55.708481845272836,65.556791690687788,59.64780578343882
65.272684912966355,88.061143613365587,74.388068393126048
51.187047402873112,93.413004050154584,68.077430061785705
74.981499943233146,77.29944451915938,75.908677773603642
71.548183544232359,91.389336980198919,79.484644918618983
70.181203458282795,134.26925667250856,95.816424743973101
60.123256392128631,61.468284356007075,60.661267577680007
66.95580942458551,142.71734245206864,97.260422635578763
65.443428911945745,145.65480235745582,97.527978290149775
67.744631054418704,97.226157319154822,79.537241560313149
47.955551239896117,75.361289906063476,58.917846706363065
59.55325907597134,120.08404079450808,83.765571763386035
46.456496085166236,71.967255586489429,56.660799885695511
62.289678673558164,96.491936107825254,75.970581647264993
56.545142431647484,155.84291809009724,96.26425269502738
50.058346610311645,159.54644725836371,93.853586869532478
48.619103870289308,137.21048913545854,84.055657976356997
65.567560026219923,91.096150992076616,75.778996412562606
50.970753898791017,128.76650491660925,82.08905430591831
77.379204143187906,130.54063654840127,98.643777105273244
65.337139889513821,98.784169516364983,78.715951740254283
57.140443158719293,124.08886345861595,83.919811278677955
65.682042201849583,61.072764497567626,63.8383311201368
45.798135486039413,80.90576586022415,59.841187635713311
78.549572463450588,112.50883029672612,92.133275596760797
61.880620293001513,76.375130425829582,67.678424346132743
72.395732953760017,76.590686787653368,74.073714487317361
47.89554999728535,143.6304290550238,86.189501620380724
62.033041579335617,158.91330026836056,100.78514505494559
62.174744802408227,115.59694280284484,83.543624002582874
77.82392592412441,143.90697308817136,104.25714478974319
65.010481833162643,159.03216643262726,102.61915567294849
61.572129036993388,74.159588856877463,66.607112964947021
54.344148208216275,104.8245613254351,74.536313455103809
56.604914906989329,99.257271584191983,73.665857577870383
63.223534086503818,68.004928364618507,65.1360917977497
60.361901110676634,135.53301727947445,90.430347578195764
45.756422795811567,103.3779027322593,68.80501477039067
73.920217346802531,106.93269341904013,87.125207775697575
76.365627014391833,75.067297381324011,75.846295161164704
49.908718114951377,78.092665223086811,61.182296958205555
64.391265023866737,150.7103622156215,98.918903900568637
48.800150939740526,64.46490889742789,55.066054122815473
68.528403256393403,83.285228494370628,74.431133351584293
54.843182434365289,89.205933031452844,68.588282673200311
68.079792214216553,109.01975424015865,84.455777024593388
70.444811500040885,118.6445173014796,89.724693820616366
71.902662217117992,109.32899758506666,86.873196364297456
48.770933108456383,68.4115334556882,56.627173247349113
77.060414579816268,84.366745405571351,79.982946910118301
53.057489681320831,144.35883847625411,89.57802919929415
46.309439466166289,123.7588700478459,77.28921169883813
64.419836428701913,124.91490501342744,88.617863862592131
57.98227993518536,127.0203255351355,85.597498175165413
74.042641009634465,136.29030190395292,98.941705367361848
73.288801522250566,65.81084817214473,70.297620182208234
56.099861248795037,96.660838493261238,72.324252146581514
78.351478827441071,113.95274352616786,92.591984706931783
55.182124334904152,93.845648329732597,70.647533932835529
63.026999523110007,144.44788732871865,95.595354645353467
53.958778169866093,108.25725085872939,75.678167245411416
77.76152495171371,136.86275894593791,101.40201854940339
50.761273615370634,145.20155168811692,88.537384844469145
46.571871678731512,110.4791482903498,72.134782323378829
60.228397100106328,150.95522438713499,96.519128014917797
79.733144741954305,118.71239405369806,95.324844466651811
76.208704318921988,145.02742988337218,103.73619454470207
71.201280680993221,94.059079559152423,80.344400232256902
76.177737180748366,109.88169585314853,89.659320649708434
76.270632389425217,113.14110410045777,91.018821073838239
63.160042613525718,70.497971589607062,66.09521420395825
56.057516814077758,99.855250670154064,73.576610356508283
72.020435123884582,151.73376725516761,103.9057679763978
68.15814421087164,123.08322403647423,90.128176141112675
58.078020510579854,77.750658243696748,65.947075603826619
48.306333382153035,93.885563560960492,66.538025453676013
71.137636397215914,79.160300966269986,74.346702224837543
54.186118057300263,62.482313179857258,57.504596106323064
77.788460268682272,152.74604585040265,107.77149450137043
53.433970125198968,104.82073282568714,73.988675205394244
49.296527634402011,90.753507242078612,65.879319477472649
74.088943524371714,119.84771915577366,92.392453776932498
50.364951081857292,60.731445629301561,54.511548900835002
51.274390785520865,87.802210660081386,65.885518735345073
65.978397703229518,130.30334656988924,91.708377249893402
75.609671429311248,123.37697730692631,94.716593780357272
51.87521330001006,158.18059475425355,94.397365881707458
55.86132855150332,122.0357709658044,82.331105517223762
72.209169338441214,107.75058736277327,86.425736548174044
79.013924912133859,136.14325631840074,101.86565747464061
62.525941517081982,150.33278719640532,97.648679788811322
50.036412589293775,132.06959467183515,82.84968542231033
45.487770069787054,156.32112235493796,89.821110983847419
53.037961049959932,138.20051707381771,87.102983459503037
49.613777622528232,146.68014382619265,88.440324103994001
68.718053576450018,71.410407118363722,69.794994993215496
49.264137661998589,133.24135029937878,82.855022716950657
62.721547606722154,104.00886995273686,79.236476545128042
69.299185247501029,115.31038024112752,87.703663244951628
65.339081322731587,125.41024094823568,89.367545172933234
51.992147808102018,156.98151167055693,93.98789335308399
73.144358416379191,158.45780814316248,107.26973830709251
70.039249536553058,88.822824548790521,77.552679541448043
70.864440137043957,133.37534974379162,95.868803979743021
49.587021304505967,134.99835379352686,83.751554300114321
49.331383127762059,94.649286131304876,67.45854432917919
77.464689285227763,72.386977486422097,75.433604565705494
58.915236783872921,64.094696028571974,60.987020481752545
55.53320421233289,137.73431275291784,88.413647628566878
62.100441587303663,108.96997418169059,80.848254625058431
68.200247446725385,158.55401694949262,104.34175524783228
78.446813996643954,106.4973456193653,89.667026645732491
55.025617940871925,157.79169790738402,96.132049927476771
77.368295025920958,101.15760021940599,86.884017103314974
45.870082198518972,139.36821505599727,83.269335341510299
64.431931481438866,68.481927231183207,66.051929781336597
67.189128908837972,115.54617101377639,86.531945750813335
48.706409131276367,140.20597869857244,85.306236958194802
49.911885897236942,152.47016672198885,90.935198227137704
59.669001176070637,142.25830906174315,92.704724330339644
78.818116925011367,63.697072720117426,72.769699243053793
65.861489363203049,97.270234130673416,78.424987270191195
77.655812756007393,64.869847231385123,72.54142654615849
73.152632046453974,70.928229111455806,72.262870872454712
61.358356054435205,127.53056286674841,87.827238779360485
72.466720723826569,131.32581963116982,96.01036028676387
45.624287439194568,137.37206827516263,82.323399773581798
48.820039886800721,146.5456548055663,87.910285854306949
74.03000152089578,133.94314684765101,97.995259651597877
72.888598091380658,140.0871592106632,99.768022539093678
53.142425968825179,64.896370982327923,57.844003974226275
63.576935670966876,83.453515044129858,71.527567420232074
66.210553724500386,122.18977733752457,88.602243169710064
75.370863382160394,145.8125304624823,103.54753021428915
66.108750506855401,60.450012493965914,63.845255301699609
59.440004924578815,111.46293421163497,80.249176639401284
58.096441519251393,127.72873993643972,85.949360886126726
59.905873023072843,62.96072891286132,61.127815378988231
67.817585895299089,100.1355557553388,80.744773839314973
75.362172111331375,149.56348813836968,105.04269852214669
60.886390872670489,127.16128088558587,87.396346877836635
53.674384703297534,83.765836336059735,65.710965356402411
53.28318270491534,145.27811296319126,90.081154808225705
71.110499808520629,94.803142340951439,80.587556821492953
73.579906719836856,145.33446711440592,102.28173087766449
48.684732794894373,89.894365111890551,65.16858572169285
47.329559993431232,119.0320250883149,76.010546031384706
65.805178231475821,99.694006774783418,79.36070964879886
50.116063546744442,87.482505075506708,65.062640158249351
73.863246665971943,148.65575621718693,103.78025048645794
55.861713587342607,78.759368193949129,65.020775429985221
50.035517653989992,68.481159123576305,57.41377424182452
77.233966537060752,94.192693854566045,84.017457464062872
50.793610295734737,131.76391476415677,83.181732083103554
54.965202881827743,140.74316059762816,89.276385968147906
50.37646883172205,159.87433700667648,94.175616101703824
49.042152228287421,89.636205701116495,65.279773617419053
45.740180571775404,100.79419511312821,67.761786388316523
46.938839320749103,73.682127802962626,57.636154713634511
51.112451482754842,117.48719296230335,77.662348074574254
46.868367641951139,159.75800372629172,92.024222075687376
65.690033563883986,130.08810101206586,91.44926054315674
68.825008437982717,119.52128404133717,89.103518679324495
58.777065989120985,99.236909292179405,74.961003310344353
56.129688393321729,151.52987602855546,94.289763447415226
62.658418295778048,109.69165961303494,81.471714822680809
75.625172978211296,73.43669133130615,74.749780319449243
74.789606938777212,96.537846319913342,83.488902691231658
46.521627170447715,66.716666884776686,54.599643056179303
51.352444335878346,80.197903768878149,62.890628109078264
53.286070488653863,61.766878099991217,56.678393533188803
53.728565154127416,105.32799165001634,74.368335752482992
64.993142810997043,123.45402649517972,88.377496284670116
59.569184899611727,94.329246237890771,73.473209434923348
46.723894197465789,102.0381771505277,68.849607378690564
58.076494846085005,155.9209272844576,97.214267821434049
63.331353205117303,135.19631215749155,92.077336786067008
48.55851660163006,114.08566369449512,74.769375438776081
74.171049382599591,88.454087511182522,79.88426463403276
46.818665326278648,149.6996798772995,87.971071146686995
77.369465415632163,83.509711688065948,79.825563924605675
48.468959955295645,92.534273051667697,66.095085193844469
74.52512330592134,150.90648144229485,105.07766656047075
76.592860037466593,112.95420552850723,91.137398233882848
79.284973820530752,134.23179494179766,101.26370226903751
73.070905809575777,119.07447941637662,91.472335252296119
72.281713926996517,125.34392090094951,93.506596716577718
67.48691465984416,89.938329151482549,76.467480456499516
72.264872410234517,84.137206162666288,77.013805911207228
49.709327294460145,92.249234716866525,66.725290263422693
63.762381258167309,75.544156408342246,68.47509131823729
62.997800456664507,147.43143652908074,96.771254885631009
75.015025044289516,88.32469332501141,80.33889235657827
61.197977795773056,116.14893944143846,83.178362454039217
58.478132363512373,139.19744251413741,90.765856423762386
67.384714493298858,138.38241093757136,95.783793071007864
54.326216112529615,103.83862585841929,74.131180010885487
49.89189438338849,107.62573085867257,72.985428973502124
61.7257045908311,159.47017489350247,100.82349271189966
59.591127900820979,127.4597476979024,86.738575819653548
53.139947918510579,141.46384431178825,88.469506475821646
57.86291335402948,150.25539692192319,94.819906781186972
57.823735743918661,138.75898362293393,90.197834895524778
56.462344754439087,78.517934495356755,65.284580650806149
58.281242790442512,116.21707337375722,81.455575023768404
69.001017090958086,70.189415731454488,69.476376547156647
55.390676609994983,125.29221265639984,83.351291028556929
78.21002743503692,155.5349428187811,109.13999358853459
77.072180683836223,111.27320643001113,90.752590982306188
61.831864990502751,103.29724928677672,78.418018709012344
56.492642175164107,63.58427514181632,59.32929536182499
63.740217644050105,155.97745223292202,100.63511147959886
74.699617107076861,70.300268413015885,72.939877629452468
67.840556919603571,64.107909330484688,66.347497883956024
73.153713978147707,84.606661150493849,77.734892847086158
63.645279662300908,66.553043391838244,64.80838515411584
67.152117024366731,105.51178424117623,82.495983911090534
55.085446496386162,111.60878012571123,77.694779948116192
70.721260680860183,91.256994902858395,78.935554369659471
52.084160759400142,65.096048257488604,57.288915758635525
69.31793450864744,71.16003682492267,70.054775435157538
75.125167391406293,98.450437798992809,84.455275554440902
49.623599305554038,66.052845082653619,56.195297616393873
66.503290918967195,129.81897256099134,91.829563575776859
48.328351188047712,80.702054152481196,61.277832373821106
70.400046989499941,90.207156878363847,78.322890945045501
47.957262658823211,99.412577717809739,68.539388682417822
77.75789379452192,101.66096330691479,87.319121599479075
49.809277551323078,60.166070767480051,53.951994837785868
78.560808606817815,71.207037099869751,75.619300004038593
73.030946162978381,146.27645637408779,102.32915024742215
65.778870156322398,60.123306251190812,63.516644594269764
72.391843662034148,110.8167355812875,87.761800429735487
72.829019364407998,108.9502006507208,87.27749187893312
78.110947198606567,93.309416101063789,84.190334759589462
53.868417384371554,103.13270201464496,73.574131236480923
65.652656337540819,138.05811375265841,94.614839303587857
48.326721914754046,144.12037062149562,86.64418139745068
66.56579950084425,86.034854341525005,74.353421437116552
50.995195643247612,92.249044096772991,67.496735024657767
64.773271401535467,84.248285302833267,72.563276962054587
65.035067991184746,107.98634005510651,82.215576816753455
61.309480354342952,128.32583576588129,88.116022518958289
63.292112142959297,82.825287546342054,71.1053823043124
71.737318650230577,93.073574205486665,80.271820872333009
72.973565077922331,153.03846175891505,104.99952375031941
62.225362545140015,64.856928984695813,63.277989120962332
65.985770453291423,106.07696052395661,82.022246481557502
77.593268249153567,131.15580415967779,99.018282613363255
49.190675597539297,75.045401155747413,59.532565820822541
49.098624806503864,64.737402000548187,55.354135684121594
48.069815416876892,73.820537163853075,58.370104115667367
68.025214976418482,151.88231935306828,101.56805672707841
59.651290527663278,60.925978182112338,60.161165589442902
72.101249564964519,78.832197481135182,74.79362873143279
68.493099465800739,63.128351290164453,66.347200195546222
56.67732154148834,71.062946756220327,62.431571627381132
76.442829157653748,122.01492866282962,94.671668959724101
71.688625147472834,84.163890873908571,76.678731438047123
54.468722931856149,116.92120504306769,79.449715776340767
57.74672062202189,119.01953827661262,82.255847683858178
56.005399307149204,144.94353330897792,91.58065290788069
50.516407701874989,60.474139291187392,54.499500337599947
50.172418038976708,145.33694593423667,88.238229197080699
77.764461218151041,121.9119086426974,95.423440187969589
60.326641301956364,76.274348610495764,66.705724225372123
58.416193797209345,137.29373881352842,89.967211803736973
70.538999803708222,145.54915417905858,100.54306155384836
64.354757283851498,85.426348375415728,72.783393720477193
77.764899539346175,151.87936809026809,107.41068695971494
72.310552286828724,105.44574302986578,85.564628584043547
61.777934744358916,120.34244543333214,85.203739019948216
58.172581571828914,158.46495336176434,98.289530287803089
79.532104072351274,96.153607863919945,86.180705588978739
70.121608260127516,141.31593458201127,98.599338788881013
78.291813100134448,91.839911782845959,83.71105257321905
49.146750202596451,139.9213522241491,85.456591011217512
74.768678771677386,120.07339188626425,92.890564017512133
67.297585939692269,81.635569522540152,73.032779372831428
49.267258741728938,101.40260937892364,70.121398996606814
65.589029998922726,91.763563436356165,76.05884337389611
69.013372778690709,67.810839308036392,68.532359390428979
45.430594006101103,62.983477009969747,52.451747207648559
60.901128664461126,94.647865540718101,74.399823414963919
73.888982891871237,61.903414781748658,69.094755647822211
55.337565887043141,76.548775758177499,63.822049835496884
61.049182862949287,132.51833208508688,89.636842551804321
60.480994447376261,130.80912356835879,88.612246095769279


==> anc/competitors/data/v3/adjusted_body_weight__s42_holdout.csv <==
x0,x1,y
57.509296863891663,66.014846969494172,60.911516906132668
58.027303059409498,131.10753515546352,87.259395897831112
65.160128181968361,151.49825014826916,99.695376968488688
71.148216229938939,86.617274105746716,77.335839380262044
51.461257296111313,82.962480431598891,64.061746550306339
65.461197616678163,111.13654567717018,83.731336840874974
63.717032063745854,86.064550596238306,72.656039476742833
66.08722589983185,121.2817829040423,88.165048701516028
54.245728085750287,124.71807549054121,82.434667047666665
45.513267309547821,113.39024490686944,72.664058348476473
53.108063977616844,143.23089243708637,89.157195361404661
76.128120759596413,137.74181936025906,100.77360019986148
76.347436500637713,90.966322219288088,82.194990788097869
47.399111868882883,60.422604062160801,52.608508746194047
59.141627884935247,125.37964283213003,85.636833863813166
74.727856699934279,63.841018581636476,70.373121452615152
79.274359867638225,115.89441720877252,93.922382804091939
64.502902226807265,75.413417559152094,68.867108359745203
56.099134795734194,70.127762500990229,61.710585877836607
65.999981437343507,120.24299151798363,87.69718546959956
75.221290856588311,72.878221080153608,74.28406294601443
50.876108716128691,154.03282107803599,92.138793660891622
51.789280912843431,70.288278858594552,59.188880091143879
63.002018924696721,82.228858314893586,70.692754680775465
48.522580435589305,90.809102398755101,65.437189220855629
72.450121258111935,62.336429692750855,68.4046446319675
60.5422009932009,102.6708360640073,77.393655021523458
73.424257963972664,76.797546961895833,74.773573563141937
76.749319244378782,70.66416976488523,74.315259452581358
68.7770442748037,155.5209992280648,103.47462625610814
54.326889432102007,138.42123456385048,87.964627484801397
62.702276047775548,87.974979528676641,72.811357440135993
56.486947727818475,78.093521285978795,65.1295771510826
69.009614752494599,130.69578284650413,93.684081990098406
70.254358262470433,126.72535427230801,92.842756666405464
74.822252448028721,152.3405758516007,105.82958180945752
59.05842623053303,152.65361179158288,96.496500454952979
72.128015024440032,134.35596453675242,97.019194829364992
52.395923979334299,100.42738419252706,71.608508064611399
60.338075661964396,105.68448318954614,78.476638672997098
52.382793938383706,61.814044811887669,56.155294287785289
73.518939765295784,98.228848628503556,83.402903310578893
73.097055748179415,73.93404185989192,73.431850192864417
70.138612286037983,60.673268547042994,66.352474790439985
56.357091635630141,138.53338309645517,89.22760821996016
71.164867100526124,95.06846360969746,80.726305704194658
70.916465320587307,113.44859191689366,87.929315959109857
73.375417876522377,113.30709530823486,89.348088849207372
54.817681123921872,153.10782551331926,94.133738879680834
57.233942011069644,149.82455997939138,94.270189198398342
78.275258293454741,85.064156331896442,80.990817508831427
55.596558593360925,146.73554307926119,92.052152387721037
54.654694429820232,151.53584362453506,93.407154107706162
49.575109908517334,85.456142193024718,63.927522822320284
68.417405407798427,117.41840786707951,88.017806391510859
46.487929981659235,65.901628902042233,54.253409549812432
78.330332725306818,92.970669156950748,84.186467297964384
78.437829707084134,105.46214366934075,89.247555291986785
77.533282856894147,88.050880471039136,81.740321902552139
51.885500910239749,96.878893837598824,69.882858081183372
47.634292963456936,84.071773057333303,62.209285001007487
52.26599801032954,103.07040663522157,72.587761460286359
45.394868967972023,60.329077483463315,51.368552374168544
58.286292852048355,86.43222787506113,69.544666861253461
71.229825451722746,66.360185459481528,69.281969454826253
67.96367422339388,150.65315748012307,101.03946752608556
46.293639821393739,75.44255521536985,57.953205978984187
78.349316206732112,83.334610103724145,80.343433765528928
47.778472999887427,126.32854164306616,79.198500457158929
70.88635839983732,132.88327739500824,95.685125997905686
57.262589453313055,81.237013987714889,66.852359267073794
64.179662859543072,126.20877231590688,88.991306642088603
45.524414236183425,118.09823321443321,74.553941827483342
75.842635911892131,130.33709223886171,97.640418442679959
79.615749254059139,70.633392663859539,76.022806617979299
71.925397426626375,94.207242627533162,80.83813550698909
63.685752940596082,86.404067446207904,72.773078742840809
57.103763612949066,91.45410413290918,70.843899820933117
52.557366012181767,114.78580019513102,77.44873968536146
75.405754825980395,99.579377719917133,85.075203983555099
53.330314895109126,73.017743722147429,61.205286425924449
47.322124510162674,116.442545592287,74.970292943012396
75.210053274438167,143.88887409108696,102.68158160109769
46.122583643585578,153.76544648017648,89.179728778221943
49.553646870276552,88.526901466648681,65.142948708825401
78.243590316587188,62.848605180556909,72.085596262175073
67.544639791140796,114.67016589082908,86.394850231016108
66.072580744021678,98.348916391395022,78.983115002971019
75.707799397354989,70.438801911896107,73.600200403171442
66.955495466987003,156.42307334823937,102.74252661948796
60.027398604659247,111.87650265071917,80.767040223083228
78.580936636808516,158.40991775729117,110.51252908500157
62.678805894442576,147.5000119593484,96.607288320404905
62.548802161826117,120.67534843315943,85.799420670359439
52.765780490929558,72.746613370149987,60.75811364261773
62.727214662489899,112.13555561262656,82.490551042544567
54.952340157533868,112.73856428391619,78.066829808086794
52.9355223622902,86.177851585257827,66.232454051477248
69.330857872691155,90.667432318214651,77.865487650900548
62.951230738917829,135.62311154676826,92.019983062058003
58.717256658920221,102.77963879081665,76.342209511678789
66.190311779299947,141.96034440312133,96.498324828828501
45.364599379510302,87.32420736077313,62.148442572015433
55.946605794166906,63.243283987143727,58.865277071357632
74.119858544012743,103.71407584303932,85.957545463623376
78.875572310252835,60.333158037882086,71.458606601304538
66.25096425773549,69.806812011244375,67.673303359139041
66.884941193373777,157.29278606669169,103.04807914270094
73.609675307758721,79.65882044371611,76.029333362141671
77.413655912342278,156.20754261907817,108.93121059503663
66.262298758410736,82.875400455797362,72.907539437365386
46.9764256889069,100.15266304845625,68.246920632726642
56.112426961800466,108.72355628507401,77.156878691109881
74.86050379824502,127.59123809358566,95.952797516381281
53.953864977841235,101.50462287729191,72.974168137621504
63.82302377070436,154.51185809921438,100.09855750210836
64.742041783661605,139.75426275872928,94.746930173688682
70.741159033696121,148.71189092269279,101.92945178929479
77.981023408838837,91.410667223805078,83.352880934825336
66.113890526606539,108.21325716625491,82.953637182465883
61.645418102435173,116.51822414108443,83.59454051789487
46.038828181229491,99.846463309125454,67.561882232387873
50.144266722190281,118.95290141711189,77.66772060015893
73.640446833430843,145.95536529856173,102.56641421948319
68.566850628094414,108.61645049891311,84.586690576421887
74.128029827269714,67.478004237640931,71.468019591418198
78.279205798616914,107.51849078151891,89.974919791777708
45.5917022230933,111.39641326706658,71.91358664068261
51.572696717411787,89.247554712278315,66.642639915358401
75.595723202431827,70.241023425429361,73.453843291630847
73.052927963518869,117.75791997907152,90.934924769739922
53.322448755570434,80.645374309509691,64.251618977146137
69.987676059024707,138.61429093082066,97.438322007743096
60.791936198900828,120.4820181747142,84.667968989226182
62.528478513876678,82.907998536334958,70.680286522859987
58.658411444400237,122.334434046762,84.128820485344946
70.061374536597071,154.08718035992737,103.67169686592919
63.126489052709459,87.785398457695607,72.990052814703915
71.844874682395655,159.37952692889141,106.85873558099397
60.522964866491741,78.992226485461984,67.910669514079842
52.184706678020341,154.62628947508978,93.161339796848125
71.61432490632879,87.008901427133409,77.772155514650635
53.84529658366489,140.62987506599589,88.559127976597296
63.734765886449551,102.85310338640789,79.382100886432895
74.006614524526469,110.14651305671771,88.462573937402965
74.602554970366924,81.459057965073114,77.345156168249403
46.526582788947159,158.6135833819236,91.36138302613773
78.422013993502361,125.91692307960024,97.419977627941506
49.485433529004631,75.143028703118844,59.748471598650319
66.4212839315108,126.25295377713987,90.353951869762426
59.650331648862704,159.24947004041485,99.489987005483556
60.504124439766066,99.947305019942263,76.281396671836546
68.054290716379455,159.38412423618928,104.58622412430338
49.134239292111118,70.57540925816933,57.7107072785344
49.770693320590979,120.16279748697227,77.927534987143503
66.615746161771924,149.68385705735406,99.842990520004776
57.447789622917,60.616430322513004,58.715245902755399
78.987828785483458,86.137942427610028,81.847874242334086
47.420993773439385,93.400430874786792,65.812768613978349
46.548210724428799,136.02368131547047,82.338398960845467
49.77471224841679,105.08597696994852,71.899218137029479
62.518759781111541,102.26545452677298,78.417437679376121
51.401807232132462,85.592222211830219,65.077973224011572
70.554687491445236,156.20051051676137,104.81301670157168
57.677433121186283,144.51858562212988,92.413894121563715
72.609718007360385,104.23789336694043,85.260988151192407
78.653326595093887,130.15418226197107,99.253668861844758
57.054001125336882,122.85776902919349,83.375508286879523
59.310808667356618,63.37002803258796,60.934496413449153
67.921907261645501,69.956702196216739,68.735825235473996
55.541984789822422,131.12510607612006,85.775233304341484
48.686683110407571,139.81679161370346,85.138726511725935
70.442489421577278,120.09470770969696,90.303376736825157
58.883457418708971,158.86355218445374,98.875495325006881
69.057437129243198,144.5428046260075,99.251584127948917
64.781537611325803,71.470787359760635,67.457237510699741
79.974780687362781,78.717859147119029,79.472012071265283
62.21262947876167,86.345264836845075,71.865683621995032
53.149764840447524,152.39755937551786,92.848882654475659
60.633094927323093,101.14381807504228,76.837384186410759
64.488532263105157,75.738448230569674,68.98849865009096
55.238294397561603,71.797478534444082,61.861968052314595
70.999303267190115,146.02556295506869,101.00980714234154
65.768637069712469,119.16834462596637,87.128520092214032
67.520023025551538,153.12449793179837,101.76181298805028
48.831454199432088,76.338631228103679,59.834325010900727
78.280157939170607,85.20793897023151,81.051270351594965
60.742067574562967,137.44554513550713,91.423458598940641
46.667470480906964,84.870982814266824,61.948875414250907
47.691384019756853,109.6471782656657,72.473701718120395
74.299499528144224,122.57699925641228,93.610499419451443
51.595923330183496,125.44078014082235,81.133866054439039
73.896472292459791,96.307740190491458,82.860979451672463
74.071127161615522,149.20567164919879,104.12494495664883
72.489880995326615,96.803904582124801,82.21549043004589
66.068080804044016,134.08969079726737,93.276724801333359
66.14847317671628,144.77646293296709,97.599669079216611
54.415548929702297,123.4802650898571,82.041435393764218
46.460997025136678,94.973004947678476,65.865800194153394
69.872921516943507,70.41980272757695,70.091674001196878
45.52195243572185,153.93411435532644,88.88681720356368
45.747083276058198,82.183878033088035,60.321801178870132
67.400844860389981,77.007201993306893,71.243387713556743
78.297772430864427,77.674125116659781,78.048313505182563
52.923600350046044,89.110061602491811,67.398184851024354
45.249745856854318,118.41146484679059,74.514433452828825
75.171676200082715,75.009147919354021,75.10666488779124
63.845186738710417,135.51275221391916,92.512212928793915
56.512849256572906,115.86183098654618,80.252441948562222
52.978436070037844,88.006062753902967,66.989486743583896
68.445576488090722,141.26228503114589,97.572259905312791
73.378966909106438,127.82452562711951,95.157190396311677
79.551907683793289,150.55049637474414,107.95134316017364
55.086540135768225,112.10623780367906,77.894419202932568
77.927452209550253,95.611771630455706,85.001179977912429
59.020446693060052,112.23405911160883,80.30589166047956
45.695317931877327,104.4986397706797,69.21664666739828
50.678246678589446,85.956147339024994,64.789406942763662
56.058333295975913,76.566742011834407,64.261696782319305
48.119855675897114,100.4606322277416,69.056166296634913
62.781892233084044,102.06634679029489,78.495674055968379
47.469291702351406,137.50241523340929,83.482541114774563
46.880246451834708,104.87443134581009,70.077920409424863
66.490073781596593,116.58621022929329,86.528528360675267
47.173708868691129,84.177873502794043,61.975374722332297
72.65302349008158,92.775593107683392,80.702051337122299
45.196773662109443,66.293204530068834,53.635346009293201
46.306793684907063,101.60637829590476,68.426627529306145
61.221360275245104,119.79639832356395,84.651375494572648
75.990734714510438,106.68145162757769,88.267021479737338
49.78295066165763,118.92156653687414,77.438397011744229
47.176452263588736,154.71222585975158,90.190761702053877
54.442971810489162,87.503649872662734,67.667243035358595
51.523569423374013,99.513749738972365,70.719641549613357
70.129571659713491,132.15981731525486,94.941669921930043
47.769589265672991,110.48921714613641,72.857440417858356
66.592656569783358,61.261586872424836,64.460228690839955
46.21015519914058,144.42037002147987,85.494241128076297
74.610521498793858,71.882436020533049,73.519287307489535
58.28569495354175,157.76381996358299,98.076944957558254
51.309888815808335,128.6430057236937,82.24313557896248
61.343392109084697,126.87124971445492,87.554535151232784
57.133098969610508,80.497080436312501,66.478691556291309
58.864222103928419,117.91341677240453,82.483899971318863
66.093458015617415,108.08470547055251,82.889956997591455
67.723800978231424,70.881996969682902,68.987079374812012
49.19486103468283,78.484343769907724,60.910654128772791
62.852229046500696,81.469735947742137,70.29923180699727
75.068556536905419,135.7169110887429,99.327898357640407
67.455821620405359,127.35627481975587,91.416002900145571
66.749488675092081,134.55670134898202,93.872373744648058
67.108976258464622,73.869429676771588,69.813157625787412
48.479990287820378,134.44380674457744,82.865516870523209
62.417610211535461,94.175626193197573,75.120816604200314
74.242990001401807,130.9508297846368,96.926125914695803
71.364445095247476,154.80992013035328,104.74263510928981
67.934547650422985,143.64134929080473,98.217268306575676
68.695234905691521,108.11798083191934,84.464333276182657
47.903462880544495,104.10536705522594,70.384224550417073
64.355632961507837,124.31540889794553,88.339543336082912
73.446967418658943,111.04929665732089,88.487899114123721
71.628346264147353,134.7103677635495,96.861154863908212
76.289088285872722,82.823572360889585,78.902881915879462
75.782303476562859,83.763951669708106,78.974962753820961
48.145029169286047,108.11935245017625,72.134758481642137
69.238288570932269,82.975188545269589,74.7330485606672
59.046847399316931,98.668801164160186,74.895628905254227
56.549717234933794,104.25398550706379,75.631424543785798
54.388396287397164,150.43653784141094,92.807652909002684
79.029197072675032,102.99141885857954,88.614085787036828
63.85408147161673,149.57284653909866,98.14158749860951
67.430440899100887,97.445303344156059,79.436385877122959
49.08173699178996,94.665497961503846,67.315241379675513
58.73128302807536,134.93704330943646,89.213587140619808
55.718812762910559,81.40857308545678,65.994716891929045
62.337272727980334,145.25695450073857,95.505145437083627
51.967093587717798,120.35457782389548,79.322087282188875
77.095914061132589,121.74874988572877,94.957048390971067
62.45119525413174,77.044106445812105,68.28835973080389
72.99748471673027,87.036059855077085,78.61291477206899
79.387749843279352,82.091674837471018,80.469319840956018
72.704229798098268,121.44164375622897,92.199195381350549
58.519717466840255,96.700604686896384,73.792072354862711
72.701589025153226,120.81462361198766,91.946802859887001
63.244292882881084,143.04121491647291,95.163061696317811
48.337466777691624,134.26456108566137,82.708304500879535
45.223961349770867,105.56080555274538,69.358699030960679
55.442442007095025,138.02842032761964,88.476833335304875
49.092720777284505,147.77991841876508,88.567599833876727
68.515572515147795,129.87474605725865,93.059241931992133
52.243057346204168,100.40813672380384,71.509089097244043
74.589362177665919,129.78739070417186,96.668573588268288
69.653885004096381,131.02804403352161,94.203548615866481
57.717245154714924,113.18668348979031,79.90502048874508
74.127875960661015,121.46998344089775,93.064718952755712
54.454869380369828,127.91733235874293,83.839854571719073
47.235167071255212,63.028892777296008,53.552657353671535
58.18902324942303,139.37385479900666,90.662955869256479
60.031972066440289,129.81396526859709,87.944769347303009
57.980210734411187,144.83029571827558,92.720244727956953
58.939584393166314,125.51115220012041,85.568211515947951
62.806370542226119,152.67585815849623,98.754165588734168
46.793820682271281,68.176356332525629,55.346834942373022
64.421662870893257,152.36932828367466,99.600729036005816
49.848371216618283,129.26065675769894,81.613285433050549
53.812936318967779,79.583615731882205,64.121208084133542
49.867762059355954,107.37494029953594,72.870633355427941
49.548266296789741,108.02715337549736,72.939821128272797
55.94018185244974,130.45797921478629,85.747300797384355
72.576945925000103,89.733459765584428,79.439551461233833
60.083622432027845,76.405731888486457,66.612466214611288
76.033795183403868,151.52106987155915,106.22870505866598
60.814709893680543,103.86142126956486,78.033394444034272
65.329761008820924,113.62328772224825,84.647171694191854
45.36624115936371,142.79554775305922,84.337963796841919
73.640568192811642,85.756432264979779,78.486913821678897
69.460592839359549,135.00506743061175,95.678382675860433
51.645930442789719,124.34854182407965,80.726974995305696
70.858429574731858,68.282730949217779,69.828150124526232
67.376674646013697,128.1270887905452,91.676840303826296
51.060088863144713,126.11316593495748,81.081319691869822
49.617340729611712,145.85471078765784,88.112288752830167
65.173105264356948,150.16442347193498,99.169632547388161
46.16781047096282,119.22919460446379,75.392364124363212
55.519430444156669,127.52055005591603,84.319878288860423
76.439180113707366,81.22194052134212,78.352284276761267
67.748976361125941,76.753842593733168,71.350922854168829
61.681625740283096,118.36812057797408,84.356223675359487
55.568397651451022,85.712684534549211,67.626112404690303
72.636265910943905,121.36117274178335,92.126228643279688
73.308901158017846,79.806385091273,75.907894731319914
60.914557024429882,122.68250248756206,85.621735209682754
48.127972400874967,158.3121795492651,92.201655260231021
59.28780217887838,142.76732639507065,92.679611865355298
71.621042497775548,149.91036888880683,102.93677305418807
49.347428263059527,114.52779591408463,75.419575323469573
70.378865429442499,107.26546194853412,85.133504037079149
79.20996148131222,135.71914445034787,101.81363466892648
59.723957872975795,94.905845689159307,73.796712999449198
77.012857786371313,117.01243226034124,93.012687575959291
71.84558993191348,151.1054798167811,103.54954588586052
56.997823289427565,78.713903993713615,65.684255571141989
64.907674179432391,157.18496099109566,101.81858890409771
51.839660134938697,114.03601292194602,76.718201249741625
56.155180431064409,102.10554691350221,74.535327024039532
74.223027245123603,86.329979309542011,79.065808070890967
72.578490223722142,104.38847992404604,85.302486103851706
74.962231384694263,125.8426656554999,95.314405093016518
73.740976388793186,150.79819085818258,104.56386217654895
68.759682951980352,100.35824167328872,81.399106440503701
64.453369604778885,71.133939197704066,67.125597441948955
49.334786162381832,131.00424276552633,82.002568803639633
78.101367557722654,70.356156930606218,75.003283306876085
63.390890585950203,87.797593027800971,73.153571562690516
57.985769539859945,151.28602929527821,95.305873442027263
61.291440864215602,135.17254186228757,90.843881263444388
78.800725453085363,92.210980979255964,84.164827663553609
72.740430975305458,131.01116205423938,96.04872340687902
51.009403286106114,153.3301282597071,91.937693275546508
66.12630018961687,152.97052435758684,100.86398985680486
74.598612192267581,66.006303592763842,71.161688752466091
48.219694588560998,112.40916539203502,73.895482909950601
76.997218457855311,76.646130075014611,76.856783104719028
69.160679457827825,141.75217786332428,98.197278820026412
78.510702521703806,102.61173274288373,88.151114610175782
65.620135742592595,153.18552476384573,100.64629135109385
50.414594588681531,80.288329212161642,62.36408843807358
45.70061554175431,102.04829148851789,68.239685920459749
63.58045132461163,151.56141803102514,98.772838007177029
48.228977904324751,99.710179962770255,68.821458727702947
67.574322103595676,121.87952179058681,89.296401978392126
71.494919280109713,62.329905880563935,67.828913920291399
67.812036154863591,121.87315451968718,89.436483500793031
58.64683798178919,77.461412744338219,66.172667886808796
72.034094582547354,94.927953006732622,81.191637952221456
60.934866056083493,61.934165437905747,61.334585808812392
72.046350331354418,100.35633933885961,83.370345934356493
50.242189672727179,125.31209491373848,80.270151769131701
54.845045540589282,107.08623538896022,75.74152147993766
49.35725494172631,88.376121402345873,64.964801525974138
74.433305073462407,69.688290377426966,72.535299195048225
78.028175629102989,60.525007748767258,71.0269084769687
66.03057484996485,128.97262642170904,91.207395478662534
59.558739559748815,90.147923435042259,71.794413109866198
71.539857445211567,100.24599428424193,83.022312180823718
69.791292602920905,77.610507718842626,72.918978649289599
57.228986537168424,68.678879829169702,61.808943853968934
76.325823162852544,79.443036838398427,77.572708633070903
59.266752217208264,93.860856815007025,73.104394056327777
46.129626788587636,85.505795317739853,61.880094200248521
54.799604325889277,85.973092244211102,67.268999493218004
58.456586415107154,126.2248795891086,85.563903684707725
60.345139513565329,89.991055033306253,72.203505721461696
59.481891882369702,86.513161084116774,70.294399563068538
70.463311135944423,142.18276004313515,99.15109069882071
71.110942370009454,69.679904633290164,70.538527275321741
75.088183270021631,130.76474156719229,97.358806588889891
62.425784620669766,105.82759490156258,79.786508733026892
74.777375615930396,148.09410370355471,104.10406685098012
72.823745404490438,110.77375925522043,88.003750944782439


==> anc/competitors/data/v3/albumin_corrected_anion_gap__s42.csv <==
x0,x1,y
20.479120971119265,2.5567458700487204,24.195031146346921
13.777568795041047,4.7145466343044395,12.075927594782559
22.171958398227648,4.2345291240103053,21.601544010369597
18.947360581187276,1.8870594384863868,24.313901581580822
6.8835469577529906,4.9896213024315053,4.4102450222271976
24.512447032735118,4.5772000850771084,23.082087945007867
20.222794039807059,2.4936795325241361,23.920434982424283
20.721286105539075,4.4291380288132842,19.673187010213056
7.5622726535109175,1.8724683615498401,12.884865834041438
14.007718757911343,4.9968665566598354,11.434353109312156
12.415960484651624,3.8298965763728789,12.838027733174002
23.535299776972035,3.7754375544557894,24.091736044118754
17.877302401613292,1.8165425444444647,23.447994859343876
21.455232265416598,4.6396168961381878,19.911929740142689
13.868283976546623,1.601498261215643,19.865251761222527
9.5447744356955369,2.3428982031440144,13.703036786329163
16.091695740316695,2.0005765630832224,21.093010258157477
6.2763451220835069,4.2186877924227648,5.7169772412142796
21.55262343985164,2.1937147952451426,26.00086465094553
17.633287982441296,4.6872337949580984,15.905787857467899
20.161754801707477,3.7969416376462153,20.62289356783555
12.090519362597368,1.6265694867314369,17.94615872661663
24.413960487898066,1.5190044194504515,30.648315837784047
22.862422426443953,1.6808027095503961,28.684804665756243
20.567669941475238,3.6207381217670469,21.404452367796729
8.8927741570393515,4.3051863380079531,8.1221609123223466
14.334420074540684,2.3349348721958596,18.55914874542756
5.8760753157445755,4.4729309502307553,4.7597733812123497
8.085789841350957,1.7003117905364113,13.898954673945013
18.660979064849094,4.3033734877458674,17.904970953553605
19.895243118156344,4.7472840056029817,17.974358217405861
24.350194648684202,4.2023793968653322,23.776695090198988
11.516507162763039,3.9434227439252303,11.67943083627525
12.409194120697379,4.4329307652938406,11.350509173393874
14.391116225516159,1.6405295484147324,20.370036594948111
8.7894271816857135,2.2062373875166941,13.342399624784949
7.5984301067094329,1.9372328775697507,12.747105598110998
14.514098524518674,3.2658584656754526,16.271896279508301
9.5381869810176827,4.108158449150956,9.2478997312383786
18.396279893650206,3.7050414560173954,19.147217099529385
13.743038377446615,4.4789588491667729,12.533044637861636
21.653563921156749,2.0432454735438181,26.509427901352677
19.005302040044981,4.0711738217730655,18.843130757175022
11.247332827640822,2.1756452180411641,15.776806181310301
21.645196027904021,2.4476556296123011,25.486907208016582
21.095287149936038,3.9846664404845638,21.153035087510165
12.74956758060349,4.9307167471453859,10.397717987516298
10.766562078604881,3.6404026209197435,11.680771480547662
18.649910079499509,1.6907511024695345,24.440062168335359
7.7950496721861962,3.6570813947463647,8.5813212454765662
8.9981640495021669,1.6482269305305848,14.847599135050318
5.1472453950201107,4.5945099897838606,3.7505925212516158
20.73848755004277,3.9835239978521724,20.707240723098522
18.297017131840644,2.1059474624787615,22.900209359854998
19.103307572526703,1.8210235203846932,24.434692887538244
20.614580620439359,2.1423663010811165,25.260479401334081
14.178315510766799,4.9300951284396737,11.855004881103238
16.374823919057874,3.1049622486047141,18.605087165967433
7.7959399625531489,4.2442833191949276,7.2609167309244063
7.2906014707194693,3.7274291973772189,7.8054205494094893
18.368059235809433,3.5034460248552306,19.634124236743826
14.42192412286265,2.0079558913276738,19.499364771641591
16.304722129623777,4.8110855874533325,14.206709299976199
20.299977148320512,2.5546992138015128,23.889554330546964
17.694366400011816,3.5230602553263974,18.839785147257576
16.071588013159918,3.9492158060617313,16.142800510143889
16.184143214908271,3.7723160433585812,16.733015955835597
11.079001961252244,4.7920804339343146,9.1877814590629914
5.6163566913587886,2.0195364647202032,10.682046823716259
13.734347784647248,3.2792345845642972,15.515320954659996
9.2916934563905844,2.9141203675926808,12.12514218040811
13.170572874492724,3.1595905531891635,15.273814108532603
22.068061465363321,1.917261341692106,27.384222337431133
9.6787897173068149,1.9693311345546787,14.749646221521601
6.1660548337813204,2.4732644102344006,9.9910631405557027
10.627677840439931,2.5664661131629094,14.234293970335916
10.871875155333672,2.9976612478847251,13.575872066148349
18.238330294537903,3.638456414628199,19.195253123013192
16.140643046825566,3.7212019109639205,16.793551783425613
20.677964182128271,2.9413381380494958,23.385020156770047
18.286270806547751,2.93074088300044,20.936864201927307
13.127737228801411,2.2616998434393669,17.44295963009068
21.280407693320694,3.5590718694315289,22.439364595488527
8.3394583981540791,2.6096431896103325,11.817288106949501
5.45424146267721,1.6262094199707731,11.406082608182071
6.8009572155128346,2.9644001545490113,9.3908285811676215
19.447187011929007,3.1594643628155961,21.569506610298127
14.237544605027747,2.2895750387147382,18.540096747638547
8.2254355806720358,3.5036027659274049,9.3456901558253609
15.020895502067271,3.4802016515117233,16.361941380918189
8.0462420542633684,3.9570076338862998,8.0925099671121963
18.926407501554721,3.7678196877042351,19.416954295962718
13.923125511480613,3.7835156978236104,14.4606952721099
12.62042452192965,2.6067495313841507,16.10878554856135
11.03024178295753,4.256012776950838,10.346980965790689
17.605651862377769,3.4220053425988781,19.102439879763928
12.236252211067809,3.0099636831296155,14.627680124415951
6.7529983863220195,3.6910436832936999,7.5000228277064309
7.3601180424103063,2.7623006705758897,10.417908938425761
24.237953290990291,3.2945873561236541,25.998580939073925
23.171613814152142,4.0784699096877706,22.992821710570954
18.994142676214992,4.6024101035329767,17.425291619507174
10.317399229190391,4.7237001905331706,8.5532960446561592
24.383527546954479,3.2627152381408475,26.230666628650422
20.575018079315893,3.3209629015919919,22.154678625347767
19.337803783179911,4.2995464376734276,18.466851241223505
13.987230042875773,2.6005774211047044,17.485018581768355
10.44483123690318,4.4308382682077401,9.3539618337175838
6.9278192430699859,3.2294957628109819,8.8476332673329132
23.052047930876832,1.9054985351734395,28.28655734008515
14.115525796672221,1.752207014755303,19.749068261782352
9.0472672959046072,4.4469762386381211,7.9888973008719457
11.11913248301305,1.6944877091740727,16.813653819038908
16.584391378837921,2.4821400264677957,20.305987869404671
8.5354556587846346,2.6694551417554102,11.793666773343045
22.13228568184751,2.1054805581705782,26.886593560264231
20.170390596704202,2.5986267943069623,23.751425912258117
19.389259119018735,4.0994239835378004,19.113812133756763
13.641860795502074,1.5513899524602477,19.607445455781185
17.546176814048863,4.3951069858224026,16.452192998631954
16.68195937825471,4.497918082510953,15.385237827231395
17.996932031096399,2.8029155061704185,20.954877904559215
6.6888864227977818,2.0376451467122219,11.56931714086908
13.316148043412193,3.6029414278077829,14.311199381909118
5.8322834772378496,1.9188539455271303,11.015716279881074
14.879816384890379,2.7772177637738835,18.002181301217149
11.597224246655706,4.8545021331534031,9.4188301860205481
7.890483777320938,4.9841256540427299,5.3764180867075968
7.0680593544510328,4.2023671197410497,6.5919916872992399
16.75289144355424,2.5883652847226815,20.186255825583135
8.4118593707377229,3.9068276720813238,8.6690811554839051
23.502402367535943,3.9689222791940444,23.586489199228385
16.621222794007899,2.8574459330727739,19.468417310599317
11.93739609069674,3.7431102210515581,12.678623823799052
16.818309829628333,1.5375467574148669,22.935658381432617
5.4560774205939495,2.231701805107845,10.005249122605083
24.171184264828906,3.337809060385414,25.812609614921186
14.646068738858006,2.0731295649040353,19.383643538499612
20.654704545005725,2.0806740375678676,25.457377804286914
6.6545999984487718,4.4270650169258321,5.5198510027119054
14.733166616763206,4.9619655093926198,12.281393044367492
14.814139887090418,3.4458929980995694,16.224155986288835
23.756529099499659,4.4367440580859974,22.699300497265245
16.434561047521505,4.9661258251419538,13.980464407467489
14.469788021139076,1.9955856099907114,19.54237271131797
10.339513261837872,3.0688596463902287,12.739516003330673
11.631379946851045,2.8740045054467194,14.535898830140816
15.413448049430755,1.7801724927616476,20.996017167138188
13.778229206100933,4.1436556047816051,13.50407788724962
5.432241597606609,3.0182265956290752,7.7694377948644906
21.525838483887156,3.1426442696664045,23.64941148639549
22.923215436795335,2.0273554083463408,27.800783183397165
7.8049817799722154,2.1332432828080385,12.479305373973752
16.080722870780988,4.6748626775467521,14.357945575386232
7.171514822708871,1.6562718114099761,13.020478044440649
18.444801860796233,2.3149829973029719,22.774667480706704
10.624675676780166,2.5222076561008491,14.308577256626007
18.188452693838038,3.2156913984055526,20.175017445501787
19.53989228573765,3.5525581055517859,20.644018791824013
20.37294983835314,3.2265149154773329,22.311382046633604
7.1548189191179308,1.7944036709490871,12.669184784302161
23.320236902752157,2.3528360891949975,27.466092422575958
9.6042798178976163,4.4525593466688935,8.5455194984686784
5.7482511235235956,3.7315604516746066,6.5220383228477523
16.097049387829667,3.7720216754699605,16.686294995518505
12.418445677248775,3.8457113937297422,12.840915890803458
21.595794862648262,4.1701605666383514,21.098655687530467
21.165029441286038,1.7033796860250656,26.901102534908027
11.342777856454306,2.7831293472641434,14.443566304049963
24.057987901394899,3.3883460234158753,25.641101959053941
10.818356762802372,2.6845976915406409,14.120052972782601
15.301142584634292,4.455676056505153,14.21720474746042
10.119301811352056,3.1890037800555291,12.177383715260035
23.720871400979266,4.1901965631078273,23.320199643846323
8.2921563516403634,4.4820543090840914,7.1050574348434203
5.8982123878465798,3.2667701901622435,7.7091148846606163
13.701941200060759,4.6834328535497249,12.014293328038528
24.847511281116741,3.5549337918794319,25.777501716746908
22.833545325098278,4.4759600459180255,21.667511933344063
19.972160389138985,2.6920677845703347,23.014571491146508
22.815849817570498,3.2458593548601984,24.593771406507543
22.868932793957264,3.3599386435160219,24.497246638933419
15.377167207728981,1.867429005636247,20.738360911999045
11.318581036615861,2.8949337734553922,14.008787999498837
20.44024864221976,4.7106818539308666,18.619155980899862
18.233225263355223,3.7079128412765985,19.048874188491439
12.473154577474201,2.1212730385293863,17.139800543575806
6.8893333612303049,2.6859947246336171,10.314156296554639
19.935792226980521,2.1706105338194495,24.509146220687342
10.249210318457294,1.5868809612950039,16.307442360796728
23.736263010675586,4.7461116047640939,21.971769924679293
9.819411500113695,3.0687256488990502,12.155764795964625
7.4551586482297205,2.5763727534727514,10.951746854993955
21.622253442498124,3.594670170452078,22.628738287303349
8.0656863324898804,1.5256005970255546,14.249465087406731
8.5853661631547808,2.4730773731028481,12.317603196747935
16.98765583041687,3.9606171299461241,17.070166020298711
22.49124081674929,3.7181942057424204,23.149491648599845
8.9286933142914648,4.9363208163988741,6.645510005163854
11.206473458001895,3.6712519838031543,12.030500988148505
20.548096764823551,3.1712705576970648,22.602292636819485
24.436528521219348,4.1650139711440266,24.01737487009725
15.014823724046845,4.6616475518741858,13.374612887705833
7.8779500510250156,4.02243581351423,7.8603088904033225
5.2787257541640304,4.8712392824228292,3.0383116856580901
9.5931205999771052,4.2370180975836202,8.9356492405005312
7.6364443557304202,4.5338050339167424,6.370790624579648
18.55317347225715,1.8993642491427303,23.779060325139813
7.4366500925706225,4.0634472604782568,7.1897147892765725
15.12659863241266,3.0403104483457901,17.55348704435858
18.885248712857731,3.4358633084394632,20.324474042727051
16.622332184418049,3.7893584331882488,17.053520802240218
8.9955130332011528,4.894352908469493,6.7739352294584068
21.082490523645255,4.9460232850106856,18.763284000727751
19.308142592316031,2.5087988592076682,23.059482374623599
19.779680078310836,4.0681372410327068,19.648730783349812
7.621155031146265,4.1249423827734404,7.2212656446433447
7.4750760730068926,2.7127250145956707,10.713898527440305
23.551251020130152,1.9335442120247737,28.698527050405616
12.951563876498813,1.6433143610000192,18.813183828643762
11.018973835618795,4.2207009463521246,10.521486509271805
14.771680907030667,3.2139490963591708,16.82901696811367
18.257284255271649,4.9493905932322413,15.995657676891794
24.112465140939399,3.1274070966777856,26.375904370579079
10.728924537641101,4.9227094267584413,8.415310822177938
23.496168586240543,2.9405160076792098,26.166864955256802
5.4971898277251263,4.2778875269599039,4.8502699941032823
16.103960846536495,1.7968674530914122,21.619345695903942
17.679502233621704,3.4441159854821737,19.077363298695801
7.1179480750150663,4.3072092544500347,6.4012726021331749
7.8067919412782523,4.7364558352696102,5.9619570404838402
13.382286386326076,4.3790408171610107,12.389225117148698
24.324638242863635,1.6293975452041098,30.225308698525581
16.920851064687454,2.8044581945735696,19.949219621166002
23.660464432004225,1.6704446530984796,29.484539382474011
21.087218312259417,1.882488018900953,26.402204845775259
14.34763203110583,3.8635697003361944,14.730476365953738
20.695268985043747,3.9964036870909436,20.680894474412899
5.3567356795397547,4.2080223896306919,4.8838195274942997
7.1828799353146984,4.5290979181948199,5.8837498390279439
21.588572297654729,4.0880101396677846,21.291576356081436
20.936341766503233,4.3030505723732126,20.26861967443833
9.6528148393286735,1.6713729843814773,15.443169055501574
15.61539181198107,2.320873026544545,19.710040862971265
17.120316414000218,3.6766422068133604,17.863569351037832
22.354779075520224,4.5034385661868814,21.032537034879866
17.062143146774513,1.5157504372888069,23.276019214780224
13.251431385473607,3.3012026974072244,14.981354499222686
12.483680868143654,3.8705058977753901,12.786420107089668
13.517641727470197,1.6036255119501464,19.547206326175033
18.038620511599483,2.9047444514368577,20.797945105908852
22.349812635046497,4.6347220848429389,20.782707887802463
14.077937641525995,3.8506448309955057,14.476871729265719
9.9567912590271632,2.3318042717620906,14.165686594993289
9.7332472599516233,4.4847339537116948,8.390015632962065
19.92028560486893,2.7181099819333001,23.102293828786586
21.331375268478208,4.4867063490042085,19.978708617131367
7.1055615970824988,2.5463027789161696,10.742052402068985
6.3311771391035627,3.5661208780910214,7.4155861531104446
16.888673275129037,2.8892902371174194,19.730619682390309
7.9234648838539652,2.4618876776427348,11.842775454847489
21.493283809126826,4.6029514676015424,19.998544879492545
11.206693478481489,2.1565778867882197,15.784059354019814
7.8774386594228529,1.7968405693251708,13.415579172027005
23.419409449749004,2.6967442849098111,26.644641624879068
8.3106344547055642,4.0117370167454869,8.2812051035848491
10.694401646758712,4.3260106209169855,9.9408447187453799
8.0722679038411727,4.9956017952336769,5.5484954080465423
7.3098012733070998,2.5372671995390772,11.016854285887717
5.4229603267288002,2.9277968289594876,8.145693255989098
6.1079081832852022,1.978874473103692,11.10120619804067
8.4928294187170543,3.5120517536806175,9.7734065566459165
6.0676386525435078,4.9915301304202107,3.6323576215822984
16.822876322219425,3.9530835354223046,16.946520911575561
18.614290535990129,3.5832449414468011,19.608659664153912
12.872609136640564,2.8732918252262789,15.635821997171048
11.359821939040987,4.7035456609994419,9.5674432348290495
15.090524740444602,3.2392080864562232,17.026326499238795
22.500098844692172,1.9702841965957152,27.514820604828213
22.022632536444121,2.7788246211969669,25.102842784598899
5.8695012402558389,1.7350833409671842,11.45438954664268
8.629968191930482,2.2069266319107355,13.099931241757702
9.7348974220879203,1.5618407334996927,15.837130349578887
9.9877515166442361,3.0864797077505717,12.423966501509625
16.424653034855453,3.7208909273312902,17.036572397465285
13.325248514063846,2.7015236183261773,16.663195730318161
5.9850823985518797,2.9713362002684698,8.5660821449950841
12.472282769191432,4.8572324549560157,10.354831540040109
15.475058974352745,4.1318709255122048,15.152758735774791
7.033438058074319,3.3929982293073291,8.5786639974925656
21.669171075771196,2.4958930628913882,25.4198586419338
6.0392373293020851,4.6394887957054838,4.5311518137184628
23.496837380361242,2.3228399090823082,27.661284026495178
6.9822628315975095,2.63869955680837,10.456090423324998
21.871499031955054,4.6817268504803202,20.127016054343983
23.053062878552343,3.3533971934977531,24.665814168244896
24.591413611731852,4.0981128229629178,24.279312054629365
21.040517605471869,3.5676067795731816,22.14986401426826
20.589550815426577,3.7870372315332332,21.212037929443575
17.849665519910953,2.5478415203018896,21.475239814489022
20.579927091562581,2.3448022156933201,24.705648918498529
7.6910441682629411,2.6287232150903286,11.049757819317335
15.721360718952745,2.0440454742919787,20.596954350739242
15.28445740380829,4.560100278517826,13.784921788162221
22.15144288245115,2.491364266375399,25.866129062363296
14.255987311870317,3.4652128804503461,15.607091546860142
12.70178992200707,4.2719104879948091,12.104232807320075
17.7912654247422,4.2433843828149973,17.357913256612136
10.329266350016921,3.0343519050446752,12.706822509836142
7.7953682190791369,3.1669005800535399,9.9675844823225681
14.557545480474916,4.9814561212725863,12.119099195736634
13.337787371897701,3.8610911694265844,13.675631607718639
9.651398810577474,4.35123455091259,8.8002776894735604
12.350236202302561,4.6589388922673116,10.706748461365095
12.327848996524949,4.2565644268026874,11.693319314635776
11.549911288250909,2.1481277073374865,16.154139062067632
12.58928159453858,3.4675975680815028,13.833138185962133
18.714866909118907,1.856629550600907,23.977073007458998
10.937529491425707,3.7852274429739943,11.515180120111461
23.97715853430681,4.8437229986573387,21.850603269496897
23.32696039076356,3.2945622250503899,25.053398341687767
14.618208566001572,3.015403725037185,17.080229441446448
11.567224100093776,1.6254496299635712,17.553151173513594
15.708695796600063,4.8592108281522712,13.571911496230639
21.971209775472492,1.8605093944555557,27.279041891907823
18.05174681120204,1.6437768265669643,24.018744245027559
21.087836558941547,2.3612331402672844,25.283190342099481
15.654445521314804,1.7293565187143385,21.361881820333494
17.658352585352414,3.0929124484411683,19.986763611153766
10.763112283649235,3.3063073043998932,12.574760109108158
19.697863246205817,2.5939948216000435,23.283319577347008
9.0480918625143669,1.6783616890121011,14.890466775472779
18.895962576369964,1.8906012888722934,24.206756599549358
22.21438136651788,2.8457653229647484,25.13236047752412
7.6420567460308781,1.7118495778928764,13.294031573799399
17.287594810838396,3.9436640396346969,17.472113449097616
6.9019149645986921,2.2245718953368421,11.255972188896395
19.51431256542854,2.5572504907427347,23.071655934793984
6.6898643764704051,2.8794402201233411,9.5725199908153531
23.718796454012519,2.9581337157420178,26.375836280511699
7.7481586007560432,1.5058124768618018,14.076342596601302
24.177604918181608,1.8922462984954413,29.430054675155592
21.017683521701933,4.5196759730930731,19.646669539767171
16.873640089327083,1.5043157187916785,23.097863428113911
20.652482092590937,3.2785857453450626,22.462377727737834
20.902296779661718,3.2132570227752284,22.874077889596272
23.920541256346606,2.6658295635372324,27.32663396010383
10.067667076783744,3.0096445705125738,12.52103629196518
16.801517907166183,4.2320339813430454,16.243376600283046
6.9009839512880244,4.4442129717523473,5.7288266345739469
17.323314000482426,2.4112199019533751,21.323334232893512
8.4258260818557762,2.6287165433870543,11.854228491134727
16.299012229448838,2.3486899855991643,20.380548550537881
16.448610280676995,3.179521901928728,18.485105385481525
14.319703059624548,3.8914042518058451,14.579712055901112
15.452635510262455,2.298885064121972,19.688583054067429
20.278467800131757,2.6575750971920336,23.744944488462647
20.984894330241332,4.7563461615620266,19.087892412885164
14.843064311508583,1.6699925144643533,20.652880053914753
16.991868830452248,3.1126936183384819,19.079392695413389
23.624724713802038,3.9904531455887224,23.592852507298744
7.3946717700224562,2.0265890404511593,12.311800802582489
7.3420713180022101,1.6658090700191865,13.134796839181975
6.7541802382153682,1.9837188007348576,11.881010321617632
18.157265700810555,4.7158811773573905,16.357281559058734
13.37216601580759,1.5324092363739319,19.621456551445494
20.486428322836865,2.1591269118397314,25.092457327575836
18.424628266171851,1.609492295155756,24.403218080804663
11.672755166564762,1.8872031364677113,16.9492123053538
22.967330947230714,3.6705225031990372,23.791261324023694
20.250642941413048,2.3457361805868002,24.493441514473552
10.410698818203514,3.4922421765073688,11.535503225051544
12.283840355441081,3.5656838396814416,13.244866803453215
11.288799604085257,4.4730236658142264,10.072382537421813
8.1522329724999931,1.5165948751915588,14.361651362613005
7.9556674508438334,4.4867931076982837,6.7817015130178904
23.722549267514882,3.6669168024944092,24.584746584219161
13.758080743975064,2.0696022013673518,18.560123732545751
12.666396455548197,4.2052808584734942,12.216715175466062
19.593714173547561,4.4942203962670497,18.422379177440458
16.059861305058,2.3899221931395505,20.096528846312694
23.722799736769243,4.7157778831593831,21.993361133779892
20.606029878187844,3.0906010060453024,22.896522378486157
14.587391282490806,3.6119855901666251,15.522427936194338
12.527189469616523,4.9462733676617532,10.205003625970951
24.732630898486441,2.7653762752371978,27.826085146690094
19.355204720072869,4.3460577103703955,18.490143961886947
24.023893200076824,2.6143969123996085,27.579715712941336
7.3695715443408272,4.2972473278452181,6.473681050834152
22.010673583815652,3.6025687160192486,22.915882151774468
17.74147767982415,2.2572449332889049,22.024370735667176
7.4384335667022512,2.9490913282623272,10.043061829373304
16.765159999384416,2.6117247202724658,20.219977503886788
18.721927302108977,1.7733793757812735,24.194521526695929
5.2460537177720568,1.6044216953489412,11.173590835320608
14.08635923683493,2.7126752939251331,17.251011468717671
21.507990223926424,1.566619517361203,27.744622013203855
10.907180506881797,2.0792071515362127,15.821472050857476
14.170961635971022,4.0381416229780402,14.049941672538166
13.846282541357864,3.9783193248925577,13.877820700905332


==> anc/competitors/data/v3/albumin_corrected_anion_gap__s42_holdout.csv <==
x0,x1,y
12.148169636509522,1.7105196439322961,17.871870526678784
12.444173176805426,3.9887637304412236,12.472263850702367
16.520073246839068,4.7024387551894202,14.763976358865518
19.941837845679391,2.431604593701135,23.862826361426553
8.6921470263493195,2.3036868151059613,12.932929988584416
16.69211292381609,3.2897790987009561,18.467665177063701
15.695446893569061,2.4122592708683408,19.664798716398209
17.049843371332489,3.6448624016414808,17.937687367228786
10.283273191857308,3.7651326421689424,10.870441586434952
5.2932956054558993,3.3686585717404305,6.8716491761048228
9.6331794157810542,4.4130812352980229,8.600476327535997
22.787497576912241,4.2209636776090669,22.235088382889572
22.912820857507267,2.5838212776750833,26.453267663319558
6.370921067933077,1.5147911421756282,12.583943212494006
13.080930219962998,3.7882874991245514,13.610211472151619
21.98734668567673,1.6344356503572768,27.901257559783538
24.585348495793266,3.4563046023070383,25.94458699002567
16.144515558175584,2.0394696145703235,21.045841521749775
11.34236274041954,1.8544716875346583,16.706183521582894
16.999989392767713,3.6085047031294266,17.978727634944146
22.269309060907606,1.9507377378053763,27.392464716394166
8.3577764092163953,4.7911487377312598,6.3799045648882462
8.8795890930533883,1.8600897600508095,14.229364692926366
15.286867956969555,2.2780100410212754,19.591842854416367
7.0129031060510316,2.5783185839564284,10.56710664615996
20.685783576063962,1.5817750392462799,26.731345977948262
13.881257710400515,2.9934792622402555,16.397559554799876
21.242433122270096,2.0879141436663544,26.02264776310421
23.142468139645022,1.8732459417709828,28.459353285217567
18.586882442744976,4.8432349729822679,16.478795010289307
10.329651104058289,4.2447432097347662,9.7177930797213747
15.1155863130146,2.4791242835036824,18.917775604255393
11.563970130181985,2.1332732450092582,16.230787017658841
18.719779858568344,3.9743523996276449,18.783898859499232
19.43106186426882,3.8353873995307803,19.842593365441868
22.041287113159271,4.7319201548060246,20.211486726144209
13.033386417447444,4.7428764127054013,11.17619538568394
20.501722871108591,4.1024587587863355,20.245575974142753
9.2262422739053136,2.9149584467384466,11.938846157059197
13.764614663979653,3.0989569116341151,16.017222384894367
9.2187393933621191,1.5634915684160684,15.310010472321949
21.296537008740451,2.8380097019976249,24.201512753746389
21.055460427531095,1.9876914650962172,26.086231764790551
19.364921306307416,1.5235643991465047,25.556010308441152
11.489766648931511,4.2486684083759307,10.868095627991684
19.951352628872066,2.7273962263394114,23.132862063023538
19.809408754621316,3.3707007170912782,21.382656961893119
21.214524500869931,3.3657483357882203,22.800153661399381
10.610103499383925,4.7587738929661736,8.7131687669684901
11.990824006325509,4.6438595992786977,10.381175008128764
24.014433310545563,2.3772454716163756,28.071319631504622
11.055176339063383,4.5357440077741416,9.7158163196280292
10.516968245611562,4.7037545268587273,8.7575819284647434
7.6143485191527605,2.3909649767558654,11.636936077263098
18.381374518741961,3.5096442753477826,19.607263830372503
5.8502457038052791,1.7065570115714781,11.583853174876584
24.045904414461038,2.6539734204932763,27.410970863227845
24.107331261190936,3.0911750284269264,26.379393690123621
23.590447346796658,2.4817808164863697,27.385995305580735
8.9345719487084274,2.790761284315959,11.95766873791853
6.505310264832536,2.3425120570066653,10.649030122315873
9.1519988630454492,3.0074642322327549,11.633338282463562
5.2256394102697286,1.511517711921216,11.44684513046669
12.592167344027631,2.4251279756271398,16.529347404959783
19.988471686698709,1.7226064910818535,25.681955458994075
18.122099556225074,4.6728605118043074,16.439948276714304
5.7392227550821389,2.040489432537945,10.637999173737276
24.056752118132632,2.3167113536303452,28.264973734056767
6.5876988570785278,3.8214989575073157,7.0339514633102382
19.792204799907037,4.0509147088252879,19.664918027843818
12.007193973321744,2.2432954895700212,16.398955249396693
15.959807348310328,3.8173070310567407,16.416539770668475
5.2996652778190985,3.5334381625051621,6.4660698715561935
22.624363378224071,3.9617982283601605,22.71986780732367
24.78042814517665,1.872168743235084,30.100006287088938
20.385941386643641,2.6972534919636608,23.64280765673449
15.677573108912046,2.4241423606172763,19.617217207368856
11.91643635025661,2.6008936446518218,15.414202238627055
9.3184948641038687,3.4175030068295857,10.774737347029905
22.37471704341737,2.8852782201970997,25.161521492924621
9.7601799400623577,1.9556210302751598,14.871127364374457
6.3269282915215275,3.4754890957300453,7.6382055521964141
22.262887585393234,4.4361105931880438,21.172611102423126
5.6414763677631878,4.7817906268061758,3.6869998007477482
7.6020839258723161,2.4984415513327036,11.355980047540557
23.996337323764113,1.5997011813194917,29.997084370465384
17.882651309223313,3.4134558061790177,19.34901179377577
17.041474710869529,2.8422120736988257,19.935944526622464
22.547313941345713,1.8653580669163639,27.883918774054806
17.545997409706864,4.8748075671883786,15.358978491735918
13.587084916948143,3.3156775927751712,15.297890935010216
24.189106649604867,4.9443471215051904,21.828238845841891
15.102174796824329,4.5625004185771934,13.695923750381345
15.027886949614921,3.6236371951605797,15.968793961713471
9.4375888519597488,1.9461314679552499,14.572260182071624
15.129836949994232,3.3247444464419296,16.817975833889406
10.68705151859078,3.3458497499370665,12.322427143748113
9.5345842070229718,2.4162248054840241,13.494022193312912
18.903347355823513,2.5733601311375125,22.469947027979732
15.257846136524471,4.1468089041368899,14.890823876182246
12.838432376525839,2.9972873576785828,15.345213982329382
17.108749588171399,4.3686120541092475,16.18721945289828
5.2083425025773149,2.4563472576270597,9.0674743585096653
11.255203310952517,1.6135149395500306,17.22141596207744
21.639919168007282,3.0299926545063762,24.064937531741343
24.35746989157305,1.5116605313258731,30.578318563258367
17.143408147277427,1.843238420393553,22.535312096293545
17.505680681927874,4.9052475123342099,15.242561901092349
21.348385890147835,2.1880587155300644,25.878239101322674
23.522089092767018,4.8672639916677358,21.35392911359768
17.149885004806137,2.3006390159529078,21.398287464923868
6.1293861079468019,2.905343206695969,8.8660280912068785
11.349958263885981,3.2053244699775902,13.336647088942005
22.063145027568581,3.8656933332754981,22.398911694379834
10.116494273052137,2.9526618007052168,12.734839771289096
15.756013583259634,4.8079150334725034,13.736225999578375
16.281166733520919,4.2913991965555249,15.552668742132107
19.709233733540643,4.6049161822942484,18.196943277805023
23.846299090765054,2.5993733528331777,27.347865708682111
17.065080300918019,3.1874640008189217,19.096420298870715
14.511667487105814,3.478137844937955,15.816322874760926
5.593616103559711,2.8946262158193905,8.3570505640112351
7.9395809841087317,3.5633515495989161,9.0312021101114421
21.365969619103343,4.5084377854496598,20.094875155479194
18.466771787482521,3.2015757674619589,20.462832368827623
21.644588472725552,1.7617301483174326,27.240263101931969
24.016689027781091,3.1631471773531619,26.108821084398187
5.3381155560533156,3.29887446434733,7.0909293951849905
8.7558266956638775,2.5236644149297414,12.446665658339525
22.483270401389618,1.8584358198900277,27.837180851664549
21.030244550582207,3.5215271992675028,22.22642655241345
9.7556850031831068,2.222588100832839,14.19921475110101
19.278672033728402,4.2515001825787229,18.649921577281596
14.023963542229046,3.6168706361149967,14.981786951941555
15.016273436500958,2.3017799487717232,19.26182356457165
12.804806539657278,3.6817051916366701,13.600543560565603
19.320785449484035,4.7930513125974574,17.338157167990392
15.357993744405407,2.4724889460193458,19.176771379357042
20.339928389940376,4.9782834425111995,17.894219783662376
13.870265637995281,2.1647279269911692,18.458445820517358
9.1055466731544783,4.8119201316281419,7.0757463440841235
20.208185660759309,2.4453115499496696,24.094906785885136
10.054455190665649,4.3220456273098566,9.2493411223910087
15.705580506542599,2.9998586185242759,18.20593396023191
21.575208299729411,3.2551279569851199,23.43738840726661
21.915745697352524,2.2510670287775589,26.288078125408624
5.8723330222555203,4.9514754183673269,3.4936444763372032
24.098293710572779,3.8070923077860082,24.580562941107758
7.5631048737169309,2.0300060046091595,12.488089862194032
17.240733675149031,3.8188533821998956,17.693600219649291
13.371618085064403,4.973731451414519,10.937289456528106
13.859499679866323,2.8981556756979794,16.614110490621375
18.173880409359686,4.9784443482666241,15.727769538693126
7.3624224526349273,1.8701393240359265,12.687074142545111
7.7261104689091287,3.6056979120440293,8.7118656887990547
17.351854949583956,4.6389349970073921,15.754517457065475
12.113022641666856,1.5215750612879553,18.309084988446969
24.421616448847686,2.414827984966351,28.384546486431809
6.383425013393933,2.6690150806175383,9.7108873118500867
5.8846918425307404,4.1608288460414666,5.4826197274270738
7.7284069990953093,3.0780091939481986,10.033384014224813
15.010719874920879,2.9792909084370542,17.562492603828243
8.6581755612185489,2.3957277774140575,12.668856117683404
19.602678566540131,4.8670178680866485,17.43513389632351
12.244247497820735,4.4581504967745449,11.098871255884372
20.776981718491644,3.0483262678429144,23.156166048884359
24.230472340053652,3.9553963791689872,24.341981392131185
11.888000643049645,3.7000219160217722,12.637945852995214
13.17760495277521,1.6179509811405786,19.132727499923764
18.098232720940285,1.8484845768675857,23.477021278771321
11.023991308469956,3.9893787126642026,11.05054452680945
7.1066760630900401,4.2935877064796211,6.3727067968909878
19.538565383758446,3.6033147698393941,20.530278459159959
12.93340423926227,4.9602243264558803,10.53284342312257
18.747106930996118,4.4589981619102623,17.599611526220464
16.303735777900457,1.9014775575916223,21.550041883921402
24.985588964207302,2.155125070149166,29.597776288834389
14.835788273578094,2.4220842692895781,18.78057760035415
9.6570084802557297,4.7339145781431249,7.8222220348979175
13.933197101327481,2.9400336326264798,16.583113019761281
16.136304150345801,2.0508456880699386,21.009189930170955
10.850453941463771,1.9129117487055429,16.068174569699913
19.856744724108637,4.5108947034274038,18.579507965540127
16.867792611264267,3.5708920619088231,17.940562456492209
17.868584586029449,4.7593574276129429,15.970191016997092
7.1894023996754779,2.071852092983629,12.009772167216404
24.017233108097493,2.3822778639581026,28.061538448202235
13.995467185464554,4.2105940797427497,13.468981986107678
5.9528402748039806,2.3704843984993387,10.026629278555633
6.5379337255753462,3.2376512392982999,8.4438056273295956
21.742571158939558,3.69019497397443,22.517083724003484
8.7690990458191393,3.7904273049287824,9.2930307834971835
21.512269881405594,2.7707709066672011,24.585342614737591
21.612072663780303,4.6221985077219578,20.056576394475407
20.708503425900922,2.7881366603743682,23.738161774965
17.038903316596581,4.0931391779043578,16.806055371835686
17.084841815266444,4.4671762026538477,15.916901308631825
10.380313674115598,3.7218092781449985,11.075790478753103
5.8348554429352451,2.7240551731687463,9.0247175100133781
19.213098009682007,1.8646930954651935,24.551365271019023
5.2982585346981992,4.7876940024364263,3.3290235286071335
5.4269047291761137,2.276435731158081,9.7358154012809113
17.800482777365701,2.0952520697657415,22.562352602951346
24.027298531922529,2.1185943790830923,28.730812584214799
9.5277716285977387,2.5188521560872132,13.230641238379706
5.1427119182024672,3.544401269637671,6.2817087441082897
22.240957828618694,2.0253201771773908,27.177657385675218
15.768678136405953,4.142946327487171,15.411312317688026
11.578771003755946,3.4551640845291161,12.940860792433156
9.5591063257359092,2.4802121963866037,13.3585758347694
18.397472278908985,4.3441799760901052,17.537022338683723
21.216552519489397,3.8738583969491831,21.53190652711644
24.743947247881881,4.6692673731160452,23.070778815091767
10.763737220438985,3.3237183231287672,12.454441412617067
23.815686976885861,2.7464120070659495,26.949656959220988
13.011683824605743,3.3281920689063091,14.69120365233997
5.3973245325013313,3.0574523919737899,7.7536935525668564
8.2447123877653983,2.4084651568658746,12.223549495600711
11.319047597700521,2.0798359704142042,16.11945767166501
6.7827746719412074,2.9161221279709557,9.492469352013817
15.161081276048025,2.9723221376603215,17.730275931897221
6.4110238299150879,4.2125845331693252,5.8795624969917748
6.0744265439055489,3.0706050971033534,8.3979138011471655
17.280042160912341,3.4805173580252653,18.578748765849177
6.2421193535377872,2.3462255725977919,10.376555422043307
20.801727708618046,2.6471457587689189,24.183863311695749
5.112442092633966,1.7202621585524089,10.811786696252945
5.7467392485183222,2.9562232403566666,8.3561811476266552
14.269348728711488,3.5928739413247381,15.287163875399642
22.708991265434534,3.1338508069652189,24.874364248021486
7.7331146638043595,3.5622548287905951,8.8274775918278721
6.2436870077649909,4.8149279050913059,4.2063672450367262
10.395983891708092,2.462627745543196,14.239414527850101
8.7277539562137214,2.8829812408640327,11.520300854053639
19.359755234121995,4.0255936060339197,19.295771219037196
6.5826224375274256,3.2671226001147744,8.4148159372404905
17.338660897019061,1.5441555405348693,23.478272045681887
5.6915172566517587,4.4547129507517944,4.5547348797722726
21.920297999310776,1.9158852607186567,27.130584847514136
12.591825687738146,4.9217336987254043,10.287491440924635
8.6056507518904759,3.9025052003292799,8.849387751067276
14.339081205191256,3.8404937400059223,14.73784685517645
11.933199411206004,2.2173978152709379,16.389704873028659
12.92241263081624,3.5269695870341589,14.104988663230843
17.053404580352808,3.1829646914693379,19.095992851679462
17.98502913041796,1.8808698939389017,23.282854395570705
7.3970634483901883,2.1469520319467703,12.029683368523262
15.201273740857539,2.251440758170975,19.572671845430101
22.182032306803098,4.1500918881060009,21.806802586538097
17.831898068803063,3.8574696186914554,18.188224022074426
17.428279242909763,4.1094845472143717,17.154567874873834
17.633700719122643,1.9854300386870054,22.670125622405131
6.9885658787544997,4.1055332360602108,6.7247327886039727
14.952920120877405,2.696146916761915,18.212552828972619
21.710280000801031,3.9832790424622879,21.75208239464531
20.065397197284277,4.8183472045623645,18.019529185878365
18.105455800241703,4.4274472251781649,17.036837737296292
18.540134231823728,3.1841293291171775,20.579810909030783
6.6591216460254259,3.0436878469329081,9.0499020286931557
16.060361692290197,3.7510393114280935,16.682763413719965
21.255409953519393,3.2867253830062313,23.038596496003816
20.216197865227056,4.1148628717242328,19.929040685916473
22.8794790204987,2.2988250326311355,27.13241643892086
22.589887700893062,2.3317383084397836,26.760541929793604
6.7971595253063111,3.1841773357561687,8.8367161859158898
18.850450611961293,2.3041315990844353,23.090121614250204
13.026769942466816,2.8534080407456064,15.893249840602799
11.599838419962168,3.0488894927472323,13.977614688094087
10.364797878512666,4.6652788244493824,8.7016008173892097
24.445255470100015,3.0046996600502838,26.933506319974306
15.773760840923845,4.6350496288684528,14.186136768752714
17.817394799486223,2.8105856170454624,20.790930756872566
7.3324211381656905,2.7132924286526343,10.549190066534106
12.846447444614492,4.1227965158302764,12.539456155038801
11.125035864520321,2.2493000579909874,15.501785719542852
14.907012987417332,4.4839934075258494,13.697029468602707
8.9811963358387441,3.612410223836342,9.950170776247889
23.340522320647189,3.661206246000507,24.187506705645923
14.972111573789565,2.0965437256034241,19.730752259781006
20.998562695274437,2.4462620949276981,24.882907457955191
24.650142767588196,2.273208619311486,28.967121219309483
20.830988456056154,3.6504575314680139,21.70484462738612
12.725552838194432,2.7845211640413732,15.764249928090999
20.829479442944699,3.6285118264195679,21.75819987689578
15.425310218789189,4.4064425220765511,14.40920391359781
6.9071238729666433,4.0992596379981485,6.658974777971272
5.1279779141547817,3.0946281943460883,7.3914074282895612
10.967109718340016,4.2309947114666873,10.389622939673298
7.338697587019718,4.5722971446567779,5.9079547253777731
18.437470008655879,3.9456161120040525,18.573429728645749
9.1388899121166656,2.9142847853331348,11.853177948783829
21.908206958666241,3.9425586746460151,22.051810272051203
19.087934288055074,3.9859815411732566,19.122980435121931
12.26699723126567,3.3615339221426606,13.863162425909017
21.644500548949154,3.6514494204314212,22.515876997870599
10.402782503068472,3.8771066325560022,10.710015921678467
6.2772383264315508,1.6060112472053603,12.26221020841815
12.536584713956017,4.2780849179652343,11.841372419042932
13.589698323680164,3.9434887844008983,13.730976362677918
12.417263276806391,4.4690603501396442,11.244612401457282
12.965476796095036,3.7928903270042142,13.483250978584501
15.175068881272068,4.7436550355473681,13.315931292403647
6.0250403898693055,1.7861724716383969,11.559609210773313
16.098093069081862,4.7329264899286132,14.26577684426033
7.7704978380675911,3.9241229865194627,7.9601903717689346
10.035963610838731,2.1854265506158774,14.572397234299038
7.7815783196319739,3.1581229104837578,9.8862710434225782
7.5990093124512814,3.1809503681424074,9.6466333920952625
11.251532487114135,3.9660292725175208,11.336459305820332
20.75825481428577,2.5406710917954549,24.406577084797135
13.619212818301625,2.0742006160970261,18.433711278059057
22.73359724765935,4.7032374455045698,20.975503633897926
14.036977082103167,3.0351497444347695,16.449102721016242
16.617006290754812,3.3768150702786892,18.174968615058088
5.2092806624935495,4.3978441713570735,4.2146702341008657
21.366038967320936,2.4014751292742922,25.362351144135204
18.977481622491172,4.1251773600714117,18.664538222312643
8.797674538736981,3.7521989638427873,9.4171771291300121
19.776245471275349,1.7898955832226222,25.301506513218794
17.786671226293539,3.8844481076690829,18.075550957120832
8.4629079217969796,3.8139608077235114,8.9280059024882004
7.6384804169209763,4.504914877568023,6.3761932230009188
16.527488722489686,4.6557548215177249,14.888101668695374
5.6673202691216122,3.5730218111562326,6.7347657412310307
11.011103110946669,3.863219251957061,11.353054981054017
22.965245779261352,2.2427679182469742,27.358325983643915
17.999415063500539,2.0863844907806604,22.783453836548887
14.532357565876053,3.5428842202290927,15.67514701530332
11.039084372257726,2.3999439587092226,15.039224475484669
20.792151949110803,3.6476410459624171,21.673049334204759
21.176514947438775,2.1932234781945552,25.693456251952387
14.094032585388502,3.6938875870646717,14.859313617726823
6.7874128004999807,4.9409262842242789,4.4350970899392834
13.164458387930502,4.3968564238274741,12.172317328361817
20.212024284443174,4.64686291110824,18.594867006672573
7.4842447217482988,3.4084728569929625,8.9630625792658929
19.502208816824279,3.1542911681986947,21.616480896327541
24.548549417892698,4.1501700557621755,24.173124278487258
13.413690213129026,2.7217045991205757,16.609428715327589
23.29306159221218,3.4954351291119434,24.55447376943232
20.340337103950556,4.6886917935873385,18.61860761998221
11.855899022530036,2.1549866397799766,16.468432423080095
16.375813816818507,4.9014736346883483,14.122129730097637
8.9083772199649722,3.3912604522681109,10.430226089294695
11.374388817751093,2.9736941419725773,13.94015346281965
21.698872711499206,2.4215492758339705,25.644999521914279
20.759137270698368,3.0535967973416116,23.125145277344338
22.121275076968146,3.8044932979424964,22.610041832111904
21.423415079310391,4.6779366800363897,19.728573379219416
18.576961686845916,2.9125384585651046,21.295615540433154
16.116211202730788,1.8896878719196424,21.391991522931683
7.4770206642181876,3.9851484967934216,7.5141494222346337
23.915067175841518,1.8624654925712176,29.258903444413473
15.509080334828687,2.4729157559730339,19.326790944896103
12.420439737062827,4.6950110253347379,10.682912173725981
14.309394779551774,4.131038965180065,13.981797366601612
24.314700258905923,2.6273843342739589,27.746239423221027
20.851674843031688,3.985390671898378,20.888198163285743
8.4339447349177803,4.7665544890897475,6.5175585121934114
17.072171536923925,4.753968352515539,15.187250655635077
21.913492681295761,1.7102206257467345,27.637941116928925
6.8398254791777147,3.3343207887212261,8.5040235073746491
23.284124833060176,2.0826145526255111,28.077588451496396
18.806102547330187,4.3613262252163505,17.90278698428931
24.14897286954503,2.9914106460009307,26.670446254542703
16.782934710052913,4.7614933667346007,14.879201293216411
8.0940540506751617,2.2100915224256572,12.56882524461102
5.4003517381453197,2.9716902020981264,7.9711262329000032
15.617400756920931,4.7046496310858803,13.85577667920623
6.8451302310427149,2.8898562986969587,9.6204894843003181
17.899612630626102,3.6657832626705384,18.735154473949756
20.139953874348411,1.5815467058197377,26.186087109799068
18.035449231350626,3.6655604081890507,18.871548210878
12.798193132450969,2.1111494460518379,17.520319517321376
20.448054047169919,2.722478355235642,23.641858159080812
14.105637746333423,1.567695790326701,20.186398270516669
20.455057332202525,2.9124718768600859,23.173877640052311
7.9955369558441003,3.7859233219808468,8.5307286508919837
10.625740308908163,3.1480182386136075,12.755694712374144
7.4898599667007488,2.4931642490821058,11.256949343995483
21.819031470549952,1.8390901632099439,27.221306062525091
23.873243216630279,1.5183752712068541,30.077305038613144
17.017471342837055,3.9140419247598159,17.232366530937515
13.319279748427897,2.5551773202264796,16.9313364478617
20.165632825835182,2.9086097999484677,22.894108325964012
19.1664529159548,2.1163677701594921,23.875533490556069
11.987992306953387,1.8037607940209397,17.478590321901038
22.900470378772884,2.1805062893439451,27.44920465541302
13.152429838404725,2.6851299885252464,16.43960486709161
5.6455010220500768,2.3927028361208951,9.6637439317478382
10.599773900508156,2.4090582285473889,14.577128329139683
12.689477951489801,3.8178707856188008,13.1448009874428
13.768651150608761,2.5496869261657187,17.394433835194466
13.275366789925545,2.4279606379440875,17.205465195065326
19.550463506253958,4.3763966015097298,18.609472002479635
19.920538497148261,1.8387966621651559,25.323546841735372
22.193247582869507,3.9767659548517296,22.251332695740182
14.957591211811295,3.1039658215546901,17.197676657924568
22.015643209103086,4.583293629624416,20.557409135042047
20.899283088280249,3.2770815739327146,22.706579153448462


==> anc/competitors/data/v3/arithmetic_series_sum__s42.csv <==
x0,x1,x2,y
23.670769359566975,3.7173465229824245,3.8236117390582218,1113.9335398463331
14.288596313057464,9.2659770596399884,1.9271892700849045,315.36071112875698
26.04074175751871,8.0316463188836433,4.50508755702963,1677.9876249027629
21.52630481366219,1.9952956989649944,3.1722374661280144,743.78661993559001
4.6369657408541869,9.9733119205381584,1.0671185378598194,55.244108274523768
29.317425845829167,8.9128002187697071,1.1467339765499036,737.30621152195067
23.311911655729883,3.5551759407763508,3.6189294211836569,1024.0408228322335
24.009800547754708,8.5320692169484431,1.2782477139893513,557.94410751038527
5.5871817149152845,1.9577757868424457,2.7828171571191951,46.599440869348939
14.610806261075879,9.9919425742681476,4.9629851416791979,639.47199328283364
12.382344678512275,6.9911626249588323,0.51803422130002774,123.07288670302758
27.949419687760852,6.8511251400291728,0.57460910853900615,407.8886924571155
20.028223362258608,1.8139665428571947,4.9688806186872796,983.15447473939446
25.037325171583241,9.0733005900696266,3.1308747536037447,1169.2988649680588
14.415597567165271,1.2609955288402248,1.071094889833309,121.74958933438732
8.3626842099737537,3.1674525223703234,4.5378598988934211,166.19051303051512
17.528374036443374,2.2871968764997153,4.4617113505746149,686.4043595438668
3.7868831709169091,7.9909114662299672,2.9129018590011886,45.631450107570167
25.173672815792298,2.7838380449160809,3.2980641343734045,1073.58161701889
19.686603175417815,9.1957440441779674,1.7293423617539436,499.12451564224369
23.226456722390466,6.9064213539474117,0.72733863367402318,348.15301219744305
11.926727107636314,1.3254643944522659,3.1755542400088896,222.7277131010236
29.179544683057291,1.0488685071583042,1.8263983694124335,781.49840492602289
27.007391397021536,1.4649212531295903,3.4862947099715837,1263.9361076729358
23.794737918065334,6.4533265988295492,4.263103295791705,1309.6977761417124
7.4498838198550921,8.2133362977347382,0.58172244761463832,75.164540439491844
15.068188104356956,3.1469753856464964,3.1807119860857731,384.54622760901708
3.2265054420424057,8.6446795863076566,1.5407624285908352,33.426394891985304
6.3201057778913388,1.5150874613793435,4.4324982405671065,84.093856232339959
21.125370690788728,8.2086746827750865,1.6414902795282282,522.35594736138114
22.85334036541888,9.3501588715505228,3.2484655995593821,1024.859673052671
29.090272508157881,7.9489755919394254,2.9909337804032514,1453.2641419032429
11.123110027868254,7.2830870558077345,2.2827492502666202,209.5298940929739
12.372871768976328,8.5418219678984482,3.5492934361990733,355.40642996545336
15.147562715722621,1.3613616959235979,3.7659633562194523,424.14634434792902
7.3051980543599999,2.8160389964714985,3.0512200789372406,90.842420308093921
5.637802149393206,2.1243131137507878,3.9129000673313934,63.13177744572382
15.319737934326145,5.5407789117368784,4.9253768419682196,625.13464805266779
8.3534617734247547,7.7066931549596003,2.386725745553623,137.68210296457727
20.754791851110291,6.6701066011875882,2.8156237334848888,715.64882110439737
14.240253728425261,8.6601798978574145,0.55611445073545962,175.74933977277175
25.31498948961945,2.3969169319698178,4.082128503396703,1317.0217646041554
21.607422856062975,7.611589827416454,2.841035301706972,796.98542157848249
10.746265958697149,2.737373417820137,2.3358264366225434,151.73906201269841
25.303274439065628,3.4368287618602023,0.92332383390228112,370.86313575100354
24.533402009910454,7.3891422755317349,4.5034538975392877,1481.3252868282175
12.849394612844884,9.8218430640881369,2.2775325801825037,299.59049963740063
10.073186910046836,6.5038924537936262,3.5716171919414919,228.73052178477164
21.109874111299312,1.4905028349216605,1.1721837036566785,280.27022963994943
5.9130695410606746,6.5467807293477955,4.8269733329346467,108.82654766628218
7.5974296693030325,1.381154964221504,1.3029879281982391,43.148390566379071
2.2061435530281543,8.9573114023013538,1.3979389680477068,21.621020752557886
24.033882570059873,7.3862045659055866,4.3654228725097122,1385.8543178416405
20.615823984576899,2.5581506178025291,4.6066223486386901,984.18907128349633
21.744630601537384,1.8254890524177827,1.4546633338548562,367.78250233624794
23.8604128686151,2.6517990599228707,2.6141039967867257,776.21615183580934
14.849641715073519,9.8202446159877326,3.8007270705327345,536.66009253762229
17.924753486681027,5.1270457821264088,4.4526458021486075,767.30513875864642
5.9143159475744085,8.0567285350726721,2.2057371276678737,79.704711241835525
5.2068420590072559,6.727675078969992,2.8265876908224317,65.987241800829977
20.715282930133206,6.1517183496277363,3.8377238473388071,911.11250179850356
15.190693772007711,2.3061722919854475,3.7901118949375792,443.54290371015509
17.826610981473287,9.514220082022856,4.0233205851173821,773.02683464217694
23.419968007648716,3.7120836926324614,3.0647021838868689,891.53602898056158
19.772112960016543,6.2021549422678799,0.97076793562148844,302.7869271749762
17.500223218423884,7.2979835013015952,4.5678798089511803,787.2213216421145
17.657800500871581,6.8430983972077799,4.3950764269446267,767.21821578687627
10.510602745753141,9.4653496872596659,4.0914384611824985,303.98105845769703
2.8628993679023034,2.335950909280522,0.94938114722328271,9.2192564957538572
14.228086898506145,5.5751746460224787,1.4197881518664315,212.93349595415063
8.0083708389468171,4.6363095166668939,3.8462016429844335,145.06453619949022
13.438802024289812,5.267518565343563,0.60413042561875896,121.28314484432786
25.895286051508652,2.0729577357797018,4.906510851682758,1635.2213671331695
8.5503056042295409,2.206851488854888,2.1971510616005632,89.790456949635526
3.6324767672938485,3.5026799120313163,3.7369064016087061,30.590320279123866
9.8787489766159027,3.7423414338474816,4.4940698981961944,234.05918205498958
10.220625217467141,4.8511289231321495,2.2758344966753703,156.81952319820184
20.53366241235306,6.4988879233296544,1.9360961986984973,521.72776871160056
17.596900265555796,6.711662056764367,3.2393350800421103,591.13482944112843
23.949149854979577,4.7062980692701322,3.1144521818662283,968.58296338572211
20.600779129166852,4.6790479848582738,2.3411298993115874,569.05600211046192
13.378832120321974,2.9586567402726578,3.2079864014046882,305.22760988936403
24.792570770648972,6.2947562356810742,4.7092161630492262,1544.9970373745207
6.6752417574157095,3.8533682018551412,2.6043811548196842,75.05384530095084
2.6359380477480934,1.3245385084962733,1.385339813377841,6.478354332796247
4.5213401017179695,4.7656003974117436,2.1974269229735173,39.039710814259394
22.226061816700607,5.267194075811533,2.2734814216690338,653.35114928880284
14.932562447038848,3.0303358138378989,1.0899891186179893,158.63617488536141
6.5156098129408502,6.152121398099041,1.2329217524954972,62.238923155993646
16.029253702894181,6.0919471038872883,3.5805293302715477,528.9379453656403
6.2647388759687157,7.3180196299933424,2.0276498939400622,79.283673742990288
21.496970502176609,6.8315363398108904,4.7970427633511346,1203.7004709254388
14.492375716072861,6.8718975086892842,1.5961853541137334,255.64643172028258
12.668594330701509,3.845927366416388,0.94516027297170035,118.58150485448745
10.442338496140543,8.086889997873584,3.8907705335011604,276.26121440819418
19.647912607328877,5.9422994523971147,4.4646622336304151,934.66328677430045
12.130753095494931,4.8827637566190107,1.7515101059216953,177.47991751376756
4.4541977408508284,6.6341123284695138,1.4093964574046509,40.391909429962219
5.3041652593744288,4.245916010052289,1.3359476069198923,37.770884692336985
28.933134607386407,5.6146532014608237,2.8490553561493055,1313.743019142521
27.440259339812997,7.6303511963399826,2.6078748856104692,1155.4213842901922
21.591799746700989,8.9776259805133698,1.6674792793454041,564.53543232796983
9.4443589208665486,9.2895147756567251,0.70327902645241869,115.77731025054615
29.136938565736269,5.5326963266478932,2.6667110314682634,1254.3230191995256
23.80502531104225,5.6824760326651216,4.816995564360238,1442.7828039261085
22.072925296451878,8.1988336968745283,3.4363364033869845,980.1629010747921
14.582122060026084,3.8300562256978115,2.729779504828783,326.17517290513553
9.6227637316644525,8.5364412611056171,0.99811433313327247,123.55333498410175
4.6989469402979802,5.447274818656811,1.6359633074731428,39.813921586117957
27.272867103227568,2.0427105190174153,1.8264827730854423,710.08127976540584
14.76173611534111,1.6485323236564933,3.9416159867325544,424.69916119890183
7.6661742142664488,8.5779388993551677,4.4451985876907871,179.34380582154986
10.56678547621827,1.5001112521619011,4.5573883410489726,246.20493446778877
18.218147930373085,3.5255029252029031,4.9305587371283934,837.54378531785289
6.9496379222984874,4.0071703645139127,4.9206500739703962,129.57748284885287
25.985199954586513,2.5569500067243442,4.7884960974559165,1620.8974293386286
23.238546835385883,3.8250403282179031,0.82319963226297976,301.5996702082075
22.144962766626229,7.6842331005257707,1.1200709116751233,432.40612962806688
14.098605113702904,1.1321455920406369,1.8700993691421481,188.63922605647141
19.56464753966841,8.4445608206861777,2.9880421432900768,707.85942353557721
18.354743129556596,8.7089322121710246,0.93640049917465684,308.99158840168047
20.195704843534958,4.3503541587239338,4.3060863101096416,922.53040783628796
4.3644409919168945,2.3825160915457131,3.2754028058478908,34.446201369843017
13.642607260777069,6.407563671505728,2.9406398103599223,341.01389596280268
3.1651968681329894,2.0770530027840488,1.2439009551528102,10.836678911756589
15.83174293884653,4.2842742497042732,1.6396496348008882,260.33251362959214
11.236113945317989,9.6258626281087523,1.2214041124201613,178.3966627190797
6.0466772882493132,9.9591802532527343,4.3336992100765936,126.34272756301687
4.895283096231446,7.9489440221912702,3.1290253702754818,68.745262555963123
18.454048020975936,3.798653589286896,3.8080824238383504,683.38809802834237
6.7766031190328109,7.1889854424948325,1.8321478830951157,84.577299659273095
27.903363314550322,7.3486572893561144,2.1706368668972473,1019.7946386304322
18.269711911611058,4.4905752564728481,2.321847339919402,448.32763306954462
11.712354526975439,6.7679977112754344,3.9200673728481568,325.18852747884642
18.545633761479671,1.0965488047810861,3.975588444535556,667.15429044356983
2.6385083888315299,2.8815189274201733,1.4306608738131428,10.695441375708494
28.83965797076047,5.7257947267053506,4.7369248553214458,2066.7357928371462
15.504496234401206,2.4737617383246628,1.0429490184965888,155.62617620124294
23.916586363008015,2.493161810888803,4.5325493709063363,1301.7425184471631
4.3164399978282795,8.5267386149521407,0.95178040542414188,43.617625823247977
15.62643326346849,9.90219702415245,1.6904291501808999,347.917404890814
15.739795841926586,6.0037248522560356,4.3091534123058066,594.36216679934455
28.259140739299518,8.5516275779354203,1.3077143255573935,745.34082797978681
18.008385466530111,9.9128949789364533,2.3610556908948643,540.10331227264169
15.257703229594707,2.2743629971189723,2.5243668497485681,309.27669127906671
9.4753185665730193,5.03421051928916,1.6036653786044435,112.09299967503149
11.28393192559146,4.5331544425772794,3.6961034060119395,265.60561692952609
16.57882726920306,1.7204435528156652,4.3310059223099167,587.82619658889325
14.289520888541308,7.7979715551527002,4.435588129350073,532.59033601704391
2.6051382366492519,4.9040112459033374,2.0269496558145241,17.013580639702298
25.136173877442019,5.2239424077136114,2.8888267742951648,1007.6226184076015
27.09250161151347,2.3560567643191614,1.6178288173954316,635.66208008319711
5.9269744919611016,2.6283398700778129,1.6015842569756544,38.962876852672977
17.513012019093381,9.1639325994059355,1.2256432828336585,337.71153206768219
5.0401207517924194,1.4018418007685098,4.7300855486338165,55.224100033838923
20.822722605114727,3.0956705644933562,4.49594972872511,992.34125996060948
9.8745459474922335,3.6285339728307551,3.9981142099746152,211.01172099894592
20.463833771373249,5.4117778816142774,2.8294768457947805,674.24262787252849
22.355849200032715,6.2780065571331631,2.7077356198034233,786.72476391545945
23.522129773694395,5.4396097826559995,2.8838554978212407,891.83904921245039
5.0167464867651042,1.7570380110119381,2.9145560610969019,38.180222151164294
27.648331663853021,3.1930070865014217,2.4555338811396066,992.87779305633728
8.4459917450566628,8.5922954628628716,1.0928967480143035,106.93593075450863
3.0475515729330338,6.7382983043061317,1.065487337908412,23.859642221509461
17.535869142961534,6.842341451208469,4.7851237213055748,813.75957071888831
12.385823948148285,7.0318292981621946,2.6691384181385773,275.29970095920862
25.234112807707568,7.8661271713557612,4.7894248620733499,1662.9244600478114
24.631041217800451,1.5229763354930261,1.2360959496954949,397.25173585413108
10.87988899903603,4.2994754643935114,2.994874484179701,207.74048303678387
28.681183061952858,5.8557469173551082,1.4347276400819267,737.48574609010973
10.145699467923322,4.0461083496759347,1.6393307275697069,117.10695354218993
16.421599618488006,8.6003098595846783,0.63524560442530453,221.66797311767976
9.1670225358928761,5.3431525772856459,1.0352898983309509,87.735469250893317
28.209219961370973,7.9176483051344126,4.6258178343313805,1998.6259362243675
6.6090188922965076,8.6681396519305203,1.9468984616704927,93.373770565093636
3.2574973429852117,5.5431233461314822,3.2365814536156621,29.957282319469993
14.182717680085062,9.1859701948421488,2.5925635939517284,372.64363355388889
29.786515793563439,6.2841154648328255,2.3020306036037521,1174.1199835049133
26.966963455137591,8.6524686895034968,2.8934874110573068,1246.4133103163931
22.961024544794579,4.065317160323719,1.3425752507690367,431.8390369540495
26.942189744598696,5.4893526267833668,4.9487175433380948,1877.3220115630459
27.016505911540168,5.7826993690411994,4.1823854091673835,1626.0755832565023
16.528034090820576,1.9448174430646352,3.8372658472918189,524.55707524336401
10.846013451262204,4.5869725603138658,2.6094168365627861,189.08017068513345
23.616348099107665,9.2560390529650842,1.1879470495685118,535.84433583619102
20.526515368697311,6.6774901632826813,4.6429963622310551,1067.5483497335772
12.462416408463882,2.5975592419327072,2.0362418032177745,177.80983128508967
4.645066705722428,4.0497007204864452,0.72548010363620197,24.952891464099817
22.910109117772727,2.7244270869642984,2.0408165456478291,574.62411017735928
9.3488944458402106,1.2234081861871529,4.07505663723148,170.47257515935937
28.230768214945819,9.3471441265362394,3.3021893524469368,1533.1486712902556
8.747176100159173,5.0338659543118434,3.8787736313518684,175.45643140747055
5.4372221075216087,3.7678156517870756,4.0713592273806984,69.59958698191312
25.271154819497372,6.3862947240196295,1.4537957498624416,607.23920401363398
6.2919608654858337,1.0658301066371407,4.6570249224193105,84.238199877609304
7.0195126284166944,3.5021989594073246,2.4709532131416765,76.787613844661792
18.782718162583617,7.327301191290033,3.3755614216887406,701.35852728380632
26.487737143449007,6.7039279576233666,0.51038947664033896,349.85703470921982
7.5001706400080508,9.8362535278828194,4.9701582428503013,194.927123914237
10.689062841202654,6.5832193869223961,1.764033736838698,161.71628813115396
23.767335470752972,5.2975528626495949,0.77928397943069849,336.75136089359268
29.211139929707088,7.8528930686560692,2.5621791869143129,1285.111701734925
16.020753213665586,9.1299508476764775,1.0806352573191877,276.29276611743995
6.0291300714350218,7.4862635204651644,1.1854701957090907,63.108142994651921
2.3902160558296432,9.668901011944417,3.3452726586359458,28.668793695779861
8.4303688399679473,8.0380465366435949,2.2681732620660497,138.80373411922682
5.6910220980225894,8.8012129443573386,4.6483360256974775,112.13553776720721
20.974442861160011,2.0269366406527345,1.9362042257363152,448.10296776537183
5.4113101295988715,7.5917215269440899,3.767810577727555,86.051800937686465
16.177238085377724,4.9607982957463177,2.5749474356970845,396.36002193420279
21.439348198000822,5.977934221701477,3.4697808550817548,888.40293357218854
18.271265058185264,6.8869216853412105,3.1986291052219569,630.52504521016749
7.5937182464816129,9.7283360503501246,2.627527877415492,139.65550505504632
24.515486733103355,9.861202732884621,4.7752749258099669,1618.2099084848755
22.031399629242447,3.5940542093911474,2.0422113923973013,552.31256359758481
22.691552109635168,7.6037814769412453,1.2975597556217267,491.88078146174911
5.669617043604771,7.7498518414174171,3.5514232739592271,90.950551802231587
5.4651065022096486,4.1184357518174393,4.3070340258855895,75.05842069316347
27.971751428182213,2.1148279737779889,0.68114182972965698,316.09819049597104
13.132189427098337,1.3685226425714778,2.5233470979020627,218.98431634431796
10.426563369866313,7.9960881477626069,4.5161946035929681,305.31256229092889
15.680353269842932,5.4072976763521527,3.8732837851529038,530.58998782778451
20.560197957380307,9.8698615254543363,4.9631347242393273,1200.9172639237559
28.757451197315159,5.1847611057428775,2.8913621521875967,1303.0916493587604
10.02049435269754,9.8012528116645612,3.4699807346051807,255.03885281968965
27.894636020736758,4.7041840197465383,1.8611612651206766,829.35805780934868
2.6960657588151768,8.1431393550397537,4.7639101984969656,32.84641674069065
17.545545185151092,1.7633734508064887,2.1485096985044132,342.79618730075822
19.751303127070383,5.9991553912398752,3.8232982070898287,826.49460672679379
4.9651273050210918,8.2185380828715182,2.3141309185358687,63.585654223417308
5.9295087177895542,9.3223150049789982,3.0281851852834971,99.533015818297017
13.735200940856508,8.4032478155568846,3.7390214075969581,442.43612652163478
29.054493540009087,1.3327365448105679,2.7902036828810943,1175.8821935671717
18.68919149056244,4.3543210717606078,4.5818884710927881,838.75731487898588
28.124650204805913,1.4382862508246614,2.3868544456751462,950.88267337275545
24.522105637163179,1.9835406200310222,3.4118230916449632,1032.630091296553
15.086684843548163,7.077750658007357,2.0406309498502435,323.61864096284842
23.973376579061249,7.4193237668052836,2.3367050070395585,821.3356922986344
2.4994299513556566,7.9634861447646372,2.4802254870509857,24.551771280279404
5.0560319094405788,8.7891089325009659,1.0661315824052835,55.369822889538852
25.224001216716616,7.6548832162885887,0.91275655576553016,471.94588496329436
24.31087847310453,8.2078443289596876,3.5037046541604107,1192.328518366254
8.5139407750601439,1.4406733884095133,3.4498298225437352,122.61421514006966
16.861548536773498,3.1108163539716873,3.4830937139454288,518.23035896417173
18.968442979600304,6.5970799603772114,0.58894900404211259,225.50307670150232
26.296690705728313,8.7231277416234079,1.9694607920230096,884.45100904114111
18.887000405484319,1.0405011244569322,1.3901443126663862,254.46941168062804
13.552003939663049,5.6316640790471482,4.0016814014480557,416.67295470233717
12.477153215401115,7.0955865942795748,4.3728368062825851,401.63264467132728
13.924698418458277,1.2664656021575189,1.6100616975176629,162.51858823587335
20.254068716239278,4.6122000179804914,3.5053212148159387,776.90653574444605
26.289737689065095,9.0607139324532717,1.0821326155622351,597.93744639730244
14.709112698136392,7.0445152797027282,1.7381863652077101,278.87023922872413
8.9395077626380264,3.1389252702453758,1.1239452330503878,67.946616966501367
8.6265461639322716,8.6750301666872147,1.7758434496965314,133.25258669370922
22.888399846816498,4.1322828106856289,3.5363144630717507,980.41122428389986
24.863925375869492,8.6801020402965356,4.5964710958336363,1579.4814475825292
4.9477862359154994,3.6904928600701496,1.4113508356588369,32.043588272080797
3.8636479947449884,6.312882257948341,2.9393556572782362,40.651458245713954
18.644142585180649,4.5724606097305065,3.6562599555954454,686.63108081429505
6.0928508373955523,3.4734254567956033,4.7881511081850459,95.451180936603578
25.090597332777556,8.9790180595468225,3.2452721729922822,1206.087215444202
10.689370869874084,2.6883431374554219,1.647981189623213,114.08010436398592
6.0284141231919941,1.763304321121868,3.3146517061127132,60.869048397738418
27.787173229648605,4.0773424469109436,1.9422102275510729,836.13002925974786
6.6348882365877886,7.458752328774108,4.8925777581126848,140.94703245489967
9.9721623054621951,8.2668844537865347,2.298542608236366,185.26615331083013
6.3011750653776417,9.9886903306008836,3.584424743424564,122.80688922688832
5.2337217826299387,3.6672585131004842,0.60452412056041316,25.890970344621312
2.592144457420321,4.6714775601815397,2.3002765076063989,16.855843943816346
3.5510714565992831,2.2313915022666366,4.4379842599513024,28.025762554192159
6.889961186203875,6.1738473666073022,3.2460234999496063,108.40198878730999
3.4946941135609109,9.9782203353662542,2.4977429887818934,45.758730382549942
18.552026851107193,7.3079290910859269,4.7117187474607665,902.70519180843917
21.060006750386179,6.3569155637203458,4.3429296926625316,1051.2421436845027
13.021652791296791,4.5313218362961463,1.9499705322032221,211.63123707720851
10.903750714657384,9.2376888425699928,2.9504678091860281,260.03305789069572
16.126734636622444,5.4722493651731448,2.7042091524160821,418.08844166884853
26.500138382569041,2.2093022198175536,3.3449112505168808,1188.7207381672138
25.831685551021767,4.2884061687922017,2.0035007013144002,753.34380496270455
3.2173017363581744,1.604500019629902,1.5989225034464971,10.865300396215959
7.0819554687026738,2.817811339199034,4.607023258649912,119.17278472713744
8.6288563909230884,1.1590190289992099,4.6574352477432788,163.2965456096141
8.9828521233019316,5.0795192485014704,4.2949529859289051,199.62148996903338
17.994514248797636,6.7108623845661741,4.9019199384405256,870.2819456591443
13.655347919689383,4.0896321614101696,3.8524618660085985,388.72344083262425
3.3791153579726316,4.7834359435474942,3.9410025285289985,32.005243008842449
12.461195876868004,9.6328834556011831,3.9316554138318831,400.79716724363612
16.665082564093844,7.7676680941742395,2.6627343392403793,477.01540270071462
4.8468132813040476,5.8677097325045615,2.5540348753142226,52.249409925839771
25.33683950607967,3.5608678760064274,1.5810182426705142,577.66376291410108
3.4549322610229192,9.0729711889569575,3.4016863746168071,45.772414396630758
27.89557233250574,3.1158740519259354,1.8019406124605055,762.88772419396958
4.7751679642365144,3.9280845746500934,1.6601378436605949,33.720966811348553
25.620098644737077,9.1815833298065357,3.1368261834322464,1224.5399863048644
27.274288029973278,5.7658784975656516,2.3449207470126945,997.45998972555697
29.427979056424597,7.6808615447617905,1.4848547395758449,847.1306162635384
24.456724647660621,6.3167031474738948,4.1722520753877399,1351.2435062796637
23.825371141597209,6.8809528810854559,4.3725646368246913,1352.8917318490664
19.989531727875335,3.6944496236334299,1.2546478385500144,311.97736313588314
23.811897928187612,3.1723485546399663,0.53378164759999946,220.51329025386931
5.7674618355681186,3.9024311245179875,2.0125848583821817,50.176294369019971
17.009905006533845,2.3989740767508021,4.0887987605633862,597.55139621382625
16.398240365331603,8.8688292876172667,4.2762823980544598,685.32249961743901
26.012020035431611,3.5492223992510268,1.1224808155222215,457.47284290189293
14.958382236618444,6.0534045497294615,3.9845115553237305,506.52181940294099
12.782505890809897,8.1277698262723668,1.0206687528924325,180.75470109210724
19.907771594639083,8.0544169843814224,2.2552816557043815,584.8025799390349
9.4609728900236902,4.9454763272577358,4.9937428175536214,246.66116459103776
5.9135155067107927,5.2863157772805307,1.3666587045390941,51.115630577886684
15.380563672664882,9.9523157404152229,1.1928361215993188,284.98867354377717
13.67290232065678,7.0713772928112162,2.4026014964605706,304.84206526867905
8.5119583348084635,8.3317459880609448,3.2885083668643764,176.05551470421634
12.290330683223583,9.1229857229730875,4.6980535208596397,438.0799221905142
12.258988595134927,8.0883085260640524,4.9136951548986545,438.25795203507533
11.169875803551273,2.6666141045821083,0.81338286466127585,75.984369847099416
12.624994232354011,6.0595366036381497,1.120988828065574,158.76284926243508
21.200813672766472,1.9170474158309039,4.058320882531973,909.67898818128845
10.312541287995987,6.8762991390759858,1.717844685218872,153.39955612586115
28.568021948029532,9.5981448536902985,4.4818207677786228,2039.0600358951169
27.65774454706898,5.6145885787010021,3.4855396575308903,1440.2190069106653
15.4654919924022,4.8967524358099048,1.0033016107130472,187.95797236166962
11.194113740131286,1.3225847627634686,4.2463817821580321,257.0911154452553
16.99217411524009,9.6379707009629829,1.2936037100363413,339.5331811525906
25.759693685661489,1.9270241571714291,2.4057292760584419,816.82917434840283
20.272445535682856,1.3697118397436223,2.9848321785169851,610.85378145128902
24.52297118251817,3.2145995035444463,2.7534476708612523,872.99900447704022
16.916223729840723,1.5897739052654418,3.5877331202681768,509.87791176881763
19.721693619493379,5.0960605817058608,3.4370903069116485,735.03021155250383
10.068357197108927,5.644790211314012,4.964189024876247,283.45757982135444
22.577008544688141,3.8131295412572555,4.997398591508845,1303.3161932731605
7.6673286075201137,1.4586443431739746,2.8240673118603841,83.367912319803722
21.454347606917949,2.0044033142430404,0.92839589132388789,246.70932407520223
26.100133913125035,4.4605394019093527,3.7752948453592325,1353.0503211952839
5.6988794444432305,1.5447560574388253,4.8949883519746518,74.343228037030713
19.202632735173754,7.2837075304892211,1.9324687443305915,477.60244595184139
4.662680950438169,2.8631848737233079,2.5754399862690822,35.341687186831415
22.320037591599952,3.7186441190527466,2.4114961616695516,656.77243009679182
4.3658101270585661,4.5471319946028776,0.73138619550618211,25.225587725223264
28.206315035617529,4.7494866976223307,3.5251899405055016,1486.5630834159042
5.8474220410584605,1.0149463690732048,2.0900196278081049,35.555541940392295
28.848646885454251,2.008633338988278,4.0435874358417596,1682.2468954044659
24.424756930382706,8.7648810736679028,4.2445403387689371,1428.3242211842787
18.623096125057916,1.0110975626071732,4.195538539690304,707.31053665054185
23.913474929627313,5.5735062023158761,2.3749969911794606,783.96078634426442
24.263215491526406,5.4055180585648728,1.946955570084048,680.62545009685527
28.488757758885249,3.9978474490957403,3.8696935085017468,1629.1119829508136
9.0947339074972415,4.8819431813180465,4.106252452292253,195.54999966640219
18.522125070032658,8.0252302377392581,2.7106585087611474,588.5123509121097
4.6613775318032342,8.5708333559346084,4.5186395879133636,78.511843209379435
19.252639600675398,3.3431368907372505,1.1475891323535121,266.00221429063305
6.7961565145980867,3.9024139687095687,4.45580950846532,114.28211975005911
17.818617121228371,3.1823456772549945,0.93242854837346578,196.42219035283512
18.028054392947791,5.3187706049595862,1.1908648492457625,278.67453367139558
15.047584283474364,7.1493252189293166,2.9022800597328215,414.32525813565422
16.633689714367438,3.0542758791707847,0.80383316084336753,155.32065376062229
23.389854920184462,3.9766216784938,0.73763195630049661,286.15985682605077
24.378852062337867,9.3734615583023544,0.50233434874567484,371.66685713431929
15.780290036112016,1.4371236086226227,2.4634249686241843,309.95947672957431
18.788616362633142,5.1469264471560958,3.985807465815034,762.77886423876112
28.07461459932285,7.4040223743710003,0.65677257625962049,457.47456933112397
5.3525404780314387,2.3540861040172665,3.4351592290963495,52.615049516200806
5.2788998452030942,1.4263661800493366,4.2040729283728391,55.01019945734204
4.4558523335015154,2.2438483447467767,1.2560038186004201,19.668712389680586
20.420171981134779,9.2694087417761466,1.1608868066963192,419.46544416372211
13.721032422130625,1.0833380363901108,4.373604381292413,396.56143174711929
23.680999651971611,2.6948977733021664,4.2040607447754264,1192.8367682123269
20.794479572640594,1.2815516161148008,2.9252379481888409,628.68642592599633
11.34185723319067,1.9956652080598294,4.1863994568229117,268.15822947091158
27.154263326123001,6.581343579654666,0.9174023484102265,504.4809974331385
23.350900117978263,3.174750178651772,2.2751668307243946,667.8535711157997
9.5749783454849204,6.1229084538760912,3.820089002478678,215.45136270647765
12.197376497617512,6.3117584448951352,1.6585338169578352,190.2470215377945
10.804319445719361,8.6449179978080117,3.8854801149509877,299.19496570109851
6.4131261614999904,1.0426725362068652,2.7688037197586626,54.746385536563771
6.1379344311813657,8.6803251340813006,3.8761969457670489,114.3997303974633
28.211568974520834,6.5720717778427655,2.5910583703579833,1179.9616679659925
14.261313041565092,2.4646913749446182,2.1555695309981795,238.98441738079686
12.732955037767475,7.9564364932175557,1.4863514741538455,212.33582779714311
22.431199842966581,8.6994238761152722,1.4377070364575677,540.71118925524161
17.483805827081198,3.288371353787416,3.8817086475712821,616.84680318349945
28.211919631476942,9.2691431281241279,1.0350965661528222,658.82239132449149
23.848441829462981,5.0901168726879202,0.88692057549925307,363.03274980432951
15.422347795487131,6.4308200889998934,1.2933111425995858,243.0116559979412
12.538065257463135,9.8618458025587934,1.2890593015426486,216.88935792042912
29.625683257881018,4.253824707752794,4.2039843026310493,1908.6283111581217
22.097286608102017,8.3184341123810164,2.2932798056339561,718.37007679277292
28.633450480107552,3.8655920604561369,4.9567480581221712,2071.6764729826173
5.317400162077158,8.192921700173418,1.1174506600577558,56.391892959049549
25.814943017341914,6.4066052697637828,3.4409292156213951,1267.5094807871906
19.838068751753813,2.9472012570286128,2.5192827824056279,529.20850298467383
5.4138069933831527,4.7262348441031277,2.2681317951368327,52.685993963430747
18.471223999138179,3.8587207092720552,4.4378788957433706,787.36009890588321
21.210698222952566,1.7029755377232749,4.890180406227798,1084.2899548120829
2.3444752048808795,1.2685129308972773,4.4278653144838049,9.9525094052718117
14.720902931568904,4.1183078986646287,1.3653530556580986,198.515001358798
25.111186313496994,1.1713073303573793,1.4935906454402033,481.56797993940336
10.270052709634516,2.489389818235975,3.452332455927785,189.9039732955784
14.839346290359432,7.5266498876578192,1.8008761173718626,296.61069365394587
14.384795557901009,7.3728211211522909,3.8062630885126096,472.48080496526973


==> anc/competitors/data/v3/arithmetic_series_sum__s42_holdout.csv <==
x0,x1,x2,y
12.007437491113333,1.5413362272544753,4.5408529866971472,318.59230548305078
12.421842447527597,7.3996781639917177,0.65177618225643585,138.15474536219097
18.128102545574691,9.2348425133442245,1.5562103509256611,409.01182855525508
22.918572983951147,3.3955546695172041,4.4041930150673494,1184.0277443719337
7.1690058368890472,3.066623238843901,0.79260587244826564,39.511390432429579
18.368958093342524,5.6022891109453159,2.1052909682731693,438.75440123760956
16.973625650996684,3.3458095536614469,4.7529619226490656,701.12661487571188
18.869780719865485,6.515360461363807,0.85798503086493816,267.59920337485863
9.3965824686002293,6.824626794148708,2.1498025765016138,148.9369983047572
2.4106138476382584,5.8051220416182501,1.2593504427282811,16.135083711893227
8.4864511820934769,8.4907803193377731,2.3779994828401563,147.597791802909
26.902496607677136,7.9967637424233162,2.8615877728132588,1212.1699354863749
27.077949200510176,3.7869689997359282,2.4099845531596458,953.433447767443
3.9192894951063084,1.0380343655944722,1.7899509040565296,14.308255200970436
13.313302307948199,6.8841678548917029,1.3798847310609563,204.75375379503626
25.782285359947423,1.3456916723472832,2.4941337109631112,831.50083302682822
29.419487894110574,6.0304975487895263,3.8175386681515713,1773.3109560322055
17.60232178144582,2.3872075803236887,3.0718029503065862,490.87133739041553
10.879307836587357,1.9114986250891211,2.3235337295690472,145.66252080697259
18.7999851498748,6.4218692366185266,3.6722133254161249,735.1647819411512
26.177032685270646,2.1590398972138245,1.3227474348388637,492.40222513445309
6.7008869729029534,9.4629538970232403,4.2304620757178091,144.21412378608679
7.4314247302747436,1.9259450972735102,4.9308479069265125,132.14658800286952
16.401615139757375,3.0005972483404229,4.2906332742292825,591.14600328373513
4.8180643484714443,3.7728192158879597,2.46806691373276,40.878569990540555
23.960097006489544,1.2102786723475767,3.0446800681447965,866.47745869501432
14.433760794560719,4.840375245760657,0.56219257071244766,124.36930101022465
24.739406371178134,2.5117792265706251,1.7675428776978537,581.17785127097682
27.399455395503029,1.9597752788396701,3.8708916461953082,1453.6641584832971
21.021635419842966,9.5968899305258333,1.4610716077945403,509.21572428018391
9.4615115456816028,8.0579111107465415,4.094895747626123,240.15601195718617
16.161820838220439,3.5177481575808982,3.5520382425113532,492.05361537570445
11.189558182254782,2.6284169157380917,4.0812412294623464,262.07555884992007
21.207691801995683,7.3626204561853728,4.0893222176680313,1032.401082822538
22.203486609976352,7.0052818845077214,2.7475260664563903,802.29740945429626
25.857801958422979,9.3106518266440652,3.1363109586603328,1248.7133406089235
13.24674098442642,9.3388250612424599,3.0270125012253204,369.24421628168545
23.702412019552028,7.6920368083077184,4.1940245239132476,1310.7261575145499
7.9167391834674401,4.6384645773274347,3.3893720068724607,129.51916453620899
14.270460529571514,5.1116034870591527,2.5344670511907013,312.9280237606576
7.9062351507069657,1.1632640330698905,1.3999530604649679,47.41738085937223
24.815151812236635,4.4405963765653205,2.4357466305975026,829.92871364662653
24.477644598543531,2.254063767390273,3.7795954716558855,1141.1982976777122
22.110889828830384,1.0605941692338694,1.1041372133745897,281.14557377189209
11.085673308504113,8.0680044786809653,3.9289285856105947,309.07909837672889
22.931893680420892,4.1561617248727716,3.4147960066296488,954.02716145363149
22.733172256469842,5.8103732725204296,0.51893321497500677,260.28131310004881
24.700334301217904,5.7976385777411377,1.3631439139688626,542.20004695935938
9.8541448991374949,9.3797042961987334,1.6504666415165277,164.43059459331445
11.787153608855713,9.0842103981452222,4.6708363332552034,404.02502163389602
28.62020663476379,3.2557740698706805,4.4651141644395578,1858.0084171918188
10.477246874688738,8.8061988771335074,1.923784945099396,187.77627057715418
9.7237555438561873,9.2382259262081554,1.5969710110939908,157.56391260149434
5.6600879268138646,3.2910527973722248,4.802863645610925,81.969032479635629
20.733924326238743,6.1676567080371552,3.305632282736207,804.14877913229122
3.1903439853273907,1.5311466011838011,4.8620145006574678,21.872643310751847
28.664266180245455,3.9673602241255672,2.4799626167645896,1096.9967504400083
28.750263765667306,5.0915929302406671,4.4352791205350037,1915.6782505126116
28.026626285515324,3.5245792423935218,3.7700807686500117,1526.634471497902
7.5084007281917984,4.3191004453838939,4.4914488894230722,142.1728821838845
4.1074343707655494,3.1664595751599971,0.83675764141218445,18.346037587138557
7.8127984082636299,4.8763365971699413,1.1284366836761013,68.129496085815362
2.3158951743776206,1.0296169735116982,1.7113642748955893,4.9921551455260804
12.629034281638685,3.378900508755502,0.58097140636481248,85.333989470841445
22.983860361378195,1.5724166913533373,0.83807589918131842,247.8691768627844
20.370939378715107,9.1587841732110782,3.6400613312323502,904.7648398196103
3.0349118571149938,2.3898299693832872,3.756452061391935,18.852430541634089
28.679452965385686,3.1001149093351725,4.4559111233736806,1857.5310598801307
4.2227783999099389,6.9695687478759547,1.6384653079623819,40.579946284781769
22.709086719869852,7.5594949655507406,1.0109027229919625,420.85347915964724
11.810071562650441,2.9113312588943403,0.63052831673949838,74.632086413544926
17.343730287634461,6.9587895084316198,3.7897378107635924,657.81327687319242
2.4195313889467385,6.2288409892989884,1.2213748123453414,17.16834371554793
26.674108729513701,7.3303383014975561,4.5779756042454194,1763.1068396160651
29.692599403247314,1.9570053397473588,2.7849237407402936,1244.427410681762
23.540317941301097,4.0786518364779845,1.6714659694463994,539.45790672672206
16.948602352476865,3.3763660701587113,3.9717416933591152,594.01852236391983
11.683010890359252,3.830869371961827,1.8196617653227674,158.31183774461061
8.0458928097454141,5.9307220175617914,2.1402270696658672,108.38322316085149
26.324603860784322,4.5621439947925415,2.021414782526592,793.89498920687242
8.6642519160872986,2.1715969349932682,3.6868876836991324,141.22916845797945
3.8576996081301385,6.0798291033058307,2.5762217104919203,37.654477329877658
26.168042619550526,8.5499986681978264,2.9614097336647318,1198.9266033631236
2.8980669148684624,9.4388901832158822,2.5324306923587749,34.319637672236233
5.6429174962212425,3.5674211319983811,4.4248404985157652,78.095189509696723
28.594872253269756,1.2563744662501217,3.776285184291321,1525.8060298116343
20.035711832912636,5.9203149301746176,2.5660457802619381,607.95500329878996
18.858064595217339,4.4514024752255512,3.0973357331789022,605.48744510647714
26.566239517883997,1.9394921720706502,4.9043625430672115,1717.0436950663777
19.564396373589606,9.6780766013415445,3.753693426236278,871.01872224246415
14.021918883727398,5.6688852385647266,3.7677085190491777,423.465912810747
28.864749309446811,9.8568925981562039,2.6604435222717946,1354.4260727998496
16.143044715554058,8.8750010763413538,1.8201310157332888,365.73946459682008
16.039041729460891,6.4607813589843488,0.6296467892308435,179.56386514484026
8.2126243927436473,2.1471952033134993,1.9695636305236988,75.967240020664761
16.181771729991922,5.6922000051363906,1.7077875104049662,301.88422194262557
9.9618721260270924,5.7464707855524573,2.9471432458926086,188.80169647963598
8.3484178898321595,3.3560066426732043,3.9392577738919514,148.84947582104863
21.46468629815292,3.7600689086393184,1.1092012831834641,324.32705391239028
16.360984591134262,7.8060800392091449,2.8546052844335477,486.42604308212333
12.973805327136175,4.8501674911734973,1.7271658089025084,197.07912269387398
18.952249423439959,8.37643099628092,2.0952016293423403,515.18320570280844
2.2916795036082402,3.4591786624695819,4.5274038281995441,14.628147835847017
10.757284635333525,1.2918955588429357,1.2531224867604693,79.662339354960309
25.295886835210194,4.9342668258735394,4.6609636199711488,1557.0981581065255
29.100457848202268,1.0299842234093877,2.4351831381787719,1025.6417020977069
19.000771406188395,1.8826130810119932,4.943006409878512,881.09574007462209
19.507952954699022,9.7563507460022532,2.5794078437106065,655.97696710586388
24.88774024620697,2.7692938399344507,3.1195958158837263,996.23984355912489
27.930924729873826,9.6586788357170352,2.3242868236836767,1143.9466505903338
19.009839006728591,3.058786041021762,2.0204201916732067,404.00674093184165
3.5811405511255221,4.6137396743610619,3.4719103728490106,32.568625447464662
10.889941569440371,5.3851200656566611,2.0337628653372706,168.16267392806867
25.888403038596017,7.0832114284227092,1.2354051549738274,581.37178016232826
9.1630919822729915,4.7354160589562717,0.86825128370760218,75.863287436914533
17.058419016563487,9.5060672289292949,1.6011482654928202,381.46074314850864
17.793633426929283,8.1778836482856363,2.960933355297855,587.90695686278116
22.592927226956895,8.9840701830423519,4.0809206929759299,1198.4097869494542
28.384818727071078,3.826960050142457,2.3154664750845151,1008.5487970233147
18.891112421285229,5.339193144962942,3.6833394231271388,723.31638170063718
15.316334481948141,6.0866401726975985,3.606935557935107,488.67819118104364
2.8310625449835953,4.5861816978212904,4.1883876555146591,23.839759324294288
6.1154133777522244,6.3057611275400705,2.7034876184876944,80.848758303722121
24.91235746674468,8.7359828768705547,3.9759034725372402,1401.8830127134763
20.853480502475531,5.3754805449021799,2.6651331266393075,663.79891650439572
25.302423861815772,1.6730203813876841,1.878615189379415,619.92131936702162
28.623364638893527,5.2766641703367014,1.5986329368203616,783.03434310503678
2.4733617784746418,5.6256771940359922,1.3714060065007061,16.413144149266188
7.2581573739294285,3.632279924105049,1.2167429337258895,53.997528523089294
26.476578561945466,1.9216921082886427,1.930142075208261,701.85174086163909
24.442342370815091,6.1982127981164368,3.2958167357808055,1095.7268649207244
8.6579590044563517,2.858083687855872,0.96005351285054374,56.57204706999368
21.990140847219763,8.0752861837738585,2.9031737784884464,847.59457356473354
14.633548959120663,6.4433816357242772,1.2098249958664544,214.97394307460917
16.02278281110134,3.0617198682701456,2.5724548109035443,358.6609375671884
12.92672915552019,6.6100990642085797,3.3273336673451546,341.94046109066244
22.049099629277652,9.4678462323934625,4.7986175328960492,1322.3095414930071
16.501191242167572,3.5006858611926037,2.8175775895188928,418.11692580893316
23.475899745916522,9.9441574236002275,4.9152898386628259,1530.2046474032477
14.418371893193392,2.7093003836915783,4.4377029313176468,468.34728139650917
7.7477653424162707,9.5163660527580802,2.7952304271324828,146.79803765242931
23.29145992506303,3.430801128442007,1.898923938755261,572.86963438749297
9.0762372669319102,8.2566887559396314,4.7589249786157559,249.35865833005701
16.987812709159641,4.85677930477671,1.6907572709528429,312.10917672806812
25.205291619621171,5.5131861751045941,1.4521082749077205,581.92813572664932
25.682043976293535,2.9313152168565804,2.0112566784435746,712.73522684628961
3.2212662311577285,9.8752225043731254,4.4033049271300868,47.564182416211118
28.737611194801893,6.9325230771640207,2.9777889775877635,1386.0408379069454
5.5883468232037021,2.362872583280696,2.820374413029417,49.363547192258601
19.137027145208641,6.9627658399425876,0.631291529723084,242.80374257873788
13.720265319090164,9.9324523036373353,1.8373403500005192,296.60717451358011
14.403299551812852,4.5952574517948044,1.7502932564885012,235.13544755736541
20.443432573103561,9.9445711812570341,1.9846611760880335,597.74315479583697
5.3073914336888972,1.9517868332352399,3.2524305316354742,47.53582407067033
5.8165546564727801,6.4146517738275035,1.6874567951963571,60.948859381272797
19.292596929417538,9.0715471351618646,2.7046899403893674,652.27206394582197
11.958231698333597,1.0554787290261705,1.7700697100355467,128.5975768159455
29.190263028386763,3.3524148184849025,0.5589189345950285,327.81981007559904
3.9367950187515062,4.0060387787308116,3.7241190589653956,37.299266484422901
3.2385685795430366,7.8421313183923438,0.59905998944593086,27.568800019400257
5.819769798733434,5.0577379272953671,2.2422107199983694,60.881820529576153
16.015007824889231,4.8038909074095688,2.1106913272747603,330.70853917606939
7.1214457857059674,3.3032999990647198,3.0561140036792964,90.137692449253649
22.443749993156182,9.6580459465085244,1.7385631279453837,635.12900354691283
12.141946496949029,8.6066727059916879,2.6757874922284657,285.4986055668623
24.087774405888304,4.981410403024638,2.9643384489950551,944.27445766485289
28.922661276075111,7.313876403577396,2.0449785216241327,1037.2967185723774
11.643200900269504,6.6571992126274138,0.55726896850948449,112.03975125475701
13.448646933885295,1.303302522932916,3.3386767190364406,297.0040392005385
20.337525809316396,1.8961031976595064,2.3830684975400058,507.16557511313607
10.433587831857938,7.401259546850806,1.0917983375248366,130.95245441462134
4.9493464883260572,8.1835112452333121,4.3986490422897173,83.492534452919912
22.35399153726182,6.408523693872727,4.204364966427546,1146.7264729486988
13.106765934967177,9.8977196966008343,3.9517568956506794,443.26056892961657
21.245949703394562,8.6088524163406746,0.81934336803089147,359.12123807905016
17.825230089060643,2.0323708623784573,0.58367566311972929,123.75361223845067
29.979824549890225,2.6846073232407131,4.4143340436843026,1998.0929592635839
15.770103583009332,3.3710738353160576,2.5498282415541653,350.12291094027057
8.5198118723580194,9.3157803437966074,4.068423600347046,209.69532139602345
14.506475941858474,4.7029436267538038,3.1029665142864147,372.20737605932806
17.59082581048412,2.416460340751271,3.6424971804943818,574.03224433896935
10.19063551804928,2.0617730680999675,3.8903479911163958,203.19269457289238
22.799442613752095,8.7423006659561828,3.6591542331836968,1108.6471107067168
18.614909655769974,6.3251510163369735,3.2139102403824409,644.66262124266723
20.016018420441231,9.3812048138618529,0.96046992621822791,370.5637891814809
5.065163359545668,2.4704768105293313,4.1836173272511372,55.585207784874186
28.624126351336489,3.2687145073208352,1.7968474919935802,803.96256176556994
14.593654059650376,7.9700990621956418,2.9880514099618924,412.69930853796149
3.3339763847255734,3.2383884532840135,2.4689192806920026,20.402562215476785
4.1531072158054858,5.4682460439099136,3.502297523543966,45.641841936905422
25.439599622515381,6.6319299330771049,0.97560227478341888,471.99601376457423
7.2767386641467962,6.8896702126740115,4.8203458911583112,160.21701925085765
25.117177833967833,4.2676966171442308,0.97521023338355017,402.56194908081977
25.256901729292423,9.0285104484278911,4.16420800816827,1503.641929187911
23.991904796261295,4.3123514123912319,1.1825352429302014,429.61632803257669
18.854464643235215,7.6680721717540639,2.5306327760182241,570.52891436556331
18.918778541373019,8.629881663967037,4.4954272810334315,925.24489761767484
9.5324391437618363,6.7132238580871393,1.4147154090154848,121.52630628461384
3.1687976201093431,4.1475704452910618,3.4108403550490713,24.863278674975405
21.898337213554807,1.9377822454819258,1.4087352876654895,364.78019734902369
2.4175619485774789,9.4540702919793809,3.2167523736092805,28.367776278957301
2.5976666208465597,2.996549022977923,2.777546450399103,13.547729308077233
19.920675888311983,2.5306481793976205,4.7859348585463053,952.35192198765242
28.63821794469154,2.5906712604993798,0.76839927375254857,378.28979732277838
8.3388802800368342,3.6199055442242631,1.0073767720724629,61.010702991802226
2.1997966854834541,6.2570318362111532,0.56114771281966735,14.504718934672626
26.137340960066172,2.3508233127418623,4.4423512789757442,1520.8083112768875
17.076149390968336,7.7961476992527263,2.1066673088813799,422.28799842853414
11.210279405258323,6.0275647887891566,0.75724398483581035,110.90779082743677
8.3827488560302719,3.5205456478512662,3.5571300517899092,139.58320127133476
20.756461190472582,8.3136056528031297,4.6384834707968263,1123.6222786300846
24.703173527285152,7.104207306440756,4.6577545308076269,1539.1556642827193
29.641526147034632,9.1495446737269734,4.7005902092666645,2266.556588701329
10.069232108614578,5.6895614023311163,3.0412831107977047,196.15481011142202
28.341961767640203,4.2050594467410134,4.9377033978060263,2032.3541296567191
13.216357354448043,5.7010653200447949,3.9298335754761191,392.59441915230951
2.5562543455018631,5.0048775793611737,1.1779854867451625,15.136860351532581
6.5425973428715576,3.3360532605122493,4.861249981849955,109.96816506780364
10.846666636780732,2.4910067810650971,3.3391262148284704,205.33432100506687
4.4958845407176904,4.6414569004967428,3.7725454905926048,50.514178982149851
16.225513786467236,4.7859712111265402,4.8418815119860508,675.72836481951015
3.9754333618811231,7.9752173710068366,2.1549665811509597,44.450103979710669
3.5041971614677685,5.0386988211229085,1.0437818477471557,22.236291646936362
19.192059025277278,6.0927589206363955,0.96005312449395541,284.53053674624618
3.7389670949529021,3.1760086152514639,2.2132932647381729,23.208057881671277
24.122418792065268,3.949803379691506,1.1276914851630859,409.77430096363958
2.157418929687553,1.5663884077061947,4.966047431808355,9.5795593551030791
3.0454349479256511,4.7445740466314295,2.5392850225738433,22.358198356106321
14.977088220196084,6.3816758491207555,4.5134164223085858,567.98938033871787
26.79258777160835,5.2013306464819919,4.4336695142163789,1671.3011474666378
5.8263605293261023,6.3029409883186736,4.6715144914316564,102.40497243107868
3.7411618108709872,9.5241003273776439,1.0479061140341197,41.004407080648114
9.5543774483913282,3.4753284885396463,3.9998895342467922,196.66358781281363
7.218855538699211,4.5562374765075138,2.390910117978168,86.558407716240836
22.10365732777079,7.4943835583729363,1.9815659304215996,627.82184411727269
4.2156714125383958,5.544029543152277,1.5829250514940096,34.101042263713985
19.274125255826689,1.1135428185182352,4.7609911764696626,859.91543305837536
2.9681241593124628,8.5978333019331856,4.4872842128424839,38.625979183699904
25.688417199035086,2.0694192418479744,3.7889623704000051,1254.6521232790312
12.628555962833403,9.7987437967224675,4.4282253854208609,448.89057314989941
7.0479110526466675,7.1778705151324349,0.57229689961173391,62.786110429565383
15.074713687267757,7.0184124743009422,1.5758075101298454,272.9718939858854
11.706479175688404,2.8447372392681256,1.0873630010765098,101.44427354609331
13.091377683142737,6.212207509516408,1.0196241091076659,162.02592824309289
18.874766412493933,5.3276234923497263,4.6290529841078154,881.43732012692021
20.179040782585144,1.9793797272714615,4.4841420793498639,907.65631424246726
5.3558888277462646,2.6635909392916957,0.56043869130319535,20.803317978183554
16.281783237200557,2.9322762352967926,4.8503564460650468,651.16263476589756
26.054845229524336,7.8145219979868603,3.0186801067287297,1188.9035211652827
19.96465729632429,7.062064733778028,0.97693892433466467,325.93741856161722
19.399590940073669,7.7101031214083831,3.0775587596419944,698.83174101686041
19.687181006771702,2.2482486709094425,3.2400785018495597,640.27074114414143
4.7839922302563007,7.6999426070119696,0.91764405887099398,45.142332425168512
15.934088169228366,4.0758063573877816,3.1082672548323109,434.767570597776
25.394392001121442,7.385574680617311,3.2272078618312543,1187.1487569307599
23.091556076197985,9.532892811731795,3.5567842334686111,1127.3376645835333
20.347638120338384,8.5277214361724241,4.4331085223936366,1046.1292761495997
20.956187924553216,5.3306182748727418,4.6954506920840986,1093.5413825943981
4.3227703044355952,4.9694830349703345,3.6826835891932364,47.930180609211334
17.484506369206276,6.7883868008150969,0.55448057130860406,198.5987456970966
24.757573934927152,5.594436699158881,4.914222066481341,1583.7279853365153
23.302677011317876,7.7239330987194554,4.376039270446717,1317.1285515141146
27.031270628698177,3.0541215124800631,0.65930166996780004,314.51833825489967
26.625842781250284,3.1387556502737297,0.99682763100462113,423.64457598130264
4.5160233354288355,5.3307417205158618,0.93123640973924826,31.467046331324269
21.390630856745812,3.0677669690742628,3.8204343734865569,898.79795479909751
13.237477919453543,4.4801921047744164,0.71910139595806866,117.55126387461618
11.239773787947033,4.9828586956357412,3.9087413584982622,280.9400829928706
9.5107170299177319,9.1392884057269832,3.5236560285867347,229.52886853385149
29.223357658140021,4.8692276972721578,1.1881165776751597,632.26333550160643
17.083265177293384,9.06155618851888,4.5811239050730554,784.14359260256299
19.944352719280712,4.3700773009740459,1.4248510994781483,356.33614087533783
5.2653895934319657,4.1198948165353464,2.4795434635405948,49.536807722721655
12.98502642246029,7.7443338978492822,3.4573953998850957,369.59048934054107
10.575050210328449,2.9267715776911105,2.8363389841955668,174.54982948624794
15.869818182384265,8.6731259050664704,4.1357820112180157,625.62456161140756
7.5736748701742407,6.4319120041505933,2.6467985086066572,114.60112510906754
27.676731248906066,6.5573874897155893,2.521841519802031,1112.4560199780049
15.960956203305393,2.5339695801230899,1.133167743271998,175.73980124184661
24.397987773384216,3.4332453869569379,2.6015838063406096,826.33931334443798
29.510199874623474,2.9882507353723917,4.8660734453268493,2135.1991210149995
24.163383838478616,6.5297479380606074,4.1745326871642803,1326.0357481183196
12.815773973472204,4.3030544218206739,4.1531799664643607,369.60144007903585
24.161271220122579,6.4733161250788882,2.0432446160032489,728.10927035418092
16.595434306304867,8.4737093424825609,3.8343638060015834,636.81649714617652
4.6699734221532996,7.6838104977095236,4.1101718213807494,71.104647192564784
2.1791690798166949,5.1004724997470836,2.6069715992655382,14.464240543506952
10.353953605676022,8.0225578294857662,4.0190456499021181,277.68828431245424
5.2741766218276052,8.900192657688855,4.7614436809545948,100.609234874371
20.812458012118231,7.2887271451532776,4.3370331007915741,1045.8753458053532
7.7944458769633318,4.6367323051423455,1.5675064831442049,77.64750040458776
25.671489742132739,7.2808651633754673,4.4745204162893604,1603.8881241878698
21.723108003277101,7.3925239630169459,4.0761246649239364,1078.0637552330077
12.17379612377194,5.7868015140811275,1.305770773919485,159.25771922242143
25.302300768528813,6.5322985096807971,3.7041939466248874,1304.144247451509
9.5638955042958624,7.112559912286863,4.0085557193844483,232.18255787787572
3.7881336570041717,1.272600349956641,1.4117510861153491,12.276112725501239
12.551218599538426,8.1436469319106024,4.8708749516189602,455.30697170264347
14.025577653152229,7.2832568741737393,4.9139893309801366,551.02331363030146
12.384168587528949,8.6347266146448014,1.8598821977726794,238.04022662563807
13.151667514533052,6.8960036980108361,3.5756710997987642,376.4163335993747
16.245096433780898,9.3408272342646601,4.9996060227847314,770.83900764782061
3.435056545817027,1.7358720699273062,4.0607794356204554,22.946129095414975
17.537330296714604,9.3132395455307186,3.4919093066116886,669.69221544018137
5.8786969732946286,7.2334591081929043,4.8631459705876967,112.26175413070935
9.0503490551742249,2.7625254158693986,1.3579820344529989,74.472065243735528
5.8942096474847645,5.2637446269582346,4.7931709809087186,100.16110883621955
5.638613037431794,5.3224438037947621,4.6251503133028722,90.49739965196656
10.75214548195979,7.341218129330767,2.3081880885650774,199.94809247314487
24.061556740000082,3.6760113789025981,3.9018123487140604,1171.0024539865576
14.066897945622275,2.4765158699637806,1.4426400617207624,167.42325013037723
26.827036146723092,9.2368962884403238,2.8552565341700258,1236.9491151759887
14.651767914944436,4.9475279142608368,1.3495903493721446,207.46427227886494
18.263808807056737,5.8260958950023429,3.4905023253541514,656.68946015643985
2.2929929274909693,8.4515992977753314,3.2961225915182055,24.265668502379761
24.912454554249312,3.3180789038481802,2.9893451465205749,973.0647522756276
21.568474271487641,7.7504560687550574,3.6410754826514875,974.81177761616686
7.3167443542317745,6.7913687641671681,4.3921354221235376,151.18857441855002
22.686743659785488,1.7454457854295997,4.6149507765174675,1174.880050764415
19.901339716810952,7.1314379911490695,1.4617128883007096,416.84557931017787
6.8480710905157727,6.950184934146173,1.7130728847591634,81.897937593333978
5.6938725836893669,8.726923970889203,2.9006858302722609,88.452310997467919
18.138484211485562,9.1147981124741477,3.5736610686013153,720.79370638192961
2.9342483767702565,6.3306275144017405,0.55675872105116886,20.155593707879245
10.415544355325338,7.0768495050324427,3.0598779790890718,223.74732713057827
27.151344090965893,2.9099746469207908,4.4341956380845549,1653.247041265138
20.199181088900755,2.5078458334359843,4.6484013569661844,951.99943427308608
15.345300592226474,6.2531308520176676,3.0276494714102196,429.19887692629914
10.454718121160816,3.3141416081094293,4.8497271069173804,274.33748028927374
24.109012728755122,6.5225055467605006,3.7719111106119003,1207.9839266362012
24.647120926414281,2.7825746582145703,4.7840063844749343,1462.7219247219832
14.731645619543905,6.6414252238805851,4.6251652233419085,565.65085120575748
4.5023779206999741,9.8480961594338581,1.2048593437772941,53.839581687750616
13.430241743102703,8.4490593755563594,2.5204158549878199,323.85347250501474
23.296833998220443,9.0919331999926154,3.6698982449364204,1164.9695803993973
5.4779426104476183,5.9075016322676177,1.8420748430521354,54.953922394362827
22.303092343553992,5.2538915753680717,3.250976347177668,889.48783044466938
29.367969185049777,7.8147230005313091,3.2671079034993777,1590.432096885811
13.779166298380636,4.1415261120243381,0.6384244177700078,113.27566026309005
27.610286229097049,6.1311189034307114,2.6107485722894324,1128.3634358013364
23.476471945530779,9.1994931835102989,2.832170201079157,963.19480898797474
11.598258631542052,2.6842513594342248,2.5337846985921426,186.86075260434802
17.926139343545913,9.7466464891986089,4.8673195438447765,913.14160009318118
7.4717281079509599,5.8632411629751431,1.6667880788231784,84.10730658573533
10.924144344851531,4.7894992222151993,3.0203811736113639,216.04514872615587
25.378421796098888,3.3696981378587818,2.8326327878037025,961.77256253236067
24.062792178977716,4.9949631931641436,4.8858738160665958,1475.9132412291735
25.969785107755406,6.9258399089949911,3.032033006847263,1162.9385653444583
24.992781111034546,9.17183717723643,0.86346641072623931,488.1169496036876
21.007746361584282,4.6322417505959841,3.3529332906203075,801.96149860014214
17.562695683823101,2.0020545277933661,4.532463962826129,694.37568780405104
5.4678289299054637,7.3903818488973707,1.8376087940772572,62.855114238660832
28.481094046178125,1.9320541237545599,4.2742912648428941,1727.7530010104281
16.712712468760159,3.5017833725020875,3.9875746191057875,582.09692460183817
12.388615631887959,9.2157426365750386,1.8329786770050704,243.47702404057682
15.033152691372484,7.7655287676058808,2.6030273855817154,391.31099744512539
29.040580362468294,3.8989882881330367,1.5208685791171108,732.46172394149755
24.192344780244362,7.3910045848815438,3.9741773844841219,1293.7158931412905
6.8075226288848913,9.3997115433736376,4.7226841941700881,157.34403507712059
18.901040151693497,9.3673471921828142,2.2451194794507212,556.86876102814961
25.678889753814065,1.5405673233487456,4.0330180987350772,1317.4752588203396
4.5757556708488005,5.7168248852831525,3.1500221634941514,51.928785459557567
27.597774766284246,2.4981517067513148,2.7791184196773164,1088.9346330157082
21.328543566262262,8.357696007699186,3.9043941383246907,1024.6876275947816
28.808562017363045,4.8350559468595362,3.7357198550918302,1635.6797023630602
18.496108594074077,9.3866972287461152,2.9188052823279751,645.89454984811516
6.3316756709452253,2.8259496290945476,4.0367928625633791,86.030913618488654
2.5604924334034469,4.7843462339666107,1.1508436203527732,14.549454442020673
16.864361059689305,9.2405276227922624,2.0242224583866779,426.6181733750264
4.5831823234598019,4.5739161966493231,3.1845143281414563,47.111740702508442
20.059457682876541,6.5691569611528129,3.5366033804161847,807.83504540594708
23.195935424087775,1.2096915292507537,1.8929303151246346,515.35270411435658
20.249628923890874,6.5685839067718454,1.1256975227124348,352.40861957197325
12.917470385431354,2.5715271469904399,1.8037679445407988,172.05686488088276
23.627275666037882,4.1435157706059362,2.581934066698937,788.07792041415701
14.747892844866794,1.1740748894115169,4.5348353559861314,477.03962122364572
23.637080265083533,4.6320705404973648,3.5734561976790764,1065.5212372520957
6.1937517381817404,6.8780885422364637,2.8380279088759832,88.249161528224988
9.8760364324714267,5.2377611850064199,4.885896339298764,265.87730142025146
5.4858039533810494,3.5538509262111289,1.8063372922651006,41.721121223999553
25.546644058769928,1.8719461339684269,3.742273796167058,1221.1826606044879
28.422540503282388,1.0472506973890532,4.7701754069305347,1888.7464526021488
18.824459879971879,7.2075363779538124,4.1631509695598234,834.12113715015437
13.646991647799055,3.7133131091538041,2.6995063539454676,283.63402863628244
23.231885956169254,4.6221394855817746,4.1115063358891186,1169.1541734896657
21.833034082336724,2.5849456946958362,4.4621519959958302,1071.2384286025297
11.783189229734743,1.7810991846252735,4.2153383037534473,288.78822822894017
27.060658530282037,2.7498733154558588,3.3808206165725809,1266.5221426589389
13.413401773766614,4.0474771133506326,2.3014642965458805,245.89418090816116
2.9037014308701075,3.295521578596587,1.3527097533122401,13.307952068004729
9.8396834607114183,3.3375783019789993,0.73894731642949529,64.977417217124767
12.76526913208572,6.9602391630197742,4.0544284114121432,393.31019510574248
14.276111610852267,3.6991949529975621,3.7171728673507518,405.07033209852011
13.585513505895761,3.3861844975705098,0.60710554586135435,97.904709812801826
22.370648908755541,8.3964484038821627,4.2945628107826002,1214.3961663685436
22.888753896007564,1.8711914169961155,0.99925236531767203,293.14510550059049
26.07054661601731,7.3688267410473038,1.1986087405256731,583.81638802127168
15.940627696535811,5.1244835411406315,0.53596772279358396,145.51132027014779
25.821900492744319,8.9284693333199243,2.1323520153204791,913.91411365446811
24.258996323592346,5.5696383329698378,2.1259342204814313,734.8822985302138


==> anc/competitors/data/v3/bohr_dead_space__s42.csv <==
x0,x1,y
53.218681456678901,15.736620437407339,0.7043026996033851
43.166353192561573,27.45039601479553,0.36407887197833094
55.757937597341474,24.844586673198801,0.55442063060841429
50.921040871780917,12.1011798089261,0.76235403672527347
32.825320436629482,28.943658498913887,0.11825206535940112
59.26867054910268,26.70480046184716,0.54942805002310846
52.834191059710591,15.394260319416741,0.70863071789972309
53.581929158308611,25.901035013557827,0.51660876305829095
33.843408980266375,12.021971105556275,0.64477659113577712
43.511578136867016,28.982989879010535,0.33390166203938537
41.123940726977438,22.648009986024199,0.44927432571735443
57.802949665458058,22.352375295617144,0.61330043838620063
49.315953602419938,11.718373812698522,0.76238168469435208
54.682848398124904,27.043634579035881,0.50544575911368916
43.302425964819932,10.550990560884919,0.75634181397927147
36.817161653543309,14.575733102781793,0.60410492150529438
46.637543610475049,12.717415628166066,0.72731377676354159
31.914517683125261,24.758590873152151,0.22422168121177002
54.828935159777458,13.76588031704506,0.74893037267767848
48.949931973661947,27.30212631548682,0.44224383539129264
52.742632202561211,22.469111747222314,0.57398577187182553
40.635779043896051,10.687091499399228,0.73700291342133006
59.120940731847099,10.103166848445309,0.82911018120855162
56.793633639665927,10.98150042327358,0.80664205264718514
53.35150491221286,21.512578375306827,0.59677654059234764
35.839161235559025,25.228154406328891,0.29607296776527431
44.001630111811025,14.532503591920381,0.66972806336964474
31.314112973616865,26.138768015538385,0.16527196419195628
34.628684762026438,11.087406862911948,0.67982015663874373
50.491468597273638,25.218313219191849,0.50054308341996712
52.342864677234516,27.628113173273327,0.4721704029070915
59.025291973026299,24.670059582983228,0.58204256585029535
39.774760744144558,23.264294895594105,0.41509906130563062
41.113791181046068,25.921624154452278,0.36951510892523953
44.086674338274236,10.762874691394263,0.75587011601711185
35.684140772528572,13.833860103662053,0.61232469651302213
33.897645160064151,12.373549906807218,0.63497317148788623
44.271147786778016,19.586088813666745,0.55758795981530185
36.807280471526525,24.158574438248046,0.34364685114574817
50.094419840475311,21.970225046951576,0.56142370513691298
43.114557566169921,26.171490895476765,0.39297786240041643
54.980345881735118,12.949046856380727,0.76447862142892598
51.007953060067479,23.957800746768072,0.5303124452268233
39.370999241461234,13.667788326509179,0.65284629321483523
54.967794041856031,15.144416275038205,0.72448564584006658
54.142930724904055,23.488189248344774,0.56618179079210906
41.624351370905231,28.623890913074955,0.31232824127362602
38.649843117907324,21.619328513564323,0.44063606034282682
50.474865119249266,11.035505984834616,0.78136631056343175
34.192574508279293,21.709870428623123,0.36507061135842939
35.997246074253248,10.804660480023175,0.69984758118063028
30.220868092530164,26.798768515969527,0.11323630962826291
53.607731325064151,23.481987416911792,0.56196640229890027
49.945525697760964,13.289429082027562,0.73392152957910861
51.154961358790054,11.742699110659764,0.77044848048464032
53.42187093065904,13.487131348726061,0.74753539863416241
43.767473266150198,28.620516411529657,0.34607793697643519
47.062235878586812,18.712652206711304,0.60238497263523538
34.193909943829723,24.897538018486749,0.27187215327565956
33.435902206079206,22.09175850004776,0.33928032317216467
50.052088853714153,20.875849849214109,0.58291750999189318
44.13288618429398,12.757474838635943,0.71093042078956359
46.957083194435668,27.974464617603807,0.40425463605203799
52.949965722480769,15.725510017779641,0.70301189428148925
49.041549600017724,20.982327100343301,0.5721520369671248
46.607382019739873,23.295742947192256,0.50017053227049557
46.776214822362405,22.33542994966087,0.52250454564393434
39.118502941878361,27.871293784214849,0.28751634934430986
30.924535037038183,12.820340808481102,0.58543141252968767
43.101521676970869,19.658702030491899,0.54389772644626744
36.437540184585878,17.676653424074551,0.51487797105600774
42.255859311739087,19.009205860169743,0.55014035521249471
55.602092198044986,12.265132997757147,0.77941238336732221
37.01818457596022,12.547797587582542,0.66103692735566666
31.749082250671982,15.28343536984389,0.51861804227363428
38.441516760659894,15.789387471455795,0.58926211029180131
38.80781273300051,18.13016105994565,0.5328218782985279
49.857495441806847,21.608763393695938,0.56658947261164649
46.710964570238346,22.057953230946996,0.52777782617229207
53.516946273192403,17.824407035125834,0.66693901135285072
49.929406209821622,17.766879079145244,0.64416001655452659
42.191605843202112,14.134942007242277,0.66498212796705647
54.420611539981039,21.177818719771157,0.61084930653135894
35.009187597231119,16.02377731502752,0.54229793906172097
30.681362194015815,10.68513685126991,0.65173851200928845
32.70143582326925,17.949600838980349,0.45110664449149318
51.670780517893505,19.008520826713237,0.63212243677777191
43.856316907541625,14.286264495880008,0.67424842067794999
34.838153371008055,20.876700729320198,0.40075179912682829
45.031343253100907,20.749666108206497,0.53921725160224587
34.569363081395053,23.338041441097054,0.32489235089039298
50.889611252332081,22.311021161822993,0.56158004329811895
43.384688267220923,22.3962280738996,0.48377575203597917
41.430636782894474,16.008068884656819,0.61361759973561181
39.045362674436298,24.961212217733124,0.36071250186963488
48.908477793566654,20.433743288393909,0.58220447230762651
40.854378316601711,18.196945708417914,0.55459007190366794
32.629497579483029,21.894237137880083,0.32900477291912478
33.540177063615459,16.85248935455483,0.49754322040128734
58.856929936485436,19.742045647528407,0.66457568091246455
57.257420721228215,23.997408081162185,0.58088562532358123
50.991214014322487,26.841654847750448,0.47360235745296975
37.976098843785586,27.500086748608641,0.27585803740057518
59.075291320431717,19.569025578478886,0.66874432370829862
53.362527118973837,19.885227180070814,0.62735596956013862
51.506705674769869,25.197537804512891,0.51079111982780734
43.480845064313662,15.974563143139825,0.63260688426107115
38.167246855354769,25.910264884556305,0.32113875064789588
32.891728864604978,19.388691283831044,0.41052988234086563
57.078071896315251,12.201277762370101,0.78623528516285135
43.673288695008331,11.36912379438593,0.73967786411089831
36.070900943856913,25.997871009749801,0.27925639977181133
39.178698724519577,11.055790421230681,0.71781118870312222
47.376587068256882,15.331617286539462,0.6763883125550868
35.303183488176948,16.348470769529371,0.53691227945478404
55.698428522771266,13.286894458640282,0.76144938356369996
52.755585895056299,15.963974026237796,0.69739746501926791
51.583888678528105,24.111158767776629,0.5325835375064899
42.962791193253111,10.278974027641345,0.76074706176782203
48.819265221073294,25.716295065893043,0.47323469639620136
47.522939067382069,26.274412447916607,0.44712147515408279
49.495398046644596,17.072969890639413,0.65505944866733268
32.533329634196676,12.918645082152061,0.60291045437375346
42.47422206511829,21.415967750956536,0.49578905251935679
31.248425215856773,12.273778561432993,0.60721929259959129
44.81972457733557,16.933467860486797,0.62218715040811046
39.895836369983556,28.210154437118476,0.29290479899945249
34.335725665981407,28.913824979089107,0.15790843448706032
33.102089031676549,24.669992935737127,0.25473002890755486
47.629337165331364,15.908268688494559,0.66599852873715959
35.117789056106581,23.065635934155758,0.34319225229969574
57.753603551303911,23.40272094419624,0.59478336406477139
47.431834191011845,17.368992208109347,0.63381150013800847
40.406094136045112,22.17688405713703,0.45115001755753298
47.7274647444425,10.203825254537849,0.78620642623331449
30.684116130890924,13.972095513442587,0.54464728741603474
58.756776397243357,19.97667775637796,0.66001065781213974
44.469103108287008,13.111274780907621,0.70515990059479572
53.482056817508585,13.152230489654139,0.75408143829374097
32.481899997673153,25.88978152045452,0.20294744081137067
44.599749925144806,28.793527050988505,0.35440160316336083
44.72120983063563,20.56341913254052,0.54018643032206515
58.134793649249488,25.942324886752555,0.55375562106106369
47.151841571282262,28.816111622199177,0.38886561665600833
44.204682031708614,12.690321882806719,0.71291905518732646
38.009269892756805,18.516666651832672,0.51283813911507725
39.947069920276562,17.458881600996477,0.56294963220482419
45.620172074146133,11.520936389277516,0.74745960250757881
43.167343809151404,24.351273283100145,0.43588668807697833
30.648362396409912,18.241801519129268,0.40480338612590677
54.788757725830735,18.917211749617625,0.65472457243360893
56.884823155193004,12.862786502451563,0.77388017068525738
34.207472669958321,13.437606392386495,0.60717336466111782
46.621084306171483,27.234968820968085,0.41582292161825918
33.257272234063308,10.848332690511299,0.67380569836993298
50.167202791194356,14.424193413930418,0.71247762260202718
38.43701351517025,15.549127275976039,0.59546473947984691
49.782679040757053,19.313753305630144,0.61203869141277056
51.809838428606483,21.142458287281123,0.59192194130434805
53.059424757529712,19.372509541162664,0.63489032099969211
33.232228378676893,11.59819135658076,0.65099567731598118
57.480355354128235,14.629681627058558,0.74548379986645552
36.906419726846423,26.028179310488284,0.29475198344544656
31.122376685285392,22.114185309090722,0.28944419853557418
46.645574081744499,22.333831952551215,0.52120147747754009
41.127668515873161,22.733861851675744,0.44723679527562704
54.893692293972393,24.495157361751055,0.55377100103647525
54.247544161929056,11.1040611527075,0.79530757890971338
39.514166784681464,16.965559313719634,0.57064615822048137
58.58698185209235,20.251021269971893,0.65434264353986926
38.727535144203557,16.430673182649194,0.57573666587690353
45.451713876951437,26.045098592456544,0.42697213436292414
37.678952717028082,19.168877663158582,0.49125768417401694
58.081307101468902,24.603924199728205,0.57638824903260555
34.938234527460544,26.188294820742211,0.25044023617853695
31.347318581769869,19.591038175166464,0.37503304711492313
43.052911800091138,27.281492633555647,0.36632642269975579
59.771266921675107,21.155354870202629,0.64606146130506437
56.750317987647421,26.155211677840715,0.53911779518955649
52.458240583708474,16.471225116238962,0.68601262770230431
56.723774726355742,19.477522212098219,0.65662506936358167
56.803399190935892,20.096809779086975,0.64620409930865863
45.565750811593475,11.99461460202534,0.73676249401395799
39.477871554923794,17.572497627329273,0.55487727845505941
53.160372963329642,27.429415778481847,0.48402514411622299
49.849837895032834,21.985812566930107,0.55895919635235503
41.2097318662113,13.372625066302383,0.67549837233309273
32.834000041845457,16.438257076582495,0.49935259013118488
52.403688340470779,13.640457183591296,0.73970425335392043
37.873815477685937,10.471639504172877,0.7235124221814293
58.104394516013372,27.621748711576508,0.52461859482996509
37.229117250170546,18.515939236880559,0.50264898540413983
33.682737972344583,15.843166375994937,0.52963543554555859
54.933380163747188,21.371066639596997,0.61096392437724689
34.59852949873482,10.138974669567297,0.70695359552960035
35.378049244732175,15.282420025415462,0.56802536172366747
47.981483745625304,23.35763584827896,0.51319479880801755
56.236861225123931,22.041625688315996,0.60805732738034013
35.893039971437197,28.654313003308175,0.20167494795340332
39.309710187002842,21.786796483502837,0.44576552765565008
53.322145147235325,19.072611598926922,0.64231349758598744
59.154792781829016,24.467218700496147,0.58638653691621234
45.022235586070266,27.163229567317007,0.39667079580292491
34.316925076537522,23.693222987648682,0.30957616584803704
30.418088631246047,28.301013247438213,0.069599224641390942
36.889680899965654,24.858098244025367,0.32615035864816844
33.954666533595628,26.469227326976604,0.22045391608286702
50.329760208385721,12.167977352489107,0.7582349428626578
33.654975138855932,23.915856556881966,0.28938124428235834
45.189897948618992,18.361685291020002,0.59367721272800222
50.827873069286596,20.508972245814228,0.59650146647180791
47.43349827662707,22.427945780164777,0.5271707423018348
35.993269549801731,28.426487217405818,0.21022770165200497
54.123735785467886,28.706983547200867,0.46960454354097569
51.462213888474054,15.4763366642702,0.69926795808261133
52.169520117466249,23.941316451320407,0.5410861285015941
33.931732546719395,24.249687220770106,0.28533896147561655
33.712614109510341,16.583364364947926,0.50809615916821615
57.826876530195229,12.3535257224202,0.78637051724608353
41.927345814748222,10.777992245428676,0.74293645266623465
39.028460753428192,24.76951942305439,0.36534726338448592
44.657521360545999,19.304295094521212,0.56772578265895068
49.885926382907471,28.725263220403598,0.42418102051632339
58.668697711409095,18.834495667679406,0.67896857434391755
38.593386806461652,28.580422602402965,0.25944766791968166
57.744252879360815,17.819944041687137,0.69139882926675789
30.745784741587691,25.079960860639481,0.18427969650371107
46.655941269804742,11.611566173924809,0.7511235255810883
49.01925335043255,20.553772492617515,0.58070000891932905
33.176922112522597,25.239135952728759,0.23925625568496386
34.21018791191738,27.569331677177885,0.19411925628231061
42.573429579489115,25.629078721731201,0.3980029568940649
58.986957364295449,10.70244381682231,0.81856253831291093
47.881276597031189,17.081344484827952,0.6432562851532857
57.990696648006335,10.925270973963174,0.81160303970345948
54.130827468389121,12.076363531176602,0.77690413954545845
44.021448046658747,22.830806944682198,0.48137083267947911
53.542903477565623,23.551905729922264,0.56013020960302484
30.535103519309633,24.700692972280898,0.1910722373460827
33.274319902972046,26.443674413057593,0.20528279796048793
54.882858446482089,24.049197901053688,0.56180857590526601
53.904512649754849,25.21656025002601,0.53219945769900789
36.979222258993012,10.930310486642306,0.70442021711302616
45.923087717971605,14.456167858384674,0.685209149106771
48.180474621000329,21.816057694129668,0.54720127052005529
56.032168613280334,26.30438078787164,0.53054858594858723
48.093214720161768,10.085502373853524,0.79029261336474044
42.377147078210413,19.777957500210647,0.53328718746193926
41.225521302215483,22.868460587923547,0.44528389537442714
42.776462591205295,10.56253849344365,0.75307592415051006
49.557930767399228,17.62575559351437,0.64434036448694609
56.024718952569742,27.01706274629024,0.51776531410781812
43.616906462288995,22.760643368261317,0.47816924182965431
37.435186888540741,14.515508903851348,0.61224959429026704
37.099870889927431,26.20284146300634,0.29372149189553165
52.380428407303391,16.61259704478077,0.68284724753292625
54.49706290271731,26.213548751737129,0.51899153173573909
33.158342395623748,15.679929371259206,0.52711962545725299
31.996765708655346,21.216084766779829,0.33693033352303065
47.833009912693555,17.541861287208846,0.63326871298237664
34.38519732578095,15.221675964346273,0.55731892941810934
54.739925713690241,26.844593681265515,0.50959755002824592
39.310040217722232,13.564279956850335,0.65494108167472387
34.316157989134283,11.6114202334795,0.6616340256634764
57.62911417462351,16.496611832367549,0.71374517778668733
34.965951682058346,23.635143805189784,0.32405260923250095
38.541602470138066,25.341200513549353,0.3424974861078065
34.608401855761755,28.976124031268533,0.16274307747485706
33.464701909960652,15.630879083212132,0.53291443846509634
30.634440490093201,17.750897071494361,0.42055749060490327
31.661862274927802,12.5996042825629,0.60205738458599145
35.239244128075583,20.922566662837639,0.40627084432357768
31.601457978815262,28.954020707995426,0.083775795173583578
47.734314483329136,23.316739192292509,0.51153086737140196
50.42143580398519,21.309043967854063,0.57738125406238738
41.808913704960844,17.455012765514084,0.58250499190934601
39.539732908561483,27.390676445425541,0.3072619759782273
45.135787110666904,19.441415326476637,0.56926827754639819
56.250148267038256,12.552971352948168,0.77683665306347249
55.533948804666181,16.942190800783536,0.6949219141542482
31.304251860383758,11.276166708107571,0.63978801479112124
35.444952287895724,13.83760171608685,0.60960303730434628
37.102346133131881,10.335706838998332,0.72142713558028371
37.481627274966357,18.612318413503104,0.50342821892543321
47.136979552283179,22.056265034084149,0.53208149432612917
42.487872771095766,16.522556785199249,0.61112299327822683
31.477623597827819,17.987253658600267,0.42857015229569251
41.208424153787149,28.224976184046941,0.31506781043814797
45.712588461529116,24.287299309923394,0.46869560164235408
33.050157087111479,20.276276101954075,0.38649985691410876
55.00375661365679,15.406276627124679,0.71990501057341449
31.558855993953127,27.042939176686907,0.14309507347577802
57.745256070541863,14.46684522073253,0.74947127772609112
32.973394247396264,16.181511879816863,0.50925549980058138
55.307248547932588,27.272231474036023,0.50689589176723793
57.079594317828509,20.061299050416373,0.64853816341595238
59.387120417597785,24.104041038941556,0.59412005718669314
54.060776408207808,21.224151089111558,0.60740202972946589
53.384326223139865,22.41534497118041,0.58011374204692501
49.274498279866428,15.688282538781685,0.68161456561817657
53.369890637343872,14.586069170906596,0.72669853738279044
34.036566252394415,16.12735459620464,0.52617562898049075
46.082041078429114,12.953389717585027,0.71890590315782532
45.426686105712434,26.611972940525341,0.41417754139941831
55.727164323676732,15.381691731752166,0.72398215630690244
43.883980967805478,20.668298493873309,0.52902407580032096
41.552684883010606,25.04751407768611,0.39721069412948729
49.186898137113303,24.89265807813856,0.49391689614685941
37.993899525025384,18.329338913099665,0.51757152747570156
34.193052328618705,19.048888863147788,0.44290177197183539
44.336318220712371,28.899333229765471,0.3481792266579159
42.506681057846549,22.817352062601458,0.46320551276281136
36.977098215866214,25.478130419239772,0.31097539697402321
41.025354303453838,27.148525415165405,0.33825006813213976
40.991773494787424,24.964206888357445,0.39099471040129719
39.824866932376366,13.518407554117784,0.66055360393112206
41.383922391807872,20.681243941013872,0.50025897146211995
50.572300363678366,11.935988988976353,0.76398168754156726
38.90629423713856,22.405520404715972,0.42411579298322222
58.465737801460207,28.151639135568409,0.51849339127188254
57.49044058614534,19.741909221702116,0.65660535872706927
44.427312849002355,18.226477364487579,0.58974612247121616
39.850836150140665,10.681012276945101,0.73197520281121131
46.063043694900095,28.235715924255185,0.38702018669727367
55.456814663208732,11.957050998473017,0.78438987036870722
49.577620216803062,10.780502772792092,0.78255304055239194
54.13175483841232,14.67526561859383,0.72889728658528274
45.981668281972205,11.245078244449266,0.75544431803797629
48.987528878028627,18.647239005823486,0.61934722095796613
38.644668425473853,19.805668223885135,0.48749286691176258
52.046794869308727,15.938829031543094,0.69375964319097772
36.072137793771553,10.968249168922835,0.6959357044035055
50.843943864554944,12.120406996735307,0.76161552241062758
55.821572049776819,17.305583181808633,0.68998395160965698
33.963085119046319,11.150040565704186,0.67170118596053852
48.431392216257592,23.265604786588355,0.51961726223557769
32.85287244689804,13.933390288971427,0.57588517377003312
51.771468848142803,15.739359806889132,0.69598390470519267
32.534796564705609,17.488389766383854,0.46247121196523461
58.078194681018786,17.915583028313812,0.69152651650570307
34.122237901134064,10.03155344582121,0.70601126822670068
58.766407377272415,12.129337048975254,0.79360084118965202
54.026525282552896,26.392526711076684,0.51148946609009893
47.810460133990624,10.023428187726255,0.79035072744258861
53.478723138886409,19.655179760444625,0.63246729527555612
53.853445169492574,19.300538123636954,0.64160996454558283
58.380811884519908,16.328789059202119,0.72030555019513509
37.601500615175617,18.195213382782541,0.51610406273415799
47.702276860749279,24.831041613005102,0.47945793687184035
32.851475926932039,25.982870418084172,0.20908057598766516
48.48497100072364,14.946622324889752,0.69172669352186122
35.138739122783662,16.127318378386867,0.54103878565380703
46.948518344173252,14.607174207538321,0.68886825990002287
47.172915421015489,19.117404610470238,0.59473769132459742
43.979554589436816,22.981908795517448,0.47744107437965427
45.678953265393687,14.336804633804991,0.68613981694132786
52.91770170019764,16.283979099042469,0.69227728008108769
53.977341495361998,27.67730773419386,0.48724210997734979
44.764596467262876,10.922816507092204,0.75599430422476266
47.987803245678364,18.754622499551758,0.60917939078112016
57.937087070703058,23.51960279033878,0.59404927000149621
33.592007655033683,12.858626219592008,0.61721173823127617
33.513106977003318,10.900106380104155,0.67475094482932296
32.631270357323054,12.625902061132084,0.61307353581781099
49.73589855121584,27.457640677082974,0.44793114275781498
42.558249023711383,10.175935854601345,0.76089392566569614
53.229642484255294,13.578117521415685,0.74491435809601891
50.136942399257777,10.594386745131246,0.78869100830352823
40.009132749847147,12.101959883681861,0.69752006474751449
56.950996420846074,21.78283644593763,0.61751614870842997
52.875964412119572,14.59113926604263,0.72404968063904984
38.116048227305271,20.815028958182857,0.45390380361436439
40.925760533161622,21.213712272556396,0.48165380444507083
39.433199406127883,26.139271328705803,0.33712527204567166
34.728349458749989,10.090086465325605,0.70945678033704085
34.43350117626575,26.214019727504969,0.23870594531427691
58.083823901272325,21.763262642112508,0.62531284649742591
43.1371211159626,13.092126235994193,0.69649976870733865
41.499594683322293,24.685810374570394,0.40515538614426422
51.890571260321337,26.254339294021129,0.49404412677767567
46.589791957586996,14.831006191328989,0.68166833187771281
58.08419960515387,27.457079937150937,0.52728831379619046
53.409044817281767,18.634691175674497,0.65109484284121111
44.381086923736213,21.46506463233311,0.51634657643202042
41.290784204424789,28.708341138735229,0.30472763615715498
59.598946347729665,16.869185494144787,0.71695497105399086
51.532807080109308,25.450027570582144,0.50613931177823657
58.535839800115234,16.049583238740734,0.72581612746061375
33.554357316511243,25.185056922588331,0.24942514365502669
55.516010375723482,21.413944458390205,0.61427443518610125
49.112216519736222,14.110758209282627,0.71268333605729073
33.65765035005338,17.866495781995489,0.4691698441163718
47.64773999907662,16.035077052907674,0.66346615698418387
50.582890953163464,11.484059468526914,0.77296553731655193
30.369080576658085,10.566860631894253,0.65205200713201628
43.629538855252399,16.583094452736439,0.61991130578406139
54.761985335889634,10.361648808532244,0.81078756102471916
38.860770760322694,13.144267394053726,0.66175999248388095
43.756442453956531,23.778483096166507,0.4565718380513264
43.269423812036791,23.45373347798817,0.45796057789279471


==> anc/competitors/data/v3/bohr_dead_space__s42_holdout.csv <==
x0,x1,y
40.722254454764283,11.142820924203892,0.72637023481640162
41.166259765208139,23.510431679538073,0.42889075146418754
47.280109870258599,27.384667528171139,0.42079941008349103
52.412756768519088,15.057282080091875,0.71271722747589195
35.538220539523977,14.362871282003791,0.59584720157752225
47.538169385724132,19.715943678662335,0.58526077185077519
46.043170340353591,14.952264613285276,0.67525553729777221
48.074765056998736,21.643538751768038,0.54979418565838278
37.924909787785964,22.296434343202829,0.41208998339177111
30.439943408183847,20.144146532305193,0.33823311488518099
36.94976912367158,25.81386956304641,0.30137940844374705
56.681246365368366,24.770945678449223,0.5629781053370766
56.869231286260899,15.883601221664737,0.7206995617417099
32.056381601899616,10.080294771810552,0.6855448348165033
42.121395329944498,22.422132138104708,0.46767831496397266
55.48102002851509,10.729793530510932,0.80660424907479644
59.378022743689897,20.61993926966678,0.65273449136771633
46.716773337263376,12.928549336238898,0.72325680023096728
39.513544110629311,11.924274875188145,0.69822309935543181
47.999984089151567,21.446168388416886,0.55320467713938437
55.903963591361403,12.446862005229185,0.77735278134818075
35.036664613824591,27.866236004826838,0.2046550003554985
35.819383639580082,11.954772983132965,0.66624850099533672
45.430301935454331,14.22348307982978,0.68691638677554967
33.019354659076548,15.853729455763471,0.51986555705123361
53.528675364095946,10.443921641622662,0.80489108742960103
43.321886565600771,18.107458852161386,0.58202515431219937
54.363649683405143,13.191533922760209,0.75734642542244535
57.213702209467527,12.026192255328192,0.7898022363366981
50.380323664117469,28.148989853332314,0.44127016648404438
37.994476656087429,24.900034567131588,0.34464067520871788
45.173379469521898,15.315246110448562,0.66096744830035059
39.845955195272978,13.437769044335973,0.66275701063052628
50.579669787852517,23.432198740835787,0.53672693319039044
51.646592796403233,22.677817311738522,0.56090390316478245
55.561930669738906,27.544709411804135,0.50425211867581832
42.050079626171168,27.604186240400747,0.34354021476762137
53.252584306662889,24.127633261982961,0.54692089452334536
36.33936341085797,17.68120299658014,0.51344213720328657
43.146921995969478,18.680051806013765,0.56705945773469679
36.328109090043178,10.344668514258657,0.71524340866136826
54.44480551311068,17.263481239415675,0.68291775355394535
54.083190641296639,12.647467953379465,0.76614789542904382
51.54738195946112,10.127921023938169,0.80352210647859545
39.734649973397268,24.921342788326484,0.37280578021924027
52.427028943308102,16.66300808584252,0.68216760663929588
52.214113131931974,20.155232464209796,0.61398880005330025
54.321786751304899,20.128348108564623,0.62946086069083307
38.415155249075887,27.690486847530657,0.27917805699361903
40.486236009488266,27.066666396084358,0.33146004509431126
58.521649965818348,14.762189703060326,0.74774823143772084
39.082764508595076,26.479753185059625,0.32246980176552759
38.275452368417341,27.391810288661663,0.28435044934272863
33.921522778729141,14.836667016674697,0.56261789562176767
50.072061778112939,20.909497494745104,0.58241189293537576
31.275368555707917,11.121309491388024,0.64440676465319147
58.568856621691559,16.264427139820643,0.72230246451837077
58.660996891786397,18.637807297174742,0.68227939713407126
57.885671020194991,15.329667289497435,0.73517336813545331
35.901857923062643,17.006989829143777,0.52629220845367941
32.257965397248803,14.573636880893327,0.54821586850185311
36.227998294568174,18.183377260692097,0.49808495868736935
30.338459115404593,10.062524721858029,0.66832446290099479
41.388251016041451,15.022123296261615,0.63704377625333164
52.48270753004806,11.20843523730149,0.78643565157372475
49.683149334337614,27.224099921223385,0.4520456072939012
31.108834132623208,12.934085490920273,0.58423110825112667
58.585128177198946,14.433575919707586,0.75363071877130305
32.381548285617789,22.602422912182572,0.3019968436091921
52.188307199860553,23.847822705051563,0.5430428004931479
40.510790959982614,14.03503265766583,0.65354829355146582
46.439711022465488,22.579666740022308,0.51378537370529165
30.449497916728649,21.038664310742309,0.30906367099130794
56.436545067336112,23.364047525383729,0.58601208671602079
59.670642217764978,12.020344606133314,0.79855513265190481
53.078912079965463,16.499376099231302,0.68915383807463237
46.016359663368071,15.0167728147795,0.6736644766201747
40.374654525384912,15.976279785252746,0.60429928198622929
36.477742296155803,20.409302037074895,0.44049985683391035
56.062075565126058,17.520081766784255,0.68748781435265338
37.140269910093537,12.47337130720801,0.66415507110199679
31.990392437282292,20.724083662534532,0.35217788580854548
55.894331378089852,25.93888607730652,0.53592993354108953
30.962214551644781,27.815434831233528,0.101632902102737
33.903125888808475,15.420111278663249,0.54517140014651344
58.494505985646171,10.541234984305813,0.81979102470080689
49.323976963834966,20.387331519257526,0.58666488847389975
48.062212066304298,17.286294114365052,0.64033502888885518
56.320970912018566,11.983372363260262,0.78723072118234605
48.818996114560292,28.320383936165484,0.41989007988390581
42.880627375422215,19.856535503636643,0.53693458517312265
58.7836599744073,28.697884373885319,0.5118050766764175
45.153262195236493,26.625002272276191,0.41034155722451804
45.041830424422386,21.528316202300289,0.52203727070054196
36.656383277939625,12.421856540328498,0.66112705538508043
45.194755424991342,19.905755566399044,0.5595560728404394
38.530577277886167,20.020327213944078,0.48040417174246869
36.801876310534453,14.973791801198988,0.59312422891566607
50.855021033735269,15.826812140460783,0.68878565343701492
45.386769204786702,24.368391193885969,0.463094826513539
41.757648564788759,18.128131370255161,0.56587279233100019
48.163124382257095,25.572465436593056,0.46904471492273569
30.312513753865971,15.191599398546895,0.49883406167166183
39.382804966428779,10.61622395755731,0.73043504731044595
54.959878752010923,18.305674410177474,0.66692658670562133
59.036204837359577,10.063300027197597,0.82954019393825784
48.21511222091614,11.86329428213643,0.75395070682859411
48.758521022891813,28.48562935267142,0.41578151356769827
54.522578835221751,13.735175884306063,0.74808279106135944
57.783133639150527,28.279433097624853,0.51059364010565989
48.224827507209199,14.346326086601497,0.70251161428297815
31.694079161920204,17.629005979206688,0.44377604759731959
39.524937395828971,19.257475694164064,0.51277656682142425
55.594717541352878,22.842335237781278,0.58912759614633314
37.674741409578203,17.885878346685463,0.525255444961375
46.134020374889452,27.957253038850734,0.3939992046722261
46.921750100281372,25.153309924158563,0.46393069588408792
52.063850600310957,26.855259275311631,0.48418607218515575
58.269448636147587,15.968026772522965,0.72596228132803786
48.097620451377033,19.160518861588432,0.60163270694527948
44.267501230658723,20.73846258680604,0.53151946664558913
30.890424155339566,17.570828028733835,0.43118851523776736
34.409371476163095,21.201051269251259,0.38385822350930843
54.548954428655009,26.331519406726727,0.51728645062911482
50.200157681223786,19.23712559479349,0.61679153047782764
54.966882709088324,11.420820805151777,0.7922236036997703
58.525033541671633,19.028513248488593,0.67486540208576384
30.507173334079972,19.76531852074265,0.35210914809132621
35.63374004349582,15.557035395332882,0.56341839570184304
56.224905602084434,11.945794450831579,0.78753553566857903
54.045366825873309,20.974004796023586,0.61191854125814471
37.133527504774662,13.922621118806841,0.62506602377011833
51.418008050592604,24.936715276855924,0.51501981071846437
43.535945313343568,21.491583453195695,0.50634852881881443
45.024410154751436,14.35251972190364,0.6812280344690087
41.707209809485917,21.843542468884777,0.47626459385166864
51.481178174226059,27.8765642683862,0.45850959016430315
45.536990616608108,15.279225706962164,0.66446562453800861
53.00989258491056,28.882110116489368,0.45515622258191946
43.305398456992918,13.608523032237777,0.68575458217403185
36.158320009731717,27.978995000267059,0.22620865701900034
52.812278491138962,15.131691271155349,0.71348156710007882
37.581682785998474,25.319676262539218,0.32627614344154965
46.058370759813897,18.142089643417499,0.60610656989963396
54.862812449594117,19.527837480776366,0.64406058295465962
55.373618546028787,14.077221013363893,0.74577747701891051
31.30849953338328,28.736580842565488,0.082147618990026511
58.647440565859171,22.524215385124045,0.61593864680539501
33.844657310575393,12.87717545359258,0.6195211747773004
48.361100512723539,22.588061217656573,0.53292913150903631
42.557427127596604,28.857399307678818,0.32191861079482237
43.289249519799483,17.589987953789031,0.59366382764977743
49.760820614039531,28.882983604875964,0.41956376023415276
33.543633678952389,12.009327759052173,0.64197892589711703
34.08916570336369,21.43093152252473,0.37132719207586623
48.527782424375935,27.039932840897272,0.44279479733005739
40.669533962500282,10.11712176127747,0.7512358570273745
59.13242467327153,14.966209061245905,0.74690351116261955
32.075137520090898,16.346081866209492,0.49038155000985423
31.32703776379611,24.444499449939393,0.21969962068391599
34.092610498642962,18.566335624290218,0.45541466749725013
45.016079812381321,18.030436360086867,0.59946675865081134
35.48726334182782,14.86252222024774,0.58118714094446078
51.904017849810195,28.278096998184662,0.45518481671283428
40.866371246731106,26.058531268204675,0.36234780644270947
53.665472577737468,18.405199739718679,0.65703833665011147
58.84570851008047,23.329294629774502,0.60355147009950416
40.332000964574469,21.942976115546763,0.4559412974620245
42.266407429162811,10.640305326191712,0.748256216381188
49.647349081410425,11.891773417281181,0.76047515854710868
39.035986962704932,23.513770154462811,0.39763864105887936
33.160014094635059,25.165190406603656,0.2410983199589436
51.807848075637665,21.417994464842423,0.58658783832185246
41.900106358893403,28.784074915046208,0.31303098210544961
50.620660396494173,26.063132878941424,0.48512854880205247
46.955603666850692,12.179449598354521,0.74061776130560397
59.978383446310957,13.556393237952616,0.77397868266844028
44.753682410367141,15.005600319000566,0.66470691324554487
36.985512720383596,27.555536281348392,0.25496405877423783
43.399795651991226,17.817325434258031,0.58946061458147547
46.704456225518697,12.990305163808239,0.72186154783426193
38.775680912195654,12.241520921544376,0.68429900820402623
52.285117086162956,26.344856961463051,0.49613086037374277
47.801688916896403,21.241985478933611,0.55562269952714505
49.302876879044177,27.69365460704169,0.43829536205396014
33.284103599513216,13.1043399333397,0.60628833238184743
58.525849662146243,14.789508404343986,0.74729955242478696
43.49320077819683,24.714653575746354,0.43175822580213902
31.42926041220597,14.725486734710696,0.5314720568800958
32.306900588363021,19.432963870476485,0.39848875885431551
55.113856738409339,21.889629858718333,0.60282892263166088
35.653648568728713,22.433748226756247,0.37078674617238033
54.768404822108394,16.898470636193377,0.69145585504853035
54.918108995670451,26.949077613347768,0.50928613336864281
53.562755138851387,16.992741870603712,0.68275078780855813
48.058354974894868,24.0770412514808,0.49900404905539592
48.127262722899665,26.107527957263748,0.45753141815727244
38.070470511173397,22.061250367072851,0.42051542650101892
31.252283164402868,16.644870940058908,0.46740304212340456
51.319647014523014,11.979762518239621,0.76656576544944943
30.447387802047299,27.847481727512026,0.085390119225940753
30.64035709376417,14.214936826286726,0.53607143732735063
49.200724166048559,13.231368378728311,0.73107370667810723
58.540947797883796,13.358083772165358,0.77181640758046899
36.791657442896607,15.530911704473443,0.57786865871485749
30.214067877303702,21.098178320890213,0.30171010383084468
55.861436742928042,12.851738104677265,0.76993541781210495
46.153017204608929,24.347422920644643,0.47246302852301358
39.86815650563392,20.613747887443772,0.48295206766004428
36.838659488603867,15.321151923241562,0.58410126383721428
50.096208418363474,25.439834155917715,0.49218044720142168
54.324828779234096,22.886659869152709,0.57870718815958355
59.615920871822823,27.20459431120139,0.54366897443901585
38.645605830658475,19.900185182699023,0.48505956227210356
58.223530465328793,16.766236609786581,0.71203675771996311
42.017525736908617,19.924471231205679,0.52580569936549537
30.595986798751998,18.454741556429141,0.39682476405101907
34.867068581648098,14.931667994414749,0.57175442037952484
39.478571396550784,13.147680982248538,0.66696664754699708
32.674162007911811,17.6875201232709,0.45866951020846392
45.241621914072041,17.992605890156028,0.60229971586054976
32.116535744872635,24.725458894347767,0.23013306631942221
31.611639815858325,18.52614195570392,0.4139455572814012
48.42006324136851,20.751379943565723,0.57143013547664212
31.863179030306682,14.59379596553087,0.54198556422603117
53.702591562927068,16.227362690459845,0.69782905781287841
30.168663138950951,11.195708860713077,0.62889608965608323
31.120108872777482,17.905211876221905,0.42464173408195866
43.904023093067231,21.361315681477151,0.51345425369798836
56.563486898151801,18.869475809239759,0.66640182838769946
34.099671995706537,21.19509764200609,0.37843690564898252
31.865530511647485,27.995322913352805,0.12145435949607186
38.093975837562141,15.225693475805921,0.60031230290242388
35.591630934320584,17.50761245040475,0.50809749396669635
51.539632851182986,23.710365289898419,0.53995859151033521
32.373933656291136,19.592951257765918,0.39479238248335402
48.507991345528595,10.239701505760719,0.78890691571163973
31.037275884977639,26.039870304081173,0.16101302187139629
55.380446998966164,12.257662843901279,0.77866442926814761
41.387738531607219,28.575125793080765,0.30957508656196925
35.408476127835712,23.042171087501806,0.34924702762377186
44.008621807786881,22.705537445746437,0.48406615537937792
40.399799116809007,13.894445282899376,0.65607637694618237
41.88361894622436,21.003549186756864,0.49852592218155856
48.080106870529214,19.136094039404977,0.60199560098868088
49.477543695626942,12.067579424239753,0.75609986828617881
33.595595172585284,13.512025316282468,0.59780366304364307
45.30191061128631,14.079249830071006,0.68921289102178906
55.773048460204649,24.386213106861149,0.56275990321272695
49.247847103204599,22.797692215753614,0.537082460315912
48.642418864364643,24.165773256306586,0.50319548615189458
48.950551078683972,12.635191638586601,0.74187845978941935
32.98284881813175,24.144323281469717,0.26797338172326723
44.929380181316105,16.49336897670754,0.63290459583134173
55.065420001201545,23.48065765908099,0.5735861515526689
52.598095795926412,28.013884824767121,0.46739735724545517
49.658183700362557,25.891856365252899,0.47859840139372917
50.310201347735585,19.142416358064676,0.61951222922453564
32.488682469038139,18.380019740492926,0.43426392381380291
46.590542538435294,22.219927690609651,0.52308072668870254
54.383114930279092,19.69936636489097,0.63776686219341805
52.824296797840582,24.194969875074406,0.54197270305993972
56.819218530748046,14.336478748569021,0.74768257784448844
56.384831551339587,14.515150817244539,0.74256993560354645
32.695739287959469,19.142676965533486,0.41452074850061682
50.775675917941939,14.365285823601221,0.71708331668854963
42.040154913700221,17.347072221190434,0.58736897480990735
39.899757629943252,18.408257246342117,0.53863736674612228
38.047196817768999,27.182942189868076,0.28554678232765474
59.167883205150019,18.168369583130112,0.69293527841555902
46.160641261385763,27.018840842428745,0.41467795714895084
49.226092199229335,17.114607635389653,0.65232650265792191
33.498631707248535,16.586444612685732,0.50486202667505653
41.769671166921739,24.238038228792931,0.41972159340369597
39.187553796780477,14.06762888623679,0.641017937501561
44.860519481125998,26.198821355140325,0.41599380350103038
35.971794503758119,21.467369786540139,0.40321660115406932
57.510783480970787,21.732262478288469,0.62211847652050756
44.958167360684349,13.238380224704301,0.7055400386208539
53.997844042911659,15.136851372464648,0.71967674560422246
59.475214151382296,14.197418219119495,0.76128848930274051
53.746482684084228,21.673912313683502,0.59673803323874575
41.588329257291647,16.97311489051031,0.59187793321766036
53.744219164417046,21.554778486277655,0.59893773095230607
45.637965328183782,25.777830834129851,0.4351669569674983
32.860685809449961,24.110266606275662,0.2662883925769402
30.191966871232172,18.656553055021622,0.38206897435363329
38.950664577510025,24.825399862247728,0.36264502463503984
33.508046380529578,26.678184499565361,0.20382751663292506
50.156205012983818,23.276201750879142,0.53592577937557906
36.208334868175001,17.67754597752273,0.51178241026874027
55.362310437999362,23.259604233792654,0.57986572363447075
51.131901432082614,23.495328366369108,0.54049570408451486
40.900495846898508,20.105469863060158,0.50842967923126636
54.96675082342373,21.679296853770573,0.60559253495966003
38.104173754602712,22.904293148161155,0.3989032987391708
31.915857489647326,10.575489627686242,0.668644665708366
41.304877070934026,25.081032411811272,0.39278278522076437
42.884547485520244,23.264653401033449,0.45750498104501058
41.125894915209585,26.117756186472356,0.36493160233181382
41.948215194142556,22.447118918022877,0.46488500609300576
45.262603321908102,27.608413050114283,0.39003921507203276
31.537560584803959,11.553507703179868,0.63365880274370989
46.64713960362279,27.550172373898185,0.40939203115128336
34.15574675710139,23.159524783962798,0.32194353855994512
37.553945416258095,13.72088698905762,0.63463527368505246
34.172367479447963,19.001238656911831,0.44395896279824315
33.898513968676923,19.125159141344497,0.43581128190407925
39.3772987306712,23.3870160508094,0.40607871020382813
53.637382221428659,15.64935735546104,0.70823786122043497
42.928819227452436,13.117089058812425,0.69444561264745408
56.600395871489027,27.389003275596238,0.51609873298796605
43.555465623154753,18.333670041217321,0.57907303299563717
47.425509436132216,20.188424667227167,0.5743129613733543
30.313920993740325,25.731154073081257,0.15117697646587477
54.549058450981406,14.893722130346159,0.72696646737303661
50.96622243373676,24.250962811816233,0.52417578439630508
35.69651180810547,22.226222946575131,0.37735588659034441
52.164368206913025,11.573718880351377,0.77812979859271858
49.18000683944031,22.944146870203593,0.53346596829255932
35.194361882695475,22.561501527641919,0.35894557194017312
33.957720625381462,26.312395049654985,0.22514248409276424
47.291233083734532,27.131240459667648,0.42629450131637114
31.000980403682419,21.25354697484812,0.31442339248330547
39.016654666420003,22.828904510624046,0.4148933396313978
56.947868668892028,14.032168699055003,0.75359624465243369
49.49912259525081,13.1832300928093,0.73366739849901585
44.298536348814082,21.089942909815075,0.52391332427443338
39.058626558386592,14.88541006156435,0.61889571208263128
53.688227923666204,21.658622820938835,0.59658525418769626
54.264772421158156,13.763213167341871,0.74636928244122669
43.641048878082756,21.909675472636792,0.49795717481849555
32.681119200749976,28.67931411436037,0.12245006242925031
42.246687581895756,25.725792015063426,0.39105777310484657
52.818036426664762,27.082970088873299,0.48724011869550155
33.726367082622446,20.360281223676083,0.39630968334663164
51.753313225236425,18.980437770221485,0.63325173621993214
59.322824126839045,24.386637445566095,0.58891644481684402
42.620535319693538,16.632110680940269,0.60976298030552611
57.439592388318268,20.832362129464833,0.63731702710164773
53.010505655925833,27.310041165188409,0.48481832370268046
40.283848533795052,13.555641758805585,0.663496854144076
47.063720725227761,28.465142588308176,0.39517866097973237
35.862565829947457,20.266842455169744,0.43487472281624423
39.561583226626638,18.00005391356542,0.5450117905935925
55.048309067248809,15.002696068812984,0.72746308972932849
53.638705906047555,18.43381118556875,0.65633378221583061
55.681912615452219,22.510106474544983,0.59573754892359365
54.635122618965582,27.251656263054688,0.50120627616941094
50.365442530268879,17.668065917924856,0.6492026073769408
46.674316804096179,12.115448447563773,0.74042579994442448
33.715530996327281,23.490806125450003,0.30326453621599742
58.372600763762279,11.967669816815182,0.79497795780508185
45.763620502243029,15.281542675282186,0.666076623580663
41.130659605594239,27.344345566102859,0.33518339291637045
43.964092169327657,24.282782953834637,0.44766781808414186
58.97205038835888,16.120086386058635,0.72664870426074335
53.777512264547525,23.492120790305481,0.5631608863805232
35.150917102376667,27.732724369344346,0.21103838376184936
48.108257305385891,27.664399627941496,0.42495527426131963
55.37023902194364,11.14119768262513,0.79878725684731489
32.759738218766572,19.957741424486656,0.39078446563856334
57.426187249590264,13.162764714252775,0.77078811349526444
50.709153820995283,25.532913794031614,0.49648314219236417
58.723459304317544,18.096229221147908,0.69183986373538775
47.67440206507937,27.70524970513069,0.41886529237827025
34.641081076012739,13.854782550310711,0.60004762784656651
30.60052760721798,17.989175382818402,0.41212858765954224
45.926101135381401,27.396669425894778,0.4034618931588681
32.767695346564075,17.544934192926348,0.46456612198800673
49.349418945939149,21.757109140211494,0.55912127022111902
52.709930811522618,10.442682117307147,0.80188397221298691
49.553173847025931,21.755899358740564,0.56095850841153938
41.69728969867645,13.317668421424262,0.68061069394045082
53.172081070754871,16.636311071279199,0.687123190662001
43.658456619500136,10.36749143320209,0.76253188417633089
53.182585998303786,17.667704474383324,0.66779154975753119
34.493305433766153,22.409298033610312,0.35032906380513407
38.438610463362245,18.94638472390244,0.50710016580955275
33.734789950051123,15.391463066445716,0.54375103300673167
55.228547205824924,11.840775171711124,0.78560408030319717
58.309864824945421,10.09975147226578,0.82679171864680734
48.026207014255583,23.104799020124716,0.51891268420871683
42.478919622641847,15.728105452658031,0.62974327990501111
52.748449238752769,17.646738914005969,0.66545483007220974
51.249679373932203,13.3459964665801,0.73958868368319108
40.481988460430081,11.648987167542245,0.7122427131036615
56.850705568159327,13.694176999295703,0.7591203686491188
42.228644757607086,16.433562794851337,0.61084323474787838
30.968251533075115,14.846101110370572,0.52060254049168886
38.399660850762231,14.934887526400111,0.61106720227442701
41.534216927234702,22.582727121930631,0.45628619503061468
43.152976725913142,15.698300456328187,0.63621743741952708
42.41305018488832,15.037500605982189,0.64545109251916011
51.825695259380936,25.614724408195677,0.50575242107226392
52.380807745722393,11.839181880325132,0.77397863091769603
55.789871374304255,23.445300897766529,0.57975703617476015
44.936386817716944,18.70724303129689,0.58369498849157053
55.523464813654627,26.737879703675397,0.51844000021591097
53.848924632420371,19.647014258491879,0.63514565253429101


==> anc/competitors/data/v3/bsa_dubois__s42.csv <==
x0,x1,y
109.6560443700367,158.11564348654949,2.0831296054244945
79.499059577684704,195.10651373093324,2.1149627377339191
117.27381279202442,186.87764212589096,2.4143107178160759
102.76312261534275,146.63530465976663,1.9179431173345143
48.475961309888461,199.82207947025438,1.7405662955350722
127.80601164730804,192.75200145846472,2.5608119511949425
108.50257317913177,157.03450627184233,2.0551061484866051
110.74578747492585,190.2137947796563,2.3871070985615357
51.530226940799125,146.38517191228297,1.4257162518990487
80.534734410601033,199.94628382845431,2.1566892612871573
73.371822180932313,179.94108416639222,1.9237613946551197
123.40884899637416,179.00750093352781,2.3904343726668027
97.947860807259815,145.42644361904797,1.8694176274501171
114.0485451943747,193.82200393379753,2.4517189169802758
79.90727789445981,141.73997019226817,1.678055497452615
60.451484960629919,154.44968348246883,1.586859791641593
89.912630831425133,148.5813125099981,1.8257680994577157
45.743553049375777,186.60607644153311,1.6153424157571816
114.48680547933239,151.89225363277387,2.0524201247787053
96.849795920985827,194.6382936278531,2.2912008692608739
108.22789660768365,179.37614235964941,2.2620995300957314
71.907337131688152,142.16976262968177,1.6042390378267066
127.3628221955413,140.32579004772202,2.0324083368867893
120.3809009189978,143.09947502086393,2.0123035372583202
110.05451473663857,176.35551065886366,2.2472443100205068
57.517483706677083,188.08890865156491,1.7910413925920206
82.004890335433075,154.31316923764331,1.807409245294213
43.942338920850588,190.96453057538437,1.6185763538919509
53.8860542860793,143.43391640919563,1.4346504332839565
101.47440579182091,188.05783121850058,2.2800863374786813
107.02859403170355,195.66772581033683,2.3977155034001689
127.0758759190789,186.32650394626285,2.4887258570002815
69.324282232433674,181.88724703871821,1.8938066880094133
73.341373543138189,190.27881311932299,2.0042116909088561
82.260023014822707,142.40907797282398,1.7085045428031789
57.052422317585709,152.10692664314331,1.5338160782193542
51.692935480192446,147.49542075833858,1.4348924408720189
82.813443360334034,170.27185941157919,1.9422563033395555
60.421841414579575,184.71128769973066,1.804479160781588
100.28325952142593,177.80071067458391,2.178811745336108
79.343672698509764,191.06786598571611,2.0767955049681461
114.94103764520537,149.31277954646546,2.0319795323151828
103.02385918020242,184.07726551610969,2.2601400706792707
68.112997724383689,151.58248945213424,1.6446057488690191
114.9033821255681,156.24552507906802,2.0995678415057273
112.42879217471217,182.59428183687822,2.3320667474618397
74.873054112715693,198.8122870939209,2.0848540398996196
65.949529353721971,176.69261635862418,1.8152620573099634
101.42459535774779,143.27001889947775,1.8723170312340125
52.577723524837879,176.97853819565196,1.6464615667237243
57.99173822275975,142.54103309481002,1.4688519679934695
40.662604277590496,193.04874268200905,1.5796708659970913
110.82319397519245,182.57469710603723,2.3132725413727036
99.836577093282898,150.3876707853502,1.9191688596700509
103.46488407637017,145.50326034945189,1.9031247860863987
110.26561279197711,151.01199373281915,2.0146769896933803
81.302419798450586,198.80163077325156,2.1603959044686842
91.186707635760428,167.5136385475094,2.0030756284961266
52.58172983148917,187.04485690048449,1.7210722273960968
50.30770661823761,178.18450052646662,1.6192092948418151
100.15626656114244,174.34478899751824,2.1474129694849982
82.398658552881926,148.70781527990297,1.7649198505372741
90.871249583306991,196.7614672134857,2.2446676594493309
108.84989716744231,158.08055795088308,2.0699834355697742
97.124648800053166,174.68103294845253,2.1190846145298479
89.822146059219619,181.98655667534396,2.1112172366961484
90.328644467087216,178.95398931471854,2.0923155302666379
67.355508825635098,196.43566458173109,1.9812826734554065
42.773605111114549,148.90633939520347,1.3389492523038535
79.304565030912613,170.50116430681652,1.9113585365216526
59.312620553757625,164.24206344444596,1.6507508979570693
76.767577935217247,168.4501237689571,1.8697491156569268
116.80627659413496,147.15305157186467,2.0313973887439718
61.054553727880666,148.04567659236591,1.5443827645253934
45.24724675201594,156.68453274687545,1.417447686159742
65.324550281979697,158.28227622564987,1.6697313328637933
66.423438199001524,165.67419282088099,1.7465582771536383
99.572486325420556,176.65925282219769,2.1640169884380889
90.132893710715052,178.07774704509578,2.081817710956674
110.55083881957721,164.70865379513421,2.1507264077086785
99.788218629464879,164.52698656572181,2.0536108875837185
76.574817529606349,153.05771160181772,1.7408351489722913
113.26183461994312,175.29837490454048,2.2730568947501424
55.027562791693356,159.02245467903427,1.5566689312320123
42.044086582047441,142.16359005664182,1.280840560449779
48.104307469807758,165.10400264941163,1.5107089249310657
105.01234155368053,168.44796050541021,2.1369077226250113
81.568950722624862,153.53557209225266,1.7950375106613972
54.514460113024157,174.34747598732693,1.6515416535279253
85.094029759302714,173.94631402591526,2.001277438572052
53.70808924418516,182.12013086662228,1.6968431113503653
102.66883375699624,178.87690893207261,2.2053676478201694
80.15406480166277,179.14598339126189,1.9910020621566429
74.291910348683416,158.97284910944259,1.7682241104894505
67.136088023308886,187.24593331915725,1.9047983179444872
96.725433380699968,172.94866301598077,2.1048647236219664
72.563134949805146,165.8850917107934,1.8012094947091615
47.888492738449088,177.56074885646342,1.588211931514949
50.620531190846378,161.63944006701524,1.5184552590308045
126.5707898094563,170.7643546764055,2.3351787574394831
121.77226216368463,184.20234130893323,2.427798150033651
102.97364204296747,193.18417320342246,2.3363845985153437
63.928296531356764,195.26343183771149,1.9274113739419763
127.22587396129515,170.21797551098595,2.335204183319509
110.08758135692152,171.21650688443415,2.1994286796734901
104.5201170243096,187.99222464583019,2.3023651529182381
80.44253519294098,158.86704150465206,1.8278414605305926
64.501740566064313,190.24294174070411,1.8957519889744703
48.675186593814935,169.6484987910454,1.5481358680256012
121.23421568894575,146.9514034601161,2.0563182160820679
81.019866085025001,144.32354882437662,1.7108363258418053
58.212702831570724,190.51959266236778,1.8202533100178928
67.536096173558718,143.33407501441266,1.5716476759185789
92.129761204770631,156.83668616801936,1.9148803985039227
55.909550464530852,160.04780243009276,1.5711804042048378
117.0952855683138,150.37966671149562,2.0612931910544394
108.26675768516891,158.83360218811936,2.0772515892301149
104.75166603558431,184.56155400350514,2.2784594665183686
78.888373579759332,140.88097061360423,1.6540735467908934
96.457795663219883,189.63040547124118,2.239783117089666
92.568817202146192,191.39288141447349,2.2183115862717129
98.486194139933801,162.33569439149289,2.0218218092983729
47.59998890259002,149.21677394363809,1.3963276027494202
77.422666195354864,176.05042447670485,1.9375281460135598
43.745275647570324,147.18035335189367,1.3339814055094044
84.459173732006704,161.89516166469514,1.89498421532256
69.687509109950682,197.50575085405833,2.0117140572253178
53.007176997944221,199.72786835501824,1.804705896184462
49.306267095029646,186.32629348127514,1.6679059183444684
92.888011495994078,158.65769059524598,1.9366665006223238
55.35336716831975,181.25990294996555,1.7169837766708713
123.26081065391175,182.32438192904075,2.4217784180211175
92.295502573035549,163.27050170981897,1.9761925660860848
71.218282408135337,178.45331807516956,1.8930589927188415
93.1823942333275,140.64365869854058,1.7793705368751342
42.052348392672776,152.54345951613448,1.3533785848774071
126.27032919173008,171.50529817803567,2.3396207793805979
83.407309324861018,149.82507825549774,1.775184548585667
110.44617045252576,149.95441207259202,2.0059545297078243
47.445699993019474,190.17825743301427,1.6607364645509741
83.799249775434433,199.34798016101632,2.1903646464054027
84.163629491906875,173.35816568170691,1.9862711532669461
124.40438094774845,190.3441838529028,2.5097202931992406
91.455524713846785,199.41929985957637,2.2743463453972472
82.614046095125843,148.49575331412649,1.7633349220561421
64.027809678270415,166.89473679526105,1.7227310251010552
69.841209760829699,163.55436295051518,1.7622954653452252
86.860516222438406,144.80295701877111,1.7673343855350623
79.502031427454199,185.31981036768468,2.0377003771543882
41.945087189229739,166.02674163935558,1.4253594955073821
114.3662731774922,168.15961605142408,2.2110801955817152
120.654469465579,149.04037842879441,2.0707332795323277
52.62241800987497,150.85559913385208,1.4703688119642373
89.863252918514448,194.42621732937289,2.2164158075408382
49.771816702189923,142.67894533845674,1.3782838843691143
100.50160837358305,153.97113709662239,1.9698183188812708
65.31104054551075,157.52355981887169,1.662181834916393
99.348037122271165,169.41185254409518,2.0960409157707849
105.42951528581943,175.18671038088775,2.2005261327121972
109.17827427258914,169.59739855103999,2.1824695352000187
49.696685136030695,145.04692007341293,1.3944557988469379
122.44106606238471,154.62004724334281,2.1439997283260461
60.719259180539275,190.61530308575249,1.8544340226091558
43.36713005585618,178.25532202870755,1.5330748334702291
89.936722245233511,178.94894300805646,2.0903096416771607
73.38300554761949,180.21219532108131,1.9279035193612952
114.68107688191718,185.77418114237173,2.3770390834587385
112.74263248578717,143.48650890328685,1.9594472485024241
68.542500354044378,161.99650309595674,1.7347841688733208
125.76094555627705,172.37164611570071,2.3474179267191428
66.182605432610671,160.30738899783955,1.6940883218988405
86.355141630854305,190.6687323972312,2.1529131546443838
63.036858151084246,168.95435051523765,1.7246325016223913
124.2439213044067,186.11765536756275,2.469795150770512
54.814703582381632,191.12093101287013,1.776469155572701
44.041955745309608,170.28748897420988,1.4869848252481124
79.158735400273414,194.57313463228098,2.1038791955702716
129.31380076502535,175.22743643221884,2.3924277995183556
120.25095396294226,191.01645793002331,2.4795956967658932
107.37472175112543,160.43544773549146,2.0704259966948473
120.17132417906724,169.92901751188913,2.2711255668769619
120.41019757280769,171.88466246027465,2.2985316271139449
86.69725243478041,146.29878295376423,1.7789629093446271
68.433614664771369,163.91315040209244,1.7421481842580149
109.48111888998892,195.04026035310056,2.4156993876723485
99.549513685098503,177.84993442188454,2.1759091680478235
73.629195598633913,150.65039494621806,1.6924652192093106
48.502000125536377,160.33133813657631,1.490771450388926
107.21106502141234,151.49618057976198,1.9952996624723882
63.62144643305782,141.48938790791436,1.5223723623110876
124.31318354804013,195.64762751024159,2.5625684964498991
61.687351750511624,166.89243969541229,1.6926486196460584
51.048213917033742,158.45210434524716,1.5007816816698496
114.80014049124155,175.90863149346421,2.2888259768259283
53.795588496204466,140.43886737758095,1.4087344329205904
56.134147734196517,156.68132639604883,1.5489324662013644
93.944451236875921,182.18200794193356,2.1555043535591225
118.71058367537181,178.02618638415578,2.3399867137912751
57.679119914311592,198.90835685255212,1.8705313848093155
67.929130561008535,177.22146257948265,1.8415727864578297
109.96643544170598,168.65035241766395,2.179210231048069
127.46437834548706,185.68595379104045,2.4886623531519234
85.066706758210813,194.19967231784318,2.1658488398044957
52.950775229612574,183.24175680310111,1.6989343292634445
41.254265893738136,197.79267341296278,1.6102279324512208
60.669042699896977,186.92031024429065,1.8211096057917375
51.863999600786897,192.0080862957156,1.7434711114028685
100.98928062515716,146.84624427101824,1.9005407236269216
50.964925416567802,183.94481017962727,1.6701469674229883
85.56969384585696,166.40532197164211,1.9419832179990355
102.48361920785979,173.18622814467651,2.1582194176350638
92.300494829881217,179.24614456894142,2.1105136466639438
57.979808649405186,198.18890700233416,1.8676740903511393
112.37120735640364,199.07468488589748,2.4835117026581872
104.38664166542215,157.29369472927431,2.0283641088534661
106.50856035239876,184.02520984627498,2.2929729216417405
51.795197640158193,184.9990122761161,1.6887232182349552
51.137842328531015,160.78957167878292,1.5219535740836665
123.48062959058569,147.43218649185326,2.0765194758466525
75.782037444244651,142.45681761714317,1.6452100867917829
67.085382260284575,186.64058765175071,1.9043937024043338
83.972564081637998,169.38198450901436,1.9545086213743144
99.657779148722426,199.13241016969556,2.3637339434614271
126.0060931342273,167.89840737161919,2.3063889831395703
65.780160419384956,198.67501874443042,1.973050965089312
123.23275863808244,164.69456013164358,2.2501996105632354
42.237354224763067,187.62092903359837,1.5705471205397321
89.967823809414227,145.08915633870993,1.7952561006127521
97.057760051297663,173.32770260826584,2.1091817430554403
49.530766337567798,188.12358721914345,1.683819168081877
52.630563735752133,195.48210003319332,1.7737877385298655
77.720288738467346,189.35498543704591,2.0436467981874293
126.96087209288635,142.21824363207045,2.0467070627765125
93.643829791093552,162.36214047840406,1.9827222580616024
123.972089944019,142.92190833883109,2.034592954564113
112.39248240516737,146.55693746687348,1.9884128820054878
82.064344139976242,180.51833772004903,2.0243708767150328
110.62871043269686,182.79549177870189,2.3159275256568588
41.605310557928895,186.42324096509759,1.5532805756621559
49.822959708916144,191.92739288333976,1.7113379801412771
114.64857533944627,184.36588810859058,2.3634060782176927
111.71353794926456,188.05229552639793,2.379311746451823
60.937666776979029,142.93782258939675,1.5031143377015093
87.769263153914807,154.0721090264779,1.8502333059840295
94.541423863000986,177.31386640251475,2.1169152922265151
118.096505839841,191.48751827748939,2.4608227629003445
94.279644160485304,140.27000749637955,1.7868223106880865
77.131441234631239,170.87776052698098,1.8921203929459114
73.676563906646436,180.63724396186382,1.9317022093541434
78.329387773615892,141.77643734771678,1.6660217399636461
98.673792302197683,164.08133345320329,2.041908341727078
118.07415685770924,193.73809288302181,2.485582635142753
80.850719386866984,180.29676853135152,2.0090385314748911
62.305560665622231,154.25950180163585,1.6070194038828827
61.299612669782306,191.16686777791477,1.8560402975174473
107.14128522191018,160.88188540457085,2.0825164165197414
113.49118870815194,191.20068026864357,2.4134223931327905
49.475027186871245,157.93661906713433,1.4805125183731345
45.990297125966038,175.41921505298893,1.5486437460306197
93.499029738080651,163.81640406487006,1.9954897437745511
53.155591977342844,156.48950304530402,1.5196467857334923
114.21977714107072,193.19345373031214,2.4454488624242798
67.930120653166696,151.25562091636948,1.6401653882340894
52.94847396740284,145.08869547414579,1.4342602163352105
122.88734252387052,160.51561631273961,2.2034125759410004
54.897855046175039,183.05834885849407,1.7220815952879818
65.624807410414206,188.4458963585769,1.9002255214303592
53.82520556728528,199.92460220400591,1.8187169859632291
50.394105729881943,157.78172342066989,1.4933792111294719
41.9033214702796,164.47651706787693,1.4227090670740896
44.985586824783411,148.20927668177757,1.3548550266494017
55.717732384226743,174.49231577738203,1.6767040704854439
44.804373936445785,199.85480223577503,1.6855211618276664
93.202943449987401,182.0528606072395,2.1482199120805494
101.26430741195557,175.7127704248023,2.1662614827098206
75.426741114882532,163.54214557530764,1.8137661178313267
68.619198725684441,194.91792561713328,1.9799111355507064
85.407361332000704,169.81499576782096,1.9694385715718117
118.75044480111477,148.06201479878368,2.0466893867361002
116.60184641399854,161.922707791948,2.1713310384325291
43.912755581151274,144.03000013086603,1.3125587022997229
56.334856863687165,152.1187422613269,1.5217908670668405
61.307038399395637,141.06012685999474,1.4944163831397714
62.444881824899063,167.19679499000981,1.7106188196686811
91.410938656849538,178.07241589710782,2.0922759311985959
77.463618313287299,160.59754774273446,1.8173846940361351
44.43287079348346,165.22290629031662,1.4617556463778478
73.625272461361448,197.55255637067455,2.0629164561568434
87.13776538458734,185.11778729449492,2.1131323983511128
49.150471261334438,172.45139821669707,1.5747655893591446
115.01126984097037,157.07245250670951,2.1098856298697513
44.676567981859385,193.81980792637972,1.648772938461041
123.23576821162558,154.10582701283957,2.1420104030437965
48.920182742188793,159.52056383100063,1.4874098487741123
115.92174564379775,194.54388886537691,2.4707885059867509
121.23878295348554,171.77252331710434,2.3026155575650682
128.16136125279334,184.53907696507861,2.4803683617681784
112.18232922462342,175.44468764982597,2.2638466999372899
110.1529786694196,179.2063525405697,2.2841176445585254
97.823494839599292,157.96299749088953,1.9779099678387755
110.10967191203162,154.48232369759978,2.046229396816202
52.109698757183239,159.34954083011991,1.51988102629973
88.246123235287357,149.32649384500536,1.8170728227301034
86.280058317137303,192.45886191744844,2.1593161616004894
117.18149297103018,156.99481599500683,2.1236860423944148
81.651942903416426,173.68936366486309,1.9630789091452012
74.658054649031811,187.51846550848245,2.0009574645550283
97.560694411339909,187.02944656254283,2.2416799141252999
63.981698575076145,166.30317551505158,1.7125697721058062
52.579156985856116,168.57543851520353,1.5970071503730201
83.008954662137114,199.6821049361015,2.1871827851530732
77.520043173539648,180.47584861874145,1.9732021209832948
60.931294647598634,188.87830658707296,1.8427249718223553
73.076062910361514,194.15323815315392,2.0296223919553458
72.975320484362271,187.25539017376036,1.976075721648358
69.474600797129085,151.11076069721406,1.6550504277687241
74.151767175423601,173.73024402425432,1.8798046424888644
101.71690109103508,146.1136494388727,1.8960644944873097
66.718882711415674,179.17532759383991,1.8439923257311779
125.39721340438064,197.32096569126867,2.5822608810365666
122.47132175843601,170.76392385800668,2.3010804872004331
83.281938547007073,165.97834957206604,1.9148884916944411
69.552508450421996,142.1505650850898,1.5876063038810531
88.189131084700279,197.58647133975322,2.2268804847211485
116.37044398962621,146.18016104780952,2.0112688467299158
98.732860650409179,142.46474559829082,1.8463495535679351
112.39526451523697,154.7639966902963,2.0722200177814334
87.945004845916614,143.93182603510294,1.7688177167028172
96.962586634085866,167.30707054470574,2.0574820203984632
65.934005276421559,170.96526807542674,1.7752342967104204
106.14038460792617,158.75419694171504,2.0587562261536698
58.216413381314652,143.05762895449317,1.478413662568824
102.53183159366483,146.69602209495361,1.9144353439678272
117.46471614933047,163.07026267939568,2.1895610489145514
51.88925535713895,143.63170704959217,1.4069182663551627
95.294176648772776,181.89138353659482,2.1689679287231614
48.558617340694113,152.42123249148872,1.4272676374244562
105.31440654442842,158.12429412701832,2.0402908343775383
47.604389694116819,163.64754663068584,1.4982428658142073
124.23458404305634,164.99657798414887,2.2624101962489296
52.366713703402198,140.09964246048804,1.3948224301158334
126.29922213181723,146.72422225992185,2.089327760343739
112.0795758476587,191.76587382445268,2.4088149716459539
93.431380401971865,140.07398375071449,1.7772938946790917
110.43616941665923,170.49004134877251,2.2015605053045579
111.56033550847773,169.37012039043248,2.200448946989086
125.14243565355973,159.98564966063827,2.2201675482124252
62.804501845526843,165.87962120878697,1.6966250558769238
93.106830582247824,186.83486825159505,2.1887664758534
48.554427780796111,190.47222237289739,1.6792971881762173
95.454913002170912,155.62091260491499,1.937901872760839
55.416217368350992,159.34942645806379,1.5635749174815703
90.845555032519769,154.54897118169995,1.8845247955623017
91.518746263046467,168.7918040330639,2.0169075518945183
81.938663768310462,180.99550145952878,2.0243709082675494
87.036859796181048,153.69517252780523,1.8445000136136758
108.75310510059292,159.84414452329202,2.092353760401751
111.93202448608599,195.82307705534902,2.4474903743829803
84.293789401788615,142.91415739081748,1.7261380375127944
93.963409737035107,167.64617631437397,2.0240224926867914
123.81126121210916,182.69348249580668,2.4269471142132191
50.776022965101049,149.02724069344845,1.4343353866876323
50.539320931009946,142.84244120032892,1.3868787778058185
47.893811071969154,148.29232229831183,1.3990419322573506
99.207695653647505,195.12939161184096,2.3189409098728642
77.674747071134149,140.55558690926742,1.6517316170258425
109.6889274527659,151.29931848868111,2.0130618918255334
100.41082719777333,141.87701077409866,1.8504843101757211
70.027398249541434,146.6377680537322,1.625782790627442
120.85298926253822,177.20895719769777,2.3522307564832023
108.6278932363587,154.49833452434515,2.0403593649104601
64.348144681915812,174.1527230258406,1.7699857299412793
72.777281599484866,175.41172296596756,1.8761762625742904
68.299598218383665,190.96611998538674,1.9468170670025657
54.185048376249966,140.28448357471243,1.4120837220916465
53.30050352879725,191.20216756054199,1.7571943899240796
124.25147170381696,177.14714518561846,2.3809205070544937
79.4113633478878,149.76460916629745,1.740610075840086
74.498784049966886,186.37624328811705,1.9894301000836259
105.67171378096401,191.32949250743513,2.351852005764695
89.769375872761003,155.25580902524945,1.8840065822873862
124.2525988154616,195.12762085416085,2.5551526843045393
110.2271344518453,167.26744581791948,2.1700784784613827
83.143260771208631,176.2054672599993,1.9966032338497095
73.872352613274359,199.07897201705862,2.0782647708589725
128.79683904318898,161.69216471835196,2.2617211984583152
104.59842124032791,188.78956074920677,2.3160572355992346
125.60751940034569,159.10394706970757,2.215801821120563
50.663071949533723,187.95281133448947,1.6891380740327406
116.54803112717043,176.04403513175856,2.3009483349770101
97.336649559208681,152.98134171352407,1.9250699343202844
50.972951050160134,164.84156562735419,1.5454463182153364
92.94321999722986,159.05813806181371,1.9445398483151555
101.7486728594904,144.68650358482182,1.8829460356128485
41.107241729974255,141.79008620598185,1.2624451061882462
80.888616565757189,160.78871932443084,1.8456459399959404
114.2859560076689,141.1420488690492,1.9550140163274465
66.582312280968097,149.9292654549065,1.6227662533974854
81.2693273618696,183.51099925105211,2.0369375385150805
79.808271436110388,182.48547414101529,2.0132267845879839


==> anc/competitors/data/v3/bsa_dubois__s42_holdout.csv <==
x0,x1,y
72.166763364292848,143.60890818169651,1.6222438869604505
73.498779295624416,182.66452109327813,1.9464115550118897
91.840329610775797,194.8989500889615,2.2426805686864726
107.23827030555726,155.97036446344802,2.0380765963119738
56.614661618571937,153.77748825895935,1.5376530928526611
92.614508157172395,170.68192740630209,2.04428232877539
88.129511021060779,155.63873035774299,1.8720964484799913
94.2242951709962,176.76906974242539,2.1122975995200424
63.774729363357878,178.83084529432472,1.8045243646862243
41.319830224551545,172.03414694412166,1.4589967534168948
60.849307371014746,189.93853546225182,1.8478616695832686
120.04373909610509,186.64509161615544,2.4354130727861576
120.60769385878271,158.57979333157286,2.1683550401528437
46.169144805698849,140.25356243729649,1.3189502963745459
76.364185989833487,179.22778569927803,1.9512518529100842
116.44306008554528,142.30461114898188,1.9749147948352301
128.1340682310697,173.53665032526351,2.3751028048440133
90.150320011790143,149.24805053549125,1.8336278568227935
68.540632331887934,146.07665750059414,1.606813106736912
93.999952267454717,176.14579491079019,2.1047618852391881
117.71189077408422,147.72693264809217,2.0385587619431087
55.109993841473781,196.4196926468216,1.8152998526090296
57.458150918740245,146.17296731515674,1.49148673069799
86.290905806362986,153.33731498893616,1.8354652002377385
49.058063977229644,158.48546143925307,1.4788038809877999
110.58602609228782,141.40185781565052,1.923175374923803
79.965659696802305,165.60250163840439,1.878987188738001
113.09094905021544,150.07852817713751,2.0272350983791556
121.6411066284026,146.39850185893113,2.0537119788433906
101.14097099235239,197.31259953683889,2.3574776949590679
63.9834299682623,187.05274073831026,1.8668910502619183
85.5201384085657,156.78498771720598,1.8581943570980357
69.537865585818935,150.85611277158728,1.6548876378742192
101.73900936355756,182.41746970790248,2.232655276876554
104.93977838920969,180.03521256338482,2.2407842320140303
116.68579200921673,195.40434551096041,2.4875755078897313
76.150238878513505,195.59216707494971,2.0763780101378133
109.75775291998866,184.61357872205144,2.325907432611872
59.018090232573911,164.25643051551623,1.6416808771499052
79.440765987908435,167.41068991372768,1.8885460908035852
58.984327270129533,141.08842688713261,1.4699773744830282
113.33441653933204,162.93730917710215,2.1536988972037041
112.24957192388992,148.36042511593516,2.0040124647510527
104.64214587838337,140.4039611282258,1.8689241705467678
69.203949920191789,187.12002985787311,1.9306749005200299
107.28108682992429,161.04107816581848,2.0862567458676171
106.64233939579591,172.0691551501362,2.1833387603351242
112.9653602539147,171.98425718494093,2.2366466380953507
65.245465747227655,195.86469530799155,1.9463387682121507
71.458708028464798,193.89473598763482,2.0082840087688911
125.56494989745504,155.03849379913788,2.1699717117788251
67.248293525785229,192.04132584755672,1.9435334383355898
64.826357105252029,194.92150617472103,1.934234324624388
51.764568336187423,155.27368531581484,1.4906515169589962
100.21618533433882,174.45104472024769,2.1477229552246713
43.826105667123755,143.54097734122533,1.311928978355879
125.70656986507467,159.78240149417044,2.2189726432238523
125.9829906753592,167.27728620160445,2.2960994431693944
123.65701306058497,156.83052828262348,2.1739346367954
57.705573769187922,162.12733630255929,1.6107556099579423
46.77389619174641,154.44306383439999,1.4222466763237898
58.683994883704528,165.84224398113295,1.6491728581159235
41.015377346213782,140.19744649007799,1.253877909466111
74.164753048124339,155.85933672503668,1.7415324926348925
107.44812259014419,143.81611127568891,1.9232524512509053
99.049448003012841,194.39189448807383,2.3115064487770089
43.326502397869625,149.26553312922192,1.3430966964930049
125.75538453159685,154.00076606223448,2.1608230955515317
47.144644856853375,179.7971249858397,1.5932817034335169
106.56492159958167,183.72996643700495,2.288931970617591
71.532372879947843,152.74220839262892,1.6900527678077972
89.319133067396479,179.72526338954412,2.0898222760398517
41.348493750185945,174.85893992865994,1.4767615570397847
119.30963520200832,182.20225534331703,2.3870135613615946
129.01192665329495,146.38003559831571,2.1055150725113858
109.23673623989637,160.52434557651989,2.0974430915451538
88.049078990104206,155.84244046772474,1.8731455850437275
71.12396357615475,158.87246247974551,1.7347358647371807
59.433226888467402,172.87148011707862,1.7087487494373941
118.18622669537817,163.74762663195028,2.2003112911844598
61.42080973028061,147.81064623328845,1.5468103560389368
45.971177311846873,173.86552735537219,1.5384291111389006
117.68299413426955,190.33332445465217,2.4494461958219387
42.886643654934346,196.25926788810588,1.6308164193045203
51.709377666425425,157.11614087998922,1.5027729296181944
125.4835179569385,141.70916310833414,2.0324935061410061
97.971930891504911,172.80209953449744,2.1125527796053265
94.186636198912879,163.009349834837,1.9914336626399922
118.9629127360557,146.26328114713766,2.0330092286060464
96.456988343680877,197.85384400894364,2.3150368174059586
78.641882126266637,171.12590159043151,1.9106148498814541
126.3509799232219,199.04595065437468,2.6078248010291025
85.45978658570948,192.50000717560903,2.1556457098336566
85.125491273267144,176.40520905989564,2.0200514725761103
59.969149833818868,147.64796802209,1.5299442182528367
85.584266274974041,171.28133336757594,1.9818624996852017
65.591731833658514,171.64313857034972,1.7726841617252336
60.405628931603374,155.70671095115469,1.5949498721365039
102.56506310120582,158.4004593909288,2.0223881283079073
86.160307614360121,185.37386692806098,2.1047817545781009
75.272945694366285,165.66778327448998,1.8318312161976344
94.4893731467713,189.1762066418728,2.2214283330107625
40.937541261597914,156.39452441646387,1.3562154538560842
68.148414899286337,141.94597039228623,1.5699081554178662
114.87963625603277,166.2284455058236,2.1977636939392742
127.10861451207872,140.19989482272925,2.0278357065115684
94.645336662748406,145.88408720674661,1.8412562585036856
96.275563068675439,198.37567164001501,2.3176067635561792
113.56773650566527,151.79529226622967,2.0476793723771536
123.34940091745158,197.72452557144692,2.5688778888857993
94.67448252162761,153.72524027347842,1.9127384097714109
45.082237485760608,164.09159782907375,1.4630401499874193
68.574812187486913,169.23413377104441,1.7880928356361907
116.78415262405862,180.55474285615139,2.3498813817354769
63.024224228734617,164.90277372637513,1.6929622971376217
88.40206112466835,196.70711485952864,2.2214287562158965
90.76525030084413,187.85255765523758,2.1726989990548051
106.19155180093288,193.22713455361568,2.3705763213476976
124.80834590844275,158.84640033428303,2.2028172265369439
94.292861354131091,168.92795429975294,2.0445767787376097
82.80250369197617,173.91093448465065,1.9759310788553854
42.671272466018699,163.90787798547527,1.4281006807272218
53.228114428489292,175.37174085026714,1.6475818646683622
113.64686328596504,191.57321917913703,2.4247723401886274
100.60047304367134,169.16987029934788,2.1038051806073113
114.90064812726499,144.48680254258457,1.9855407640388014
125.57510062501491,168.51109446891135,2.3051860777050122
41.521520002239917,170.83784796023994,1.4546413168730368
56.901220130487445,157.54853282736698,1.5682612369697726
118.67471680625329,146.14461405525762,2.0297198595098918
112.13610047761993,174.65475198744292,2.2547008798346995
61.400582514323986,152.38722458570581,1.5811655301235561
104.2540241517778,187.16857455849239,2.2983949124951404
80.607835940030697,176.28921090482851,1.97283296879819
85.073230464254308,153.74479912180098,1.8279260865815907
75.121629428457751,177.40066042805719,1.92335296734868
104.44353452267816,196.45230821595641,2.3823326918501575
86.610971849824324,156.67123907461735,1.8672481500540525
109.02967775473168,199.62771615733485,2.4546124971049155
79.916195370978755,151.3953358912772,1.7602229258706259
58.474960029195159,196.77577368505388,1.8640517976125681
108.43683547341689,156.20534085628006,2.0499628500027303
62.745048357995429,188.37792503959753,1.8609484798369711
88.175112279441691,165.71186203184473,1.9596104231184828
114.58843734878234,170.08790783403063,2.2322323911690969
116.12085563808635,152.87543477904387,2.0777725601292918
43.925498600149844,199.16815002915416,1.6651575887660832
125.94232169757751,179.55015384776013,2.4167069204667073
51.533971931726185,149.08581722187131,1.4445994665608379
95.08330153817063,179.75177226628392,2.1463408310637013
77.672281382789805,199.54968202424891,2.1245472967664387
79.86774855939845,163.96838301196536,1.8645553027057382
99.282461842118579,199.63047454171357,2.3588569829046357
50.630901036857168,146.3452455549016,1.4146287344800701
52.267497110091078,176.09767849218335,1.6397822462944514
95.583347273127799,193.81031423441243,2.2718362017074707
72.008601887500845,140.36985819350781,1.5941465146690044
127.39727401981459,155.68276545656602,2.189947839520233
46.225412560272702,160.04025852487209,1.4521345683362943
43.981113291388333,185.61420878928229,1.5830608178886101
52.277831495928893,167.05158618196913,1.5784032856426382
85.048239437143963,165.3592727160638,1.9267917995099209
56.461790025483467,155.35533332709812,1.5472964100894437
105.71205354943059,197.72030631005683,2.4057827926259421
72.599113740193303,190.71115137327791,1.9977208307298202
110.9964177332124,166.54273602016426,2.1688462295341564
126.53712553024143,182.09250935718265,2.4463619724621521
70.9960028937234,177.71466141751608,1.8801395833221703
76.799222287488448,142.02201681955276,1.6523454083135369
98.942047244231276,145.97402131773003,1.8771673538750524
67.107960888114803,182.67506364567203,1.8726765001193619
49.480042283905185,187.89007496822208,1.6791109114515894
105.42354422691299,176.05682462581819,2.2090886071070113
75.700319076680216,199.31813131067224,2.0996856754467945
101.86198118948252,190.7256827756045,2.3071090800057275
90.866811000552062,146.88247241585637,1.8186193254842402
129.93515033893289,151.23071548827141,2.1624155526603417
84.261047231101429,155.80715890210706,1.8381612519659025
60.956538161150775,195.43853562531072,1.8879145945793636
80.199386955973665,164.68629084502535,1.8737673589602566
90.113368676556092,149.44306893834181,1.8350448492726823
66.327042736586975,147.07848712066644,1.5924213067192687
106.85535125848888,191.6153377730412,2.3624720880736643
93.405066750689201,175.50100677557981,2.0935169304594403
97.908630637132518,195.87469875907902,2.3128610175772804
49.852310798539648,149.80317873686221,1.4293392495045696
125.57754898643871,155.12476338213889,2.1709396235605629
80.479602334590496,186.46732708130429,2.0533821783187718
44.287781236617917,154.92258968856009,1.3927404312962266
46.920701765089063,169.78830695939942,1.5253846600827714
115.34157021522802,177.54619955384737,2.3091974262363375
56.960945706186131,179.26446808449342,1.7229391404384338
114.30521446632518,161.78464411429488,2.1504231803709097
114.75432698701135,193.52340298951927,2.452731227189263
110.68826541655416,162.08234274927489,2.1240653889726415
94.175064924684619,184.45381447836041,2.1779987830565504
94.381788168698989,190.86587775978026,2.2347133440162517
64.211411533520192,178.08815905391427,1.8043131866449094
43.756849493208605,160.98380296860708,1.4247149294330073
103.95894104356903,146.25188163654616,1.9196902927328827
41.342163406141893,196.36046861319588,1.6061926222707594
41.921071281292512,153.31032681985283,1.3503282506853256
97.602172498145663,150.20432119598414,1.9053789552975491
125.62284339365138,150.60447506999586,2.1252153663699556
60.374972328689822,157.46603696149509,1.6076482268155123
40.642203631911102,175.04687890807435,1.4671299176959012
117.58431022878413,149.0054887516124,2.0503898886654972
88.459051613826801,185.30765132835151,2.1279159610934681
69.604469516901759,173.51709859192772,1.8323576849155807
60.515978465811585,156.80363765234176,1.6043321840746738
100.28862525509044,188.75737101868754,2.2747235759352651
112.97448633770227,180.69471537627172,2.3182935953037611
128.84776261546847,194.3302978248465,2.584287771918599
65.936817491975432,171.26374268220744,1.7737938835633609
124.67059139598636,161.36706297827342,2.2270595531927602
76.052577210725843,171.34043546696529,1.8853333478620731
41.78796039625599,166.69918386240784,1.432896563598528
54.601205744944295,155.57368840341499,1.5269716722222282
68.435714189652344,149.94004520710064,1.6364464656378781
48.022486023735432,164.27637933664496,1.5040845801503013
85.72486574221611,165.23980807417695,1.9322791326489257
46.349607234617892,186.50144914004557,1.6243533228367277
44.834919447574968,166.92465880748605,1.4778510058408769
95.260189724105544,173.95172613757597,2.0975606397489672
45.589537090920047,154.50672410167644,1.4072487774178628
111.10777468878122,159.66535586461004,2.1044347632454867
40.505989416852849,143.7759227180413,1.2702361587025499
43.360326618332451,164.96382697754285,1.4445663016865968
81.7120692792017,175.87783899413836,1.9809158409304746
119.69046069445541,168.0088709765466,2.2537590427445902
52.299015987119617,175.35293992212451,1.6351704532324065
45.596591534942462,196.82733551585096,1.6773531536077362
64.281927512686408,156.50218992359765,1.643733498581291
56.774892802961745,163.70824984338341,1.6109568986069787
104.61889855354897,183.2958903891529,2.2671818822407408
47.121800968873416,170.29353028768185,1.5314551433925729
95.523974036585784,140.75695212345491,1.8011701057965379
43.111827654932917,190.6522220128879,1.6004612551112303
116.14134099689849,147.12946161231983,2.0210077188692743
74.163215594821651,198.65829197814978,2.0764611674543723
56.22542838350715,181.18580343421624,1.7267432724670824
82.025865423360642,180.12274982867297,2.0187504421039444
71.19939735042702,152.29824826178751,1.6831490141211454
75.650856838673079,174.74805006344272,1.9081440425727247
94.240320611587634,168.8508232823315,2.0434158223023391
98.432631086880818,146.52919818180973,1.8782156895327864
50.786785517755845,151.09060626194463,1.449631252389681
85.905731833858937,152.88184156864529,1.8280318804046303
117.31914538061393,185.43014665324574,2.4003736462387733
97.743541309613789,180.41376489185353,2.177455376983473
95.927256593093944,184.73402080938922,2.1975470091802198
96.851653236051902,148.32165780606294,1.8818505441188591
48.948546454395249,184.66628404674645,1.6505806744768987
84.788140543948316,160.50537571591855,1.8831663845766784
115.19626000360464,182.57049787078208,2.3551296486845352
107.79428738777924,196.88595207821197,2.4183836327638466
98.974551101087656,190.18480957448284,2.2743971492800821
100.93060404320677,168.87078849915162,2.1040355796989481
47.466047407114417,166.46322023313556,1.5110710646641163
89.771627615305889,178.58924533876731,2.0847094490564526
113.14934479083726,170.62957799439255,2.2253986574531122
108.47289039352175,184.8262206581297,2.3162286904033471
120.45765559224414,153.69414341653376,2.1185928514629464
119.15449465401878,154.25837100182486,2.1144313685373519
48.087217863878401,168.87161147010573,1.5353503594811688
102.32702775382583,153.78511312716176,1.9775391558052362
76.120464741100676,163.20128069849611,1.8206606869369368
69.699272889829757,166.55239130423826,1.7797652030347917
64.141590453307003,194.26192270484654,1.9207983616938633
127.50364961545007,165.79485131514772,2.2929914702042891
88.481923784157303,193.7437079234592,2.1979586881695101
97.678276597688011,162.46718200649363,2.0176022954684112
50.495895121745605,160.7992987769023,1.5128858632008568
75.309013500765218,184.96222598566189,1.9845474515584387
67.562661390341447,152.84514385127406,1.6503426924092108
84.581558443377986,191.15417270044313,2.1353139205558738
57.915383511274342,176.21274669433728,1.7136842459514108
122.53235044291236,177.04924993143726,2.3645097797661134
84.874502082053056,150.22646386748727,1.7957167051594984
111.99353212873497,156.22163591304624,2.0784313307658224
128.4256424541469,153.25500490248263,2.1725458426285242
111.2394480522527,176.86498625373738,2.2676011903833664
74.764987771874942,162.02036281213782,1.7973226494609458
111.23265749325114,176.48877416719259,2.2640444264787254
86.913895984551345,189.82472894988373,2.1492404858267
48.582057428349891,184.55873665139683,1.6446222963124979
40.575900613696518,167.33648333164723,1.4190036335107428
66.851993732530076,186.81705219657178,1.900276955202834
50.524139141588734,192.66795105125902,1.7252031319214349
100.46861503895146,181.92484763435519,2.2164144080012624
58.625004604524996,164.24488203428231,1.6369414273971066
116.08693131399808,181.87243442250312,2.3562980690958901
103.39570429624783,182.61682642011297,2.249815777109784
72.701487540695524,171.91201009387419,1.8540405704055092
114.90025247027118,176.88199006453866,2.2991820639381277
64.312521263808122,180.75039941524574,1.8250484317838445
45.747572468941982,141.8173356663776,1.3244223621267595
73.914631212802078,187.62431287940402,1.9893507316695318
78.653642456560732,181.88837916115827,1.997125796263808
73.377684745628756,190.89817743096535,2.0082247611859469
75.84464558242766,179.30669132007225,1.9462197591738446
85.787809965724307,195.60551489509774,2.1843563506502934
44.612681754411874,144.90581379951539,1.3309855069062115
89.94141881086837,195.4215969702048,2.2271748575702239
52.467240271304163,181.55639405461937,1.6791990906257046
62.661836248774293,151.75016943912934,1.5900519267117041
52.517102438343883,168.42496417972157,1.5908851622298477
51.695541906030769,168.81629202529842,1.5829212037565681
68.131896192013613,182.2747875288718,1.8817722571176163
110.91214666428597,157.84007585935066,2.08540290666609
78.786457682357309,149.84343913309186,1.7365832137540533
119.80118761446708,194.91264192293548,2.5109976540412449
80.666396869464251,166.31685276173891,1.8918621601220664
92.276528308396649,172.17397263334897,2.0540288594738274
40.941762981220975,189.67732865183555,1.5599054875373501
113.64717535294422,155.45385935898787,2.0839622221862495
102.89866730121028,185.00304045836705,2.2664447951695363
57.089535424316416,178.60912509444779,1.7200179578718979
106.49310462073908,144.96963856953067,1.9270980941549043
97.540020518320915,180.87625327432713,2.1795691787693672
55.58308564808641,179.66789956097449,1.7078827682716511
51.873161876144394,191.5128264725947,1.7370424535363345
91.87369925120359,194.09865408316099,2.2363455774075103
43.002941211047251,175.53751676267828,1.5058137407734544
67.049963999260015,180.51233003354963,1.8558940919682547
120.84360600667608,152.73316431280529,2.111849982930238
98.497367785752431,150.0523055562399,1.9113830346088054
82.895609046442246,175.02087234678444,1.9860142463795798
67.175879675159763,155.42761072072952,1.6664409401627873
111.06468377099861,176.81670364506999,2.2656379059719844
112.79431726347448,151.88383105476379,2.0426043892816574
80.923146634248269,177.60950149253722,1.9868278497499128
48.043357602249912,198.98730772955906,1.7286572646986165
76.740062745687254,189.66039583704242,2.0372006710059631
108.45410927999428,193.94622133328411,2.3983625693022628
51.179101247867344,172.71667754845078,1.6025000491414627
105.25993967570926,168.35927716912047,2.1372238469061533
127.96847238051714,185.43148667020873,2.4906810454120438
77.861605959080606,160.94350741349558,1.8197721326269416
122.31877716495481,174.20745935620474,2.3352011498557821
109.03151696777751,194.66328789006866,2.4102211119481418
70.851545601385169,151.22834239622816,1.6710861988501164
91.191162175683274,198.3109765946574,2.2642409405018151
57.58769748984237,172.42160775316762,1.682811332057071
68.684749679879928,165.26332814810132,1.7587735193067722
115.14492720174643,155.7979875857252,2.09895295388197
110.91611771814266,166.63308795442762,2.1690319786139387
117.04573784635666,179.50559939329995,2.3422001552737819
113.90536785689676,194.47891451490955,2.4537492684692563
101.09632759080662,164.21494500397321,2.063255694788324
90.022950412288537,146.68036351862244,1.8096147831436962
51.146592988981844,182.60254565931581,1.6680377507870785
125.11780229128684,146.21369415836372,2.0765542448496768
87.290861506729087,156.67855581668059,1.8735271279492316
73.391978816782725,194.77161757716692,2.0378541075197067
81.892276507982984,185.10352511737256,2.0576439369372284
126.91615116507666,159.32658858755357,2.223412228509019
111.33253679364259,182.60669723254364,2.3215622158270901
55.452751307130008,195.99807695582425,1.8172563833698074
94.324771916157658,195.78231461455209,2.2757158311993151
116.11071706583093,143.60378215565831,1.9855568030844386
48.279214656299715,171.44549923522101,1.5549120226800079
122.27856174877078,149.98767804500878,2.0947418400025946
102.12746146298585,189.05130671799458,2.2949444220144795
126.17037791295265,165.56703964573023,2.2804958483391102
93.023206195238103,195.91131485830743,2.2633972269306213
53.923243228038224,152.17299752729699,1.4947407776197335
41.801582821653938,165.22897489311075,1.4239204707318769
87.77830340614419,194.93685081861508,2.200285247583373
48.303086039692218,163.82610797766216,1.5048160147351415
98.048256837817462,177.12771307435207,2.1514734694912536
108.12979243456785,141.39794352833835,1.9048656405325832
98.659521541077808,177.12389271181229,2.1571300720923801
75.091869096029356,150.47684764660295,1.7067064649532535
109.51624321226463,160.95677180403959,2.1038216045159381
80.975369858500414,141.16049926274346,1.6825128235467806
109.54775799491136,164.21380360331577,2.1348620267062883
53.479916301298452,179.18725694824309,1.6768531925794143
65.315831390086728,168.25174123337612,1.7440938682133127
51.20436985015337,157.02567284140753,1.4958930358191473
115.68564161747477,145.81297422645619,2.0045288733083466
124.92959447483625,140.31500464926035,2.0141859971694673
94.078621042766756,181.38357585302543,2.1507181249486647
77.436758867925533,158.08875406102536,1.7921405965053536
108.24534771625832,164.14759657054515,2.12341696860805
103.74903812179662,150.56630463130557,1.9588997288507957
71.44596538129025,145.20732789750181,1.6283529181024214
120.55211670447798,151.66582210303906,2.0989844942890401
76.685934272821257,160.31651408900422,1.80293363520559
42.904754599225342,155.30347719064392,1.3765357131266125
65.198982552286708,155.58385534652666,1.6466183658364673
74.602650781704099,179.73492775346517,1.9359557783764771
79.458930177739433,157.99463301998375,1.8111009959450137
77.239150554664946,155.90789665047006,1.7722567455624458
105.47708577814282,189.30965602588108,2.3289425803193518
107.14242323716718,145.8079427799741,1.940176783402296
117.36961412291278,182.45884494031537,2.3728596656160468
84.809160453150824,167.49655694093755,1.942489877617507
116.5703944409639,192.85646222213285,2.4629813801401741
111.54677389726112,170.46425555313226,2.2103941180628972


==> anc/competitors/data/v3/catenary__s42.csv <==
x0,x1,y
4.0958241942238534,-1.5845808684600673,4.4061855596207469
2.7555137590082093,3.3475351641244337,5.0516038400607393
4.4343916796455298,2.250352283452127,5.0177528040111596
3.7894721162374556,-3.115292712031116,5.1437630614217431
1.3767093915505981,3.9762772627005845,12.402413585378527
4.9024894065470237,3.0336001944619619,5.8713998263020128
4.0445588079614119,-1.7287324970876883,4.4196666590260119
4.1442572211078152,2.6951726372875058,5.0519724763325593
1.5124545307021835,-3.1486437450289371,6.1584717060104008
2.8015437515822685,3.9928378437939092,6.1623576107163744
2.4831920969303249,1.3254778888522951,2.8454283563545459
4.7070599553944072,1.2010001244703759,4.8611097701603025
3.5754604803226582,-3.276474184126938,5.184746244335031
4.2910464530833199,3.176267191173002,5.5212600894621682
2.7736567953093245,-3.7680039743642446,5.7517153795663507
1.9089548871391075,-2.0733755356708237,3.1500707833032635
3.2183391480633392,-2.85582499866692,4.5707664176084366
1.2552690244167013,2.2141435255377484,3.7698303813170706
4.3105246879703287,-2.414366182296817,5.0045424963666907
3.5266575964882594,3.2851058170470822,5.1705929400018338
4.0323509603414953,1.2501523146199212,4.2277009617699628
2.4181038725194735,-3.7106983160424303,5.8696867412592244
4.8827920975796131,-3.9565613269703963,6.575460754143899
4.5724844852887907,-3.5867366638848086,6.052862081299593
4.1135339882950479,0.84740142118182149,4.2011268280268181
1.7785548314078703,2.4118544868753222,3.6803656300222709
2.8668840149081367,-2.0915774349808922,3.6643025930893192
1.1752150631489151,2.7952707433845836,6.3941070659325012
1.6171579682701913,-3.5421444787739169,7.317827673011692
3.7321958129698185,2.4077108291334097,4.5361371286490355
3.9790486236312685,3.4223634413782431,5.543827104999405
4.8700389297368396,2.1768671928350445,5.3647145419179854
2.3033014325526078,1.5849662718290976,2.8704925531007541
2.4818388241394755,2.7038417492430646,4.1062553583595482
2.8782232451032317,-3.6787896036234686,5.5672480394915489
1.7578854363371428,-2.3857431142475569,3.6410710937422093
1.5196860213418866,-3.0006105655548554,5.5786183571561816
2.902819704903735,0.036247921543892225,2.9030460243143361
1.9076373962035365,1.9615050266307561,3.0081257150547547
3.6792559787300414,1.0400947566111896,3.827250655347989
2.7486076754893229,2.8090487980954801,4.3133849636437187
4.3307127842313502,-2.758296060471273,5.2392117132464833
3.8010604080089965,1.8769687354812925,4.2739789069674607
2.2494665655281643,-2.4556680730487672,3.7283698173581992
4.3290392055808038,-1.833929989457598,4.7233415863711592
4.2190574299872079,1.6792375782504312,4.5576711090892443
2.5499135161206978,3.8416382791894543,6.034274793837735
2.1533124157209764,0.89234884781655666,2.3408717443803981
3.729982015899902,-3.5639974800696352,5.5662331954427202
1.5590099344372392,0.9304717594202625,1.8450199264697507
1.7996328099004333,-3.6611955873586632,6.9992358168995201
1.029449079004022,3.0731656909345375,10.213180051954552
4.1476975100085536,1.6766262808049657,4.491208918173677
3.6594034263681285,-2.6149772286199742,4.6341645991022373
3.8206615145053404,-3.2662319534064155,5.3039167791275474
4.1229161240878716,-2.5317341689574482,4.9249742921134541
2.8356631021533598,3.84021743643354,5.8585106974152259
3.274964783811575,-0.33151486033208144,3.2917582439423665
1.5591879925106298,2.2726475867312637,3.5302879013417932
1.4581202941438938,1.0912667368622149,1.8858957282396065
3.6736118471618866,0.57930519966909877,3.719382950464218
2.8843848245725301,-2.8389579626796024,4.3980024578652719
3.2609444259247553,3.5681956284647605,5.4158690501845959
4.0599954296641023,-1.5892589398822565,4.3750401671283079
3.5388732800023632,0.62413772646033738,3.5940545001702708
3.2143176026319833,1.5982075567125289,3.6198975860134412
3.2368286429816542,1.1938652419624711,3.459507429809384
2.2158003922504488,3.5247552775641475,5.6626317535297455
1.1232713382717576,-2.812488080639536,6.9143505524286848
2.7468695569294495,0.066821907575536521,2.7476823708334699
1.8583386912781168,-0.76772487407387224,2.0191899308022725
2.6341145748985446,-0.20665016413905501,2.6422247379258517
4.4136122930726644,-3.0462597904180431,5.5072720240950845
1.935757943461363,-2.9272431210178773,4.6042996560072247
1.2332109667562641,-1.775395633749941,2.7477424634036911
2.1255355680879862,-1.5623631699133496,2.7260619369736316
2.1743750310667345,-0.57677429054920015,2.2513221495780869
3.6476660589075802,0.88790037629302621,3.7562652855967635
3.2281286093651134,1.077032939346104,3.4094721392029137
4.135592836425654,-0.70551282731543807,4.1959175220771394
3.6572541613095502,-0.72973512457042311,3.7302983635765665
2.6255474457602821,-2.2589717864243042,3.6587825425636753
4.2560815386641391,0.70644998727206598,4.3148466814771895
1.6678916796308156,-1.4636727094620969,2.3524092202048488
1.0908482925354419,-3.7115213257810904,16.400859749450699
1.360191443102567,-0.65279964674511692,1.5198712294441423
3.8894374023858012,-0.20693859927863745,3.8949438140441668
2.8475089210055495,-2.1952570543663121,3.7364649715322611
1.6450871161344072,0.57966346497692545,1.7482733451838492
3.0041791004134542,0.5261752034553675,3.0503762184667673
1.6092484108526737,1.6160174488829711,2.4911770324032645
3.7852815003109441,1.1835878576096803,3.9718371269455708
2.7846251022961228,1.2194644521682525,3.0559385219889341
2.5240849043859299,-1.4702867854076551,2.9645542010050421
2.2060483565915061,2.2994577758876309,3.5169702019466484
3.5211303724755538,0.39315506879743545,3.5431022317057814
2.4472504422135617,-0.54865443856087914,2.5090104964515434
1.350599677264404,1.0080998475284568,1.7446219293027017
1.4720236084820613,-1.1147413243979658,1.9146732202998324
4.8475906581980581,0.1019139568540659,4.8486619983648955
4.6343227628304282,1.8936455078577623,5.0266201011057055
3.7988285352429982,3.0912230937896616,5.1274902756512795
2.0634798458380783,3.3684575783615331,5.4802697508869453
4.8767055093908951,0.029063401464793692,4.8767921133290608
4.1150036158631789,0.16220091792455271,4.1182007630319424
3.8675607566359824,2.3989632861106918,4.6357355855425544
2.7974460085751547,-1.4843944660463899,3.2006021104209816
2.0889662473806361,2.6990588987605486,4.0891145262383812
1.3855638486139972,-0.046866827860612581,1.3863565616270432
4.6104095861753667,-3.0731462053178529,5.6731274531076652
2.8231051593344443,-3.4235268234164504,5.1661232160182591
1.8094534591809213,2.7359456883157049,4.3032296128138317
2.22382649660261,-3.5554566647449768,5.7255052793216619
3.3168782757675839,-1.7551085109307527,3.7921677536084264
1.7070911317569268,-1.3269596759876334,2.2493260537149657
4.4264571363695016,-2.6160444384672497,5.2222652539120666
4.0340781193408404,-1.4888530415840862,4.3119556653095525
3.8778518238037472,1.9415405338006853,4.3741298669877962
2.7283721591004149,-3.8825372515194339,5.9896385225663975
3.5092353628097728,2.6173873961654914,4.531431559535922
3.3363918756509423,2.8523841885964654,4.6317865592567236
3.59938640621928,-1.0219074144676146,3.7454291204596117
1.3377772845595564,-2.7710968075149216,5.3926340713121119
2.6632296086824385,0.80672326356064694,2.7863496524646765
1.1664566954475699,-3.0426195530808453,7.9618569967155652
2.9759632769780757,-1.0806451113739799,3.1743330700790775
2.3194448493311413,3.6674334472077792,5.8755798039657368
1.5780967554641876,3.963715780669097,9.7897826111978006
1.4136118708902066,2.1768391308366848,3.4482119156021418
3.3505782887108482,-1.5123079206338703,3.6977075361282163
1.6823718741475444,1.50132039332874,2.3978999521779962
4.7004804735071888,1.6432509238721016,4.990651550273336
3.3242445588015799,-0.89726643869080203,3.4460747657093678
2.3874792181393483,1.1271090766892753,2.6585066970921996
3.363661965925667,-3.9141788401945901,5.9099336980557187
1.09121548411879,-2.3275387311820683,4.6695557067090281
4.8342368529657813,0.20070642373808933,4.838403886613647
2.9292137477716009,-2.689989565933633,4.2536458491441493
4.1309409090011453,-2.6727450569877309,5.0261693101995855
1.3309199996897543,2.6904343244019033,5.1120527672165528
2.9466333233526414,3.9130640214688439,5.9498687797080381
2.9628279774180837,0.44775542422758718,2.9967257902059297
4.7513058198999314,2.7125578470537075,5.5468772364364547
3.2869122095043015,3.9225733146101804,5.9188080891484054
2.8939576042278152,-2.8672328914498024,4.4343929888915135
2.0679026523675743,-0.41403509396519134,2.1094903204970339
2.3262759893702087,-0.85941827326464093,2.4868413667116287
3.0826896098861511,-3.3596057308305198,5.1019137751885992
2.7556458412201867,2.0426413823579557,3.5480126432608614
1.0864483195213217,-0.52976778141925607,1.2181890698022242
4.3051676967774313,-0.24538452647678977,4.3121627633267225
4.5846430873590673,-2.7946162094940785,5.4630884713133154
1.5609963559944431,-2.552586782153055,4.1565753357994195
3.2161445741561976,3.2568289772497199,5.0109811315816728
1.4343029645417742,-3.6428072882057689,9.1477739653215853
3.6889603721592468,-2.13718172045035,4.3255541225630729
2.1249351353560333,-1.6635253574837732,2.8100311585746098
3.6376905387676071,-0.078419660787308665,3.6385358390062055
3.9079784571475304,0.69156138411836743,3.9693281450049693
4.0745899676706276,-0.053680193194667325,4.0749435743945623
1.4309637838235862,-3.3270773235449438,7.3874049200514662
4.6640473805504321,-2.0506603675542916,5.1221676733659818
1.9208559635795233,2.7487070781003293,4.2468896908938483
1.1496502247047191,1.1007096038276725,1.7180782213190833
3.2194098775659334,1.193192401074195,3.4430657619223224
2.483689135449755,1.3616260428108395,2.8663717483751858
4.3191589725296531,2.1032241523162325,4.8414430556483863
4.2330058882572068,-3.5351321462284213,5.7969776926063838
2.2685555712908614,-1.0671329205391009,2.5242087630953791
4.8115975802789794,0.31621948209342943,4.8219923353919798
2.1636713525604745,-1.2923481336213918,2.5612391161298063
3.0602285169268582,2.7558309862974921,4.3872408618432228
2.023860362270411,-0.13941993130164843,2.0286644499997357
4.7441742801958533,2.1490207156750332,5.2392869662557917
1.6584312703280726,2.8161241350493524,4.682085675755852
1.179642477569316,0.038331863227984542,1.1802653192602763
2.7403882400121518,3.2764179509707994,4.9437612228905508
4.9695022562233486,0.69699152429584466,5.0184602836394809
4.5667090650196558,2.8021943906697739,5.4537577265091706
3.9944320778277969,-1.2752736352678058,4.1997408577502577
4.563169963514099,-0.0094643317481182265,4.5631797783586334
4.5737865587914524,0.2512883280366216,4.5806913092056352
3.0754334415457962,-3.1601622728314354,4.8470289258386563
2.263716207323172,-0.81157994638767494,2.4107636491980151
4.0880497284439521,3.3387013804134087,5.5288891555375779
3.6466450526710443,1.0466579229179391,3.7978846228558489
2.4946309154948403,-2.5799473405042601,3.9519516056436874
1.3778666722460611,-1.2891549151231603,2.0262414009294507
3.987158445396104,-2.4671759226984014,4.7751472086028928
2.0498420636914587,-3.8014149456114197,6.7080899246989025
4.7472526021351165,3.4196836680322136,6.033127610801464
1.963882300022739,-0.41434137394502812,2.007753703669755
1.4910317296459441,-1.5397194206337108,2.359236918386427
4.3244506884996241,0.78781753246189279,4.3964106865590811
1.6131372664979762,-3.9414843496558749,9.3550582299636336
1.7170732326309563,-1.7758231471934893,2.7201899485594847
3.397531166083374,1.6242677255911406,3.7932418017881293
4.4982481633498583,1.0701581845541037,4.6261479942430945
1.785738662858293,3.8544475803402838,7.8334170383680055
2.2412946916003791,0.96286167726435234,2.4513182117651411
4.1096193529647103,-0.17995301097813776,4.113559895629872
4.8873057042438699,2.0914605054720612,5.3416838742157617
3.0029647448093693,3.2266229757124245,4.9097613995865936
1.5755900102050031,1.7655675737468126,2.672760485712216
1.0557451508328062,3.7056897883950368,17.672611207352986
1.918624119995421,2.2560413659054177,3.4050730664868234
1.5272888711460841,2.9344115060954117,5.3274778738286441
3.7106346944514299,-3.0871674305309025,5.0706705277141682
1.4873300185141245,1.8593080239503017,2.8089426141405522
3.025319726482532,-0.47929040378105103,3.0633653199239177
3.7770497425715459,0.42483041929020171,3.8009667214456258
3.3244664368836094,1.2328192758588541,3.5556825427163279
1.7991026066402305,3.7585209336445553,7.3776788583480934
4.2164981047290508,3.876624651452997,6.1276925634605801
3.8616285184632066,-1.6941740360967579,4.2392618585366453
3.955936015662167,1.8700279795033294,4.406222795174604
1.524231006229253,1.9998683034821489,3.0355433464521897
1.4950152146013784,-1.2280571094956096,2.0284064116927039
4.7102502040260301,-3.0090418010862319,5.7045154483732148
2.5903127752997626,-3.6724243177142419,5.6599544339077603
2.203794767123759,2.2187450202334285,3.4182809686571098
2.9543361814061333,-0.082402065464752816,2.9554854312187149
3.6514568510543297,3.8843213559594094,5.9198021611006943
4.8224930281878802,-0.28021235045077564,4.8306362286905165
2.14578490752822,3.8233358325907219,6.5540970610687319
4.6992337172481085,-0.70739198244752099,4.7525774221091277
1.0994379655450253,2.3494572044797808,4.7230033934023599
3.2207921693072987,-3.3214458215053435,5.09067668745997
3.5359004467243405,0.44369368110211127,3.5637748930577349
1.4235896150030132,2.4164782958857938,4.0167856487720757
1.5613583882556505,3.3976133377591093,6.967584733153692
2.6764572772652153,2.580664724939453,4.0200353389545516
4.8649276485727269,-3.7042341823906062,6.3446221328295147
3.3841702129374913,-1.0183812695461265,3.5385581865190932
4.7320928864008449,-3.6104122214891898,6.177520751378804
4.217443662451883,-3.125741671083536,5.4297612444151486
2.8695264062211661,1.4024450293398729,3.2191165004304731
4.1390537970087493,1.7060655704935854,4.495669544263813
1.0713471359079509,2.1897654620130105,4.2052841480688503
1.4365759870629398,2.9236523844453028,5.5912154284667599
4.3177144595309453,1.9154517478120789,4.7496007904426172
4.187268353300647,2.4069727368530565,4.8983303858397393
1.9305629678657348,-3.608290321413766,6.4059096042782011
3.1230783623962139,-2.1237187964696114,3.8734084162813551
3.4240632828000437,0.97518218700196613,3.5638717002701248
4.4709558151040447,2.8650024369985854,5.4207516032075667
3.4124286293549027,-3.963999000482727,5.9856202906570273
2.6502862770947213,0.11703473693079847,2.6528707819731538
2.4967361736287308,1.4182991949151775,2.9105266495465743
2.7035283454940395,-3.7631416869710943,5.7736935760653703
3.6077241023198967,-0.78915553957289664,3.6943789516679617
4.4699625270092991,3.1650790510695748,5.6381306223981049
2.815587528305199,1.3729024708468698,3.1569912340305408
1.9913582518054325,-2.0987330931152215,3.2035426175079666
1.9466494519903246,2.8222490370553013,4.3769169769366094
3.9840571209737856,-1.2157486127238855,4.1709959321853249
4.266275053695642,2.8267573691524754,5.2375204558454964
1.4211123194164998,-1.6084507910487558,2.4327710253101897
1.2662354278207126,0.72256200706519191,1.478051462090779
3.3777346550258072,-0.82447945801732736,3.4788598557671997
1.5846929767707931,-1.8013995939594638,2.7236773683069608
4.2986567618253648,3.0924604973749537,5.459826693729422
2.2413386956962977,-2.4992505444840694,3.785257066569633
1.5754877318845706,-3.3215072701138952,6.5817527457713805
4.6838818899498005,-1.2645844916347171,4.8556316919243612
1.6621268909411127,1.7411131811325404,2.6605520821838309
2.1388803293517422,2.4594528478102538,3.7157537156857448
1.6144535807682345,3.9899469605341187,9.6248695358094398
1.4619602546614199,-1.6291035439106807,2.467537323120566
1.0845920653457601,-0.73646439094974259,1.3443867508036809
1.2215816366570404,-2.9054297757629897,6.6457112199737347
1.6985658837434108,0.59897543698426858,1.8052749777752708
1.2135277305087016,3.9806402981033377,16.151624348720752
3.3645752644438849,1.6070480809652681,3.7557208556598263
3.7228581071980256,0.76170272330697397,3.8010531170224935
2.574521827328113,-0.86104725662564796,2.7198573751538841
2.2719643878081976,3.3223900822844383,5.1661641115941235
3.0181049480889204,-0.024667230957204467,3.018205752348663
4.5000197689384347,-2.925064693495508,5.484630079566938
4.404526507288824,-1.0769722944069322,4.5368517027522479
1.1739002480511678,-3.4626666492178648,11.241732802524036
1.7259936383860963,-2.3841676984897475,3.6517174458514834
1.9469794844175841,-3.8586497520007024,7.1980537932333535
1.9975503033288473,-0.37376066799869267,2.0326195274674723
3.2849306069710908,1.0763221196143773,3.4628446630847391
2.6650497028127691,-1.2536603009687379,2.9653932050216443
1.1970164797103759,-0.6369458279577831,1.3705159127577866
2.4944565538382864,3.6736741827566073,5.7253331253655411
3.0950117948705489,2.0157049725993241,3.7749329922227202
1.4066876116148639,0.32685309555960984,1.4448319964987741
4.3338342151542388,-1.7236729991053981,4.6811502579161184
1.207847465860417,3.1759743901839617,8.4176448445794616
4.6993674760722488,-2.1192230649547241,5.1853621445969713
1.396452566319502,-1.3972581558665835,2.1557860009340608
4.3742998063910115,3.2725185153835881,5.6565945934099995
4.6106125757104683,0.23633644228057893,4.616671113924423
4.9182827223463708,1.9385435953438135,5.3052933297736171
4.2081035210943742,0.72595835331012903,4.2708781031696752
4.1179101630853161,1.2275136720759612,4.302224590185598
3.5699331039821907,-1.6049336678813955,3.9368152101248821
4.1159854183125155,-2.0690235069866967,4.6470568016338287
1.5382088336525883,-1.4200612226506779,2.2416014639689399
3.1442721437905492,-2.7564674873326203,4.4319106563504125
3.0568914807616578,2.9945149223264593,4.6447020101588423
4.4302885764902307,-1.7340245339990874,4.7739934884927306
2.8511974623740635,0.4919151553150769,2.8937377211894812
2.5403579844014139,2.3357954011309925,3.6920311358037896
3.5582530849484404,2.2705928750057085,4.3076277149911588
2.0658532700033843,-0.49290993132645688,2.1249366095348026
1.5590736438158275,-0.18994153130619473,1.5706582252133634
2.9115090960949832,3.9576139914801987,6.0418283201242708
2.6675574743795401,1.3967798158321925,3.0416786428189786
1.9302797621154948,2.5171075449430615,3.817598527769916
2.4700472404605121,3.2204317537538554,4.8842007471188298
2.4655697993049897,2.3007186898347136,3.6192026173023786
2.3099822576501818,-2.5185652403714593,3.8244903841344122
2.5178563189077159,0.49736586990057763,2.5671399560953438
3.7429733818237816,-3.184846741483641,5.1816950379217586
2.1875058982851412,1.2233770125119872,2.5386064349699278
4.7954317068613612,3.6427954255024879,6.2468630977196016
4.6653920781527116,0.1018565144008905,4.6665040063094434
2.9236417132003143,-0.53622005705786258,2.9729533074985635
2.3134448200187552,-3.7132579886546946,5.9908028886865816
3.1417391593200126,3.6781961786337627,5.5523154774449166
4.3942419550944987,-3.1759785269587297,5.5928166931640133
3.6103493622404081,-3.6713672535612245,5.6435675704108439
4.2175673117883097,-2.0314671079604922,4.7163460172969867
3.1308891042629607,-3.4757565286529406,5.2666612751529396
3.531670517070483,-0.35905726070590127,3.5499385297221555
2.1526224567298469,0.1287024100568992,2.1564710752458884
3.9395726492411631,-1.4994404077713286,4.2283850231478768
1.8096183725028734,-3.5923161394009115,6.7112509226854744
3.7791925152739929,-3.1071970540061864,5.1301356829066416
4.4428762733035763,-0.92396497608057526,4.539299463627775
1.5284113492061757,-3.515772393387711,7.7010500867824447
3.4575189621676792,1.5855178048793075,3.8274705881055242
1.3803829929197384,-2.3438356678015042,3.8967181065697516
3.9028625130857075,-1.583427449730892,4.2284982147504326
1.3379728752940809,-0.84699378257522007,1.6151378708078257
4.7437592908025046,-0.66712293544681689,4.7907459697261396
1.5496317201512086,-3.9867143386015957,10.209968727493262
4.8355209836363215,-3.1034370320104196,5.8660712658338543
4.2035367043403866,2.9021165099270245,5.2457758862553456
3.3747280178654164,-3.9901354999047349,6.0215458918731892
4.1304964185181881,0.065338846503000703,4.1310132152240886
4.180459355932344,-0.083983947942335213,4.1813029881910424
4.7841082512693216,-1.3352467119148974,4.9716549402420158
2.0135334153567488,-0.54938383882840292,2.088948026886376
3.3603035814332367,2.2446491002126745,4.1383001479120889
1.3801967902576049,2.7296296497196515,5.0822746427841148
3.4646628000964852,-1.9172116526779996,4.0087933227927417
1.6851652163711552,-1.4200764722581614,2.3197667011709573
3.2598024458897674,-2.0601371757733382,3.9327450377966344
3.2897220561353988,-0.16109279559147893,3.2936670816470279
2.8639406119249093,1.4660668612705035,3.2474506458450496
3.0905271020524911,-2.1739769962926356,3.887203771330995
4.0556935600263522,-1.3541140635610667,4.2838570060432026
4.1969788660482665,3.4430769407132038,5.6902836903706087
2.9686128623017165,-3.6114456812243354,5.4500043470679636
3.3983737660904492,-0.31384315808347019,3.4128759308395002
4.7249449427604073,1.6924643327742226,5.0313182192708572
1.4789343540044912,-2.7963679075402075,5.0103428092673088
1.468414263600442,-3.6210078399561452,8.7072307270885574
1.3508360476430736,-2.894357026891754,5.8351125052388273
3.6314531401621113,3.350585548245463,5.2899885497171484
2.6744332031615179,-3.9259217454310127,6.1120245945501877
4.097285664567373,-2.4934242015091854,4.8796841596761791
3.6849256532343704,-3.7497318967868436,5.7631810934730181
2.3345510333129527,-3.1149642595023739,4.7398835295588313
4.5934661894461435,0.96119429302637016,4.6943998350685021
4.0501285882826092,-2.0668887300873138,4.5890685807358667
2.0821397636407029,0.55369640344541438,2.156195952322252
2.456768071088216,0.72156306212900923,2.5634950266271428
2.2577599208170516,2.7954826647182323,4.2211064183028428
1.6304465944999986,-3.9620688567050086,9.3322662936058922
1.5911334901687666,2.8269556747389339,4.8366283887074539
4.7445098535029757,0.95295269141579197,4.8405340931723302
2.751616148795013,-2.6980521111603393,4.1838176063509183
2.5332792911096393,2.1834991050822721,3.5340059856294119
3.9187428347095117,2.8439323343246858,4.9967952978244279
3.2119722610115997,-1.9658921299667416,3.83260258331855
4.7445599473538493,3.350349447221447,5.977455577436281
4.1212059756375687,-0.36434055761073747,4.1373214673452718
2.9174782564981614,0.82739563466657184,3.0355912539310372
2.5054378939233048,3.877196268941149,6.1540334674351698
4.9465261796972886,-1.1077113708864053,5.0710742705123
3.8710409440145739,2.5052747665609028,4.7104216427214975
4.804778640015364,-1.4528070573723229,5.026097689985014
1.4739143088681654,2.393708177931928,3.8842711326075783
4.4021347167631308,0.80587135090113993,4.4761038657674588
3.5482955359648303,-2.2691544381967885,4.2989312611895514
1.4876867133404503,-0.68779124968610894,1.6495296200041598
3.3530319998768827,-1.4589149250915066,3.6754601818966366
3.7443854604217952,-3.375132855357089,5.3713564286165507
1.0492107435544114,-3.7613218392024201,18.926558578441711
2.8172718473669862,-1.2281707567425526,3.0892449199699623
4.3015980447852851,-3.8477268174601074,6.1403149528000345
2.1814361013763595,-2.6760979393457998,4.0393684542253325
2.8341923271942044,1.8014665668069503,3.4262525039406571
2.7692565082715728,1.6647298854687032,3.2848814297495874


==> anc/competitors/data/v3/catenary__s42_holdout.csv <==
x0,x1,y
2.4296339273019045,-3.5188122424404664,5.4554985564927598
2.4888346353610853,1.6886028124370824,3.0839829249734128
3.3040146493678133,3.3198600118615325,5.1170412131471625
3.9883675691358782,-1.8706180715402629,4.4351456076539399
1.7384294052698639,-2.1630015654720882,3.2668706414479014
3.3384225847632178,0.090923654173614032,3.3396608375184909
3.1390893787138121,-1.914835952300936,3.7414472419543361
3.4099686742664979,0.90254263232338428,3.5301090362282492
2.0566546383714615,1.1774460392432964,2.4030089115813364
1.0586591210911798,0.27121959254955552,1.0935916526560638
1.9266358831562109,2.6584713949669103,4.0709115668962497
4.5574995153824478,2.2193455488207254,5.1086352241674327
4.5825641715014536,-1.5226942224569529,4.8378807693897512
1.2741842135866155,-3.9661916750271358,14.351659980602308
2.6161860439925997,1.2303714265704029,2.9108749093985193
4.3974693371353464,-3.6927185134690816,6.0412044035474395
4.9170696991586533,0.47155337670180142,4.9396983251942661
3.228903111635117,-2.7669265952678321,4.4887722268416272
2.2684725480839081,-3.1897789999207813,4.905849104711292
3.3999978785535427,0.81943932143868992,3.4992240346504468
4.453861812181521,-2.9697423135877115,5.4811729896751684
1.6715552818432791,3.52262568624288,6.9773469109775377
1.7759178186106777,-3.1769376913124354,5.4609526813327625
3.0573735913939108,-2.2216913348085132,3.9007396219992416
1.4025806212102063,-1.5352718080995915,2.3301591200139393
4.1371567152127922,-3.8130856245799318,6.0223237174968745
2.7762515420801028,-0.58633311487941597,2.83839761650253
4.2484866244540189,-2.656196243048333,5.1062291826503392
4.6284936279290037,-3.1468664188091822,5.740103448264259
3.7173764885489953,3.6416799382451845,5.6484361417371858
2.0659302208116577,2.2736987651080369,3.4486135457004723
3.0231172626029199,-1.7620016377058683,3.5513038427360821
2.3127940260363973,-2.5525182971216962,3.8702448605997026
3.7439559717136688,1.6556626277203312,4.1160468751125912
3.8862123728537643,1.338028341784641,4.1188393620620429
4.4082574226318538,3.3872460681280572,5.7749169491533614
2.6066772834894887,3.4122889433266304,5.1778448310349168
4.1003445742217188,1.9484771629401942,4.5720788466628166
1.8452484547810628,-0.76580926459783605,2.0064543802284116
2.7529229327959306,-0.34524134483630853,2.7745995081481465
1.8437478786724237,-3.8548764150489863,7.5730442719337674
4.2593074017480905,-0.94169210971971484,4.3638316912155224
4.2110920855062188,-2.8852766512086463,5.2388102298475125
3.8729842612614833,-3.9461385162365605,6.0633692096191298
2.297953329786302,2.2826706477164143,3.528045342731255
3.9902705257744131,-1.1945229112242028,4.1704052816082635
3.9618817509242632,0.27588735335149295,3.9714914008864253
4.2429049001739862,0.26456762465878914,4.251156170517131
2.122020699876785,3.4486260410655403,5.5980162813075856
2.3981648012651018,3.1859647983513089,4.8445981073246855
4.8028866621091133,-1.9948674934482842,5.2231585090094574
2.2110352678126768,2.9388434463408952,4.4691722115503909
2.1033936491223124,3.322867489962805,5.3214157099675816
1.5228697038305521,-1.9635086245580222,2.9740641948437636
3.6762749037483919,0.59347262936636014,3.7242821036211304
1.1700491407610558,-3.5278696878366214,11.958556763393373
4.8091808828922078,-1.3623464674439401,5.0034377390010016
4.8214662522381868,-0.3630285064527401,4.8351396830386131
4.7180894693593318,-1.7559295623168696,5.0486302832178058
1.7869143897416855,-1.049688492992094,2.1041924859655694
1.3010620529665071,-2.0742581554133359,3.3358190574174693
1.8303997726090899,-0.55436746918227442,1.9149932254531528
1.0451278820539458,-3.9736738013229349,23.419843800814046
2.5184334688055263,-1.8854217699951095,3.2577780754800445
3.997694337339742,-3.4911851632414779,5.6215004391517738
3.6244199112450151,3.2522525984098465,5.1841423113046918
1.1478445510164277,-2.7645955827704114,6.4321408983598367
4.8113504236265268,-2.1332311917020688,5.2920588737071625
1.3175397714157056,1.3062833314452931,2.0199155635240227
3.9584409599814072,1.8306621916006582,4.3893534133711443
2.4014387946643487,-2.3010388809828086,3.5908282707355901
3.1919614696620657,1.2967017852725506,3.4589896227509507
1.0599330555638198,0.64785865715465629,1.2641685348575502
4.524872675644815,1.6269673791089385,4.8205344965011419
4.9560856290353303,-3.1493285868912366,5.9908275243301379
4.0771882773287285,-1.2634205897973469,4.2745112013586892
3.1355146217824093,-1.8876746043033679,3.7211040180133015
2.3832872700513219,-1.4836716693672649,2.8602121093964699
1.8636989728207736,0.38286401561048145,1.903163795797485
4.4749434086834743,-0.83364978240662957,4.5528197235435854
1.9520359880124714,-2.9585805022282061,4.657551880597353
1.2653856583043055,0.51540364738296063,1.37180925988312
4.4525775170786464,2.711109927286957,5.3037726718904139
1.1282952735526375,3.501235718414117,12.587390509827635
1.5204167851744632,-1.7178478826681056,2.5986074078087062
4.7992674647528224,-3.7721115855554475,6.3595655676824849
3.5765302618446624,0.37361327126632649,3.596062301030555
3.4082949421739057,-0.93208668868839872,3.5365429029958757
4.5094627882691425,-3.1648958470483111,5.6664223749726519
3.5091994819413723,3.7138458678591508,5.6648252539906165
2.7174169833896284,0.15012021205753445,2.7215646372494016
4.8378213299209731,3.8727934205832923,6.4725247534579662
3.0204349593648656,3.0000009567478703,4.6368671061093041
3.0055773899229843,0.85402787465275409,3.1277309960256776
1.8875177703919497,-2.9802709303880004,4.7716356192760996
3.0259673899988462,0.17084444901012485,3.030791562940355
2.137410303718156,0.21908514271329516,2.1486482813143315
1.9069168414045943,-1.9057718731793738,2.9411814124811713
3.7806694711647029,-1.5466054145428281,4.1014503435041059
3.0515692273048942,2.0498489237414619,3.7663289092910475
2.5676864753051678,-0.57762889673466855,2.6329328827328724
3.4217499176342798,2.5568275522497075,4.4222998518958372
1.0416685005154629,-1.8140634111381493,3.0630996889944466
2.2510406621905035,-3.7405372810285016,6.143131579107961
4.327983833601456,-0.50287393255685409,4.3572314961349417
4.8714939783146098,-3.9733473569694331,6.583736318326106
3.4286816294554852,-3.2154550391004504,5.0502207349559356
3.5011361363855746,3.7834228853353356,5.7522084047703776
4.2696771780295677,-2.4272943645027105,4.9784141212874964
4.704417818553404,3.6966034095262534,6.233045893834694
3.4299770009612272,-2.1699679635362115,4.139591899357363
1.2258772215893603,-0.78778695612350003,1.4878375688199141
2.2699916527771959,-0.1021154971940792,2.2722888712164639
4.4126290055137165,1.4072990474868527,4.6389492429644799
2.0232988546104274,-0.67963016981664737,2.1385207181916646
3.1512027166519267,3.5609486479371508,5.3866164094762894
3.2562333467041835,2.3803410206983431,4.1657008310436119
3.9418467467081282,3.0969512738154235,5.2223027447817651
4.769259818153011,-1.4871466220955938,5.0030049998094155
3.4130160601836042,-0.14293942669960735,3.4160096977661718
2.902333497421163,0.52145793128675422,2.9493044330200688
1.1187232207119422,-0.81228293526996431,1.4267997559824144
1.5879161968217463,0.71623211336895132,1.752202203429402
4.2731939238206689,2.876429223884938,5.2784156154604727
3.6933543574965042,-0.11068396008695114,3.6950129928112503
4.32891769454511,-3.4017596609887253,5.7357188198973539
4.8033378055562181,-0.19852073747848742,4.8074407955014982
1.0676231112106631,0.11171306136532611,1.0734731152171413
1.7511653391327755,-1.6601956230177342,2.5988804053692025
4.4966540802779242,-3.180718125965651,5.6692925831990451
4.2060489101164418,0.62063359832572118,4.251921589315903
1.9511370006366215,-2.3483700552392248,3.5434346330130175
3.8557344067456802,2.2891432744656521,4.5554606754466258
2.8047927084458091,0.83856145397713533,2.931083474324967
3.0032546873001915,-2.167360117093204,3.8198512332725603
2.5609613079314557,0.98675472374095996,2.7534263091325184
3.8641570898968074,3.5269744287941895,5.5886603076560668
3.0715987488810814,-1.7771681233843521,3.6002194283116866
4.0679856779880748,3.9503621543113132,6.1416035604003856
2.7740531275990561,-2.4806218811630414,3.9590731292063541
1.8211093346308957,3.5701031580071829,6.5951210967990743
4.0416371321518616,-1.8392878858293269,4.4674261862451976
2.01089103813313,2.4503900052796714,3.6979956230461033
3.14111610130852,-0.57175172908736904,3.1932955808584369
4.3150416599458818,0.011721044537416958,4.3150575790238825
4.3831491394705049,-2.2832753627941509,4.9914228277782655
1.1744666044511041,3.8890866705538896,16.124825272154474
4.819658742114556,1.2733538463680185,4.988849510268059
1.5126209747433861,-2.7885577037504925,4.8986563165035886
3.4481467350298058,1.3002363021711894,3.6962136419370308
2.6743236170128806,3.9399576032331867,6.1410340325219144
2.7718999359732646,-0.80421559840461843,2.8893847540471356
3.6347760818719372,3.950729938895142,6.0017329283620855
1.4724844905269854,-3.1539672593464534,6.3562253285217025
1.5452220937818257,0.8130237989577811,1.7640897955706309
3.4703709899167912,3.1747085645883244,5.0266252761074242
2.422604528333371,-3.9506855741989595,6.42418257497906
4.8843232897695374,-1.9089646057911978,5.2621412634908502
1.2766850026787866,-1.3279655300170559,2.0318984660605564
1.1769383685061481,2.0818945052376385,3.5513875315542518
1.5456813998190619,-0.39312184240411785,1.5959439128043156
3.0021439749841758,-0.61876363785816135,3.0661358627814388
1.7316351122437097,-1.9526222230535826,2.9542508403676813
3.9205357133080261,3.6960408413409107,5.7956526523235787
2.448849499564147,2.7614868497703888,4.1780196182436331
4.155396343698329,-0.46096853064476662,4.1809907718780561
4.8460944680107296,1.6123345809576852,5.1167961470065659
2.3776001286099291,1.0286215223354791,2.6035987216060308
2.6355209905550421,-3.7303977573929634,5.746860876364881
3.6196465441880568,-3.203463824302661,5.1321902825182706
2.2047982616939912,1.6900084860896056,2.8848464298433152
1.4213352126180081,2.3853433290962771,3.939109332759922
3.9077130767516888,0.80757661677575765,3.9914582831801209
2.5866808478524539,3.9090841747562974,6.1472013231339693
3.7494213861992232,2.7634243700805996,4.8147217154312738
3.2607471555800918,-3.082337011219149,4.8293567112620996
4.9971177928414612,-2.5025712682304775,5.6369724191680337
2.9671576547156189,-1.8923788130523933,3.5913479028000985
1.9314016960511458,3.3918047500414286,5.7582177073566152
2.7866394202654963,-0.70849455399661831,2.8771919225217961
3.2272608300691599,-2.7409241415544257,4.4628672055524667
2.1700907882927543,-3.0562017172444733,4.7022267602746703
3.9713489448217278,2.8820450364054953,5.0638220873596582
3.3735585222528535,0.73346757007730989,3.4536071097207786
3.57371691720589,3.4499598345438693,5.3723717343666371
1.4378804799350955,-2.6929095017517053,4.7884218052903407
4.8034466216194982,-1.9833648823814798,5.2187675112908174
2.7990934370929108,2.1956436108405706,3.705309543176591
1.1905680549607962,-2.0103213748586546,3.3314245306433135
1.3075867451150693,-0.028225738746743723,1.3078913991913244
4.3485142317879113,1.0061599405129824,4.4654372049001774
1.753819809163828,1.2352624112657882,2.2071174368638435
4.3024539762811189,-1.0953807847606836,4.442647707612247
4.3224145327560599,3.1364537319359025,5.5111747856029014
4.1417006851801847,-1.0556876334300158,4.2769740325624959
3.4077806633193162,1.9271752637813897,3.9673895506418884
3.4169683630532885,2.7821170346373671,4.6135462543434302
2.0760627348231195,1.0784212071885682,2.3625135786241094
1.166971088587049,-1.2021596041857228,1.8429090568712978
3.8426196019364012,-3.1664157817938436,5.2227349611594009
1.0596517069396398,3.5147291484261158,14.628614800004765
1.0853809458352228,-2.2252897573529573,4.2864178308690164
3.5600965554731405,-2.6394238405354482,4.5841651568091883
4.8054597063845055,-2.5860699906672178,5.5182662855472344
1.9055543257195477,-1.6711950718006552,2.6865761916669859
1.0285423836404934,0.6729171877432476,1.2566329159452867
4.4481915657237394,-2.7992681664516779,5.358442496425063
3.1537356272811907,2.0410201771135341,3.8375605731237021
2.3157542007511891,0.46894647892369434,2.3633981442414167
1.9118212651471818,-1.7595149796877632,2.7802809383105633
3.6794944557817972,2.50098280249167,4.5626959885864053
4.2433105038978791,1.4259620501695611,4.4851706619495184
4.9487894495763758,3.2440397099795319,6.0506832081496791
2.1527474440877969,0.16849902429432539,2.1593451570145525
4.7631373953771714,-1.1510582695635438,4.902897761922949
2.6023367649211488,0.17872472892870661,2.608476455703991
1.0794649065002662,-0.44010881834562365,1.1704330397243092
1.6489424775530797,-1.9235082128780006,2.9039691413546938
2.2638095195401045,-2.674660639053247,4.0364154601069364
1.3565549343882415,-0.76314942178067291,1.5769366020226934
3.032216255209605,-0.63469225677640839,3.0988848514292138
1.2822047659830176,2.2001932186727435,3.6810331346773992
1.2148853087811098,-0.41004549233519239,1.2847435652505848
3.4560084321824682,0.52689681834346302,3.4962511599367656
1.2484238707075574,-2.0657701197764764,3.3848967753409198
4.1603455417236095,-1.3779525513853281,4.3906358751102195
1.0224884185267933,-3.4965436375944936,15.639561733967367
1.1493478497036644,-0.67148973632761866,1.3511452226448177
2.8538697457422977,0.78371186588511588,2.9621567315839625
4.541798253086907,-0.26548386979378513,4.5495596894179808
1.5466229327608718,0.71372532294993185,1.7142489145869562
1.2487374015529982,3.5769780687801278,10.986934504856283
2.0791967783416183,-1.7997080101869809,2.9079526088155494
1.7455507912427444,-0.83890002088221038,1.9510456564193965
3.8719510468243987,1.7727853852203879,4.2849281853697665
1.3165244875054851,0.039137371690912914,1.3171062642538529
3.4677321794038125,-3.8990730502060131,5.9006598713458089
1.1383034513303518,2.7536296017183881,6.445273271530505
4.3840595998621552,-3.0494051183573561,5.4880454711885953
2.518365137547629,3.8211055970866381,6.0178640636278136
1.7211301503780954,1.4914404578954974,2.4087940040129165
2.8678162410382511,1.3496999771563933,3.1913314765618597
2.3866398822412007,-2.3602335650949993,3.6519698356559576
2.584482526163248,0.63307334179236285,2.6624071818510089
3.4106809160705618,-0.15322356235579893,3.4141232505288319
3.597005826083592,-3.1294402424253676,5.0463961554114345
1.4794126896780377,-2.5212524984073816,4.2008208279689594
3.0402547481715079,-2.2824211241806287,3.9380018808495691
4.4364064613606189,2.0573528870994311,4.9220588745710021
3.566379613760613,1.3885019855804694,3.8401045387400083
3.4856558485819527,1.9645361079185628,4.0540785901472542
3.5267401438245289,-2.8904456258582734,4.7790204489383923
1.3977131757509,1.9555045395661956,3.0038764245515086
2.9905840241754809,-1.2659499045441942,3.2625550191067472
4.3420560001602055,1.6760663827709434,4.6695798202217382
4.0130794394568552,3.5847936104282621,5.7235260012893452
3.6210911600483406,2.6913079432643778,4.6681181075767091
3.7080268463647452,-0.15056153344645207,3.7110839830805782
1.3318243292050851,-0.47157063558192469,1.4161867806880963
3.2120723384580394,1.145232711835642,3.418404994992716
4.251081990703879,0.083943732585671782,4.2519108125456837
4.0432395730454109,1.9768294210839601,4.5362011554722059
4.5758958040997397,-2.174114211128833,5.1021713011326746
4.5179775401786122,-2.0988838664233516,5.0143406397229136
1.3594319050612622,-0.15045180398590041,1.3677658491912907
3.7700901223922587,-2.161984916378433,4.407168306559667
2.6053539884933632,-0.9064959068671854,2.7646525416971257
2.3199676839924335,-0.45968115943489707,2.3656577596024846
2.0729595757025332,3.234923027312874,5.152740184164311
4.8890510940200027,-0.56068649131363735,4.9212366894213009
3.154752168184769,3.1658277231278928,4.8810830107406247
3.5634789598972447,-1.0043757324675147,3.7059614141903428
1.466484227633138,-1.2267601630796925,2.0102250311878551
2.5692894889228985,1.9949634647549175,3.3835021929678479
2.2250071729040641,-2.2873141531634573,3.5079445488695566
2.9814025974834664,2.8205563600590846,4.4181229791320096
1.7962392671677487,0.82836622591163867,1.9906561403081788
4.6681044641294385,0.93989999085830167,4.7630466922652372
2.9944223147579132,-2.636471484335031,4.2320211604826028
4.1997125390548877,-1.837115211593833,4.6079731549289757
4.9300285535176389,-2.2326660130023184,5.4442829029623176
4.1661976912112308,0.91533150049831757,4.2671539373974605
2.5451105676388863,-1.0639516250482899,2.7707539162924997
4.1658958885889401,0.86516988895901203,4.2560581453809956
3.085062043757838,2.6432971933178324,4.2884507644787897
1.3814247745933286,1.9411648868529099,2.9849987408285226
1.0255955828309564,-0.35513555578036993,1.0876992634847595
2.1934219436680031,2.2422736262095704,3.4428817132819485
1.4677395174039436,3.0223934735012055,5.847018495519742
3.6874940017311757,1.5899796845806913,4.0356228559431582
1.8277779824233331,-0.76734906209569242,1.9912344085396045
4.3816413917332486,1.5829912563337487,4.6707152529452598
3.8175868576110146,1.6822435226817296,4.1942689759325047
2.4533994462531341,0.25493467918322477,2.4666566006326023
4.3289001097898305,0.91759867527181971,4.4265166723754854
2.0805565006136946,1.4333865886994337,2.5941596183329287
1.2554476652863102,-3.7576885778163192,12.55302349862272
2.5073169427912037,2.3499083839205346,3.6915108667717771
2.7179396647360328,1.585117221487768,3.1934149223474799
2.4834526553612783,2.7864236574620449,4.2176558807410816
2.5930953592190074,1.2408921760096323,2.8957111273907103
3.0350137762544138,3.4140686526796982,5.1664692365286387
1.205008077973861,-3.34589149339795,9.7168456101241194
3.219618613816372,3.3895462626939725,5.1748442641377501
1.5540995676135183,1.5408525406159148,2.3826199571772881
2.0071927221677464,-2.4333107414494233,3.6718630516927999
1.5563156639263949,-0.21000477603712486,1.5705058970406929
1.5198018624902563,-0.15782772996021155,1.5280042430401393
2.2503064974228271,1.6366383371829043,2.8721681187085517
4.1516509628571541,-1.621323218753246,4.472278550475651
2.723842563660325,-2.6875414489210838,4.1608196059252114
4.5467194495318708,3.3216855897247317,5.8150136077588748
2.8073954164206336,-0.49108629843481211,2.8504569197956346
3.3234012581509624,0.28986301777986068,3.3360500235132111
1.0418561324987099,2.6236438202447392,6.5050075999497787
4.2732077934641879,-1.9394854188016177,4.7209537004206599
3.7954963244982345,2.0004053944489399,4.3349664991092176
1.7595349077473963,1.1478833459263713,2.1474317776711174
3.9552490942550698,-3.3373815240625779,5.4488133000252761
3.5573342452587076,1.4501671032436176,3.8570347590918139
1.6925815843593961,1.2890532747965979,2.2076360879154331
1.5276960833841953,2.8683768630126254,5.1106370895849844
3.3054977444979374,3.2131538777547988,4.9941033370313983
1.1334640538243224,0.7383355683571029,1.3825633487398361
2.2022206221893339,1.4016440044732823,2.6635341855300969
4.5930491558522704,-2.3022447582926304,5.1822262640671664
3.5998830127001078,-2.6596925925013473,4.6279252586671964
2.9064715131752106,0.66944964623792647,2.9839103717040882
2.2078168744515452,-1.942985237236063,3.1194010678189925
4.1584303898221604,0.90889381934266744,4.2581533320264437
4.2353029894877547,-2.4154891926981596,4.942981178807373
2.8188065170777006,1.0146001990049642,3.0033838556467156
1.3574825600999962,3.864974363941208,11.74006417041433
2.6328916775861004,2.6213861116056538,4.0492815553522599
4.0424048568886342,3.1928295111045477,5.3702360989436757
1.4968489443496598,0.36222367312677139,1.5408906364900758
3.900441763364856,-0.21876304411726988,3.9065782242022138
4.9097098835785395,2.05753155602783,5.3471855634028147
2.6827380426258052,-1.2075323448672552,2.9591197572218504
4.6586123184424357,0.56099458082729914,4.6924309101470465
4.0680674207901113,3.2884383853424879,5.471147528770028
2.3711798045060073,-2.5028876805029112,3.8194303443342101
3.2751627633637015,3.7747968792876527,5.7022122165778928
1.7816754439929943,0.32288103375568245,1.811012379209642
2.2748777635502186,-0.63155624691982304,2.3631092551287387
4.3397745422998408,-1.8936016552366386,4.7594944906946184
4.1518274541396742,-0.44892160607631659,4.1761212179371059
4.42425501539363,1.2674132524399919,4.6070373966645128
4.2846830158620781,3.2638552686546047,5.5890892413475797
3.7153923373691833,-0.77134066613690333,3.7957481102241233
3.2232422405461576,-3.1092848641836746,4.8428807579515505
1.4954041328436376,1.680339421242107,2.5430879765818779
4.7830134351683036,-3.1715074455515024,5.8735851181304932
3.1018160669657373,-1.7761925577759223,3.6244156657655591
2.4840879474125654,3.3028823436222572,5.023036409930004
2.8618789559103548,2.0138033489830054,3.6001219895747814
4.8629400517811847,-1.4231215216595228,5.0726660813439857
4.1703349686063369,1.6808929643391499,4.513695803649231
1.686788946983556,3.4664102607765672,6.6925031368775798
3.4144343073847851,3.4376419486069461,5.2961430198714794
4.3826985362591522,-3.5194957125788928,5.8734459058942141
1.3679650958355429,0.19273323136280229,1.3815647064801793
4.6568249666120352,-2.6683095939988313,5.4424265530666318
3.7612205094660376,2.5401742290659435,4.6520879627554921
4.8297945739090062,-0.59106138056930124,4.8660062360478626
3.3565869420105825,3.4548419811076583,5.2971894648992741
1.6188108101350323,-2.376933663027069,3.7008039729532411
1.0800703476290638,-0.63613668091856823,1.2728837673014737
3.1234801513841863,3.3249134424820115,5.0666966209246489
1.3690260462085431,-0.82318560297837973,1.6240609784277522
3.5799225261252201,0.95036174324694489,3.7068113348724583
4.0279907748696822,-3.8136075295548855,5.9722576582484201
3.6070898462701249,0.94985236157497344,3.7328761603809713
2.5596386264901936,-2.6030869804529422,4.0013608386306707
4.0896108094339834,-1.2057637594613899,4.2686533519840015
2.8211275492666847,-3.8452667649675405,5.8734209539806725
4.0910114664405048,-0.77149285289123171,4.1639723056046059
1.5991073911688201,1.2249675930990787,2.0916863611146863
2.1251480617816325,-0.23310116888318255,2.1379449711808354
1.4979719933401499,-1.7299102878123298,2.6129192084195783
4.36380629410999,-3.2249367698058427,5.6106831610360688
4.7746486433260555,-3.9579993800986193,6.5112850922716206
3.4034942685674112,1.5178101137367221,3.7475791395193516
2.6638559496855794,-1.5881661251966186,3.1514710641186605
4.033126565167036,-0.78032045726064503,4.1088496827230694
3.8332905831909603,-2.5911593824925898,4.742911972833431
2.3975984613906776,-3.3056896136664236,5.0611271162847737
4.5800940757545767,-2.4445570529281255,5.2481018241540625
2.6304859676809449,-1.2911314547994373,2.9537643073703763
1.1291002044100154,-1.9595363745808116,3.3014845443396283
2.1199547801016312,-1.9221526204631116,3.0527162109853974
2.5378955902979601,1.2979903671286879,2.8771186284324419
2.7537302301217523,-1.6007155973355003,3.2322188900513407
2.6550733579851089,-1.8789471132706579,3.3481361600596067
3.9100927012507918,2.5746208034508111,4.7888002746626048
3.9841076994296523,-3.2256076293367864,5.36276540838952
4.4386495165739017,1.6611793253753815,4.7531457314810304
2.9915182423622588,-0.33379240787499409,3.010159782558639
4.4031286418206168,3.0475282962843782,5.5005477300650893
4.1798566176560499,0.061900740417633493,4.1803149792751793


==> anc/competitors/data/v3/chord_length__s42.csv <==
x0,x1,y
7.9656044370036696,1.0453966960389764,7.953178161875794
4.949905957768471,2.7716373074435516,9.7309246619164878
8.7273812792024419,2.3876232992082445,16.229069181590191
7.276312261534275,0.50964755078910939,3.6683510604880647
1.8475961309888458,2.9916970419452045,3.684818850906705
9.780601164730804,2.6617600680616866,19.000927807452985
7.8502573179131767,0.99494362601930897,7.4923690477356262
8.0745787474925841,2.5433104230506269,15.431972676164646
2.1530226940799126,0.49797468923987204,1.0611071508491452
5.0534734410601043,2.9974932453278682,10.080724840124905
4.3371822180932309,2.0639172610983034,7.4452563012028561
9.3408848996374161,2.0203500435646315,15.822056371385839
6.7947860807259808,0.45323403555557168,3.0533367255556949
8.4048545194374693,2.7116935169105507,16.42286976705897
4.9907277894459803,0.28119860897251436,1.3987665535473899
3.0451484960629918,0.87431856251521167,2.5784344508000467
5.9912630831425133,0.60046125046657806,3.5437185612815223
1.574355304937578,2.374950233938212,2.9202011597522013
8.4486805479332396,0.75497183619611397,6.2281064164823317
6.6849795920985837,2.7497870359664787,13.114223092281289
7.8227896607683647,2.0375533101169725,13.321696481406033
4.1907337131688154,0.3012555893851494,1.2577133483811622
9.7362822195541288,0.21520353556036131,2.091241451318457
9.0380900918997789,0.34464216764031697,3.0995138697748414
8.0054514736638573,1.8965904974136374,13.007620974787901
2.7517483706677082,2.4441490704063629,5.1722425944549553
5.2004890335433078,0.86794789775668768,4.3733999780062067
1.394233892085059,2.5783447601846041,2.6786171677415411
2.3886054286079306,0.3602494324291291,0.85584818507628424
7.1474405791820921,2.4426987901966934,13.43093020540857
7.7028594031703541,2.7978272044823851,15.178707783846917
9.70758759190789,2.3619035174922658,17.958418518549088
3.9324282232433676,2.1547381951401841,6.92669497742415
4.3341373543138202,2.5463446122350728,8.2871821748160084
5.2260023014822714,0.31242363873178597,1.6260944168965612
2.7052422317585711,0.76498991001335503,2.0193891430657249
2.1692935480192448,0.54978630205580059,1.177683875035997
5.2813443360334036,1.6126867725403622,7.6237378836270784
3.0421841414579571,2.2865267593207648,5.5367229627721475
7.0283259521425929,1.9640331648139162,11.689778279149905
4.9343672698509771,2.583167079333418,9.4865450099847806
8.4941037645205366,0.63459637883505438,5.3003336822818552
7.3023859180202422,2.2569390574184522,13.199181427115702
3.8112997724383697,0.74051617443293138,2.758283698684362
8.4903382125568108,0.9581245036898407,7.8271951635084962
8.2428792174712164,2.1877331523876506,14.646088205987551
4.4873054112715707,2.9445733977163089,8.931100555026882
3.5949529353721967,1.9123220967357948,5.8740367766027219
7.1424595357747798,0.35260088197562767,2.5054115108750592
2.257772352483788,1.9256651157970917,3.7064169305278987
2.799173822275975,0.31858154442446784,0.8879986931460806
1.0662604277590497,2.6756079918270883,2.074899827917565
8.082319397519246,2.186819198281738,14.357410313905627
6.9836577093282894,0.68475796998300908,4.6892320773761522
7.3464884076370156,0.45681881630775456,3.3269091411654901
8.0265612791977112,0.71389304086489314,5.6091994690862688
5.13024197984506,2.944076102751739,10.210488353761978
6.118670763576044,1.4839697988837715,8.2694125175395801
2.258172983148917,2.3954266553559425,4.2056577496982204
2.0307706618237611,1.9819433579017751,3.397717868748074
7.0156266561142449,1.8027568198841843,11.003070295806396
5.2398658552881923,0.60636471306213913,3.1288174486993046
6.0871249583306994,2.8488684699626661,12.044084980018154
7.8849897167442302,1.0437593710412101,7.8615001153377237
6.7124648800053173,1.8184482042611179,10.592636055331473
5.9822146059219623,2.1593726448493848,10.550352346513073
6.0328644467087216,2.0178528346868649,10.210748080154595
3.7355508825635098,2.8336643471474519,7.3827254659339792
1.2773605111114548,0.61562917177616239,0.77402085887515648
4.9304565030912615,1.6233876676514376,7.1536390853765059
2.9312620553757629,1.3312962940741446,3.6205133921158743
4.676757793521725,1.5276724425513306,6.4697986741335631
8.6806276594134957,0.53380907335368488,4.5789763346159944
3.1054553727880667,0.57546490764374292,1.762523739822714
1.5247246752015942,0.97861152818752051,1.4332815317577634
3.532455028197969,1.0531728905303277,3.5507189683143117
3.6423438199001525,1.3981289983077798,4.6877103001945875
6.9572486325420559,1.9107651317025591,11.361669211181539
6.0132893710715054,1.9769615287711362,10.044495436776991
8.0550838819577208,1.3530705104395966,10.086498131996985
6.9788218629464875,1.3445927064003518,8.6926010919442618
4.6574817529606349,0.8093598747514934,3.6675299997138313
8.3261834619943116,1.847257495545223,13.285170833692773
2.5027562791693354,1.087714551688266,2.5900553094996615
1.2044086582047444,0.30096753597661835,0.36112134261401196
1.8104307469807757,1.3715201236392089,2.2929519458344334
7.5012341553680528,1.5275714902524768,10.376615426030662
5.1568950722624862,0.83166003097179075,4.1662488469049634
2.4514460113024161,1.8028822127419237,3.8449553072741152
5.5094029759302714,1.7841613212093785,8.5768144013345893
2.3708089244185158,2.1656061071090398,4.1881548714242331
7.2668833756996243,2.0142557501633882,12.285404422000225
5.0154064801662761,2.0268125582588885,8.5125350114519645
4.4291910348683423,1.0853996251073206,4.5749093624762187
3.7136088023308886,2.404810221560671,6.92890997805842
6.6725433380699961,1.7376042740791022,10.189720668658941
4.2563134949805139,1.4079709465036923,5.5098899333512703
1.7888492738449089,1.9528349466349597,2.9641107145179477
2.0620531190846378,1.2098405364607119,2.3453647622558456
9.6570789809456308,1.6356698848989228,14.092905032031593
9.1772262163684637,2.2627759277502171,16.610843810405889
7.2973642042967457,2.6819280828263814,14.210954427643346
3.3928296531356761,2.7789601524265368,6.6744233016328653
9.7225873961295157,1.6101721905126776,14.01783816016129
8.0087581356921511,1.6567703212735934,11.802356195596024
7.4520117024309602,2.4396371501387422,13.995429350892588
5.0442535192940978,1.0804619368837636,5.1888630021593922
3.4501740566064312,2.5446706145661921,6.5952848095160412
1.8675186593814936,1.5835966102487855,2.6579192330493173
9.1234215688945746,0.52439882813875149,4.7296806408392715
5.1019866085025001,0.40176561180424236,2.0360443043417384
2.8212702831570731,2.557580990910497,5.4036826622556573
3.7536096173558726,0.35559016733925813,1.327725645012825
6.2129761204770642,0.98571202117423651,5.8792637198707878
2.5909550464530855,1.1355641134043282,2.7866417680107216
8.7095285568313798,0.68438444653646258,5.8450171827036641
7.8266757685168908,1.0789014354455697,8.0405755291097716
7.4751666035584314,2.2795391868302399,13.58293470042789
4.8888373579759339,0.24111196196819817,1.1759039487193492
6.6457795663219885,2.5160855886579219,12.646785224583239
6.2568817202146203,2.5983344660087631,12.054947394246344
6.8486194139933803,1.2423324049363349,7.9715726404774934
1.7599988902590018,0.63011611736977735,1.0907476001239238
4.7422666195354868,1.8823531422462263,7.6658879217867186
1.3745275647570323,0.53508315642170412,0.7267437264064921
5.44591737320067,1.221774211019107,6.2474948593274959
3.9687509109950678,2.8836017065227226,7.871553995682218
2.3007176997944221,2.9873005232341838,4.5877494325381925
1.9306267095029648,2.3618936957928396,3.5715291947376104
6.2888011495994087,1.0706922277781454,6.4163224382403152
2.5353367168319751,2.1254621376650591,4.430183339723647
9.3260810653911754,2.1751378233552354,16.516488684871145
6.229550257303555,1.2859567464582191,7.4702490357082869
4.1218282408135334,1.9944881768412461,6.9244963971752629
6.3182394233327503,0.23003740593189348,1.4502288789171334
1.2052348392672774,0.78536144408627595,0.92240592338622529
9.6270329191730077,1.670247248308331,14.274569315961324
5.3407309324861023,0.65850365192322835,3.4536918975133193
8.0446170452525756,0.66453923005429416,5.2481367114094262
1.7445699993019472,2.5416520135406664,3.3333333582260436
5.3799249775434435,2.9695724075140952,10.720075191434582
5.4163629491906882,1.7567143984796554,8.3378530046993919
9.4404380947748461,2.5493952464687974,18.059220635816963
6.1455524713846783,2.972900660113563,12.247409877526293
5.2614046095125842,0.59646848799256913,3.0919470827748836
3.4027809678270424,1.455087717112183,4.5259530221064921
3.9841209760829699,1.2992036043573756,4.8197454014106818
5.6860516222438404,0.42413799420931808,2.3936343543419696
4.9502031427454201,2.3149244838252847,9.0666607031647981
1.1945087189229739,1.4145812765032602,1.5523278776124274
8.4366273177492204,1.5141154157331234,11.588311461938002
9.0654469465579002,0.6218843266770725,5.5472513242788102
2.2622418009874972,0.70659462624643066,1.565441210319382
5.9863252918514442,2.7398901420374018,11.731965638368857
1.9771816702189919,0.32501744912798092,0.63979378078715388
7.0501608373583053,0.8519863978423774,5.8266113590816682
3.5311040545510748,1.0177661248806793,3.4407229141371047
6.934803712227116,1.5725531187244419,9.8159043645687092
7.5429515285819431,1.8420464844414284,12.011714389778964
7.9178274272589135,1.5812119323818663,11.25566119026937
1.9696685136030689,0.43552293675926967,0.85107210164432923
9.2441066062384714,0.88226887135599785,7.8938305541528049
3.0719259180539273,2.5620474773351152,5.8877077698869975
1.336713005585618,1.9852483613396852,2.2388952598611978
5.9936722245233502,2.0176173403759683,10.143662370409986
4.3383005547619486,2.0765691149837937,7.4751917799673651
8.4681076881917186,2.3361284533106814,15.581210226179545
8.2742632485787162,0.36270374882005252,2.9846830138598457
3.854250035404438,1.2265034778113146,4.4364707953333511
9.5760945556277051,1.7106768187327002,14.455937192093506
3.6182605432610675,1.1476781532325129,3.9284191863539424
5.6355141630854311,2.5645408452041223,10.805133103022753
3.303685815108425,1.551203024044423,4.6261227134714602
9.424392130440669,2.3521572504862616,17.399409979625908
2.4814703582381634,2.5856434472672736,4.7724292866558091
1.4041955745309609,1.6134161521297945,2.0276962600352575
4.9158735400273414,2.74674628283978,9.6407679247538365
9.9313800765025331,1.8439470335035455,15.826561207621019
9.0250953962942262,2.5807680367344208,17.345175842662087
7.7374721751125426,1.153654227656268,8.4395267909131721
9.0171324179067245,1.5966874838881584,12.916161781181229
9.0410197572807682,1.6879509148128173,13.512539943777931
5.6697252434780419,0.49394320450899759,2.7721393251008495
3.8433614664771372,1.3159470187643136,4.7005439322104721
7.9481118889988922,2.7685454831446932,15.620501418647118
6.9549513685098496,1.9663302730212786,11.576603628227405
4.362919559863391,0.69701843082350901,2.9798480963210734
1.8502000125536373,1.1487957797068939,2.0105361473595607
7.7211065021412342,0.73648842705555939,5.5588555271310272
3.3621446433057822,0.26950476903600312,0.90337427015792471
9.4313183548040129,2.7968892838112747,18.583171248344474
3.1687351750511628,1.45498051911924,4.2144009403389324
2.104821391703374,1.0610982027782012,2.130108857051431
8.4800140491241542,1.8757361363616623,13.674851631072094
2.3795588496204463,0.22048047762044379,0.52358425405023701
2.6134147734196516,0.9784618984822786,2.4563338597679998
6.3944451236875919,2.1684937039568992,11.304758836309736
8.8710583675371808,1.9745553645939362,14.806314031500179
2.7679119914311592,2.9490566531190994,5.5101920858779723
3.7929130561008528,1.9370015870425232,6.2510035609727774
7.9966435441705981,1.5370164461576517,11.11635012999011
9.7464378345487059,2.3320111769152216,17.917555609322079
5.5066706758210806,2.7293180414993485,10.780176065052146
2.295077522961257,2.2179486508113846,4.1093002106277998
1.1254265893738138,2.8969914259382628,2.2340406496175875
3.0669042699896973,2.3896144780668962,5.7053306766943033
2.1863999600786892,2.6270440271333939,4.2288784308125633
7.098928062515717,0.51949139931418409,3.6465034002903027
2.0964925416567803,2.2507578083826059,3.7838793188411368
5.5569693845856971,1.4322483586766319,7.295921399441049
7.2483619207859782,1.7486906467515704,11.120780317014392
6.2300494829881217,2.0314867465505988,10.589495901740609
2.7979808649405187,2.9154823267755945,5.5602374964849837
8.2371207356403637,2.9568186280085489,16.403984672938272
7.4386641665422149,1.0070390873661348,7.1784783356693778
7.650856035239876,2.2545097928261653,13.821081041332448
2.1795197640158195,2.2999539062187524,3.9787330567100585
2.1137842328531016,1.1701800116765366,2.3347779183860462
9.3480629590585682,0.54683536961981882,5.0483977998576481
4.5782037444244654,0.31465148880001531,1.4346034186919314
3.7085382260284576,2.3765607570817,6.8810330676104376
5.3972564081638001,1.5711592770873364,7.6342582631173928
6.9657779148722421,2.9595124745857935,13.873861252977726
9.6006093134227299,1.5019256773422285,13.101816013457592
3.5780160419384952,2.9381675414067527,7.11904782043114
9.3232758638082434,1.3524128061433676,11.66973386093894
1.2237354224763068,2.4223100215679234,2.2908892929725075
5.996782380941422,0.43749396247312977,2.6026831218671602
6.7057760051297661,1.7552927883857388,10.316663950397631
1.9530766337567798,2.4457674035600276,3.6721216496167237
2.2630563735752136,2.7891646682156881,4.4560233897546464
4.7720288738467342,2.5032326537288085,9.0620164384083424
9.6960872092886348,0.30351803616328782,2.9316539826163983
6.3643829791093554,1.2435665556588555,7.4143229694394739
9.3972089944019004,0.33635572247878354,3.1459261519075756
8.2392482405167371,0.50599041512076237,4.1246490558922622
5.2064344139976235,2.0908557602689553,9.008581139115579
8.0628710432696877,2.1971229496727549,14.360842969012412
1.1605310557928896,2.3664179117045538,2.1488941281125582
1.9822959708916144,2.6232783345558559,3.8321995984186095
8.4648575339446275,2.2704081117342279,15.348823254325934
8.1713537949264552,2.4424404578985697,15.35426768077793
3.0937666776979031,0.3370983875051819,1.0379728216365931
5.7769263153914814,0.85669842123563589,4.7991205794715395
6.4541423863000986,1.941313765450688,10.652650699365996
8.8096505839841015,2.6027508529495047,16.983688381816691
6.427964416048531,0.21260034983104556,1.3640152596314616
4.7131441234631231,1.6409621579257794,6.8950842731021194
4.367656390664644,2.0964047182203123,7.569387614640231
4.8329387773615888,0.28290040956011697,1.3626855910996172
6.8673792302197674,1.323795561149486,8.4415882812634511
8.8074156857709234,2.707777667874351,17.202074625265546
5.0850719386866974,2.0805158647964044,8.7721027015877322
3.2305560665622233,0.86544341740967234,2.7094234073707595
3.1299612669782304,2.5877871629693554,6.0214618718398043
7.7141285221910181,1.1744879855466401,8.5483163967175564
8.3491188708151931,2.5893650792033664,16.065744484609194
1.9475027186871245,1.0370422231329355,1.930349843879837
1.5990297125966033,1.8528967024728171,2.5568216247667039
6.3499029738080663,1.3114321896939354,7.7434143858217599
2.3155591977342844,0.96951014211418762,2.1580625625004219
8.4219777141070722,2.6823611740812336,16.401867724537386
3.7930120653166699,0.72526230943057568,2.6910320658921663
2.294847396740284,0.43747245546013669,0.9959460402169541
9.2887342523870515,1.1573954279278489,10.16065210856495
2.4897855046175037,2.2093896133963891,4.4483856130065762
3.5624807410414201,2.460808496733589,6.7161585519085172
2.3825205567285277,2.9964814361869414,4.7525042727989986
2.0394105729881948,1.0298137596312618,2.0086309935849749
1.1903321470279602,1.34223746316759,1.4804458122017508
1.498558682478341,0.58309957848295357,0.86148229561265
2.5717732384226744,1.8096414029444938,4.0444446216786378
1.4804373936445785,2.9932241043361683,2.952731222146209
6.3202943449987412,2.1624668283378439,11.155805915558282
7.1264307411955574,1.8665959531574408,11.453417340177429
4.5426741114882541,1.298633460181023,5.493386067572998
3.8619198725684445,2.7628365287995535,7.5857491043354273
5.5407361332000704,1.5913664691649783,7.9159599208696605
8.8750444801114767,0.57622735727657215,5.0435841449700112
8.6601846413998551,1.2230596969575735,9.9439829959725294
1.3912755581151275,0.38806667277374729,0.53652622354088442
2.6334856863687168,0.76554130552858823,1.9671719335727451
3.1307038399395641,0.24947258679975418,0.77900101446275982
3.2444881824899063,1.4691837662004574,4.349459279871537
6.1410938656849545,1.9767127418650319,10.257137552405389
4.7463618313287306,1.1612188946609416,5.2070780260587366
1.4432870793483459,1.3770689602147759,1.834147182688274
4.3625272461361444,2.8857859639648127,8.6537839909177983
5.7137765384587347,2.3054967404097635,10.443448388560551
1.9150471261334436,1.7143985834458633,2.8955983879407841
8.5011269840970378,0.99671445031311068,8.1267921292735075
1.4676567981859383,2.7115910365643865,2.8677315869245414
9.3235768211625594,0.85827192726584656,7.7588059105134306
1.8920182742188794,1.1109596454466957,1.9955156132748217
8.5921745643797749,2.745381480384256,16.848243551527673
9.123878295348554,1.6827177547982024,13.604604567509449
9.8161361252793338,2.2784902583703346,17.832346410558259
8.2182329224623416,1.8540854236585451,13.146682071328371
8.0152978669419603,2.0296297852265863,13.616113426181887
6.782349483959929,1.0382732162415116,6.7298633867836468
8.0109671912031608,0.87584177255465612,6.7942208660340837
2.2109698757183236,1.1029785720722627,2.3169031983903481
5.8246123235287355,0.63523637943358291,3.6381084450814174
5.6280058317137298,2.6480802228142606,10.915065358647313
8.7181492971030181,0.99309141310031945,8.3065001986757014
5.1651942903416428,1.7721703043602768,8.0019370398711107
4.4658054649031813,2.4175283903958475,8.3526551934288804
6.7560694411339908,2.394707506251998,12.58084086463675
3.3981698575076145,1.4274815240357399,4.4493329100718988
2.2579156985856117,1.5335204640428317,3.1331096780684824
5.3008954662137118,2.9851648970180698,10.569379705270757
4.7520043173539648,2.0888729355412674,8.2175608780178724
3.0931294647598633,2.4809876407300715,5.8518562189376819
4.3076062910361523,2.7271511138138496,8.4309029868767684
4.2975320484362269,2.4052515414421496,8.0190859906424041
3.9474600797129091,0.71850216586998927,2.7756425450963631
4.4151767175423604,1.7740780544652019,6.8453312378352855
7.1716901091035083,0.48530364048072566,3.446392993799555
3.6718882711415679,2.0281819543791952,6.2348705607463462
9.5397213404380636,2.8749783989258706,18.910165200174301
9.2471321758436016,1.6356497800403116,13.494528536524893
5.3281938547007073,1.4123229800297479,6.9151217615808624
3.9552508450421993,0.30035970397085687,1.183537324197891
5.8189131084700279,2.8873686625218169,11.54393388857622
8.6370443989626207,0.48840751556444456,4.1765945492636671
6.8732860650409187,0.31502146125357144,2.1562906159690636
8.2395264515236963,0.88898651221382763,7.0859998773045074
5.7945004845916621,0.38348521497147081,2.2085142376475129
6.696258663408587,1.4743299587529344,9.0023380664393624
3.5934005276421557,1.6450458435199147,5.2669527397656362
7.6140384607926173,1.0751958572800349,7.7979058082806745
2.8216413381314651,0.34268935120968097,0.96222195041829151
7.2531831593664844,0.51248103109783472,3.6765749418194615
8.7464716149330464,1.2766122583717985,10.422924249675122
2.1889255357138953,0.36947966231430118,0.80417095647908188
6.5294176648772781,2.1549312317077574,11.501705662947753
1.8558617340694115,0.77965751626947344,1.4105663675753342
7.5314406544428421,1.0458003925941877,7.52232596374155
1.7604389694116822,1.3035521760986728,2.1357623232951437
9.4234584043056344,1.3665069725936139,11.898426356279888
2.2366713703402192,0.2046499814894415,0.45693639466328823
9.6299222131817235,0.51379703879635308,4.8935813414758362
8.2079575847658699,2.6157407784744584,15.851759933579409
6.3431380401971866,0.2034525750333428,1.2883031381091963
8.0436169416659222,1.6228685962760501,11.667674592978939
8.1560335508477735,1.5706056182201826,11.5332733584002
9.5142435653559723,1.1326636508297858,10.20954801285286
3.2804501845526848,1.4077156564100588,4.2459753496397967
6.3106830582247824,2.3856271850744362,11.730436386149123
1.855442778079611,2.5553703774018781,3.5526148124216159
6.5454913002170914,0.92897592156270004,5.8643029498654702
2.5416217368350993,1.1029732347096435,2.663385896568756
6.0845555032519769,0.87895198847933154,5.1775346053868425
6.1518746263046475,1.5436175215429822,8.5810361734433762
5.1938663768310462,2.113123401444676,9.0442814666218396
5.703685979618105,0.83910805129757748,4.6468294515067479
7.8753105100592915,1.1260600777536267,8.4069092707932302
8.1932024486085986,2.8050769292496214,16.15499625250964
5.4293789401788626,0.33599401157148262,1.8156699977861244
6.3963409737035111,1.4901548946707852,8.673806009506162
9.3811261212109169,2.1923625164709777,16.688436105170698
2.0776022965101051,0.62127123236092729,1.2700960138004309
2.0539320931009946,0.33264725601534917,0.6800891121809618
1.7893811071969157,0.58697504058788608,1.0353086180749631
6.9207695653647505,2.772704941885912,13.606764472358224
4.7674747071134149,0.22592738909914556,1.0748137921061944
7.9688927452765892,0.72730152947178506,5.6688888829726043
7.0410827197773331,0.28759383612460476,2.0180006234715107
4.0027398249541433,0.5097625091741691,2.0184255971073966
9.085298926253822,1.9364180025592295,14.970245706610887
7.8627893236358712,0.87658894446944013,6.673869015305983
3.4348144681915813,1.7937937412058949,5.3678882418807934
4.2777281599484862,1.8525470717451531,6.8391169105418763
3.8299598218383659,2.5784189326513811,7.3582389985392007
2.4185048376249969,0.21327590015324699,0.5148317522428153
2.330050352879725,2.5894344861586269,4.4836302202996619
9.4251471703816971,1.933533441995527,15.514803253606532
4.9411363347887791,0.65568176109388121,3.1820884025084917
4.4498784049966886,2.3642246867787953,8.2359114280364345
7.5671713780964014,2.5953763170136401,14.573421579311125
5.9769375872760993,0.9119377545116405,5.2636786893493985
9.4252598815461592,2.7726223065275066,18.530641917265694
8.0227134451845288,1.4724808048362417,10.774613397041817
5.3143260771208629,1.8895884721333001,8.6132087832191964
4.3872352613274357,2.9570186941294021,8.7371314496684267
9.8796839043188989,1.2123010201897582,11.257069848122722
7.4598421240327912,2.4768461682963161,14.103139587115864
9.5607519400345709,1.0915175299196869,9.9253374828495993
2.0663071949533722,2.4377978622761747,3.8793694724194774
8.6548031127170439,1.8820549728153988,13.988994948735092
6.7336649559208679,0.80579594663112397,5.2803503514309025
2.0972951050160131,1.3592730626098617,2.6363433993881054
6.2943219997229862,1.0893797762179727,6.5228421491415141
7.1748672859490394,0.41870350062501888,2.9822457539042624
1.1107241729974255,0.28353735627915294,0.31387791984914332
5.0888616565757188,1.1701402351401065,5.6207274812154928
8.4285956007668901,0.25329561388896243,2.129223621144134
3.6582312280968088,0.66336572122897008,2.3824935169918877
5.1269327361869603,2.2305132983824327,9.2082145123853643
4.9808271436110392,2.182655459914046,8.8383800269977186


==> anc/competitors/data/v3/chord_length__s42_holdout.csv <==
x0,x1,y
4.216676336429285,0.36841571514583676,1.5447190806679509
4.3498779295624423,2.1910109843529786,7.7354720849881087
6.1840329610775804,2.7619510041515363,12.145911441878113
7.7238270305557259,0.94528367496090793,7.0323912820933199
2.6614661618571938,0.84294945208476912,2.1776465597931294
6.2614508157172404,1.6318232789607647,9.1210624263152997
5.8129511021060774,0.92980741669467237,5.2123189985921972
6.4224295170996202,1.9158899213131844,10.507238978795478
3.3774729363357885,2.0121061137351535,5.7060786094115041
1.1319830224551546,1.6949268573923444,1.6970777669656787
3.0849307371014745,2.5304649882384185,5.8840579787901666
9.0043739096105089,2.376770942087254,16.707934578209311
9.0607693858782703,1.0670570221400664,9.2161545523461985
1.6169144805698847,0.2118329137405025,0.34187565772039347
4.6364185989833491,2.0306299992996411,7.8786356149718522
8.644306008554528,0.30754852028582141,2.648078350947594
9.8134068231069698,1.7650436818456303,15.15863645377555
6.015032001179013,0.63157569165625871,3.7361223121075375
3.8540632331887932,0.48357735002772656,1.845631128073812
6.3999952267454709,1.8868037625035414,10.36235787168321
8.7711890774084225,0.5605901902443009,4.8529101482488075
2.5109993841473779,2.832918990185008,4.9623057516645455
2.7458150918740247,0.48807180804064759,1.3268926643295595
5.6290905806362996,0.82240803281702024,4.500044375983153
1.9058063977229642,1.062654867165143,1.9312611657683445
8.0586026092287817,0.26542003139702386,2.13264167523457
4.9965659696802316,1.3947834097922043,6.4177948301886216
8.3090949050215439,0.6703313149330834,5.4661482865270408
9.16411066284026,0.49859675341678622,4.5220136709381329
7.1140970992352397,2.8745879783858146,14.101588748319852
3.39834299682623,2.3957945677878127,6.3295843643630958
5.5520138408565698,0.98329942680294602,5.2419987535143742
3.9537865585818937,0.70661859600740629,2.7360565817404958
7.1739009363557544,2.1794819197021158,12.719427977394853
7.4939778389209692,2.0683099196246242,12.88110825931904
8.6685792009216733,2.7855361238448202,17.063140781700923
4.6150238878513496,2.7943011301643206,9.0912409616443366
7.9757752919988665,2.2819670070290679,14.500657556771985
2.9018090232573912,1.3319667573907572,3.5856648417330286
4.9440765987908435,1.4791655293072918,6.6644148990407093
2.8984327270129535,0.2507932547328548,0.72500385443430992
8.3334416539332032,1.2704077615980998,9.8891558870286875
8.2249571923889917,0.59015317207697371,4.7838510404058274
7.4642145878383372,0.21885151931720381,1.6302966244622827
3.9203949920191796,2.398934726700745,7.3064083815901331
7.7281086829924295,1.1819169810715289,8.6115430375534867
7.6642339395795922,1.6965605736730225,11.49856300767321
8.2965360253914682,1.6925986686305761,12.42543808740235
3.5245465747227662,2.8070191143729391,6.9506890024198311
4.1458708028464795,2.7150876794229579,8.1039148332366455
9.556494989745504,0.90179637729310058,8.3289465783673702
3.7248293525785225,2.6285952062193134,7.2059368844523632
3.4826357105252028,2.7630036214869818,6.8408523632981115
2.176456833618742,0.91277198140469218,1.9183589696113266
7.0216185334338821,1.807715420278226,11.034039112595735
1.3826105667123756,0.36524560925718252,0.50219010798513319
9.5706569865074673,1.1231787363946208,10.193364639224473
9.5982990675359208,1.4729400227415408,12.893912108352364
9.3657013060584973,0.98542465318909556,8.8602780317291927
2.7705573769187923,1.232609027452767,3.2028946726613179
1.6773896191746411,0.87400964560533234,1.4198353903412293
2.8683994883704522,1.4059713857862037,3.7088313385599001
1.1015377346213779,0.2092141695369728,0.2300372302968488
4.4164753048124341,0.94010238050171169,4.0007253176591719
7.7448122590144193,0.37808519286548276,2.9107890837964465
6.9049448003012834,2.7382884094434461,13.530060007243801
1.3326502397869624,0.63239154603035597,0.82878367606508407
9.5755384531596839,0.85336908290427593,7.9257666064139967
1.7144644856853375,2.0571991660058524,2.9371423351537396
7.6564921599581659,2.2407317670602303,13.785664062757899
4.1532372879947843,0.79463639165601685,3.2141640861551566
5.9319133067396477,2.0538456248453927,10.152003834278064
1.1348493750185944,1.8267505300041296,1.7966272397390997
8.9309635202008337,2.1694385826881284,15.79302134882875
9.9011926653294928,0.49773499458806719,4.8774563193620235
7.9236736239896377,1.1578027935709285,8.6701576184599052
5.8049078990104208,0.93931388849382125,5.2543750906241309
4.1123963576154745,1.0807149157214573,4.2311833665122212
2.9433226888467408,1.7340024054636685,4.4879301602522315
8.8186226695378167,1.3082225761576796,10.731456209607103
3.1420809730280608,0.56449682422012781,1.7502383722008845
1.5971177311846874,1.7803912765840362,2.4825434141236058
8.7682994134269556,2.5488884745504348,16.772146243823872
1.2886643654934344,2.8254325014449408,2.5451929018064892
2.1709377666425422,0.99875324106616303,2.0792303151898053
9.5483517956938506,0.2797609450555934,2.6625532316201421
6.7971930891504906,1.7307646449432141,10.349993443657265
6.4186636198912881,1.2737696589590604,7.6342799793108878
8.8962912736055699,0.49228645353309114,4.3354341278455228
6.6456988343680878,2.8998460537507027,13.194419811690686
4.8641882126266642,1.6525420742201369,7.1543419968649653
9.6350979923221889,2.9554776972041523,19.186819176185022
5.5459786585709479,2.6500003348617547,10.758576383560747
5.5125491273267144,1.8989097561284638,8.9644886011907623
2.9969149833818869,0.55690517436419984,1.6475130669957518
5.5584266274974041,1.6597955571535437,8.2027078063327501
3.5591731833658509,1.6766797999496532,5.2927328274283409
3.0405628931603372,0.93297984438721904,2.7350108160838462
7.2565063101205816,1.0586881049100101,7.328596453874427
5.6160307614360123,2.3174471233095115,10.291855190316175
4.5272945694366271,1.397829886142866,5.8256086623849086
6.4489373146771296,2.4948896432873977,12.229452819774757
1.0937541261597916,0.96507780610164762,1.0150687519531938
3.8148414899286327,0.29081195164002444,1.1054963024430435
8.4879636256032782,1.423994123605101,11.091170559696257
9.7108614512078724,0.20932842506069843,2.0290500225009764
6.4645336662748418,0.47459073631484233,3.0392959600870881
6.6275563068675432,2.9241980098673674,13.176884390083615
8.3567736505665273,0.75044697242405123,6.1251887632314936
9.3349400917451586,2.8938111933341886,18.526782173849135
6.467448252162761,0.84051121276232599,5.2773579796339662
1.5082237485760608,1.3242745653567749,1.8545236463284587
3.8574812187486911,1.5642595759820721,5.4374431746682985
8.6784152624058617,2.0925546666203982,15.023463767519885
3.3024224228734615,1.3621294405641733,4.1585461428391284
5.8402061124668352,2.8463320267780028,11.553357641160346
6.0765250300844134,2.4331193572444203,11.398486011235899
7.6191551800932888,2.6839329458353984,14.841085634279228
9.4808345908442746,1.0794986822665422,9.7447996693033208
6.4292861354131094,1.5499712006551374,8.9972174413228014
5.280250369197617,1.7825102759503639,8.2146030817479083
1.2671272466018699,1.3157009726555124,1.5494871354250896
2.3228114428489293,1.8506812396791328,3.7110430171019089
8.3646863285965036,2.6067502283597284,16.134736050646133
7.0600473043671341,1.5612606139695671,9.9366970888693036
8.4900648127264979,0.40938411865394614,3.4514772137574341
9.5575100625014908,1.5305177418825293,13.241427854339616
1.152152000223992,1.639099571477864,1.6840743325240071
2.6901220130487449,1.018931531943793,2.6240038037510769
8.8674716806253286,0.48674865591202215,4.2737467852233388
8.2136100477619927,1.8172217594140023,12.955333889021745
3.1400582514323983,0.77807048066627127,2.3820225878429495
7.4254024151777802,2.4012001460629784,13.84475724326545
5.0607835940030705,1.8934965088919973,8.2138513932478716
5.507323046425431,0.84142395901737865,4.4984965703443196
4.5121629428457748,1.9453641533093358,7.4576931771756101
7.4443534522678165,2.8344410500779662,14.713472728452141
5.6610971849824328,0.97799115681547666,5.3184809796432644
7.9029677754731686,2.9826267540089595,15.756034520656954
4.9916195370978764,0.73178234159293543,3.5718194132828267
2.8474960029195153,2.8495361053025139,5.6343790950745207
7.8436835473416888,0.95624923995973554,7.2179915288760457
3.2745048357995423,2.457636501847885,6.1697772084704985
5.8175112279441699,1.3998868948194207,7.4949839864911931
8.4588437348782346,1.6041023655880957,12.160157210452923
8.6120855638086358,0.8008536230220471,6.7141787134289386
1.3925498600149842,2.9611803346938612,2.7737760129470268
9.5942321697577508,2.0456738462288064,16.379068610897406
2.1533971931726188,0.62400480368732758,1.3220350444075124
6.508330153817063,2.0550827057599164,11.142660072442808
4.7672281382789814,2.9789851611316154,9.502960827707442
4.9867748559398457,1.3185245405583834,6.1091371466231292
6.9282461842118588,2.9827554786132997,13.812816721428746
2.0630901036857172,0.49611145922874128,1.0130583826440491
2.2267497110091079,1.8845583296352233,3.6024366884768995
6.5583347273127801,2.7111479976059134,12.814053946711779
4.2008601887500845,0.21726004903036419,0.91088514048079905
9.7397274019814599,0.93186238797308074,8.751241068815288
1.6225412560272698,1.1352120644940304,1.7446051013607065
1.3981113291388332,2.3286630768331733,2.5683983403168025
2.2277831495928893,1.4624073551585586,2.9752761372003005
5.5048239437143955,1.3834327267496433,7.0226138076715081
2.6461790025483469,0.91658222193124606,2.3414249451350533
7.5712053549430589,2.8936142944693186,15.026165210338918
4.2599113740193308,2.566520397419636,8.1700458202310386
8.09964177332124,1.4386610142743315,10.673403312116072
9.6537125530241426,2.1643171033351898,17.047937733536905
4.09960028937234,1.9600175328174174,6.8094545579343038
4.6799222287488451,0.29436078491246281,1.3726174059484415
6.8942047244231279,0.47878766149406865,3.2694219890885767
3.7107960888114802,2.1915029701313617,6.5998156989045924
1.9480042283905181,2.434870165183697,3.6552929713957076
7.5423544226913002,1.8826518158715151,12.193564420959715
4.5700319076680209,2.9681794611647043,9.1057276806386671
7.1861981189482522,2.56719852952821,13.783726122578262
6.0866811000552064,0.52118204607329788,3.1364870480058622
9.9935150338932868,0.72410005611933292,7.0792482812784643
5.4261047231101429,0.93766741543166221,4.9035290397203468
3.0956538161150782,2.7871316625145002,6.094325393622281
5.0199386955973662,1.3520269061011834,6.2818328685529972
6.0113368676556096,0.64067655045595107,3.7857914243994926
3.632704273658697,0.53032939896443432,1.9040326480186462
7.6855351258488875,2.6087157627419235,14.82869835456688
6.3405066750689203,1.8567136495270584,10.152882311659834
6.7908630637132523,2.8074859420903544,13.392655021402359
1.985231079853965,0.65748167438690319,1.2818698644380382
9.5577548986438714,0.90582229116648194,8.3646607350224667
5.0479602334590492,2.3684752637941999,9.3509619298868714
1.4287781236617914,0.89638751879947076,1.2382888559614591
1.6920701765089059,1.5901209914386396,2.415957994093187
8.5341570215228018,1.9521559791795438,14.137792742641487
2.6960945706186128,2.0323418439430259,4.5838879700681581
8.4305214466325182,1.2166167253337608,9.6357503759902787
8.4754326987011357,2.6977588061775659,16.535184868784988
8.0688265416554152,1.2305093282994943,9.3141128530349064
6.4175064924684611,2.2745113423234864,11.647569684769294
6.4381788168698995,2.5737409621230785,12.360828260878669
3.4211411533520191,1.9774474225159986,5.7155295444267002
1.3756849493208603,1.179244138534997,1.5298908271662695
7.3958941043569029,0.49175447637215469,3.6004288285673356
1.1342163406141896,2.8301552019491405,2.2409853685837495
1.1921071281292512,0.82114858492646481,0.95162564076941836
6.7602172498145663,0.67620165581259317,4.4846745615901913
9.5622843393651387,0.69487550326647374,6.5117201496633941
3.0374972328689824,1.0150817248697706,2.9526269731590284
1.0642203631911102,1.8355210157101365,1.6904989277394995
8.7584310228784119,0.62025614174191279,5.345806471536668
5.8459051613826789,2.3143570619897371,10.705871958414633
3.9604469516901757,1.764131267623293,6.1153527095297937
3.0515978465811591,0.98416975710928289,2.8835428185327117
7.0288625255090436,2.4753439808720845,13.284905951434332
8.2974486337702285,2.0990867175593464,14.391027264852704
9.8847762615468469,2.735413898492836,19.363251392993398
3.5936817491975432,1.6589746585030138,5.3012935549972395
9.4670591395986374,1.1971296056527596,10.668568544479671
4.6052577210725847,1.6625536551250473,6.8046594472776869
1.178796039625599,1.4459619135790316,1.5598367655434062
2.4601205744944292,0.92677212549269972,2.1992476476236682
3.8435714189652348,0.66386877633136354,2.5050279479161972
1.8022486023735433,1.3328977023767643,2.2282951616971038
5.5724865742216112,1.377857710128257,7.0849786922742934
1.6349607234617896,2.3700676265354601,3.0296207871601801
1.483491944757497,1.4564840776826826,1.9747016958486949
6.5260189724105535,1.7844138864202119,10.160475500626639
1.5589537090920043,0.87698045807823322,1.3237793447733333
8.1107774688781209,1.1177166070151352,8.6009692364537447
1.0505989416852848,0.37620972684192722,0.3929188032978787
1.336032661833245,1.3649785922853332,1.685342897291817
5.1712069279201698,1.8742991530597903,8.3346790767000307
8.9690460694455396,1.507080645572175,12.27368925687591
2.2299015987119617,1.849803863032476,3.5614281940454195
1.5596591534942459,2.8519423240730446,3.0866626412558955
3.4281927512686412,0.97010219643455664,3.19681417776347
2.6774892802961747,1.3063849926912263,3.2543533389961645
7.4618898553548973,2.2204748848271358,13.368785170535807
1.7121800968873415,1.6136980800918195,2.4727681654529854
6.5523974036585777,0.23532443242789541,1.5383837923032015
1.3111827654932915,2.5637703606014357,2.5136807195819175
8.6141340996898492,0.53270820857492529,4.534753491143876
4.4163215594821654,2.9373869589803232,8.7866429879846404
2.6225428383507143,2.1220041602634239,4.5781464574705053
5.2025865423360651,2.0723949920047375,8.9533714629000265
4.1199397350427018,0.77391825221675026,3.1095173451913403
4.5650856838673075,1.8215756696273269,7.2127169155515203
6.4240320611587638,1.5463717531754702,8.973330512536041
6.843263108688082,0.50469591515112133,3.4172277840727423
2.0786785517755848,0.71756162555741643,1.4597850153183012
5.5905731833858923,0.80115260653678,4.3600778293292306
8.7319145380613925,2.3200735104848009,16.011149108193852
6.7743541309613793,2.0859756949531643,11.704903635432856
6.5927256593093935,2.2875876377714972,12.001545879043137
6.6851653236051902,0.5883440309496043,3.8766943890542596
1.894854645439525,2.2844265888481687,3.4469510403394752
5.4788140543948316,1.1569175334095321,5.9909089677039704
8.5196260003604642,2.1866232339698302,15.133473420100991
7.7794287387779244,2.8546777636498919,15.399030919811782
6.8974551101087664,2.5419577801425324,13.179525129054744
7.0930604043206769,1.5473034632937417,9.9125832434676511
1.7466047407114416,1.4349502775463263,2.2967306250065662
5.9771627615305887,2.0008314491424746,10.061902345347193
8.3149344790837265,1.629380306404985,12.098446679291218
7.8472890393521748,2.291890297379386,14.299331425077748
9.0457655592244137,0.83906002610490837,7.3692463133765829
8.9154494654018777,0.86539064675182686,7.4768390213805027
1.80872178638784,1.5473418686049347,2.5277463771268902
7.2327027753825819,0.84330527926754839,5.9202406540285111
4.6120464741100671,1.2827264325964849,5.5186670378361224
3.9699272889829755,1.4391115941977859,5.2327663414978502
3.4141590453306998,2.7322230595595061,6.6857776392133026
9.7503649615450065,1.4037597280402268,12.590731052381011
5.8481923784157299,2.7080397030947627,11.422640771168213
6.767827659768801,1.2484684936363697,7.9112670844634936
2.0495895121745606,1.1706339429221075,2.2646472726695066
4.5309013500765216,2.2982372126642212,8.2680209305534689
3.7562661390341443,0.79944004639278998,2.9235804520117545
5.4581558443377993,2.5871947260206798,10.499589670150392
2.7915383511274348,1.8899281790690734,4.5249491092549956
9.2532350442912357,1.9289649968004055,15.207768267781724
5.4874502082053045,0.67723498048273911,3.6456798044392591
8.1993532128734969,0.95700967594215847,7.5508246940784254
9.8425642454146889,0.81856689544918848,7.8337374479879065
8.1239448052252694,1.920366025174411,13.311839349512919
4.4764987771874942,1.2276169312330985,5.1567913947953912
8.1232657493251139,1.9028094611356541,13.228442748269773
5.6913895984551353,2.5251540176612415,10.846368825529753
1.8582057428349894,2.2794077103985186,3.3763962103430178
1.0575900613696518,1.4757025554768703,1.4228808064659046
3.6851993732530071,2.3847957691733495,6.8489982754758394
2.0524139141588731,2.6578377157254218,3.9853362241022841
7.046861503895145,2.1564928896032418,12.418401463474337
2.8625004604524995,1.3314278282665075,3.5358794566714522
8.6086931313998072,2.154046939716812,15.160786328188188
7.339570429624783,2.1887852329386055,13.044616689696534
4.2701487540695515,1.6892271377141286,6.3857048780854466
8.4900252470271198,1.9211595363451368,13.91555786935997
3.4312521263808127,2.1016853060448017,5.9555707698943898
1.5747572468941979,0.28480899776428831,0.44699069414424669
4.391463121280208,2.4224679343721873,8.2212660445515375
4.8653642456560737,2.1547910275207189,8.5701177322142925
4.3377684745628766,2.5752482801117158,8.330024603561613
4.5844645582427663,2.0343122616033713,7.7992395871918596
5.5787809965724309,2.7949240284378942,10.990367962232856
1.4612681754411874,0.42893797731071748,0.62199935711566889
5.9941418810868372,2.7863411919428902,11.799659910634155
2.2467240271304161,2.1392983892155701,3.940897824393653
3.2661836248774292,0.7483412404927019,2.387584534734418
2.2517102438343883,1.5264983283870062,3.1130926110749728
2.1695541906030766,1.5447602945139258,3.0280120635279975
3.8131896192013608,2.1728234180140165,6.7490533672014212
8.0912146664285984,1.0325368734363638,7.9882679374882013
4.8786457682357316,0.65936049287762066,3.1588305521516582
8.9801187614467075,2.762589956403656,17.638718519316242
5.0666396869464254,1.4281197955478155,6.6363582523703135
6.2276528308396655,1.7014520562229511,9.3633927798409928
1.0941762981220973,2.5182753370856585,2.0829314936980934
8.364717535294421,0.92118010341943379,7.435844878658723
7.2898667301210276,2.3001418880571292,13.30827744458186
2.7089535424316415,2.0017591710742297,4.5615846638864266
7.649310462073907,0.43191646657809768,3.2782420599324431
6.7540020518320922,2.1075584861352663,11.742473771736966
2.558308564808641,2.0511686461788092,4.3747964959205792
2.1873161876144396,2.6039319020544189,4.2175052596982265
6.1873699251203593,2.7246038572141797,12.106748322301526
1.3002941211047254,1.8584174489249858,2.0834525285600076
3.7049963999260012,2.0905754015656486,6.410154318392502
9.0843606006676083,0.7942143345975794,7.0267936451317263
6.8497367785752425,0.66910759262452846,4.4981911514918984
5.2895609046442242,1.8343073761832742,8.3984902387414433
3.7175879675159766,0.919955166967378,3.3006829347485107
8.106468377099862,1.9181128367699334,13.272721335062782
8.2794317263474486,0.75457878255564403,6.1003161515058943
5.0923146634248262,1.9551100696517374,8.4444121538529888
1.8043357602249914,2.9527410273794228,3.5925955903282185
4.6740062745687254,2.517485139061979,8.8965507084437458
7.8454109279994277,2.7174903288865919,15.339367413116451
2.1179101247867345,1.7267782855943699,3.2194326816089709
7.5259939675709262,1.5234329345589555,10.388349035649252
9.7968472380517149,2.3201360446097405,17.964092209479425
4.7861605959080613,1.1773636792964606,5.3151770977729456
9.2318777164954806,1.7963481032895545,14.442175510533788
7.9031516967777504,2.7509534348698708,15.505757438431639
4.0851545601385162,0.72398931182398107,2.8934359139814898
6.1191162175683287,2.9211789077506785,12.163987564636752
2.7587697489842373,1.7130083618144887,4.1688163269742047
3.868474967987992,1.3789553135780619,4.9217387696311796
8.5144927201746441,0.93723942066717636,7.6912303673236533
8.0916117718142662,1.4428774378732891,10.68846287335141
8.7045737846356666,2.0435946383539969,14.85082634315815
8.390536785689676,2.7423493440291118,16.4478295297735
7.1096327590806627,1.3300307668520837,8.7742997786086256
6.0022950412288543,0.51175029753571388,3.0382676491497325
2.1146592988981845,2.1881187974347376,3.7577369562701919
9.5117802291286822,0.48997239405697413,4.6140301684363489
5.7290861506729094,0.9783326047784271,5.3840820253271673
4.3391978816782721,2.7560088202677901,8.517612255380886
5.1892276507982986,2.304831172144052,9.4832929083966295
9.6916151165076663,1.1019074674191669,10.14712243153325
8.1332536793642589,2.1883125375187022,14.453466268529997
2.545275130713001,2.8132435912717986,5.022100708993408
6.4324771916157664,2.8031746820124313,12.681220760900427
8.6110717065830933,0.36817650059738749,3.1525179219008872
1.8279214656299716,1.6674566309769807,2.7069410639185114
9.2278561748770791,0.66609164210040905,6.0335967847966998
7.2127461462985849,2.4890609801730803,13.664486619387363
9.6170377912952638,1.3931285168007443,12.340315348093963
6.3023206195238108,2.8091946933876804,12.4309582459684
2.3923243228038227,0.76807321794052585,1.7926456158955739
1.1801582821653938,1.3773521616785009,1.5000178967717654
5.7778303406144191,2.7637197048687039,11.350022337470014
1.8303086039692218,1.3118850389575669,2.23263399400272
6.8048256837817451,1.9326266101364307,11.197967051518225
7.8129792434567849,0.26523736465579006,2.0662248781417407
6.8659521541077808,1.9324483265512407,11.297860546860569
4.5091869096029358,0.68891955684147022,3.0453987705468135
7.951624321226463,1.1779826841885135,8.8346141162269198
5.0975369858500406,0.25415663226136082,1.2920886352907797
7.9547757994911361,1.3299775014880688,9.8169932761560563
2.3479916301298451,2.0287386575846775,3.9875830472923921
3.5315831390086734,1.5184145908908859,4.8619068311134619
2.1204369850153371,0.99453139926568457,2.0229994071974495
8.5685641617474779,0.47127213056795508,4.0008600436274806
9.4929594474836243,0.21470021696548325,2.0342281040193146
6.407862104276675,2.1312335398078526,11.21488120354948
4.7436758867925537,1.0441418561811835,4.7311171204439644
7.8245347716258324,1.326887839958774,9.6372272256375844
7.3749038121796602,0.69309421612759348,5.0098048650143783
4.144596538129024,0.44300863521675171,1.8211144597304361
9.0552116704477967,0.74440503147515602,6.5861817768176252
4.6685934272821257,1.1481039908201969,5.0704565028157429
1.2904754599225345,0.91416226889671592,1.1390530380600121
3.5198982552286702,0.92724658283791084,3.1481395903675526
4.4602650781704103,2.0542966284950408,7.634434164130762
4.9458930177739422,1.0397495409325748,4.9139569647393548
4.7239150554664953,0.9423685103552697,4.2887651192342569
7.5477085778142818,2.501117281207784,14.327975554026921
7.7142423237167179,0.47103732973212475,3.6001962105186642
8.7369614122912775,2.1814127638813834,15.498554990293368
5.480916045315082,1.483172657243752,7.4042628425639005
8.6570394440963891,2.6666349036995323,16.828144812464462
8.1546773897261104,1.6216652591461715,11.822015541394496


==> anc/competitors/data/v3/circle_segment_area__s42.csv <==
x0,x1,y
7.9656044370036696,1.2548184786062291,10.868200207018955
4.949905957768471,2.7961047387888858,31.059526934992707
8.7273812792024419,2.4532350885787899,69.413754945115329
7.276312261534275,0.77647102749027619,2.9519017199536948
1.8475961309888458,2.9925866445939326,4.8628382673565271
9.780601164730804,2.6980000607693633,108.65981925045563
7.8502573179131767,1.2097710946600975,7.6827487735113857
8.0745787474925841,2.5922414491523456,67.762876818308229
2.1530226940799126,0.76604882967845711,0.21100610798747313
5.0534734410601043,2.9977618261855965,35.533438996291238
4.3371822180932309,2.1642118402663422,12.522172009991069
9.3408848996374161,2.1253125388969925,55.574143175818797
6.7947860807259808,0.72610181746033187,2.6959826499605013
8.4048545194374693,2.7425834972415633,83.77541823000837
4.9907277894459803,0.57249875801117356,0.39116563194000004
3.0451484960629918,1.1020701451028676,1.1479025491029122
5.9912630831425133,0.85755468791658751,1.8492960729414385
1.574355304937578,2.4419198517305465,2.0858002870118204
8.4486805479332396,0.99551056803224469,4.8249559705810432
6.6849795920985837,2.7765955678272132,53.959786595071527
7.8227896607683647,2.1406725983187256,39.214212553716912
4.1907337131688154,0.59040677623674054,-0.58143182219588452
9.7362822195541288,0.51357458532175115,1.4148107863315846
9.0380900918997789,0.62914479253599731,1.9365505518689554
8.0054514736638573,2.0148129441193192,34.371600603015381
2.7517483706677082,2.5037045271485381,7.1384798272722696
5.2004890335433078,1.0963820515684712,3.4954996723542053
1.394233892085059,2.6235221073076822,2.8119285439940387
2.3886054286079306,0.64307985038315096,0.84374968773722514
7.1474405791820921,2.5024096341041906,48.708848489628508
7.7028594031703541,2.8194885754307011,73.661322190357694
9.70758759190789,2.4302709977609513,82.989824176339511
3.9324282232433676,2.2453019599465929,11.563685342061216
4.3341373543138202,2.5949505466384579,19.756550085545364
5.2260023014822714,0.60037824886766611,1.3871294746761742
2.7052422317585711,1.0044552767976385,1.3595332264898434
2.1692935480192448,0.81230919826410775,0.11057372845758361
5.2813443360334036,1.7613274754824664,9.9969392243536266
3.0421841414579571,2.3629703208221113,7.4607219526233131
7.0283259521425929,2.0750296114409967,29.778130684214805
4.9343672698509771,2.6278277494048377,25.866310747201052
8.4941037645205366,0.88803248110272714,3.6420817423671519
7.3023859180202422,2.3365527298379041,43.255788179741181
3.8112997724383697,0.9826037271722603,0.74057711622950251
8.4903382125568108,1.1768968782945006,8.6953119902728346
8.2428792174712164,2.2747617432032596,51.60134155427528
4.4873054112715707,2.9505119622467046,27.511411981098487
3.5949529353721967,2.028859014942674,7.485774692571832
7.1424595357747798,0.63625078747823904,1.2647365087669731
2.257772352483788,2.0407724248188321,2.1294189691362559
2.799173822275975,0.60587637895041779,-0.19513769728671429
1.0662604277590497,2.710364278417043,2.3120922582998178
8.082319397519246,2.2739457127515519,48.541141801433852
6.9836577093282894,0.93281961605625807,1.6729844628430794
7.3464884076370156,0.72930251456049522,0.39223661925029552
8.0265612791977112,0.95883307220079739,4.5402547122834562
5.13024197984506,2.9500679488854811,36.338654909175887
6.118670763576044,1.6464016061462245,12.070974542633142
2.258172983148917,2.4602023708535201,5.5188119766443888
2.0307706618237611,2.0910208552694423,0.64679588631021478
7.0156266561142449,1.9310328748965935,24.769712063716774
5.2398658552881923,0.86282563666262424,2.511709205846465
6.0871249583306994,2.8650611338952379,47.230122217155419
7.8849897167442302,1.2533565812867948,9.1625988186736329
6.7124648800053173,1.9450430395188554,22.321493935338282
5.9822146059219623,2.2494398614726654,25.693907557291311
6.0328644467087216,2.1230828881132719,22.91410525693086
3.7355508825635098,2.8514860242387963,18.901208240739603
1.2773605111114548,0.87109747480014499,1.375935927205781
4.9304565030912615,1.7708818461173552,9.3765799801117176
2.9312620553757629,1.510085976851915,3.5362191798068938
4.676757793521725,1.6854218237065453,7.5925266941060272
8.6806276594134957,0.79804381549436154,4.3221177287758499
3.1054553727880667,0.83523652468191334,0.38673299721309506
1.5247246752015942,1.1951888644531434,0.39989378807281006
3.532455028197969,1.2617615094020782,2.185199715308388
3.6423438199001525,1.569758034203375,6.0101983132713546
6.9572486325420559,2.0274688675915709,27.943916803231435
6.0132893710715054,2.0865727935456575,21.500717911893148
8.0550838819577208,1.5295272414639256,17.886651289108393
6.9788218629464875,1.5219577735717427,12.485819914056378
4.6574817529606349,1.0440713167424049,1.6044095017069089
8.3261834619943116,1.9707656210225206,37.022767984179374
2.5027562791693354,1.2926022782930948,1.0586262409535279
1.2044086582047444,0.59014958569340925,0.21991073837759631
1.8104307469807757,1.546000110392151,0.90511931455975225
7.5012341553680528,1.6853316877254259,19.70183493954881
5.1568950722624862,1.0639821705105275,2.8204497886560582
2.4514460113024161,1.9311448328052891,1.6315939719936297
5.5094029759302714,1.9144297510798023,15.233139699694789
2.3708089244185158,2.2550054527759285,3.4704422766891616
7.2668833756996243,2.1198712055030251,32.437855687792023
5.0154064801662761,2.1310826413025792,16.107815258029092
4.4291910348683423,1.2905353795601078,3.291467165951111
3.7136088023308886,2.4685805549648849,12.237050306546909
6.6725433380699961,1.8728609589991985,21.022209736660418
4.2563134949805139,1.5785454879497252,4.2989084149496097
1.7888492738449089,2.0650312023526425,1.6099303134079139
2.0620531190846378,1.4016433361256357,0.47380718932012089
9.6570789809456308,1.7818481115168956,37.459219895323727
9.1772262163684637,2.3417642212055507,68.605759706862585
7.2973642042967457,2.7160072168092695,60.615906863274937
3.3928296531356761,2.8026429932379791,14.725563142772854
9.7225873961295157,1.759082312957748,36.757073527391427
8.0087581356921511,1.8006877868514226,25.194171894527976
7.4520117024309602,2.499676026909591,51.407610585405415
5.0442535192940978,1.2861267293605032,4.1435428897536992
3.4501740566064312,2.5934559058626716,12.179298822762334
1.8675186593814936,1.7353541162935586,1.2333010794335453
9.1234215688945746,0.78964181083817098,3.2907202193712335
5.1019866085025001,0.68014786768235924,0.82518315460872937
2.8212702831570731,2.6049830275986579,8.9977269069976309
3.7536096173558726,0.63891979226719475,-0.47968571489892653
6.2129761204770642,1.2015285903341397,4.3681771097358091
2.5909550464530855,1.3353251012538645,0.45089835568654035
8.7095285568313798,0.93248611297898454,5.1099579789300851
7.8266757685168908,1.2847334245049731,10.839263629396314
7.4751666035584314,2.356731416812714,45.79687078196887
4.8888373579759339,0.53670710890017692,-1.4520800525680759
6.6457795663219885,2.5679335613017162,43.527626671462663
6.2568817202146203,2.6413700589363955,41.73009979610034
6.8486194139933803,1.4306539329788706,9.9381329261850286
1.7599988902590018,0.88403224765158694,-0.11509252206537363
4.7422666195354868,2.0021010198627023,12.32500945620126
1.3745275647570323,0.79918138966223584,-0.14093545027680571
5.44591737320067,1.4122984026956313,7.0362376938747193
3.9687509109950678,2.8960729522524309,20.419374905987564
2.3007176997944221,2.9886611814590927,6.9016205536745936
1.9306267095029648,2.4302622283864639,3.6485630112836107
6.2888011495994087,1.2774037748019156,5.252867507465143
2.5353367168319751,2.2191626229152313,4.8440238262529984
9.3260810653911754,2.263515913710032,65.043049772425306
6.229550257303555,1.4696042379091243,9.1078262371095899
4.1218282408135334,2.1022215864653986,11.649216780816857
6.3182394233327503,0.52681911243919055,0.043055163766455795
1.2052348392672774,1.0226441465056038,1.5686960113900221
9.6270329191730077,1.812720757418153,38.852660258229406
5.3407309324861023,0.90937826064573968,0.81889733547089483
8.0446170452525756,0.91476716969133409,4.0079492620505066
1.7445699993019472,2.5907607263755947,2.3907689770453309
5.3799249775434435,2.9728325067090138,40.063986521157112
5.4163629491906882,1.889923570071121,14.073079487891325
9.4404380947748461,2.5976743272042837,93.084720955298749
6.1455524713846783,2.9758041608156813,52.641784551092442
5.2614046095125842,0.85398972142193674,2.0781796057365853
3.4027809678270424,1.6206140331358778,4.4124974182743326
3.9841209760829699,1.4814317896047997,4.8605484611387517
5.6860516222438404,0.70012320911546255,1.2737448378145697
4.9502031427454201,2.3883254319868614,21.838318498069953
1.1945087189229739,1.5844475683064825,-0.90284688864089357
8.4366273177492204,1.6733173354760031,23.926014529228272
9.0654469465579002,0.87668243453310046,3.8319447930430637
2.2622418009874972,0.95231663057717031,0.43565537913561531
5.9863252918514442,2.7677590553905373,42.6483745361123
1.9771816702189919,0.61162272243569715,-0.043449627982296027
7.0501608373583053,1.0821307123592656,6.2707044139555448
3.5311040545510748,1.2301483257863208,1.6739576123971576
6.934803712227116,1.7254938560039661,18.022578607092303
7.5429515285819431,1.9661129325369897,29.51510524653062
7.9178274272589135,1.7332249396266666,23.449391671688836
1.9696685136030689,0.71028833639220501,0.11718816091592503
9.2441066062384714,1.1091686351392838,9.451303051154893
3.0719259180539273,2.608970961906353,10.731889182451454
1.336713005585618,2.0939717511961478,2.2529380295136558
5.9936722245233502,2.122872625335686,23.054866483625712
4.3383005547619486,2.1755081383783876,13.144542577637697
8.4681076881917186,2.4072575475988227,61.477373356706487
8.2742632485787162,0.6452712043036184,1.4395999187185786
3.854250035404438,1.4165209623315309,3.8418365174112266
9.5760945556277051,1.8488185881541968,41.287374884006894
3.6182605432610675,1.3461412082433151,2.5787991357069275
5.6355141630854311,2.6111971832179663,34.053529966838553
3.303685815108425,1.7064312714682348,4.249637467557565
9.424392130440669,2.4215689736484478,79.099409833548862
2.4814703582381634,2.6300387922029227,6.7933530397073865
1.4041955745309609,1.7619787072587452,0.51956847070309553
4.9158735400273414,2.7738806096783746,29.408640627934457
9.9313800765025331,1.9678098513424516,49.507897282942423
9.0250953962942262,2.6256857470843045,87.111632345298048
7.7374721751125426,1.3514769889788107,8.6779294808565588
9.0171324179067245,1.7470423963287129,29.790836578380304
9.0410197572807682,1.8285276025114443,35.528879747496994
5.6697252434780419,0.76244928974017645,1.4884156414161067
3.8433614664771372,1.4963812667538516,2.8708215034851019
7.9481118889988922,2.7933441813791902,76.95265079732998
6.9549513685098496,2.0770806009118559,30.045748906533433
4.362919559863391,0.94376645609241872,0.93560577517475418
1.8502000125536373,1.3471390890240125,2.2107984977864934
7.7211065021412342,0.97900752415674952,4.4418960307866593
3.3621446433057822,0.56205782949643135,0.45098312087048642
9.4313183548040129,2.8186511462600667,112.37940883615224
3.1687351750511628,1.6205183206421787,3.2134303621581899
2.104821391703374,1.2688376810519655,-0.0076729168318325769
8.4800140491241542,1.9961929788943416,38.945947644513325
2.3795588496204463,0.51828614073253909,0.039826231059470696
2.6134147734196516,1.1950552665020346,-0.053374421595354771
6.3944451236875919,2.2575836642472313,30.166116558736828
8.8710583675371808,2.0844244326731571,47.226060533010859
2.7679119914311592,2.9545148688563385,11.253985904527012
3.7929130561008528,2.0508942741451102,8.396652963937175
7.9966435441705981,1.6937646840693319,22.224821754579867
9.7464378345487059,2.4035814079600191,82.130735951415843
5.5066706758210806,2.7583196799101328,36.307581642620363
2.295077522961257,2.3017398667958791,4.5340264592185004
1.1254265893738138,2.9080280588734491,0.99349862908133779
3.0669042699896973,2.455012926845443,7.8336786130127036
2.1863999600786892,2.6670035956548164,6.0575762933269006
7.098928062515717,0.78526017795909298,1.6823578761069462
2.0964925416567803,2.3310337574844695,2.53591853557006
5.5569693845856971,1.6002217488184216,9.5855312859061641
7.2483619207859782,1.8827595060281881,24.782664003341722
6.2300494829881217,2.135256023705892,23.967860917349519
2.7979808649405187,2.9245377917639237,10.765728923809553
8.2371207356403637,2.9614452035790615,94.904953100099135
7.4386641665422149,1.2205706137197632,8.0447358294593805
7.650856035239876,2.3343837435947905,47.623890489624685
2.1795197640158195,2.3749588448381713,3.0077495436748132
2.1137842328531016,1.366232153282622,1.0970700711997825
9.3480629590585682,0.80967443716055254,3.5282802723886233
4.5782037444244654,0.60236740071429939,0.036092194556630985
3.7085382260284576,2.4433578188229461,12.992231039831612
5.3972564081638001,1.7242493545422648,11.75808021364101
6.9657779148722421,2.9638504237373153,68.87574782556797
9.6006093134227299,1.6624336404841327,31.644864769079437
3.5780160419384952,2.9447924476846006,17.521280129223591
9.3232758638082434,1.5289400054851496,23.27424263738882
1.2237354224763068,2.4842053763999314,1.940678406940568
5.996782380941422,0.71204818077958021,1.1398311679892641
6.7057760051297661,1.8886542753444098,21.198291120490406
1.9530766337567798,2.5051494674643107,4.222480463669922
2.2630563735752136,2.8117541680497218,6.3291009225043027
4.7720288738467342,2.5564577265435791,22.307678878031908
9.6960872092886348,0.59242681800293551,1.3097706621137744
6.3643829791093554,1.4317558532668355,9.3845196102024033
9.3972089944019004,0.62174618078462818,1.7369342791867122
8.2392482405167371,0.77320572778639507,2.7767248667884799
5.2064344139976235,2.1882640716687103,19.078037488787494
8.0628710432696877,2.2831454907792454,49.34979920328459
1.1605310557928896,2.434301706879066,1.7324341788892885
1.9822959708916144,2.6636413701391572,4.5955354445870427
8.4648575339446275,2.3485786711912748,57.750116453672582
8.1713537949264552,2.5021789802665801,64.626708937139455
3.0937666776979031,0.62240927455819817,-0.16277576521443388
5.7769263153914814,1.0863378761032465,2.1993420554838883
6.4541423863000986,2.0547444334381142,23.626604258814478
8.8096505839841015,2.645313261562058,83.457513107124669
6.427964416048531,0.51125031234914786,0.49075242745377318
4.7131441234631231,1.7865733552908745,8.8017497643655709
4.367656390664644,2.1932184984109933,12.933507187405215
4.8329387773615888,0.57401822282153303,0.79701018985982008
6.8673792302197674,1.5033888938834699,12.162199374097948
8.8074156857709234,2.7390872034592419,91.264911888584933
5.0850719386866974,2.1790320221396469,17.849997432118641
3.2305560665622233,1.0941459084014933,1.5052994244576561
3.1299612669782304,2.6319528240797818,9.0231755482743488
7.7141285221910181,1.3700785585237858,11.352874743018923
8.3491188708151931,2.6333616778601487,73.291877328331125
1.9475027186871245,1.2473591277972638,0.59272340469871398
1.5990297125966033,1.9758006272078725,1.3476846719305586
6.3499029738080663,1.4923501693695851,10.721806952871002
2.3155591977342844,1.1870626268876676,1.5299080718245348
8.4219777141070722,2.7163939054296731,81.849496269779451
3.7930120653166699,0.96898420484872827,0.68956749498465197
2.294847396740284,0.71202897808940779,0.49492335392280085
9.2887342523870515,1.3548173463641509,15.93872698574817
2.4897855046175037,2.2940978691039189,4.7861420373802179
3.5624807410414201,2.5185790149407041,12.97143092123344
2.3825205567285277,2.9968584251669119,7.7049147451241344
2.0394105729881948,1.2409051425279123,1.1785174839698875
1.1903321470279602,1.5198548778282055,0.84458242434389486
1.498558682478341,0.84205319507406573,-0.56219795006098539
2.5717732384226744,1.9371798240575839,4.0021933618216421
1.4804373936445785,2.9939500931572929,3.6099334173253994
6.3202943449987412,2.2522025253016462,29.542073468822412
7.1264307411955574,1.9880321010334294,26.732537131230675
4.5426741114882541,1.4809227323044851,4.4008178933579103
3.8619198725684445,2.788246900713887,17.834753709122815
5.5407361332000704,1.7422914903258735,12.000028235038929
8.8750444801114767,0.8359172832826538,3.0316134843844611
8.6601846413998551,1.4134461579978337,16.274280195772665
1.3912755581151275,0.66791667211941719,-0.82441469978025494
2.6334856863687168,1.0049475942219539,0.41443382047834765
3.1307038399395641,0.54417195249978056,0.20662834868969357
3.2444881824899063,1.6331997912504086,5.0588980125902134
6.1410938656849545,2.086350662379493,21.969220025139641
4.7463618313287306,1.3582311559472693,5.321629751373397
1.4432870793483459,1.5509544287631929,0.67919917096108351
4.3625272461361444,2.8980231821114399,25.57070330458652
5.7137765384587347,2.3799078039372885,27.666153723220923
1.9150471261334436,1.8521415923623781,1.9467628991507497
8.5011269840970378,1.2113521877795632,9.8385430123059958
1.4676567981859383,2.7424919969324879,3.5555694313857442
9.3235768211625594,1.0877427922016487,8.4665472905862522
1.8920182742188794,1.3133568262916926,1.4144112373631141
8.5921745643797749,2.7726620360573713,88.582934515363235
9.123878295348554,1.8238551382126809,35.57432407465901
9.8161361252793338,2.3557948735449417,78.665056664780309
8.2182329224623416,1.9768619854094154,36.053714361588078
8.0152978669419603,2.1335980225237376,42.382597002287746
6.782349483959929,1.2484582287870638,6.8448545503800053
8.0109671912031608,1.1034301540666573,6.621837920983018
2.2109698757183236,1.3062308679216632,0.051334344288183842
5.8246123235287355,0.88860391020855611,1.7459357716637209
5.6280058317137298,2.6857859132270185,34.446294717720349
8.7181492971030181,1.2081173331252852,9.740582709870079
5.1651942903416428,1.9037234860359615,12.94695560001284
4.4658054649031813,2.4799360628534353,19.527970390989132
6.7560694411339908,2.4595602734392839,43.717565383422262
3.3981698575076145,1.5959656464604821,3.031159558308492
2.2579156985856117,1.690643271466814,2.7860371188859245
5.3008954662137118,2.986754372337562,39.967441332612474
4.7520043173539648,2.1864936924475602,15.363604922716835
3.0931294647598633,2.5365961077947068,9.7171687520829657
4.3076062910361523,2.7563849230480799,22.13033758908103
4.2975320484362269,2.4689745905733478,17.123590433520395
3.9474600797129091,0.96294836238391901,0.82034135727423918
4.4151767175423604,1.9054268343439305,8.384601101888423
7.1716901091035083,0.75473539328636219,0.70763009248483355
3.6718882711415679,2.1323053164099961,9.1268466188196271
9.5397213404380636,2.8883735704695273,119.83637043238312
9.2471321758436016,1.7818301607502782,33.957141018147283
5.3281938547007073,1.5824312321694181,8.2744390435344428
3.9552508450421993,0.58960687854540794,0.82045809588980756
5.8189131084700279,2.899436305823051,45.153939794823735
8.6370443989626207,0.75750671032539696,2.1652736633112744
6.8732860650409187,0.60269773326211729,1.7069260028896798
8.2395264515236963,1.1151665287623462,8.4804488141769099
5.7945004845916621,0.66382608479595606,1.1477058122063029
6.696258663408587,1.6377946060294057,15.032897196353527
3.5934005276421557,1.790219503142781,6.128226772131864
7.6140384607926173,1.2814248725714599,10.155836487083224
2.8216413381314651,0.6274012064372152,0.59161122749948847
7.2531831593664844,0.77900092062306681,2.4303930285913076
8.7464716149330464,1.4612609449748202,18.237320583104093
2.1889255357138953,0.65132112706634038,-0.66206358638775276
6.5294176648772781,2.2454743140247837,31.711382000414069
1.8558617340694115,1.01755135381203,-0.66433575966161729
7.5314406544428421,1.2551789219590963,8.0804946771362989
1.7604389694116822,1.4853144429452438,1.6724806886113055
9.4234584043056344,1.5415240826728698,24.652749994983765
2.2366713703402192,0.50415176918700133,1.0965454374301782
9.6299222131817235,0.78017592749674392,3.3690648248662587
8.2079575847658699,2.6569114093521953,72.995349322280234
6.3431380401971866,0.50308265627977033,0.25281886225905392
8.0436169416659222,1.7704183895321877,25.63696659496236
8.1560335508477735,1.7237550162680202,24.516171409119014
9.5142435653559723,1.3327354025265945,17.131792820838676
3.2804501845526848,1.578317550366124,2.8583660435889193
6.3106830582247824,2.4514528438164609,36.38415211740125
1.855442778079611,2.6030092655373913,2.9039597307546177
6.5454913002170914,1.1508713585381252,5.4090706171314968
2.5416217368350993,1.3062261024193247,1.1036526057053244
6.0845555032519769,1.1062071325708318,3.4018504360949171
6.1518746263046475,1.6996585013776628,13.230881719575304
5.1938663768310462,2.2081458941470324,18.814419642251913
5.703685979618105,1.0706321886585513,2.9518440353722384
7.8753105100592915,1.3268393551371667,12.296653175543478
8.1932024486085986,2.825961543972876,84.363381666267486
5.4293789401788626,0.62142322461739519,0.40706169258505875
6.3963409737035111,1.6519240130989155,11.931512478314685
9.3811261212109169,2.2788951039919443,66.225671908224442
2.0776022965101051,0.87613502889368511,0.048179813018599527
2.0539320931009946,0.61843505001370458,-0.39972908786642491
1.7893811071969157,0.84551342909632687,1.1252443370959668
6.9207695653647505,2.7970579838267073,58.780844269881896
4.7674747071134149,0.52314945455280859,1.1716839983805569
7.9688927452765892,0.97080493702837956,4.6620350920939213
7.0410827197773331,0.57820878225411132,0.81152174123546916
4.0027398249541433,0.77657366890550816,0.54438987629923741
9.085298926253822,2.0503732165707405,48.008771094783455
7.8627893236358712,1.1040972718477144,7.7297621004732955
3.4348144681915813,1.923030126076692,4.1792878744250395
4.2777281599484862,1.9754884569153153,8.2596636039222524
3.8299598218383659,2.6235883327244478,15.229440350665147
2.4185048376249969,0.51185348227968475,0.074709831062177018
2.330050352879725,2.633423648355917,6.3120450326410591
9.4251471703816971,2.0477977160674348,51.829697243435781
4.9411363347887791,0.90685871526239392,1.1865343412505029
4.4498784049966886,2.4323434703382101,18.349073747742047
7.5671713780964014,2.6387288544764642,62.474154923443344
5.9769375872760993,1.1356587093853934,4.2167991873464583
9.4252598815461592,2.7969842022567022,109.90576362532765
8.0227134451845288,1.6361435757466445,20.732371025900818
5.3143260771208629,2.008561135833304,15.179487956346598
4.3872352613274357,2.9616238340441092,27.269451838653641
9.8796839043188989,1.4038401965979983,20.465284590399964
7.4598421240327912,2.5328983645502823,54.56785192473172
9.5607519400345709,1.2959977945711492,16.276761859712511
2.0663071949533722,2.4980338056037272,2.3319187460747903
8.6548031127170439,2.0018347971566062,39.952369961205164
6.7336649559208679,1.0408892380635035,3.2032166331200966
2.0972951050160131,1.5350652344730911,0.92326269997243182
6.2943219997229862,1.2940890859089043,6.4005480123078691
7.1748672859490394,0.6952709827009097,0.34957814446097513
1.1107241729974255,0.57458692524924371,-0.67216319738194585
5.0888616565757188,1.3661966385179523,4.4075714747689378
8.4285956007668901,0.5475853695437165,2.6820988101385264
3.6582312280968088,0.91371939395443758,2.0803238717597643
5.1269327361869603,2.3129583021271722,20.423309153050877
4.9808271436110392,2.2702280892089695,18.413599424443962


==> anc/competitors/data/v3/circle_segment_area__s42_holdout.csv <==
x0,x1,y
4.216676336429285,0.65037117423735424,0.39907415886824588
4.3498779295624423,2.2776883788865883,14.354789653424273
6.1840329610775804,2.7874562537067291,46.668483149412104
7.7238270305557259,1.1654318526436678,7.3519857550971022
2.6614661618571938,1.0740620107899725,0.69034298453307008
6.2614508157172404,1.7784136419292544,15.680126875767726
5.8129511021060774,1.1516137649059575,4.0242983425699279
6.4224295170996202,2.0320445726010576,23.439917074624454
3.3774729363357885,2.1179518872635299,7.2091093702342981
1.1319830224551546,1.8347561226717362,0.55701298965856838
3.0849307371014745,2.5807723109271596,9.7494417302988055
9.0043739096105089,2.443545484006477,73.004223511549995
9.0607693858782703,1.2741580554822023,13.046674852107349
1.6169144805698847,0.51056510155402002,0.028620944687061285
4.6364185989833491,2.134491070803251,13.856611485166788
8.644306008554528,0.59602546454091199,1.2952576043557824
9.8134068231069698,1.897360430219313,45.754028903366731
6.015032001179013,0.8853354389788024,2.0117878203343293
3.8540632331887932,0.75319406252475585,0.51410293633299475
6.3999952267454709,2.0060747879495908,22.514083582788466
8.7711890774084225,0.82195552700384011,3.4419006983950853
2.5109993841473779,2.8508205269508999,8.0835662656840803
2.7458150918740247,0.75720697146486393,0.26506131349367484
5.6290905806362996,1.0557214578723397,2.9383929903335919
1.9058063977229642,1.2702275599688777,0.57216314426430359
8.0586026092287817,0.5584107423187713,0.92773916379128862
4.9965659696802316,1.5667709016001825,7.075009205639339
8.3090949050215439,0.91993867404739593,4.2934634630458355
9.16411066284026,0.76660424412213057,3.061560864749485
7.1140970992352397,2.8880249807016201,66.733979413596884
3.39834299682623,2.4605308640962615,10.572362188588089
5.5520138408565698,1.1993744882169162,4.123784041232553
3.9537865585818937,0.95233803214946988,1.0752355982221802
7.1739009363557544,2.2673945711626038,38.608042127896958
7.4939778389209692,2.1681338568077004,37.663444322778112
8.6685792009216733,2.8085143962900179,93.237529605679882
4.6150238878513496,2.8163402947895722,26.588898102191148
7.9757752919988665,2.3588991134188104,52.598636555921082
2.9018090232573912,1.5106846048131763,2.1577131405301513
4.9440765987908435,1.6421120797386535,7.8789264715131067
2.8984327270129535,0.54535112029719179,0.11186994686635672
8.3334416539332032,1.4557212157125892,16.053717789066294
8.2249571923889917,0.84835104649729809,3.3202562116126115
7.4642145878383372,0.51683171367607483,0.63245887163183379
3.9203949920191796,2.4633345774113797,14.10840645865709
7.7281086829924295,1.3767115902424365,11.809965844193322
7.6642339395795922,1.8362147979223415,25.588293255816001
8.2965360253914682,1.8326773827058715,29.83107017250817
3.5245465747227662,2.8276956378329814,15.64560198467224
4.1458708028464795,2.7456139994847839,20.281292560493721
9.556494989745504,1.1266039082974113,10.21240977319971
3.7248293525785225,2.6683885769815299,15.349530267820754
3.4826357105252028,2.7883960906133765,14.812221241143213
2.176456833618742,1.1364035548256179,0.54304035272149309
7.0216185334338821,1.9354601966769875,24.681552210938847
1.3826105667123756,0.64754072255105588,0.042355525328246303
9.5706569865074673,1.3242667289237686,16.235723566364381
9.5982990675359208,1.6365535917335188,29.421550366509781
9.3657013060584973,1.2012720117759783,11.787884067544168
2.7705573769187923,1.4219723459399707,1.6619520333267535
1.6773896191746411,1.1017943264333325,0.29511453843881463
2.8683994883704522,1.5767601658805392,2.3727824736612511
1.1015377346213779,0.50822693708658284,0.013103280575108324
4.4164753048124341,1.1608056968765283,2.3765312709396595
7.7448122590144193,0.65900463648703811,1.3998151854647494
6.9049448003012834,2.766328937003077,57.209410362237442
1.3326502397869624,0.88606388038424644,0.09898790573833198
9.5755384531596839,1.0833652525931035,9.1611304808893834
1.7144644856853375,2.1582135410766541,1.9485774571693852
7.6564921599581659,2.3220819348752055,46.641613012290712
4.1532372879947843,1.0309253496928723,1.493368004648419
5.9319133067396477,2.155219307897672,23.244727314727005
1.1348493750185944,1.9524558303608301,0.65965888839734665
8.9309635202008337,2.2584273059715434,59.250305353333999
9.9011926653294928,0.76583481659648855,3.563317914281193
7.9236736239896377,1.355181065688329,11.876841703668704
5.8049078990104208,1.1601016861551976,4.0985266025703302
4.1123963576154745,1.2863526033227297,2.7611453724247603
2.9433226888467408,1.8696450048782753,3.9589241737790948
8.8186226695378167,1.4894844429979281,19.161611502980438
3.1420809730280608,0.82544359305368564,0.44720680531589008
1.5971177311846874,1.9110636398071752,1.2350877647453651
8.7682994134269556,2.5972218522771739,79.933099570396536
1.2886643654934344,2.8441361620044114,2.1182054045512815
2.1709377666425422,1.2131725366662169,0.65142983483799832
9.5483517956938506,0.57121512951392273,1.3931142177615659
6.7971930891504906,1.866754147270727,21.027168893092451
6.4186636198912881,1.4587229097848753,9.578753147588106
8.8962912736055699,0.76097004779740285,2.8232959950860543
6.6456988343680878,2.9105768337059845,59.217080404890794
4.8641882126266642,1.7969125662679795,9.7287491446618262
9.6350979923221889,2.9602479439322789,129.0359591408492
5.5459786585709479,2.6875002989837093,34.584981753825993
5.5125491273267144,2.0168837108289859,16.937494953572006
2.9969149833818869,0.81866533425374988,0.39712010767256339
5.5584266274974041,1.8033888903156641,12.826778372802757
3.5591731833658509,1.8184641070979048,5.3773008384582894
3.0405628931603372,1.1544462896314456,1.1088254855627111
7.2565063101205816,1.2666858079553662,8.2295371064128382
5.6160307614360123,2.3905777886692068,26.93809423654254
4.5272945694366271,1.569490969770416,5.8362649823904196
6.4489373146771296,2.5490086100780336,41.391292723240724
1.0937541261597916,1.1831051840193283,0.15391618426484863
3.8148414899286327,0.58108209967859326,0.23396408704771784
8.4879636256032782,1.5928518960759832,21.364924745352567
9.7108614512078724,0.50832895094705211,1.0189574289375827
6.4645336662748418,0.7451703002811092,1.4015034527989354
6.6275563068675432,2.9323196516672922,59.837709329647161
8.3567736505665273,0.99147051109290296,5.3996441756871336
9.3349400917451586,2.905188565476954,116.3760900275263
6.467448252162761,1.0718850113949339,4.052725428886621
1.5082237485760608,1.5038165762114062,0.57557590526444535
3.8574812187486911,1.7180889071268504,5.4232002586234076
8.6784152624058617,2.1897809523396417,51.790772670596866
3.3024224228734615,1.5376155719322977,2.9346175601788773
5.8402061124668352,2.8627964524803597,44.128904571431079
6.0765250300844134,2.4938565689682322,34.902078473071072
7.6191551800932888,2.7177972730673199,66.950076989686764
9.4808345908442746,1.2852666805951269,14.640402032871334
6.4292861354131094,1.7053314291563728,14.764450329986468
5.280250369197617,1.9129556035271107,13.535176575615905
1.2671272466018699,1.4961615827281363,0.4005562761153601
2.3228114428489293,1.9738225354277974,2.8432532466708573
8.3646863285965036,2.6488841324640431,76.120616934435262
7.0600473043671341,1.7154112624728277,18.089725735395927
8.4900648127264979,0.68695010594102335,1.9017939697575152
9.5575100625014908,1.6879622695379726,31.734438008908963
1.152152000223992,1.7849103316766644,0.53612245573712936
2.6901220130487449,1.231188867806958,1.0431906266477333
8.8674716806253286,0.75602558563573408,2.7517433821732733
8.2136100477619927,1.9439479994767879,34.162279281560508
3.1400582514323983,1.0161343577377422,0.8186524677398942
7.4254024151777802,2.4653572732705165,50.711777519122727
5.0607835940030705,2.0120504543678548,14.186658152756436
5.507323046425431,1.0726999634083738,2.9451981036124826
4.5121629428457748,2.0583608511690499,11.96009681602507
7.4443534522678165,2.8521795089981841,71.123686550496615
5.6610971849824328,1.1946349614423899,4.2392055936016648
7.9029677754731686,2.9844881732222852,88.314966942765778
4.9916195370978764,0.97480566213654951,1.8339971830628052
2.8474960029195153,2.8656572368772446,10.513176689040206
7.8436835473416888,1.1752225356783352,7.7656929181290524
3.2745048357995423,2.5157468766498972,10.346905116196419
5.8175112279441699,1.5713275846601973,9.6678469146478996
8.4588437348782346,1.7536628264179428,27.559568107242267
8.6120855638086358,1.0364764491268279,6.5216406967370446
1.3925498600149842,2.9653395845480905,2.705174907078848
9.5942321697577508,2.147923076990006,60.28718935442857
2.1533971931726188,0.87857571757797115,0.25213201797437512
6.508330153817063,2.1563238444284965,28.018005268274049
4.7672281382789814,2.9812367510103708,32.062122844381733
4.9867748559398457,1.4986826254985568,6.2329173729668526
6.9282461842118588,2.984603105904732,67.87902449152395
2.0630901036857172,0.76438523145423332,0.15384936789471662
2.2267497110091079,2.0040699371743065,2.7183854931000297
6.5583347273127801,2.7420964264338514,50.606385870947697
4.2008601887500845,0.5154107580628251,0.19869427566249726
9.7397274019814599,1.1534485606902507,11.349388725414087
1.6225412560272698,1.33501077186967,0.47740248887452946
1.3981113291388332,2.4005920328867623,1.6864946635137936
2.2277831495928893,1.6271494242487132,1.5602160518657859
5.5048239437143955,1.5566363631693245,8.435418924648614
2.6461790025483469,1.1398055552957556,0.80964816322039912
7.5712053549430589,2.9050127629190348,76.544565993323388
4.2599113740193308,2.6129646405532467,19.132359547382666
8.09964177332124,1.6059473341735104,19.896607038103618
9.6537125530241426,2.2538545565492765,68.880202556216844
4.09960028937234,2.0714442257298371,10.035062657056805
4.6799222287488451,0.58425070081469888,0.35783141523207557
6.8942047244231279,0.74891755490541845,1.6177142371364261
3.7107960888114802,2.2781276519030018,10.451635071511253
1.9480042283905181,2.4954197903425865,3.592242785908657
7.5423544226913002,2.0023676927424243,31.118902484447823
4.5700319076680209,2.971588804611343,29.264358320633249
7.1861981189482522,2.6135701156501874,54.47511087952612
6.0866811000552064,0.78676968399401592,1.457710825381791
9.9935150338932868,0.96794647867797579,7.2018181174518219
5.4261047231101429,1.1586316209211271,3.5680886428512655
3.0956538161150782,2.8099389843879465,11.90376669822872
5.0199386955973662,1.5285954518760567,6.6714637357433206
6.0113368676556096,0.89346120576424193,2.0636570904647682
3.632704273658697,0.79493696336110209,0.53523520322224516
7.6855351258488875,2.6506390738767172,64.359067502715291
6.3405066750689203,1.9792086156491593,21.336341728184273
6.7908630637132523,2.8281124482949593,58.099970711723707
1.985231079853965,0.9084657807025921,0.236280535001306
9.5577548986438714,1.1301984742557876,10.308998163416822
5.0479602334590492,2.4361386283876785,22.777751235609397
1.4287781236617914,1.1217745703566704,0.2254758413532883
1.6920701765089059,1.7411794566416425,1.0817650330314581
8.5341570215228018,2.0644249814103071,43.10937012837541
2.6960945706186128,2.1360195035205587,4.694092158523067
8.4305214466325182,1.4076935047622863,14.95977932466397
8.4754326987011357,2.7301417912299697,83.692662460823087
8.0688265416554152,1.4200976145531201,14.044371351212389
6.4175064924684611,2.3522422699316845,33.819516504149725
6.4381788168698995,2.6194115733241774,43.950415905322387
3.4211411533520191,2.0870066272464278,7.1238278314532915
1.3756849493208603,1.3743251236919616,0.37241132968243446
7.3958941043569029,0.76049506818942381,1.9476998179819573
1.1342163406141896,2.8483528588831613,1.6462000023190584
1.1921071281292512,1.0545969508272008,0.13137935457099628
6.7602172498145663,0.92518004983267244,2.8894379332251754
9.5622843393651387,0.94185312791649445,6.089881249207302
3.0374972328689824,1.2277515400622954,1.3194504536453215
1.0642203631911102,1.9602866211697649,0.58620651570726146
8.7584310228784119,0.87522869798385061,4.1246499422911977
5.8459051613826789,2.3878188053479796,29.106916568852739
3.9604469516901757,1.8965457746636545,7.4436547211505903
3.0515978465811591,1.2001515688475739,1.2481094817133531
7.0288625255090436,2.5315571257786469,48.383722426936302
8.2974486337702285,2.1956131406779877,47.661263530958621
9.8847762615468469,2.7637624093686037,116.99934235135136
3.5936817491975432,1.8026559450919768,5.3557613199205392
9.4670591395986374,1.3902942907613927,18.218143126752967
4.6052577210725847,1.8058514777902208,8.8370093011258106
1.178796039625599,1.6124659942669926,0.42613226233246038
2.4601205744944292,1.1489036834756248,0.71593852003201919
3.8435714189652348,0.9141685502958603,0.9019920214733137
1.8022486023735433,1.5115158056935396,0.83358001717776675
5.5724865742216112,1.5516586697573724,8.5680629970820323
1.6349607234617896,2.4375603808352322,2.392774125248895
1.483491944757497,1.6218607836452523,0.68571389125709403
6.5260189724105535,1.9146552557323322,20.723653318738165
1.5589537090920043,1.1044468375698511,0.25668149858866057
8.1107774688781209,1.319389827692085,11.539504644111055
1.0505989416852848,0.65733011325172075,0.025565595733387247
1.336032661833245,1.5401594573976192,0.48250661972715864
5.1712069279201698,1.9949099580890988,14.487224965665746
8.9690460694455396,1.6670362906894423,27.015589266772903
2.2299015987119617,1.9730391634218538,2.617637519622579
1.5596591534942459,2.8678056464937898,3.1591673969200342
3.4281927512686412,1.1875912468165684,1.5285320977207089
2.6774892802961747,1.4878437434743093,1.7609889698648096
7.4618898553548973,2.3039954328813712,43.456921103884028
1.7121800968873415,1.7622304286534103,1.1440386930910782
6.5523974036585777,0.5315396718106209,0.52977206885023254
1.3111827654932915,2.6105092505369965,1.8086342776860764
8.6141340996898492,0.79706090051332623,3.0332677418246852
4.4163215594821654,2.9440954990895745,26.797180526467827
2.6225428383507143,2.2160751430923429,4.873364235085643
5.2025865423360651,2.171781242861373,18.229590828878102
4.1199397350427018,1.0124270109078126,1.3944641307199293
4.5650856838673075,1.9478354193101133,10.608361835686628
6.4240320611587638,1.7021176367638129,14.665226175663774
6.843263108688082,0.77204992424207264,1.7431269631754283
2.0786785517755848,0.96210859424769324,0.3061566680517685
5.5905731833858923,1.0367433986935535,2.7502764069289749
8.7319145380613925,2.3929227772185722,65.276690071966257
6.7743541309613793,2.1839068704938969,31.345176567554361
6.5927256593093935,2.3639175337245506,36.124973462419327
6.6851653236051902,0.84673574191928958,2.1812479797158568
1.894854645439525,2.3610951686144359,2.9755375150035897
5.4788140543948316,1.3543906548299394,5.6690136052322906
8.5196260003604642,2.2737707446159199,54.831720160122572
7.7794287387779244,2.870248003258832,78.742568034104011
6.8974551101087664,2.5910337322701182,49.189342947863928
7.0930604043206769,1.7029495207979837,17.902570876345454
1.7466047407114416,1.6026341763806484,0.91997938333506157
5.9771627615305887,2.1078852224486382,22.30552925750408
8.3149344790837265,1.7762324164330225,27.560545231202056
7.8472890393521748,2.3677591940887375,51.384677026864651
9.0457655592244137,1.0705893090222398,7.9005343015852718
8.9154494654018777,1.0940987917427027,8.1704347460375963
1.80872178638784,1.702983811254406,1.1641670617453936
7.2327027753825819,1.0743797136317397,5.1026375900553989
4.6120464741100671,1.4667200291040046,5.0213436519700609
3.9699272889829755,1.6063496376765947,4.7831128600416681
3.4141590453306998,2.7609134460352731,13.925779341047507
9.7503649615450065,1.5747854714644882,27.322695497857467
5.8481923784157299,2.7393211634774666,40.149168737868038
6.767827659768801,1.4361325836039016,10.195537703584813
2.0495895121745606,1.3666374490375961,0.81371001842228752
4.5309013500765216,2.3734260827359117,17.230130670324456
3.7562661390341443,1.0352143271364196,1.2362956203878361
5.4581558443377993,2.6314238625184641,31.92303429612587
2.7915383511274348,2.008864445597387,4.2988027308603627
9.2532350442912357,2.0437187471432194,49.381744524173243
5.4874502082053045,0.92610266114530282,1.9093902718340678
8.1993532128734969,1.1759014963769272,8.4999623277447061
9.8425642454146889,1.0522918709367755,8.8995471803729416
8.1239448052252694,2.0360410939057241,37.695998741312721
4.4764987771874942,1.4175151171724094,4.3007760275032707
8.1232657493251139,2.0203655902996913,36.944101816737998
5.6913895984551353,2.5760303729118226,33.042017188302772
1.8582057428349894,2.3566140271415343,2.8483276343355857
1.0575900613696518,1.6390201388186343,0.35867197317888661
3.6851993732530071,2.4507105081904905,12.314248645024351
2.0524139141588731,2.6944979604691266,4.7645442844383288
7.046861503895145,2.2468686514314662,36.420166260446024
2.8625004604524995,1.5102034180950961,2.0977988451113161
8.6086931313998072,2.2446847676042965,54.221682543198121
7.339570429624783,2.2757011008380408,40.779805565560324
4.2701487540695515,1.8296670872447578,7.8679298250874243
8.4900252470271198,2.0367495860224434,41.206848505753051
3.4312521263808127,2.1979333089685733,8.1721119715833197
1.5747572468941979,0.57572231943240026,0.038786883491301057
4.391463121280208,2.4843463699751673,18.064281065862186
4.8653642456560737,2.2453491317149274,17.332029235300087
4.3377684745628766,2.620757392956889,19.97486924006769
4.5844645582427663,2.13777880500301,13.600864977700775
5.5787809965724309,2.8168964539624057,38.870437804920982
1.4612681754411874,0.70440890831314062,0.06066974376918452
5.9941418810868372,2.8092332070918662,44.606030827965704
2.2467240271304161,2.2315164189424737,3.6393552613057758
3.2661836248774292,0.98959039329705523,0.82030833877682618
2.2517102438343883,1.6843735074883985,1.7512884825431672
2.1695541906030766,1.7006788343874339,1.6688586173208588
3.8131896192013608,2.2614494803696576,10.837112296225435
8.0912146664285984,1.2433364941396106,9.7047461877408754
4.8786457682357316,0.91014329721216125,1.4346356477444882
8.9801187614467075,2.7880267467889785,98.455718969712635
5.0666396869464254,1.5965355317391212,7.6610349545311198
6.2276528308396655,1.8405821930562065,17.001868352552169
1.0941762981220973,2.5698886938264809,1.2144754514026672
8.364717535294421,1.1439108066244945,8.1741095434331168
7.2898667301210276,2.3751266857652937,44.680142861648811
2.7089535424316415,2.108713545601991,4.5862830855902805
7.649310462073907,0.70706827373044434,1.6810661916707039
6.7540020518320922,2.2031772197636306,31.852999055859566
2.558308564808641,2.1528291483739368,4.3114229612096207
2.1873161876144396,2.6463677696914454,5.193744903100014
6.1873699251203593,2.7541105867983746,45.48568154851521
1.3002941211047254,1.9807298651115945,0.8991339712037365
3.7049963999260012,2.188013751397901,9.4203013554998094
9.0843606006676083,1.030548513033553,7.1371144357776046
6.8497367785752425,0.91884606484332898,2.9076589037893057
5.2895609046442242,1.959203014449352,14.461032380014451
3.7175879675159766,1.1428171133637304,1.6101583466213487
8.106468377099862,2.0340293185445835,37.438289805764811
8.2794317263474486,0.99515962728182505,5.357574967026026
5.0923146634248262,2.0670625621890513,15.399470325261348
1.8043357602249914,2.9578044887316275,4.5172633700887541
4.6740062745687254,2.5691831598767667,22.146985271705091
7.8454109279994277,2.747759222220171,72.753521395885429
2.1179101247867345,1.863194897852116,2.0311429415486306
7.5259939675709262,1.6816365487133531,19.477933727609965
9.7968472380517149,2.3929786112586968,82.174369445762665
4.7861605959080613,1.3726461422289828,4.4922854214565628
9.2318777164954806,1.9253108065085309,42.080926111061707
7.9031516967777504,2.7776369954195275,75.628315226642229
4.0851545601385162,0.96784759984284019,1.2030776495459929
6.1191162175683287,2.9296240247773913,50.909028796453235
2.7587697489842373,1.8509003230486507,3.3863297954269629
3.868474967987992,1.5526386728375554,4.1363795743470302
8.5144927201746441,1.1582494827385506,8.7774092419619851
8.0916117718142662,1.609711998101151,19.984982759930997
8.7045737846356666,2.1460666413874976,49.516246548117721
8.390536785689676,2.769954771454564,84.721142793740384
7.1096327590806627,1.5089560418322177,12.911379676436644
6.0022950412288543,0.7783484799426017,1.3734440320399828
2.1146592988981845,2.2751060691381584,3.3830105141374975
9.5117802291286822,0.75890392326515554,3.2017544783595135
5.7290861506729094,1.1949398256950243,4.34480750982648
4.3391978816782721,2.7821507323819552,22.880550458984501
5.1892276507982986,2.3793135465571891,22.737291719633816
9.6916151165076663,1.305274524481399,15.982631566312826
8.1332536793642589,2.2752790513559846,50.05332911251471
2.545275130713001,2.8332532064926772,8.1944839263890508
6.4324771916157664,2.8242631089396708,51.974025346172965
8.6110717065830933,0.65015758981909599,1.6626681611172565
1.8279214656299716,1.8102291348008757,1.4012672287500803
9.2278561748770791,0.91615325187536523,5.2321590576201205
7.2127461462985849,2.5438044465831071,51.529191055423183
9.6170377912952638,1.5652933185720934,26.141959323892884
6.3023206195238108,2.8296381190961433,50.100241251659916
2.3923243228038227,1.0072082303040411,0.4631927682414978
1.1801582821653938,1.5512072872129474,0.38398707901867307
5.7778303406144191,2.7890354507756285,40.790024675117969
1.8303086039692218,1.4927544990692563,0.83046934812040285
6.8048256837817451,2.04698804476467,26.816552052324337
7.8129792434567849,0.55824764701409824,0.87129078224680123
6.8659521541077808,2.0468288629921791,27.295020330152141
4.5091869096029358,0.93653531860845551,1.3320553390174255
7.951624321226463,1.3731988251683156,12.413547511931661
5.0975369858500406,0.5483541359476436,0.35171518938187663
7.9547757994911361,1.5089084834714901,16.162043504114013
2.3479916301298451,2.1328023728434622,3.5465946255532192
3.5315831390086734,1.6771558847240056,4.2580099141574435
2.1204369850153371,1.2094030350586469,0.61598203179844147
8.5685641617474779,0.74220725943567412,2.4335522816432231
9.4929594474836243,0.51312519371918142,1.0013198073042928
6.407862104276675,2.2243156605427257,29.365925432935065
4.7436758867925537,1.2536980858760567,3.4153545378449914
7.8245347716258324,1.5061498571060485,15.558036864550786
7.3749038121796602,0.94026269297106568,3.6046361387235737
4.144596538129024,0.71697199572924264,0.51418650168598201
9.0552116704477967,0.98607592095996077,6.2403494224951359
4.6685934272821257,1.3465214203751759,4.0492803158800728
1.2904754599225345,1.1376448829434964,0.19151042150369557
3.5198982552286702,1.1493273061052776,1.4671761834169081
4.4602650781704103,2.1556219897277149,13.148056936022403
4.9458930177739422,1.2497763758326561,3.6798253169146014
4.7239150554664953,1.1628290271029194,2.7325157636364747
7.5477085778142818,2.5545690010783786,56.98737660536159
7.7142423237167179,0.74199761583225432,1.9708330206100273
8.7369614122912775,2.2691185391798068,57.372875258614776
5.480916045315082,1.6456898725390643,9.7405090081209895
8.6570394440963891,2.7023525925888681,85.327899348574093
8.1546773897261104,1.7693439813805105,26.233426341056319


==> anc/competitors/data/v3/competitive_inhibition__s42.csv <==
x0,x1,x2,x3,x4,y
7.9656044370036696,3.1588884361364178,3.8236117390582218,2.8321032540482234,4.6097833266588912,2.6040012166026529
4.949905957768471,9.2007305760524307,1.9271892700849045,2.7545438424520148,1.1302493211027078,2.9599175334549197
8.7273812792024419,7.856681547228856,4.50508755702963,4.1427346241939293,3.5496887650451128,3.7830500077302585
7.276312261534275,1.283766427761883,3.1722374661280144,3.5526638587133892,4.1651324421392024,1.2784497407118125
1.8475961309888458,9.9709396468082154,1.0671185378598194,0.13288882498645849,1.5586537478704026,1.6024353729790222
9.780601164730804,8.8161602382159039,1.1467339765499036,0.24729568573007843,1.7429331355545472,8.5306098131432275
7.8502573179131767,2.9823026910675821,3.6189294211836569,3.0077922622800783,4.8403349876264077,2.5875821864380719
8.0745787474925841,8.401586480677194,1.2782477139893513,2.4309603781113776,1.6906892240577123,5.8655171763799236
2.1530226940799126,1.2429114123395522,2.7828171571191951,1.300923276714957,2.434806724550215,0.46412335772940688
5.0534734410601043,9.9912263586475394,4.9629851416791979,2.0932804365740081,2.4463201695906474,2.5632889779949455
4.3371822180932309,6.7237104138440618,0.51803422130002774,3.7895515936643025,1.6386563746835761,3.4990963122726191
9.3408848996374161,6.5712251524762113,0.57460910853900615,4.1330574232896495,3.9910598889669071,7.9509774793957799
6.7947860807259808,1.086319124444501,4.9688806186872796,2.806115339450221,3.9733220445311983,0.7637481052588847
8.4048545194374693,8.9909273091869277,3.1308747536037447,1.9268474042855148,2.2024310640070355,5.0461232187319061
4.9907277894459803,0.48419513140380038,1.071094889833309,1.3534838074755351,4.2580660598633013,1.3465820222567939
3.0451484960629918,2.5601149688032412,4.5378598988934211,2.6095923538462671,1.4588372047955107,0.49108512939159621
5.9912630831425133,1.6016143766330231,4.4617113505746149,1.573748092821905,0.51937599050455385,0.46232709174208841
1.574355304937578,7.8123258187837425,2.9129018590011886,2.8204756852361146,3.0702531292508346,0.9272344226262409
8.4486805479332396,2.1424014266863995,3.2980641343734045,3.3832619125481882,4.9733499760357036,2.5087205808414406
6.6849795920985837,9.124254625882676,1.7293423617539436,0.33039605459697419,0.67389939422098077,5.0916580093288681
7.8227896607683647,6.6314365854094044,0.72733863367402318,0.005337325113736191,1.4359913316880726,7.1164876423194317
4.1907337131688154,0.55439456284802291,3.1755542400088896,1.0613856942037148,2.835115891191879,0.30145559093593349
9.7362822195541288,0.25321237446126454,1.8263983694124335,4.472557488593905,4.1447333140019182,0.62826898734557912
9.0380900918997789,0.70624758674110955,3.4862947099715837,3.2314538161427957,0.90068902283773955,0.52438078898852025
8.0054514736638573,6.1380667409477319,4.263103295791705,0.8598017596851143,2.2785559419150245,4.135589032219257
2.7517483706677082,8.0545217464222691,0.58172244761463832,4.4513198091180941,3.8618411028344886,2.3968969895391936
5.2004890335433078,2.5378176421484073,3.1807119860857731,2.3497797014367001,2.171944437828627,1.3902823688948227
1.394233892085059,8.5242066606461151,1.5407624285908352,2.3804587833933031,1.3497638921403754,0.93258503982352514
2.3886054286079306,0.76087301350195191,4.4324982405671065,4.6777097192132757,1.379731223284643,0.067127012955536039
7.1474405791820921,8.0494457656884268,1.6414902795282282,0.29743346091670009,2.3452195411174741,5.740981484976091
7.7028594031703541,9.292395215688348,3.2484655995593821,1.0758913731435926,2.65737683662651,5.1396604540897606
9.70758759190789,7.7666623112229303,2.9909337804032514,2.9288566257736122,4.3781648801720632,5.9273720758539179
3.9324282232433676,7.0415836829906455,2.2827492502666202,0.97743254791002043,3.390135883555971,2.7046598420430743
4.3341373543138202,8.4122061428227539,3.5492934361990733,3.3976350460447891,3.6068087953197567,2.3094363889830412
5.2260023014822714,0.59348273556125097,3.7659633562194523,1.0704614466836011,4.9234422719115818,0.47617832242139829
2.7052422317585711,2.177464685046743,3.0512200789372406,0.49578485299407171,2.3532954813543818,1.0385141909805036
2.1692935480192448,1.4242520571953021,3.9129000673313934,1.0349257982041986,2.3150948146210775,0.4852177436847081
5.2813443360334036,5.1444037038912684,4.9253768419682196,2.1136701713603112,4.655061354766155,2.2286906612102393
3.0421841414579571,7.5028436576226767,2.386725745553623,0.88069149586539941,1.6064401415227638,2.1254249858204646
7.0283259521425929,6.3741160768487077,2.8156237334848888,0.67346012461673654,3.7841686083628998,4.6307925564503982
4.9343672698509771,8.5410847776669634,0.55611445073545962,4.3014094310947044,3.8955791219816058,4.3751809126885419
8.4941037645205366,1.7210873259226906,4.082128503396703,1.6019860179865391,0.94004598850449383,1.1731394883458506
7.3023859180202422,7.3992867009645842,2.841035301706972,1.8037934325912679,2.607041325621128,4.4184443290519573
3.8112997724383697,2.0918066105152602,2.3358264366225434,0.27635204750613818,1.4025311209469931,1.5831629072559048
8.4903382125568108,2.8534357629144429,0.92332383390228112,1.7868481175102708,1.3341887276111855,5.0322812230048406
8.2428792174712164,7.157066033356779,4.5034538975392877,1.3240358866078983,2.5872264970829431,4.1836227726067206
4.4873054112715707,9.8060068920070815,2.2775325801825037,3.0524253367089429,1.8024336837862922,2.7003134712455674
3.5949529353721967,6.1931273385752821,3.5716171919414919,1.0269514883620334,4.0822720143164197,2.1270964847250688
7.1424595357747798,0.73410308691469695,1.1721837036566785,4.4418272653142026,4.5842220112571708,1.7463349436982116
2.257772352483788,6.2398279052898218,4.8269733329346467,4.6483331045977758,4.112242723797646,0.725835619255778
2.799173822275975,0.61503540548563751,1.3029879281982391,0.49915528588395097,1.6971389267974937,0.84944509023641546
1.0662604277590497,8.8646279713948086,1.3979389680477068,0.53701478144288606,1.7336047715987377,0.8752256549276779
8.082319397519246,7.1538671939860841,4.3654228725097122,0.57663219055493986,1.6462775755286034,4.33092777424313
6.9836577093282894,1.8966528949405317,4.6066223486386901,3.0978462815515599,1.1076714322530623,0.79053128322836763
7.3464884076370156,1.098865857077141,1.4546633338548562,0.60984482104811444,4.7470926564667,3.0023178463343156
8.0265612791977112,1.9986256430271261,2.6141039967867257,4.2619115896513318,2.3092150917068119,1.5857121885943501
5.13024197984506,9.8042663596310859,3.8007270705327345,3.7713575746894623,1.5111026354564319,2.3387005342572431
6.118670763576044,4.6938942960932009,4.4526458021486075,4.0990442911901201,4.3100197272870959,2.2057836699241475
2.258172983148917,7.8839932937457986,2.2057371276678737,2.6303026344301044,2.2963788619600569,1.410234023114308
2.0307706618237611,6.4368017526562138,2.8265876908224317,4.9833860575957676,0.65802564999349955,0.56974190919735035
7.0156266561142449,5.8096488695946462,3.8377238473388071,0.22087551472080635,1.2287370661233403,3.9572440277518859
5.2398658552881923,1.6222764957174871,3.7901118949375792,2.0063248209305669,3.3766265316027653,1.1065556975599273
6.0871249583306994,9.4710396448693324,4.0233205851173821,1.6196833446881809,4.0230737337727582,3.7548012684422609
7.8849897167442302,3.1531577986442363,3.0647021838868689,4.7432274935632055,1.4492047481992083,1.5826588099160062
6.7124648800053173,5.8645687149139141,0.97076793562148844,2.8843047924879643,4.6282801516976395,5.3338880483843978
5.9822146059219623,7.0578042569728483,4.5678798089511803,4.030954827223626,4.3294870402347403,2.6603325498291106
6.0328644467087216,6.5624849214040282,4.3950764269446267,0.85170596829259426,4.3177133932748646,3.2768690477135731
3.7355508825635098,9.4178252150160802,4.0914384611824985,4.8931707195021943,1.5244751605964635,1.3322415995752566
1.2773605111114548,1.6547021012165684,0.94938114722328271,2.4931977343815759,0.72741194892525973,0.35450948898612128
4.9304565030912615,5.1818568367800326,1.4197881518664315,2.4683603813532291,4.403405927671626,3.3333539749329879
2.9312620553757629,4.1595370292595071,3.8462016429844335,4.8544236427286886,1.8761010293235532,0.54611515474047645
4.676757793521725,4.8468535489296585,0.60413042561875896,1.9036618060857253,3.2851237152808666,3.9584940389943086
8.6806276594134957,1.3683317567378972,4.906510851682758,1.9876251227749648,3.9198509766532852,1.1206545126193865
3.1054553727880667,1.5141271767531004,2.1971510616005632,2.9237635140246834,1.0773196633000408,0.5045823773906023
1.5247246752015942,2.9251403486563228,3.7369064016087061,0.64026305273893469,4.0137725953357162,0.5713341854426458
3.532455028197969,3.1861051168561474,4.4940698981961944,1.6054281320592745,4.7233015653247961,1.3404077873217122
3.6423438199001525,4.3934514940772305,2.2758344966753703,0.96604161222565266,3.7776873458588405,2.1623084223775448
6.9572486325420559,6.1876779609589576,1.9360961986984973,0.51641739553524801,2.4855023681625115,5.1086710322052875
6.0132893710715054,6.4193653506989783,3.2393350800421103,4.3307230316551006,4.4450516243826623,2.9764524808457362
8.0550838819577208,4.2357467865385887,3.1144521818662283,2.94665583063738,2.8735593353265152,3.2462021117110407
6.9788218629464875,4.206074472401232,2.3411298993115874,1.7933639576395559,3.8514691751753936,3.9099364866751691
4.6574817529606349,2.3327595616302279,3.2079864014046882,2.043346886833564,4.192276747363719,1.4875650808102443
8.3261834619943116,5.9654012344082812,4.7092161630492262,2.1575950184367731,3.8720878776455265,3.824835869423814
2.5027562791693354,3.3070009309089317,2.6043811548196842,3.1657459107235471,1.7953469422166928,0.69827867330218196
1.2044086582047444,0.55338637591816431,1.385339813377841,4.6338469574449661,1.0302975540762398,0.10817571189706396
1.8104307469807757,4.300320432737232,2.1974269229735173,4.6638980982849123,1.5725233821292706,0.68146683290749854
7.5012341553680528,4.8465002158836699,2.2734814216690338,1.9574598976533171,2.7629372164115895,4.2235984754570355
5.1568950722624862,2.4108101084012681,1.0899891186179893,1.6463122979888478,2.7737461503189311,3.1703438922811795
2.4514460113024161,5.8100877445967338,1.2329217524954972,2.255232500926275,3.121899571915419,1.7263673895264058
5.5094029759302714,5.7445646242328259,3.5805293302715477,2.8396711521424627,2.2779582689655089,2.1708378629693335
2.3708089244185158,7.0796213748816399,2.0276498939400622,2.3090895572487415,4.0410112165251242,1.5452191436633294
7.2668833756996243,6.5498951255718589,4.7970427633511346,3.2937670490835047,4.6091918765624351,3.2811017116003445
5.0154064801662761,6.5938439539061102,1.5961853541137334,2.7719951168988182,1.6102627406576207,3.0684796062686766
4.4291910348683423,3.298898687875623,0.94516027297170035,1.6035777334703805,3.8143544796584958,3.1572931033036369
3.7136088023308886,7.9168357754623484,3.8907705335011604,1.7286540288131631,3.550873336452701,2.0443567306092683
6.6725433380699961,5.5816149592768589,4.4646622336304151,1.8929639377986547,2.8539072467569171,2.9324265614338865
4.2563134949805139,4.4278983127629239,1.7515101059216953,0.47319884124694345,1.348386052433721,2.6634193828032027
1.7888492738449089,6.3349223132223607,1.4093964574046509,0.83031316206986561,4.0785451636221932,1.5156253913861766
2.0620531190846378,3.7344418776124924,1.3359476069198923,3.6155690107269307,4.8228182853297472,1.5261507186611447
9.6570789809456308,5.2248445971462312,2.8490553561493055,1.9454835576104001,3.7482634950512606,5.3150320113947744
9.1772262163684637,7.4197157471257595,2.6078748856104692,1.0726948628007182,4.6303699848158031,6.4572643921343911
7.2973642042967457,8.8867482898923349,1.6674792793454041,2.8133620528742864,4.9288336922659992,5.5916800862521931
3.3928296531356761,9.226360533492878,0.70327902645241869,3.7776977123671363,2.0842280340765718,2.6304762441237766
9.7225873961295157,5.1356026667943731,2.6667110314682634,1.2871118117268572,3.372005988168516,5.6066125963239788
8.0087581356921511,5.2986961244575772,4.816995564360238,4.1339494096187224,2.632697319371351,2.3016464204410361
7.4520117024309602,8.0387300254855969,3.4363364033869845,4.637524298125248,4.9398293608845352,3.9442344013854491
5.0442535192940978,3.2816167790931727,2.729779504828783,2.9869726453692036,0.92213520803476212,1.2698878939926117
3.4501740566064312,8.4063471509816718,0.99811433313327247,3.3447382949578981,2.3556871143375107,2.7047549756369968
1.8675186593814936,5.0425881358707505,1.6359633074731428,0.26287995161527689,4.4399257003725623,1.4241681975734726
9.1234215688945746,1.3353958984856302,1.8264827730854423,4.7275994551095319,1.7782308973693195,1.4916561484501176
5.1019866085025001,0.90617964131484818,3.9416159867325544,1.962423671324719,4.0450678278749272,0.66831582554030511
2.8212702831570731,8.4515334681867387,4.4451985876907871,4.6195020027271489,2.2225242325111507,1.164221607303864
3.7536096173558726,0.74456558568740339,4.5573883410489726,2.8948876237512127,4.9099034295057118,0.3469133741066337
6.2129761204770642,2.9499920741098284,4.9305587371283934,0.023093994216638047,4.4758842639066838,2.3661724131004678
2.5909550464530855,3.4744743969151495,4.9206500739703962,0.19270999661717858,1.8559416094817691,0.99310451853073445
8.7095285568313798,1.8953455628776192,4.7884960974559165,3.4020940283496097,3.9658690109203483,1.4987819022614626
7.8266757685168908,3.276155024059495,0.82319963226297976,2.8133400691596657,2.0158544472497093,4.7587452362240157
7.4751666035584314,7.4783871539058397,1.1200709116751233,0.13266218603037172,3.228632780969908,6.2882922693858374
4.8888373579759339,0.34389186688869355,1.8700993691421481,3.7172998061119267,3.4631634577698138,0.37466216712746997
6.6457795663219885,8.3062995603027261,2.9880421432900768,4.2607266853459089,4.2331793408856724,3.8648741901670864
6.2568817202146203,8.5941706310306696,0.93640049917465684,2.4820874121965413,0.61002878396906701,3.9146680155473681
6.8486194139933803,3.8481634172771724,4.3060863101096416,2.328787201786275,1.4907105101853486,1.7678864914917596
1.7599988902590018,1.7054064107942211,3.2754028058478908,0.027365544173137413,3.7036301476486044,0.60455348846184032
4.7422666195354868,6.0882359978617933,2.9406398103599223,3.9332485624679965,3.035854566362918,2.0542128991754995
1.3745275647570323,1.3727910474759646,1.2439009551528102,1.653580333730527,2.7302228519051437,0.47731036304684515
5.44591737320067,3.7762097385668749,1.6396496348008882,4.393818098912698,0.74844480518591205,1.4039652632035204
3.9687509109950678,9.5926059728295296,1.2214041124201613,1.8653029377902652,2.0672414755765529,3.2298291087899629
2.3007176997944221,9.9555518313196441,4.3336992100765936,2.8253895531535278,4.3929510435979173,1.237176992006511
1.9306267095029648,7.7666279352749399,3.1290253702754818,1.3517089409966376,0.63901776666214483,0.87042088491303049
6.2888011495994087,3.2474227972235092,3.8080824238383504,0.8029415629245934,2.2839630591416542,2.5251840460139685
2.5353367168319751,6.939117481827707,1.8321478830951157,3.8745395169066397,4.7531672945184766,1.7840654777057599
9.3260810653911754,7.1129823817433255,2.1706368668972473,2.482952394231408,0.72896330545256582,3.9690804705930223
6.229550257303555,4.0008486126037681,2.321847339919402,2.6824396187612538,3.8736758797008655,3.1004876149744933
4.1218282408135334,6.4807086189443632,3.9200673728481568,4.8270797674086774,1.6592567728191641,1.168253346552915
6.3182394233327503,0.30513092076162718,3.975588444535556,4.8178995611107682,4.3997397446915265,0.26551262673932957
1.2052348392672774,2.2487650543019666,1.4306608738131428,4.2782106085120173,3.8573059053171428,0.53226812784874777
9.6270329191730077,5.34586536907916,4.7369248553214458,0.93804646382516788,4.4856732688626328,4.7044279377163436
5.3407309324861023,1.8047627817312997,1.0429490184965888,2.9713634715078996,1.471661556940697,1.9577571814442853
8.0446170452525756,1.8258873051900297,4.5325493709063363,4.3907371232776873,2.8908173966837221,1.1830824342843866
1.7445699993019472,8.3957820473923306,0.95178040542414188,1.8723196822446886,4.0067147460866028,1.5043043234681446
5.3799249775434435,9.8935034262993344,1.6904291501808999,0.50553082967792484,1.6056488434774145,4.4638299131043429
5.4163629491906882,5.6485003946787948,4.3091534123058066,4.0548145111996092,1.5383583737024762,1.5138941541422521
9.4404380947748461,8.4228833626407908,1.3077143255573935,2.4088177568108584,0.62231960073913262,5.302833342373658
6.1455524713846783,9.9051523103974706,2.3610556908948643,2.8219634017958928,4.8133188228895358,4.2961796620206059
5.2614046095125842,1.5876397079739921,2.5243668497485681,4.9107214815892224,3.6950759602458052,1.2580222590951387
3.4027809678270424,4.592807009892641,1.6036653786044435,3.0360571524703603,3.3600215930458317,2.0672815710932784
3.9841209760829699,4.0472126152508148,3.6961034060119395,2.1248969283305068,3.847976252127459,1.4932458677442362
5.6860516222438404,0.98448297973261334,4.3310059223099167,1.8499218392359889,2.8922581341294773,0.62788502293927706
4.9502031427454201,7.6022356933884963,4.435588129350073,2.0880964632702281,2.6426021949068468,2.4909142343441806
1.1945087189229739,4.4510344677614118,2.0269496558145241,0.59199541589334381,2.5228950850558438,0.7393662999690036
8.4366273177492204,4.7994039550659329,2.8888267742951648,3.973752792087859,3.3819764544663857,3.6073448228955307
9.0654469465579002,1.6765951433697539,1.6178288173954316,4.1885842909352053,1.4069073892657245,2.0003416796375246
2.2622418009874972,1.9730811918625077,1.6015842569756544,1.4219856728670444,4.4962641275669135,0.99916987703373272
5.9863252918514442,9.0896154971309073,1.2256432828336585,1.5189830920497205,4.1528856704866932,4.9832932241287038
1.9771816702189919,0.6375610719479331,4.7300855486338165,4.3716712816740664,2.0730362515341523,0.1012419277546265
7.0501608373583053,2.4819523924483216,4.49594972872511,0.11985177763977728,3.1037418356563595,2.482020449572675
3.5311040545510748,3.0621814370823781,3.9981142099746152,2.6022872188361386,1.1346228497750657,0.71102565796302053
6.934803712227116,5.0039359155355472,2.8294768457947805,2.3183785734075051,4.8755581157011907,3.862819395387874
7.5429515285819431,5.9471626955450008,2.7077356198034233,3.4506338478922989,4.563017094336276,4.209375592820618
7.9178274272589135,5.0342417633365333,2.8838554978212407,0.81695850074727239,4.6485387792464019,4.7754047008647156
1.9696685136030689,1.024330278657444,2.9145560610969019,3.3416537039757688,1.9947337146655322,0.2053172975992455
9.2441066062384714,2.5879410497459929,2.4555338811396066,1.8836700393743822,1.261106183222851,2.7519110675536034
3.0719259180539273,8.467166170672904,1.0928967480143035,3.0935738908482104,1.4529747355983966,2.197856558065431
1.336713005585618,6.4483692646888997,1.065487337908412,0.20047504936387961,0.90500625970290438,1.1316410712335174
5.9936722245233502,6.5616606913158897,4.7851237213055748,2.3086359859225469,1.0404978354562295,1.8603235657756632
4.3383005547619486,6.7679919024432795,2.6691384181385773,2.6112544699118607,0.82087040383180421,1.6878699455880015
8.4681076881917186,7.6764495865873856,4.7894248620733499,1.0716320142749329,4.9542038114219311,4.8185118215799365
8.2742632485787162,0.76946312087018387,1.2360959496954949,0.69811827089560352,0.83325957516083116,2.0204768298632745
3.854250035404438,3.7927621723396019,2.994874484179701,0.94237151506150696,1.0964393642813612,1.5676067917795034
9.5760945556277051,5.4873688655644512,1.4347276400819267,1.7207053903167402,4.2226456801583137,6.9975218297957591
3.6182605432610675,3.5168735363137955,1.6393307275697069,0.48405074652485724,3.1110809753432442,2.3690055390538753
5.6355141630854311,8.4758929582144269,0.63524560442530453,4.736598978648022,3.9848774205619959,5.0405341396091465
3.303685815108425,4.9292105841554816,1.0352898983309509,2.0249703074790864,3.3391040349769474,2.4229473498925613
9.424392130440669,7.7325503767019166,4.6258178343313805,4.0448480125337447,4.4697878164802667,4.4429018641005165
2.4814703582381634,8.549752065435456,1.9468984616704927,4.8720856155442336,3.3731038749413327,1.6905786559950098
1.4041955745309609,5.1469565324542819,3.2365814536156621,0.40367640001369554,2.8495629180641791,0.82622881190497799
4.9158735400273414,9.1136119899392298,2.5925635939517284,3.25834733967497,3.7073736219258486,3.4146079348546858
9.9313800765025331,5.9538146172624105,2.3020306036037521,4.3570454337060696,2.5132673830644925,4.7940892396563131
9.0250953962942262,8.5326881285704737,2.8934874110573068,3.1711721698336417,2.0572872030713061,4.8767219033082227
7.7374721751125426,3.5377897967969383,1.3425752507690367,2.1451306067870632,2.6044360360259562,4.500696909229597
9.0171324179067245,5.0884061936085558,4.9487175433380948,2.1553817881896915,1.2637134729435231,2.4514271578237667
9.0410197572807682,5.407828201844862,4.1823854091673835,0.17949443003679455,4.0845727841121118,5.0247455872940323
5.6697252434780419,1.2288012157814918,3.8372658472918189,2.6730037564463767,1.6731670160117509,0.69864069358662539
3.8433614664771372,4.1058145656750984,2.6094168365627861,4.9677149839342372,1.1908919585167137,0.92538932467696444
7.9481118889988922,9.189909191006425,1.1879470495685118,4.7935376298596708,1.6085850880245205,5.3617404549428569
6.9549513685098496,6.3821559555744765,4.6429963622310551,0.20199614421081591,4.2893156829750794,3.9391654656619717
4.362919559863391,1.9395645078822814,2.0362418032177745,3.5289850181474409,1.9859058301897912,1.0843052138777467
1.8502000125536373,3.520785228974129,0.72548010363620197,1.5088243334846541,3.5872244127765507,1.6753052467927663
7.7211065021412342,2.0777094946944588,2.0408165456478291,4.5149457670306834,4.3538433379508268,2.6085729099147028
3.3621446433057822,0.44326669162601096,4.07505663723148,0.22557372854639268,0.84985100116268952,0.20119038826919622
9.4313183548040129,9.2891124933394611,3.3021893524469368,4.6793705100554028,3.942609823301193,5.2435443940636794
3.1687351750511628,4.5924318169173413,3.8787736313518684,4.1873787189388842,1.8844945987056352,0.76642075451813485
2.104821391703374,3.2138437097237045,4.0713592273806984,0.58752191126300757,1.474800638828192,0.84399186458588127
8.4800140491241542,6.0650764772658192,1.4537957498624416,0.29912168658649596,3.6000565360383749,6.6993341816315164
2.3795588496204463,0.27168167167155327,4.6570249224193105,4.1735383216346795,4.5940848022995517,0.082077073212291504
2.6134147734196516,2.9246166446879758,2.4709532131416765,0.77878835487289688,1.8275864392057792,1.1795382457783001
6.3944451236875919,7.0897279638491479,3.3755614216887406,2.6744907648793523,3.0597521242294357,3.4452346128982834
8.8710583675371808,6.4109437760787777,0.51038947664033896,4.5787242893935476,1.8042535123227119,6.8451783846592793
2.7679119914311592,9.8216982859168471,4.9701582428503013,2.8372405677466168,2.9942851357689255,1.2969545669060261
3.7929130561008528,6.2795055546488321,1.764033736838698,1.9861665073641204,3.2983791379445324,2.6359054606449202
7.9966435441705981,4.8795575615517821,0.77928397943069849,2.2250802742699611,3.246509249555809,6.3549755887676609
9.7464378345487059,7.6620391192032757,2.5621791869143129,0.31558585351935509,3.3059586633923566,7.1633601804216376
5.5066706758210806,9.0526131452477205,1.0806352573191877,4.8437616068079938,1.1078590649788584,3.2820200829737534
2.295077522961257,7.2628202778398459,1.1854701957090907,1.553270925405414,3.6209321131402379,1.9221609677737397
1.1254265893738138,9.6394699907839207,3.3452726586359458,0.94681745836426912,3.5363766037110049,0.71442909389490139
3.0669042699896973,7.8636506732341376,2.2681732620660497,1.4302365092019764,3.571646549975974,2.1374229069305457
2.1863999600786892,8.6946540949668787,4.6483360256974775,4.8218659744573946,0.83331748732417843,0.38721391899205537
7.098928062515717,1.3182198975996444,1.9362042257363152,0.47143026744003502,2.5107747908636866,2.7039626193645163
2.0964925416567803,7.3776523293391199,3.767810577727555,4.3365152025059066,2.340658094205784,0.9104865562598059
5.5569693845856971,4.512869255368213,2.5749474356970845,3.5392194720072387,0.89020167639439607,1.5020903757993345
7.2483619207859782,5.6204172636304977,3.4697808550817548,4.1500958957951406,1.5006556755356482,2.2927594503418027
6.2300494829881217,6.6102036129270969,3.1986291052219569,4.8794877018394818,2.4843318430911654,2.8131427559613567
2.7979808649405187,9.7041881437145801,2.627527877415492,4.2107732775843596,3.84307839436137,1.6307977509108018
8.2371207356403637,9.8488651980299213,4.7752749258099669,4.7169117563892646,1.5667793464309843,2.7307651330839953
7.4386641665422149,3.0246368057814719,2.0422113923973013,0.63467628395459885,4.233874595562102,4.1318615626545832
7.650856035239876,7.3907842748915789,1.2975597556217267,3.9789428258348503,2.9560922858275855,5.3421291079226814
2.1795197640158195,7.5498386717656327,3.5514232739592271,2.728378470405239,3.9218975833307788,1.1151680376741204
2.1137842328531016,3.5956300408678787,4.3070340258855895,2.7174779753993032,2.626501925015857,0.58792634462162319
9.3480629590585682,1.413923793669366,0.68114182972965698,4.4946078816025681,2.7463740144000051,4.0080349087487743
4.5782037444244654,0.60128021080005367,2.5233470979020627,4.859019093233556,3.2887372522083811,0.43194322248832356
3.7085382260284576,7.8179626497859509,4.5161946035929681,3.524191615215905,4.6758677367462091,1.8469085090298314
5.3972564081638001,4.9990574698056784,3.8732837851529038,2.4146919473589197,2.7131566163580949,2.2335324209338867
6.9657779148722421,9.8582936610502774,4.9631347242393273,2.2820192895092268,2.8789589214873095,3.7071950191555656
9.6006093134227299,4.7567398706978006,2.8913621521875967,1.931707286115909,3.2089863358738828,4.9185778337313515
3.5780160419384952,9.7835863949236348,3.4699807346051807,1.8079951478633132,3.8188181178397658,2.3162466288626322
9.3232758638082434,4.233444821501787,1.8611612651206766,1.957534208422157,0.82332650968805443,3.9434297999258598
1.2237354224763068,7.9780850754877326,4.7639101984969656,0.44876617625597637,2.8205934733488744,0.7443528269889883
5.996782380941422,1.0312288686559543,2.1485096985044132,0.38718042630219107,2.6671621514271959,1.6029983742924583
6.7057760051297661,5.643524759350087,3.8232982070898287,3.8993492193615586,4.6475824290690664,2.8953566366547454
1.9530766337567798,8.0601859124600974,2.3141309185358687,2.2303644646011307,2.7207796119635348,1.1257400977790324
2.2630563735752136,9.262076338754909,3.0281851852834971,4.6534224427231026,2.6074424061244894,1.1861427483728846
4.7720288738467342,8.2613142880508299,3.7390214075969581,3.0611050429697624,4.8298999484061591,2.7324338062345612
9.6960872092886348,0.56231312657150745,2.7902036828810943,0.17587991092209876,2.5275940862039672,1.4950025672203031
6.3643829791093554,3.8524829448059954,4.5818884710927881,0.78761670658739735,1.3139799364494065,2.3744332452136114
9.3972089944019004,0.67724502867574254,2.3868544456751462,1.029098965065038,1.4761225526260473,1.3955844794398393
8.2392482405167371,1.2709664529226685,3.4118230916449632,4.8786801219483031,0.92834392251638365,0.5286313308765046
5.2064344139976235,6.8179951609413454,2.0406309498502435,1.0935211307581745,0.50255658166524997,2.5851677278811764
8.0628710432696877,7.189930323854643,2.3367050070395585,2.5787783814402565,2.4437554745021686,4.7438143826718626
1.1605310557928896,7.7824626909659385,2.4802254870509857,4.6808846582009807,3.9615916158419964,0.68789919758024587
1.9822959708916144,8.6814741709454957,1.0661315824052835,4.8859636495717869,3.8005989925992614,1.5634609451091037
8.4648575339446275,7.446428391069797,0.91275655576553016,1.1818021769177229,0.64467089511282594,6.1153613134339855
8.1713537949264552,8.0485416026449936,3.5037046541604107,0.24558821875020065,3.0649230661731481,5.5417001335625873
3.0937666776979031,0.67984435626813666,3.4498298225437352,0.76800916268879249,1.194274064360642,0.3325904302816689
5.7769263153914814,2.4984444743247263,3.4830937139454288,0.31664239351279044,4.7348432814411376,2.3031162328213597
6.4541423863000986,6.2945981790774095,0.58894900404211259,0.97562120546168196,1.2531424983988066,5.4599327137147275
8.8096505839841015,8.6096279853232662,1.9694607920230096,2.842848573518677,3.3198764796386668,6.1351039198143278
6.427964416048531,0.24410122440865942,1.3901443126663862,4.5622439814782094,1.9680726297382556,0.30710533947143498
4.7131441234631231,5.2433675527402288,4.0016814014480557,2.6860944184717002,3.3870259668395848,1.9981745198793537
4.367656390664644,6.8374165137710934,4.3728368062825851,3.1299477834954037,2.3551636840883381,1.8090324723503224
4.8329387773615888,0.49015143346040951,1.6100616975176629,1.0093362580477057,3.9183937353787761,1.0394766875745081
6.8673792302197674,4.1332844640232018,3.5053212148159387,4.0029181033692502,1.5380560639753602,1.6668864774034822
8.8074156857709234,8.9772218375602293,1.0821326155622351,3.0889445425279161,4.5760633381141709,7.286672580973736
5.0850719386866974,6.7818055267874158,1.7381863652077101,4.3206841459636243,2.7509434219100846,3.1049173593607264
3.2305560665622233,2.5290519609338542,1.1239452330503878,4.7442155350289203,3.9024191647078377,1.6828722036108237
3.1299612669782304,8.5572550703927437,1.7758434496965314,1.7395038787829615,4.323785861305522,2.3852286655492398
7.7141285221910181,3.6107079494132406,3.5363144630717507,0.45289529267719675,4.9947287492966224,3.8012125015092386
8.3491188708151931,8.5627777772117817,4.5964710958336363,1.1296447895839123,1.507755495172812,4.3943588622957996
1.9475027186871245,3.1296477809652745,1.4113508356588369,2.1892078283791863,1.7910158610355469,1.089278700047587
1.5990297125966033,5.9851384586548608,2.9393556572782362,4.7284682591223666,1.6269488902934972,0.70841976017059982
6.3499029738080663,4.0900126639287739,3.6562599555954454,1.8915491118670764,1.682920994719022,2.1123864096315419
2.3155591977342844,2.8932854973996571,4.7881511081850459,3.85386606832685,3.1210013369271983,0.49409023997820539
8.4219777141070722,8.888264109284318,3.2452721729922822,2.7023834608537749,4.9708513541562933,5.3872430027259197
3.7930120653166699,2.0384180830070151,1.647981189623213,0.91404385215488271,4.9562513919173954,1.928770960330052
2.294847396740284,1.0311535941104784,3.3146517061127132,1.603670594767258,2.8704795411303845,0.32321056399065501
9.2887342523870515,3.550883997747472,1.9422102275510729,3.2659594251140933,3.375622446191032,4.3399051174231449
2.4897855046175037,7.2328636468873624,4.8925777581126848,3.3642669734244675,4.3698674466572269,1.1415223072157348
3.5624807410414201,8.1128297385675605,2.298542608236366,2.1737987340452309,4.698200563040773,2.4493488660332248
2.3825205567285277,9.9876850266542956,3.584424743424564,1.1432280133105732,1.4173728229829476,1.4531553653536302
2.0394105729881948,3.1043481587094166,0.60452412056041316,3.6095338975633817,2.8784377802410379,1.3456388291094805
1.1903321470279602,4.1978311210865655,2.3002765076063989,0.84436520806357385,4.2477667459768051,0.61915569423473449
1.498558682478341,1.5408485246903376,4.4379842599513024,4.6833484593256332,1.8644093448556625,0.15596804778838511
2.5717732384226744,5.8337449103057297,3.2460234999496063,0.93951789518238349,2.4791406911621001,1.4688307723654019
1.4804373936445785,9.9762843651765891,2.4977429887818934,0.53656181416260218,4.9352949568040358,1.2110622627187
6.3202943449987412,7.068633899182454,4.7117187474607665,2.4882385118268942,4.9327101352439193,3.3530163443227381
7.1264307411955574,6.0330858360510433,4.3429296926625316,2.5977479905484699,4.5774806484433173,3.3733289852573658
4.5426741114882541,4.0452171106335815,1.9499705322032221,2.5409645738912241,4.093017551726259,2.5939882106891679
3.8619198725684445,9.1699278507984374,2.9504678091860281,2.1833374466941975,1.711087253252626,2.1320820014315922
5.5407361332000704,5.069782642077425,2.7042091524160821,4.9740744641480417,1.9438253333023436,1.7955520628473123
8.8750444801114767,1.5167957504680027,3.3449112505168808,2.4314030633529091,2.9627727854219361,1.9125726920624051
8.6601846413998551,3.7807089393515083,2.0035007013144002,2.389732903699155,3.0234981855290548,4.3605579047117597
1.3912755581151275,0.85823335470811557,1.5989225034464971,2.1088303135728066,2.7747626871068016,0.23091564307543527
2.6334856863687168,2.1793945693500594,4.607023258649912,0.33412877350731451,3.3650162596233772,0.78878260681454482
3.1307038399395641,0.37315405379913963,4.6574352477432788,2.9647831557480804,2.3374536018484497,0.098664304786930779
3.2444881824899063,4.6421431817016021,4.2949529859289051,1.139838861115912,3.8712837079198983,1.3949012607984796
6.1410938656849545,6.418494596527613,4.9019199384405256,3.1880449011452496,2.0009746691525994,2.0328906813245529
4.7463618313287306,3.5642661313132966,3.8524618660085985,0.25416730974238577,1.9880464862585865,2.249889096021223
1.4432870793483459,4.3197413607517161,3.9410025285289985,4.9069355062650084,1.0725168285132261,0.16438482840679217
4.3625272461361444,9.6002508738768437,3.9316554138318831,2.3450253950633608,1.3492049451301367,1.9306969602418971
5.7137765384587347,7.5692385914341731,2.6627343392403793,4.483776857953492,4.3273439551461088,3.4142351698257718
1.9150471261334436,5.5003950420605223,2.5540348753142226,2.3778058661646737,2.5082705236119871,1.0499622205132675
8.5011269840970378,2.9885005760958876,1.5810182426705142,0.30165409287110867,1.5254050394877521,5.1477466663205451
1.4676567981859383,8.9905686279753532,3.4016863746168071,4.1110677304690348,3.9170349501007435,0.68382316753131056
9.3235768211625594,2.5039517454304634,1.8019406124605055,3.2409186483356716,2.9929150661758674,3.6638477258205158
1.8920182742188794,3.3883587590634354,1.6601378436605949,3.9087852378697256,0.59520205140482063,0.39697339630580464
8.5921745643797749,9.1088351813448956,3.1368261834322464,2.1408493175443666,1.9236265580152183,5.0785996703352687
9.123878295348554,5.38951214179371,2.3449207470126945,3.1896837212332247,1.2965063500460348,3.5479715061458279
9.8161361252793338,7.4747159042961719,1.4848547395758449,4.2811450189830378,3.4514278744227829,6.7852824144341657
8.2182329224623416,5.9892989828049084,4.1722520753877399,3.1553272143594375,1.7376396828361378,2.8358838889764906
8.0152978669419603,6.6037042482930532,4.3725646368246913,1.7383681741795165,0.79226050644474633,2.3581977782013639
6.782349483959929,3.1339562568452908,1.2546478385500144,3.3126479718309993,0.74720745138951172,2.2293527240917475
8.0109671912031608,2.5654462039412969,0.53378164759999946,3.3592709430703365,3.1177728408142169,5.4865519554228372
2.2109698757183236,3.3604250022529198,2.0125848583821817,4.8029348125331248,0.59775555066840336,0.37483228365582333
5.8246123235287355,1.7233273280175403,4.0887987605633862,1.854561607708346,4.3195645091123991,1.3486705916781236
5.6280058317137298,8.7682807798499134,4.2762823980544598,2.1254088375706557,1.1992870366577404,2.4907433408216497
8.7181492971030181,2.9758199458511183,1.1224808155222215,4.0606148059352956,3.229548508379434,4.7585069844902073
5.1651942903416428,5.7025960652609697,3.9845115553237305,2.528811573713706,2.5010961260483557,1.9329508155294484
4.4658054649031813,7.9613493663854662,1.0206687528924325,3.682865465578665,2.4928318455435612,3.3184929562459686
6.7560694411339908,7.8814762718819935,2.2552816557043815,2.2985473222679604,0.82308714062020638,3.2524085608844295
3.3981698575076145,4.4961853341250908,4.9937428175536214,1.0774757090635023,4.1123851259549706,1.3973239415819367
2.2579156985856117,4.8673216241499118,1.3666587045390941,3.7260192139050541,4.5187361813896363,1.536136617052603
5.3008954662137118,9.9480771395632441,1.1928361215993188,0.65577584592354965,0.54957500322902808,4.2683718821217118
4.7520043173539648,6.8110552743944366,2.4026014964605706,0.99291831765654037,1.3037187906370298,2.9857112603508011
3.0931294647598633,8.1834567425552507,3.2885083668643764,3.1341249139210432,4.5675688495796551,1.8244589837735383
4.3076062910361523,9.0450288983484732,4.6980535208596397,3.7363490009603488,2.9727212576002615,1.8163727190349763
4.2975320484362269,7.9183803950475253,4.9136951548986545,4.4734394343390749,1.1751781021169456,1.0379360529389232
3.9474600797129091,2.0147575805449627,0.81338286466127585,1.3629324870794584,1.4125570367412148,2.2388797999575316
4.4151767175423604,5.7092731906282079,1.120988828065574,0.55362129300277174,3.4699380990670137,3.4979566352957718
7.1716901091035083,1.19856274168254,4.058320882531973,4.7802332976131456,3.7616757001109287,0.88237354875049767
3.6718882711415679,6.5986368403271847,1.717844685218872,0.7721154401107122,3.1974206386097084,2.8570019061251619
9.5397213404380636,9.562424396240548,4.4818207677786228,0.98833491127319761,4.7891677096063656,6.1055076060646423
9.2471321758436016,5.2247742301410911,3.4855396575308903,1.4566472677923286,2.7232862164779967,4.2923134054855856
5.3281938547007073,4.4431304301041186,1.0033016107130472,2.6469567701314372,1.8512236046413701,3.3251084654280629
3.9552508450421993,0.55125896389799922,4.2463817821580321,4.4141278301703899,2.6475480948910843,0.35382276464333767
5.8189131084700279,9.6057903188263598,1.2936037100363413,3.8027301136493348,2.1184983214997493,4.1782950256049833
8.6370443989626207,1.2094263044755562,2.4057292760584419,3.5407877692131757,1.5098715170360884,0.94936017459901356
6.8732860650409187,0.6025751143875,2.9848321785169851,0.87590283928001833,0.7068346220306303,0.67992342457413246
8.2395264515236963,2.6114527927483975,2.7534476708612523,1.7884131576298712,2.0849562210430586,2.7859729948790863
5.7945004845916621,0.8421982524001479,3.5877331202681768,2.3920246304333896,3.7013420646938404,0.82287104563547486
6.696258663408587,4.6601548556352714,3.4370903069116485,0.73712976742792924,0.5829701129383722,2.5328357063475462
3.5934005276421557,5.2576604523197021,4.964189024876247,1.3671485106333625,2.4763033094267062,1.4988884305405401
7.6140384607926173,3.2631855004801227,4.997398591508845,1.5416660197642211,3.3980423065244079,2.3927901273349219
2.8216413381314651,0.69941272923388342,2.8240673118603841,0.63638099164519624,3.2468184912843823,0.54701114957514996
7.2531831593664844,1.2936836088424217,0.92839589132388789,2.7511984595412882,3.9949179614992216,3.4847934495462436
8.7464716149330464,3.9681429043012959,3.7752948453592325,3.5251409826209645,4.1473387204690884,3.2565762229347102
2.1889255357138953,0.79317881810005408,4.8949883519746518,0.34965815738430606,3.7026761941372452,0.1396472964569459
6.5294176648772781,7.0422593109771521,1.9324687443305915,2.4056155088157487,0.96258963265137243,3.3713265932185048
1.8558617340694115,2.2288013069431578,2.5754399862690822,3.9110559763389752,2.6376009980196229,0.58271261512141737
7.5314406544428421,3.1603013740796575,2.4114961616695516,3.7399506447622342,3.2153268086942388,2.9499446883013594
1.7604389694116822,4.0624326163453555,0.73138619550618211,4.0753654810937707,1.6050471746425323,1.03679045259505
9.4234584043056344,4.2827744040776494,3.5251899405055016,2.2412031658530349,0.69148317941049431,2.2034801961779076
2.2366713703402192,0.21627493521304522,2.0900196278081049,4.1027854131993031,1.506156443942211,0.14421002867516133
9.6299222131817235,1.298289635787236,4.0435874358417596,1.2037653560713473,2.5470248077968747,1.9559727310791966
8.2079575847658699,8.6550927246606051,4.2445403387689371,1.8040528070875768,2.362686435745704,4.3336679050558287
6.3431380401971866,0.21208401261669974,4.195538539690304,0.88177788208900654,1.2950014159722274,0.13938897670396005
8.0436169416659222,5.1800400869661765,2.3749969911794606,2.3374226971428591,4.2098699420757182,4.6678501219279385
8.1560335508477735,4.9971196637706399,1.946955570084048,1.9603001120772161,4.6655900093152605,5.2064726509237707
9.5142435653559723,3.4643227779042509,3.8696935085017468,1.2046355820715609,1.4060674357372185,3.0147310224154018
3.2804501845526848,4.4270047974352069,4.106252452292253,3.758903546153908,4.6830781200524978,0.97832808940433358
6.3106830582247824,7.849695147760527,2.7106585087611474,1.5692338605582328,0.58037431628831371,2.7298120135624773
1.855442778079611,8.4437963209065732,4.5186395879133636,1.3640216507291787,4.662331127181254,1.1301269546823178
6.5454913002170914,2.7514157254694509,1.1475891323535121,0.65445165425247531,4.7836795553640856,4.3956542249259503
2.5416217368350993,3.3604063214837527,4.45580950846532,2.1941085090097436,0.55423338357166341,0.51020665020766109
6.0845555032519769,2.576331959677661,0.93242854837346578,1.5148231441865101,3.9335868354953663,4.0540742973283672
6.1518746263046475,4.9026613254004392,1.1908648492457625,1.8463642067048429,4.8659070765642953,4.7244325341770557
5.1938663768310462,6.8959319050563677,2.9022800597328215,1.1799863131027633,4.5765599846800029,3.4196517897711858
5.703685979618105,2.4368781795415217,0.80383316084336753,3.8157774490995022,4.8681957253829582,3.6653998663876259
7.8753105100592915,3.4412102721376936,0.73763195630049661,4.650016736773587,2.9764557756393768,5.1085816282444991
8.1932024486085986,9.3177692523736741,0.50233434874567484,2.4896592639444384,0.85170262948424724,6.8863900917275549
5.4293789401788626,0.6759790405001892,2.4634249686241843,3.2149921167041629,4.324051390122662,0.74336145440940582
6.3963409737035111,4.7155421313477497,3.985807465815034,4.3358613830335297,3.2622271511405518,2.1993893479690958
9.3811261212109169,7.173268807648423,0.65677257625962049,4.9941481866682933,3.2663153488473009,7.6504004024228163
2.0776022965101051,1.6744493132632459,3.4351592290963495,3.0675824236491605,2.3776412443640877,0.33857683965079843
2.0539320931009946,0.66426539605372215,4.2040729283728391,4.4488973326993433,3.0732888943449912,0.16110573779279136
1.7893811071969157,1.5544126420576014,1.2560038186004201,4.5430412327782097,1.1911090058875153,0.56761075469735944
6.9207695653647505,9.2044672966006917,1.1608868066963192,3.9572574390381114,3.8289651195476764,5.4836991236256161
4.7674747071134149,0.29074586184700946,4.373604381292413,2.3046569553655512,0.83757788308194048,0.12086970822749149
7.9688927452765892,2.045555353151248,4.2040607447754264,0.40577000211949654,3.784013451697064,2.5463302483905812
7.0410827197773331,0.50657842643611661,2.9252379481888409,0.079027777200669225,4.3204029018118426,1.1263152697359116
4.0027398249541433,1.284168782109592,4.1863994568229117,2.3860031664146231,2.6261090490401968,0.55530387008248461
9.085298926253822,6.2774630089573042,0.9174023484102265,2.4715726676730885,2.7942366472567222,6.908312946714104
7.8627893236358712,2.5680613056430408,2.2751668307243946,2.0368119393148616,1.9049642281493522,2.8218581058543863
3.4348144681915813,5.7782780942206333,3.820089002478678,2.8408367564568229,4.8625636267651444,1.4773540159175538
4.2777281599484862,5.9839147511080366,1.6585338169578352,2.7608135165221355,3.7990601355179541,3.0258035687246165
3.8299598218383659,8.5244662642798339,3.8854801149509877,4.1830652051634649,2.1604484898515524,1.6532003413298937
2.4185048376249969,0.24646565053636443,2.7688037197586626,0.54328551631131206,1.2866332380485228,0.23268443778151948
2.330050352879725,8.5630207015551942,3.8761969457670489,1.1258883305277272,1.488108164909411,1.2165433980302378
9.4251471703816971,6.2673670469843454,2.5910583703579833,3.9650248947981521,2.587650287495225,4.4644644746367277
4.9411363347887791,1.7948861638285845,2.1555695309981795,4.2391843361182726,4.7415578014145208,1.5324371156891121
4.4498784049966886,7.7747864037257841,1.4863514741538455,4.9741210681043393,3.8036585559241312,3.084629233864645
7.5671713780964014,8.5838171095477396,1.4377070364575677,4.3645600819354211,1.4685968668061742,4.4997725286131223
5.9769375872760993,2.6917821407907421,3.8817086475712821,4.4494950353616556,4.3680251003850419,1.53587369489337
9.4252598815461592,9.2041780728462719,1.0350965661528222,1.5717397131495243,2.2019023535435647,8.1520238249781407
8.0227134451845288,4.6536828169268469,0.88692057549925307,2.0083081700468819,4.3327498223863339,6.3483431520036779
5.3143260771208629,6.1135596524665514,1.2933111425995858,1.3404255241027552,1.5876481909150892,3.9175606939806835
4.3872352613274357,9.8495654294529071,1.2890593015426486,3.0314969909635781,3.2839727537134293,3.5812309652177698
9.8796839043188989,3.7430535706641539,4.2039843026310493,4.6940267710351922,4.6700171963657686,3.1715154452592431
7.4598421240327912,8.1689615890371066,2.2932798056339561,1.7232044325580886,1.6605230411650735,4.7281130097318753
9.5607519400345709,3.3203113547189047,4.9567480581221712,2.7850089094072512,3.6181696576363471,2.4397073465480434
2.0663071949533722,8.0322925179666118,1.1174506600577558,1.4814981522674253,4.9429067898071475,1.7328740916132115
8.6548031127170439,6.087192404853897,3.4409292156213951,0.84899986886353751,1.1776922925935158,4.4603784996806901
6.7336649559208679,2.3202858132089346,2.5192827824056279,0.97592764909327834,0.89781030815303486,1.9742117491144209
2.0972951050160131,4.2574557191345166,2.2681317951368327,0.2897267226906497,3.533878366001673,1.3144967830364467
6.2943219997229862,3.3128292167629048,4.4378788957433706,4.7464676150462868,2.0288117648706367,1.0874915100463509
7.1748672859490394,0.96546225218756598,4.890180406227798,2.014398042538148,0.82060014814966009,0.52342920382082203
1.1107241729974255,0.49238074697703538,4.4278653144838049,4.1706044600105407,2.6388752804762188,0.11353467862677363
5.0888616565757188,3.5954908229903735,1.3653530556580986,3.4066473634484558,3.8919680583978007,3.0310529599003191
8.4285956007668901,0.38653464861136849,1.4935906454402033,0.95960580705542697,1.7830508018683495,1.2699689667003562
3.6582312280968088,1.8217800243013953,3.452332455927785,0.87731123289543911,2.0077109487731062,0.97921275698696031
5.1269327361869603,7.306796544338515,1.8008761173718626,4.059941007552724,4.3056473029113747,3.4846295804102403
4.9808271436110392,7.1392941096991622,3.8062630885126096,1.3235585530976868,2.8403236051766965,2.6887573052039748


==> anc/competitors/data/v3/competitive_inhibition__s42_holdout.csv <==
x0,x1,x2,x3,x4,y
4.216676336429285,0.78945500301042859,4.5408529866971472,0.55711048215876136,4.1169205185485662,0.55996570356252917
4.3498779295624423,7.168538445235427,0.65177618225643585,4.1369145397776732,3.0483424953683209,3.5821749763269524
6.1840329610775804,9.1668285145303781,1.5562103509256611,3.9758068793314223,0.80337482571607932,3.0767645151758147
7.7238270305557259,2.8084928623631784,4.4041930150673494,2.2598855470933481,4.9035761680265821,2.3470373882345212
2.6614661618571938,2.4503230822966922,0.79260587244826564,1.3564789504020835,2.8137303695224798,1.7990021350493384
6.2614508157172404,5.2113814763626776,2.1052909682731693,0.58270603130163023,1.2271256900281249,3.9236798036818312
5.8129511021060774,2.754325958431354,4.7529619226490656,4.400476577109897,2.8880976042861883,1.0855355846990944
6.4224295170996202,6.2056147245961464,0.85798503086493816,4.0903043453855412,3.4714174097497503,4.9358958625469374
3.3774729363357885,6.5423713980730387,2.1498025765016138,1.055062960432771,0.66298470841916957,1.8241618320636934
1.1319830224551546,5.4322440008732062,1.2593504427282811,4.9293776152818367,4.3256311958950207,0.75666563276930621
3.0849307371014745,8.3566274588344651,2.3779994828401563,1.6954112562006269,4.4870077828675079,2.2160475350695945
9.0043739096105089,7.8186982973053896,2.8615877728132588,4.6581196793967221,4.7652522839860687,5.223689600754291
9.0607693858782703,3.234699577490233,2.4099845531596458,0.2926802891301844,4.4667370514179146,5.0509913458733138
1.6169144805698847,0.24141519809175871,1.7899509040565296,4.052561798532798,2.7558289463025121,0.083701594947579464
4.6364185989833491,6.6072049975487444,1.3798847310609563,3.0329279517454393,4.3470994057071852,3.4228356323535172
8.644306008554528,0.57641982100037503,2.4941337109631112,1.2567489554809748,2.7733158909271074,1.1861460650881412
9.8134068231069698,5.6776528864597076,3.8175386681515713,3.398313218862421,4.3812697135877983,4.4730252858906701
6.015032001179013,1.7105149207969057,3.0718029503065862,0.88781703873953011,3.1623452866124939,1.8227317270537893
3.8540632331887932,1.1925207250970431,2.3235337295690472,3.277705698106895,2.8285339257789217,0.74027567943056483
6.3999952267454709,6.1038131687623958,3.6722133254161249,0.92071144996874077,1.3203792836252168,3.1665196097383346
8.7711890774084225,1.4620656658550535,1.3227474348388637,2.4985627668724457,0.51637260053148948,1.39616994653906
2.5109993841473779,9.4152164656475286,4.2304620757178091,4.7393178205336506,1.6706718988972704,0.92182421005366133
2.7458150918740247,1.2082513281422667,4.9308479069265125,1.0287046108210007,2.1304381026303676,0.38939322720779795
5.6290905806362996,2.3784281148595716,4.2906332742292825,4.7455414719490205,2.4805796386971952,0.89991590447376091
1.9058063977229642,3.2192920350780008,2.46806691373276,0.18781449715095044,4.7731193351343641,1.0606578954776427
8.0586026092287817,0.42897010988958351,3.0446800681447965,1.5709488843539987,4.8431089546346504,0.77487303611482405
4.9965659696802316,4.381741934272716,0.56219257071244766,3.58013639618955,4.5657503496617702,4.0658522680188716
8.3090949050215439,1.8461596022657922,1.7675428776978537,0.51967852725170627,2.8921680402609984,3.9019926312117206
9.16411066284026,1.2450886369587519,3.8708916461953082,1.9076291586371752,4.5920411003121906,1.696918627703601
7.1140970992352397,9.5610579243503508,1.4610716077945403,4.1885151363951589,4.6013968486210066,5.5066179913272082
3.39834299682623,7.8852809872573459,4.094895747626123,2.4410090153657111,1.2339055207188809,1.334438541039737
5.5520138408565698,2.9415479938103117,3.5520382425113532,0.50442374302222648,4.2891063502594911,2.3630073287381523
3.9537865585818937,1.9731650860259222,4.0812412294623464,1.2733217955643383,1.8244973843002548,0.87630265541281616
7.1739009363557544,7.1281867189574069,4.0893222176680313,3.5640281644108955,3.869108170979962,3.4126791183666429
7.4939778389209692,6.7390847186861862,2.7475260664563903,0.099207172608706817,0.5284650290560452,5.0490455512173558
8.6685792009216733,9.2493764334568702,3.1363109586603328,3.1292539831452522,3.1050835712371363,5.1573927792487408
4.6150238878513496,9.2800539555751218,3.0270125012253204,4.1958282751201486,2.9368564471938079,2.5750628946576639
7.9757752919988665,7.4868845246017388,4.1940245239132476,4.6440947939713233,3.2459769165527717,3.3772052311595382
2.9018090232573912,4.1618836508676509,3.3893720068724607,1.1846413433232912,2.24336844396964,1.2928930708067401
4.9440765987908435,4.6770793525755225,2.5344670511907013,3.8721203744346306,4.8988164790265118,2.5094132660512418
2.8984327270129535,0.37777639156499188,1.3999530604649679,0.70530903469172679,4.2070265088238346,0.54409763684664425
8.3334416539332032,3.9464271655933496,2.4357466305975026,4.7689110523763434,4.8643756802399647,3.7499289645768217
8.2249571923889917,1.5655361022694083,3.7795954716558855,2.5380141000713148,4.9403221807687325,1.7670851735177382
7.4642145878383372,0.26598031761021335,1.1041372133745897,1.2616710004024383,3.2012255806394698,1.0997366396021022
3.9203949920191796,7.8962715434526078,3.9289285856105947,2.9068299060467711,1.0327098824278127,1.3527463610495687
7.7281086829924295,3.6367094337503518,3.4147960066296488,4.9232338654516123,3.7583728328208683,2.4386705479202893
7.6642339395795922,5.437962007855579,0.51893321497500677,4.5412966240115367,2.5090619838273023,6.0436414898479924
8.2965360253914682,5.4240953402070176,1.3631439139688626,3.1321758213563369,1.8693403941931541,4.9608563611621115
3.5245465747227662,9.3245669003052871,1.6504666415165277,0.087883729576934688,0.9775701427929171,2.9545677095682197
4.1458708028464795,9.002806877980353,4.6708363332552034,1.3852324007296586,1.5545014067224527,2.0926630169574136
9.556494989745504,2.6562873205258524,4.4651141644395578,0.65257832984752573,3.0568250859577097,3.1437741445854166
3.7248293525785225,8.7000832217675974,1.923784945099396,3.9218599030797465,4.9621287017151401,2.6684286554592274
3.4826357105252028,9.1705126752044368,1.5969710110939908,2.061878413082527,2.8240243798510201,2.6763018578047215
2.176456833618742,2.6947019349164232,4.802863645610925,0.4289747339074651,4.102776539560713,0.73313668280639055
7.0216185334338821,5.8270039709737915,3.305632282736207,0.72577530449472294,3.7915322899454846,4.1897922006014463
1.3826105667123756,0.77835963240013895,4.8620145006574678,2.9361823070023001,3.5996648848812867,0.1120281293510087
9.5706569865074673,3.4311255773811737,2.4799626167645896,2.0974820099961446,1.3990960849078928,3.4103459075671911
9.5982990675359208,4.6552900795953942,4.4352791205350037,2.6941093811283539,3.5448093549419228,3.5856877946406627
9.3657013060584973,2.9489862861618352,3.7700807686500117,2.7874130906948169,1.3966957825428941,1.9391384037248511
2.7705573769187923,3.8141315960846853,4.4914488894230722,3.7132171518332981,3.0234941034675158,0.76454622314813525
1.6773896191746411,2.5590337596186639,0.83675764141218445,3.2004804727066789,3.2382817551155463,1.0165093332651398
2.8683994883704522,4.4208998502517147,1.1284366836761013,2.1894120398102981,1.6330415306312089,1.7955960605116876
1.1015377346213779,0.23224959337940476,1.7113642748955893,1.2858149199388036,1.4085755929335209,0.072973242854973364
4.4164753048124341,2.7903583317559915,0.58097140636481248,0.7197801973477308,4.1019141293972652,3.5481059794717531
7.7448122590144193,0.82329817502918967,0.83807589918131842,1.1820338474057235,3.5530792650344791,3.2864354664220938
6.9049448003012834,9.0840094330520618,3.6400613312323502,1.828596484197575,1.2116494200515302,3.4430805222011434
1.3326502397869624,1.713370411106246,3.756452061391935,4.1181980941598599,2.0817093096733439,0.17698637239729256
9.5755384531596839,2.4867917901649661,4.4559111233736806,0.72356653626635681,4.2626076249146578,3.0928842876286091
1.7144644856853375,6.7001970810204847,1.6384653079623819,4.4015957313751084,1.2459665604847454,0.81315134718243343
7.6564921599581659,7.3425611847108074,1.0109027229919625,1.9598961682818112,2.3671254927078929,6.117026683797242
4.1532372879947843,2.28122737079606,0.63052831673949838,2.3904242422374349,0.83513194299220639,2.0087787759587954
5.9319133067396477,6.6884596869588755,3.7897378107635924,3.2153416235607866,4.6876630071196566,3.0338324552286342
1.1348493750185944,5.8936268550144542,1.2213748123453414,3.6082910809598969,3.9479910628694652,0.81255586622691778
8.9309635202008337,7.0930350394084503,4.5779756042454194,3.506104883218649,2.3842996435345567,3.4422621726046465
9.9011926653294928,1.2420724810582351,2.7849237407402936,0.19270540708912376,3.2328568684994252,2.9329825534993552
7.9236736239896377,3.5523097774982504,1.6714659694463994,2.3460870320606624,3.2222445230147199,4.3701931559591403
5.8049078990104208,2.7875986097283749,3.9717416933591152,4.9044083648066215,2.8262323528539928,1.1853400688871507
4.1123963576154745,3.2825022050251009,1.8196617653227674,4.815280874162287,3.943013804111378,1.843019013986352
2.9433226888467408,5.5690084191228406,2.1402270696658672,3.7534790104524496,1.9725656642224898,1.3912527677290105
8.8186226695378167,4.0787790165518789,2.021414782526592,1.892380717209881,2.9218280137607016,4.8545354305875223
3.1420809730280608,1.4757388847704476,3.6868876836991324,4.6724986429381596,1.4450624798077254,0.27141884654433818
1.5971177311846874,5.7313694680441269,2.5762217104919203,4.9960423469205608,4.3437912848545626,0.81216887350501854
8.7682994134269556,8.4211096609265219,2.9614097336647318,1.7852208676154602,0.94137413374925716,4.3438341733095704
1.2886643654934344,9.3890137550572934,2.5324306923587749,2.6208366127182585,3.0834667947010632,0.85969562152665879
2.1709377666425422,2.9956363437315709,4.4248404985157652,3.9426056350727383,3.0137187411927653,0.49233639198187656
9.5483517956938506,0.47916330769457688,3.776285184291321,0.55555997146505443,0.93923081884428017,0.70505784895332535
6.7971930891504906,5.5576762573012504,2.5660457802619381,4.9153623958271906,1.8332462479016389,2.5177867045219799
6.4186636198912881,3.9581938063567121,3.0973357331789022,2.7797390022306829,1.0132612355689827,1.6335700565765361
8.8962912736055699,1.223002587365819,4.9043625430672115,2.0140119234287299,4.6947729908035702,1.3218084476674758
6.6456988343680878,9.649461188127459,3.753693426236278,2.2248481157118327,1.1704718038172786,3.122344580732801
4.8641882126266642,5.2838972597704803,3.7677085190491777,0.10605313366392088,3.303939281860047,2.8020434390470923
9.6350979923221889,9.8441719402145331,2.6604435222717946,3.5500960092522051,0.72678788745669864,3.7196023085317496
5.5459786585709479,8.7750011720161414,1.8201310157332888,3.8674123668625575,3.0015507281633242,3.7608013534621114
5.5125491273267144,6.1461841464496247,0.6296467892308435,0.054236726216589926,1.2982774713296803,4.9809570125125147
2.9969149833818869,1.4491681102746996,1.9695636305236988,2.9090367448084886,3.1478936412150582,0.82900543631058543
5.5584266274974041,5.3092844500374037,1.7077875104049662,2.6743411767050547,2.4788805051444411,3.3310236714196129
3.5591731833658509,5.3683792998237871,2.9471432458926086,2.7772432889717349,2.1704737727646233,1.5808463798224759
3.0405628931603372,2.7654294553552674,3.9392577738919514,1.9612107444846245,4.0490801492815853,0.97628593085717452
7.2565063101205816,3.205408367185036,1.1092012831834641,1.9498455684746037,1.6106408048428502,4.1114327054153863
5.6160307614360123,7.6110649315832912,2.8546052844335477,0.40218272611176165,4.8404298105322434,3.99369864941412
4.5272945694366271,4.3924046015000311,1.7271658089025084,1.3186645556546344,1.8050574613714152,2.6940543057960138
6.4489373146771296,8.2321137515058922,2.0952016293423403,2.3372246891652644,3.9620986438227828,4.591123913560244
1.0937541261597916,2.8777723213557675,4.5274038281995441,2.46366110905424,0.80278388879311224,0.1477782611204497
3.8148414899286327,0.51784183074008561,1.2531224867604693,2.7055139130162371,2.1329304421063719,0.58785669322221434
8.4879636256032782,4.4839794326178541,4.6609636199711488,4.5557920730081811,4.1616824196679101,2.6713734895616299
9.7108614512078724,0.23264948771244448,2.4351831381787719,2.6983481694873817,2.9001035050050339,0.45792626836017847
6.4645336662748418,1.1610675771019483,4.943006409878512,3.0162613796770792,4.6436902144957681,0.80579273906564453
6.6275563068675432,9.7346930345357858,2.5794078437106065,3.8529573068449778,3.3259676686829169,4.2162036634797513
8.3567736505665273,2.12656440348418,3.1195958158837263,3.9789695218114152,1.9550927546191634,1.5326481993639263
9.3349400917451586,9.6283391766696607,2.3242868236836767,2.7391351098767358,3.2036624705038226,6.44767958284364
6.467448252162761,2.4417892446681413,2.0204201916732067,2.2779536797337547,2.7017448204365202,2.5612858512135133
1.5082237485760608,4.1349609787487127,3.4719103728490106,1.2702601034274634,0.71733827677444228,0.4533975645410665
3.8574812187486911,4.9749085159372539,2.0337628653372706,3.9287445713173348,1.7299483992816698,1.6504671957734001
8.6784152624058617,6.823941333171395,1.2354051549738274,1.1841481032622447,4.4067123599006806,7.0574130411272078
3.3024224228734615,4.2674530419746075,0.86825128370760218,3.3996265221959741,4.0905430936233333,2.4060446998930947
5.8402061124668352,9.4621620937230091,1.6011482654928202,0.31262166735014252,0.52512695056143754,4.5987522336217479
6.0765250300844134,8.0159177503554702,2.960933355297855,4.2452732547380343,3.5904859735299199,3.3643960378698745
7.6191551800932888,8.893765310423893,4.0809206929759299,3.5206046006548024,3.0717469408063942,3.8388425656100607
9.4808345908442746,3.2782453879328979,2.3154664750845151,3.8018589245069041,2.8298076997098791,3.570603680970966
6.4292861354131094,4.9248992022929814,3.6833394231271388,4.1674481518147113,2.2835392407527535,2.0654230101574176
5.280250369197617,5.7387859658262741,3.606935557935107,1.0518169095221115,3.5552342336777483,2.9100844104909966
1.2671272466018699,4.1049534042942941,4.1883876555146591,2.4063510384567435,2.9802312423060839,0.44551672881874488
2.3228114428489293,5.9773843388769663,2.7034876184876944,4.2954603020951119,1.3589656762001077,0.80600401820690704
8.3646863285965036,8.6236257992590488,3.9759034725372402,0.55411151790846547,2.9997454566028385,5.4097916344523558
7.0600473043671341,4.9644121488934854,2.6651331266393075,1.9059692002322048,0.89481902524559498,2.6340157421816244
8.4900648127264979,0.93284441528881157,1.878615189379415,1.4950580735353154,4.8104690241806107,2.3325964158474286
9.5575100625014908,4.856812096588853,1.5986329368203616,4.760804226529733,0.50262823374954735,2.1492870360724665
1.152152000223992,5.2368485001725249,1.3714060065007061,2.9576924966308344,0.5438983159671047,0.42895572196637899
2.6901220130487449,3.066260361803276,1.2167429337258895,1.64271590440626,4.3080117553764987,1.7376598026446484
8.8674716806253286,1.2036202956920776,1.930142075208261,3.6953716888038479,1.5860992035038075,1.3987007842807018
8.2136100477619927,5.8602761579490092,3.2958167357808055,1.9542473366404152,2.4103779708222133,4.0694216955373772
3.1400582514323983,2.2232466823319501,0.96005351285054374,1.4351415050873839,4.6466728355892526,2.0061761266184863
7.4254024151777802,7.9042005112204246,2.9031737784884464,1.5362191971013113,4.5410053819290805,4.9783103071615296
5.0607835940030705,6.1272377811219911,1.2098249958664544,1.9199409648188164,4.2872366207616111,3.9356763666589698
5.507323046425431,2.4449838565608255,2.5724548109035443,3.9011080290700608,3.8882489153132633,1.7721249356754774
4.5121629428457748,6.3087745365826766,3.3273336673451546,2.3097909273703356,4.4753675979631762,2.5072891101471813
7.4443534522678165,9.4205436752728815,4.7986175328960492,1.7730356263158735,2.4488792647703708,3.9636050075989675
5.6610971849824328,2.9229690488541689,2.8175775895188928,2.3981683204356159,0.80139602367965213,1.1675894470705941
7.9029677754731686,9.9391936390313589,4.9152898386628259,0.33760503719264201,4.8278079673745369,5.1683157042925094
4.9916195370978764,2.0612381955752745,4.4377029313176468,0.74951521768580054,0.72376266137659018,0.92738527184782316
2.8474960029195153,9.4733763685587995,2.7952304271324828,3.4260441890905691,4.8492423882697926,1.893878685000163
7.8436835473416888,2.846872339859075,1.898923938755261,1.6307460313159594,0.93274023866117961,2.768489135557469
3.2745048357995423,8.1017277564675982,4.7589249786157559,4.5965024181147349,1.3883163024953353,0.92705045493798977
5.8175112279441699,4.3996041318679735,1.6907572709528429,0.60839882532735923,3.8188651624875698,4.0245066279090063
8.4588437348782346,5.1143582795583367,1.4521082749077205,4.0297465785223965,0.6979657925944156,2.8936917648703111
8.6120855638086358,2.3029876805771656,2.0112566784435746,1.5589280199075672,0.685803856764435,2.2319690753249986
1.3925498600149842,9.8641311714285145,4.4033049271300868,1.0904519950922702,3.9748666844480747,0.88761988588298246
9.5942321697577508,6.6598584618008232,2.9777889775877635,1.8221885976395913,1.3861627366412108,4.7148518521483656
2.1533971931726188,1.6840168129056468,2.820374413029417,2.2524733874504133,0.61823231456365346,0.24535287162150882
6.508330153817063,6.6927894701597079,0.631291529723084,0.91263600039758475,3.6528038018266398,5.8219742790171045
4.7672281382789814,9.9264480639606543,1.8373403500005192,0.42149030540531762,0.55882607453457944,3.5987166456955806
4.9867748559398457,4.1148358919543426,1.7502932564885012,3.9924833310226444,0.72823501366534971,1.3271987177102473
6.9282461842118588,9.9396441751465492,1.9846611760880335,3.9366502392165268,4.4346791487134878,5.0317029181495831
2.0630901036857172,1.2363901073005947,3.2524305316354742,0.32273592653874639,3.2438644937480396,0.53004312288911626
2.2267497110091079,6.0959541537232829,1.6874567951963571,1.5831156895573373,1.9605752247890311,1.4841655957435411
6.5583347273127801,8.9890179916206971,2.7046899403893674,2.2409067445453132,1.5965650383628716,3.8058846975445553
4.2008601887500845,0.26041017160627467,1.7700697100355467,3.9349951718847271,3.9819264751246823,0.28942782942807138
9.7397274019814599,2.7615183579057829,0.5589189345950285,2.1610346784058772,1.8534984836017361,6.7713507211241746
1.6225412560272698,3.4732422257291069,3.7241190589653956,1.4543875771279042,1.9714009526821652,0.56667566572801786
1.3981113291388332,7.6503207689161083,0.59905998944593086,0.88748685165230212,3.8572720180090636,1.2752745960668959
2.2277831495928893,4.6184257430549565,2.2422107199983694,3.1574593858262534,1.7237551951455652,0.93809889764176579
5.5048239437143955,4.3420145436237529,2.1106913272747603,1.7221512348976564,0.52954517875166818,1.7948567695386184
2.6461790025483469,2.7080377767593617,3.0561140036792964,2.7453114790850757,4.4901790439543268,0.93885258638602831
7.5712053549430589,9.6276500306426147,1.7385631279453837,3.3866036371943524,3.0024760281773393,5.4694834980984268
4.2599113740193308,8.4828213909687253,2.6757874922284657,4.9112273536766038,3.4557607928572924,2.415292832527705
8.09964177332124,4.5353135499601613,2.9643384489950551,4.6484184312252159,4.1212102318461321,3.387781984654584
9.6537125530241426,7.0751098616731651,2.0449785216241327,3.7718902878492893,2.4699058745846836,5.5787607386415594
4.09960028937234,6.3600613648609627,0.55726896850948449,0.47929412119622927,2.2155271214190617,3.7047640562824986
4.6799222287488451,0.53026274719361988,3.3386767190364406,0.84342196561221827,2.1093905364095007,0.47687261925316948
6.8942047244231279,1.1757568152292404,2.3830684975400058,0.3114961150420692,1.356958610525604,1.9742244155595845
3.7107960888114802,7.1702603954597679,1.0917983375248366,3.6298552555298853,1.9665583774449122,2.5889484706122787
1.9480042283905181,8.0220455781429401,4.3986490422897173,0.080540634362232799,4.6956602351866827,1.2505443769470677
7.5423544226913002,6.0892813555503036,4.204364966427546,4.3346172248907955,2.7435138180337399,2.7117740402756785
4.5700319076680209,9.8886281140764645,3.9517568956506794,1.0515413684777253,3.2038379679733331,2.9854094297523455
7.1861981189482522,8.4851948533487338,0.81934336803089147,4.2870021606485595,3.091813469957021,5.8402988235903077
6.0866811000552064,1.3241371612565425,0.58367566311972929,0.51354500232418387,4.9071021152281196,4.0934608439144649
9.9935150338932868,2.0343501964176651,4.4143340436843026,3.5862509162997331,2.9493021493422584,1.7205215783245482
5.4261047231101429,2.7818359540108184,2.5498282415541653,3.7889735680511007,0.64558288253103835,0.74369050643442403
3.0956538161150782,9.2549608188007504,4.068423600347046,1.0720562480676481,1.1536075302369198,1.6750360981655807
5.0199386955973662,4.2320941713541433,3.1029665142864147,2.9339474780632946,4.1919482169415883,2.234693928512856
6.0113368676556096,1.7423679265958287,3.6424971804943818,0.31638726283687357,0.61533326345795647,1.4431443443857708
3.632704273658697,1.3561528963755203,3.8903479911163958,0.9215060991764451,4.8308178964605695,0.82264580683337818
7.6855351258488875,8.6305051695967308,3.6591542331836968,3.591761108392248,4.6698078060914714,4.3915317131814202
6.3405066750689203,5.9984977733447051,3.2139102403824409,1.8371299895185644,0.84864366733436558,2.352128535864777
6.7908630637132523,9.3262007973162397,0.96046992621822791,2.3686175008979049,4.5297517473492936,5.8701940933894212
1.985231079853965,1.8011858603541611,4.1836173272511372,3.5169240282488805,4.836503627936068,0.39612063036293677
9.5577548986438714,2.6703780190826878,1.7968474919935802,1.6351199294140701,2.3489199718873333,4.4635613557119367
5.0479602334590492,7.7896634232796993,2.9880514099618924,3.1337705118315768,3.2001463475054495,2.8694187821863708
1.4287781236617914,2.6373563157981486,2.4689192806920026,3.5781773084337321,3.7946653715004426,0.50686359031997719
1.6920701765089059,5.0654234700352392,3.502297523543966,4.1463204036362313,2.081572412284217,0.55140551210043243
8.5341570215228018,6.3325459271284039,0.97560227478341888,3.3287000577951362,0.63696428450409104,4.3560076577214959
2.6960945706186128,6.6131964538005912,4.8203458911583112,0.44640254044248873,4.6395616875626882,1.4986378535488256
8.4305214466325182,3.7581585386681629,0.97521023338355017,1.3290782793404792,2.7546130966150995,6.0883640739194274
8.4754326987011357,8.9421558216214798,4.16420800816827,0.98575203884924356,4.214290086651399,5.3825624803676364
8.0688265416554152,3.8067826490482313,1.1825352429302014,2.8176896169144605,4.7634045391298754,5.3994083744676322
6.4175064924684611,7.4607896981322028,2.5306327760182241,4.6998792078924732,4.1300975660463131,3.7199135120246436
6.4381788168698995,8.5080933674307744,4.4954272810334315,3.4980287030326367,0.98658191987417543,1.8926001172089639
3.4211411533520191,6.4210659788059967,1.4147154090154848,2.9820090470939102,0.89444404935063693,1.7500625525869933
1.3756849493208603,3.6273544848724901,3.4108403550490713,2.5289997317103827,2.6793628613869584,0.48647696609867874
7.3958941043569029,1.2211406673025416,1.4087352876654895,1.9741446424534974,2.2020885232802132,2.3200399804245513
1.1342163406141896,9.4055432068219922,3.2167523736092805,1.8261346135101109,4.248678688316776,0.76172798221842974
1.1921071281292512,2.3740200472426278,2.777546450399103,4.3761406488417141,2.5398797382489144,0.28479714411122142
6.7602172498145663,1.866705795344076,4.7859348585463053,0.83210883897873844,3.6671674184506591,1.6306988422438464
9.5622843393651387,1.9320642614326584,0.76839927375254857,4.3085458543703741,3.0103274560313245,4.8615229400359699
3.0374972328689824,3.0527860370441977,1.0073767720724629,0.91339093228718637,3.2539623849944568,2.1351528331028673
1.0642203631911102,5.9243235549854791,0.56114771281966735,1.8804073552415241,2.9045462172565299,0.92057344654148709
8.7584310228784119,1.6708964960966948,4.4423512789757442,1.0000066933368534,0.51894199294174537,0.99732352317818218
5.8459051613826789,7.6002497169640799,2.1066673088813799,0.21679888113228518,2.5670997063605974,4.4948000314652692
3.9604469516901757,5.6744594366815262,0.75724398483581035,2.5793221560100483,1.933948554019866,3.0199497302609895
3.0515978465811591,2.9445941498824904,3.5571300517899092,1.9198657522240752,2.1536716325415273,0.92897840765095918
7.0288625255090436,8.1637039330522967,4.6384834707968263,1.4185190424894705,4.4350162337550127,4.0166889477835701
8.2974486337702285,6.846803511457713,4.6577545308076269,0.4455964301473575,4.0143018621152331,4.7257518948054749
9.8847762615468469,9.0739486447249273,4.7005902092666645,0.58550935299116702,3.9786500106654175,6.2002037977232725
3.5936817491975432,5.306411304760549,3.0412831107977047,0.53664880219283673,0.76838245022441298,1.8210442865053023
9.4670591395986374,3.6899536197846592,4.9377033978060263,4.7972679764572748,3.0487480742626301,2.1304206964387955
4.6052577210725847,5.3189377929376658,3.9298335754761191,0.84306938864109782,1.6650826181451579,2.1795614202642457
1.178796039625599,4.5608666975266114,1.1779854867451625,3.5004341455615378,3.7352564400906618,0.78569384065041559
2.4601205744944292,2.7437024392244496,4.861249981849955,0.16461687543596115,3.6361322019173583,0.86259552095210523
3.8435714189652348,1.8235407171597724,3.3391262148284704,2.1760623675064612,3.2744580362957882,0.94949730744726901
1.8022486023735433,4.1651419583186762,3.7725454905926048,0.56528784693005596,3.0467550831337191,0.8690596146479822
5.5724865742216112,4.3225019854489002,4.8418815119860508,0.31268161949036033,3.3587320181128257,2.5051207239301636
1.6349607234617896,7.7952366928741119,2.1549665811509597,2.7547219409490453,1.7401801181763199,0.95385033863477842
1.483491944757497,4.5976942718893898,1.0437818477471557,2.0015352980116634,3.7430589826190848,1.1001710100510809
6.5260189724105535,5.7454486024707432,0.96005312449395541,0.70289229500204498,2.296730550864658,5.35693810038312
1.5589537090920043,2.5694316032738169,2.2132932647381729,2.5984230283943126,2.0341671953301419,0.52636598519742228
8.1107774688781209,3.4120081245529734,1.1276914851630859,2.0514851647188244,1.1090001479659708,4.1767336256916474
1.0505989416852848,0.81673404394674542,4.966047431808355,1.2455766074975594,1.6639946728208455,0.090321178943120473
1.336032661833245,4.2774250729986676,2.5392850225738433,3.1036813566309944,1.4789722880023282,0.47052652657444261
5.1712069279201698,6.0600470357092675,4.5134164223085858,1.190377009484707,1.9517892081204726,2.3515984203965257
8.9690460694455396,4.7747822595026141,4.4336695142163789,3.3807324191969328,4.4192344754364203,3.3987674876753804
2.2299015987119617,5.9743135206136673,4.6715144914316564,1.6853598198253505,0.7589005271146394,0.63377492962583093
1.5596591534942459,9.4817981342556568,1.0479061140341197,4.826169689461838,3.7553690451219706,1.2451889670336547
3.4281927512686412,2.8953576875209488,3.9998895342467922,1.2848874905794565,1.6594358596834002,0.99334645187228676
2.6774892802961747,4.0723474744192929,2.390910117978168,4.3940323955171436,4.1936417482208403,1.2157851303860374
7.4618898553548973,7.2716620968949757,1.9815659304215996,0.77578868216459262,1.3104558074346289,5.2041733273504747
1.7121800968873415,5.1479432803213685,1.5829250514940096,0.54575689863584909,2.000183917927834,1.2305574773854846
6.5523974036585777,0.32363551349763392,4.7609911764696626,1.8356072342540752,1.2892419278409286,0.17875245879639676
1.3111827654932915,8.4731962621050254,4.4872842128424839,2.4287204437955823,0.64170847621653371,0.37102498784791543
8.6141340996898492,1.364478730012239,3.7889623704000051,1.2690662232185457,0.68361932887392318,0.96443477982840486
4.4163215594821654,9.7808543564311314,4.4282253854208609,4.0801318916356646,2.2362420593469134,1.9380048445882208
2.6225428383507143,6.9270145609219851,0.57229689961173391,0.22617871031311465,2.8616890629865748,2.4078847578627443
5.2025865423360651,6.7533824720165825,1.5758075101298454,4.1557290817038623,2.7992839632174129,3.2933194938726489
4.1199397350427018,2.2087138827586261,1.0873630010765098,3.29005093472556,2.6564982618293569,1.9599881506819714
4.5650856838673075,5.8755148436956448,1.0196241091076659,2.464623739822827,3.7387393883966595,3.5444969206469659
6.4240320611587638,4.9123011361141469,4.6290529841078154,1.056035078814626,2.3922533534462915,2.7239812193895649
6.843263108688082,1.2664357030289248,4.4841420793498639,4.9494916867149605,0.87095579046408034,0.27747899688968553
2.0786785517755848,2.0114656894509575,0.56043869130319535,1.7428582434153495,3.4533362458492718,1.4646427253455798
5.5905731833858923,2.30403412287873,4.8503564460650468,4.3937901688528198,3.6678715105136321,0.99353450430665691
8.7319145380613925,7.6202572866968037,3.0186801067287297,0.98222617348459218,3.000520063341082,5.722784522914548
6.7743541309613793,6.8009149323360756,0.97693892433466467,3.3911493269953912,3.8898242864716264,5.3388426615255762
6.5927256593093935,7.5065567322002398,3.0775587596419944,1.788377382073002,2.450837588313775,3.8573184591642673
6.6851653236051902,1.5592041083236152,3.2400785018495597,0.92647219993298724,0.82576067391730223,1.2358174962952275
1.894854645439525,7.4954930609685899,0.91764405887099398,1.6988873462188092,4.6261917063009745,1.623161803206181
5.4788140543948316,3.5492113669333625,3.1082672548323109,2.8225009162254411,4.3951729341213923,2.2471083990584613
8.5196260003604642,7.153181318894406,3.2272078618312543,1.6241422141853323,1.4183937245400433,4.3296113850889348
7.7794287387779244,9.4913721727746214,3.5567842334686111,3.5204876713649274,3.3670926623178317,4.4037426350936739
6.8974551101087664,8.3968522304988635,4.4331085223936366,1.0997583195357845,1.5312638774462315,3.6166801979405871
7.0930604043206769,4.9155621215280965,4.6954506920840986,1.7907841122743147,0.79692634807788609,1.7292922842490088
1.7466047407114416,4.5223259714121431,3.6826835891932364,0.61665551534540175,1.626111846180919,0.82264923767336129
5.9771627615305887,6.5029100719986621,0.55448057130860406,3.374437639789428,3.3303865270115405,5.1014443328776062
8.3149344790837265,5.2028310724174487,4.914222066481341,0.87344966213612985,4.8432916841058065,3.9316587699461141
7.8472890393521748,7.5216160408278521,4.376039270446717,4.2198779724819282,1.7888342123453418,2.6562661327591215
9.0457655592244137,2.4367100913671798,0.65930166996780004,3.5699735059774751,3.9223353043019058,5.963582177735125
8.9154494654018777,2.5288672636313945,0.99682763100462113,3.4723906422596409,1.6906241103353119,4.0455097095186696
1.80872178638784,4.9156965401172723,0.93123640973924826,2.8807507166799895,1.2580060847767398,1.1142597675555483
7.2327027753825819,2.4515684774364197,3.8204343734865569,0.64321511223980499,4.4720603287219838,2.5993519988645781
4.6120464741100671,3.9895425140876983,0.71910139595806866,2.7605111649767067,2.3971172654786903,3.3232361442816156
3.9699272889829755,4.5368905796922512,3.9087413584982622,0.67308970785186995,4.5591858747215355,1.9962026368107788
3.4141590453306998,9.0627807084582699,3.5236560285867347,4.7173534675297981,1.9195171707668632,1.4563522763102612
9.7503649615450065,4.4131590481407947,1.1881165776751597,3.0592102603035034,2.9840960642141705,6.3100198502943501
5.8481923784157299,8.978138960831668,4.5811239050730554,2.3102492441012052,2.8991906416876358,3.0509333232026519
6.767827659768801,3.8696397277272951,1.4248510994781483,4.7713714314296904,1.6909025997390126,2.8114562424605358
2.0495895121745606,3.5972188002273771,2.4795434635405948,4.0092824137079104,3.1310727955067974,0.7969090745720534
4.5309013500765216,7.5438302443247744,3.4573953998850957,0.25659061348260903,3.3768801209030954,3.0344948856561409
3.7562661390341443,2.298040162374765,2.8363389841955668,1.3064597776140641,3.1293113768013745,1.3661494894123687
5.4581558443377993,8.555181541072379,4.1357820112180157,2.2219498674643123,1.5634386004797376,2.5147415577234269
2.7915383511274348,6.1147486267417577,2.6467985086066572,0.7491164102916098,4.0420516798450743,1.8449424171633135
9.2532350442912357,6.2513774888014204,2.521841519802031,2.3589231891055382,4.4612790377625231,5.7235024581881175
5.4874502082053045,1.8703224316895872,1.133167743271998,3.8554544605117531,1.1502377995112152,1.5089255748076404
8.1993532128734969,2.8495338657975551,2.6015838063406096,2.2040241512371939,2.3943342169975463,2.9778966845077002
9.8425642454146889,2.3649841340721602,4.8660734453268493,1.9096304383565514,3.2567997252669096,2.3082945390515444
8.1239448052252694,6.2212810881104392,4.1745326871642803,0.81754298033478057,4.4780673118272807,4.5296297284904306
4.4764987771874942,3.7966592593158452,4.1531799664643607,0.45960754339197718,1.908657356033685,1.8989800271387296
8.1232657493251139,6.1598331139747904,2.0432446160032489,1.9089041489370595,4.6754063017672562,5.5368224746657839
5.6913895984551353,8.3380390618143441,3.8343638060015834,1.3200733969123428,4.4142070483818943,3.5629376723041317
1.8582057428349894,7.4779269863948157,4.1101718213807494,3.8778010240370149,4.9676738706430363,0.93910727765816215
1.0575900613696518,4.6649589441690473,2.6069715992655382,4.5057000850248778,1.4897109509009685,0.3255041979772626
3.6851993732530071,7.8467851921067249,4.0190456499021181,4.7974236697495689,2.9319274280649004,1.5679890154371219
2.0524139141588731,8.8024320050389768,4.7614436809545948,3.4506057383008217,1.9796702841826128,0.82633188731305085
7.046861503895145,7.0477251136113477,4.3370331007915741,2.0054845966607027,1.1743679238219569,2.642961632327407
2.8625004604524995,4.1599973989327772,1.5675064831442049,2.5673892248499901,4.4491892926383318,1.7955283625713176
8.6086931313998072,7.0391642890088431,4.4745204162893604,3.573471520332471,2.2744671756758557,3.2678461656064743
7.339570429624783,7.1607483152851197,4.0761246649239364,1.1617525175142389,3.4806427444465045,4.172042564135432
4.2701487540695515,5.4122949819994508,1.305770773919485,3.5544964385498035,4.0490226348360103,2.9387406822432074
8.4900252470271198,6.2240583772079798,3.7041939466248874,2.5383491430777081,1.3730973404402391,3.1498933836368144
3.4312521263808127,6.855898571156807,4.0085557193844483,4.3975266862607594,3.7486444050502739,1.5111771243347429
1.5747572468941979,0.49683149217500905,1.4117510861153491,1.9924354794722421,4.6120338297100378,0.31066039685488722
4.391463121280208,7.9786377703026554,4.8708749516189602,4.2126198141135234,3.4108743191399995,1.8572652596192232
4.8653642456560737,7.0417685963225161,4.9139893309801366,0.4741675980697807,2.5988870058916484,2.6657271519046017
4.3377684745628766,8.5133689803910055,1.8598821977726794,0.99967206021437549,2.0216910310832992,3.2701060597251925
4.5844645582427663,6.6200929156118002,3.5756710997987642,4.1036241576803194,4.8769612366730311,2.298437091849145
5.5787809965724309,9.28223409953263,4.9996060227847314,3.662996659032939,3.3938647454371669,2.6315571292261404
1.4612681754411874,1.0012829205875113,4.0607794356204554,1.8584987492606824,0.67983133950820041,0.090522663340922918
5.9941418810868372,9.2521941718001166,3.4919093066116886,4.7123825437565543,1.7967338339095069,2.5320830168835027
2.2467240271304161,6.9875443622544964,4.8631459705876967,2.922879631761333,2.7908930235202423,0.92653725117506958
3.2661836248774292,2.1191943417244565,1.3579820344529989,4.2426788588785849,2.1615250254555116,1.1268232973897181
2.2517102438343883,4.8427441493545222,4.7931709809087186,3.3571887817271815,4.08689570943314,0.80337696496610267
2.1695541906030766,4.9066610307987411,4.6251503133028722,4.7215430856240186,2.3394048446673223,0.56423880311789654
3.8131896192013608,7.1048819630490581,2.3081880885650774,0.27863940203839699,3.1942185904739988,2.8178782830987674
8.0912146664285984,3.1138790570272739,3.9018123487140604,4.38629134122466,1.2219759324986335,1.1985507178551129
4.8786457682357316,1.8077617250716724,1.4426400617207624,1.915996385316205,3.4341841599628422,2.1748025879081192
8.9801187614467075,9.1690648474127965,2.8552565341700258,4.7834886861177965,4.4121917280030196,5.4457725868103708
5.0666396869464254,4.4984192844173556,1.3495903493721446,3.96053878414914,2.0450287593744632,2.6935280464184608
6.2276528308396655,5.4550821967803298,3.4905023253541514,0.27194217392177644,0.95734185419675311,3.4187412895094758
1.0941762981220973,8.3139636797998051,3.2961225915182055,1.8207010761541658,0.54516443747540877,0.40219495377539832
8.364717535294421,2.7241303619680188,2.9893451465205749,3.6343890656320572,2.6370197337664578,2.3172528898546449
7.2898667301210276,7.5504966081999525,3.6410754826514875,2.0871136207921985,3.9448585716280138,4.1959346560719606
2.7089535424316415,6.5061570987598056,4.3921354221235376,4.5264020544976225,1.2445760398546173,0.65588108943902013
7.649310462073907,1.0117076330233421,4.6149507765174675,4.3260242117664074,2.2084876941099161,0.52765577471399439
6.7540020518320922,6.8764547014734321,1.4617128883007096,4.703925846732929,2.9106483533890093,4.3403376361180248
2.558308564808641,6.6790902616258334,1.7130728847591634,0.77271611176939536,2.7249864777659103,1.9246790766263431
2.1873161876144396,8.6137616571904658,2.9006858302722609,3.1399956306280687,2.2069148525808986,1.2045502435936408
6.1873699251203593,9.0361135002496287,3.5736610686013153,3.6297775480993422,0.60182956222176898,1.6365413176314079
1.3002941211047254,6.0044610712374515,0.55675872105116886,2.3142557398711499,1.7727914143570134,1.0712861957217017
3.7049963999260012,6.8170139054797714,3.0598779790890718,0.61702762359451768,2.3095199564735216,2.3617065516505757
9.0843606006676083,2.279750171091528,4.4341956380845549,0.28337574619869632,1.9980761607649666,2.8204512189558266
6.8497367785752425,1.8418765741858496,4.6484013569661844,0.11255205342201702,2.8517306450916542,1.8904494200718465
5.2895609046442242,5.9200758166414609,3.0276494714102196,1.3112451201046178,1.1329755852430705,2.5148726687218232
3.7175879675159766,2.7198430843858232,4.8497271069173804,2.123151832201799,1.6943567744864565,0.74093429121719434
8.106468377099862,6.2133949286947683,3.7719111106119003,2.619085877821556,1.6649714727346394,3.1641175067460461
8.2794317263474486,2.1410257389447547,4.7840063844749343,4.0921366112424709,1.1600041371870873,0.74476204793946432
5.0923146634248262,6.3428852437810814,4.6251652233419085,2.7769467716129679,3.1020742094415126,2.1378738345430848
1.8043357602249914,9.8345935958279789,1.2048593437772941,3.1916886471279322,0.77167903199361221,1.1074794154657086
4.6740062745687254,8.311197986716925,2.5204158549878199,2.3104104746814871,0.62078109986349017,1.921952429825976
7.8454109279994277,9.0112161511030706,3.6698982449364204,2.3267203502633818,2.521470178692419,4.3999639254203933
2.1179101247867345,5.5437239995802958,1.8420748430521354,1.366117246896366,0.97494053951279391,1.1780016391954771
7.5259939675709262,4.8320152709563446,3.250976347177668,3.9085348255657184,4.9073241135129377,3.4074878417788383
9.7968472380517149,7.6204761561340923,3.2671079034993777,1.705324752917126,2.6857818073243838,5.7596459333704733
4.7861605959080613,3.6207728775376129,0.6384244177700078,4.4771809513131684,2.9142639904490393,3.3071705435497405
9.2318777164954806,5.7872183615134416,2.6107485722894324,1.2704507452062386,4.105787867698016,5.803606527214284
7.9031516967777504,9.1283370220445477,2.832170201079157,3.6802497467045048,1.9606294740902768,4.1757171316664516
4.0851545601385162,2.0339625913839341,2.5337846985921426,3.9416656241853376,2.4902447143110482,0.96860947191970626
6.1191162175683287,9.7241261771273741,4.8673195438447765,1.8838270563927169,2.4480673561401578,3.2449854390998425
2.7587697489842373,5.4955292663507116,1.6667880788231784,2.0031194160428036,2.649002925382276,1.8000032663916246
3.868474967987992,4.3263435975232172,3.0203811736113639,0.74909025139055396,4.0476945315926338,2.1169996178529908
8.5144927201746441,2.780337972335118,2.8326327878037025,1.5173278097494536,3.1984796188996922,3.4029089133936572
8.0916117718142662,4.550071032556513,4.8858738160665958,1.0565962794583084,1.4578289390082411,2.8371063584983682
8.7045737846356666,6.6525812342389905,3.032033006847263,0.45704279840916906,4.3724290461571886,5.7898923474910999
8.390536785689676,9.0982227041018913,0.86346641072623931,3.9424237933919497,2.6274473757417605,6.7812858712491835
7.1096327590806627,4.155107683982294,3.3529332906203075,0.022296298769431955,2.8334019486042341,3.9208416961219963
6.0022950412288543,1.2911260413749988,4.532463962826129,3.7923768966149889,4.7668508181618883,0.82185942728041272
2.1146592988981845,7.1584157910215813,1.8376087940772572,3.7312335026712939,4.8648090008384779,1.4547782042704456
9.5117802291286822,1.2149033791994095,4.2742912648428941,2.3950870589427788,2.377972878980168,1.1798653817172557
5.7290861506729094,2.9241641167244956,3.9875746191057875,4.0359811610225389,1.154413317471042,0.80338217324430372
4.3391978816782721,9.1460308709372651,1.8329786770050704,0.29713988630279631,2.4861950794402237,3.5440395967362255
5.1892276507982986,7.5669091025041819,2.6030273855817154,2.7699078377513233,4.2903955141899601,3.3134904966241705
9.6916151165076663,3.3566761359670849,1.5208685791171108,2.9722533731232486,2.3539165109105538,4.7855234705906735
8.1332536793642589,7.1590938813154592,3.9741773844841219,1.4640993590067559,1.0088082808606946,3.445152854745841
2.545275130713001,9.3463525694512946,4.7226841941700881,3.2582497598744453,3.8963167941645414,1.3202690335881579
6.4324771916157664,9.3111113870435087,2.2451194794507212,2.5302597116603165,3.1744796270026843,4.4878400789819279
8.6110717065830933,0.78861775209085638,4.0330180987350772,1.8423331504173097,0.73734901170703271,0.45580734932277939
1.8279214656299716,5.3360982084194335,3.1500221634941514,2.4537342347614661,4.9251267298515105,0.97001476722052382
9.2278561748770791,1.8313207473514317,2.7791184196773164,2.5562997319712206,4.2652890250385269,2.6926486010380204
7.2127461462985849,8.21171343060578,3.9043941383246907,1.511270276740329,1.502411925178291,3.6917706155792169
9.6170377912952638,4.3759498088026065,3.7357198550918302,1.1864476270641373,4.328953599602718,4.6065945952439682
6.3023206195238108,9.3321814268568808,2.9188052823279751,3.86799164929297,1.4397246416602862,2.9271519513184665
2.3923243228038227,2.1882562627918407,4.0367928625633791,3.1848931954016777,4.0273500667382436,0.55588731651533785
1.1801582821653938,4.3207325658747546,1.1508436203527732,1.0847331899196115,0.73828847134457964,0.71192718907659314
5.7778303406144191,9.1730189670404645,2.0242224583866779,3.5684355515272022,2.4671465493158911,3.752212274601824
1.8303086039692218,4.0915976363514854,3.1845143281414563,4.5818532763625237,2.1680711961952683,0.53468952220797639
6.8048256837817451,6.264193135477508,3.5366033804161847,3.3799815171746812,1.4110385647124528,2.3328580919483906
7.8129792434567849,0.42833077629526534,1.8929303151246346,4.1017080897793052,2.4374149586069134,0.60772090119925792
6.8659521541077808,6.2635691429293434,1.1256975227124348,3.4229706625997167,4.6134940112117837,5.2289495653520079
4.5091869096029358,1.9112184489451458,1.8037679445407988,3.5440221732951089,4.3884418089075261,1.6663926206926103
7.951624321226463,3.6229393946597979,2.581934066698937,3.8875425671697101,2.1182246591372529,2.6324643438478814
5.0975369858500406,0.38954821291476294,4.5348353559861314,1.0843376841445047,3.3733054070705153,0.31114197152473022
7.9547757994911361,4.1549212552082411,3.5734561976790764,0.09735501996580298,2.1868032732460052,4.1903787401301029
2.3479916301298451,6.6005853015463716,2.8380279088759832,0.034135969377310227,1.2961257782663276,1.6290902549004282
3.5315831390086734,4.8144510681181023,4.885896339298764,3.9116969027301995,4.8975145290466635,1.2499395926180188
2.1204369850153371,2.9808598974298963,1.8063372922651006,2.6391839895541791,4.7877281933415148,1.0929987165209283
8.5685641617474779,1.1494524569878428,3.742273796167058,1.7371479127099572,3.6057299042623052,1.4711965664973625
9.4929594474836243,0.25145075937919137,4.7701754069305347,1.7000668756995592,3.2245868863400116,0.31672439389722123
6.407862104276675,6.9593173893274853,4.1631509695598234,0.91338261887846162,1.0885166226165226,3.051105357094416
4.7436758867925537,3.1544964966341427,2.6995063539454676,0.64522450270845744,4.2462095370017021,2.3887976724864384
7.8245347716258324,4.1441074398557101,4.1115063358891186,3.05152417391034,2.3048089673841554,2.366983465687424
7.3749038121796602,1.9258297564465776,4.4621519959958302,4.2213834393987453,2.5083880095257034,1.0219783461494674
4.144596538129024,1.0505302232586313,4.2153383037534473,3.1485247459069097,3.2364574353083757,0.4648418243086378
9.0552116704477967,2.1054176101630464,3.3808206165725809,0.7204409045262683,1.6697459217874517,2.7451596452012894
4.6685934272821257,3.5183639678706897,2.3014642965458805,1.6483330068195352,3.2362159789668543,2.3492106981207477
1.2904754599225345,2.6995679411385063,1.3527097533122401,0.63589278495386037,0.67312684978509918,0.65358727353429225
3.5198982552286702,2.7453630399326885,0.73894731642949529,0.35207483559837938,2.494668280766831,2.6928055922237117
4.4602650781704103,6.6900381997326432,4.0544284114121432,0.88348863908369102,4.3515602963738278,2.579555702930973
4.9458930177739422,3.1391233932640126,3.7171728673507518,1.5195727674496613,2.9614270174488153,1.7716080695882577
4.7239150554664953,2.7982897862434446,0.60710554586135435,0.73079118726607606,1.9793427526290928,3.6420229711256575
7.5477085778142818,8.2539104842272444,4.2945628107826002,1.6300605420420089,3.8138299683765307,4.3310691666435792
7.7142423237167179,1.1486306540624367,0.99925236531767203,4.2284563931990906,1.4675719832972933,1.7626486694099093
8.7369614122912775,7.134944673584843,1.1986087405256731,1.6448817711349739,1.7701759789076532,6.598454471889454
5.480916045315082,4.6911043003531327,0.53596772279358396,0.18543558906702395,4.0383009890207457,4.8958681756561004
8.6570394440963891,8.8332221629483634,2.1323520153204791,1.472886729117064,0.54378775781131683,4.5677470180233293
8.1546773897261104,5.1758284070116014,2.1259342204814313,0.94184815610933115,3.7318363455626096,5.3847335124338329


==> anc/competitors/data/v3/cone_volume__s42.csv <==
x0,x1,y
7.9656044370036696,6.73662043740734,447.61864532633803
4.949905957768471,18.45039601479553,473.39994816894176
8.7273812792024419,15.844586673198801,1263.7973254015164
7.276312261534275,3.1011798089260996,171.94051475715128
1.8475961309888458,19.943658498913887,71.293105896629342
9.780601164730804,17.70480046184716,1773.5798805893864
7.8502573179131767,6.3942603194167402,412.65462387109415
8.0745787474925841,16.901035013557827,1153.9358556337556
2.1530226940799126,3.0219711055562746,14.669528007328703
5.0534734410601043,19.982989879010535,534.40321416291431
4.3371822180932309,13.648009986024201,268.85200935382295
9.3408848996374161,13.352375295617144,1220.0094364295476
6.7947860807259808,2.7183738126985224,131.42844594277273
8.4048545194374693,18.043634579035881,1334.7903010883226
4.9907277894459803,1.550990560884919,40.454378927697917
3.0451484960629918,5.5757331027817933,54.143652096728154
5.9912630831425133,3.7174156281660649,139.7354246650338
1.574355304937578,15.758590873152153,40.90265529473357
8.4486805479332396,4.7658803170450597,356.24561606488959
6.6849795920985837,18.30212631548682,856.50585859671799
7.8227896607683647,13.469111747222312,863.15915309586501
4.1907337131688154,1.6870914993992281,31.027543050078123
9.7362822195541288,1.1031668484453088,109.51059240114149
9.0380900918997789,1.9815004232735796,169.50250450771165
8.0054514736638573,12.512578375306827,839.74434405531827
2.7517483706677082,16.228154406328891,128.68122459495976
5.2004890335433078,5.5325035919203813,156.68906619353905
1.394233892085059,17.138768015538385,34.888274420362897
2.3886054286079306,2.0874068629119473,12.471668393062579
7.1474405791820921,16.218313219191849,867.63169484119965
7.7028594031703541,18.628113173273327,1157.4478369740248
9.70758759190789,15.67005958298323,1546.4002155803512
3.9324282232433676,14.264294895594107,230.99391283760164
4.3341373543138202,16.921624154452278,332.87103302095528
5.2260023014822714,1.7628746913942619,50.418422603300677
2.7052422317585711,4.8338601036620528,37.045461766661795
2.1692935480192448,3.3735499068072183,16.624646002198496
5.2813443360334036,10.586088813666745,309.20970668652677
3.0421841414579571,15.158574438248046,146.9122380781771
7.0283259521425929,12.970225046951576,670.93418241099107
4.9343672698509771,17.171490895476765,437.8240001492527
8.4941037645205366,3.9490468563807268,298.37060084985887
7.3023859180202422,14.95780074676807,835.26815390229604
3.8112997724383697,4.6677883265091777,71.004518942500553
8.4903382125568108,6.1444162750382052,463.83042220861006
8.2428792174712164,14.488189248344774,1030.8621655964764
4.4873054112715707,19.623890913074955,413.79476998376396
3.5949529353721967,12.619328513564323,170.78561278986615
7.1424595357747798,2.0355059848346162,108.74181535466641
2.257772352483788,12.709870428623123,67.846905193115433
2.799173822275975,1.8046604800231747,14.807572301216261
1.0662604277590497,17.798768515969527,21.190692808845299
8.082319397519246,14.481987416911794,990.6695208594507
6.9836577093282894,4.2894290820275618,219.07559511795657
7.3464884076370156,2.7426991106597631,155.01237808947778
8.0265612791977112,4.4871313487260611,302.73069077354916
5.13024197984506,19.620516411529657,540.77269146516608
6.118670763576044,9.7126522067113061,380.78569587204589
2.258172983148917,15.897538018486751,84.893200046073929
2.0307706618237611,13.09175850004776,56.539031464621047
7.0156266561142449,11.875849849214109,612.10546229496344
5.2398658552881923,3.757474838635944,108.03513942364343
6.0871249583306994,18.974464617603807,736.24538078140358
7.8849897167442302,6.7255100177796407,437.88100325085981
6.7124648800053173,11.982327100343301,565.37140850510366
5.9822146059219623,14.295742947192256,535.74647984485557
6.0328644467087216,13.335429949660869,508.25630494049551
3.7355508825635098,18.871293784214849,275.76529310180314
1.2773605111114548,3.8203408084811019,6.5276625855323047
4.9304565030912615,10.658702030491899,271.33586540519246
2.9312620553757629,8.6766534240745532,78.071075263970314
4.676757793521725,10.009205860169745,229.25456738101138
8.6806276594134957,3.2651329977571475,257.65095144868036
3.1054553727880667,3.5477975875825414,35.829276385746986
1.5247246752015942,6.2834353698438896,15.297083163646407
3.532455028197969,6.7893874714557949,88.718153800373145
3.6423438199001525,9.1301610599456495,126.84370945106912
6.9572486325420559,12.608763393695938,639.11080708899192
6.0132893710715054,13.057953230946996,494.45632151835542
8.0550838819577208,8.8244070351258337,599.58986713268757
6.9788218629464875,8.7668790791452444,447.13417033878295
4.6574817529606349,5.1349420072422776,116.64509611699016
8.3261834619943116,12.177818719771157,884.07696479748017
2.5027562791693354,7.0237773150275196,46.07193696480477
1.2044086582047444,1.6851368512699103,2.5598324007237276
1.8104307469807757,8.9496008389803485,30.718225007939314
7.5012341553680528,10.008520826713236,589.74458249299903
5.1568950722624862,5.2862644958800082,147.21568930493268
2.4514460113024161,11.876700729320198,74.742754249241543
5.5094029759302714,11.749666108206497,373.47644985274286
2.3708089244185158,14.338041441097056,84.393996990601067
7.2668833756996243,13.311021161822991,736.09924552171424
5.0154064801662761,13.3962280738996,352.8770582994207
4.4291910348683423,7.0080688846568187,143.97125961997557
3.7136088023308886,15.961212217733124,230.5084205576608
6.6725433380699961,11.433743288393909,533.08917228754922
4.2563134949805139,9.1969457084179123,174.47751083900016
1.7888492738449089,12.894237137880085,43.208756606885657
2.0620531190846378,7.8524893545548311,34.965172210418707
9.6570789809456308,10.742045647528407,1049.0765471148609
9.1772262163684637,14.997408081162185,1322.7193320908229
7.2973642042967457,17.841654847750448,994.93748959105767
3.3928296531356761,18.500086748608641,223.01110684200157
9.7225873961295157,10.569025578478884,1046.2302633883576
8.0087581356921511,10.885227180070812,731.13314365092128
7.4520117024309602,16.197537804512891,941.94311635488373
5.0442535192940978,6.9745631431398243,185.84010396833654
3.4501740566064312,16.910264884556305,210.79535604225495
1.8675186593814936,10.388691283831045,37.941924739990831
9.1234215688945746,3.2012777623700996,279.04064146267177
5.1019866085025001,2.3691237943859305,64.579548041867369
2.8212702831570731,16.997871009749801,141.68130095303491
3.7536096173558726,2.0557904212306801,30.332322334576617
6.2129761204770642,6.331617286539462,255.94263859954455
2.5909550464530855,7.3484707695293707,51.658922673787011
8.7095285568313798,4.2868944586402815,340.53417615453776
7.8266757685168908,6.9639740262377954,446.72519434105629
7.4751666035584314,15.111158767776628,884.23589234605436
4.8888373579759339,1.2789740276413446,32.011168099667103
6.6457795663219885,16.716295065893043,773.14421486084245
6.2568817202146203,17.274412447916607,708.18674358932446
6.8486194139933803,8.0729698906394152,396.52266458480722
1.7599988902590018,3.9186450821520613,12.711281496414593
4.7422666195354868,12.415967750956536,292.4025315334091
1.3745275647570323,3.2737785614329926,6.4771629878641468
5.44591737320067,7.9334678604867976,246.39607212765119
3.9687509109950678,19.210154437118476,316.8598110871975
2.3007176997944221,19.913824979089107,110.38497687671644
1.9306267095029648,15.669992935737126,61.163740781495314
6.2888011495994087,6.9082686884945579,286.11034685505388
2.5353367168319751,14.065635934155758,94.680225163669817
9.3260810653911754,14.402720944196242,1311.8118102193746
6.229550257303555,8.3689922081093453,340.10668571263778
4.1218282408135334,13.176884057137029,234.43428386579191
6.3182394233327503,1.2038252545378487,50.325051269487226
1.2052348392672774,4.9720955134425875,7.5633018806278862
9.6270329191730077,10.976677756377962,1065.3307099404954
5.3407309324861023,4.1112747809076211,122.80230525411854
8.0446170452525756,4.1522304896541389,281.397879715258
1.7445699993019472,16.88978152045452,53.830628361630971
5.3799249775434435,19.793527050988505,599.93506453242765
5.4163629491906882,11.56341913254052,355.24698666193132
9.4404380947748461,16.942324886752555,1581.1967788551185
6.1455524713846783,19.816111622199177,783.73441918216531
5.2614046095125842,3.6903218828067192,106.97844192262279
3.4027809678270424,9.5166666518326704,115.39353166585472
3.9841209760829699,8.4588816009964773,140.60688868410904
5.6860516222438404,2.5209363892775154,85.351685468489862
4.9502031427454201,15.351273283100145,393.93000733828302
1.1945087189229739,9.2418015191292664,13.809053218501582
8.4366273177492204,9.9172117496176249,739.18974640522856
9.0654469465579002,3.8627865024515637,332.43578290015284
2.2622418009874972,4.4376063923864946,23.782387016371711
5.9863252918514442,18.234968820968085,684.31217637711291
1.9771816702189919,1.8483326905112989,7.5666198244293286
7.0501608373583053,5.4241934139304187,282.33312464882255
3.5311040545510748,6.5491272759760388,85.513184470681665
6.934803712227116,10.313753305630142,519.41406230300936
7.5429515285819431,12.142458287281123,723.46557723201147
7.9178274272589135,10.372509541162666,680.96458280446586
1.9696685136030689,2.5981913565807586,10.555675642207337
9.2441066062384714,5.6296816270585577,503.78164896445213
3.0719259180539273,17.028179310488284,168.27450006957321
1.336713005585618,13.114185309090722,24.538402238150997
5.9936722245233502,13.333831952551213,501.61391256499206
4.3383005547619486,13.733861851675744,270.68274077710311
8.4681076881917186,15.495157361751053,1163.582962611031
8.2742632485787162,2.1040611527074993,150.8501144641815
3.854250035404438,7.965559313719635,123.91522333434949
9.5760945556277051,11.251021269971895,1080.4319416556693
3.6182605432610675,7.4306731826491941,101.87237965072404
5.6355141630854311,17.045098592456544,566.88534097413935
3.303685815108425,10.168877663158584,116.22488304117776
9.424392130440669,15.603924199728203,1451.3399362788989
2.4814703582381634,17.188294820742211,110.83568147077642
1.4041955745309609,10.591038175166464,21.868669006975555
4.9158735400273414,18.281492633555647,462.63839666058493
9.9313800765025331,12.155354870202631,1255.4963831145346
9.0250953962942262,17.155211677840715,1463.2829134824988
7.7374721751125426,7.4712251162389611,468.40189224540444
9.0171324179067245,10.477522212098219,892.1216993478896
9.0410197572807682,11.096809779086977,949.86436717092465
5.6697252434780419,2.994614602025341,100.80767133546721
3.8433614664771372,8.5724976273292732,132.60455875369652
7.9481118889988922,18.429415778481847,1219.180844546486
6.9549513685098496,12.985812566930106,657.78799527640945
4.362919559863391,4.3726250663023825,87.161615238288775
1.8502000125536373,7.4382570765824942,26.664728202630901
7.7211065021412342,4.6404571835912964,289.69998576256432
3.3621446433057822,1.4716395041728783,17.420589295881133
9.4313183548040129,18.621748711576508,1734.5782214326225
3.1687351750511628,9.5159392368805591,100.05808065759872
2.104821391703374,6.8431663759949366,31.747988536251611
8.4800140491241542,12.371066639596995,931.59877296619004
2.3795588496204463,1.1389746695672971,6.7536038668936547
2.6134147734196516,6.2824200254154627,44.933709202276965
6.3944451236875919,14.357635848278958,614.77653302371493
8.8710583675371808,13.041625688315996,1074.759326822573
2.7679119914311592,19.654313003308175,157.68523889834742
3.7929130561008528,12.786796483502837,192.63542087896147
7.9966435441705981,10.072611598926922,674.50656456698664
9.7464378345487059,15.467218700496145,1538.624623684942
5.5066706758210806,18.163229567317007,576.76632921015664
2.295077522961257,14.69322298764868,81.04764628164294
1.1254265893738138,19.301013247438213,25.600183009126184
3.0669042699896973,15.858098244025367,156.19968811592375
2.1863999600786892,17.469227326976604,87.450346745668639
7.098928062515717,3.1679773524891068,167.18458699373193
2.0964925416567803,14.915856556881966,68.653622804947176
5.5569693845856971,9.3616852910200041,302.73223253877296
7.2483619207859782,11.508972245814229,633.20582444878892
6.2300494829881217,13.427945780164778,545.78448919714094
2.7979808649405187,19.426487217405818,159.26207683943218
8.2371207356403637,19.706983547200867,1400.2308292275277
7.4386641665422149,6.4763366642701996,375.27353567439513
7.650856035239876,14.941316451320407,915.87782055834077
2.1795197640158195,15.249687220770104,75.859709854631475
2.1137842328531016,7.5833643649479274,35.482307033428278
9.3480629590585682,3.3535257224201995,306.88348485778113
4.5782037444244654,1.7779922454286754,39.025521290627516
3.7085382260284576,15.769519423054392,227.11854440251315
5.3972564081638001,10.304295094521212,314.33519255456332
6.9657779148722421,19.725263220403598,1002.2837133326581
9.6006093134227299,9.8344956676794073,949.2449713330393
3.5780160419384952,19.580422602402965,262.50358906346452
9.3232758638082434,8.8199440416871369,802.84464874227376
1.2237354224763068,16.079960860639481,25.216724174779994
5.996782380941422,2.6115661739248091,98.348158062625487
6.7057760051297661,11.553772492617515,544.06465680467966
1.9530766337567798,16.239135952728759,64.867939672787386
2.2630563735752136,18.569331677177885,99.589978014448818
4.7720288738467342,16.629078721731201,396.55454589471634
9.6960872092886348,1.7024438168223104,167.60787981877164
6.3643829791093554,8.0813444848279499,342.78739928083456
9.3972089944019004,1.9252709739631741,178.0402734624063
8.2392482405167371,3.076363531176602,218.69630637868423
5.2064344139976235,13.830806944682198,392.60600786532541
8.0628710432696877,14.551905729922264,990.66750568358111
1.1605310557928896,15.700692972280899,22.144249821991824
1.9822959708916144,17.443674413057593,71.780021886625633
8.4648575339446275,15.049197901053688,1129.2270625367871
8.1713537949264552,16.21656025002601,1133.9016493774741
3.0937666776979031,1.9303104866423055,19.347769417505528
5.7769263153914814,5.4561678583846733,190.68213115388437
6.4541423863000986,12.81605769412967,559.06223484847931
8.8096505839841015,17.30438078787164,1406.3779480489247
6.427964416048531,1.0855023738535232,46.968460279353273
4.7131441234631231,10.777957500210647,250.71858338446327
4.367656390664644,13.868460587923547,277.04722448153416
4.8329387773615888,1.562538493443651,38.219229752865637
6.8673792302197674,8.6257555935143699,425.9982624803003
8.8074156857709234,18.01706274629024,1463.5568531917997
5.0850719386866974,13.760643368261317,372.61605199471001
3.2305560665622233,5.515508903851349,60.279379521679907
3.1299612669782304,17.20284146300634,176.48456605642548
7.7141285221910181,7.612597044780772,474.38964473527193
8.3491188708151931,17.213548751737129,1256.5515800532135
1.9475027186871245,6.6799293712592052,26.531184136190742
1.5990297125966033,12.216084766779831,32.709486255908047
6.3499029738080663,8.5418612872088477,360.67439438011797
2.3155591977342844,6.2216759643462733,34.933957143237869
8.4219777141070722,17.844593681265515,1325.4503291054036
3.7930120653166699,4.5642799568503349,68.765299834032248
2.294847396740284,2.6114202334794987,14.401674957218317
9.2887342523870515,7.496611832367547,677.33999170700179
2.4897855046175037,14.635143805189784,95.005660256794329
3.5624807410414201,16.341200513549353,217.17889913482858
2.3825205567285277,19.976124031268533,118.74440530775131
2.0394105729881948,6.6308790832121334,28.880789384787651
1.1903321470279602,8.7508970714943608,12.984269436313371
1.498558682478341,3.5996042825628995,8.4650764828720799
2.5717732384226744,11.922566662837639,82.577878818839139
1.4804373936445785,19.954020707995426,45.797221355188206
6.3202943449987412,14.316739192292511,598.89038460477468
7.1264307411955574,12.309043967854063,654.63177034191403
4.5426741114882541,8.4550127655140859,182.71157001839836
3.8619198725684445,18.390676445425541,287.2320112447494
5.5407361332000704,10.441415326476639,335.67803588542273
8.8750444801114767,3.5529713529481683,293.06327630728327
8.6601846413998551,7.9421908007835356,623.76820993579429
1.3912755581151275,2.2761667081075712,4.6138024567780098
2.6334856863687168,4.8376017160868496,35.133438167384604
3.1307038399395641,1.3357068389983318,13.709567035186595
3.2444881824899063,9.6123184135031057,105.96175919124092
6.1410938656849545,13.056265034084147,515.63103208659732
4.7463618313287306,7.5225567851992476,177.46625249310742
1.4432870793483459,8.9872536586002649,19.604739003454021
4.3625272461361444,19.224976184046941,383.1516791347928
5.7137765384587347,15.287299309923394,522.6439043913075
1.9150471261334436,11.276276101954073,43.30651642519549
8.5011269840970378,6.4062766271246794,484.82757491334064
1.4676567981859383,18.042939176686907,40.699111119626032
9.3235768211625594,5.4668452207325302,497.65744230323429
1.8920182742188794,7.1815118798168642,26.921245887515379
8.5921745643797749,18.272231474036023,1412.6233803115349
9.123878295348554,11.061299050416375,964.25903976096606
9.8161361252793338,15.104041038941556,1524.0629995560828
8.2182329224623416,12.224151089111556,864.57807694204439
8.0152978669419603,13.415344971180408,902.54693480053731
6.782349483959929,6.688282538781686,322.18369513454849
8.0109671912031608,5.5860691709065957,375.40913242655688
2.2109698757183236,7.1273545962046398,36.485695967856437
5.8246123235287355,3.953389717585027,140.45341263399814
5.6280058317137298,17.611972940525341,584.17868269348526
8.7181492971030181,6.3816917317521673,507.94073569488961
5.1651942903416428,11.668298493873309,325.9938995929561
4.4658054649031813,16.04751407768611,335.14750062829432
6.7560694411339908,15.892658078138558,759.64969420075522
3.3981698575076145,9.3293389130996651,112.81572918540189
2.2579156985856117,10.048888863147788,53.649058803620051
5.3008954662137118,19.899333229765471,585.55220762858028
4.7520043173539648,13.817352062601458,326.74360360745879
3.0931294647598633,16.478130419239772,165.09455496056896
4.3076062910361523,18.148525415165405,352.64844003424287
4.2975320484362269,15.964206888357445,308.75515228954373
3.9474600797129091,4.5184075541177844,73.730896156754312
4.4151767175423604,11.681243941013872,238.45909602088219
7.1716901091035083,2.9359889889763524,158.13429657558459
3.6718882711415679,13.40552040471597,189.27410963470706
9.5397213404380636,19.151639135568409,1825.1810280757197
9.2471321758436016,10.741909221702114,961.88737948124742
5.3281938547007073,9.226477364487577,274.29922035476108
3.9552508450421993,1.6810122769451004,27.538962026890445
5.8189131084700279,19.235715924255185,682.05707288771589
8.6370443989626207,2.9570509984730169,231.00306209902408
6.8732860650409187,1.7805027727920919,88.08462533401503
8.2395264515236963,5.6752656185938308,403.47749435449191
5.7945004845916621,2.2450782444492661,78.939088338147045
6.696258663408587,9.6472390058234847,452.9978059856557
3.5934005276421557,10.805668223885135,146.11388938307292
7.6140384607926173,6.9388290315430945,421.25487258487328
2.8216413381314651,1.968249168922835,16.410141024596239
7.2531831593664844,3.1204069967353072,171.90842050865817
8.7464716149330464,8.3055831818086325,665.37201708367138
2.1889255357138953,2.1500405657041863,10.787908330206951
6.5294176648772781,14.265604786588355,636.8948041133018
1.8558617340694115,4.9333902889714274,17.793661600023761
7.5314406544428421,6.7393598068891318,400.31639599174832
1.7604389694116822,8.4883897663838521,27.548368160338399
9.4234584043056344,8.9155830283138098,829.0848944868543
2.2366713703402192,1.0315534458212101,5.4041165847441874
9.6299222131817235,3.1293370489752532,303.89707357555778
8.2079575847658699,17.392526711076684,1227.0478647314999
6.3431380401971866,1.0234281877262545,43.121545484847438
8.0436169416659222,10.655179760444627,721.92512922228298
8.1560335508477735,10.300538123636954,717.54069855721809
9.5142435653559723,7.3287890592021183,694.71930957810889
3.2804501845526848,9.1952133827825424,103.62327741839353
6.3106830582247824,15.831041613005102,660.22329955988164
1.855442778079611,16.982870418084172,61.225852983995757
6.5454913002170914,5.9466223248897512,266.79855609422412
2.5416217368350993,7.1273183783868665,48.214382543566273
6.0845555032519769,5.6071742075383213,217.38540435329028
6.1518746263046475,10.117404610470238,400.97074600745754
5.1938663768310462,13.981908795517446,394.98138419931843
5.703685979618105,5.3368046338049906,181.81141085230968
7.8753105100592915,7.2839790990424671,473.07792308491122
8.1932024486085986,18.67730773419386,1312.9562795604629
5.4293789401788626,1.9228165070922034,59.356292712222135
6.3963409737035111,9.7546224995517576,417.92879886830497
9.3811261212109169,14.519602790338778,1338.1145808359749
2.0776022965101051,3.8586262195920074,17.441593576663951
2.0539320931009946,1.9001063801041553,8.3941880840118976
1.7893811071969157,3.6259020611320842,12.157670880719115
6.9207695653647505,18.457640677082974,925.79234071265898
4.7674747071134149,1.1759358546013448,27.989107207340826
7.9688927452765892,4.5781175214156846,304.44687328330741
7.0410827197773331,1.5943867451312466,82.775380581714174
4.0027398249541433,3.1019598836818618,52.04506069731962
9.085298926253822,12.78283644593763,1104.9287970259045
7.8627893236358712,5.5911392660426298,361.97802531029635
3.4348144681915813,11.815028958182859,145.97214018855342
4.2777281599484862,12.213712272556396,234.04677870054266
3.8299598218383659,17.139271328705803,263.2748706744519
2.4185048376249969,1.0900864653256046,6.6770324400289907
2.330050352879725,17.214019727504969,97.868183356811315
9.4251471703816971,12.763262642112506,1187.3167777496317
4.9411363347887791,4.0921262359941943,104.62399869245543
4.4498784049966886,15.685810374570396,325.26090511385831
7.5671713780964014,17.254339294021129,1034.6514993484723
5.9769375872760993,5.8310061913289886,218.13711358908321
9.4252598815461592,18.457079937150937,1717.0315635214126
8.0227134451845288,9.6346911756744991,649.39505513421716
5.3143260771208629,12.465064632333108,368.65450843895252
4.3872352613274357,19.708341138735229,397.24691786836053
9.8796839043188989,7.8691854941447872,804.34895185879202
7.4598421240327912,16.450027570582144,958.63773667963551
9.5607519400345709,7.0495832387407331,674.80168975872823
2.0663071949533722,16.185056922588331,72.365676262524843
8.6548031127170439,12.413944458390207,973.76195171869438
6.7336649559208679,5.1107582092826274,242.67048608152621
2.0972951050160131,8.866495781995491,40.841314931237669
6.2943219997229862,7.0350770529076723,291.87398611775217
7.1748672859490394,2.4840594685269135,133.91164691228309
1.1107241729974255,1.5668606318942522,2.0242839610915397
5.0888616565757188,7.5830944527364377,205.64415610289555
8.4285956007668901,1.3616488085322449,101.29876779867948
3.6582312280968088,4.1442673940537258,58.078941461522625
5.1269327361869603,14.778483096166507,406.79322986423836
4.9808271436110392,14.45373347798817,375.50143442052939


==> anc/competitors/data/v3/cone_volume__s42_holdout.csv <==
x0,x1,y
4.216676336429285,2.1428209242038925,39.898358651723974
4.3498779295624423,14.510431679538071,287.51670968572853
6.1840329610775804,18.384667528171139,736.25454679900929
7.7238270305557259,6.0572820800918752,378.41774697618854
2.6614661618571938,5.3628712820037903,39.780284888523177
6.2614508157172404,10.715943678662333,439.95573912326114
5.8129511021060774,5.9522646132852772,210.62222065876469
6.4224295170996202,12.643538751768038,546.12990156202727
3.3774729363357885,13.296434343202829,158.83549718656846
1.1319830224551546,11.144146532305195,14.953927079327608
3.0849307371014745,16.81386956304641,167.56647252256423
9.0043739096105089,15.770945678449223,1339.0395226022406
9.0607693858782703,6.8836012216647369,591.79933768993362
1.6169144805698847,1.0802947718105527,2.9576378346515591
4.6364185989833491,13.422132138104708,302.14499644570634
8.644306008554528,1.7297935305109311,135.35775774712826
9.8134068231069698,11.619939269666778,1171.8501576084088
6.015032001179013,3.9285493362388988,148.8458443299819
3.8540632331887932,2.9242748751881447,45.486705445236943
6.3999952267454709,12.446168388416888,533.85533917907401
8.7711890774084225,3.4468620052291854,277.6958956240731
2.5109993841473779,18.866236004826838,124.56817254553728
2.7458150918740247,2.9547729831329659,23.328956473038378
5.6290905806362996,5.2234830798297809,173.32662660557938
1.9058063977229642,6.85372945576347,26.068325558188835
8.0586026092287817,1.4439216416226619,98.19553120630782
4.9965659696802316,9.1074588521613862,238.1053135902288
8.3090949050215439,4.1915339227602093,303.04633924431317
9.16411066284026,3.0261922553281924,266.13732253147708
7.1140970992352397,19.148989853332314,1014.8785277086918
3.39834299682623,15.900034567131588,192.29195159572748
5.5520138408565698,6.3152461104485624,203.8543476817907
3.9537865585818937,4.4377690443359716,72.647346445147434
7.1739009363557544,14.432198740835787,777.80703923942349
7.4939778389209692,13.677817311738522,804.39659891826329
8.6685792009216733,18.544709411804135,1459.2997009097605
4.6150238878513496,18.604186240400747,414.94181575972652
7.9757752919988665,15.127633261982961,1007.7328708142159
2.9018090232573912,8.6812029965801401,76.550174188795381
4.9440765987908435,9.6800518060137666,247.78595206062946
2.8984327270129535,1.3446685142586576,11.829606634812754
8.3334416539332032,8.2634812394156771,600.9529364043151
8.2249571923889917,3.6474679533794649,258.39695732316289
7.4642145878383372,1.1279210239381687,65.807522746524512
3.9203949920191796,15.921342788326484,256.25241224147959
7.7281086829924295,7.6630080858425185,479.2634877772237
7.6642339395795922,11.155232464209796,686.19057390245132
8.2965360253914682,11.128348108564625,802.14508559480157
3.5245465747227662,18.690486847530657,243.13962341321096
4.1458708028464795,18.066666396084358,325.19074090889609
9.556494989745504,5.7621897030603249,551.078468651761
3.7248293525785225,17.479753185059625,253.96664163519469
3.4826357105252028,18.391810288661663,233.5980399035129
2.176456833618742,5.8366670166746975,28.953005412579902
7.0216185334338821,11.909497494745105,614.8887095459587
1.3826105667123756,2.1213094913880242,4.2465123990883278
9.5706569865074673,7.2644271398206426,696.80858530743251
9.5982990675359208,9.6378072971747422,929.81256772312327
9.3657013060584973,6.3296672894974346,581.42018704129589
2.7705573769187923,8.0069898291437767,64.362394366837165
1.6773896191746411,5.5736368808933268,16.422345744092379
2.8683994883704522,9.1833772606920974,79.124379372216183
1.1015377346213779,1.0625247218580296,1.3501014998229148
4.4164753048124341,6.0221232962616149,123.00701331426954
7.7448122590144193,2.2084352373014902,138.71872073940614
6.9049448003012834,18.224099921223385,909.90306526442373
1.3326502397869624,3.9340854909202729,7.3165235495140015
9.5755384531596839,5.4335759197075868,521.72394173004818
1.7144644856853375,13.602422912182572,41.869895599631064
7.6564921599581659,14.847822705051563,911.48825172881936
4.1532372879947843,5.0350326576658295,90.950355031547645
5.9319133067396477,13.579666740022308,500.38850056034249
1.1348493750185944,12.038664310742309,16.236161712490262
8.9309635202008337,14.364047525383729,1199.7812821861658
9.9011926653294928,3.020344606133313,310.07027716201799
7.9236736239896377,7.4993760992313012,493.06810419741259
5.8049078990104208,6.0167728147795012,212.31608556423507
4.1123963576154745,6.9762797852527463,123.54991170337205
2.9433226888467408,11.409302037074893,103.50550575187559
8.8186226695378167,8.520081766784255,693.8632748763556
3.1420809730280608,3.4733713072080104,35.909931443146263
1.5971177311846874,11.724083662534532,31.317089202819592
8.7682994134269556,16.93888607730652,1363.7796567732673
1.2886643654934344,18.815434831233528,32.720694749092495
2.1709377666425422,6.4201112786632493,31.685890821724247
9.5483517956938506,1.5412349843058122,147.14797830927503
6.7971930891504906,11.387331519257526,550.94696725078643
6.4186636198912881,8.2862941143650524,357.50176880231373
8.8962912736055699,2.9833723632602611,247.26011544844172
6.6456988343680878,19.320383936165484,893.56404016160332
4.8641882126266642,10.856535503636644,268.99277601645827
9.6350979923221889,19.697884373885319,1914.9633815128257
5.5459786585709479,17.625002272276191,567.69384778153892
5.5125491273267144,12.528316202300291,398.68167091088986
2.9969149833818869,3.4218565403284993,32.183943863214225
5.5584266274974041,10.905755566399046,352.84838335911263
3.5591731833658509,11.020327213944077,146.19123965678844
3.0405628931603372,5.9737918011989875,57.834459696570882
7.2565063101205816,6.8268121404607829,376.44516596829675
5.6160307614360123,15.368391193885971,507.59341643100043
4.5272945694366271,9.1281313702551614,195.92416541949717
6.4489373146771296,16.572465436593056,721.75873887203943
1.0937541261597916,6.1915993985468951,7.7565907172928474
3.8148414899286327,1.6162239575573087,24.631062870376173
8.4879636256032782,9.3056744101774722,702.07497107678182
9.7108614512078724,1.0633000271975965,105.00257724564234
6.4645336662748418,2.8632942821364304,125.30517490699201
6.6275563068675432,19.48562935267142,896.29279969802383
8.3567736505665273,4.735175884306063,346.29164339066182
9.3349400917451586,19.279433097624853,1759.3244885554323
6.467448252162761,5.3463260866014979,234.18009991458879
1.5082237485760608,8.6290059792066884,20.555163602227911
3.8574812187486911,10.257475694164063,159.83679220432799
8.6784152624058617,13.842335237781276,1091.7390267902185
3.3024224228734615,8.8858783466854625,101.48321796670329
5.8402061124668352,18.957253038850734,677.11178705868053
6.0765250300844134,16.153309924158563,624.59819667588329
7.6191551800932888,17.855259275311631,1085.4464856914356
9.4808345908442746,6.9680267725229648,655.89084333033645
6.4292861354131094,10.160518861588432,439.81497600408676
5.280250369197617,11.73846258680604,342.72743389142266
1.2671272466018699,8.5708280287338354,14.41092500742131
2.3228114428489293,12.201051269251259,68.937222833631495
8.3646863285965036,17.331519406726727,1269.8855322787297
7.0600473043671341,10.237125594793492,534.34514941695181
8.4900648127264979,2.4208208051517772,182.73143820273035
9.5575100625014908,10.028513248488592,959.3005609378755
1.152152000223992,10.76531852074265,14.964942702457469
2.6901220130487449,6.557035395332881,49.691270695099071
8.8674716806253286,2.945794450831579,242.56641971073699
8.2136100477619927,11.974004796023587,845.93346576058775
3.1400582514323983,4.9226211188068412,50.827697677370985
7.4254024151777802,15.936715276855924,920.1686260735795
5.0607835940030705,12.491583453195696,335.02841681141541
5.507323046425431,5.3525197219036409,170.00746749039885
4.5121629428457748,12.843542468884779,273.8312399741676
7.4443534522678165,18.8765642683862,1095.4827386644513
5.6610971849824328,6.2792257069621638,210.73464169807275
7.9029677754731686,19.882110116489368,1300.383693665716
4.9916195370978764,4.6085230322377768,120.24674580073736
2.8474960029195153,18.978995000267059,161.14917096347531
7.8436835473416888,6.1316912711553488,395.04723429353857
3.2745048357995423,16.319676262539218,183.24470302644747
5.8175112279441699,9.1420896434174992,324.00264364393132
8.4588437348782346,10.527837480776366,788.84157979016379
8.6120855638086358,5.077221013363892,394.34047828564667
1.3925498600149842,19.736580842565488,40.079476815020875
9.5942321697577508,13.524215385124045,1303.6504054509082
2.1533971931726188,3.8771754535925802,18.827487060981067
6.508330153817063,13.588061217656575,602.73340817041174
4.7672281382789814,19.857399307678818,472.58818373566442
4.9867748559398457,8.5899879537890307,223.69727558167438
6.9282461842118588,19.882983604875964,999.44015626858857
2.0630901036857172,3.009327759052173,13.413264876923435
2.2267497110091079,12.43093152252473,64.546857212807396
6.5583347273127801,18.039932840897272,812.55111694892139
4.2008601887500845,1.1171217612774713,20.644557824528835
9.7397274019814599,5.9662090612459053,592.68056897628082
1.6225412560272698,7.3460818662094924,20.252371185432494
1.3981113291388332,15.444499449939391,31.614474354470513
2.2277831495928893,9.56633562429022,49.71873393156406
5.5048239437143955,9.0304363600868669,286.56570991188096
2.6461790025483469,5.8625222202477412,42.988427367368956
7.5712053549430589,19.278096998184662,1157.238385256592
4.2599113740193308,17.058531268204675,324.16892555504745
8.09964177332124,9.4051997397186788,646.14243538288576
9.6537125530241426,14.329294629774502,1398.4345875531033
4.09960028937234,12.942976115546763,227.79584482728981
4.6799222287488451,1.640305326191712,37.621021634964023
6.8942047244231279,2.89177341728118,143.93328270571453
3.7107960888114802,14.513770154462813,209.28737915593743
1.9480042283905181,16.165190406603656,64.237589072594659
7.5423544226913002,12.417994464842424,739.76529446335223
4.5700319076680209,19.784074915046208,432.69595018168548
7.1861981189482522,17.063132878941424,922.75363214997708
6.0866811000552064,3.179449598354521,123.35071165209386
9.9935150338932868,4.5563932379526157,476.52573173752961
5.4261047231101429,6.0056003190005658,185.16606038522926
3.0956538161150782,18.555536281348392,186.21167410774797
5.0199386955973662,8.8173254342580307,232.68174664651465
6.0113368676556096,3.9903051638082392,150.99996968013201
3.632704273658697,3.2415209215443759,44.795824719222821
7.6855351258488875,17.344856961463051,1072.8711430353776
6.3405066750689203,12.241985478933611,515.38100277922138
6.7908630637132523,18.69365460704169,902.76097802631318
1.985231079853965,4.1043399333397002,16.939245897678699
9.5577548986438714,5.7895084043439855,553.83715162146041
5.0479602334590492,15.714653575746356,419.33902350247604
1.4287781236617914,5.725486734710695,12.239695535729496
1.6920701765089059,10.432963870476483,31.280455114292064
8.5341570215228018,12.889629858718333,983.08330926864608
2.6960945706186128,13.433748226756247,102.25771081469567
8.4305214466325182,7.8984706361933767,587.86892118368166
8.4754326987011357,17.949077613347768,1350.1888358617591
8.0688265416554152,7.9927418706037123,544.93557920179501
6.4175064924684611,15.0770412514808,650.24552862864277
6.4381788168698995,17.107527957263748,742.57777350915001
3.4211411533520191,13.06125036707285,160.08673924655909
1.3756849493208603,7.6448709400589081,15.150841256534394
7.3958941043569029,2.9797625182396215,170.68353913072113
1.1342163406141896,18.847481727512026,25.390645889397245
1.1921071281292512,5.2149368262867259,7.7608312329485694
6.7602172498145663,4.2313683787283107,202.50267288384032
9.5622843393651387,4.358083772165358,417.29914906064465
3.0374972328689824,6.5309117044734437,63.100705106478379
1.0642203631911102,12.098178320890213,14.348672682477185
8.7584310228784119,3.8517381046772652,309.41260059806751
5.8459051613826789,15.347422920644643,549.24689423076813
3.9604469516901757,11.613747887443774,190.76092209697458
3.0515978465811591,6.3211519232415627,61.642386731298366
7.0288625255090436,16.439834155917715,850.54275291607757
8.2974486337702285,13.886659869152707,1001.1878288265725
9.8847762615468469,18.20459431120139,1862.701697865331
3.5936817491975432,10.900185182699023,147.41501543969133
9.4670591395986374,7.7662366097865831,728.90246013572005
4.6052577210725847,10.924471231205679,242.62576739290841
1.178796039625599,9.454741556429143,13.758009853071366
2.4601205744944292,5.9316679944147488,37.593974197444012
3.8435714189652348,4.1476809822485379,64.16583850447482
1.8022486023735433,8.6875201232709021,29.549751727559848
5.5724865742216112,8.99260589015603,292.4234792521209
1.6349607234617896,15.725458894347765,44.019650884945577
1.483491944757497,9.5261419557039186,21.954120918406005
6.5260189724105535,11.751379943565725,524.09998837238152
1.5589537090920043,5.5937959655308687,14.236449063570509
8.1107774688781209,7.227362690459846,497.89004112302365
1.0505989416852848,2.1957088607130775,2.537916272879424
1.336032661833245,8.9052118762219052,16.645890200972278
5.1712069279201698,12.36131568147715,346.16021239780162
8.9690460694455396,9.869475809239761,831.40994375568789
2.2299015987119617,12.195097642006088,63.501692066635684
1.5596591534942459,18.995322913352805,48.387668377358047
3.4281927512686412,6.2256934758059206,76.620823752419085
2.6774892802961747,8.5076124504047499,63.869247240603869
7.4618898553548973,14.710365289898421,857.7283081257716
1.7121800968873415,10.592951257765918,32.51954650123669
6.5523974036585777,1.2397015057607188,55.737335781783848
1.3111827654932915,17.039870304081173,30.677599057839448
8.6141340996898492,3.2576628439012794,253.13838733831037
4.4163215594821654,19.575125793080765,399.81083059005505
2.6225428383507143,14.042171087501806,101.13653259606127
5.2025865423360651,13.705537445746435,388.47521428761547
4.1199397350427018,4.894445282899377,86.998912207120881
4.5650856838673075,12.003549186756862,261.96071139942632
6.4240320611587638,10.136094039404977,438.04088591808153
6.843263108688082,3.0675794242397521,150.43569960159701
2.0786785517755848,4.5120253162824682,20.416195492689472
5.5905731833858923,5.0792498300710065,166.24204271114317
8.7319145380613925,15.386213106861149,1228.5117490801972
6.7743541309613793,13.797692215753615,663.0875326692202
6.5927256593093935,15.165773256306586,690.27665277187168
6.6851653236051902,3.6351916385866008,170.12973766388842
1.894854645439525,15.144323281469715,56.941681967165927
5.4788140543948316,7.4933689767075391,235.5476947480835
8.5196260003604642,14.480657659080991,1100.6721173501089
7.7794287387779244,19.013884824767121,1205.0217636873645
6.8974551101087664,16.891856365252899,841.55743884642925
7.0930604043206769,10.142416358064676,534.36421820476983
1.7466047407114416,9.3800197404929282,29.96550765058193
5.9771627615305887,13.21992769060965,494.59288194877468
8.3149344790837265,10.69936636489097,774.64788501887358
7.8472890393521748,15.194969875074404,979.86841738933811
9.0457655592244137,5.3364787485690215,457.27141965057757
8.9154494654018777,5.5151508172445398,459.06321773800329
1.80872178638784,10.142676965533486,34.747595032743824
7.2327027753825819,5.3652858236012211,293.91565422382178
4.6120464741100671,8.3470722211904338,185.93028667562388
3.9699272889829755,9.408257246342119,155.27548938208187
3.4141590453306998,18.182942189868076,221.95261840018043
9.7503649615450065,9.1683695831301115,912.77234496535937
5.8481923784157299,18.018840842428745,645.35513219634333
6.767827659768801,8.1146076353896532,389.21962089355969
2.0495895121745606,7.5864446126857299,33.373418126474995
4.5309013500765216,15.238038228792929,327.58717421593695
3.7562661390341443,5.0676288862367889,74.876602746729006
5.4581558443377993,17.198821355140325,536.56107929717996
2.7915383511274348,12.467369786540141,101.73974772187067
9.2532350442912357,12.732262478288467,1141.6195279904803
5.4874502082053045,4.2383802247043016,133.65023224978873
8.1993532128734969,6.1368513724646467,432.04940770153394
9.8425642454146889,5.197418219119494,527.26968056131579
8.1239448052252694,12.673912313683504,875.93775175568214
4.4764987771874942,7.9731148905103115,167.3145002535459
8.1232657493251139,12.554778486277653,867.55895100456121
5.6913895984551353,16.777830834129851,569.11634780207885
1.8582057428349894,15.110266606275662,54.637188184363332
1.0575900613696518,9.6565530550216216,11.31059549230123
3.6851993732530071,15.82539986224773,225.06361352249823
2.0524139141588731,17.678184499565361,77.982325236708391
7.046861503895145,14.276201750879142,742.39111746804338
2.8625004604524995,8.6775459775227297,74.458909573033864
8.6086931313998072,14.259604233792654,1106.6506520378935
7.339570429624783,14.495328366369108,817.70746120110107
4.2701487540695515,11.10546986306016,212.05648797324275
8.4900252470271198,12.679296853770571,957.06569852387577
3.4312521263808127,13.904293148161155,171.42840933630455
1.5747572468941979,1.575489627686242,4.0913948815846304
4.391463121280208,16.081032411811272,324.75887268553095
4.8653642456560737,14.264653401033449,353.60676110068493
4.3377684745628766,17.117756186472356,337.29366974252946
4.5844645582427663,13.447118918022877,295.96142025189164
5.5787809965724309,18.608413050114283,606.48013626092711
1.4612681754411874,2.5535077031798687,5.7098623983575374
5.9941418810868372,18.550172373898185,697.96011329306612
2.2467240271304161,14.159524783962798,74.847406354055138
3.2661836248774292,4.7208869890576199,52.739185272829623
2.2517102438343883,10.001238656911829,53.101576650027624
2.1695541906030766,10.125159141344497,49.908151012900255
3.8131896192013608,14.387016050809398,219.06659108632707
8.0912146664285984,6.6493573554610403,455.86446381874492
4.8786457682357316,4.117089058812426,102.61655981218007
8.9801187614467075,18.389003275596238,1552.9267414121032
5.0666396869464254,9.3336700412173208,250.91180988008182
6.2276528308396655,11.188424667227169,454.40839741281184
1.0941762981220973,16.731154073081257,20.976311435192013
8.364717535294421,5.8937221303461582,431.8379787608921
7.2898667301210276,15.250962811816233,848.7212141947075
2.7089535424316415,13.226222946575131,101.64068218520713
7.649310462073907,2.5737188803513775,157.70094738998907
6.7540020518320922,13.944146870203593,666.10538231059525
2.558308564808641,13.561501527641919,92.948469871855266
2.1873161876144396,17.312395049654985,86.737900482782436
6.1873699251203593,18.131240459667648,726.88933960886652
1.3002941211047254,12.253546974848119,21.695698454431266
3.7049963999260012,13.828904510624046,198.78882945227588
9.0843606006676083,5.0321686990550027,434.88310927270919
6.8497367785752425,4.1832300928092998,205.53611177096636
5.2895609046442242,12.089942909815075,354.23552436203778
3.7175879675159766,5.8854100615643503,85.17808129052419
8.106468377099862,12.658622820938835,871.12096011762299
8.2794317263474486,4.7632131673418705,341.92408569226239
5.0923146634248262,12.90967547263679,350.56972364047232
1.8043357602249914,19.67931411436037,67.092394020048189
4.6740062745687254,16.725792015063426,382.64310512715974
7.8454109279994277,18.082970088873299,1165.546954733599
2.1179101247867345,11.360281223676083,53.362080478781444
7.5259939675709262,9.9804377702214833,591.97850940584033
9.7968472380517149,15.386637445566096,1546.4825037639068
4.7861605959080613,7.6321106809402686,183.08291213098497
9.2318777164954806,11.832362129464835,1056.039486608568
7.9031516967777504,18.310041165188409,1197.6187171270628
4.0851545601385162,4.555641758805586,79.615049278312171
6.1191162175683287,19.465142588308176,763.24437210171754
2.7587697489842373,11.266842455169746,89.796983899523966
3.868474967987992,9.0000539135654201,141.04357616003688
8.5144927201746441,6.0026960688129831,455.71416656691213
8.0916117718142662,9.4338111855687483,646.82362326158898
8.7045737846356666,13.510106474544981,1071.9694574771568
8.390536785689676,18.251656263054688,1345.5826867152798
7.1096327590806627,8.6680659179248547,458.82297848534517
6.0022950412288543,3.1154484475637729,117.53950723857885
2.1146592988981845,14.490806125450003,67.858143979616798
9.5117802291286822,2.9676698168151816,281.16924338456425
5.7290861506729094,6.2815426752821848,215.90646086585977
4.3391978816782721,18.344345566102859,361.70103590436656
5.1892276507982986,15.282782953834637,430.9595513310353
9.6916151165076663,7.1200863860586336,700.33559165639406
8.1332536793642589,14.492120790305481,1003.8971003103194
2.545275130713001,18.732724369344346,127.08638587561187
6.4324771916157664,18.664399627941496,808.72180445922265
8.6110717065830933,2.1411976826251298,166.26460086725513
1.8279214656299716,10.957741424486656,38.341114400462196
9.2278561748770791,4.1627647142527753,371.20354627172378
7.2127461462985849,16.532913794031614,900.69823980687045
9.6170377912952638,9.0962292211479099,880.99340865072884
6.3023206195238108,18.70524970513069,778.02421649483358
2.3923243228038227,4.8547825503107109,29.096349972605328
1.1801582821653938,8.9891753828184005,13.110793853589689
5.7778303406144191,18.396669425894778,643.12796262465304
1.8303086039692218,8.5449341929263483,29.976849182936636
6.8048256837817451,12.757109140211494,618.60709693823401
7.8129792434567849,1.4426821173071471,92.221590410980127
6.8659521541077808,12.755899358740562,629.71095313266426
4.5091869096029358,4.317668421424262,91.933624033202364
7.951624321226463,7.6363110712791986,505.61964127828293
5.0975369858500406,1.3674914332020913,37.211228091549003
7.9547757994911361,8.6677044743833243,574.36583815560391
2.3479916301298451,13.409298033610312,77.415469206516292
3.5315831390086734,9.9463847239024421,129.90705606664002
2.1204369850153371,6.3914630664457164,30.093981035128127
8.5685641617474779,2.8407751717111238,218.41456086360856
9.4929594474836243,1.0997514722657793,103.78304799372806
6.407862104276675,14.104799020124716,606.48747272892786
4.7436758867925537,6.7281054526580313,158.54458875703708
7.8245347716258324,8.6467389140059687,554.36782140191235
7.3749038121796602,4.3459964665800994,247.53163336967248
4.144596538129024,2.6489871675422441,47.651106769439274
9.0552116704477967,4.6941769992957019,403.07447072467818
4.6685934272821257,7.433562794851337,169.66714070003835
1.2904754599225345,5.8461011103705722,10.195169273529467
3.5198982552286702,5.93488752640011,77.001880452558439
4.4602650781704103,13.582727121930633,282.96774497951589
4.9458930177739422,6.6983004563281865,171.58632724101597
4.7239150554664953,6.0375006059821876,141.08796342036678
7.5477085778142818,16.614724408195677,991.17880514358023
7.7142423237167179,2.8391818803251323,176.93281480188909
8.7369614122912775,14.445300897766531,1154.7182928428504
5.480916045315082,9.7072430312968887,305.37312983208579
8.6570394440963891,17.737879703675397,1392.0957763329709
8.1546773897261104,10.647014258491879,741.42977444650251


==> anc/competitors/data/v3/corrected_sodium__s42.csv <==
x0,x1,y
144.34890121389907,311.3491740097441,147.73048799805497
135.9719609938013,742.90932686088797,146.25851022357551
146.46494799778458,646.90582480206115,155.21544119461757
142.43420072648411,177.41188769727734,143.67279092964054
127.35443369719124,797.92426048630114,138.52122186497206
149.3905587909189,715.44001701542163,159.23759906316565
144.02849254975882,298.73590650482731,147.20826705383607
144.65160763192384,685.82760576265673,154.02484932412634
128.20284081688865,174.49367230996802,129.39473957384814
136.25964844738917,799.3733113319671,147.44962142870065
134.26995060581453,565.97931527457581,141.72561965020773
148.16912472121504,555.08751089115788,155.45052489547356
141.09662800201662,163.30850888889293,142.1095641442389
145.56904033177074,727.92337922763772,155.61581439941295
136.08535497068328,120.29965224312861,136.41014940657334
130.68096804461942,268.57964062880296,133.37824229468026
138.86461967539586,200.1153126166445,140.46646467726217
126.59543140260439,643.73755848455301,135.29523233835724
145.69077929981455,238.74295904902851,147.91066664459902
140.79160997805161,737.44675899161973,150.99075812191754
143.95219350213435,559.38832752924304,151.30240674260224
133.86314920324671,125.31389734628735,134.26817156078729
149.26745060987258,103.80088389009032,149.32826475211402
147.32802803305495,136.16054191007925,147.90659670361623
144.45958742684405,524.14762435340936,151.2459494164986
129.86596769629918,661.03726760159066,138.84256397792464
136.66802509317586,266.98697443917195,139.33981668420262
126.09509414468071,694.58619004615105,135.60847318541914
128.85723730168868,140.06235810728228,129.49823503140519
142.07622383106136,660.6746975491734,151.04701899184812
143.61905389769544,749.45680112059631,154.01036271562498
149.18774331085524,640.47587937306639,157.83535738082429
133.1456339534538,588.68454878504599,140.96458673401455
134.26149265087173,686.5861530587681,143.64687109981202
136.7388952818952,128.1059096829465,137.18858983682233
129.73678397710714,241.24747750333876,131.99674361716055
128.24803763338679,187.44657551395017,129.64718284160998
136.89262315564835,453.17169313509055,142.5433702458098
130.6727337262721,621.63168983019114,139.01884076355515
141.74534986706277,541.00829120347908,148.80148252631844
135.92879797180828,695.79176983335446,145.46146628914195
145.81695490144594,208.64909470876361,147.55534041678615
142.50662755005624,614.23476435461305,150.73438377973005
132.80916603455103,235.12904360823288,134.97123073228275
145.80649503488002,289.53112592246021,148.83899304963938
145.11910893742004,596.93328809691275,153.07004154697063
134.68695947575435,786.14334942907726,145.66525306661958
132.20820259825609,528.08052418394868,139.05749098519928
142.06238759937438,138.15022049390691,142.67279112727689
128.49381209023275,531.41627894927296,135.39647255342112
129.9977050618777,129.64538610611697,130.47203123957556
125.18405674377514,718.90199795677199,135.08648871108349
144.67310943755345,596.70479957043449,152.6203862306804
141.62127141480079,221.18949249575226,143.56030329473282
142.62913446565838,164.20470407693864,143.65640973088941
144.51822577554918,228.47326021622328,146.57379793900876
136.47289438845849,786.0190256879348,147.44919879946545
139.21852989882234,420.99244972094289,144.35440909435744
128.49492495319143,648.85666383898558,137.27663157461521
127.86325183839934,545.48583947544375,134.99102527000645
141.7100740447618,500.68920497104614,148.12110132429854
136.77740515357831,201.59117826553478,138.40286400582687
139.13090266202971,762.21711749066651,149.72637654188037
144.12497143540065,310.93984276030255,147.50000891956549
140.86795800001477,504.6120510652795,147.34175081705925
138.83948501644988,589.84316121234633,146.67697559584744
138.98017901863534,554.4632086717163,146.25159035738281
132.5987524515653,758.41608678686293,143.13340984015511
125.77044586419848,203.90729294404059,127.43296255130313
135.91793473080907,455.84691691285946,141.61148540141482
130.36461682048824,382.82407351853618,134.88980199678483
135.2132160931159,431.91811063783268,140.52390586332123
146.33507683170416,183.45226833842122,147.67031312511889
130.84848714663352,193.86622691093572,132.3503467772085
126.45756854222665,294.65288204688017,129.57201465497673
132.0345973005499,313.29322263258189,135.4472888626712
132.33984394416709,399.53224957694499,137.13235993739821
141.54791286817238,527.69128292563983,148.39097339498261
138.92580380853195,544.24038219278418,146.03364992361651
144.59745522766033,388.26762760989919,149.20973726941872
141.6078385081847,386.14817660008799,146.18620933378611
135.15967153600175,252.33996868787338,137.59711103500771
145.35050961665087,511.81437388630576,151.93953959883177
129.1743229976926,321.92863792206651,132.72518120444568
125.56780182834652,125.24188399415459,125.97167197225299
127.25119651939104,392.88003090980226,131.93727701394789
143.05898376491126,431.89287256311923,148.36926972592116
136.5469307562847,257.91500774294769,139.07357088017187
129.03179447584006,500.72055318548098,135.44332332680776
137.52611937758408,496.04033030234467,143.8627646624216
128.80780256782921,591.40152677725996,136.67022699626537
142.4080093769434,553.56393754084706,149.66503237759696
136.15390688935076,556.70313956472205,143.46115712238631
134.52553065241207,321.34990627683021,138.06712915284135
132.5378022286969,651.20255539016773,141.35704311493959
140.75706482797221,484.40106851977561,146.90748192428862
134.04531526383477,401.9927366259231,138.87719904984954
127.19124798290252,538.20873665874001,134.20258776944237
127.95014755301288,352.46013411517799,131.98950969885573
149.04744161373787,458.91747122473078,154.79012115333356
147.71451726769018,615.69398193755421,155.96562097869105
142.49267834526873,720.48202070659545,152.42039067657424
131.64674903648799,744.74003810663419,141.96258964619415
149.22940943369309,452.54304762816946,154.87009819574379
144.46877259914487,464.19258031839837,150.29585388423925
142.92225472897491,659.90928753468552,151.88080332952987
136.2340375535947,320.11548422094086,139.75588530112975
131.80603904612897,686.16765364154799,141.18472150439374
127.40977405383748,445.89915256219638,132.94416049483263
147.56505991359603,181.09970703468787,148.86265522615105
136.39440724584028,150.44140295106058,137.20146969305725
130.05908411988077,689.39524772762422,139.48940808352276
132.64891560376631,138.89754183481455,133.27127627312333
139.48048922354741,296.42800529355912,142.62333730824434
129.41931957348081,333.89102835108207,133.16157602709811
146.41535710230937,221.09611163411566,148.35289488845521
143.96298824588024,319.72535886139246,147.47859398766252
142.98657389877343,619.88479670755999,151.30473064609438
135.80232599437758,110.27799049204954,135.96677384225038
140.68272101756108,679.0213971644805,149.94706337219276
139.60244922281839,699.58361650219069,149.19578708685344
141.24616503887052,360.5831012340837,145.41549465861584
127.11110802849723,207.52902934244435,128.83157249797634
135.39518505426526,520.58828556155663,142.12459762325017
126.04035434654732,183.77078910542605,127.38068697223413
137.34977048111298,355.44355275477676,141.43686732518941
133.24653030831962,770.90042663068073,143.98093713441051
128.61310472165118,796.82513080854596,139.76230681458793
127.58507419306379,640.47342394820987,136.23264897623514
139.69111430444281,317.67305694453637,143.17388321555538
129.26482421342214,581.36553441626472,136.96667276408238
148.12800295941992,593.78445583880887,156.02855425284085
139.52652849250987,371.4891866145548,143.87035547834273
133.67174511337092,548.62204421031151,140.84969782073591
139.77288728703542,107.50935148297337,139.89303691076299
125.57009677574244,246.34036102156901,127.91154255208755
148.96398033103614,467.56181207708283,154.84496932426947
137.0575859235725,214.62591298080713,138.89160053126542
144.56838068125717,216.13480751357355,146.42653760147434
127.06824999806096,685.41300338516658,136.43485805222363
137.166458270954,792.39310187852379,148.24474790101038
137.26767485886302,489.17859961991388,143.49453245278164
148.44566137437457,687.34881161719943,157.84324236024975
139.29320130940189,793.22516502839073,150.38480394985615
136.83723502642385,199.1171219981423,138.42310897839414
131.67439157729734,413.77192927804577,136.69474244574607
133.28922493356382,374.80090108934394,137.68603935099333
138.01681006178845,156.03449855232952,138.91336203862571
135.97278650762615,628.73112095632109,144.43248444292729
125.54030199700826,403.64531912581509,130.39862710302131
145.65729810485894,428.52885393328091,150.91375976779142
147.40401929599417,205.47108166926813,149.09155660270247
128.50622722496527,226.64865656160768,130.532605729951
138.85090358847623,734.97253550935045,149.01046415662583
127.71439352838608,131.25436228199521,128.21446332489802
141.80600232599528,262.99659946059438,144.41394791736479
132.0308445959752,304.44153122016985,135.3019090954979
141.48556586729754,443.13827968111048,146.9757783421953
143.17486535717205,510.51162111035717,149.74305129493777
144.21618729794142,445.30298309546663,149.74103502746888
127.69352364889741,158.88073418981742,128.63561539593448
147.9002961284402,270.56721783899945,150.62937161386421
130.75534977237203,690.5118693337788,140.2035396817125
125.9353139044045,546.31209033492132,133.07630734976323
138.87131173478707,554.40433509399213,146.14178109629094
134.27305709656096,569.14227874594849,141.77933355649614
145.74474357831033,634.03211332767034,154.28925739155306
145.20628680160755,140.67593720501313,145.85710179688775
132.92847232056789,356.62586945282868,137.03448623181316
148.82248487674363,477.66920468317505,154.86519215167442
132.27294595350295,336.91953830812821,136.06365856643302
137.87642823079287,691.13521130103061,147.33459161160937
131.39912726419007,437.80075601110576,136.80393936036776
148.40108925122408,638.03931262156539,157.00971825316913
129.11519543955046,696.41086181681828,138.65776922861954
126.12276548480823,453.35403803244867,131.77643009332741
135.87742650007596,736.68657070994493,146.06441163143506
149.80938910139594,510.98675837588638,156.38517723541011
147.29193165637284,695.19200918360525,156.81500380331053
143.71520048642373,338.41355691406699,147.52981739704879
147.26981227196313,449.17187097203964,152.85656220751576
147.33616599244658,471.98772870320437,153.28796965169786
137.97145900966123,173.4858011272494,139.14723182769723
132.89822629576983,378.98675469107843,137.3620143708271
144.3003108027747,742.1363707861733,154.57449273535349
141.54153157919404,541.58256825531976,148.60685267127917
134.34144322184275,224.25460770587722,136.32951694513679
127.36166670153789,337.19894492672347,131.15684982036547
143.66974028372564,234.12210676388989,145.81569399194788
131.56151289807161,117.37619225900077,131.83953197421562
148.42032876334449,749.22232095281868,158.80788589858957
131.02426437514211,413.74512977981004,136.04418645161908
128.06894831028714,315.27455069455027,131.51334112139995
145.77781680312265,518.93403409041559,152.4807613485693
128.83210791561234,105.12011940511094,128.91402982609412
129.48170770394347,294.61547462056967,132.59555529787258
139.98456978802108,592.12342598922487,147.85854460384869
146.86405102093661,543.63884114848406,153.96227247931236
129.91086664286433,787.26416327977483,140.90709325534073
132.75809182250237,534.25039676063079,139.70609817067245
144.43512095602944,434.25411153941292,149.78318674066006
149.29566065152417,633.00279422880533,157.82370535918506
137.51852965505856,732.32951037483713,147.63580182105596
128.59743756378126,604.48716270284604,136.66923216702679
125.34840719270504,774.24785648456577,136.13637289645808
130.74140074997138,647.40361951672401,139.49985866223895
128.29555544466302,706.76100678334853,138.00373155319659
141.94146684032143,179.87284982854604,143.21943243757815
128.04581261571329,612.6894520956514,136.24884384924371
137.65824829051581,408.06208966915801,142.58724172522236
142.35656089107215,487.17266168789263,148.55132347807844
139.52791523052255,557.87168663764976,146.85386221672496
129.99439129150144,778.87058169389854,140.85632059860382
145.10311315455658,789.2046570021372,156.13038766659076
142.88517824039505,301.75977184153368,146.11333458985959
143.47460009788855,613.62744820654132,151.69263926919322
128.27644378893282,624.98847655468808,136.67625941380783
128.09384509125863,342.54500291913416,131.97456513796479
148.18906377516268,186.70884240495471,149.57640525364195
134.93945484562352,128.66287220000385,135.39806080082357
132.52371729452349,644.14018927042503,141.2299603228503
137.21460113378834,442.78981927183412,142.69923824213768
141.57160531908957,789.87811864644834,152.60965521743273
148.89058142617424,425.48141933555712,154.09828413554314
132.16115567205136,784.54188535168817,143.11382583767838
148.12021073280067,388.10320153584189,152.72986195737414
125.62148728465641,655.57750539198082,134.51072737092809
138.8799510581706,159.37349061828246,139.82992690806313
140.84937779202713,488.82319709643474,147.0705489455701
127.64743509376883,661.441850890007,136.63050470800894
128.5084899265978,747.29116705392209,138.86514859946055
135.47785798290761,675.80816343220215,144.69078859782283
149.15579780357953,125.87950904082196,149.56986994823268
139.90106383085933,360.89163891471395,144.07533005349475
148.32558054000529,134.08893061969587,148.87100342992042
145.10902289032427,176.49760378019062,146.33298455080731
136.68454003888229,572.71394006723881,144.24796307995811
144.61908623130469,599.28073741818866,152.60757802999572
125.4459195994247,641.60447792613843,134.11159124624291
127.72859991914338,705.81958363896399,137.4217132573668
145.7357153720684,617.60202793355688,154.01734781900529
144.92042720812904,660.61011447464239,153.89018903972331
130.81601854916084,134.27459687629548,131.36441209918158
138.26923976497633,264.17460530890901,140.89603344991889
140.15039551750027,535.32844136267204,147.11565057930304
146.69347384440027,700.68771323737622,156.30447725619828
140.07767893346815,103.15008745776139,140.12808033279234
135.314289231842,460.24053948144484,141.07813786354512
134.35460108517958,574.10117955507803,141.94021995806082
135.64705215933776,120.72510239002925,135.97865379757823
141.29827563949937,380.94889028737157,145.79345788409731
146.68726579380814,726.9444169685878,156.71837646530554
136.3474220519075,570.12896619910111,143.86948551109313
131.19598907378395,266.36085435241813,133.85776274342263
130.91655907493953,696.94679074233886,140.46770772681694
143.65035700608615,343.62199638666004,147.54830894827271
145.41421908559775,697.34126980084159,154.97167940241121
127.63195199635312,309.26055578323388,130.98012088888487
126.66397142387946,513.2241756182043,133.27555823377074
139.86084159391129,377.85804742348387,144.30657035268703
128.65433110481746,292.3775355285469,131.7323716732742
145.61660476140852,720.59029352030848,155.54604945773346
132.75836684810187,231.31557735764392,134.85941608582417
128.59679832427855,159.36811386503416,129.5466881461191
148.02426181218627,339.34885698196229,151.85384352389767
129.13829306838196,602.34740334909725,137.1758515219675
132.11800205844838,665.20212418339725,141.16123604538274
128.84033487980147,799.12035904673542,140.02626062454925
127.88725159163387,307.45343990781544,131.20650663015891
125.528700408411,385.55936579189751,130.09765026108136
126.3848852291065,195.77489462073839,127.91728354303831
129.36603677339633,502.41035073612352,135.80460238517432
126.33454831567938,798.30602608404206,137.50744473302404
139.77859540277427,590.61670708446104,147.62846271612565
142.01786316998766,516.6489882893602,148.68424698261742
134.8407614208007,374.65836504525578,139.23529526152478
132.94977742380124,740.70913219988836,143.20112353899944
137.61315592555576,447.84161729124463,143.17862180221567
146.87512355586523,194.05683931914305,148.38003298497151
146.27829067055515,355.76492423939339,150.37052945838545
126.0868765503198,147.01666819343683,126.83914324141479
129.53746023991312,241.3853263821471,131.79962546202748
130.9186217776099,112.36814669993853,131.11651212480891
131.2346893958053,417.29594155011438,136.31142446060713
139.28081629356933,544.17818546625801,146.38766726102946
135.40656064257982,340.30472366523543,139.2514362212236
126.23135299818985,394.26724005369397,130.93962883904896
134.34035346148929,771.44649099120318,145.08349731734853
138.09382371794092,626.37418510244083,146.51581067957997
127.5417975725929,478.59964586146589,133.59939190637635
145.83646384471399,299.17861257827769,149.02332164596643
126.2990466616276,727.89775914109669,136.34541080788514
148.12104672545155,264.56798181646161,150.75413443451492
127.47782853949688,327.73991136167393,131.12166712128368
146.08937378994381,736.3453700960639,156.27089971148084
147.56632859819044,470.67943869955064,153.49719961738325
149.48926701466482,619.62256459258367,157.80322804814617
145.05064700683982,513.52135591463627,151.666988701474
144.48693851928323,557.40744630664653,151.80545766018957
141.06208189988868,309.5683040603779,144.41517476485473
144.47490886445323,268.960443138664,147.17827595467185
128.36380521032868,325.74464301806569,131.97571949861774
138.40170089869093,208.80909485839572,140.14264641642526
137.85557175476038,712.02005570356516,147.64789264601743
146.43930360306393,298.27285327507985,149.61166925546522
136.56998413983789,493.04257609006925,142.85866535727899
134.62723740250883,654.38209759896188,143.49735096409222
140.98908178092776,648.6768765629995,149.76791180593574
131.66158293752116,406.870381008935,136.57150903366411
128.49421027384892,433.38011601070798,133.82829213002026
136.94693185059364,796.29122425451737,148.08759143866592
135.42223421487213,572.21823388531686,142.97772595703719
130.81424851322186,670.24691018251792,139.93819907614215
134.1877952528782,731.78777845346235,144.29639970813361
134.15981124565619,651.31288536053739,142.98081741142479
133.18738911031363,229.6255414674973,135.26139777379359
134.48660199317322,493.51951361630051,140.78291421103404
142.14358363639863,171.32591012018142,143.28479819832154
132.42191186428212,557.04548859479883,139.73463968179891
148.72144816788352,768.7445997314677,159.42136176358702
147.90870048845446,458.91244501007793,153.65129960861572
137.02276070750196,403.08074500743703,141.87205262762095
133.20903012511721,125.08992599271423,133.61046894100065
138.38586974575009,771.84216563045425,149.13534439583736
146.21401221934062,172.10187889111114,147.36764228159839
141.31468351400255,128.75536531339284,141.77476935901683
145.10979569867695,272.2466280534569,147.86574174753227
138.3180569016435,145.8713037428677,139.05199776152938
140.82294073169052,418.58248968823364,145.92026056670227
132.20389035456154,461.2614608799787,137.98407372864119
143.37232905775727,318.79896432000874,146.8731124868774
130.06011482814296,135.67233780242023,130.63087223298169
142.36995322046246,178.12025777445871,143.61987734485379
146.51797670814736,369.15306459294965,150.82442574163454
128.3025709325386,142.36991557857527,128.98048958179581
140.35949351354799,588.73280792693936,148.17921844037903
127.37739370574836,244.91437906736837,129.69602377082626
143.14289070678566,311.45009814854694,146.52609227716241
127.11233047058801,375.88804402466826,131.5265391749827
148.39849556751565,391.62674314840353,153.06452345789012
128.43519825094506,101.16249537236037,128.45379817690284
148.972006147727,178.44925969908829,150.22719430291241
145.02210440212741,703.93519461861467,154.68506751602524
139.84205011165886,100.8631437583357,139.85586041179224
144.56560261573867,455.71714906901258,150.25707700084288
144.87787097457715,442.65140455504564,150.36029344745788
148.65067657043326,333.16591270744647,152.38133117375241
131.33458384597969,401.92891410251474,136.16544647161993
139.75189738395773,646.40679626860901,148.49440612425548
127.37622993911003,688.84259435046954,136.79771144871754
140.40414250060303,282.24398039067501,143.32004618685383
129.28228260231973,325.74330867741088,132.89417554115829
139.12376528681105,269.73799711983293,141.83957324072838
139.31076285084623,435.90438038574558,144.68523293701816
136.64962882453068,578.28085036116909,144.3021224303094
138.06579438782808,259.77701282439438,140.62222659301838
144.0980847501647,331.51501943840663,147.8023250611792
144.98111791280166,751.26923231240528,155.40142562980014
137.30383038938572,133.99850289287065,137.84780643567166
139.98983603806531,422.53872366769633,145.15045561674845
148.28090589225255,598.09062911774447,156.25035595813645
127.99333971252807,205.31780809023184,129.67842464197179
127.92758914750276,133.16181400383729,128.45817817156416
127.19272529776921,196.74376014697151,128.74062546012075
141.4465821260132,743.17623547147798,151.73740189355684
135.46520751975947,106.48184727478639,135.56891707615605
144.35803540354607,231.82538236794628,146.46724152143321
141.7807853327148,121.89845903115119,142.13116067721322
133.34094395820597,177.44062729354229,134.57999399490265
147.4591636840384,534.10450063980738,154.40483569427531
144.06330367676631,269.14723611736008,146.76965945464408
131.76337352275439,498.44843530147375,138.13854848757796
134.10480044430136,513.13676793628838,140.71498873128198
132.86099950510658,694.60473316284538,142.37467523571209
128.940291215625,103.31897503831175,128.99339481623798
128.6945843135548,697.35862153965672,138.25232225818931
148.40318658439361,533.38336049888176,155.33732035237571
135.94760092996884,213.92044027347032,137.77032797434435
134.58299556943524,641.05617169469883,143.23989431655042
143.24214271693444,698.84407925340997,152.82364798498901
138.82482663132251,277.98443862791009,141.67257764936906
148.40349967096157,743.15557663187656,158.69398889707159
144.5075373477348,418.1202012090605,149.59746056707976
136.98423910311351,522.39711803332511,143.74259299164672
134.40898683702065,789.25467353235058,145.43706161353825
149.66578862310806,353.07525504743955,153.7149927038671
142.9440059000911,669.21154207407903,152.05139057327636
148.77986650009603,322.87938247992179,152.34593661977479
127.96196443042604,659.4494655690437,136.91315587953073
146.26334197976956,520.5137432038498,152.99156187103117
140.92684709978019,251.44898665778101,143.35003088630469
128.04804195837781,389.81826565246547,132.68513420881726
139.70644999923053,322.34494405449317,143.26396910410242
142.15240912763622,154.67587515625473,143.02722313013629
125.30756714721507,120.88433906978824,125.64171657233167
136.35794904604367,342.53505878502665,140.2385099866041
145.63498777990804,113.3239034722406,145.8481702354639
132.38397563360223,215.84143030724252,134.2374385185181
136.46370204496378,607.62832459560809,144.5857552384935
136.05785317669734,595.66386497851158,143.98847501635353


==> anc/competitors/data/v3/corrected_sodium__s42_holdout.csv <==
x0,x1,y
133.93521204563692,142.10392878645919,134.60887490622025
134.30521647100679,597.75274608824475,142.26926040841872
139.40009155854884,740.4877510378841,149.64789557515499
143.67729730709925,286.320918740227,146.65843200694289
129.61518378293664,260.73736302119232,132.18698159127572
139.6151411547701,457.9558197401912,145.34243427061315
138.36930861696132,282.4518541736681,141.28853828374
140.06230421416561,528.97248032829611,146.92586389941835
131.60409148982163,553.02652843378837,138.85251594476225
125.36661950681987,473.73171434808609,131.34632693638926
130.79147426972631,682.61624705960469,140.11333422267998
147.23437197114029,644.19273552181346,155.9414557394893
147.39102607188408,316.76425553501662,150.85925416044435
126.71365133491635,102.95822843512562,126.76098298987836
135.10116277495374,557.65749982491025,142.42368277215229
146.2341833570959,126.88713007145536,146.6643774382392
149.4816856197416,491.26092046140764,155.74186034712412
138.93064444771949,207.89392291406469,140.65694721434451
132.92795342552444,170.89433750693163,134.06226282563534
139.99998674095963,521.70094062588532,146.7472017909738
146.58663632613451,190.14754756107524,148.02899708711172
129.1972205115205,758.22974754625204,139.72889647226054
129.84948636631674,172.01795201016191,131.00177359847933
137.85858494621195,255.6020082042551,140.34821707748003
127.51612888256379,315.66371679128576,130.96674835122437
144.60722947007994,116.35500784925597,144.86890959566804
136.10157213800065,398.69585244805108,140.88070577716945
145.30304140283761,217.58282873327084,147.18436666256994
147.67808517455629,174.64918835419655,148.87247218822344
141.98360305343121,768.64699459645362,152.68195496697447
131.66206388007285,648.94864194695322,140.44524215122411
137.64448289126824,295.82485670073652,140.77768059848003
133.2049626627275,226.65464900185157,135.23143704675712
142.14972482321042,594.87047992552903,150.06765250201889
143.03882733033603,567.0774799061561,150.51206700883452
146.30160889144909,746.38403096120499,156.64375338682837
135.04173302180931,748.57528254108013,145.41893754246658
144.37715358888573,620.49175175726702,152.70502161700202
130.28280284238164,382.99168934768937,134.81066987194467
135.95576832997457,419.791382326823,141.07243044720374
130.27342424170266,112.6983136832137,130.47659726063407
145.37067126092558,367.60194039952495,149.65230230731797
145.06932553441388,197.53829301924344,146.62993822272176
142.95615163288426,104.71287982930096,143.03155771015307
133.11220831116438,649.73368167518629,141.90794721796738
143.68919078609008,345.47924526788222,147.61685871037619
143.51176094327664,474.14014341825566,149.49800323796873
145.26815562608741,473.14966715764405,151.23855030060972
132.0126293742299,751.75477859323473,142.44070583172166
133.73853000790689,728.7719198557395,143.79888072559874
148.76804163818196,275.44909432327518,151.57522714735435
132.56897042382923,707.14880155482831,142.28335124870648
131.89621030701446,740.75090537174549,142.1482247929624
128.26793564894095,278.19299535117307,131.11902357455972
141.72671814842744,501.9288550695565,148.15757982954034
126.06280712975659,141.31140231429563,126.72378956678533
148.80738051807629,330.79468409865524,152.50009546365476
148.88416407648867,418.23500568538526,153.97592416745485
148.23805918349584,296.35616329727395,151.37975779625222
129.91821493588554,358.15225686319178,134.0486510456966
126.88163783104066,268.50241140133312,129.577676413462
130.18999857880681,401.49284644655097,135.01388412195163
125.28204926283716,102.3035423842432,125.31890594098505
134.49020918003453,285.02559512542791,137.45061870204137
143.7355896083734,144.5212982163707,144.44793037983533
141.40262444528133,734.57210236086155,151.55577808305512
125.92402844385268,208.09788650758901,127.6535946279741
148.82094014766579,263.34227072606899,151.4344164792829
126.98462357134817,564.29979150146312,134.41342023537158
143.4902559998838,610.18294176505765,151.65318306812472
133.75899246665219,248.65909791400424,136.13753803327626
138.6997591853879,563.46140621134816,146.11514168476947
125.37458159727387,506.68763250103245,131.8815837172904
147.03045422278009,592.35964567203212,154.9082085535326
149.7255351814708,174.43374864701678,150.91647515982308
144.23242673330455,339.45069839273214,148.06363790758826
138.34696638614005,284.8284721234553,141.30422194011533
133.64554543782077,320.17872893036429,137.16840510070659
130.39811858012985,483.50060136591713,136.53412820198452
146.71839630427172,377.05564403941992,151.15128660890244
130.95022492507795,191.12420605503195,132.40821222195845
126.65866036440191,495.09781914600904,132.98022547073805
146.57860948174155,687.22211863760879,155.97416337994329
125.80184545970398,756.35812536123524,136.30357546548376
128.25260490734038,299.68831026654073,131.44761787160505
148.74542165470513,119.94023626389836,149.06446543492751
141.10331413652915,482.69116123580358,147.226372716302
140.05184338858692,368.44241473976513,144.34692202442315
146.93414242668214,173.07161338327279,148.10328824081452
140.68249676213358,774.96151343767565,151.4818809771364
135.73385614618519,463.13551855503425,141.54402444306575
148.98638331200607,788.86942430103807,160.00829410082267
137.62771849603041,712.50008371543868,147.42771983547743
137.53485868701864,524.72743903211597,144.3304977115325
130.54698606494969,189.22629359104997,131.97460676240649
137.66229618749279,464.94888928838594,143.50147841610695
132.10881439823848,469.1699499874133,138.01553359803708
130.66823025877872,283.24496109680479,133.60014963632759
142.37918419477938,314.67202622750256,145.81393661441942
137.82230767065559,629.36178082737797,146.29209616389363
134.7980404706573,399.45747153571648,139.58936001522875
140.13593698521424,673.72241082184939,149.31549555836384
125.26042812822165,291.26945152541191,128.32073935262824
132.81900413869064,122.70298791000612,133.18225194525075
145.7998989600091,405.99853090127527,150.69587545442951
149.19683736446632,102.3321062651746,149.23415106470912
140.17926018409679,168.6476840787106,141.27762312935616
140.63210085240985,781.04950246684189,151.52889289187931
145.43548236268481,237.61174310601282,147.637270252381
148.15261136595876,773.45279833354721,158.92785613929553
140.18735625600766,260.12780319058152,142.74940110705697
126.4117326349335,381.06864133919373,130.9088308963606
132.93744782985746,441.06489399551805,138.39448613378576
146.32893128446074,573.13866665509954,153.89914995094233
131.39561784131516,390.53236014104334,136.04413560357185
138.44501697907455,761.58300669450068,149.03034508618657
139.10145841690115,658.27983931110498,148.03393584587883
143.38654216692581,720.98323645884955,153.3222739502674
148.55787386345631,319.87467056663553,152.07586859252248
140.08135037614753,437.49280016378435,145.48123517876809
136.88958435888227,495.62756898759102,143.21962546268372
125.74202012944964,378.92524316387812,130.2048240200717
128.67447623013592,512.67030991978322,135.27720118885244
145.45746202387917,701.68755708993206,155.08446293731808
141.83346473435316,440.3151534923918,147.27850719023144
145.80573559090695,152.34602966348655,146.64327206552272
148.77086128472638,432.62943547063236,154.0929322522565
125.42264444506664,459.77489286946604,131.1790427309781
129.69478336957985,304.73288298594827,132.97050949735501
146.85408800173701,171.68716397800554,148.0010826253851
145.03780568822776,504.30543985350062,151.50669272588377
130.94460625397889,244.51762016656784,133.25688817664397
142.84834004216049,650.30003651574452,151.65314062641241
136.27995442778629,523.37412722299928,143.05394046335428
137.52034179562619,260.35598975434465,140.08603763169572
134.7560081745716,536.34103832733399,141.73746478780896
142.90098181185505,758.61026251949158,153.43874601216692
137.94749218050677,294.49778920386916,141.05945680776867
144.17491048742548,795.65668850223994,155.30541750346131
136.08783204749409,232.94558539823387,138.21496141386584
130.1319333414431,762.3840263256285,140.73007776265317
144.01023207594915,289.06230998993391,147.03522903578809
131.31806898833207,664.40912546197126,140.34861499572361
138.38197563317826,399.97172370485521,143.18152321245594
145.71901037466176,451.02559139702396,151.33541983701414
146.14468212169066,250.21340575551179,148.54809661377885
126.0904162778194,790.29508367346534,137.13513761659485
148.87286713821598,561.41846155720168,156.2555625231312
128.20388109214616,206.00120092183192,129.89990030689546
140.30091709393628,563.77067643997907,147.72124791697595
135.46452260633049,794.74629028290383,146.58046325085695
136.07437459983291,379.63113513959587,140.54847276206644
141.46735051169961,795.6888696533249,152.59837242615279
127.95302806579366,174.02786480718532,129.13747390270862
128.40763808613642,521.13958240880584,135.14587140467731
140.43981868697995,727.7869994014784,150.48441067740362
133.89127830208358,104.31501225759105,133.96031849820503
149.2770205610596,282.9655969932702,152.20447011295192
126.72928126674242,333.80301612350763,130.47012952471854
126.10586480316343,632.16576920829334,134.62051711049611
128.41050874886915,415.60183878963971,133.46013816950338
137.51339984365109,395.85818168741088,142.24713075064966
129.5727194515232,279.14555548281152,132.43904833924819
143.25334820817517,773.4035736173297,154.02780538605245
134.05530937227593,691.63009935490902,143.52139096195447
144.72122714811456,409.6652535685829,149.67587120521191
149.03809042506705,591.07927583379751,156.89535883840782
133.61000080381206,540.00438320435444,140.65007093508171
135.22200619096901,123.5901962281157,135.59944933061885
141.37279090117536,169.69691537351719,142.48794154715165
132.52998913558744,597.87574253284049,140.4960010161129
127.63334507886255,658.71754129592421,136.57282573959733
143.17320672969805,520.66295396787882,149.90381399318412
134.91675529907783,792.04486529117605,145.98947314373666
142.18388366374515,691.79963238205244,151.65267778185799
139.12966972237558,180.29551151832447,140.41439790666877
149.98198620525912,231.02501402983322,152.07838642973644
137.29473534197263,284.41685385791561,140.24540500369926
130.82126060031965,746.78291562862501,141.16978725037765
136.16649637665935,388.0067265252959,140.77460400106409
138.92038018793224,210.16913761398774,140.68308638975606
132.31306742682972,182.5823497411086,133.63438502268747
143.57093090513581,702.17894068548082,153.20579395610349
139.83474076408032,514.17841238176459,146.46159536218855
141.0857307325368,751.87148552258861,151.51567450089823
127.73675299959434,214.37041859672578,129.56667969714195
148.77154138512188,276.45557279162051,151.59483054978782
136.24433398183069,642.11881594854992,144.91823503700749
126.19105034350497,274.09687969986771,128.97660041870284
126.92241715696919,447.53024785965994,132.48290112272375
145.92821394867445,538.03899479488598,152.93683786539262
129.71137380727393,558.08546098575653,137.04074118304604
145.64033735175698,354.15418133344019,149.70680425309203
145.76509082972538,724.43970154439148,155.75612605443564
144.63562928237616,357.62733207487361,148.75766659557414
140.04862914574574,618.62783558087165,148.34667451503969
140.10605226908305,693.43524053076965,149.60101611757537
131.72539209264448,544.36185562899971,138.83518178270847
126.04356930366906,344.81103463374927,129.96054585780905
142.76637251210252,172.93861909303868,143.93339041759114
125.37282316837275,757.53880048728513,135.89344397616932
125.53363091147014,255.28714623161625,128.01822525117601
141.00060347170714,219.05041395314828,142.90541009495752
148.78412316490315,223.71887581661844,150.76362517796903
130.65971453574718,303.77043121744271,133.92004143522627
125.17838989775308,508.88025392753417,131.72047396059364
146.55119728577336,205.06403543547819,148.23222185274102
138.46084767050743,628.58926549743421,146.91827591846638
133.22346375469493,491.03281690582327,139.47998882518812
130.69888290716989,296.04243927732068,133.83556193560702
141.74684034863623,668.83599521802114,150.84821627212457
145.27069064936174,574.77167938983666,152.86703751959914
149.67993405985234,733.85347462320908,159.82158965382368
132.20467152554872,464.74366462575347,138.04057015956079
148.51960872110732,349.28240141318992,152.50812714371835
135.01460478075717,465.63841378126182,140.86481940125736
125.49665566562666,411.49047839475793,130.48050331994278
129.05589048470674,281.69303137317496,131.96297898667754
132.89880949712565,215.96719408284088,134.75428460245112
127.22846833992651,383.22442559419113,131.76005914943357
137.70135159506003,394.46442753206429,142.41278243557306
126.76377978739386,642.51690663386501,135.4440502935357
126.34303317988194,414.12101942067068,131.36896949061267
140.35005270114044,496.10347160505302,146.6877082468213
126.55264919192223,269.24511451955834,129.26057102423516
144.75215963577256,329.4291517537838,148.42302606383311
125.14055261579246,144.05243171048181,125.84539152316017
125.93342406064791,391.24464807133336,130.59333842978924
136.58668591088937,518.57478826494764,143.28388252312854
147.13623908179318,426.77016139304379,152.36456166408189
128.41639332975544,512.45096575811908,135.01560878188533
126.55460875970624,762.9855810182612,137.16237805599843
131.74497986463513,292.52554910863921,134.82538865037336
129.65969244526715,376.59624817280661,134.08523241603206
142.94969404265248,605.1187212067839,151.03159358196103
126.97827804690928,453.42452002295488,132.63307036727656
140.42332612127382,108.83110810697386,140.56462385098541
125.86439657081471,690.94259015035891,135.31947801322045
146.15037249913848,183.17705214373134,147.4812053334382
134.48978210967269,784.34673974508087,145.43932994559398
129.50706343986309,580.50104006585605,137.1950800809168
136.67385150648906,568.09874800118439,144.163431474508
133.66649926400751,243.47956305418757,135.96217227287451
134.90301578852029,505.39391740683175,141.3893184670296
140.066755725441,436.59293829386758,145.45224273814287
141.23128641302245,176.17397878778036,142.45007007362693
127.99632931048774,229.3904063893541,130.06657581271742
137.75159217607194,250.28815163419497,140.15620260221905
146.47754038350388,630.01837762120022,154.95783442544308
141.03987258600384,571.49392373829107,148.58377536581651
140.53534905363722,621.89690944287429,148.88569960472321
140.79212589890329,197.08600773740108,142.34550202270171
127.48570734844313,621.10664721204216,135.8234137038358
137.44115015109676,339.22938335238302,141.26882028473489
145.88785000100128,596.65580849245748,153.8343429368806
143.83174649660535,763.66944091247296,154.45045755120492
141.38181975030213,685.48944503563303,150.74965087087224
141.92516778977966,436.82586582343544,147.31438164295463
127.07390205753178,408.73756938658158,132.0137031677171
138.82545211536274,550.2078622856186,146.02877791193262
145.31926244189924,457.34507660124626,151.03678366751919
144.02024733153382,622.97257434484652,152.38780852105137
147.34934877562338,259.76500652622713,149.90558888004301
146.98735962611633,266.3476616879567,149.64892221312363
127.24644940663289,436.83546715123373,132.63581688105262
142.31306326495161,260.82631981688712,144.88628438202181
135.03346242808351,370.6816081491213,139.36436815846946
133.2497980249527,409.77789854944649,138.20624440174385
131.70599734814084,733.05576488987651,141.83488958637886
149.30656933762504,400.93993201005674,154.12160824978594
138.4672010511548,727.00992577369061,148.49935986353384
141.02174349935777,362.11712340909247,145.21561747390325
127.91552642270712,342.65848573052688,131.79806219439556
134.80805930576813,624.55930316605532,143.20100815642502
132.65629483065041,249.86001159819747,135.05405501622158
137.38376623427166,696.79868150516995,146.93254513835439
129.97649541979843,522.48204476726846,136.73620813607471
147.92565290080898,532.24124920010138,154.84151288801061
137.46513946723695,219.30874512068479,139.37407938916792
144.99820336909306,289.25241898553963,148.02624207286169
149.56267845948526,254.64172386229714,152.03694604128202
144.7887355700702,530.09150629360283,151.67019967076786
134.65694104774303,356.90423280827463,138.76740877267542
144.78684930368087,525.70236528391354,151.59808714822347
138.03163777348649,681.28850441531029,147.33225384413146
127.38390484120831,619.85192759962956,135.70153568280239
125.15997239269348,418.92563886921761,130.26278261460095
132.45888714792503,646.19894229333738,141.19807022461842
127.92337198377464,714.45942893135543,137.75472284667632
141.79683751081984,589.1232224008105,149.6228090692328
130.17361239014582,382.85695706662693,134.69932370321186
146.13525869833279,588.51173492920293,153.95144645720003
142.60991786006883,597.19630823465127,150.56505879182325
134.08374653908209,472.30678442853218,140.04065508993861
145.80562568618643,530.28988408628425,152.69026383156697
131.75347812883558,575.4213265112005,139.3602193530148
126.59654790803944,121.20224944107207,126.93578389909659
134.42073089244502,655.61698359304683,143.31060262993378
135.7371229046002,588.69775688017967,143.55628701468308
134.271579096008,693.81207002792894,143.77257221645485
134.95684599511878,558.57806540084289,142.29409504153227
137.71883610159009,748.73100710947358,148.09853221534166
126.28130048733664,157.23449432767939,127.19705239657951
138.87261633635234,746.5852979857226,149.21798110412391
128.46312229758448,584.82459730389257,136.22031585444677
131.29495451354842,237.08531012317547,133.48831947551923
128.47697289953996,431.62458209675157,133.78296621308797
128.24876164056411,436.19007362848151,133.62780281861981
132.81441560889266,593.20585450350404,140.70570928094872
144.69781851785723,308.13421835909094,148.02796601160267
135.77401602287702,214.84012321940517,137.61145799438751
147.16699655957419,740.64748910091407,157.41735638518881
136.29622135262895,407.02994888695395,141.20870053482022
139.52125786344351,475.36301405573784,145.52706608833532
125.26160082811694,679.56883427141463,134.53470217645958
145.45754870915118,280.29502585485841,148.34226912282892
142.47185202811397,625.03547201428228,150.87241958034249
129.74709317342123,550.43979276855748,136.95412985771816
143.47030683909418,157.97911664452442,144.39797270540657
140.98333903286692,576.88962153381658,148.61357297740798
129.32863490224622,562.79216154470237,136.73330948696145
128.29810052115121,700.98297551360474,137.91382812936888
139.40936090311212,731.15096430354492,149.50777633196884
125.83415033640202,514.60436223124657,132.46782013210196
132.51387888868334,572.64385039141223,140.07618049494593
147.45655722407668,248.55358364939485,149.833414562467
141.24926882937567,217.27689815613212,143.12569919987379
136.91544695734507,508.57684404581858,143.45267646207816
132.54885546532216,279.98879174184447,135.42867613319169
144.7401899363885,529.52820919248347,151.61264128346824
145.22064368429847,238.64469563891103,147.43895881452104
136.36754073173563,538.77751741293434,143.38798101034257
127.23426600062497,788.18525684485564,138.24523011014267
135.20557298491312,679.37128476549469,144.47551354116104
144.01503035555396,729.37258222164792,154.08499167110034
128.10530590218536,481.69457139859247,134.21241904456284
143.12776102103035,430.8582336397389,148.42149275926619
149.43568677236587,630.03401115243514,157.91623095080485
135.51711276641129,344.34091982411519,139.42656748359713
147.86632699026524,499.08702582238868,154.25171940342346
144.1754213799382,737.73835871746769,154.37923511941767
133.56987377816256,230.99732795599527,135.66583102545849
139.21976727102313,780.29472693766957,150.10448290202584
129.88547152495622,478.2520904536222,135.93750497221419
132.96798602218885,394.73882839451551,137.68380727650111
145.87359088937401,284.30985516679414,148.82254857204273
144.69892158837297,410.7193594683223,149.67043133986613
146.40159384621018,560.8986595884993,153.77597239962617
145.52926884913799,735.58733600727794,155.69866622525444
141.97120210855741,382.50769171302096,146.49132517596576
138.89526400341347,177.93757438392848,140.14226519355634
128.09627583027273,597.02969935868441,136.04875102001168
148.6438339698019,172.49309851424354,149.8037235460298
138.13635041853587,294.58315119460678,141.24968083764958
134.27554967132852,739.00220506694745,144.49958495239969
136.63674347443973,626.20779303601296,145.05606816301594
149.1433753236324,325.47686685479175,152.75100519330906
144.81459355378962,597.0781343796757,152.76784370386443
129.29243091864723,753.31089781794958,139.74540528373441
140.09021442115491,750.79367050310782,150.50291314920463
146.14186585161971,142.04412514934688,146.81457185400927
127.29978184897215,466.86415774424518,133.16960837288008
147.85515604132522,216.52291052510225,149.71952260972685
142.25762818416274,672.26524504327006,151.41387210485507
148.9362160869313,398.28212920018615,153.70873015413429
139.72866838756613,752.29867334692005,150.16544716111684
128.86756756334395,242.01830448513147,131.13986043510604
125.50043967268165,394.33804041962526,130.20984831939566
138.27175094615117,740.92992621717599,148.52662976562598
127.3064127888034,377.97125973939177,131.75395294463368
141.12451578828262,533.15665253410771,148.05502222882834
143.92494234293551,116.30934116394752,144.18589180155868
141.29431153918827,533.11208163781021,148.22410484539324
134.74774141556372,222.22988921036756,136.70341964292962
144.3100675589624,344.49567104712838,148.22199829571645
136.38204718291678,113.5391580653402,136.59867371196222
144.31882166525315,382.4943753720172,148.83873167120544
128.74442119480511,557.18466439616941,136.05937582514383
132.03217538613521,429.60364772272152,137.30583374969876
128.11232495837595,298.63284981642113,131.2904505554387
146.02378933818744,167.81803264198876,147.10887786045927
148.59155402078784,103.67505424137082,148.65035488864976
140.02183917854632,582.80838495196326,147.74677333777774
135.39909968553488,311.03546404529584,138.7756671102596
143.95704103229397,381.72195998969357,148.46459239212908
142.7080661449435,223.27355403189839,144.68044300945388
133.73499038369172,160.75215880418796,134.70702492455874
147.37558797346611,236.10125786878902,149.55320809936674
135.19053729800589,337.02599770504924,138.98295326128667
125.80687627756259,278.54056722417897,128.66352535314945
131.99971737563519,281.81164570947772,134.90870370698684
134.61184743936224,563.57415712376019,142.02903395334241
135.96081393826094,309.93738523314369,139.31981210199123
135.34420848740695,285.59212758881745,138.31368252882802
143.18807938281745,675.27932030194597,152.3925485076486
143.65067312143532,167.7593324330312,144.73482244036381
146.49155947858688,595.35319097034585,154.4172105341124
137.44698901476411,420.79316431093804,142.57967964373913
146.26955401137886,716.65872592488313,156.136093626177
144.87410386035032,455.41631478654296,150.56076489693501


==> anc/competitors/data/v3/doubling_growth__s42.csv <==
x0,x1,x2,y
79.656044370036696,3.0192739144249159,3.9543215458295307,135.22796488090361
49.499059577684712,9.1844189551555431,2.268612684519915,819.0473139115378
87.273812792024415,7.8129403543151588,4.5600778284707815,286.18649663995751
72.763122615342752,1.105884109961105,3.3753221921137904,91.314599930530278
18.475961309888458,9.9703465783757306,1.5041053669865061,1828.3580759556937
97.80601164730804,8.7920002430774531,1.5748746458221365,4687.2237141709384
78.502573179131772,2.8390843786403899,3.772381707718806,132.26296723879088
80.745787474925848,8.3689657966093822,1.6917757457683122,2490.4107879791291
21.530226940799128,1.0641953187138287,3.0291708063281733,27.466617325986896
50.53473441060104,9.991047304742386,4.9670979037148424,203.74898445294315
43.371822180932313,6.6568473610653687,1.016030418933358,4069.1312773606528
93.408848996374161,6.5012501555879698,1.0663192075902277,6393.5228709529829
67.947860807259815,0.90440726984132747,4.9723383277220261,77.077824321430498
84.048545194374697,8.970333988966253,3.338555336536662,541.20893739345593
49.907277894459803,0.28999503204469423,1.5076399020740525,57.02523734796538
30.451484960629919,2.4082805804114704,4.5892087990163741,43.810689033416793
59.912630831425133,1.43021875166635,4.5215212005107688,74.599905767123474
15.74355304937578,7.7676794069221859,3.1448016524455009,87.226549103704684
84.486805479332389,1.9820422721289788,3.4871681194430262,125.28203714057634
66.849795920985827,9.1063822713088527,2.0927487660035053,1364.5873203987546
78.227896607683647,6.5626903932749014,1.2020787854880206,3442.0740207211338
41.907337131688152,0.36162710494696215,3.3782704355634574,45.135040320185297
97.362822195541298,0.054298341287004614,2.179020772811052,99.059111182584275
90.380900918997796,0.51657917014398924,3.6544841866414077,99.684750152296459
80.054514736638566,6.0592517764772769,4.3449807073704054,210.46717143821013
27.517483706677083,8.0148181085941523,1.0726421756574562,4885.5660019868783
52.004890335433075,2.385528206273885,3.3828550987429096,84.78618433963149
13.94233892085059,8.4940884292307288,1.925122158747409,296.85902659217794
23.886054286079304,0.57231940153260386,4.4955539916152052,26.089628943242563
71.474405791820914,8.0096385364167624,2.0146580262473139,1124.47530496386
77.028594031703548,9.2779543017228043,3.4430805329416732,498.68632868346577
97.075875919078896,7.7210839910438054,3.2141633603584459,513.15376355074216
39.324282232433674,6.9812078397863715,2.5846660002369957,255.70883361435472
43.341373543138197,8.3798021865538317,3.7104830543991763,207.37320825211796
52.260023014822714,0.40151299547066421,3.9030785388617355,56.122473984452796
27.052422317585712,2.0178211071905539,3.2677511812775473,41.504078549312979
21.692935480192446,1.2492367930564308,4.033688948739016,26.887322874730685
52.813443360334034,5.0453099019298655,4.9336683039717499,107.29669426735758
30.421841414579571,7.4518812832884453,2.6770895516032205,209.47165466737636
70.283259521425933,6.3001184457639869,3.0583322075421235,293.06851755606442
49.343672698509764,8.5113109976193506,1.0498795117648529,13603.9118911684
84.94103764520537,1.5521299244109088,4.1841142252415136,109.84669517561099
73.023859180202422,7.3462109193516154,3.0809202681839754,381.28262730660674
38.112997724383696,1.930414908689041,2.6318457214422608,63.368523236476499
84.9033821255681,2.7075875131780025,1.3762878523575832,332.00520540774136
82.428792174712171,7.0990469728130385,4.5586256867015891,242.58631169400454
44.8730541127157,9.8020478489868186,2.5800289601622257,624.68201344101033
35.949529353721971,6.1154360597706958,3.7303263928368815,111.99454225243196
71.424595357747791,0.54500314991295595,1.5974966254726031,90.478920066049241
22.577723524837882,6.1630896992753286,4.8461985181641296,54.514385087572464
27.99173822275975,0.42350551580167095,1.7137670472873237,33.221580937771094
10.662604277590496,8.8414571136681719,1.7981679715979615,322.11074548324746
80.823193975192453,7.0957828510062075,4.4359314422308547,244.94474748219739
69.836577093282898,1.7312784642250323,4.6503309765677248,90.396962742043939
73.464884076370168,0.91721005824198065,1.8485896300932056,103.61940447846405
80.265612791977105,1.8353322888031898,2.8792035526993116,124.85887625561452
51.302419798450593,9.8002717955419243,3.9339796182513194,288.44254551015388
61.186707635760435,4.5856064245848982,4.5134629352432061,123.7367668591768
22.58172983148917,7.8408094834140796,2.5162107801492208,195.79525777747801
20.30770661823761,6.364083421077769,3.0680779473977169,85.523288506915804
70.156266561142445,5.7241314995863739,3.9668656420789397,190.74296636946823
52.398658552881926,1.451302546650497,3.9245439066111816,67.708241968934018
60.871249583306991,9.4602445355809515,4.1318405201043396,297.61116428143032
78.849897167442307,3.0134263251471793,3.2797352745661055,149.069227588497
67.124648800053166,5.7801721580754215,1.4184603872191008,1131.274025737313
59.822146059219627,6.9977594458906616,4.6158931635121601,171.09122193703848
60.328644467087216,6.4923315524530887,4.4622901572841123,165.38721359654653
37.355508825635098,9.4059440969551851,4.1923897432733321,176.90424905245612
12.773605111114547,1.48438989920058,1.399449908642918,26.644929697462491
49.304565030912613,5.0835273844694209,1.8175894683257168,342.62831681349564
29.312620553757629,4.0403439074076601,3.9744014604306077,59.303355770085403
46.767577935217254,4.741687294826181,1.0925603783277857,947.12705230693757
86.806276594134957,1.1921752619774462,4.9168985348291185,102.69287984428337
31.054553727880666,1.3409460987276534,2.5085787214227229,44.982036944407746
15.247246752015942,2.7807554578125737,3.8772501347632944,25.066257350243585
35.32455028197969,3.0470460376083128,4.5502843539521738,56.189859471603377
36.423438199001524,4.2790321368135,2.5785195526003291,115.06354703628791
69.572486325420556,6.1098754703662825,2.2765299543986641,447.05223795267261
60.132893710715052,6.34629117418263,3.4349645155929869,216.41235064012875
80.550838819577208,4.1181089658557024,3.3239574949922028,190.11718881672181
69.788218629464879,4.0878310942869707,2.6365599104991886,204.41436809291289
46.574817529606349,2.1762852669696198,3.4070990234708338,72.516049956356156
83.261834619943116,5.8830624840900825,4.741525478265979,196.76591951712689
25.027562791693352,3.1704091131723788,2.8705610265063859,53.813721233744211
12.044086582047443,0.360598342773637,1.7869687230025253,13.852230504072859
18.104307469807758,4.1840004415686041,2.5088239315320155,57.519329203988285
75.012341553680528,4.7413267509017034,2.5764279303724744,268.6022384330505
51.568950722624862,2.2559286820421098,1.5244347721048794,143.83557914220853
24.51446011302416,5.7245793312211566,1.6514860022182196,270.94971311421887
55.094029759302721,5.6577190043192092,3.738248293574709,157.29097030259109
23.708089244185157,7.0200218111037138,2.3579110168356108,186.69355648652478
72.668833756996236,6.4794848220121004,4.8195935674232304,184.5246403261379
50.154064801662763,6.5243305652103158,1.9743869814344297,495.51293756137682
44.291910348683423,3.1621415182404311,1.3956980204192893,212.98466794072891
37.136088023308886,7.8743222198595388,4.0140182520010317,144.65331508136202
66.725433380699968,5.4914438359967939,4.5241442076714797,154.7690488415106
42.563134949805139,4.3141819517989006,2.1124534274859514,175.31356779181365
17.888492738449088,6.2601248094105708,1.8083524065819119,197.09448336515663
20.620531190846378,3.606573344502543,1.7430645394843487,86.528814696477482
96.570789809456301,5.1273924460675824,3.0880492054660493,305.26397413767944
91.77226216368463,7.3670568848222029,2.8736665649870838,542.55660828703139
72.973642042967469,8.8640288672370779,2.0377593594181369,1488.0357367549436
33.928296531356764,9.2105719729519162,1.1806924679577055,7566.490819914754
97.22587396129515,5.0363292518309919,2.9259653613051229,320.57592634312323
80.087581356921518,5.2027511474056904,4.8373293905424335,168.78567911878289
74.520117024309599,7.9987041076383649,3.6100768030106529,346.1415706635201
50.44253519294098,3.1445069174420128,2.9820262265144737,104.76808954295404
34.501740566064313,8.3738236234506864,1.4427682961184645,1927.6063829952509
18.675186593814935,4.9414164651742345,2.0097451621983491,102.66343550838072
91.234215688945753,1.1585672433526839,2.1790957982981709,131.88863705381672
51.019866085024994,0.72059147072943697,4.0592142104289373,57.700309368127463
28.212702831570727,8.4199321103946314,4.5068431890584773,103.00195666383222
37.536096173558725,0.55567916906877901,4.6065674142657542,40.809533368982024
62.129761204770638,2.8061143613365589,4.9382744330030164,92.120506412404623
25.909550464530852,3.341300405015458,4.9294667324181294,41.448096974220022
87.095285568313798,1.7299444519159379,4.8119965310719257,111.7421218756952
78.266757685168912,3.1389336980198923,1.2872885620115375,424.23945064582648
74.751666035584307,7.4269256672508561,1.5511741437112208,2065.0655399690181
48.888373579759332,0.14682843560070769,2.2178661059041316,51.184038412392404
66.457795663219883,8.271734245206865,3.2115930162578459,396.16362461178232
62.568817202146199,8.5654802357455821,1.3879115548219172,4509.8397419177491
68.486194139933801,3.7226157319154818,4.3831878312085699,123.38604492523339
17.59998890259002,1.536128990606348,3.4670247163092363,23.927055862880522
47.422666195354864,6.0084040794508091,3.1694576092088198,176.46335872956368
13.745275647570324,1.1967255586489434,1.6612452934691646,22.646913453657767
54.459173732006704,3.6491936107825254,2.0130218976007894,191.32704188715064
39.687509109950682,9.5842918090097236,1.6412480999290322,2272.790998783782
23.007176997944221,9.9546447258363706,4.4077326311791944,110.08409925059554
19.306267095029646,7.7210489135458555,3.3369114402448727,95.991068545529657
62.888011495994085,3.1096150992076623,3.9405177100785336,108.67315806002381
25.35336716831975,6.876650491660925,2.1841314516401029,224.81047515120417
93.260810653911747,7.0540636548401272,2.4850105483531086,667.13939325398053
62.295502573035549,3.8784169516364972,2.6194198577061352,173.84958050619866
41.218282408135337,6.4088863458615943,4.0400598869761399,123.77249785933384
63.182394233327507,0.10727644975676243,4.0894119506982722,64.341757332251333
12.052348392672775,2.0905765860224146,1.8272541100561268,26.636833283361053
96.270329191730085,5.2508830296726119,4.7661554269523965,206.6035640692017
53.407309324861018,1.6375130425829587,1.4826213497747456,114.83644851543184
80.446170452525763,1.6590686787653364,4.5844883296945209,103.38186081569482
17.44569999301947,8.3630429055023789,1.4015825825992372,1091.1673181713466
53.799249775434433,9.8913300268360551,2.0581592446052444,1504.8720236138918
54.163629491906882,5.559694280284484,4.3859141442718279,130.40699800575675
94.40438094774845,8.3906973088171348,1.7179682893843498,2787.7075488278974
61.455524713846785,9.9032166432627253,2.6542717252398793,816.05317096102158
52.614046095125843,1.415958885687747,2.7994371997765048,74.707302350005918
34.027809678270422,4.4824561325435113,1.9810358920928386,163.29370131096283
39.841209760829699,3.9257271584191988,3.8409808053439463,80.910401545415155
56.860516222438399,0.80049283646185021,4.4053385976088153,64.492746755294235
49.502031427454199,7.5533017279474448,4.4983005594222867,158.524438418068
11.945087189229739,4.3377902732259299,2.3572885829462438,42.76937963642272
84.366273177492204,4.6932693419040126,3.1234015771512578,239.05673435611038
90.654469465578998,1.5067297381324019,1.993625615462606,153.07341236495586
22.62241800987497,1.8092665223086812,1.9791860062005817,42.630912166617442
59.863252918514448,9.0710362215621494,1.6450162514076965,2735.9990753712236
19.77181670218992,0.44649088974278883,4.7600760432300593,21.100022619478818
70.501608373583053,2.3285228494370624,4.5519553144223197,100.50529491605444
35.31104054551075,2.9205933031452833,4.109434853310769,57.790153572264998
69.348037122271165,4.9019754240158644,3.0706460851509161,209.69982463227501
75.429515285819434,5.8644517301479588,2.9624316620474875,297.48326068780187
79.178274272589135,4.9328997585066663,3.1189826647299919,236.97746018993985
19.696685136030691,0.84115334556882027,3.1462720543083571,23.70681844685566
92.441066062384706,2.4366745405571355,2.7382523387907614,171.29353061983664
30.719259180539275,8.4358838476254121,1.5270193315682699,1413.9187195639736
13.36713005585618,6.375887004784591,1.5026554114741439,253.12352147999951
59.936722245233504,6.491490501342744,4.8089988633827332,152.7714836906224
43.38300554761949,6.7020325535135497,2.9281230383454022,211.99809111072949
84.681076881917178,7.6290301903952908,4.8128220996207558,254.07570928555765
82.742632485787169,0.58108481721447336,1.6543075108404399,105.55232720394258
38.542500354044378,3.6660838493261236,3.2176662081597343,84.90275152293853
95.760945556277051,5.395274352616787,1.8308690134061569,738.37171427511078
36.182605432610671,3.3845648329732603,2.0127384245064062,116.06559076804606
56.355141630854305,8.4447887328718654,1.1202183150447151,10477.41965378546
33.036858151084246,4.8257250858729392,1.4758132429608453,318.66124482214832
94.243921304406697,7.6862758945937912,4.6673936305167825,295.11434674910578
24.814703582381632,8.5201551688116908,2.2861319659293269,328.55934579715159
14.041955745309609,5.0479148290349807,3.4325168476583663,38.915909392486903
49.158735400273414,9.0955224387134983,2.860056527957092,445.58771345978039
99.313800765025334,5.8712394053698063,2.6018049809811132,474.58566730699954
90.250953962942262,8.5027429883372179,3.1275443653842725,594.08868648373902
77.374721751125435,3.405907955915243,1.7489557784613661,298.41692170931844
90.171324179067241,4.9881695853148518,4.9544155940783057,181.19630348362176
90.410197572807689,5.3141104100457772,4.2732314748154518,214.07830993588883
56.697252434780417,1.0497971589607058,3.9664585309260612,68.11381586166857
38.433614664771369,3.9855250670154065,2.8750371880558099,100.46494758732854
79.48111888998892,9.1733767255167606,1.6115084885053439,4110.0957555185732
69.549513685098503,6.3083224036474235,4.6826634330942714,176.94215324276587
43.629195598633906,1.7750658243696749,2.3655482695269106,73.394720533364918
18.502000125536377,3.3885563560960499,1.2004267587877351,130.90736172741919
77.211065021412338,1.9160300966269983,2.3696147072425147,135.23442873967491
33.62144643305782,0.2482313179857254,4.1778281219835378,35.035030376573552
94.313183548040129,9.274604585040267,3.4908349799528327,594.78799659706442
31.687351750511628,4.4820732825687148,4.0033543389794382,68.851426770972822
21.048213917033742,3.0753507242078615,4.1745415354495101,35.073700823472564
84.80014049124155,5.9847719155773662,1.8478184443221704,800.53789575573956
23.795588496204466,0.073144562930156365,4.6951332643727213,24.053935238966886
26.134147734196517,2.7802210660081386,2.7519584116814904,52.641701722132687
63.944451236875913,7.0303346569889253,3.5560545970566584,251.73315103032519
88.710583675371808,6.3376977306926294,1.009235090346968,6892.1502014395901
27.679119914311592,9.8180594754253541,4.9734739936447117,108.74543119659712
37.929130561008535,6.2035770965804407,2.1235855438566205,287.31893693600733
79.966435441705983,4.7750587362773276,1.2482524261606209,1133.6171644338419
97.464378345487063,7.6143256318400763,2.8330481661460558,627.93990304141607
55.066706758210806,9.0332787196405313,1.516120228728167,3423.5159754127226
22.950775229612571,7.2069594671835162,1.6093068406303028,511.56415899830068
11.25426589373814,9.6321122354937962,3.5291312521208407,74.63163760836828
30.669042699896973,7.8200517073817721,2.5717095662809331,252.38986425408274
21.863999600786894,8.6680143826192655,4.6874098006199798,78.776718612617842
70.989280625157164,1.1410407118363719,2.2766259784322802,100.47741420794721
20.964925416567802,7.3241350299378771,3.9047205135356045,76.937699797459317
55.569693845856968,4.4008869952736864,2.8443977206196305,162.40346866543595
72.483619207859789,5.5310380241127524,3.6398052045171152,207.81851033103155
62.30049482988121,6.5410240948235678,3.3987814268639616,236.49929761301644
27.979808649405186,9.6981511670556948,2.8911358910359928,286.17570796819598
82.371207356403644,9.845780814316246,4.800244378497748,341.36424367072806
74.386641665422147,2.8822824548790527,2.3708545710198234,172.76728362326637
76.50856035239876,7.337534974379162,1.7089420049970903,1500.4316653742462
21.795197640158193,7.4998353793526862,3.7123762435193131,88.411577838891844
21.137842328531015,3.4649286131304882,4.3840302452316351,36.55783084546195
93.480629590585693,1.2386977486422102,1.161014959759695,195.83637164189867
45.782037444244658,0.40946960285719758,2.7985307536907222,50.668797454315424
37.085382260284575,7.7734312752917853,4.5699507587493056,120.57330401907575
53.972564081637998,4.8969974181690592,3.9984744756914701,126.13901482385735
69.657779148722426,9.8554016949492613,4.9672308659905129,275.57405420651412
96.006093134227299,4.6497345619365307,3.1256552463889751,269.22287886595916
35.780160419384956,9.7791697907384023,3.6399828752046051,230.35030490094942
93.232758638082444,4.1157600219405985,2.2099211245517125,339.00585284950591
12.237354224763068,7.9368215055997258,4.7901423986639688,38.589246932042919
59.96782380941422,0.84819272311832061,2.4653419542261452,76.117875884033296
67.057760051297663,5.5546171013776391,3.9540428507465144,177.55556269123358
19.530766337567798,8.0205978698572427,2.6125608164763277,164.01574380556715
22.630563735752137,9.2470166721988871,3.2472757202519973,162.89782244045736
47.720288738467346,8.2258309061743162,3.8791301400861848,207.51413260060104
96.960872092886348,0.36970727201174225,3.035736607005417,105.50121468149011
63.643829791093552,3.7270234130673421,4.6283453076380336,111.21512506858986
93.972089944019004,0.48698472313851271,2.6772039517112409,106.59980022979244
82.392482405167371,1.0928229111455801,3.5882871925733006,101.75766104872874
52.064344139976235,6.7530562866748411,2.3694497332002165,375.39779107126509
80.628710432696863,7.1325819631169818,2.6326266729240522,527.31609389341668
11.605310557928895,7.7372068275162631,2.7602004329342096,80.999745301479194
19.822959708916144,8.654565480556629,1.503228073249141,1072.2464053601664
84.648575339446268,7.3943146847650985,1.3668947162360268,3598.0147130535915
81.713537949264563,8.0087159210663206,3.6699596925870317,370.8619901569283
30.937666776979032,0.48963709823279244,3.6220709533722091,33.9767045136674
57.769263153914814,2.345351504412986,3.651638856840381,90.165515380646738
64.541423863000986,6.2189777337524577,1.0790657813707667,3505.6143249093657
88.096505839841001,8.5812530462482322,2.3061873706871197,1161.6683021768397
64.279644160485304,0.045001249396591225,1.7912393890367877,65.408807414417751
47.131441234631232,5.1462934211634979,4.1126056901760499,112.20273817218806
43.676563906646443,6.7728739936439721,4.4425216055845205,125.65669130456374
48.329387773615892,0.29607289128613212,1.9867215089045893,53.588617008207045
68.673792302197683,4.0135555755338794,3.6713966353919454,146.51286924104687
88.074156857709241,8.9563488138369678,1.5174512138330978,5267.412237771734
50.850719386866977,6.7161280885585875,2.1006101024068533,466.39988974986608
32.305560665622231,2.3765836336059731,1.5546179849336781,93.211481797408666
31.299612669782302,8.5278112963191273,2.1340830663969168,499.40972254064695
77.141285221910181,3.4803142340951432,3.6989461893971116,148.08941610879336
83.491188708151938,8.533446711440595,4.6413076407410099,298.61416466451885
19.475027186871245,2.9894365111890551,1.8100896316967439,61.184488176556599
15.990297125966034,5.9032025088314901,3.1683161398028767,58.174844342289944
63.499029738080658,3.9694006774783408,3.8055644049737292,130.8449478016592
23.155591977342844,2.7482505075506705,4.8116898739422629,34.402700801859041
84.219777141070722,8.8655756217186923,3.4402419315486954,502.54470475334995
37.930120653166696,1.8759368193949133,2.0204277241095228,72.191498602869061
22.94847396740284,0.84811591235763095,3.5019126276557451,27.143085064989794
92.887342523870515,3.4192693854566034,2.2819646467120647,262.4317614820522
24.897855046175035,7.1763914764156755,4.904513562766831,68.64921974631784
35.624807410414199,8.0743160597628165,2.5987045406545475,306.95100593103854
23.825205567285277,9.9874337006676477,3.7417108830440569,151.54816025477209
20.394105729881947,2.9636205701116491,1.0929103293870339,133.59831887908439
11.903321470279604,4.079419511312822,2.6002457845390214,35.313587497629015
14.985586824783411,1.3682127802962629,4.500430453290047,18.500878570278928
25.717732384226743,5.7487192962303357,3.4409097777329833,81.877152049415457
14.804373936445785,9.9758003726291715,2.7757715455839054,178.75445283034131
63.202943449987409,7.0088101012065849,4.7437499977429036,175.99649277668294
71.264307411955571,5.9521284041337177,4.415937504588916,181.3938861443344
45.426741114882539,3.92369092921794,2.288862695291753,149.05732093670778
38.619198725684448,9.1529876028555481,3.1781936081653583,284.28225826484612
55.407361332000711,4.969165961303494,2.9592970243698509,177.43869274179866
88.750444801114767,1.343669133130615,3.5288100004594494,115.55642134117258
86.601846413998544,3.6537846319913347,2.3364450678350224,256.02627481500389
13.912755581151275,0.67166668847766897,1.976820003063553,17.607370641509046
26.334856863687168,2.0197903768878156,4.6506873410221443,35.585091459995873
31.30703839939564,0.17668780999912204,4.6954979979940248,32.134348722889968
32.444881824899063,4.5327991650016344,4.373291543047916,66.551170442439613
61.410938656849545,6.3454026495179718,4.9128177230582448,150.3337614518417
47.463618313287306,3.4329246237890776,3.9799661031187541,86.300762593676566
14.43287079348346,4.2038177150527716,4.058668914247999,29.590230833341444
43.62527246136144,9.5920927284457598,4.0503603678505629,225.23691282155744
57.137765384587347,7.5196312157491549,2.9224305237692261,340.01324261770776
19.150471261334438,5.4085663694495123,2.8258087780570866,72.168471583694583
85.011269840970371,2.8454087511182524,1.9609051045960126,232.42980614085801
14.676567981859383,8.9699679877299516,3.5792767774371619,83.374058564555412
93.235768211625583,2.3509711688065948,2.1572805444093381,198.4451158229916
18.920182742188793,3.2534273051667704,2.0312336388094177,57.422900836725056
85.921745643797749,9.0906481442294851,3.343845496384219,565.57410877489212
91.23878295348554,5.2954205528507234,2.6399295529001727,366.44933656162533
98.161361252793341,7.4231794941797666,1.8754264351785288,1525.6541169599309
82.182329224623416,5.9074479416376615,4.2642240670113249,214.68945455221291
80.152978669419596,6.5343920900949515,4.4422796771775044,222.1882804669178
67.823494839599292,2.9938329151482557,1.6707980787111238,234.84600274757875
80.109671912031615,2.4137206162666294,1.0300281311999995,406.54143841464798
22.109698757183239,3.2249234716866528,2.3445198741174949,57.365958730572451
58.246123235287357,1.5544156408342247,4.1900433427230102,75.32560969642492
56.280058317137303,8.7431436529080742,4.3566954649372978,226.18839695312977
87.181492971030181,2.832469332501141,1.5533162804641969,308.56874637588334
51.651942903416426,5.6148939441438461,4.0973436047322043,133.53970123801182
44.658054649031811,7.9197442514137411,1.4628166692377178,1904.0900140356162
67.560694411339909,7.8382410937571354,2.5602503606261169,564.02909384050008
33.981698575076145,4.3838625858419284,4.9944380600476634,62.441573019587878
22.579156985856116,4.7625730858672561,1.7703632929236393,145.72320471108372
53.008954662137121,9.9470174893502481,1.6158543303105057,3779.688683345631
47.520043173539648,6.7459747697902408,2.691201330187174,270.06111069866211
30.931294647598634,8.1463844311788272,3.4786741038794458,156.80226839812659
43.076062910361522,9.0255396921923197,4.7316031296530134,161.60364307538185
42.975320484362264,7.875898362293392,4.9232845821321369,130.25192378696966
39.474600797129092,1.8517934495356758,1.2785625463655785,107.72377668773399
44.151767175423608,5.6217073373757218,1.5519900693916213,543.69606041662826
71.716901091035083,1.0189415731454488,4.1629518955839755,84.9772906213651
36.718882711415674,6.5292212656399844,2.0825286090834418,322.61897954386438
95.397213404380636,9.553494281878109,4.5393962380254429,410.27544352753154
92.471321758436005,5.1273206430011129,3.6538130289163471,244.58862991243797
53.281938547007073,4.3297249286776722,1.4473792095227087,423.7291833983931
39.552508450421996,0.35842751418163177,4.3301171396960285,41.88822268402626
58.189131084700286,9.597745223292204,1.7054255200323034,2877.1991118392784
86.37044398962621,1.0300268413015878,2.6939815787186152,112.58021393956949
68.732860650409179,0.41079093304846936,3.20873971423732,75.110912329641835
82.395264515236974,2.4606661150493849,3.0030645963211131,145.39910002619132
57.945004845916614,0.65530433918382425,3.7446516624606017,65.417730428468658
66.962586634085866,4.551178424117623,3.6107469394770209,160.42295683584314
35.934005276421559,5.160878012571124,4.96816802211222,73.826496399557882
76.140384607926165,3.1256994902858395,4.9976876368967513,117.45945951242548
28.216413381314652,0.50960482574886057,3.0658376105425638,31.662058182668567
72.531831593664833,1.116003682492267,1.380796347843456,127.00788842669144
87.464716149330471,3.8450437798992807,3.9113731958748734,172.88527025805502
21.889255357138953,0.60528450826536129,4.9066563128663567,23.843280625335005
65.294176648772776,6.9818972560991348,2.2733055505160813,548.79965326940385
18.558617340694113,2.07020541524812,2.8448355433502952,30.733152585326742
75.314406544428422,3.0207156878363852,2.6991076992618237,163.59755768662103
17.604389694116822,3.9412577717809749,1.2056766182277174,169.69275013082313
94.234584043056344,4.1660963306914791,3.6890577248937793,206.14226183172408
22.366713703402194,0.016607076748005323,2.4133507802738712,22.473652806487205
96.299222131817231,1.1207037099869754,4.1498554985260085,116.1230636401617
82.079575847658703,8.6276456374087811,4.3284803011279447,326.78066040064499
63.431380401971872,0.01233062511908134,4.2849231463913817,63.558030312325293
80.436169416659226,5.0816735581287507,2.6666639921595205,301.37208237517615
81.560335508477735,4.8950200650720808,2.2861827289635981,359.76929961230195
95.14243565355973,3.330941610106378,3.9952831186682194,169.56981790471357
32.804501845526843,4.3132702014644959,4.2055577353708919,66.78415004321927
63.106830582247824,7.8058113752658436,2.9650297855654646,391.3591073859522
18.554427780796111,8.4120370621495653,4.5721240781452117,66.419952779972476
65.454913002170912,2.6034854341525007,1.5756347843142331,205.75308446843536
25.416217368350992,3.2249044096772983,4.516275118635841,41.693203090021967
60.845555032519769,2.4248285302833272,1.3843809318875251,204.88088850275329
61.518746263046474,4.7986340055106513,1.6141020882184556,483.00606921466391
51.938663768310462,6.8325835765881298,3.1353600530958414,235.23178602342173
57.036859796181048,2.2825287546342055,1.2700739207496601,198.22358017095578
78.753105100592919,3.3073574205486667,1.2112284056004414,522.70241910556399
81.932024486085993,9.3038461758915041,1.0020749766628221,51096.485578700012
54.293789401788622,0.48569289846958075,2.7452666387770526,61.377389976946077
63.963409737035107,4.6076960523956618,4.0984955251689197,139.4317962031287
93.811261212109159,7.115580415967778,1.1393534011196627,7116.5815336407559
20.776022965101053,1.5045401155747407,3.6090304258634216,27.736804651194014
20.539320931009946,0.47374020005481854,4.2925092696647464,22.172214685204782
17.893811071969157,1.3820537163853075,1.6720033943114845,31.734369119844342
69.207695653647505,9.1882319353068294,1.587454939285617,3824.0548257287555
47.674747071134149,0.09259781821123414,4.4432038944821439,48.368426678255801
79.688927452765896,1.8832197481135182,4.2924984398003794,108.01073005285618
70.41082719777333,0.3128351290164455,3.1557670650567475,75.419027111555977
40.027398249541434,1.1062946756220327,4.2767995171759212,47.88790556694304
90.852989262538216,6.2014928662829627,1.3710243096979791,2089.1745203997189
78.627893236358702,2.4163890873908578,2.5779260717550176,150.57178966823622
34.348144681915812,5.692120504306768,3.9511902244254915,93.23303628019643
42.777281599484859,5.9019538276612611,2.0298078372958535,320.99667858379911
38.299598218383665,8.4943533308977912,4.0093156577342111,166.33079878369102
24.18504837624997,0.047413929118739206,3.0167144175632554,24.449966683881399
23.30050352879725,8.5336945934236681,4.0010639517929327,102.19250368920959
94.251471703816961,6.19119086426974,2.8587185514293183,422.8979223505803
49.411363347887793,1.6274348610495759,2.4716173608872705,77.990165865922322
44.498784049966886,7.7293738813528403,1.8767568659145293,772.91596499789625
75.671713780964012,8.5549154179058569,1.8335173657400601,1920.8529333582139
59.769375872760996,2.542634837541573,4.005963242285584,92.799623435888833
94.252598815461596,9.1879368090268088,1.475641392135842,7057.1144506522387
80.227134451845302,4.5445743029865779,1.3439294004437805,836.12549496953739
53.143260771208631,6.034244543333215,1.7051654600885207,617.6380342439021
43.872352613274359,9.8464953361764369,1.7013860458156875,2422.9983522439252
98.796839043188982,3.6153607863919932,4.2924304912275986,177.12907552571994
74.598421240327909,8.1315934582011291,2.5940264938968496,655.20892862533083
95.607519400345694,3.1839911782845967,4.9615538294419297,149.16702653084567
20.663071949533723,7.9921352224149098,1.5488450311624495,738.80206838456297
86.548031127170432,6.0073391886264247,3.6141593027745733,273.91735907945002
67.336649559208681,2.1635569522540141,2.7949180288050024,115.15425710054218
20.972951050160134,4.1402609378923643,2.5716727067882958,64.018039601787891
62.94321999722986,3.176356343635617,4.5003367962163292,102.66376182713253
71.748672859490398,0.7810839308036388,4.9023825833135986,80.126505488792546
11.107241729974255,0.29834770099697483,4.4914358350967145,11.630607888273127
50.888616565757189,3.464786554071809,1.7692027161405322,197.76725123239677
84.285956007668901,0.1903414781748658,1.8831916848357362,90.402717355578986
36.58231228096809,1.6548775758177503,3.6242955163802533,50.202282395586423
51.2693273618696,7.2518332085086881,2.1563343265527668,527.51253562268323
49.808271436110388,7.0809123568358787,3.9389005231223195,173.16469001555402


==> anc/competitors/data/v3/doubling_growth__s42_holdout.csv <==
x0,x1,x2,y
42.166763364292855,0.60148469694941697,4.5918693215085753,46.17446861837692
43.498779295624416,7.110753515546353,1.1349121620057208,3346.341500701285
61.840329610775797,9.1498250148269165,1.9388536452672542,1628.8853453894794
77.238270305557265,2.6617274105746711,4.4703937911709772,116.69963534724057
26.614661618571937,2.2962480431598897,1.2600941088429027,94.120187863370504
62.614508157172402,5.1136545677170178,2.4269253051317059,269.7493611237781
58.129511021060772,2.6064550596238298,4.7804105979102811,84.826052329952816
64.2242951709962,6.1281782904042306,1.3182089163243895,1611.1940222162923
33.774729363357878,6.4718075490541205,2.4664911791125457,208.19112233591423
11.319830224551545,5.3390244906869446,1.6749781713140277,103.12849934826679
30.849307371014746,8.3230892437086386,2.6693328736356947,267.83620034724458
90.043739096105085,7.774181936025907,3.0991891313895632,512.35885846537076
90.60769385878271,3.0966322219288092,2.6977640472530187,200.77182976753838
16.169144805698849,0.042260406216080293,2.1466230258280263,16.391300240518426
46.364185989833494,6.5379642832130038,1.7821197609430723,589.59629919751706
86.443060085545284,0.38410185816364795,2.7725632986338766,95.155488753219416
98.134068231069705,5.589441720877252,3.9489232605791744,261.76284762145173
60.150320011790136,1.5413417559152098,3.2860470669391879,83.260309357832924
38.540632331887934,1.0127762500990234,2.6209188707280422,50.378233652806856
63.999952267454709,6.0242991517983624,3.8197451781476666,190.96253248179571
87.711890774084225,1.2878221080153607,1.7313310531901012,146.88406418904179
25.109993841473781,9.4032821078035997,4.3159662895269415,113.68592000900024
27.458150918740248,1.0288278858594557,4.9385314728235663,31.723702502588683
56.290905806362993,2.2228858314893585,4.369451799314918,80.090726645641553
19.058063977229644,3.0809102398755108,2.7493928122068976,41.438735640885
80.586026092287824,0.23364296927508521,3.2619378383509301,84.68795175449732
49.965659696802312,4.26708360640073,1.0552822850777313,823.94948547483716
83.090949050215443,1.6797546961895837,2.1267047801758698,143.65442077638431
91.641106628402596,1.0664169764885223,3.996348129951385,110.26039332110651
71.140970992352393,9.5520999228064802,1.8542858735951468,2528.3349952247818
33.9834299682623,7.8421234563850462,4.1954628867787758,124.15091125759561
55.5201384085657,2.7974979528676647,3.7129228822323141,93.596860783963223
39.537865585818935,1.8093521285978797,4.1833255372998632,53.359688694595349
71.739009363557557,7.0695782846504143,4.190508637927139,230.99716084526094
74.939778389209692,6.6725354272308017,2.997800947961236,350.5483998979509
86.685792009216726,9.2340575851600715,3.3433875188091848,587.97473978926348
46.150238878513498,9.2653611791582886,3.2462333344225072,333.71078513383299
79.757752919988661,7.4355964536752426,4.2835773545895535,265.65146959139201
29.018090232573915,4.0427384192527054,3.5683306727755206,63.638598568700445
49.440765987908435,4.5684483189546139,2.8084151566139566,152.67594562733197
28.984327270129533,0.18140448118876717,1.7999582759688604,31.081488670701276
83.33441653933204,3.8228848628503567,2.7206636716422246,220.7041680693828
82.249571923889917,1.3934041859891921,3.9151959748052314,105.26139967821975
74.642145878383374,0.067326854704299333,1.5370108563329685,76.943220873548654
39.203949920191789,7.853338309645518,4.0479365205427502,150.43656571038744
77.281086829924291,3.5068463609697464,3.590929783670799,152.07381756981962
76.642339395795915,5.3448591916893662,1.0168295244222283,2929.5558331613493
82.965360253914696,5.3307095308234862,1.767239034638989,671.31343017693268
35.245465747227662,9.3107825513319256,2.0226370146813579,856.70498973490294
41.458708028464791,8.9824559979391356,4.707410074004625,155.60619513380578
95.564949897455037,2.5064156331896448,4.524545923946274,140.29981271749571
37.248293525785229,8.6735543079261195,2.2655866178661297,529.13597711575926
34.826357105252029,9.1535843624535058,1.9750853431946584,865.04637120809048
21.764568336187423,2.5456142193024722,4.8247676849874885,31.374560503377865
70.216185334338817,5.7418407867079502,3.493895362432184,219.35503778060297
13.826105667123755,0.5901628902042233,4.8773462228066382,15.035737945093924
95.70656986507467,3.2970669156950749,2.7599667704574129,219.05508627440295
95.982990675359204,4.5462143669340751,4.4980258849200032,193.39679980441804
93.657013060584973,2.8050880471039132,3.9067384610222327,154.05779573218391
27.705573769187922,3.6878893837598827,4.5479545683760652,48.603692299808294
16.77389619174641,2.4071773057333301,1.2993401256997195,60.579642433271445
28.683994883704525,4.307040663522157,1.5586103854898679,194.76074668806356
11.01537734621378,0.032907748346331367,2.0767682443516349,11.137030161696991
44.164753048124339,2.6432227875061134,1.0719745834353889,243.97252880400845
77.448122590144195,0.63601854594815266,1.3005119103833942,108.70020265077694
69.049448003012841,9.0653157480123081,3.7911656277620889,362.22101897335233
13.326502397869623,1.5442555215369858,3.8946240545706088,17.54193273689231
95.755384531596846,2.3334610103724138,4.5163654429988274,136.99216768738498
17.144644856853375,6.6328541643066163,2.0119691626332283,168.47419723171384
76.564921599581666,7.288327739500823,1.4541357537706334,2470.7764167939013
41.532372879947843,2.1237013987714892,1.1160251704351096,155.317837857597
59.319133067396479,6.6208772315906881,3.9242113873454154,191.02429171116194
11.348493750185945,5.8098233214433206,1.6412220554180812,131.99745578471047
89.309635202008323,7.0337092238861736,4.6248672037737055,256.28222065722372
99.011926653294935,1.0633392663859542,3.0310433251024831,126.2681236846028
79.236736239896373,3.4207242627533163,2.0413030839523549,253.15071595416552
58.049078990104206,2.6404067446207904,4.0859926163192135,90.849750650081404
41.123963576154743,3.1454104132909189,2.1730326802869042,112.1575076014245
29.433226888467406,5.4785800195131014,2.4579796174807709,137.97560880649857
88.186226695378167,3.957937771991713,2.3523686955791927,283.06986532110443
31.420809730280606,1.3017743722147423,3.8327890521770067,39.761216555982863
15.971177311846873,5.6442545592287008,2.8455304093261513,63.160457399184224
87.682994134269549,8.3888874091086958,3.1879197632575393,543.33057883846004
12.886643654934343,9.3765446480176458,2.8066050598744665,130.57090253555285
21.709377666425421,2.8526901466648678,4.4887471097917917,33.725474053160575
95.483517956938499,0.28486051805569068,3.9122534971478409,100.42622184713628
67.971930891504911,5.4670165890829079,2.8364851380106115,258.54264163645837
64.186636198912879,3.8348916391395016,3.3087428739368021,143.33218360092283
88.962912736055699,1.0438801911896112,4.9149889271708549,103.0727535518277
66.456988343680877,9.6423073348239381,3.892171934432247,370.08376865422304
48.641882126266637,5.1876502650719178,3.9046297947103801,122.1674957354149
96.3509799232219,9.8409917757291154,2.9203942420193729,995.981498560261
55.459786585709473,8.7500011959348374,2.1734497917629234,903.40469625281696
55.125491273267144,6.0675348433159426,1.1152415904274164,2393.994572910603
29.969149833818868,1.2746613370149995,2.3062787826877322,43.959346610376322
55.584266274974041,5.2135555612626563,2.0735888981377477,317.55691748294225
35.591731833658514,5.2738564283916194,3.17523844079343,112.54847013443214
30.405628931603371,2.6177851585257828,4.0571180212372902,47.554145668418101
72.565063101205823,3.0667432318214649,1.5415122517186348,288.14303420532377
56.160307614360121,7.5623111546768271,3.0929824750520423,305.80515389066159
45.272945694366278,4.2779638790816641,2.0908140523577852,186.96870485587149
64.4893731467713,8.1960344403121344,2.4179570038598581,675.88885822858629
10.937541261597914,2.7324207360773132,4.57991451395515,16.539298088328817
38.14841489928633,0.32432839871437302,1.6694422104537505,43.647427407631881
84.879636256032768,4.3714075843039328,4.6986343288632435,161.75916231002853
97.108614512078717,0.033315803788208642,2.7201627894922416,97.936525010211525
64.645336662748406,0.98068120112443702,4.949339031003122,74.162515235611195
66.275563068675439,9.729278606669169,2.8483625277427613,707.28585843451026
83.567736505665266,1.9658820443716118,3.3285296141188678,125.84376368224963
93.349400917451575,9.6207542619078161,2.6215882877188235,1188.0565267163636
64.67448252162761,2.2875400455797354,2.3514846148206283,126.93370789063816
15.082237485760608,4.0152663048456247,3.6416981091991207,32.387368249276093
38.574812187486913,4.8723556285074014,2.3633447691886849,161.0341426570055
86.784152624058621,6.7591238093585657,1.6536934710878466,1475.1532493011318
33.024224228734617,4.1504622877291908,1.3273344744067574,288.48808501213654
58.40206112466835,9.451185809921439,1.9787984582158402,1600.3502251709267
60.76525030084413,7.9754262758729286,3.1874963158203156,344.24026200198807
76.191551800932885,8.8711890922692795,4.1830406159786033,331.37259815368321
94.808345908442746,3.1410667223805078,2.6137479778529022,218.07646638825457
64.292861354131091,4.8213257166254913,3.829635042779679,153.8668250806202
52.80250369197617,5.6518224141084428,3.7617204959423174,149.60257528266564
12.671272466018699,3.9846463309125446,4.278566804901919,24.164102271272856
23.228114428489292,5.8952901417111896,2.9586556608779504,92.434349971307
83.64686328596504,8.5955365298561723,4.089691975588658,359.03881170880356
70.600473043671343,4.8616450498913109,2.92456277923494,223.47277920655432
84.900648127264986,0.74780042376409339,2.2254357238928133,107.16781876870795
95.575100625014912,4.7518490781518903,1.976562610506988,505.88313438857466
11.521520002239921,5.1396413267066574,1.7745831168895165,85.776584034212263
26.901220130487449,2.9247554712278321,1.6371048299785684,92.805670507146758
88.674716806253286,1.0241023425429363,2.2712374001851208,121.20887507517642
82.136100477619934,5.7757919979071515,3.4851704318051606,259.06900783260318
31.400582514323986,2.0645374309509688,1.40893645586715,86.704539868307677
74.254024151777799,7.8614290930820649,3.1361544697675079,422.00231200821003
50.607835940030704,6.0482018174714192,1.6309555518812928,661.53248148517514
55.073230464254308,2.2907998536334953,2.8421820541364839,96.287707510993229
45.121629428457751,6.2334434046761995,3.513185482084582,154.34840963994137
74.443534522678164,9.4087180359927363,4.8209933625742654,287.95281755703888
56.610971849824331,2.7785398457695596,3.0600689684612381,106.22716065383915
79.029677754731679,9.9379526928891408,4.9247020788114,320.08319096912749
49.916195370978762,1.8992226485461983,4.5001803833934648,66.878409415938265
28.474960029195156,9.4626289475089784,3.0402048241177626,246.27375730429296
78.436835473416892,2.7008901427133414,2.2434879455602319,180.68580633657538
32.745048357995429,8.0629875065995886,4.7857110921028934,105.27429036812309
58.175112279441699,4.2853103386407891,2.0584509075136381,246.27790959520684
84.588437348782335,5.0146513056717712,1.8463184665846404,555.79761596766957
86.120855638086354,2.1459057965073116,2.3433392697276219,162.47091913131831
13.925498600149842,9.8613583381923622,4.4696043796711873,64.265510401083503
95.942321697577512,6.5916923079600229,3.2024790911891232,399.59776052780296
21.533971931726185,1.5143028703118844,3.0625550338039265,30.336860807957819
65.08330153817063,6.6252953777139867,1.1167035819760747,3976.0487709669019
47.672281382789812,9.9249470040414831,2.1887469777782393,1104.832919206769
49.86774855939845,3.9947305019942272,2.1113717835453345,185.08476162306206
69.282461842118579,9.938412423618928,2.3196988231893632,1350.0273623675009
20.630901036857171,1.0575409258169333,3.4466049170093105,25.520248621761787
22.267497110091078,6.0162797486972259,2.0555171512856507,169.33788698563853
65.583347273127799,8.9683857057354057,2.9597243914572156,535.74393658299016
42.008601887500845,0.061643032251300633,2.1289508533649304,42.860225010918477
97.397274019814589,2.6137942427610028,1.0523723863066921,544.77836228437388
16.225412560272698,3.34004308747868,3.8658836079692405,29.531085287533557
13.981113291388333,7.6023681315470482,1.0880533239519385,1773.6868476742825
22.277831495928893,4.5085976969948529,2.5486317511096619,75.92818596969326
55.048239437143955,4.2265454526772981,2.4317256242442316,183.63654235327601
26.461790025483467,2.5592222211830218,3.2721013366038192,45.505622626344582
75.712053549430593,9.6200510516761391,2.1009450026181189,1809.4898092225064
42.59911374019331,8.4518585622129869,2.9340333264253027,313.72996362437988
80.996417733212397,4.4237893366940417,3.1905230657733821,211.76592610795976
96.537125530241426,7.0154182261971068,2.3733142414436736,749.07709046277785
40.9960028937234,6.2857769029193484,1.0509057497862084,2589.9453927770733
46.799222287488448,0.33700280325879572,3.5232681946990585,50.007177529625302
68.942047244231276,0.99567021962167379,2.6738386644800052,89.244234629868643
37.107960888114803,7.1125106076120073,1.5260429666887436,938.62862928035202
19.480042283905185,7.9816791613703462,4.4654658153686384,67.244694641308683
75.423544226912995,6.0094707709696973,4.2927688590467072,199.03089022584581
45.700319076680209,9.886355218445372,4.068228351689493,246.29953001209165
71.86198118948252,8.4542804626007495,1.2838607715830146,6899.1428719535761
60.866811000552062,1.1470787359760637,1.0743783672175371,127.57937050931777
99.935150338932871,1.8717859147119031,4.479408038830492,133.50823050650393
54.261047231101422,2.6345264836845086,2.8220695480481468,103.63655286590529
30.956538161150778,9.2397559375517861,4.1719320891973748,143.69986456443934
50.199386955973665,4.1143818075042269,3.3137480126990351,118.702588092895
60.1133686765561,1.5738448230569679,3.793330827106117,80.143400450525036
36.327042736586975,1.1797478534444084,4.013642658770129,44.536197220553682
76.855351258488881,8.6025562955068686,3.8081370961632861,367.87380451890027
63.405066750689201,5.9168344625966371,3.4123646581177254,210.90739938926808
67.908630637132518,9.3124497931798373,1.4093066010828692,6623.356978928372
19.852310798539648,1.6338631228103684,4.274326513112122,25.87497323490291
95.577548986438714,2.5207938970231503,2.1527533262165157,215.2042246342377
50.479602334590496,7.744554513550713,3.21160125329946,268.55235154014565
14.287781236617914,2.4870982814266815,2.7501504717262244,26.74245268037178
16.92070176508906,4.9647178265665701,3.6687089098168588,43.230503035945674
85.341570215228018,6.2576999256412282,1.4227575775852612,1799.6072869611255
26.960945706186131,6.5440780140822348,4.8403074588073878,68.821887129984191
84.305214466325182,3.6307740190491455,1.4224090963409335,494.59455605863184
84.754326987011353,8.9205671649198788,4.2570737850384619,362.21044976576275
80.68826541655416,3.6803904582124805,1.6066979937157346,394.79003447780394
64.175064924684619,7.4089690797267371,2.8050069120161991,400.39444182313838
64.381788168698989,8.4776462932967096,4.5514909164741617,234.13379514656293
34.211411533520192,6.3480265089857104,1.8130803635693198,387.39031589680923
13.756849493208602,3.4973004947678463,3.5874136489325079,27.038794973876559
73.958941043569027,1.0419802727576954,1.8077647001471018,110.28128703832127
11.342163406141896,9.393411435532645,3.4148909987638048,76.338803202980728
11.921071281292514,2.2183878033088034,3.0244857336880915,19.820452829363688
67.602172498145663,1.7007201993306897,4.8097198742633829,86.378381618535499
95.62284339365138,1.7674125116659778,1.2385771322244876,257.11206182252454
30.374972328689825,2.911006160249181,1.4510015751755225,122.02355657205007
10.642203631911102,5.8411464846790597,1.0543535225063709,495.16019620561087
87.584310228784133,1.5009147919354027,4.5043122479784383,110.34044170693377
58.459051613826794,7.5512752213919176,2.4281487190056708,504.68676295818977
39.604469516901759,5.5861830986546179,1.2286613198540537,925.54024160846222
30.515978465811589,2.8006062753902961,3.7174489349243638,51.441497323966445
70.288625255090437,8.1262285031145876,4.6786519740416237,234.2805268238105
82.974486337702274,6.782452562711951,4.6957818051623352,225.81025679185004
98.847762615468469,9.0550496374744149,4.7338579637925911,372.20743124534135
35.936817491975432,5.2106237803679072,3.2589183207090708,108.8556223486523
94.670591395986364,3.5611771630455702,4.9446252424942454,155.96258612012031
46.05257721072585,5.2234059111608833,4.0487409559787721,112.62169149992494
11.787960396255988,4.4498639770679702,1.6026537659956999,80.773043003679916
24.601205744944291,2.5956147339024991,4.8766666505332932,35.577887560039819
38.435714189652352,1.6566742011834412,3.5236677465141959,53.2434355874706
18.022486023735432,4.0460632227741584,3.9089293249712043,36.932226639790684
55.72486574221611,4.2066346790294897,4.8594502328764904,101.54039350223806
16.349607234617896,7.7502415233409296,2.4710814054675199,143.76418706213303
14.83491944757497,4.4874431345810093,1.483361642441916,120.76930527066473
65.260189724105544,5.6586210229293288,1.4089361106612937,1055.9809203330428
15.589537090920043,2.4177873502794043,2.5229273464339315,30.291316468409839
81.10777468878122,3.2775593107683401,1.5579479868116319,348.62570725735287
10.505989416852849,0.629320453006883,4.9698199393852036,11.469801768466521
13.360326618332451,4.1606378295904767,2.8126977978434162,37.248675866040557
51.7120692792017,5.9796398323563951,4.5674812642742992,128.14254898633314
89.69046069445541,4.668145162757769,4.4965951237478929,184.18780618800162
22.299015987119617,5.8921566536874153,4.7080128812725839,53.092082410288036
15.596591534942458,9.4712225859751591,1.4870276569192176,1289.3156839323206
34.281927512686408,2.7503649872662739,4.1110129193304825,54.50814812596699
26.774892802961748,3.951374973897237,2.6808089937583715,74.375605827383097
74.618898553548973,7.2159817315254848,2.3169474937080885,646.22998602987263
17.121800968873416,5.0489217146136411,1.9626000457724531,101.85199099997745
65.523974036585784,0.12615868724248358,4.7875477124174779,66.731793595121218
13.111827654932917,8.4420370021479858,4.5442526336377638,47.522415280326832
86.141340996898492,1.1882436020533049,3.9235221070222268,106.26223372112453
44.163215594821651,9.7763819963582979,4.4917558981518768,199.6445773192126
26.225428383507147,6.8643005723693715,1.0642639107659857,2292.4983151563288
52.025865423360649,6.6871249714454919,1.9562733423376404,556.1981012218788
41.19939735042702,2.0497080436312509,1.522100445401342,104.77731529185697
45.650856838673079,5.7913416772404531,1.461888096984592,711.20382459840596
64.240320611587634,4.8084705470552516,4.6702693192069464,131.14317263872533
68.432631086880818,1.0881996969682906,4.5414596260887681,80.796844121559388
20.786785517755849,1.848434376990773,1.0537232811583959,70.121654202464569
55.90573183385893,2.1469735947742139,4.8669835076133747,75.901397237397177
87.319145380613932,7.5716911088742886,3.2388267615366484,441.42188369486485
67.743541309613789,6.7356274819755866,1.423945710519702,1798.1121855162539
65.927256593093944,7.4556701348982033,3.291163341903995,316.96137826321524
66.851653236051902,1.3869429676771583,3.4356253349773862,88.437467583130768
18.948546454395249,7.4443806744577445,1.3712391634408836,816.3020733300242
54.788140543948316,3.4175626193197575,3.3184597820731652,111.86817387261399
85.196260003604635,7.0950829784636795,3.424184766072226,358.23648492358058
77.794287387779235,9.480992013035328,3.7171415408609878,455.78384498208339
68.974551101087656,8.364134929080473,4.4960964643498995,250.43677861187422
70.93060404320677,4.8117980831919347,4.7292895040747549,143.58712902770981
17.466047407114417,4.4105367055225937,3.8290520792828766,38.80962273342432
59.771627615305889,6.4315408897945527,1.048427174496537,4199.0724247801063
83.149344790837262,5.1049296657320902,4.9237529479834148,170.59475230657767
78.472890393521752,7.4710367763549499,4.445368240397082,251.55959066194686
90.457655592244137,2.2823572360889588,1.1416014844158222,361.64486848690387
89.154494654018777,2.3763951669708105,1.4416245608929965,279.48951682753591
18.087217863878401,4.811935245017624,1.383321253101554,201.61181693508297
72.327027753825831,2.2975188545269587,3.9514972208769397,108.22521952366071
46.120464741100669,3.8668801164160183,1.1947567964071721,434.70014947809483
39.699272889829757,4.4253985507063787,4.0299923186651219,84.986192040993274
34.141590453306996,9.0436537841410924,3.6876942476326531,186.8640791697274
97.503649615450072,4.2991418858579529,1.6116591801556974,619.47822838705326
58.481923784157303,8.9572846539098663,4.6276656933982707,223.71426617020487
67.678276597688011,3.7445303344156065,1.8220898662027984,281.24728880497116
20.495895121745605,3.4665497961503844,2.7595941898138618,48.957028715439442
45.309013500765218,7.4937043309436469,3.6287959110089738,189.59702621508981
37.562661390341447,2.1408573085456784,3.0767457637293929,60.844126768525086
54.581558443377993,8.5256954500738562,4.2318062321937919,220.5576892001387
27.915383511274346,6.0354577823895479,2.9082653409836952,117.64253972870122
92.53235044291236,6.1748749885728769,2.7971924620462496,427.3907569501028
54.874502082053048,1.7044106445812113,1.5628157717973314,116.8623541724927
81.993532128734969,2.7036059855077088,2.8680744945249863,157.59671270018842
98.425642454146882,2.2091674837471018,4.8809541736238664,134.69682891399921
81.239448052252698,6.1441643756228972,4.2662512774793599,220.44688324555074
44.764987771874942,3.6700604686896376,4.2472710813016548,81.481315257470911
81.232657493251139,6.0814623611987653,2.3717729920028878,480.39842588993434
56.913895984551353,8.3041214916472903,3.9638789386680742,243.1423428461537
18.582057428349891,7.4264561085661374,4.2090416190051112,63.129561495367831
10.57590061369652,4.5560805552745371,2.8728636437915895,31.748372740792853
36.851993732530069,7.802842032761963,4.128040577690772,136.60585864104834
20.52413914158873,8.7779918418765064,4.7879499386263067,73.140602424855715
70.468615038951455,6.9874746057258639,4.4106960895925109,211.29579695297446
28.625004604524996,4.0408136723803842,1.9488946516837378,120.47512182773838
86.086931313998079,6.9787390704171859,4.5329070367016531,250.26189774045847
73.395704296247828,7.1028044033521622,4.1787774799323874,238.41915594548934
42.701487540695517,5.3186683489790312,1.7162406879284311,365.88255761290117
84.900252470271184,6.1469983440897744,3.8481723969999,256.90268628981784
34.312521263808129,6.7917332358742923,4.1187161950083979,107.60907988549155
15.74757246894198,0.30288927772960106,1.8104454098803102,17.683825740339074
43.914631212802085,7.9373854799006685,4.8852221792168535,135.43008958808846
48.653642456560739,6.9813965268597098,4.9235460719823436,130.00623047552727
43.377684745628763,8.4830295718275561,2.2087841757979372,621.43899097944927
45.844645582427667,6.5511152200120399,3.7339298664877902,154.68226700212597
55.787809965724314,9.2675858158496229,4.9996497980308732,201.62420093435986
14.612681754411874,0.8176356332525625,4.165137276107072,16.742623101410103
59.94141881086837,9.2369328283674648,3.6594749392103898,344.79512684965272
22.467240271304163,6.9260656757698937,4.8783519738557306,60.108880190059828
32.661836248774293,1.9583615731882209,1.7626506972915545,70.549606682679538
22.517102438343883,4.7374940299535941,4.8161519830299717,44.527267272519545
21.695541906030765,4.8027153375497358,4.6668002784914417,44.275924874002953
38.131896192013613,7.0457979214786306,2.6072783009467355,248.18701246173481
80.91214666428597,2.9733459765584422,4.0238331988569431,135.03766934064583
48.786457682357309,1.6405731888486452,1.8379022770851221,90.575085360500807
89.801187614467082,9.1521069871559142,3.0935613637066894,698.00802320776313
50.666396869464258,4.3861421269564849,1.7551914216641284,286.40463837701566
62.276528308396657,5.3623287722248261,3.65822428920369,172.02148312034939
10.941762981220972,8.2795547753059235,3.4854423035717383,56.777238020556133
83.647175352944217,2.5756432264979781,3.2127512413516222,145.80929352131363
72.898667301210281,7.5005067430611749,3.7920670956902112,287.17120257390582
27.089535424316416,6.4348541824079639,4.4596759307764788,73.647314145692576
76.493104620739075,0.82827309492177759,4.6577340235710825,86.527407731856982
67.540020518320915,6.8127088790545223,1.8548559007117418,861.42141020642805
25.58308564808641,6.6113165934957472,2.078287008674812,232.04419675914107
21.873161876144394,8.5854710787657815,3.1339429602420097,146.07858002617624
61.87369925120359,9.0164423471934985,3.732143172090058,330.18780809720778
13.002941211047254,5.9229194604463782,1.0504521964899278,647.7141676757708
37.049963999260015,6.7520550055916031,3.2754470925236192,154.64485252249938
90.843606006676083,2.122194052134212,4.4970627894084938,125.9947462902435
68.497367785752431,1.6753842593733159,4.6874678728588304,87.754086364208803
52.895609046442239,5.8368120577974079,3.2467995301424173,183.90138675241548
37.175879675159763,2.5712684534549215,4.8664240950376714,53.618692862000572
81.064683770998613,6.1361172741783339,3.9083654316550227,240.68416528365461
82.794317263474483,1.9806385091273004,4.8080056750888307,110.15611721673164
50.923146634248262,6.2682502487562051,4.6668135318594741,129.19477147344091
18.043357602249916,9.83121795492651,1.6265416389131504,1190.7394252673307
46.740062745687261,8.2767326395070668,2.7959252044336176,363.7672273335084
78.454109279994285,8.991036888880684,3.8176873288323736,401.39462628444176
21.179101247867344,5.452779591408464,2.1929554160463427,118.69107264904351
75.259939675709262,4.7265461948534124,3.4453123086023716,194.77809888644356
97.968472380517142,7.5719144450347873,3.4596514697772247,446.6127670363154
47.861605959080613,3.4905845689159309,1.1230439269066737,412.69809595300404
92.31877716495481,5.7012432260341237,2.876220953146162,364.74680541641993
79.031516967777506,9.1105479816781099,3.0730401787370285,616.95674271068037
40.851545601385169,1.871390399371361,2.8078086209707935,64.840070546415745
61.191162175683282,9.718496099109565,4.8820618167509124,243.18415804220791
27.58769748984237,5.4036012921946028,2.0371449589539363,173.46365629901564
38.684749679879921,4.2105546913502216,3.240338820987879,95.214610530602542
85.144927201746427,2.6329979309542018,3.0734513669366246,154.18724461903759
80.916117718142658,4.4388479924046038,4.8985545031703071,151.64034751935921
87.045737846356658,6.5842665655499903,3.2506960060864558,354.39050883313178
83.90536785689676,9.0798190858182561,1.3230812539788794,9764.4475146032146
71.096327590806624,4.0358241673288706,3.5359407027736065,156.8319040955441
60.022950412288544,1.1133939197704068,4.5844124114010043,71.027581724810489
21.146592988981844,7.1004242765526335,2.1889855947353398,200.30556384799507
95.117802291286836,1.035615693060622,4.3549255687492394,112.16251404883738
57.290861506729087,2.7797593027800973,4.1000663280940337,91.659482353962119
43.391978816782725,9.1286029295278208,2.1848699351156182,785.49348084928874
51.892276507982984,7.5172541862287563,2.869357676072636,318.97213537598969
96.916151165076656,3.2210980979255965,1.9074387369929875,312.4255240962533
81.332536793642589,7.1011162054239376,4.0881576750969977,271.11429287209523
25.452751307130008,9.3330128259707088,4.7534970614845227,99.260582242236296
64.324771916157658,9.2970524357586832,2.5512173150673076,804.23081322994972
86.110717065830926,0.60063035927638397,4.1404605322089578,95.219460982657893
18.279214656299715,5.2409165392035026,3.3555752564392458,53.966250827056648
92.278561748770784,1.6646130075014609,3.02588303971317,135.11540080398288
72.127461462985849,8.1752177863324285,4.0261281229552806,294.68251181054922
96.170377912952645,4.2611732742883737,3.8761954267482936,206.04835927727595
63.023206195238103,9.3185524763845731,3.1500491398470891,489.79550542969821
23.923243228038224,2.0288329212161638,4.1438158778341148,33.589678189924776
11.801582821653936,4.2048291488517897,1.5785276625357985,74.784894359492256
57.77830340614419,9.1561418031025141,2.3548644074548251,855.50833884907377
18.303086039692218,3.9710179962770251,3.386234958347961,41.26106584686125
68.048256837817462,6.1879521790586809,3.6992030048143865,216.95712139659301
78.129792434567847,0.23299058805639317,2.2381602801107863,83.975701010445675
68.659521541077808,6.1873154519687166,1.5561755757443865,1080.4099157443395
45.091869096029356,1.7461412744338223,2.1589048395918211,78.990334500869224
79.516243212264627,3.4927953006732624,2.8506080592879441,185.90973204417259
50.975369858500407,0.19341654379057438,4.5865203164321171,52.487394677644041
79.547757994911365,4.0356339338859604,3.7319610646036234,168.32669956474248
23.479916301298452,6.5312094913738488,3.0782470301119851,102.18824916014796
35.315831390086728,4.7086235388960223,4.8985745238211233,68.758509547207709
21.20436985015337,2.8376121402345875,2.161188704235645,52.683396641602464
85.685641617474772,0.96882903774269669,3.882021152148496,101.86748118492019
94.92959447483625,0.052500774876725886,4.7957114728271417,95.652678138405534
64.078621042766756,6.8972626421709027,4.2561341951642877,197.03628538693133
47.436758867925533,3.0147923435042268,2.9551167590626379,96.210838365043401
78.245347716258323,4.0245994284241942,4.2102278541236604,151.78055803757852
73.749038121796616,1.7610507718842627,4.5219128853296269,96.603296417380903
41.44596538129025,0.86788798291697056,4.3025229366697308,47.66557596159592
90.552116704477982,1.9443036838398431,3.5607294369534053,132.21273143364337
46.685934272821257,3.3860856815007034,2.6013015969296718,115.08891323691421
12.904754599225345,2.5505795317739857,1.7579642251664356,35.278123684566324
35.198982552286701,2.5973092244211102,1.2123976146039959,155.39038434386859
44.602650781704099,6.6224879589108596,4.1594919212552384,134.47519065335626
49.458930177739425,2.9991055033306244,3.8597092154228907,84.752733940387159
47.239150554664953,2.6513161084116774,1.0952049296545372,252.95751784345521
75.477085778142822,8.2182760043135143,4.372944720695644,277.68641284144638
77.142423237167179,0.96799046332901706,1.4437798802823751,122.77800044504822
87.369614122912779,7.0764741567192271,1.6209855471339316,1801.019152654811
54.809160453150824,4.5827594901562572,1.0319713091498524,1190.3144334699819
86.570394440963895,8.8094103703554723,2.4509795691737595,1045.5471919392489
81.546773897261119,5.0773759255220421,2.445274862650161,343.92706526969778


==> anc/competitors/data/v3/einstein_diffusion_time__s42.csv <==
x0,x1,y
3.8923846379242208,0.67366204374073402,11.244999113664893
2.2505043547850567,1.8450396014795529,1.3725368948300682
4.307129807565774,1.5844586673198802,5.8541657039881363
3.5171033423908833,0.31011798089260995,19.944048206190125
0.56146900464948279,1.9943658498913888,0.079034506933431739
4.8805495230201039,1.7704800461847159,6.7269223671800216
3.8295845397527297,0.63942603194167402,11.467876669471346
3.9517150958570739,1.6901035013557826,4.6198508512341574
0.72775680011017485,0.30219711055562748,0.87629884867662955
2.3068910956882793,1.9982989879010535,1.3315691394498614
1.9169103187396483,1.3648009986024201,1.3461834999583595
4.6411484453581489,1.3352375295617143,8.0660775386237287
3.2549390883952567,0.27183738126985224,19.487070578137459
4.1315319050270665,1.8043634579035881,4.7300769164569978
2.2727295742539226,0.15509905608849189,16.651615580243604
1.2134697367454068,0.55757331027817936,1.3204620583993847
2.8174654563775907,0.37174156281660653,10.67692234591097
0.4127045549104591,1.5758590873152152,0.054041967018136836
4.1553927427636523,0.47658803170450592,18.115529239012545
3.1951555556981179,1.830212631548682,2.7890253976856019
3.8146299264183323,1.3469111747222313,5.4017672986220546
1.8371772438363552,0.16870914993992281,10.003074007758498
4.856420319535026,0.11031668484453089,106.89597114539259
4.4762934944787682,0.19815004232735794,50.560684250599508
3.9140791356614333,1.2512578375306826,6.1218459620016104
1.0537296684746411,1.622815440632889,0.34210489573313657
2.3869329182624677,0.55325035919203813,5.1490691886811275
0.31463845235742105,1.7138768015538386,0.028881117829507908
0.85601851113098437,0.20874068629119474,1.7552105064383352
3.4469398708880279,1.6218313219191849,3.6629562868035479
3.7493345639483042,1.8628113173273328,3.7731974091145264
4.840797688927629,1.5670059582983231,7.4771005627107803
1.6965442548769447,1.4264294895594107,1.0089045514773369
1.9152525595708578,1.6921624154452279,1.0838771543030572
2.400823475251459,0.17628746913942622,16.348165265109589
1.0284096595130001,0.48338601036620521,1.0939770753588882
0.73661537614381112,0.33735499068072183,0.80420066007711111
2.4309541385070754,1.0586088813666743,2.7911810147933984
1.2118558103493324,1.5158574438248047,0.48441049356590093
3.382088573944301,1.2970225046951576,4.409531477132318
2.2420444024744208,1.7171490895476766,1.4636944262047185
4.1801231606834035,0.39490468563807268,22.123603839049
3.5312989998110211,1.4957800746768071,4.1684178166234513
1.6305965427720015,0.4667788326509178,2.8480780396574139
4.1780730268364854,0.61444162750382048,14.205006168360599
4.0433453517343292,1.4488189248344774,5.6420582838740119
1.998644057247855,1.9623890913074955,1.0177844152483211
1.5128077092581964,1.2619328513564323,0.90677850359908785
3.4442279694773803,0.20355059848346163,29.139453271354828
0.78478716968561812,1.2709870428623125,0.24228842660588923
1.0795501921280308,0.18046604800231747,3.228941482967207
0.13607512177992703,1.7798768515969527,0.0052016067153209311
3.9559294497604784,1.4481987416911795,5.4030490984984532
3.3577691973009576,0.42894290820275616,13.142324732192264
3.5553103552690422,0.27426991106597631,23.04341674439571
3.925572252007643,0.448713134872606,17.171458007472236
2.3486873001378661,1.9620516411529658,1.4057560764780181
2.8868318601691798,0.97126522067113064,4.2901763655911154
0.78500529082552151,1.5897538018486752,0.1938140691682772
0.66119736032626986,1.3091758500047761,0.16696838293374883
3.3751745127733113,1.1875849849214111,4.796205381641979
2.4083714101013496,0.37574748386359447,7.7182856813210181
2.8696569217578256,1.8974464617603806,2.1700034795586629
3.8484944013385256,0.67255100177796401,11.010993306068741
3.2101197680028952,1.1982327100343302,4.3000282159830707
2.8125390632241798,1.4295742947192256,2.7666893603859806
2.8401150876525265,1.3335429949660869,3.0243695709700944
1.5893554805068,1.8871293784214851,0.66928395909186433
0.25100738938290312,0.38203408084811019,0.082459540500877296
2.239915207238576,1.06587020304919,2.3535793201018342
1.1514648968156933,0.8676653424074553,0.764045389274144
2.1017903542507175,1.0009205860169745,2.206729861956521
4.281675059014014,0.32651329977571475,28.073498573527637
1.2463034807401698,0.35477975875825418,2.1890656495477492
0.38568343427642349,0.62834353698438894,0.11836813997416193
1.4787810709077833,0.67893874714557945,1.6104497385581338
1.5386094130567498,0.91301610599456495,1.2964278014395336
3.3433909221617859,1.2608763393695939,4.4327355940324349
2.829457546472264,1.3057953230946997,3.0654995716768396
3.9411012246214265,0.88244070351258341,8.8007493313067808
3.3551363476041991,0.87668790791452444,6.4201523765697797
2.0912956210563456,0.51349420072422769,4.2585849737748509
4.0886998848635701,1.2177818719771156,6.863900314652378
0.91816730754774922,0.70237773150275196,0.6001266603696277
0.21128915835591636,0.16851368512699105,0.13246137370121805
0.54123451780064458,0.89496008389803472,0.16365802706138965
3.6395608179226069,1.0008520826713236,6.6175627631218852
2.3631984282317986,0.52862644958800087,5.282280914575721
0.89023171726464878,1.1876700729320198,0.33364169413963485
2.5551193980064815,1.1749666108206498,2.7782215587850239
0.84632930329452527,1.4338041441097056,0.24978072931284256
3.511969837880907,1.3311021161822991,4.6329774373584076
2.2861657503127506,1.3396228073899601,1.9507557683666801
1.9670040078727644,0.70080688846568184,2.7604642810078386
1.5774092368245951,1.5961212217733123,0.77945831008220845
3.1883847062825539,1.1433743288393909,4.4455244353682133
1.8728817917116134,0.91969457084179118,1.9069842950765374
0.52948460464889491,1.2894237137880085,0.10871288606000035
0.67822892039052507,0.78524893545548302,0.2928972251247165
4.8132985562926214,1.0742045647528407,10.783720229926237
4.5520453844672746,1.4997408081162187,6.9082327659927509
3.5285649556726733,1.7841654847750446,3.4892421001998986
1.4027628111516461,1.8500086748608642,0.53182007497831307
4.8489642490038474,1.0569025578478886,11.123283841792635
3.915879429432394,1.0885227180070813,7.0435423405430555
3.6127619268790787,1.6197537804512894,4.029022465584406
2.3018713605045646,0.69745631431398236,3.7985259087680974
1.4339836530412793,1.6910264884556303,0.60800618181551513
0.57231571455214658,1.0388691283831044,0.15764511052182556
4.5227517430648243,0.32012777623700994,31.948623093317003
2.3333038201846943,0.23691237943859303,11.490127130945549
1.0915804874966286,1.6997871009749799,0.35049917722046431
1.5991874583381975,0.20557904212306802,6.2199932942950964
2.9381758878152904,0.63316172865394615,6.8172768165347053
0.96618663640223545,0.73484707695293705,0.63517747136800018
4.2974099920526401,0.42868944586402824,21.539756597660059
3.8167456961925299,0.69639740262377947,10.459220306192144
3.6253684841595906,1.5111158767776627,4.3488712043594786
2.2172558948980083,0.12789740276413447,19.219403980104108
3.173813319441972,1.6716295065893043,3.0129556061796907
2.9620800476724045,1.7274412447916605,2.5395706613098552
3.2842483476186182,0.80729698906394154,6.680495130634819
0.5137771735854566,0.39186450821520613,0.33680899719616053
2.1374562706359876,1.2415967750956536,1.8398563046078815
0.30390945192327318,0.32737785614329923,0.1410617016929151
2.520555014298143,0.7933467860486797,4.0040482244505364
1.7163199404306482,1.9210154437118476,0.76671797396588937
0.80816852544362983,1.9913824979089105,0.16399068642100884
0.60667454184050307,1.5669992935737127,0.11743910837317514
2.9794584036707894,0.69082686884945577,6.4250341000698628
0.93590554583074193,1.4065635934155758,0.31136849937574934
4.633088580046306,1.4402720944196241,7.4518939420281196
2.9471995845319356,0.83689922081093449,5.1893855168419867
1.7996620422207019,1.3176884057137028,1.2289640905111241
2.9954859082589422,0.12038252545378486,37.268431579891683
0.21173896804551776,0.4972095513442587,0.045085005374262188
4.7969401448830817,1.0976677756377962,10.481602568783012
2.4632868410202113,0.41112747809076211,7.3794411520747154
3.9354026135264029,0.41522304896541395,18.649487027682397
0.50537699961994897,1.6889781520454521,0.075609596084931674
2.4846258211069858,1.9793527050988504,1.559440481478833
2.5044642723371529,1.156341913254052,2.7121482061314901
4.6953496293774162,1.6942324886752556,6.5062818383718284
2.9014674566427696,1.981611162219918,2.1241587558797725
2.420098065179074,0.36903218828067197,7.9354522871985615
1.4081807491502787,0.95166666518326704,1.0418422199833854
1.724688086978506,0.84588816009964773,1.7582401183007275
2.6512947721105355,0.25209363892775155,13.941970131652605
2.2506661554947289,1.5351273283100144,1.6498625391113033
0.20589919141361912,0.92418015191292657,0.022936262446792106
4.148830428552353,0.99172117496176238,8.6782426146873242
4.4911877820148565,0.3862786502451564,26.10908948827214
0.78722053609319276,0.44376063923864939,0.69825500241536476
2.8147771033413425,1.8234968820968085,2.1724660511577589
0.63202113156367346,0.1848332690511299,1.0805703778158231
3.3939764558950776,0.54241934139304182,10.618238790662231
1.478045540811141,0.65491272759760377,1.6678700295881161
3.3311709099903188,1.0313753305630142,5.3795642103967074
3.6622736100057249,1.2142458287281124,5.5228717600756791
3.86637271039652,1.0372509541162664,7.2059890021674073
0.62793063518389314,0.25981913565807585,0.75879107519113886
4.5884580411742784,0.5629681627058557,18.699056705465367
1.2280485553849161,1.7028179310488283,0.44282574985984641
0.28332152526328092,1.3114185309090722,0.030604679126300053
2.8187771000182686,1.3333831952551214,2.9794527064169114
1.9175191909259501,1.3733861851675744,1.3386183315658857
4.1659697413488246,1.5495157361751053,5.6002347961546395
4.060432213115079,0.21040611527074993,39.179255165865918
1.6539805748313055,0.79655593137196345,1.7171749240555483
4.7692070358417507,1.1251021269971895,10.108120500770895
1.5254974068865814,0.74306731826491945,1.5659027662874605
2.6237799332354017,1.7045098592456545,2.0194137043875595
1.3542289437812536,1.0168877663158584,0.90173964764035008
4.6866134932399204,1.5603924199728203,7.0380840594576446
0.90657830615188895,1.7188294820742211,0.23908253662062159
0.32006203502241204,1.0591038175166463,0.048361503645074737
2.231975594014886,1.8281492633555649,1.362502272690298
4.9626402638736016,1.215535487020263,10.130431670486024
4.4692186046490781,1.7155211677840714,5.8215297226386431
3.7681792953390514,0.74712251162389609,9.5025748661752427
4.4648832053047718,1.0477522212098218,9.5133093652589888
4.4778885345195301,1.1096809779086976,9.0347974448343038
2.6424059658936008,0.29946146020253406,11.658110001647231
1.648052353970886,0.85724976273292719,1.5841804101351273
3.8828609173438418,1.8429415778481846,4.0903653931991926
3.3421401895220297,1.2985812566930106,4.3008094367786471
1.9309228714811795,0.43726250663023825,4.2634150871321097
0.56288667350142485,0.7438257076582494,0.21298094697681003
3.7592690956102279,0.46404571835912967,15.227060151725356
1.3860565280220372,0.14716395041728783,6.5272530855043565
4.6903844376155179,1.8621748711576507,5.9069925476304412
1.2807558175278555,0.95159392368805573,0.86188836608690234
0.70151386881628153,0.68431663759949368,0.35957163767630657
4.1724520934120397,1.2371066639596995,7.0363198982758233
0.85109315146002085,0.11389746695672971,3.1798756013482645
0.97841470997292157,0.62824200254154627,0.76188422679371026
3.0369756784521336,1.435763584827896,3.2119568183000609
4.3853540001035762,1.3041625688315996,7.3730569201406384
1.062529862001409,1.9654313003308175,0.28720660637049672
1.6205859972104646,1.2786796483502838,1.02695736877607
3.9092837073817703,1.0072611598926924,7.5861651939545975
4.8619494876987401,1.5467218700496146,7.6415008020077266
2.5536318123914774,1.8163229567317007,1.7951200278258226
0.80509776250112886,1.469322298764868,0.22057189485560619
0.16828780977018759,1.9301013247438212,0.0073366062584838158
1.2253145469943909,1.5858098244025367,0.47338454963908716
0.74592886715395312,1.7469227326976602,0.1592542888243122
3.420527500703002,0.31679773524891064,18.466054332542388
0.69697927267980253,1.4915856556881968,0.16284016432201956
2.5810166649411022,0.93616852910200032,3.5579315142615036
3.5018859346501441,1.1508972245814229,5.3276716797021546
2.9474713851824217,1.3427945780164778,3.2348907676191763
1.0789006931342824,1.9426487217405819,0.29959783583588029
4.040210178293087,1.9706983547200867,4.1415009673313445
3.6054949351174286,0.64763366642701992,10.036224490054609
3.7210216191861551,1.4941316451320408,4.6334611597183404
0.74218298263083493,1.5249687220770105,0.18060553365204862
0.70639363788668863,0.75833643649479265,0.32900434927882871
4.6450564999318873,0.33535257224201992,32.169948396859084
2.0481331497422093,0.17779922454286756,11.796590817137004
1.5746485897266049,1.5769519423054392,0.78617430075358907
2.4940618222225135,1.0304295094521212,3.0183260067810163
3.3480346425415544,1.9725263220403597,2.841365370491872
4.7825539595301523,0.98344956676794071,11.628874092134668
1.5035865117220697,1.9580422602402965,0.57730429116353532
4.6315613036289331,0.88199440416871366,12.160712135974951
0.22181150779265596,1.6079960860639479,0.015298651972992065
2.8204704074014413,0.26115661739248092,15.230426474455266
3.2064780472373173,1.1553772492617516,4.4494131566050763
0.61889727837869113,1.623913595272876,0.11793541303537999
0.78766402561317195,1.8569331677177885,0.16705356660941403
2.1536601646498892,1.6629078721731201,1.3946208874272845
4.8345363695015902,0.17024438168223105,68.644679128559773
3.0206085108484273,0.80813444848279492,5.645147161428179
4.6718137858410351,0.1925270973963174,56.682525069823818
4.0413684865035568,0.30763635311766024,26.545398614606146
2.3901698476209288,1.3830806944682199,2.0652850998953496
3.9453409013357188,1.4551905729922265,5.3483423809383392
0.18740024148723991,1.5700692972280901,0.011183853659031837
0.6348055841521012,1.7443674413057595,0.1155083843370288
4.1642002129254081,1.5049197901053688,5.7612915742552273
4.0044037327932926,1.6216560250026009,4.944096962604366
1.2399396356355252,0.19303104866423057,3.9823912025010273
2.7007709939353624,0.54561678583846729,6.6843287734205452
3.0694775214300538,1.281605769412967,3.675737297468606
4.351920873502455,1.730438078787164,5.4723759033610033
3.0552250709597559,0.10855023738535234,42.995761497434643
2.121600689441034,1.0777957500210646,2.0881458687087506
1.9335018126951955,1.3868460587923548,1.3478169534371307
2.1868222232301986,0.15625384934436509,15.302635602512684
3.2944620253418737,0.86257555935143704,6.2913213333915445
4.3507040955863916,1.801706274629024,5.2529722502214344
2.3240947221738688,1.3760643368261316,1.9626321724515821
1.3144138584616549,0.55155089038513483,1.5662052418314971
1.2596455786881477,1.720284146300634,0.4611758433398096
3.7554699731928878,0.76125970447807711,9.2633004456887988
4.1011869407771604,1.7213548751737129,4.885609169202759
0.61586259128521237,0.66799293712592045,0.28390025572458921
0.42613839908037299,1.2216084766779831,0.074325751105053739
3.012724952406614,0.85418612872088473,5.3129589287789116
0.81624889654422161,0.62216759643462727,0.53543632369133287
4.1408545332360722,1.7844593681265515,4.8044456970246099
1.6206399022279649,0.45642799568503356,2.8772048576375164
0.80497247155859897,0.26114202334794989,1.2406671887959209
4.6127553151885063,0.74966118323675468,14.191418785971774
0.91110544140286309,1.4635143805189783,0.28360265413297092
1.4951284034558845,1.6341200513549352,0.68397941172285559
0.85270563644108732,1.9976124031268532,0.18199398974502332
0.66590131196023938,0.66308790832121334,0.33436332626922532
0.20362528004855618,0.87508970714943612,0.023690859540513594
0.37143750490487459,0.35996042825628993,0.19164025990063527
0.95574320758567821,1.1922566662837639,0.38307400775260403
0.36157146987315947,1.9954020707995428,0.032758793262616229
2.9966046989437594,1.4316739192292511,3.136063177907876
3.4355011813175818,1.2309043967854063,4.7943075017271859
2.0287892384769384,0.8455012765514085,2.4340505971486688
1.6581563750650423,1.839067644542554,0.74752078106750175
2.5721785614089279,1.044141532647664,3.1682019845504246
4.3875242169495818,0.35529713529481688,27.090520640344533
4.2705449714288095,0.79421908007835351,11.481438063158006
0.31302780386268053,0.22761667081075709,0.21524435280173243
0.98934220702296805,0.4837601716086849,1.0116562503918058
1.2600498684115407,0.13357068389983318,5.9433912611939688
1.3219991215778382,0.96123184135031048,0.90908436563934636
2.8990399935395867,1.3056265034084147,3.2185440714483589
2.1396858859456422,0.7522556785199247,3.0430183654597203
0.34134518764521055,0.89872536586002649,0.064823216053907992
1.9307092784519011,1.9224976184046942,0.96947800668629391
2.6663894487164228,1.5287299309923394,2.3253396653296425
0.59819232422820834,1.1276276101954075,0.15866676796940818
4.1839469135639424,0.64062766271246796,13.662703622102383
0.35461314567901092,1.804293917668691,0.034847560549016394
4.6317251581885044,0.54668452207325302,19.620893838038594
0.58565439374138994,0.71815118798168631,0.23880143530260486
4.2335172628289888,1.8272231474036023,4.9043458211818081
4.5230004052453241,1.1061299050416376,9.2473463435921186
4.8998963348743043,1.5104041038941558,7.9478677363939125
4.0299268133406088,1.2224151089111557,6.6427149020382119
3.919439949779512,1.3415344971180407,5.7255365228882109
3.2481680523781837,0.66882825387816858,7.8873729057595581
3.9170821374328324,0.55860691709065957,13.733747293452486
0.7593058212244207,0.71273545962046392,0.40445955253321192
2.7267333761434229,0.39533897175850263,9.4034176184334175
2.619692063933031,1.761197294052534,1.9483298472604276
4.3021035062005319,0.63816917317521671,14.500931223280272
2.3677168914082278,1.1668298493873308,2.4022711112521833
1.9869385308917322,1.6047514077686107,1.2300736134052506
3.23386002906184,1.5892658078138557,3.290151539203293
1.4056702557541458,0.9329338913099664,1.0589758215008569
0.78486521367438866,1.0048888863147787,0.30650821798579392
2.4415986427163547,1.9899333229765472,1.4978903723259589
2.1427579061149369,1.3817352062601458,1.6614657509687938
1.2395927085914813,1.6478130419239772,0.46625134165677296
1.9008078695641275,1.8148525415165406,0.99541711360685425
1.8953230041486124,1.5964206888357444,1.1250948184199232
1.7047282656214731,0.45184075541177837,3.2158436626199931
1.9593739906619523,1.1681243941013872,1.6432952066872621
3.4601423927341326,0.29359889889763524,20.389356743075169
1.5546947253992982,1.3405520404715969,0.90152251319318011
4.7494038409051678,1.9151639135568408,5.8890094691979185
4.5901052957370716,1.0741909221702115,9.8069468802562643
2.4564610986703852,0.92264773644875753,3.2700460267243319
1.7089699045229754,0.16810122769451002,8.6869625362666234
2.7236304701670155,1.9235715924255186,1.9282263699549391
4.2579463949907606,0.29570509984730164,30.655723408180936
3.2976779687445004,0.17805027727920919,30.538228167119744
4.0415199569406797,0.56752656185938311,14.390413295225523
2.7103391527221272,0.22450782444492662,16.360094221527923
3.2012963834113419,0.96472390058234836,5.3115189373126492
1.5119625094940625,1.0805668223885136,1.0577923469195918
3.7009764953204254,0.69388290315430945,9.869984515145342
1.09178250631602,0.19682491689228351,3.0280440604733769
3.5045108312106414,0.31204069967353076,19.67947799585469
4.3175234347968807,0.83055831818086334,11.221974545296749
0.74730390277756531,0.21500405657041866,1.2987269450045738
3.1104607286554073,1.4265604786588355,3.3910114885571963
0.5659691663266796,0.49333902889714276,0.32464601265036047
3.656006578529992,0.67393598068891314,9.9166571345479628
0.51401677223524922,0.84883897663838515,0.15563213366184872
4.6861051312330675,0.89155830283138093,12.315280577406091
0.77329885718523061,0.10315534458212101,2.8984980126159554
4.7985132049544941,0.31293370489752537,36.790107006311061
4.0243324628169734,1.7392526711076683,4.6558076466740017
3.0090418218851354,0.10234281877262547,44.235310275993967
3.9348581126847804,1.0655179760444626,7.2655312791809443
3.9960627110171214,1.0300538123636953,7.7513024070742826
4.7355326078049185,0.73287890592021177,15.299436849956956
1.3415784338120174,0.91952133827825422,0.97867913399355089
2.9913718872557151,1.5831041613005101,2.8261898321689842
0.56574106806556601,1.6982870418084173,0.094231112944001813
3.1192119301181949,0.5946622324889751,8.1806801688654893
0.93932739005466526,0.71273183783868665,0.61898171153861747
2.8682579962149655,0.56071742075383213,7.336051661985806
2.904909518765864,1.0117404610470238,4.1702885458805019
2.3833272496080142,1.3981908795517446,2.0312851634911149
2.6608957000143021,0.53368046338049902,6.633525500919923
3.8432246110322814,0.72839790990424658,10.138946865447423
4.0162991109091264,1.867730773419386,4.3182504614297033
2.5115507563196031,0.19228165070922035,16.402727921003574
3.0380078634608005,0.97546224995517572,4.7308298085721772
4.6630575548814992,1.4519602790338779,7.4878445623201797
0.68669458365550184,0.38586262195920074,0.61103281891820871
0.67380747291054155,0.19001063801041551,1.1947133994813572
0.5297741583627652,0.36259020611320847,0.38702184192662381
3.3235300966985868,1.8457640677082974,2.9922167456038573
2.1511806738728598,0.11759358546013449,19.676151014261283
3.8941749390950324,0.45781175214156844,16.562045846724434
3.3890339252121042,0.15943867451312466,36.018710583588977
1.7348250158083671,0.31019598836818618,4.8511553152361282
4.5019960820715248,1.2782836445937629,7.9278056981744829
3.8364075206461967,0.55911392660426296,13.161917423394835
1.4256212104598611,1.181502895818286,0.86008923164993256
1.8845408870830649,1.2213712272556396,1.4538963567480856
1.6407559030008885,1.7139271328705801,0.78535425503283107
0.87229707826249836,0.10900864653256045,3.4901001753012899
0.82413852545673916,1.7214019727504968,0.19728230822715961
4.687024570541146,1.2763262642112507,8.6060280748169085
2.2457297822738913,0.40921262359941946,6.1622026840609596
1.9782671316093083,1.5685810374570397,1.2474780551823752
3.6754599725191524,1.7254339294021128,3.9146691679673729
2.8096660197392098,0.5831006191328989,6.7691774656458916
4.6870859355084651,1.8457079937150938,5.9513137077067872
3.9234773201560222,0.9634691175674498,7.9886703170332876
2.448910864210248,1.2465064632333109,2.4055889791742233
1.9441614200560486,1.9708341138735228,0.95892485334686972
4.9344945701291776,0.7869185494144787,15.471256002766637
3.6170251564178533,1.6450027570582144,3.9765498647418411
4.7608538340188211,0.70495832387407331,16.075935598811718
0.68054502836350272,1.618505692258833,0.14307689427520859
4.2676150280348351,1.2413944458390207,7.3355161562687146
3.2216620315569173,0.51107582092826276,10.15417460634702
0.69741622384205171,0.88664957819954904,0.2742850170107678
2.9824641998491814,0.70350770529076712,6.3219582646259589
3.4618721890166992,0.24840594685269138,24.122931042778745
0.16028316085415392,0.15668606318942521,0.081981419184487023
2.3261580130245583,0.75830944527364375,3.5678120161128564
4.1444576048619739,0.13616488085322451,63.072536511867753
1.5472592241860406,0.41442673940537256,2.8883405427262741
2.3468856008129007,1.4778483096166508,1.8634767815688924
2.267339222632677,1.4453733477988171,1.7783734418230426


==> anc/competitors/data/v3/einstein_diffusion_time__s42_holdout.csv <==
x0,x1,y
1.8513015609448333,0.21428209242038923,7.9972092647688342
1.9238224283173297,1.4510431679538072,1.2753213747995844
2.9224179454755714,1.8384667528171139,2.322730785028031
3.760750272191451,0.60572820800918747,11.674578154674244
1.0045760214555834,0.53628712820037905,0.94088868613163879
2.9645676663349421,1.0715943678662334,4.1007407801977589
2.7203844889244202,0.59522646132852775,6.2165345867377111
3.0522116259764602,1.2643538751768038,3.6840935092017433
1.3944019320050405,1.329643434320283,0.73115720267266593
0.17185742333669524,1.1144146532305195,0.013251339557637123
1.2351289568663586,1.6813869563046413,0.45365629082868131
4.457936906343499,1.5770945678449224,6.3005738102617075
4.4886411100892802,0.68836012216647369,14.634708175549235
0.43587566164360403,0.10802947718105527,0.87933218493149856
2.0798279038909349,1.3422132138104708,1.6113997632026646
4.2618999379907985,0.17297935305109313,52.502772039160391
4.8984103814693505,1.1619939269666779,10.324677138340494
2.8304063117530185,0.3928549336238899,10.196129924743493
1.6538788714027877,0.29242748751881442,4.6769121201312718
3.0399974012280904,1.2446168388416889,3.7126221946644584
4.3309807199223629,0.34468620052291854,27.209377642450804
0.92265522025801694,1.886623600482684,0.22561274417736807
1.0504993277980803,0.29547729831329661,1.8674003789863378
2.6202826494575411,0.52234830798297804,6.5721292269142104
0.59316126098250277,0.68537294557634698,0.25667797642237072
3.9430169761356706,0.14439216416226619,53.837349707641074
2.2759081390481262,0.91074588521613864,2.8436899586739512
4.0793961149561735,0.41915339227602089,19.851291877128336
4.54490469421303,0.30261922553281922,34.128959657322667
3.4287861984725194,1.9148989853332314,3.0697637016058441
1.4057645204942808,1.5900034567131587,0.62143697824583499
2.5783186466885772,0.63152461104485624,5.2632367192019363
1.7081726818945868,0.44377690443359719,3.2875233952238574
3.4613460653492445,1.4432198740835787,4.1507592845880064
3.6356101567458614,1.3677817311738523,4.8317874521141828
4.2751153427240212,1.8544709411804137,4.9277157133454024
2.0681796722746237,1.8604186240400746,1.149571150691145
3.8979221034216054,1.5127633261982962,5.0218684116721768
1.1354293571068022,0.86812029965801385,0.74252371790397698
2.2473305926750151,0.96800518060137664,2.6087126876921238
1.1335911513737191,0.13446685142586576,4.7782367358443585
4.0926515671414112,0.82634812394156765,10.134830808431444
4.0335878047451184,0.36474679533794652,22.30291093238278
3.6194057200453176,0.11279210239381687,58.071875105924512
1.68999282898822,1.5921342788326485,0.89693306651423876
3.7630813940736565,0.76630080858425176,9.2397015765816022
3.7283051448822229,1.1155232464209797,6.2303763269624994
4.0725585027131332,1.1128348108564625,7.4520192018689135
1.4744753573490619,1.8690486847530658,0.58160003994675979
1.8127518815497499,1.8066666396084359,0.90942880994757225
4.7585361610836632,0.57621897030603253,19.648490906429803
1.5835182030705293,1.7479753185059625,0.7172669639291489
1.4516572201748328,1.8391810288661663,0.57289322035494628
0.74051538719242638,0.5836667016674697,0.46975700095802791
3.3784367570917806,1.1909497494745105,4.7919044975260361
0.30831019743229338,0.21213094913880243,0.2240483489718014
4.7662465815429549,0.72644271398206417,15.635855408022435
4.7812961589917791,0.96378072971747419,11.859955410548116
4.6546595999651812,0.63296672894974337,17.114529880186055
1.0639701274335649,0.80069898291437758,0.70690262896964973
0.4688010148839713,0.55736368808933268,0.19715528321340578
1.1172397214461354,0.91833772606920971,0.67961086632030987
0.15528165551608361,0.10625247218580297,0.11346744242171836
1.96008099928677,0.60221232962616145,3.1898363208122875
3.7721755632411842,0.22084352373014901,32.215815613639826
3.3149143912751438,1.8224099921223385,3.014869724426255
0.2811095749951239,0.39340854909202727,0.10043324342635725
4.768904268942495,0.54335759197075861,20.927698685363968
0.4889862199842393,1.3602422912182572,0.087891519355836931
3.7240901759772242,1.4847822705051563,4.6703304296904014
1.8167625234638274,0.50350326576658289,3.2776610312918786
2.7851528003360309,1.3579666740022307,2.8561364095769011
0.17341799306567923,1.2038664310742309,0.01249050540104046
4.4179690276648982,1.436404752538373,6.7942027812543389
4.9462048955682798,0.30203446061333128,40.500250897304028
3.8695556397276922,0.74993760992313008,9.9831376976034019
2.7160054116834518,0.60167728147795008,6.1301013212380466
1.7945269058128694,0.69762797852527458,2.3080545181787322
1.1580312417054477,1.1409302037074893,0.58769430084685303
4.356805675637256,0.85200817667842543,11.139421084704752
1.2662440853152777,0.34733713072080108,2.3080948476032059
0.42509743142277423,1.1724083662534532,0.077066929665347728
4.3294074584213424,1.6938886077306523,5.5327631508620492
0.25716171010198097,1.8815434831233528,0.01757390826620607
0.73751056183871744,0.64201112786632486,0.42360778903579405
4.7541026443222076,0.15412349843058123,73.322667156207018
3.2562495707597119,1.1387331519257526,4.6556830496861448
3.0501613041630349,0.82862941143650526,5.6137785196913912
4.3990919156296995,0.29833723632602616,32.433111468878948
3.1737693653781816,1.9320383936165484,2.6067835965096706
2.2038358046522952,1.0856535503636644,2.2368518263678605
4.8013311291531924,1.9697884373885319,5.8515879609736006
2.5750328252219608,1.7625002272276191,1.8810760840016207
2.5568323026556561,1.2528316202300291,2.6090463069183678
1.1872092687301385,0.3421856540328499,2.0595045863954327
2.5818100527485868,1.0905755566399047,3.0560666374235503
1.4933276220547413,1.1020327213944077,1.0117791166717822
1.2109731307206282,0.59737918011989866,1.2274079614165583
3.5063201021767614,0.68268121404607829,9.0044082113112314
2.6131723034484957,1.5368391193885973,2.2216604852650339
2.0204159322488309,0.91281313702551614,2.2359891492067803
3.0666436491019931,1.6572465436593056,2.8373277671203612
0.15104391313144205,0.61915993985468953,0.018423562496156395
1.632524811183367,0.16162239575573087,8.2449503568715237
4.1767801961617836,0.93056744101774713,9.3735779042351854
4.8425801234353969,0.10633000271975965,110.27264954416148
3.0751349960829697,0.28632942821364304,16.513243684261344
3.1638917670723292,1.9485629352671423,2.5686137544168401
4.1053545430862197,0.47351758843060621,17.796525764014572
4.637911827727919,1.9279433097624852,5.5785421731172429
3.0767218261775038,0.53463260866014972,8.8530114347125721
0.37669959644696638,0.86290059792066864,0.08222417872072979
1.6557397746520652,1.0257475694164062,1.3363298549781693
4.280470531754303,1.3842335237781276,6.6182575622094895
1.3535410968977737,0.88858783466854618,1.0308904924827231
2.7352233278986104,1.8957253038850734,1.9732412280799267
2.8638858497126249,1.6153309924158565,2.5387497047641285
3.7037622647174575,1.785525927531163,3.8414045693843812
4.7173432772374388,0.69680267725229639,15.968170273863512
3.0559446737249152,1.0160518861588432,4.5956303886077867
2.4303585343409249,1.1738462586806042,2.5159353542953733
0.24543594537212921,0.85708280287338345,0.035141764062211527
0.82019734110663933,1.220105126925126,0.27568267008834713
4.1096625566803189,1.7331519406726728,4.8724309546758811
3.3993590879332181,1.023712559479349,5.6439877100810678
4.1779241758177603,0.24208208051517774,36.05192582147388
4.7590888118063672,1.0028513248488593,11.29226524284344
0.18283831123306232,1.0765318520742648,0.015526641404128187
1.0201775404376501,0.65570353953328808,0.79362253767472368
4.3834012483404567,0.29457944508315792,32.612945038525389
4.0274099148926412,1.1974004796023587,6.7730182586706569
1.2651428257798616,0.49226211188068414,1.6257460517398177
3.5982746482634584,1.5936715276855924,4.0621860337614946
2.3108710678461164,1.2491583453195696,2.1374892591547701
2.5539869919427347,0.53525197219036402,6.0932513039791543
2.0121776022160334,1.2843542468884781,1.576223504017203
3.6085924351235894,1.88765642683862,3.4492345052006841
2.637708467379325,0.62792257069621626,5.5400986392083134
3.8582824555353921,1.9882110116489369,3.7436528163945035
2.2732150813088441,0.46085230322377768,5.6064673754931524
1.1058589349228474,1.897899500026706,0.32217827759886286
3.8260054868860309,0.61316912711553484,11.936607159710951
1.3383415217130843,1.631967626253922,0.54877253688321737
2.7228672241029375,0.91420896434174981,4.054874875041441
4.1609260334337055,1.0527837480776365,8.2226314223220687
4.2443576958513685,0.50772210133638918,17.740583089564243
0.31372159045260251,1.9736580842565488,0.024933709921996051
4.7790819590903313,1.3524215385124043,8.4439739095049902
0.72796069406064801,0.38771754535925806,0.68339281835470145
3.0989797504115124,1.3588061217656575,3.5338652584893451
2.1510464308407791,1.9857399307678818,1.165057084248591
2.2705774215672494,0.85899879537890311,3.0008900216541545
3.3276007002931234,1.9882983604875963,2.7845233493719319
0.67879350089555712,0.30093277590521728,0.76555406015855398
0.76789706488273657,1.2430931522524731,0.2371768765627309
3.1262044626480696,1.803993284089727,2.7087557444018202
1.8426905472083797,0.11171217612774713,15.19757545895545
4.8582960299676836,0.59662090612459051,19.780601109099255
0.4389391282815136,0.73460818662094918,0.13113627226424424
0.31674950142003144,1.5444499449939391,0.032480899421519362
0.76845971477835096,0.95663356242902198,0.30865022743807363
2.5526263693556155,0.90304363600868665,3.6077444775143475
0.99625301249854437,0.58625222202477412,0.84649578084710653
3.6776562488023323,1.9278096998184664,3.5079073120205924
1.8748406369660804,1.7058531268204673,1.0302843072342998
3.9653605210304534,0.94051997397186782,8.3592504661773592
4.8114657233131446,1.4329294629774503,8.0779281202418804
1.7875601575471634,1.2942976115546763,1.2344036210542966
2.1035132134299266,0.16403053261917119,13.487634797075417
3.3090670166303697,0.28917734172811804,18.932888128638439
1.5758778705751393,1.4513770154462813,0.85552927893267694
0.61613563545705996,1.6165190406603658,0.11741993497490598
3.661948519020819,1.2417994464842426,5.399369034156245
2.0436840386192561,1.9784074915046206,1.0555571760726317
3.4680411980940486,1.7063132878941425,3.5243556494016364
2.8694152655856127,0.31794495983545212,12.948064927081884
4.9964692962307895,0.45563932379526162,27.395248966038235
2.5097681270266334,0.60056003190005658,5.2442184934536451
1.2409670776626538,1.8555536281348393,0.41497029902352101
2.2886332898252331,0.88173254342580309,2.9701990554559976
2.8283945168347211,0.39903051638082387,10.024064845238438
1.5333612156586243,0.32415209215443758,3.62668740167486
3.7399024574066169,1.7344856961463051,4.031993582302869
3.0076091897597457,1.2241985478933612,3.6945449142597888
3.2528032235772155,1.869365460704169,2.830032177691109
0.63640358792049201,0.41043399333397002,0.49339179173265901
4.7592221114838855,0.57895084043439848,19.561414825343579
2.3038894604388158,1.5714653575746356,1.6888398526688371
0.33344586732697534,0.57254867347106952,0.097097549596416102
0.47679376276595997,1.0432963870476484,0.10894904604042303
4.2019299339401917,1.2889629858718334,6.8490000734195826
1.0234292662256894,1.3433748226756248,0.38984185399615867
4.1455061209443702,0.78984706361933765,10.878828187344862
4.1699578026261737,1.7949077613347768,4.8438556148289127
3.9485833393457268,0.79927418706037123,9.7534179385308981
3.0495313125661627,1.5077041251480801,3.0840405193585756
3.0607862447402789,1.7107527957263746,2.7380964857676973
1.4181768501583216,1.306125036707285,0.76992076631316941
0.30453958351913507,0.76448709400589077,0.060657896423097504
3.582209012372092,0.29797625182396215,21.532288781021439
0.17307334100105881,1.8847481727512025,0.0079465208663775516
0.20459165864814799,0.52149368262867257,0.04013255402961894
3.2361182804545976,0.42313683787283107,12.37479296028558
4.7616881403210201,0.43580837721653576,26.013352577672244
1.2093040490064462,0.65309117044734433,1.1196111271430003
0.13496441995960448,1.2098178320890214,0.0075281559636046725
4.3240346680115804,0.38517381046772647,24.271218995213403
2.7383261434194588,1.5347422920644644,2.4428954966921332
1.7117988959202068,1.1613747887443775,1.2615460092954534
1.2169810498052978,0.63211519232415625,1.1714976111709303
3.3823807083327018,1.6439834155917716,3.4795056773681274
4.0730553672749021,1.3886659869152709,5.9732794571208538
4.9372670757310608,1.8204594311201387,6.6951797333102006
1.5121156190075515,1.0900185182699023,1.0488324771196347
4.7098433093370353,0.77662366097865831,14.281450020820586
2.0628625370284075,1.0924471231205679,1.9476465984549218
0.19734451046282608,0.94547415564291437,0.020595410026480472
0.89495453500252264,0.59316679944147488,0.67514198407239678
1.6481666614366282,0.41476809822485383,3.2746652352208137
0.53677979462559589,0.8687520123270901,0.16583129813218397
2.5894649126317666,0.89926058901560291,3.7282455250769915
0.4457008383291966,1.5725458894347766,0.063161666257876128
0.36323450325685946,0.95261419557039173,0.069251174803907287
3.1086103294235237,1.1751379943565725,4.1116269861947981
0.40431924161675792,0.55937959655308689,0.14612085437946079
3.971423288611422,0.72273626904598454,10.911451114902915
0.1275483126953218,0.21957088607130776,0.037046286879172614
0.28295111588698896,0.89052118762219046,0.04495195347090316
2.370990438534315,1.236131568147715,2.2738662309404654
4.4387028600314613,0.98694758092397594,9.9813219366759434
0.76961309263206801,1.2195097642006087,0.24284525214070463
0.40470331690242278,1.8995322913352803,0.043111869026635496
1.4220160534684827,0.62256934758059201,1.6240196085628136
1.0132997192723618,0.85076124504047501,0.60344563593079426
3.6181400323598889,1.4710365289898422,4.4495622765923901
0.48774249719421936,1.0592951257765919,0.11228822722791669
3.1229719197696708,0.12397015057607189,39.33589483576997
0.26942172787968099,1.7039870304081173,0.021299477683315318
4.24547300983114,0.32576628439012789,27.664067678071358
1.9599972934958458,1.9575125793080765,0.9812425807932561
0.9833844342131669,1.4042171087501807,0.34433597889768841
2.388074895271858,1.3705537445746434,2.0805100595298485
1.7986338557454711,0.48944452828993767,3.3048522968852332
2.040991094549979,1.2003549186756861,1.7351720658703786
3.0530841221864384,1.0136094039404977,4.598084144103959
3.2813321369524004,0.30675794242397519,17.54989700986318
0.6872805448555962,0.45120253162824686,0.52343960220305874
2.5993120665100973,0.50792498300710065,6.6510050156467102
4.3095979151667585,1.5386213106861149,6.0354793156113278
3.2438150268567512,1.3797692215753614,3.8130782176919817
3.1449284145128922,1.5165773256306587,3.2608211151705184
3.1952566761850481,0.36351916385866012,14.042815677627853
0.58719864029485258,1.5144323281469716,0.11383877534693697
2.5384654296149645,0.74933689767075384,4.299672655504005
4.1940186001962525,1.4480657659080991,6.0735473598332623
3.7910223133346479,1.9013884824767122,3.7793039961724944
3.3108366710592176,1.6891856365252897,3.2446521049571948
3.4173328867968134,1.0142416358064676,5.7570916273306141
0.50648480327622925,0.93800197404929286,0.13674110665372646
2.8097886146110986,1.321992769060965,2.9859891232257096
4.0825754386122517,1.069936636489097,7.7889763017428306
3.8279684769806286,1.5194969875074404,4.8217741730421304
4.4804723600221807,0.53364787485690213,18.808875210367653
4.4095224867188003,0.55151508172445396,17.627703398502199
0.54030408370004623,1.0142676965533486,0.14391097333325734
3.4933603999305172,0.53652858236012213,11.372709008456491
2.0665586359043702,0.83470722211904336,2.5581811696735639
1.7169604128907312,0.94082572463421188,1.5666839151215062
1.4143754802356034,1.8182942189868077,0.55009194282276042
4.8640875901745035,0.91683695831301104,12.90270198554334
2.7395714060263425,1.8018840842428745,2.0826121819791612
3.2402617258741251,0.81146076353896524,6.4693799897206015
0.67144317885059412,0.75864446126857299,0.29713256040327657
2.0223796239305507,1.5238038228792929,1.3420426179142957
1.6006337868074787,0.50676288862367891,2.5278375518261424
2.5272181819172466,1.7198821355140326,1.856764369816609
1.0753931022804923,1.2467369786540141,0.46379883818036538
4.5934279685585615,1.2732262478288467,8.2858724198923124
2.5431673355784441,0.42383802247043012,7.6299196318617142
4.0196478603422374,0.61368513724646467,13.164380184968385
4.9142849780591078,0.5197418219119494,23.232878159330369
3.9785921717337582,1.2673912313683504,6.2447945343171609
1.992760445357636,0.79731148905103111,2.4903028785577916
3.9782224635214516,1.2554778486277653,6.3028806069994587
2.6542010036033519,1.6777830834129852,2.0994319936753625
0.56724534887682754,1.5110266606275662,0.10647306702343558
0.13135458896792163,0.96565530550216205,0.0089338441701820107
1.5619418809933041,1.5825399862247729,0.77080593881890969
0.67298090881983097,1.7678184499565364,0.12809666729270214
3.3921801521206905,1.4276201750879143,4.0300937130329313
1.1140280284685833,0.86775459775227304,0.71509759293024022
4.2425107048732293,1.4259604233792653,6.3111488880981188
3.5515439005734932,1.4495328366369109,4.3508721426985826
1.8804143216600895,1.110546986306016,1.5919893821268838
4.1779026344925425,1.2679296853770572,6.8832170366407164
1.4236817132517761,1.3904293148161155,0.72886467476254491
0.41292338997573008,0.15754896276862421,0.54111979854622372
1.9464632549192247,1.6081032411811269,1.1780086955014117
2.2044760893016404,1.4264653401033449,1.7034114645752896
1.9172295028175661,1.7117756186472357,1.0736713756265965
2.0515418150432843,1.3447118918022878,1.5649537438202095
2.5928918759116573,1.8608413050114283,1.8064647055239842
0.35113489551797972,0.25535077031798686,0.24142420776111834
2.8190328019250561,1.8550172373898184,2.1420140412041464
0.77877197032655998,1.4159524783962798,0.21416177132343578
1.3338110846554894,0.47208869890576199,1.884234905086116
0.7814866883098337,1.0001238656911828,0.30532290297032522
0.73675728155056397,1.0125159141344497,0.26805074584027638
1.6316254593429633,1.4387016050809398,0.92520979686623883
3.9607724295000146,0.66493573554610397,11.796416856287102
2.2117071404838984,0.41170890588124254,5.9406639076669121
4.4447313256765408,1.8389003275596238,5.3715898195710636
2.3140593851152764,0.93336700412173201,2.8685773196358331
2.9461665412349292,1.118842466722717,3.8789631010865651
0.15127376231091963,1.6731154073081256,0.0068386648834100044
4.1096795469936298,0.58937221303461573,14.328352784071443
3.5244829975103378,1.5250962811816233,4.0725233393510996
1.0304302619905605,1.3226222946575132,0.40139446050275446
3.7201801404624608,0.25737188803513777,26.886658801682763
3.2327344504419169,1.3944146870203593,3.7472970287645206
0.94841244084026022,1.3561501527641919,0.33163221495318562
0.74642770214563925,1.7312395049654985,0.16091196883285153
2.9242347370099737,1.8131240459667648,2.3581256936494612
0.26349346593479495,1.225354697484812,0.02833008545723207
1.5727202621819343,1.3828904510624045,0.89430403586104268
4.5014852159190308,0.5032168699055003,20.133833304259937
3.2848566905576324,0.41832300928093002,12.897071447311774
2.4354276036396332,1.2089942909815077,2.4529923990603066
1.579575671203143,0.58854100615643501,2.1196987762596695
3.9690772275321469,1.2658622820938836,6.2224675863064771
4.0632461621224998,0.47632131673418709,17.330705968820489
2.3280379834201836,1.290967547263679,2.0991080928931107
0.53791613612249545,1.9679314114360369,0.073517239427010342
2.1002923050429732,1.6725792015063428,1.3186902487636838
3.8269459496885778,1.80829700888733,4.0495325795095454
0.70863995682833325,1.1360281223676083,0.22102031566220515
3.653041160121949,0.9980437770221483,6.6854330565346398
4.8893946073837107,1.5386637445566096,7.7684873356140116
2.1613541022166114,0.76321106809402683,3.0603929571112145
4.581800090091984,1.1832362129464835,8.8709641557075969
3.8583825904678868,1.8310041165188409,4.0652874780886634
1.779695260519859,0.45556417588055853,3.4762558032518203
2.8870743851205347,1.9465142588308175,2.1410576540614934
1.057552418891418,1.1266842455169745,0.49633121398174346
1.661725260349018,0.90000539135654201,1.5340634997308007
4.1912238143173051,0.60026960688129827,14.632056046420988
3.9609886313211007,0.94338111855687479,8.3155315645153642
4.2947123938571963,1.3510106474544981,6.8262062111438029
4.1237366944310461,1.8251656263054685,4.65853730749338
3.4263556132772499,0.86680659179248543,6.771933266196867
2.8234717446690434,0.31154484475637728,12.794294027202428
0.70687006273345609,1.4490806125450004,0.17240769121575811
4.7341914580811721,0.29676698168151816,37.76122369607355
2.6747246820330286,0.62815426752821835,5.6945821229776987
1.9180077355803928,1.834434556610286,1.0026941709340451
2.3808017209901848,1.5282782953834637,1.8544452446233299
4.8321015634319515,0.71200863860586328,16.396715049019654
3.9836603365427634,1.4492120790305481,5.4752337171933991
0.94131646005485614,1.8732724369344347,0.23650502204053372
3.0576820265463622,1.8664399627941497,2.5046129427780097
4.2438057069174615,0.21411976826251294,42.055637889503316
0.55075724239854018,1.0957741424486656,0.13841061232591315
4.5796105840997434,0.41627647142527757,25.190990293290042
3.4824951240958963,1.6532913794031616,3.6677661422664105
4.7914983530385324,0.9096229221147909,12.619765789210016
2.9868190039629638,1.8705249705130689,2.3846481343650101
0.85804324241541452,0.48547825503107112,0.75826074414768363
0.19808617584560323,0.89891753828183996,0.021825212764306313
2.7012631854456286,1.8396669425894778,1.9831912581885622
0.55205690660546525,0.85449341929263478,0.17833187550062521
3.2604050945033949,1.2757109140211496,4.1663990107117073
3.8092886992153612,0.14426821173071469,50.29063651615408
3.2936850616809035,1.2755899358740563,4.2522918143386148
2.0105573174504872,0.43176684214242622,4.6811616041375625
3.8847732415566298,0.76363110712791982,9.8813831688147538
2.3308812478516892,0.13674914332020913,19.864868106942446
3.8864890463896189,0.86677044743833243,8.7132626362305352
0.83390655418180459,1.3409298033610313,0.25929774226971292
1.4783063756825001,0.99463847239024405,1.0985849638068779
0.71001569184168356,0.63914630664457162,0.39437158395547633
4.2206627102847376,0.2840775171711124,31.354106955352531
4.723944588074418,0.10997514722657792,101.4577067363294
3.0442804789950793,1.4104799020124716,3.2852802870737268
2.1382235383648349,0.67281054526580308,3.3976874561405714
3.81558004232962,0.86467389140059669,8.4185790760040398
3.5707809644089266,0.43459964665800987,14.669221194533783
1.8120581152035802,0.26489871675422438,6.1977548496802752
4.4856152427993567,0.46941769992957016,21.431599308518596
2.0973453104091577,0.74335627948513361,2.9587813222900596
0.25814775040226878,0.58461011103705718,0.056995474231139216
1.4719446056244985,0.593488752640011,1.8253260170384855
1.9839220981150014,1.3582727121930633,1.4488794687754789
2.2483195318991469,0.66983004563281867,3.7733009667725255
2.1274648635317588,0.60375006059821867,3.7483281915347266
3.6648635590322205,1.6614724408195676,4.041964397464513
3.7555319318013245,0.28391818803251323,24.838176427718412
4.3123456578030286,1.4445300897766531,6.4368077909847896
2.5396098468937671,0.97072430312968883,3.3220648507746873
4.2688325862302561,1.7737879703675399,5.1367277131452731
3.9953243566286609,1.064701425849188,7.49628784517627


==> anc/competitors/data/v3/emax_model__s42.csv <==
x0,x1,x2,y
79.656044370036696,15.16617683298033,15.033027342690271,39.360733536187809
49.499059577684712,45.930250586226158,7.0259102514695968,42.370051154141976
87.273812792024415,39.086572368032641,17.910369685236216,61.453084545944478
72.763122615342752,5.6183617087059137,12.282780412540504,24.012841042291988
18.475961309888458,49.852029426094894,3.394500493185904,17.029408494040933
97.80601164730804,43.972081212956489,3.7306545676551486,89.919698868836193
78.502573179131772,14.267031049415543,14.168813111664328,38.636916579762165
80.745787474925848,41.861139325080821,4.2859347923994831,72.001275220737398
21.530226940799128,5.410334640382005,10.638561330058822,7.1819039315763087
50.53473441060104,49.95532605066451,19.843715042645503,35.516643945467692
43.371822180932313,33.317668331716192,1.0761444899334505,41.959394125806462
93.408848996374161,32.541238276383972,1.3150162360535815,88.736482487991836
67.947860807259815,4.6129922765082236,19.868607056679625,12.30595850541318
84.048545194374697,44.8619666049416,12.108137848549145,66.282283212613123
49.907277894459803,1.5470752099030243,3.4112895348517496,15.810709216801683
30.451484960629919,12.117320096253236,18.048741795327778,12.504403694905539
59.912630831425133,7.2367915708150861,17.727225702426153,16.506285382062934
15.74355304937578,38.860720240541703,11.18780784911613,12.782000510498339
84.486805479332389,9.9903909379236033,12.814048567354375,36.490602353294221
66.849795920985827,45.540847533831176,6.1905566385166502,59.263051247278149
78.227896607683647,32.847825062441757,1.9598742310680979,73.816272271417105
41.907337131688152,1.9045192536853413,12.296784568926423,4.7219415071765507
97.362822195541298,0.37094872302215298,6.6003486708524974,4.9744158964490408
90.380900918997796,2.6777300590185065,13.608799886546686,15.098294319590059
80.054514736638566,30.335666364621613,16.888658360009423,51.824925921257226
27.517483706677083,40.093942361884821,1.345050334372917,26.532300077450184
52.004890335433075,12.003785749306685,12.318561719028821,26.665530100675575
13.94233892085059,42.485501261861337,5.3943302540501925,13.029019021362281
23.886054286079304,2.9558738136476932,17.603881460172225,3.2666087610268346
71.474405791820914,40.068096296719645,5.8196256246747415,62.899308845572747
77.028594031703548,46.39699196559679,12.604632531472948,61.834774858417013
97.075875919078896,38.628209115308593,11.517275961702618,76.059126092118674
39.324282232433674,34.936227120533999,8.5271635011257292,30.80781300005107
43.341373543138197,41.915212910903612,13.874794508396088,31.957879365807109
52.260023014822714,2.1035498473986145,14.789623059593243,7.4764796665212554
27.052422317585712,10.168927324880864,11.771818111068349,11.847437449094082
21.692935480192446,6.3336915973515886,15.410022506510328,5.4558397680383175
52.813443360334034,25.276096410630029,19.684924443865814,29.373276167928008
30.421841414579571,37.284887603609342,8.9661753701152982,24.798530375100583
70.283259521425933,31.537591044362294,10.777077985825088,52.316069224526217
49.343672698509764,42.571441878120559,1.2369276808830514,47.525912749513964
84.94103764520537,7.8451283228104343,16.124542569897187,27.360712034459517
73.023859180202422,36.757592487564565,10.884371273873883,55.875837920749262
38.112997724383696,9.7327703943583135,8.7512671768507388,19.494451592338972
84.9033821255681,13.610861690758231,2.7873672986985203,71.960466519268465
82.428792174712171,35.524244394337067,17.903472011832548,55.001293253969045
44.8730541127157,49.012218766444221,8.5051375607705726,38.816318670143907
35.949529353721971,30.616025938255774,13.969050365975187,24.366940634128301
71.424595357747791,2.8195657180656504,3.8381089709948646,30.127399341473332
22.577723524837882,30.853817599383888,19.269442961279619,13.432268682111603
27.99173822275975,2.2132925238503383,4.3903934746147879,7.6512705155356997
10.662604277590496,44.218870997204178,4.7912978650903169,8.7209563437367059
80.823193975192453,35.507956426520977,17.320674350596562,53.142505005186827
69.836577093282898,8.7390795364829099,18.339072138696693,21.070581010481
73.464884076370168,4.676878190627483,5.0308007429427271,34.613186301691997
80.265612791977105,9.2583081211279161,9.9262168753217299,39.600220036859731
51.302419798450593,49.003356259754206,14.936403186693767,39.289116008098468
61.186707635760435,22.982176058678643,17.688948942405229,35.417181592400695
22.58172983148917,39.225639322236255,8.2020012057087985,18.944707715366295
20.30770661823761,31.856776271178067,10.823370250139154,15.668502349934778
70.156266561142445,28.663416182936004,15.092611799874962,45.36960882499671
52.398658552881926,7.3419997077859795,14.891583556403113,17.645064542113438
60.871249583306991,47.306620232548944,15.876242470495614,46.051399075908485
78.849897167442307,15.136997362484424,11.828742554189001,43.885437258302126
67.124648800053166,28.943059068796355,2.987686839290729,61.209092452644533
59.822146059219627,35.018819634994401,18.17549252668276,39.751529177382601
60.328644467087216,32.496734446740916,17.445878247099536,38.89610755992917
37.355508825635098,47.035661043806371,16.163851280548329,27.068803550649168
12.773605111114547,7.5071055970108933,2.8973870660538603,8.4437448497441512
49.304565030912613,25.466801648502411,4.8835499745471544,41.427622278309848
29.312620553757629,20.261316097964222,15.128406937045387,16.995454069537708
46.767577935217254,23.761019601182646,1.4396617970569823,43.578660272469207
86.806276594134957,6.0489545572674555,19.605268040438315,20.485216240962416
31.054553727880666,6.7913210326509894,8.1657489267579333,14.472771431562737
15.247246752015942,13.975969734484742,14.666938140125648,7.8431319334561778
35.32455028197969,15.304759727665481,17.863850681272822,17.312282043632116
36.423438199001524,21.452370362699366,8.4979678748515628,26.92215241344331
69.572486325420556,30.588278597127751,7.0635172833936544,55.867193009748682
60.132893710715052,31.767992959171323,12.566081449066688,44.187454233272668
80.550838819577208,20.649363739619957,12.038798101212963,50.5380823036555
69.788218629464879,20.498277160491988,8.7736595748711466,49.552499331313975
46.574817529606349,10.959663482178401,12.433720361486461,21.86439609878985
83.261834619943116,29.456481795609513,18.772246021763401,50.584563509009691
25.027562791693352,15.92034147473017,9.8851648759053337,14.260737896041693
12.044086582047443,1.8993857304404487,4.7381014342619956,3.3345810357602237
18.104307469807758,20.978162203427335,8.1669136747770743,12.013574218198315
75.012341553680528,23.759220486999499,8.4880326692692538,55.899038482413886
51.568950722624862,11.357084123390127,3.4910651674981774,40.433993886134616
24.51446011302416,28.665650862793573,4.094558510536543,20.930456357040207
55.094029759302721,28.332017831552854,14.006679394479868,37.064632856207439
23.708089244185157,35.129908837407534,7.450077329969151,19.086590209945864
72.668833756996236,32.432629261840383,19.143069445260345,45.286605966289855
50.154064801662763,32.656409520399478,5.6283381618135415,43.28620596067816
44.291910348683423,15.879086176019751,2.8795655969916241,37.467687160476693
37.136088023308886,39.3928678770991,15.316586697004901,27.874637270229286
66.725433380699968,27.502304741624005,17.739684986439531,40.247253222281138
42.563134949805139,21.627767939476517,6.2841537805582695,33.632517993062777
17.888492738449088,31.33802279895875,4.8396739312640813,15.559028163802243
20.620531190846378,18.096800989067688,4.5295565625506562,17.011826605919268
96.570789809456301,25.685688305877235,10.918233725963734,67.47380774357184
91.77226216368463,36.861613855262796,9.8999161836886476,72.31075146248979
72.973642042967469,44.331504047513015,5.9293569572361502,64.28944874417148
33.928296531356764,46.06075414503006,1.8582892227991015,32.066973103861926
97.22587396129515,25.231282966636652,10.148335466199333,69.769538168343033
80.087581356921518,26.061728225554397,19.227314605076558,46.510999224632478
74.520117024309599,40.013533497115439,13.397864814300601,56.214622507678655
50.44253519294098,15.791089518035642,10.414624575943749,31.39874894072684
34.501740566064313,41.88537988101892,3.1031494065627063,33.067742530566697
18.675186593814935,24.757668161219431,5.7962895204421585,14.887698688248257
91.234215688945753,5.8812505443298919,6.6007050419163118,43.231203119993019
51.019866085024994,3.6957514389398907,15.531267499537453,9.3999153614888371
28.212702831570727,42.115461230869208,17.657505148027766,19.893642115355568
37.536096173558725,2.8728390536532071,18.131195217762329,4.7426384701202284
62.129761204770638,14.102510663069429,19.706803556764328,26.972731429710223
25.909550464530852,16.773089021027136,19.664966978986115,12.163970812452554
87.095285568313798,8.732422815060529,19.106983522591648,27.17701066016598
78.266757685168912,15.763279153119262,2.3646206695548031,68.836495257404323
74.751666035584307,37.160359079581774,3.6180771826282987,66.702810546943908
48.888373579759332,0.8326738936475313,6.7848640030446248,4.0296353530356566
66.457795663219883,41.375953883582255,11.505066827224768,52.518242264967704
62.568817202146199,42.841746376370452,2.8425798854041067,58.715107272416297
68.486194139933801,18.675852502258255,17.070142198240706,35.944732827205648
17.59998890259002,7.7652836631256763,12.718367402468871,5.8065207020080365
47.422666195354864,30.081936356459536,11.304923643741894,34.453885294851304
13.745275647570324,6.0716605376582269,4.1409151439785319,9.4793942009231138
54.459173732006704,18.309476117804802,5.8118540136037495,41.875497437115477
39.687509109950682,47.925616126958523,4.0459284746629027,36.70862617309546
23.007176997944221,49.773677181923496,17.186729998101175,16.815407382657405
19.306267095029646,38.628034078593821,12.100329341163146,14.443618510398535
62.888011495994085,15.616979345046234,14.967459122873034,30.722313892152698
25.35336716831975,34.414485953388017,6.6246243952904891,21.428900641738739
93.260810653911747,35.299777637652234,8.0538001046772649,76.487480287097412
62.295502573035549,19.453300588666124,8.6922443241041414,42.028445511497821
41.218282408135337,32.080342865849353,15.440284463136663,27.39411444623412
63.182394233327507,0.63530948428624445,15.674706765816794,1.7057519342640628
12.052348392672775,10.531977164251849,4.9294570227666021,7.5798190070060798
96.270329191730085,26.301906318066333,18.889238278023882,56.065638836878179
53.407309324861018,8.2711900824889639,3.2924514114300414,36.84070881842181
80.446170452525763,8.3787527070390286,18.026319566048976,25.927718517055336
17.44569999301947,41.831584098456872,2.9075172673463765,16.803882816726762
53.799249775434433,49.457736833911916,6.0262564118749111,47.792113697265791
54.163629491906882,27.842874458619576,17.083092185291182,31.949062778679011
94.40438094774845,41.969579570997503,4.4103493745756612,84.777061205774871
61.455524713846785,49.517051049880997,8.8577906948894274,52.934835676105585
52.614046095125843,7.1656348395818572,9.5473266989383987,20.745266377470024
34.027809678270422,22.46745610139212,5.6599204874409832,26.953790857428999
39.841209760829699,19.689378520511802,14.494658825383745,22.177764094757254
56.860516222438399,4.0944592539446321,17.175358338641871,11.470745635124294
49.502031427454199,37.790975622457751,17.616927657255864,33.322309921636965
11.945087189229739,21.745573463397392,7.4471207689946581,9.1614803780439171
84.366273177492204,23.519414016101024,11.086157491468475,57.70790397325932
90.654469465578998,7.6185813932806843,5.7197216734473786,52.978363775052863
22.62241800987497,9.1282399463203188,5.6511335294527631,13.839933648643624
59.863252918514448,45.364470745595128,4.0638271941865582,55.18689717950879
19.77181670218992,2.3279895398165165,18.86036120534278,1.2032394301556226
70.501608373583053,11.71932901869094,17.871787743506019,28.698444528169741
35.31104054551075,14.673760582694964,15.769815553226152,16.523580560940324
69.348037122271165,24.560857365839162,10.835568904466852,47.753251258564951
75.429515285819434,29.363614133438318,10.321550394725566,55.796846049050359
79.178274272589135,24.715169794948263,11.065167657467461,53.672272243716748
19.696685136030691,4.2973551943884125,11.194792257964696,5.6129389345149532
92.441066062384706,12.259005957380106,9.2566986092561159,53.301505691224733
30.719259180539275,42.195060399650806,3.503341824949282,28.555414023353965
13.36713005585618,31.915676153875108,3.3876132045021836,11.047575677394297
59.936722245233504,32.492537601700292,19.092744601067984,37.672147501833734
43.38300554761949,33.543142442032611,10.15858443214066,33.782740125709161
84.681076881917178,38.168860650072503,19.11090497319859,55.202425009758024
82.742632485787169,2.9996132379002223,4.1079606764920893,34.218549510655826
38.542500354044378,18.393758408137359,11.533914488758738,24.260504645137971
95.760945556277051,27.022419019557766,4.9466278136792452,81.119941327506751
36.182605432610671,16.988978516536569,5.810507516405429,27.230218988702983
56.355141630854305,42.239495777030605,1.5710369964623969,55.547721954070944
33.036858151084246,24.180368178505969,3.2601129040640151,29.417625183476865
94.243921304406697,38.454516714023022,18.420119744954718,64.150247971684962
24.814703582381632,42.615574292370333,7.1091268381643022,23.035923817726097
14.041955745309609,25.289094996884554,12.554455026377241,9.2440658266623377
49.158735400273414,45.486656969180359,9.8352685077961866,39.89849369128666
99.313800765025334,29.397484632795333,8.6085736596602871,77.097868775326717
90.250953962942262,42.528687511802715,11.105835735575294,71.849610505507286
77.374721751125435,17.095480700017063,4.5575399476914891,60.745124236925015
90.171324179067241,24.990966230721114,19.783474071871954,49.655631823503732
90.410197572807689,26.617410946128427,16.547849505373396,57.257864803460109
56.697252434780417,5.3384878232139217,15.090678021898791,15.029245204339535
38.433614664771369,19.987770084406879,9.906426643265096,25.219497670505906
79.48111888998892,45.875149860328634,3.9046653204003836,73.84443664400348
69.549513685098503,31.578528794200647,18.492651307197789,43.791757307311421
43.629195598633906,8.9575784636046762,7.4863542802528249,23.60130591051055
18.502000125536377,17.00889621691929,1.9520271042417416,16.964145798637176
77.211065021412338,9.660990182168721,7.5056698594019444,42.609507593322888
33.62144643305782,1.3386742767487698,16.094683579421805,2.8118432864936476
94.313183548040129,46.38027687935093,12.831466154775955,75.123419686914303
31.687351750511628,22.465545680017886,15.265933110152334,19.171053745401913
21.048213917033742,15.446000113797227,16.07907229338517,10.067259064979202
84.80014049124155,29.964011858731055,5.0271376105303087,72.286077762865077
23.795588496204466,0.46499136902148031,18.551883005770424,0.31405952413914201
26.134147734196517,13.97330311938061,9.3218024554870791,15.510539812175175
63.944451236875913,35.181369938374743,13.141259336019127,46.308315134063079
88.710583675371808,31.725111676156221,1.0438666791480982,86.482642838460848
27.679119914311592,49.092116782372521,19.874001469812381,18.571760523555739
37.929130561008535,31.0558497119364,6.3370313333189472,32.063742015249034
79.966435441705983,23.927543094023868,2.1791990242629495,73.043650040303689
97.464378345487063,38.095484902881985,9.7069787891937658,77.91882011532185
55.066706758210806,45.176060811006245,3.4515710864587934,50.42264558227248
22.950775229612571,36.062727741245745,3.8942074929939383,21.58102480132337
11.25426589373814,48.164240055114043,13.013373447573994,9.673192249442204
30.669042699896973,39.122058019835045,8.4656204398344315,25.839373859152907
21.863999600786894,43.353391769270132,18.515196552944907,14.332341822410307
70.989280625157164,5.7937931520634951,7.0639733975533314,32.529296878366381
20.964925416567802,36.647433799390008,14.79742243929412,15.198845324210309
55.569693845856968,22.060426106415694,9.7608891729432443,37.476648987819388
72.483619207859789,27.699879740322633,13.539074721456297,48.6708181517631
62.30049482988121,32.739710233169603,12.394211777603818,45.430063033646697
27.979808649405186,48.493774323607916,9.9828954824209664,23.56609353083946
82.371207356403644,49.230446263438068,19.051160797864306,59.504602613668659
74.386641665422147,14.482589449846472,7.511559212344161,49.171769272893506
76.50856035239876,36.714299522152018,4.3674745237361785,69.336448501572463
21.795197640158193,37.524178542969906,13.883787156716737,16.709034723597444
21.137842328531015,17.389993779521134,17.074143664850268,8.7948055284364521
93.480629590585693,6.2811017657246282,1.7648210588585513,72.769105692367106
45.782037444244658,2.1432533182574161,9.5430210800309307,8.2889412585933258
37.085382260284575,38.889422063706007,17.957266104059201,24.227123051569809
53.972564081637998,24.536017116663604,15.242753759534484,33.352378658954777
69.657779148722426,49.278454457796819,19.844346613454935,50.474757838189802
96.006093134227299,23.302175464063289,11.096862420347632,64.326203481909261
35.780160419384956,48.898057255784629,13.539918657221873,28.240620736758931
93.232758638082444,20.637642509483587,6.7471253416206345,69.664200244323993
12.237354224763068,39.704739312942635,19.003176393653852,7.8377680314754175
59.96782380941422,4.3324816883604198,7.9603742825741897,22.099112856851733
67.057760051297663,27.817539335874418,15.031703541045943,43.179540793560072
19.530766337567798,40.122783370587641,8.6596638782625561,16.365372709003847
22.630563735752137,46.242613194272444,11.674559671196986,16.847729888666652
47.720288738467346,41.14689622180984,14.675868165409378,36.389877189849244
96.960872092886348,1.9448392873385938,10.66974888327573,15.342105794384196
63.643829791093552,18.697846831206036,18.234640211280663,32.101929513436716
93.972089944019004,2.5300537684611784,8.9667187706283933,21.055691712419303
82.392482405167371,5.5531863266164443,13.294364164723177,23.35585996980382
52.064344139976235,33.797750870507457,7.5048862327010282,43.375697362563528
80.628710432696863,35.691583995953742,8.7549766963892477,64.535235665948875
11.605310557928895,38.70866206930615,9.3609520564374957,9.2121512844179243
19.822959708916144,43.286281747977576,3.3903333479334199,18.062285224786692
84.648575339446268,36.997630276977844,2.742749902121127,78.427489949131783
81.713537949264563,40.063492446120939,13.682308539788401,61.364684151789703
30.937666776979032,2.5432891201816341,13.454837028517993,5.0852895225832695
57.769263153914814,11.803304007020799,13.59528456999181,27.27201174555405
64.541423863000986,31.132698891424763,1.3755624615111417,61.804663171130471
88.096505839841001,42.920452700778675,7.2043900107638184,75.769391973370844
64.279644160485304,0.32455623448899018,4.7583870979247411,3.8310542970473489
47.131441234631232,25.780004171605857,15.784877028336235,30.687653747660296
43.676563906646443,33.896641228283421,17.351977626526473,27.865169053455713
48.329387773615892,1.5774037275177994,5.6869271672967994,11.317281683778033
68.673792302197683,20.12764232191406,13.689134018111741,41.767097744061388
88.074156857709241,44.792180581046473,3.4578932657072143,81.206128316606296
50.850719386866977,33.61347916190735,6.227897986432553,44.356644169075366
32.305560665622231,11.959152331693804,3.6344354284349709,25.425659637089467
31.299612669782302,42.653778368632445,6.3868945653853544,27.856998421865544
77.141285221910181,17.466768028134766,13.819994399636281,43.084709308707147
83.491188708151938,42.681899090088564,18.296211293519796,58.298271309215053
19.475027186871245,15.017288190833385,4.8479257505595328,14.585667492056665
15.990297125966034,29.556980519069135,11.299501664063664,11.822780866749332
63.499029738080658,19.907309380616923,14.326430923625214,37.839790722766189
23.155591977342844,13.813770032677844,19.105526901225748,9.8349939391081254
84.219777141070722,44.339222352376275,12.591149174856303,64.998310146341069
37.930120653166696,9.4609247287806166,5.8470316895202332,23.980322795057706
22.94847396740284,4.3320984026645784,12.88408498136479,6.375633676239385
92.887342523870515,17.162154233428453,7.089332071882307,66.161203632330867
24.897855046175035,35.910193467314222,19.546439423142449,16.608765514690244
35.624807410414199,40.390837138216455,8.5938465681091003,29.198008749670233
23.825205567285277,49.937294166331569,14.02312669445927,17.995364658164174
20.394105729881947,14.888466644857129,1.4413240645884111,18.027487589438365
11.903321470279604,20.456303361450981,8.6011674765603523,7.31260782399593
14.985586824783411,6.9273817736783512,17.627044653127722,4.3824141811367063
25.717732384226743,28.786109288189376,12.594321444231671,17.83596729594279
14.804373936445785,49.879243859419567,9.4349148415235504,12.162363110783213
63.202943449987409,35.073962405020858,18.782812489278793,39.231838781614464
71.264307411955571,29.801120736627251,17.225703146797354,44.346557360367285
45.426741114882539,19.679217736797522,7.1220978026358264,34.086616354758398
38.619198725684448,45.773408138249181,11.346419638785452,30.514068447577067
55.407361332000711,24.896138146904438,10.306660865756792,39.420531127493028
88.750444801114767,6.8049089743217683,13.011847502182384,29.568632847382936
86.601846413998544,18.33238531363676,7.3481140722163563,62.760811720299131
13.912755581151275,3.451616775503568,5.6398950145518771,5.1880256676604635
26.334856863687168,10.1787539806702,18.340764869855185,9.5883114102218308
31.30703839939564,0.98167217189561895,18.553615490471621,3.0909686842890132
32.444881824899063,22.718667833358154,17.023134829477602,19.53692884555187
61.410938656849545,31.763559221094678,19.585884184526666,37.787305954694141
47.463618313287306,17.230293872707499,15.154838989814081,24.865579302552725
14.43287079348346,21.077050398113329,15.528677342677993,8.0977956130074435
43.62527246136144,47.964542714944336,15.489211747290174,33.308988263608107
57.137765384587347,37.622959766588288,10.131544987903824,44.946810887453651
19.150471261334438,27.088746183553067,9.6725916957711622,13.853698663836591
85.011269840970371,14.298589668080078,5.5642992468310597,62.154049335123453
14.676567981859383,44.860140258772461,13.25156469282652,11.255250322543571
93.235768211625583,11.831346132344908,6.4970825859443559,61.68610552004661
18.920182742188793,16.334602252782187,5.8983597843447342,13.959913149787882
85.921745643797749,45.462334239705129,12.13326610782504,68.986265387680604
91.23878295348554,26.524148558725113,8.7896653762758206,68.76248100165725
98.161361252793341,37.141665675957036,5.1582755670980118,86.81945904790237
82.182329224623416,29.57816522877193,16.505064318303791,52.275228876268059
80.152978669419596,32.706616529573807,17.350828466593143,51.813342221794272
67.823494839599292,15.039226246589795,4.1862908738778382,53.355153603981407
80.109671912031615,12.144465875170479,1.1426336231999974,73.86569100597265
22.109698757183239,16.192368123716399,7.3864694020581005,15.209732394881224
58.246123235287357,7.8565340477627803,16.152705877934299,18.22038441385936
56.280058317137303,43.728286828011292,16.944303458452165,39.674802725229171
87.181492971030181,14.234021969180692,3.6282523322049354,68.541543122138606
51.651942903416426,28.118320781277792,15.712382122477973,31.982300831577561
44.658054649031811,39.619523814554569,3.1983791788791596,41.393668903916833
67.560694411339909,39.212823057848105,8.4111892129740546,56.362535350164642
33.981698575076145,21.975474303351227,19.973580785226403,17.792932044408655
22.579156985856116,23.865239698477613,4.6592256413872866,17.415950394343316
53.008954662137121,49.735617271857741,3.9253080689749025,49.006852399521406
47.520043173539648,33.762414101253299,9.0332063183890767,37.383377028891374
30.931294647598634,40.750458311582349,12.773701993427368,24.917249714705576
43.076062910361522,45.137443064039672,18.725114865851811,29.494852432183059
42.975320484362264,39.400732827844024,19.63560176512765,28.426696390336264
39.474600797129092,9.3404493131830222,2.3231720952364983,32.725210356727935
44.151767175423608,28.152319613504854,3.6219528296102013,39.412548100029881
71.716901091035083,5.1845184499957888,16.024021504023885,17.899109155142988
36.718882711415674,32.680814115543519,6.1420108931463488,30.984503721968977
95.397213404380636,47.771936466571766,17.812132130620853,69.703372577312095
92.471321758436005,25.685330008575555,13.605611887352648,60.957933508736502
53.281938547007073,21.705327394101584,3.1250512452328665,46.04783622650784
39.552508450421996,1.8885532957663425,16.818056413556135,4.5660829470185309
58.189131084700286,47.992748664228095,4.3507712201534412,52.456484239476005
86.37044398962621,5.2398339380949226,9.0464124989134227,31.892780369448861
68.732860650409179,2.1498467559118621,11.49151364262727,10.948781737301482
82.395264515236974,12.37872391409643,10.514556832525287,44.150117470083586
57.945004845916614,3.3699686525272829,14.037095396687858,11.203219388647749
66.962586634085866,22.810380336346942,13.401047962515849,41.774960037337905
35.934005276421559,25.852781282729911,19.848798105033044,19.628025120170637
76.140384607926165,15.697240456526337,19.989016275259569,33.260953571966091
28.216413381314652,2.642928080486814,10.812728650077178,4.8217626224965962
72.531831593664833,5.6688583756364119,2.8087826522564159,48.711486823192836
87.464716149330471,19.286768461697413,14.829022680405648,48.696134313080044
21.889255357138953,3.1203696962441527,19.556617486115194,3.4765974282630423
65.294176648772776,34.939667307934684,7.0482013649513862,53.562706405083155
18.558617340694113,10.430325022088116,9.762968830913902,9.2164237102573683
75.314406544428422,15.17337128230356,9.0707615714936622,46.728480651875273
17.604389694116822,19.766876281187066,1.9769639365816578,16.868548219904145
94.234584043056344,20.888820690150482,13.773024193245451,57.005630899372562
22.366713703402194,0.18286931297254655,7.713416206300888,0.37981584178503935
96.299222131817231,5.6923115128350066,15.961813617998542,25.640037150836598
82.079575847658703,43.151951730669815,16.810281430357733,57.693639236472904
63.431380401971872,0.1615298193442159,16.603384945359064,0.58301283089199274
80.436169416659226,25.457551055062467,8.9166539627577226,60.874594583532904
81.560335508477735,24.526150124709684,7.1093679625770907,63.317859114428082
95.14243565355973,16.721398634430827,15.227594813674042,49.839771355840362
32.804501845526843,21.623218305307837,16.226399243011738,19.098675709253332
63.106830582247824,39.050998762576555,10.333891481435957,50.486046254366961
18.554427780796111,42.076064940126329,17.967589371189757,11.698659947284687
65.454913002170912,13.091392316420977,3.7342652254926074,49.830083684851836
25.416217368350992,16.192273004289721,17.702306813520241,12.279182458064895
60.845555032519769,12.199894366113803,2.8258094264657441,48.936121562703264
61.518746263046474,24.045183687498152,3.916984919037664,53.757300918475416
51.938663768310462,34.194592047174766,11.142960252205247,38.967621667268915
57.036859796181048,11.489818485624685,2.2828511235608855,46.320440082790554
78.753105100592919,16.603713528537849,2.003334926602097,69.44664481136023
81.932024486085993,46.52619241769861,1.0098561391484049,78.397083257774568
54.293789401788622,2.5236075633632078,9.2900165341910004,11.445367753443991
63.963409737035107,23.092403301454354,15.717853744552366,37.935788571550759
93.811261212109159,35.606746275679214,1.6619286553183976,89.350924121611186
20.776022965101053,7.6076551767179552,13.392894522851252,8.2303703658570608
20.539320931009946,2.4639635982735446,16.639419030907543,3.4312987159066504
17.893811071969157,6.9964480447626842,4.1920161229795507,11.078290442301348
69.207695653647505,45.949277357181074,3.7904109616066806,62.540672883104847
47.674747071134149,0.5620631128740583,17.355218498790187,1.8983755434462974
79.688927452765896,9.4972665430864556,16.639367589051801,29.318974453783738
70.41082719777333,1.6610472937920631,11.239893559019551,9.2675751993867621
40.027398249541434,5.6204104313539425,16.564797706585626,10.781050372381753
90.852989262538216,31.045449402751984,2.7623654710654004,82.669441907994042
78.627893236358702,12.157781546080379,8.4951488408363343,47.596830515600068
34.348144681915812,28.503681316490773,15.018153566021084,21.86947101364202
42.777281599484859,29.550749600029697,5.8915872271553038,36.155330970451033
38.299598218383665,42.486823121179974,15.294249374237502,27.060834883090923
24.18504837624997,0.33659550630250867,10.579393483425463,0.13867833341471414
23.30050352879725,42.683136021184097,15.255053771016428,18.155057827365827
94.251471703816961,30.994042412706001,9.8289131192892611,71.388356499788742
49.411363347887793,8.2208999566373837,7.9901824642145343,25.605409625426528
44.498784049966886,38.669575667950674,5.1645951130940144,39.410515154850124
75.671713780964012,42.789027935350227,4.9592074872652852,67.743836196078888
59.769375872760996,12.787747839332448,15.278325400856524,28.122744936198739
94.252598815461596,45.947804677043777,3.2592966126452496,87.855216622483823
80.227134451845302,22.777425771903026,2.6336646521079574,70.750137556643551
53.143260771208631,30.210880271232742,4.349535935420473,45.930839592791109
43.872352613274359,49.234011727520418,4.3315837176245156,40.684308638857743
98.796839043188982,18.140650324096047,16.639044833331095,51.789285487790458
74.598421240327909,40.676651356423633,8.5716258460100363,60.591994789671332
95.607519400345694,15.988115979640135,19.817380689849166,42.218635738777074
20.663071949533723,39.980754759850399,3.6070138980216351,18.573524722707219
86.548031127170432,30.076622551245862,13.417256688179224,59.610670282292745
67.336649559208681,10.896149191747531,9.5258606368237615,35.029532438850524
20.972951050160134,20.759902080082895,8.4654453572444055,14.487842789767562
62.94321999722986,15.950018154741727,17.626599782027565,29.424662936060063
71.748672859490398,3.9976088147101576,19.536317270739595,12.691129852479218
11.107241729974255,1.5887550279749045,17.584320216709397,1.4484033006659005
50.888616565757189,17.389284904818329,4.6537129016675278,40.049870280396512
84.285956007668901,1.0498039760925804,5.1951605029697472,13.912976300199318
36.58231228096809,8.3578391033305728,13.465403702806203,14.101561118262184
51.2693273618696,36.286647710458354,6.492588051125642,42.95532284123005
49.808271436110388,35.433752660611034,14.959777484831017,34.273836489314846


==> anc/competitors/data/v3/emax_model__s42_holdout.csv <==
x0,x1,x2,y
42.166763364292855,3.1014086377775909,18.061379277165734,6.1795432931971401
43.498779295624416,35.5826600425763,1.6408327695271736,41.58132832284835
61.840329610775797,45.757626823986307,5.4595548150194579,55.248388030144625
77.238270305557265,13.38201977876761,17.484370508062138,33.486392522801431
26.614661618571937,11.558277735367849,2.2354470170037879,22.301420127105143
62.614508157172402,25.617136292907919,7.7778951993756031,48.031228530097721
58.129511021060772,13.106210747522912,18.956950340073835,23.761151310411304
64.2242951709962,30.679609669117109,2.5114923525408503,59.364594337199478
33.774729363357878,32.39431966978006,7.9658331007845922,27.108653081087315
11.319830224551545,26.741732208527853,4.2061463137416322,9.7813447307262642
30.849307371014746,41.632215326106106,8.9293311497695491,25.401220821916631
90.043739096105085,38.893167860769275,10.971148374100425,70.232312882436531
90.60769385878271,15.552194787424757,9.0643792244518391,57.243891999401548
16.169144805698849,0.31087942701824067,6.4464593726831252,0.74388078229742882
46.364185989833494,32.72444177323289,4.7150688644795942,40.525158554271854
86.443060085545284,2.0166682722366032,9.419675668510914,15.243243604141457
98.134068231069705,27.991314187177487,15.007385487751078,63.883362917679868
60.150320011790136,7.7912953620168963,11.858723567961142,23.849794292906381
38.540632331887934,5.153753487994126,8.6993646359582009,14.338210107840856
63.999952267454709,30.16125276747383,14.393789596201415,43.324360948620892
87.711890774084225,6.5262323189966489,4.4738225026529808,52.038665771330031
25.109993841473781,47.02237771793996,16.750839875252971,18.514537284926895
27.458150918740248,5.2338511504386833,19.708024495911939,5.7618711925538317
56.290905806362993,11.192200299131898,17.004896046745859,22.343403202808371
19.058063977229644,15.473742096978798,9.309615857982763,11.899096457683024
80.586026092287824,1.2658784166826753,11.744204732166917,7.8410037775565193
49.965659696802312,21.392747195939645,1.2625908541192234,47.181053931316853
83.090949050215443,8.481975933986023,6.3518477058353815,47.511379890213632
91.641106628402596,5.4214207126777261,15.232653617269079,24.054575657625684
71.140970992352393,47.764978614804342,5.0578578995769474,64.329126989630566
33.9834299682623,39.232196047361377,16.178448712199184,24.061163566348942
55.5201384085657,14.059514784809647,13.886383690603493,27.93204904457335
39.537865585818935,9.128667121703419,16.120796302174352,14.294482523310736
71.739009363557557,35.377195640405567,16.15491603015391,49.249388139345172
74.939778389209692,33.395951781881699,10.489554502815871,57.027602903685953
86.685792009216726,46.177947349948759,12.131090714343628,68.650968568140058
46.150238878513498,46.334152283999856,11.66960833850691,36.865406194202762
79.757752919988661,37.203626303839464,16.596992434300379,55.153225075563739
29.018090232573915,20.273264712070997,13.199570695683724,17.575189479987767
49.440765987908435,22.896557111583526,9.5899719939162935,34.845930090171919
28.984327270129533,1.0052083611319482,4.7998018108520863,5.0189900190581564
83.33441653933204,19.17619546562328,9.1731524403005658,56.369446869639525
82.249571923889917,7.0530868880860682,14.847180880324849,26.48887143397576
74.642145878383374,0.43596100497445367,3.5508015675816003,8.1622781237575843
39.203949920191789,39.288158165131136,15.477698472578066,28.124292756918742
77.281086829924291,17.599163341239034,13.306916472436296,44.006955217481341
76.642339395795915,26.770847366529939,1.0799402410055845,73.670461269953137
82.965360253914696,26.700240558809199,4.6443854145351979,70.672244700306877
35.245465747227662,46.560804931146308,5.8575258197364501,31.306934651604287
41.458708028464791,44.922455429716287,18.610197851521967,29.314484243841921
95.564949897455037,12.607014009616327,17.7415931387448,39.698318156606355
37.248293525785229,43.381035996551333,7.0115364348641158,32.06562960149347
34.826357105252029,45.776385968642998,5.6316553801746281,31.011194414402176
21.764568336187423,12.802614954319335,19.16764650369057,8.7157056385401006
70.216185334338817,28.751785525672673,12.846002971552874,48.532404584403409
13.826105667123755,3.0449128221190742,19.41739455833153,1.874219140213448
95.70656986507467,16.552363909318426,9.359842159672711,61.136051816718293
95.982990675359204,22.785609691001035,17.615622953370014,54.132778119789307
93.657013060584973,14.097389355048525,14.807007689855606,45.678841765658099
27.705573769187922,18.502568024961814,17.852784199786306,14.100379503022372
16.77389619174641,12.111814755609316,2.4218655970736673,13.978725173128524
28.683994883704525,21.592132910975565,3.6533993310768724,24.532999502978143
11.01537734621378,0.26420966424819353,6.1146491606702655,0.45625232194216231
44.164753048124339,13.289681709655504,1.3418792713180971,40.114346757556611
77.448122590144195,3.2737325442812817,2.4274315743211226,44.472397942298805
69.049448003012841,45.335925582581417,14.258036731869922,52.529157562389479
13.326502397869623,7.8058350524695586,14.749464259210392,4.6119751330563226
95.755384531596846,11.743970441758345,17.70273585424443,38.189276392209912
17.144644856853375,33.197942279890015,5.8068535225078346,14.592229459435897
76.564921599581666,36.468755420109105,3.157144830410509,70.464705708190394
41.532372879947843,10.697269979869731,1.5511195595667706,36.272769099231425
59.319133067396479,33.138177385637533,14.890004089890724,40.928635929120425
11.348493750185945,29.091018374002168,4.0458047632358856,9.9629116175868013
89.309635202008323,35.198209027192007,18.218119217925103,58.849780792821733
99.011926653294935,5.4060629392659107,10.647455794236794,33.34251612443245
79.236736239896373,17.169414071139048,5.9461896487736858,58.854112167378254
58.049078990104206,13.275629655657742,15.658464927516263,26.634255732778104
41.123963576154743,15.795597962321684,6.5719052313627948,29.041131217967635
29.433226888467406,27.43811429737038,7.9254031830336613,22.836875431119491
88.186226695378167,19.850109482238651,7.4237513040011649,64.182561774016875
31.420809730280606,6.5958541173515641,14.455747997840781,9.844717570470662
15.971177311846873,28.264830250551217,9.7662694442992191,11.86982809445111
87.682994134269549,41.960548171452395,11.392618875473312,68.959851923170845
12.886643654934343,46.888957793608057,9.5813740344037157,10.700154769371361
21.709377666425421,14.33492383185769,17.571548771511008,9.7535781894105096
95.483517956938499,1.5214539850978965,14.833204111452243,8.8827157406240591
67.971930891504911,27.380412779523713,9.7233044055504045,50.159382035699018
64.186636198912879,19.236109279306113,11.966528651199811,39.570409109103622
88.962912736055699,5.3089621540361591,19.596197404061559,18.963971530749589
66.456988343680877,48.215113600771453,14.737816688553172,50.898841846271964
48.641882126266637,25.986374822708871,14.796991524874306,30.993669581915086
96.3509799232219,49.206548960888284,10.121872649592021,79.912781805475703
55.459786585709473,43.762505967714844,6.5738865108738862,48.216789521769662
55.125491273267144,30.376998868146554,1.5473975545302281,52.453520619252231
29.969149833818868,6.4605600717048466,7.2048242177667277,14.168463081457704
55.584266274974041,26.115642250700656,6.0995472661543015,45.060073666349915
35.591731833658514,26.416543577674179,11.332382593768793,24.906947835247344
30.405628931603371,13.162747941043655,15.521310600877129,13.952754594705949
72.565063101205823,15.403048726789109,3.5721831956635155,58.904323666676397
56.160307614360121,37.835932661837369,10.941666756497201,43.562570575506861
45.272945694366278,21.447039756617507,6.1813667486994799,35.143925728014715
64.4893731467713,40.99821185715755,7.7352957683343258,54.253205066314592
10.937541261597914,13.734779473025792,18.004593941286963,4.7330712942626763
38.14841489928633,1.7183987095847215,4.1798504996553145,11.114177209220118
84.879636256032768,21.913323845676622,18.568513062100408,45.946407061986712
97.108614512078717,0.26624586090316116,9.170773250088148,2.7397175281512913
64.645336662748406,4.9935991936109403,19.759360397264828,13.04138601465664
66.275563068675439,48.649100247279158,9.7797220067781154,55.182466243344024
83.567736505665266,9.9097514014143417,12.060515667064623,37.693465052965962
93.349400917451575,48.107563766920009,8.7025443666644122,79.049528416321564
64.67448252162761,11.514824827442879,7.4195519203979847,39.331388984165002
15.082237485760608,20.136178861179669,13.548066018695824,9.0160439316099321
38.574812187486913,24.413054586251931,7.4758876536462529,29.531521883133525
86.784152624058621,33.828027808699247,4.1050439876672709,77.392538734557718
33.024224228734617,20.810806815768665,2.5548387534320978,29.413300335717249
58.40206112466835,47.261417191507981,5.6492926765252411,52.166455194820472
60.76525030084413,39.897377116605917,11.390607500146499,47.269825963210991
76.191551800932885,44.367233570423707,16.119442925898369,55.886826168248369
94.808345908442746,15.773922944678732,8.665302894801286,61.192590661212293
64.292861354131091,24.158415325961201,14.440766453203475,40.239548495453946
52.80250369197617,28.30259384640113,14.118172355726008,35.229156610381082
12.671272466018699,19.9833851912536,16.573192323284115,6.9266582313697116
23.228114428489292,29.517497807138835,10.303614389170264,17.21789721308819
83.64686328596504,42.9917272839823,15.676036884046125,61.296406732856248
70.600473043671343,24.359608798957645,10.141673201365965,49.847420288586875
84.900648127264986,3.8315241145828258,6.8208196884908627,30.53777522177452
95.575100625014912,23.811726899977934,5.6386723999081934,77.275970738011864
11.521520002239921,25.746810220266223,4.6792698052252035,9.7496091740421722
26.901220130487449,14.694529801426883,4.0262479423982001,21.11561743382055
88.674716806253286,5.2102706892892519,7.0383776508793234,37.720021428118478
82.136100477619934,28.921202069556685,12.804559551074513,56.930650678503369
31.400582514323986,10.402041780445334,2.9424481653689627,24.476781995461121
74.254024151777799,39.328531174479508,11.146733731395663,57.856094646148804
50.607835940030704,30.280527069182384,3.9970388714361409,44.706556724289648
55.073230464254308,11.531091269631139,9.750364757148299,29.840742390822705
45.121629428457751,31.20488258933424,12.937631039901765,31.897031518883214
74.443534522678164,47.04950299960376,19.149718472227761,52.908950029211702
56.610971849824331,13.964913830390103,10.785327600190881,31.941803313507268
79.029677754731679,49.690383937516813,19.642334874354152,56.640141875100909
49.916195370978762,9.5771210162455294,17.625856821118955,17.573570312651253
28.474960029195156,47.318518448069803,10.690972914559373,23.227111457100925
78.436835473416892,13.577441812139572,6.9065677414111013,51.990386295444878
32.745048357995429,40.334307657931951,18.982127687488745,22.266153504573509
58.175112279441699,21.483698589817536,6.0276418106897811,45.429141562919689
84.588437348782335,25.123110015302139,5.0200127162770416,70.501143377211633
86.120855638086354,10.808069924571484,7.3808615312062038,51.173991829228441
13.925498600149842,49.308178107579884,17.480620803438143,10.280780256699133
95.942321697577512,32.992544616720515,11.461775683148336,71.205257619210897
21.533971931726185,7.6563713228563026,10.797136410568651,8.9344577490070929
65.08330153817063,33.160223934792796,1.5543420143863547,62.169201728775001
47.672281382789812,49.625485550166999,6.646548144446637,42.041489450053085
49.86774855939845,20.033705204951193,6.2790159718403391,37.967786271941804
69.282461842118579,49.692677993858446,7.2685694101494747,60.44163749651203
20.630901036857171,5.3771292198264966,12.621373355794224,6.163569459766995
22.267497110091078,30.12123594599916,6.0137064686068413,18.561660530246098
65.583347273127799,44.852244671619673,10.308690859421773,53.326875441095183
42.008601887500845,0.40759873093399013,6.3625165534834194,2.5291523258204052
97.397274019814589,13.142833271377404,1.2487688349567874,88.946048123834657
16.225412560272698,16.766815006518616,14.612947137853892,8.6695523551418567
13.981113291388333,38.035816976419774,1.4182532887717081,13.478534982663229
22.277831495928893,22.597902508004317,8.3560008177708944,16.263934759256767
55.048239437143955,21.19046180885972,7.8006967151601003,40.236322893798643
26.461790025483467,12.870518883703278,11.792481348868142,13.809226980008292
75.712053549430593,48.104054747863934,6.2294887624360644,67.031460378147273
42.59911374019331,42.274774225442798,10.186658300520188,34.327463602511941
80.996417733212397,22.174708790103271,11.404984562423564,53.486848656418395
96.537125530241426,35.106936948723565,7.52324264685745,79.500551284388905
40.9960028937234,31.46602674556755,1.2418023114844901,39.439527498604683
46.799222287488448,1.7816439882613908,12.985523924820528,5.6462792008986451
68.942047244231276,5.0683943959121516,8.9507336562800255,24.924908638717572
37.107960888114803,35.591427931983915,3.4987040917715322,33.786668073916928
19.480042283905185,39.928579015238029,17.460962623001031,13.553173371833056
75.423544226912995,30.087259147138788,16.64065208047186,48.563859614806312
45.700319076680209,49.432912540042402,15.574084670525092,34.75164171407576
71.86198118948252,42.286859508377738,2.3483386650193192,68.081192128872203
60.866811000552062,5.8239228925205575,1.3532972442833011,49.390099122512773
99.935150338932871,9.4402117144123956,17.527188184444835,34.983312460580812
54.261047231101422,13.246287153585696,9.6548303532286965,31.385255006161771
30.956538161150778,46.20638212838341,16.06667742368753,22.969637945120805
50.199386955973665,20.630765219446094,11.990303060320416,31.747941470426614
60.1133686765561,7.9534856670542693,14.268321428754057,21.51538864980623
36.327042736586975,5.9869417886875969,15.314802629158114,10.209862908547082
76.855351258488881,43.026755914579276,14.338651206775609,57.645131539513628
63.405066750689201,29.62500396835722,12.458732126059196,44.634234705039432
67.908630637132518,46.569124467967384,2.9442063551436286,63.870586365676971
19.852310798539648,8.2529769828237374,16.553050937282578,6.604873001187392
95.577548986438714,12.67876154614552,6.4755782995284497,63.265294576977361
50.479602334590496,38.745327022618056,11.505105953172436,38.922026828459487
14.287781236617914,12.510620424319141,9.313214740699566,8.1905405903886024
16.92070176508906,24.873941954567186,13.67636732163008,10.917799660695362
85.341570215228018,31.32592262894973,3.0080984935299906,77.864559355237901
26.960945706186131,32.754949290270353,19.241460429335092,16.983949741646892
84.305214466325182,18.217562355055236,3.0064432076194341,72.363131307200632
84.754326987011353,44.613630152950194,16.471100478932694,61.90087373631065
80.68826541655416,18.465148386480276,3.8818154701497396,66.672179877461957
64.175064924684619,37.070755707836419,9.5737828320769456,51.00314482309259
64.381788168698989,42.403455003550576,17.869581853252267,45.294055186658873
34.211411533520192,31.776652279838693,4.862131726954269,29.671403071171177
13.756849493208602,17.551529468891555,13.290214832429413,7.8287968060488407
73.958941043569027,5.2994815610609001,4.836882325698733,38.66712449500271
11.342163406141896,46.973123063307895,12.470732244128072,8.9626898310245444
11.921071281292514,11.169755138510927,10.616307235018434,6.1119556585204435
67.602172498145663,8.5865937946601409,19.096169402751066,20.96873027951219
95.62284339365138,8.9193884332132285,2.133241378066316,77.166909403397057
30.374972328689825,14.625920739643412,3.1422574820837319,25.003235120921421
10.642203631911102,29.247320958548507,1.2581792319052618,10.203272963415868
87.584310228784133,7.5895648117576586,17.645483177897585,26.341412120434324
58.459051613826794,37.780863354745669,7.783706415276936,48.472606062509051
39.604469516901759,27.975053662286545,2.0861412693067551,36.856058534030993
30.515978465811589,14.075025314197577,13.907882440890727,15.349125728926625
70.288625255090437,40.64988023054179,18.473596876697712,48.326389752185293
82.974486337702274,33.944438287932641,18.554963574521093,53.648655623586286
98.847762615468469,45.284697690997334,18.735825328014805,69.919626338317116
35.936817491975432,26.101012664035856,11.729862023368087,24.794227894907902
94.670591395986364,17.870274043597398,19.736969901847665,44.985732391607961
46.05257721072585,26.164795496692808,15.481519540899169,28.933082404209014
11.787960396255988,22.304821245569173,3.8626053884795741,10.04792535259158
24.601205744944291,13.052117522173472,19.414166590033144,9.8901933914098983
38.435714189652352,8.3668042639053706,12.987421795942431,15.059506088722348
18.022486023735432,20.289855481643052,14.81741429361322,10.415895032066883
55.72486574221611,21.091107048357152,19.332388606163327,29.074652985706809
16.349607234617896,38.773705201471238,7.9876366759707196,13.556814788087397
14.83491944757497,22.492341241559238,3.295967801599101,12.938889089140305
65.260189724105544,28.33651890441735,2.9424465256411447,59.121092222759017
15.589537090920043,12.164758877894227,8.2339048955611744,9.2968324707528929
81.10777468878122,16.455020960734018,3.6502529373552517,66.382091552069099
10.505989416852849,3.2403090605043463,19.856644712079721,1.473902274394274
13.360326618332451,20.861582769656479,9.610314539756228,9.1467084162131176
51.7120692792017,29.938402763458409,17.94553600530292,32.331859024567322
89.69046069445541,23.394044362161267,17.608826837802489,51.172577796225788
22.299015987119617,29.5018617019002,18.613061186044771,13.672732829117548
15.596591534942458,47.361400704016049,3.3133813703662836,14.576805090528415
34.281927512686408,13.824321286458705,15.77731136681979,16.010075721346272
26.774892802961748,19.817361119747215,8.9838427203522642,18.423109067408376
74.618898553548973,36.107748840312169,7.2555005951134204,62.133730354422092
17.121800968873416,25.294119355922071,5.5723502174191522,14.030787559490443
65.523974036585784,0.72953184933999304,18.99085163398302,2.4239805476116025
13.111827654932917,42.225764640718445,17.835200009779378,9.2182493536135954
86.141340996898492,6.0293355742459909,14.886730008355578,24.83139334377886
44.163215594821651,48.884146161827907,17.585840516221413,32.479035937982459
26.225428383507147,34.352859856123168,1.3052535761384321,25.265455157543801
52.025865423360649,33.468753607513001,5.5422983761037923,44.634553095449583
41.19939735042702,10.328043137719941,3.4799771156563746,30.816086975193279
45.650856838673079,28.998794969429863,3.1939684606768122,41.121658925540991
64.240320611587634,24.094268029805704,18.433779266232996,36.395357923720553
68.432631086880818,5.5301164878717692,17.821933223921647,16.205875978881764
20.786785517755849,9.3236875411839559,1.2551855855023804,18.320428918299264
55.90573183385893,10.813398237923328,19.36817166116353,20.029804417839586
87.319145380613932,37.882738633282699,11.634427117299079,66.802861431877233
67.743541309613789,33.710781135058177,3.0137421249685845,62.18427066384465
65.927256593093944,37.303793973142035,11.883025874043977,49.999914708938952
66.851653236051902,7.0208454087090191,12.569220341142584,23.958833455701793
18.948546454395249,37.247459565544148,2.7633860263441972,17.63984758245175
54.788140543948316,17.153637470405588,12.012683964847534,32.222640851532638
85.196260003604635,35.504464062533764,12.514877638843073,62.99227445414008
77.794287387779235,47.410150145046288,13.906422319089693,60.150766705669049
68.974551101087656,41.837033296111557,17.606458205662022,48.545105916506493
70.93060404320677,24.110872435127757,18.714125144355084,39.934590601160011
17.466047407114417,22.108578160557744,14.437997376593664,10.565955047242548
59.771627615305889,32.19338904007482,1.2300290788585508,57.571947145884252
83.149344790837262,25.573599032003127,19.637826502921218,47.032978462757249
78.472890393521752,37.3804735140112,17.36549914188614,53.581179740112944
90.457655592244137,11.488962608083904,1.6726070509751554,78.962057690353276
89.154494654018777,11.958211883184344,3.0977166642417333,70.811197997698045
18.087217863878401,24.111556872637948,2.8207759522323812,16.192840962888141
72.327027753825831,11.564619084089523,15.019611799165464,31.463559323216096
46.120464741100669,19.395731780915931,1.9250947829340677,41.956167180042371
39.699272889829757,22.18273876802483,15.39246351365933,23.436696180472367
34.141590453306996,45.227832382864051,13.766547676255103,26.174529315489785
97.503649615450072,21.552718010431189,3.9053811057395627,82.546173442103111
58.481923784157303,44.796850423010234,18.231412043641789,41.565575341616103
67.678276597688011,18.785206368733878,4.9049268644632926,53.665818594311169
20.495895121745605,17.398083482790419,9.3580724016158445,13.32737392931959
45.309013500765218,37.493584611408799,13.486780577292626,33.322580665367653
37.562661390341447,10.782877969642934,10.864542377714617,18.710478546073571
54.581558443377993,42.643220295868538,16.35107960292051,39.453530676453838
27.915383511274346,30.216934334123845,10.064260369672551,20.940722256993066
92.53235044291236,30.912626192978657,9.5366641947196857,70.716146873849212
54.874502082053048,8.6050091164602431,3.6733749160373241,38.457470415285016
81.993532128734969,13.590993867683466,9.8733538489936841,47.492204164674455
98.425642454146882,11.123745743898038,19.434532324713366,35.828649077722659
81.239448052252698,30.759380234358257,16.51469356802696,52.859313185371285
44.764987771874942,18.413601738761294,16.424537636182858,23.660409868635412
81.232657493251139,30.446497182381837,7.5159217120137169,65.149954863671468
56.913895984551353,41.537566243319979,15.078424958673352,41.756130634351436
18.582057428349891,37.158015981745024,16.242947690274278,12.929961173305912
10.57590061369652,22.834841970819944,9.8961023080100503,7.3783089530067896
36.851993732530069,39.036181743482196,15.858192744031165,26.20598446348879
20.52413914158873,43.902179290963772,18.992762208474954,14.326341910895277
70.468615038951455,34.967498282572059,17.200806425564426,47.233874842888056
28.625004604524996,20.263660225178118,5.5072495954977541,22.507834270751456
86.086931313998079,34.923907961381758,17.781308424332853,57.043538990245978
73.395704296247828,35.542993972727288,16.099193029678844,50.514961252591121
42.701487540695517,26.640155061405366,4.4021432676600476,36.645941527198978
84.900252470271184,30.773521737007975,14.528818885749525,57.672070117253135
34.312521263808129,33.990748847012718,15.813901926289892,23.417658280440666
15.74757246894198,1.6114174958707093,4.8496156969314734,3.927531872489785
43.914631212802085,39.707553544704332,19.454805351280054,29.473851327395916
48.653642456560739,34.937168669029951,19.636843841916132,31.147068625870251
43.377684745628763,42.430317563419507,6.7417248350402019,37.430394369394349
45.844645582427667,32.790064947860081,13.986166865817003,32.137024464631821
55.787809965724314,46.345253221089621,19.998336540646644,38.971363907153396
14.612681754411874,4.1800018099302862,16.034402061508594,3.0216590392595681
59.94141881086837,46.192294813553652,13.632505961249352,46.282338652107939
22.467240271304163,34.661067722091772,19.422171875814719,14.39888849783927
32.661836248774293,9.8722242502092215,4.6225908121348844,22.245538869218677
22.517102438343883,23.740095209468436,19.126721919392367,12.470208695941118
21.695541906030765,24.065549534373183,18.417301322834351,12.29002121749256
38.131896192013613,35.258531628178368,8.6345719294969925,30.630658553499003
80.91214666428597,14.936996423026628,15.363207694570479,39.887006721580121
48.786457682357309,8.28646021235474,4.9800358161543299,30.472781932609134
89.801187614467082,45.769013865908015,10.944416477606774,72.471578181860835
50.666396869464258,21.986849213512862,4.5871592529046099,41.920451315002232
62.276528308396657,26.85802057340188,13.626565373717527,41.315089173240608
10.941762981220972,41.414978328776563,12.805850941965756,8.3575423474830277
83.647175352944217,12.952459700224908,11.510568396420204,44.288739052106145
72.898667301210281,37.527528647875265,14.262318704528504,52.823226276822034
27.089535424316416,32.209922370215743,17.433460671188271,17.576397489564876
76.493104620739075,4.2330827436596694,18.37423661196264,14.322867567157038
67.540020518320915,34.095417306482062,5.0605655283807733,58.81106839208725
25.58308564808641,33.090469801543783,6.121863291205357,21.589032232944348
21.873161876144394,42.941500683041248,11.136229061149546,17.368820771282941
61.87369925120359,45.092047312495559,13.977680067427775,47.232514822519136
13.002941211047254,29.655368107627432,1.2396479333271571,12.481204333549547
37.049963999260015,33.792754477902101,11.80837368948719,27.455907061033241
90.843606006676083,10.689748320149716,17.611048249690345,34.313355184535588
68.497367785752431,8.4601674542728453,18.515472396079446,21.48231533558274
52.895609046442239,29.225692168409068,11.672297768176483,37.799187428253795
37.175879675159763,12.930629582740057,19.36551445142894,14.884362943867908
81.064683770998613,30.719225198149889,14.814735800361358,54.6898231950331
82.794317263474483,9.9833861605452281,19.088026956671946,28.432317266697908
50.923146634248262,31.378568741293464,18.417364276332503,32.088874740435699
18.043357602249916,49.157777595083282,3.9760727848374646,16.693150481997492
46.740062745687261,41.400895871140264,9.5306447210596836,37.993754915811706
78.454109279994285,44.965274075514614,14.384014811953774,59.43981119662908
21.179101247867344,27.309370161128236,6.666538226220128,17.023471721903896
75.259939675709262,23.68546551231853,12.615233465861266,49.105575259574984
97.968472380517142,37.88385308072359,12.683344481441818,73.395865168200288
47.861605959080613,17.518016998890495,1.5844586528067,43.891715507088215
92.31877716495481,28.549203697910279,9.9120495274442693,68.526825139613919
79.031516967777506,45.561634428573768,10.846940849000886,63.834356154231941
40.851545601385169,9.4382380928630898,9.5870909496112695,20.265962968973799
61.191162175683282,48.595295534556733,19.439793629566836,43.706896640599481
27.58769748984237,27.063970448051069,5.9264385550311971,22.631808824349811
38.684749679879921,21.110667909837606,11.641609399692426,24.934476950997094
85.144927201746427,13.238659675461466,10.848893992948966,46.796147497291621
80.916117718142658,22.249851482098975,19.518133890058959,43.104104392279808
87.045737846356658,32.955490162094449,11.690806028910664,64.252473373721941
83.90536785689676,45.408297238233096,2.5346359563996774,79.469478182778104
71.096327590806624,20.238762594971067,13.04571833817463,43.230408140501432
60.022950412288544,5.6558356596543291,18.025958954154767,14.335059858239411
21.146592988981844,35.53111713999764,6.6476815749928644,17.813738074439986
95.117802291286836,5.2677223083725027,16.935896451558889,22.566329140787545
57.290861506729087,13.970998920872685,15.725315058446657,26.95319576846434
43.391978816782725,45.651728618343832,6.6281321917991862,37.890667849145522
51.892276507982984,37.611098389281494,9.8794489613450214,41.097136720194086
96.916151165076656,16.173279508648729,5.3103340007166908,72.960351898526412
81.332536793642589,35.53456986506545,15.668748956710736,56.443933274254192
25.452751307130008,46.67173400159384,18.829111042051483,18.136010883883092
64.324771916157658,46.492291654435824,8.3682822465697111,54.512846729010427
86.110717065830926,3.097145492789156,15.917187527992549,14.026125394448162
18.279214656299715,26.25217353062548,12.188982468086417,12.483212398108224
92.278561748770784,8.4064189074322897,10.622944438637557,40.765013107794672
72.127461462985849,40.894336753798825,15.374108584037582,52.420227368190623
96.170377912952645,21.363254638698983,14.661928277054395,57.02989147505221
63.023206195238103,46.599576857159022,11.212733414273673,50.799816286373051
23.923243228038224,10.223876276868657,15.933125419712045,9.3507765814333315
11.801582821653936,21.08209745277043,3.7480063970450428,10.020180368472309
57.77830340614419,45.789147597481545,7.4356059354104191,49.706557325081093
18.303086039692218,19.915379801422358,12.334616052152814,11.302727345255542
68.048256837817462,30.977881373502818,13.821214272868335,47.054316556640444
78.129792434567847,1.262623034401402,6.8812613305262351,12.113196993037402
68.659521541077808,30.974704105323898,3.6418339847858356,61.436194405460135
45.091869096029356,8.8132449594247717,6.5047979880611502,25.94363322939023
79.516243212264627,17.52904855035958,9.7903882816177354,51.020235021041756
50.975369858500407,1.0651485535149661,18.035971503052558,2.8425736977137861
79.547757994911365,20.237813330090944,13.976815056867212,47.052174845245808
23.479916301298452,32.690735361955504,10.87167339303193,17.620139750392788
35.315831390086728,23.596031459091151,19.518228988150337,19.328024181330051
21.20436985015337,14.259684579770592,6.5156463451193138,14.554166519375759
85.685641617474772,4.9344568983360562,14.689600472705356,21.545600757956894
94.92959447483625,0.36197886663486212,19.029629495928923,1.7720297551205906
64.078621042766756,34.517340584432802,16.466637427030367,43.382718904685696
47.436758867925533,15.143813794086091,10.28680460554753,28.248367066888783
78.245347716258323,20.182751147836729,16.248582307087389,43.347476791842453
73.749038121796616,8.8876433517024704,17.729086205315731,24.625683142383274
41.44596538129025,4.4307610347556823,16.686983949181222,8.6958701603289725
90.552116704477982,9.8020753823608171,13.163464825528674,38.649152858364083
46.685934272821257,16.996567550688511,8.6061825854159402,30.992789107293312
12.904754599225345,12.827391863552187,4.6003300695405684,9.4983351686897635
35.198982552286701,13.06057302986134,2.0088886693689805,30.50665586976049
44.602650781704099,33.146214914965192,16.007586625962382,30.077206690850087
49.458930177739425,15.065536461619816,14.583618773258731,25.131418080637069
47.239150554664953,13.33006738097427,1.4522234158590517,42.598340715132402
75.477085778142822,41.109197261524436,17.021487423304311,53.37632654425726
77.142423237167179,4.9302724120117949,3.1079544313412821,47.315554598517693
87.369614122912779,35.411606042028943,3.9496813488861751,78.602570201470868
54.809160453150824,22.967969855879726,1.1518637184617986,52.191701125716008
86.570394440963895,44.058957748073809,7.8921529535753576,73.419053017232827
81.546773897261119,25.436105868354989,7.865055597588265,62.287087980244671


==> anc/competitors/data/v3/exponential_pdf__s42.csv <==
x0,x1,y
2.4348901213899081,0.90578217432747477,0.28360609907420331
1.5971960993801309,2.7553256865466627,0.031611366346620005
2.646494799778456,2.3438821062945476,0.0076108909378597173
2.2434200726484095,0.33176523298833149,1.0777278345917163
0.73544336971912383,2.9911039735127192,0.081613328536462387
2.9390558790918897,2.6376000729232358,0.0030564242733898319
2.4028492549758824,0.85172531359211689,0.30072615839803751
2.4651607631923844,2.5106897389828147,0.0085669492390490886
0.82028408168886469,0.3192585956141486,0.63182556805114964
1.6259648447389179,2.9973141914227162,0.00091520362470245628
1.426995060581453,1.9970542083196108,0.082108523199412572
2.8169124721215044,1.9503750466763909,0.010876008786001465
2.1096628002016615,0.27132218095239824,1.206103315614625
2.5569040331770747,2.6911001966898755,0.010532786515928583
1.6085354970683279,0.08699850961340827,1.3985784160691723
1.0680968044619421,0.72248417412344113,0.49591081404090948
1.8864619675395871,0.42906562549990501,0.84008898341486449
0.65954314026043837,2.3303038220766554,0.140033415873874
2.569077929981455,0.59461268163869363,0.54805984586638579
2.0791609978051619,2.7319146813926558,0.0057611604615341169
2.3952193502134347,1.9688071179824704,0.014848616083747272
1.386314920324671,0.10848813148408865,1.1816819050610081
2.9267450609872583,0.016289502386101384,2.7950057502244774
2.7328028033054941,0.15497375104319677,1.7927425143282685
2.4459587426844047,1.8177755329431831,0.012876641601739486
0.98659676962991893,2.4044454325782461,0.09093871482446643
1.6668025093175856,0.71565846188216542,0.51443149078266426
0.60950941446807194,2.5482265287692187,0.13832314066295789
0.88572373016886963,0.17169582045978116,0.7698392010059093
2.2076223831061368,2.4028915609250285,0.011312187876876626
2.361905389769543,2.7833862905168409,-0.0041741419816806319
2.9187743310855252,2.3163251973131418,-0.0062008753897029537
1.3145633953453799,2.0943623519359118,0.086817922494474731
1.4261492650871723,2.5139406559661492,0.042899987058603255
1.6738895281895199,0.12045389864119926,1.3796195810578253
0.97367839771071418,0.60534633215716616,0.54977915428125079
0.82480376333867911,0.37477103791692923,0.60431779474982739
1.6892623155648343,1.5135929705789595,0.11999852787511768
1.0672733726272103,2.2355643849865334,0.095368569183717375
2.1745349867062758,1.8900355337291961,0.037601785030574812
1.5928797971808268,2.5533932992858048,0.025490442020334556
2.5816954901445937,0.46563897732327264,0.77082149732313987
2.2506627550056226,2.2038632758054848,0.018017218679178177
1.2809166034551027,0.57912447260671229,0.60558209887176218
2.5806495034880026,0.81227625395340075,0.31166708377989194
2.5119108937420047,2.1297140918439119,0.014684813999251022
1.4686959475754362,2.9406143546960455,0.01600135797398608
1.2208202598256102,1.8346308179312087,0.13215687846677993
2.2062387599374387,0.16350094497388679,1.5405449855194693
0.84938120902327452,1.8489269097825984,0.16655692994772048
0.99977050618777086,0.12705165474050129,0.87625681522351107
0.51840567437751384,2.6524371341004516,0.14378063984745848
2.4673109437553462,2.1287348553018619,0.0026435477848458493
2.1621271414800805,0.51938353926750969,0.68464947245977792
2.2629134465658378,0.2751630174725942,1.197614048677293
2.4518225775549198,0.55059968664095693,0.63588582673063709
1.6472894388458499,2.9400815386625774,0.013257400699349709
1.9218529898822343,1.3756819273754695,0.13557785758709162
0.84949249531914361,2.3522428450242239,0.12590731653686091
0.78632518383993366,1.9092250263233306,0.15159783686166844
2.1710074044761791,1.717239449875912,0.055686297683913269
1.6777405153578313,0.43539076399514909,0.8219416801654732
1.9130902662029721,2.8380733606742852,-0.0015818170439174193
2.4124971435400639,0.9040278975441538,0.26909132104719324
2.086795800001477,1.7340516474226266,0.04931087940751766
1.8839485016449895,2.0993278337671981,0.028185603885405468
1.8980179018635339,1.9476994657359268,0.044192916616167983
1.2598752451565305,2.8217832290865554,0.048626757359150494
0.57704458641984857,0.44531696976017399,0.46252771064702597
1.591793473080906,1.5250582153408261,0.13750608877233095
1.0364616820488231,1.2121031722222979,0.31193049203542073
1.5213216093115904,1.4225061884478545,0.17504514352365433
2.6335076831704152,0.35765257859323385,1.0422937659273765
1.0848487146633519,0.40228382961829601,0.70036497854274737
0.64575685422266504,0.83422663734377211,0.3779591085634787
1.2034597300549914,0.91411381128249392,0.40378858978195198
1.233984394416709,1.2837096410440498,0.28124179182309206
2.1547912868172379,1.8329626411098849,0.049031005250022762
1.8925803808531958,1.903887352254789,0.04529071493409989
2.4597455227660339,1.2354326897567107,0.12636449949054004
2.1607838508184689,1.2263493282860913,0.14948179206405043
1.5159671536001764,0.65288558009088593,0.55910699859951918
2.5350509616650867,1.7649187452270247,0.036932547520991253
0.91743229976925977,0.95112273395171365,0.38364005012727898
0.55678018283465125,0.1081795028320911,0.52669713350035019
0.72511965193910433,1.255200132470581,0.2919521787733716
2.3058983764911258,1.4223980252705108,0.0897510756996385
1.6546930756284683,0.67677860461263295,0.54372540104837153
0.90317944758400448,1.7173737993663472,0.17436206293365877
1.7526119377584088,1.6973157012957629,0.095383532215418634
0.88078025678292104,2.1060065433311141,0.12912785982437702
2.2408009376943401,1.9438454466036301,0.016002997398400227
1.6153906889350766,1.9572991695630946,0.067894254491418879
1.4525530652412062,0.94864245547212933,0.36692234031355164
1.2537802228696913,2.3622966659578615,0.058720958467920983
2.0757064827972211,1.6474331507990383,0.075277039846805782
1.4045315263834761,1.2942545855396703,0.2161996770669169
0.71912479829025244,1.8780374428231714,0.18272682281968014
0.79501475530128829,1.0819720033507627,0.33118709879763353
2.9047441613737863,1.5382177338202747,0.032901891914220008
2.7714517267690177,2.2101170654466609,0.0085267121042623961
2.249267834526874,2.6592086601711231,-0.0032305778937000706
1.1646749036487989,2.763171591885575,0.053022442745220076
2.9229409433693099,1.5108987755492977,0.035863913341488252
2.4468772599144866,1.5608253442217073,0.036972600546474055
2.2922254728974889,2.3996112322915093,-0.0079534285424127538
1.6234037553594716,0.94335207523260378,0.35090960532774723
1.1806039046128975,2.5121470870352058,0.058867034401728614
0.74097740538374823,1.4824249395522702,0.2461197940547335
2.7565059913596039,0.34757017300580517,1.05722830746694
1.6394407245840277,0.21617744121883109,1.152204908168549
1.0059084119880759,2.5259796331183892,0.087639384763450123
1.2648915603766313,0.1667037507206337,1.0145936640408648
1.9480489223547399,0.84183430840096773,0.36754533143806045
0.94193195734807933,1.0023901215046376,0.35674214175678998
2.6415357102309387,0.51898333557478138,0.67317451864009892
2.3962988245880252,0.94168010940596769,0.26192717587826858
2.2986573898773419,2.2280777001752572,0.0099013262705189894
1.5802325994377593,0.044048530680212306,1.4518594367026638
2.0682721017561079,2.4815202735620594,-0.0028589643435125902
1.960244922281839,2.5696440707236743,0.0053612338617970356
2.1246165038870499,1.1167847195746445,0.19313619783775887
0.71111080284972272,0.4608386971819044,0.50879705117971064
1.5395185054265241,1.8025212238352426,0.09632787197134611
0.6040354346547312,0.35901766759468301,0.48351826694689565
1.7349770481112974,1.0947580832347574,0.26893682736299257
1.3246530308319633,2.8752875427029174,0.023398051430126927
0.86131047216511725,2.9863934177509113,0.058150974692184471
0.7585074193063791,2.316314674063757,0.13513100450610774
1.9691114304442801,0.93288452976229863,0.30010588201982485
0.92648242134221526,2.0629951474982775,0.14045718623151157
2.8128002959419929,2.116219096452038,0.0082181259110830542
1.9526528492509874,1.1635250854909494,0.20003407574735621
1.3671745113370926,1.9226659037584781,0.11272278693569314
1.9772887287035419,0.032182934927028728,1.8498826007489886
0.55700967757424369,0.62717297580672438,0.41099293893716116
2.8963980331036132,1.5752649089017834,0.028230612065504486
1.7057585923572507,0.49125391277488761,0.72660645641417698
2.4568380681257156,0.49772060362960091,0.72390913126814527
0.70682499980609648,2.5089128716507139,0.11047579053320747
1.7166458270954008,2.9673990080508164,0.0038825230096129759
1.7267674858863022,1.6679082840853452,0.10043337591788035
2.8445661374374573,2.5172091926451401,0.0071217854824821413
1.9293201309401884,2.9709649929788178,0.00075155692967229099
1.6837235026423845,0.42478766570632409,0.83220917961835306
1.1674391577297341,1.3447368397630532,0.25313894108025187
1.3289224933563806,1.1777181475257597,0.29053420915877359
1.8016810061788444,0.24014785093855506,1.1735658398085282
1.5972786507626167,2.2659905183842333,0.054859135392899869
0.55403019970082612,1.301337081967779,0.25278208180631034
2.5657298104858945,1.4079808025712039,0.066423752039104098
2.7404019295994169,0.45201892143972056,0.78638425393339584
0.85062272249652693,0.54277995669260437,0.53712574184913986
1.8850903588476235,2.7213108664686452,0.0061016721928087497
0.77143935283860887,0.13394726692283665,0.69423600636850014
2.1806002325995291,0.69855685483111873,0.49200603313163788
1.2030844595975208,0.87617799094358506,0.41777473279930138
2.1485565867297547,1.4705926272047591,0.094844452531560999
2.3174865357172063,1.7593355190443878,0.037237635689076252
2.4216187297941425,1.4798699275519998,0.067925728312173417
0.76935236488974135,0.25234600367064608,0.63364574653577388
2.7900296128440196,0.73100236216714065,0.36692265853648498
1.075534977237202,2.5307651542876233,0.081017387851399031
0.59353139044044945,1.9127661014353772,0.20528496985540617
1.8871311734787084,1.947447150402823,0.05057095945655013
1.4273057096560968,2.0106097660540647,0.086159065133831633
2.5744743578310327,2.2887090571185871,-0.0030677504688832891
2.5206286801607547,0.17432544516434201,1.6235582409386764
1.2928472320567883,1.0998251547978373,0.32021790171106307
2.8822484876743624,1.6185823057850359,0.03480088709671629
1.2272945953502965,1.0153694498919781,0.35485049326605722
1.7876428230792865,2.5334366198615594,0.027130709736897476
1.139912726419007,1.447717525761882,0.22319982362230117
2.8401089251224083,2.3058827683781375,0.014678504719887204
0.91151954395504542,2.5560465506435071,0.091255439763191643
0.61227654848082247,1.5143744487104942,0.23910454796201788
1.5877426500075948,2.7286567316140498,0.023825826151431528
2.9809389101395927,1.7613718216109417,-0.01027698486128718
2.7291931656372848,2.550822896501165,0.005971207666029257
2.3715200486423731,1.0217723867745727,0.1779577126115725
2.7269812271963123,1.4964508755944557,0.030831657480942305
2.7336165992446579,1.594233123013733,0.038994712362698247
1.7971459009661226,0.31493914768821174,1.024635872797153
1.2898226295769826,1.1956575201046218,0.26563207162332247
2.4300310802774701,2.7520130176550284,-0.0032672498337539338
2.1541531579194029,1.8924967210942272,0.048658372564966926
1.4341443221842751,0.53251974731090246,0.66393776043216302
0.73616667015378812,1.0165669068288148,0.36814127106490985
2.3669740283725651,0.57480902898809949,0.60715349692070664
1.1561512898071618,0.074469395395717619,1.0643815911382566
2.8420328763344482,2.7823813755120801,0.015341369442819464
1.1024264375142119,1.3446219847706145,0.25152403675652035
0.80689483102871506,0.92260521726235845,0.37441087387458921
2.5777816803122655,1.7954315746732097,0.024220008334409956
0.88321079156123505,0.021943368879046909,0.86594356830480113
0.94817077039434772,0.8340663198024415,0.41789575540617913
1.9984569788021087,2.109100397096678,0.027261475553497234
2.6864051020936612,1.901309319207789,0.0096907721564952025
0.99108666428643311,2.9454178426276063,0.061670415357263871
1.2758091822502369,1.861073128974132,0.11904905029826136
2.4435120956029439,1.4325176208831985,0.071259713045958156
2.9295660651524185,2.2842976895520231,0.0026961835729915149
1.7518529655058557,2.7099836158921593,0.017167293501089101
0.85974375637812694,2.1620878401550545,0.13944731448386094
0.53484071927050381,2.8896336706481387,0.10519253582032001
1.0741400749971382,2.3460155122145316,0.077220005876688189
0.82955554446630253,2.6004043147857794,0.1057058715856572
2.1941466840321437,0.34231221355091157,1.0316737274635945
0.80458126157132781,2.1972405089813631,0.12481342250479145
1.7658248290515826,1.3202660985821058,0.1754979766123983
2.2356560891072164,1.6593114072338255,0.058839414313545765
1.9527915230522559,1.9623072284470702,0.028776705755583228
0.9994391291501441,2.9094453501167084,0.056593326915139866
2.5103113154556569,2.953734244294874,0.0080156101806941552
2.2885178240395039,0.8646847364637158,0.31964878093555799
2.3474600097888545,2.2012604923137484,0.018967132653485069
0.82764437889328313,2.2499506138058059,0.11614777333281709
0.80938450912586157,1.0394785839391463,0.35187956008879673
2.818906377516269,0.37160932459266305,0.98620376883445171
1.4939454845623517,0.12284088085715927,1.2391978458001871
1.2523717294523493,2.3320293825875358,0.075203767718922135
1.7214601133788334,1.4690992254507176,0.15034671546130529
2.1571605319089562,2.9566205084847788,0.019529362219701217
2.8890581426174249,1.394920368580959,0.062975722735711531
1.2161155672051376,2.9337509372215207,0.033346642551813029
2.8120210732800679,1.2347280065821797,0.090438427570370294
0.56214872846564079,2.3810464516799179,0.15419675522407611
1.8879951058170616,0.25445781693549618,1.1688465588474233
2.0849377792027131,1.6663851304132917,0.065754258915970781
0.76474350937688329,2.4061793609571724,0.12872449835960686
0.85084899265978153,2.7741050016596658,0.079785533230926964
1.5477857982907595,2.4677492718522949,0.02750686886822333
2.9155797803579544,0.11091218160352267,2.1063510946921356
1.990106383085932,1.1181070239202024,0.22063774869653599
2.8325580540005282,0.14609541694155381,1.8726800598716744
2.5109022890324271,0.32784687334367402,1.1053650846855758
1.6684540038882287,2.0259168860024523,0.062722690569099668
2.4619086231304683,2.1397745889350945,0.0093751596146106637
0.54459195994246934,2.3211620482548789,0.16053219128585988
0.7728599919143373,2.5963696441669883,0.10725359215561479
2.5735715372068411,2.2182944054295297,-0.0023832344125403054
2.4920427208129041,2.4026147763198962,0.019007597267852235
1.0816018549160842,0.14689112946983773,0.91828790082776945
1.8269239764976337,0.70360545132389574,0.49056681220317389
2.0150395517500272,1.8656933201257373,0.037703842243790892
2.6693473844400279,2.5743759138744693,-0.006260854126587747
2.0077678933468142,0.013500374818977368,1.9545383444274778
1.5314289231842009,1.5438880263490495,0.14154827094913255
1.4354601085179568,2.0318621980931915,0.074700771321487891
1.5647052159337747,0.088821867385839637,1.3671566509784328
2.1298275639499353,1.2040666726601637,0.16691903230681915
2.6687265793808121,2.6869046441510904,0.0048462102590181924
1.6347422051907494,2.0148384265675761,0.064296537348176475
1.1195989073783954,0.71297509008179194,0.50939890217428563
1.0916559074939529,2.5583433888957381,0.048223691583419617
2.3650357006086162,1.044094270228543,0.19696003924464256
2.541421908559776,2.5600340134321784,-0.015478935185855176
0.76319519963531235,0.89683095335671659,0.3852469986852371
0.66639714238794534,1.7709607526494469,0.20469529800880007
1.9860841593911296,1.1908202032435022,0.19582245903940751
0.86543311048174565,0.82447515226520107,0.43448720769796212
2.5616604761408532,2.6596726865156075,0.0046086099544248131
1.2758366848101861,0.56278104581847399,0.61782529067069036
0.85967983242785662,0.25443477370728929,0.69507386310045771
2.8024261812186255,1.0257808156369812,0.15348583703033936
0.91382930683819541,2.1529174429247027,0.12775934433281108
1.2118002058448389,2.422294817928845,0.073081089210409858
0.88403348798014658,2.9962301102002944,0.057603477133735953
0.78872515916338748,0.88908617103349474,0.39830560286736244
0.55287004084110003,1.2238258533938464,0.28703190514539428
0.63848852291065028,0.41046383408887888,0.48284454306984598
0.93660367733963179,1.7246157888691007,0.19484005357815068
0.63345483156793847,2.9927401117887515,0.10132341573801543
1.9778595402774282,2.1026430303619756,0.03180989138022175
2.2017863169987661,1.7856385212401151,0.036442128764749046
1.4840761420800705,1.177107278765382,0.25109339437100875
1.2949777423801234,2.7458962808566643,0.03222610963701001
1.7613155925555752,1.4907497883910483,0.13229981919416592
2.6875123555865215,0.40310073993918449,0.90117634458577467
2.6278290670555151,1.0961353895974004,0.1513135399002179
0.60868765503197986,0.20150000654330069,0.52744942372378056
0.95374602399131025,0.60593711306634468,0.53331372379684394
1.09186217776099,0.053006342999736611,1.0314333045068047
1.1234689395805295,1.3598397495004901,0.26544084629279852
1.9280816293569318,1.9036207948553914,0.03692657057472834
1.5406560642579807,1.0298773871367233,0.32823679617372631
0.62313529981898497,1.2611453145158313,0.28530361852189146
1.434035346148929,2.8776278185337278,0.026776906512107117
1.8093823717940931,2.2558893647247467,0.031584459561902124
0.75417975725928987,1.6225699108348537,0.2257643087807884
2.5836463844713995,0.85362262533547573,0.28335883593408429
0.62990466616276064,2.6909903963189858,0.12849829645113747
2.8121046725451553,0.70529135064197845,0.38292951494952421
0.74778285394968869,0.97602819155003118,0.37042548953798038
2.6089373789943817,2.7271944432688455,-0.0035767847684461938
2.7566328598190428,1.5886261658552172,0.034020685930683858
2.9489267014664815,2.2269538482539302,-0.0053321226269189784
2.5050647006839837,1.7722343824912983,0.033585663167100759
2.4486938519283221,1.9603176270284854,0.032924920581828748
2.1062081899888692,0.8981498745444767,0.31696724908123952
2.4474908864453226,0.72411618487998874,0.41420332679517452
0.83638052103286764,0.96747704150599578,0.36252127493716529
1.8401700898690931,0.4663246922502674,0.77813075030162615
1.7855571754760362,2.6229430958724222,0.002428932404830492
2.6439303603063937,0.84974079975034222,0.2715305051606991
1.6569984139837897,1.6844681832431538,0.10366189483275062
1.4627237402508837,2.375923275424122,0.056936289762201116
2.098908178092775,2.3514723281271408,0.039922027014684079
1.1661582937521151,1.3151587757525787,0.24640015282781838
0.84942102738489211,1.428771925760177,0.26506781975741572
1.6946931850593645,2.9841052468050746,0.012939699479642165
1.5422234214872126,2.0237924309370721,0.066685357351450092
1.0814248513221842,2.443915329353648,0.080772359721092937
1.4187795252878201,2.7076619076576955,0.030994120472054069
1.4159811245656186,2.3627695086880176,0.050872075036664952
1.3187389110313636,0.55553803486070275,0.63024554707367797
1.4486601993173225,1.6865122012127167,0.113503697544257
2.2143583636398634,0.30568247194363463,1.1116772311908794
1.2421911864282134,1.9587663796919952,0.11478900330302547
2.8721448167883512,2.866048284563433,-0.0016822358647520432
2.790870048845445,1.538196192900334,0.032867328910606529
1.7022760707501965,1.2989174786033015,0.18660767906683562
1.320903012511722,0.10752825425448953,1.1530325599969098
1.8385869745750079,2.8793235669876611,0.010828454811616714
2.6214012219340614,0.30900805239047635,1.1603111764010463
2.131468351400255,0.12323727991454081,1.6499217575147977
2.5109795698676933,0.73819983451481541,0.40736114092063969
1.8318056901643505,0.19659130175514727,1.2822305179076556
2.0822940731690518,1.365353527235287,0.12989550278949091
1.2203890354561544,1.5482634037713372,0.19544246672151824
2.3372329057757271,0.93770984708575178,0.27113707509601176
1.0060114828142959,0.15288144772465817,0.86802717350892478
2.2369953220462455,0.3348011047476801,1.0630837735429595
2.6517976708147351,1.1535131339697844,0.12907020093507959
0.83025709325385977,0.18158535247960839,0.70436201825190325
2.0359493513547995,2.0945691768297401,0.034820498170072642
0.73773937057483652,0.62106162457443592,0.45458291564784109
2.3142890706785675,0.9062147063509155,0.27715654013841534
0.71123304705880064,1.1823773315342925,0.3182820702489671
2.8398495567515649,1.2498288992074436,0.089057512750967183
0.8435198250945054,0.0049821230244015968,0.85313328516623044
2.897200614772701,0.33621111299609263,1.0914155289843017
2.5022104402127416,2.588293691222634,-0.0063361395317809138
1.9842050111658853,0.003699187535724402,1.9675685300855938
2.4565602615738671,1.5245020674386254,0.058962652157841612
2.4877870974577148,1.4685060195216244,0.065143796641501384
2.8650676570433258,0.99928248303191347,0.17360893432481542
1.133458384597968,1.2939810604393489,0.25828509086716511
1.9751897383957728,2.3417434125797527,0.022469111612686728
0.73762299391100306,2.5236111186448693,0.10591761518920162
2.0404142500603033,0.78104563024575013,0.41855551374060446
0.92822826023197202,0.96747132290318949,0.37815952556424753
1.9123765286811047,0.72744855908499817,0.46914614182372577
1.9310762850846244,1.4395902016531954,0.11772096147820013
1.6649628824530684,2.0497750729764386,0.053230183142437944
1.8065794387828069,0.68475862639026164,0.52194057263524951
2.4098084750164697,0.9922072261646,0.23624423841233844
2.4981117912801665,2.7911538527674513,0.0014708123661780232
1.7303830389385728,0.14570786954087422,1.342599285611094
1.9989836038065307,1.3823088157186987,0.10756864522726037
2.8280905892252548,2.1346741247903336,-0.0011510428602185098
0.79933397125280703,0.4513620346724222,0.55491056990540977
0.79275891475027627,0.14212206001644556,0.70222387349811832
0.71927252977692102,0.41461611491559225,0.54601491476446462
2.1446582126013194,2.7564695805920487,0.0043486120123551048
1.5465207519759487,0.027779345463370242,1.4928789899930208
2.4358035403546081,0.56496592443405547,0.61570776887963463
2.1780785332714814,0.09385053870493365,1.7757353450461362
1.3340943958205953,0.3318884026866098,0.85604318228453602
2.7459163684038392,1.8604478598848888,0.016630796221785701
2.406330367676631,0.72491672621725733,0.43570717784326485
1.1763373522754392,1.7076361512920304,0.1373030576286686
1.4104800444301351,1.7705861482983785,0.098386607423145284
1.2860999505106572,2.5483059992693371,0.043718359584505394
0.89402912156249914,0.014224178735621762,0.88286033915263251
0.86945843135547918,2.5601083780271003,0.099976472505693192
2.8403186584393603,1.857357259280922,0.018712389612951994
1.594760092996883,0.48823045831487277,0.72866681008795497
1.4582995569435246,2.3188121644058519,0.058585781096204048
2.3242142716934451,2.5664746253717574,0.015074681982156758
1.8824826631322498,0.76279045126247191,0.44945433839210674
2.8403499670961554,2.7563810427080426,0.0096418278933480626
2.4507537347734805,1.3633722908959736,0.089145929957475403
1.6984239103113508,1.8102733629999643,0.073515658528131411
1.4408986837020654,2.953948600852931,0.026593200452594258
2.9665788623108051,1.0846082359175981,0.11979550518620584
2.2944005900091087,2.4394780374603386,0.0085205283871766218
2.877986650009603,0.95519735348537893,0.19718249303605073
0.7961964430426034,2.3976405667244731,0.096350328261972776
2.6263341979769566,1.8022017565879276,0.010573020276225725
2.0926847099780188,0.6490670856762043,0.52753227777651601
0.8048041958377814,1.2420782813677091,0.29296874686673474
1.9706449999230518,0.95290690309068504,0.29909964113226084
2.2152409127636221,0.23432517924109164,1.304882461688909
0.53075671472150709,0.089504310299092449,0.49742228440123232
1.6357949046043663,1.0394359662215429,0.29113074076481399
2.5634987779908029,0.057102443452459739,2.2361485256854619
1.2383975633602247,0.49646327274532509,0.68557984560224028
1.6463702044963777,2.1755499625526062,0.042172478272714663
1.605785317669733,2.1242737070507638,0.049782639051046344


==> anc/competitors/data/v3/exponential_pdf__s42_holdout.csv <==
x0,x1,y
1.3935212045636902,0.18044540908482509,1.0836980155494493
1.4305216471006783,2.1332260546639059,0.067637894503123464
1.9400091558548833,2.7449475044480747,0.0094425368728863514
2.3677297307099239,0.7985182231724014,0.35745572845651474
0.96151837829366493,0.68887441294796692,0.49578792793722448
1.9615141154770113,1.5340963703151052,0.096768378934380173
1.8369308616961326,0.78193651788714902,0.43680554824830403
2.0062304214165612,1.838453487121269,0.050181754969550428
1.1604091489821635,1.9415422647162361,0.12194187898294685
0.53666195068198741,1.6017073472060832,0.22719143597155747
1.0791474269726318,2.4969267731125915,0.072920841249266011
2.7234371971140301,2.3322545808077719,0.0047488437075461397
2.7391026071884084,0.92898966657864268,0.21503216301023764
0.67136513349163462,0.012678121864824088,0.66567495987289793
1.5101162774953747,1.961389284963901,0.078102029785506524
2.6234183357095913,0.11523055744909438,1.9390152060085275
2.9481685619741582,1.6768325162631754,0.021017481040572831
1.893064444771948,0.46240252677456295,0.78886437537768495
1.2927953425524426,0.30383287502970702,0.87285404971216274
1.9999986740959641,1.8072897455395087,0.053856586160864084
2.6586636326134507,0.3863466324046082,0.95185540773294386
0.91972205115204941,2.8209846323410801,0.068686298088765779
0.98494863663167354,0.30864836575783672,0.72675302893323301
1.7858584946211944,0.66686574944680754,0.54279225787086782
0.75161288825637895,0.92427307196265318,0.37522500598649566
2.4607229470079952,0.070092890782525563,2.0708848980193206
1.6101572138000644,1.280125081920219,0.20497427148566016
2.530304140283762,0.50392640885687512,0.70698376988560507
2.7678085174556277,0.31992509294655669,1.1417526121609172
2.198360305343122,2.8656299768419444,0.0040381224942895311
1.1662063880072862,2.3526370369155138,0.075027222570450774
1.7644482891268249,0.8392493858602994,0.4013288609822982
1.3204962662727482,0.54280563857936392,0.64483217243748614
2.214972482321043,2.1208734853951241,0.020192653506025567
2.3038827330336025,2.0017606281692402,0.022886091695197286
2.6301608891449089,2.7702172755480214,0.0018016144242750767
1.5041733021809305,2.7796083537474865,0.022988315133479147
2.4377153588885738,2.230678936102573,0.010602144034254569
1.0282802842381642,1.2128215257758115,0.29545678888182014
1.5955768329974567,1.3705344956863843,0.17914535411477031
1.0273424241702649,0.054421344356630152,0.97148052306056432
2.5370671260925564,1.1468654588551068,0.13825355638605472
2.5069325534413869,0.41802125579675764,0.8790696218685472
2.295615163288427,0.0201980564112898,2.1916044212328378
1.3112208311164388,2.3560014928936552,0.05970857701919291
2.3689190786090082,1.0520539082909239,0.19596938930927901
2.3511760943276645,1.6034577575068099,0.054198834249588504
2.5268155626087414,1.599212859247046,0.044424857987461194
1.2012629374229906,2.7932347653995775,0.041918167758130682
1.3738530007906886,2.694736799381741,0.033892787802491713
2.8768041638181954,0.75192468995689343,0.33072764526836135
1.2568970423829229,2.6020662923778355,0.047744881661649578
1.1896210307014452,2.7460753087360521,0.045358660775233289
0.82679356489409506,0.76368426579074167,0.4397233627069394
2.1726718148427451,1.7225522360123851,0.051478911968299117
0.60628071297565989,0.17704886706126699,0.54457288392672754
2.8807380518076298,0.98912007470852248,0.16673504094028779
2.888416407648867,1.3638643100802224,0.056207804875789212
2.8238059183495823,0.84152641413117391,0.26231172898327293
0.99182149358855343,1.1063668151279646,0.33103521454653773
0.68816378310406701,0.72215319171999903,0.41866337415301319
1.0189998578806811,1.2921121990566471,0.27312095250836194
0.52820492628371607,0.0098723245038994101,0.52545771241261452
1.4490209180034539,0.79296683625183395,0.45926061856810529
2.3735589608373386,0.1908055637844458,1.5090830946510967
2.1402624445281342,2.7195947244036924,0.0063473492521671808
0.59240284438526736,0.46327665646109573,0.45022185609514348
2.882094014766579,0.70003830311172421,0.38325332514211918
0.69846235713481597,1.9898562492919849,0.17399761635343569
2.3490255999883796,2.1864983218502467,0.013813071451704783
1.375899246665218,0.63711041963144677,0.57264332159705778
1.869975918538791,1.9862631694772066,0.045577607721663319
0.53745815972738731,1.742946996432996,0.21062721753326241
2.7030454222780089,2.1101127671658517,0.0090106183156286098
2.9725535181470812,0.31900177991578627,1.1516221234894262
2.4232426733304551,1.0262172788259949,0.20156025475317776
1.8346966386140058,0.79212202338623705,0.42894590421950118
1.3645545437820763,0.94362312398727566,0.37651507690998126
1.0398118580129836,1.6435740058539305,0.18825309909573351
2.6718396304271712,1.1873813315975139,0.11194750052767044
1.0950224925077947,0.3905323116644227,0.71400396662334775
0.66586603644019093,1.6932763677686102,0.21563631897772126
2.6578609481741542,2.5166662227326091,0.0033079479764744355
0.58018454597039848,2.8129633944052941,0.11344388913477531
0.82526049073403951,0.85580704399946039,0.40725329639860325
2.8745421654705141,0.085458155416707204,2.2484483220098603
2.1103314136529141,1.6401049767248725,0.066249984317358207
2.0051843388586912,1.1504674917418505,0.19965519990781244
2.6934142426682142,0.31316405735688335,1.158735230357933
2.068249676213358,2.8926922004471818,0.005215569332321964
1.5733856146185179,1.5562950795215755,0.13595619370910855
2.8986383312006083,2.9522975327187346,0.00055674584896404683
1.7627718496030411,2.6250003587804516,0.017242306190607404
1.7534858687018651,1.8202604529947828,0.072064390290867156
1.0546986064949686,0.38239840110449985,0.70464579863540988
1.766229618749279,1.5640666683787967,0.11150857784255593
1.2108814398238474,1.5821569285174857,0.17827002165279709
1.0668230258778715,0.78533554755773483,0.46156658864799827
2.2379184194779391,0.92002296954643947,0.28553513487755056
1.7822307670655588,2.2686933464030483,0.031258333591673244
1.4798040470657299,1.2833891637244994,0.22151725318201942
2.0135936985214249,2.4588103320936403,0.014248210555746432
0.52604281282216436,0.81972622082319402,0.34178145614271604
1.2819004138690646,0.097298519614311907,1.1315820101745935
2.5799898960009102,1.3114222752911797,0.087539011698654398
2.9196837364466313,0.0099947411364625927,2.8357141715887111
2.0179260184096783,0.29420436033733111,1.1144796640308596
2.0632100852409843,2.9187835820007511,0.0050025842038616116
2.5435482362684794,0.58976461331148355,0.5674885577547939
2.8152611365958773,2.8862262785723449,0.00083304270543005463
2.0187356256007671,0.6862620136739207,0.50514478492215575
0.64117326349335024,1.2045798914536876,0.29617642350184642
1.2937447829857476,1.4617066885522203,0.19523829184139033
2.6328931284460726,2.0277371428075699,0.012641984523132341
1.1395617841315171,1.2451386863187572,0.27574777928310468
1.8445016979074542,2.8353557429764313,0.0098763790875231287
1.9101458416901147,2.3926278827618788,0.019779907981032442
2.3386542166925803,2.6613567276807837,0.0046336170736964791
2.8557873863456318,0.94232001671415233,0.19364706671609272
2.0081350376147524,1.4463977149876472,0.10999113796209231
1.6889584358882268,1.6955467242325328,0.096366570695659889
0.57420201294496387,1.1953938992737634,0.28904537713847955
0.86744762301359146,1.7685870425133567,0.18705421730558625
2.5457462023879178,2.5786609589568519,0.0035878844739929278
2.1833464734353152,1.4584935149673934,0.090397569943247727
2.580573559090694,0.22434012712922802,1.4464112428862346
2.8770861284726363,1.4255547234455672,0.047612226133629511
0.54226444450666444,1.5418923980119974,0.23501288977575144
0.96947833695798469,0.87742664136834969,0.41410187101333612
2.6854088001737022,0.30723070276288089,1.1767929939502033
2.5037805688227759,1.7327375993721454,0.032693044993279602
1.0944606253978884,0.61936122928529069,0.55565659191825023
2.2848340042160502,2.3584287279246197,0.010437765226225552
1.6279954427786307,1.8144605452414257,0.084874292370284737
1.7520341795626198,0.68723995609004851,0.52556027685683715
1.4756008174571598,1.87003302140286,0.093447358275903877
2.2900981811855043,2.822615410797821,0.0035689932422728961
1.7947492180506759,0.83356195373086794,0.40205380185103162
2.4174910487425469,2.9813858078667423,0.0017914261263333984
1.6087832047494102,0.56976679456385948,0.64329419144858968
1.0131933341443098,2.8387886842526937,0.057089520285470596
2.4010232075949136,0.81026704281400241,0.34315433005803486
1.1318068988332062,2.4188962519798767,0.073247725380551729
1.8381975633178249,1.2855931015922366,0.17301299003346174
2.5719010374661764,1.5043953917015314,0.053690954328198134
2.6144682121690654,0.64377173895219342,0.48575056329079341
0.60904162778194004,2.9584075014577085,0.10049352518115087
2.8872867138215974,1.9775076923880071,0.0095681588572777507
0.82038810921461636,0.45429086109356531,0.56514521263622186
2.0300917093936288,1.987588613314196,0.035904013377187266
1.5464522606330504,2.9774841012124451,0.015474317327117123
1.6074374599832904,1.198419150598268,0.23416189023981104
2.1467350511699608,2.981523727085678,0.0035649923044637809
0.79530280657936592,0.31726227774507998,0.6179474064479874
0.84076380861364108,1.8048839246091679,0.18434881415524729
2.0439818686979945,2.6905157117206215,0.0083585899665274861
1.389127830208357,0.01849290967539019,1.3538969644441348
2.9277020561059608,0.78413827282830084,0.29478606193882778
0.67292812667424162,1.0020129262436042,0.34287153625701122
0.61058648031634255,2.2807104394641144,0.1516915190254654
0.84105087488691366,1.3525793090984557,0.26963363770693904
1.7513399843651098,1.2679636358031896,0.1900906502885702
0.95727194515231862,0.76776666635490654,0.45903480045661638
2.3253348208175164,2.8860153155028416,0.0028311058924942174
1.4055309372275919,2.5355575686638958,0.039819860516175309
2.4721227148114555,1.3271368010082125,0.092943095340920892
2.9038090425067065,2.1046254678591318,0.006438838407948423
1.3610000803812057,1.8857330708758047,0.10453189087362909
1.5222006190969013,0.10110084097763872,1.3050760315943426
2.1372790901175356,0.29870106588650214,1.128767155743275
1.2529989135587445,2.133753182283602,0.086461970392273366
0.76333450788625501,2.394503748411104,0.1227179958208806
2.3173206729698057,1.802841231290909,0.035531003720459885
1.4916755299077837,2.9659065655336114,0.017876464871250781
2.2183883663745148,2.5362841387802249,0.0079890593372895329
1.9129669722375573,0.34412362079281911,0.99040463658117617
2.9981986205259128,0.56153577441357094,0.55678053140209649
1.7294735341972618,0.79035794510535251,0.44083434814119843
1.0821260600319662,2.7719267812655355,0.053898829018845254
1.6166496376659352,1.2343145422512682,0.21978658433167872
1.8920380187932249,0.47215344691709038,0.77439150927384925
1.2313067426829714,0.35392435603332251,0.79635242343278834
2.3570930905135796,2.5807668886520609,0.005376709640158653
1.9834740764080334,1.7750503387789913,0.058664738477035343
2.1085730732536812,2.7937349379539511,0.0058297403653151383
0.77367529995943474,0.49015893684311052,0.5294974843215482
2.8771541385121866,0.75623816910694508,0.32660227959701738
1.6244333981830692,2.3233663540652141,0.037291314867508293
0.61910503435049757,0.74612948442800453,0.3900763238397304
0.69224171569691828,1.4894153479699712,0.24687935077748774
2.5928213948674448,1.8773099776923683,0.019944879195952239
0.97113738072739242,1.9632234042246706,0.14430199737091437
2.5640337351756992,1.0892322057147437,0.15704130411868145
2.5765090829725379,2.6761701494759635,0.0026091225977477091
2.4635629282376152,1.104117137463744,0.16227653361824032
2.0048629145745727,2.2226907239180211,0.023269436532000535
2.0106052269083055,2.5432938879890128,0.012093052073610328
1.1725392092644498,1.9044079526957129,0.12570450390309063
0.60435693036690563,1.0491901484303541,0.32056325815877607
2.2766372512102508,0.31259408182730863,1.1174352826707992
0.5372823168372749,2.8180234306597933,0.11820844254041975
0.55336309114701421,0.66551634099264101,0.38288787461970525
2.1000603471707127,0.51021605979920692,0.71927002559478648
2.8784123164903161,0.53022375349979334,0.62565028169449877
1.0659714535747173,0.87330184807475431,0.4201984017908319
0.5178389897753084,1.7523439454037177,0.20897870252230541
2.6551197285773367,0.4502744375806208,0.80328734209554808
1.8460847670507441,2.2653825664175753,0.028183426317030219
1.3223463754694933,1.6758549295963854,0.14418573614646962
1.0698882907169887,0.84018188261708882,0.43546253390466905
2.1746840348636232,2.4378685509343763,0.010837852253985623
2.5270690649361747,2.0347357688135856,0.014774424640736146
2.9679934059852351,2.7165148912423245,0.00093523550735453759
1.2204671525548731,1.563187134110372,0.18112192547387015
2.8519608721107326,1.0683531489136711,0.13548496621015413
1.5014604780757179,1.567021773348265,0.14278961233143386
0.54966556656266641,1.3349591931203912,0.26388909792336751
0.90558904847067478,0.77868442017074979,0.44738410956414726
1.2898809497125652,0.49700226035503237,0.67941454117034406
0.72284683399265093,1.2138189668322477,0.30060351022160076
1.7701351595060031,1.2619904037088467,0.18960019141460643
0.67637797873938599,2.3250724570022787,0.14034788750021296
0.63430331798819362,1.346232940374303,0.27005003015581031
2.0350052701140426,1.6975863068787986,0.064306235820229027
0.65526491919222341,0.72533620508382135,0.40738237505238162
2.4752159635772557,0.98326779323050195,0.21708365603490754
0.51405526157924575,0.1887961359020649,0.46650984566219461
0.59334240606479027,1.248191348877143,0.28292073991647659
1.6586685910889361,1.7938919497069183,0.084630800561651329
2.7136239081793168,1.4004435488273306,0.060689042323002117
0.84163933297554494,1.7676469961062244,0.19011522545405257
0.65546087597062386,2.8413667757925478,0.10179223862719859
1.1744979864635114,0.82510949617988216,0.44563785944184697
0.96596924452671518,1.1854124921691711,0.30737238292574287
2.2949694042652493,2.1647945194576454,0.015964022590162601
0.6978278046909282,1.5146765143840923,0.24249691467994158
2.0423326121273826,0.037847606172745074,1.8904127501838199
0.58643965708146983,2.5326111006443957,0.13280025947801274
2.615037249913847,0.35647308061599148,1.0295151442996513
1.4489782109672682,2.9329145989074892,0.020674158866384747
0.9507063439863096,2.0592901717108116,0.13421258498227423
1.667385150648907,2.0061374914336474,0.058792132025910541
1.3666499264007506,0.61491241308937528,0.58977889409064799
1.49030157885203,1.7374025031721361,0.11188595423979177
2.006675572544101,1.4425411641165753,0.11099915307716177
2.123128641302245,0.32645990909048717,1.0615970145044509
0.79963293104877353,0.55453031309723189,0.51323410523492874
1.7751592176071924,0.64409207843226424,0.56582192464452108
2.6477540383503873,2.2715073326622868,0.0064693414212389699
2.1039872586003829,2.0206882445926762,0.029966712965350389
2.0535349053637204,2.2367010404694612,0.020783809034206794
2.0792125898903304,0.41608289030314749,0.87534645320675752
0.74857073484431247,2.2333142023373234,0.14066371587314658
1.7441150151096756,1.0252687857959271,0.2917262514454782
2.5887850001001289,2.1285248935391037,0.0104714302062769
2.3831746496605346,2.844297603910598,0.0027121205468300393
2.1381819750302129,2.5092404787241418,0.0099991335070623612
2.192516778977966,1.4435394249575806,0.092556657153550201
0.70739020575317824,1.3231610116567782,0.27743628160411399
1.8825452115362746,1.9294622669383656,0.049803239129339635
2.5319262441899242,1.5314788997196269,0.052412443512606766
2.4020247331533819,2.2413110329064851,0.01102739646062934
2.7349348775623374,0.68470717082668764,0.42041124265341623
2.6987359626116327,0.71291855009124316,0.39408233156477546
0.72464494066328888,1.4435805735052873,0.25457575119848191
2.2313063264951616,0.68925565635808761,0.47933608153159746
1.5033462428083519,1.1600640349248055,0.26282037727545982
1.324979802495271,1.3276195652119136,0.22816827057915381
1.1705997348140833,2.7130961352423277,0.048877730017388918
2.9306569337625019,1.289742565757386,0.066899326060519959
1.8467201051154807,2.6871853961729597,0.012918845427405054
2.1021743499357779,1.1233591003246821,0.19819091955920839
0.79155264227071132,1.0399649388451153,0.34751554276972696
1.4808059305768115,2.2481112992830941,0.053054793634076565
1.2656294830650401,0.64225719256370351,0.56141773485923785
1.7383766234271665,2.5577086350221565,0.020377800163352458
0.99764954197984301,1.8106373347168645,0.16386133413943343
2.7925652900808986,1.8524624965718632,0.015825039151874054
1.7465139467236956,0.51132319337436338,0.71504391560243175
2.4998203369093046,0.81108179565231264,0.32911767953589349
2.9562678459485245,0.66275024512413061,0.41672046502419424
2.4788735570070193,1.843249312686869,0.025697084577417886
1.465694104774304,1.1010181406068913,0.29187580982054284
2.4786849303680873,1.8244387083596294,0.02693090995014184
1.8031637773486486,2.4912364474941873,0.020190066623950745
0.73839048412083041,2.2279368325698412,0.14250619031232428
0.51599723926934771,1.3668241665823613,0.25488791988928333
1.245888714792502,2.3408526098285889,0.067434889463412084
0.79233719837746475,2.6333975525629523,0.098341706778062948
2.1796837510819849,2.0962423817177593,0.022596377802088823
1.0173612390145832,1.2122441017141155,0.29639036088910681
2.6135258698332802,2.0936217211251558,0.010987090215939058
2.2609917860068842,2.1308413210056485,0.018278840157357146
1.4083746539082087,1.5956005046937092,0.14885732281275865
2.5805625686186442,1.8440995032269325,0.02213031865437318
1.1753478128835591,2.0375199707622875,0.10718161717958717
0.65965479080394385,0.090866783318880318,0.62127632142696421
1.4420730892445022,2.3812156439702004,0.04652314835102183
1.5737122904600205,2.0944189580579131,0.058275383619716445
1.4271579096007989,2.5449088715482668,0.037767669958679445
1.4956845995118795,1.9653345660036121,0.079108368358066325
1.7718836101590085,2.7802757447548867,0.012851665610037135
0.62813004873366318,0.24529068997576875,0.53843822647621242
1.8872616336352326,2.7710798485102397,0.01010600199724628
0.84631222975844889,2.0778197027309679,0.14582454198371622
1.1294954513548414,0.58750847195646627,0.58169029217367874
0.84769728995399674,1.4212482089860781,0.25410189489014906
0.82487616405641018,1.4408146012649206,0.25132317216880851
1.2814415608892669,2.113739376443589,0.085379622233289681
2.4697818517857213,0.89200379296753274,0.27282493534380398
1.5774016022877031,0.49217195665459357,0.72573242313445852
2.7166996559574188,2.7456320961467746,0.001565359155198891
1.6296221352628959,1.3158426380869455,0.19090523603665607
1.9521257863443515,1.6086986316674476,0.084461188679973875
0.52616008281169369,2.4838664325917774,0.14240770967895652
2.545754870915117,0.77269296794939335,0.35605870093380715
2.2471852028113966,2.2501520229183525,0.014309524450814775
0.97470931734212263,1.9304562547223894,0.148488214623375
2.3470306839094186,0.24848192847653328,1.3099071802405604
2.0983339032866923,2.0438126637163565,0.028797757663068992
0.93286349022462256,1.9833949780487243,0.14664608747044039
0.82981005211512204,2.5756413236297346,0.09789581106599908
1.9409360903112109,2.7049327041580495,0.010184064035584967
0.58341503364020153,1.7768758381339136,0.2069014823362948
1.2513878888683336,2.0256165016774808,0.09920382457791535
2.745655722407669,0.63665821564026359,0.47805745846600334
2.1249268829375674,0.50261527781199478,0.7303120854792331
1.6915446957345066,1.7510436173392225,0.087481633518823307
1.2548855465322157,0.77138053603647638,0.47666091299653368
2.4740189936388504,1.8408351822535003,0.026032298710894405
2.5220643684298469,0.59419155273819013,0.56354303180347853
1.6367540731735628,1.8804750746268617,0.075384003549894121
0.72342660006249759,2.949365386477953,0.085656894338550685
1.5205572984913127,2.4830197918521204,0.03485715147906529
2.4015030355553968,2.6973110666642053,0.0036922992637063762
0.81053059021853735,1.6358338774225394,0.21524904028698541
2.3127761021030349,1.4179638584560239,0.087075097178240413
2.9435686772365872,2.2715743335104364,0.0036723908359086004
1.5517112766411283,1.0471753706747793,0.30557639690403304
2.7866326990265224,1.7103729678102373,0.023722121000387116
2.4175421379938196,2.733164394503433,0.0032640428458235527
1.3569873778162544,0.56141711981140829,0.63345338449055688
1.9219767271023134,2.9155488297328698,0.0070815476842905007
0.98854715249562142,1.621080387658381,0.1990830235214445
1.2967986022188867,1.2631664074050664,0.25203840105948833
2.5873590889374007,0.78989937928626053,0.33517059444822755
2.469892158837296,1.3316543977213813,0.092101111635714009
2.6401593846210183,1.975279969664997,0.014346996513669092
2.5529268849137989,2.7239457257454767,0.0024374721584242624
2.1971202108557395,1.2107472501986614,0.15366048613636149
1.8895264003413486,0.33401817593112204,1.005203545887138
0.80962758302727345,2.1301272829657902,0.14431011556371887
2.8643833969801897,0.31068470791818659,1.1763694858095726
1.8136350418535858,0.83392779083402913,0.39967341730361905
1.4275549671328533,2.7385808788583463,0.028623948001276194
1.6636743474439717,2.2551762558686272,0.039052426463860986
2.9143375323632403,0.96632942937767896,0.17437143129409755
2.481459355378961,2.1303348616271811,0.012556804920463857
0.92924309186472254,2.7999038477912128,0.068894687228483659
2.0090214421154906,2.7891157307276049,0.007403921040481304
2.6141865851619701,0.18018910778291519,1.6321612282312514
0.72997818489721433,1.572274961761051,0.23166404197954277
2.785515604132522,0.49938390225043827,0.69308082237160484
2.2257628184162734,2.4525653358997288,0.0094785015667976993
2.8936216086931288,1.2783519822865119,0.071607314667134145
1.9728668387566142,2.7955657429153717,0.0079404032587318749
0.88675675633439521,0.60864987636484913,0.51689839271435745
0.55004396726816496,1.2614487446555369,0.27482813633132541
1.8271750946151164,2.7468425409307544,0.012080156037027183
0.73064127888033936,1.1913053988831077,0.30597570781058309
2.1124515788282627,1.8563856537176044,0.04184949092540579
2.3924942342935513,0.06989717641691795,2.0240649541113704
2.1294311539188282,1.8561946355906151,0.040893514237910204
1.4747741415563711,0.52384238233014668,0.68110122238595561
2.4310067558962398,1.0478385902019789,0.19032974377856116
1.6382047182916779,0.058024963137172314,1.4896544642466265
2.4318821665253156,1.2106901801657881,0.12801723871540127
0.87444211948051254,1.9593628474121545,0.15762782306923231
1.2032175386135204,1.4125870616688065,0.21988507034144547
0.8112324958375936,0.85128364207037632,0.40665523474590592
2.602378933818744,0.29064871132280901,1.2214612864356802
2.8591554020787848,0.015750232463017766,2.7332569088350525
2.0021839178546319,2.0691787926512708,0.031788904725602876
1.5399099685534872,0.90443770305126803,0.38249921342382881
2.3957041032293978,1.2073798285272581,0.13280842099009196
2.27080661449435,0.52831523156527882,0.68415784720279116
1.3734990383691734,0.26036639487509117,0.96054786310943241
2.7375587973466105,0.58329110515195293,0.55447856858089417
1.5190537298005906,1.015825704450211,0.32465044466278059
0.58068762775625959,0.76517385953219563,0.37236925134289456
1.1999717375635195,0.77919276732633314,0.47108756258563683
1.4611847439362251,1.9867463876732581,0.080157972379583387
1.5960813938260952,0.89973165099918739,0.37965457560422167
1.5344208487406932,0.79539483252350329,0.45279427243128534
2.3188079382817448,2.4654828012940539,0.007628013225649097
2.3650673121435326,0.29039713899870512,1.1900528314891596
2.6491559478586884,2.1229422470157679,0.009563858719385249
1.7446989014764118,1.3748278470468773,0.15848764424509695
2.6269554011378857,2.642823111106642,0.0025370509582951727
2.4874103860350312,1.5232127776566124,0.056268909832189226


==> anc/competitors/data/v3/fick_first_law__s42.csv <==
x0,x1,x2,x3,y
1.5705164922563304,9.5289108716373736,2.9543215458295307,3.0488929286434008,3.3627393646265777
0.93386903552889933,18.776628432733311,1.268612684519915,2.979089458206813,5.4968494212207437
1.7313360478316266,16.719410531472739,3.5600778284707819,4.2284611617745362,5.3382846873676142
1.4249992552127915,6.658826164941658,2.3753221921137904,3.69739747284205,1.5809735291891127
0.27893696098653409,19.955519867563595,0.5041053669865061,0.61959994248781269,8.6994901385506402
1.9536824681098364,18.18800036461618,0.57487464582213654,0.72256611715707053,47.583868889611573
1.5461654337816706,9.2586265679605848,2.772381707718806,3.2070130360520706,3.0562197609544568
1.5935221800262123,17.553448694914074,0.69177574576831224,2.6878643403002398,10.006459292029337
0.34341590208353712,6.5962929780707427,2.0291708063281733,1.6708309490434612,0.98319389769367949
0.95573328200157748,19.986570957113578,3.9670979037148428,2.3839523929166075,6.3254974285711594
0.8045162460419043,14.985271041598054,0.016030418933357993,3.9105964342978723,3.081112621517851
1.8608534788123434,14.751875233381956,0.066319207590227691,4.2197516809606848,6.462723774641467
1.3233437281532627,6.3566109047619914,3.9723383277220261,3.0255038055051986,1.0636911613119402
1.663247065214577,18.45550098344938,2.338555336536662,2.2341626638569636,11.997649363263015
0.94248697777192914,5.4349925480670418,0.50763990207405252,1.7181354267279816,2.614293910788251
0.53175357139107604,8.6124208706172052,3.5892087990163746,2.8486331184616405,0.86072218082737961
1.1537110953300862,7.1453281274995248,3.5215212005107688,1.9163732835397145,2.1834283576047731
0.22125278659793313,16.651519110383276,2.1448016524455009,3.0384281167125033,1.1190705820998363
1.672499226785906,7.9730634081934681,2.4871681194430262,3.5449357212933696,2.453258926175188
1.3001623583319233,18.659573406963279,1.0927487660035053,0.79735644913727677,28.665385193344793
1.5403667061622104,14.844035589912352,0.20207878548802061,0.50480359260236263,44.751252044950519
0.77359933944674986,5.5424406574204435,2.3782704355634574,1.4552471247833432,1.6727221101960064
1.9443262463503161,5.0814475119305067,1.179020772811052,4.5253017397345143,1.7102459999668387
1.7969301305121756,5.7748687552159836,2.6544841866414077,3.4083084345285162,1.6022693299383637
1.5789286444401476,14.088877664715916,3.344980707370405,1.2738215837166029,13.310009286867484
0.46981354491873839,17.022227162891227,0.072642175657456232,4.5061878282062846,1.6683414362351245
0.98676990708136492,8.578292309410827,2.3828550987429096,2.6148017312930301,2.1951057157900724
0.18322715499573466,17.741132643846093,0.925122158747409,2.6424129050539729,1.2235105900425656
0.39315003492834089,5.8584791022989062,3.4955539916152056,4.7099387472919476,0.13719053261627137
1.3977930111606638,17.014457804625145,1.0146580262473139,0.76769011482503013,29.104307513120052
1.5150480962248525,18.916931452584208,2.4430805329416732,1.4683022358292335,16.913801414826118
1.938268491624999,16.581625986565708,2.2141633603584459,3.1359709631962507,8.7942278536320835
0.71906818046248866,15.471811759679557,1.5846660002369957,1.3796892931190183,7.2271221609666547
0.80387344146625084,17.569703279830748,2.7104830543991763,3.5578715414403099,3.3128479468502015
0.99215604142403502,5.6022694932059967,2.9030785388617355,1.4634153020152409,1.8530209201111392
0.45999558226014281,8.0267316607858312,2.2677511812775473,0.9462063676946646,2.8273005197732872
0.34685086013739608,6.8738551895846456,3.0336889487390164,1.4314332183837788,0.95007148736918734
1.0038393598292741,12.567964852894798,3.9336683039717504,2.4023031542242803,3.6225196485572386
0.53112776319667976,16.177821924932665,1.6770895516032205,1.2926223462788595,6.0544162398942829
1.3726465898967697,14.450177668645981,2.0583322075421235,1.1061141121550628,15.312736561649032
0.93058864585742829,17.766966496429028,0.049879511764852946,4.3712684879852333,3.7683982576029611
1.6820885725098911,7.3281948866163633,3.1841142252415136,1.9417874161878852,3.6588949035586857
1.4305036938042734,16.019316379027423,2.0809202681839754,2.1234140893321412,9.4671229677520969
0.69349661862587797,7.8956223630335618,1.6318457214422608,0.74871684275552441,5.7151279510719117
1.6812936226508821,9.0613812697670042,0.37628785235758322,2.1081633057592439,6.9074573159665702
1.6290522792439235,15.648570459219558,3.5586256867015891,1.6916322979471086,11.725486557365599
0.83620892015733139,19.703071773480225,1.5800289601622257,3.2471828030380485,4.6979889506340413
0.64782339746746376,14.173154089656045,2.7303263928368815,1.4242563395258301,5.2166772874921046
1.3967414575524535,5.8175047248694343,0.59749662547260307,4.497644538782783,1.6078003478943208
0.36552971885768859,14.244634548912993,3.8461985181641301,4.6834997941379983,0.78816142927003596
0.47982558470270575,5.6352582737025063,0.71376704728732365,0.94923975729555587,2.5053062545977878
0.11398831252691048,18.262185670502259,0.79816797159796149,0.98331330329859745,2.009090153014097
1.595156317254063,15.64367427650931,3.4359314422308551,1.0189689714994459,19.108151153981435
1.3632166275248612,7.5969176963375489,3.6503309765677248,3.288061653396404,1.6410300081931606
1.4398142193900367,6.3758150873629713,0.84858963009320565,1.0488603389433031,7.5461148178299435
1.5833851589417389,7.7529984332047848,1.8792035526993116,4.3357204306861981,2.1775232515072411
0.97193997352284589,19.70040769331289,2.9339796182513194,3.8942218172205161,4.3623136804159159
1.1806082723104983,11.878409636877347,3.5134629352432065,4.1891398620711087,2.2491279324382139
0.36561429644254917,16.761214225121119,1.5162107801492208,2.8672723709870942,1.9636879142097614
0.31760713971834953,14.546125131616654,2.0680779473977169,4.9850474518361905,0.74865711448493877
1.3699656274018961,13.586197249379561,2.9668656420789397,0.69878796324872572,20.854275772392953
0.99508279167195168,7.1769538199757452,2.9245439066111816,2.3056923388375101,1.8380787843029682
1.1739486023142589,19.190366803371425,3.1318405201043396,1.9577150102193628,9.6759798324511959
1.5534978290904486,9.520139487720769,2.2797352745661055,4.7689047442068846,2.4302656240715907
1.3059648080011226,13.670258237113133,0.41846038721910084,3.0958743132391682,5.6018741207852321
1.1518008612501922,15.496639168835992,3.6158931635121601,4.1278593445012639,3.3841105187551634
1.1624936054162858,14.738497328679633,3.4622901572841127,1.2665353714633349,10.206987183304395
0.67750518631896317,19.108916145432776,3.1923897432733321,4.9038536475519754,2.2959500927699876
0.15855388567908488,7.2265848488008704,0.39944990864291796,2.7438779609434185,0.41736828711418461
0.92976303954148842,12.62529107670413,0.81758946832571677,2.7215243432179062,4.0996116706688968
0.50771087835710549,11.06051586111149,2.9744014604306077,4.86898127845582,0.76880833173317475
0.87620442307680868,12.112530942239271,0.092560378327785742,2.2132956254771528,4.7078463366245478
1.7214658392095157,6.788262892966169,3.9168985348291185,2.2888626104974685,2.1684654104103966
0.54448502314414737,7.0114191480914805,1.5085787214227229,3.1313871626222149,0.9557941935091695
0.21077520920922543,9.1711331867188601,2.8772501347632944,1.0762367474650412,1.2498801273249938
0.63462939484179337,9.5705690564124701,3.5502843539521733,1.944885318853347,2.0305757694309672
0.65782813975669885,11.418548205220251,1.5785195526003291,1.3694374510030873,4.6191795758101684
1.3576413779811007,14.164813205549423,1.2765299543986641,0.96477565598172321,18.195880673105943
1.1583610894484289,14.519436761273944,2.4349645155929869,4.3976507284895909,3.1836095321082083
1.5894065973021856,11.177163448783553,2.3239574949922028,3.1519902475736421,4.4518494595301066
1.3621957266220364,11.131746641430457,1.6365599104991886,2.1140275618756004,6.0286386033100294
0.87213503673613391,8.2644279004544288,2.4070990234708338,2.3390121981502077,2.2146585835980281
1.646638730865466,13.824593726135124,3.741525478265979,2.4418355165930956,6.6522911361780643
0.41724854782463738,9.7556136697585671,1.8705610265063859,3.3491713196511923,1.0218687979024241
0.1431529389543349,5.5408975141604557,0.78696872300252529,4.6704622617004699,0.054747508016218166
0.27109093547371932,11.276000662352907,1.5088239315320155,4.6975082884564214,0.5669180260577561
1.4724827661332556,12.111990126352556,1.5764279303724744,2.2617139078879855,6.8518845465356391
0.97756673747763601,8.3838930230631643,0.52443477210487943,1.981681068189963,3.9483834421986206
0.4064163801638434,13.586868996831734,0.65148600221821962,2.5297092508336476,2.0672729171349755
1.0519850726963906,13.486578506478814,2.738248293574709,3.0557040369282165,3.6580030611299832
0.38939299515502002,15.530032716655571,1.3579110168356108,2.5781806015238673,2.1095884059439327
1.4230087126476985,14.719227233018151,3.8195935674232304,3.464390344175154,4.5546563523992125
0.94769692359065827,14.786495847815473,0.9743869814344297,2.9947956052089366,4.4035079550894025
0.82394032958331664,9.7432122773606462,0.39569802041928925,1.9432199601233424,3.9399092322969849
0.6728729693809653,16.811483329789308,3.0140182520010317,2.0557886259318465,4.5015853721053443
1.2975369269258881,13.237165753995191,3.5241442076714802,2.2036675440187894,5.6235637870986581
0.78744396005144179,11.471272927698351,1.1124534274859514,0.9258789571222491,8.8336786155701308
0.26653484670059191,14.390187214115857,0.80835240658191188,1.2472818458628789,2.7950527826887135
0.32421121402897912,10.409860016753814,0.7430645394843487,3.7540121096542376,0.88069439854247433
1.9276055626440776,12.691088669101374,2.0880492054660493,2.25093520184936,9.0878350777429056
1.8263033123444534,16.050585327233303,1.8736665649870838,1.4654253765206464,17.813665386309314
1.4294435542404242,18.296043300855615,1.0377593594181369,3.0320258475868576,8.0693213989246626
0.60515292677308719,18.815857959427873,0.18069246795770555,3.8999279411304224,2.8853653016121426
1.9414351169606754,12.554493877746488,1.9259653613051229,1.6584006305541714,12.55209864533982
1.5796267175350098,12.804126721108537,3.8373293905424335,4.2205544686568501,3.4286338829332244
1.4620913594020917,16.998056161457548,2.6100768030106529,4.6737718683127234,4.4585337278016528
0.95378685407319841,9.7167603761630197,1.9820262265144737,3.188275380832283,2.3275341491998165
0.61725896750580211,17.560735435176028,0.44276829611846447,3.5102644654621082,3.0102138124083759
0.28314282809164865,12.412124697761351,1.0097451621983491,0.7365919564537492,4.4002153648437687
1.8149445534332991,6.7378508650290261,1.1790957982981709,4.7548395095985789,2.0792090089737032
0.96597495068386097,6.0808872060941557,3.0592142104289373,2.2661813041922469,1.2825630723501216
0.48449039311093756,17.629898165591946,3.5068431890584773,4.6575518024544342,1.3716935330743851
0.6813175858862397,5.833518753603169,3.6065674142657538,3.1053988613760914,0.49682573369213423
1.2005171809896025,9.2091715420048388,3.9382744330030164,0.5207845947949743,12.17795265340933
0.43586828758454021,10.011950607523186,3.9294667324181298,0.67343899695546072,3.9228870320823686
1.7275671397755135,7.5949166778739068,3.8119965310719257,3.561884625514649,1.736313784214492
1.5411871066868992,9.7084005470298393,0.28728856201153752,3.0320060622436991,4.8490726661919714
1.4669796163067799,16.140388500876284,0.55117414371122075,0.6193959674273346,36.943773491219638
0.92097677557269697,5.220242653401062,1.2178661059041316,3.8455698255007338,0.91427017167373581
1.2918867973346422,17.407601367810294,2.2115930162578459,4.3346540168113172,4.5118647144891462
1.2097861409341977,17.848220353618373,0.38791155482191719,2.7338786709768872,7.6349871484019438
1.3347085429541581,10.583923597873223,3.3831878312085699,2.5959084816076472,3.6398074519158481
0.26044421016578928,7.3041934859095221,2.4670247163092363,0.52462898975582362,2.3685532708555512
0.8900340641241582,14.012606119176214,2.1694576092088198,4.039923706221197,2.6840481918198762
0.17906693033759571,6.7950883379734153,0.66124529346916461,1.9882223003574744,0.51345118828875136
1.0385825565645859,10.473790416173788,1.0130218976007894,4.4544362890214284,2.2448730155240795
0.72673630343229201,19.376437713514584,0.6412480999290322,2.1787726440112385,6.2163624580570014
0.37459595884548913,19.931967088754558,3.4077326311791944,3.042850597838175,2.0493632840107918
0.29646563867284814,16.581573370318786,2.3369114402448727,1.7165380468969738,2.4515951444234041
1.2165246871376529,9.6644226488114935,2.9405177100785336,1.222647406632134,6.7434577020808577
0.42412664022008362,15.314975737491388,1.1841314516401029,3.9870855652159758,1.4705661460145709
1.8577282249159146,15.58109548226019,1.4850105483531086,2.734657154808267,9.4799937286517508
1.2040161654307504,10.817625427454747,1.6194198577061352,2.9141956568851284,3.7160416448890143
0.75905262861619038,14.613329518792391,3.0400598869761395,4.8443717906678092,1.7809619583788412
1.222739433814692,5.1609146746351433,3.0894119506982722,4.8361096049996917,0.44760224946882138
0.14332735495642523,8.1358648790336225,0.82725411005612681,4.3503895476608161,0.26579640749687883
1.9212625051587462,12.876324544508918,3.766155426952396,1.3442418174426511,12.992347557534254
1.0163765301915104,7.4562695638744376,0.48262134977474558,3.1742271243571096,2.3777019221879327
1.5871969317755439,7.4886030181480043,3.5844883296945214,4.4516634109499185,1.2860369385067574
0.25718699985263327,17.544564358253567,0.40158258259923718,2.1850877140202196,2.0301601824019664
1.0246508285925047,19.836995040254081,1.0581592446052444,0.95497774671013236,20.08013469742906
1.0323432892735898,13.339541420426727,3.3859141442718279,4.1493330600796483,2.4463572280235364
1.8818702644524674,17.5860459632257,0.71796828938434976,2.6679359811297725,11.906783133378948
1.1862832995145434,19.854824964894089,1.6542717252398793,3.0397670616163035,6.961088566802049
0.99962986200821213,7.1239383285316205,1.7994371997765048,4.9196493334303,1.096329926297392
0.60725375987459773,11.723684198815267,0.98103589209283859,3.2324514372233244,2.1341395395159046
0.72998109495084906,10.888590737628798,2.8409808053439463,2.4124072354974562,2.4075191745475406
1.0892775646959219,6.2007392546927758,3.4053385976088153,2.16492965531239,1.4223358232281269
0.93393177457958865,16.329952591921167,3.4983005594222871,2.3792868169432051,5.0992388072636787
0.14106295177262781,11.506685409838894,1.3572885829462438,1.0327958743040093,1.3762457419152483
1.6699546559692799,12.03990401285602,2.1234015771512578,4.0763775128790734,4.0270399910335213
1.8027054664955569,7.260094607198603,0.99362561546260597,4.2697258618416853,2.507006673186166
0.36647326909736044,7.7138997834630221,0.97918600620058172,1.7797871055803398,1.4258116484154932
1.1526686727241939,18.606554332343222,0.64501625140769647,1.8670847828447483,11.081886158814394
0.3062939081573427,5.6697363346141829,3.7600760432300588,4.4345041535066594,0.070164823237045745
1.3772561767756422,8.4927842741555928,3.5519553144223197,0.6078665998757995,11.202258145452262
0.63434418929411573,9.3808899547179259,3.109434853310769,2.8420584969525247,1.3641984715270679
1.3529030059146134,12.352963136023796,2.0706460851509161,2.5865407160667546,5.3460025369970863
1.4812897671450771,13.796677595221938,1.9624316620474875,3.6055704631030689,4.8988682855099057
1.5604302346435484,12.399349637759999,2.1189826647299919,1.2352626506725453,12.904953925477566
0.30470779731620345,6.2617300183532301,2.1462720543083571,3.5074883335781921,0.421372074713666
1.8404225057614549,8.6550118108357026,1.7382523387907614,2.1953030354369441,5.7134268443673504
0.53740658270027353,17.653825771438118,0.52701933156826986,3.2842165017633893,2.7621122362048642
0.17108385673474158,14.563830507176887,0.50265541147414394,0.68042754442749165,3.6527122737252689
1.1542196918438183,14.737235752014115,3.8089988633827332,2.5777723873302922,4.9619390797389
0.80475233933863355,15.053048830270324,1.9281230383454022,2.8501290229206746,3.7118578389018135
1.676600511951585,16.443545285592936,3.8128220996207558,1.4644688128474397,14.402974838262983
1.6356777969221734,5.8716272258217099,0.65430751084043992,1.1283064438060433,7.531152463671055
0.70256389636315908,10.499125773989185,2.2176662081597343,1.3481343635553562,4.3202494633812725
1.9105088506325154,13.09291152892518,0.83086901340615693,2.0486348512850663,11.437581018672704
0.65274389246622533,10.07684724945989,1.0127384245064062,0.93564567187237158,6.3179455313449573
1.0786085455402576,17.667183099307799,0.12021831504471514,4.7629390807832204,3.9717815349905656
0.58633367207844522,12.238587628809409,0.47581324296084526,2.322473276731178,2.9565714783148151
1.8784827830930304,16.529413841890687,3.6673936305167829,4.1403632112803699,5.7475907280295004
0.41275485340583451,17.780232753217536,1.2861319659293269,4.8848770539898103,1.362205030786213
0.18533017684542508,12.571872243552471,2.4325168476583663,0.86330876001232593,2.232417233048126
0.92668441400577206,18.643283658070249,1.860056527957092,3.4325126057074731,4.4475935509175342
1.9855135717060903,13.806859108054709,1.6018049809811132,4.421340890335463,5.4694285025191105
1.7941868058843364,17.754114482505827,2.1275443653842725,3.3540549528502774,8.3091564275559939
1.5223552369682036,10.108861933872864,0.74895577846136607,2.430617546108357,5.8691265187816315
1.7925057326691973,12.482254377972279,3.9544155940783061,2.4398436093707225,6.2415452226596191
1.7975486154259401,12.971165615068665,3.2732314748154518,0.66154498703311515,26.441272616033562
1.0858308847342533,6.5746957384410587,2.9664585309260612,2.905703380801739,1.3792434044836124
0.70026519847850666,10.97828760052311,1.8750371880558099,4.970943485540813,1.202418361946564
1.5668236210108772,18.760065088275141,0.61150848850534389,4.8141838668737034,5.9475470356592917
1.3571564000187462,14.462483605471135,3.6826634330942714,0.68179652978973437,21.410645576074248
0.80994968486004904,7.6625987365545125,1.3655482695269106,3.6760865163326968,1.3522493006788483
0.27948666931687904,10.082834534144075,0.20042675878773508,1.8579419001361885,1.5057232737936019
1.5189002615631495,7.8740451449404976,1.3696147072425147,4.5634511903276156,2.1349577311883623
0.5986749802534429,5.3723469769785881,3.1778281219835374,0.70301635569175347,1.923240803317533
1.8799449860141806,18.911906877560401,2.4908349799528327,4.7114334590498625,6.5050803860507118
0.55784409251080103,11.723109923853073,3.0033543389794386,4.2686408470449955,1.1018016049439243
0.33324007158182345,9.6130260863117911,3.1745415354495097,1.0287697201367068,2.0455455184417577
1.6791140770373216,13.97715787336605,0.84781844432217035,0.76920951792784642,28.625664818949204
0.39124020158653872,5.1097168443952343,3.6951332643727208,4.2561844894712113,0.1970427951457811
0.44060978549970431,9.1703315990122078,1.7519584116814904,1.2009095193856072,2.7601104400964465
1.2388273038896027,15.545501985483389,2.5560545970566584,2.9070416883914172,5.6396588477099758
1.7616678775911825,14.506546596038945,0.0092350903469680112,4.6208518604541933,5.6652430866858277
0.47322586485768914,19.727089213138033,3.9734739936447121,3.0535165109719551,2.3786174323191815
0.68961497851018005,14.30536564487066,1.1235855438566205,2.2875498566277086,3.9781311828394497
1.5770691926582374,12.162588104415992,0.24825242616062093,2.502572246842965,7.4364624690189922
1.9464702095158379,16.421488447760115,1.8330481661460558,0.78402726816741963,36.170677220956676
1.0514082537844505,18.549918079460795,0.51612022872816699,4.8593854461271944,3.863497916671037
0.37340525484737652,15.810439200775274,0.60930684063030283,1.8979438328648726,2.9262534168673677
0.12647894664558293,19.448168353240696,2.5291312521208407,1.3521357125278421,1.5184823342603286
0.53634645699782502,16.730077561072658,1.5717095662809331,1.7872128582817788,4.5402630726930155
0.35046221379438991,18.002021573928896,3.6874098006199802,4.8396793770116551,0.96240803563007504
1.3875514798644293,6.7115610677545581,1.2766259784322802,0.92428724069603152,8.2103308881739636
0.33148175879420916,15.986202544906815,2.9047205135356045,4.4028636822553162,0.92892621234200201
1.0620268700792026,11.601330492910529,1.8443977206196305,3.685297524806515,2.9830278161936752
1.4190986277214843,13.296557036169128,2.6398052045171152,4.2350863062156261,3.5433613719887722
1.2041215575197146,14.811536142235351,2.3987814268639616,4.8915389316555338,3.0599657356734036
0.47957373815410942,19.54722675058354,1.8911358910359928,4.2896959498259228,1.894923917315237
1.6278365997462991,19.768671221474371,3.8002443784977484,4.7452205807503383,5.5819397659132308
1.4592735462700233,9.3234236823185785,1.3708545710198234,1.0712086555591389,10.901780936389104
1.5040696074395294,16.006302461568744,0.70894200499709026,4.0810485432513648,5.6559400530285009
0.34900972795889518,16.24975306902903,2.7123762435193131,2.955540623364715,1.5164771651453337
0.33513222693565475,10.197392919695732,3.3840302452316351,2.9457301778593732,0.78799114086167654
1.8623688469123645,6.8580466229633155,0.16101495975969504,4.5451470934423117,2.6757349299806221
0.85539856826738714,5.6142044042857968,1.7985307536907222,4.8731171839102005,0.75893114252817073
0.67180251438378547,16.660146912937677,3.5699507587493051,3.6717724536943144,2.4443670627393934
1.0283096861679133,12.34549612725359,2.9984744756914701,2.6732227526230274,3.6013409111141774
1.3594420042508066,19.78310254242389,3.9672308659905129,2.5538173605583041,8.2705377532093998
1.9156841883892428,11.974601842904796,2.1256552463889751,2.2385365575043181,8.3685324518340973
0.64424783107590444,19.668754686107604,2.6399828752046051,2.1271956330769819,5.1993049599733272
1.8571360156928516,11.173640032910898,1.2099211245517125,2.2617807875799412,8.2550973272445809
0.14723303363388701,16.90523225839959,3.7901423986639693,0.90388955863037879,2.2039133760037166
1.1548762804209669,6.2722890846774808,1.4653419542261452,0.84846238367197202,6.4458746901729915
1.3045527121940617,13.33192565206646,2.9540428507465144,4.009414297425403,3.3950601619369798
0.30120506712643125,17.030896804785861,1.6125608164763277,2.5073280181410174,1.9141123670866709
0.36664523442143404,18.87052500829833,2.2472757202519973,4.688080198450792,1.198972921539911
0.89631720670097725,17.338746359261474,2.8791301400861848,3.2549945386727859,3.9812153693898265
1.9358406330720452,5.5545609080176135,2.035736607005417,0.65829191982988888,10.364509435509534
1.2324808511453085,10.590535119601013,3.6283453076380341,1.2088550359286576,7.0799229652222646
1.8727441210404014,5.7304770847077693,1.6772039517112409,1.4261890685585341,5.2094823544341011
1.6282857396646444,6.6392343667183695,2.5882871925733006,4.8908121097534725,1.3288159840894005
0.98802504295505378,15.129584430012262,1.3694497332002165,1.484169017682357,9.1402953140811025
1.5910505535791561,15.698872944675472,1.6326266729240522,2.8209005432962311,7.9246482967898189
0.1338898895562767,16.605810241274394,1.7602004329342096,4.7127961923808828,0.38741063253902697
0.30737359385489638,17.981848220834941,0.50322807324914098,4.8973672846146084,1.0700036082349018
1.6759143682771991,16.091472027147645,0.36689471623602676,1.5636219592259506,16.851426234593891
1.6139524678178072,17.013073881599482,2.6699596925870317,0.72102939687518064,32.132605594689402
0.54201740973622403,5.734455647349189,2.6220709533722091,1.1912082464199132,1.397622302702259
1.1084622221382017,8.5180272566194795,2.651638856840381,0.7849781541615114,8.258912921789868
1.2514300593300207,14.328466600628687,0.079065781370766697,1.3780590849155137,12.945662105070554
1.7487040121744213,17.871879569372346,1.3061873706871197,3.0585637161668093,9.354167724189713
1.2459035989435787,5.0675018740948872,0.7912393890367877,4.6060195833303883,1.1857877213474479
0.88388598161999254,12.719440131745248,3.1126056901760495,2.9174849766245301,2.9104678195274718
0.81094968247364707,15.159310990465958,3.4425216055845205,3.3169530051458631,2.8670147402238459
0.90917596410966872,5.4441093369291984,0.98672150890458932,1.408402632242935,2.9359781824665596
1.338668948601951,11.020333363300818,2.6713966353919454,4.1026262930323254,2.605171266838711
1.7482322003294173,18.434523220755452,0.51745121383309778,3.2800500882751242,9.4292794604458017
0.96240407594496946,15.074192132837881,1.1006101024068533,4.3886157313672616,3.0810369091280894
0.57089516960758036,8.5648754504089588,0.55461798493367809,4.7697939815260284,0.95831137675957989
0.54965848969540421,17.79171694447869,1.1340830663969168,2.0655534909046653,4.4430895223728584
1.5174271324625481,10.220471351142715,2.6989461893971116,0.90760576340947707,12.547073869557387
1.6514806505054298,17.800170067160892,3.6413076407410099,1.5166803106255211,15.45778273514412
0.30002835172283743,9.4841547667835826,0.81008963169674386,2.4702870455412675,1.1103640803516912
0.22646182821483851,13.854803763247235,2.1683161398028767,4.7556214332101296,0.5860135880378019
1.2294239611372584,10.954101016217511,2.8055644049737292,2.2023942006803687,4.5327879761787546
0.37772916396612677,9.1223757613260048,3.8116898739422629,3.968479461494165,0.37699175226488391
1.6668619618670486,18.298363432578036,2.4402419315486954,2.9321451147683977,9.0618990560585679
0.68963588045574142,7.8139052290923701,1.0204277241095228,1.3226394669393944,3.6166597189602405
0.37335667264517103,6.2721738685364468,2.5019126276557451,1.9433035352905321,0.76365486017777173
1.8498438977261555,10.128904078184906,1.2819646467120647,3.4393634826026842,4.7046547815652469
0.41451027319702849,15.764587214623514,3.904513562766831,3.5278402760820207,1.4345985598547104
0.6409681564420775,17.111474089644226,1.5987045406545475,2.4564188606407078,4.1003010722814537
0.39186545086491142,19.981150551001473,2.7417108830440569,1.5289052119795159,4.5135784517348636
0.31943112096417448,9.4454308551674728,0.092910329387033919,3.7485805078070435,0.74355406283114756
0.14018123103923608,11.119129266969232,1.6002457845390214,1.2599286872572164,1.0452773769356418
0.2052512774120942,7.0523191704443944,3.5004304532900465,4.7150136133930696,0.20017498098557251
0.43181879477812013,13.623078944345504,2.4409097777329833,1.3455661056641453,3.5920793123315442
0.20142567199163325,19.963700558943756,1.7757715455839054,0.98290563274634191,3.6591144602688175
1.2231732506108453,15.513215151809877,3.7437499977429036,2.7394146606442047,5.2804482901079481
1.3933576009190622,13.928192606200577,3.4159375045889164,2.837973191493623,5.1964712593849702
0.84789786798085365,10.885536393826911,1.288862695291753,2.7868681165021014,2.9251272176292979
0.70418308420889386,18.72948140428332,2.1781936081653583,2.4650037020247777,4.7416297858338865
1.0585998503422371,12.453748941955242,1.9592970243698509,4.9766670177332379,2.2165307269480068
1.7625093902457563,7.0155036996959224,2.5288100004594494,2.6882627570176183,3.0317379347095912
1.7171500909621915,10.480676947987002,1.3364450678350224,2.6507596133292393,5.8686828687144468
0.1826026178243047,6.0075000327165036,0.97682000306355299,2.3979472822155259,0.34727901556629898
0.4448469782333957,8.0296855653317234,3.6506873410221443,0.80071589615658301,2.4334728301878887
0.54981525509835238,5.2650317149986829,3.6954979979940252,3.1683048401732723,0.32595471818808963
0.57383639408120246,11.799198747502452,3.373291543047916,1.5258549750043209,3.0774908738068367
1.1853420383112683,14.518103974276958,3.9128177230582453,3.3692404110307246,3.6511958256818171
0.89089860883606531,10.149386935683616,2.9799661031187541,0.72875057876814719,8.6404003515968402
0.19358282786242859,11.305726572579157,3.0586689142479986,4.9162419556385073,0.32673083607524506
0.80986686307318601,19.388139092668638,3.0503603678505629,2.6105228555570248,5.000320720371497
1.0951306025635108,16.279446823623733,1.9224305237692261,4.5353991721581428,3.4432432280757599
0.29317661551706031,13.112849554174268,1.8258087780570866,2.6400252795482064,1.2937534249720331
1.6835712521982635,9.2681131266773775,0.96090510459601264,0.7714886835839978,18.089187228873133
0.1987275462836981,18.454951981594927,2.5792767774371619,4.1999609574221317,0.76528146173660561
1.857199551134318,8.5264567532098923,1.1572805444093381,3.4168267835021044,3.987231189845053
0.28831496900176345,9.8801409577501556,1.0312336388094177,4.0179067140827538,0.67594985445121591
1.7027924080357302,18.635972216344229,2.343845496384219,2.4267643857899301,11.460693104658651
1.8150409734624724,12.943130829276086,1.6399295529001727,3.370715349109902,6.0442920458487785
1.961184293114526,16.134769241269652,0.87542643517852881,4.3530305170847337,6.8645573053942961
1.6238491725198279,13.861171912456491,3.2642240670113245,3.3397944929234935,5.2159964903521487
1.581007327465525,14.801588135142428,3.4422796771775039,2.0645313567615649,8.7228806371601948
1.3207182243915405,9.4907493727223837,0.67079807871112385,3.4813831746478994,3.2608257166870755
1.5800930736984451,8.6205809243999436,0.030028131199999475,3.5233438487633029,3.892522809752518
0.35564919598497946,9.8373852075299801,1.3445198741174949,4.8226413312798124,0.5601910631454512
1.1185292683005108,7.3316234612513371,3.1900433427230102,2.1691054469375115,2.2217746523219701
1.0770234533617875,18.114715479362111,3.3566954649372978,2.4128679538135902,6.6499183975818594
1.7293870738328594,9.2487039987517115,0.5533162804641969,4.1545533253417659,3.6372410698564646
0.97931879462768012,13.42234091621577,3.0973436047322047,2.7759304163423355,3.6521349272634498
0.83167004259067157,16.879616377120612,0.4628166692377178,3.8145789190207986,3.5665142783485324
1.3151702153505092,16.757361640635704,1.5602503606261169,2.5686925900411643,7.8222837422599873
0.60628030325160742,11.575793878762894,3.9944380600476634,1.4697281381571521,3.1047953975278499
0.36555998081251806,12.143859628800886,0.77036329292363925,3.8534172925145489,1.0933242324858636
1.0079668206451171,19.920526234025374,0.61585433031050574,1.0901982613311947,17.901715730734889
0.89208980033028151,15.118962154685361,1.691201330187174,1.3936264858908864,8.5611442148323782
0.54188288700485998,17.219576646768239,2.4786741038794458,3.3207124225289388,2.3678954185672318
0.79827243921874314,18.53830953828848,3.731603129653013,3.8627141008643142,2.9871565659845718
0.79614565466987008,16.81384754344009,3.9232845821321369,4.5260954909051669,2.2025717671340246
0.72224157238383635,7.7776901743035136,0.27856254636557853,1.7266392383715126,3.0253695500216127
0.82098175148116503,13.432561006063583,0.55199006939162132,0.99825916370249457,10.637647428127114
1.4029123563662962,6.5284123597181729,3.1629518955839755,4.8022099678518311,1.0934593829880468
0.66406530168544198,14.793831898459976,1.0825286090834418,1.194903896099641,7.7069204703218279
1.9028300607591468,19.330241422817167,3.5393962380254425,1.3895014201458777,21.525383908585251
1.8410612371225381,12.690980964501669,2.6538130289163471,1.8109825410130957,10.248065294098556
1.0137298137701494,11.494587393016507,0.44737920952270871,2.8822610931182937,3.9721473535280087
0.72388628950890865,5.5376412712724479,3.3301171396960285,4.4727150471533506,0.32942794920063284
1.1173261006770061,19.396617834938304,0.70542552003230341,3.922457102284401,5.3304383460485072
1.7122649286698868,6.5450402619523818,1.6939815787186152,3.6867089922918579,2.1306307514891016
1.3399159470641939,5.6161863995727037,2.20873971423732,1.2883125553520165,3.5601931724532903
1.6283444730994472,8.6909991725740774,2.0030645963211131,2.1095718418668841,5.0974706681841786
1.1121723245249064,5.9829565087757359,2.7446516624606017,2.6528221673900507,1.3698011952682674
1.3025434956084794,11.826767636176434,2.6107469394770209,1.1634167906851363,10.222938507477174
0.64749566694667726,12.741317018856686,3.9681680221122195,1.7304336595700263,3.3158414768682887
1.4962970083895526,9.6885492354287592,3.9976876368967513,1.8874994177877991,4.5738334972341725
0.48456872693886488,5.7644072386232912,2.0658376105425638,1.0727428924806766,1.6229357559432556
1.4201164447551466,6.6740055237384004,0.38079634784345595,2.9760786135871591,2.9336644708440707
1.7353662298191987,10.767565669848921,2.9113731958748734,3.6726268843588681,3.5807196162151977
0.35099539087293341,5.9079267623980423,3.9066563128663567,0.81469234164587545,0.84596955040118593
1.2673215070296477,15.472845884148702,1.2733055505160813,2.6650539579341741,6.7168962598260027
0.28068192163687578,8.1053081228721791,1.8448355433502952,4.0199503787050777,0.34256488389206147
1.478859693715711,9.5310735317545774,1.6991076992618237,3.8659555802860108,3.0236112389093219
0.26053711576468841,10.911886657671463,0.20567661822771743,4.1678289329843938,0.64182924170275357
1.8782856631311895,11.249144496037218,2.6890577248937793,2.5170828492677315,6.3220870338242809
0.36107506707182413,5.0249106151220078,1.4133507802738712,4.192506871879373,0.27723305929811226
1.9218724672272527,6.681055564980463,3.149855498526009,1.5833888204642126,4.3513808353217387
1.6216799345616837,17.941468456113171,3.3284803011279442,2.1236475263788188,11.195666127848188
1.2279958084860729,5.0184959376786225,3.2849231463913817,1.293600093880106,1.6377286878351383
1.5869857987961391,12.622510337193127,1.6666639921595205,2.6036804274285732,6.7155102122294252
1.6107181940678632,12.342530097608122,1.2861827289635981,2.2642701008694948,7.7943044614996504
1.8974514193529275,9.9964124151595684,2.9952831186682194,1.5841720238644048,8.387617448310829
0.58142837229445565,11.469905302196745,3.2055577353708919,3.8830131915385171,1.2464548186796729
1.2211442011807874,16.708717062898764,1.9650297855654646,1.9123104745024095,9.3862343695615102
0.28059347537236234,17.618055593224348,3.5721240781452122,1.7276194856562608,2.307834490411413
1.2707148300458304,8.9052281512287514,0.57563478431423309,1.0890064888272277,9.6718663952940105
0.42545347777629872,9.8373566145159472,3.5162751186358405,2.4746976581087692,1.1178095267760233
1.1734061617976395,8.6372427954249904,0.38438093188752509,1.8633408297678591,5.23073796171031
1.1876179766643145,12.197951008265978,0.61410208821845558,2.1617277860343584,6.1861378273644938
0.98537179066433189,15.248875364882194,2.1353600530958414,1.5619876817924869,8.3451578072099295
1.0930003734749332,8.4237931319513084,0.27007392074966008,3.934199704189552,2.0794745420737444
1.5514544410125171,9.9610361308230004,0.21122840560044143,4.6850150630962277,3.1911167833584311
1.6185649613729267,18.955769263837258,0.0020749766628220812,2.7406933375499944,11.255948275156332
1.0350911095933153,5.7285393477043716,1.7452666387770526,3.3934929050337468,1.1956442640919644
1.2392275388929634,11.911544078593494,3.0984955251689192,4.402275244730177,2.3914636798106796
1.8693488478111935,15.673370623951667,0.13935340111966266,4.9947333680014641,5.7471454410196197
0.3274938181521333,7.2568101733621111,2.6090304258634216,3.2608241812842444,0.52939329075759056
0.32249677521020992,5.7106103000822275,3.292509269664746,4.5040075994294089,0.055999999560087096
0.26664712263045998,7.0730805745779612,0.67200339431148448,4.5887371095003893,0.44078752557466344
1.349940241577003,18.782347902960243,0.58745493928561698,4.0615316951343008,6.0441174705172234
0.89535577150172097,5.1388967273168511,3.4432038944821444,2.574191259828996,0.51710386646982764
1.5712106906695023,7.8248296221702773,3.2924984398003789,0.86519300190754689,8.1952706053053532
1.375339685286326,5.4692526935246679,2.1557670650567475,0.57112499948060225,7.9172701122832496
0.73391174082365251,6.6594420134330488,3.2767995171759212,2.6474028497731608,0.99054249257480342
1.8068964399869178,14.302239299424444,0.37102430969797906,2.7244154009057797,9.2841610276645028
1.5488110794342393,8.6245836310862867,1.5779260717550176,2.3331307453833752,4.5730037727153023
0.61401638772933376,13.538180756460152,2.9511902244254915,3.0567530808111405,2.1020266229156359
0.79196483376690252,13.852930741491893,1.0298078372958535,2.9847321648699219,3.3498475800721752
0.69743596238809946,17.741529996346685,3.0093156577342111,4.2647586846471182,2.4880846848993134
0.39946213238749939,5.0711208936781089,2.0167144175632554,0.98895696468018079,1.1514374663971969
0.3807884078301641,17.800541890135499,3.0010639517929323,1.5132994974749545,3.8217610257300878
1.8786421804139137,14.28678629640461,1.8587185514293183,4.0685224053183369,5.7366365095432394
0.93201767067763108,7.4411522915743635,1.4716173608872705,4.3152659025064457,1.2184738137612192
0.82830766327707861,16.59406082202926,0.87675686591452928,4.9767089612939053,2.5746493576651819
1.486402846487018,17.832373126858784,0.83351736574006008,4.4281040737418786,5.6572177601445972
1.1506868239805099,8.8139522563123585,3.005963242285584,4.5045455318254897,1.405946674146447
1.8786659749930783,18.781905213540213,0.475641392135842,1.9145657418345718,17.968786471379239
1.5825728384278452,11.816861454479866,0.34392940044378051,2.3074773530421937,7.793800402549051
1.0108021718366267,14.051366814999822,0.70516546008852066,1.7063829716924797,7.772905054922437
0.81508299961356978,19.769743004264654,0.70138604581568753,3.2283472918672205,4.791172621817247
1.9745999353562118,10.42304117958799,3.292430491227599,4.7246240939316726,2.8702450410501279
1.4637444484069226,17.197390187301693,1.5940264938968496,2.0508839893022799,11.090483613258373
1.9072698540072981,9.775986767426895,3.9615538294419297,3.0065080184665258,3.6331405377911152
0.32510929671237854,16.988202833622367,0.54884503116244954,1.8333483370406829,2.8620937580412522
1.7160139904624869,14.011008782939637,2.6141593027745733,1.2640998819771838,15.593194121485086
1.3104403795832944,8.2453354283810221,1.7949180288050024,1.3783348841839504,6.1361195070693713
0.33165118883671391,11.210391406838546,1.5716727067882958,0.76075405042158473,4.2169638859798129
1.2176901999415193,9.7645345154534251,3.5003367962163292,4.7718208535416586,1.490225077767203
1.4035830937003528,6.171625896205458,3.9023825833135986,2.3129582382843332,1.3371875948364684
0.12337510318834539,5.4475215514954627,3.491435835096715,4.2535440140094867,0.069862318238037707
0.96320412749931839,10.197179831107714,0.76920271614053215,3.5659826271036099,2.4841231109825568
1.6682590712730103,5.2855122172622986,0.88319168483573618,1.3636452263498842,5.4410783828560598
0.66118214815377074,7.4823163637266257,2.6242955163802533,1.2895801096058952,2.4174412456489067
0.9712413554172471,15.877749812763032,1.1563343265527668,4.1539469067974517,3.4245812329358007
0.94039684142899704,15.621368535253819,2.9389005231223195,1.6912026977879182,7.0163855360208496


==> anc/competitors/data/v3/fick_first_law__s42_holdout.csv <==
x0,x1,x2,x3,y
0.77907611546840461,5.9022270454241257,3.5918693215085753,1.0013994339428853,1.7974291375455396
0.80719645179651545,15.66613027331953,0.13491216200572076,4.2232230857999058,2.968525199079258
1.1944069584497115,18.724737522240375,0.93885364526725423,4.0782261913982794,5.2090253134173397
1.5194745953395421,8.9925911158620071,3.4703937911709768,2.5338969923840136,3.3114363253675498
0.4507539675031853,8.4443720647398344,0.26009410884290274,1.7208310553618751,2.143787298744221
1.2107507277625285,12.670481851575527,1.4269253051317059,1.0244354281714672,13.288435656256382
1.1160674548890608,8.9096825894357448,3.7804105979102807,4.4604289193989075,1.2834222090433007
1.2447351202765866,14.192267435606345,0.31820891632438952,4.1812739108469863,4.1302072688714615
0.60191095322644417,14.707711323581181,1.4664911791125457,1.4495566643894939,5.4982572498433724
0.12786308251831038,13.008536736030416,0.67497817131402771,4.9364398537536527,0.31946237839920094
0.54015204449920018,17.484633865562955,1.6693328736356947,2.0258701305805644,4.2167891397419544
1.789812269806663,16.66127290403886,2.0991891313895632,4.6923077114570502,5.5544942516455373
1.8017179814631905,9.6449483328932146,1.6977640472530187,0.76341226021716602,18.756032062370167
0.23023750145364236,5.0633906093241201,1.1466230258280263,4.1473056186795185,0.21743919187848174
0.86768837089648476,14.806946424819506,0.78211976094307234,3.2296351565708954,3.7679732880432533
1.7137979351392894,5.5761527872454719,1.7725632986338766,1.6310740599328772,3.9964977506713053
1.9606081071003603,13.384162581315877,2.9489232605791744,3.5584818969761791,5.7494784023361838
1.1587289780266805,7.3120126338728149,2.2860470669391879,1.299035334865577,4.4831205038567497
0.70252446033985627,6.5191643751485353,1.6209188707280422,3.4499351282962056,0.99744985097867145
1.2399989923129329,14.036448727697543,2.8197451781476666,1.3286403049718667,10.468372099256204
1.7405843607862226,6.9317331620230416,0.73133105319010117,2.7487064901852012,3.9263278854096093
0.41898875887555753,19.104923161705401,3.3159662895269415,4.7653860384802851,1.3882181612139557
0.46856096384007184,6.5432418287891831,3.9385314728235663,1.4258341497389007,0.85596602882527273
1.0772524559121077,8.3343287472340375,3.369451799314918,4.7709873247541186,1.121031250218826
0.29122579507484803,9.6213653598132662,1.7493928122068976,0.66903304743585545,3.4266191674243722
1.5901494397260763,5.350464453912628,2.2619378383509301,1.9138539959185987,2.5661408225433906
0.94371948248804882,11.400625409601094,0.055282285077731252,3.7221227565705948,2.8765363321840947
1.6430311466156593,7.5196320442843758,1.1267047801758698,0.96771067452653559,10.854255191633399
1.823534473266277,6.5996254647327834,2.996348129951385,2.2168662427734578,2.9639589028576196
1.3907538320607729,19.328149884209722,0.85428587359514685,4.269663622755643,6.0174757160728758
0.60631685488553733,16.763185184577569,3.1954628867787758,2.69690811382914,3.0502851281357786
1.0609806997363869,9.1962469293014966,2.7129228822323141,0.95398136872000383,7.2104989778852966
0.72357716236728864,7.7140281928968193,3.1833255372998637,1.6459896160079044,1.991697237445416
1.4033790865639928,15.604367426975621,3.190508637927139,3.707625347969806,4.6987891637025054
1.4709508771055382,15.008803140846203,1.997800947961236,0.58928645534783608,32.477490215432454
1.7189222757501308,18.851086377740106,2.3433875188091848,3.3163285848307269,8.5562846274594122
0.86317170965750711,18.898041768737432,2.2462333344225072,4.276245447608134,3.3612125709894602
1.5726636727553163,16.153394680512864,3.2835773545895535,4.6796853145741908,4.3250545331418735
0.50149301602100482,11.064107628879057,2.5683306727755206,1.566177208990962,2.7203644547369361
0.93263839307806695,11.852672478431922,1.8084151566139566,3.9849083369911673,2.3507843132361819
0.50078024236940122,5.2721067217831505,0.79995827596886038,1.134778131222554,1.9735695648223548
1.6481710158303431,10.734327294275534,1.7206636716422246,4.7920199471387086,3.1001663793446919
1.625268740615454,7.0901062789837876,2.9151959748052314,2.7842126900641833,2.4370807720506242
1.4646675240992046,5.1009902820564488,0.53701085633296852,1.6355039003621945,4.0872494672949058
0.71652783164849343,16.780007464468277,3.0479365205427507,3.1161469154420942,3.1575568432717169
1.5203784997428462,10.260269541454619,2.590929783670799,4.9309104789064513,2.364735544244454
1.506893831689025,13.017288787534049,0.016829524422228292,4.5871669616103832,4.2706777487406358
1.6403798275826436,12.996064296235229,0.76723903463898901,3.3189582392207031,6.0440405778849513
0.6329598324414728,18.966173826997888,1.0226370146813579,0.57909535661924116,19.612552448074492
0.7641282806009233,18.473683996908704,3.707410074004625,1.7467091606566927,6.4597631693583528
1.9063711645018286,8.7596234497844669,3.5245459239462735,1.0873204968627732,9.1785272769019155
0.67524175221102145,18.01033146188918,1.2655866178661297,4.0296739127717718,2.8058724089233693
0.62411198333309836,18.730376543680258,0.97508534319465845,2.3556905717742742,4.7040516010748812
0.3483631093195122,8.8184213289537077,3.8247676849874885,0.88607726051671865,1.9632652679319731
1.3712305792804862,13.612761180061925,2.493895362432184,1.1531977740452506,13.221087621915723
0.18077334186150151,5.8852443353063348,3.8773462228066382,3.1425640763020701,0.11550264150575155
1.9093609193737988,9.9456003735426126,1.7599667704574129,2.3877338089965301,6.5456747494865049
1.9151964698131387,11.819321550401114,3.4980258849200032,2.9246984430155187,5.4490800994747994
1.8660924979456825,9.207632070655869,2.9067384610222327,3.0086717816253352,3.9080535029112831
0.47378433512730056,10.531834075639825,3.5479545683760647,3.8418954366499682,0.86125527451714634
0.24300447515909088,8.6107659585999947,0.29934012569971946,3.3804324254360107,0.59747198528517742
0.4944398919893177,11.460560995283235,0.55861038548986786,2.4704708358292682,2.1819157724117457
0.12143574397562426,5.0493616225194966,1.0767682443516349,1.6572334279449232,0.29109648903756324
0.82125589768262497,8.9648341812591692,0.071974583435388872,1.1478021776129577,6.3628676913340154
1.5239048102363775,5.9540278189222287,0.3005119103833942,1.5638304626651511,5.5091778127198143
1.3465994578413822,18.597973622018461,2.7911656277620889,2.1457368357778175,9.9198740126734162
0.17022616173280314,7.3163832823054786,2.8946240545706088,4.2063782847438738,0.17894232294177564
1.9103914512225999,8.5001915155586207,3.5163654429988274,1.151209882639721,8.2704803589479035
0.25083139142246014,14.949281246459925,1.0119691626332283,4.4614361582375972,0.78358520859263192
1.5052594559911685,15.932491609251235,0.45413575377063342,2.2639065514536298,10.291476695316089
0.76568342746556561,8.1855520981572347,0.11602517043510963,2.6513818180136917,2.3303709009639313
1.1411816980894813,14.931315847386033,2.9242113873454154,3.393807461204708,4.037438191023071
0.1284682013928144,13.71473498216498,0.64122205541808119,3.7474619728639071,0.44817818132557119
1.7743145209312869,15.55056383582926,3.624867203773706,3.6554943948967842,5.788529380873249
1.9791406737917818,6.5950088995789313,2.0310433251024831,0.67343486638021144,13.412922842536739
1.5616644317311459,10.131086394129975,1.0413030839523549,2.6114783288545964,5.4356917807063887
1.1143694453466444,8.9606101169311856,3.0859926163192135,4.9139675283259594,1.3322217145400728
0.7570614532743779,9.7181156199363787,1.1730326802869042,4.8337527867460581,1.3383292845218033
0.5102570120898674,13.217870029269653,1.4579796174807709,3.8781311094072048,1.5472830532902995
1.7505981191246502,10.936906657987571,1.3523686955791927,2.2031426454888932,7.6157910900715224
0.55221709430592392,6.952661558322113,2.8327890521770067,4.7052487786443438,0.48351620313470378
0.22605818769454511,13.466381838843052,1.8455304093261513,4.9964381122285042,0.52577227108942792
1.7399743206123572,17.583331113663043,2.1879197632575393,2.1066987808539142,12.715448762025526
0.1609402549375028,19.06481697202647,1.8066050598744665,2.8587529514464327,0.97159183465008725
0.34719797295787003,9.2790352199973007,3.4887471097917913,4.0483450715654641,0.49659212818239612
1.9046520457575906,5.4272907770835364,2.9122534971478409,1.0000039743185489,4.7902518623992982
1.3238518743762147,13.200524883624363,1.8364851380106115,4.9238261562444716,3.0554095210362271
1.2439400975326051,10.752337458709253,2.3087428739368021,3.0017651020076146,3.4990498971031658
1.7669948244278426,6.5658202867844171,3.9149889271708544,2.312610731085857,2.0254188177484029
1.291869753922152,19.46346100223591,2.892171934432247,2.5023633041406494,8.5550915387756561
0.91577306711007345,12.781475397607878,2.9046297947103801,0.59544782029752885,15.190162568096349
1.9229651317124623,19.761487663593673,1.9203942420193729,3.6950864083269845,9.284708602212481
1.0597066056983111,18.125001793902257,1.1734497917629234,3.9806711301763018,4.5127243738695597
1.0526492602134174,14.101302264973913,0.11524159042741644,0.54881305359493093,26.825922462893331
0.52157094093617606,6.9119920055224995,1.3062787826877322,3.11813307032764,0.93766912902953048
1.0623345102494519,12.820333341893985,1.0735888981377477,2.9069070590345492,4.2928692772956447
0.64026989426612402,12.910784642587428,2.17523844079343,2.9995189600745613,2.2915831248290788
0.53078549966718225,8.9266777377886743,3.0571180212372902,2.2650896700361622,1.3754321642049394
1.4208179988032339,9.6001148477321969,0.54151225171863482,2.2548610116271433,5.7079463195534714
1.0744953829698247,16.343466732015241,2.0929824750520423,0.86196445350058548,17.764165885270732
0.84465107576995468,11.416945818622496,1.0908140523577852,1.686798100089171,5.1707304534293179
1.250331210876283,17.294051660468202,1.4179570038598581,2.6035022202487377,7.624490004885458
0.11979253774484488,9.0986311041159702,3.57991451395515,2.7172949981488159,0.24329381457674759
0.69424431454048907,5.4864925980715595,0.66944221045375052,2.9349625217146134,1.1394386877911566
1.6807923209606919,11.557111376455898,3.6986343288632435,4.6002128657073635,2.8712731914001441
1.9389596396994397,5.0499737056823131,1.7201627894922416,2.9285133525386438,2.2046575163218298
1.2536237739913554,6.4710218016866552,3.9493390310031216,3.2146352417093715,0.98339041107266945
1.288039664783148,19.593917910003753,1.8483625277427613,3.9676615761604803,5.7608187510984781
1.6530966595640444,7.9488230665574182,2.3285296141188678,4.0810725696302734,2.2765800346543585
1.8595984638128666,19.431131392861726,1.6215882877188235,2.9652215988890624,11.169013139503924
1.2542390754565829,8.4313100683696032,1.3514846148206283,2.550158311760379,3.4820558748462607
0.20729168025494615,11.022899457268437,2.6416981091991207,1.6432340930847171,1.057276816071232
0.70324603506916805,12.308533442761101,1.3633447691886849,4.0358701141856006,1.9071873771951111
1.7209987776190154,15.138685714037848,0.65369347108784659,1.5657332929360201,15.921392268023084
0.58606695593995295,11.225693431593786,0.32733447440675745,3.5596638699763767,1.7943177479906016
1.1218212904096652,19.176778714882158,0.97879845821584022,0.78135950061512827,26.127386533741923
1.1717108396844873,16.963139413809394,2.1874963158203156,4.3207459292642305,4.0068963703615026
1.4973772046863609,18.306783638403921,3.1830406159786038,3.6685441405893222,6.1730068341705131
1.8903984136226804,9.7116000835707617,1.6137479778529022,3.9216730320562134,3.9034786044806333
1.246182628587212,12.231988574938235,2.829635042779679,4.2507033366332401,2.7564966810626852
1.0036084112750525,13.477733621162663,2.7617204959423174,1.4466352185699003,7.4342728351634859
0.15639352983817253,10.976969496368817,3.278566804901919,2.665715934611069,0.45165366474423624
0.37926019349032947,13.842935212566784,1.9586556608779504,4.3659142718856003,1.0323689109726926
1.6547671138148174,17.893304794784257,3.089691975588658,0.99870036611761892,24.528409611063793
1.3793433198108396,12.292467574836966,1.92456277923494,2.2153722802089844,6.4553034034078305
1.6812359049089274,6.1217006356461399,1.2254357238928133,1.8455522661817838,4.4603322920872612
1.9065854576392036,12.127773617227836,0.976562610506988,4.7847238038767594,4.4434616525313242
0.13212097782506499,12.709461990059985,0.77458311688951653,3.161923246967751,0.49869897014710007
0.45680353608806834,9.3871332068417495,0.63710482997856843,1.978444313965634,2.0202963890402788
1.7609106881320138,6.5361535138144049,1.2712374001851208,3.8258345199234629,2.4232744538030206
1.6228732323053097,13.663687996860727,2.4851704318051606,2.2588226029763736,8.0313154779304998
0.55179007530239521,8.096806146426454,0.40893645586714999,1.7916273545786456,2.3677302004949428
1.4564738432041981,16.792143639623099,2.1361544697675079,1.8825972773911801,11.338625168819489
0.95727653651175926,14.072302726207129,0.63095555188129282,2.227946868336935,5.7753110955897604
1.051545976467591,8.4361997804502415,1.8421820541364839,4.0109972261630542,1.7287254061489914
0.84145662126744136,14.3501651070143,2.513185482084582,2.578811834633302,3.8623620178248586
1.4604746177009835,19.113077053989105,3.8209933625742658,2.0957320636842862,10.65675353738111
1.0840094057185137,9.1678097686543403,2.0600689684612381,2.658351488392054,2.8983593458060595
1.5572931970443356,19.906929039333711,3.9247020788114004,0.80384453347337781,30.962471327254789
0.94267523560955158,7.848833972819298,3.5001803833934644,1.1745636959172205,3.4901198302362908
0.49002693394967545,19.193943421263469,2.0402048241177626,3.5834397701815122,2.3457332813236427
1.5447776377721343,9.0513352140700114,1.2434879455602319,1.9676714281843635,6.1297774042811595
0.5801732431132367,17.094481259899382,3.7857110921028938,4.636852176303262,1.665222883222272
1.117030148121547,11.427965507961183,1.0584509075136381,1.0475589427946232,11.05719206518898
1.6746447884742939,12.521976958507658,0.84631846658464038,4.1267719206701567,4.7379843183408399
1.7069958412484898,8.2188586947609679,1.3433392697276219,1.9030352179168104,6.1672442813762887
0.18287163711427445,19.792037507288541,3.4696043796711877,1.4814067955830432,2.0149158736381176
1.914337902504414,14.887538461940034,2.2024790911891232,2.1399697378756324,11.347585678035664
0.34349496300310839,7.2714543054678265,2.0625550338039265,2.5272260487053719,0.70798204360218708
1.2628696991391579,14.93794306657098,0.11670358197607467,1.3213724003578262,14.165041016227638
0.89530371808111819,19.887420506062227,1.1887469777782393,0.87934127486478586,19.038105467791056
0.94165246958730064,10.992095752991339,1.1113717835453345,4.0932349979203799,2.2730696214281343
1.3515186388891702,19.907618635428392,1.3196988231893632,4.0429852152948742,6.2137056522938767
0.32443013300031809,6.5863113887253997,2.4466049170093105,0.79046233388487175,1.6990632742745444
0.35898049454636727,14.024419623045839,1.0555171512856507,1.9248041206016036,2.4187308065305677
1.2734262202104758,18.452578558603108,1.9597243914572156,2.516816070090782,8.3448421965112551
0.77573715095835116,5.0924645483769506,1.1289508533649304,4.0414956546962539,0.76076905290749652
1.9450535626405303,8.9206913641415042,0.052372386306692054,2.4449312105652892,7.0551495878209298
0.23142537627242363,10.01006463121802,2.8658836079692405,1.8089488194151138,0.91398096160522224
0.18404572504042033,16.403552197320572,0.088053323951938545,1.2987381664870719,2.3120886850253215
0.35919866491405439,11.762896545492278,1.5486317511096619,3.3417134472436283,1.0979248625423443
1.0510183881174835,11.339818179015946,1.4317256242442316,2.0499361114078907,5.0799570817272848
0.44752667831576209,8.8388333317745325,2.2721013366038192,2.9707803311765684,0.98923091901065885
1.4872544638213123,19.430076577514207,1.1009450026181189,3.5479432734749174,7.6833479713539417
0.78820351229296981,17.677787843319479,1.9340333264253027,4.9201046183089439,2.5221582810894394
1.5988132632567063,11.635684005041062,2.1905230657733821,4.6835765881026941,3.2242557155263123
1.9268948723050967,15.523127339295661,1.3733142414436736,3.8947012590643606,7.0005888741455138
0.75436006108971632,14.428665354379023,0.050905749786208432,0.9313647090766064,11.645285147648629
0.87687247051364492,5.5055042048881937,2.5232681946990585,1.2590797690509965,2.076945974503531
1.3443321084893269,6.4935053294325105,1.6738386644800052,0.78034650353786228,8.3030200308918953
0.67227917430464579,15.66876591141801,0.52604296668874362,3.7668697299768965,2.7025456168533455
0.30013422599355388,16.97251874205552,3.465465815368638,0.57248657092600952,7.0812645771722043
1.4811637114570522,14.014206156454545,3.2927688590467072,4.4011555024017159,3.6081896790324302
0.85367340272991554,19.829532827668057,3.068228351689493,1.4463872316299526,9.8927033599958882
1.4059751584446309,17.681420693901124,0.28386077158301459,4.3583019445837037,5.6124007421582132
1.1738548989005437,6.720618103964096,0.0743783672175371,0.96219050209176549,8.108291504942903
1.9986309515996938,7.8076788720678545,3.4794080388304915,3.7276258246697598,2.320677144407532
1.0343998859899191,8.951789725526762,1.8220695480481468,3.9100762112459906,1.8861478243089749
0.54241580562429426,18.85963390632768,3.1719320891973743,1.4648506232608833,5.8089591419158504
0.94865372462611064,11.17157271125634,2.3137480126990351,3.1405527302569651,2.6756463317474677
1.1579488942828511,7.3607672345854525,2.793330827106117,0.78474853655318622,6.7395575670366137
0.65579312443905824,6.769621780166613,3.0136426587701295,1.3293554892588006,1.852886833695498
1.5113907487903206,17.903834443260301,2.8081370961632861,3.732584997553023,6.1125191608223819
1.2274402980701054,13.875251693894956,2.4123646581177254,2.1534169905667078,6.5338062909198049
1.3225155356727978,18.968674689769756,0.4093066010828692,2.6317557508081144,9.326493395909365
0.30799322796917039,7.4507946842155528,3.274326513112122,3.6652316254239925,0.35095296695739975
1.9066371452692619,8.7811908455347254,1.1527533262165157,1.9716079364726631,7.3770560899238227
0.9545693826191326,16.616831770326069,2.21160125329946,3.3203934606484191,4.1413140231998504
0.19051982610637819,8.7306474221400237,1.7501504717262244,3.7203595775903588,0.35747164686439231
0.24610370392965794,12.447076739849855,2.6687089098168588,4.2316883632726086,0.56868378168959799
1.6905442600992582,14.386549888461841,0.42275757758526122,3.4958300520156227,6.7527335680290284
0.45806440935281822,14.816117021123352,3.8403074588073878,0.90176228639823985,5.5753359839568137
1.6686656387335315,10.446161028573719,0.42240909634093349,1.6961704514064313,9.8612084691350326
1.6781469030591287,18.380850747379817,3.2570737850384619,1.3871768349643192,18.296095228956851
1.5923078254605878,10.520585687318722,0.60669799371573463,3.0359206552230145,5.1997277755277302
1.2436958150766753,16.113453619590103,1.8050069120161991,4.7298912871032259,3.7623180344501921
1.2480599724503121,17.716469439945065,3.5514909164741613,3.6482258327293731,4.8458465885419804
0.61112979904098175,14.522039763478565,0.81308036356931979,3.1838081423845193,2.6314253963974195
0.17931126707884829,10.24595074215177,2.5874136489325079,2.7760997585393445,0.49467314203364676
1.4502443109197907,6.5629704091365433,0.80776470014710178,2.2767301782081475,3.6659830916828002
0.12833456079632893,19.090117153298969,2.4148909987638048,2.1435211521590998,0.99836095508839096
0.14055594927173085,8.3275817049632046,2.0244857336880915,4.4385265839575432,0.19960174189234287
1.3160458638497419,7.5510802989960348,3.8097198742633824,1.2488979550808645,3.9425173947231826
1.9075933605326403,7.6511187674989669,0.23857713222448762,4.3776912689333365,3.2300393836513561
0.53013830471678514,9.3665092403737713,0.45100157517552253,1.3220518390584677,3.5750883434977587
0.11355763222923439,13.761719727018589,0.054353522506370933,2.1923666197173715,0.70999806158520162
1.7378909937187761,7.2513721879031046,3.5043122479784388,1.4000060240031682,4.6513955017844681
1.1230244229585655,16.326912832087878,1.4281487190056708,0.69511899301905666,24.070232778736962
0.7249832453568148,13.379274647981926,0.22866131985405369,2.8213899404090435,3.3791764096516554
0.53311510094491132,9.2009094130854443,2.7174489349243638,2.2278791770016677,1.5514444063968196
1.3727598664963536,17.18934275467188,3.6786519740416237,1.7766671382405235,10.439172129146817
1.6405724893514926,15.173678844067927,3.6957818051623352,0.9010367871326217,20.898505351331316
1.9756749885487788,18.582574456211624,3.7338579637925906,1.0269584176920503,28.566139856035502
0.64755503594170349,12.815935670551859,2.2589183207090708,0.982983921973553,6.95458958849437
1.8874902628041565,10.341765744568356,3.9446252424942454,4.8175411788115472,2.5063699425260917
0.86110996333754564,12.835108866741326,3.0487409559787726,1.258762449776988,6.6947809845594701
0.13774583058762643,11.674795965601955,0.60265376599569986,3.650390731005384,0.41780223983009646
0.40824767683771279,8.8934221008537495,3.8766666505332936,0.64815518789236504,3.1598586204579928
0.70030952178154959,7.4850113017751614,2.5236677465141959,2.458456130755815,1.4132756281929686
0.26936359383441472,11.069094834161238,2.9089293249712043,1.0087590622370504,2.1789658106908183
1.0653027212245623,11.309952018544234,3.8594502328764899,0.7814134575413243,10.157285813497223
0.23404726384193336,16.625362285011395,1.4710814054675199,2.9792497468541406,1.1905070996798908
0.20207052167102715,11.731164701871514,0.48336164244191604,2.3013817682104971,0.98760208465509414
1.2666040052866725,13.487931534393994,0.40893611066129365,1.1326030655018404,14.62640221751985
0.21800133858608978,8.6266810254191064,1.5229273464339315,2.8385807255548814,0.54556412543169952
1.6011641323187145,9.9163389661525088,0.55794798681163194,2.3463366482469419,6.3862617427601904
0.11068199880022682,5.9439806795103243,3.9698199393852041,1.6210189467478036,0.13479426450157223
0.17094022860924063,11.240956744385715,1.8126977978434162,3.293313220967895,0.48937608771855418
0.98058812922759131,13.969459748534593,3.5674812642742988,1.5713393085362364,6.4913138535611425
1.7823541702162808,12.002217744136653,3.4965951237478925,3.5426591772772396,4.279280390553204
0.35964589306141415,13.838234980531123,3.7080128812725834,2.0168238378428156,1.80645067032486
0.21815026573767413,19.20683387896274,0.48702765691921757,4.8435527205156541,0.8431271295136844
0.61261846971226863,9.1255474808994101,3.1110129193304821,1.6563987415215109,2.2244734113691407
0.45413662584030356,10.927062460845855,1.6808089937583715,4.4546291559654296,0.94262893816517412
1.4641767472415894,15.823972597288227,1.3169474937080885,1.1982098139481334,17.727153108788922
0.25034913156510541,12.573382571920462,0.96260004577245306,0.99118120877226423,2.9326114099892258
1.272172785216811,5.1892380308637254,3.7875477124174779,2.1520465108286677,0.82860303783237699
0.16569413938191713,17.663055503221976,3.5442526336377638,2.6858483994160238,0.87101077301583629
1.7074283099345238,6.7823654030799574,2.9235221070222268,1.642159600896691,4.012215550603182
0.82122344033512373,19.664572994537444,3.4917558981518768,4.1721187024720985,3.1833937246164163
0.44253682142959527,15.296450858554058,0.064263910765985699,0.70356083928180313,9.5809817984988097
0.98721271449316916,15.030687457168238,0.95627334233764039,4.2401561735334763,3.2768700006689011
0.75865394406457032,8.0745620654468766,0.52210044540134204,3.4610458412530041,1.655483648078325
0.85262919992754271,13.68701251586068,0.46188809698459199,2.7181613658405444,4.1484392331952602
1.2450734351335169,12.212705820582876,3.6702693192069469,1.4504315709331634,7.3329628038468702
1.3335777673897062,6.6322995454524358,3.5414596260887676,4.954542518043465,0.83193864701189346
0.32772102759706789,7.772651565486159,0.053723281158395864,2.0685724190738144,1.2228989838415221
1.0691210053814661,8.2204603921613213,3.8669835076133747,4.4544111519675376,1.0448953688653106
1.7322930691462941,16.357536663311436,2.2388267615366484,1.384003556136133,17.671734440056536
1.3190303165362911,15.103441222963379,0.42394571051970198,3.5520343942958523,5.4511576924665643
1.2806865280764275,16.183505202347305,2.291163341903995,2.1095396438657019,8.433942028934263
1.3002015683166512,7.0804144515157379,2.4356253349773862,1.3338249799396884,4.5277020483574626
0.28891375848167755,16.166571011686617,0.37123916344088359,2.0289986115969283,2.249133471387796
1.0455274114833535,10.126343928979637,2.3184597820731652,3.040250824602897,2.6850932282349742
1.6874766000760979,15.642624467695519,2.424184766072226,1.9617279927667992,11.370489572586626
1.5312127337420063,19.221488019552993,2.7171415408609878,3.6684389042284349,6.8889427219665009
1.3450183010229619,17.54620239362071,3.4960964643498995,1.4897824875822061,12.684838064414217
1.3863127520232541,12.217697124787902,3.7292895040747545,2.1117057010468834,5.5725510061047778
0.25761655637241543,11.615805058283891,2.8290520792828766,1.0549899638108615,2.1456251924602427
1.1507343607675689,14.647311334691828,0.048427174496536995,3.5369938758104853,4.7496371839639115
1.6442639455843424,12.657394498598133,3.9237529479834143,1.2861046959225169,11.165818739999589
1.5455387971965702,16.206555164532425,3.445368240397082,4.2978901752337357,4.5889747493271225
1.7985505069473764,8.4235358541334371,0.14160148441582221,3.7129761553797276,4.0117352322821871
1.7710393315848407,8.5645927504562156,0.44162456089299651,3.6251515780336767,3.9684123113914445
0.27073015490409957,12.217902867526437,0.38332125310155396,3.0926756450119903,1.0359890533189215
1.4157928081363229,8.4462782817904376,2.9514972208769397,1.0788936010158245,7.2106012131319526
0.86254314453434744,10.800320174624026,0.19475679640717214,2.9844600484790362,3.0651293155917543
0.72698464989640588,11.638097826059568,3.0299923186651219,1.105780737066683,5.6593141468217611
0.60965579845870321,18.565480676211639,2.6876942476326531,4.7456181207768182,2.0397731794920642
1.9472992696595015,11.448712828786931,0.61165918015569742,3.253289234273153,6.4866616939318176
1.1235072798877652,18.435926980864799,3.6276656933982712,2.5792243196910847,6.4504623471220457
1.3176525059511912,10.616795501623411,0.82208986620279845,4.794234288286721,2.6919874268761177
0.32158000812574056,10.199824694225576,1.7595941898138618,4.1083541723371191,0.66065613633495723
0.8454125072383768,16.240556496415472,2.6287959110089738,0.73093155213434813,15.743680254101125
0.68187840712943038,8.2112859628185184,2.0767457637293929,1.6758137998526577,2.4961069659374648
1.0411662338046466,17.788543175110782,3.2318062321937915,2.4997548807178811,6.062987653809218
0.47821365190468068,14.053186673584323,1.9082653409836952,1.1742047692624489,4.9462132454172307
1.8423496204614831,14.262312482859315,1.7971924620462496,2.6230308701949845,8.7551806577269371
1.0473505995100088,7.5566159668718171,0.56281577179733144,3.9699090144605775,1.8451205809712439
1.6198634560510716,9.0554089782615641,1.8680744945249863,2.4836217361134745,4.6877108165591617
1.9667635629208786,8.3137512256206527,3.8809541736238664,2.2186673945208963,3.9295045959662676
1.6039439033253347,14.216246563434346,3.2662512774793599,1.2357886823013025,14.212120916694486
0.83392751962847089,10.505090703034456,3.2472710813016543,0.91364678905277952,6.6245463647252434
1.6038005470797463,14.122193541798147,1.3717729920028878,2.2180137340433537,9.2195693558580878
1.0904044707849729,17.456182237470934,2.9638789386680742,1.6880660572211086,9.361287872229628
0.28117676793183111,16.139684162849207,3.2090416190051108,3.9900209216333131,0.91122235927314432
0.11215790184470431,11.834120832911807,1.8728636437915895,4.5551300765223903,0.24526933090792252
0.66687542324230142,16.704263049142945,3.1280405776907716,4.8176813027746119,1.8792544665557493
0.32217627076687316,18.16698776281476,3.7879499386263062,3.6055451644707395,1.2848500218670456
1.3765596508223086,15.481211908588795,3.4106960895925105,2.3049361369946322,7.2087832605669169
0.49319454165108323,11.061220508570576,0.94889465168373777,2.8106503023649911,1.7744448364199403
1.7062796610732929,15.46810860562578,3.5329070367016535,3.7161243682992238,5.4801157522038864
1.4383537573652319,15.654206605028243,3.1787774799323878,1.5455772657628151,11.609953610419485
0.79036473697023868,12.978002523468547,0.7162406879284311,3.6990467946948229,2.6199355417286414
1.6812275521501696,14.220497516134662,2.8481723969999,2.7845142287699374,6.8663561222830856
0.61326433779150491,15.187599853811438,3.1187161950083984,4.4577740176346836,1.6603389753762772
0.22133764101099737,5.4543339165944014,0.81044540988031022,2.2931919315250178,0.44822559902808845
0.81597554782582171,16.906078219851004,3.8852221792168535,4.2913578327021717,2.4758364497018595
0.9160213407496155,15.472094790289566,3.9235460719823436,0.92675083826280269,11.414844901015545
0.80464001129660712,17.724544357741333,1.2087841757979372,1.399704854192938,9.4943169051403267
0.85672029562902841,14.82667283001806,2.7339298664877902,4.1932617419122877,2.470653864301088
1.0666315437208465,18.901378723774435,3.9996497980308727,3.796696993129645,4.186442625507854
0.19737883703758397,6.2264534498788437,3.165137276107072,2.1726488743346142,0.27811167893775296
1.1543188415627768,18.855399242551201,2.6594749392103898,4.741144289380899,3.9431958697700851
0.36319729461642114,15.38909851365484,3.8783519738557302,3.1305916685852,1.335425518512201
0.57841654302967949,7.9375423597823316,0.76265069729155455,4.3184109729907263,0.9610192401758002
0.36424994036503755,12.106241044930391,3.8161519830299722,3.5214699035544634,0.8575011370593062
0.34690588468287176,12.204073006324602,3.6668002784914422,4.7493887770616166,0.62358132539746258
0.6938955862758428,15.568696882217946,1.6072783009467355,0.75077546183455723,12.903680559858858
1.5970342073571484,9.4600189648376638,3.0238331988569427,4.4476622071021943,2.3110587887638574
0.91882521773865433,7.4608597832729675,0.8379022770851221,2.2243967467845844,2.7357261610337265
1.7846917385276384,18.72816048073387,2.0935613637066894,4.8051398175060172,6.1783075509520025
0.95851282279980088,11.579213190434727,0.75519142166412845,4.0644849057342256,2.5525900329937685
1.2036155976217071,13.043493158337238,2.65822428920369,0.7447479565295988,16.78402939785374
0.11988166293688721,17.419332162958888,2.4854423035717383,2.1386309685387492,0.83712411201213288
1.6547737018954891,8.8634648397469675,2.2127512413516222,3.7709501590688514,2.9184755823399344
1.4278607541366615,16.250760114591763,2.7920670956902112,2.3784022587129785,8.0798525536473118
0.46077908118001321,14.652281273611946,3.4596759307764784,4.5737618490478607,1.1275878753844286
1.5037433197711583,6.2424096423826665,3.6577340235710825,4.3934217905897661,0.8846609501250644
1.3147337664978862,15.219063318581783,0.85485590071174178,4.7335332620596358,3.9896431430241908
0.42897625257071315,14.916974890243621,1.078287008674812,1.1954445005924559,4.965908885765125
0.3506556396074928,17.878206618148674,2.1339429602420097,3.3259960675652618,1.6598981871778591
1.1951114286365203,18.524663520790249,2.732143172090058,3.7667997932894082,5.0105719951801806
0.16339542556655312,13.884379190669568,0.050452196489927825,2.5828301658840349,0.87516415842113005
0.67105479553993352,15.128082508387404,2.2754470925236192,1.0553248612350659,8.1726707556647469
1.8066983490298285,8.183291078201318,3.4970627894084934,0.75503817157882669,11.213474008651433
1.3349444310325513,7.5130763890599734,3.6874678728588308,0.60129684807981532,8.4932671779705124
1.005573968758225,13.755218086696113,2.2467995301424173,1.680120608094156,6.8879377267872686
0.67371301536448391,8.8569026801823814,3.8664240950376714,2.4108366489816193,1.394598998289643
1.6002544351655261,14.204175911267502,2.9083654316550227,2.8571772900394001,6.3265835416673877
1.6367689200066835,7.9709577636909508,3.8080056750888307,4.1829229501182237,1.6289543640549913
0.96393309561190776,14.402375373134308,3.6668135318594741,2.9992520944516712,3.4503146227476518
0.26980421604749821,19.746826932389766,0.6265416389131504,3.3725197824151389,1.529637753678847
0.87562354685339761,17.4150989592606,1.7959252044336176,2.5793694272133383,5.3022712364613618
1.5451423070221015,18.486555333321029,2.8176873288323736,2.5940483152370435,9.3331456914934261
0.33600324856608837,13.179169387112696,1.1929554160463427,1.7295055222067295,2.3286464140038339
1.4777098375983067,12.089819292280119,2.4453123086023716,4.017681343009146,3.5472656071553792
1.9571121946998062,16.357871667552182,2.4596514697772247,2.0347922776254137,13.367642748001355
0.8993005702472574,10.235876853373895,0.12304392690667365,4.5294628561818513,2.0078487684637905
1.8378408512601569,13.551864839051186,1.876220953146162,1.6434056706856146,13.05701670685489
1.5573320248753029,18.665821972517165,2.0730401787370285,3.8122247720340541,6.7783176529316282
0.75131040714035346,7.8070855990570411,1.8078086209707935,4.0474990617668034,1.1136059972268912
1.1807023125977583,19.577744148664351,3.8820618167509124,2.1954443507534451,8.4410832006423124
0.47129583589667223,13.105401938291905,1.0371449589539363,2.3028074744385232,2.4699065484315974
0.70556693768635381,11.315832037025331,2.240338820987879,1.1741812262514986,5.453474994550187
1.6863929075924247,8.9494968964313024,2.0734513669366246,1.8655950287745082,6.215558164753225
1.597118040716345,11.658271988606906,3.8985545031703071,1.4509366515124775,8.5415064633828273
1.726521132311974,14.876399848324985,2.2506960060864558,0.9113385185682521,23.919261668192913
1.660224432534487,18.619728628727383,0.32308125397887943,4.0481814140527543,7.5037499306669142
1.3898113602503621,11.053736250993307,2.5359407027736065,0.52006666889248876,22.762714331252305
1.1560400642594248,6.6700908796556106,3.5844124114010039,3.91313920695349,0.91158728224803909
0.33531696310072789,15.65063641482895,1.1889855947353398,3.8581101524041648,1.256894345381808
1.8969313817049442,6.5534235395909324,3.3549255687492394,2.6555783530485009,2.2847494476087036
1.0983626318087252,9.1696389541701464,3.1000663280940333,4.1323830449202852,1.6132560053274914
0.80494177502096853,18.69290439429173,1.1848699351156182,0.76742589767251668,18.363920708747546
0.98439250405741852,16.275881279343135,1.869357676072636,2.9929170539761909,4.7384119201515862
1.9348965245960628,9.831647146888395,0.90743873699298749,3.1750280358109237,5.4385094060019421
1.6059091100880103,15.651674308135906,3.0881576750969972,1.8176894231060803,11.099732198068672
0.42622474981718905,18.999519238956061,3.7534970614845227,3.4324247838870008,1.8931899160048866
1.2468562960077729,18.945578653638023,1.5512173150673076,2.7772337404942848,7.8093063013742103
1.7067818047230974,5.9009455389145762,3.1404605322089578,2.1580998353755785,2.1831916690898159
0.27478342052188287,12.861374808805255,2.3555752564392458,2.7083608112853192,1.0658917838005444
1.8369918591407166,7.4969195112521909,2.02588303971317,2.8006697587740983,3.5885164353252064
1.4115797419963678,17.262826679498644,3.0261281229552806,1.8601432490662961,10.803595521695925
1.919152422606778,11.39175991143256,2.8761954267482936,1.5678028643577235,10.423929297604065
1.2193787974550268,18.977828714576859,2.1500491398470891,3.9811924843636728,5.1540933281330501
0.39393513481414033,8.0432493818242463,3.1438158778341148,3.36640387586151,0.57332960306592429
0.13803341512380532,11.307243723277685,0.57852766253579846,1.4762598709276504,1.0031576058673481
1.1086530719074885,18.734212704653771,1.3548644074548251,3.7115919963744819,5.1912138770265246
0.27528737194905795,10.956526994415537,2.386234958347961,4.6236679487262711,0.51026440427992292
1.3254631999094795,14.281928268588022,2.6992030048143865,3.541983365457213,4.3344291905820445
1.5382956180630991,5.3494858820845899,1.2381602801107863,4.1915372808013744,1.5088579044530828
1.3383676769783093,14.280973177953076,0.55617557574438647,3.5806735963397451,5.1299916034353386
0.84082834758284186,7.6192119116507335,1.1589048395918211,3.6896199559655978,1.4722408771381035
1.5675651344811421,10.239192951009894,1.8506080592879441,3.9987883104527389,3.2884094338091638
0.96503558590167515,5.2901248156858616,3.5865203164321171,1.4759039157300542,1.1139200516781915
1.5682304465592398,11.05345090082894,2.7319610646036234,0.58761951796922274,22.20827137771369
0.38457601080518955,14.796814237060772,2.0782470301119851,0.5307223724395792,9.2162231961738499
0.6344453293462754,12.062935308344032,3.8985745238211238,4.0205272124571794,1.2883485904010954
0.33653669683657117,9.2564182103518817,1.161188704235645,2.8752655905987612,0.94750961686115887
1.6978079897022453,6.4532435566140451,2.882021152148496,2.0634331214389614,2.9384281314031577
1.8929581055798763,5.0787511623150889,3.7957114728271417,2.0300601881296032,1.1963883604035497
1.2416597775695204,15.345893963256355,3.2561341951642877,1.3220443569906155,11.354663211670658
0.89033157610065017,9.5221885152563406,1.9551167590626379,1.0807020524376116,6.2340983881379177
1.5407351184543423,11.03689914263629,3.2102278541236609,3.2463717565193058,3.7145552694614796
1.4458130270157061,7.6415761578263943,3.5219128853296273,4.299245095458871,1.3854206247941889
0.76385926916057179,6.3018319743754558,3.3025229366697308,3.3336722713162188,0.68724512281587535
1.800544685983424,7.9164555257597646,2.5607294369534053,1.1483968140736414,8.3971185139187465
0.87448083464844872,10.079128522251056,1.6013015969296718,1.9834997061375816,3.7376850335393494
0.1613225970947573,8.8258692976609776,0.75796422516643558,1.0723035064584743,1.2137751966394306
0.63197852054827475,8.8959638366316653,0.21239761460399587,0.81686735203854144,6.7181376760679887
0.83050040539153103,14.933731938366289,3.1594919212552379,1.295139775175322,7.5501589054850911
0.93302185930783232,9.498658254995938,2.8597092154228907,1.8676154907046951,3.3166808733285582
0.88615984504292666,8.9769741626175161,0.095204929654537196,1.1577120685394684,6.7984669600264969
1.4822940330941261,17.327414006470271,3.3729447206956444,1.967054487837808,10.515533090308841
1.5174511572290847,6.4519856949935255,0.44377988028237514,4.305610753879181,2.1175065252217147
1.7333585203726032,15.61471123507884,0.62098554713393161,1.9803935940214765,13.123402464938003
1.0459711651220729,11.874139235234386,0.031971309149852356,0.66689203016032161,18.573570567697647
1.7164861048647932,18.214115555533208,1.4509795691737595,1.8255980562053575,15.761240485955186
1.6104318933866235,12.616063888283062,1.445274862650161,1.347663340498398,13.348879041645114


==> anc/competitors/data/v3/geometric_series_sum__s42.csv <==
x0,x1,x2,y
7.9656044370036696,0.34154191315399329,7.9086430916590613,12.01672198464998
4.949905957768471,0.83475351641244344,4.5372253690398301,16.686898422012266
8.7273812792024419,0.72503522834521272,9.1201556569415629,30.244305753419187
7.276312261534275,0.18847072879688842,6.7506443842275807,9.1090171092261922
1.8475961309888458,0.89762772627005849,3.0082107339730122,4.9736232335340622
9.780601164730804,0.80336001944619617,3.1497492916442731,24.753209942977971
7.8502573179131767,0.32712675029123117,7.544763415437612,11.573042257816283
8.0745787474925841,0.76951726372875062,3.3835514915366245,20.444319391646953
2.1530226940799126,0.1851356254971063,6.0583416126563465,2.6328151007587364
5.0534734410601043,0.89928378437939094,9.9341958074296848,32.618185817954135
4.3371822180932309,0.63254778888522956,2.032060837866716,7.1427660562967832
9.3408848996374161,0.62010001244703761,2.1326384151804554,15.586876726928589
6.7947860807259808,0.17235258158730621,9.9446766554440522,8.1493005538367473
8.4048545194374693,0.81762671911730023,6.6771106730733241,34.083736830689254
4.9907277894459803,0.12319960256357554,3.015279804148105,5.710725338171895
3.0451484960629918,0.29266244643291761,9.1784175980327483,4.3381549563249129
5.9912630831425133,0.21441750013330801,9.0430424010215376,7.5217426516560026
1.574355304937578,0.72141435255377484,6.2896033048910018,4.9943175792353607
8.4486805479332396,0.25856338177031835,6.9743362388860524,11.330609921037492
6.6849795920985837,0.82851058170470826,4.1854975320070107,21.294302716834327
7.8227896607683647,0.62501523146199212,2.4041575709760412,14.121133014538957
4.1907337131688154,0.12893016839575699,6.7565408711269148,4.7018056864327553
9.7362822195541288,0.10434386730296037,4.358041545622104,10.844896040514339
9.0380900918997789,0.14132633361151914,7.3089683732828155,10.554623383944609
8.0054514736638573,0.58474014211818215,8.6899614147408109,19.144845917074004
2.7517483706677082,0.74118544868753222,2.1452843513149125,5.0288207772201217
5.2004890335433078,0.29084225650191076,6.7657101974858191,7.4531460148510256
1.394233892085059,0.77952707433845836,3.850244317494818,3.9799324562128593
2.3886054286079306,0.14578555212260833,8.9911079832304104,2.7758955000835468
7.1474405791820921,0.74077108291334104,4.0293160524946279,19.401766362216012
7.7028594031703541,0.84223634413782433,6.8861610658833463,34.0104841019661
9.70758759190789,0.71768671928350447,6.4283267207168917,30.464969208505394
3.9324282232433676,0.6584966271829098,5.1693320004739913,10.089275436044868
4.3341373543138202,0.77038417492430644,7.4209661087983525,16.078384175968576
5.2260023014822714,0.13212103963765315,7.806157077723471,6.1393990616397236
2.7052422317585711,0.26142568857524429,6.5355023625550945,3.5782506382623458
2.1692935480192448,0.19993894344451446,8.0673778974780319,2.6064673466527042
5.2813443360334036,0.50362479215438927,9.8673366079434999,10.589013335802731
3.0421841414579571,0.69615050266307565,5.354179103206441,8.6055871543183553
7.0283259521425929,0.60400947566111896,6.1166644150842471,16.92798223603458
4.9343672698509771,0.78090487980954804,2.0997590235297059,9.0706991700753523
8.4941037645205366,0.22417039395287272,8.3682284504830271,10.894878711283138
7.3023859180202422,0.68769687354812925,6.1618405363679507,20.997995610073559
3.8112997724383697,0.25443319269512332,5.2636914428845216,5.0383657125446
8.4903382125568108,0.31660700105424022,2.7525757047151664,12.080753396964569
8.2428792174712164,0.6679237578250431,9.1172513734031781,24.219483307351364
4.4873054112715707,0.88416382791894543,5.1600579203244514,18.28543280701988
3.5949529353721967,0.58923488478165564,7.460652785673763,8.5438786267008382
7.1424595357747798,0.1436002519930365,3.1949932509452061,8.3084297310280153
2.257772352483788,0.59304717594202627,9.6923970363282592,5.4563174572488986
2.799173822275975,0.13388044126413368,3.4275340945746473,3.0181747229301825
1.0662604277590497,0.80731656909345373,3.596335943195923,2.8615885930334568
8.082319397519246,0.66766262808049659,8.8718628844617093,23.500730516410993
6.9836577093282894,0.23850227713800259,9.3006619531354495,8.9924272425366993
7.3464884076370156,0.17337680465935845,3.6971792601864113,8.7788516026007901
8.0265612791977112,0.2468265831042552,5.7584071053986232,10.75873869563191
5.13024197984506,0.88402174364335406,7.8679592365026387,27.460956418593021
6.118670763576044,0.46684851396679183,9.0269258704864122,11.566976365116693
2.258172983148917,0.72726475867312634,5.0324215602984417,6.6451087352738742
2.0307706618237611,0.60912667368622153,6.1361558947954338,5.0095015592886396
7.0156266561142449,0.5579305199669099,7.9337312841578793,15.643597075387975
5.2398658552881923,0.21610420373203976,7.8490878132223632,6.7259233983255076
6.0871249583306994,0.85681956284647609,8.2636810402086791,30.715223006178
7.8849897167442302,0.34107410601177435,6.5594705491322109,11.910354382970771
6.7124648800053173,0.56241377264603376,2.8369207744382017,12.386734813569879
5.9822146059219623,0.65982075567125287,9.2317863270243201,17.251843087234931
6.0328644467087216,0.61938652419624707,8.9245803145682245,15.586277863103794
3.7355508825635098,0.85247552775641477,8.3847794865466643,18.590865745438968
1.2773605111114548,0.21875119193604642,2.7988998172858359,1.5178364802438891
4.9304565030912615,0.50668219075755372,3.6351789366514335,9.1571930850404986
2.9312620553757629,0.42322751259261282,7.9488029208612154,5.1026601101539688
4.676757793521725,0.4793349835860945,2.1851207566555715,7.1182678513524102
8.6806276594134957,0.1953740209581957,9.8337970696582371,10.790509183841708
3.1054553727880667,0.20727568789821227,5.0171574428454457,3.9612569978633752
1.5247246752015942,0.3224604366250059,7.7545002695265888,2.2990874539382826
3.532455028197969,0.34376368300866506,9.1005687079043476,5.5057099591906233
3.6423438199001525,0.44232257094507998,5.1570391052006581,6.5353066995999907
6.9572486325420559,0.5887900376293026,4.5530599087973282,15.32250640193628
6.0132893710715054,0.60770329393461042,6.8699290311859738,14.961424569372259
8.0550838819577208,0.42944871726845624,6.6479149899844057,14.024726093616865
6.9788218629464875,0.42702648754295769,5.2731198209983772,12.125827289550667
4.6574817529606349,0.27410282135756958,6.8141980469416676,6.4206185429306002
8.3261834619943116,0.57064499872720664,9.4830509565319581,19.264710555873165
2.5027562791693354,0.35363272905379028,5.7411220530127718,3.718692307552443
1.2044086582047444,0.12884786742189097,3.5739374460050506,1.3680218355159832
1.8104307469807757,0.43472003532548831,5.0176478630640311,3.0299882639084728
7.5012341553680528,0.47930614007213623,5.1528558607449488,14.157294363172413
5.1568950722624862,0.28047429456336881,3.0488695442097589,7.1388175269039831
2.4514460113024161,0.55796634649769261,3.3029720044364392,4.6753323136547627
5.5094029759302714,0.55261752034553679,7.476496587149418,12.192604054413609
2.3708089244185158,0.66160174488829715,4.7158220336712215,5.9497189108448385
7.2668833756996243,0.61835878576096803,9.6391871348464608,18.806165695984177
5.0154064801662761,0.62194644521682529,3.9487739628688594,11.293941645184844
4.4291910348683423,0.35297132145923449,2.7913960408385785,6.4682962501087387
3.7136088023308886,0.72994577758876311,8.0280365040020634,12.790782908576514
6.6725433380699961,0.53931550687974361,9.0482884153429595,14.391448242815262
4.2563134949805139,0.44513455614391206,4.2249068549719029,7.4991383151108648
1.7888492738449089,0.60080998475284564,3.6167048131638238,3.7791011024883221
2.0620531190846378,0.38852586756020346,3.4861290789686974,3.3104991811563513
9.6570789809456308,0.51019139568540661,6.1760984109320987,19.371694069618147
9.1772262163684637,0.68936455078577619,5.7473331299741677,26.056309981424178
7.2973642042967457,0.80912230937896623,4.0755187188362738,22.095626198110445
3.3928296531356761,0.83684575783615334,2.3613849359154111,7.0736386181892241
9.7225873961295157,0.50290634014647939,5.8519307226102457,19.261075207581296
8.0087581356921511,0.51622009179245532,9.674658781084867,16.578556321772769
7.4520117024309602,0.73989632861106924,7.2201536060213058,25.442482375478857
5.0442535192940978,0.35156055339536108,5.9640524530289474,7.8857670190738087
3.4501740566064312,0.76990588987605491,2.8855365922369289,8.0586766194997566
1.8675186593814936,0.49531331721393879,4.0194903243966982,3.4509097330389586
9.1234215688945746,0.19268537946821473,4.3581915965963418,11.321912217856587
5.1019866085025001,0.15764731765835496,8.1184284208578745,6.0073483623349055
2.8212702831570731,0.77359456883157052,9.0136863781169545,11.230876194396552
3.7536096173558726,0.14445433352550233,9.2131348285315084,4.3397996953669669
6.2129761204770642,0.32448914890692471,9.8765488660060328,9.3258552701869224
2.5909550464530855,0.36730403240123666,9.8589334648362588,4.1237494911473309
8.7095285568313798,0.23839555615327504,9.6239930621438514,11.418452787503341
7.8266757685168908,0.35111469584159138,2.574577124023075,11.341478155876477
7.4751666035584314,0.69415405338006853,3.1023482874224415,16.393573794811598
4.8888373579759339,0.11174627484805662,4.4357322118082632,5.3437365136116313
6.6457795663219885,0.76173873961654914,6.4231860325156918,23.099611830621868
6.2568817202146203,0.78523841885964651,2.7758231096438344,14.247183475447567
6.8486194139933803,0.39780925855323856,8.7663756624171398,11.389192917796439
1.7599988902590018,0.22289031924850786,6.9340494326184725,2.1594904912033024
4.7422666195354868,0.58067232635606469,6.3389152184176396,10.946782552038375
1.3745275647570323,0.19573804469191547,3.3224905869383292,1.860447634474707
5.44591737320067,0.39193548886260199,4.0260437952015788,8.8153004237554509
3.9687509109950678,0.86674334472077796,3.2824961998580644,11.171460361588798
2.3007176997944221,0.8963715780669097,8.8154652623583889,13.703374748495149
1.9306267095029648,0.71768391308366852,6.6738228804897455,6.0599363290953212
6.2888011495994087,0.34876920793661298,7.8810354201570672,9.4854566361843471
2.5353367168319751,0.650132039332874,4.3682629032802058,6.1622220706310475
9.3260810653911754,0.66432509238721016,4.9700210967062173,24.210938325865619
6.229550257303555,0.41027335613091986,5.2388397154122703,10.339180631404288
4.1218282408135334,0.61271090766892755,8.0801197739522799,10.387027697957196
6.3182394233327503,0.108582115980541,8.1788239013965445,6.9960149512122669
1.2052348392672774,0.26724612688179317,3.6545082201122536,1.5549703734777549
9.6270329191730077,0.52007064237380896,9.5323108539047929,20.024092717711685
5.3407309324861023,0.23100104340663671,2.9652426995494912,6.6895756352848048
8.0446170452525756,0.23272549430122691,9.1689766593890418,10.533388763138449
1.7445699993019472,0.76904343244019036,2.8031651651984744,3.9955608703044176
5.3799249775434435,0.89130640214688439,4.1163184892104887,18.653841722270307
5.4163629491906882,0.54477554242275872,8.7718282885436558,11.643633980887026
9.4404380947748461,0.77125578470537082,3.4359365787686995,24.284796176786639
6.1455524713846783,0.89225733146101804,5.3085434504797586,25.994895816332804
5.2614046095125842,0.21327671085501976,5.5988743995530097,6.4661562889416109
3.4027809678270424,0.45859649060348084,3.9620717841856772,5.9711997697830252
3.9841209760829699,0.41405817267353595,7.6819616106878925,6.6981135784425723
5.6860516222438404,0.16403942691694801,8.8106771952176306,6.8656553886230336
4.9502031427454201,0.70426413823579559,8.9966011188445734,15.970768830054901
1.1945087189229739,0.44702322185807442,4.7145771658924875,2.14367242572518
8.4366273177492204,0.47546154735232105,6.2468031543025155,15.974106446264422
9.0654469465579002,0.22053837905059215,3.9872512309252119,11.748042107271711
2.2622418009874972,0.24474132178469452,3.9583720124011634,2.967823027939458
5.9863252918514442,0.82568289772497205,3.2900325028153929,16.084804947000546
1.9771816702189919,0.13571927117942312,9.5201520864601186,2.1698303290120933
7.0501608373583053,0.28628182795496504,9.1039106288446394,9.9724146823351649
3.5311040545510748,0.33364746425162273,8.2188697066215379,5.2381707994643198
6.934803712227116,0.49215803392126911,6.1412921703018322,13.435381966555749
7.5429515285819431,0.56915613841183677,5.9248633240949751,16.884754258596512
7.9178274272589135,0.49463198068053327,6.2379653294599837,15.349379849123748
1.9696685136030689,0.16729226764550564,6.2925441086167142,2.3834988802175237
9.2441066062384714,0.29493396324457088,5.4765046775815227,13.1713906786929
3.0719259180539273,0.77487070781003298,3.0540386631365397,7.406874481746069
1.336713005585618,0.6100709603827672,3.0053108229482879,2.5256792495118714
5.9936722245233502,0.61931924010741946,9.6179977267654664,15.577839976867425
4.3383005547619486,0.63616260428108395,5.8562460766908044,11.139161305483066
8.4681076881917186,0.71032241523162332,9.6256441992415116,27.99734998019634
8.2742632485787162,0.14648678537715787,3.3086150216808798,9.592237001091414
3.854250035404438,0.39328670794608989,6.4353324163194685,6.4065607030352174
9.5760945556277051,0.53162194820934294,3.6617380268123139,18.444467042424709
3.6182605432610675,0.37076518663786084,4.0254768490128123,5.6769916036788235
5.6355141630854311,0.77558309862974928,2.2404366300894303,11.049244581560121
3.303685815108425,0.48605800686983514,2.9516264859216905,5.7009345670424469
9.424392130440669,0.71490207156750329,9.3347872610335649,31.667824413586779
2.4814703582381634,0.78161241350493527,4.5722639318586538,7.8947039594835902
1.4041955745309609,0.5038331863227985,6.8650336953167326,2.7875382446400474
4.9158735400273414,0.82764179509707991,5.720113055914184,18.792593907515947
9.9313800765025331,0.56969915242958447,5.2036099619622265,21.878899305442342
9.0250953962942262,0.78021943906697744,6.255088730768545,32.403966913443561
7.7374721751125426,0.37247263647321949,3.4979115569227321,11.898637295903542
9.0171324179067245,0.4990535668251882,9.9088311881566113,17.899901057806829
9.0410197572807682,0.52512883280366218,8.5464629496309037,19.144734148738269
5.6697252434780419,0.18398377271685648,7.9329170618521223,6.9739775595035995
3.8433614664771372,0.41884200536123251,5.7500743761116198,6.5107997087395146
7.9481118889988922,0.83387013804134091,3.2230169770106878,21.27660907719293
6.9549513685098496,0.60466579229179396,9.3653268661885427,17.425747306699702
4.362919559863391,0.242005265949574,4.7310965390538211,5.7288085353028197
1.8502000125536373,0.37108450848768404,2.4008535175754702,2.7142368175901108
7.7211065021412342,0.25328240773015986,4.7392294144850293,10.222139069381608
3.3621446433057822,0.11985850543885804,8.3556562439670756,3.8479836695095679
9.4313183548040129,0.8419683668032214,6.9816699599056653,41.873301957068477
3.1687351750511628,0.45856586260549725,8.0067086779588763,5.8780899973005809
2.104821391703374,0.34602805793662894,8.3490830708990202,3.1882123029618556
8.4800140491241542,0.5787817532461893,3.6956368886443407,17.423604512327678
2.3795588496204463,0.10585156503441251,9.3902665287454425,2.6286988312064836
2.6134147734196516,0.32241768528065107,5.5039168233629807,3.8292229183004509
6.3944451236875919,0.66242677255911409,7.1121091941133168,17.90002708231798
8.8710583675371808,0.60701581845541042,2.018470180693936,14.404974339009385
2.7679119914311592,0.88544475803402845,9.9469479872894233,16.821032499042008
3.7929130561008528,0.59628616772643528,4.2471710877132409,8.4182059221144208
7.9966435441705981,0.48200469890218622,2.4965048523212419,12.911128475843798
9.7464378345487059,0.70914605054720614,5.6660963322921116,28.759672597454706
5.5066706758210806,0.82266229757124243,3.032240457456334,13.782612959886313
2.295077522961257,0.67655675737468124,3.2186136812606057,5.1836826045436153
1.1254265893738138,0.87056897883950368,7.0582625042416813,5.5251769862300231
3.0669042699896973,0.72560413659054179,5.1434191325618661,9.1060170092055071
2.1863999600786892,0.79344115060954123,9.3748196012399596,9.2550539288067082
7.098928062515717,0.19128325694690976,4.5532519568645604,8.8390952715025559
2.0964925416567803,0.68593080239503013,7.8094410270712089,6.3558933058820726
5.5569693845856971,0.45207095962189492,5.688795441239261,9.9035694809359427
7.2483619207859782,0.54248304192902019,7.2796104090342304,15.656283729138099
6.2300494829881217,0.62328192758588541,6.7975628537279231,15.901608027766628
2.7979808649405187,0.87585209336445558,5.7822717820719856,12.109726508557982
8.2371207356403637,0.88766246514529967,9.600488756995496,49.982473070604009
7.4386641665422149,0.33058259639032422,4.7417091420396469,11.076860629538393
7.650856035239876,0.68700279795033292,3.4178840099941805,17.785718650672901
2.1795197640158195,0.69998683034821485,7.4247524870386261,6.8479219279280477
2.1137842328531016,0.37719428905043906,8.7680604904632702,3.1658276679054893
9.3480629590585682,0.19909581989137681,2.3220299195193901,11.371567003672284
4.5782037444244654,0.13275756822857582,5.5970615073814445,5.2659063194126317
3.7085382260284576,0.72187450202334291,9.1399015174986111,12.516892153555416
5.3972564081638001,0.49175979345352472,7.9969489513829402,10.590574740960145
6.9657779148722421,0.88843213559594092,9.9344617319810258,43.257393266906831
9.6006093134227299,0.47197876495492241,6.2513104927779501,17.929596215312561
3.5780160419384952,0.88233358325907219,7.2799657504092101,18.211243055262575
9.3232758638082434,0.42926080175524794,4.419842249103425,15.873893373570086
1.2237354224763068,0.73494572044797812,9.5802847973279377,4.3220429133562366
5.996782380941422,0.16785541784946567,4.9306839084522904,7.3225552380966947
6.7057760051297661,0.54436936811021119,7.9080857014930288,14.554499659893427
1.9530766337567798,0.74164782958857944,5.2251216329526553,6.0105241177741044
2.2630563735752136,0.839761333775911,6.4945514405039946,9.4314417696887141
4.7720288738467342,0.75806647249394532,7.7582602801723697,17.572220189662509
9.6960872092886348,0.12957658176093939,6.0714732140108341,11.187277996498501
6.3643829791093554,0.39816187304538742,9.2566906152760673,10.558328211572375
9.3972089944019004,0.13895877785108102,5.3544079034224819,10.959159168606913
8.2392482405167371,0.18742583289164641,7.1765743851466013,10.027764849507298
5.2064344139976235,0.64024450293398727,4.7388994664004329,12.816830754019085
8.0628710432696877,0.67060655704935856,5.2652533458481043,21.466269495779336
1.1605310557928896,0.71897654620130103,5.5204008658684192,3.4452433217447918
1.9822959708916144,0.79236523844453033,3.006456146498282,4.7656891755345603
8.4648575339446275,0.69154517478120792,2.7337894324720535,17.384468169010081
8.1713537949264552,0.74069727368530569,7.3399193851740634,28.087262560108236
3.0937666776979031,0.1391709678586234,7.2441419067444182,3.6142411595503168
5.7769263153914814,0.28762812035303886,7.3032777136807621,8.1602325702580085
6.4541423863000986,0.59751821870019661,2.1581315627415334,10.757659106430083
8.8096505839841015,0.7865002436998586,4.6123747413742393,27.674096404771714
6.427964416048531,0.10360009995172731,3.5824787780735754,7.1355048519766697
4.7131441234631231,0.51170347369307989,8.2252113803520999,9.7901183697472156
4.367656390664644,0.6418299194915178,8.8850432111690409,11.832777900751399
4.8329387773615888,0.12368583130289057,3.9734430178091786,5.6137596003059969
6.8673792302197674,0.42108444604271034,7.3427932707838908,11.9503234854652
8.8074156857709234,0.81650790510695748,3.0349024276661956,21.987114912565204
5.0850719386866974,0.63729024708468696,4.2012202048137066,12.084447430821234
3.2305560665622233,0.29012669068847785,3.1092359698673562,4.5327921708896799
3.1299612669782304,0.78222490370553011,4.2681661327938336,9.4115688350768476
7.7141285221910181,0.37842513872761152,7.3978923787942232,12.40347209290076
8.3491188708151931,0.78267573691524761,9.2826152814820198,34.449678407624901
1.9475027186871245,0.33915492089512445,3.6201792633934877,2.8715785248537467
1.5990297125966033,0.57225620070651917,6.3366322796057535,3.6604789293595155
6.3499029738080663,0.41755205419826724,7.6111288099474583,10.999123911698817
2.3155591977342844,0.3198600406040536,9.6233797478845258,3.4188610531334676
8.4219777141070722,0.80924604973749537,6.8804838630973908,33.78690165358131
3.7930120653166699,0.25007494555159304,4.0408554482190455,5.1045766721040629
2.294847396740284,0.16784927298861047,7.0038252553114901,2.8308084637881819
9.2887342523870515,0.37354155083652829,4.5639292934241293,14.71364643750365
2.4897855046175037,0.67411131811325409,9.8090271255336621,7.5395082134836704
3.5624807410414201,0.7459452847810254,5.197409081309095,10.944448630639947
2.3825205567285277,0.89899469605341187,7.4834217660881137,12.8818100942683
2.0394105729881948,0.33708964560893195,2.1858206587740678,2.7219452973048712
1.1903321470279602,0.42635356090502574,5.2004915690780429,1.9206221512444137
1.498558682478341,0.20945702242370104,9.000860906580094,1.9144059621011296
2.5717732384226744,0.55989754369842692,6.8818195554659667,5.7290110390504054
1.4804373936445785,0.89806402981033384,5.5515430911678108,6.4927903502105702
6.3202943449987412,0.66070480809652676,9.4874999954858072,18.028045667952203
7.1264307411955574,0.5761702723306974,8.831875009177832,16.586313322607921
4.5426741114882541,0.41389527433743523,4.577725390583506,7.7029147625222913
3.8619198725684445,0.83223900822844388,6.3563872163307167,15.80326243264893
5.5407361332000704,0.49753327690427962,5.9185940487397017,10.878640958956678
8.8750444801114767,0.2074935306504492,7.0576200009188987,11.088190187640944
8.6601846413998551,0.39230277055930685,4.6728901356700447,14.185138534947178
1.3912755581151275,0.15373333507821352,3.953640006127106,1.6315861751304002
2.6334856863687168,0.26158323015102525,9.3013746820442886,3.5893942176809328
3.1307038399395641,0.11413502479992976,9.3909959959880496,3.7186023239010164
3.2444881824899063,0.46262393320013073,8.746583086095832,6.1508459187997477
6.1410938656849545,0.60763221196143768,9.8256354461164896,15.509912082956637
4.7463618313287306,0.37463396990312625,7.9599322062375082,7.5396020731308129
1.4432870793483459,0.43630541720422167,8.1173378284959981,2.5315254552825226
4.3625272461361444,0.86736741827566077,8.1007207357011257,22.54531766708595
5.7137765384587347,0.70157049725993248,5.8448610475384521,16.725733710886949
1.9150471261334436,0.53268530955596105,5.6516175561141733,3.9500244531512698
8.5011269840970378,0.32763270008946022,3.9218102091920253,12.601020392257226
1.4676567981859383,0.81759743901839621,7.1585535548743238,6.1339074430095213
9.3235768211625594,0.28807769350452761,4.3145610888186763,13.217822487300651
1.8920182742188794,0.36027418441334169,4.0624672776188353,2.9179969876827903
8.5921745643797749,0.82725185153835878,6.687690992768438,35.88792195977021
9.123878295348554,0.52363364422805792,5.2798591058003455,18.552287263472948
9.8161361252793338,0.69385435953438135,3.7508528703570576,23.999854147309083
8.2182329224623416,0.57259583533101288,8.5284481340226499,19.005267522863189
8.0152978669419603,0.62275136720759616,8.8845593543550088,20.862851478544215
6.782349483959929,0.33950663321186048,3.3415961574222477,10.027245385364282
8.0109671912031608,0.29309764930133031,2.0600562623999989,10.506571907901325
2.2109698757183236,0.35799387773493219,4.6890397482349897,3.4191688569967944
5.8246123235287355,0.224353251266738,8.3800866854460203,7.4072665124784214
5.6280058317137298,0.799451492232646,8.7133909298745955,23.963739975628009
8.7181492971030181,0.32659754660009127,3.1066325609283938,12.43289974704421
5.1651942903416428,0.54919151553150769,8.1946872094644085,11.232998418469149
4.4658054649031813,0.73357954011309923,2.9256333384754356,9.9995083127996569
6.7560694411339908,0.72705928750057092,5.1205007212522338,20.00272139468245
3.3981698575076145,0.45070900686735438,9.9888761200953269,6.1832421625399361
2.2579156985856117,0.48100584686938053,3.5407265858472785,3.8452776727026379
5.3008954662137118,0.89576139914801989,3.2317086606210115,15.207979689641368
4.7520043173539648,0.6396779815832192,5.382402660374348,11.984625927458985
3.0931294647598633,0.75171075449430613,6.9573482077588915,10.913733698565935
4.3076062910361523,0.82204317537538552,9.4632062593060269,20.30105461537708
4.2975320484362269,0.73007186898347143,9.8465691642642739,15.171253270298045
3.9474600797129091,0.24814347596285408,2.5571250927311571,5.2369162920555032
4.4151767175423604,0.54973658699005779,3.1039801387832426,8.310638506263528
7.1716901091035083,0.18151532585163591,8.325903791167951,8.8068455511904169
3.6718882711415679,0.62233770125119869,4.1650572181668837,8.3831379928753496
9.5397213404380636,0.86427954255024886,9.0787924760508858,51.618004294752311
9.2471321758436016,0.51018565144008909,7.3076260578326941,18.802460036981483
5.3281938547007073,0.44637799429421376,2.8947584190454174,8.6281778304128931
3.9552508450421993,0.12867420113453054,8.660234279392057,4.6090168764751844
5.8189131084700279,0.86781961786337625,3.4108510400646068,16.770008230443391
8.6370443989626207,0.18240214730412704,5.3879631574372304,10.58887940602739
6.8732860650409187,0.13286327464387757,6.4174794284746399,7.9405789463616765
8.2395264515236963,0.29685328920395082,6.0061291926422262,11.66121699764458
5.7945004845916621,0.15242434713470596,7.4893033249212033,6.8347532828637911
6.696258663408587,0.46409427392940994,7.2214938789540417,12.396941149093365
3.5934005276421557,0.5128702410056899,9.9363360442244399,7.2819550404305078
7.6140384607926173,0.35005595922286714,9.9953752737935027,11.686531215976911
2.8216413381314651,0.14076838605990885,6.1316752210851275,3.196297158330438
7.2531831593664844,0.18928029459938137,2.7615926956869119,8.881987009967137
8.7464716149330464,0.40760350239194254,7.8227463917497468,14.660114615361229
2.1889255357138953,0.14842276066122892,9.8133126257327135,2.626928354214245
6.5294176648772781,0.65855178048793073,4.5466111010321626,16.166452904055134
1.8558617340694115,0.26561643321984962,5.6896710867005904,2.4808298438590004
7.5314406544428421,0.3416572550269108,5.3982153985236474,11.35571514338401
1.7604389694116822,0.41530062174247806,2.4113532364554349,2.7542234773077738
9.4234584043056344,0.43328770645531833,7.3781154497875585,16.619751351995895
2.2366713703402192,0.10132856613984043,4.8267015605477424,2.4720249767161233
9.6299222131817235,0.18965629679895804,8.2997109970520171,11.923308870600319
8.2079575847658699,0.79021165099270252,8.6569606022558894,33.861830281329652
6.3431380401971866,0.10098645000952651,8.5698462927827634,7.0522421199974223
8.0436169416659222,0.50653388465030014,5.3333279843190411,16.025447907122
8.1560335508477735,0.49160160520576646,4.5723654579271962,15.429055697277898
9.5142435653559723,0.3664753288085103,7.9905662373364388,15.018408608218211
3.2804501845526848,0.44506161611715978,8.4111154707417839,5.9483443985623916
6.3106830582247824,0.72446491002126745,5.9300595711309292,19.587599899540304
1.855442778079611,0.77296296497196515,9.1442481562904234,7.2383204182037248
6.5454913002170914,0.30827883473220008,3.1512695686284662,9.0971067368240348
2.5416217368350993,0.35799235277418384,9.0325502372716819,3.9751809214684708
6.0845555032519769,0.29398628242266622,2.7687618637750502,8.2708318686777691
6.1518746263046475,0.48389072044085213,3.2282041764369112,10.879447327345986
5.1938663768310462,0.6466066861270503,6.2707201061916829,13.717544462184494
5.703685979618105,0.28260230037073641,2.5401478414993202,7.4761781765899693
7.8753105100592915,0.3645885936438934,2.4224568112008829,11.217703113180503
8.1932024486085986,0.84430769407132045,2.0041499533256442,14.918952162106173
5.4293789401788626,0.13885543187756647,5.4905332775541051,6.2861401075652896
6.3963409737035111,0.468615684191653,8.1969910503378394,11.998069863638054
9.3811261212109169,0.66924643327742228,2.2787068022393253,16.970937636167921
2.0776022965101051,0.22036320924597927,7.2180608517268432,2.750388402390306
2.0539320931009946,0.13789921600438548,8.5850185393294929,2.477569218881547
1.7893811071969157,0.2105642973108246,3.344006788622969,2.2407573640107978
6.9207695653647505,0.83505855482454627,3.174909878571234,18.114958316106943
4.7674747071134149,0.10740782545689874,8.8864077889642878,5.3901346576279989
7.9688927452765892,0.25065757984908144,8.5849968796007587,10.678505433016024
7.0410827197773331,0.12502681032131566,6.3115341301134951,8.071730703303567
4.0027398249541433,0.18850357404976262,8.5535990343518424,5.0104134860160894
9.085298926253822,0.59611942930263706,2.7420486193959581,16.957073017550865
7.8627893236358712,0.2933111269912686,5.1558521435100353,11.265671451345399
3.4348144681915813,0.5553696403445415,7.902380448850983,7.5749308241628084
4.2777281599484862,0.57215630621290092,4.0596156745917069,9.0213818420324703
3.8299598218383659,0.77954826647182329,8.0186313154684221,14.880995685112252
2.4185048376249969,0.10379311432949914,6.0334288351265108,2.6247864777371333
2.330050352879725,0.78269556747389346,8.0021279035858655,9.3334009558253257
9.4251471703816971,0.59529526914157926,5.7174371028586366,22.068203661838425
4.9411363347887791,0.23019478888396608,4.9432347217745409,6.4808176514022229
4.4498784049966886,0.71834991050822727,3.7535137318290586,11.253611639709121
7.5671713780964014,0.78439323343246858,3.6670347314801202,20.68344160638318
5.9769375872760993,0.30341078700332585,8.011926484571168,8.687896746866846
9.4252598815461592,0.83503494472214468,2.951282784271684,23.555514380967949
8.0227134451845288,0.46356594423892628,2.687858800887561,12.920433661486479
5.3143260771208629,0.58273956346665723,3.4103309201770413,10.65305785549562
4.3872352613274357,0.88771962689411488,3.4027720916313751,13.063237843869192
9.8796839043188989,0.3892288629113595,8.5848609824551971,16.202228710776481
7.4598421240327912,0.75052747665609032,5.1880529877936992,23.031254342094918
9.5607519400345709,0.35471929426276771,9.9231076588838594,14.758444382107204
2.0663071949533722,0.7393708177931928,3.0976900623248991,4.7706502042883976
8.6548031127170439,0.58058713509011406,7.2283186055491466,20.201225870263482
6.7336649559208679,0.27308455618032113,5.5898360576100048,9.1476260532310505
2.0972951050160131,0.43122087503138917,5.1433454135765917,3.5887690932172527
6.2943219997229862,0.35410850749084932,9.0006735924326584,9.6865055744478834
7.1748672859490394,0.16248671446429111,9.8047651666271971,8.6280866228116171
1.1107241729974255,0.123867816079758,8.982871670193429,1.3319580330926593
5.0888616565757188,0.37718292432574474,3.5384054322810643,7.8997712380198317
8.4285956007668901,0.11522731825398927,3.7663833696714724,9.4923953473881735
3.6582312280968088,0.23239020606542005,7.2485910327605065,4.7767241591248473
5.1269327361869603,0.68014665668069507,4.3126686531055336,12.923495694788215
4.9808271436110392,0.66647298854687032,7.8778010462446391,14.231917454405805


==> anc/competitors/data/v3/geometric_series_sum__s42_holdout.csv <==
x0,x1,x2,y
4.216676336429285,0.14811877575595336,9.1837386430171506,4.9498405582251221
4.3498779295624423,0.66886028124370822,2.2698243240114415,7.8636863366368468
6.1840329610775804,0.83198600118615329,3.8777072905345085,18.769847138817369
7.7238270305557259,0.31293819284597368,8.9407875823419545,11.241476107092064
2.6614661618571938,0.2836998434527912,2.5201882176858055,3.5602894884655645
6.2614508157172404,0.50909236541736147,4.8538506102634118,12.273441150915687
5.8129511021060774,0.30851640476990638,9.5608211958205622,8.4063816205361999
6.4224295170996202,0.59025426323233843,2.636417832648779,11.769835822862186
3.3774729363357885,0.61774460392432962,4.9329823582250913,8.0147216579026903
1.1319830224551546,0.52712195925495553,3.3499563426280554,2.1135921385631504
3.0849307371014745,0.76584713949669103,5.3386657472713894,10.003689712956476
9.0043739096105089,0.72193455488207259,6.1983782627791264,28.084645323039197
9.0607693858782703,0.34773057775430471,5.3955280945060373,13.84464024267989
1.6169144805698847,0.10338083249728643,4.2932460516560527,1.8032399954783069
4.6364185989833491,0.62303714265704024,3.5642395218861447,10.02177767832069
8.644306008554528,0.13072814865309185,5.5451265972677533,9.9441815940379978
9.8134068231069698,0.54715533767018021,7.8978465211583488,21.485437204239865
6.015032001179013,0.22330734047321679,6.5720941338783758,7.7440099090620826
3.8540632331887932,0.18102210000792188,5.2418377414560844,4.7053378425635346
6.3999952267454709,0.58194393214386897,7.6394903562953331,15.064170654741856
8.7711890774084225,0.20302576864122887,3.4626621063802023,10.961566765986982
2.5109993841473779,0.85226256862428806,8.631932579053883,12.72004293691252
2.7458150918740247,0.18230623086875647,9.8770629456471326,3.3579991168647894
5.6290905806362996,0.27783086651914868,8.738903598629836,7.7945909765694088
1.9058063977229642,0.34647281919004086,5.4987856244137951,2.9076040316192673
8.0586026092287817,0.11869143754200683,6.5238756767018602,9.1438975806975886
4.9965659696802316,0.4413666885120584,2.1105645701554625,7.3525308356671975
8.3090949050215439,0.2343803756951667,4.2534095603517397,10.830096045391038
9.16411066284026,0.18531335811908178,7.99269625990277,11.248616693492112
7.1140970992352397,0.86416799382451848,3.7085717471902937,21.896162491672893
3.39834299682623,0.72736987651080376,8.3909257735575515,11.602663574273654
5.5520138408565698,0.32379983622941322,7.4258457644646283,8.208711383345749
3.9537865585818937,0.24474817028783039,8.3666510745997265,5.2350170092036725
7.1739009363557544,0.66556626277203312,8.381017275854278,20.743580963829132
7.4939778389209692,0.63380283417846406,5.9956018959224719,19.135115329483419
8.6685792009216733,0.8387246068128057,6.6867750376183697,37.168055190415508
4.6150238878513496,0.84122889433266301,6.4924666688450143,19.606734528979388
7.9757752919988665,0.69484771629401942,8.5671547091791069,24.981718180831265
2.9018090232573912,0.42341907354021646,7.1366613455510413,5.0218677400459821
4.9440765987908435,0.46547586551636921,5.6168303132279132,9.1233809018408216
2.8984327270129535,0.11451235849510139,3.5999165519377208,3.2719221832021583
8.3334416539332032,0.40583078902802849,5.4413273432844491,13.921664729709507
8.2249571923889917,0.21147233487913539,7.8303919496104628,10.43072391794845
7.4642145878383372,0.10538614837634395,3.074021712665937,8.3352370751518148
3.9203949920191796,0.72826706477164149,8.0958730410855004,13.31996777114124
7.7281086829924295,0.38054770887757972,7.1818595673415979,12.463617022587401
7.6642339395795922,0.52758873533514927,2.0336590488444566,11.803953058744579
8.2965360253914682,0.52645676246587891,3.534478069277978,15.705862528378061
3.5245465747227662,0.844862604106554,4.0452740293627159,11.231612455421013
4.1458708028464795,0.81859647983513095,9.4148201480092499,19.382741253045097
9.556494989745504,0.30051325065517159,9.0490918478925479,13.661895568184415
3.7248293525785225,0.79388434463408952,4.5311732357322594,11.721486233301983
3.4826357105252028,0.83228674899628052,3.9501706863893169,10.709879157890745
2.176456833618742,0.30364913754419776,9.6495353699749771,3.12548591197368
7.0216185334338821,0.55934726293663606,6.987790724864368,15.659674159395445
1.3826105667123756,0.14721303121633789,9.7546924456132764,1.6212848070481447
9.5706569865074673,0.36376535325560599,5.5199335409148258,14.986017628633261
9.5982990675359208,0.46369714935472606,8.9960517698400064,17.879370659437786
9.3657013060584973,0.32440704376831309,7.8134769220444653,13.860837269474565
2.7705573769187923,0.39503115070079065,9.0959091367521303,4.578688119795209
1.6773896191746411,0.29257418445866645,2.5986802513994389,2.2738714888655269
2.8683994883704522,0.44456325308177258,3.1172207709797357,4.7516168361145423
1.1015377346213779,0.10263261986770651,4.1535364887032697,1.2274254588938507
4.4164753048124341,0.31145782300048908,2.1439491668707777,5.8882005059277533
7.7448122590144193,0.15088148367585222,2.6010238207667884,9.0543749305456398
6.9049448003012834,0.82522525984098472,7.5823312555241777,30.300924178409606
1.3326502397869624,0.22354044172295887,7.7892481091412176,1.7163016814382681
9.5755384531596839,0.28667688082979315,9.0327308859976547,13.423675732300911
1.7144644856853375,0.63062833314452926,4.0239383252664567,3.9155214187369318
7.6564921599581659,0.68306621916006582,2.9082715075412668,16.184790040452928
4.1532372879947843,0.26989611190171914,2.2320503408702193,5.3827799419365379
5.9319133067396477,0.62967017852725504,7.8484227746908308,15.593338179935465
1.1348493750185944,0.56478586571546563,3.2824441108361624,2.2077977987648718
8.9309635202008337,0.6626967379108939,9.2497344075474111,25.888586398566012
9.9011926653294928,0.18506714131087634,6.0620866502049662,12.149263978674394
7.9236736239896377,0.37365794102026528,4.0826061679047099,12.423362656877906
5.8049078990104208,0.31123253956966324,8.171985232638427,8.4273577364332244
4.1123963576154745,0.35163283306327353,4.3460653605738084,6.2751586942868043
2.9433226888467408,0.53828640156104812,4.9159592349615417,6.0712945603854021
8.8186226695378167,0.41663502175933709,4.7047373911583854,14.871058811081102
3.1420809730280608,0.20414194977717939,7.6655781043540134,3.9480216968642128
1.5971177311846874,0.55154036473829604,5.6910608186523026,3.4408612891491006
8.7682994134269556,0.77111099272869577,6.3758395265150787,31.003998574331696
1.2886643654934344,0.85012357184141174,5.613210119748933,5.142173270160999
2.1709377666425422,0.32821521173318946,8.9774942195835834,3.2314506243499985
9.5483517956938506,0.12278884144445526,7.8245069942956817,10.884894691134884
6.7971930891504906,0.53736132712663265,5.6729702760212231,14.258820388304164
6.4186636198912881,0.40679133113116017,6.6174857478736042,10.792109982656873
8.8962912736055699,0.1835104152951689,9.8299778543417098,10.895779843616729
6.6456988343680878,0.87138458678591513,7.7843438688644939,33.977307265287081
4.8641882126266642,0.51501202120575351,7.8092595894207602,9.9731665867880075
9.6350979923221889,0.88727934205832926,5.8407884840387458,42.968332251852289
5.5459786585709479,0.80000009567478703,4.3468995835258468,17.217781067607937
5.5125491273267144,0.58540278746527541,2.2304831808548329,9.2686339265534325
2.9969149833818869,0.20197290696119996,4.6125575653754645,3.7530593125330087
5.5584266274974041,0.51708444490101246,4.1471777962754954,10.763402425726097
3.5591731833658509,0.52190851427132956,6.35047688158686,7.324752186017637
3.0405628931603372,0.30942281268206262,8.1142360424745803,4.4026062568757345
7.2565063101205816,0.34533945854571724,3.0830245034372696,10.666440914090037
5.6160307614360123,0.70498489237414619,6.1859649501040845,16.846484407105585
4.5272945694366271,0.44223711032653312,4.1816281047155703,7.8491786696990689
6.4489373146771296,0.75568275522497075,4.8359140077197162,19.585010506599758
1.0937541261597916,0.31859365888618507,9.1598290279103001,1.6050970656553609
3.8148414899286327,0.12594627189714985,3.338884420907501,4.3602181220074909
8.4879636256032782,0.44971260674431457,9.397268657726487,15.416153318403923
9.7108614512078724,0.1026652643030567,5.4403255789844831,10.821848762886182
6.4645336662748418,0.17845449608995498,9.898678062006244,7.8687466285964414
6.6275563068675432,0.87834228853353358,5.6967250554855227,28.458596569987371
8.3567736505665273,0.25727056354972899,6.6570592282377357,11.250100227188014
9.3349400917451586,0.86966034095262534,5.2431765754376469,37.182373264897493
6.467448252162761,0.28300320364637888,4.7029692296412566,8.9963676851282681
1.5082237485760608,0.42122130438765004,7.2833962183982415,2.6010743679072199
3.8574812187486911,0.48978845028059215,4.7266895383773697,7.3015403680311053
8.6784152624058617,0.6407299047486853,3.3073869421756932,18.614294496763712
3.3024224228734615,0.43203698301833526,2.6546689488135149,5.187973419814444
5.8402061124668352,0.8560948647937151,3.9575969164316804,18.640483919114139
6.0765250300844134,0.73803410206983433,6.3749926316406311,19.850842633214128
7.6191551800932888,0.80969512738154237,8.3660812319572067,33.190094273796333
9.4808345908442746,0.35128533779044069,5.2274959557058045,14.55317777127406
6.4292861354131094,0.48570605733003924,7.6592700855593581,12.451667322600645
5.280250369197617,0.5521457931286754,7.5234409918846348,11.654941792633577
1.2671272466018699,0.41877170647300355,8.557133609803838,2.1788156322167
2.3228114428489293,0.5716232113368952,5.9173113217559008,5.2242345664987493
8.3646863285965036,0.78764292238849387,8.1793839511773161,33.799603113567073
7.0600473043671341,0.48893160399130486,5.84912555846988,13.604057107076137
8.4900648127264979,0.15982403390112748,4.4508714477856266,10.102218772754
9.5575100625014908,0.4801479262521513,3.953125221013976,17.373708950025541
1.152152000223992,0.51117130613653261,3.5491662337790331,2.1391902456826055
2.6901220130487449,0.33398043769822661,3.2742096599571369,3.9277131959153917
8.8674716806253286,0.18192818740343492,4.5424748003702415,10.834767220014676
8.2136100477619927,0.56206335983257216,6.9703408636103212,18.417150779221743
3.1400582514323983,0.2651629944760775,2.8178729117343,4.1716793369828382
7.4254024151777802,0.72891432744656526,6.2723089395350158,23.621900042284402
5.0607835940030705,0.58385614539771358,3.2619111037625856,10.058887886487273
5.507323046425431,0.28326398829067961,5.6843641082729679,7.677982629524104
4.5121629428457748,0.59867547237409602,7.0263709641691641,10.93743662811184
7.4443534522678165,0.85269744287941895,9.6419867251485307,39.665011893807183
5.6610971849824328,0.32228318766156483,6.1201379369224762,8.3450202656472268
7.9029677754731686,0.89503621543113132,9.8494041576228,50.033720504978923
4.9916195370978764,0.25193781188369591,9.0003607667869296,6.6727061128433043
2.8474960029195153,0.85701031580071829,6.0804096482355252,12.121328541014103
7.8436835473416888,0.31607121141706729,4.4869758911204638,11.403246084765726
3.2745048357995423,0.74503900052796712,9.5714221842057867,12.075368388364481
5.8175112279441699,0.44282482709126314,4.1169018150272763,10.076060760111291
8.4588437348782346,0.50117210445374172,3.6926369331692808,15.634558249362767
8.6120855638086358,0.27167246372058496,4.6866785394552437,11.798144887936852
1.3925498600149842,0.88890866705538896,8.9392087593423746,8.1604235945777397
9.5942321697577508,0.62733538463680183,6.4049581823782464,24.445718919312945
2.1533971931726188,0.22114422962495076,6.1251100676078529,2.7645537655430172
6.508330153817063,0.63002363021711894,2.2334071639521493,11.322501663648938
4.7672281382789814,0.89399576032331873,4.3774939555564787,17.435220105173471
4.9867748559398457,0.41957844015953816,4.222743567090669,8.3722044841800276
6.9282461842118588,0.89507299388951422,4.6393976463787263,26.548189197104787
2.0630901036857172,0.18460327406535468,6.893209834018621,2.5301451243812489
2.2267497110091079,0.58130237989577815,4.1110343025713014,4.7465084645693461
6.5583347273127801,0.81747085645883244,5.9194487829144311,25.032375696990808
4.2008601887500845,0.10493144258010406,4.2579017067298608,4.6930209004391514
9.7397274019814599,0.3091035394208802,2.1047447726133841,12.906173752568396
1.6225412560272698,0.36720344699829444,7.7317672159384809,2.5629715285233177
1.3981113291388332,0.70818945052376392,2.1761066479038771,2.5299036487482174
2.2277831495928893,0.46068781575958828,5.0972635022193238,4.0512930179266613
5.5048239437143955,0.43812363621418393,4.8634512484884631,9.6201943838565729
2.6461790025483469,0.30473777769464172,6.5442026732076384,3.8044192594856554
7.5712053549430589,0.86960408413409107,4.2018900052362378,25.782954703514303
4.2599113740193308,0.77614868497703893,5.8680666528506054,14.728489367957907
8.09964177332124,0.45390314693552336,6.3810461315467641,14.735879707484203
9.6537125530241426,0.6612334580957685,4.7466284828873473,24.496423213203105
4.09960028937234,0.60286215223354789,2.1018114995724169,6.759502755856249
4.6799222287488451,0.12696022426070366,7.046536389398117,5.3604888326051432
6.8942047244231279,0.17965361756973391,5.3476773289600104,8.4031508658548937
3.7107960888114802,0.66900084860896059,3.0520859333774872,7.9236834260421851
1.9480042283905181,0.73853433290962778,8.9309316307372768,6.9530429931634199
7.5423544226913002,0.58075766167757581,8.5855377180934145,17.821080425320705
4.5700319076680209,0.89090841747562977,8.1364567033789861,25.525537501758247
7.1861981189482522,0.77634243700805994,2.5677215431660292,15.357653641311948
6.0866811000552064,0.19176629887808511,2.1487567344350742,7.3142244028390992
9.9935150338932868,0.24974287317695226,8.958816077660984,13.320066794322168
5.4261047231101429,0.31076211869476067,5.6441390960962936,7.8618677241040702
3.0956538161150782,0.83918047500414283,8.3438641783947496,14.791927766927952
5.0199386955973662,0.42915054460033819,6.6274960253980701,8.7614976600619769
6.0113368676556096,0.22590758584455745,7.586661654212234,7.765560470377677
3.632704273658697,0.19437982827555267,8.0272853175402581,4.5091934402937754
7.6855351258488875,0.7882045036405495,7.6162741923265722,30.364674893199791
6.3405066750689203,0.57334675700773097,6.8247293162354508,14.527363431947753
6.7908630637132523,0.84499598345438698,2.8186132021657384,16.557932145014554
1.985231079853965,0.23070904982482948,8.5486530262242439,2.5805892464730045
9.5577548986438714,0.30166351176185202,4.3055066524330314,13.607869656363937
5.0479602334590492,0.71956436108405708,6.42320250659892,15.826660812065768
1.4287781236617914,0.29896786251413454,5.5003009434524488,2.0354457051014561
1.6920701765089059,0.49717742612532567,7.3374178196337176,3.345182681668573
8.5341570215228018,0.60061599405129829,2.8455151551705224,16.359149102702567
2.6960945706186128,0.62352624112657884,9.6806149176147755,7.0874687629748152
8.4305214466325182,0.39046192152393167,2.844818192681867,12.8782718374453
8.4754326987011357,0.81364537319359032,8.5141475700769238,37.623190405091151
8.0688265416554152,0.39443123665699842,3.2133959874314693,12.653963621066794
6.4175064924684611,0.69271752637813899,5.6100138240323982,18.221865156210146
6.4381788168698995,0.77821170346373669,9.1029818329483234,26.067140754050154
3.4211411533520191,0.60784212071885679,3.6261607271386396,7.2893868175349041
1.3756849493208603,0.3797840395814277,7.1748272978650158,2.2159399375671418
7.3958941043569029,0.18335842182061565,3.6155294002942036,9.0368233068031589
1.1342163406141896,0.85147291484261156,6.8297819975276095,5.0897599188283635
1.1921071281292512,0.27747102426470427,6.048971467376183,1.6492019643236349
6.7602172498145663,0.23605761594645519,9.6194397485267658,8.8491110056940396
9.5622843393651387,0.24139300093327823,2.4771542644489752,12.232271687799798
3.0374972328689824,0.33288049281993448,2.9020031503510451,4.3660885073403541
1.0642203631911102,0.56729171877432483,2.1087070450127419,1.7152465280554048
8.7584310228784119,0.22007318335483222,9.0086244959568766,11.229797934929291
5.8459051613826789,0.70410201771135339,4.8562974380113415,16.160793627469552
3.9604469516901757,0.54689464789236941,2.4573226397081074,6.7569127925979418
3.0515978465811591,0.32404850203122371,7.4348978698487276,4.5134842671199502
7.0288625255090436,0.75009828024916703,9.3573039480832474,26.218594248798446
8.2974486337702285,0.64259620501695613,9.3915636103246705,22.851119606315581
9.8847762615468469,0.82440397099795326,9.4677159275851821,47.246009209243695
3.5936817491975432,0.51684990242943252,6.5178366414181417,7.3372806923025262
9.4670591395986374,0.38489417304364559,9.8892504849884908,15.389722999387926
4.6052577210725847,0.51787247289287064,8.0974819119575443,9.505602898810622
1.178796039625599,0.45598911816543763,3.2053075319913997,1.9920072483364477
2.4601205744944292,0.30764917871219999,9.7533333010665864,3.5532500392585784
3.8435714189652348,0.23253393609467532,7.0473354930283918,5.00796025779474
1.8022486023735433,0.42368505782193278,7.8178586499424085,3.1233970383768606
5.5724865742216112,0.43653077432235921,9.7189004657529807,9.8864653091741648
1.6349607234617896,0.72001932186727435,4.9421628109350397,4.6878180062092278
1.483491944757497,0.45899545076648074,2.9667232848838321,2.4699844359834571
6.5260189724105535,0.5526896818343463,2.8178722213225873,11.845462375724948
1.5589537090920043,0.29342298802235234,5.0458546928678629,2.2018099299689569
8.1107774688781209,0.36220474486146725,3.1158959736232639,12.179708107315971
1.0505989416852848,0.15034563624055064,9.9396398787704072,1.236501546447921
1.336032661833245,0.43285102636723816,5.6253955956868325,2.334497543267315
5.1712069279201698,0.57837118658851161,9.1349625285485985,12.182337741032471
8.9690460694455396,0.47345161302062155,8.9931902474957859,17.013195326477778
2.2299015987119617,0.57137253229499319,9.4160257625451678,5.175671726779342
1.5596591534942459,0.85769780687801278,2.9740553138384351,4.0171352558820912
3.4281927512686412,0.32002919898130189,8.222025838660965,5.0412456605222831
2.6774892802961747,0.41610999791177894,5.3616179875167429,4.5439439974909268
7.4618898553548973,0.67727853852203879,4.633894987416177,19.321494863315753
1.7121800968873415,0.50391373716909127,3.9252000915449061,3.2171251210423812
6.5523974036585777,0.11009269497939869,9.5750954248349558,7.3630111387052759
1.3111827654932915,0.77536296017183881,9.0885052672755275,5.2588680356123252
8.6141340996898492,0.19505948816426441,7.8470442140444536,10.701549732691982
4.4163215594821654,0.88211055970866381,8.9835117963037536,25.322321735293247
2.6225428383507143,0.64914404578954976,2.1285278215319714,4.4951095694717349
5.2025865423360651,0.63496999771563933,3.9125466846752808,11.841733103763374
4.1199397350427018,0.2639766434905001,3.0442008908026841,5.5004868634266835
4.5650856838673075,0.56330733417923629,2.923776193969184,8.5016438480654877
6.4240320611587638,0.48467764376442013,9.3405386384138929,12.451668009341601
6.843263108688082,0.18705597575746324,9.0829192521775362,8.4178753209466564
2.0786785517755848,0.24787475015926186,2.1074465623167917,2.6175645539832524
5.5905731833858923,0.27175788758193714,9.7339670152267495,7.6767818255533724
8.7319145380613925,0.70573528870994318,6.4776535230732968,26.569644730324448
6.7743541309613793,0.63885019855804692,2.847891421039404,13.521999884081929
6.5927256593093935,0.6964536107918563,6.5823266838079899,19.711276657073888
6.6851653236051902,0.21095543741417266,6.8712506699547724,8.472288861438388
1.894854645439525,0.69555045395661952,2.7424783268817672,3.9242815252470424
5.4788140543948316,0.37340500954558065,6.6369195641463303,8.7311325546204319
8.5196260003604642,0.66760663827709432,6.848369532144452,24.020433161123812
7.7794287387779244,0.85847936104282618,7.4342830817219756,37.291308057284922
6.8974551101087664,0.76913079432643783,8.992192928699799,27.056252672341046
7.0930604043206769,0.48494384665535484,9.4585790081495098,13.756773512770115
1.7466047407114416,0.45284293644180751,7.6581041585657532,3.1847440498157704
5.9771627615305887,0.6145232711835642,2.096854348993074,9.9200049266143004
8.3149344790837265,0.50839437325856718,9.8475058959668296,16.892201204458001
7.8472890393521748,0.69768294210839599,8.890736480794164,24.899693159482378
9.0457655592244137,0.28258857888711675,2.2832029688316444,11.904929513191153
8.9154494654018777,0.29011161335766489,2.883249121785993,12.204626313342027
1.80872178638784,0.48495481960140996,2.7666425062031079,3.0375591942937956
7.2327027753825819,0.28380150836215667,7.9029944417538793,10.098260360615534
4.6120464741100671,0.40935040931328148,2.3895135928143443,6.8844562056262628
3.9699272889829755,0.45403188405651029,8.0599846373302437,7.2588299046474969
3.4141590453306998,0.82349230273128737,7.3753884952653062,14.724594046929591
9.7503649615450065,0.44393135086863633,3.2233183603113948,16.254848436184886
5.8481923784157299,0.81658277231278931,9.2553313867965414,26.996830322755059
6.767827659768801,0.3995624267532486,3.6441797324055969,10.873308178393108
2.0495895121745606,0.3773239836920308,5.5191883796277237,3.2764046485557201
4.5309013500765216,0.69949634647549175,7.2575918220179476,13.950880582156074
3.7562661390341443,0.27126858468365428,6.1534915274587858,5.1528463329202703
5.4581558443377993,0.78205563600590844,8.4636124643875839,21.916967362318765
2.7915383511274348,0.58283662259116387,5.8165306819673903,6.4020915866918351
9.2532350442912357,0.59398999908583017,5.5943849240924992,21.554168931822147
5.4874502082053045,0.23635285156649691,3.1256315435946629,7.1066935828700819
8.1993532128734969,0.31628847884061673,5.7361489890499726,11.976149220842068
9.8425642454146889,0.27673339869976821,9.7619083472477328,13.608438473378905
8.1239448052252694,0.59153315004983176,8.5325025549587199,19.663436889788901
4.4764987771874942,0.39360483749517106,8.4945421626033095,7.3794662258447259
8.1232657493251139,0.5865169888959012,4.7435459840057757,18.082435583555849
5.6913895984551353,0.76432971933178329,7.9277578773361483,21.281716003337621
1.8582057428349894,0.69411648868529097,8.4180832380102224,5.7938830835907131
1.0575900613696518,0.46448644442196307,5.7457272875831791,1.9508054535817954
3.6851993732530071,0.7242273626209571,8.2560811553815441,12.432016611232248
2.0524139141588731,0.80223934735012059,9.5758998772526134,9.1200732954573347
7.046861503895145,0.65899796845806913,8.8213921791850218,20.143311708976608
2.8625004604524995,0.42326509379043076,3.8977893033674755,4.7893527591664586
8.6086931313998072,0.65829912563337489,9.0658140734033061,24.624602745853732
7.339570429624783,0.66822435226817301,8.3575549598647747,21.360703525863286
4.2701487540695515,0.52549346791832252,3.4324813758568622,8.0104613421868649
8.4900252470271198,0.59175986752718202,7.6963447939998,20.429915237080461
3.4312521263808127,0.64333865886994335,8.2374323900167958,9.3662441605911795
1.5747572468941979,0.12423114221836809,3.6208908197606204,1.797198202788953
4.391463121280208,0.73499083839205348,9.7704443584337071,15.75277876015209
4.8653642456560737,0.65851172214877685,9.8470921439646872,14.014657061219186
4.3377684745628766,0.77864236574620449,4.4175683515958744,13.107612245566742
4.5844645582427663,0.62408921760096325,7.4678597329755805,11.834928130720078
5.5787809965724309,0.84140686526796982,9.9992995960617463,28.919660477916484
1.4612681754411874,0.165410850660205,8.3302745522141439,1.7508827242499985
5.9941418810868372,0.83895462626939732,7.3189498784207796,26.925249872312094
2.2467240271304161,0.65408525406159146,9.7567039477114612,6.3917986519231693
3.2661836248774292,0.25666892585505768,3.5253013945831091,4.3576142111150071
2.2517102438343883,0.47899952239628751,9.6323039660599434,4.3182945238612129
2.1695541906030766,0.48421722700397885,9.3336005569828835,4.2015004198782924
3.8131896192013608,0.66366383371829041,5.214556601893471,10.00067574061659
8.0912146664285984,0.33786767812467544,8.0476663977138863,12.217965592724386
4.8786457682357316,0.23124585510789164,3.6758045541702442,6.3169992732351616
8.9801187614467075,0.83216855897247322,6.1871227274133789,36.337721395269952
5.0666396869464254,0.45089137015651881,3.5103828433282569,8.66374947803547
6.2276528308396655,0.52898630177798611,7.3164485784073801,13.096527022189752
1.0941762981220973,0.76236438202447399,6.9708846071434767,3.9098127809174223
8.364717535294421,0.30605145811983825,6.4255024827032443,12.047815441316956
7.2898667301210276,0.70004053944489397,7.5841341913804223,22.67710198157657
2.7089535424316415,0.61478833459263715,8.9193518615529577,6.9406128657420814
7.649310462073907,0.16626184759374221,9.3154680471421649,9.1747151289146061
6.7540020518320922,0.64501671032436181,3.7097118014234836,15.285867304552141
2.558308564808641,0.62890532747965977,4.156574017349624,5.891015744124668
2.1873161876144396,0.78683768630126261,6.2678859204840194,7.9776647264098859
6.1873699251203593,0.82131538777547985,7.4642863441801159,26.660287657820849
1.3002941211047254,0.57383355683571036,2.1009043929798557,2.1012047850256033
3.7049963999260012,0.64016440044732825,6.5508941850472384,9.7420905580852342
9.0843606006676083,0.26977552417073697,8.9941255788169876,12.440409234527456
6.8497367785752425,0.2340307407498653,9.3749357457176608,8.9425630694047484
5.2895609046442242,0.56694496462379262,6.4935990602848346,11.90799562777333
3.7175879675159766,0.30570147627639371,9.7328481900753427,5.3543993984444871
8.106468377099862,0.59088938193426677,7.8167308633100454,19.490579848900921
8.2794317263474486,0.25845108073018408,9.6160113501776614,11.165026339390351
5.0923146634248262,0.60146001990049647,9.3336270637189482,12.666343425505863
1.8043357602249914,0.88649743639412082,3.2530832778263008,5.1544509255758548
4.6740062745687254,0.76213861116056536,5.5918504088672352,15.347665322614045
7.8454109279994277,0.81928295111045479,7.6353746576647472,33.936087179413093
2.1179101247867345,0.53622236731267714,4.3859108320926854,4.2698057030674734
7.5259939675709262,0.47812369558827306,6.8906246172047432,14.331734947121278
9.7968472380517149,0.70575315560278307,6.9193029395544494,30.308189098175351
4.7861605959080613,0.37924676551327452,2.2460878538133473,6.8366925671722774
9.2318777164954806,0.55609945808272998,5.752441906292324,20.085948172826843
7.9031516967777504,0.82884383853424881,6.146080357474057,31.609287012271025
4.0851545601385162,0.2497112319497089,5.6156172419415871,5.4425261675573466
6.1191162175683287,0.8774796879287653,9.7641236335018249,36.004407183858255
2.7587697489842373,0.53228810337556831,4.0742899179078726,5.4466036063786447
3.868474967987992,0.43684437530801767,6.4806776419757579,6.8372207224112902
8.5144927201746441,0.31063983447633614,6.1469027338732491,12.341950955501153
8.0916117718142662,0.45510783939236832,9.7971090063406141,14.843291444228795
8.7045737846356666,0.62674132524399917,6.5013920121729116,22.202260963005809
8.390536785689676,0.82638552686546052,2.6461625079577589,19.150537764875878
7.1096327590806627,0.42286593338630973,7.071881405547213,12.290860686098943
6.0022950412288543,0.18907151358163254,9.1688248228020086,7.4017545846780939
2.1146592988981845,0.66803394212421074,4.3779711894706796,5.2808766209956808
9.5117802291286822,0.18284925544484976,8.7098511374984788,11.640173780087181
5.7290861506729094,0.32238074422240781,8.2001326561880674,8.4539410600049667
4.3391978816782721,0.83028823436222576,4.3697398702312364,14.224500540066748
5.1892276507982986,0.70138033489830054,5.7387153521452721,15.107747038583264
9.6916151165076663,0.35768784783404772,3.814877473985975,14.789876817532681
8.1332536793642589,0.66808929643391501,8.1763153501939954,23.598537664736348
2.545275130713001,0.84664102607765679,9.5069941229690453,13.187560133928926
6.4324771916157664,0.84376419486069465,5.1024346301346153,23.867629237934814
8.6110717065830933,0.14805042874211072,8.2809210644179156,10.107488559044061
1.8279214656299716,0.51927332313628027,6.7111505128784916,3.7556354817585196
9.2278561748770791,0.23316904060011689,6.0517660794263399,12.031961902505246
7.2127461462985849,0.75401742290659435,8.0522562459105611,26.303345354742671
9.6170377912952638,0.4408938619430699,7.7523908534965873,17.170656738293317
6.3023206195238108,0.84548419811076581,6.3000982796941782,26.620314171074821
2.3923243228038227,0.26230663369729312,8.2876317556682295,3.2429298488486706
1.1801582821653938,0.43638633190814324,3.1570553250715969,1.9411526958144059
5.7778303406144191,0.83249134424820115,4.7097288149096501,19.94692623376767
1.8303086039692218,0.41768143970216209,6.7724699166959219,3.1346371854021124
6.8048256837817451,0.59503617432469447,7.3984060096287729,16.442644428588302
7.8129792434567849,0.11863924704451145,4.4763205602215725,8.864041734686154
6.8659521541077808,0.59498523615749732,3.1123511514887729,13.584025238572835
4.5091869096029358,0.23969130195470578,4.3178096791836422,5.9182990330840823
7.951624321226463,0.37942362405386099,5.7012161185758883,12.762219751997881
5.0975369858500406,0.11547332350324596,9.1730406328642342,5.7630110074596264
7.9547757994911361,0.42285071471087687,7.4639221292072468,13.760526351683856
2.3479916301298451,0.62249675930990789,6.1564940602239702,5.8837588453850884
3.5315831390086734,0.47668988311168181,9.7971490476422467,6.7437958204667021
2.1204369850153371,0.32700897121876704,4.32237740847129,3.1256374968365375
8.5685641617474779,0.17750632301941574,7.7640423042969919,10.417771835179881
9.4929594474836243,0.10420006199013808,9.5914229456542834,10.597186984590254
6.407862104276675,0.65178101137367217,8.5122683903285754,17.920485241081909
4.7436758867925537,0.34118338748033816,5.9102335181252759,7.1877895805968306
7.8245347716258324,0.42196795427393552,8.4204557082473208,13.527040403363122
7.3749038121796602,0.24088406175074104,9.0438257706592537,9.7150968909061319
4.144596538129024,0.16943103863335765,8.6050458733394617,4.99006797683474
9.0552116704477967,0.25554429470718742,7.1214588739068105,12.162799754326374
4.6685934272821257,0.37088685452005632,5.2026031938593436,7.3783139985582
1.2904754599225345,0.30404636254191886,3.5159284503328712,1.826056632317046
3.5198982552286702,0.30778473795368888,2.4247952292079917,4.7929696188674846
4.4602650781704103,0.62979903671286874,8.3189838425104767,11.790898146268182
4.9458930177739422,0.33992844026644997,7.7194184308457814,7.4911567199685276
4.7239150554664953,0.31210528867293419,2.1904098593090744,6.3312959739401586
7.5477085778142818,0.75746208034508111,8.745889441391288,28.378514813391078
7.7142423237167179,0.17743923706632136,2.8875597605647503,9.3146879545305694
8.7369614122912775,0.66611793253753815,3.2419710942678632,19.157691246226971
5.480916045315082,0.46662075921250057,2.0639426182997047,8.1448605648591386
8.6570394440963891,0.80475282962843786,4.901959138347519,29.051032426620914
8.1546773897261104,0.50619007404176342,4.8905497253003221,15.922538658890423


==> anc/competitors/data/v3/gompertz_growth__s42.csv <==
x0,x1,x2,x3,y
796.56044370036705,18.586732614912123,0.76472234781164439,5.6642065080964468,758.1624556662922
494.9905957768471,46.32988529819994,0.38543785401698094,5.5090876849040296,372.85209816415409
872.73812792024421,40.158231594418211,0.9010175114059259,8.2854692483878587,871.200956641978
727.63122615342752,9.9764784948249723,0.63444749322560279,7.1053277174267784,694.03285022784428
184.75961309888459,49.866559602690785,0.21342370757196388,0.26577764997291697,53.601316436687497
978.06011647308037,44.564001093848539,0.22934679530998073,0.49459137146015686,62.062386509303039
785.02573179131764,17.775879703881753,0.72378588423673129,6.0155845245601567,747.71511853469042
807.45787474925839,42.660346084742223,0.25564954279787028,4.8619207562227551,345.6498850283607
215.30226940799128,9.788878934212228,0.55656343142383902,2.601846553429914,104.13101510590795
505.34734410601044,49.959712871340741,0.99259702833583963,4.1865608731480162,487.34350968761817
433.7182218093231,34.955813124794162,0.10360684426000555,7.579103187328605,137.55554089794188
934.08848996374161,34.255625700145863,0.11492182170780124,8.2661148465792991,260.09800238711966
679.47860807259804,9.0698327142859725,0.99377612373745583,5.6122306789004419,668.47429465705818
840.48545194374697,45.366502950348135,0.62617495072074891,3.8536948085710296,647.16319856077359
499.07277894459804,6.3049776442011236,0.21421897796666184,2.7069676149510702,43.160290733027374
304.51484960629921,15.837262611851617,0.90757197977868431,5.2191847076925342,296.7239211089971
599.12630831425133,11.435984382498575,0.89234227011492295,3.14749618564381,471.92263268835671
157.4355304937578,39.954557331149836,0.5825803718002377,5.6409513704722292,149.56661168974335
844.86805479332384,13.919190224580404,0.65961282687468092,6.7665238250963764,805.82142454360837
668.49795920985832,45.978720220889841,0.34586847235078871,0.66079210919394837,79.447000842421161
782.27896607683647,34.532106769737055,0.14546772673480465,0.010674650227472382,34.699700350789698
419.07337131688155,6.6273219722613295,0.63511084800177786,2.1227713884074295,142.74713052693494
973.62822195541298,5.244342535791521,0.36527967388248672,8.94511497718781,797.90163113874667
903.80900918997793,7.3246062656479518,0.69725894199431671,6.4629076322855914,857.01983551359422
800.54514736638566,32.266632994147741,0.85262065915834107,1.7196035193702286,381.49925565852845
275.17483706677081,41.066681488673687,0.11634448952292765,8.9026396182361882,140.08001884665512
520.04890335433083,15.734876928232481,0.6361423972171546,4.6995594028734002,436.13111177079099
139.42338920850591,43.22339793153828,0.308152485718167,4.7609175667866062,106.42672997142135
238.86054286079303,7.5754373068967169,0.8864996481134213,9.3554194384265514,238.65445912382637
714.74405791820914,41.043373413875429,0.32829805590564565,0.59486692183340018,68.137884543831277
770.2859403170354,46.750794357752618,0.6496931199118765,2.1517827462871852,385.45708978338331
970.75875919078896,39.744877959697128,0.59818675608065031,5.8577132515472243,881.79990981403046
393.24282232433677,36.415435279038675,0.45654985005332405,1.9548650958200409,148.37340517318503
433.41373543138201,42.709109839492235,0.7098586872398146,6.7952700920895781,425.41640424432853
522.60023014822718,6.8068084796179891,0.75319267124389044,2.1409228933672022,219.93151955596369
270.52422317585712,14.080194982357492,0.61024401578744814,0.99156970598814342,53.868653609913977
216.92935480192449,10.621565568753939,0.7825800134662787,2.0698515964083972,119.39876495147385
528.13443360334031,27.703894558684393,0.98507536839364385,4.2273403427206224,504.48510307873659
304.21841414579569,38.533465774798003,0.47734514911072468,1.7613829917307988,124.76597739378386
702.8325952142593,33.35053300593794,0.56312474669697776,1.3469202492334731,168.59307271888224
493.43672698509766,43.300899489287076,0.11122289014709191,8.6028188621894088,193.7897548592253
849.4103764520537,11.984584659849091,0.8164257006793405,3.2039720359730781,622.05664245410082
730.23859180202419,38.057949137082268,0.56820706034139445,3.6075868651825358,499.19665918290247
381.12997724383695,13.686867089100684,0.46716528732450868,0.55270409501227635,29.179597379946944
849.033821255681,17.184143809301013,0.18466476678045624,3.5736962350205417,113.09085361870561
824.28792174712169,36.945711377658675,0.90069077950785759,2.6480717732157966,619.30876469730356
448.73054112715704,49.109215320440683,0.45550651603650083,6.1048506734178858,391.22378492404232
359.49529353721971,32.519462268968127,0.71432343838829837,2.0539029767240669,206.57128513124553
714.24595357747796,7.4525141746083019,0.23443674073133569,8.8836545306284052,404.52870469499692
225.77723524837882,32.73390364673898,0.9653946665869293,9.2966662091955516,225.72206967169194
279.9173822275975,6.9057748211075189,0.26059758563964786,0.99831057176790194,16.125555762832271
106.62604277590496,44.786557011506773,0.27958779360954134,1.0740295628857721,56.087383601379486
808.23193975192453,36.931022829527933,0.87308457450194243,1.1532643811098797,261.76592075241331
698.36577093282892,12.790753089012645,0.92132446972773807,6.1956925631031199,689.15687813563784
734.64884076370163,9.1274452620889122,0.29093266677097129,1.2196896420962289,33.855437147780194
802.65612791977105,13.258995299614353,0.52282079935734516,8.5238231793026635,765.33491941705881
513.02419798450592,49.101223079938663,0.7601454141065469,7.5427151493789246,509.144070622453
611.86707635760445,25.635228910632041,0.89052916042972141,8.1980885823802403,610.55797317807071
225.8172983148917,40.28364267536336,0.44114742553357467,5.2606052688602087,190.6507270823432
203.07706618237609,33.638375394849959,0.56531753816448627,9.9667721151915352,201.77674191465726
701.56266561142445,30.758591748138681,0.7675447694677614,0.44175102944161271,75.597192627475451
523.98658552881921,11.530861459927237,0.7580223789875159,4.0126496418611337,436.68550277905149
608.71249583306997,47.571100410114276,0.8046641170234764,3.2393666893763617,504.34453449528883
788.49897167442305,18.560418463162307,0.61294043677737375,9.486454987126411,779.72817756226652
671.24648800053171,31.010774711339398,0.1941535871242977,5.7686095849759287,246.13667684580264
598.22146059219631,36.489917506507979,0.91357596179023604,8.0619096544472519,597.16340827546765
603.28644467087224,34.215491986038899,0.87901528538892537,1.7034119365851885,317.46176887739944
373.55508825635098,47.326748436298331,0.81828769223649978,9.7863414390043886,373.29835343404443
127.73605111114546,11.679754546402609,0.18987622944465654,4.9863954687631518,50.49489754265668
493.04565030912613,27.875873230112393,0.28395763037328625,4.9367207627064582,243.09588084647734
293.12620553757631,23.181547583334467,0.76924032859688674,9.7088472854573773,292.70197497600645
467.67577935217253,26.337592826717817,0.1208260851237518,3.8073236121714507,76.07776097882099
868.06276594134954,10.364788678898508,0.98130217033655165,3.9752502455499297,793.71023700631565
310.54553727880671,11.03425744427444,0.4394302123201127,5.8475270280493667,240.51902885774845
152.4724675201594,17.513399560156582,0.74738128032174123,1.2805261054778694,66.41625378449703
353.24550281979691,18.711707169237407,0.89881397963923904,3.210856264118549,299.83100934977523
364.23438199001527,24.255644615660749,0.45516689933507404,1.9320832244513053,118.3253006171812
695.7248632542055,32.494439616648272,0.38721923973969941,1.032834791070496,89.21364241366426
601.32893710715052,33.558310283821839,0.647867016008422,8.6614460633102013,595.01835008601381
805.50838819577211,23.531490346350662,0.62289043637324559,5.89331166127476,736.22934453404037
697.88218629464882,23.395239924291371,0.4682259798623174,3.5867279152791118,370.4927349154305
465.74817529606349,14.79328370136329,0.64159728028093765,4.086693773667128,362.4977759471941
832.61834619943124,31.473781178405371,0.94184323260984526,4.3151900368735463,787.06922231864905
250.27562791693353,19.266841009275705,0.52087623096393687,6.3314918214470941,227.64587968100872
120.44086582047443,6.6226925424813663,0.27706796267556821,9.2676939148899322,96.415056751553777
181.04307469807759,23.828001987058716,0.43948538459470354,9.3277961965698246,175.05645754874473
750.12341553680528,26.335970379057663,0.45469628433380671,3.9149197953066341,426.4409236918824
515.68950722624868,15.151679069189495,0.21799782372359788,3.2926245959776956,92.271083869038492
245.14460113024163,30.760606990495205,0.24658435049909944,4.5104650018525501,123.88099279475175
550.94029759302725,30.459735519436443,0.71610586605430948,5.6793423042849254,524.28509032592899
237.08089244185157,36.590098149966714,0.40552997878801245,4.6181791144974831,177.89801416907349
726.68833756996241,34.15768169905445,0.95940855267022684,6.5875340981670094,722.70064795397957
501.54064801662764,34.35948754344642,0.31923707082274666,5.5439902337976363,317.6611030183966
442.91910348683422,19.22963683208194,0.18903205459434008,3.2071554669407609,80.040778649309587
371.36088023308889,40.434449989367927,0.77815410670023211,3.4573080576263262,319.48067617662736
667.25433380699963,29.711497261985574,0.89293244672608307,3.7859278755973094,600.21574004184458
425.63134949805141,24.413818783095056,0.35030202118433906,0.94639768249388689,54.691923808094423
178.88492738449088,33.170561642347565,0.28187929148093016,1.6606263241397312,62.274807043171528
206.20531190846378,21.229580050261443,0.26718952138397845,7.2311380214538614,148.34911058310792
965.70789809456312,28.07326600730412,0.56981107122986108,3.8909671152208003,656.87114523794355
917.72262163684638,38.151755981699914,0.52157497712209389,2.1453897256014365,324.78473618003403
729.73642042967458,44.888129902566845,0.33349585586908082,5.6267241057485728,476.12855167361187
339.28296531356762,46.447573878283627,0.14065580529048377,7.5553954247342725,170.67619640527965
972.25873961295144,27.663481633239464,0.5333422062936527,2.5742236234537144,394.56473617295478
800.8758135692151,28.412380163325608,0.96339911287204749,8.2678988192374447,799.94762888677894
745.20117024309604,40.994168484372643,0.68726728067739695,9.275048596250496,741.52624026649471
504.42535192940983,19.150281128489056,0.54595590096575664,5.9739452907384072,444.98342655742545
345.01740566064313,42.682206305528084,0.19962286662665452,6.6894765899157962,199.10819533766687
186.75186593814936,27.236374093284056,0.32719266149462856,0.52575990323055377,36.922442645555279
912.34215688945756,10.213552595087076,0.36529655461708843,9.4551989102190639,791.52907313726939
510.19866085024995,8.2426616182824652,0.78832319734651091,3.9248473426494379,423.19848568694721
282.12702831570732,42.889694496775839,0.88903971753815736,9.2390040054542979,281.98310685729166
375.36096173558724,7.5005562608095051,0.91147766820979459,5.7897752475024253,367.93527654408274
621.29761204770637,17.627514626014516,0.98611174742567864,0.046187988433276095,20.657409305931854
259.09550464530855,20.035851822569562,0.98413001479407924,0.38541999323435716,44.948392610428741
870.95285568313795,12.784750033621719,0.95769921949118331,6.8041880566992194,865.53200090739506
782.66757685168909,19.125201641089514,0.16463992645259595,5.6266801383193314,179.99445603809005
747.5166603558431,38.421165502628853,0.22401418233502468,0.26532437206074344,45.598926326901704
488.88373579759332,5.6607279602031841,0.37401987382842961,7.4345996122238533,370.81814883458003
664.57795663219883,42.222804103430889,0.59760842865801533,8.5214533706918179,653.42107522377091
625.68817202146204,43.54466106085512,0.18728009983493138,4.9641748243930826,218.55026331236485
684.86194139933798,21.751770793619666,0.86121726202192828,4.6575744035725499,643.38268924401768
175.99988902590019,11.912580457728566,0.65508056116957813,0.054731088346274825,13.097659969210834
474.22666195354867,32.037818357528636,0.58812796207198448,7.866497124935993,461.88068422098775
137.45275647570324,10.385265013920245,0.24878019103056204,3.3071606674610541,44.204371582187974
544.59173732006707,21.421371248521364,0.32792992696017764,8.7876361978253961,454.28187020953328
396.87509109950679,48.129313140543758,0.24428082248403227,3.7306058755805305,169.95275384991527
230.07176997944219,49.79590126626367,0.86673984201531873,5.6507791063070556,227.45877347700758
193.06267095029648,39.744720110956351,0.62580507405509633,2.7034178819932753,144.30121999346764
628.88011495994078,18.993267946434479,0.76161648476767008,1.6058831258491868,224.49238444436133
253.5336716831975,35.944927212474163,0.3664295766190232,7.7490790338132793,226.17376424625508
932.60810653911744,36.743286446780573,0.43412737337944951,4.965904788462816,641.27838795205264
622.95502573035549,22.45287628236424,0.46436946798388046,5.3648792375225076,473.10342100958269
412.18282408135337,33.839988556377172,0.78401347456963133,9.6541595348173548,411.65126932454484
631.82394233327511,5.4827440239054308,0.79511768890711121,9.6357991222215365,630.41419047317072
120.52348392672775,14.407594637100866,0.28613217476262853,8.5564212170240346,100.30660046207113
962.70329191730082,28.628973633526751,0.94738497106428909,1.8760929276503358,531.32469288029267
534.07309324861023,12.368808691623315,0.20858980369931776,5.9427269430157992,179.55005948576812
804.46170452525757,12.465809054444014,0.90650987418126727,8.7814742465553746,803.29265195738708
174.45699993019471,42.633693074760707,0.19035608108482838,3.7446393644893772,87.433842650161708
537.9924977543443,49.51098512076225,0.33808583003617998,1.0110616593558497,98.781155150350429
541.63629491906886,30.018624261280177,0.86183068246116123,8.1096290223992185,540.19383287019593
944.04380947748461,42.758137889677101,0.26154286511147873,4.8176355136217168,392.44213394907507
614.55524713846785,49.564474894682263,0.47221113817897287,5.6439268035917856,515.78794071053312
526.14046095125843,11.371814985594861,0.50487336994971366,9.8214429631784448,512.16126865912395
340.27809678270421,25.171052596445797,0.32073307572088872,6.0721143049407207,234.71094797207212
398.41209760829696,22.665772212886395,0.73922068120238793,4.2497938566610136,351.9895390921605
568.605162224384,8.6022177640783255,0.86620118446198346,3.6998436784719777,479.70182079999654
495.02031427454205,38.989857775763504,0.88711762587001464,4.1761929265404563,465.01433257831292
119.45087189229739,24.520056229516683,0.40538993116290489,1.1839908317866876,44.839678914780507
843.66273177492201,26.119712038568057,0.57776535485903302,7.9475055841757181,814.4672408573465
906.54469465579007,11.780283821595809,0.32356576347908639,8.3771685818704107,679.13506148895476
226.22418009874968,13.141699350389066,0.32031685139513089,2.8439713457340887,72.035678615960393
598.63252918514445,45.819662997029674,0.24512865656673172,3.037966184099441,176.66171551503336
197.71816702189921,7.0092090038425496,0.94601710972676323,8.7433425633481328,197.54937360399987
705.01608373583053,15.478352822466782,0.89918994574502198,0.23970355527955456,32.455747166721267
353.11040545510753,18.142669864153774,0.79962284199492306,5.2045744376722771,337.15004000752981
693.4803712227116,27.058889408071387,0.56589536915895611,4.6367571468150102,548.1206969521736
754.29515285819434,31.390032785665817,0.54154712396068472,6.9012676957845978,699.28820407555872
791.78274272589135,27.198048913279997,0.57677109956424821,1.6339170014945448,212.84767694364299
196.96685136030692,8.7851900550596902,0.58291121221938036,6.6833074079515375,184.90038190745665
924.41066062384709,15.96503543250711,0.49110677622792132,3.7673400787487643,488.37097049358567
307.19259180539274,42.961477314314351,0.21857934960286074,6.1871477816964209,184.69736648816144
133.6713005585618,33.691491521530658,0.21309746758168241,0.40095009872775922,37.716790474190425
599.367222452335,34.211707256042345,0.95702474426111495,4.6172719718450939,579.04309260700404
433.8300554761949,35.159146490810969,0.53382768362771549,5.2225089398237214,371.6654922857773
846.81076881917181,39.330635856778805,0.95788497241467008,2.1432640285498659,571.07052251127129
827.42632485787158,7.6148816774651298,0.247219189939099,1.396236541791207,29.922664832852057
385.42500354044381,21.497377321967559,0.59897489683594018,1.8847430301230139,151.55142466624125
957.60945556277045,29.278734586775542,0.28694552801638529,3.4414107806334804,261.20093674072046
361.82605432610677,20.230541748379672,0.32786614551394139,0.96810149304971449,44.324413823084797
563.55141630854314,43.00154929792339,0.1270491208850609,9.4731979572960441,260.35192412789189
330.36858151084243,26.715762886428227,0.20705797966619019,4.0499406149581727,111.37750304251445
942.43921304406695,39.588241525672061,0.9251635668662761,8.0896960250674894,940.76222147288843
248.14703582381634,43.340698259652605,0.38937969233409853,9.7441712310884672,238.59278875055807
140.4195574530961,27.715616730657413,0.64731629072313246,0.80735280002739107,53.648836844462139
491.58735400273417,45.929850974210744,0.51851271879034566,6.5166946793499401,453.43308111562544
993.13800765025337,31.420577324164125,0.46040612072075049,8.7140908674121391,932.97095031852848
902.50953962942253,43.26234344751748,0.57869748221146133,6.3423443396672834,835.31382420527689
773.74721751125435,20.326585801618592,0.26851505015380739,4.2902612135741265,244.98724503349035
901.71324179067233,27.446763133916836,0.98974350866761884,4.310763576379383,858.59966807266926
904.10197572807692,28.913496845205998,0.83647708183347669,0.3589888600735891,70.619450134197749
566.97252434780421,9.724087215323177,0.76745316945836373,5.3460075128927533,530.12898073707493
384.33614664771369,22.934862801569327,0.52188336731255724,9.9354299678684743,378.31767724790484
794.8111888998892,46.280195264825423,0.23758940991370239,9.5870752597193416,593.84983427798272
695.49513685098498,33.387450816413406,0.9285992724462111,0.40399228842163182,86.316028507970003
436.29195598633908,12.987796209663536,0.40724836064355485,7.0579700362948818,357.7801737872133
185.02000125536375,20.248503602432223,0.1450960207272404,3.0176486669693081,44.368965542403153
772.11065021412344,13.622135434821493,0.40816330912956578,9.0298915340613668,697.75472661163417
336.21446433057821,6.1170409309357643,0.8150113274462959,0.45114745709278536,20.984930176654469
943.13183548040126,46.7357206326812,0.66043787048938729,9.3587410201108057,937.28786921068138
316.8735175051163,25.169329771559216,0.77575472627037367,8.3747574378777685,315.66524571841768
210.4821391703374,18.839078258935377,0.81427184547613962,1.1750438225260151,83.291304428692214
848.00140491241552,31.931473620098146,0.29075914997248831,0.59824337317299192,53.901196339353888
237.95588496204465,5.3291505331857039,0.93140498448386222,8.3470766432693591,237.5762373993777
261.34147734196517,17.510994797036624,0.49419064262833534,1.5575767097457938,74.737234238359846
639.44451236875921,36.636505956450165,0.67511228433774817,5.3489815297587047,591.89753587821838
887.10583675371799,33.519639788116834,0.10207789532806781,9.1574485787870952,245.09031802692311
276.79119914311593,49.181267639414095,0.99403164857006021,5.6744811354932336,275.09836497429376
379.29130561008532,32.916096934611986,0.35280674736773965,3.9723330147282407,207.76756450555729
799.66435441705983,26.487764313247975,0.15585679588613971,4.4501605485399223,145.64730408376397
974.64378345487057,39.264465343280342,0.51243583738286258,0.63117170703871017,95.379029739680306
550.66706758210807,45.649754238382386,0.21612705146383759,9.6875232136159877,405.15979951702002
229.50775229612569,37.431317602325819,0.23709403914181815,3.106541850810828,96.325006292545083
112.54265893738139,48.344505059722081,0.66905453172718909,1.8936349167285382,88.704378791346059
306.69042699896977,40.190232683217971,0.45363465241320999,2.8604730184039528,176.03278466839586
218.63999600786894,44.006064721786693,0.92966720513949552,9.6437319489147892,218.5952251805318
709.89280625157176,10.134683203263673,0.38724084514726309,0.94286053488007004,37.177529783500432
209.64925416567803,37.958607634720444,0.753562115545511,8.6730304050118132,209.13012238988102
555.69693845856978,24.803991478731589,0.51498948713941683,7.0784389440144775,512.36231394288086
724.83619207859783,29.889671108507386,0.69395617101635088,8.3001917915902812,717.58992568926021
623.00494829881211,34.434608426706049,0.63972582104439135,9.7589754036789635,619.50821865088835
279.79808649405186,48.641680251750621,0.5255055754830984,8.4215465551687192,274.00058044081459
823.71207356403647,49.306013664423105,0.95505498516199339,9.4338235127785293,823.42868424615563
743.86641665422155,17.970271046955737,0.40844227847946024,1.2693525679091977,81.041321175831541
765.08560352398763,38.018907384706225,0.25951195112434533,7.9578856516697005,522.88143279136375
217.95197640158193,38.749259207087086,0.71028465479184544,5.4567569408104779,210.28402188909234
211.37842328531013,20.592178759087197,0.86140680517711787,5.4349559507986065,206.8674976811547
934.80629590585693,10.574139868889946,0.13622836594593141,8.9892157632051362,250.43352942140035
457.82037444244656,6.8426132128573887,0.50466941958041256,9.7180381864671119,443.77334636430953
370.85382260284575,39.980440738813037,0.90323892071859369,7.0483832304318099,369.43707524848355
539.72564081638006,27.036488381760766,0.77465675703058079,4.8293838947178394,502.71499442767595
696.5777914872242,49.349307627271678,0.9926269448478654,4.5640385790184537,676.98649958364547
960.06093134227297,25.923805528714386,0.57827243043751941,3.8634145722318181,652.10999221776592
357.80160419384953,49.006264058322813,0.69399614692103617,3.6159902957266263,304.39658824698608
932.32758638082441,23.520920098732695,0.37223225302413532,3.9150684168443139,395.75871923378742
122.37354224763068,40.715696775198765,0.95278203969939312,0.89753235251195274,76.641644916613885
599.67823809414222,8.8168672540324433,0.42970193970088266,0.77436085260438214,29.108949566455518
670.57760051297657,29.995776956199375,0.76465964141796572,7.7986984387231173,665.24157104213714
195.30766337567798,41.092690414357591,0.46282618370717377,4.4607289292022614,160.26169420640019
226.30563735752139,46.611575024894989,0.60563703705669936,9.3068448854462051,225.03445180882736
477.20288738467343,42.016239077784419,0.7478042815193916,6.1222100859395248,465.4380455758785
969.60872092886359,6.6636827240528405,0.55804073657621889,0.35175982184419752,16.188537552570274
636.4382979109356,21.77160535880304,0.91637769421855764,1.5752334131747947,286.85899189599553
939.72089944019012,7.191431254123307,0.47737088913502923,2.0581979301300759,151.625985078036
823.92482405167368,9.9177031001551104,0.68236461832899264,9.7573602438966063,819.2637237416651
520.64344139976242,35.388753290036789,0.40812618997004868,2.187042261516349,173.08835436452122
806.28710432696869,37.096618834026415,0.46734100140791179,5.157556762880513,611.55182129234163
116.05310557928897,39.817430723823186,0.4960450974101972,9.3617693164019613,114.86487493239153
198.22959708916144,43.94554466250483,0.21322631648105672,9.7719272991435737,164.33451344993941
846.48575339446268,38.274416081442943,0.18255131115310602,2.3636043538354459,113.28325650408203
817.1353794926456,41.039221644798445,0.70074093083208211,0.4911764375004013,98.061981441430177
309.37666776979029,7.2033669420475661,0.68996596450874703,1.536018325377585,84.067646382602661
577.69263153914812,15.554081769858437,0.69661874278908575,0.63328478702558089,56.470916504377819
645.41423863000978,32.985399801886061,0.11778980080842251,1.9512424109233639,60.745934620375756
880.96505839841006,43.615638708117039,0.3938921584046019,5.6856971470373541,639.63808036805426
642.79644160485304,5.2025056222846606,0.27802886253327724,9.1244879629564188,439.1156381477648
471.31441234631228,28.158320395235741,0.80033628028961112,5.3721888369434003,453.62760376352577
436.76563906646442,35.477932971397877,0.87456736125651713,6.2598955669908074,432.19379794570415
483.29387773615889,6.3323280107875943,0.32201233950353259,2.0186725160954113,50.28283189179988
686.73792302197671,23.061000089902457,0.7010642429631877,8.0058362067385005,678.2799423043308
880.74156857709238,45.303569662266355,0.21642652311244701,6.1778890850558321,404.02655082196748
508.50719386866979,35.222576398513638,0.34763727304154202,8.6413682919272485,445.45535656827263
323.05560665622227,15.69462635122688,0.22478904661007759,9.4884310700578407,225.75255484174994
312.996126697823,43.375150833436066,0.35516868993930628,3.4790077575659231,176.22781062256988
771.41285221910175,20.661414053428146,0.70726289261435016,0.9057905853543935,114.50912734629705
834.91188708151935,43.400510201482675,0.91929421916672727,2.2592895791678247,576.39775328966505
194.75027186871245,18.452464300350748,0.28227016713176739,4.3784156567583725,98.196835466035125
159.90297125966035,31.564411289741706,0.58787113145564729,9.4569365182447331,158.90698745632375
634.99029738080662,22.862303048652535,0.73125199111908901,3.7830982237341528,515.20354897285824
231.55591977342846,17.367127283978014,0.95763022163700917,7.7077321366536999,231.18262654803632
842.19777141070722,44.895090297734114,0.64905443459845646,5.4047669217075498,771.3868199968673
379.30120653166699,13.44171568727711,0.32959623792464265,1.8280877043097654,60.943712949539886
229.48473967402839,8.8165216056093385,0.66293034122254269,3.2073411895345161,155.56495588816608
928.87342523870518,20.386712234554714,0.38844204551021455,6.5319188502281866,686.73731608859293
248.97855046175036,37.293761643870539,0.97851555162253701,6.7285339468489349,248.32597908517099
356.24807410414201,41.334422268932677,0.45970852164727316,4.3475974680904619,266.06058245392785
238.25205567285278,49.943451653004416,0.71688494868491281,2.2864560266211464,175.91173955192968
203.94105729881949,18.336292565502422,0.12090482411208264,7.2190677951267634,74.547787945844476
119.03321470279603,23.357387800907699,0.46005530152127982,1.6887304161271477,56.293696544469817
149.85586824783411,11.156957511333182,0.8875968519902605,9.3666969186512663,149.760489836077
257.17732384226741,30.86923683303651,0.64920469998992125,1.879035790364767,137.5242635282068
148.04373936445785,49.891101676831276,0.49954859775637872,1.0731236283252044,78.349662983745702
632.02943449987413,36.539645455429635,0.94234374949215327,4.9764770236537883,615.68608638951059
712.64307411955576,31.784577818601729,0.86858593853250621,5.1954959810969399,688.74348903296175
454.26741114882543,22.656609181480729,0.38999410644064447,5.0819291477824482,300.52085174724647
386.19198725684447,46.188444212849966,0.59009356183720563,4.366674893388395,328.61807897592496
554.0736133200071,27.361246825865724,0.54084183048321643,9.9481489282960833,546.44935990646991
887.5044480111477,11.046511099087766,0.66898225010337609,4.8628061267058182,749.09809174514965
866.01846413998544,21.442030843961007,0.40070014026288003,4.7794658073983101,502.21428595794077
139.12755581151276,8.0225000981495107,0.31978450068929942,4.2176606271456132,66.341221695062657
263.34856863687168,14.08905669599517,0.92140465172998243,0.66825754701462903,54.14159368978175
313.0703839939564,5.7950951449960488,0.93148704954865569,5.9295663114961608,308.12326588363584
324.44881824899062,25.397596242507355,0.85899059718578108,2.2796777222318241,226.47986999294605
614.10938656849544,33.554311922830877,0.9803839876881052,6.3760898022904993,610.67623307741655
474.63618313287304,20.448160807050847,0.7704923732017197,0.50833461948477154,56.65533440426875
144.3287079348346,23.917179717737469,0.78820050570579969,9.8138710125300168,144.21534975564646
436.25272461361442,48.164417278005914,0.78633108276637664,4.6900507901267217,412.84800907961454
571.37765384587351,38.838340470871195,0.53254686784807592,8.967553715906984,558.56889329966111
191.5047126133444,29.338548662522804,0.51080697506284456,4.7556117323293474,162.32852128164802
850.11269840970374,17.804339380032136,0.31620364853410288,0.60330818574221734,34.843292191650022
146.76567981859384,45.364855944784786,0.68033727492336138,8.2221354609380697,146.12592473912261
932.35768211625589,15.579370259629677,0.36038812249210106,6.4818372966713431,627.64661522381311
189.20182742188794,19.640422873250468,0.33202756873211897,7.8175704757394513,159.785827297503
859.21745643797749,45.907916649032686,0.62736523668644928,4.2816986350887332,703.74310811255941
912.38782953485543,28.829392487828258,0.46898414940253885,6.3793674424664495,767.12897727551854
981.61361252793347,38.404307723808948,0.29697094791516898,8.5622900379660756,760.74015839351046
821.82329224623425,31.583515737369474,0.83445041507754802,6.3106544287188751,808.10705631747157
801.52978669419599,34.404764405427287,0.87451292736493835,3.476736348359033,689.51616707780306
678.23494839599289,18.472248118167151,0.25092956771000285,6.6252959436619987,342.43407574992557
801.09671912031604,15.861742773199831,0.10675632951999989,6.7185418861406729,118.11294353617421
221.09698757183236,19.512155622589937,0.40251697167643641,9.6058696250662496,210.14341058658837
582.46123235287359,11.994870383754012,0.81775975211267726,3.709123215416692,483.11635588356643
562.80058317137309,44.344146438086334,0.85525647961089202,4.2508176751413114,526.32631631916217
871.81492971030184,17.746111996255131,0.22449616310444431,8.1212296118705911,464.79144281853718
516.5194290341642,30.267022748647307,0.79690231106474607,5.057623147427412,491.1295421736296
446.58054649031811,40.63884913136183,0.20413375057848651,7.36573093115733,262.09813368298711
675.60694411339909,40.272084921907108,0.45105633114087629,4.5970946445359209,473.91785486348351
339.81698575076143,24.72738163628868,0.99874856351072427,2.1549514181270046,250.59757594202802
225.79156985856116,26.431578886402654,0.27333174090781887,7.4520384278101082,170.68536543978547
530.08954662137126,49.761578702076115,0.2385672243198638,1.3115516918470993,93.95990833535059
475.20043173539653,35.356886464056082,0.48052029929211415,1.9858366353130807,174.71143541765753
309.31294647598634,41.658729940304724,0.65770167337287533,6.2682498278420864,299.42730149204141
430.7606291036152,45.614928614865434,0.93961070417192794,7.4726980019206977,429.89822334737511
429.75320484362265,40.441542630320264,0.98273903097973081,8.9468788686781497,429.59897847342882
394.74600797129091,13.333070522910541,0.16267657293225518,2.7258649741589167,44.868286479146143
441.51767175423606,30.297683018190749,0.2241977656131148,1.1072425860055435,54.59944135876168
717.16901091035083,9.5852370791545205,0.81166417650639444,9.5604665952262913,715.85034465889919
367.18882711415677,34.381495695379925,0.34356893704377445,1.5442308802214244,91.159915317200841
953.97213404380636,47.990724268451494,0.89636415355572452,1.9766698225463952,573.82606055137171
924.71321758436011,28.072942893505008,0.69710793150617811,2.9132945355846571,584.59098241472543
532.81938547007076,24.483762179049524,0.20066032214260948,5.2939135402628743,183.73003803911578
395.52508450421993,6.6129238138173427,0.84927635643160637,8.8282556603407798,394.62899320743651
581.89131084700284,48.189853504814913,0.25872074200726825,7.6054602272986696,410.78685182736388
863.7044398962621,9.6351207858571453,0.4811458552116884,7.0815755384263515,744.17594773504163
687.32860650409179,6.848559198718112,0.59696643570339702,1.7518056785600367,136.07287572316085
823.95264515236966,16.072997517722229,0.55068953417225042,3.5768263152597424,475.76401579930308
579.45004845916617,7.9488695263272096,0.71754662405363534,4.7840492608667793,504.49386070522547
669.62586634085869,25.480302908529307,0.68741806138232964,1.4742595348558585,204.43192137047006
359.34005276421556,28.223951056570058,0.99283780497524943,2.734297021266725,303.62366451641788
761.40384607926171,19.065647706286278,0.99947971830176907,3.0833320395284423,642.90180456145731
282.16413381314652,7.2932217158698727,0.56481346237207686,1.2727619832903925,47.519426072157628
725.31831593664845,10.0220165712152,0.18567917826477759,5.5023969190825763,155.2750875653544
874.64716149330468,22.302697009546765,0.75505896907184655,7.0502819652419291,859.1375575984315
218.89255357138956,7.7237802871941259,0.97899767039493024,0.69931631476861211,40.533877659939954
652.94176648772782,36.418537652446105,0.38649374886611831,4.8112310176314974,416.51938290572656
185.58617340694116,14.315924368616539,0.51508799725381649,7.8221119526779503,177.31658989173934
753.14406544428414,18.59322059526373,0.48229923233391037,7.4799012895244683,681.21615131762746
176.04389694116821,22.735659973014386,0.14627723910123644,8.1507309621875415,94.581635410523774
942.34584043056338,23.747433488111653,0.7050379881011003,4.4824063317060698,806.13334651583568
223.66713703402195,5.0747318453660242,0.41800392556162103,8.2055708263986062,197.85627928631777
962.99222131817237,10.043166694941389,0.80871748716835201,2.4075307121426945,502.14270597602734
820.79575847658703,43.824405368339512,0.84890806775378747,3.6081056141751535,715.72365138089606
634.31380401971865,5.0554878130358656,0.83910770793806089,1.7635557641780131,211.10955564324107
804.3616941665922,27.867531011579381,0.4749993982358921,4.6748453942857182,558.38117267014331
815.60335508477726,27.027590292824364,0.38939111401680959,3.9206002241544322,389.04618773262519
951.42435653559721,19.989237245478702,0.7739387017003494,2.4092711641431217,522.91024821882775
328.04501845526852,24.409715906590232,0.82125049045845067,7.517807092307816,326.27453850650306
631.06830582247824,40.126151188696291,0.54213170175222958,3.1384677211164655,381.75777765767072
185.54427780796109,42.854166779673037,0.90372791758267268,2.7280433014583574,163.81943449296716
654.54913002170917,16.715684453686251,0.22951782647070246,1.3089033085049506,43.29573540262389
254.16217368350993,19.512069843547842,0.89116190169306408,4.3882170180194873,241.42557722614293
608.45555032519769,15.911728386274973,0.18648570967469313,3.0296462883730202,76.697209083197507
615.18746263046478,26.59385302479793,0.23817296984915251,3.6927284134096858,167.05956180465463
519.3866376831046,35.746626094646587,0.58045601194656438,2.3599726262055265,263.09478797857253
570.36859796181056,15.271379395853925,0.16076663216867354,7.6315548981990045,197.31652678377685
787.53105100592916,19.883108392468998,0.14752639126009934,9.3000334735471739,309.79268585957021
819.32024486085993,46.86730779151177,0.10046686974913498,4.9793185278888767,144.53795720102843
542.93789401788626,7.1856180431131129,0.49268499372483687,6.4299842334083257,452.57860124675938
639.63409737035101,25.734632235780481,0.79716149316300677,8.6717227660670595,637.59244783500912
938.11261212109162,37.020111871855001,0.1313545152519241,9.9882963733365866,392.8589793770243
207.76022965101055,11.770430520086332,0.6870318458192699,6.1351648472983209,199.13413675994866
205.39320931009945,7.1318309002466833,0.84081458567456779,8.8977946653986866,205.00467286027762
178.93811071969157,11.219241723733884,0.25120076372008404,9.0860824655564194,134.8901667889379
692.076956536475,46.347043708880726,0.23217736133926384,7.9145148780762229,450.01630793222006
476.74747071134152,5.4166901819505533,0.87472087625848249,4.6093139107311023,440.34146287609701
796.88927452765893,13.474488866510832,0.84081214895508527,0.81154000423899308,101.35380133974859
704.10827197773335,6.4077580805740046,0.58504758963776826,0.15805555440133845,9.7043934919892951
400.27398249541437,9.978326040299148,0.83727989136458225,4.7720063328292461,373.98967104426373
908.52989262538222,32.906717898273328,0.18348046968204529,4.9431453353461769,237.96875308897316
786.27893236358705,15.87375089325886,0.45503336614487899,4.0736238786297232,426.62150213290539
343.48144681915812,30.614542269380458,0.76401780049573553,5.6816735129136458,332.83390297545043
427.7728159948486,31.558792224475678,0.33170676339156702,5.5216270330442709,281.76912489635083
382.99598218383659,43.224589989040055,0.77709602299019753,8.3661304103269298,381.74345177935106
241.85048376249969,5.2133626810343268,0.55376074395173247,1.0865710326226241,29.549157063593665
233.00503528797248,43.401625670406503,0.77523938915340973,2.2517766610554544,173.7736386357299
942.51471703816969,32.860358889213828,0.51821167407159663,7.9300497895963042,891.98718740355275
494.11363347887794,12.323456874723092,0.43111390619963585,8.4783686722365452,449.13234353494522
444.98784049966883,39.782182466087782,0.29727029483076911,9.9482421362086786,392.51995833611397
756.71713780964012,43.497119380576358,0.28754140729151356,8.7291201638708422,599.95799286472118
597.69375872760997,16.441856768937079,0.7763417295142564,8.8989900707233112,595.5518801471876
942.52598815461602,46.345715640620639,0.20701931323056444,3.1434794262990486,195.8072879715165
802.27134451845302,25.450584363439603,0.17738411509985064,4.0166163400937638,147.69288979300745
531.43260771208634,32.154100444999472,0.25866222851991716,2.6808510482055103,130.77282679646603
438.72352613274359,49.309229012793963,0.25781186030852971,6.0629939819271561,277.54687250653728
987.96839043188982,21.269123538763971,0.84079686052620972,9.3880535420703843,986.55422047039963
745.98421240327912,41.592170561905078,0.45865596112679119,3.4464088651161773,411.7937586690511
956.075194003457,19.327960302280683,0.99134961162443413,5.5700178188145024,941.27681377501256
206.63071949533722,40.964608500867094,0.22349013201155116,2.9629963045348506,89.692754874780022
865.48031127170429,32.033026348818908,0.688185843124279,1.697999737727075,310.64760801468901
673.36649559208684,14.736006285143064,0.50385655648112559,1.9518552981865567,161.2248296549306
209.72951050160134,23.631174220515636,0.45362635902736659,0.57945344538129939,39.142885706740941
629.43219997229858,19.293603546360274,0.88757577914867403,9.4929352300925736,628.95162992938253
717.48672859490387,8.5148776886163748,0.97803608124555963,4.0287960850762961,658.22629988187964
111.07241729974255,6.3425646544863863,0.88557306289676085,8.3412089200210815,110.87562752192659
508.88616565757189,20.59153949332314,0.27307061113161973,6.8132947268969115,308.95125533201525
842.85956007668904,5.8565366517868958,0.29871812908804063,1.9192116141108539,51.204906488764813
365.82312280968085,12.446949091179876,0.69046649118555703,1.7546224657908782,133.69500633867264
512.69327361869603,37.633249438289099,0.36017522347437259,8.119882015105448,445.61619345561633
498.08271436110385,36.864105605761452,0.76125261770252184,2.6471171061953735,352.02637483591286


==> anc/competitors/data/v3/gompertz_growth__s42_holdout.csv <==
x0,x1,x2,x3,y
421.66763364292854,7.7066811362723762,0.9081705973394294,1.1142209643175227,98.429115329783329
434.98779295624416,36.998390819958587,0.13035523645128719,8.2738290795553464,188.13854254160901
618.40329610775802,46.174212566721117,0.31124207018513222,7.9516137586628446,497.07184139471917
772.38270305557262,16.977773347586023,0.88083860301346972,4.5197710941866962,719.26587949422674
266.14661618571938,15.333116194219503,0.15852117448965314,2.7129579008041671,41.578660516253521
626.14508157172406,28.011445554726578,0.42105819365463382,1.1654120626032605,93.458253134252743
581.29511021060773,16.729047768307236,0.95059238452981309,8.8009531542197941,580.81553642051949
642.24295170996197,32.576802306819033,0.17159700617298765,8.1806086907710824,308.75120210592883
337.74729363357881,34.123133970743538,0.42996051530032275,2.1101259208655421,133.89567915833248
113.19830224551545,29.025610208091251,0.25187008854565623,9.8587552305636734,101.04090510499842
308.49307371014743,42.453901596688873,0.47559989656803137,3.3908225124012539,207.74786291589072
900.43739096105082,39.98381871211658,0.57231755456265176,9.3162393587934442,886.9796852661633
906.07693858782704,18.93484499867964,0.48199691063192918,0.5853605782603688,49.004742587080536
161.69144805698849,5.1901718279723612,0.35799018081130596,8.1051235970655959,133.85581350536242
463.64185989833493,34.420839274458515,0.27597694621219127,6.0658559034908786,284.73451368307963
864.43060085545278,6.7284583617364158,0.49882674219262224,2.5134979109619495,216.19028656601733
981.34068231069705,30.152487743947631,0.76350773363031421,6.796626437724842,962.46748113308035
601.50320011790132,11.936037901618445,0.61436059006131727,1.7756340774790602,161.20321386382216
385.40632331887934,9.557493125445605,0.46470674591380956,6.5554113962137901,323.29726132387242
639.99952267454717,32.109346183092626,0.73444266508322498,1.8414228999374815,295.18792353245266
877.11890774084225,10.795199486069123,0.26454948696777281,4.9971255337448914,271.57436381934048
251.09993841473778,47.314769485116202,0.84609241514356182,9.4786356410673012,250.96214275441011
274.5815091874025,9.6297254863675512,0.98616958138530242,2.0574092216420015,176.75456829801828
562.90905806362991,15.002986241702112,0.8581266548458566,9.4910829438980411,562.31699445345635
190.58063977229642,18.864096079439797,0.49361338274655198,0.37562899430190089,27.901584512706599
805.86026092287818,6.0513933617378832,0.60893601362895922,3.1418977687079974,391.45945543811013
499.65659696802311,24.201876228803286,0.11243851414248954,7.1602727923791001,129.08728846434306
830.90949050215431,12.558896132853127,0.35350857553957071,1.0393570545034125,45.577932974307139
916.41106628402588,9.7988763941983503,0.7741783292390616,3.8152583172743504,723.29130336718617
711.40970992352391,47.984449652629166,0.29221432155890803,8.3770302727903179,563.44912872823124
339.83429968262294,40.289555553732711,0.81897914952522455,4.8820180307314223,326.79560521256849
555.20138408565697,17.588740787904491,0.71040764850227067,1.008847486044453,102.86948903851183
395.3786558581894,13.14208457869046,0.81624824589246936,2.5466435911286767,258.27435766898543
717.39009363557545,36.813102280926863,0.81786444353360632,7.1280563288217911,711.15646503577602
749.39778389209698,35.026409422538606,0.54950521329127811,0.19841434521741363,48.063160876817712
866.85792009216721,46.553259133220322,0.62726219173206654,6.2585079662905043,818.26435329118101
461.50238878513494,46.694125306212293,0.60540250024506415,8.3916565502402971,454.97520978453269
797.57752919988661,38.460184041538589,0.83880490478264957,9.2881895879426466,796.57834771736623
290.18090232573911,23.192322886637172,0.67787440137449217,2.3692826866465824,174.76918700702581
494.40765987908441,25.558017435295763,0.50689341023814027,7.7442407488692613,466.33563077131447
289.84327270129535,5.8163201653494525,0.27999061209299358,1.4106180693834536,20.822619010615814
833.3441653933204,22.202981882826602,0.48714932611950057,9.5378221047526868,804.85073332294576
822.49571923889926,11.270318836951365,0.7559190943311771,5.0760282001426296,749.84099273938853
746.42145878383371,5.3029708461693472,0.22082744267491794,2.5233420008048766,43.888321328850836
392.03949920191792,40.34002239340483,0.78578571712211887,5.8136598120935421,382.89780031284658
772.810868299243,20.780808624363857,0.6829592013259298,9.8464677309032247,769.46241696854793
766.42339395795921,29.051866362602148,0.10378664299500137,9.0825932480230733,214.16171266375559
829.65360253914696,28.98819288870569,0.27262878279377256,6.2643516427126738,451.71549419427129
352.45465747227661,46.898521480993665,0.33009332830330551,0.17576745915386938,52.545424234336458
414.58708028464793,45.421051990726113,0.93416726665104066,2.7704648014593172,351.10012621694341
955.6494989745504,16.278870349353401,0.89302283288791151,1.3051566596950515,268.47504651031977
372.48293525785226,44.030994385667533,0.3847569890198792,7.843719806159493,335.54959363471261
348.26357105252032,46.191129631040781,0.31939420221879816,4.1237568261650539,202.70166562076901
217.64568336187421,16.455263986861127,0.96057272912218494,0.8579494678149302,70.12328664236999
702.1618533433882,30.838283540185778,0.66112645654724145,1.4515506089894459,212.10025942204626
138.26105667123755,7.6557330059190054,0.97240290013149355,5.8723646140046002,136.94243935985796
957.06569865074675,19.83680112062784,0.49599252335291788,4.1949640199922893,589.8838467129176
959.82990675359201,25.457964651203337,0.88705582410700068,5.3882187622567077,931.01022283935163
936.57013060584961,17.622896211967607,0.7540161537300023,5.5748261813896338,882.58516535407523
277.05573769187924,21.595502226919471,0.8982897778846145,7.4264343036665963,276.16143809240566
167.73896191746411,15.832297875799986,0.16735152828243688,6.4009609454133578,74.721357997557874
286.8399488370452,24.381682985849707,0.22568733673522029,4.3788240796205962,114.58819246494993
110.15377346213781,5.1480848675584916,0.34227285497911786,2.5716298398776072,30.92439789416542
441.64753048124345,16.894502543777509,0.1161942812729625,1.4395603946954616,27.928883706563155
774.48122590144192,7.8620834567666869,0.1676151798362637,2.364067694811447,35.296389809755979
690.49448003012844,45.793920866055387,0.72801226624646997,3.6571929683951501,571.40077494609216
133.26502397869623,11.949149846916436,0.751290412278387,8.2363961883197199,132.60648929572363
957.55384531596837,15.500574546675864,0.89118222467473618,1.4471330725327136,307.63521711927041
171.44644856853375,34.847843739379769,0.32769306159247635,8.8031914627502168,156.84466882850518
765.64921599581658,37.797474827753703,0.20218054459839252,3.9197923365636225,196.12600411506148
415.32372879947849,14.556656294471701,0.12610566334789966,4.7808484844748698,66.373381371307886
593.19133067396479,34.793947542158094,0.75794756215271841,6.4306832471215731,580.4735629521839
113.48493750185945,31.144204946494941,0.24427496246906827,7.2165821619197938,90.907058226995787
893.09635202008326,36.651691507487783,0.91559512084908379,7.012209766437298,888.46529295600442
990.11926653294938,9.7850266987367931,0.55698474814805876,0.38541081417824752,23.874463011011159
792.36736239896379,20.393259182389926,0.33429319388927986,4.6921740641213248,369.63693041424341
580.49078990104204,16.881830350793557,0.79434833867182308,9.8088167296132429,579.64290924084401
411.23963576154745,19.154346859809134,0.36393235306455352,9.630561748324574,375.03582960786065
294.33226888467402,29.653610087808957,0.42804541393317341,7.5069580209048992,268.37700039704657
881.86226695378173,22.810719973962708,0.40428295650531842,3.784761434419762,399.7066191746726
314.2080973028061,10.857984674966341,0.73737753673982653,9.3449972858763193,313.13448655551076
159.71177311846873,30.399145516529153,0.5152443420983841,9.9920846938411216,158.18007065100701
876.82994134269552,42.749993340989136,0.59228194673294632,3.5704417352309203,608.97687017483418
128.86643654934343,47.194450916079411,0.50648613847175494,5.241673225436517,120.07897273738388
217.09377666425422,17.837105659991906,0.88496809970315304,7.8852112701454766,216.58872032844866
954.83517956938499,6.2818723312506082,0.75525703685826417,1.1111199429301089,108.95165175369395
679.71930891504906,29.601574650873086,0.51320915605238759,9.8307247916543812,666.13859251136864
641.86636198912879,22.257012376127758,0.61946714663578051,5.5594780044613659,576.51917833257244
889.62912736055705,9.6974608603532495,0.98087250861344222,4.0280238468574598,815.56314841274059
664.56988343680882,48.390383006707722,0.75073868524725551,4.4496962314236654,605.68061512670477
486.41882126266643,28.344426192823633,0.75354170380983554,0.21210626732784177,43.134481818229183
963.50979923221894,49.284462990781023,0.53208870445435896,7.1001920185044103,900.17656877512331
554.5978658570948,44.375005381706771,0.36402620314665779,7.734824733725115,476.77876797157973
551.25491273267153,32.303906794921744,0.12592935784616871,0.10847345243317985,33.571524215571976
299.69149833818869,10.735976016567498,0.39391272610473982,5.8180734896169772,214.05495142724075
555.84266274974038,28.461000025681951,0.34155750208099322,5.3486823534101093,344.55563214397921
355.91731833658514,28.732353927762286,0.58942864917852178,5.5544865779434698,323.5740378605235
304.05628931603371,16.780033213366025,0.78785155477839031,3.922421488969249,266.51494167274001
725.65063101205817,18.800344543196594,0.22184025663669282,3.8996911369492073,155.87474149179067
561.60307614360113,39.030400196045726,0.57092105688670958,0.80436545222352329,104.18917036032319
452.72945694366274,24.25083745586749,0.34543316178050165,2.6373291113092687,139.54281317361199
644.893731467713,41.882154981404604,0.41904032586846807,4.6744493783305288,438.55171926198472
109.37541261597914,17.295893312347911,0.90548076563990876,4.9273222181084799,107.07135163787451
381.48414899286325,6.4594777942146786,0.25062449735209391,5.4110278260324742,133.3824369017903
848.79636256032768,24.671334129367697,0.93219272399422981,9.1115841460163622,848.18170109454286
971.08614512078725,5.1499211170469392,0.48703662763575439,5.3966963389747633,665.24532730821898
646.45336662748412,9.4130654050599674,0.9886012819757023,6.0325227593541584,639.46412755003519
662.75563068675433,48.78175373001126,0.51588156874212132,7.7059146136899557,631.07633324748463
835.67736505665266,13.846469199672253,0.62391916317674523,7.9579390436228303,812.10910604053765
933.49400917451578,48.293394178585174,0.46485736473673533,5.4782702197534716,740.18525518290608
646.74482521627613,15.293930205108811,0.40408403833464135,4.5559073594675095,357.03609284526448
150.82237485760606,23.068698371805311,0.69438207456980217,2.5405202068549269,109.33165220285053
385.74812187486907,26.925600328283306,0.40675257306745416,7.8574891426346696,345.93199935502008
867.84152624058618,35.416057142113544,0.2470810309947655,2.3682962065244895,146.08687804671254
330.24224228734613,23.677080294781359,0.17365025674152043,6.7992530443919481,147.02596036538898
584.02061124668353,47.530336144646476,0.32022965309856405,0.62524333470028504,74.929614613925537
607.65250300844127,40.889418241428181,0.59218667105957101,8.4905465094760686,597.00240917697249
761.91551800932882,44.920350915211756,0.81618413859518579,7.0412092013096048,755.0603194174264
948.08345908442743,19.134800250712285,0.46309329501690299,7.6037178490138082,844.76627596961384
642.92861354131094,26.695965724814709,0.73666788462542776,8.3348963036294226,638.53603293527715
528.02503691976165,30.433200863487993,0.7213871115870214,2.103633819044223,282.44521388865951
126.71272466018699,22.93090848910645,0.83767753110293175,4.8127020769134869,122.92614541284891
232.28114428489292,31.528805637700351,0.54069752369753887,8.5909206041902237,227.86640245479771
836.46863285965037,43.679914384352777,0.7951806945074481,1.1082230358169309,246.19888863934261
706.00473043671343,26.877402724510901,0.53302662532786149,3.8119384004644097,459.97538482185865
849.00648127264981,8.3651019069384205,0.37572303787588301,2.9901161470706308,189.02034023662603
955.75100625014909,26.383320851683507,0.31972658736407233,9.521608453059466,805.54585877105626
115.2152000223992,28.128385970179959,0.27428120130014122,5.9153849932616689,87.221506759513574
269.01220130487445,18.161399620525245,0.2433485867451779,3.2854318088125201,80.078693024073218
886.74716806253286,9.6084605414432129,0.3860284150416522,7.3907433776076958,683.08062763822488
821.36100477619925,30.99106399058218,0.65916334715616109,3.9084946732808303,640.16110839929866
314.00582514323986,14.29041843927936,0.19201070257010877,2.8702830101747678,52.918005464000679
742.5402415177781,40.376430918869296,0.5806347556976893,3.0724383942026225,455.30804542220051
506.07835940030702,32.216908178621388,0.2419649991732909,3.8398819296376328,170.55395798837762
550.73230464254311,15.308599341350728,0.51449096218070889,7.8022160581401216,516.22888448518222
451.21629428457754,33.050495321042902,0.66546673346903096,4.6195818547406713,399.85900180742379
744.43534522678169,47.339231161967319,0.9597235065792098,3.5460712526317471,679.23777683501521
566.1097184982433,17.503429305963017,0.56351551790377863,4.7963366408712318,448.45613751195748
790.29677754731676,49.720787118001134,0.98305796773256504,0.67521007438528402,190.22082770802456
499.16195370978761,13.546501918457892,0.8875405862635295,1.4990304353716011,192.3742936928779
284.74960029195154,47.581830263790401,0.55904608542649659,6.8520883781811381,273.90814852800059
784.36835473416886,17.154005642210038,0.37978478775105218,3.2614920626319188,259.09306547726368
327.45048357995427,41.283443779698153,0.95178499572315112,9.1930048362294698,327.34302179251972
581.75112279441703,24.283896523883548,0.33815145419056858,1.2167976506547185,70.896186880259918
845.88437348782338,27.56593087552297,0.2904216549815441,8.059493157044793,608.37450649423852
861.20855638086357,14.656576084282902,0.40225133568871496,3.1178560398151345,269.37955322817697
139.25498600149842,49.376112521865629,0.88066098542601723,2.1809039901845404,119.62903013574383
959.42321697577506,34.662615385820104,0.59555779551755272,3.6443771952791826,656.78175777376157
215.33971931726188,11.814362916403478,0.56407488260588345,4.5049467749008265,171.3200551726901
650.83301538170633,34.813829199712941,0.12625830594461682,1.8252720007951695,63.607373269417472
476.72281382789811,49.662261518186675,0.36746807000010384,0.84298061081063524,90.714890154422903
498.6774855939845,22.976287258974022,0.35005865129770031,7.9849666620452888,413.19415675966764
692.82461842118585,49.722855906285176,0.39693223521760668,7.8733004784330536,617.11327135843203
206.30901036857171,9.7589341661761999,0.6504861063270948,0.64547185307749277,27.780642544752588
222.6749711009108,32.073258869137518,0.33749135903927141,3.1662313791146746,114.4481072900528
655.83347273127799,45.357735675809323,0.54093798807787352,4.4818134890906265,517.70581436960617
420.08601887500851,5.2773936451308527,0.35401394200710934,7.8699903437694543,320.7182294883022
973.97274019814597,16.762074092424513,0.11178378691900571,4.3220693568117543,79.487138482128699
162.25412560272699,20.030193893654062,0.7448238117930791,2.9087751542558085,127.67418057387978
139.81113291388331,39.210656591961715,0.11981199788918617,1.7749737033046042,50.023951905356768
222.77831495928893,25.288689636476835,0.44844214399967397,6.3149187716525068,195.98075174536356
550.48239437143957,24.019454537047842,0.42213826545495214,3.4443024697953128,264.81970277566865
264.61790025483469,16.516499995323599,0.61122280073585933,5.4906229581701513,240.21805087622479
757.12053549430584,48.29022973254262,0.34771262558907678,6.7732072743887048,583.11334429104488
425.99113740193309,43.033363529958436,0.53515749844569316,9.8224547073532076,420.93042784373932
809.964177332124,24.907052015123188,0.59286768979901094,9.2968368624504318,798.65365623880132
965.37125530241428,36.56938201788698,0.40899570432482657,7.5437805756985785,831.20837345352163
409.96002893723403,33.28599606313707,0.1114537937018969,0.95858824239245854,42.929795847372212
467.99222287488448,6.5165126146645811,0.66773534380728816,1.6868439312244365,117.06669132357473
689.42047244231276,9.4805159882975332,0.47661369950800114,0.6229922300841384,28.516299102977356
371.07960888114803,37.006297734254034,0.21835966750496733,7.2597105110597706,231.377905113873
194.80042283905181,40.91755622616656,0.87972980845794357,0.1610812687244656,50.286154603492221
754.23544226912998,32.042618469363632,0.84087299328550913,8.669234449781591,752.61119810635489
457.00319076680211,49.488598483004175,0.79035137913013598,2.1030827369554506,299.74716134193778
718.61981189482526,43.044262081703373,0.16386867360617829,8.5740043212971191,360.18082060434062
608.6681100055207,10.161854311892286,0.11673513262394586,1.0270900046483677,16.136146468153225
999.35150338932863,13.423036616203564,0.88286680873686063,7.1725018325994663,991.72306682312535
542.61047231101429,16.85536917658029,0.50996564831083302,7.5779471361022015,504.50478493341569
309.5653816115078,46.578901718983033,0.81368472006940917,2.1441124961352962,222.35296274375952
501.99386955973665,23.514718133769023,0.62059330285728287,5.8678949561265892,463.29178702290687
601.13368676556092,12.082301703756356,0.72849943609887635,0.63277452567374715,51.149372207083289
363.27042736586969,10.308865340499837,0.77806959822327915,1.8430121983528902,155.41374246262765
768.55351258488872,43.711503329780911,0.73183084663673936,7.1835222167844961,757.15869559442342
634.05066750689207,31.625755081684868,0.6427820480764882,3.6742599790371289,477.96462068313821
679.08630637132524,46.906024069309268,0.19209398524364557,4.7372350017958098,231.58687132957888
198.52310798539648,12.352384052646658,0.83672346545022747,7.033848056497761,196.99649125556809
955.77548986438717,16.343572536604178,0.35936949839871601,3.2702398588281403,272.14005924462356
504.79602334590493,39.850495310978211,0.59761028199237853,6.2675410236631537,475.40920760497119
142.87781236617914,16.191942266420067,0.49378385613840048,7.1563546168674641,134.07699597340263
169.20701765089061,27.341230219549566,0.70045950470879326,8.2926408072724627,168.28384271670544
853.41570215228012,33.15964966538553,0.19512045495668379,6.6574001155902724,351.84724876509546
269.60945706186129,34.448351063370055,0.96406917823166227,0.89280508088497745,112.9499254968115
843.05214466325174,21.338483085721155,0.19504204667671005,2.6581565586809583,94.431866092989537
847.54326987011359,45.142552242139452,0.83284160163365395,1.9715040776984871,480.39117861868709
806.88265416554157,21.561757061956161,0.2365070485860403,5.635379233828921,310.39910251956837
641.75064924684614,38.340360858770318,0.5061265552036448,9.3997584157849463,626.40889105240592
643.81788168698995,43.149408319835189,0.89908545620668623,6.9960574060652734,640.59870426023235
342.11411533520186,33.566119290435694,0.28294308180309696,5.9640180941878205,222.66689662878417
137.56849493208603,20.73785222645531,0.68216807100981425,5.0579994634207655,129.55149415039148
739.5894104356903,9.6889112274096298,0.28174705753309792,3.9482892849069948,177.83771743842343
113.42163406141896,47.270351459896901,0.64335047472185602,3.6522692270202217,104.33598889517474
119.21071281292514,14.982745114889616,0.55550929007982064,8.7522812976834281,117.31350292073421
676.0217249814566,12.653240896988104,0.95718697170926104,1.6642176779574769,301.07199615495733
956.22843393651385,12.9533563024969,0.15367985475050971,8.6170917087407481,304.53213012796317
303.74972328689825,18.099527721121312,0.20147535441449257,1.8267818645743727,43.134103295280191
106.42203631911103,31.285159181055768,0.11222954256393347,3.7608147104830483,47.687901992949762
875.84310228784125,11.754116563709312,0.88847025579514871,2.0000133866737069,422.40802791130693
584.59051613826796,38.980738496263626,0.42133346177627595,0.43359776226457036,61.264743044359562
396.04469516901753,30.137823943945779,0.1514487969671621,5.1586443120200967,121.78884057440199
305.15978465811588,17.602728239256333,0.71142601035798181,3.8397315044481504,253.43119059664136
702.88625255090437,41.568028264015645,0.92769669415936529,2.8370380849789409,573.49895729001753
829.74486337702285,35.52103653220378,0.93155090616152547,0.89119286029471501,210.05996917236206
988.47762615468469,45.747723368634865,0.94011804185333292,1.171018705982334,355.72612429577242
359.36817491975432,28.447807011655581,0.60825662215954091,1.0732976043856735,95.971429259501733
946.70591395986366,21.025297233705064,0.98754067956120517,9.5945359529145495,946.42933026578271
460.52577210725849,28.505326600223974,0.78596671509522387,1.6861387772821956,219.86533011435839
117.87960396255988,25.024387896805866,0.23559709734903247,7.0008682911230755,87.517523019308229
246.01205744944292,16.680266302561247,0.9722499963699911,0.3292337508719223,34.861814029548015
384.3571418965235,12.455033905325486,0.66782524296569412,4.3521247350129224,318.64823379422404
180.22486023735433,23.207284502483716,0.75450909811852096,1.1305756938601119,75.246277224596142
557.24865742216116,23.929856055632701,0.96837630239721018,0.62536323898072066,99.98707090440297
163.49607234617895,39.876086855034181,0.43099331623019199,5.5094438818980906,143.37780681121953
148.3491944757497,25.193494105614544,0.20875636954943111,4.0030705960233268,68.774243448826823
652.60189724105533,30.463794603181981,0.19201062489879106,1.40578459000409,62.895297762503269
155.89537090920044,15.880043076257321,0.44265865294763462,5.1968460567886252,123.99978771924054
811.07774688781217,19.74901689845753,0.22553829703261719,4.1029703294376487,185.99163991207223
105.05989416852849,7.8319420385309737,0.99320948636167095,2.4911532149951188,84.423834064503779
133.60326618332451,23.722870233157145,0.50785700451476867,6.2073627132619889,124.08775580936206
517.12069279201705,31.908379245603776,0.90268328446171719,2.3807540189694141,373.72398867117096
896.90460694455408,26.00665323240996,0.8867339028432758,6.7614648383938656,889.03332737675601
222.99015987119617,31.514704941593365,0.93430289828633128,3.3707196396507011,205.04286599158652
155.96591534942459,47.620501636888221,0.20958122280682395,9.652339378923676,133.31595640146222
342.81927512686411,17.376642442698234,0.79997790684935843,2.569774981158913,234.04471833292126
267.74892802961745,22.781187382537567,0.47818202359563355,8.7880647910342873,258.05779614094172
746.18898553548968,37.471917791864684,0.39631318608431998,1.5515773643291852,148.05266511875541
171.21800968873416,27.720147715761385,0.31658501029880193,1.0915137972716982,47.188180438395563
655.23974036585787,5.5677140925911761,0.95219823529393255,3.6712144685081505,567.02453035229803
131.11827654932915,42.989166509665935,0.89745684256849689,4.8574408875911645,129.26190184079039
861.41340996898498,10.347096209239872,0.75779247408000106,2.5381324464370913,451.45864927733714
441.63215594821651,48.993718983612339,0.88564507708417228,8.1602637832713292,440.92712519281457
262.25428383507142,35.889352575662173,0.11445937992234678,0.4523574206262293,39.678013517399194
520.25865423360642,35.09206237150471,0.3151615020259691,8.3114581634077247,427.48377903448971
411.99397350427017,14.22368619634063,0.21747260021530196,6.58010186945112,184.24557615552865
456.50856838673081,31.061037547582043,0.20392482182153321,4.929247479645654,170.71562142812863
642.4032061158764,26.638117461748632,0.92581059682156308,2.112070157629252,409.44566709703986
684.32631086880815,9.8968986363573066,0.89682841586997275,9.8989833734299211,683.92212494104854
207.86785517755851,13.317954696458479,0.11208773826063907,3.4857164868306989,32.388581864404429
559.05731833858931,14.661381176483964,0.97007128921300934,8.7875803377056396,558.65335080847399
873.19145380613941,39.0726099899343,0.60373602134574589,1.9644523469691844,338.06647585471592
677.43541309613795,35.310323668890142,0.19538778486693295,6.7822986539907824,308.96727703586919
659.27256593093932,38.550515607041916,0.61551175192839891,3.576754764146004,481.55994231013204
668.51653236051902,11.241243354547212,0.64801570036991185,1.8529443998659745,195.47790279685989
189.4854645439525,38.499713035059848,0.18352881177419883,3.3977746924376184,80.647094129042515
547.88140543948316,20.37903178693891,0.62165345096646218,5.6450018324508822,496.49641777572123
851.9626000360463,36.927873403086558,0.64544157236625088,3.2482844283706647,579.33812615675527
777.94287387779241,47.664464058658972,0.71135684669372223,7.0409753427298547,763.56601001878005
689.74551101087661,42.638607180862124,0.88662170447872735,2.199516639071569,464.21557319555279
709.30604043206768,26.653091374363708,0.93909013841681976,3.5815682245486293,633.14284160787656
174.66047407114417,24.847415174851673,0.73653671783864727,1.2333110306908035,79.567986424109037
597.71627615305886,33.941934004075485,0.11089611426172083,6.748875279578856,153.8552518336856
831.49344790837267,27.972183495794404,0.98284441329626826,1.7468993242722597,452.12619097287029
784.72890393521743,38.619665493597275,0.87520785408934343,8.4397559449638564,783.26613870105871
904.57655592244146,15.270607562400315,0.13186033399356001,7.1399470119549502,184.09578339458403
891.54494654018777,15.693778251368647,0.19936552620092424,6.9447812845192818,324.17054244255314
180.87217863878399,26.653708602579311,0.18624728194784965,5.761501433359979,93.970969472482963
723.27027753825826,15.338834845371315,0.7640868746973114,1.28643022447961,171.02557038947273
461.2046474110067,22.400960523872083,0.14382027919161375,5.5210223299534134,117.51995519367334
396.99272889829751,24.914293478178703,0.78174827169965244,1.3461794157037399,151.02120299973348
341.41590453306998,45.69644202863492,0.70473120571734693,9.4347069350595962,340.52761801345781
975.0364961545007,24.34613848636079,0.23762331553503194,6.1184205206070068,411.67661549373884
584.819237841573,45.307780942594398,0.91622478101461102,4.6204984882024105,563.52249684257197
676.78276597688011,21.850386504870229,0.28497021989562965,9.5427428628593809,539.72369943428316
204.95895121745605,20.599474082676728,0.49590869270811888,8.0185648274158208,196.31629004993738
453.09013500765218,38.721669489246409,0.69147907997701907,0.51318122696521806,80.734734880784401
375.62661390341441,14.633857888455552,0.56726779683911344,2.6129195552281281,179.73698702061563
545.81558443377992,43.365629525332352,0.82715640224360309,4.4438997349286247,511.90151323734409
279.15383511274342,32.159560020752963,0.5293597017213314,1.4982328205832196,105.00625804126656
925.32350442912355,32.786937448577945,0.50436830396040622,4.7178463782110764,679.16856474987412
548.7450208205305,12.669847900615451,0.22663354865439958,7.7109089210235062,284.6261858921938
819.93532128734978,17.166226934784689,0.52031676126812199,4.4080483024743877,555.07348568252735
984.25642454146885,14.94125367686196,0.9732146890653699,3.8192608767131029,888.99490125865873
812.39448052252692,32.648739690303032,0.83490653743285603,1.6350859606695611,357.54627278029437
447.64987771874939,21.515272109103371,0.83063599329287219,0.91921508678395436,108.80246767116849
812.32657493251145,32.366580625394441,0.40864892320064983,3.817808297874119,412.72353400032023
569.13895984551357,42.368546712412808,0.76687276120031667,2.6401467938246856,403.88252153466522
185.82057428349893,38.419052488547621,0.82203436427614995,7.7556020480740298,185.32244568484563
105.7590061369652,25.502362498735419,0.52139431985310769,9.0114001700497557,104.39757192714259
368.5199373253007,40.112789147428835,0.80380912998042364,9.5948473394991378,368.15459169577696
205.24139141588731,44.500963288444282,0.95228873619091892,6.9012114766016435,204.80290495418726
704.68615038951452,36.443635725766384,0.86740662015831482,4.0109691933214053,643.17896855354286
286.25004604524997,23.183661525711731,0.31350129662884102,5.1347784496999802,173.18213809522069
860.86931313998082,36.404325816877332,0.89490408325787207,7.1469430406649419,856.33769989582959
733.95704296247823,36.962619815084729,0.81522493298478726,2.3235050350284778,468.17809695850747
427.01487540695518,28.93400757040564,0.26115415478389703,7.1089928770996069,280.43107082079365
849.00252470271187,32.661492548403984,0.74083878932497749,5.0766982861554162,787.04373878651427
343.12521263808128,35.562799561434318,0.80171114387688958,8.7950533725215188,342.45194455120276
157.47572468941979,6.363001749783205,0.2823502172230698,3.9848709589444842,55.571497409989725
439.14631212802084,40.718234659553005,0.97417499032379207,8.4252396282270468,438.86175564376737
486.53642456560738,36.416284370868695,0.98279786619602727,0.94833519613956141,175.31383122116347
433.77684745628761,43.173633073224003,0.37197643955453585,1.999344120428751,144.85895331651832
458.44645582427665,34.480018490054178,0.71513421995975279,8.2072483153606388,455.10774413073375
557.87809965724318,46.704136171323299,0.99992120455694633,7.3259933180658781,556.96755248808313
146.12681754411872,8.6793603496365321,0.81215588712409115,3.7169974985213647,127.29602556951141
599.41418810868367,46.566197727653595,0.6983818613223377,9.4247650875131086,597.29680330653832
224.67240271304161,36.167295540964517,0.97262919411753923,5.8457592635226661,223.28395779717434
326.61836248774296,13.812627079346994,0.27159640689059977,8.4853577177571697,238.1988622869959
225.17102438343886,26.318723134791174,0.95863419618174373,6.714377563454363,224.39813141777844
216.95541906030766,26.612219018973811,0.92503006266057453,9.4430861712480372,216.88221304885323
381.31896192013608,36.706090646653834,0.46163761771301548,0.55727880407679398,62.420290953711017
809.12146664285979,18.38005689451299,0.78036246974281209,8.77258268244932,805.87000632245804
487.86457682357309,12.382579349818904,0.28852801234415248,3.83199277063241,144.60818978780017
898.01187614467085,46.184481442201616,0.57105130683400518,9.5669773722355931,886.78402740626643
506.66396869464256,24.737639571304182,0.2699180698744289,7.9210775682982799,354.91925514611319
622.76528308396655,29.130479475011715,0.69810046507083023,0.54388434784355288,76.651190023661073
109.41762981220973,42.257996488876657,0.65922451830364115,3.6414021523083315,100.37450116484258
836.47175352944214,16.590394519240903,0.59786902930411501,7.2687781312641144,795.02945903394277
728.98667301210276,38.75228034377529,0.72821509653029748,4.1742272415843971,633.49267651139132
270.89535424316421,33.956843820835843,0.87842708442470763,9.0528041089952449,270.69747707546918
764.93104620739075,8.7272289271479995,0.9229901553034936,8.6520484235328148,763.76757956956271
675.40020518320921,35.657189955745352,0.29234257766014193,9.407851693465858,559.66043845472439
255.83085648086413,34.750924670730868,0.34261457695183273,1.5454322235387907,78.954843983082753
218.73161876144394,43.634619854446015,0.5801371660544522,6.2799912612561375,209.69716852043192
618.73699251203595,45.573990562370746,0.71473221372026308,7.2595550961986843,609.79740298336503
130.02941211047252,31.653137572008703,0.11135174421023376,4.6285114797422997,55.917068367885953
370.49963999260012,35.384247525162209,0.61197559581781436,1.2340552471890354,122.88216697755628
908.43606006676077,14.549873234603954,0.88683912761691097,0.56675149239739264,74.499692634691442
684.97367785752431,12.539229167179922,0.92968027139323695,0.22510410684403404,26.68951830033005
528.95609046442246,31.265654260088336,0.60552989428204385,2.6224902402092356,296.77323987492321
371.75879675159769,16.570708040547146,0.96994542138347606,4.2463036644035981,353.41687806770238
810.64683770998613,32.612527733802509,0.75438222212238015,5.238171755643112,762.08829246774303
827.94317263474477,13.912873291072852,0.95680127689498695,8.1842732224849417,826.60003542674315
509.23146634248263,33.207126119402929,0.92503304466838165,5.5538935432259358,501.13267650415816
180.43357602249915,49.240480797169297,0.24097186875545884,6.3833772942558644,136.51845885134961
467.4006274568726,42.245296877781804,0.50408317099756395,4.6208209493629742,369.86892659298081
784.54109279994282,45.459665999963079,0.73397964898728407,4.6534407005267635,714.44616145215548
211.79101247867345,29.537508161338089,0.36841496861042711,2.7322344937927321,103.09638872614111
752.59939675709256,26.269457876840356,0.65019526943553363,7.8170696511314368,737.09673387613657
979.68472380517142,39.073615002656545,0.65342158069987555,3.4106495058342521,692.50078796383787
478.61605959080617,20.707630560121689,0.12768488355400157,8.9543619026263368,175.89475225029994
923.18777164954804,30.655594517153556,0.52214971445788649,2.5409014904124771,374.02933433759716
790.31516967777509,45.997465917551494,0.56643404021583144,7.3604994934090096,756.31235047883752
408.51545601385163,13.421256797171125,0.50675693971842861,7.8833312483706752,383.61958418206683
611.9116217568328,48.733232445993046,0.97346390876895528,3.7676541127854337,573.62541257239752
275.87697489842367,29.316205814875715,0.33335761576463568,4.0062388320856073,152.97953056414678
386.84749679879917,23.947496111075996,0.60407623472227279,1.4981805027811079,125.52999151981935
851.4492720174643,16.848490689293907,0.56652655756074055,3.0346556194989072,421.56244380831043
809.16117718142664,24.974815965820721,0.97717476321331909,2.1131925589166167,520.55173181171688
870.45737846356667,34.629199544974952,0.60640660136945257,0.91408559681833812,136.55712823253941
839.0536785689676,45.859185886182154,0.17269328214524787,7.8848475867838994,398.40798444044879
710.96327590806629,23.16120875297992,0.67058665812406149,0.04459259753886391,25.619553214758565
600.22950412288549,10.01027263896683,0.90649279256522586,7.5847537932299778,597.69721531572839
211.46592988981845,36.951909244486856,0.36752175881545146,7.4624670053425879,188.994703998798
951.1780229128683,9.6602706187727989,0.85485825296857887,4.7901741178855577,881.17000610706395
572.90861506729084,17.508916862510439,0.79751492382115752,8.0719623220450778,569.71945018892166
433.91978816782722,46.078713182875198,0.36659573540101409,0.59427977260559262,71.47514560706432
518.92276507982979,38.827643838029402,0.52060547711634308,5.5398156755026466,448.90363696746545
969.16151165076656,19.494941440665187,0.30417371582342223,5.9445067462464971,510.7996227547884
813.32536793642589,36.955022924407714,0.79483547689682432,2.9281987180135118,601.58999894973022
254.52751307130009,46.998557716868191,0.94453683883401762,6.5164995197488906,253.61645421883085
643.2477191615767,46.836735960914069,0.44902389589014424,5.060519423320633,491.02079314520017
861.1071706583092,7.7028366167437277,0.80660361974701555,3.6846663008346194,676.36943832414511
182.79214656299717,28.584124426415762,0.63000443269883033,4.9074684695229323,168.01723678038638
922.7856174877079,12.490758533756575,0.55582368393546322,5.1125994639424412,717.9887015654474
721.27461462985843,41.788480038495933,0.7808788276649381,3.022540553480658,551.22189103054723
961.70377912952642,24.175279734297682,0.74714397101836605,2.3728952541282746,514.46080533267661
630.23206195238106,46.933486143730576,0.58376105646559506,7.73598329858594,612.5870755299627
239.23243228038226,14.129748145472737,0.80735857251267584,6.3697863908033554,235.31099204900858
118.01582821653936,23.921731169833052,0.23016872407055466,2.1694663798392231,44.796984596517902
577.78303406144187,46.202638113961314,0.40484449167733561,7.1368711030544043,502.05458498490015
183.03086039692221,22.869580983246614,0.63690286562829124,9.1637065527250474,181.92289671188615
680.48256837817451,32.845784805764069,0.7073206760832369,6.7599630343493624,663.4087257334304
781.29792434567844,6.0484576462537696,0.37858606302492692,8.2034161795586105,628.42076776658178
686.59521541077811,32.842919533859231,0.22513950454248696,6.8459413251994334,358.11919082428079
450.91869096029353,12.857635734952201,0.36075358890815978,7.0880443465902179,342.22594236237444
795.16243212264624,20.717578853029682,0.51638681333978742,7.7750851343394203,744.51305402541959
509.75369858500409,5.8703744470575847,0.9069670711972263,2.1686753682890094,272.9991876575138
795.47757994911353,23.160352702486822,0.71469123953581526,0.19471003993160596,36.666569321278949
234.79916301298451,34.390442711182317,0.56760558177519671,0.068271938754620454,36.995439549071961
353.15831390086731,26.188805925032099,0.97717926785975284,7.8233938054603991,352.71895713687485
212.0436985015337,17.769254631055645,0.36126745845302011,5.2783679791083582,146.71829269414604
856.85641617474778,9.3597306698421363,0.74845475923341154,3.4742958254199143,612.71870716850287
949.29594474836244,5.2362534869452668,0.95403508138610693,3.4001337513991183,774.98665094763976
640.78621042766747,36.037681889769061,0.83263019391196469,1.8267652377569232,341.67368447157583
474.36758867925533,18.56656554576902,0.53990127078909356,1.2904490054169149,94.390764532756805
782.45347716258323,23.110697427908871,0.8223012671778237,6.1030483478206801,764.43616372642452
737.49038121796605,12.924728473479181,0.89243039919916611,8.4427668787974905,735.89860146879482
414.45965381290245,8.9054959231263666,0.8430676607506894,6.2970494918138193,406.65902829058041
905.52116704477976,13.749366577279293,0.67616412331451614,1.4408818090525366,186.39378370429577
466.8593427282126,20.237385566753165,0.46029285930917618,3.2966660136390704,234.58932463434331
129.04754599225345,16.477607892982935,0.27054195066244802,1.2717855699077207,29.999559546100272
351.98982552286702,16.687891509894996,0.14778946328589909,0.70414967119675875,22.556438112646379
446.02650781704102,34.801195815098865,0.81088568228242852,1.766977278167382,242.66541323733065
494.58930177739427,18.49597476498781,0.74343457347015041,3.0391455348993226,350.93815619727832
472.39150554664951,16.930922487852548,0.12142110917227088,1.4615823745321521,29.090758602803877
754.77085778142816,41.982242019410812,0.85891256215652001,3.2601210840840178,633.17805637935987
771.42423237167179,9.3559570849805773,0.19985047306353443,8.4569127863981812,341.78874647656539
873.69614122912776,36.844133705236516,0.23972174810513464,3.2897635422699478,207.23856679540421
548.09160453150821,25.622417705703157,0.10719354455871678,0.37087117813404791,28.871285358498081
865.70394440963889,44.642346666599629,0.42647040306409589,2.945773458234128,372.1952335839174
815.46773897261107,27.848191664849189,0.42518684409628626,1.8836963122186623,179.07065576967034


==> anc/competitors/data/v3/hardy_weinberg_heterozygosity__s42.csv <==
x0,y
0.746560443700367,0.37841589520455632
0.44499059577684702,0.49394793089402755
0.82273812792024414,0.29168020157307223
0.67763122615342752,0.43689429499045979
0.13475961309888457,0.23319891955264699
0.92806011647308029,0.13352907337010589
0.73502573179131769,0.38952581079191118
0.75745787474925841,0.36743088545919034
0.16530226940799128,0.27595485827311828
0.45534734410601035,0.49601228064322594
0.38371822180932308,0.4729570961216284
0.88408848996374156,0.20495206375474559
0.62947860807259803,0.46647058010316511
0.79048545194374698,0.33123640441807412
0.44907277894459796,0.49481283631114842
0.25451484960629916,0.37947408187236414
0.54912630831425124,0.49517321166282624
0.10743553049375779,0.19178627456256525
0.79486805479332379,0.32610566052480278
0.61849795920985839,0.47191646732619746
0.7322789660768364,0.39209296383655179
0.3690733713168815,0.46571643580334565
0.92362822195541294,0.14107825912579078
0.85380900918997782,0.24963837003201239
0.75054514736638567,0.37445425826231216
0.22517483706677083,0.34894225963744813
0.47004890335433069,0.49820586361944358
0.089423389208505899,0.16285369334193994
0.18886054286079301,0.30638447642223915
0.66474405791820912,0.44571879076128351
0.72028594031703541,0.40294820899727901
0.92075875919078898,0.14592413312845531
0.34324282232433673,0.45085437449432109
0.38341373543138196,0.47281528582787236
0.47260023014822705,0.49849850522413974
0.22052422317585713,0.34378658033708381
0.16692935480192447,0.27812789061467535
0.47813443360334029,0.49904379401230653
0.25421841414579566,0.37918282410998472
0.65283259521425929,0.45328439568014872
0.44343672698509762,0.49360119229168326
0.79941037645205371,0.32070685294567897
0.68023859180202417,0.43502810005044662
0.33112997724383691,0.44296583082866586
0.7990338212556809,0.321157547490451
0.77428792174712169,0.3495322719672897
0.39873054112715695,0.47948899339920314
0.30949529353721966,0.42741591363105974
0.66424595357747795,0.44604653346684991
0.17577723524837879,0.28975919763362978
0.2299173822275975,0.35411075915441265
0.056626042775904967,0.10683906811089269
0.75823193975192449,0.36663253058391687
0.64836577093282888,0.45597519603101472
0.68464884076370158,0.43180961120924233
0.7526561279197711,0.3723297620491765
0.46302419798450589,0.49726558013062194
0.56186707635760436,0.4923449297259247
0.17581729831489168,0.28981115185628814
0.1530770661823761,0.2592889559827451
0.65156266561142451,0.45405751678551903
0.47398658552881923,0.49864660453510112
0.55871249583306992,0.49310568566610352
0.73849897167442302,0.38623648102048552
0.62124648800053173,0.47059857829507384
0.54822146059219623,0.49534938147671054
0.55328644467087218,0.49432110962867615
0.32355508825635093,0.4377343862395518
0.077736051111145468,0.14338631493758169
0.44304565030912607,0.49351240410257935
0.24312620553757625,0.36803170743695296
0.41767577935217248,0.48644544538945561
0.81806276594134952,0.29767215384347662
0.26054553727880664,0.38532312056580925
0.10247246752015941,0.1839437218409786
0.30324550281979684,0.42257533567873085
0.31423438199001524,0.43098227033073683
0.64572486325420553,0.4575285284590862
0.55132893710715047,0.4947306804309004
0.75550838819577215,0.36943092712319719
0.64788218629464878,0.45626171795342957
0.41574817529606345,0.48580326006811431
0.78261834619943116,0.34025374078299697
0.20027562791693349,0.32033060155882298
0.07044086582047443,0.13095790048587269
0.13104307469807758,0.2277415745435033
0.70012341553680524,0.41990123710776633
0.46568950722624858,0.49764558017124472
0.19514460113024162,0.31412637155992107
0.50094029759302716,0.4999982316808731
0.18708089244185155,0.30416326425002382
0.67668833756996238,0.43756246273352606
0.45154064801662758,0.49530338241070326
0.39291910348683418,0.47706736320387327
0.32136088023308884,0.43617612977780634
0.61725433380699957,0.47250284240695345
0.37563134949805133,0.46906487754464826
0.12888492738449089,0.22454720575517081
0.15620531190846376,0.26361042488008662
0.91570789809456299,0.15437388692360088
0.86772262163684633,0.22956014707304953
0.67973642042967464,0.43538963834225447
0.28928296531356762,0.41119666258591375
0.92225873961295146,0.1433951136409633
0.75087581356921507,0.3741226523319689
0.69520117024309602,0.42379300627145167
0.45442535192940975,0.49584590290648373
0.29501740566064311,0.41596427203581327
0.13675186593814936,0.23610158620116758
0.86234215688945748,0.23741632268139157
0.46019866085024991,0.49683170680377309
0.23212702831570725,0.35648814208205215
0.32536096173558721,0.43900241262816186
0.57129761204770635,0.48983330103258954
0.20909550464530852,0.33074914916486459
0.82095285568313792,0.29397852885767767
0.73266757685168904,0.39173159736392676
0.69751666035584314,0.42197433776374899
0.43888373579759332,0.49252960449988326
0.61457795663219883,0.47374378370797993
0.57568817202146205,0.48854260123209914
0.63486194139933794,0.46362451352400308
0.12599988902590017,0.22024783398272202
0.42422666195354863,0.48851680248259644
0.087452756475703219,0.15960954372100913
0.494591737320067,0.49994150138956966
0.34687509109950676,0.45310552454843128
0.18007176997944219,0.29529185527182611
0.14306267095029646,0.24519148626172732
0.57888011495994085,0.487555854927813
0.20353367168319747,0.3242154323487077
0.88260810653911748,0.20722207362110265
0.5729550257303555,0.4893551284413663
0.36218282408135333,0.46201285204361753
0.58182394233327506,0.48660968492208173
0.070523483926727748,0.13109984428312865
0.91270329191730071,0.15935198568124656
0.48407309324861014,0.49949266728266506
0.75446170452525751,0.37049848186020107
0.12445699993019471,0.21793491019714042
0.48799249775434428,0.49971163977964117
0.49163629491906879,0.49986009687463839
0.89404380947748452,0.18945895242494376
0.56455524713846783,0.49166524013378266
0.47614046095125839,0.49886144479276318
0.29027809678270422,0.41203344662183045
0.34841209760829694,0.45404221569696701
0.51860516222438402,0.49930769587720869
0.44502031427454197,0.49395446831505979
0.069450871892297386,0.12925489657139416
0.79366273177492197,0.32752439993298049
0.85654469465578997,0.245751761425619
0.17622418009874968,0.29033843689454625
0.54863252918514438,0.49526975421011216
0.14771816702189919,0.25179502030717898
0.65501608373583053,0.45194002756641194
0.30311040545510748,0.42246897511989567
0.64348037122271162,0.45882676614758572
0.70429515285819433,0.41652698103729402
0.74178274272589129,0.38308221063989095
0.1469668513603069,0.25073519192308874
0.87441066062384709,0.21963331442242878
0.25719259180539272,0.38208912505163467
0.083671300558561798,0.15334082804280125
0.54936722245233505,0.49512575469468334
0.38383005547619481,0.47300908797867203
0.79681076881917179,0.32380673502594431
0.77742632485787155,0.34606926855170944
0.33542500354044374,0.44583014108067404
0.9076094555627704,0.16770906347164383
0.31182605432610672,0.42918113233903737
0.51355141630854306,0.49963271823206512
0.28036858151084243,0.40352408002488105
0.89243921304406693,0.19198292813070691
0.19814703582381632,0.31776957603610312
0.090419557453096086,0.1644877221661647
0.44158735400273408,0.49317592557519618
0.94313800765025335,0.107257412351528
0.85250953962942255,0.25147404894050512
0.72374721751125426,0.39987436531194293
0.85171324179067232,0.25259559109819213
0.85410197572807689,0.2492235815709449
0.51697252434780416,0.49942386683452639
0.33433614664771366,0.44511097538494432
0.74481118889988918,0.38013496357884557
0.64549513685098492,0.45766233030542636
0.38629195598633903,0.47414096145317469
0.13502000125536373,0.23357920103273061
0.72211065021412335,0.40133371812291868
0.28621446433057818,0.40859148947707674
0.89313183548040131,0.19089471986362136
0.26687351750511623,0.39130408631912528
0.16048213917033743,0.26945524435529977
0.79800140491241545,0.32239032534045325
0.18795588496204463,0.30525694054035857
0.21134147734196518,0.33335251459376158
0.58944451236875917,0.48399935841422975
0.83710583675371797,0.27271930965315128
0.22679119914311591,0.35071390226868687
0.32929130561008524,0.44171708331938137
0.74966435441705981,0.37533542026702549
0.92464378345487064,0.13935531434626586
0.50066706758210811,0.49999911004168179
0.1795077522961257,0.29456943832343696
0.062542658937381396,0.11726214950084757
0.25669042699896971,0.38160090337211261
0.16863999600786894,0.28040109550866976
0.65989280625157176,0.44886858101799465
0.15964925416567799,0.26832273962004149
0.50569693845856967,0.49993508978439855
0.6748361920785978,0.43886461187891129
0.5730049482988121,0.48934055504777557
0.22979808649405187,0.35398185187544823
0.77371207356403637,0.35016340157055109
0.69386641665422144,0.42483162498730365
0.71508560352398753,0.40747636631344408
0.16795197640158194,0.27948822004876878
0.16137842328531016,0.27067085556651482
0.8848062959058568,0.20384822926242835
0.40782037444244651,0.48300583326413848
0.32085382260284573,0.43581329424797471
0.48972564081637993,0.49978887508673192
0.64657779148722416,0.45702990208545569
0.91006093134227295,0.16370006517341543
0.3078016041938495,0.42611955329908463
0.88232758638082431,0.20765123338442665
0.072373542247630679,0.13427122526032217
0.54967823809414218,0.49506414531972343
0.62057760051297661,0.47092208450906603
0.14530766337567796,0.24838669267995722
0.17630563735752136,0.29044391918695905
0.42720288738467338,0.48940116078974288
0.91960872092886348,0.14785704264088634
0.58643829791093549,0.48505684130852073
0.88972089944019006,0.19623524107905854
0.77392482405167362,0.34993038153651929
0.47064344139976233,0.4982763849343016
0.75628710432696866,0.36863384031139496
0.066053105579288965,0.12338018564524053
0.14822959708916145,0.2525151672718926
0.7964857533944627,0.32419239606823569
0.76713537949264554,0.3572773780466405
0.25937666776979029,0.38420082397286026
0.52769263153914814,0.49846623631687398
0.59541423863000986,0.48179224613331106
0.83096505839841006,0.28092426023867406
0.59279644160485312,0.48277764085095415
0.42131441234631223,0.48761715659118771
0.38676563906646438,0.47435595900794753
0.43329387773615885,0.49110058650504301
0.63673792302197674,0.46260548081527192
0.83074156857709236,0.28122002963032905
0.45850719386866973,0.49655669407869563
0.2730556066562223,0.39699248465964943
0.26299612669782302,0.38765832807953127
0.72141285221910179,0.4019526977444044
0.78491188708151927,0.33765043319929522
0.14475027186871248,0.24759526132529261
0.10990297125966034,0.19564861633591724
0.58499029738080666,0.48555329870224412
0.18155591977342844,0.29718673553730574
0.79219777141070713,0.32924092476523231
0.32930120653166695,0.44172384381691077
0.17948473967402839,0.29453993579634929
0.87887342523870515,0.2129098552957826
0.19897855046175034,0.31877217383578205
0.30624807410414195,0.42492038242329183
0.18825205567285275,0.30562643841559578
0.15394105729881946,0.26048641635308206
0.069033214702796025,0.12853525994118739
0.099855868247834101,0.17976934764861061
0.20717732384226739,0.3285097606556473
0.098043739364457844,0.1768623290717842
0.5820294344998741,0.48654234375126171
0.6626430741195557,0.44709446088188143
0.40426741114882536,0.48167054286370392
0.3361919872568444,0.44633386992227636
0.50407361332000711,0.49996681134903814
0.83750444801114765,0.27218149514538109
0.81601846413998536,0.30026466064520957
0.089127555811512743,0.16236766921315685
0.21334856863687168,0.33566191379493948
0.26307038399395638,0.38772871411845744
0.27444881824899064,0.39825332882144632
0.56410938656849541,0.49177997310762245
0.42463618313287299,0.48864059021443629
0.094328707934834582,0.1708616055883585
0.38625272461361437,0.47412311468434748
0.52137765384587342,0.49908599183209201
0.14150471261334435,0.24296225784311834
0.80011269840970367,0.3198647365064925
0.096765679818593825,0.17480416605567842
0.88235768211625587,0.20760520585336845
0.13920182742188794,0.23964935732858975
0.80921745643797749,0.308769129268055
0.86238782953485538,0.23735012201003319
0.9316136125279334,0.12741937896117395
0.77182329224623414,0.35222419558483675
0.75152978669419601,0.37346553281114453
0.62823494839599292,0.46711159601975405
0.75109671912031606,0.37390087529402621
0.17109698757183237,0.2836456168313532
0.53246123235287357,0.49789253678826551
0.512800583171373,0.49967229014094555
0.82181492971030179,0.29287030203110703
0.46651942903416421,0.49775810273560328
0.3965805464903181,0.47860883327151754
0.62560694411339912,0.46844579118098684
0.28981698575076142,0.41164620104220873
0.17579156985856115,0.28977778765044754
0.48008954662137115,0.4992071476925149
0.42520043173539646,0.48881004917485782
0.25931294647598629,0.38413948453185714
0.38076062910361519,0.47156394485646874
0.37975320484362263,0.47108141650924046
0.34474600797129085,0.45179239591829901
0.39151767175423602,0.47646316891675666
0.66716901091035086,0.44410904358250997
0.31718882711415675,0.43316015013620468
0.90397213404380639,0.17361302983218585
0.87471321758436005,0.21918000913515209
0.48281938547007064,0.49940965296874795
0.34552508450421987,0.45227500096514311
0.53189131084700281,0.49796588858491969
0.81370443989626207,0.30317904877874502
0.63732860650409184,0.46228170767128862
0.77395264515236961,0.3498998964280397
0.5294500484591661,0.49826538929150554
0.6196258663408587,0.471379304204398
0.3093400527642155,0.42729756904009575
0.71140384607926166,0.41061682772579167
0.23216413381314649,0.35652789756787578
0.67531831593664837,0.43852697619427511
0.82464716149330464,0.28920844106868038
0.16889255357138955,0.28073571783904971
0.60294176648772779,0.47880598542477226
0.13558617340694112,0.23440512597560803
0.70314406544428421,0.41746497734953675
0.12604389694116819,0.22031366597010474
0.89234584043056342,0.19212948299366972
0.17366713703402192,0.28701372509685635
0.91299222131817226,0.15887485026136364
0.77079575847658699,0.35333931438217991
0.58431380401971866,0.48578236490344895
0.75436169416659216,0.3706002570814021
0.76560335508477728,0.35890971553541945
0.90142435653559727,0.17771697195996336
0.27804501845526847,0.40147197233495574
0.58106830582247826,0.48685585958214628
0.13554427780796108,0.2343440531229587
0.60454913002170918,0.47813895882340751
0.20416217368350992,0.32495996104066849
0.55845555032519767,0.49316589727235655
0.56518746263046471,0.49150118943160354
0.46938663768310457,0.49812564409530891
0.52036859796181045,0.49917024043414027
0.73753105100592908,0.38715799961603742
0.76932024486085993,0.3549332114161729
0.49293789401788618,0.49990025331819482
0.58963409737035111,0.48393145717720482
0.8881126121210916,0.19873720062508621
0.15776022965101053,0.2657438791829419
0.15539320931009945,0.26249231962081415
0.12893811071969158,0.22462614864745625
0.64207695653647501,0.45962827684266516
0.4267474707113415,0.48926813390562851
0.74688927452765885,0.37809137224641259
0.65410827197773336,0.45250128101607395
0.3502739824954143,0.45516423936443301
0.85852989262538215,0.24291263218806389
0.7362789323635871,0.38834453224224685
0.29348144681915811,0.41470017438418355
0.37777281599484858,0.47012103098034169
0.33299598218383658,0.4442193160665171
0.19185048376249969,0.31008775128518906
0.18300503528797246,0.29902838469444087
0.89251471703816965,0.19186439381689122
0.44411363347887789,0.49375342807413358
0.39498784049966879,0.47794489271415402
0.70671713780964007,0.41453604987158055
0.54769375872760995,0.49545061075686508
0.89252598815461592,0.19184669724648465
0.7522713445184529,0.37271833746970406
0.48143260771208624,0.4993105038872534
0.38872352613274352,0.47523509272733955
0.93796839043188984,0.11636737796499941
0.69598421240327912,0.42318037697733274
0.90607519400345693,0.17020587363010964
0.15663071949533722,0.26419507441142043
0.81548031127170428,0.30094434639981715
0.62336649559208679,0.46956141553065528
0.15972951050160134,0.26843198795304035
0.57943219997229856,0.48738105121512154
0.66748672859490388,0.443896391489154
0.061072417299742554,0.11468515428981732
0.45888616565757184,0.4966193052513268
0.79285956007668901,0.32846655614337639
0.31582312280968083,0.43215775581684418
0.46269327361869594,0.49721641633342101
0.44808271436110381,0.49460919090377853


==> anc/competitors/data/v3/hardy_weinberg_heterozygosity__s42_holdout.csv <==
x0,y
0.37166763364292849,0.46706160749038872
0.38498779295624413,0.47354438446184843
0.56840329610775797,0.49064197816318877
0.72238270305557262,0.40109186676339403
0.21614661618571934,0.33885451299436536
0.57614508157172406,0.488403853104871
0.53129511021060771,0.49804123215381185
0.592242951709962,0.48298247571966724
0.28774729363357882,0.40989757728025961
0.063198302245515453,0.11840855367759985
0.25849307371014746,0.38334880910805547
0.85043739096105087,0.25438727003282319
0.85607693858782696,0.24641842761184182
0.11169144805698848,0.19843293697584305
0.41364185989833491,0.48508454327636236
0.81443060085545282,0.30226679449135779
0.931340682310697,0.12789043156748472
0.55150320011790133,0.49469484075523079
0.33540632331887926,0.44581784319318135
0.58999952267454714,0.48380017183670737
0.82711890774084218,0.28598644039687676
0.20109993841473778,0.32131750636865286
0.22458150918740244,0.34828930983702228
0.51290905806362996,0.49966671243981964
0.1405806397722964,0.24163544698701647
0.75586026092287817,0.36907105376095339
0.44965659696802307,0.49493108354231985
0.7809094905021543,0.34217971629164018
0.86641106628402587,0.2314858610092064
0.66140970992352388,0.44789381108480775
0.28983429968262298,0.41166075682021291
0.50520138408565696,0.49994589120718697
0.34537865585818933,0.45218447987155952
0.66739009363557544,0.44396111310534658
0.69939778389209695,0.42048104755784121
0.81685792009216718,0.29920211694973159
0.4115023887851349,0.48433634561852518
0.74757752919988663,0.37741073407055858
0.24018090232573913,0.36498807296746583
0.44440765987908432,0.49381898343976088
0.23984327270129535,0.36463695448245487
0.7833441653933203,0.33943216787512548
0.77249571923889926,0.35149216599294997
0.69642145878383377,0.42283722105846139
0.3420394992019179,0.45009696037523822
0.7228108682992429,0.40071063393547485
0.71642339395795918,0.40632182909543602
0.77965360253914684,0.34358772517375374
0.30245465747227657,0.42195167529120881
0.36458708028464787,0.46332668234832725
0.90564949897455038,0.17089696796339249
0.32248293525785227,0.43697538345066428
0.29826357105252027,0.41860482647103692
0.16764568336187421,0.27908121642400885
0.65216185334338816,0.45369354077421048
0.088261056671237556,0.16094208509302829
0.90706569865074671,0.16859503396395895
0.90982990675359199,0.16407889506068418
0.88657013060584966,0.20112706824675267
0.2270557376918792,0.3510028593461515
0.11773896191746409,0.20775299752812407
0.23683994883704523,0.36149357494382206
0.060153773462137808,0.11307059400080723
0.3916475304812434,0.4765194846983738
0.72448122590144193,0.39921635843557157
0.64049448003012832,0.46052260216212776
0.083265023978696229,0.15266391952104674
0.90755384531596839,0.16779972633633541
0.12144644856853375,0.21339441739724849
0.71564921599581666,0.40699083128077923
0.36532372879947844,0.4637246039510472
0.54319133067396475,0.49626901790922445
0.063484937501859448,0.1189092004244889
0.84309635202008326,0.26456978646102219
0.9401192665329493,0.11259006245299746
0.74236736239896373,0.38251612328753876
0.53049078990104204,0.49814062346242105
0.36123963576154738,0.46149112263282394
0.24433226888467402,0.3692680225326827
0.83186226695378174,0.27973487154459381
0.26420809730280603,0.388804357244874
0.10971177311846873,0.19535019991534075
0.8268299413426955,0.28636437888386046
0.07886643654934343,0.14529304347070363
0.16709377666425423,0.27834689292866116
0.90483517956938497,0.17221695476604765
0.62971930891504901,0.46634580178920415
0.59186636198912879,0.48312114306976472
0.83962912736055706,0.269304111696613
0.61456988343680874,0.47374748361855212
0.43641882126266635,0.49191486742074253
0.91350979923221887,0.1580192918778601
0.50459786585709476,0.4999577192591203
0.50125491273267142,0.49999685038806674
0.24969149833818866,0.37469130799163802
0.50584266274974032,0.4999317265839856
0.30591731833658509,0.42466382535667507
0.25405628931603369,0.37902338235000299
0.67565063101205813,0.43829371165013159
0.51160307614360112,0.49973073724801159
0.40272945694366269,0.48107688290705047
0.59489373146771296,0.48199035945626717
0.059375412615979152,0.11169994598532275
0.33148414899286321,0.44320481591868094
0.79879636256032771,0.32144146744143437
0.92108614512078713,0.14537291677463082
0.59645336662748416,0.48139349613244825
0.61275563068675432,0.47457233549686456
0.78567736505665264,0.33677688618857604
0.88349400917451582,0.20586468985451276
0.59674482521627614,0.48128087758774435
0.10082237485760606,0.18131444717135686
0.33574812187486902,0.44604264106473424
0.81784152624058615,0.2979535283941096
0.28024224228734612,0.40341305585021309
0.53402061124668354,0.49768519602080408
0.55765250300844127,0.49335237779372332
0.71191551800932884,0.41018362645367562
0.89808345908442744,0.18305911920675397
0.59292861354131088,0.48272854557057937
0.47802503691976161,0.49903420199524434
0.076712724660186998,0.14165576507079466
0.18228114428489289,0.2981094574461659
0.78646863285965041,0.33587144477504566
0.65600473043671348,0.45132504816273672
0.79900648127264984,0.32119024831389703
0.90575100625014904,0.17073224185398303
0.065215200022399195,0.12192435541687531
0.21901220130487448,0.34209171396893523
0.8367471680625328,0.27320268960372857
0.77136100477619929,0.3527264101737031
0.26400582514323984,0.38861349886735386
0.69254024151777804,0.42585651079255138
0.456078359400307,0.49614177897406275
0.50073230464254304,0.499998927459821
0.4012162942845775,0.48048355897025763
0.69443534522678163,0.4243897930530845
0.51610971849824328,0.49948095393981473
0.74029677754731682,0.38451491740075067
0.44916195370978756,0.49483098609878851
0.23474960029195152,0.359284450909441
0.73436835473416884,0.3901429485983976
0.27745048357995422,0.40094342548240752
0.53175112279441694,0.4979837324025877
0.79588437348782337,0.3249048750514365
0.81120855638086353,0.30629846887067774
0.089254986001498421,0.16257706695074148
0.90942321697577511,0.16474525880241475
0.16533971931726188,0.2760049930667019
0.6008330153817063,0.47966540601806518
0.42672281382789806,0.48926090797339827
0.44867748559398446,0.49473199903008863
0.64282461842118588,0.45920225674568532
0.1563090103685717,0.26375300729233891
0.17267497110091079,0.28571665091242082
0.60583347273127797,0.47759855209927571
0.37008601887500842,0.46624471501651071
0.9239727401981459,0.14049423113775095
0.11225412560272699,0.19930627377578838
0.089811132913883318,0.16349018663721621
0.17277831495928891,0.28585193767823536
0.50048239437143949,0.49999953459134083
0.21461790025483468,0.33711411429008098
0.70712053549430587,0.41420216755310396
0.37599113740193302,0.46924360399426751
0.75996417733212396,0.36483725300806402
0.91537125530241426,0.15493344053699321
0.359960028937234,0.46077761300947934
0.41799222287488441,0.4865494489819947
0.6394204724423127,0.46112386372792463
0.321079608881148,0.435974987283754
0.14480042283905181,0.24766652076936724
0.70423544226912993,0.41657576824226578
0.40700319076680208,0.48270318694488834
0.66861981189482522,0.4431347180731075
0.55866811000552064,0.49311610573676024
0.94935150338932861,0.096166452803500391
0.49261047231101418,0.49989078976106743
0.25956538161150777,0.38438238856076024
0.45199386955973658,0.49539082288030489
0.55113368676556096,0.494770692155523
0.31327042736586969,0.43026413340775005
0.71855351258488875,0.40446872427361374
0.58405066750689205,0.48587097058329176
0.62908630637132523,0.46667345101481672
0.14852310798539647,0.25292798875950945
0.90577548986438716,0.17069250365063326
0.45479602334590485,0.49591320098931202
0.092877812366179147,0.16850304867250393
0.1192070176508906,0.20999340918734172
0.80341570215228009,0.31587782337487774
0.2196094570618613,0.34276228686171162
0.79305214466325169,0.3282408810165372
0.79754326987011359,0.32293600511000153
0.75688265416554157,0.36802260397773356
0.59175064924684617,0.48316363672556439
0.5938178816869899,0.48239641015153195
0.29211411533520187,0.41356691791426853
0.087568494932086016,0.15980050725483047
0.68958941043569022,0.4281117109012948
0.063421634061418958,0.11879866078879683
0.069210712812925138,0.12884118008970388
0.62602172498145658,0.46823704966539625
0.90622843393651376,0.16995691892297496
0.25374972328689821,0.37872160243744163
0.056422036319111024,0.10647718027343188
0.82584310228784119,0.28765254538287094
0.53459051613826791,0.49760699238657646
0.34604469516901748,0.4525955282287985
0.2551597846581159,0.38010653790267962
0.65288625255090438,0.45325158756188216
0.77974486337702276,0.34348562282834172
0.93847762615468466,0.11547474272350519
0.30936817491975427,0.42731901453314913
0.89670591395986365,0.1852488356585385
0.41052577210725844,0.48398872508599555
0.06787960396255989,0.12654392665689182
0.19601205744944289,0.31518266156775843
0.33435714189652344,0.44512488711862308
0.13022486023735433,0.22653269202703172
0.50724865742216108,0.49989491393115232
0.11349607234617895,0.20122942781633973
0.098349194475749691,0.17735326084344169
0.6026018972410554,0.47894570136507181
0.10589537090920043,0.1893630826584066
0.76107774688781216,0.363676820159967
0.055059894168528495,0.10405660444535787
0.083603266183324504,0.15322752013360938
0.4671206927920169,0.49783790231504621
0.84690460694455405,0.25931438736128892
0.17299015987119615,0.28612912891786829
0.10596591534942459,0.18947428026716637
0.29281927512686412,0.41415229448208396
0.21774892802961748,0.34066866474313995
0.69618898553548969,0.42301976390911084
0.12121800968873414,0.21304840763167221
0.60523974036585781,0.47784919409545368
0.081118276549329155,0.14907620351799142
0.81141340996898492,0.30604337618297783
0.39163215594821649,0.4765128207511366
0.21225428383507144,0.33440480565746478
0.47025865423360641,0.4982309047040076
0.36199397350427009,0.46190867330171981
0.40650856838673077,0.48251870442980282
0.59240320611587638,0.48292329499901371
0.6343263108688082,0.4639128844167526
0.15786785517755847,0.26589119095839175
0.50905731833858925,0.49983592996902693
0.82319145380613934,0.29109456837334818
0.62743541309613793,0.46752043097803336
0.60927256593093937,0.476119012669737
0.61851653236051896,0.47190766311447613
0.1394854645439525,0.24005853944982053
0.49788140543948312,0.49999102311417631
0.80196260003604636,0.3176371763589414
0.72794287387779244,0.3960840924966656
0.63974551101087662,0.46094238430461792
0.65930604043206764,0.44924317096371286
0.12466047407114414,0.21824048055100348
0.54771627615305885,0.49544631398017008
0.78149344790837261,0.34152287756931266
0.73472890393521739,0.38980468331474299
0.85457655592244142,0.24855093198035955
0.84154494654018774,0.26669409898572061
0.13087217863878398,0.22748930299424439
0.67327027753825819,0.43995482184362994
0.41120464741100665,0.48423077071719267
0.34699272889829746,0.45317754998002019
0.29141590453306992,0.41298535023648519
0.92503649615450068,0.13868795387341026
0.53481923784157304,0.49757524135226394
0.6267827659768801,0.46785226050250334
0.15495895121745606,0.26189334931008429
0.40309013500765212,0.4812169561343298
0.32562661390341441,0.4391878444424222
0.49581558443377988,0.49996498133273831
0.22915383511274345,0.35328470993173006
0.87532350442912354,0.21826453404608337
0.4987450208205304,0.49999685005451822
0.76993532128734976,0.35426984464299049
0.93425642454146884,0.12284271548891915
0.7623944805225269,0.36229827318262653
0.39764987771874938,0.4790489049380261
0.76232657493251144,0.36236953616835493
0.5191389598455135,0.49926740043206363
0.13582057428349892,0.23474669176959895
0.055759006136965196,0.10529987874316615
0.31851993732530065,0.43412997370317435
0.1552413914158873,0.26228300361429313
0.6546861503895145,0.45214438975534499
0.23625004604524996,0.36087192357773451
0.81086931313998079,0.30672054029575313
0.68395704296247828,0.43231961268900182
0.37701487540695511,0.46974931825766647
0.79900252470271182,0.32119498044280842
0.29312521263808128,0.41440564470792185
0.10747572468941979,0.19184938658380768
0.38914631212802075,0.47542291977036361
0.43653642456560732,0.49194474918616626
0.3837768474562876,0.47298435762560193
0.40844645582427663,0.48323589709772774
0.50787809965724307,0.4998758710915811
0.096126817544118726,0.17377290498591685
0.5494141881086837,0.49511647602711922
0.17467240271304163,0.28832390888698928
0.27661836248774291,0.40020128804468513
0.17517102438343884,0.28897227319979107
0.16695541906030764,0.27816261421340943
0.33131896192013605,0.44309341478459902
0.75912146664285973,0.36571213104970668
0.43786457682357305,0.49227837837337268
0.84801187614467077,0.25777546812453267
0.45666396869464249,0.49624397678140209
0.57276528308396657,0.48941042715542044
0.05941762981220973,0.11177435015941786
0.7864717535294421,0.33586786885953318
0.67898667301210269,0.43592754176811727
0.22089535424316414,0.34420119343390232
0.71493104620739067,0.40760929075239299
0.62540020518320916,0.4685495770800181
0.20583085648086413,0.32692903000243606
0.16873161876144394,0.28052251918317334
0.56873699251203591,0.49055045172080064
0.080029412110472528,0.14724941061544936
0.32049963999260012,0.43555924151442765
0.85843606006676076,0.24304718168763495
0.63497367785752423,0.46356421257122654
0.47895609046442233,0.49911430774291687
0.32175879675159763,0.43646014692912349
0.76064683770998609,0.36412645198356836
0.77794317263474477,0.34549518557146491
0.45923146634248257,0.49667585332683173
0.13043357602249916,0.22684131653696418
0.41740062745687256,0.48635468731096332
0.73454109279994273,0.38998095157641732
0.16179101247867345,0.27122936151959837
0.7025993967570926,0.41790696886732437
0.92968472380517131,0.13074207625694731
0.42861605959080612,0.48980866610331325
0.87318777164954797,0.22146177418248969
0.740315169677775,0.38449723844548445
0.3585154560138516,0.45996424762606325
0.56191162175683285,0.4923339021828777
0.22587697489842368,0.34971313421832106
0.33684749679879916,0.44676252139836437
0.8014492720174643,0.31825667280028164
0.75916117718142662,0.36567096848387443
0.82045737846356659,0.29461413717651691
0.78905367856896758,0.33289594181149595
0.66096327590806625,0.44818164761788748
0.5502295041228854,0.49495399383113808
0.16146592988981845,0.27078936674926934
0.9011780229128683,0.17811238786344422
0.52290861506729092,0.49895039071139741
0.38391978816782718,0.47305076884199582
0.46892276507982977,0.4980684109394331
0.91916151165076654,0.14860725430128863
0.76332536793642591,0.36131950120229184
0.20452751307130007,0.32539201893633851
0.5932477191615767,0.48260972574232747
0.81110717065830917,0.30642465672996338
0.13279214656299715,0.23031678474837727
0.87278561748770789,0.22206176678861667
0.67127461462985849,0.44133001276678691
0.91170377912952638,0.1609999965009323
0.58023206195238108,0.48712563246973856
0.18923243228038222,0.30684703770726557
0.06801582821653937,0.12677935065711515
0.52778303406144189,0.4984562060366815
0.13303086039692219,0.23066730115795359
0.63048256837817451,0.46594859869887001
0.73129792434567842,0.39300254038676163
0.63659521541077813,0.46268349425376626
0.40091869096029353,0.48036578839795635
0.74516243212264621,0.37979076375141779
0.45975369858500403,0.49676047044482657
0.74547757994911357,0.37948151548465309
0.18479916301298449,0.30129686472536976
0.30315831390086728,0.422506701227301
0.16204369850153372,0.27157107655495555
0.80685641617474768,0.31167827970478013
0.8992959447483625,0.18112549701502528
0.59078621042766755,0.48351572799236653
0.42436758867925534,0.48855947671561945
0.73245347716258313,0.39193076191004889
0.68749038121796602,0.42969471390148356
0.36445965381290241,0.46325762911096352
0.85552116704477976,0.24720939956623561
0.41685934272821257,0.48617526221683038
0.079047545992253457,0.14559806292971206
0.30198982552286696,0.42158394160707063
0.39602650781704096,0.47837902584656034
0.4445893017773942,0.49385930904496661
0.42239150554664945,0.48795384317736856
0.70477085778142812,0.41613779160691627
0.72142423237167175,0.40194261863723185
0.82369614122912771,0.2904416163067452
0.49809160453150819,0.49999271605347162
0.81570394440963889,0.30066203896839128
0.76546773897261111,0.35905375912953924


==> anc/competitors/data/v3/harmonic_mean__s42.csv <==
x0,x1,y
15.705164922563304,6.73662043740734,9.4288162276881522
9.3386903552889944,18.45039601479553,12.400734088193731
17.313360478316266,15.844586673198801,16.546442965814439
14.249992552127914,3.1011798089260996,5.0938101772532818
2.7893696098653411,19.943658498913887,4.8942212766559932
19.536824681098363,17.70480046184716,18.575751262694741
15.461654337816707,6.3942603194167402,9.0470560811892984
15.935221800262122,16.901035013557827,16.403924669129118
3.4341590208353718,3.0219711055562746,3.2149071129860212
9.557332820015775,19.982989879010535,12.930399370282135
8.0451624604190428,13.648009986024201,10.123042894723195
18.608534788123436,13.352375295617144,15.548251882788177
13.233437281532627,2.7183738126985224,4.5102627088050369
16.63247065214577,18.043634579035881,17.309338554203602
9.4248697777192909,1.550990560884919,2.6636425048883425
5.3175357139107611,5.5757331027817933,5.4435744502776
11.537110953300861,3.7174156281660649,5.6230177098766738
2.212527865979331,15.758590873152153,3.8802616511009407
16.724992267859058,4.7658803170450597,7.41796882720441
13.001623583319232,18.30212631548682,15.203121536400776
15.403667061622103,13.469111747222312,14.371579150285427
7.7359933944674992,1.6870914993992281,2.7700755839968103
19.443262463503164,1.1031668484453088,2.0878725203005772
17.969301305121757,1.9815004232735796,3.5693982253707746
15.789286444401476,12.512578375306827,13.961248517317973
4.6981354491873839,16.228154406328891,7.2867257423716145
9.8676990708136501,5.5325035919203813,7.0899171587361307
1.8322715499573468,17.138768015538385,3.3106121494053538
3.9315003492834086,2.0874068629119473,2.7269537546639095
13.977930111606637,16.218313219191849,15.015010060856802
15.150480962248526,18.628113173273327,16.710279466456448
19.382684916249989,15.67005958298323,17.329760157437697
7.1906818046248873,14.264294895594107,9.5614185179241193
8.0387344146625086,16.921624154452278,10.899558358965043
9.92156041424035,1.7628746913942619,2.9938063064715918
4.5999558226014283,4.8338601036620528,4.7140082238784986
3.4685086013739612,3.3735499068072183,3.420370303742311
10.038393598292741,10.586088813666745,10.304969022296492
5.3112776319667985,15.158574438248046,7.866338952543833
13.726465898967696,12.970225046951576,13.337634403422655
9.3058864585742835,17.171490895476765,12.070375585994356
16.820885725098911,3.9490468563807268,6.3964065009506283
14.305036938042733,14.95780074676807,14.624138267046115
6.9349661862587801,4.6677883265091777,5.5798740158352587
16.812936226508818,6.1444162750382052,8.9997902828193084
16.290522792439234,14.488189248344774,15.336585680296816
8.3620892015733155,19.623890913074955,11.727066597262832
6.4782339746746382,12.619328513564323,8.5614028245225846
13.967414575524534,2.0355059848346162,3.5531959124476682
3.6552971885768866,12.709870428623123,5.6777119222530006
4.7982558470270575,1.8046604800231747,2.6228479269669163
1.1398831252691046,17.798768515969527,2.142551250876461
15.951563172540629,14.481987416911794,15.181293846461012
13.632166275248611,4.2894290820275618,6.5255586131003884
14.398142193900368,2.7426991106597631,4.6076818621332825
15.833851589417391,4.4871313487260611,6.9926314149488507
9.7193997352284587,19.620516411529657,12.999331086114108
11.80608272310498,9.7126522067113061,10.657538724945926
3.6561429644254915,15.897538018486751,5.9450363160543302
3.1760713971834953,13.09175850004776,5.111973751079419
13.699656274018961,11.875849849214109,12.722724634434446
9.9508279167195184,3.757474838635944,5.4550860435384632
11.739486023142588,18.974464617603807,14.504839496581301
15.534978290904487,6.7255100177796407,9.3870943595346024
13.059648080011225,11.982327100343301,12.497814088788621
11.518008612501921,14.295742947192256,12.757424274972356
11.624936054162857,13.335429949660869,12.421574298696379
6.7750518631896313,18.871293784214849,9.9705428501454421
1.5855388567908486,3.8203408084811019,2.2410039338993806
9.2976303954148847,10.658702030491899,9.9317519731954302
5.0771087835710551,8.6766534240745532,6.4058564698584721
8.7620442307680868,10.009205860169745,9.3441943436691801
17.214658392095156,3.2651329977571475,5.4891329790593399
5.4448502314414746,3.5477975875825414,4.2962266297120104
2.1077520920922543,6.2834353698438896,3.1566269032581196
6.3462939484179346,6.7893874714557949,6.5603674824779121
6.5782813975669887,9.1301610599456495,7.6469412954059761
13.576413779811006,12.608763393695938,13.074709248692395
11.583610894484288,13.057953230946996,12.276675988238759
15.894065973021856,8.8244070351258337,11.348250156298667
13.621957266220363,8.7668790791452444,10.667999920322584
8.7213503673613388,5.1349420072422776,6.464013193503753
16.46638730865466,12.177818719771157,14.001063909074043
4.1724854782463741,7.0237773150275196,5.2350698425896995
1.431529389543349,1.6851368512699103,1.5480149246689612
2.7109093547371934,8.9496008389803485,4.1613199135364285
14.724827661332556,10.008520826713236,11.917007063515014
9.7756673747763596,5.2862644958800082,6.8619037465558295
4.0641638016384345,11.876700729320198,6.0559898860257375
10.519850726963908,11.749666108206497,11.100800656329415
3.8939299515501999,14.338041441097056,6.1245520642459921
14.230087126476985,13.311021161822991,13.755219208486848
9.4769692359065836,13.3962280738996,11.100821596035134
8.2394032958331671,7.0080688846568187,7.5740168838677207
6.7287296938096537,15.961212217733124,9.4666335433871414
12.975369269258881,11.433743288393909,12.155873421978066
7.8744396005144184,9.1969457084179123,8.4844659269982152
2.6653484670059191,12.894237137880085,4.4175514774464668
3.242112140289791,7.8524893545548311,4.5893763880980405
19.276055626440776,10.742045647528407,13.795960480890486
18.263033123444533,14.997408081162185,16.469905427120043
14.294435542404242,17.841654847750448,15.872272083795647
6.0515292677308716,18.500086748608641,9.1198735219920444
19.414351169606753,10.569025578478884,13.686969004533228
15.796267175350097,10.885227180070812,12.888780104315769
14.620913594020916,16.197537804512891,15.368896873704504
9.537868540731985,6.9745631431398243,8.0572586354166873
6.1725896750580214,16.910264884556305,9.0439530482968546
2.8314282809164864,10.388691283831045,4.4500103283765675
18.14944553433299,3.2012777623700996,5.4425712497879966
9.6597495068386099,2.3691237943859305,3.8050350737553114
4.8449039311093758,16.997871009749801,7.5405302026508529
6.8131758588623974,2.0557904212306801,3.158533075099804
12.005171809896023,6.331617286539462,8.2906721519952491
4.3586828758454024,7.3484707695293707,5.471808891728748
17.275671397755133,4.2868944586402815,6.8692177431528751
15.411871066868992,6.9639740262377954,9.5931902780704714
14.669796163067799,15.111158767776628,14.88720690292199
9.2097677557269702,1.2789740276413446,2.246037514025029
12.918867973346421,16.716295065893043,14.574281820135823
12.097861409341975,17.274412447916607,14.229980881855505
13.347085429541579,8.0729698906394152,10.060722737626502
2.6044421016578925,3.9186450821520613,3.1291576966017205
8.9003406412415842,12.415967750956536,10.368243913625234
1.7906693033759571,3.2737785614329926,2.3150617530266575
10.38582556564586,7.9334678604867976,8.9955012361050315
7.267363034322921,19.210154437118476,10.545336539993169
3.7459595884548911,19.913824979089107,6.3057534112598077
2.964656386728481,15.669992935737126,4.9859961229231757
12.165246871376528,6.9082686884945579,8.8123024605019236
4.2412664022008357,14.065635934155758,6.5173351577508045
18.577282249159147,14.402720944196242,16.22579661788005
12.040161654307504,8.3689922081093453,9.8743945729991136
7.5905262861619045,13.176884057137029,9.6323502210452396
12.227394338146919,1.2038252545378487,2.1918554752051453
1.4332735495642526,4.9720955134425875,2.2251248648517543
19.212625051587462,10.976677756377962,13.971226522644088
10.163765301915104,4.1112747809076211,5.8544188629086911
15.871969317755438,4.1522304896541389,6.5824428008007168
2.5718699985263327,16.88978152045452,4.4639913865230056
10.246508285925046,19.793527050988505,13.502949424724168
10.323432892735898,11.56341913254052,10.908300680929266
18.818702644524674,16.942324886752555,17.831287083228794
11.862832995145432,19.816111622199177,14.841101913389041
9.996298620082122,3.6903218828067192,5.3906016517332915
6.0725375987459778,9.5166666518326704,7.4141457291947148
7.2998109495084913,8.4588816009964773,7.8367207601332831
10.892775646959217,2.5209363892775154,4.0943169846606349
9.3393177457958867,15.351273283100145,11.613364688243339
1.410629517726278,9.2418015191292664,2.4476587503352807
16.699546559692799,9.9172117496176249,12.444260674459469
18.027054664955568,3.8627865024515637,6.3622812889505447
3.6647326909736044,4.4376063923864946,4.0143077322574827
11.526686727241939,18.234968820968085,14.124803826174579
3.0629390815734272,1.8483326905112989,2.3054437613065382
13.772561767756422,5.4241934139304187,7.7830902281736405
6.3434418929411578,6.5491272759760388,6.4446438534204358
13.529030059146134,10.313753305630142,11.704596427330523
14.81289767145077,12.142458287281123,13.345399138095177
15.604302346435484,10.372509541162666,12.461558075097139
3.0470779731620348,2.5981913565807586,2.8047879349125475
18.40422505761455,5.6296816270585577,8.6219796911483773
5.3740658270027355,17.028179310488284,8.1697665539266566
1.7108385673474158,13.114185309090722,3.0268084818118801
11.542196918438183,13.333831952551213,12.373495373547383
8.047523393386335,13.733861851675744,10.148443112262827
16.766005119515849,15.495157361751053,16.105550307164243
16.356777969221735,2.1040611527074993,3.728504525844623
7.0256389636315912,7.965559313719635,7.4661335066372336
19.105088506325153,11.251021269971895,14.162009475746501
6.5274389246622535,7.4306731826491941,6.9498317531726421
10.786085455402576,17.045098592456544,13.211790752261644
5.863336720784452,10.168877663158584,7.4379686278744019
18.784827830930304,15.603924199728203,17.047261809178735
4.1275485340583451,17.188294820742211,6.6565999673983782
1.8533017684542508,10.591038175166464,3.154589133490282
9.2668441400577208,18.281492633555647,12.299235650773753
19.855135717060904,12.155354870202631,15.079195364343358
17.941868058843365,17.155211677840715,17.539723917465004
15.223552369682036,7.4712251162389611,10.023326899178175
17.925057326691974,10.477522212098219,13.22486825797294
17.9754861542594,11.096809779086977,13.722380303072827
10.858308847342531,2.994614602025341,4.6945253608597204
7.002651984785067,8.5724976273292732,7.7084611088282768
15.668236210108773,18.429415778481847,16.937027788786146
13.571564000187461,12.985812566930106,13.272228595405929
8.0994968486004915,4.3726250663023825,5.679236169477976
2.7948666931687902,7.4382570765824942,4.0630676275056414
15.189002615631495,4.6404571835912964,7.1090102315401218
5.9867498025344288,1.4716395041728783,2.362530875958897
18.799449860141806,18.621748711576508,18.710177363267061
5.5784409251080103,9.5159392368805591,7.0336250061509222
3.3324007158182347,6.8431663759949366,4.4821428278284499
16.791140770373218,12.371066639596995,14.246131543123353
3.9124020158653869,1.1389746695672971,1.7643217169233969
4.4060978549970429,6.2824200254154627,5.1795688996134679
12.388273038896026,14.357635848278958,13.30045008616705
17.616678775911826,13.041625688315996,14.987791039443543
4.7322586485768916,19.654313003308175,7.6279104762602259
6.8961497851018008,12.786796483502837,8.9600065578088657
15.770691926582373,10.072611598926922,12.293478987003175
19.46470209515838,15.467218700496145,17.237231585803443
10.514082537844503,18.163229567317007,13.31852121456089
3.7340525484737648,14.69322298764868,5.9547887732803577
1.2647894664558295,19.301013247438213,2.3740107387874501
5.3634645699782499,15.858098244025367,8.0158420776568775
3.5046221379438998,17.469227326976604,5.8380356858472178
13.875514798644293,3.1679773524891068,5.1582523401237799
3.3148175879420911,14.915856556881966,5.4241925735929364
10.620268700792026,9.3616852910200041,9.9513404268296757
14.190986277214844,11.508972245814229,12.710033524672506
12.041215575197144,13.427945780164778,12.696828734565551
4.7957373815410946,19.426487217405818,7.6924669375408028
16.278365997462991,19.706983547200867,17.829338602875243
14.592735462700231,6.4763366642701996,8.9712035859522121
15.040696074395294,14.941316451320407,14.990841558946229
3.4900972795889516,15.249687220770104,5.6802031936677153
3.3513222693565474,7.5833643649479274,4.6483815627902345
18.623688469123646,3.3535257224201995,5.6836155650316575
8.553985682673872,1.7779922454286754,2.9440481420182736
6.7180251438378553,15.769519423054392,9.4221072180811802
10.283096861679134,10.304295094521212,10.293685064501291
13.594420042508066,19.725263220403598,16.095802084990712
19.156841883892429,9.8344956676794073,12.99683936130398
6.4424783107590455,19.580422602402965,9.6950334901113351
18.571360156928517,8.8199440416871369,11.959880126511528
1.47233033633887,16.079960860639481,2.697655128503893
11.548762804209669,2.6115661739248091,4.2598386431172317
13.045527121940617,11.553772492617515,12.254418196847565
3.0120506712643125,16.239135952728759,5.0815673134878754
3.6664523442143402,18.569331677177885,6.1237840404261679
8.9631720670097721,16.629078721731201,11.64800197755957
19.358406330720452,1.7024438168223104,3.1296551592542485
12.324808511453083,8.0813444848279499,9.7618618569354023
18.727441210404013,1.9252709739631741,3.4915897396066273
16.282857396646442,3.076363531176602,5.1750004677512784
9.8802504295505393,13.830806944682198,11.526422807675296
15.910505535791561,14.551905729922264,15.200909386502548
1.338898895562767,15.700692972280899,2.4673877922895637
3.073735938548964,17.443674413057593,5.2265123156308837
16.759143682771992,15.049197901053688,15.858209348611705
16.139524678178073,16.21656025002601,16.177950758332585
5.4201740973622403,1.9303104866423055,2.8467834412803534
11.084622221382016,5.4561678583846733,7.3127775874045966
12.514300593300208,12.81605769412967,12.663381748137907
17.487040121744212,17.30438078787164,17.395230962574232
12.459035989435787,1.0855023738535232,1.9970135237853359
8.8388598161999266,10.777957500210647,9.7125699763363826
8.1094968247364712,13.868460587923547,10.234457642270677
9.0917596410966883,1.562538493443651,2.6667593177809854
13.38668948601951,8.6257555935143699,10.491366251723811
17.482322003294172,18.01706274629024,17.745664873129332
9.6240407594496951,13.760643368261317,11.326472654421194
5.708951696075804,5.515508903851349,5.6105633996466109
5.4965848969540421,17.20284146300634,8.3312130510086106
15.174271324625481,7.612597044780772,10.138787934338296
16.514806505054295,17.213548751737129,16.856939790624168
3.0002835172283744,6.6799293712592052,4.1407523201630685
2.2646182821483851,12.216084766779831,3.8209151593881474
12.294239611372584,8.5418612872088477,10.080167100669273
3.7772916396612675,6.2216759643462733,4.7007022195746497
16.668619618670483,17.844593681265515,17.236572076776014
6.8963588045574138,4.5642799568503349,5.4930467528361966
3.7335667264517101,2.6114202334794987,3.0732645327950432
18.498438977261554,7.496611832367547,10.669386071436314
4.1451027319702849,14.635143805189784,6.4604236637293635
6.4096815644207759,16.341200513549353,9.207721380932572
3.918654508649114,19.976124031268533,6.5520195861781065
3.1943112096417443,6.6308790832121334,4.3115890387770026
1.4018123103923608,8.7508970714943608,2.4165205129741638
2.0525127741209421,3.5996042825628995,2.6143244018642307
4.3181879477812011,11.922566662837639,6.3400851628435113
2.0142567199163324,19.954020707995426,3.6591417267302804
12.231732506108454,14.316739192292511,13.192361967140181
13.933576009190622,12.309043967854063,13.071027197481706
8.4789786798085363,8.4550127655140859,8.4669787637225458
7.0418308420889391,18.390676445425541,10.184134119080998
10.585998503422372,10.441415326476639,10.513209842527171
17.625093902457564,3.5529713529481683,5.9138030762719405
17.171500909621916,7.9421908007835356,10.86095490322028
1.8260261782430469,2.2761667081075712,2.0263991041860918
4.448469782333957,4.8376017160868496,4.6348824810661711
5.4981525509835247,1.3357068389983318,2.1492745299883365
5.7383639408120244,9.6123184135031057,7.1865185010677113
11.853420383112681,13.056265034084147,12.425801088237931
8.9089860883606526,7.5225567851992476,8.1572806965172813
1.9358282786242857,8.9872536586002649,3.1855075114283311
8.0986686307318614,19.224976184046941,11.396481882541154
10.951306025635107,15.287299309923394,12.761035955029959
2.9317661551706036,11.276276101954073,4.6536185681022015
16.835712521982636,6.4062766271246794,9.2809811534319682
1.9872754628369809,18.042939176686907,3.5802202770746008
18.571995511343179,5.4668452207325302,8.44718146205593
2.8831496900176345,7.1815118798168642,4.1144699414850621
17.027924080357302,18.272231474036023,17.628147266329965
18.150409734624724,11.061299050416375,13.745660100862198
19.611842931145262,15.104041038941556,17.065276559659679
16.23849172519828,12.224151089111556,13.94823225679613
15.810073274655249,13.415344971180408,14.514597205421479
13.207182243915405,6.688282538781686,8.8797489632219779
15.800930736984451,5.5860691709065957,8.2540882257106656
3.5564919598497946,7.1273545962046398,4.7451784679621021
11.185292683005109,3.953389717585027,5.8419643019193881
10.770234533617876,17.611972940525341,13.366478230560231
17.293870738328593,6.3816917317521673,9.3230437114430984
9.7931879462768023,11.668298493873309,10.648828121241783
8.316700425906717,16.04751407768611,10.955605988853472
13.151702153505092,15.892658078138558,14.392846239625815
6.0628030325160749,9.3293389130996651,7.3494572040146542
3.6555998081251806,10.048888863147788,5.3609758205713689
10.079668206451171,19.899333229765471,13.381278019709612
8.9208980033028151,13.817352062601458,10.841923900821639
5.4188288700485998,16.478130419239772,8.1556683428536818
7.982724392187432,18.148525415165405,11.088231721171594
7.9614565466987006,15.964206888357445,10.624435956742582
7.2224157238383633,4.5184075541177844,5.5590339779394498
8.2098175148116503,11.681243941013872,9.6426107088052397
14.029123563662962,2.9359889889763524,4.8557711810164426
6.6406530168544204,13.40552040471597,8.8816361752403505
19.028300607591468,19.151639135568409,19.089770651877316
18.41061237122538,10.741909221702114,13.567617207811448
10.137298137701492,9.226477364487577,9.6604664512859237
7.2388628950890874,1.6810122769451004,2.7284277331410327
11.17326100677006,19.235715924255185,14.135672841693337
17.122649286698866,2.9570509984730169,5.0431576617830736
13.399159470641939,1.7805027727920919,3.1433163937334441
16.283444730994471,5.6752656185938308,8.4169673503451818
11.121723245249063,2.2450782444492661,3.735993074773774
13.025434956084794,9.6472390058234847,11.084663801656115
6.4749566694667724,10.805668223885135,8.0976508622911201
14.962970083895526,6.9388290315430945,9.4810011423270062
4.8456872693886481,1.968249168922835,2.7994155880906919
14.201164447551466,3.1204069967353072,5.1165580497656649
17.353662298191988,8.3055831818086325,11.234335463136652
3.5099539087293348,2.1500405657041863,2.6666256730843654
12.673215070296475,14.265604786588355,13.422345784169886
2.8068192163687575,4.9333902889714274,3.5779741246999834
14.788596937157111,6.7393598068891318,9.2591858097377333
2.6053711576468843,8.4883897663838521,3.9869988227880784
18.782856631311894,8.9155830283138098,12.091664358225351
3.6107506707182413,1.0315534458212101,1.6046696652683607
19.218724672272529,3.1293370489752532,5.382289336870441
16.216799345616835,17.392526711076684,16.784098277426743
12.279958084860729,1.0234281877262545,1.8893919173106097
15.869857987961391,10.655179760444627,12.749930178298674
16.107181940678633,10.300538123636954,12.565465041301506
18.974514193529277,7.3287890592021183,10.573593034234007
5.8142837229445572,9.1952133827825424,7.1239667956782728
12.211442011807874,15.831041613005102,13.787640868776188
2.8059347537236232,16.982870418084172,4.8161398235378066
12.707148300458305,5.9466223248897512,8.1018056120522584
4.2545347777629878,7.1273183783868665,5.3283808000372668
11.734061617976396,5.6071742075383213,7.5882628338605995
11.876179766643144,10.117404610470238,10.926469634557947
9.85371790664332,13.981908795517446,11.560324113899169
10.930003734749333,5.3368046338049906,7.1718180060296808
15.51454441012517,7.2839790990424671,9.9135908664502566
16.185649613729268,18.67730773419386,17.342439179587647
10.350911095933153,1.9228165070922034,3.2431716528886043
12.392275388929633,9.7546224995517576,10.91637925439348
18.693488478111934,14.519602790338778,16.344279746449558
3.2749381815213336,3.8586262195920074,3.5429027129239787
3.2249677521020996,1.9001063801041553,2.3912948938209615
2.6664712263045995,3.6259020611320842,3.0730419426040863
13.499402415770028,18.457640677082974,15.593878220939267
8.9535577150172099,1.1759358546013448,2.0788422384531327
15.712106906695022,4.5781175214156846,7.0902983042652048
13.75339685286326,1.5943867451312466,2.8575114449229457
7.3391174082365254,3.1019598836818618,4.3607852227283077
18.068964399869181,12.78283644593763,14.973039520471929
15.488110794342393,5.5911392660426298,8.2162490763188707
6.1401638772933387,11.815028958182859,8.0808058908586062
7.9196483376690265,12.213712272556396,9.6087591106863943
6.9743596238809946,17.139271328705803,9.9143461366479713
3.9946213238749935,1.0900864653256046,1.7127759626642289
3.8078840783016412,17.214019727504969,6.2362564541686067
18.786421804139138,12.763262642112506,15.199900715344505
9.3201767067763122,4.0921262359941943,5.6872171451300488
8.2830766327707863,15.685810374570396,10.841285149359141
14.864028464870181,17.254339294021129,15.970238110114419
11.506868239805099,5.8310061913289886,7.7398899404442822
18.786659749930781,18.457079937150937,18.620411573588587
15.825728384278452,9.6346911756744991,11.977493556505303
10.108021718366267,12.465064632333108,11.163483988582584
8.1508299961356983,19.708341138735229,11.532241023969899
19.745999353562119,7.8691854941447872,11.253586208990821
14.637444484069226,16.450027570582144,15.490893881786528
19.072698540072981,7.0495832387407331,10.294244360743535
3.2510929671237858,16.185056922588331,5.4145625581306369
17.16013990462487,12.413944458390207,14.406195712393691
13.104403795832944,5.1107582092826274,7.3535924916285378
3.3165118883671392,8.866495781995491,4.827352894257821
12.176901999415193,7.0350770529076723,8.9179197622780872
14.035830937003528,2.4840594685269135,4.221073854828286
1.2337510318834539,1.5668606318942522,1.3804955156185712
9.6320412749931847,7.5830944527364377,8.4856349570660061
16.682590712730104,1.3616488085322449,2.5177929765843494
6.6118214815377074,4.1442673940537258,5.095003676182257
9.7124135541724712,14.778483096166507,11.721476888542556
9.4039684142899702,14.45373347798817,11.394429665462402


==> anc/competitors/data/v3/harmonic_mean__s42_holdout.csv <==
x0,x1,y
7.7907611546840467,2.1428209242038925,3.3611653651531039
8.0719645179651547,14.510431679538071,10.373362386630946
11.944069584497113,18.384667528171139,14.480507211927348
15.194745953395422,6.0572820800918752,8.6616545235139828
4.5075396750318539,5.3628712820037903,4.8981456154042338
12.107507277625285,10.715943678662333,11.369303119367578
11.160674548890608,5.9522646132852772,7.7638665746660145
12.447351202765866,12.643538751768038,12.544677974692446
6.0191095322644417,13.296434343202829,8.2868693955804371
1.2786308251831038,11.144146532305195,2.2940521055017609
5.401520444992002,16.81386956304641,8.1763552358397913
17.898122698066629,15.770945678449223,16.767337763008086
18.017179814631906,6.8836012216647369,9.9613807938129391
2.3023750145364237,1.0802947718105527,1.4705802505404917
8.6768837089648478,13.422132138104708,10.540042189628798
17.137979351392893,1.7297935305109311,3.1424128320414728
19.606081071003604,11.619939269666778,14.591771149556244
11.587289780266806,3.9285493362388988,5.8677122433745232
7.0252446033985638,2.9242748751881447,4.1295956714258697
12.399989923129327,12.446168388416888,12.423036242687118
17.405843607862224,3.4468620052291854,5.7542212616511641
4.1898875887555755,18.866236004826838,6.8569556163517538
4.6856096384007184,2.9547729831329659,3.6241412125181567
10.772524559121077,5.2234830798297809,7.0355179907016288
2.9122579507484803,6.85372945576347,4.0876211014806403
15.901494397260763,1.4439216416226619,2.6474443556586329
9.4371948248804891,9.1074588521613862,9.2693953787698291
16.430311466156592,4.1915339227602093,6.6791508299179227
18.235344732662771,3.0261922553281924,5.1909378926267564
13.907538320607728,19.148989853332314,16.112721141483707
6.0631685488553737,15.900034567131588,8.7787367811549171
10.609806997363869,6.3152461104485624,7.9176758791715658
7.2357716236728873,4.4377690443359716,5.5014471164552425
14.033790865639928,14.432198740835787,14.230206759730279
14.709508771055381,13.677817311738522,14.174915462563302
17.189222757501309,18.544709411804135,17.841257410033762
8.6317170965750716,18.604186240400747,11.792233982643056
15.726636727553162,15.127633261982961,15.421320481057533
5.0149301602100484,8.6812029965801401,6.3573603200362809
9.3263839307806702,9.6800518060137666,9.4999273785940783
5.0078024236940131,1.3446685142586576,2.1200677061073723
16.481710158303429,8.2634812394156771,11.007900524801043
16.252687406154539,3.6474679533794649,5.9578586598160976
14.646675240992046,1.1279210239381687,2.094543994363542
7.1652783164849341,15.921342788326484,9.8828539466734071
15.203784997428462,7.6630080858425185,10.190036438116907
15.06893831689025,11.155232464209796,12.820043868452698
16.403798275826436,11.128348108564625,13.260657194497639
6.3295983244147287,18.690486847530657,9.4566643893984104
7.641282806009233,18.066666396084358,10.740063799648519
19.063711645018287,5.7621897030603249,8.8495254535068284
6.752417522110215,17.479753185059625,9.741644123861791
6.2411198333309841,18.391810288661663,9.3196782839037873
3.4836310931951227,5.8366670166746975,4.3631211062622084
13.712305792804862,11.909497494745105,12.747476799647552
1.8077334186150151,2.1213094913880242,1.952008235412418
19.093609193737986,7.2644271398206426,10.524618076159436
19.151964698131387,9.6378072971747422,12.822813959970093
18.660924979456826,6.3296672894974346,9.4529529482957013
4.737843351273006,8.0069898291437767,5.9531361436743175
2.4300447515909087,5.5736368808933268,3.3844892067463253
4.9443989198931773,9.1833772606920974,6.4279445014334176
1.2143574397562427,1.0625247218580296,1.1333786373893322
8.2125589768262497,6.0221232962616149,6.948808801973958
15.239048102363775,2.2084352373014902,3.8578000227324747
13.465994578413822,18.224099921223385,15.487844678940627
1.7022616173280314,3.9340854909202729,2.3763060016940543
19.103914512226002,5.4335759197075868,8.4607323763389211
2.5083139142246011,13.602422912182572,4.2355786734558576
15.052594559911684,14.847822705051563,14.949507446405001
7.6568342746556564,5.0350326576658295,6.0751362794464185
11.411816980894812,13.579666740022308,12.401718379687473
1.2846820139281441,12.038664310742309,2.3216172776491786
17.743145209312868,14.364047525383729,15.875781052694581
19.791406737917818,3.020344606133313,5.240883760926077
15.616644317311458,7.4993760992313012,10.13280720756152
11.143694453466445,6.0167728147795012,7.8143650514569494
7.5706145327437788,6.9762797852527463,7.2613059491855863
5.1025701208986742,11.409302037074893,7.0515036838598473
17.505981191246502,8.520081766784255,11.46177133266206
5.5221709430592387,3.4733713072080104,4.2644566772058514
2.2605818769454511,11.724083662534532,3.7903303409719338
17.399743206123571,16.93888607730652,17.166222070788166
1.6094025493750279,18.815434831233528,2.9651750190908697
3.4719797295787003,6.4201112786632493,4.5067309232368098
19.046520457575905,1.5412349843058122,2.8517109348205154
13.238518743762146,11.387331519257526,12.243345927064757
12.439400975326052,8.2862941143650524,9.9467385428574691
17.669948244278427,2.9833723632602611,5.1048483925609043
12.918697539221519,19.320383936165484,15.483952084894803
9.1577306711007349,10.856535503636644,9.9350360683260917
19.229651317124624,19.697884373885319,19.460951815777534
10.597066056983111,17.625002272276191,13.235976268978877
10.526492602134175,12.528316202300291,11.440496335440915
5.2157094093617609,3.4218565403284993,4.1325089634811851
10.62334510249452,10.905755566399046,10.762698058512237
6.4026989426612406,11.020327213944077,8.0996075843862982
5.3078549966718231,5.9737918011989875,5.6211688291917605
14.208179988032338,6.8268121404607829,9.2224018952461204
10.744953829698247,15.368391193885971,12.647376555236921
8.4465107576995475,9.1281313702551614,8.7741029666733503
12.503312108762829,16.572465436593056,14.253149890294443
1.1979253774484486,6.1915993985468951,2.0074563037146924
6.9424431454048916,1.6162239575573087,2.6220304635284659
16.807923209606919,9.3056744101774722,11.979127746179808
19.389596396994396,1.0633000271975965,2.0160429064597927
12.536237739913554,2.8632942821364304,4.6618219032631449
12.88039664783148,19.48562935267142,15.509017695971444
16.530966595640443,4.735175884306063,7.3616580385238368
18.595984638128666,19.279433097624853,18.931542575533182
12.54239075456583,5.3463260866014979,7.4969838781470726
2.0729168025494613,8.6290059792066884,3.3428033164451745
7.0324603506916805,10.257475694164063,8.3441940942117867
17.209987776190154,13.842335237781276,15.343549023946217
5.8606695593995299,8.8858783466854625,7.0629678303839327
11.218212904096653,18.957253038850734,14.095325061011376
11.717108396844871,16.153309924158563,13.582148726239964
14.973772046863608,17.855259275311631,16.288057944954819
18.903984136226804,6.9680267725229648,10.182700373246181
12.461826285872119,10.160518861588432,11.19411981402429
10.036084112750524,11.73846258680604,10.820725639074697
1.5639352983817254,8.5708280287338354,2.6451965493132557
3.7926019349032951,12.201051269251259,5.7865116944759611
16.547671138148175,17.331519406726727,16.930527492212008
13.793433198108396,10.237125594793492,11.752128550097527
16.812359049089274,2.4208208051517772,4.2322391698263546
19.065854576392034,10.028513248488592,13.143586852544981
1.3212097782506498,10.76531852074265,2.3535698165324579
4.5680353608806836,6.557035395332881,5.3847333117764959
17.609106881320137,2.945794450831579,5.0472447906090645
16.228732323053094,11.974004796023587,13.780429739791344
5.5179007530239526,4.9226211188068412,5.2032906231636114
14.564738432041981,15.936715276855924,15.219870612633887
9.5727653651175935,12.491583453195696,10.839114122142401
10.51545976467591,5.3525197219036409,7.094060818885576
8.4145662126744156,12.843542468884779,10.167681436634759
14.604746177009835,18.8765642683862,16.468138562461984
10.840094057185137,6.2792257069621638,7.9521147110432615
15.572931970443355,19.882110116489368,17.465653968977623
9.4267523560955162,4.6085230322377768,6.1906024855600466
4.9002693394967549,18.978995000267059,7.7893678775860256
15.447776377721343,6.1316912711553488,8.7788074400402909
5.8017324311323675,16.319676262539218,8.5602500590336508
11.17030148121547,9.1420896434174992,10.054936108573612
16.746447884742938,10.527837480776366,12.928212735777246
17.069958412484898,5.077221013363892,7.8265453024652611
1.8287163711427443,19.736580842565488,3.3472859789049494
19.14337902504414,13.524215385124045,15.850520113790649
3.4349496300310838,3.8771754535925802,3.6426899807035276
12.628696991391578,13.588061217656575,13.090825833610525
8.953037180811183,19.857399307678818,12.341641154023392
9.4165246958730062,8.5899879537890307,8.9842864387873824
13.515186388891703,19.882983604875964,16.092033152554286
3.2443013300031804,3.009327759052173,3.1224001014691578
3.5898049454636722,12.43093152252473,5.5708574378519433
12.734262202104759,18.039932840897272,14.929731522357745
7.7573715095835123,1.1171217612774713,1.9529968098852049
19.450535626405301,5.9662090612459053,9.1314574959496575
2.3142537627242366,7.3460818662094924,3.5196908789041879
1.8404572504042034,15.444499449939391,3.2889802947483977
3.5919866491405443,9.56633562429022,5.2228770704350316
10.510183881174836,9.0304363600868669,9.7142818907402173
4.4752667831576209,5.8625222202477412,5.0758147509405909
14.872544638213125,19.278096998184662,16.791154977288826
7.8820351229296985,17.058531268204675,10.782108192168305
15.988132632567062,9.4051997397186788,11.843390908278177
19.268948723050968,14.329294629774502,16.436004737455704
7.5436006108971636,12.942976115546763,9.5317674432192732
8.7687247051364494,1.640305326191712,2.7636361494691339
13.44332108489327,2.89177341728118,4.7596955803463636
6.7227917430464581,14.513770154462813,9.1891573245988152
3.0013422599355386,16.165190406603656,5.062706953975586
14.811637114570521,12.417994464842424,13.509608249202525
8.5367340272991559,19.784074915046208,11.927017047410935
14.05975158444631,17.063132878941424,15.416527977188723
11.738548989005436,3.179449598354521,5.0036370026179373
19.98630951599694,4.5563932379526157,7.4209826393844658
10.343998859899189,6.0056003190005658,7.5991982644962368
5.4241580562429421,18.555536281348392,8.3944490860840393
9.4865372462611077,8.8173254342580307,9.1396977353330779
11.57948894282851,3.9903051638082392,5.9352993631602962
6.5579312443905824,3.2415209215443759,4.3385428023492851
15.113907487903207,17.344856961463051,16.152713632424465
12.274402980701055,12.241985478933611,12.258172797328967
13.225155356727978,18.69365460704169,15.490958882474713
3.0799322796917035,4.1043399333397002,3.5191008003820414
19.066371452692618,5.7895084043439855,8.8819964049237718
9.5456938261913269,15.714653575746356,11.876896958846308
1.9051982610637821,5.725486734710695,2.8590322826207664
2.4610370392965795,10.432963870476483,3.9826134175970873
16.905442600992579,12.889629858718333,14.626908393611412
4.5806440935281829,13.433748226756247,6.8317840951588789
16.686656387335315,7.8984706361933767,10.721853530834398
16.781469030591289,17.949077613347768,17.34564636624517
15.923078254605878,7.9927418706037123,10.643085088295505
12.436958150766753,15.0770412514808,13.630336203811449
12.48059972450312,17.107527957263748,14.432289261880417
6.1112979904098177,13.06125036707285,8.326612783258847
1.7931126707884828,7.6448709400589081,2.9048821261793867
14.502443109197905,2.9797625182396215,4.943751071302839
1.2833456079632892,18.847481727512026,2.4030639668292397
1.4055594927173085,5.2149368262867259,2.2143064830556591
13.160458638497417,4.2313683787283107,6.4037836251872653
19.075933605326401,4.358083772165358,7.0951997128863642
5.3013830471678514,6.5309117044734437,5.8522654006473198
1.1355763222923438,12.098178320890213,2.0762671236542665
17.37890993718776,3.8517381046772652,6.3058847276656342
11.230244229585656,15.347422920644643,12.969934999888556
7.249832453568148,11.613747887443774,8.9270143652306952
5.3311510094491137,6.3211519232415627,5.7840953245263584
13.727598664963537,16.439834155917715,14.961793186113438
16.405724893514925,13.886659869152707,15.041451723794278
19.756749885487785,18.20459431120139,18.948939990620666
6.4755503594170358,10.900185182699023,8.1245133947225039
18.874902628041568,7.7662366097865831,11.004556410854413
8.6110996333754564,10.924471231205679,9.6308125179399955
1.3774583058762642,9.454741556429143,2.4045923177870572
4.0824767683771288,5.9316679944147488,4.836338470939606
7.0030952178154964,4.1476809822485379,5.2097906604281441
2.6936359383441468,8.6875201232709021,4.1122389135941155
10.653027212245624,8.99260589015603,9.7526483119672243
2.3404726384193335,15.725458894347765,4.0745207300330764
2.0207052167102715,9.5261419557039186,3.3341611710253281
12.666040052866723,11.751379943565725,12.191578722355205
2.1800133858608977,5.5937959655308687,3.1373422041662895
16.011641323187146,7.227362690459846,9.959285608304965
1.1068199880022682,2.1957088607130775,1.4717536567871434
1.7094022860924061,8.9052118762219052,2.8682322892897276
9.8058812922759131,12.36131568147715,10.93630325317503
17.823541702162807,9.869475809239761,12.704214236822807
3.596458930614141,12.195097642006088,5.5547618276400064
2.1815026573767415,18.995322913352805,3.9135560969519654
6.126184697122687,6.2256934758059206,6.1755382568537618
4.5413662584030359,8.5076124504047499,5.9217177043532292
14.641767472415895,14.710365289898421,14.675986222406829
2.5034913156510541,10.592951257765918,4.049857254329603
12.72172785216811,1.2397015057607188,2.2592450629353786
1.6569413938191713,17.039870304081173,3.0202011881322908
17.074283099345237,3.2576628439012794,5.4714150622128832
8.2122344033512391,19.575125793080765,11.570406138004261
4.4253682142959532,14.042171087501806,6.7298384018369806
9.8721271449316923,13.705537445746435,11.477201886019337
7.5865394406457032,4.894445282899377,5.9501558572938542
8.5262919992754291,12.003549186756862,9.970439076127505
12.450734351335168,10.136094039404977,11.174814990538625
13.335777673897063,3.0675794242397521,4.9878274250737507
3.2772102759706794,4.5120253162824682,3.7967411710250891
10.691210053814663,5.0792498300710065,6.8867144330494714
17.322930691462943,15.386213106861149,16.297235103285754
13.190303165362911,13.797692215753615,13.487162772786034
12.806865280764274,15.165773256306586,13.886856952356304
13.002015683166512,3.6351916385866008,5.6818212073873848
2.8891375848167753,15.144323281469715,4.8525387238239919
10.455274114833534,7.4933689767075391,8.7299330980613146
16.874766000760978,14.480657659080991,15.586312096116041
15.312127337420062,19.013884824767121,16.963405142447055
13.450183010229619,16.891856365252899,14.975826554278903
13.86312752023254,10.142416358064676,11.714428304393548
2.5761655637241541,9.3800197404929282,4.042172854913443
11.507343607675686,13.21992769060965,12.304329787898647
16.442639455843423,10.69936636489097,12.963362008380866
15.455387971965703,15.194969875074404,15.324072613676513
17.985505069473763,5.3364787485690215,8.2307977172399784
17.710393315848407,5.5151508172445398,8.4110399833819631
2.7073015490409955,10.142676965533486,4.273825832325997
14.157928081363229,5.3652858236012211,7.7816420181912758
8.6254314453434748,8.3470722211904338,8.483969204280875
7.2698464989640588,9.408257246342119,8.201961931424341
6.096557984587033,18.182942189868076,9.1314368577945793
19.472992696595014,9.1683695831301115,12.466976409034826
11.235072798877653,18.018840842428745,13.840403789955015
13.176525059511912,8.1146076353896532,10.043836782946018
3.2158000812574055,7.5864446126857299,4.5169295629099739
8.4541250723837678,15.238038228792929,10.874843247225334
6.8187840712943046,5.0676288862367889,5.8142127910520935
10.411662338046465,17.198821355140325,12.971038287626305
4.7821365190468068,12.467369786540141,6.9127386368575481
18.423496204614832,12.732262478288467,15.058069478091642
10.473505995100087,4.2383802247043016,6.0346715614477313
16.198634560510719,6.1368513724646467,8.901405864464305
19.667635629208785,5.197418219119494,8.2220556102375717
16.039439033253345,12.673912313683504,14.159436940112647
8.33927519628471,7.9731148905103115,8.1520854871396171
16.038005470797465,12.554778486277653,14.084225331108238
10.90404470784973,16.777830834129851,13.217761725621054
2.8117676793183106,15.110266606275662,4.7412652595537192
1.1215790184470431,9.6565530550216216,2.0097336390399971
6.6687542324230149,15.82539986224773,9.3833892901226612
3.2217627076687321,17.678184499565361,5.450244921219066
13.765596508223085,14.276201750879142,14.016250395696407
4.9319454165108318,8.6775459775227297,6.2893141075305188
17.062796610732928,14.259604233792654,15.53576483478755
14.383537573652319,14.495328366369108,14.439216597571399
7.9036473697023872,11.10546986306016,9.2349072918762385
16.812275521501697,12.679296853770571,14.456186290238955
6.1326433779150493,13.904293148161155,8.511288258930108
2.2133764101099738,1.575489627686242,1.8407362738651833
8.1597554782582176,16.081032411811272,10.826157376846616
9.1602134074961548,14.264653401033449,11.156287069248384
8.0464001129660723,17.117756186472356,10.947024305013606
8.5672029562902843,13.447118918022877,10.466295315005421
10.666315437208466,18.608413050114283,13.560037181170609
1.9737883703758397,2.5535077031798687,2.2265315660007619
11.543188415627768,18.550172373898185,14.230921986540464
3.6319729461642121,14.159524783962798,5.7810772005789328
5.7841654302967953,4.7208869890576199,5.1987158621190614
3.6424994036503757,10.001238656911829,5.3401063083829543
3.4690588468287173,10.125159141344497,5.1676047751165779
6.9389558627584282,14.387016050809398,9.362374646085879
15.970342073571484,6.6493573554610403,9.3893830790547756
9.1882521773865431,4.117089058812426,5.6862656639288751
17.846917385276384,18.389003275596238,18.113905554027646
9.585128227998009,9.3336700412173208,9.4577280131442603
12.036155976217071,11.188424667227169,11.596818602700045
1.198816629368872,16.731154073081257,2.2373249866606506
16.547737018954891,5.8937221303461582,8.6917488944831245
14.278607541366615,15.250962811816233,14.748776227584328
4.6077908118001325,13.226222946575131,6.8345431817813207
15.037433197711582,2.5737188803513775,4.3951838654759614
13.147337664978862,13.944146870203593,13.534024472859338
4.2897625257071317,13.561501527641919,6.5178153067187505
3.5065563960749273,17.312395049654985,5.8318873312128243
11.951114286365202,18.131240459667648,14.406354071443353
1.6339542556655311,12.253546974848119,2.8834179589570477
6.7105479553993357,13.828904510624046,9.0362220748280393
18.066983490298284,5.0321686990550027,7.8718134813733114
13.349444310325513,4.1832300928092998,6.3702542894711831
10.05573968758225,12.089942909815075,10.97941489987028
6.7371301536448396,5.8854100615643503,6.2825347222191912
16.00254435165526,12.658622820938835,14.135514572947846
16.367689200066835,4.7632131673418705,7.3790310854839554
9.6393309561190783,12.90967547263679,11.037349677469134
2.6980421604749822,19.67931411436037,4.7454773939925863
8.7562354685339763,16.725792015063426,11.494766134750678
15.451423070221015,18.082970088873299,16.663943783551655
3.3600324856608839,11.360281223676083,5.1861549572253391
14.777098375983066,9.9804377702214833,11.914102428851718
19.571121946998062,15.386637445566096,17.22843586282448
8.9930057024725745,7.6321106809402686,8.2568582730736946
18.37840851260157,11.832362129464835,14.396189190986277
15.573320248753028,18.310041165188409,16.83115977483892
7.5131040714035349,4.555641758805586,5.6720078668431348
11.807023125977581,19.465142588308176,14.698399259608481
4.7129583589667225,11.266842455169746,6.6459100392889203
7.0556693768635386,9.0000539135654201,7.9101269546565316
16.863929075924247,6.0026960688129831,8.8538680393848477
15.97118040716345,9.4338111855687483,11.861377699879897
17.26521132311974,13.510106474544981,15.158566018029363
16.60224432534487,18.251656263054688,17.387922241466349
13.898113602503621,8.6680659179248547,10.6770190968526
11.560400642594249,3.1154484475637729,4.9081769666517738
3.3531696310072787,14.490806125450003,5.4461104063190247
18.969313817049443,2.9676698168151816,5.1323975073445789
10.983626318087252,6.2815426752821848,7.992289849339361
8.0494177502096846,18.344345566102859,11.189105475118607
9.8439250405741845,15.282782953834637,11.974713905410088
19.348965245960628,7.1200863860586336,10.409613910415425
16.059091100880103,14.492120790305481,15.235421026530208
4.2622474981718907,18.732724369344346,6.9444318555546651
12.46856296007773,18.664399627941496,14.949958020544818
17.067818047230972,2.1411976826251298,3.8050437319801285
2.7478342052188287,10.957741424486656,4.393840508659431
18.369918591407167,4.1627647142527753,6.7874427451609831
14.115797419963679,16.532913794031614,15.229042438280793
19.191524226067781,9.0962292211479099,12.342479143087157
12.193787974550267,18.70524970513069,14.763427345530044
3.9393513481414031,4.8547825503107109,4.3494207400835831
1.3803341512380531,8.9891753828184005,2.3931827694686967
11.086530719074885,18.396669425894778,13.835352995332592
2.7528737194905797,8.5449341929263483,4.1641927277999038
13.254631999094796,12.757109140211494,13.00111254530972
15.382956180630991,1.4426821173071471,2.6379642067826152
13.383676769783094,12.755899358740562,13.062249600824671
8.4082834758284193,4.317668421424262,5.705534695570436
15.675651344811421,7.6363110712791986,10.269761745263684
9.6503558590167522,1.3674914332020913,2.3955276588153489
15.682304465592399,8.6677044743833243,11.164643176939411
3.8457601080518953,13.409298033610312,5.9772552524902176
6.3444532934627542,9.9463847239024421,7.7472224881672087
3.3653669683657119,6.3914630664457164,4.4091407981079085
16.978079897022454,2.8407751717111238,4.8671739782666563
18.929581055798764,1.0997514722657793,2.0787347362993476
12.416597775695204,14.104799020124716,13.206967754240722
8.9033157610065032,6.7281054526580313,7.6643635277384847
15.407351184543423,8.6467389140059687,11.076980463890566
14.458130270157062,4.3459964665800994,6.6831056764468837
7.6385926916057185,2.6489871675422441,3.9337792357747743
18.00544685983424,4.6941769992957019,7.4468859075371929
8.7448083464844881,7.433562794851337,8.0360478078592479
1.6132259709475729,5.8461011103705722,2.5286683469492464
6.3197852054827486,5.93488752640011,6.1212918869657571
8.3050040539153116,13.582727121930633,10.307564809215505
9.3302185930783228,6.6983004563281865,7.7981761467816124
8.8615984504292662,6.0375006059821876,7.1818981553001091
14.822940330941261,16.614724408195677,15.6677711631121
15.174511572290848,2.8391818803251323,4.7833830871120533
17.333585203726031,14.445300897766531,15.758189453540114
10.459711651220729,9.7072430312968887,10.06943930148325
17.164861048647932,17.737879703675397,17.446666585400084
16.104318933866235,10.647014258491879,12.819018183449286


==> anc/competitors/data/v3/harris_benedict_male__s42.csv <==
x0,x1,x2,y
104.17692339891744,165.09636957212459,63.791983960357726,1890.9201261701562
80.721490782643656,195.92209477577771,37.663496610058687,1899.5149767008993
110.10185439379677,189.06470177157578,73.181206341297127,2039.6222158052681
98.815762034155483,155.52942054980554,54.817493977763753,1838.6618087052905
56.592414352135464,199.85173289187867,25.813633188290844,1668.8476806256099
118.29356461457292,193.96000121538725,26.910557010243117,2480.5027779091693
103.27977913932472,164.19542189320194,60.971916469641492,1892.6144902224889
105.02450136938677,191.84482898304691,28.72252405940884,2270.4103040783398
58.967954287288208,155.32097659356916,49.452147498086688,1319.966156858329
81.527015652689698,199.95523652371193,79.490017507580063,1647.8029692967414
75.955861696280692,183.28423680532683,18.248471493467051,1904.3308763112914
114.87354921940212,182.50625077793984,19.02794771764853,2425.5617565403686
95.070558405646523,154.52203634920664,79.571244079691411,1606.9119124756685
107.5933129289581,194.85166994483126,54.247607716318264,2154.7722593512613
81.038993917913174,151.44997516022346,25.868418482147813,1764.8922314478586
65.906710524934383,162.04140290205734,73.632736384753798,1287.3242794278881
88.820935091108439,157.15109375833174,72.58357860791692,1579.5912218228727
54.467207927292272,188.83839703461092,51.244425612905268,1416.6941426468909
107.93418203948075,159.91021136064489,56.551105851366906,1966.1254654390418
94.216507938544538,195.53191135654427,34.937605873054338,2106.1948726802793
103.06614180597617,182.81345196637452,21.13222117506432,2255.4937907540825
74.81681776909079,151.80813552473481,54.863191751233593,1479.8305324735434
117.94886170764323,150.27149170643503,36.27482197857131,2194.0817889630989
112.51847849255384,152.58289585071995,59.144504892941818,1978.6205427905643
104.48684479516334,180.29625888238638,69.847200964241267,1935.3116321031634
63.624709549637728,190.07409054297077,19.125953722690571,1762.6445652435682
82.670470260892387,161.92764103136943,54.934254030515099,1647.0430263494045
53.066263605106016,192.47044214615363,32.339393460584837,1543.7827666117416
60.800264444728349,152.86159700766302,72.181086870035685,1178.8859003550165
97.813426726971826,190.04819268208382,33.727199406833364,2136.7597589436937
102.13335091354719,196.38977150861402,55.867748260595931,2082.0206806258193
117.7256812703947,188.60541995521902,52.319532085555913,2281.5216202584761
72.80777506967064,184.90603919893186,42.562323003673434,1701.3505203450675
75.932179422440825,191.89901093276916,60.012487343187232,1662.3619898212235
82.86890678930655,152.00756497735333,62.997717352356901,1545.5264345429021
63.262995135899999,160.08910553595277,53.150143309801983,1374.9596740473871
59.094505373483017,156.24618396528214,65.022178705454763,1217.3964007244945
83.299344835815361,175.22654950964932,78.971858711562135,1553.5520135305524
65.883654433561887,187.25940641644223,43.994888049849919,1613.3851933300871
96.88697962777573,181.50059222881993,49.904149216902915,1969.3213062549842
80.600634321063154,192.55655498809676,18.773132432355222,2009.2761305576832
108.28747372404862,157.76064962205453,67.353770491243466,1887.6502354160493
99.018557140157441,186.73105459675807,50.254264156851619,2020.5297400044303
71.865664896742871,159.6520745434452,43.293608682355043,1558.1987864600944
108.25818609766407,163.53793756589002,23.832461711542539,2219.3634693028398
106.33350502477613,185.4952348640652,73.158698143874631,1963.3599338599849
77.12348653211221,199.0102392449341,42.490448882514499,1838.3409194843437
70.182967275117079,180.57718029885348,60.320059088971661,1525.9549349438698
97.774685278248285,152.72501574956479,27.261197694825348,1990.2553816175466
59.782673852651683,180.81544849637663,77.616077031544023,1266.607723295187
63.993574173257585,152.11752757900837,29.063389232953519,1502.8559811695361
50.515358882570389,194.20728556834086,30.371603559768403,1523.2440368245052
105.08470642514969,185.47891425503104,71.256937354578255,1952.3738421066546
96.539559961442251,158.65639232112517,74.580130136799738,1676.8661202817098
99.361576503843452,154.58605029120992,31.15313926644469,1991.9452998603092
104.65103217153775,159.17666144401596,47.127655066839331,1987.6006452041986
82.124104287683792,199.00135897770963,63.476684082895453,1762.386538648158
89.811883716702567,172.92803212292449,72.458675496269706,1681.1420750806137
59.785789868936021,189.2040474170704,41.501267092312922,1556.0841514559386
58.017105147518137,181.82041710538886,50.055208184664615,1438.2023184908139
96.788207325333019,178.62065749793186,63.986417452223563,1855.9368883057484
82.976734430019278,157.25651273325249,63.330430552473317,1568.0227186525356
89.566527453683221,197.30122267790475,66.543528061617266,1837.9106860302297
103.5499200191218,165.0671316257359,53.335896755774634,1954.058457009683
94.430282400041364,178.90086079037712,24.486136001896064,2096.2999672461301
88.750558046059709,184.9887972294533,74.046344034438476,1713.9032458203644
89.144501252178941,182.46165776226545,71.665497437903753,1719.2768779722576
71.276506864382853,197.02972048477591,67.482041020736645,1572.9461111185274
52.15724841975576,157.4219494960029,24.191473583965227,1404.1348969710937
80.570217246265372,175.4176369223471,30.672636759048608,1845.0312627480102
65.02092709736705,170.20171953703829,64.103222636674417,1380.0603382952618
78.597005060724527,173.70843647413091,19.434685864080677,1882.5172082123354
109.73821512877163,155.96087630988723,78.711927289851332,1824.056631000705
66.375764010573846,156.70473049363827,41.382970182052205,1485.3993072056448
54.081191918234623,163.90377728906287,62.59737708883106,1209.2111891227378
69.696872441539753,165.23523018804156,73.029407486258691,1363.033902852977
70.551563043667855,171.39516068406749,42.467053065305102,1611.1947247644925
96.334156030882653,180.54937735183142,37.786214293179299,2036.0120916310552
88.992250663889479,181.73145587091315,55.7419499916913,1828.063824334416
104.87287463744894,170.59054482927851,54.021341172379145,1995.3950889994471
96.501947822917131,170.43915547143484,43.366678612737424,1956.4281998395213
78.447080300804942,160.8814263348481,55.310034863797924,1576.6300431049606
106.98142692662242,179.41531242045042,75.993644913122665,1920.4859643553118
61.688104393539277,165.85204556586189,46.993695910848984,1421.3846556002713
51.589845119370231,151.80299171386818,30.198015206539143,1330.8076614393501
56.303350254294926,170.92000220784303,41.386770938746238,1411.3490830548549
100.56515454175153,173.70663375450852,42.434632920773353,2034.6983336007181
82.331406117597112,161.27964341021055,26.12873896762563,1833.6734417930058
61.28902453235213,178.62289665610578,28.098033034382404,1610.5849232306925
85.073134257235438,178.28859502159605,60.442848550407987,1720.8845001167838
60.661847189921787,185.10010905551857,39.047620760951972,1560.6254884687771
98.742426255441529,182.39742411006051,77.203700295060074,1813.2700641582321
81.23093929018215,182.62165282605159,33.102998212233658,1875.8881290481154
76.671485826753781,165.81070759120215,24.133319316498984,1787.1430433485009
71.105846240351354,189.3716110992977,64.717282906015981,1559.8960653711918
94.119781518322185,177.45721917998398,72.624235218907941,1756.3836199989078
75.326882738737325,171.5709097589945,35.243028126032243,1725.6663531043446
56.135494352127068,181.30062404705285,30.529462302019635,1539.4875964283701
58.260413148436072,168.03286672251272,29.517500362007404,1511.3421647372559
117.33283651846602,175.6369622303379,50.364762684723765,2216.9285925431132
113.60064834953249,186.83528442411102,47.041831757299803,2245.3235871899078
98.979499366752464,194.32014433618539,34.085270070981124,2169.0453062459633
68.610897302166364,196.05285986475957,20.800733253344436,1847.6338576520002
117.84234641434067,175.18164625915495,47.8524631002294,2242.0891270587927
104.51256327760562,176.01375573702845,77.478605553407718,1862.806128918372
100.18231324112969,189.99352053819183,58.456190446665119,2001.5254150952414
81.455305150065215,165.72253458721008,48.721406510974347,1691.3043323535903
69.05690932916113,191.86911811725344,24.862908589836199,1812.5284201915056
56.747367350744952,174.70708232587117,33.651050014074414,1492.3527211095202
113.18216775806891,155.79283621676342,36.275984873621653,2158.3064520066282
81.90434028835277,153.60295735364718,65.417820261648529,1517.3165285264897
64.16543553566612,192.09966055197316,72.356069430406393,1421.1569875080231
71.416963690545671,152.77839584534391,73.901794921119176,1311.7550142776804
90.54536982593271,164.03057180668279,79.043253711546754,1603.2631386319406
62.374094805746218,166.7065020250773,78.90673435248101,1226.2966101759487
109.96299988646629,158.64972225957968,77.085946231614855,1850.8197338808786
103.0963670884647,165.69466849009947,22.45297271117883,2165.1011420780878
100.36240691656558,187.13462833625428,26.543199227523921,2196.643447744731
80.246512784257263,150.73414217800354,36.876924641514037,1668.622460725152
93.91161884917102,191.35867122603432,52.279691751996609,1964.486829499569
90.886857823891489,192.82740117872791,24.012629099739716,2118.8932065383865
95.489262108837409,168.61307865957741,70.439411383732832,1748.0120507018239
55.911102479792234,157.68064495303173,56.23888310279316,1240.1203489972781
79.10651815194268,180.04202039725405,51.626592942736707,1706.1547007069594
52.912992170332473,155.98362779324472,28.249302048772051,1389.8690110346442
84.579357347116328,168.24596805391263,33.701839412812234,1846.1172921124362
73.090284863294968,197.92145904504861,27.9393455489,1873.4918820221062
60.116693220623283,199.77322362918187,70.819855783277518,1412.8114773519792
57.238207740578616,188.60524456772927,54.222127323795526,1429.6153919051783
91.135120052439845,165.54807549603831,63.578024506217268,1711.7297562968349
61.941507797582027,184.38325245830464,36.354037500421597,1595.8977631668297
114.7584082863758,185.27031827420063,41.017663499473187,2296.9001045804102
90.674279779027643,169.39208475818248,43.101007794445096,1864.6748472883073
74.280886317438586,182.04443172930797,65.120928248130156,1556.6742070896848
91.364084403699167,150.53638224878381,65.885885235823224,1627.2178703193588
51.596270972078827,160.45288293011208,30.822438705869963,1367.475890537007
117.09914492690118,176.25441514836305,76.375409117762132,2042.6651189438473
83.761240586003026,158.18756521291479,25.480630921508556,1831.0019899164988
104.79146590752003,158.29534339382667,73.559569110265073,1804.3566187034182
55.7910999945707,191.8152145275119,24.224530030288175,1631.9953604752566
84.066083158671233,199.45665013418028,34.401468291381292,1987.1246092836896
84.349489604816455,177.79847140142243,70.481669236213335,1631.9848201666898
115.64785184824881,191.95348654408568,29.128508485457424,2417.12817904849
90.020963666325287,199.51608321631363,43.641211741218129,2011.5189387089304
83.144258073986776,157.07979442843873,45.891276596535825,1676.9375655000063
68.68829641643255,172.41228066271756,33.206056327439001,1648.1511221479013
73.209829813978658,169.62863579209599,62.035202482831167,1499.0564368077928
86.447068173007636,154.00246418230924,70.782748262936636,1549.995260174135
80.723802221353267,187.76650863973722,72.223658671045456,1625.8701565507206
51.512845591623133,171.68895136612966,39.037973035666781,1371.3207560613539
107.84043469360505,173.46634670952005,50.912724445844496,2075.0075599363854
112.73125402878367,157.53364869066201,33.401197039670393,2184.8016932826513
59.817436229902754,159.04633261154339,33.177383096109018,1459.95190899777
88.782530047733459,195.35518110781075,27.997751896819295,2076.6706474690709
57.600301879481052,152.23245444871395,76.281178670065913,1100.2086325684643
97.056806512786821,161.64261424718532,73.055307373545958,1719.9559827312125
69.686364868730578,164.60296651572642,66.196240226316917,1398.6668704295814
96.159584428433121,174.50987712007932,50.095014319839201,1921.6251645197658
100.88962300008178,179.3222586507398,48.417690761736054,2023.7506358053606
103.80532443423598,174.66449879253332,50.844231303314871,2019.3388720837825
57.541866216912759,154.20576672784409,51.267216841779536,1283.5960941723708
114.12082915963255,162.18337270278568,44.942911251256803,2146.4950857852541
66.114979362641662,192.17941923812705,26.168799639308183,1761.198658411919
52.618878932332585,181.87943502392295,25.791158877849231,1520.7738846850573
88.839672857403826,182.45745250671371,77.039482382432368,1680.0920020517099
75.964559870370721,183.51016276756775,47.885907094353733,1707.9607461449502
108.08528201926893,188.14515095197646,77.098742544121706,1967.2992704773749
106.57760304450113,152.90542408607237,28.141766418026819,2103.4757078584862
72.199722497590074,168.33041924663061,52.373826226475884,1550.3539263369814
116.70295765488214,176.97637176308393,30.878469707795432,2348.8374093682769
70.364248669808305,166.92282416486631,33.697445579849294,1642.7829012175146
86.053999046220014,192.22394366435933,19.863383883193084,2083.0655375429292
67.917556339732187,174.12862542936469,25.375105265893101,1701.5855143437709
115.52304990342743,188.43137947296896,74.844601273010142,2094.1422332001862
61.522547230741267,192.60077584405846,37.935045471904566,1628.2261994536582
53.14374335746303,175.23957414517491,55.704011138704679,1297.002142788197
80.456794200212656,195.4776121935675,46.830876183334922,1831.9225094436133
119.4662894839086,179.35619702684903,42.827977205207254,2318.5127778155561
112.41740863784398,192.51371494168609,50.976937663456226,2232.4064408772574
102.40256136198644,167.02953977957623,29.608814566151175,2108.5324901241497
112.35547436149673,174.94084792657426,79.293441708213749,1947.7673386279059
112.54126477885043,176.57055205022888,68.735087859639506,2040.2287851229351
86.320085227051436,155.24898579480353,63.980107229353948,1598.9463608830531
72.115033628155516,169.92762533507704,47.063076414865051,1588.0329460205328
104.04087024776916,195.8668836275838,27.478381571832831,2294.2263008300333
96.31628842174328,181.54161201823712,75.08128321296121,1791.5869209214154
76.156041021159709,158.87532912184838,39.165998177667113,1643.1432293488554
56.61266676430607,166.94278178048026,21.106614761209894,1539.3186775784218
102.27527279443183,159.58015048313499,39.229027962258982,2002.1402123685132
68.372236114600526,151.24115658992864,67.256335890744822,1310.0618171493472
115.57692053736454,196.37302292520133,56.607942189268904,2261.7209185319234
66.867940250397936,172.41036641284359,64.5519922541813,1413.9095584835554
58.593055268804022,165.37675362103931,67.205393799467402,1244.3877473747748
108.17788704874343,179.92385957788684,31.14118588699364,2242.1635386902476
60.729902163714584,150.36572281465078,75.274565597777183,1144.0554303223344
62.548781571041737,163.90110533004068,45.155355381063103,1440.7258876511607
91.956795406459037,185.15167328494462,57.618846254378205,1866.8252495127574
111.21934285862251,181.68848865346314,18.143143900378004,2385.0565092473321
63.750426600020127,199.09029737712677,79.588846901493042,1396.084804530693
71.72265710300664,181.01788548290222,35.415575929777617,1721.7772584419388
104.41833867688243,173.87529368138664,21.847912605489626,2223.3825313274519
118.02784982426772,188.07162815920037,46.412246575263865,2317.9670871661106
85.051883034163964,195.16639359820266,25.999863545286587,2033.2342481345981
60.07282517858755,186.03479733591757,27.444256029769694,1641.994384960828
50.975540139574107,198.16056117746899,57.201534407873034,1376.3024509131421
66.075922099919865,189.10025853690885,42.361498277354464,1637.9556565537894
59.227555245056472,193.34007191309632,75.154851909609704,1335.7604169254519
97.436107152900021,155.70520355918185,37.787702665700344,1932.5715116385127
58.528275323997178,186.62067514968939,63.023167959801867,1380.4691496504074
85.443095213444309,172.00443497636843,46.588164669604268,1782.167353971797
98.598370495002058,177.65519012056376,58.916980670015285,1912.9764695369704
90.678162645463175,182.70512047411785,55.181112116391404,1855.7878196412698
63.984295616204037,198.49075583527846,47.312606311057891,1621.4722717476345
106.28871683275838,199.22890407158124,76.903787866715106,2005.7802411744217
100.07849907310612,164.41141227439527,39.248245850807265,2000.9167429144127
101.72888027408791,186.68767487189581,28.988601077454899,2208.051947780657
59.174042609011927,187.49917689676343,60.041831774549351,1416.4455671869282
58.662766255524119,167.32464306565242,70.452468801090347,1225.3832029645696
114.92937857045554,156.19348874321105,20.495731876275272,2288.7755277253432
77.830473567745841,152.047348014286,45.877226682206199,1586.947321883571
71.066408424665781,188.86715637645892,73.334236760614232,1487.7241142539763
84.200883174607327,174.48498709084529,64.476354373217788,1661.9667225849639
96.400494893450769,199.27700847474631,79.492078422852956,1855.9182866461992
116.89362799328789,173.24867280968266,50.947656319029115,2193.0077022982555
70.05123588174385,198.895848953692,58.919734565671376,1627.8275866943306
114.7365900518419,170.578800109703,36.753777430551544,2246.403633386195
51.740164397037944,189.68410752799863,76.747207179291522,1206.3923073273249
88.863862962877732,154.2409636155916,40.71280029050525,1789.6419027111835
94.378257817675959,177.77308550688821,63.787664186570971,1821.0206994023608
57.412818262552733,190.10298934928622,42.994692655383076,1518.0250064709937
59.823771794473885,196.23508336099442,52.832773663905961,1508.115188933989
79.338002352141274,191.12915453087157,62.626517171335863,1696.3871979266792
117.63623385002272,151.84853636005872,49.553917408583963,2110.8407177193681
91.722978726406097,168.63511706533671,74.239352268389524,1669.3160086720886
115.31162551201479,152.43492361569255,43.99666125152423,2119.2657113371406
106.30526409290795,155.46411455572789,58.118451484886158,1908.993905935032
82.716712108870411,183.76528143337421,39.226470864603357,1861.9485755201554
104.93344144765312,185.6629098155849,43.305713430322811,2144.6650485790851
51.248574878389142,188.68603413758132,45.283106710480247,1408.6398097805466
57.640079773601443,193.27282740278315,25.800035135361686,1650.1812692043748
108.06000304179155,186.9715734238255,23.686868101658415,2325.9267118947814
105.77719618276132,190.04357960533162,59.384375235098993,2072.7512138210263
66.284851937650359,152.44818549116397,58.642099777269237,1345.2863335889069
87.153871341933751,161.72675752206493,59.100402281025907,1676.7957049116226
92.421107449000772,181.09488866876228,19.225519611246884,2113.412120647688
110.74172676432079,192.90626523124115,38.245904245650351,2297.5594939426846
92.217501013710802,150.22500624698296,30.264210530070208,1880.3243005966503
78.880009849157631,175.7314671058175,66.245388197728772,1589.756463267182
76.192883038502785,183.86436996821988,71.359084886560069,1547.1011727317079
79.811746046145686,151.48036445643066,33.294183388021132,1700.8011755080151
95.635171790598193,170.06777787766939,59.406647848575155,1835.3102844674875
110.72434422266275,194.78174406918484,26.020493814413015,2385.0246216117853
81.772781745340978,183.58064044279294,35.059456587306229,1879.4610288518645
67.348769406595068,161.88291816802987,26.59657876647201,1625.8930340674456
66.566365409830681,192.63905648159562,35.578287529152206,1708.2604916785167
102.22099961704126,167.40157117047571,59.833665935655233,1905.4598542040806
107.15981343967373,192.66723355720296,74.440268431485663,2000.3395890131842
57.369465589788746,164.94718255594529,30.556389291299531,1473.4988938103165
54.659119986862471,179.51601254415743,51.608900166944586,1368.7823063694057
91.610356462951628,169.84700338739171,61.486248277092805,1764.92070725503
60.232127093488877,163.74125253775335,77.081193046105085,1193.7716893275344
107.72649333194389,194.32787810859347,55.823749939004777,2140.0274467361378
71.723427174685213,159.37968409697456,33.816629723697602,1624.2155349442544
60.071035307979983,154.24057956178817,56.77964572866405,1283.4709257348993
114.46793307412152,167.09634692728301,37.870452024037007,2222.6455104734769
61.587220591469475,185.88195738207838,78.519960222885885,1315.2162211400655
69.930405763655486,190.37158029881408,42.779920380145484,1690.6481177639896
60.752937663444101,199.93716850333823,60.496518687182885,1490.5850204382671
58.084304456574849,164.81810285055823,19.440110105499027,1555.716422809709
51.480361143550802,170.39709755656412,42.80380966035483,1332.6073348060033
53.877678641498207,156.84106390148131,72.256672025995726,1104.6396638320193
62.224902965509685,178.74359648115168,55.834101554861242,1438.926814266282
53.736735283902277,199.87900186314585,45.524458956550532,1496.4837552503279
91.380067127767987,185.04405050603293,76.028124965014996,1725.9563041832164
97.650016875965449,179.7606420206686,70.947031321128208,1825.3899247357631
77.554131978241969,169.6184546460897,37.977371777022171,1728.4316427466797
72.259376786643458,195.76493801427773,51.762000926563054,1687.7516818381037
85.316836591556097,174.84582980651749,48.369103877732684,1788.7523646168302
111.25034595642259,156.71834566565309,57.196555007121468,1989.5508311700301
109.57921387755442,168.26892315995667,38.714898551442843,2158.034932936996
53.043254340895437,153.35833344238836,33.140710047485072,1338.7814567278638
62.704888671756684,160.09895188443909,74.585653785843235,1226.7464525743953
66.572140977307726,150.88343904999562,75.280218968907391,1235.4780830313525
67.457130308254833,172.66399582500816,70.2860189172427,1387.8245380935466
89.986285621994085,181.72701324758987,78.648674707402805,1680.7630303415738
79.138369799223454,167.1646231189454,64.189474598340695,1555.5257461134026
53.447788394931578,171.01908857526385,65.409368170843976,1214.159223888616
76.15298969217001,197.9604636422288,65.280585701683719,1664.6209358429974
86.662706410234605,187.59815607874577,47.797673118423006,1873.4640825886434
57.117033203260121,177.04283184724756,46.300036059884846,1423.6141224372632
108.34209876519918,164.22704375559127,32.894029121238198,2160.2119284914393
53.637330652557296,194.84983993864975,57.978790050276011,1386.8438492272812
114.73893083126434,161.75485584403299,35.937848438344744,2217.8371087834557
56.937919910591283,166.26713652583385,33.984121401545977,1451.9513666479036
109.0502466118427,195.45324072114744,54.329605193955395,2182.3692718279735
113.18572007493319,176.47710276425363,43.418908069952678,2213.5391305045687
118.56994764106149,187.11589747089883,31.569109745267198,2422.7338523914873
106.14181161915155,179.53723970818831,68.595473038675522,1958.5506578791205
104.56342785399303,182.67196045047476,71.355334996251315,1933.4849267259567
94.973829319688335,164.96916457574127,28.39737022002242,2007.3414728707962
104.52974482046903,162.06860308133315,18.465436033599993,2192.9646450356568
59.418654588920297,166.12461735843326,38.84005804882117,1452.3890169247034
87.524762516334619,157.77207820417112,67.445671812206655,1599.688613176852
85.995600913329014,193.71571826454039,70.028779706528113,1740.8092324482104
110.03005008857903,164.16234666250571,26.576402347195049,2216.7394611344043
82.395955591546112,178.07446972071924,66.008825873349167,1638.9442752348752
76.956264727024745,189.59872125706869,25.173658373184626,1903.5047036862493
94.769428986597717,189.19120546878568,42.183880589704813,2034.6626011124863
68.652432225059229,171.91931292920964,79.913789930738787,1330.7237416068665
59.783788766776979,173.81286542933628,29.940631040316408,1548.8087365083341
83.4514091816622,199.73508744675124,27.545742119812839,2026.5646329262015
79.182255801641958,183.7298738489512,44.213620617901199,1775.2854438373222
66.279895837021158,190.73192215589413,56.419448610131411,1557.5089890350694
75.72582670805896,195.1276984609616,75.839848509621703,1567.1078257472705
75.647471487837322,189.37949181146695,78.810911023048121,1520.5312512773951
72.924689508878174,159.25896724767838,22.317719468666468,1720.5551727255431
76.562485580885024,178.10853668687861,26.55584607557013,1832.3309090935099
98.002034181916173,155.09470786572723,67.025754381551621,1738.9660242964324
70.781353219989967,182.64610632819992,34.77919344079335,1718.9462637343777
116.42005487007383,197.76747140939057,72.860641689394356,2165.5625925989507
114.14436136767246,175.63660321500555,59.13410194820338,2117.671095608031
83.663729981005503,171.64862464338836,24.934377747601985,1904.6760818607509
72.985284350328214,151.79213757090815,69.616815665288442,1361.9427134389573
87.48043528810021,197.98872611646101,28.934095560500701,2060.1583764380089
109.39923421415372,155.15013420650794,44.256714470138533,2049.0263812950216
95.681113839207143,152.05395466524234,52.235465570678457,1790.5485633299054
106.30742795629541,162.30333057524692,49.047501242977255,2006.9912645002676
87.290559324601816,153.27652169591912,60.542100768139328,1624.5549332338271
94.304234048733449,172.75589212058813,58.466577561893821,1830.5961549335352
70.170892992772323,175.80439006285562,79.506604342739394,1370.4870566883028
101.44252136172035,165.62849745142918,79.964158371899643,1748.7124562915717
64.168321518800283,152.54802412874432,50.020482963409741,1370.6780755576526
98.63586901729488,155.58001841246133,23.902343391573567,2040.6572105939465
110.25033478281259,169.22521889949641,63.126284536060538,1999.0681971432837
59.247198611108075,153.02642254132681,78.553172849428535,1118.3356989656804
93.006581837934391,184.90948628049568,37.736236032999258,2011.8467764912587
56.656702376095424,160.3510270762406,46.594950921929581,1331.2494440990479
100.80009397899988,165.10357843918192,44.336169338558264,1977.0741713825973
55.914525317646415,169.70628885890488,21.187987582529619,1545.3764520763161
115.51578758904382,170.83048165345738,59.680394735853575,2107.3968071056138
59.618555102646155,150.08303538374003,39.906937094245002,1366.8883392328305
117.12161721363563,155.60351854993488,66.82276022715314,2005.5754879729566
106.06189232595676,193.13822818704389,69.591444667483131,2014.4544390460958
91.557740312644796,150.0616531255954,68.916308769066418,1610.5130864392022
104.78368732406828,175.40836779064375,43.833291878472565,2094.9844801037589
105.65803872881601,174.47510032536042,37.935832298935772,2136.3534895835173
116.22189439721312,166.65470805053189,64.42688833935739,2063.3328908545595
67.736834768743108,171.56635100732248,67.686144898248827,1400.7188308944276
91.305312675081638,189.02905687632921,48.457961676264702,1943.1222351891677
56.653443829508085,192.06018531074781,73.367923211250798,1304.5271847020799
93.1315990016885,163.01742717076252,26.922339156870613,1975.5244290637261
61.990391286495218,166.1245220483865,72.502264338855525,1260.8924254317949
89.546542803070935,162.12414265141663,23.957904444256638,1944.805146035904
90.070135982369479,173.99317002755325,27.51858236738606,1993.6592429675477
82.618960708685904,184.16291788294063,51.098080822985544,1777.7265358441855
86.584224285918594,161.41264377317103,22.186145771619731,1908.6751067421444
103.47463730046115,166.53678710274335,21.274040286806841,2174.7959665110916
105.94713015584466,196.51923087945752,18.03216213827374,2376.0692617553573
84.450725090280031,152.4284644923479,45.051632901044314,1685.2425495759912
91.97154090658286,173.03848026197832,66.026680640118258,1750.2219956578381
115.18653649830713,185.57790207983891,20.159977717354771,2441.25564681166
58.381351195078594,157.52270057787371,58.439971600883034,1265.9350178051507
58.197249613007735,152.36870100027409,69.033893679803555,1166.4296380267958
56.139630833753785,156.91026858192654,28.416052611828007,1430.9597492894795
96.05042995283695,195.94115967653414,27.105551558927061,2177.7262690261514
79.302581055326556,150.46298909105616,71.369660364473248,1429.5014153044538
104.20249912992902,159.41609874056758,69.033725816905871,1832.2536665691337
96.986198931601479,151.56417564508223,51.414389508379585,1811.9972718188478
73.354643082976679,155.53147337811015,68.790392516226774,1391.6345775519919
112.8856583153075,181.00746433141481,23.750876800318675,2360.1853345454292
103.37725029494567,162.0819454369543,42.457854112202774,2018.3000478675594
68.937445863712298,178.46060252153384,63.74344847859512,1473.6467335277671
75.49344124404378,179.5097691383063,33.962021478085731,1775.547196890614
72.010798614298409,192.47176665448896,64.644392694880281,1577.6453404148219
61.032815403749979,150.23706964559369,49.259073472230455,1321.6887060807985
60.344836077953417,192.66847296711833,64.516491252790445,1429.0858279218585
115.52892243630208,180.95595432134871,46.810137547154433,2243.3285284396156
80.653282603912729,158.13717430524787,40.810069093752688,1693.5924520467813
76.832387594418691,188.64686940676421,31.589731421675204,1854.0965618125711
101.07799960741644,192.77457708952929,30.919519168970929,2211.5847584614794
88.709514567702996,162.71317418770786,64.592430255426549,1668.2447922122733
115.52979907869235,195.93968404513404,25.372441578105551,2463.1914788789695
104.62110457365745,172.72287151493288,23.330905706878596,2206.0144412553072
83.555869488717832,180.17122271666608,28.930064631372069,1918.8601889532633
76.345163143657828,199.23247668088217,28.871483710143156,1919.6995703848365
119.06420814470255,168.07680393195997,69.032672614027774,2079.4398638005036
100.24321652025505,190.65796729100563,42.707410655401169,2105.3264071311578
116.58362620026888,165.91995589142297,79.404084356349912,1960.9870061204572
58.293500405192894,189.96067611207457,26.507097983017967,1637.537789046431
109.53735754335477,180.03669594313212,58.519469193005889,2076.9225451139055
94.595171879384537,160.81778476127008,45.821229446477538,1857.9381111491573
58.534517483457883,170.70130468946181,42.360926955218588,1437.2589216276372
91.178059997845452,165.88178171817808,72.255220341353095,1659.746740778588
98.026745557381417,153.9054196540182,78.486930041360779,1656.5854479555555
50.861188012202199,151.49173850498488,72.117255443999085,1039.1278559124123
81.802257328922252,167.32393277035905,29.922642100178248,1825.8201258009537
107.77796578374247,150.95170739087433,31.689471114953911,2088.372417318184
70.675131774086282,158.27438787908875,58.676580503893923,1434.2062521607659
82.098365725898574,186.25916604254343,35.923182061567886,1881.9973634446681
80.961988894752523,185.40456178417941,63.552958108395956,1674.4266681389258


==> anc/competitors/data/v3/harris_benedict_male__s42_holdout.csv <==
x0,x1,x2,y
75.018593727783326,153.00742348474708,73.673974483382921,1365.8341058159588
76.054606118818995,185.55376757773178,20.091138511088673,1904.8606926827492
90.320256363936736,195.74912507413458,32.552231501642439,2067.8460739564307
102.29643245987788,163.30863705287337,71.791103763150147,1805.160151578767
62.922514592222619,161.48124021579946,22.03145868706499,1590.7527170115818
90.922395233356312,175.56827283858507,40.117342229541443,1924.0583567095377
87.434064127491709,163.03227529811915,76.596364267609346,1566.9604144417999
92.174451799663714,180.64089145202115,22.932238203028039,2082.7378231183834
68.491456171500573,182.3590377452706,40.730613276244455,1645.4644955166905
51.026534619095649,176.69512245343472,28.462161655367431,1459.858646665092
66.216127955233688,191.61544621854318,43.874659541353267,1639.2505116139932
112.25624151919284,188.87090968012953,50.537431536538229,2213.5641319892738
112.69487300127544,165.48316110964404,44.31534273242179,2144.6166186415771
54.798223737765774,150.21130203108041,35.772656900334411,1329.8384230940158
78.283255769870493,182.689821416065,30.12285629461762,1853.4120491101505
109.45571339986856,151.92050929081825,45.474731128825084,2024.3925584549429
118.54871973527644,177.94720860438625,63.708310538977202,2156.4651433170043
89.005804453614545,157.70670877957605,53.433729537557412,1718.3916322352186
72.198269591468389,155.06388125049511,43.124242496284651,1543.7065467165146
91.999962874687,180.12149575899181,61.70605026128883,1815.8229632941764
110.44258171317662,156.4391105400768,29.335631324446567,2169.5881789915466
61.752217432257382,197.01641053901801,69.397477487667601,1432.4861311910515
63.578561825686862,155.14413942929727,79.047237828765276,1182.9272631346594
86.004037849393441,161.11442915744681,70.226502889381237,1580.7309824860959
57.045160871178609,165.40455119937755,45.115588589206908,1373.6341307090991
104.90024251622387,151.16821484637543,53.060036494439416,1906.7523669545565
81.084401986401801,171.33541803200364,18.856875418704835,1911.2234302737877
106.84851592794533,158.39877348094791,35.463924092725982,2088.5773504880667
113.49863848875756,155.33208488244262,64.443396014246474,1968.9175598110419
97.554088549607414,197.7604996140324,31.241431040724777,2186.2286304460104
68.653778864204014,189.21061728192524,67.52967474507102,1500.9472247413225
85.404552095551097,163.98748976433833,60.050304674600866,1655.6021945278833
72.973895455636949,159.0467606429894,67.341545828147886,1410.709863942745
98.019229504989198,185.34789142325207,67.452883887870655,1885.9156758215654
100.50871652494087,183.36267713615399,48.965914693399156,2035.0935721762041
109.64450489605744,196.17028792580035,54.322506541542367,2188.6033611254502
78.11685246106606,196.32680589579144,52.816616683548858,1766.0534855389303
104.25603004888006,187.17798226837621,68.895448996138072,1971.0831004918746
64.791847958668598,170.21369209626351,57.809125428020572,1418.4663687230207
80.676151323928792,172.84224159477307,46.030434927516325,1729.5912274672978
64.765587876767412,150.90702240594385,30.399353277517335,1506.6670350128593
107.03787953059158,169.11442431425178,44.670286910454479,2082.6025203097161
106.19411149635883,156.96702092994596,63.185537609481088,1885.156732235409
100.27722457207597,150.3366342735215,26.323668273161012,2019.6296399512698
72.714183271260282,189.26669154822758,65.243016068412629,1572.5047042534843
102.32973420105223,167.53423180484873,58.159411646897382,1918.8407813093345
101.83293064117461,176.72429595844682,18.260857628544539,2227.5023557154423
106.75083575304475,176.65354765411743,29.892205036904329,2216.1998454936261
69.635362247843744,196.55391275665963,33.850873727561051,1778.6828043997448
74.467884022139287,194.91227998969569,75.464856147071686,1555.8144388193932
116.55051658690948,162.53207816594823,72.630461821167245,1991.5988205322597
71.19311718672185,193.36777153963061,37.616592576925015,1758.724239473069
69.309388859640464,195.76792181226753,33.11382281951721,1775.2471365009919
59.15021981703466,162.72807109651237,77.283899117306078,1171.8913236426754
96.834810815596853,178.70920393353975,56.655378117698852,1909.3537168089003
52.975859963318477,152.95081445102113,78.098866453502893,1032.5731563006759
116.66066545061364,166.48533457847537,45.279484942089901,2197.6473580582328
116.87565941416827,172.73107183467039,72.219401216260053,2049.8718141178329
115.06656571378831,164.02544023551957,63.054446145844608,2043.3517723477134
63.771001820479498,168.4394469187994,72.993295809828993,1292.9841147709517
55.268585926913872,162.03588652866665,22.639771948345651,1484.1769372869101
64.531996020659079,171.53520331761078,26.65846097509295,1631.9276635953163
50.789737935944054,150.16453874173166,34.689907787450338,1281.8017568398873
76.57258570409671,163.21611393753057,19.115606043248526,1806.8173526386513
102.45965090344549,153.18009272974075,22.657934610942611,2088.6258555523509
95.927348446787761,195.32657874006154,61.26306723031238,1948.8878954390993
52.587279642787486,157.72127760768493,62.866672845844434,1153.9902718858964
116.69863241346421,161.66730505186206,72.503664366481814,1990.1654700640142
55.556945999774847,183.16427082153308,33.685522020815043,1519.2331531664286
101.77271679967463,186.44163869750412,25.03910418344482,2229.5032256399691
74.52517890662611,160.61850699385744,19.7983901417442,1761.0574750488956
88.359325719086144,183.10438615795346,63.325276503853942,1769.7497298021424
51.048828472366843,179.0491166072166,27.938941858980257,1475.476569623537
111.68527182378426,185.16854611943086,74.185441658492437,2027.4480654094295
119.23149850811828,155.31669633192976,49.481171539088493,2148.7372224887281
103.85079485325275,167.10362131376658,34.1401978012615,2099.8508105174783
87.371505881192164,163.20203372310394,65.832885552947801,1639.6568386729191
74.207527225898133,165.7270520664546,36.18200654444702,1671.5764866368322
65.114732024363533,177.3929000975655,40.598684070951947,1575.0801336238383
110.81150965196079,169.78968885995857,38.961714781477482,2176.429687731953
66.660629790218252,156.50887186107371,61.908230308743605,1347.9074498008897
54.644249020325347,178.2212727961435,46.605721344555349,1394.677804146108
110.42010654887632,191.94443704554348,51.91275633049186,2194.4038145734312
52.245167287171157,196.88272324008824,46.002378428054229,1459.1292482872586
59.107293740553104,164.26345073332433,72.075580201772766,1214.1647886884518
116.48718063317439,151.42430259027844,63.139929205791532,1999.2642977801888
95.089279582281591,177.33508294541454,46.465519639164484,1947.3104290697249
92.145161488043357,169.1744581956975,53.78551454602043,1816.554634055303
111.41559879470999,155.21940095594806,78.682328371148245,1843.5280182627641
93.910990933974006,198.21153667411969,62.828664983699831,1925.0208113578713
80.054797209318494,175.9382513253596,63.021761818010894,1621.76053192824
117.16187327361703,199.20495887864558,47.766110751300282,2351.4380886570643
85.357611788885151,193.7500059796742,36.188471772325315,1965.045315191423
85.097604323652234,180.33767421657973,19.786244651624955,2005.1653609340401
65.531560981859116,156.37330668507499,38.247321131659845,1491.5339626016307
85.454429324979799,176.06777780631327,34.640627921135092,1888.3680539761901
69.904680315067736,176.36928214195808,51.716195832298162,1560.7219700412234
65.8710447245804,163.08892579262891,65.385329329178006,1346.4828610849056
98.66171574538231,165.33371615910733,26.393439901638839,2071.9754869074504
85.902461477835658,187.81155577338413,50.441228363306656,1846.5495612603445
77.434513317840441,171.38981939540832,34.90761781154567,1752.886866238543
92.380623558599893,190.98017220156066,39.978333559827803,2022.1537322585198
50.729198759020598,163.66210368038656,73.488674966304828,1086.4119882521181
71.893211588333813,151.62164199357187,28.376354262033132,1621.9124611933964
108.23971708802549,171.85703792151966,75.328832097380271,1905.7506098639092
117.75114462050567,150.16657901894104,44.662523237129747,2135.1662888969036
92.501928515470993,154.90340600562217,79.214754980548378,1578.2875874402498
93.769882386747554,198.64639303334584,46.649619180012799,2034.5456096026217
107.21935061551743,159.82941022185807,54.092209018842453,1974.9997383810396
114.82731182468456,198.10377130953907,43.134618459641764,2345.1143577561566
92.524597516821473,161.43770022789869,38.948011529719736,1883.2922122132156
53.952851377813808,170.07633152422812,58.946320692586369,1261.0611967822324
72.224853923600932,174.36177814253699,39.131843922424615,1667.5881118006473
109.72100759649004,183.79561904679284,28.132248801861621,2304.6599958862676
67.90772995568247,170.75231143864596,23.073684353304742,1698.6423632116062
87.64604754140872,197.25592904960718,33.171376102345519,2034.4319211582106
89.484083567323211,189.87713137936464,51.906192895214893,1896.2351043344793
101.48231806739224,194.35594546134638,67.337129547668354,1979.3823584752595
115.96204681767769,165.70533361190255,43.013093656719988,2199.4484801522731
92.227781053213079,174.10662858312745,61.859343163085022,1787.827589216427
83.290836204870345,178.25911207054222,60.806667687105922,1692.8302952794895
52.077656362458988,169.92323165456273,68.817785475979747,1167.8295620613453
60.288533444380562,179.47645070855594,48.359162743608231,1466.7218734220646
107.2808936668617,192.97768264928087,65.890225621624197,2061.9911601396288
97.133701256188829,174.30822524945654,47.830723078141574,1951.0559088027815
108.25605965453943,153.73900211882048,36.994253720338605,2074.2808639694886
116.55841159723381,173.75924539075945,33.136720462858314,2314.6571174253263
51.183404446186607,175.69820663353329,30.006038311787506,1446.5991501265084
63.145393434823575,164.62377735613916,27.875124864667811,1570.0654493807574
111.19144640486367,155.12051171271469,37.704179702869368,2116.7585742727047
106.10585592703772,178.87895998953576,56.52014169297999,2038.593398688336
66.644897511140869,160.32268715475485,24.338515065940825,1620.5550753429952
99.975352118049415,189.30714546541031,51.110394281396374,2043.0140270157947
81.583872397801656,180.2410090873571,27.779811054160039,1902.3713902629693
85.056957027753356,161.45399926816748,46.5538218391155,1729.3164509470257
77.316822888800473,181.167217023381,56.954374972311022,1651.2590985510208
100.12274907319413,197.0435901799637,77.225397119901118,1907.3393238818458
86.252978105418919,163.89269922884779,49.931069011149191,1735.1492520211229
103.68974936479131,199.68976346444572,78.83288222157671,1958.7658209717517
81.045929732983481,159.49611324273098,72.252795942598695,1490.7729517896519
64.369413356040681,197.31314473754489,49.623174773825319,1603.5325511703065
103.22864981265758,163.50445071356671,37.274063156183594,2052.1204052239959
67.69059316732978,190.31493753299793,76.678521927594858,1431.4278729074699
87.469531772899103,171.42655169320395,34.405989066461387,1894.4406438545152
108.01322904905294,175.07325652835885,31.117936232061925,2217.3717425882787
109.20510994073383,160.72952898253655,38.821758680778139,2109.9591152960638
53.053165577894319,199.3067916909618,71.778867884903406,1308.2466529634064
116.84402798700474,182.95846153980011,52.138425913431412,2236.2515008597056
58.970867058009254,157.57151435155941,49.969603023960858,1328.1350399216233
92.8425678630216,183.12647688856993,19.808905520629157,2125.4579151982125
79.300663297725407,199.62473502020742,36.425578155562711,1909.5518892089958
81.008248879532132,169.97365250997115,35.226262644952683,1792.788201434297
96.108581432758911,199.69206211809464,38.455331759435126,2127.2866154422782
58.268478584222244,155.28770462908466,55.922376213644313,1266.8403154691989
59.541386641181951,180.08139874348615,34.36051584492759,1554.036019697427
93.231492323543847,194.84192852867704,48.375728067586842,1996.4491447811502
74.895579245834,150.3082151612565,35.498738227156423,1608.5122383575422
117.9756575709669,163.06897121380501,18.811771987753726,2377.4258348061849
54.841987546878769,166.70021543739341,62.421195923523229,1232.9233281394631
53.096421448857591,188.01184065773523,19.364826521255047,1606.3896305813632
59.549424496833581,172.54298848497427,42.003792142199757,1464.8015423012289
85.037519562223082,171.1327272633865,40.191747175785594,1820.4476763068583
62.803614464264918,162.79611110591512,53.217570717359195,1385.0339525507748
101.10937498289046,198.10025525838068,35.064647540580843,2210.9877889357986
75.354866242372566,192.25929281106494,47.977516559592189,1740.4145284063356
105.21943601472076,172.1189466834702,51.953107519487425,2023.4350941656742
117.30665319018777,185.07709113098554,39.286370742376945,2340.0277339286463
74.108002250673763,181.42888451459675,18.78903912168623,1866.2537809063012
78.621617334713235,151.68501401629399,57.110657017835408,1520.6448753203476
95.843814523291002,154.97835109810836,43.944499299440082,1862.8640474713698
71.083969579644844,185.56255303806003,26.153665983675527,1795.6060208498029
57.373366220815143,189.90839580685173,71.714720138213892,1321.0625552242525
100.88497884315456,180.0473538548485,69.037917315223964,1888.0942389648444
77.766914837417943,199.43177609222687,65.557539451187139,1690.7110758111385
98.114874258486395,192.27140231300376,22.399841959536726,2226.2024143894751
89.563075222651605,155.73539367988033,19.152864691871827,1947.7588578983068
119.94956137472556,159.35892957355952,71.930824601872615,2027.1864733733455
84.42525895752334,163.17263241842255,46.242077994746275,1731.3347538008031
66.299529680895049,196.19877968775893,67.164947382559305,1506.0018083209768
81.266189854646186,170.57190903752112,53.863094196835043,1673.4361701164826
88.977064526210299,157.86922411528485,61.296627820144813,1665.6956445590838
70.476588795123206,155.89873926722206,64.711461210937017,1378.3885680069764
101.99860653438023,193.01278147753436,61.526124990530931,2019.0148112687962
91.537274139424937,179.58417231298318,55.391652200824744,1849.4265228823765
95.040046051103076,196.56224896589919,24.344252316784473,2192.2561403791819
57.662908398864168,158.16931561405184,68.752060953237887,1186.2659047623617
116.56031587834123,162.60396948511575,35.867676556355995,2240.4258475230413
81.484135149125933,188.72277256775357,52.279819426141628,1777.9367092333664
53.334940961813935,162.43549140713341,45.127332311756476,1307.6850719689151
55.382768039513714,174.82358913283286,59.364988102161313,1301.6449823447767
108.59899905628845,181.28849962820613,24.55274245257155,2300.8688253967603
63.191846660366991,182.72039007041118,77.524765611514511,1325.8582113965326
107.79294458491958,168.15387009524574,24.547340993284468,2224.1095117195218
108.14225432323106,194.6028358245994,68.484643668096169,2064.4402165969082
104.97976199065323,168.4019522910624,27.403818902593887,2167.3738979966456
92.136161608088031,187.0448453986337,45.977607136251088,1958.5788474351989
92.29694635343256,192.38823146648355,73.048109205349505,1804.6613567043792
68.831097859404593,181.74013254492854,30.602745635324457,1715.4519319224739
52.921994050273355,167.48650247383924,58.104911558453871,1239.6137124905204
99.745843033887013,155.20990136378848,30.520352852280077,2008.3554947218281
51.043904871443701,196.96705717766321,55.430810480838971,1379.3447542441327
51.494166552116397,161.09193901654402,49.379528872165423,1246.9290434598927
94.801689720779962,158.50360099665346,77.050658051082422,1642.5395543119198
116.59554486172885,158.83706255832988,21.697945549479559,2317.7809436413618
65.847200700092088,164.55503080124589,24.990524415220598,1626.3568363000843
50.499491713708636,179.20573242339529,18.842479598848751,1530.1533406875174
110.34335240016543,157.504573959677,72.316839843665804,1883.2162258785763
87.690373477420835,187.75637610695958,40.136305144587894,1940.467043725964
73.025698513145812,177.93091549327309,21.544250457737832,1815.260312926581
65.956872140075689,164.00303137695147,60.120458491327639,1387.8004607960108
96.891152976181445,190.63114251557295,75.019105597645165,1845.7269011158132
106.75793381821288,183.91226281355975,75.284617980016193,1945.9870464016572
119.10381536758658,195.27524818737209,75.874798438785149,2168.6052645317441
70.173080271536449,176.05311890183953,53.013233970990598,1554.0692121254876
115.85490441910051,167.80588581522784,79.141691258660813,1964.4356580439633
78.040893386120104,176.11702955580441,65.255484817670975,1579.8749829834733
51.39063586375466,172.24931988533984,27.341133372933349,1450.1952345788172
61.356493357178891,162.9780736695125,78.08833308326605,1198.0443962523186
72.116666591951827,158.28337100591722,57.116850070970038,1464.1715485525388
56.239711351794227,170.2303161138708,63.088404537053663,1265.2961299570688
85.563784466168087,171.03317339514746,77.821478609585597,1572.9969148979831
54.938583404702811,188.75120761670465,40.80176178474656,1490.611912665074
53.760492903669423,172.43721567290504,25.492105457849696,1496.2109950692238
92.980147563193185,178.29310511464664,24.338509715250051,2072.5708007559697
54.347417737382258,162.08893675139703,41.605373869725938,1343.6636439662468
105.30604698016316,166.3877965538417,26.648193795580294,2166.8877430469688
50.393547324218879,153.1466022650344,79.532209060470663,988.36365463649747
52.613587369814127,170.80318914795239,46.096815866572953,1333.0811904634497
82.442720550490208,179.89819916178197,73.295959596251635,1605.0038909029556
111.98146942902088,173.34072581378885,72.197224418092333,1985.7766049512088
59.565901323315259,179.46078326843707,75.474199659725045,1273.5452231861329
54.352904527177472,197.35611292987579,25.548928682247873,1628.6420569882744
68.885943620978324,163.75182493633136,66.220700249622467,1385.6112747587179
63.047138846748027,169.75687486948618,44.052539403254755,1485.1169004458388
100.25914331942698,186.07990865762741,38.412686152475374,2116.5433086962603
55.539178531345989,175.24460857306821,32.920300709473025,1484.5358502045774
93.185313139566716,150.63079343621243,76.706989542470907,1583.2482008710222
52.42031039828116,192.21018501073993,72.935915821385336,1256.2247122116398
109.22104299758772,155.94121801026654,63.314592658844518,1920.7731815116999
76.5713899070835,198.88190998179149,72.122216421354096,1627.1772349350542
62.619777631616671,184.32150286184685,18.996090616872777,1721.3638291355733
82.686784218169393,183.43562485722745,32.822236806233427,1899.4575045344313
74.266197939221016,160.24854021815625,26.092556903720801,1713.1284464910909
77.728444207856839,178.95670838620228,25.159265503261175,1860.6356814396722
92.18691603123483,174.04235273527627,74.889174447707674,1698.9276127698006
95.447601956462861,155.44099848484146,72.892624204375892,1664.1861658204673
58.389722069365661,159.24217188495388,18.832710857955135,1538.8323025487152
85.704458093001392,160.73486797387108,77.938244368007304,1522.6200025461571
110.13711307381084,187.85845554437145,52.701814803818053,2164.7403988535984
94.911643240810719,183.67813740987793,24.57115851305538,2124.4986402670779
93.498977350184163,187.27835067449101,53.513031799511921,1927.5839971838077
94.217952516929259,156.93471483838579,55.752192692149485,1770.5351638087513
56.959980575640749,187.22190337228872,23.754207033333696,1625.9112469764516
84.835220423070922,167.08781309659878,53.936126622134061,1704.5860744069932
108.48598000280361,185.47541489231838,55.574863874119501,2110.7075202751412
102.72889019049497,197.40496006517662,60.115693883345308,2060.5577431433871
95.86909530084597,191.82067464540236,72.18949519742344,1856.7388555789848
97.390469811383042,174.05899041595967,75.8039873131587,1764.3801546571763
55.806925761088991,172.05268352761297,61.850307228884589,1276.8259795725057
88.711265923015688,182.15770444897277,18.750621204696323,2070.9544555619532
106.89393483731789,175.52464832866045,78.818170693742928,1882.0246765651755
103.25669252829469,187.35518388177474,71.403207726154761,1941.2888390343956
112.57817657174544,161.41178618044481,20.194823008445244,2285.5770647002173
111.56460695312572,161.88197583485405,24.845180693841446,2242.5796751203543
56.290058338572088,174.05967622508811,23.941479423074085,1549.5841688066166
98.476577141864524,161.48759427263479,63.748206923592562,1797.8562320777614
78.093694798633862,169.33440058208009,21.018730344311169,1845.4867861175405
73.099434469867589,172.12699275353191,64.964880939309381,1493.9307979615646
68.776792574794328,195.21826892070547,59.659260838306125,1585.8595903509536
118.05839414535005,171.49570942928978,27.48071729241331,2362.1637084630479
87.708162943233461,194.78642326954935,74.228818247673203,1745.5880488239832
94.860881798201774,168.72265167207803,30.742392926143374,2007.2916868245825
58.163473983579919,167.33274898075192,45.273709942114863,1397.58959976594
77.46256605615072,187.46852165471824,58.746336620639092,1672.6837932382107
71.437625525821119,160.7042865427284,50.189559337805591,1513.7404232264339
84.674545455960669,192.62847725036929,68.092996599003769,1734.5270796767863
63.934187175435603,180.17728891194776,47.578112785247271,1525.6318982243688
114.19182812226516,180.87437494286439,45.856483161716866,2231.791590762899
84.90239050826348,158.52205322290607,26.723644462858637,1846.4754834162115
105.99496943346054,163.51802992753855,46.955154665137286,2024.8294636745554
118.77549968655869,161.04583741873552,78.154789691169924,1977.439840932263
105.40845959619654,180.72082187811449,68.626894800930074,1956.4379169236265
77.039434933680511,168.35030234344819,68.332701760175638,1506.4613925723918
105.40317805030645,180.40731180599383,39.262481376044761,2153.1534174619187
86.488585765762167,191.52060745823644,63.94012354935515,1781.9801188168926
56.674933555383248,187.1322805428307,67.740145094579219,1324.4184558284192
50.447922699541735,172.78040277637268,47.029386478769638,1306.8957865448024
70.88488401419005,189.01421016380982,66.484628954206954,1537.7015800589857
58.18544155456901,193.88995920938254,76.713224048707744,1318.3834588508439
97.031145030295576,184.93737302862934,70.865789388683908,1847.2215141082365
64.486114692408336,170.20406836190193,32.707867101097932,1583.7733887672935
109.17872435533184,184.89369535208593,72.76005906887562,2001.2364187220442
99.307770008192762,185.5140220167608,67.271050938952015,1905.6925406698838
75.434490309429847,176.59334174489516,29.101730662890681,1790.6385398765442
108.25575192132203,180.73499172044887,62.14667215349845,2039.4329820987018
68.909738760739657,183.95866617937145,66.340101022630165,1486.2267324476989
54.470334142510431,151.514446388648,30.561903853144809,1367.0482092139312
76.378046498846061,189.68692739950333,78.220943777861237,1537.3193619193958
80.063944132880579,184.90698263429854,78.814964115726326,1560.0737833447724
75.960421468822375,192.41514785913779,36.73615472486803,1825.4560547690905
77.879168786332627,182.75557610006021,60.375912930560752,1643.825426194737
85.612741084452239,196.33792907924811,79.994571869478534,1685.5905161163691
53.58764136454257,154.08817816626282,67.059627779659621,1121.2454384766727
88.843325741786515,196.18466414183735,59.221861557761045,1869.563928828501
59.696742433236572,184.63032837884947,78.114455594763825,1283.372593793757
67.625872637935558,159.79180786594111,29.821085808019095,1594.3527288917483
59.735524118711908,173.68747014976796,77.15035573696457,1235.671216788382
59.096532593579482,174.01357668774867,74.835404316617357,1244.1540911717743
71.88036370489948,185.22898960739315,42.912813664674403,1691.6795796432802
105.15389185000021,164.86672988279221,64.869414582282616,1899.001367037793
80.167244864055689,158.20286594424323,30.987485294819393,1750.9680920333096
112.06759036680774,195.76053493577956,50.450201137453689,2246.0282151438118
81.629419787361087,171.93071063478243,29.705467035793991,1848.413437555243
90.659522017641848,176.81164386112414,59.202476482657197,1797.7443533394301
50.732482318727421,191.39777387652961,56.524355705361941,1339.8126717970599
107.28113638562328,162.87821613248988,52.297644240950142,2003.2247537655489
98.921185678719098,187.50253371530587,61.277039983198271,1950.8150741735587
63.291860885579439,182.17427091203982,71.624976927035419,1364.3542454075282
101.71685914946372,154.14136547460888,74.694877365351772,1731.7121681716433
94.75334929202738,184.0635443952726,31.250266461031998,2079.1329154306541
62.120177726289434,183.05658296747873,34.713448634459581,1601.9951827970015
59.234681459223417,192.92735539382892,51.07611588375115,1501.173266304909
90.346210528713897,195.08221173596749,60.348219167395897,1877.1044796091019
52.33562094192564,179.61459730223189,18.782009045593881,1557.8541471515568
71.038860888313337,183.76027502795802,53.269429934116097,1602.801993974228
112.87836022741473,160.61097026067105,72.204473235831642,1934.3729206330474
95.497952722251881,158.37692129686658,75.155752029311884,1664.2794822211852
83.363251480566191,179.18406028898704,52.825392717207471,1752.3670336788509
71.136795302902044,162.85634226727461,77.929573473083906,1332.9869469673963
105.27253182188781,180.68058637089166,63.079664190652849,1991.8391545566685
106.61780231603571,159.9031925456365,77.024087963876866,1812.1927399553224
81.829114048859765,181.34125124378102,74.835609743821848,1593.3860543249414
56.255944801749934,199.15608977463256,27.71139540315383,1649.2066822182442
78.57560435775676,191.38366319753533,45.836840668721074,1794.7791681792137
103.2420849955511,194.95518444440341,61.674153596901789,2044.8305489171064
58.694856526119047,177.26389795704233,36.49080894871831,1513.9101442646277
100.75773085888498,173.63273097426708,55.902340783336761,1942.9830403824867
118.41992296262444,187.85957222517393,56.124597781546981,2255.5137225642811
79.44791574595159,167.45292284457966,19.907180867053441,1862.2028077413204
114.02571557274263,178.50621613017063,47.081424773765512,2209.3851640776688
103.69117986382695,195.55273990839055,50.13212277042394,2131.9615915750846
73.99564657885513,159.35695199685679,46.021033625047295,1570.3308891623383
89.815348358864782,198.59248049554782,78.171958159639146,1766.9676424852541
63.679320269877401,177.01800646097303,34.075746863786009,1597.5300699701879
72.310360862128817,171.05277345675111,52.725251725312127,1560.3854120539136
108.44605449024722,163.16498965477101,50.138496187517681,2035.2621507370368
105.15698044744428,172.19423996202303,78.427594799139769,1844.1178608141713
109.92446276938853,182.92133282774995,52.885788094340064,2135.8732926390585
107.48195277758637,195.39909542909129,23.007759436672632,2366.5411101288332
97.519365903960704,170.17912083664436,57.307080892990903,1871.688091293038
88.906739209557756,155.56696959885204,73.55839237671556,1570.3822725297623
58.669572324763656,185.50212138276316,36.429276718397766,1555.1939685106875
116.20273511544531,155.17807846530312,70.001346315613205,1967.7844400373172
86.781781171900406,163.89879651390049,66.051028085457517,1633.5604753554094
75.971539079719889,195.64301464763912,36.365483994292077,1844.2618202468441
82.582881728431204,187.58627093114379,46.975043979125857,1823.1923151554463
117.60145090617073,166.10549048962798,32.065300423391307,2297.9446145194479
105.4808619506109,185.50558102711969,65.866443964003452,2000.0184447227364
62.018806572212227,196.66506412985353,76.179204453010101,1388.5833801294921
92.252600379233741,196.48526217879342,42.04386838354327,2033.9826909641329
109.19722438453516,153.00315179638193,66.677138249238851,1883.0325348510489
56.439389177122003,176.20458269601752,54.511416474808307,1355.8685101262731
113.99443691571062,158.32306503750732,49.401187115554137,2092.3087830081017
98.321358915655651,190.87608893166214,64.904985905806853,1934.9385782216455
117.02140504340761,171.30586637144188,62.58102911459855,2109.8527171340652
91.24027148518519,196.59276238192285,51.325761667629884,1957.9018030532163
60.829189177363062,160.14416460608081,66.729146106428772,1253.3472247640379
51.40123108350862,171.02414574425896,26.967178769304876,1446.7374359701166
87.16090264922326,195.78070901551257,39.000398315549788,1981.0056080098905
56.457955808649501,169.85508998138513,54.986641854393397,1321.1471418193732
95.148644207191353,180.9397608952934,59.837646574622987,1875.8321789964557
102.98983856021944,151.16495294028198,37.191484341717185,1987.6600630349485
95.624072309727183,180.93657725984357,26.620721424037988,2106.7337170703695
77.29367596357838,158.73070637216912,35.963025013673231,1680.4875345118021
104.06818916509471,167.46397650336633,46.684424918963131,2019.9065851387982
81.869732112166986,150.96708271895287,73.591064904697816,1450.3894879539835
104.09270066270884,170.17816966942979,60.345396501356163,1941.5428636017432
60.48437934545435,182.65604745686923,50.212828966735771,1472.800761756414
69.690091081178565,173.54311769448012,78.427905119227418,1363.1944711113083
58.714509883452621,164.18806070117293,35.9984249156525,1452.0880182802089
108.86661014692483,154.84414518871347,62.671327858301687,1914.7563282165218
116.05635125820598,150.26250387438364,76.833527828820706,1895.02765620019
92.0611496999297,184.48631321085452,68.470080025046457,1792.8104427987498
79.117479119497631,165.07396171752114,48.30430976547089,1653.9347559000948
103.07971489042313,170.12299714212097,67.758531738916744,1877.2625525489671
99.582585205841809,158.80525385942133,72.589649722609224,1739.9201477627846
74.457973074336849,154.33943991458486,69.189105518380828,1395.0849398881373
112.65164632570509,159.72151841919921,57.69130627277778,2024.8421197570849
78.533504434416528,166.93042840750351,42.820174752409912,1692.2383388434387
52.259253577175272,162.75289765886993,29.748445490079753,1398.3667343879977
69.599208651778554,162.98654612210555,21.292163026361937,1695.082247967774
76.913172830214307,183.11243979455429,66.97212477945618,1587.7709598223753
80.690279027130657,164.99552751665311,62.325492839054803,1580.4552566610469
78.963783764739404,163.2565805420584,19.475676409645327,1837.4665050699309
100.92662227188885,191.09138002156757,70.280643170782497,1935.5254858677386
102.22188474001891,154.83995231664508,24.878588144376813,2078.6603337001698
110.17636654004328,185.38237078359614,27.625275980575942,2322.2843017071359
84.851569241339533,172.91379745078129,18.495555291822711,1973.3593297184148
109.55475123186079,194.04705185177735,40.490183322193275,2270.1840415111124
105.64749080898086,175.3868796276102,40.401760371077501,2123.6996660937921


==> anc/competitors/data/v3/heart_rate_allometry__s42.csv <==
x0,y
74.093522601733596,83.833679595026808
1.5645599135697301,217.50147859860488
196.33132590332244,65.445046943693569
30.678925535464295,96.969551985714773
0.029572411409066114,572.27713252808633
755.28656261156232,46.180535870071971
63.929088152318506,83.415998274413667
85.176840463571992,81.096201641131628
0.043708727539949921,529.77716071739655
1.7861983731416309,208.99724648427156
0.71448007371029587,265.05440620997194
430.35310846126902,53.794129493104052
16.57011797146674,121.48796760545106
129.95951034240832,68.668625641545987
1.6484318387214902,212.00047946931696
0.13683386964345495,397.00602836331194
5.9282148520287921,157.60428745218721
0.020849050463739863,632.71414723764246
137.45351808288655,72.388567276916575
14.398657311525414,122.69688570570821
61.721816694918388,85.530013524706035
0.59242017575537653,277.89009943893268
713.65797279140054,38.964402716110328
292.14980892945033,53.307937835884175
77.968195924774136,75.404110969852553
0.094014218276462322,426.25703823806651
2.1557828797649345,196.28336172111284
0.016558417513094614,674.71613848638901
0.059080948686646331,487.73160625330928
26.016254132106649,107.47068606228812
52.943272180122648,93.531845960515682
687.93699049760983,52.162588228437585
0.42572268317813788,298.09055421589227
0.71170256357865391,267.59162006105993
2.2273017401870736,197.62933150999271
0.088584307695484241,438.53149638849806
0.044628010509320852,522.05714130829995
2.390697520559864,188.12164075148254
0.13631597219076083,393.21035700189213
22.339321243917006,109.47695500299415
1.5337677238333249,219.64925094150823
145.67699699979229,75.986008059882664
31.719439903238008,96.236828783222052
0.36461388814247581,311.65111301926061
144.9769660487764,65.452294732314385
105.63839336602742,76.998169214330574
0.86574879381490755,249.34005257717391
0.27646523010950147,325.31872787346038
25.851010250630644,110.44961824015977
0.049976106456051717,507.3876156299155
0.099894370021584439,426.62572994922402
0.010884571805626474,742.01627277534465
86.024446609714559,76.617986985721146
21.098631304179975,114.0936960158614
33.560381814809084,99.401453656693377
80.102331138719137,81.821169352667937
1.9705110640553556,204.80160696832411
6.9775985610043723,153.36068909960576
0.050001725391579196,508.33053340693607
0.037380952868859112,542.41470144953485
21.979348186071487,115.40814757706814
2.2671540493407059,195.12781949472193
6.7016313245736283,154.07186467773968
66.833512590697893,85.762620152327258
14.913912817607748,122.13210304214853
5.8599917323743442,156.23797297088873
6.2522423484237404,159.9097933384989
0.33094093556724419,325.73153575480291
0.014259003408850101,697.68733670413633
1.5261138936559668,217.44640314023417
0.11828328138181744,415.08552913261315
1.1031719702748355,231.9045121710318
184.93340515262602,66.633311329962581
0.14780782600451198,388.58099648056418
0.0195665252842698,645.58188306240208
0.25522279482250676,335.86397314582348
0.29374385413397669,321.24750652325974
20.397764511899535,105.43152033458132
6.0976256976059791,149.06884747902762
83.07895889530073,78.062369372946804
20.968516304576379,111.495161036886
1.0763023963055194,244.05889034789342
117.51733206453632,77.449274495957667
0.068369845664073212,467.60448952796332
0.012988540882216314,715.21979914326994
0.028199363376392898,586.54295220135191
40.906917319038065,94.201120018864572
2.0388541112433272,202.39614329206006
0.064026372232147924,481.48199043055342
3.200544540995633,178.87740831287547
0.057751133617161679,495.70755306645748
30.31111242627718,98.3201362184884
1.701301864146882,211.04344061084171
0.80372250744801244,264.51900030761448
0.3217810361069201,320.84076428116754
14.171406821452923,129.72280605365876
0.64426279560792099,269.35127695191159
0.027431502550711823,594.41433617098608
0.03890715817721236,542.4189948110552
644.89397981119328,47.16867673743527
349.06270796320416,52.758820939349391
31.516332164619065,103.36907659089897
0.21347636898932199,351.2775394554269
701.26455248342711,49.391604066779678
78.298694291951819,85.190368722884529
38.410587140132314,98.215772473184856
1.7652552456354409,207.98065555172994
0.22972476145310858,349.85437644392812
0.030335755180107355,576.28170074345121
325.84569136159803,60.320829611952647
1.9005594069851017,198.21459780993834
0.10275827945033307,424.36957960215989
0.33867498539891433,308.2610305729487
7.8722312775790844,138.12886432991903
0.076535674633367592,463.43983252507644
191.89842949348832,68.193406022969697
62.029409833502704,83.108759618950259
39.565328850653259,90.315093913318194
1.4469888975382492,208.33709469659857
13.69443766500371,123.19003278155331
8.3270245404633236,151.17785005477708
17.751416248329402,119.08313882462176
0.026437574326785493,595.51868792312598
1.1996015296017222,232.06907375400351
0.016146220135733712,670.08001205382186
2.9508973081460801,182.73425587220629
0.44597042776678508,295.29319075368977
0.052798422179100218,502.43020204596928
0.032886286699703129,568.97146696810955
8.6740687675281762,141.75562997093331
0.071279532507709353,468.98829426174905
422.28007681565873,50.517103811548317
8.0409192077121538,146.56891665656846
0.54243664688098248,287.084424642324
9.0069438931588088,135.38434704748369
0.013002275238213705,710.28105408209103
620.57755814873212,53.421758553759283
2.5793910270215759,189.43241351919067
81.974001667006206,85.491354263870718
0.025920895404602771,598.92501560667915
2.7120122956401063,193.39404552969143
2.8414169822439552,186.12921169061912
488.80121288966569,52.247627273261706
7.2217136128991042,153.02978767699588
2.3304887204151137,193.66317930558753
0.21621126386520775,349.80652897334363
0.45482568965662501,291.73991334318964
4.0120100510114538,172.02428934026318
1.5651548146915686,209.44511615969924
0.012825089348783021,718.59770081538716
135.35042412098167,68.584917310293363
302.55466891652594,62.198488067022922
0.050262657268674987,499.77984371280058
5.8908873471128906,151.66906832746429
0.034904281752123983,551.08289036092185
22.972087678361365,106.90528871874936
0.25478210369719728,340.16709580294128
19.82043462232787,113.52997446197494
43.149232118154522,93.05734760351659
69.700751337271043,82.795925564767686
0.03457042588345631,559.69071884518598
380.24124711520682,50.698227907012757
0.14160218489077048,395.58847113654008
0.015383770094267463,686.85553736690201
5.9465126481331314,155.81086856089615
0.71550293455938285,264.17782782524353
140.91223901923311,71.088467353498729
109.96572967485079,82.247127429788719
0.38520726038781228,305.57494702879802
581.42938291955977,47.897931044906848
0.28483226978017601,326.99312409764173
3.7608468310157166,169.0905057576945
0.19046950487059142,360.01989729654241
478.87024236672323,48.100983654528122
0.066533303563531113,474.25123614660339
0.016770773631501836,670.98301053126647
1.4979085510292576,218.04069969523107
915.96276679524385,40.863914117238295
287.33354516059086,61.996877781775709
55.34012009567607,91.203321758866323
284.42152088511921,58.071057509668307
293.24674384278393,55.727832888272225
3.9290884170162395,173.28519545230031
0.37987897643976437,307.69968424571033
72.453965599099689,77.036005382208742
20.337909751371559,113.22413773749557
0.73839482511782806,260.99049087318184
0.029671079028736624,577.21643138327045
54.193606893137648,89.553890224031022
0.2052591752862816,352.45430135143141
483.13194321780799,56.542096270447239
0.16027023548168309,385.69212025000928
0.041095064086916488,534.29502823670862
143.07487021429773,71.080386210612616
0.058401174751558448,480.97708389686676
0.078766498698556259,450.47028918298037
9.9291931182046351,134.63564273437686
235.94468799793489,57.369044921995979
0.095978360836092083,435.73272390971647
0.3561380402152185,319.64936703397018
77.094641136447095,76.807809631346998
722.98973345948923,43.256501805139791
3.1893775360776861,181.24467804620801
0.052418852882977839,509.86370423457151
0.011740360661122157,727.44424432682808
0.14069548146834771,394.45960367799472
0.045615358133889221,528.48486422157214
24.450816596849823,102.02759729178248
0.040659545821910441,531.76786015724554
3.4013369585861026,175.83292110530985
29.601395002938357,101.31942267863819
8.0460559110500256,146.21841946887523
0.099742042711494228,429.77134911823759
104.86308516902781,68.48675409623489
37.760318435562247,99.202325001616188
49.535895624267951,88.621425909809957
0.045215647849119141,527.53089540464237
0.041568946511593458,531.32081489545635
434.322926566722,50.343684771492633
0.9725030434488342,244.76642422500868
0.31970060557072116,323.43578624664622
2.7728107350228459,188.48429207937548
20.621538523149042,106.61212194726953
599.95169580628351,50.764155865163374
0.27053978117328153,330.18675771525062
420.76746021936083,54.116263933936573
0.013313659848188861,704.00983390091301
5.9702183042859494,155.89308076000759
14.786846290689029,119.79755719921671
0.033844415547578881,556.95046442853038
0.050315058888183689,511.59789373697134
1.2461536577671075,229.02852780965628
677.89052028224546,44.870249424588408
9.5546056317966421,142.65657516925231
462.50465482186405,50.273924318066513
105.14886230949888,75.383746421749521
2.1722410062067929,199.54747435942323
83.910681100512051,77.244809220336919
0.012279591509363259,725.78234836111335
0.035133384110443699,554.60506106442904
140.32759250616357,68.438721322855883
96.401866273633075,82.151664793302174
0.14561419372247736,386.13500716373437
4.5065890071257222,156.13026165599106
10.717144922609432,139.3919476297695
218.11963831993447,72.513157536729437
10.364200038975143,132.75938580752299
1.1557338844954603,224.98838830286397
0.74288265256958885,258.39560366394136
1.3471328663725346,222.59866949093359
18.182564125593906,115.97844722451723
217.49694380012997,58.474786004932788
1.8598777990637727,208.59812640544138
0.17345938998865648,375.45394958201285
0.15251473869365317,379.90021236114978
53.712009561834677,91.710802232729407
121.01628512303513,80.554399972057894
0.033603955372142322,563.54588884944644
0.021517622534143993,627.94609232896187
9.3792544668108668,137.16700257984138
0.053810400071096415,502.74630074439023
132.83757912693395,64.333841229497864
0.35618314936813128,312.59193328480228
0.05240342405703334,502.20466174275958
402.58015472177004,60.907605696724417
0.06724478566752265,472.5931248393274
0.26521642196271278,342.2410861455665
0.058622856445071286,485.53525327689533
0.037796389716473131,548.8389366237493
0.012756751091050169,718.33189691465043
0.018922436034536722,646.44813514049144
0.074680523680232855,461.69724802464663
0.018488839957293647,658.22842109073008
9.0306514526344248,137.77821241015013
25.326351728630843,100.92395474205746
0.92929218339326658,245.39147681380564
0.38900526986096662,301.69056409417669
3.3314337802670235,177.06906818909493
237.1508639665204,61.099371584530537
180.15990082978351,59.223045217370839
0.016495873216481806,666.25823001828576
0.080815013158921076,453.85937958402081
0.15265968275187672,383.54479465046239
0.1765785227319796,361.91555827133323
7.1806417312940409,150.24093085244013
1.205902313971241,231.02670571198385
0.017630742382373835,658.63260267216447
0.73802435228938901,254.95234299935839
4.1568537359755613,171.99559062999936
0.032237363371276889,570.10079525125104
146.99168520114773,78.375132942148795
0.018189021333341739,657.85867136581714
420.92948218342968,54.69722737908662
0.031301540218750007,572.31988992871004
165.14854735291829,70.368233322808933
326.03612260714181,59.118813329971864
790.41177771314744,50.264977772784547
102.35979356950021,73.763306625696202
78.956466414190302,79.174006016655198
16.30858869813909,118.08372898418341
78.52026793779963,84.000851865239895
0.047071825607164101,523.16170277889853
4.7900514669450498,161.13984360130641
3.7248977094241926,171.84235998081328
194.02635301659907,65.780766185585733
2.0606148627425491,200.20402304107984
0.84226252995477757,255.22853329195109
15.769443091059117,112.27992354357596
0.21493967482116885,350.76802716231236
0.049985271431540086,506.68208331345346
2.4512430206198088,183.6844723911764
1.2146379414195783,225.85961132997983
0.14549554734385156,386.69679869485884
0.68795344627488098,263.84956086493423
0.6791445956873986,269.75611651006136
0.43398810078742328,295.98329933113382
0.78944231004905607,251.71072461256634
26.835934752233761,105.66684254820026
0.30505796783877825,328.31505093325762
554.99571951538735,45.900322574695863
381.71576574818823,51.022108728512123
2.5383537230310895,193.07975626658379
0.43833487445339664,295.33487826555438
4.7552565138691678,165.6908682645861
174.90508822227613,66.217445595592082
18.320473871569558,119.18635942268048
105.1862905449573,71.273702059264664
4.6090495845694548,164.4339509703679
14.607912080308504,122.46347238021961
0.27591675320247949,327.84851673491636
47.256963389614953,85.906404162733295
0.10280706613885243,428.24620552440058
29.784522646165364,101.81249349914343
201.18488153507346,60.0602122942271
0.045762968340922,520.69110306613265
11.8004536312478,134.36689479937647
0.029886753467884216,570.85585348967629
42.518520227325247,88.623774902599521
0.026452461691741404,594.03762895993555
478.29860421521698,57.152070463606044
0.048645161569173728,514.25167257081398
622.87547238478282,51.191396719660425
101.02314402506562,71.633252651384467
9.298438485969454,133.70662955975214
81.869195574923452,81.841108541983246
94.53098754860072,77.514099049313245
537.19914661735891,52.169030999078458
0.18489142479861859,366.80421747509519
8.9203003357095412,140.52064116457845
0.029870740421665012,580.31096770850763
12.045601739795819,132.3534816341928
0.071854921698618984,468.58498365260408
6.6796400093697859,143.68093279066537
7.2803552271635947,138.0756923848167
2.1375966732713949,203.16471771625041
4.1035419504258899,173.89425680748568
66.011096989993405,80.625529060488319
99.134217421095371,69.225644629411008
2.889123307442822,185.23337350876233
9.9533025985205477,139.26202824189153
453.08655858842633,59.148003931890898
0.039688797659905954,541.93083620210098
0.03850506222001155,542.61920248084868
0.027450171337213704,588.64642360680568
19.467779795830932,114.776921250149
1.2389149794939667,227.28117687965582
74.405849717476585,78.15397711960081
22.706859175828466,118.27971456055707
0.4657885319013581,298.58644947767061
310.33641353076257,61.787555151357139
64.962201663358542,81.348399897494346
0.22525513730708105,353.11056995835219
0.6621556495990385,269.62281107382552
0.37342200032490258,309.99701188481129
0.0613844322154352,488.98011982955535
0.054817201793266143,500.51008100299356
479.33298627484987,54.351354976512816
1.5471064117337971,218.54007373739614
0.82527580691398372,254.16285617071452
44.507022729572107,86.448055113093659
5.8205674495543356,155.48007406880726
479.40210229875669,49.365562335004157
79.709019983995631,75.735637614589422
2.4937207591995079,198.24739812867114
0.76172352305731172,264.61712542019069
857.34915593007509,49.763909778159878
38.797271144994731,97.545633739648849
570.12922024162469,54.513251643926964
0.03911946314126144,541.94593298322184
178.92391649746907,66.674377011399798
15.323903907226669,117.60326743153892
0.040701310389410536,538.08230151129158
8.7355448909557047,140.41492439909445
26.945225688829172,100.76957996318201
0.011521616869201763,735.39800497953229
1.8689161167136727,205.81318043631578
133.96691483357779,77.749877237735461
0.29977480332407458,329.13864304525725
1.9621870674111035,203.66940317642468
1.6276860272851863,214.32218303264244


==> anc/competitors/data/v3/heart_rate_allometry__s42_holdout.csv <==
x0,y
0.61241019104261929,272.43094714993185
0.72617834551698257,261.06954906177799
7.5860956057314315,145.21532951126437
54.382536677152679,88.746692685925552
0.083760016955984437,447.97920368286879
8.3758372679552391,141.66415805306534
4.7191276331121372,163.51274587732124
10.291077358702839,134.55561695149996
0.20932364951271534,356.29724813266529
0.011839242095882415,730.61076551874089
0.14397757481251772,391.2400710370095
279.8171920968428,58.924844351224515
300.74970801681854,57.871633224622904
0.022015586871801357,625.65436064443134
1.0476894121419869,238.20940472438903
176.5373777667109,66.116198476232739
787.6569763545881,45.491762336596736
6.1112336666368536,153.27976298472484
0.38511522225864803,305.92810128077508
9.9999389400490628,135.52446624927933
207.64776703181653,63.487061508478405
0.069094599257471315,470.06294482470662
0.093303357768110343,436.05645948618064
3.7300700619389233,173.41545321809701
0.031858533196841954,570.44082386823629
83.453757207863589,79.736206332041007
1.6607888772845361,212.29434983606234
114.97628725683001,73.597823711243166
343.25512870144087,55.990298628934333
24.929904261709726,107.85415730338561
0.21498728541192555,353.9271252430546
3.3798433991947943,177.74316041854479
0.43751458227121992,296.32542055471333
26.911937445718351,105.81099575380381
40.528960603513177,95.515900851658941
182.10496144151847,65.604948363505358
1.0194046360959022,239.84484660166174
75.063829658136214,81.876517658157368
0.1139096633851855,414.83644175063864
1.552936386733732,215.88806117283656
0.1134187478505376,415.28460384858863
118.61353580596095,73.027003302542468
103.2440676905744,75.605043194943633
39.014884590959866,96.429399203858083
0.41921968009817595,299.50675859466395
54.681215166633613,88.625256120128469
50.390908536415495,90.454253827258597
113.14389497030244,73.894014466409772
0.25265382343567916,339.926931444459
0.55937879824881898,278.67020827128141
567.03299096573573,49.387263235074649
0.32643302138719782,318.83685850627251
0.23946500833960177,344.51372411290151
0.045038833082119006,523.14280917210965
22.14846484062565,111.09157784801998
0.016314036361609118,674.3365288735763
577.39910134396712,49.164091318624678
598.1812766601804,48.731394432552044
444.23404290803001,52.494533831730834
0.096303703123227932,432.61970394819309
0.023786336924477292,613.67036488739473
0.10914396221191354,419.29251883224623
0.011387013946639204,737.75910740267443
0.79075479850447239,255.56806429400078
55.862185377212697,88.153094481528086
19.07765053288902,115.31500450729609
0.015304025786031648,685.19726435941925
581.0159162387481,49.087400638538782
0.024941623219357965,606.4372420655792
49.8943305568326,90.678482283363735
0.56467491262323644,278.01448198906263
5.4947993357857898,157.40882725686819
0.011882732470156089,729.94134375096269
254.73630474353146,60.324583409869312
881.26604322855235,44.232377508210114
70.223964937690511,83.252197514048447
4.6708215710944092,163.93388201957069
0.53593125764292571,281.66946616619151
0.1201223212745391,409.36538182980473
220.63746591065163,62.531266852550587
0.15489770564755426,384.1543862696131
0.021465058324775178,629.62798723221579
206.88161429672468,63.545758582099403
0.014466687224330588,694.90393283063702
0.044721975717586071,524.06698039616174
561.15693043948511,49.51604624147955
16.621217298347513,119.35794578476425
10.241620466163544,134.71776623449793
243.68482508779542,60.997203021978059
13.693023466330992,125.28301733928531
1.4020749471878817,221.47475772024862
627.01316913984203,48.161264049655948
3.3538504957899069,178.08654884968422
3.2134514099526537,180.00066443912593
0.1286462742349459,402.40905007463135
3.4076833908009712,177.37901267366135
0.26409664229092644,336.18344454151361
0.1360335562587838,396.83094355177701
29.911406773045169,103.05233409722406
3.6682720277365295,174.14125060404299
0.9111882150879993,246.66925323754563
10.646022925032256,133.41977174175435
0.011274197167101959,739.59784346469337
0.36626956084500117,309.78960124634403
144.5372515079745,69.505967759858919
690.8240888534018,47.00836804329704
10.860555438282251,132.75596176865895
13.378892694269314,126.01202768848125
122.20710962764603,72.484128971963557
427.09282272711829,53.013499582901858
10.901123283161791,132.6322782883376
0.019157839344206114,647.78428924344996
0.38680276149282206,305.59387896142744
184.41075966815967,65.398905230810897
0.19016192639177401,364.95233824034608
4.8865618020522863,162.09372161456
6.6113733582184526,150.29485775640586
47.567292612499813,91.767718432827508
514.72441973787056,50.596834798940321
10.381738255163924,134.26089062474654
2.3873542761523341,193.88214891532758
0.014073561843851596,699.70670581504442
0.054311931263269615,499.22144276228465
123.45037251784012,72.300939616121823
23.26445841729327,109.73465582710735
144.92627112328719,69.459277734492744
567.769758835419,49.371233555711633
0.012148674300499176,725.91341167410337
0.086887374438410464,443.89256831777129
234.86462040651622,61.561988932801953
101.75626030985485,75.879901448610127
0.15449742689846344,384.40296592075316
37.125132166814645,97.633765755616992
1.8029799017200012,207.9789212109423
3.1920402513232955,180.30175448772334
0.89372032528025136,247.86581482814492
38.036133442758427,97.043835276610395
3.8859609861354762,171.64945685895779
68.388345561283131,83.805306393014703
1.6503133372517769,212.63044113541122
0.10626412445785577,422.10488232678705
63.393745965449725,85.409354337665192
0.183490590234234,368.22527328196821
4.7467365298043669,163.27446181557369
139.25220312809816,70.156275333201421
169.40897872498616,66.800995793014579
0.016522785146519323,672.19647188247336
595.07736000458976,48.794816112489166
0.043729671854348867,527.01501408617025
11.486386320841984,130.90950716586991
1.2385242696259278,228.44986842348519
1.6401173392065667,212.96013458022512
19.654866680735775,114.45888660026957
0.038958803748355884,542.45740153379052
0.048031662309054715,514.79596979735197
12.245139508593523,128.83269989614527
0.60014426513233432,273.81240980935604
716.81009375646181,46.576410367765654
0.022174623429063633,624.52953149360906
0.016640752473273179,671.00198111999123
0.048095201630237581,514.62585925156179
3.1818519533506375,180.44591317238752
0.082137955821210015,450.17468566813898
44.737286790284742,93.185777295330197
0.64723482150059419,268.69004369771869
87.951941270354297,78.696548468750478
642.12279146940307,47.875411661983108
0.527230056587079,282.82448330717619
1.1076466496174469,234.91823705944836
18.817337756898286,115.71175951256083
0.32062532827886053,320.27097786596613
0.033625520510006092,562.79442750983947
43.116286189129404,94.049546572457331
0.9623899072090254,243.32082349575649
27.338629083545388,105.39569193537514
6.6978272874257039,149.80749997282749
991.73865498041584,42.945506809340671
2.8770477401520376,185.04624447035286
0.1459661388522604,389.90069790705996
1.7111941045829211,210.7134334558844
6.0824148470854054,153.46100328808828
0.29014392739033712,328.37014991344245
51.782877635717718,89.840155989155363
9.2671918267340345,138.12745320818749
16.487171158435995,119.59981446925342
0.035265545001809041,556.13393024789025
567.9476109284642,49.367367966537074
1.7736453978840701,208.83358476029301
0.017306532756130075,664.45339595426367
0.024237254961469095,610.79600063856037
153.33552684958451,68.48671651177925
0.0875537519036583,443.04552286360348
134.29735842387871,70.794606963148127
142.23882824378495,69.785067207692251
84.552383844646599,79.475922657094031
10.226471895303279,134.76762822481521
10.500511473802501,133.87960709029912
0.2213494353874586,351.35605152754215
0.016170143005394814,675.831729285027
35.749872925462803,98.559483059591031
0.011873113889615086,730.08913285978213
0.012785749231049118,716.69685218325651
15.853337097386888,120.7777317082636
571.24792162009066,49.295909574524678
0.1355011269306691,397.22019089856553
0.010856203598838297,746.61643847770847
204.2864009100233,63.746622335854688
4.9223164902361169,161.79856259210649
0.44125816126515888,295.69491412567737
0.13796743219906121,395.43298873323664
22.354660041832247,110.83451498742346
113.2760587004572,73.872451250509755
862.95234247483143,44.46520916480673
0.27601603005044117,332.49373481453102
505.73352537051596,50.820227693520089
1.0067484187414606,240.59511404759061
0.012569880042504243,719.75428532813862
0.064740805259020706,477.77400678684677
0.37998101581477922,306.95631159844777
0.027905747995134896,589.6490804211993
3.4695273792742416,176.58323256154659
0.022529728463437967,622.05395148459775
0.018561225028535529,652.92813591196841
11.74926069781411,130.17104985045361
0.020442303808829772,637.35967540353215
89.21377718139793,78.416790063376965
0.010668675927279941,749.87592693543456
0.015370387343351664,684.45648011010144
2.0765250864452822,200.76257023030101
267.45321101661517,59.594350168849346
0.048225713965901369,514.27732478754206
0.020460759562506169,637.21590099864807
0.22335515117300844,350.56459226015016
0.08549456147806006,445.68951811264446
38.899033295299816,96.501117025033622
0.024868844648729758,606.88043999820604
12.1524886534663,129.07755682816804
0.014889472575415051,689.91758406134682
169.85349978898904,66.757246861330202
0.79059929354406377,255.5806304482509
0.079691625975155375,453.59041693203056
2.1615749625952132,198.75793100268118
0.54112780843597863,280.99078615166388
0.95631982210958311,243.7060177193907
10.312195672176607,134.48667497665525
17.630201768581411,117.61229428623551
0.039743477270043209,539.75985073856771
3.5507364238943602,175.56479501980547
197.47316037257366,64.28949633948055
16.142638349964631,120.23292517113394
12.795869750146572,127.42351760903955
14.402078699731202,123.71169224535772
0.031415318686475811,572.44224353497668
3.0777265445243809,181.95313175921447
150.5116095998554,68.805719801793742
58.391455292058531,87.182580153915879
18.895741980455327,115.59154140563744
24.267976066079758,108.58220409342486
0.025988451997004201,600.23586234990898
5.822244282481094,155.14737672370191
115.83838349242492,73.460506848466039
63.686805629091097,85.310929929674842
295.03242919922906,58.149984565785402
249.73069466212687,60.624624445068996
0.028137783344274383,588.42968286115627
29.014337129646535,103.8398086889819
1.0155293641937926,240.07333257990513
0.44664204672601604,294.79977066016534
0.21938123127550294,352.14147188314627
726.63090873412284,46.4182299560239
4.936739489696043,161.68025669229203
16.008428472813812,120.48413598870938
0.038291756147405501,544.80454430176644
0.91540200885404222,246.3848938996413
0.33982784866206023,315.6474615348817
2.9974589684738198,183.15919700834405
0.098923411229651537,429.72663395696213
384.70743538624527,54.41697519215581
3.1119161998419331,181.45129380861985
99.917296307492435,76.22665706539793
817.59022771549894,45.069539388949735
90.729206787305927,78.08727436850603
0.85386302878469578,250.70903784793055
90.650428377203809,78.104233989433283
4.0394994626653506,169.99461095129089
0.029976503049437855,579.19099431628399
0.010764515279315641,748.20123882442351
0.31029689483323292,322.90345000040469
0.038430355042593699,544.31266981405383
22.875337070680292,110.19836907146552
0.10832344865237462,420.08427321585123
168.67539648272376,66.873508303142088
33.264697007356311,100.35087175157456
0.65576662224848947,267.81180441799029
144.91893615638907,69.460156625558696
0.2242309855540596,350.2217680123893
0.02085977317130186,634.14656913673241
0.76585434122840557,257.62054695801208
1.4041858131110017,221.39147684507475
0.71501609718832548,262.08253919372549
0.98032301579864212,242.20033684927816
3.4975764841857773,176.22813188794692
0.01804097885381075,657.58518191136466
5.9500863341533847,154.30721242413887
0.049274753402989084,511.51800803987084
0.1815477633047308,369.20648179130706
0.04959005385169496,510.70298656845637
0.044642892755534708,524.29891690034458
0.36549641523139498,309.95329827761611
87.008905088536309,78.908923143783255
1.4282466187372489,220.45311583717682
271.26846626047518,59.383694674750544
1.8165370934498388,207.58978301183959
8.0214258398140768,143.20367041579712
0.011280287422026993,739.49799557315828
123.45530076038845,72.300218055567555
31.215507899801057,101.95873561545196
0.08900586693956597,441.22730838950895
49.438054030819877,90.88698580317751
15.727793795899547,121.01803333521349
0.073405226057490683,463.00459110999645
0.045668853004903719,521.32915892487699
7.618547517495057,145.06044233192259
0.014683516219250903,692.32422109852871
0.31825539740203307,320.86555512373968
309.9641342559201,57.436660537855481
17.776807347890742,117.36905317380653
2.4159580634556383,193.30571533846356
0.32342314287102691,319.57608296248577
88.72336140272094,78.524927799672696
110.69518664052713,74.299323304944537
1.8771896297248312,205.89225301598327
0.02798035370080704,589.25563256768203
1.0992958716019594,235.36310962236703
63.533981336324842,85.362185330851673
0.041788923187788277,533.03011633361018
42.223303036459107,94.542915639975618
771.1473215435791,45.733317253858864
1.2688858468271764,227.07085971923217
374.3392777204931,54.789923374690687
68.40443750148772,83.80037722096715
0.5175767457351802,284.13409705902961
6.9815757457224601,148.26159877833325
0.094862443024293142,434.25363885042748
0.39228093741118913,304.52134651605797
149.52650346753816,68.918766851076199
87.053115339072917,78.898902687223966
190.6859826778265,64.854087066276094
127.60090947474858,71.705686844108868
24.787939169894344,108.00825190357881
6.0124683146615894,153.90539448484213
0.041615504706149165,533.58455616243339
535.5090243983592,50.098571663963092
4.2390650761640387,167.95754640253716
0.71632471268963216,261.96276094497676
2.1249498987933939,199.60888506206771
674.02354056936281,47.298598935719269
91.816072330094556,77.855153425861857
0.072191519618363051,464.9384855462315
10.42420357683265,134.12394581182934
169.18940780982552,66.822658530559465
0.028837417813544399,584.82772100919158
372.41846716710359,54.860434193262364
28.283010635271641,104.50465439972896
612.69342158003349,48.440234647811955
8.8253853517295671,139.82461210318317
0.059362681805023902,488.24596675709631
0.012591803407309244,719.44079272866611
4.5118036290550689,165.35963129511904
0.02892561209048989,584.38142503698236
16.784297071495349,119.06695663734905
60.95207129951072,86.252149190946781
18.149401485453502,116.76198394030536
0.89032441519366401,248.10183237364001
72.780244761213922,82.511344641169103
1.8897721159673357,205.54867586901452
73.074244345494066,82.428227166672983
0.056089844882402276,495.21749937225275
0.25493829515211364,339.16284786391122
0.041924220035675586,532.59954937923874
160.23517818268343,67.737252262574813
522.77017721638117,50.401021843589341
10.101080581450905,135.18393490668308
1.2017660669212229,230.17707043117761
61.859756544405187,85.93399276582393
34.802723326661088,99.223315646462083
0.55846772157178626,278.78379350770763
298.61910857564942,57.974584385213035
1.0917104302667628,235.77088716694485
0.014500242170709138,694.50156496234672
0.25115595224008963,340.43262518381084
0.83631423278320471,252.01400175488092
1.5565489672898949,215.76268883732544
1.1717681723152704,231.63629947256942
43.412607982445174,93.888645445956385
53.719829337268209,89.019138398629636
198.75217763524071,64.185816272878881
3.0860133676003438,181.83085959491075
179.43650526893342,65.847507739029481
94.367135448758674,77.323561547511872


==> anc/competitors/data/v3/hill_equation__s42.csv <==
x0,x1,x2,x3,y
7.9656044370036696,3.0890811752806671,3.8236117390582218,2.1328413016192895,3.0628569696748982
4.949905957768471,9.192574765603986,1.9271892700849045,2.1018175369808061,4.7814744502340538
8.7273812792024419,7.834810950772007,4.50508755702963,2.6570938496775716,7.0354955772874961
7.276312261534275,1.194825268861494,3.1722374661280144,2.4210655434853559,0.54001562740904141
1.8475961309888458,9.9706431125919739,1.0671185378598194,1.0531555299945834,1.6171941519040431
9.780601164730804,8.8040802406466785,1.1467339765499036,1.0989182742920314,8.7921944065780675
7.8502573179131767,2.9106935348539857,3.6189294211836569,2.2031169049120312,2.9144488894274274
8.0745787474925841,8.3852761386432881,1.2782477139893513,1.972384151244551,7.8937346036226961
2.1530226940799126,1.1535533655266905,2.7828171571191951,1.5203693106859828,0.50154191445802399
5.0534734410601043,9.9911368316949627,4.9629851416791979,1.8373121746296033,3.8406146480791432
4.3371822180932309,6.6902788874547152,0.51803422130002774,2.5158206374657208,4.3321165851829164
9.3408848996374161,6.5362376540320897,0.57460910853900615,2.65322296931586,9.3097755270239571
6.7947860807259808,0.99536319714291421,4.9688806186872796,2.1224461357800886,0.24223260613828126
8.4048545194374693,8.9806306490765895,3.1308747536037447,1.770738961714206,7.2775275426562569
4.9907277894459803,0.38709508172424734,1.071094889833309,1.541393522990214,0.75205867642652047
3.0451484960629918,2.484197774607356,4.5378598988934211,2.0438369415385069,0.59394723198765897
5.9912630831425133,1.5159165641496868,4.4617113505746149,1.629499237128762,0.8823540545593006
1.574355304937578,7.7900026128529634,2.9129018590011886,2.1281902740944458,1.4782444473525798
8.4486805479332396,2.0622218494076892,3.2980641343734045,2.3533047650192751,1.9371089101862933
6.6849795920985837,9.1153184485957635,1.7293423617539436,1.1321584218387897,5.8271708677662204
7.8227896607683647,6.597063489342152,0.72733863367402318,1.0021349300454945,7.1378760981630256
4.1907337131688154,0.45801083389749253,3.1755542400088896,1.4245542776814859,0.23841909372536224
9.7362822195541288,0.15375535787413458,1.8263983694124335,2.7890229954375618,0.050772778133561798
9.0380900918997789,0.61141337844254939,3.4862947099715837,2.2925815264571181,0.11162797926068808
8.0054514736638573,6.0986592587125044,4.263103295791705,1.3439207038740457,4.9387631984095188
2.7517483706677082,8.0346699275082116,0.58172244761463832,2.7805279236472376,2.6291302075718388
5.2004890335433078,2.4616729242111459,3.1807119860857731,1.93991188057468,1.7922475575063954
1.394233892085059,8.509147544938422,1.5407624285908352,1.9521835133573213,1.4165713725522202
2.3886054286079306,0.66659620751727777,4.4324982405671065,2.8710838876853102,-0.063056969002103891
7.1474405791820921,8.0295421510525955,1.6414902795282282,1.11897338436668,6.0789199247948078
7.7028594031703541,9.2851747587055762,3.2484655995593821,1.430356549257437,6.1969084693961367
9.70758759190789,7.7438731511333678,2.9909337804032514,2.171542650309445,8.5107958383209965
3.9324282232433676,7.0113957613885081,2.2827492502666202,1.3909730191640082,3.2371255517254256
4.3341373543138202,8.3960041646882928,3.5492934361990733,2.3590540184179156,3.7771540485726902
5.2260023014822714,0.49749786551595754,3.7659633562194523,1.4281845786734404,0.30307857859779791
2.7052422317585711,2.0976428961186482,3.0512200789372406,1.1983139411976287,1.0876471266058849
2.1692935480192448,1.3367444251258667,3.9129000673313934,1.4139703192816795,0.41363588462341161
5.2813443360334036,5.0948568029105665,4.9253768419682196,1.8454680685441245,2.7408549674061904
3.0421841414579571,7.477362470455561,2.386725745553623,1.3522765983461598,2.6245517877032118
7.0283259521425929,6.3371172613063473,2.8156237334848888,1.2693840498466946,5.0994411764131966
4.9343672698509771,8.526197887643157,0.55611445073545962,2.7205637724378819,4.9273402706198652
8.4941037645205366,1.6366086251667999,4.082128503396703,1.6407944071946157,1.63434250715328
7.3023859180202422,7.3727488101580994,2.841035301706972,1.7215173730365072,6.2118793358437072
3.8112997724383697,2.0111107596021505,2.3358264366225434,1.1105408190024553,1.6417069146021168
8.4903382125568108,2.7805116380462227,0.92332383390228112,1.7147392470041083,7.3530921585871329
8.2428792174712164,7.1280565030849088,4.5034538975392877,1.5296143546431593,5.613339279676679
4.4873054112715707,9.8040273704969501,2.2775325801825037,2.2209701346835771,4.3563585006095202
3.5949529353721967,6.154281699172989,3.5716171919414919,1.4107805953448134,2.4699426216266889
7.1424595357747798,0.63955311841382634,1.1721837036566785,2.7767309061256809,1.1036625822472179
2.257772352483788,6.2014588022825743,4.8269733329346467,2.85933324183911,1.4882328749617431
2.799173822275975,0.51927046064365423,1.3029879281982391,1.1996621143535804,0.71861114788449632
1.0662604277590497,8.8530425425314903,1.3979389680477068,1.2148059125771544,0.94507501523858495
8.082319397519246,7.1248250224961449,4.3654228725097122,1.2306528762219759,5.2205146394992497
6.9836577093282894,1.8139656795827821,4.6066223486386901,2.2391385126206238,0.77673541859905693
7.3464884076370156,1.0080379576595608,1.4546633338548562,1.2439379284192458,2.7990293614766331
8.0265612791977112,1.9169789659151579,2.6141039967867257,2.7047646358605326,2.4617255532418882
5.13024197984506,9.8022690775865051,3.8007270705327345,2.5085430298757849,4.9114377531014872
6.118670763576044,4.6397503603390486,4.4526458021486075,2.6396177164760481,3.092984859796641
2.258172983148917,7.8624013885799391,2.2057371276678737,2.0521210537720416,2.1273891439140775
2.0307706618237611,6.4004425868669905,2.8265876908224317,2.9933544230383067,1.8122869774463513
7.0156266561142449,5.7668901845905092,3.8377238473388071,1.0883502058883225,4.3157409680698198
5.2398658552881923,1.5367895211839921,3.7901118949375792,1.8025299283722267,0.86396989931602297
6.0871249583306994,9.4656420902251419,4.0233205851173821,1.6478733378752723,4.9492453375594758
7.8849897167442302,3.0832920618957078,3.0647021838868689,2.8972909974252818,4.0646102990053778
6.7124648800053173,5.8223704364946673,0.97076793562148844,2.1537219169951856,6.5880456790463153
5.9822146059219623,7.0277818514317545,4.5678798089511803,2.6123819308894505,4.6009253579567311
6.0328644467087216,6.527408236928558,4.3950764269446267,1.3406823873170377,3.6233163661544481
3.7355508825635098,9.4118846559856326,4.0914384611824985,2.9572682878008778,3.5609982368540445
1.2773605111114548,1.5695460002085744,0.94938114722328271,1.9972790937526304,0.96279561735932917
4.9304565030912615,5.1326921106247259,1.4197881518664315,1.9873441525412916,4.6549786352706084
2.9312620553757629,4.0999404683335827,3.8462016429844335,2.9417694570914756,1.5120686067811639
4.676757793521725,4.7942704218779193,0.60413042561875896,1.7614647224342901,4.4962357862321483
8.6806276594134957,1.2802535093576719,4.906510851682758,1.7950500491099859,0.72518396792129203
3.1054553727880667,1.4275366377403769,2.1971510616005632,2.1695054056098733,0.87387022234833889
1.5247246752015942,2.852947903234448,3.7369064016087061,1.2561052210955739,0.65544361866676071
3.532455028197969,3.1165755772322301,4.4940698981961944,1.6421712528237098,1.331633840078511
3.6423438199001525,4.3362418154453648,2.2758344966753703,1.3864166448902611,2.4533402392700978
6.9572486325420559,6.1487767156626196,1.9360961986984973,1.2065669582140992,5.6472227389026326
6.0132893710715054,6.3828282624408033,3.2393350800421103,2.7322892126620402,5.1990894445047457
8.0550838819577208,4.1769278761971451,3.1144521818662283,2.1786623322549521,5.2579776422933611
6.9788218629464875,4.1469527833441013,2.3411298993115874,1.7173455830558224,4.9673536276174692
4.6574817529606349,2.2545224142999238,3.2079864014046882,1.8173387547334257,1.6444206745793364
8.3261834619943116,5.9242318592491818,4.7092161630492262,1.8630380073747093,4.8600310807646343
2.5027562791693354,3.2387050220406555,2.6043811548196842,2.266298364289419,1.6026415840113872
1.2044086582047444,0.45699235934590066,1.385339813377841,2.8535387829779868,-0.062365658750446251
1.8104307469807757,4.2421604371529176,2.1974269229735173,2.8655592393139653,1.5757545759401115
7.5012341553680528,4.7939134833926857,2.2734814216690338,1.7829839590613268,5.9236109440483453
5.1568950722624862,2.333369395221689,1.0899891186179893,1.6585249191955391,4.1065991914743272
2.4514460113024161,5.7673335379089448,1.2329217524954972,1.9020930003705101,2.3144119628540967
5.5094029759302714,5.7011418142760171,3.5805293302715477,2.1358684608569849,3.9689428637171029
2.3708089244185158,7.0498215929926769,2.0276498939400622,1.9236358228994965,2.1353528382228553
7.2668833756996243,6.5146899737919792,4.7970427633511346,2.3175068196334019,4.9654288552519814
5.0154064801662761,6.5590872595582121,1.5961853541137334,2.1087980467595271,4.8129811055176175
4.4291910348683423,3.2305201030580268,0.94516027297170035,1.6414310933881522,3.880522344484326
3.7136088023308886,7.8955789976609427,3.8907705335011604,1.6914616115252652,2.8344278133289125
6.6725433380699961,5.5365293976368264,4.4646622336304151,1.7571855751194618,3.8428298701486026
4.2563134949805139,4.3710401322809123,1.7515101059216953,1.1892795364987774,3.2123830948619996
1.7888492738449089,6.2975235613164653,1.4093964574046509,1.3321252648279462,1.4434089418905935
2.0620531190846378,3.6705076110575177,1.3359476069198923,2.4462276042907725,1.9575993983466287
9.6570789809456308,5.1761185216069068,2.8490553561493055,1.7781934230441601,7.1849441409176507
9.1772262163684637,7.3933863159739808,2.6078748856104692,1.4290779451202873,7.6660251139866835
7.2973642042967457,8.8753885785647064,1.6674792793454041,2.1253448211497146,7.0123350376062437
3.3928296531356761,9.2184662532223971,0.70327902645241869,2.5110790849468545,3.3798884547198433
9.7225873961295157,5.0859659593126816,2.6667110314682634,1.5148447246907428,7.1995719107352372
8.0087581356921511,5.2507236359316334,4.816995564360238,2.6535797638474889,4.5492126777018616
7.4520117024309602,8.0187170665619814,3.4363364033869845,2.8550097192500994,6.7911939498575267
5.0442535192940978,3.2130618482675928,2.729779504828783,2.1947890581476814,2.9852174367415114
3.4501740566064312,8.3900853872161782,0.99811433313327247,2.3378953179831594,3.4267034334317308
1.8675186593814936,4.9920023005224916,1.6359633074731428,1.1051519806461108,1.4670783868474107
9.1234215688945746,1.2469815709191572,1.8264827730854423,2.891039782043813,2.2206011108298207
5.1019866085025001,0.81338555602214258,3.9416159867325544,1.7849694685298876,0.28117896812602117
2.8212702831570731,8.4357327892906842,4.4451985876907871,2.8478008010908598,2.3103355193315411
3.7536096173558726,0.6501223773780912,4.5573883410489726,2.1579550495004849,0.065398379284630548
6.2129761204770642,2.8780532177231937,4.9305587371283934,1.0092375976866552,2.3162845305640598
2.5909550464530855,3.4078874009653037,4.9206500739703962,1.0770839986468714,1.0255389209686034
8.7095285568313798,1.8126450073967788,4.7884960974559165,2.3608376113398437,0.67809679555195945
7.8266757685168908,3.2075443610396936,0.82319963226297976,2.1253360276638662,7.4884778184243546
7.4751666035584314,7.4526564105783475,1.1200709116751233,1.0530648744121487,6.6079185331691166
4.8888373579759339,0.24536015124470062,1.8700993691421481,2.4869199224447707,-0.022985285954956858
6.6457795663219885,8.2890169027547955,2.9880421432900768,2.7042906741383632,6.2289992841130477
6.2568817202146203,8.579825433388125,0.93640049917465684,1.9928349648786166,6.0702632507761027
6.8486194139933803,3.7853895745963273,4.3060863101096416,1.9315148807145099,2.9238870918523552
1.7599988902590018,1.6207677007002848,3.2754028058478908,1.010946217669255,0.53954269584540993
4.7422666195354868,6.0483200386563007,2.9406398103599223,2.5732994249871988,4.1926321299009173
1.3745275647570323,1.2847583030624541,1.2439009551528102,1.6614321334922109,0.65806628548588775
5.44591737320067,3.7127016746747001,1.6396496348008882,2.7575272395650794,4.9760679597532533
3.9687509109950678,9.5884488909196275,1.2214041124201613,1.7461211751161061,3.8228811400410398
2.3007176997944221,9.9550982785780082,4.3336992100765936,2.1301558212614111,1.9847881074313305
1.9306267095029648,7.7438384244103977,3.1290253702754818,1.5406835763986551,1.5369965067246885
6.2888011495994087,3.1785189482155856,3.8080824238383504,1.3211766251698374,2.835854482946865
2.5353367168319751,6.9078839867443156,1.8321478830951157,2.549815806762656,2.4123391096745115
9.3260810653911754,7.0835230182917259,2.1706368668972473,1.9931809576925632,8.4024377915065926
6.229550257303555,3.9396327821201327,2.321847339919402,2.0729758475045017,4.5661900362512631
4.1218282408135334,6.4447974824029783,3.9200673728481568,2.930831906963471,3.3035458157573268
6.3182394233327503,0.2062036852591948,3.975588444535556,2.9271598244443071,-0.091963873681786809
1.2052348392672774,2.1696708201621906,1.4306608738131428,2.711284243404807,0.94132126350138889
9.6270329191730077,5.2983741993758855,4.7369248553214458,1.3752185855300672,5.1488234199818104
5.3407309324861023,1.7211379121571293,1.0429490184965888,2.1885453886031598,4.1801595206636639
8.0446170452525756,1.7424779919776832,4.5325493709063363,2.7562948493110748,0.40890302771551146
1.7445699993019472,8.3794124764473548,0.95178040542414188,1.7489278728978754,1.7217266012010681
5.3799249775434435,9.8924167265676939,1.6904291501808999,1.2022123318711699,4.7214166444519599
5.4163629491906882,5.6040973374816394,4.3091534123058066,2.6219258044798437,3.5690675374579555
9.4404380947748461,8.4067903357289637,1.3077143255573935,1.9635271027243433,9.212671755173087
6.1455524713846783,9.9041844768300979,2.3610556908948643,2.1287853607183571,5.695045839966963
5.2614046095125842,1.5017992968308695,2.5243668497485681,2.9642885926356888,0.94690110635399494
3.4027809678270424,4.5376315712180757,1.6036653786044435,2.2144228609881442,3.2353946321425675
3.9841209760829699,3.9864698868350072,3.6961034060119395,1.8499587713322028,2.0974029833107082
5.6860516222438404,0.89248790809723166,4.3310059223099167,1.7399687356943956,0.36154095248459117
4.9502031427454201,7.5777687106679696,4.435588129350073,1.8352385853080913,3.6785167742467104
1.1945087189229739,4.3944123704936704,2.0269496558145241,1.2367981663573375,0.85085126231002661
8.4366273177492204,4.7463366484849727,2.8888267742951648,2.5895011168351436,6.5661928143756016
9.0654469465579002,1.591662440751078,1.6178288173954316,2.6754337163740822,4.2643210881118776
2.2622418009874972,1.8911738570855945,1.6015842569756544,1.5687942691468177,1.3255106640120762
5.9863252918514442,9.0803258593465284,1.2256432828336585,1.6075932368198882,5.7477750292699383
1.9771816702189919,0.54202598084536091,4.7300855486338165,2.7486685126696262,-0.070331953838881356
7.0501608373583053,2.405237620942692,4.49594972872511,1.0479407110559109,2.4188064402164424
3.5311040545510748,2.9913873701138307,3.9981142099746152,2.0409148875344556,1.2141772706060261
6.934803712227116,4.9529556697757053,2.8294768457947805,1.9273514293630021,5.1362521586734076
7.5429515285819431,5.9058072128464794,2.7077356198034233,2.3802535391569197,6.5686973399676276
7.9178274272589135,4.9835707609215989,2.8838554978212407,1.326783400298909,5.2359334452951041
1.9696685136030689,0.93274181211313212,2.9145560610969019,2.3366614815903075,0.20652275773146117
9.2441066062384714,2.5123077951515644,2.4555338811396066,1.7534680157497529,4.6105365856171954
3.0719259180539273,8.4515250091491581,1.0928967480143035,2.2374295563392841,2.9912687418687551
1.336713005585618,6.4121281347367445,1.065487337908412,1.0801900197455518,1.311827215400349
5.9936722245233502,6.5265755963293159,4.7851237213055748,1.9234543943690188,3.9497041837766753
4.3383005547619486,6.7350122279784141,2.6691384181385773,2.0445017879647445,3.7773394290449858
8.4681076881917186,7.6527398884913378,4.7894248620733499,1.4286528057099732,5.530742086046387
8.2742632485787162,0.67527396904232861,1.2360959496954949,1.2792473083582414,2.5730709080538481
3.854250035404438,3.7294230108328628,2.994874484179701,1.3769486060246028,2.2214216587546658
9.5760945556277051,5.4413216090906191,1.4347276400819267,1.6882821561266961,8.6662765542615912
3.6182605432610675,3.4507191846435279,1.6393307275697069,1.1936202986099429,2.5569880375656981
5.6355141630854311,8.460340845543147,0.63524560442530453,2.8946395914592089,5.6300850536570195
3.303685815108425,4.87746783501421,1.0352898983309509,1.8099881229916346,3.0992918435894543
9.424392130440669,7.7094131356478535,4.6258178343313805,2.617939205013498,7.3569847999076936
2.4814703582381634,8.5349536171235734,1.9468984616704927,2.9488342462176931,2.4116238183435317
1.4041955745309609,5.0974356807446304,3.2365814536156621,1.1614705600054782,0.9512602877732016
4.9158735400273414,9.1045672143263641,2.5925635939517284,2.3033389358699878,4.5559143912163469
9.9313800765025331,5.9125270113161079,2.3020306036037521,2.7428181734824282,9.2224237715491313
9.0250953962942262,8.5177155584538458,2.8934874110573068,2.2684688679334566,8.2465755430603558
7.7374721751125426,3.4718488763560904,1.3425752507690367,1.8580522427148254,6.6151382873522477
9.0171324179067245,5.0382878894617038,4.9487175433380948,1.8621527152758766,4.5549051849078142
9.0410197572807682,5.3609693059453187,4.1823854091673835,1.0717977720147178,5.2284811436492014
5.6697252434780419,1.1392991873710989,3.8372658472918189,2.0692015025785508,0.46280463968299046
3.8433614664771372,4.045669816345252,2.6094168365627861,2.9870859935736949,2.9289002958808683
7.9481118889988922,9.1816429582615928,1.1879470495685118,2.917415051943868,7.9777901289920514
6.9549513685098496,6.3452391796109495,4.6429963622310551,1.0807984576843264,4.0012174866519921
4.362919559863391,1.8573151661259784,2.0362418032177745,2.4115940072589765,1.8975315787065292
1.8502000125536373,3.4546707925350892,0.72548010363620197,1.6035297333938616,1.7335572972096698
7.7211065021412342,1.9968697956607284,2.0408165456478291,2.8059783068122734,3.7060452540817113
3.3621446433057822,0.34574900480586812,4.07505663723148,1.0902294914185571,0.28033442366866279
9.4313183548040129,9.281858539189864,3.3021893524469368,2.8717482040221611,8.9124425440760628
3.1687351750511628,4.5372525497430276,3.8787736313518684,2.6749514875755538,1.8657408284619472
2.104821391703374,3.1445972169657832,4.0713592273806984,1.235008764505203,0.83706365059638155
8.4800140491241542,6.0249241964215923,1.4537957498624416,1.1196486746345984,7.0036827325187438
2.3795588496204463,0.17241311730085479,4.6570249224193105,2.669415328653872,0.082250847843442318
2.6134147734196516,2.8524188553480569,2.4709532131416765,1.3115153419491588,1.4762088322561897
6.3944451236875919,7.0600313104190366,3.3755614216887406,2.069796305951741,5.3811190086640579
8.8710583675371808,6.3743207533857031,0.51038947664033896,2.831489715757419,9.0330389086220961
2.7679119914311592,9.8198788806711015,4.9701582428503013,2.1348962270986469,2.1668192445848735
3.7929130561008528,6.2415413256146355,1.764033736838698,1.7944666029456482,3.4422023030179902
7.9966435441705981,4.827308148914554,0.77928397943069849,1.8900321097079844,7.6622006989373066
9.7464378345487059,7.6381823755216756,2.5621791869143129,1.126234341407742,7.484361309919179
5.5066706758210806,9.042945932444125,1.0806352573191877,2.9375046427231979,5.4490177836579559
2.295077522961257,7.2348898725116806,1.1854701957090907,1.6213083701621656,2.1002641850787427
1.1254265893738138,9.6357911131388576,3.3452726586359458,1.3787269833457076,0.83471264007892321
3.0669042699896973,7.8418511903079544,2.2681732620660497,1.5720946036807906,2.674222973247987
2.1863999600786892,8.6813342387930721,4.6483360256974775,2.9287463897829578,1.793374586286695
7.098928062515717,1.2296303047180084,1.9362042257363152,1.188572106976014,2.677087201955763
2.0964925416567803,7.3508936796384985,3.767810577727555,2.7346060810023625,1.7377060381940157
5.5569693845856971,4.4568781253209488,2.5749474356970845,2.4156877888028956,4.5996631573297959
7.2483619207859782,5.5757276438716241,3.4697808550817548,2.6600383583180562,5.6152038425502067
6.2300494829881217,6.5756138538753319,3.1986291052219569,2.9517950807357929,5.5720313579961269
2.7979808649405187,9.7011696553851365,2.627527877415492,2.6843093110337435,2.6199567467544584
8.2371207356403637,9.8473230061730845,4.7752749258099669,2.8867647025557055,7.4569740741937798
7.4386641665422149,2.9534596303302623,2.0422113923973013,1.2538705135818395,4.6480124098936004
7.650856035239876,7.36415962463537,1.2975597556217267,2.5915771303339401,7.5888623951974035
2.1795197640158195,7.524837025559159,3.5514232739592271,2.0913513881620958,1.7039287882220266
2.1137842328531016,3.5302793269991835,4.3070340258855895,2.0869911901597211,0.85635342137293324
9.3480629590585682,1.3263107711557882,0.68114182972965698,2.7978431526410272,8.0101352241801482
4.5782037444244654,0.50537490682862563,2.5233470979020627,2.9436076372934226,0.14886767616565938
3.7085382260284576,7.7956969625388677,4.5161946035929681,2.4096766460863619,2.9841846076179319
5.3972564081638001,4.9480274439873684,3.8732837851529038,1.9658767789435678,3.3430588809226593
6.9657779148722421,9.8568476779997685,4.9631347242393273,1.9128077158036907,5.306960607252206
9.6006093134227299,4.7032372163171647,2.8913621521875967,1.7726829144463636,6.6776190706417022
3.5780160419384952,9.7813780928310177,3.4699807346051807,1.7231980591453253,3.1154956928287052
9.3232758638082434,4.1746024217211923,1.8611612651206766,1.7830136833688628,7.6283152268919387
1.2237354224763068,7.9574532905437287,4.7639101984969656,1.1795064705023905,0.87418413219259739
5.996782380941422,0.93971079588713746,2.1485096985044132,1.1548721705208764,1.5477438164863839
6.7057760051297661,5.5990709303638626,3.8232982070898287,2.5597396877446235,4.8936409943512604
1.9530766337567798,8.04039189115867,2.3141309185358687,1.8921457858404522,1.8597041006200627
2.2630563735752136,9.2545465054768972,3.0281851852834971,2.8613689770892412,2.0505814581441562
4.7720288738467342,8.2435725971125731,3.7390214075969581,2.2244420171879051,4.0701544978249471
9.6960872092886348,0.46601019929162479,2.7902036828810943,1.0703519643688395,1.2649579729494975
6.3643829791093554,3.7897531789366687,4.5818884710927881,1.3150466826349589,2.7646806623947575
9.3972089944019004,0.58211487590712763,2.3868544456751462,1.4116395860260151,0.99018821467617557
8.2392482405167371,1.1818946820341243,3.4118230916449632,2.9514720487793209,0.32120033116813945
5.2064344139976235,6.7855257238080924,2.0406309498502435,1.4374084523032697,4.3960874583257947
8.0628710432696877,7.1612561434858115,2.3367050070395585,2.0315113525761026,7.3003824478088442
1.1605310557928896,7.7598347592411008,2.4802254870509857,2.8723538632803924,1.0763134195873791
1.9822959708916144,8.6680198257510614,1.0661315824052835,2.9543854598287149,1.9452406035095042
8.4648575339446275,7.4203715379174477,0.91275655576553016,1.4727208707670891,8.092121379148173
8.1713537949264552,8.0286287618556571,3.5037046541604107,1.0982352875000803,5.8602251298145598
3.0937666776979031,0.58474072725046455,3.4498298225437352,1.307203665075517,0.25410695157289165
5.7769263153914814,2.4218979893688561,3.4830937139454288,1.1266569574051162,2.2748076800348769
6.4541423863000986,6.2567879564149331,0.58894900404211259,1.3902484821846728,6.2281580265040768
8.8096505839841015,8.5954405157857501,1.9694607920230096,2.1371394294074708,8.3041969018261863
6.427964416048531,0.14455123690262534,1.3901443126663862,2.8248975925912836,0.046264267417912446
4.7131441234631231,5.1948304869518633,4.0016814014480557,2.0744377673886802,2.9792315649778796
4.367656390664644,6.8051452537075319,4.3728368062825851,2.2519791133981615,3.1925112562031499
4.8329387773615888,0.39311216237327085,1.6100616975176629,1.4037345032190822,0.65833012227041565
6.8673792302197674,4.0734200197785402,3.5053212148159387,2.6011672413477003,3.9505637172560939
8.8074156857709234,8.9667853256985985,1.0821326155622351,2.2355778170111664,8.5830994586513434
5.0850719386866974,6.7489668076730016,1.7381863652077101,2.7282736583854499,4.9829066995609974
3.2305560665622233,2.4528177972699137,1.1239452330503878,2.8976862140115682,2.9251375257839669
3.1299612669782304,8.5425331833559355,1.7758434496965314,1.6958015515131846,2.9387306012380501
7.7141285221910181,3.5455110917541921,3.5363144630717507,1.1811581170708787,3.8285511826081611
8.3491188708151931,8.5481122443261874,4.5964710958336363,1.4518579158335649,5.9866081984902744
1.9475027186871245,3.059542146077165,1.4113508356588369,1.8756831313516744,1.6473319771015347
1.5990297125966033,5.944170483743175,2.9393556572782362,2.8913873036489468,1.4504683962016625
6.3499029738080663,4.0297066707035576,3.6562599555954454,1.7566196447468305,3.4260599885742984
2.3155591977342844,2.8207680024751638,4.7881511081850459,2.54154642733074,0.32164149917748391
8.4219777141070722,8.8769198655015042,3.2452721729922822,2.0809533843415098,7.5555291539713298
3.7930120653166699,1.9571774512009643,1.647981189623213,1.3656175408619531,2.2091794316054085
2.294847396740284,0.93963475323405465,3.3146517061127132,1.6414682379069032,0.30532021735707093
9.2887342523870515,3.4850766916020377,1.9422102275510729,2.3063837700456373,7.3085816828668966
2.4897855046175037,7.2046275616515185,4.8925777581126848,2.3457067893697872,1.8242942469143437
3.5624807410414201,8.0935728991651885,2.298542608236366,1.8695194936180923,3.3173666897942922
2.3825205567285277,9.9875593636609725,3.584424743424564,1.4572912053242293,2.0616540009134376
2.0394105729881948,3.0339843644105327,0.60452412056041316,2.4438135590253527,1.9353215442675247
1.1903321470279602,4.1386253161996933,2.3002765076063989,1.3377460832254295,0.80077761278935422
1.498558682478341,1.4545306524933004,4.4379842599513024,2.8733393837302534,0.11406948059866998
2.5717732384226744,5.7912321032680323,3.2460234999496063,1.3758071580729534,1.7767943048802906
1.4804373936445785,9.9760423689028812,2.4977429887818934,1.2146247256650409,1.1650182998498813
6.3202943449987412,7.038722000194519,4.7117187474607665,1.9952954047307576,4.3928932483500596
7.1264307411955574,5.9926071200923801,4.3429296926625316,2.0390991962193881,4.7357490718797353
4.5426741114882541,3.984454019925761,1.9499705322032221,2.0163858295564898,3.679719105202953
3.8619198725684445,9.1614577268269919,2.9504678091860281,1.873334978677679,3.4653522519714732
5.5407361332000704,5.0194743016904591,2.7042091524160821,2.9896297856592167,4.7680619563207367
8.8750444801114767,1.4302324417993089,3.3449112505168808,1.9725612253411637,1.5091957126752045
8.6601846413998551,3.7172467856714215,2.0035007013144002,1.955893161479662,6.6021612353215318
1.3912755581151275,0.76495002159289227,1.5989225034464971,1.8435321254291226,0.24058129181151511
2.6334856863687168,2.0995924731189377,4.607023258649912,1.1336515094029258,0.76698080690193737
3.1307038399395641,0.2749209318991308,4.6574352477432788,2.1859132622992323,0.071916477663550596
3.2444881824899063,4.5874711733516174,4.2949529859289051,1.4559355444463649,1.5884375541311351
6.1410938656849545,6.381948623022792,4.9019199384405256,2.2752179604580998,3.8678495758643594
4.7463618313287306,3.4985953775511871,3.8524618660085985,1.1016669238969543,2.0955319256703215
1.4432870793483459,4.2617795379022434,3.9410025285289985,2.9627742025060035,0.80736034219022734
4.3625272461361444,9.5961718011613009,3.9316554138318831,1.9380101580253444,3.6218746269988209
5.7137765384587347,7.5444349035916636,2.6627343392403793,2.7935107431813968,5.3897546048134766
1.9150471261334436,5.4544807057550173,2.5540348753142226,1.9511223464658696,1.6093459194867408
8.5011269840970378,2.9169546636070702,1.5810182426705142,1.1206616371484435,5.6068096846907025
1.4676567981859383,8.9802683078526524,3.4016863746168071,2.6444270921876138,1.3802642808467942
9.3235768211625594,2.4274614571185289,1.8019406124605055,2.2963674593342684,6.1750088787052242
1.8920182742188794,3.3208930321151029,1.6601378436605949,2.5635140951478901,1.6684527036325685
8.5921745643797749,9.0997416627871903,3.1368261834322464,1.8563397270177466,7.5824894280910051
9.123878295348554,5.3424663473222163,2.3449207470126945,2.2758734884932901,7.8581637301616256
9.8161361252793338,7.4489476992379693,1.4848547395758449,2.7124580075932148,9.681484110841124
8.2182329224623416,5.9483734622212845,4.1722520753877399,2.2621308857437752,5.7521585654141942
8.0152978669419603,6.5690481691940015,4.3725646368246913,1.6953472696718066,5.3673000683634147
6.782349483959929,3.0638945859967732,1.2546478385500144,2.3250591887323999,5.9222944451074948
8.0109671912031608,2.4895834101039629,0.53378164759999946,2.3437083772281344,7.8486109605316745
2.2109698757183236,3.2926742369697863,2.0125848583821817,2.92117392501325,1.7059904738832841
5.8246123235287355,1.6388714844258825,4.0887987605633862,1.7418246430833384,1.0898230650602176
5.6280058317137298,8.7557122163789938,4.2762823980544598,1.8501635350282624,4.5233021507541373
8.7181492971030181,2.9041446391761294,1.1224808155222215,2.6242459223741186,8.0750967067506139
5.1651942903416428,5.6587450047024079,3.9845115553237305,2.0115246294854825,3.4694608308632642
4.4658054649031813,7.9405468088996027,1.0206687528924325,2.4731461862314661,4.4224541069725447
6.7560694411339908,7.8598586828195645,2.2552816557043815,1.9194189289071841,6.2428337987199507
3.3981698575076145,4.4400239599835096,4.9937428175536214,1.4309902836254009,1.5289223171934427
2.2579156985856117,4.8149473550085835,1.3666587045390941,2.4904076855620216,2.1814598518847363
5.3008954662137118,9.9475473144567452,1.1928361215993188,1.2623103383694199,5.0248859119326106
4.7520043173539648,6.7785150220923382,2.4026014964605706,1.3971673270626161,3.8066387821006145
3.0931294647598633,8.1649205868670389,3.2885083668643764,2.2536499655684175,2.6942863427800146
4.3076062910361523,9.0352842952703956,4.6980535208596397,2.4945396003841394,3.5137338540416043
4.2975320484362269,7.8971393786704578,4.9136951548986545,2.7893757737356299,3.3147192906219227
3.9474600797129091,1.9332755150403191,0.81338286466127585,1.5451729948317834,2.9906503340030688
4.4151767175423604,5.6654902640019644,1.120988828065574,1.2214485172011087,3.933420911570328
7.1716901091035083,1.1087521574139945,4.058320882531973,2.9120933190452583,0.29502118200719402
3.6718882711415679,6.5639290529835836,1.717844685218872,1.3088461760442849,3.2365613150576387
9.5397213404380636,9.5579593390593285,4.4818207677786228,1.395333964509279,6.9579830288313342
9.2471321758436016,5.1760474365711016,3.4855396575308903,1.5826589071169315,6.0788749417114438
5.3281938547007073,4.386427679390895,1.0033016107130472,2.0587827080525747,5.1902440146665914
3.9552508450421993,0.45484323903981549,4.2463817821580321,2.765651132068156,-0.025845602332052582
5.8189131084700279,9.601767771059281,1.2936037100363413,2.5210920454597341,5.7895444341390876
8.6370443989626207,1.1197265728885721,2.4057292760584419,2.4163151076852705,1.0260573974148324
6.8732860650409187,0.50668302371798468,2.9848321785169851,1.3503611357120073,0.59430068069784758
8.2395264515236963,2.5360594538988912,2.7534476708612523,1.7153652630519485,3.7504078384669057
5.7945004845916621,0.74875129579198596,3.5877331202681768,1.9568098521733559,0.27289628966814677
6.696258663408587,4.6056666398764472,3.4370903069116485,1.2948519069711717,3.8587260222339954
3.5934005276421557,5.2092692324454122,4.964189024876247,1.546859404253345,1.9040785993290434
7.6140384607926173,3.1944424953829809,4.997398591508845,1.6166664079056885,2.5633028104804696
2.8216413381314651,0.604508777491372,2.8240673118603841,1.2545523966580785,0.29807562121983783
7.2531831593664844,1.2048436456673444,0.92839589132388789,2.1004793838165154,4.5105621669423055
8.7464716149330464,3.9065933421002885,3.7752948453592325,2.4100563930483858,4.3926685141968953
2.1889255357138953,0.69923166318270769,4.8949883519746518,1.1398632629537224,0.19495488992065874
6.5294176648772781,7.012078283538143,1.9324687443305915,1.9622462035262995,6.0038960975957929
1.8558617340694115,2.1495033610956389,2.5754399862690822,2.5644223905355901,0.60105158126691505
7.5314406544428421,3.0905085309580214,2.4114961616695516,2.4959802579048938,4.9295028670257484
1.7604389694116822,4.001845194063165,0.73138619550618211,2.6301461924375085,1.7069933666054551
9.4234584043056344,4.2244353673845643,3.5251899405055016,1.8964812663412141,5.4322068003791584
2.2366713703402192,0.11644100598052527,2.0900196278081049,2.6411141652797214,-0.040226983282014857
9.6299222131817235,1.2094966728871057,4.0435874358417596,1.481506142428539,1.4598722427727699
8.2079575847658699,8.6413691810346922,4.2445403387689371,1.7216211228350307,6.3876811142987933
6.3431380401971866,0.11220731886789054,4.195538539690304,1.3527111528356026,0.037256722145911761
8.0436169416659222,5.1308568225474636,2.3749969911794606,1.9349690788571436,6.6109022589882329
8.1560335508477735,4.9460698644213599,1.946955570084048,1.7841200448308865,6.7702179201080481
9.5142435653559723,3.3976321940053147,3.8696935085017468,1.4818542328286244,4.3023996378580245
3.2804501845526848,4.370137499449851,4.106252452292253,2.5035614184615631,1.7788233723530322
6.3106830582247824,7.8277532615131848,2.7106585087611474,1.6276935442232932,5.3222511388323097
1.855442778079611,8.4279166915280683,4.5186395879133636,1.5456086602916714,1.3754296661885475
6.5454913002170914,2.6774505798109756,1.1475891323535121,1.2617806617009901,4.8143423015448548
2.5416217368350993,3.2926553655805257,4.45580950846532,1.8776434036038974,0.95727491669885956
6.0845555032519769,2.5005802449804939,0.93242854837346578,1.605929257674604,5.090092034276819
6.1518746263046475,4.8506476654555444,1.1908648492457625,1.7385456826819372,5.4420839955417248
5.1938663768310462,6.8642577408222483,2.9022800597328215,1.4719945252411053,4.141207697954095
5.703685979618105,2.3597034670878636,0.80383316084336753,2.5263109796398009,5.1243167287919178
7.8753105100592915,3.3742838463431801,0.73763195630049661,2.8600066947094347,7.7289270357976338
8.1932024486085986,9.31080771413259,0.50233434874567484,1.9958637055777753,8.2455252895149584
5.4293789401788626,0.58083596948488492,2.4634249686241843,2.2859968466816651,0.16895182885900822
6.3963409737035111,4.6616190918717058,3.985807465815034,2.7343445532134121,3.7634843119408719
9.3811261212109169,7.1444246118081001,0.65677257625962049,2.997659274667317,9.2923176775021847
2.0776022965101051,1.5894947144189935,3.4351592290963495,2.227032969459664,0.39303741866754022
2.0539320931009946,0.56900279805427034,4.2040729283728391,2.7795589330797377,-0.13527236223445727
1.7893811071969157,1.4682331792214545,1.2560038186004201,2.817216493111284,1.1724496914391747
6.9207695653647505,9.1963496159537605,1.1608868066963192,2.5829029756152444,6.8838163572586195
4.7674747071134149,0.1916718400291218,4.373604381292413,1.9218627821462204,-0.077173155415750538
7.9688927452765892,1.9643875506323831,4.2040607447754264,1.1623080008477986,2.2856562420812883
7.0410827197773331,0.40970677772628106,2.9252379481888409,1.0316111108802677,0.74317784550290211
4.0027398249541433,1.1952317288658125,4.1863994568229117,1.9544012665658492,0.38255298413835842
9.085298926253822,6.2394779376201326,0.9174023484102265,1.9886290670692355,8.9434675369370229
7.8627893236358712,2.4922251965169493,2.2751668307243946,1.8147247757259446,4.1276276244144112
3.4348144681915813,5.7351992992636998,3.820089002478678,2.1363347025827291,2.3892417047798156
4.2777281599484862,5.9429342893846488,1.6585338169578352,2.1043254066088544,3.9404003025549343
3.8299598218383659,8.5094097975888126,3.8854801149509877,2.6732260820653861,3.5068559197552589
2.4185048376249969,0.14693978982755182,2.7688037197586626,1.2173142065245248,-0.034625605136948359
2.330050352879725,8.5483576474894303,3.8761969457670489,1.4503553322110909,1.8879662420299508
9.4251471703816971,6.2292789556270423,2.5910583703579833,2.586009957919261,8.5388583194916734
4.9411363347887791,1.7111605124390803,2.1555695309981795,2.6956737344473094,1.6390714546456389
4.4498784049966886,7.7520801425393113,1.4863514741538455,2.9896484272417356,4.3677405446971749
7.5671713780964014,8.5693662637267991,1.4377070364575677,2.7458240327741681,7.4516100429123924
5.9769375872760993,2.6172084891661576,3.8817086475712821,2.7797980141446619,1.4025333368769124
9.4252598815461592,9.1960574409365403,1.0350965661528222,1.6286958852598097,9.1710662161445633
8.0227134451845288,4.5991285599567124,0.88692057549925307,1.8033232680187528,7.5389907939412675
5.3143260771208629,6.0739020978998823,1.2933111425995858,1.5361702096411021,4.7001125159214343
4.3872352613274357,9.848030382814672,1.2890593015426486,2.2125987963854312,4.3106989784727539
9.8796839043188989,3.6792071785280736,4.2039843026310493,2.8776107084140765,3.8693054721865372
7.4598421240327912,8.1502775236191169,2.2932798056339561,1.6892817730232355,6.6200040438537116
9.5607519400345709,3.2521512665017505,4.9567480581221712,2.1140035637629007,2.7137013670428747
2.0663071949533722,8.0122138701907613,1.1174506600577558,1.5925992609069701,1.9154517354858462
8.6548031127170439,6.0472657967401604,3.4409292156213951,1.339599947545415,6.0373188769437043
6.7336649559208679,2.2419213827314746,2.5192827824056279,1.3903710596373113,3.0986252458302777
2.0972951050160131,4.19885832851344,2.2681317951368327,1.1158906890762599,1.4137159800575685
6.2943219997229862,3.2445927801992607,4.4378788957433706,2.8985870460185148,1.676960728845408
7.1748672859490394,0.87327309149560239,4.890180406227798,1.8057592170152592,0.25737304693082236
1.1107241729974255,0.3953642239870051,4.4278653144838049,2.6682417840042163,0.017800027271870744
5.0888616565757188,3.5301386885310913,1.3653530556580986,2.3626589453793825,4.5248248318635804
8.4285956007668901,0.28843806339311717,1.4935906454402033,1.3838423228221708,0.85284406154725079
3.6582312280968088,1.7383288000595729,3.452332455927785,1.3509244931581756,0.94769995130069384
5.1269327361869603,7.2793148764236006,1.8008761173718626,2.6239764030210897,4.9776135017680163
4.9808271436110392,7.1101032332675205,3.8062630885126096,1.5294234212390747,3.5537795797700111


==> anc/competitors/data/v3/hill_equation__s42_holdout.csv <==
x0,x1,x2,x3,y
4.216676336429285,0.69546984997992278,4.5408529866971472,1.2228441928635045,0.38619576212416012
4.3498779295624423,7.1396459803908892,0.65177618225643585,2.6547658159110692,4.3423289877568054
6.1840329610775804,9.1583267646786464,1.5562103509256611,2.5903227517325691,6.1219468830453811
7.7238270305557259,2.7351101364689248,4.4041930150673494,1.9039542188373393,2.2214566008570511
2.6614661618571938,2.3732855627282912,0.79260587244826564,1.5425915801608334,2.2474921671259631
6.2614508157172404,5.1625180220398468,2.1052909682731693,1.2330824125206521,4.7047908887923846
5.8129511021060774,2.6803905090275921,4.7529619226490656,2.760190630843959,0.99195973482310229
6.4224295170996202,6.166896507500188,0.85798503086493816,2.6361217381542161,6.3871728551282736
3.3774729363357885,6.5070894735635791,2.1498025765016138,1.4220251841731084,2.7981799088781774
1.1319830224551546,5.385634245780075,1.2593504427282811,2.9717510461127343,1.1171014276187317
3.0849307371014745,8.3398583512715518,2.3779994828401563,1.6781645024802507,2.7500913450046016
9.0043739096105089,7.7964401166656474,2.8615877728132588,2.8632478717586887,8.5211408366633261
9.0607693858782703,3.1656658997095208,2.4099845531596458,1.1170721156520738,5.2152397068391929
1.6169144805698847,0.1418378021539195,1.7899509040565296,2.6210247194131195,0.0021001273193971197
4.6364185989833491,6.5725846403808736,1.3798847310609563,2.2131711806981755,4.4943897262354193
8.644306008554528,0.48026083958201149,2.4941337109631112,1.5026995821923899,0.67074449662323199
9.8134068231069698,5.6335473036684789,3.8175386681515713,2.3593252875449684,7.0131830491828655
6.015032001179013,1.6259283383560579,3.0718029503065862,1.355126815495812,1.7858522062377791
3.8540632331887932,1.1026484875980334,2.3235337295690472,2.3110822792427581,0.58402108396826702
6.3999952267454709,6.0640561602803782,3.6722133254161249,1.3682845799874963,4.2569286208501866
8.7711890774084225,1.3749438869352073,1.3227474348388637,1.9994251067489783,4.5551922227185546
2.5109993841473779,9.4092492867255633,4.2304620757178091,2.8957271282134602,2.2852472773946886
2.7458150918740247,1.1185396070008613,4.9308479069265125,1.4114818443284003,0.30118751176239439
5.6290905806362996,2.300656973174465,4.2906332742292825,2.8982165887796079,0.79419663365892101
1.9058063977229642,3.1501011374767556,2.46806691373276,1.0751257988603802,1.0771788665652131
8.0586026092287817,0.33130653958233436,3.0446800681447965,1.6283795537415995,0.2118616316182165
4.9965659696802316,4.3244127703367221,0.56219257071244766,2.4320545584758202,4.9618331869551637
8.3090949050215439,1.7629571492276881,1.7675428776978537,1.2078714109006825,4.1480294213802784
9.16411066284026,1.1557528067236371,3.8708916461953082,1.7630516634548701,0.9724453006427789
7.1140970992352397,9.5565789235784155,1.4610716077945403,2.6754060545580636,7.0676316727090613
3.39834299682623,7.863702221821196,4.094895747626123,1.9764036061462844,2.6645914160972417
5.5520138408565698,2.8695229733389884,3.5520382425113532,1.2017694972088906,2.422020849049269
3.9537865585818937,1.8912586073119011,4.0812412294623464,1.5093287182257353,0.94298359195241799
7.1739009363557544,7.0988825018039101,4.0893222176680313,2.425611265764358,5.6827247521744653
7.4939778389209692,6.7058100729584931,2.7475260664563903,1.0396828690434827,5.3702194062552264
8.6685792009216733,9.24171700930847,3.1363109586603328,2.251701593258101,7.9693437228094046
4.6150238878513496,9.2727075673667052,3.0270125012253204,2.6783313100480592,4.3958164151286132
7.9757752919988665,7.4612404891384907,4.1940245239132476,2.8576379175885291,6.6866763774708646
2.9018090232573912,4.1023110350601772,3.3893720068724607,1.4738565373293164,1.6536873557091369
4.9440765987908435,4.6227638357650678,2.5344670511907013,2.5488481497738524,4.065422498543148
2.8984327270129535,0.27959043637687953,1.3999530604649679,1.2821236138766907,0.32610932629263367
8.3334416539332032,3.8846560142218531,2.4357466305975026,2.9075644209505374,6.6276162932139293
8.2249571923889917,1.4794701441293003,3.7795954716558855,2.0152056400285261,1.0793602812734036
7.4642145878383372,0.16665358615725634,1.1041372133745897,1.5046684001609754,0.4100165103570218
3.9203949920191796,7.8748049265490625,3.9289285856105947,2.1627319624187082,3.2074055866429205
7.7281086829924295,3.5717778973600494,3.4147960066296488,2.9692935461806451,4.1215149757948595
7.6642339395795922,5.3914105997724722,0.51893321497500677,2.8165186496046148,7.653747530550981
8.2965360253914682,5.3774024355152514,1.3631439139688626,2.2528703285425347,7.936100979356179
3.5245465747227662,9.3176747258186055,1.6504666415165277,1.0351534918307739,3.0210145323006414
4.1458708028464795,8.9926314379597443,4.6708363332552034,1.5540929602918634,3.045514319127129
9.556494989745504,2.5813514768577486,4.4651141644395578,1.2610313319390103,3.1900129218836524
3.7248293525785225,8.6868187648468584,1.923784945099396,2.5687439612318985,3.6489026196686938
3.4826357105252028,9.1620485188289713,1.5969710110939908,1.8247513652330107,3.3446238125608123
2.176456833618742,2.6201580771094477,4.802863645610925,1.171589893562986,0.71737816989057357
7.0216185334338821,5.7844223788408708,3.305632282736207,1.2903101217978892,4.7258520147506626
1.3826105667123756,0.68426126130218101,4.8620145006574678,2.1744729228009199,0.019180683113742478
9.5706569865074673,3.3640962465381246,2.4799626167645896,1.8389928039984578,6.0929032477547631
9.5982990675359208,4.6007522232647338,4.4352791205350037,2.0776437524513414,4.9816752519112599
9.3657013060584973,2.8770371666328742,3.7700807686500117,2.1149652362779268,3.3794551760770624
2.7705573769187923,3.751010489922284,4.4914488894230722,2.4852868607333192,1.0802455732101963
1.6773896191746411,2.4831055326759968,0.83675764141218445,2.2801921890826717,1.5478021693310671
2.8683994883704522,4.363970256886935,1.1284366836761013,1.8757648159241191,2.6581447590905256
1.1015377346213779,0.13257867086286806,1.7113642748955893,1.5143259679755214,0.022430913744153218
4.4164753048124341,2.7167905596310522,0.58097140636481248,1.2879120789390923,3.883778224858685
7.7448122590144193,0.72965836048867116,0.83807589918131842,1.4728135389622894,3.4787232065490286
6.9049448003012834,9.0746625905321849,3.6400613312323502,1.73143859367903,5.7272185699807876
1.3326502397869624,1.628812966321616,3.756452061391935,2.6472792376639438,0.1314880973732917
9.5755384531596839,2.4101264002686902,4.4559111233736806,1.2894266145065427,2.9842093565825456
1.7144644856853375,6.6665256226635501,1.6384653079623819,2.760638292550043,1.679575010669756
7.6564921599581659,7.3154444621058143,1.0109027229919625,1.7839584673127244,7.4386578172910625
4.1532372879947843,2.2024643847837746,0.63052831673949838,1.956169696894974,3.8223145319666227
5.9319133067396477,6.6546684592747809,3.7897378107635924,2.2861366494243147,4.6486240506524386
1.1348493750185944,5.8517250882288874,1.2213748123453414,2.4433164323839587,1.110690584793957
8.9309635202008337,7.063372131647311,4.5779756042454194,2.4024419532874597,6.6018404474540722
9.9011926653294928,1.1527058737220948,2.7849237407402936,1.0770821628356495,2.7610868650452614
7.9236736239896377,3.4865170201257834,1.6714659694463994,1.938434812824265,6.387615427760057
5.8049078990104208,2.7140026771745824,3.9717416933591152,2.9617633459226487,1.4197114979526013
4.1123963576154745,3.2139563091580099,1.8196617653227674,2.9261123496649146,3.4578858183128758
2.9433226888467408,5.5237942193179705,2.1402270696658672,2.5013916041809798,2.6920919573463409
8.8186226695378167,4.0183583942717958,2.021414782526592,1.7569522868839524,6.7885400442292285
3.1420809730280608,1.388756628492595,3.6868876836991324,2.8689994571752639,0.17991085260520737
1.5971177311846874,5.6878120136364139,2.5762217104919203,2.9984169387682242,1.4611736368912811
8.7682994134269556,8.4049985350176097,2.9614097336647318,1.7140883470461841,7.5117191676976294
1.2886643654934344,9.3827792015374705,2.5324306923587749,2.0483346450873032,1.2061870792009151
2.1709377666425422,2.9241632451982196,4.4248404985157652,2.5770422540290951,0.55550624269347282
9.5483517956938506,0.38201191287513381,3.776285184291321,1.2222239885860218,0.54726407622890239
6.7971930891504906,5.5123464231920787,2.5660457802619381,2.9661449583308759,6.1595535463408311
6.4186636198912881,3.8965427227481069,3.0973357331789022,2.1118956008922734,3.9723567890456843
8.8962912736055699,1.1334413892777151,4.9043625430672115,1.8056047693714921,0.58982141013220468
6.6456988343680878,9.6458842614756986,3.753693426236278,1.8899392462847331,5.6897422697811901
4.8641882126266642,5.2357737624211991,3.7677085190491777,1.0424212534655684,2.8451638540425943
9.6350979923221889,9.8425818579718243,2.6604435222717946,2.420038403700882,9.2451927526371644
5.5459786585709479,8.7625011839754894,1.8201310157332888,2.5469649467450228,5.4464956767749193
5.5125491273267144,6.1068594948827828,0.6296467892308435,1.021694690486636,5.0198692079822491
2.9969149833818869,1.3619147236448497,1.9695636305236988,2.1636146979233954,0.93027339286051181
5.5584266274974041,5.2614200056500291,1.7077875104049662,2.069736470682022,5.0650615668170662
3.5591731833658509,5.3211178641077028,2.9471432458926086,2.1108973155886939,2.7648292032082362
3.0405628931603372,2.6916073069405253,3.9392577738919514,1.7844842977938498,1.0226763603573248
7.2565063101205816,3.1360757995032507,1.1092012831834641,1.7799382273898414,6.2704985358458751
5.6160307614360123,7.5866880431300592,2.8546052844335477,1.1608730904447047,4.249688935920954
4.5272945694366271,4.3351842402908476,1.7271658089025084,1.5274658222618538,3.6358105001474295
6.4489373146771296,8.2140740959090124,2.0952016293423403,1.9348898756661057,6.0207654789999729
1.0937541261597916,2.8050965287165406,4.5274038281995441,1.9854644436216959,0.30492956863582599
3.8148414899286327,0.42108511472722931,1.2531224867604693,2.082205565206495,0.35696654564102881
8.4879636256032782,4.4276935084608926,4.6609636199711488,2.8223168292032725,3.9370265892353462
9.7108614512078724,0.13298264575032656,2.4351831381787719,2.0793392677949525,0.022938907940225191
6.4645336662748418,1.0708743891131927,4.943006409878512,2.2065045518708315,0.21391751876155093
6.6275563068675432,9.7319858206024783,2.5794078437106065,2.541182922737991,6.4081350981727292
8.3567736505665273,2.0462232239278957,3.1195958158837263,2.5915878087245661,2.0981685460371664
9.3349400917451586,9.6245467192887393,2.3242868236836767,2.0956540439506943,8.8827321065977145
6.467448252162761,2.3646646451239386,2.0204201916732067,1.9111814718935018,3.7162641997771075
1.5082237485760608,4.0751136417971683,3.4719103728490106,1.5081040413709854,0.84476384456083764
3.8574812187486911,4.9236320722223272,2.0337628653372706,2.5714978285269341,3.4974544771295983
8.6784152624058617,6.7915325712649803,1.2354051549738274,1.4736592413048979,8.0270636786060603
3.3024224228734615,4.2089576648518987,0.86825128370760218,2.3598506088783897,3.2246656247706849
5.8402061124668352,9.4566739518222249,1.6011482654928202,1.125048666940057,5.1428620417742641
6.0765250300844134,7.9956720131141994,2.960933355297855,2.6981093018952134,5.68673764811086
7.6191551800932888,8.8824772013465871,4.0809206929759299,2.4082418402619208,6.6043474917799223
9.4808345908442746,3.209656055156703,2.3154664750845151,2.5207435698027618,6.5882863215656435
6.4292861354131094,4.8731124594592359,3.6833394231271388,2.6669792607258849,4.3617592143242687
5.280250369197617,5.6953041899673584,3.606935557935107,1.4207267638088446,3.4679474107963704
1.2671272466018699,4.0447998676034196,4.1883876555146591,1.9625404153826973,0.61188494503127777
2.3228114428489293,5.9363372402940771,2.7034876184876944,2.7181841208380448,2.0778497047734166
8.3646863285965036,8.6095811645576106,3.9759034725372402,1.2216446071633862,6.0215789633618213
7.0600473043671341,4.9130285993923977,2.6651331266393075,1.7623876800928819,5.267530174883003
8.4900648127264979,0.84032241952645248,1.878615189379415,1.5980232294141261,1.8389108074358487
9.5575100625014908,4.8043305873703712,1.5986329368203616,2.9043216906118934,9.1816788357738428
1.152152000223992,5.1882449134395907,1.3714060065007061,2.183076998652334,1.0923310140910227
2.6901220130487449,2.995507916515554,1.2167429337258895,1.657086361762504,2.1965317456355429
8.8674716806253286,1.1138613191175071,1.930142075208261,2.4781486755215392,1.8076539080051495
8.2136100477619927,5.8180340779280799,3.2958167357808055,1.781698934656166,6.0248453426346291
3.1400582514323983,2.1438920566414597,0.96005351285054374,1.5740566020349536,2.448659879718285
7.4254024151777802,7.8828148021512447,2.9031737784884464,1.6144876788405245,6.1911755908893484
5.0607835940030705,6.0877197992967051,1.2098249958664544,1.7679763859275266,4.7857988166132817
5.507323046425431,2.3678918550971604,2.5724548109035443,2.5604432116280242,2.4626441689887169
4.5121629428457748,6.2711089706294381,3.3273336673451546,1.9239163709481342,3.4831550840049355
7.4443534522678165,9.4146308556328098,4.7986175328960492,1.7092142505263495,5.6566538631252232
5.6610971849824328,2.8507544473118642,2.8175775895188928,1.9592673281742463,2.8630072237655049
7.9029677754731686,9.9385731659602499,4.9152898386628259,1.1350420148770568,5.4514125432631548
4.9916195370978764,1.9802304220607365,4.4377029313176468,1.2998060870743202,1.295061156030636
2.8474960029195153,9.468002658033889,2.7952304271324828,2.3704176756362276,2.6978471320989699
7.8436835473416888,2.7738812412862082,1.898923938755261,1.6522984125263838,5.1110788020989917
3.2745048357995423,8.0823576315335934,4.7589249786157559,2.8386009672458941,2.6788583021537162
5.8175112279441699,4.3424572352543809,1.6907572709528429,1.2433595301309437,4.4425637530516955
8.4588437348782346,5.064504792615053,1.4521082749077205,2.6118986314089589,8.1469955258264584
8.6120855638086358,2.2244467385422384,2.0112566784435746,1.6235712079630269,4.6574344038394679
1.3925498600149842,9.8627447548104392,4.4033049271300868,1.4361807980369081,1.0597252495289176
9.5942321697577508,6.6257753848804226,2.9777889775877635,1.7288754390558365,7.66990977288902
2.1533971931726188,1.5991598416087656,2.820374413029417,1.9009893549801653,0.54646792542566136
6.508330153817063,6.6590424239368469,0.631291529723084,1.3650544001590339,6.2573209831371397
4.7672281382789814,9.9256975340010687,1.8373403500005192,1.168596122162127,4.1843852082071686
4.9867748559398457,4.0547831969742845,1.7502932564885012,2.5969933324090579,4.481118256194339
6.9282461842118588,9.9390282993827377,1.9846611760880335,2.5746600956866108,6.8204917122490318
2.0630901036857172,1.146965516558764,3.2524305316354742,1.1290943706154986,0.48610865995758146
2.2267497110091079,6.056116951210254,1.6874567951963571,1.6332462758229349,1.9809987375651112
6.5583347273127801,8.9787018486780514,2.7046899403893674,1.8963626978181254,5.9472147487348286
4.2008601887500845,0.16102660192878765,1.7700697100355467,2.573998068753891,0.008763157532136719
9.7397274019814599,2.6876563003333929,0.5589189345950285,1.8644138713623508,9.2450386528677537
1.6225412560272698,3.4066426566038936,3.7241190589653956,1.5817550308511616,0.75419513920808823
1.3981113291388332,7.6263444502315778,0.59905998944593086,1.3549947406609208,1.3549723584939881
2.2277831495928893,4.5635117200249038,2.2422107199983694,2.2629837543305014,1.8560855687789521
5.5048239437143955,4.2842799981505255,2.1106913272747603,1.6888604939590626,4.2262863782462725
2.6461790025483469,2.6336299989711915,3.0561140036792964,2.0981245916340301,1.1182416548661569
7.5712053549430589,9.6238505411593778,1.7385631279453837,2.3546414548777408,7.4388821262884415
4.2599113740193308,8.4673399765908552,2.6757874922284657,2.9644909414706415,4.1243202493013165
8.09964177332124,4.4795514433271011,2.9643384489950551,2.8593673724900865,6.1965956575705343
9.6537125530241426,7.0452640439351351,2.0449785216241327,2.5087561151397155,9.2388605019300325
4.09960028937234,6.3229191338901556,0.55726896850948449,1.1917176484784917,3.8846841389497673
4.6799222287488451,0.4336327752262078,3.3386767190364406,1.3373687862448873,0.28660203015220953
6.8942047244231279,1.0857135174254571,2.3830684975400058,1.1245984460168277,2.0153682757307685
3.7107960888114802,7.1413855015358871,1.0917983375248366,2.4519421022119543,3.6740473387687702
1.9480042283905181,8.001862369756644,4.3986490422897173,1.0322162537448931,1.2655888757765286
7.5423544226913002,6.0493760632599995,4.204364966427546,2.7338468899563182,5.5059753084082539
4.5700319076680209,9.8874916662609174,3.9517568956506794,1.4206165473910901,3.5934903647714873
7.1861981189482522,8.4697376579747417,0.81934336803089147,2.7148008642594239,7.1735557175027536
6.0866811000552064,1.2356079486163032,0.58367566311972929,1.2054180009296735,4.3323604927349653
9.9935150338932868,1.9530680555647844,4.4143340436843026,2.4345003665198934,1.2068445863929587
5.4261047231101429,2.7081812188476633,2.5498282415541653,2.5155894272204402,2.9182648861924911
3.0956538161150782,9.2473583781762674,4.068423600347046,1.4288224992270593,2.3642111770529981
5.0199386955973662,4.1732379894291842,3.1029665142864147,2.1735789912253178,3.2914769849003096
6.0113368676556096,1.6581063748263984,3.6424971804943818,1.1265549051347494,1.7541910483624914
3.632704273658697,1.2679503749099643,3.8903479911163958,1.368602439670578,0.64429705173619056
7.6855351258488875,8.6165307325517997,3.6591542331836968,2.4367044433568994,6.8372444663914944
6.3405066750689203,5.9576661179706711,3.2139102403824409,1.7348519958074258,4.7220067571441806
6.7908630637132523,9.3193252952480385,0.96046992621822791,1.947447000359162,6.7105435828219129
1.985231079853965,1.7175244915822649,4.1836173272511372,2.406769611299552,0.2084744543114517
9.5577548986438714,2.595585958052919,1.7968474919935802,1.654047971765628,6.1892030076944762
5.0479602334590492,7.7671089684152061,2.9880514099618924,2.2535082047326309,4.5225837106686173
1.4287781236617914,2.5622272986124153,2.4689192806920026,2.4312709233734928,0.74658311738619754
1.6920701765089059,5.0150706483009042,3.502297523543966,2.6585281614544929,1.2217028133956724
8.5341570215228018,6.2951229263848152,0.97560227478341888,2.3314800231180546,8.4250878957898188
2.6960945706186128,6.5786372339414125,4.8203458911583112,1.1785610161769955,1.5923557497427858
8.4305214466325182,3.6944662788586542,0.97521023338355017,1.5316313117361917,7.4604818723739355
8.4754326987011357,8.9313614932706784,4.16420800816827,1.3943008155396974,6.3009524237695009
8.0688265416554152,3.7435865536303559,1.1825352429302014,2.1270758467657842,7.4285625434420997
6.4175064924684611,7.4348793889294695,2.5306327760182241,2.8799516831569889,6.1418593710850766
6.4381788168698995,8.4928698303637411,4.4954272810334315,2.3992114812130545,5.2887316633677646
3.4211411533520191,6.3845462438958531,1.4147154090154848,2.1928036188375639,3.2999682765823488
1.3756849493208603,3.5623274898201682,3.4108403550490713,2.0115998926841532,0.71788719282492264
7.3958941043569029,1.1315604700301187,1.4087352876654895,1.789657856981399,2.9821041482821653
1.1342163406141896,9.3994773211773186,3.2167523736092805,1.7304538454040443,0.98084258404274771
1.1921071281292512,2.2962039252757154,2.777546450399103,2.7504562595366857,0.44352098019550301
6.7602172498145663,1.7837129973373831,4.7859348585463053,1.3328435355914954,1.4302503207507757
9.5622843393651387,1.8497383865493182,0.76839927375254857,2.7234183417481495,8.76147437414172
3.0374972328689824,2.9818960986466894,1.0073767720724629,1.3653563729148745,2.4750405552392465
1.0642203631911102,5.8827350198322685,0.56114771281966735,1.7521629420966096,1.0471623643140231
8.7584310228784119,1.5859056440160488,4.4423512789757442,1.4000026773347414,1.67486864165948
5.8459051613826789,7.5757624691779988,2.1066673088813799,1.0867195524529141,4.6809649576569887
3.9604469516901757,5.6303212676680712,0.75724398483581035,2.0317288624040195,3.8943479665293568
3.0515978465811591,2.8726002126363932,3.5571300517899092,1.7679463008896301,1.2409006293726601
7.0288625255090436,8.1449662180834412,4.6384834707968263,1.5674076169957882,4.9717524603578616
8.2974486337702285,6.814628037084832,4.6577545308076269,1.178238572058943,5.0635207176499142
9.8847762615468469,9.0644991410996703,4.7005902092666645,1.2342037411964668,6.8423456057025049
3.5936817491975432,5.2585175425642277,3.0412831107977047,1.2146595208771347,2.3732943699641509
9.4670591395986374,3.6255653914151149,4.9377033978060263,2.9189071905829098,2.73330469132451
4.6052577210725847,5.2711718520492745,3.9298335754761191,1.3372277554564391,2.749010773920014
1.178796039625599,4.5053653372972908,1.1779854867451625,2.4001736582246149,1.1334955926102273
2.4601205744944292,2.6696585865634743,4.861249981849955,1.0658467501743845,0.85001005092140003
3.8435714189652348,1.740107459171607,3.3391262148284704,1.8704249470025844,0.8767175782653821
1.8022486023735433,4.1056025905464173,3.7725454905926048,1.2261151387720224,0.947820363312606
5.5724865742216112,4.2645683322391941,4.8418815119860508,1.1250726477961441,2.5875847434857389
1.6349607234617896,7.7727391081075199,2.1549665811509597,2.1018887763796181,1.5316541507206194
1.483491944757497,4.5425687032351991,1.0437818477471557,1.8006141192046654,1.3854201568429907
6.5260189724105535,5.7020348127000355,0.96005312449395541,1.281156918000818,5.9218202704779213
1.5589537090920043,2.4936094767766108,2.2132932647381729,2.0393692113577249,0.87379455145727003
8.1107774688781209,3.3447837176606567,1.1276914851630859,1.8205940658875297,7.1262714586669738
1.0505989416852848,0.72302724847681421,4.966047431808355,1.4982306429990238,0.055472128186519205
1.336032661833245,4.2190314512945717,2.5392850225738433,2.2414725426523976,1.0118054971028509
5.1712069279201698,6.0198434340328308,4.5134164223085858,1.4761508037938829,3.127095659940339
8.9690460694455396,4.7214637111301911,4.4336695142163789,2.3522929676787729,4.8156366823926557
2.2299015987119617,5.9332350871505408,4.6715144914316564,1.6741439279301402,1.3351564668018112
1.5596591534942459,9.4765103601154088,1.0479061140341197,2.9304678757847356,1.557205218629355
3.4281927512686412,2.8228613373936113,3.9998895342467922,1.5139549962317826,1.2720931881560067
2.6774892802961747,4.011861224158265,2.390910117978168,2.7576129582068574,2.159337520461647
7.4618898553548973,7.2438219142102298,1.9815659304215996,1.310315472865837,6.3078357374591132
1.7121800968873415,5.0984324974675044,1.5829250514940096,1.2183027594543396,1.3802240177017246
6.5523974036585777,0.22489710037005875,4.7609911764696626,1.7342428937016301,0.032742764065278276
1.3111827654932915,8.4576166321265056,4.4872842128424839,1.9714881775182329,1.0190841486023274
8.6141340996898492,1.2763611660327721,3.7889623704000051,1.5076264892874183,1.3990074340394232
4.4163215594821654,9.7786181763947155,4.4282253854208609,2.6320527566542662,3.9280863046624148
2.6225428383507143,6.8956575666456779,0.57229689961173391,1.0904714841252459,2.4595720675524078
5.2025865423360651,6.7202537217310363,1.5758075101298454,2.6622916326815451,5.0953741083536022
4.1199397350427018,2.1292109631949385,1.0873630010765098,2.3160203738902241,3.4023693888067172
4.5650856838673075,5.8334282604680485,1.0196241091076659,1.9858494959291308,4.4264711142868292
6.4240320611587638,4.8603858415846988,4.6290529841078154,1.4224140315258504,3.3233717410868708
6.843263108688082,1.1773176999986077,4.4841420793498639,2.9797966746859843,0.12492195760833796
2.0786785517755848,1.9299500332208654,0.56043869130319535,1.6971432973661398,1.8516118141135787
5.5905731833858923,2.2255038588264719,4.8503564460650468,2.7575160675411281,0.58416272480082054
8.7319145380613925,7.5959741977855462,3.0186801067287297,1.3928904693938369,6.8402357719460296
6.7743541309613793,6.7682712071558306,0.97693892433466467,2.3564597307981563,6.7042911752797574
6.5927256593093935,7.4811134335492211,3.0775587596419944,1.7153509528292008,5.4131262021570725
6.6851653236051902,1.4730735380003868,3.2400785018495597,1.3705888799731949,1.6942718497881517
1.894854645439525,7.4699368677131668,0.91764405887099398,1.6795549384875237,1.8404726708812933
5.4788140543948316,3.48338699312656,3.1082672548323109,2.1290003664901764,3.0700466792889358
8.5196260003604642,7.1241321486790428,3.2272078618312543,1.6496568856741329,6.7040581778008734
7.7794287387779244,9.4861820929049738,3.5567842334686111,2.4081950685459708,7.1097288701229102
6.8974551101087664,8.3804935797896682,4.4331085223936366,1.4399033278143138,4.9276657115750586
7.0930604043206769,4.8636801023600151,4.6954506920840986,1.7163136449097258,3.6536319612010968
1.7466047407114416,4.466431338467368,3.6826835891932364,1.2466622061381607,0.97783136059113196
5.9771627615305887,6.467225480896607,0.55448057130860406,2.3497750559157713,5.9586133234873273
8.3149344790837265,5.153880369074769,4.914222066481341,1.3493798648544519,4.290985475269288
7.8472890393521748,7.4963264085914005,4.376039270446717,2.6879511889927712,6.3524728712852019
9.0457655592244137,2.3595336637280693,0.65930166996780004,2.42798940239099,8.6542493979637278
8.9154494654018777,2.4526312153011025,0.99682763100462113,2.3889562569038563,7.986014336997429
1.80872178638784,4.8638158925674482,0.93123640973924826,2.1523002866719958,1.7586036831022307
7.2327027753825819,2.3745436659816894,3.8204343734865569,1.257286044895922,2.5663162511990127
4.6120464741100671,3.9282113152518585,0.71910139595806866,2.1042044659906827,4.4860907892743587
3.9699272889829755,4.4811445651993145,3.9087413584982622,1.269235883140748,2.1566868959621313
3.4141590453306998,9.0532172462996812,3.5236560285867347,2.8869413870119196,3.2039779279505871
9.7503649615450065,4.3561504669993738,1.1881165776751597,2.2236841041214013,9.2365466006827113
5.8481923784157299,8.9677118073707671,4.5811239050730554,1.9240996976404821,4.5882089678454356
6.767827659768801,3.807085031071451,1.4248510994781483,2.9085485725718758,6.4007202563241394
2.0495895121745606,3.5318842981888809,2.4795434635405948,2.6037129654831643,1.4659945016982281
4.5309013500765216,7.5187672876342102,3.4573953998850957,1.1026362453930436,3.180487513245724
3.7562661390341443,2.2194487354602219,2.8363389841955668,1.5225839110456256,1.5314840436284285
5.4581558443377993,8.5404384955731167,4.1357820112180157,1.8887799469857249,4.3518919357009178
2.7915383511274348,6.0751032045656528,2.6467985086066572,1.2996465641166439,2.0837656677475782
9.2532350442912357,6.2131262386871482,2.521841519802031,1.9435692756422154,7.8861967620772573
5.4874502082053045,1.7873665381353994,1.133167743271998,2.5421817842047014,4.1763181597746684
8.1993532128734969,2.7765699256526317,2.6015838063406096,1.8816096604948775,4.3504378157846535
9.8425642454146889,2.287075808909631,4.8660734453268493,1.7638521753426206,2.0558463946549783
8.1239448052252694,6.1827227318666678,4.1745326871642803,1.3270171921339122,5.0971824273747561
4.4764987771874942,3.7333598640027414,4.1531799664643607,1.1838430173567909,2.0972508620504695
8.1232657493251139,6.1206477375867774,2.0432446160032489,1.7635616595748238,7.0979939393724436
5.6913895984551353,8.3210802767308181,3.8343638060015834,1.5280293587649372,4.3576024803829938
1.8582057428349894,7.4521915474804761,4.1101718213807494,2.5511204096148061,1.5241891485578678
1.0575900613696518,4.6105197497217922,2.6069715992655382,2.802280034009951,0.8795976625298052
3.6851993732530071,7.824813612434343,4.0190456499021181,2.9189694678998275,3.2240934464631232
2.0524139141588731,8.7902119234577416,4.7614436809545948,2.3802422953203286,1.6653804644672709
7.046861503895145,7.0175998596686053,4.3370331007915741,1.8021938386642811,4.9622417158019605
2.8625004604524995,4.1004055356565807,1.5675064831442049,2.0269556899399959,2.5056916799285265
8.6086931313998072,7.0089516797130136,4.4745204162893604,2.4293886081329883,6.4430470000982503
7.339570429624783,7.1317763593186401,4.0761246649239364,1.4647010070056956,5.094420665960552
4.2701487540695515,5.3654816654892405,1.305770773919485,2.4217985754199214,4.1352094204328198
8.4900252470271198,6.1855283606488767,3.7041939466248874,2.0153396572310833,6.261958741131842
3.4312521263808127,6.8238159035155492,4.0085557193844483,2.7590106745043039,2.7886358768811381
1.5747572468941979,0.39986038495230503,1.4117510861153491,1.7969741917888968,0.1478816375945011
4.391463121280208,7.958011625101661,4.8708749516189602,2.6850479256454092,3.4642770940997734
4.8653642456560737,7.0115825615911129,4.9139893309801366,1.1896670392279123,2.9395407123485793
4.3377684745628766,8.4981992761092808,1.8598821977726794,1.3998688240857502,3.875745336107729
4.5844645582427663,6.5856040678119196,3.5756710997987642,2.6414496630721276,3.8227928852618942
5.5787809965724309,9.2749099576911256,4.9996060227847314,2.4651986636131755,4.5803772140248711
1.4612681754411874,0.90945927692003692,4.0607794356204554,1.743399499704273,0.10022269221045271
5.9941418810868372,9.2445635000837907,3.4919093066116886,2.8849530175026219,5.6533567842675101
2.2467240271304161,6.9568050190121946,4.8631459705876967,2.169151852704533,1.5389020115408933
3.2661836248774292,2.0387779574563387,1.3579820344529989,2.6970715435514339,2.4480106062113354
2.2517102438343883,4.7901190896540582,4.7931709809087186,2.3428755126908727,1.1250151087837246
2.1695541906030766,4.854688184174238,4.6251503133028722,2.8886172342496073,1.1605407908977936
3.8131896192013608,7.0753399422638443,2.3081880885650774,1.1114557608153588,2.9606868568737545
8.0912146664285984,3.0436125167928583,3.9018123487140604,2.7545165364898638,2.7131632320481041
4.8786457682357316,1.7241674569601588,1.4426400617207624,1.7663985541264819,2.8202456692625426
8.9801187614467075,9.1605859172843562,2.8552565341700258,2.9133954744471184,8.6890575742883431
5.0666396869464254,4.4422807056869198,1.3495903493721446,2.5842155136596561,4.843745969627026
6.2276528308396655,5.408705484502577,3.4905023253541514,1.1087768695687106,3.8553556363815713
1.0941762981220973,8.2967592275528652,3.2961225915182055,1.7282804304616664,0.90967134769275304
8.364717535294421,2.6498867942329984,2.9893451465205749,2.4537556262528231,3.5683217011581525
7.2898667301210276,7.5255016756305633,3.6410754826514875,1.8348454483168795,5.767691479621142
2.7089535424316415,6.4705056405838848,4.3921354221235376,2.810560821799049,2.0267802891464082
7.649310462073907,0.91999036397255984,4.6149507765174675,2.7304096847065629,0.092470988663343731
6.7540020518320922,6.8445817902639767,1.4617128883007096,2.8815703386931713,6.6759358724490125
2.558308564808641,6.6452034275607899,1.7130728847591634,1.3090864447077581,2.1874294346269392
2.1873161876144396,8.5996163679781237,2.9006858302722609,2.2559982522512274,2.0138390130601418
6.1873699251203593,9.0262779237215636,3.5736610686013153,2.4519110192397369,5.6089490895673508
1.3002941211047254,5.9636902658419144,0.55675872105116886,1.92570229594846,1.2869167828610282
3.7049963999260012,6.7845344555356863,3.0598779790890718,1.2468110494378071,2.7033151609371187
9.0843606006676083,2.2009721116128702,4.4341956380845549,1.1133502984794785,2.8557026083274675
6.8497367785752425,1.758630416779583,4.6484013569661844,1.0450208213688068,1.821047168905273
5.2895609046442242,5.8784439372194335,3.0276494714102196,1.5244980480418471,3.8789202638833284
3.7175879675159766,2.6455557689203721,4.8497271069173804,1.8492607328807196,0.91406644379515167
8.106468377099862,6.1747561014365511,3.7719111106119003,2.0476343511286226,5.9410202495621593
8.2794317263474486,2.0608321240360277,4.7840063844749343,2.6368546444969883,0.81063160403029089
5.0923146634248262,6.3055677462686432,4.6251652233419085,2.1107787086451872,3.3504912518336716
1.8043357602249914,9.8329057753772453,1.2048593437772941,2.2766754588511731,1.7893065525673106
4.6740062745687254,8.2939653131119968,2.5204158549878199,1.9241641898725947,4.2449433556611256
7.8454109279994277,9.0011265199918782,3.6698982449364204,1.9306881401053526,6.6661814798658838
2.1179101247867345,5.4982517954943795,1.8420748430521354,1.5464468987585465,1.7882965619864539
7.5259939675709262,4.7792807329048781,3.250976347177668,2.5634139302262873,5.4837981225264931
9.7968472380517149,7.5961953005844398,3.2671079034993777,1.6821299011668505,7.8886778858714051
4.7861605959080613,3.5556787232267717,0.6384244177700078,2.7908723805252675,4.7468116565292853
9.2318777164954806,5.7442307937737827,2.6107485722894324,1.5081802980824954,7.0772858777120362
7.9031516967777504,9.1194425018613288,2.832170201079157,2.4720998986818019,7.487360373354953
4.0851545601385162,1.9526764953776474,2.5337846985921426,2.576666249674135,1.3816638209839009
6.1191162175683287,9.7213111381184696,4.8673195438447765,1.7535308225570867,4.7168510230518965
2.7587697489842373,5.4495652792726572,1.6667880788231784,1.8012477664171214,2.4667474097227906
3.868474967987992,4.268449144436719,3.0203811736113639,1.2996361005562216,2.3617844488822124
8.5144927201746441,2.7066679516446599,2.8326327878037025,1.6069311238997814,4.1017207222219758
8.0916117718142662,4.4944595124805584,4.8858738160665958,1.4226385117833233,3.8057789619367823
8.7045737846356666,6.6184238998944895,3.032033006847263,1.1828171193636676,6.2300481027715255
8.390536785689676,9.0890208949600737,0.86346641072623931,2.5769695173567797,8.3711091427127045
7.1096327590806627,4.0954659256555823,3.3529332906203075,1.0089185195077728,3.9123361312384519
6.0022950412288543,1.2022599805727028,4.532463962826129,2.5169507586459954,0.20539348853077177
2.1146592988981845,7.129420033787107,1.8376087940772572,2.4924934010685176,2.0449796380660072
9.5117802291286822,1.1252595361300159,4.2742912648428941,1.9580348235771114,0.64959335917329297
5.7290861506729094,2.8519617097522962,3.9875746191057875,2.6143924644090157,1.6840583222519123
4.3391978816782721,9.1373169002325429,1.8329786770050704,1.1188559545211185,3.7222809639494963
5.1892276507982986,7.5420816443664691,2.6030273855817154,2.1079631351005292,4.6910701998066102
9.6916151165076663,3.2888871169463409,1.5208685791171108,2.1889013492492992,8.1796367563301224
8.1332536793642589,7.1301050433696975,3.9741773844841219,1.5856397436027023,5.8269034198175538
2.545275130713001,9.3396826977110017,4.7226841941700881,2.3032999039497781,2.1071578128773099
6.4324771916157664,9.3040819114010951,2.2451194794507212,2.0121038846641266,6.0842478117540564
8.6110717065830933,0.69462405568362018,4.0330180987350772,1.7369332601669238,0.38748260676601182
1.8279214656299716,5.2885073738114681,3.1500221634941514,1.9814936939045864,1.3458414158691636
9.2278561748770791,1.7479668774264465,2.7791184196773164,2.0225198927884884,2.5962052877030231
7.2127461462985849,8.1934656084691042,3.9043941383246907,1.6045081106961316,5.5294267951532605
9.6170377912952638,4.3185615415454892,3.7357198550918302,1.4745790508256549,5.3205699568710427
6.3023206195238108,9.3253669516207278,2.9188052823279751,2.547196659717188,5.9914558665461968
2.3923243228038227,2.1085445920040025,4.0367928625633791,2.2739572781606712,0.44475006300941411
1.1801582821653938,4.2627808573632713,1.1508436203527732,1.4338932759678447,1.0235898241134129
5.7778303406144191,9.1645803850714884,2.0242224583866779,2.427374220610881,5.6336888770434808
1.8303086039692218,4.0313078163142553,3.1845143281414563,2.8327413105450097,1.2099083525345995
6.8048256837817451,6.2260726572680944,3.5366033804161847,2.3519926068698727,5.3818000439835183
7.8129792434567849,0.33066068217582922,1.8929303151246346,2.6406832359117223,0.077183031907361602
6.8659521541077808,6.2254422974490291,1.1256975227124348,2.3691882650398868,6.7485969223668993
4.5091869096029358,1.8286798616894842,1.8037679445407988,2.4176088693180438,2.2919725740140278
7.951624321226463,3.5578673476665301,2.581934066698937,2.5550170268678842,5.5189493987893528
5.0975369858500406,0.29148237835266866,4.5348353559861314,1.4337350736578018,0.097726896380750522
7.9547757994911361,4.0952775945471007,3.5734561976790764,1.0389420079863212,4.2585353892625264
2.3479916301298451,6.5658973964601097,2.8380279088759832,1.0136543877509241,1.6450404479904437
3.5315831390086734,4.7615373035070618,4.885896339298764,2.5646787610920798,1.707433109934412
2.1204369850153371,2.9092360188322419,1.8063372922651006,2.0556735958216716,1.5416659987377483
8.5685641617474779,1.0591407473652699,3.742273796167058,1.6948591650839828,0.90256349806464631
9.4929594474836243,0.15197576712795863,4.7701754069305347,1.6800267502798236,0.028938687996692681
6.407862104276675,6.9282900157491936,4.1631509695598234,1.3653530475513846,4.2751575152232606
4.7436758867925537,3.0846444200691847,2.6995063539454676,1.258089801083383,2.5703556908318932
7.8245347716258324,4.0843534341399517,4.1115063358891186,2.2206096695641362,3.8834856992960356
7.3749038121796602,1.8434402641654202,4.4621519959958302,2.6885533757594979,0.62663628730966303
4.144596538129024,0.95920910308780083,4.2153383037534473,2.259409898362764,0.14119247452160946
9.0552116704477967,2.0248606470014447,3.3808206165725809,1.2881763618105073,3.0847739692640572
4.6685934272821257,3.4522248246856968,2.3014642965458805,1.659333202727814,3.0912310692377347
1.2904754599225345,2.6250737364562458,1.3527097533122401,1.2543571139815441,0.89907568485550404
3.5198982552286702,2.6713361321768994,0.73894731642949529,1.1408299342393518,2.8597843075782849
4.4602650781704103,6.656263079321751,4.0544284114121432,1.3533954556334764,2.9514218753529495
4.9458930177739422,3.0691144482973187,3.7171728673507518,1.6078291069798645,2.0950723908805267
4.7239150554664953,2.7248029473275612,0.60710554586135435,1.2923164749064304,4.1305452808054808
7.5477085778142818,8.2360932442703785,4.2945628107826002,1.6520242168168036,5.6282552919477142
7.7142423237167179,1.0583105586957269,0.99925236531767203,2.6913825572796362,4.1545765731179589
8.7369614122912775,7.1057094151520346,1.1986087405256731,1.6579527084539896,8.3027126247315728
5.480916045315082,4.636931895254695,0.53596772279358396,1.0741742356268096,4.9894922490953917
8.6570394440963891,8.8213162666519178,2.1323520153204791,1.5891546916468255,7.8364461023103402
8.1546773897261104,5.1266021662668209,2.1259342204814313,1.3767392624437325,6.2842068574544312


==> anc/competitors/data/v3/holling_type_ii__s42.csv <==
x0,x1,x2,y
1.5705164922563304,15.794442180682088,0.38236117390582219,2.2961443417825445
0.93386903552889933,46.003652880262159,0.19271892700849047,4.5687834275945223
1.7313360478316266,39.283407736144277,0.45050875570296295,2.323520987994093
1.4249992552127915,6.4188321388094147,0.31722374661280139,2.4719308796712682
0.27893696098653409,49.854698234041081,0.10671185378598194,5.5692785813624512
1.9536824681098364,44.080801191079516,0.11467339765499036,7.8928511519071449
1.5461654337816706,14.911513455337909,0.36189294211836565,2.3861608172389128
1.5935221800262123,42.007932403385972,0.12782477139893514,6.8695187676235321
0.34341590208353712,6.2145570616977608,0.27828171571191951,1.3306896354951712
0.95573328200157748,49.956131793237695,0.49629851416791981,1.8626877660749179
0.8045162460419043,33.618552069220307,0.051803422130002774,11.258229425325613
1.8608534788123434,32.856125762381055,0.057460910853900621,13.43379050398768
1.3233437281532627,5.4315956222225044,0.49688806186872791,1.5183582163261828
1.663247065214577,44.95463654593464,0.31308747536037446,3.0736678375077218
0.94248697777192914,2.4209756570190017,0.10710948898333092,1.8595354076157598
0.53175357139107604,12.800574844016205,0.45378598988934216,1.6942805310760545
1.1537110953300862,8.0080718831651154,0.44617113505746148,1.7102476194334553
0.22125278659793313,39.061629093918711,0.29129018590011885,2.517521217102201
1.672499226785906,10.712007133431996,0.32980641343734046,2.5365588121393805
1.3001623583319233,45.621273129413382,0.17293423617539436,5.313688674446035
1.5403667061622104,33.157182927047018,0.072733863367402327,10.831932391680834
0.77359933944674986,2.7719728142401143,0.31755542400088893,1.1782584198973693
1.9443262463503161,1.2660618723063226,0.18263983694124336,1.6757736649778916
1.7969301305121756,3.5312379337055475,0.34862947099715835,2.0012734737147539
1.5789286444401476,30.690333704738656,0.42631032957917053,2.2807948928493587
0.46981354491873839,40.272608732111351,0.058172244761463827,8.9970286890789701
0.98676990708136492,12.689088210742035,0.3180711986085773,2.6214046274706755
0.18322715499573466,42.621033303230575,0.1540762428590835,3.615810454638118
0.39315003492834089,3.8043650675097589,0.44324982405671065,0.88124187687980582
1.3977930111606638,40.247228828442132,0.16414902795282282,5.5498873958518979
1.5150480962248525,46.461976078441737,0.32484655995593825,3.086288663927319
1.938268491624999,38.833311556114644,0.29909337804032515,3.3400236898843882
0.71906818046248866,35.20791841495322,0.22827492502666202,3.6475581731901756
0.80387344146625084,42.06103071411377,0.3549293436199073,2.53515739403842
0.99215604142403502,2.9674136778062548,0.37659633562194522,1.5012704408746427
0.45999558226014281,10.887323425233713,0.30512200789372407,1.9060751004184464
0.34685086013739608,7.1212602859765104,0.39129000673313935,1.1624277106422063
1.0038393598292741,25.722018519456341,0.49253768419682192,1.8478775541571322
0.53112776319667976,37.514218288113383,0.23867257455536234,3.4916186997806609
1.3726465898967697,31.870580384243535,0.28156237334848888,3.2776751031984155
0.93058864585742829,42.705423888334813,0.055611445073545956,12.33412773621667
1.6820885725098911,8.6054366296134539,0.40821285033967025,2.0474036971196505
1.4305036938042734,36.996433504822917,0.28410353017069723,3.2499171794361459
0.69349661862587797,10.4590330525763,0.23358264366225434,2.6298851273185289
1.6812936226508821,14.267178814572212,0.092332383390228118,7.6230311067669234
1.6290522792439235,35.785330166783893,0.45034538975392879,2.1601022303681958
0.83620892015733139,49.030034460035409,0.22775325801825042,4.0287637622609571
0.64782339746746376,30.965636692876409,0.35716171919414919,2.4223108237209869
1.3967414575524535,3.6705154345734843,0.11721837036566785,3.1891591313321626
0.36552971885768859,31.199139526449109,0.48269733329346465,1.7026911665459807
0.47982558470270575,3.0751770274281878,0.13029879281982393,1.0498878131428508
0.11398831252691048,44.323139856974045,0.13979389680477067,2.8634582511801474
1.595156317254063,35.769335969930417,0.43654228725097122,2.0741363404470627
1.3632166275248612,9.4832644747026578,0.46066223486386904,1.6994195801974123
1.4398142193900367,5.4943292853857049,0.14546633338548565,3.5935327079491435
1.5833851589417389,9.9931282151356307,0.26141039967867258,3.1744176307789207
0.97193997352284589,49.02133179815543,0.38007270705327345,2.4902411260278279
1.1806082723104983,23.469471480466002,0.44526458021486071,2.1688291148513898
0.36561429644254917,39.419966468728987,0.22057371276678733,3.4778701343349567
0.31760713971834953,32.184008763281071,0.28265876908224313,2.6836001694314224
1.3699656274018961,29.048244347973231,0.3837723847338807,2.3818039502715882
0.99508279167195168,8.1113824785874353,0.37901118949375795,2.0255421614653977
1.1739486023142589,47.355198224346658,0.4023320585117382,2.4307254786484691
1.5534978290904486,15.765788993221179,0.30647021838868688,2.8385364187860644
1.3059648080011226,29.322843574569568,0.09707679356214885,8.1571433905756283
1.1518008612501922,35.289021284864241,0.45678798089511802,2.1173956077458835
1.1624936054162858,32.812424607020134,0.43950764269446269,2.1082916031827654
0.67750518631896317,47.089126075080401,0.40914384611824989,2.1907240411739863
0.15855388567908488,8.2735105060828413,0.094938114722328271,1.0826941451070478
0.92976303954148842,25.909284183900162,0.14197881518664313,5.4559916867006715
0.50771087835710549,20.797685146297532,0.38462016429844337,2.1094198449253425
0.87620442307680868,24.234267744648289,0.0604130425618759,9.2456213957972206
1.7214658392095157,6.8416587836894864,0.49065108516827582,1.7393280533509923
0.54448502314414737,7.570635883765501,0.21971510616005635,2.203439363529426
0.21077520920922543,14.625701743281612,0.37369064016087061,1.4762670873921415
0.63462939484179337,15.930525584280733,0.44940698981961952,1.9336140519909142
0.65782813975669885,21.967257470386148,0.22758344966753702,3.4598483394642359
1.3576413779811007,30.938389804794785,0.1936096198698497,4.5285676976953777
1.1583610894484289,32.096826753494888,0.323933508004211,2.9695664891726903
1.5894065973021856,21.178733932692943,0.3114452181866228,2.8936510042304704
1.3621957266220364,21.030372362006158,0.2341129899311587,3.7911620629580614
0.87213503673613391,11.663797808151138,0.32079864014046883,2.3908566041552883
1.646638730865466,29.827006172041404,0.47092161630492263,2.006313296658456
0.41724854782463738,16.535004654544657,0.26043811548196844,2.3388390194951203
0.1431529389543349,2.7669318795908211,0.13853398133778411,0.36334515032383519
0.27109093547371932,21.501602163686158,0.21974269229735177,2.4451813141219443
1.4724827661332556,24.232501079418345,0.22734814216690336,3.9843085118881638
0.97756673747763601,12.054050542006339,0.10899891186179894,5.2656742417687852
0.4064163801638434,29.050438722983667,0.12329217524954972,4.7514922345878068
1.0519850726963906,28.722823121164126,0.35805293302715474,2.5779537551899798
0.38939299515502002,35.398106874408199,0.20276498939400622,3.5808645887154564
1.4230087126476985,32.74947562785929,0.47970427633511342,1.9508710248306085
0.94769692359065827,32.969219769530547,0.15961853541137333,5.2733845950999854
0.82394032958331664,16.494493439378111,0.094516027297170041,5.9462196008136674
0.6728729693809653,39.584178877311736,0.38907705335011605,2.4671492530523467
1.2975369269258881,27.908074796384291,0.44646622336304154,2.0752040990247544
0.78744396005144179,22.139491563814616,0.17515101059216953,4.3716066231902833
0.26653484670059191,31.6746115661118,0.14093964574046508,3.8621014219786129
0.32421121402897912,18.672209388062459,0.13359476069198922,3.4032565308661598
1.9276055626440776,26.124222985731155,0.28490553561493054,3.2495763870808947
1.8263033123444534,37.098578735628791,0.26078748856104694,3.6256375991426752
1.4294435542404242,44.433741449461678,0.16674792793454041,5.4715127075685501
0.60515292677308719,46.131802667464392,0.070327902645241885,9.3615674301478915
1.9414351169606754,25.678013333971862,0.26667110314682635,3.5344659344255582
1.5796267175350098,26.493480622287887,0.48169955643602375,2.023901095472747
1.4620913594020917,40.193650127427986,0.34363364033869848,2.8147891240309018
0.95378685407319841,16.408083895465861,0.27297795048287832,3.0772500380965093
0.61725896750580211,42.031735754908361,0.099811433313327258,7.3303681343903788
0.28314282809164865,25.212940679353746,0.16359633074731428,3.2664553148781823
1.8149445534332991,6.6769794924281509,0.18264827730854422,3.7976058938472002
0.96597495068386097,4.5308982065742409,0.39416159867325545,1.561913016697603
0.48449039311093756,42.257667340933693,0.44451985876907868,2.0285558336792189
0.6813175858862397,3.7228279284370172,0.45573883410489729,1.1340221486027748
1.2005171809896025,14.74996037054914,0.49305587371283932,1.9344265576859612
0.43586828758454021,17.372371984575746,0.49206500739703962,1.6279783959434291
1.7275671397755135,9.4767278143880951,0.47884960974559165,1.8366551595725598
1.5411871066868992,16.380775120297471,0.082319963226297976,8.2858938506208055
1.4669796163067799,37.391935769529198,0.11200709116751234,7.5246167971811877
0.92097677557269697,1.7194593344434677,0.1870099369142148,1.0791827814297963
1.2918867973346422,41.531497801513638,0.29880421432900767,3.20651819912612
1.2097861409341977,42.97085315515335,0.09364004991746569,8.8635466821898046
1.3347085429541581,19.24081708638586,0.43060863101096414,2.1474365261955652
0.26044421016578928,8.5270320539711051,0.32754028058478907,1.1917393895553698
0.8900340641241582,30.441179989308964,0.29406398103599224,3.0197502395424194
0.17906693033759571,6.8639552373798223,0.12439009551528102,1.2079408277154
1.0385825565645859,18.881048692834373,0.16396496348008882,4.7103613628612111
0.72673630343229201,47.96302986414765,0.12214041124201613,6.6420170355515697
0.37459595884548913,49.777759156598222,0.43336992100765936,2.022310729001739
0.29646563867284814,38.833139676374692,0.31290253702754817,2.4735487971202095
1.2165246871376529,16.237113986117542,0.38080824238383504,2.1671250214160245
0.42412664022008362,34.695587409138533,0.1832147883095116,3.9995873117893064
1.8577282249159146,35.564911908716624,0.21706368668972476,4.3665000904902573
1.2040161654307504,20.004243063018837,0.23218473399194023,3.5420480085113408
0.75905262861619038,32.403543094721812,0.39200673728481567,2.2644414122051693
1.222739433814692,1.5256546038081358,0.3975588444535556,0.98916819654267374
0.14332735495642523,11.243825271509831,0.14306608738131427,1.2412695851058808
1.9212625051587462,26.729326845395796,0.47369248553214455,2.0315043231955467
1.0163765301915104,9.0238139086564981,0.10429490184965888,4.5400780520302817
1.5871969317755439,9.1294365259501475,0.45325493709063364,1.9582139600951021
0.25718699985263327,41.97891023696166,0.095178040542414188,5.3781441111223138
1.0246508285925047,49.46751713149667,0.16904291501808999,5.2796238337298691
1.0323432892735898,28.242501973393971,0.43091534123058062,1.9739388929978776
1.8818702644524674,42.11441681320396,0.13077143255573936,6.9034929839037122
1.1862832995145434,49.525761551987358,0.23610556908948643,4.0378736386217691
0.99962986200821213,7.9381985398699602,0.25243668497485683,2.4456554535834147
0.60725375987459773,22.964035049463202,0.16036653786044436,4.2843161516719404
0.72998109495084906,20.236063076254073,0.36961034060119397,2.2031939422681854
1.0892775646959219,4.9224148986630656,0.43310059223099173,1.6708941289753261
0.93393177457958865,38.011178466942475,0.44355881293500732,2.0720741245565946
0.14106295177262781,22.255172338807057,0.20269496558145245,1.9471380946701213
1.6699546559692799,23.997019775329662,0.28888267742951651,3.2264013228498554
1.8027054664955569,8.3829757168487689,0.16178288173954319,4.5168126563866471
0.36647326909736044,9.8654059593125378,0.16015842569756544,2.2752603228624668
1.1526686727241939,45.448077485654537,0.12256432828336586,7.0861156263019307
0.3062939081573427,3.1878053597396652,0.47300855486338161,0.56279719940658479
1.3772561767756422,12.409761962241607,0.44959497287251099,2.0523717876263614
0.63434418929411573,15.310907185411889,0.39981142099746153,1.9351332347960317
1.3529030059146134,25.019679577677735,0.28294768457947805,3.1604012987709593
1.4812897671450771,29.735813477724999,0.27077356198034236,3.4058540741993952
1.5604302346435484,25.171208816682661,0.28838554978212411,3.0756470191375787
0.30470779731620345,5.1216513932872196,0.29145560610969018,1.0888892896809803
1.8404225057614549,12.939705248729965,0.24555338811396066,3.5462093738220357
0.53740658270027353,42.33583085336452,0.10928967480143037,6.5463326333929066
0.17108385673474158,32.241846323444491,0.1065487337908412,3.3617024379903886
1.1542196918438183,32.808303456579445,0.47851237213055747,1.9717476089099875
0.80475233933863355,33.839959512216389,0.26691384181385774,3.3459644673370632
1.676600511951585,38.382247932936927,0.47894248620733504,1.8893737763078853
1.6356777969221734,3.8473156043509196,0.1236095949695495,3.4635252220186685
0.70256389636315908,18.963810861698008,0.29948744841797009,2.7319644848982279
1.9105088506325154,27.436844327822254,0.14347276400819264,6.1710712727523092
0.65274389246622533,17.584367681568974,0.16393307275697069,4.0123452950117775
1.0786085455402576,42.379464791072138,0.063524560442530451,11.841071846710912
0.58633367207844522,24.646052920777404,0.10352898983309509,5.822576270309157
1.8784827830930304,38.662751883509578,0.46258178343313805,2.1458659729106344
0.41275485340583451,42.748760327177287,0.19468984616704926,4.1701915837306087
0.18533017684542508,25.734782662271407,0.32365814536156623,1.8598878538226735
0.92668441400577206,45.568059949696149,0.25925635939517283,3.4778633778926324
1.9855135717060903,29.769073086312048,0.23020306036037524,4.0768755044907712
1.7941868058843364,42.663440642852365,0.28934874110573067,3.3378153719734267
1.5223552369682036,17.688948983984691,0.13425752507690369,5.7972778728412839
1.7925057326691973,25.442030968042776,0.49487175433380942,1.8619034714530627
1.7975486154259401,27.039141009224306,0.41823854091673834,2.4423910578542922
1.0858308847342533,6.1440060789074584,0.38372658472918186,1.8971258238260968
0.70026519847850666,20.52907282837549,0.26094168365627862,2.9738516608993559
1.5668236210108772,45.949545955032129,0.1187947049568512,7.6015095621751989
1.3571564000187462,31.910779777872378,0.46429963622310555,2.0440181194333182
0.80994968486004904,9.6978225394114066,0.20362418032177743,3.0038333165347422
0.27948666931687904,17.603926144870645,0.0725480103636202,3.6656529830535862
1.5189002615631495,10.388547473472292,0.20408165456478289,3.6474745479519006
0.5986749802534429,2.2163334581300544,0.40750566372314795,0.88616844481305934
1.8799449860141806,46.445562466697311,0.33021893524469365,3.0622055084290052
0.55784409251080103,22.962159084586702,0.38787736313518684,2.1791742761615907
0.33324007158182345,16.069218548618522,0.40713592273806981,1.6572080859309417
1.6791140770373216,30.325382386329093,0.14537957498624415,6.024035248098226
0.39124020158653872,1.3584083583577662,0.46570249224193111,0.39697356070508977
0.44060978549970431,14.623083223439878,0.24709532131416767,2.4677243467247312
1.2388273038896027,35.448639819245734,0.33755614216887408,2.7485075830619659
1.7616678775911825,32.054718880393885,0.051038947664033905,14.610841777429449
0.47322586485768914,49.108491429584241,0.49701582428503011,1.7289984014414592
0.68961497851018005,31.397527773244157,0.17640337368386982,4.5536258485321577
1.5770691926582374,24.397787807758906,0.077928397943069855,9.5960982680504259
1.9464702095158379,38.310195596016378,0.25621791869143129,3.7354952817714473
1.0514082537844505,45.263065726238601,0.1080635257319188,7.6675717128735084
0.37340525484737652,36.31410138919923,0.11854701957090907,5.2944248608206124
0.12647894664558293,48.197349953919598,0.33452726586359455,2.0939133526878693
0.53634645699782502,39.31825336617068,0.226817326206605,3.7144084346254367
0.35046221379438991,43.473270474834393,0.46483360256974776,1.777894611299081
1.3875514798644293,6.5910994879982221,0.19362042257363155,3.3594169524001414
0.33148175879420916,36.888261646695597,0.3767810577727555,2.209390114416188
1.0620268700792026,22.564346276841061,0.25749474356970842,3.2283384569941589
1.4190986277214843,28.102086318152484,0.34697808550817544,2.6860651572779379
1.2041215575197146,33.051018064635478,0.31986291052219568,2.924439113539131
0.47957373815410942,48.520940718572902,0.2627527877415492,3.3102490580058048
1.6278365997462991,49.244325990149605,0.47752749258099669,2.053355307119733
1.4592735462700233,15.123184028907358,0.20422113923973012,4.0280887948951314
1.5040696074395294,36.953921374457892,0.12975597556217267,6.8726152474036422
0.34900972795889518,37.749193358828165,0.35514232739592272,2.4067373414438586
0.33513222693565475,17.978150204339389,0.43070340258855894,1.472988001580217
1.8623688469123645,7.0696189683468296,0.068114182972965703,6.9187902680238151
0.85539856826738714,3.0064010540002681,0.25233470979020628,1.5479518602993891
0.67180251438378547,39.089813248929751,0.45161946035929684,1.9180373153206423
1.0283096861679133,24.995287349028388,0.38732837851529039,2.3527936541827499
1.3594420042508066,49.291468305251385,0.4963134724239327,2.0444409202482223
1.9156841883892428,23.783699353488998,0.28913621521875971,3.1376438079872306
0.64424783107590444,48.91793197461817,0.34699807346051809,2.6642264250732661
1.8571360156928516,21.167224107508932,0.18611612651206766,4.6620785709624357
0.14723303363388701,39.89042537743866,0.47639101984969656,1.4988514397799495
1.1548762804209669,5.1561443432797711,0.21485096985044133,2.717016297211571
1.3045527121940617,28.217623796750431,0.38232982070898286,2.4036222108673857
0.30120506712643125,40.300929562300489,0.23141309185358688,3.2195319672677556
0.36664523442143404,46.310381693774545,0.30281851852834968,2.6321568993649649
0.89631720670097725,41.306571440254146,0.3739021407596958,2.6261489823170621
1.9358406330720452,2.8115656328575369,0.27902036828810944,2.2036503861996009
1.2324808511453085,19.262414724029973,0.45818884710927882,1.9858380499091974
1.8727441210404014,3.3862251433787121,0.23868544456751462,2.5636003263213829
1.6282857396646444,6.3548322646133419,0.34118230916449632,2.184219797201278
0.98802504295505378,34.089975804706725,0.20406309498502434,4.3617364693405563
1.5910505535791561,35.949651619273212,0.2336705007039559,3.9586902106795687
0.1338898895562767,38.912313454829686,0.2480225487050986,2.2584752539112416
0.30737359385489638,43.407370854727482,0.10661315824052836,5.4729294140593971
1.6759143682771991,37.232141955348986,0.091275655576553011,9.2783998995326407
1.6139524678178072,40.24270801322497,0.35037046541604105,2.7831573895432027
0.54201740973622403,3.3992217813406831,0.34498298225437352,1.1445688926286177
1.1084622221382017,12.49222237162363,0.34830937139454288,2.4241099059786562
1.2514300593300207,31.472990895387042,0.058894900404211255,11.863958835610674
1.7487040121744213,43.048139926616336,0.19694607920230095,4.7930227318900185
1.2459035989435787,1.2205061220432971,0.13901443126663862,1.2256289241022056
0.88388598161999254,26.21683776370114,0.40016814014480556,2.4135391335680572
0.81094968247364707,34.187082568855459,0.43728368062825856,2.0015911149991692
0.90917596410966872,2.4507571673020472,0.16100616975176629,1.7291309697731567
1.338668948601951,20.666422320116009,0.35053212148159385,2.6829647141564186
1.7482322003294173,44.886109187801146,0.1082132615562235,8.2070917842701636
0.96240407594496946,33.909027633937079,0.17381863652077101,5.0487117900252283
0.57089516960758036,12.645259804669269,0.1123945233050388,4.0558752345680569
0.54965848969540421,42.786275351963724,0.17758434496965314,4.6120284567050911
1.5174271324625481,18.053539747066203,0.35363144630717508,2.5652019663267827
1.6514806505054298,42.813888886058912,0.45964710958336363,2.0952616112012663
0.30002835172283743,15.648238904826371,0.1411350835658837,2.8089858382020454
0.22646182821483851,29.925692293274299,0.29393556572782364,2.2926880524619433
1.2294239611372584,20.450063319643871,0.3656259955595445,2.5658880975898652
0.37772916396612677,14.466427486998285,0.47881511081850459,1.5238245550601019
1.6668619618670486,44.441320546421593,0.32452721729922823,2.893825462992055
0.68963588045574142,10.192090415035075,0.16479811896232133,3.3149558295966881
0.37335667264517103,5.1557679705523913,0.33146517061127134,1.2403498201521643
1.8498438977261555,17.754419988737357,0.19422102275510728,4.4973361826795175
0.41451027319702849,36.164318234436813,0.4892577758112685,1.8514430318862849
0.6409681564420775,40.564148692837804,0.22985426082363658,3.7077791471131922
0.39186545086491142,49.93842513327148,0.35844247434245641,2.3759802693488354
0.31943112096417448,15.521740793547082,0.060452412056041321,3.753273985628292
0.14018123103923608,20.989155605432828,0.23002765076063991,1.6389198216143841
0.2052512774120942,7.7042426234516883,0.44379842599513025,0.94598009272865236
0.43181879477812013,29.168724551528644,0.32460234999496063,2.4693699529551845
0.20142567199163325,49.881421825882946,0.24977429887818936,2.8317006882998652
1.2231732506108453,35.343169495912264,0.47117187474607664,1.8138181635270214
1.3933576009190622,30.165429180255217,0.4342929692662531,2.0947034291676161
0.84789786798085365,20.226085553167906,0.19499705322032224,4.027119758114984
0.70418308420889386,45.849639253992187,0.29504678091860281,3.020252411632931
1.0585998503422371,25.348913210387124,0.27042091524160822,3.2755870807875489
1.7625093902457563,7.5839787523400135,0.33449112505168804,2.344729248558957
1.7171500909621915,18.903544696757539,0.20035007013144002,4.4279109827783723
0.1826026178243047,4.2911667735405779,0.15989225034464971,0.68613989141072573
0.4448469782333957,10.896972846750296,0.46070232586499121,1.5197941190442164
0.54981525509835238,1.8657702689956981,0.46574352477432784,0.85881571890327602
0.57383639408120246,23.210715908508007,0.42949529859289054,2.0892152238856556
1.1853420383112683,32.092472982638057,0.4901919938440526,1.9144824237358149
0.89089860883606531,17.821330656566481,0.38524618660085985,2.1890010976631036
0.19358282786242859,21.598706803758578,0.39410025285289985,1.5560608479743188
0.80986686307318601,48.00125436938422,0.39316554138318832,2.4233618355546778
1.0951306025635108,37.846192957170864,0.26627343392403796,3.4360664946609805
0.29317661551706031,27.501975210302611,0.25540348753142228,2.6075679969069836
1.6835712521982635,14.942502880479436,0.15810182426705144,5.1581315402355319
0.1987275462836981,44.952843139876762,0.34016863746168069,2.2037734431922611
1.857199551134318,12.519758727152315,0.18019406124605053,4.6430424075119179
0.28831496900176345,16.941793795317174,0.16601378436605949,2.7037319577978218
1.7027924080357302,45.544175906724476,0.31368261834322464,3.1884475749578112
1.8150409734624724,26.947560708968545,0.23449207470126943,3.9478264050462597
1.961184293114526,37.373579521480856,0.14848547395758449,6.2361082910707815
1.6238491725198279,29.946494914024541,0.41722520753877401,2.2329084160118104
1.581007327465525,33.018521241465265,0.43725646368246918,2.1305616441388415
1.3207182243915405,15.669781284226453,0.12546478385500143,5.7867867370537862
1.5800930736984451,12.827231019706483,0.053378164759999944,9.8055154294001756
0.35564919598497946,16.8021250112646,0.2012584858382182,2.7157886675935434
1.1185292683005108,8.6166366400877017,0.40887987605633863,1.859636143048881
1.0770234533617875,43.841403899249563,0.42762823980544601,2.1318380457087369
1.7293870738328594,14.879099729255589,0.11224808155222216,6.5166406812988811
0.97931879462768012,28.512980326304845,0.39845115553237304,2.1776179115220677
0.83167004259067157,39.806746831927327,0.10206687528924326,7.5678833709574977
1.3151702153505092,39.407381359409968,0.22552816557043814,4.1642266537198651
0.60628030325160742,22.48092667062545,0.49937428175536214,1.7450333668148101
0.36555998081251806,24.336608120749556,0.13666587045390943,3.8549232140282741
1.0079668206451171,49.740385697816215,0.1192836121599319,7.1689025979567989
0.89208980033028151,34.055276371972177,0.24026014964605708,3.6491170634937049
0.54188288700485998,40.917283712776253,0.32885083668643766,2.8225172111299792
0.79827243921874314,45.225144491742363,0.46980535208596397,1.906879605173047
0.79614565466987008,39.591901975237619,0.4913695154898654,1.8840442071796117
0.72224157238383635,10.073787902724812,0.081338286466127591,4.6915195514893631
0.82098175148116503,28.546365953141038,0.1120988828065574,6.4931300284030318
1.4029123563662962,5.9928137084126991,0.40583208825319722,1.9454557962967685
0.66406530168544198,32.99318420163592,0.17178446852188722,4.6073668632231808
1.9028300607591468,47.812121981202736,0.44818207677786226,2.2011819990848234
1.8410612371225381,26.123871150705455,0.34855396575308906,2.7625368643410333
1.0137298137701494,22.21565215052059,0.10033016107130474,6.851931280353095
0.72388628950890865,2.7562948194899954,0.42463817821580319,1.1422702811913372
1.1173261006770061,48.028951594131797,0.12936037100363412,6.6597966262453339
1.7122649286698868,6.0471315223777804,0.2405729276058442,2.989273323921092
1.3399159470641939,3.0128755719374998,0.29848321785169851,1.8435115111796541
1.6283444730994472,13.057263963741985,0.27534476708612521,3.058324259672287
1.1121723245249064,4.2109912620007393,0.35877331202681767,1.7457422984109285
1.3025434956084794,23.300774278176355,0.34370903069116482,2.6108606503225489
0.64749566694667726,26.288302261598506,0.49641890248762471,1.725390328002574
1.4962970083895526,16.315927502400612,0.49973985915088454,1.8244188751866388
0.48456872693886488,3.4970636461694169,0.28240673118603843,1.0679432217136511
1.4201164447551466,6.4684180442121084,0.092839589132388795,4.980660009817079
1.7353662298191987,19.840714521506477,0.37752948453592328,2.3781665813359609
0.35099539087293341,3.9658940905002704,0.48949883519746512,0.87829529094163861
1.2673215070296477,35.211296554885756,0.19324687443305916,4.5533698124094597
0.28068192163687578,11.144006534715787,0.25754399862690824,1.6922778044021207
1.478859693715711,15.801506870398287,0.24114961616695518,3.4776200644558641
0.26053711576468841,20.312163081726776,0.07313861955061822,3.9091383127507613
1.8782856631311895,21.413872020388247,0.35251899405055015,2.6732205867993248
0.36107506707182413,1.0813746760652261,0.20900196278081051,0.34600893463656629
1.9218724672272527,6.4914481789361798,0.40435874358417601,2.0992271103323574
1.6216799345616837,43.275463623303025,0.42445403387689373,2.1302751575330974
1.2279958084860729,1.0604200630834986,0.41955385396903044,0.83905880993237147
1.5869857987961391,25.900200434830879,0.23749969911794605,3.9606968093401744
1.6107181940678632,24.985598318853196,0.1946955570084048,4.5642745932862798
1.8974514193529275,17.321613889521252,0.3869693508501747,2.4006192880657271
0.58142837229445565,22.135023987176034,0.41062524522922533,2.0866158090519642
1.2211442011807874,39.248475738802632,0.27106585087611479,3.4888738409927353
0.28059347537236234,42.218981604532864,0.45186395879133634,1.7233024304197757
1.2707148300458304,13.757078627347251,0.11475891323535123,5.696117475643482
0.42545347777629872,16.802031607418762,0.44558095084653204,1.7229138542693576
1.1734061617976395,12.881659798388304,0.093242854837346567,6.2229007940980789
1.1876179766643145,24.513306627002191,0.11908648492457626,6.610252068363943
0.98537179066433189,34.479659525281832,0.29022800597328219,3.106001005699198
1.0930003734749332,12.184390897707607,0.08038331608433677,6.2950697219240368
1.5514544410125171,17.206051360688466,0.073763195630049669,8.9010831344369574
1.6185649613729267,46.588846261868376,0.050233434874567488,15.554672140638671
1.0350911095933153,3.3798952025009457,0.24634249686241844,1.862491939105313
1.2392275388929634,23.577710656738745,0.39858074658150339,2.297167899563298
1.8693488478111935,35.866344038242111,0.065677257625962049,12.378095611453544
0.3274938181521333,8.3722465663162282,0.34351592290963495,1.4883413508643311
0.32249677521020992,3.3213269802686107,0.4204072928372839,0.82339000779695815
0.26664712263045998,7.7720632102880067,0.12560038186004202,1.6323149223403803
1.349940241577003,46.022336483003464,0.11608868066963192,7.4140591818408197
0.89535577150172097,1.4537293092350474,0.43736043812924125,0.87313091887051264
1.5712106906695023,10.227776765756239,0.42040607447754264,2.1112783854969548
1.375339685286326,2.5328921321805828,0.29252379481888413,1.747276821763873
0.73391174082365251,6.4208439105479602,0.41863994568229113,1.6546448588042071
1.8068964399869178,31.387315044786519,0.091740234841022644,9.0605919759343223
1.5488110794342393,12.840306528215203,0.2275166830724395,3.7419098702790454
0.61401638772933376,28.891390471103165,0.38200890024786777,2.2132107139249695
0.79196483376690252,29.919573755540181,0.16585338169578351,4.8594378599293613
0.69743596238809946,42.622331321399173,0.38854801149509877,2.2491633592075848
0.39946213238749939,1.232328252681822,0.27688037197586624,0.36736661989206831
0.3807884078301641,42.815103507775973,0.38761969457670487,2.3347334045095596
1.8786421804139137,31.336835234921725,0.25910583703579831,3.6035089685301367
0.93201767067763108,8.9744308191429223,0.21555695309981793,3.0435331668298633
0.82830766327707861,38.873932018628913,0.14863514741538456,5.5818690731701706
1.486402846487018,42.919085547738703,0.14377070364575678,6.2642896564053023
1.1506868239805099,13.458910703953707,0.3881708647571282,2.305315388900441
1.8786659749930783,46.020890364231363,0.10350965661528222,8.6731573755816864
1.5825728384278452,23.268414084634234,0.088692057549925318,8.5059192772088128
1.0108021718366267,30.567798262332751,0.12933111425995858,6.1275955003056826
0.81508299961356978,49.247827147264537,0.12890593015426485,6.5402058706845425
1.9745999353562118,18.715267853320768,0.42039843026310486,2.2628437631532159
1.4637444484069226,40.844807945185529,0.22932798056339559,3.9532119980876406
1.9072698540072981,16.601556773594524,0.49567480581221707,1.8453324289905682
0.32510929671237854,40.161462589833057,0.11174506600577558,5.2685597832205167
1.7160139904624869,30.435962024269482,0.3440929215621395,2.7271323864113404
1.3104403795832944,11.60142906604467,0.2519282782405628,3.0501735836396744
0.33165118883671391,21.287278595672582,0.22681317951368329,2.6695364701251547
1.2176901999415193,16.564146083814521,0.44378788957433701,1.9753120084841886
1.4035830937003528,4.8273112609378304,0.48901804062277981,1.6254429641004882
0.12337510318834539,2.4619037348851767,0.44278653144838043,0.32500859604026761
0.96320412749931839,17.977454114951865,0.13653530556580987,5.1367423857559285
1.6682590712730103,1.9326732430568425,0.14935906454402031,2.1484616005683295
0.66118214815377074,9.1089001215069771,0.34523324559277851,1.965806313780962
0.9712413554172471,36.533982721692567,0.18008761173718629,4.7436566757012004
0.94039684142899704,35.69647054849581,0.38062630885126092,2.3553681212795414


==> anc/competitors/data/v3/holling_type_ii__s42_holdout.csv <==
x0,x1,x2,y
0.77907611546840461,3.947275015052143,0.4540852986697147,1.283261375937812
0.80719645179651545,35.842692226177128,0.065177618225643594,10.025936021055687
1.1944069584497115,45.834142572651885,0.15562103509256611,5.7508390120102026
1.5194745953395421,14.042464311815889,0.44041930150673486,2.0521834219017632
0.4507539675031853,12.25161541148346,0.079260587244826569,3.8411430766701211
1.2107507277625285,26.056907381813385,0.21052909682731691,4.1283690647841897
1.1160674548890608,13.771629792156768,0.47529619226490655,1.850625935769161
1.2447351202765866,31.028073622980727,0.085798503086493824,8.9533000612615528
0.60191095322644417,32.711856990365192,0.21498025765016138,3.7626741942882482
0.12786308251831038,27.161220004366026,0.12593504427282812,2.4161744396340179
0.54015204449920018,41.783137294172327,0.23779994828401568,3.5447413764873126
1.789812269806663,39.093491486526943,0.28615877728132588,3.3283340153393564
1.8017179814631905,16.173497887451163,0.24099845531596459,3.6321971931858861
0.23023750145364236,1.2070759904587933,0.17899509040565298,0.26474437941633511
0.86768837089648476,33.036024987743716,0.13798847310609563,5.7845513850108965
1.7137979351392894,2.8820991050018749,0.24941337109631112,2.2130270733380328
1.9606081071003603,28.388264432298534,0.38175386681515711,2.5017471480999811
1.1587289780266805,8.5525746039845281,0.30718029503065863,2.450456143899844
0.70252446033985627,5.9626036254852144,0.23235337295690478,2.1227773627977142
1.2399989923129329,30.519065843811976,0.36722133254161249,2.5403543398022816
1.7405843607862226,7.3103283292752677,0.1322747434838864,4.7423734226158816
0.41898875887555753,47.076082328237639,0.42304620757178091,2.1108403761156169
0.46856096384007184,6.0412566407113335,0.49308479069265121,1.1815377587159883
1.0772524559121077,11.892140574297857,0.4290633274229283,1.9719111678496291
0.29122579507484803,16.09646017539,0.24680669137327599,2.17329543981158
1.5901494397260763,2.1448505494479173,0.30446800681447961,1.6731677028162075
0.94371948248804882,21.908709671363578,0.056219257071244769,9.5615760164755734
1.6430311466156593,9.2307980113289609,0.17675428776978536,4.1204977318211737
1.823534473266277,6.2254431847937592,0.3870891646195308,2.1044791331656949
1.3907538320607729,47.805289621751754,0.14610716077945402,6.2054734283016924
0.60631685488553733,39.42640493628673,0.40948957476261227,2.2157128851379464
1.0609806997363869,14.707739969051557,0.35520382425113534,2.3849990662323886
0.72357716236728864,9.8658254301296111,0.40812412294623468,1.8241320516281641
1.4033790865639928,35.640933594787029,0.40893222176680316,2.3314092246764475
1.4709508771055382,33.695423593430924,0.27475260664563905,3.3906533059575561
1.7189222757501308,46.246882167284348,0.31363109586603327,3.0655049137411403
0.86317170965750711,46.400269777875614,0.30270125012253207,3.0518587131814225
1.5726636727553163,37.434422623008693,0.41940245239132479,2.2915359594784519
0.50149301602100482,20.809418254338254,0.33893720068724609,2.3001122317067808
0.93263839307806695,23.385396762877612,0.25344670511907014,3.3411629865110668
0.50078024236940122,1.8888819578249592,0.13999530604649679,0.83530115596158361
1.6481710158303431,19.732135827966747,0.24357466305975028,3.6453359137872874
1.625268740615454,7.8276805113470411,0.37795954716558855,2.1902781423361453
1.4646675240992046,1.3299015880510667,0.11041372133745897,1.6030864574729622
0.71652783164849343,39.481357717263037,0.39289285856105943,2.3351300498205747
1.5203784997428462,18.183547168751758,0.3414796006629649,2.6479448957536316
1.506893831689025,27.189810039277894,0.051893321497500686,13.106135848704067
1.6403798275826436,27.120476701035084,0.13631439139688628,6.2975297337185285
0.6329598324414728,46.622834501526434,0.16504666415165276,5.0268169604157835
0.7641282806009233,45.014034389901767,0.46708363332552033,2.0154936578935172
1.9063711645018286,13.28143660262926,0.44651141644395576,2.0575839365824282
0.67524175221102145,43.500416108837982,0.1923784945099396,4.4165120434798188
0.62411198333309836,45.852563376022182,0.15969710110939908,5.1376583919152399
0.3483631093195122,13.473509674582115,0.48028636456109247,1.4422957078529584
1.3712305792804862,29.135019854868958,0.33056322827362072,2.8121959530577723
0.18077334186150151,3.8917981620006943,0.48620145006574678,0.5242194204991103
1.9093609193737988,17.155627886905869,0.24799626167645894,3.5903451544733609
1.9151964698131387,23.276450397976966,0.44352791205350034,2.1461069105129829
1.8660924979456825,14.744931430809174,0.37700807686500115,2.4192493682406342
0.47378433512730056,19.070657980423423,0.44914488894230725,1.7862854747920474
0.24300447515909088,12.795168798093318,0.083675764141218439,2.4673490058851564
0.4944398919893177,22.10449925125857,0.11284366836761014,4.8937936766668981
0.12143574397562426,1.1612479668970237,0.17113642748955893,0.13769402069674136
0.82125589768262497,13.951791658779955,0.058097140636481248,6.8788813493279042
1.5239048102363775,4.1164908751459475,0.08380758991813185,4.1115481968374992
1.3465994578413822,45.420047165260307,0.36400613312323499,2.6291159426006612
0.17022616173280314,8.5668520555312302,0.3756452061391935,0.94217489781646624
1.9103914512225999,12.433958950824829,0.44559111233736809,2.0504838735435018
0.25083139142246014,33.500985405102419,0.16384653079623818,3.5354397013290559
1.5052594559911685,36.712805923554029,0.10109027229919626,8.3902618281711536
0.76568342746556561,11.406136853980296,0.06305283167394983,5.6320705206267672
1.1411816980894813,33.442298434794374,0.37897378107635921,2.468059214001995
0.1284682013928144,29.46813427507227,0.12213748123453413,2.5887410671773008
1.7743145209312869,35.46517519704225,0.45779756042454189,2.1110891063762001
1.9791406737917818,6.2103624052911757,0.27849237407402938,2.7789239139208997
1.5616644317311459,17.761548887491251,0.16714659694463993,4.9212896350128492
1.1143694453466444,13.937993048641871,0.39717416933591154,2.1665792988679189
0.7570614532743779,16.412511025125504,0.18196617653227676,3.810289295480203
0.5102570120898674,27.8450420956142,0.21402270696658671,3.5161131315290981
1.7505981191246502,20.393895082759393,0.20214147825265921,4.3449641806031911
0.55221709430592392,7.3786944238522372,0.36868876836991327,1.6283750189785151
0.22605818769454511,28.656847340220633,0.25762217104919205,2.4272547881836362
1.7399743206123572,42.105548304632613,0.29614097336647316,3.2279878668678261
0.1609402549375028,46.945068775286465,0.25324306923587747,2.5933637676340413
0.34719797295787003,14.978181718657853,0.44248404985157652,1.5753559879025933
1.9046520457575906,2.3958165384728844,0.37762851842913209,1.6756786656213678
1.3238518743762147,27.788381286506251,0.2566045780261938,3.5237624330002348
1.2439400975326051,19.790969031783558,0.30973357331789025,2.8542643685008513
1.7669948244278426,6.1150129368290944,0.49043625430672111,1.7153120025367554
1.291869753922152,48.247305940637297,0.37536934262362776,2.5548449969943925
0.91577306711007345,26.419486298852398,0.37677085190491777,2.3917552573780987
1.9229651317124623,49.220859701072669,0.26604435222717948,3.6152036139531281
1.0597066056983111,43.875005860080705,0.18201310157332889,4.913498833449105
1.0526492602134174,30.730920732248119,0.062964678923084355,10.65216275889793
0.52157094093617606,7.2458405513734974,0.19695636305236991,2.1665597518749249
1.0623345102494519,26.546422250187014,0.17077875104049661,4.8487608557502453
0.64026989426612402,26.841896499118931,0.29471432458926089,2.8336557072131963
0.53078549966718225,13.827147276776335,0.39392577738919515,1.8861536687302414
1.4208179988032339,16.027041835925179,0.11092012831834641,6.4585025719762141
1.0744953829698247,38.055324657916451,0.28546052844335479,3.2266784484109245
0.84465107576995468,21.962023007500154,0.17271658089025083,4.412591013893274
1.250331210876283,41.160568757529461,0.20952016293423403,4.3677450602829673
0.11979253774484488,14.388861606778836,0.45274038281995438,0.96815256172424125
0.69424431454048907,2.5892091537004278,0.12531224867604696,1.4670781496206307
1.6807923209606919,22.419897163089267,0.46609636199711491,2.0299070558674028
1.9389596396994397,1.1632474385622222,0.2435183138178772,1.455856284287349
1.2536237739913554,5.8053378855097417,0.49430064098785115,1.5830136091086506
1.288039664783148,48.673465172678931,0.25794078437106066,3.6510816314599959
1.6530966595640444,10.632822017420898,0.31195958158837261,2.7111156287895017
1.8595984638128666,48.141695883348305,0.23242868236836767,4.1051098019050158
1.2542390754565829,12.208946223340705,0.20204201916732067,3.7404672867053557
0.20729168025494615,20.674804893743563,0.34719103728490108,1.7225806905902097
0.70324603506916805,24.874542579686263,0.20337628653372708,3.8381489414861609
1.7209987776190154,34.119706665856974,0.12354051549738275,7.1138683354277887
0.58606695593995295,21.337265209873035,0.086825128370760216,5.9954655576824454
1.1218212904096652,47.310810468615045,0.16011482654928202,5.5879549379226408
1.1717108396844873,40.079588751777351,0.29609333552978551,3.1507247941078673
1.4973772046863609,44.468826552119467,0.4080920692975929,2.3634510018829982
1.8903984136226804,16.391226939664488,0.2315466475084515,3.7904726849820296
1.246182628587212,24.624496011464906,0.36833394231271388,2.4942542625293505
1.0036084112750525,28.69392982913137,0.3606935557935107,2.5289640396239017
0.15639352983817253,20.524767021471469,0.41883876555146587,1.3691671875029696
0.37926019349032947,29.886921694384828,0.27034876184876944,2.7888424555802027
1.6547671138148174,43.118128996295248,0.39759034725372405,2.4295097575538631
1.3793433198108396,24.822060744467425,0.26651331266393075,3.3815714087419639
1.6812359049089274,4.6642220764440578,0.18786151893794151,3.1707220423589497
1.9065854576392036,24.284060482944266,0.15986329368203617,5.5108036856039648
0.13212097782506499,26.184242500862624,0.13714060065007061,2.3463122147474729
0.45680353608806834,15.331301809016379,0.12167429337258895,3.7812583295859792
1.7609106881320138,6.0181014784603875,0.1930142075208261,3.479743337129138
1.6228732323053097,29.301380789745043,0.32958167357808055,2.8521630242677896
0.55179007530239521,11.116233411659747,0.096005351285054386,3.8604717394891348
1.4564738432041981,39.521002556102118,0.29031737784884465,3.2500226920976507
0.95727653651175926,30.636188905609956,0.12098249958664545,6.448267441786629
1.051545976467591,12.224919282804125,0.25724548109035444,2.9847553688574644
0.84145662126744136,31.543872682913381,0.33273336673451548,2.6997230376507271
1.4604746177009835,47.102718376364408,0.4798617532896049,2.0226608455260018
1.0840094057185137,14.614845244270843,0.28175775895188931,2.899571096673462
1.5572931970443356,49.695968195156794,0.49152898386628252,1.9823556441846217
0.94267523560955158,10.306190977876371,0.44377029313176475,1.8291575675506186
0.49002693394967545,47.366881842793994,0.27952304271324829,3.099756601070593
1.5447776377721343,14.234361699295373,0.18989239387552609,4.2486327790853311
0.5801732431132367,40.508638782337989,0.47589249786157556,1.9288560100806831
1.117030148121547,21.998020659339865,0.16907572709528429,4.7670871299077788
1.6746447884742939,25.571791397791678,0.14521082749077205,5.9325211066925574
1.7069958412484898,11.514938402885825,0.20112566784435748,3.9682406928382683
0.18287163711427445,49.320655857142576,0.44033049271300861,1.8142128523484946
1.914337902504414,33.299292309004116,0.29777889775877636,3.1901372939620898
0.34349496300310839,8.4200840645282327,0.28203744130294173,1.5928937923176152
1.2628696991391579,33.463947350798534,0.063129152972308408,11.521818827872508
0.89530371808111819,49.632240319803266,0.18373403500005192,4.8487588093402403
0.94165246958730064,20.574179459771713,0.17502932564885015,4.4121743794516002
1.3515186388891702,49.698220875732744,0.19846611760880334,4.6870427875127465
0.32443013300031809,6.1819505365029732,0.3252430531635474,1.21382171170876
0.35898049454636727,30.479770768616408,0.16874567951963571,3.8440894160025794
1.2734262202104758,44.945089958103488,0.27046899403893676,3.4729331143685975
0.77573715095835116,1.302050858031373,0.17700697100355467,0.85685564148323246
1.9450535626405303,13.807591789528914,0.055891893459502857,10.738045229971311
0.23142537627242363,17.366211128645531,0.37241190589653955,1.6097068214650871
0.18404572504042033,38.251603844580536,0.059905998944593086,4.9517069329091079
0.35919866491405439,23.092128715274779,0.22422107199983699,2.9003957271906833
1.0510183881174835,21.710072718118763,0.21106913272747607,3.9231873358266101
0.44752667831576209,13.540188883796807,0.30561140036792966,2.1247711942957648
1.4872544638213123,48.138250153213079,0.17385631279453839,5.3241333052513413
0.78820351229296981,42.414106954843632,0.26757874922284658,3.3614445057112303
1.5988132632567063,22.676567749800803,0.29643384489950547,3.0862693171983184
1.9268948723050967,35.375549308365819,0.20449785216241329,4.5627068633935552
0.75436006108971632,31.800306824304808,0.055726896850948449,10.265583414156533
0.87687247051364492,2.6513137359680989,0.33386767190364408,1.3088999162784076
1.3443321084893269,5.8787840761462018,0.23830684975400057,2.7409240306996541
0.67227917430464579,35.851301977298832,0.10917983375248366,6.637020316545021
0.30013422599355388,40.110227890714697,0.43986490422897179,1.912294299784
1.4811637114570522,30.446406777751516,0.42043649664275456,2.2593184392027181
0.85367340272991554,49.443140570382319,0.39517568956506799,2.3873885784128062
1.4059751584446309,42.425974266743673,0.081934336803089147,10.131831968961558
1.1738548989005437,6.6206858062827116,0.058367566311972929,5.3464746045470442
1.9986309515996938,10.171750982088325,0.44143340436843032,2.038225612984276
1.0343998859899191,13.909179770054092,0.25498282415541651,3.0817889010066883
0.54241580562429426,46.274804094003748,0.40684236003470459,2.2387255918092861
0.94865372462611064,21.160470856770711,0.31029665142864143,2.776910502905138
1.1579488942828511,8.7118396329791423,0.36424971804943818,2.1580619826285274
0.65579312443905824,6.7807644818776005,0.38903479911163957,1.6288855137643938
1.5113907487903206,43.152525847983661,0.36591542331836968,2.6229641243789001
1.2274402980701054,29.992488866723523,0.3213910240382441,2.8689908806013129
1.3225155356727978,46.631003986581199,0.096046992621822785,8.9077120650678161
0.30799322796917039,9.0059293017708058,0.41836173272511373,1.2838906853339798
1.9066371452692619,13.351890095413436,0.17968474919935801,4.5669117206512544
0.9545693826191326,38.948317116398492,0.29880514099618927,3.0702899425167547
0.19051982610637819,13.186781578990741,0.24689192806920024,1.550563813708832
0.24610370392965794,25.327117350176195,0.35022975235439663,1.9582361778272623
1.6905442600992582,31.662729635642016,0.097560227478341893,8.6027201984204744
0.45806440935281822,33.065982269002951,0.48203458911583114,1.8246274048328186
1.6686656387335315,18.790792693340812,0.097521023338355023,7.7271808232674006
1.6781469030591287,44.710779108107403,0.41642080081682697,2.326941953262025
1.5923078254605878,19.033913245241152,0.11825352429302015,6.6116455417485644
1.2436958150766753,37.303948490661014,0.2530632776018224,3.6414294112191459
1.2480599724503121,42.540466837153872,0.44954272810334311,2.1350295891899096
0.61112979904098175,32.105329894029978,0.14147154090154848,5.1964632094595213
0.17931126707884829,18.136772424362448,0.34108403550490712,1.5418416319612225
1.4502443109197907,6.1057033365127076,0.14087352876654896,3.9399998250430861
0.12833456079632893,47.027716034109957,0.32167523736092801,2.0518393201791674
0.14055594927173085,11.870100236213137,0.27775464503991032,1.140086343663554
1.3160458638497419,9.3335289767203804,0.47859348585463052,1.7856999779035179
1.9075933605326403,9.6603213071632918,0.076839927375254857,7.6274578949991421
0.53013830471678514,15.263930185220987,0.10073767720724629,4.4579846108727361
0.11355763222923439,29.62161777492739,0.056114771281966735,2.8296461939116444
1.7378909937187761,8.3544824804834725,0.44423512789757436,1.9489015872162985
1.1230244229585655,38.001248584820395,0.21066673088813798,4.271698409026202
0.7249832453568148,28.372297183407628,0.075724398483581049,8.0424506985181043
0.53311510094491132,14.72297074941245,0.3557130051789909,2.0698913181021696
1.3727598664963536,40.818519665261476,0.46384834707968264,2.0760039730930555
1.6405724893514926,34.23401755728856,0.46577545308076274,2.0679074035473386
1.9756749885487788,45.369743223624631,0.47005902092666646,2.0780720473158594
0.64755503594170349,26.532056523802744,0.30412831107977045,2.7598978309727755
1.8874902628041565,18.449768098923293,0.49377033978060259,1.9139255330511735
0.86110996333754564,26.594688964688327,0.39298335754761193,2.2901655026430059
0.13774583058762643,22.804333487633055,0.11779854867451624,2.2927995040070104
0.40824767683771279,13.718512196122246,0.48612499818499555,1.5044859253356504
0.70030952178154959,9.1177035857988624,0.33391262148284706,2.0386344547604338
0.26936359383441472,20.825709791593379,0.37725454905926048,1.8001230443036655
1.0653027212245623,21.612509927244499,0.48418815119860509,1.8952986094742212
0.23404726384193336,38.976183464370557,0.215496658115096,3.0758015304760771
0.20207052167102715,22.988471359446947,0.10437818477471555,3.1284228219992412
1.2666040052866725,28.727243012353711,0.09600531244939553,8.0979279623009699
0.21800133858608978,12.847158016369082,0.22132932647381731,1.7289574879628407
1.6011641323187145,17.060040622764866,0.11276914851630859,6.6944338441391729
0.11068199880022682,4.0836702197337269,0.49660474318083547,0.36913322287867689
0.17094022860924063,21.387125364993334,0.25392850225738434,1.8958875042291679
0.98058812922759131,30.300235178546334,0.4513416422308586,2.0618640890922246
1.7823541702162808,23.873911297513065,0.4433669514216379,2.1419342490500695
0.35964589306141415,29.871567603068332,0.46715144914316564,1.7849693770215482
0.21815026573767413,47.408990671278282,0.10479061140341198,4.9632458461149405
0.61261846971226863,14.476788437604743,0.39998895342467922,1.9502893071085592
0.45413662584030356,20.36173737209646,0.23909101179781678,2.8799017484101981
1.4641767472415894,36.358310484474877,0.19815659304215999,4.6095433362811109
0.25034913156510541,25.739716401606842,0.15829250514940096,3.1900200594631771
1.272172785216811,1.6181775674881695,0.47609911764696627,1.0396460727690804
0.16569413938191713,42.365981310525129,0.44872842128424845,1.6915243856537314
1.7074283099345238,6.8223936500611941,0.37889623704000053,2.1517297752191187
0.82122344033512373,48.904271782155661,0.44282253854208614,2.1380216572011408
0.44253682142959527,34.635072804609919,0.057229689961173391,8.1650800099768013
0.98721271449316916,33.766912360082912,0.15758075101298455,5.3310832349368837
0.75865394406457032,11.043569413793129,0.10873630010765098,4.384176564474342
0.85262919992754271,29.377574218478223,0.1019624109107666,7.0479377816430988
1.2450734351335169,24.561505680570733,0.46290529841078154,2.0177339805477414
1.3335777673897062,6.3321785151446237,0.44841420793498638,1.7641813566295146
0.32772102759706789,10.057328447254788,0.056043869130319536,2.782089164119578
1.0691210053814661,11.520170614393649,0.48503564460650467,1.7660735635590146
1.7322930691462941,38.101286433484013,0.30186801067287294,3.1543857624033858
1.3190303165362911,34.004574661680373,0.097693892433466475,8.3341033411698433
1.2806865280764275,37.532783661001197,0.30775587596419945,3.0435854785462513
1.3002015683166512,7.7960205416180752,0.32400785018495593,2.3659554739510762
0.28891375848167755,37.477465304842951,0.091764405887099415,5.4312507909820456
1.0455274114833535,17.74605683466681,0.31082672548323109,2.7418030996200446
1.6874766000760979,35.765906594472028,0.32272078618312544,2.9473341410628886
1.5312127337420063,47.456860863873104,0.35567842334686112,2.7068001148243273
1.3450183010229619,41.984261152494312,0.44331085223936367,2.1691056659182677
1.3863127520232541,24.57781060764048,0.46954506920840988,2.0044329103772518
0.25761655637241543,22.611629857060713,0.36826835891932364,1.852063326673538
1.1507343607675689,32.514550359993308,0.055448057130860415,12.169170514625765
1.6442639455843424,26.014155362087241,0.49142220664813413,1.9424988508248084
1.5455387971965702,37.608080204139256,0.43760392704467171,2.1987285487549104
1.7985505069473764,12.183550456835897,0.065930166996780004,8.9633252253736231
1.7710393315848407,12.644336318156972,0.099682763100462118,6.9281658907777173
0.27073015490409957,24.57848270058636,0.093123640973924823,4.1083604349892404
1.4157928081363229,12.257842387182098,0.3820434373486557,2.2744581164818776
0.86254314453434744,19.94771257043849,0.071910139595806874,7.6905210184634498
0.72698464989640588,22.684452898461256,0.39087413584982622,2.2147788104040504
0.60965579845870321,45.313903542291357,0.35236560285867347,2.5735816626489112
1.9472992696595015,22.06579524070397,0.11881165776751597,7.0380699162491176
1.1235072798877652,44.890694804158343,0.45811239050730551,2.0923133572667516
1.3176525059511912,19.348198638636472,0.14248510994781483,5.5032831049151021
0.32158000812574056,17.986094001136884,0.24795434635405944,2.376165943665467
0.8454125072383768,37.719151221623868,0.34573953998850954,2.6518230978061461
0.68187840712943038,11.490200811873823,0.28363389841955672,2.4315067461399513
1.0411662338046466,42.775907705361895,0.41357820112180155,2.2934121427676568
0.47821365190468068,30.573743133708788,0.2646798508606657,3.0023209595634115
1.8423496204614831,31.256887444007099,0.25218415198020311,3.7098944287526572
1.0473505995100088,9.351612158447935,0.11331677432719979,4.6421858831558618
1.6198634560510716,14.247669328987772,0.26015838063406099,3.2950308974954132
1.9667635629208786,11.8249206703608,0.48660734453268495,1.888197989345594
1.6039439033253347,31.106405440552194,0.41745326871642802,2.2857341970352385
0.83392751962847089,18.983296296579226,0.41531799664643609,2.0899234522098613
1.6038005470797463,30.799165569873949,0.20432446160032491,4.4529717636712158
1.0904044707849729,41.690195309071726,0.38343638060015833,2.4664918452714346
0.28117676793183111,37.389634931974072,0.41101718213807498,1.9757510759969441
0.11215790184470431,23.324794720845233,0.26069715992655385,1.5553275482360305
0.66687542324230142,39.233925960533618,0.40190456499021182,2.2720827518674223
0.32217627076687316,44.012160025194881,0.47614436809545946,1.8292643220229565
1.3765596508223086,35.238625568056733,0.43370331007915741,2.2010993161520882
0.49319454165108323,20.799986994663882,0.15675064831442051,3.9334251062263399
1.7062796610732929,35.19582144504421,0.44745204162893604,2.1546906474863268
1.4383537573652319,35.803741576425594,0.40761246649239363,2.341752952690535
0.79036473697023868,27.061474909997251,0.13057707739194852,5.6391619200841632
1.6812275521501696,31.120291886039897,0.37041939466248874,2.5671802987404821
0.61326433779150491,34.279492855784028,0.40085557193844479,2.2300327804312992
0.22133764101099737,2.4841574608750454,0.1411751086115349,0.51023164906424989
0.81597554782582171,39.893188851513273,0.48708749516189603,1.9312188687666076
0.9160213407496155,35.208842981612577,0.49139893309801363,1.9142246917382542
0.80464001129660712,42.566844901955022,0.18598821977726793,4.6471757499635631
0.85672029562902841,33.100464578058997,0.3575671099798764,2.5456257147518628
1.0666315437208465,46.41117049766315,0.49996060227847317,1.9224811541996389
0.19737883703758397,5.0064146029375562,0.40607794356204557,0.70518902283293172
1.1543188415627768,46.260970859000579,0.34919093066116885,2.7180002406831565
0.36319729461642114,34.937721811272475,0.48631459705876962,1.7695317995497442
0.57841654302967949,10.595971708622283,0.13579820344529989,3.3449289791130088
0.36424994036503755,24.213720746772609,0.47931709809087186,1.6872005775953176
0.34690588468287176,24.533305153993705,0.46251503133028726,1.7240977483800832
0.6938955862758428,35.524409815245292,0.23081880885650774,3.6847833006059734
1.5970342073571484,15.569395285136368,0.39018123487140605,2.3234274207527053
0.91882521773865433,9.0388086253583619,0.14426400617207624,3.7782590918641805
1.7846917385276384,45.845324237063984,0.28552565341700259,3.3585488909145744
0.95851282279980088,22.492096422086775,0.13495903493721445,5.5143980628540854
1.2036155976217071,27.275410983901647,0.34905023253541512,2.6349697138070733
0.11988166293688721,41.569818398999026,0.32961225915182057,1.8858100633499315
1.6547737018954891,13.620651809840091,0.2989345146520575,2.9128883362076521
1.4278607541366615,37.752483040999756,0.36410754826514874,2.6132954818276981
0.46077908118001321,32.530785493799023,0.43921354221235381,1.976570195547168
1.5037433197711583,5.0585381651167101,0.4614950776517468,1.6864618292388129
1.3147337664978862,34.382273507367159,0.14617128883007097,5.9420018299545605
0.42897625257071315,33.395451308129161,0.17130728847591636,4.1474648137253931
0.3506556396074928,43.068808285952329,0.2900685830272261,2.8067530362752326
1.1951114286365203,45.180567501248142,0.35736610686013154,2.6603806376578261
0.16339542556655312,30.022305356187257,0.055675872105116882,3.8531430844457408
0.67105479553993352,34.085069527398851,0.30598779790890718,2.8595320846237442
1.8066983490298285,11.398750855457639,0.44341956380845549,2.0326147255266442
1.3349444310325513,9.2093828709292485,0.46484013569661847,1.8308964557409284
1.005573968758225,29.600379083207301,0.30276494714102192,2.9729959679257272
0.67371301536448391,13.599215421929115,0.48497271069173803,1.683162893494349
1.6002544351655261,31.066974643473838,0.37719111106119008,2.5169533247919786
1.6367689200066835,10.705128694723772,0.47840063844749348,1.8675101321957821
0.96393309561190776,31.714426218905405,0.46251652233419083,2.0192731330256812
0.26980421604749821,49.172967979139898,0.12048593437772942,5.1056745952253628
0.87562354685339761,41.555989933584627,0.25204158549878197,3.5775151577539011
1.5451423070221015,45.056080755515353,0.36698982449364204,2.6222360991414035
0.33600324856608837,27.718619997901474,0.18420748430521355,3.4296143800099186
1.4777098375983067,24.160076354781722,0.32509763471776681,2.8319979713377523
1.9571121946998062,38.102380780670458,0.32671079034993777,2.9401310385994641
0.8993005702472574,18.103864387688063,0.063842441777000783,7.9831124480049551
1.8378408512601569,28.936091807567209,0.26107485722894325,3.5729733325127033
1.5573320248753029,45.641685110222738,0.28321702010791572,3.3637662003979827
0.75131040714035346,10.169812956919669,0.25337846985921431,2.6024265296863653
1.1807023125977583,48.620630885636871,0.48673195438447764,1.9835304011609551
0.47129583589667223,27.477646331753554,0.16667880788231784,4.1000697959516552
0.70556693768635381,21.631717987616085,0.30203811736113639,2.720661671266849
1.6863929075924247,13.901689861675589,0.28326327878037028,3.0682503950682554
1.597118040716345,22.750355162782562,0.48858738160665954,1.9375750035135102
1.726521132311974,33.262906171194949,0.30320330068472628,3.1189952267627743
1.660224432534487,45.491113520509451,0.086346641072623936,10.04145014745602
1.3898113602503621,20.775538419911467,0.33529332906203074,2.7032399315809501
1.1560400642594248,6.4556302068749929,0.45324639628261293,1.7028773367232668
0.33531696310072789,35.792078955107904,0.18376087940772573,3.744161871262945
1.8969313817049442,6.0745168959970472,0.42742912648428943,1.9447212170599726
1.0983626318087252,14.620820583622475,0.39875746191057876,2.1690657311040606
0.80494177502096853,45.730154354686327,0.18329786770050704,4.751399278765116
0.98439250405741852,37.834545512520911,0.26030273855817154,3.4824680547159921
1.9348965245960628,16.783380679835425,0.15208685791171112,5.4680478266720884
1.6059091100880103,35.79546940657729,0.39741773844841216,2.4107201739135515
0.42622474981718905,46.731762847256476,0.47226841941700881,1.9139720339287114
1.2468562960077729,46.555556935217545,0.22451194794507212,4.1366921294649739
1.7067818047230974,3.9430887604542812,0.40330180987350778,1.8119539897430765
0.27478342052188287,26.680491042097163,0.31500221634941517,2.2153172248767667
1.8369918591407166,9.1566037367571589,0.27791184196773161,2.9641685645366369
1.4115797419963678,41.058567153028903,0.39043941383246905,2.4528232947658219
1.919152422606778,21.879749044013028,0.37357198550918302,2.5164395573604721
1.2193787974550268,46.660907134284408,0.29188052823279753,3.2314766692112231
0.39393513481414033,10.941281313959202,0.40367928625633792,1.5730950482759194
0.13803341512380532,21.603662829373768,0.11508436203527733,2.2201171018861938
1.1086530719074885,45.865094835202321,0.2024222458386678,4.5027091456456931
0.27528737194905795,20.457988181757425,0.31845143281414562,2.0160731715518394
1.3254631999094795,31.320965677387537,0.35366033804161845,2.6472665054937519
1.5382956180630991,2.1416538814763264,0.18929303151246346,2.0290992113157489
1.3383676769783093,31.317845714646712,0.11256975227124348,7.3298909387980133
0.84082834758284186,9.556092244725729,0.18037679445407989,3.2804977828511555
1.5675651344811421,18.114696973298987,0.25819340666989371,3.408203907665309
0.96503558590167515,1.9477410645738145,0.45348353559861315,1.0147128663127816
1.5682304465592398,20.774606276041204,0.35734561976790763,2.5770546402882628
0.38457601080518955,33.002926507731857,0.28380279088759836,2.7579226575277591
0.6344453293462754,24.072255340590505,0.48858963392987642,1.8048369512591025
0.33653669683657117,14.90429948714948,0.18063372922651005,2.6315652192706023
1.6978079897022453,5.7472622849392137,0.37422737961670577,2.0977112012725714
1.8929581055798763,1.2572537968959567,0.47701754069305347,1.1145809451237942
1.2416597775695204,34.796586946637426,0.41631509695598234,2.2755184734744138
0.89033157610065017,15.772482483170711,0.26995063539454678,2.9311604075441791
1.5407351184543423,20.720537199278549,0.41115063358891185,2.2600188484848331
1.4458130270157061,9.6291487822328872,0.44621519959958306,1.9303371279247832
0.76385926916057179,5.2526511162931557,0.4215338303753447,1.4908277754458079
1.800544685983424,10.52708805081523,0.33808206165725807,2.5585917317352167
0.87448083464844872,17.591819839353448,0.23014642965458809,3.3881047789818521
0.1613225970947573,13.497839705692529,0.13527097533122401,1.6820522787736625
0.63197852054827475,13.726815199663442,0.073894731642949546,5.2863116314503049
0.83050040539153103,33.45019099866321,0.40544284114121426,2.2653163586837928
0.93302185930783232,15.695616966320062,0.3717172867350752,2.2727118261360566
0.88615984504292666,13.991448931217221,0.060710554586135439,7.0739152554905846
1.4822940330941261,41.269552421136218,0.42945628107826,2.2431422707391468
1.5174511572290847,5.7431532703121837,0.099925236531767214,4.6583013090216854
1.7333585203726032,35.674723367924209,0.11986087405256732,7.3511898951401493
1.0459711651220729,23.455521501765663,0.053596772279358391,10.598062674354415
1.7164861048647932,44.166110814741813,0.21323520153204795,4.4164542577713775
1.6104318933866235,25.879142035058006,0.21259342204814313,4.2267623460319204


==> anc/competitors/data/v3/karvonen_heart_rate__s42.csv <==
x0,x1,x2,y
58.697802427798166,62.077095657699665,0.75850313526008395,137.19391681605094
41.943921987602614,86.737675820622172,0.61100360989549252,142.40620899609911
62.929895995569126,81.251761417260639,0.8115068099911934,143.14237780241709
54.868401452968193,54.423536439844419,0.70784069180995668,133.05373082430839
24.708867394382477,89.881386313502929,0.54410921961131931,147.17489297569404
68.781117581837805,85.168000972309812,0.55030153150943695,121.46211904331881
58.056985099517647,61.356337514561559,0.74258339942539553,135.88033806535691
59.30321526384769,83.475863186437522,0.56053037775472736,126.47827486019676
26.405681633777291,54.256781274855314,0.67755244555371519,148.64798075868779
42.519296894778357,89.964189218969551,0.84712106657504871,163.95366430915828
38.539901211629058,76.627389444261468,0.5014026616566688,129.17823740265123
66.338249442430083,76.005000622351872,0.50580293066414495,115.04730148802973
52.193256004033231,53.617629079365308,0.84757960367567731,150.28927858834066
61.138080663541501,85.881335955865012,0.70462359194695789,137.32716245891797
42.170709941366553,51.159980128178773,0.54441849143147958,120.17526639454427
31.361936089238846,59.633122321645885,0.8140557699139328,164.71209401018416
47.729239350791744,55.720875006665402,0.80813310504469227,149.71336233108835
23.190862805208766,81.070717627688737,0.68767014458898135,160.78700293932968
61.381558599629102,57.928169088515915,0.71762721045126476,130.0678768184103
51.583219956103243,86.425529085235411,0.59561551702530668,135.35440607667573
57.904387004268692,76.250761573099609,0.51768189373020179,120.68951309574248
37.726298406493413,51.446508419787847,0.70809866311180247,143.88146655093362
68.534901219745166,50.21719336514802,0.60316431762096701,111.23954352344526
64.656056066109883,52.066316680575959,0.73226736633112322,127.74719931023651
58.919174853688091,74.2370071059091,0.7926858118949105,143.16754256954044
29.73193539259838,82.059272434376609,0.50635619037002744,136.83060853480848
43.336050186351713,59.542112825095543,0.70849982114000454,142.74950214609771
22.190188289361437,83.976353716922915,0.58094818889039823,150.25673124808034
27.71447460337739,52.289277606130412,0.80586097426633052,165.06882462193821
54.152447662122732,82.03855414566705,0.58878257729663996,131.49479405248704
57.23810779539086,87.111817206891217,0.71376954663239633,141.39459380991929
68.375486621710508,80.884335964175222,0.69373929403136403,130.24958186202906
36.291267906907592,77.924831359145486,0.63865827502073713,145.30294274735348
38.522985301743446,83.519208746215327,0.73716726725992787,155.59343923200652
43.477790563790393,51.606051981882658,0.75401937215040182,146.01491156785588
29.473567954214285,58.071284428762212,0.69842822836178531,150.42515203581019
26.49607526677358,54.996947172225724,0.76544778301466398,160.82116886120923
43.785246311296689,70.181239607719462,0.84419597659752821,159.62238519495941
31.345467452544206,79.807525133153774,0.64674533576528181,150.26598162804041
53.490699734125521,75.200473783055941,0.68010406815993574,137.28483107532898
41.857595943616538,84.045243990477402,0.50436445727942458,131.40827227769336
61.633909802891871,56.208519697643638,0.77860999470863246,135.6496920821443
55.013255100112453,79.384843677406465,0.68208052346609782,137.66686064031811
35.618332069102053,57.721659634756165,0.6427865006261978,139.00690146209141
61.612990069760052,60.830350052712006,0.53292518708128855,113.15826236440775
60.238217874840096,78.396187891252154,0.81137974758638909,144.45859260016812
39.373918951508728,89.208191395947267,0.63825253401419468,147.68706516859794
34.416405196512201,74.461744239082776,0.73890355937322716,156.49772824245207
54.124775198748772,52.180012599651825,0.55228095472885275,114.94420525598352
26.987624180465488,74.652358797101314,0.8365423703393613,173.55997534510789
29.995410123755416,51.694022063206681,0.56245461663764085,129.09518486236891
20.368113487550275,85.36582845467268,0.56983969751482166,150.27532205882443
59.346218875106921,78.383131404024823,0.80064400119519985,143.98479737113328
53.242542829601604,56.925113856900126,0.81940396044967589,146.58937114373441
55.258268931316756,53.668840232967923,0.57425159263315551,117.27580092824209
59.036451551098395,57.341329155212762,0.66443031086118975,126.38706692210569
42.945788776916999,89.201087182167697,0.75672321659699038,155.675012563644
48.437059797644686,68.342425698339596,0.80742800683378058,151.87646694548255
26.989849906382872,81.363237933656322,0.63266844326305682,152.05951074215605
25.726503676798671,75.456333684311076,0.68095682039730021,156.48145116716174
53.420148089523579,72.896525998345496,0.75960074368190722,143.92518462578175
43.554810307156629,55.80521018660199,0.75589759182847838,147.0741857452818
48.261805324059438,87.840978142323806,0.77403604550912974,152.88824308662402
58.249942870801277,62.053705300588717,0.69947683652453418,131.70369340047165
51.73591600002954,73.120688632301693,0.53661528388167135,124.25885889170003
47.678970032899791,77.991037783562646,0.81639065180731396,155.08491504844255
47.96035803727068,75.969326209812351,0.80295038876235991,153.02773088768842
35.197504903130607,87.62377638782074,0.77933410253641655,163.19238012656552
21.540891728396971,55.937559596802316,0.5349518670062553,132.00456567900025
41.835869461618117,70.33410953787768,0.57153907847850016,131.97597672604292
30.72923364097646,66.161375629630641,0.76026012778767815,159.80490977138652
40.426432186231807,68.966749179304728,0.50809903310368121,125.04873220691856
62.670153663408307,54.768701047909786,0.84272862179754782,141.20384631006704
31.696974293267036,55.36378439491061,0.63200063812448826,139.46586656488648
22.915137084453299,61.123021831250298,0.75175938679178822,163.42505812290878
34.069194601099824,62.188184150433251,0.81064988097081514,162.72968757878408
34.679687888334179,67.116128547253993,0.63812046085252883,142.73353433665656
53.09582573634475,74.439501881465134,0.61169637100988306,130.851690146804
47.85160761706392,75.385164696730527,0.71305939511438632,144.63213819738098
59.194910455320674,66.472435863422817,0.70334628081181771,132.74241216133152
53.215677016369376,66.351324377147876,0.64319899216867893,131.10429092491731
40.319343072003527,58.705141067878479,0.71062116455369795,144.68295996898863
60.701019233301736,73.53224993636033,0.82738347934827317,144.43325880655959
28.348645995385198,62.681636452689517,0.66367408981930875,148.0080923678415
21.135603656693025,51.442393371094546,0.56885976326272092,135.27946035989768
24.502393038782088,66.736001766274413,0.63202209400905129,147.88550896715597
56.117967529822515,68.96530700360681,0.63793744390759155,129.65932820534078
43.093861512569369,59.023714728168443,0.545888042559177,123.59869220705635
28.063588951680089,72.89831732488463,0.55700502519409423,139.08525046745009
45.052238755168176,72.630876017276833,0.739596725687787,148.3487784093021
27.61560513565842,78.080087244414855,0.61881721397311595,148.70625671449403
54.816018753886802,75.917939288048402,0.83421443714953258,150.29199148088736
42.307813778701536,76.097322260841267,0.5852588608755126,135.67118392960833
39.051061304824124,62.648566072961728,0.53462357678668782,125.88903363773986
35.075604457393823,81.497288879438159,0.76372659705009027,160.74465895156681
51.514129655944423,71.965775343987175,0.80836261817125443,149.91767768828683
38.090630527669518,67.256727807195603,0.59733967490502071,135.89112657523137
24.382495965805049,75.04049923764228,0.57073083557591731,143.87192383910224
25.900295106025766,64.426293378010172,0.56501814720488053,137.81183974913532
68.094883227475719,70.509569784270326,0.68270430547827932,126.0125142552554
65.429034535380353,79.468227539288819,0.66394582443636985,129.32504578551507
54.985356690537479,85.456115468948312,0.59080394394908697,132.44252229224077
33.293498072975979,86.842287891807672,0.51581059094629922,138.22963319669307
68.458818867386185,70.145317007323968,0.66852196911419826,124.65817894131575
58.937545198289733,70.811004589622769,0.8357663216724629,146.33631540046997
55.844509457949783,81.994816430553456,0.72838172026343218,141.92695129975002
42.468075107189435,62.578027669768048,0.6734272948200164,140.21847572194216
33.612078092257953,83.495294493802746,0.53874222591036558,139.14229229696292
24.819548107674965,69.765665860696942,0.58835270169235554,143.49833027060589
65.13011982719209,54.634268973410734,0.60317088235108995,115.14865487802062
42.788814491680554,52.882365882917746,0.76768124341253197,148.23502244211261
30.118168239761516,83.679728441578533,0.80684877904261676,169.37222067678445
35.297831207532624,52.222716676275112,0.81557464874825336,160.18088121992241
48.960978447094803,61.224457445346232,0.84459901288776384,154.21337918376429
28.838639146961583,63.365201620061832,0.84382833908658639,171.25702254415984
62.830714204618772,56.919777807663749,0.8335496964687934,140.45047275044203
57.925976491760508,62.555734792079569,0.52513774917600953,114.99311124638375
55.973147797546837,79.707702669003424,0.54822773757473175,125.61271044225259
41.604651988755187,50.587313742402827,0.60656328426661155,127.8130381504904
51.365442035122157,83.08693698082746,0.69351438892256145,142.53316769699583
49.204898445636779,84.261920942982329,0.53394226104691778,130.47458786402316
52.492330077741002,64.890462927661929,0.79602893523074991,146.61377627748894
24.222216056994455,56.144515962425395,0.71586466267705817,155.90683077931837
40.790370108530482,74.033616317803236,0.68982754080577169,146.58349026078071
22.080708693094625,54.786902234595772,0.55785896317855188,134.93095801404939
44.699540962225946,64.596774443130101,0.58863941604006909,129.88324662458825
36.493060616639269,88.337167236038894,0.55610920874379033,141.28705780296556
27.226209443302345,89.818578903345482,0.79817660522817957,171.93007307548038
25.170148386127583,80.884195654183429,0.70447975102142635,161.09823571005398
49.382228608885598,62.438460396830649,0.7572952996318717,144.04718201727221
28.529648426844304,77.5066019666437,0.60361150201850899,146.33454356389552
66.256005918839861,78.216254619360512,0.62993842298089697,125.91914800063523
49.053056985019751,65.513667806545982,0.64169923754928682,132.93704624991136
37.343490226741849,75.635545383446384,0.76600524011041227,157.5163246538801
49.545774574070833,50.429105799027049,0.77032354568609884,142.71606328563539
21.140193551484874,58.36230634408966,0.57238473462991113,138.63813084845717
67.927960662072266,71.003532118690444,0.82953859985833467,138.26089937252996
44.115171847145007,56.550052170331838,0.54222936810529021,120.94853665119986
59.136761362514314,56.636274715061347,0.8136427288482706,141.53065216369677
24.136499996121927,83.452171622009516,0.53513847597743325,143.71931276850532
44.33291654190802,89.56532010734422,0.59258893390295886,140.55112784743616
44.535349717726049,72.238777121137929,0.79626748762378496,154.06722439435163
66.891322748749133,83.562789235268539,0.56282222532113058,122.55736522401145
48.586402618803774,89.612866573050894,0.64474877595848945,142.53616495102949
43.674470052847695,55.663835542750988,0.65745075498044414,134.58202214999963
33.348783154594678,67.929824530174045,0.58584064055812335,137.43023356724535
36.57844986712761,65.702908633676799,0.74858582046759525,153.65086256401324
46.033620123576888,53.201971345847397,0.79796712729077135,149.68701575649706
41.945573015252336,80.213206911789783,0.80610129894945004,158.9832751086777
21.080603994016521,67.351161092903723,0.61876275100779632,148.82043906921962
61.314596209717891,68.773077367616054,0.68579763800073501,130.51838432475679
64.808038591988335,56.026918952529606,0.58694224135297801,114.5026953868516
27.012454449930537,57.237066089234723,0.58567877554255088,136.71322044304827
47.701807176952471,86.284144886248598,0.55643892199817346,134.20133545126492
25.42878705677218,51.785963558971154,0.82900665378263017,169.93620816945582
53.612004651990581,59.31409139774825,0.81079609001195296,146.30528627731996
34.061689191950414,61.682373212581133,0.77207554966469227,157.50484607533929
52.97113173459509,69.607901696063465,0.68118153245070512,135.88631530119275
56.349730714344133,73.457806920591835,0.67171277042915511,134.03794467722011
58.432374595882848,69.731599034026658,0.68541098316387428,132.44583011327154
25.38704729779483,53.36461338227528,0.68779880475198119,150.54889320160822
65.800592256880392,59.74669816222854,0.65209707964419161,121.48214692692063
31.510699544744043,83.743535390501648,0.54611419151222362,140.99001649988884
21.87062780880899,75.503548019138364,0.54398234850398763,141.97479378285536
47.74262346957417,75.965962005370983,0.83328740054598915,156.18606999002941
38.546114193121937,76.808130214054202,0.66871076585522271,146.89563838504563
61.489487156620655,80.516120761581163,0.83362193371681603,145.25615476527068
60.412573603215094,52.324339268857891,0.55725190719853845,111.93791412025217
35.856944641135769,64.664335397304498,0.69404579321397675,147.71770128993944
67.644969753487246,71.581097410467152,0.57270103867303868,117.88036657583307
34.545891907005931,63.538259331893045,0.58861461214431055,135.36065036062033
45.752856461585722,83.779154931487454,0.51051910256641253,130.23985750542812
32.798254528380141,69.302900343491757,0.54163365875907399,133.23019397684149
66.802178502448157,80.745103578375165,0.82089694267021851,140.31863644950201
28.230390879100909,84.080620675246763,0.6125365470188161,150.44504949770581
22.24553096961645,70.191659316139919,0.71284522417010709,161.0925719116706
41.754853000151897,86.382089754853993,0.66275494619624553,147.14675831581744
69.618778202791844,73.484957621479225,0.64015793583584735,122.77399325542287
64.583863312745706,84.010971953348871,0.6861601319711238,133.07128706482658
57.430400972847458,63.623631823660972,0.56553363061536954,119.50298938920233
64.539624543926237,69.9526783412594,0.84601136448185177,142.14044427214634
64.672331984893162,71.256441640183112,0.78640775404635199,137.71239024864059
45.942918019322448,54.199188635842823,0.75956512145603039,145.28741235121683
35.796452591539648,65.942100268061623,0.66406575395488332,144.36715383491727
58.600621605549399,86.693506902067043,0.55350699274421755,128.17921838373687
53.083063158388057,75.233289614589694,0.82223305039574868,150.60246922251829
38.682886443685504,57.100263297478698,0.61948547358360462,134.01339005800315
24.723333403075763,63.5542254243842,0.51753734139392682,131.80868178136487
57.339480567451297,57.664120386507996,0.61984128688371998,122.55412149224844
33.123025796143232,50.992925271942902,0.77805996067355943,156.7710255045335
66.840657526688972,87.098418340161061,0.71794806074587281,134.80970501543158
32.048528750284234,67.928293130274852,0.76279350466070084,159.55015325199636
26.137896620574303,62.301402896831448,0.77777238435183205,164.57003133169496
61.555633606245308,73.939087662309461,0.57418411387818991,122.38566257744647
27.664215831224702,50.292578251720627,0.82332416063261304,167.17948189710145
28.963415407886956,61.120884264032554,0.6532963610221304,145.95677103740971
49.969139576042174,78.121338627955708,0.72365477724245753,144.57621602692947
63.728102041873221,75.350790922770514,0.50080807040535968,116.01227998384596
29.821733285728662,89.272237901701416,0.84767897444391227,174.55177154478639
35.516183645004737,74.814308386321756,0.59831373508745433,140.55859289029024
58.87024191205888,69.100234945109307,0.52172208728905434,117.0579046303026
68.591321303048375,80.457302527360298,0.66039171453777989,127.36876357721756
45.037059310117115,86.133114878562125,0.54516052001371462,134.3929189512852
27.19487512756254,78.827837868734065,0.55331434855515149,142.08964424931312
20.696814385410079,88.528448941975185,0.72129898456057351,168.61441487177632
31.482801499942763,81.280206829527089,0.63752458704958159,149.78837332142686
26.591110889326053,84.672057530477062,0.82264835755424826,173.90016296885727
53.882933680642871,54.564162847345486,0.61170477311282445,122.92425429082205
26.091625231426555,79.296540119751512,0.75416304493436537,165.79243861081895
45.31649658103165,67.603547981094749,0.66138480055421767,138.18714281408128
54.713121782144327,72.124152096451013,0.7309829553952476,140.22092277298009
49.055830461045119,76.164096379294278,0.70989337485059667,143.50176623568578
29.98878258300288,88.792604668222779,0.66547439046564938,156.23325686042114
60.206226309113134,89.383123257264984,0.83252138311855295,148.02771677313714
55.770356480790085,61.529129819516214,0.61994977496423453,125.24137065415655
56.949200195777088,79.350139897516641,0.56203242543724541,126.61060911733713
26.552887577865661,79.999341517410741,0.73733292130793981,163.8294792172411
26.18769018251723,63.859714452521956,0.79610264645776807,166.8912097388673
66.378127550325388,54.954790994568839,0.51408880897897336,105.63147621022323
39.878909691247031,51.637878411428787,0.6573714409479382,136.07471651090339
35.047434589046986,81.093725101167138,0.81237069139056417,165.20642340533894
44.42920226757667,69.58798967267623,0.76236651662300359,150.39966592678772
53.14321063817912,89.421606779797045,0.8471327007741698,155.20420493108304
67.781162852348501,68.598938247746119,0.68599483405903527,125.80102610408242
34.322311344102751,89.116679162953602,0.73099850158040292,159.75239460363827
66.240421465601358,66.463040087762394,0.60586809839827482,119.21775442370463
21.242974569312814,81.747286022398896,0.83163745988309734,178.95757573681124
47.759902116341237,53.39277089247328,0.62821742099478772,128.27327595780713
51.698755584054254,72.218468405510549,0.75847874944032001,145.01495419984164
25.294870187537665,82.082391479428964,0.64109907144167866,154.35309734223034
27.016979853195632,86.988066688795556,0.69663662552204975,160.55123299556837
40.955715965815187,82.903323624697265,0.75192388725754111,155.46949207635109
68.311595607159092,51.478829088046972,0.678126953112974,119.52279057117062
49.802127661718643,64.908093652269372,0.81748021441832797,150.95340817518675
66.651161080010553,51.947938892554049,0.64675534577473359,117.61465090841909
60.218045780648538,54.371291644582321,0.72647512935016378,130.74096849332497
43.369080077764579,77.012225146699365,0.61982685165501894,138.9334932415029
59.23817246260937,78.530327852467934,0.64285483388085451,131.34531939588527
20.891839198849386,80.948827310065056,0.65401753788174333,158.19691664526209
25.457199838286748,84.618261922226509,0.54403245640929987,144.34805020450696
61.471430744136818,79.577258739060397,0.53210328767065229,121.50161763171123
59.84085441625809,82.034863684265275,0.73362147310136527,139.45127377465437
31.632037098321685,51.958548392931171,0.72943120842006826,151.49768754064186
46.538479529952674,59.38140601765194,0.73201839997353335,142.98655886940702
50.300791035000543,74.875910935009827,0.5069182558699421,122.94227083163776
63.386947688800561,84.325012184992929,0.61429139493512297,128.80684839747471
50.155357866936285,50.180004997586366,0.56923344654071895,118.23516052146822
40.628578463684015,70.585173684653995,0.77235299789040424,154.93639196428359
38.709202170359134,77.091495974575892,0.8012206404886455,160.34619085913138
41.294104318675494,51.184291565144527,0.58633813202915153,126.14159517467289
52.59655127899871,66.054222302135514,0.73374720559679518,140.62128201700409
63.374531587616246,85.825395255347871,0.54527698121039603,124.30498961832944
42.694844103814987,76.86451235423435,0.59630338396059968,137.0873738237199
32.391978147567905,59.506334534423893,0.54852907368169679,129.92109255700839
31.833118149879056,84.111245185276516,0.5992322683097302,146.60839634692695
57.300714012172321,63.921256936380573,0.73615779157224726,136.64161784754924
60.828438171195522,84.133786845762387,0.8186144185648383,145.52865815188969
25.263903992706247,61.95774604475622,0.57088284277346513,137.72765107873093
23.327942847758909,73.612810035325964,0.68972766223275173,158.54794619835229
49.721683187822592,65.877602709913361,0.74548688543520125,143.91423672198871
27.308662209634914,60.993002030202682,0.8335228639699479,170.79339698263726
61.233209522817063,85.462302486874762,0.71352116901051077,137.63178093294951
35.516733696203723,57.503747277579656,0.58928742585958327,132.45313475410978
27.193596648557133,53.392463649430525,0.71891735491987774,153.75582586600407
66.048523624372507,63.677077541826414,0.61217190658730569,119.03736906108536
28.27658613676391,78.705565905662695,0.84164493674209773,173.93674350677236
34.23600411689678,82.297264239051259,0.63988664730727285,148.46416714939721
27.680669759602932,89.949734802670591,0.73989970226635493,165.55554704084417
25.774503183267747,61.854482280446597,0.50812965382136543,128.98769234945539
21.057400816822003,66.317678045251284,0.64002150614716435,150.95855352784866
22.769770458213006,55.472851121185052,0.80628766466287904,169.80512739735957
28.732073546792634,72.994877184921336,0.71357960555163602,157.37976884772388
22.669096631358769,89.903201490516693,0.65538001023859171,160.24408455965767
49.557190805548558,78.035240404826339,0.82757812480250403,154.0725122715653
54.035726339975319,73.808513616534867,0.79889453165153013,147.24673663696208
39.681522841601414,65.694763716871762,0.61277548583802832,136.09916603412148
35.899554847602474,86.611950411422185,0.69059194071446883,153.83840423005134
45.226311851111504,69.876663845213983,0.67143848963236197,140.36190402176905
63.750247111730431,55.374676532522457,0.72127087504020182,127.92721364665783
62.556581341110302,64.615138527965343,0.61693894343556444,122.09734044946782
22.173753100639598,52.686666753910679,0.58547175026806086,137.64048544837587
29.074920479826204,58.079161507551262,0.81943514233943759,166.9806795392663
31.8372435552198,50.706751239996485,0.82335607482447726,164.22602968492353
32.469378791610595,68.131196660006538,0.79516301001669265,163.29752224695955
48.561632587138632,75.381610598071887,0.8423715507675964,156.251741004146
40.81312128515961,63.731698495156309,0.76074703402289101,151.47613217047589
22.4627059963797,66.815270860211086,0.76763352999669987,167.11372260949818
38.68070692297858,88.368370913783039,0.76690653218692417,159.72846711535055
46.187647435881857,80.078524862996616,0.66821267082980729,142.69709091274476
25.083595145185797,71.634265477798053,0.65975826807999505,152.91220965259126
61.672927689427986,61.381635004473011,0.58407919665215113,118.2224812868234
22.598093323255213,85.879871950919807,0.72568671802575169,166.79303679278198
66.242093450903099,59.403884675226379,0.60126204763581703,116.47554434278416
24.955657078993774,63.013709220667081,0.59023294339582399,140.95596188373338
62.178747579887634,86.362592576917933,0.70508648093361914,137.01122123343254
65.132657196380848,71.181682211402887,0.64349383587876507,125.08574551599857
68.978534029329637,79.692717976719067,0.57659981307812125,120.96330691292518
60.101294013679677,73.629791766550653,0.78561960586349089,141.29715388903361
58.973877038566442,76.137568360379802,0.80119947175303152,144.02394092504426
52.124163799777385,61.975331660593021,0.55869483188722335,121.20939835576029
58.949817728906453,59.654882465066521,0.50262746147999993,110.76517659015698
26.727610420657353,62.899693886746611,0.61764548898528082,143.42975622092825
46.803401797381866,56.217662563336901,0.77912879248826339,147.16902938918238
45.711143509520724,84.972574611632297,0.79371085318201351,155.66266035677356
62.878607206127874,61.329877330004564,0.54841517454061717,113.65228850502616
43.139968279675792,72.459575776575377,0.77101756541406785,152.6926852176901
39.254474805017672,81.678977005654957,0.54049645855830031,135.24029111186906
51.97816356185551,81.352964375028535,0.63652190655478524,136.68602245393191
33.323165875042307,67.535450343367714,0.84951333025417053,168.74565951722948
26.988420547697842,69.050292343469025,0.56740678813081846,139.05239571454157
43.893863701187286,89.788069957400992,0.55388725390216931,137.57032839813911
40.844468429744254,76.983899079160963,0.64798011639137765,143.16500331166961
31.628497026443686,82.585537724715309,0.71688398408945153,158.73185307533095
38.375590505756399,86.102158768769272,0.82651527384463863,164.83721050705091
38.319622491312373,81.503593449173565,0.84328740093656196,165.92362223401096
36.374778220627277,57.407173798142701,0.52437422280698809,123.84500328303568
38.973203986346448,72.486829349502884,0.54829913107176687,132.0657619130364
54.287167272797269,54.075766292581797,0.77675829086359782,140.87411143606391
34.843823728564267,76.11688506255993,0.59472125329480119,140.98181891925114
67.442896335767017,88.213977127512436,0.80969717082722625,140.36123162426281
65.817400976908885,70.509282572004452,0.73220864003018038,131.89063589538762
44.045521415003932,67.318899714710682,0.539145680833237,125.76955938785673
36.41806025023444,51.433710056726525,0.79138524972340241,156.1437568405992
46.771739491500156,88.390980893168816,0.56172473300282655,135.84307733029001
62.428024438681227,54.120107365206351,0.64822338813787883,121.22860178831714
52.629367028005099,51.643163732193877,0.69326472499576552,131.89937616942302
60.219591397353874,59.84266446019754,0.67526815217809744,127.23627497592622
46.63611380328701,52.621217356735301,0.74015702046530263,141.98639564352044
51.645881463381038,68.204713696470492,0.72844035720423927,141.06549252930637
34.407780709123088,70.6435120502845,0.84721470193481918,167.87121511482925
56.74465811551454,62.502797961143358,0.8497976682284657,148.06976630907118
30.120229656285918,52.038419302995443,0.68076079092247432,145.71209867328733
54.739906440924912,54.464014729969065,0.5333196804363024,113.60149397768383
63.035953416294703,65.380175119597126,0.75474515463905134,134.33253167521946
26.605141865077197,52.421138033061446,0.84183242737580621,171.20270639600591
50.718987027095991,77.927589024396539,0.61141423567015707,133.60760232672916
24.754787411496729,58.28082166099248,0.6614231100431508,148.78846576102367
56.285781413571343,62.082862751345544,0.6486719236854096,127.91587523735505
24.224660941176012,65.765031087123901,0.51799670409492526,133.30596476533412
66.796991135031305,66.664385322765924,0.73529255092820567,130.34444880105067
26.870396501890106,50.066428306992023,0.62366819327396372,139.25905952850025
67.944012295454016,54.482814839947899,0.77561235612102575,130.23554653365414
60.044208804254836,84.510582549635131,0.79124202634869512,143.89429537924505
49.684100223317706,50.049322500476322,0.78743077530924588,144.74454614218422
59.131205231477345,70.326694232514996,0.64583309931395805,129.09726240815422
59.755741949154292,69.580080260288327,0.61254098878431484,125.13518276041565
67.301353140866524,63.323766440425516,0.76208727288346911,131.44527139498658
32.669167691959359,67.253080805857991,0.78048630184495305,161.05320303283835
49.503794767915458,81.223245501063374,0.67194010623697809,141.34181016913453
24.752459878220062,83.648148248598261,0.81256085683770607,174.0339699877818
50.808285001206066,60.413941736609999,0.55036804362749536,120.03289344519617
28.56456520463944,62.899617638709195,0.80767407288063597,166.74577198277882
48.247530573622093,59.699314121133312,0.53363333154015846,119.38886440786642
48.621525701692484,69.194536022042598,0.55373393271911486,125.97133167885961
43.299257649061367,77.330334306352512,0.68684400464588613,145.53568106310797
46.131588775656141,59.13011501853682,0.52363146806559524,118.92453157696622
58.196169500329397,63.229429682194663,0.51848248549003861,114.15095875827109
59.962235825603329,87.215384703566016,0.50018156045799689,123.23304961303072
44.607660778771461,51.942771593878319,0.65271083089299209,132.48500837655473
49.979672076130612,68.43078420958264,0.77111835845228049,146.74047962685233
66.561811784505096,78.462321663871109,0.51219342259797052,116.80167861614784
25.986679425056138,56.018160462298965,0.72829016226304932,156.67827145514832
25.855178295005526,51.894960800219273,0.78809456109566534,164.17859383269999
24.385450595538423,55.52821486554123,0.55880029700225486,133.78329546309476
52.893164252026388,86.752927741227325,0.5514023071874915,130.74448293040334
40.930415039518977,50.370391272844934,0.80128034076718757,153.58583657448898
58.716070807092166,57.532878992454073,0.78809361348253315,139.38057084371533
53.561570665429628,51.251340516065781,0.68862961819246538,130.61834833273053
36.68188791641191,54.425178702488132,0.78671995775289316,155.97300743611035
64.918327368076788,74.805971465131847,0.53246462709857312,117.37763527397126
58.126607353532613,59.665556349563431,0.638068531278564,125.17830596723186
33.526747045508785,72.768482017227072,0.75822914463723046,158.84082964363293
38.209600888602701,73.607815310645037,0.59010818576338719,137.5580725512919
35.721999010213146,83.977413323591165,0.7633151200517434,160.28876712330435
27.880582431249984,50.189655716474959,0.67646251153678483,146.06220925192994
27.389168627109584,84.134778373694672,0.76259309578188161,167.08217664752055
66.806373168787204,74.764763457078956,0.66263787325006529,126.6961050152898
41.895201859937664,56.509739444198303,0.62876651907763614,133.08888699203087
39.165991138870496,80.917495525411368,0.57671622576752135,138.57602167144734
56.484285433868898,84.219661671623427,0.57293276950225525,129.63544290644884
47.649653262644996,60.170539350166294,0.76302178369998863,145.96792396717521
66.806999341923103,86.751747236107235,0.54161862181188614,122.70255953206973
59.015074695469607,68.178297211946315,0.53009382253883075,117.11110133905234
43.968478206227019,74.136978173332864,0.56170197775774555,131.25252536270176
38.817973674041312,89.385981344705755,0.56137127900887263,140.99917969362312
69.331577246216099,64.461443145567969,0.78808766798241492,132.45860644907111
55.88801180018217,82.526373832804524,0.63947731821597431,134.4667162423909
67.559733000192054,62.735964713138387,0.84663596007616881,138.57570426012921
25.923928860852069,81.968540889659636,0.5480239402267143,143.32010007473482
62.526683959539127,74.029356754505699,0.7287389389927752,134.78415693177007
51.85369419956038,58.654227809016056,0.65705532752043772,130.39304862405208
26.096083916755628,66.561043751569457,0.6375213618439759,147.65189319337216
49.412899998461029,62.705425374542472,0.80627946966892883,149.58042489746538
54.304818255272437,53.124335723214557,0.84145847603993984,147.96215750713529
20.615134294430142,51.193390803987896,0.80550063557096252,170.68140748911497
42.715898092087329,63.859146216287236,0.56730523766229657,128.18414861446692
61.269975559816061,50.761365912699461,0.57727927242312693,113.03144197028399
34.767951267204495,56.619510303270999,0.72962585768327215,150.47924230145031
42.927404089927556,79.007332834034756,0.6011792535733671,137.8413424212128
42.115706353394657,78.323649427343511,0.75715379577320296,153.53672369433909


==> anc/competitors/data/v3/karvonen_heart_rate__s42_holdout.csv <==
x0,x1,x2,y
37.870424091273804,52.405938787797666,0.81428856563200025,158.03841318756463
38.610432942013567,78.443014062185412,0.51180481417550061,131.13155548820967
48.800183117097667,86.599300059307666,0.58214969396088478,135.84946503709597
57.354594614198476,60.646909642298681,0.80365945672746042,142.61896531854035
29.230367565873298,59.184992172639561,0.52275823452375403,127.97194640617786
49.230282309540222,70.454618270868067,0.62485596419902423,133.13710644241803
46.738617233922653,60.425820238495319,0.83078592731714962,154.16801768732478
50.124608428331221,74.512713161616915,0.52784328017838411,124.84926214017506
33.208182979643269,75.887230196216478,0.6283179781723478,145.57057595959989
20.733239013639746,71.356097962747782,0.55906058998997743,142.86590869873777
31.582948539452637,83.292356974834547,0.64606662644312329,151.20991369708304
64.468743942280611,81.096727744103632,0.68367904899658671,131.98605527406596
64.782052143768169,62.386528887715237,0.64855435413463913,122.5927498602436
23.427302669832692,50.16904162486432,0.60032951475995233,138.05947721351197
40.202325549907499,76.151857132852015,0.56843547908251879,135.06781695447683
62.468366714191824,51.536407432654592,0.65509928863046418,120.97380448728089
68.963371239483166,72.357766883509015,0.7580307853006778,131.99876633870082
47.86128889543896,56.165367023660842,0.70002911835717896,137.35008483354716
35.85590685104885,54.051105000396092,0.64183040118870371,137.54873977562045
49.999973481919284,74.097196607193453,0.7467277030879208,145.71049650618184
63.173272652269013,55.151288432061442,0.56399146715413384,112.49536839965042
28.39444102304099,87.613128431214392,0.79014705033360744,169.78244068395702
29.698972732633472,54.115311543437826,0.84462150387206203,169.1406955640756
45.717169892423883,58.891543325957436,0.79482703244005526,150.60765736803077
25.032257765127579,62.323640959502043,0.65307187106810349,148.94977236555519
59.214458940159901,50.934571877100339,0.69791956085570639,127.60171204869182
42.203144276001282,67.068334425602927,0.50483719994430154,122.96821107185801
60.606082805675243,56.719018784758333,0.59858666826538864,118.17884413822796
65.356170349112546,54.265667905954089,0.76218046137074613,130.77194153625479
53.967206106862442,88.208399691225921,0.57475001393957537,132.93797134361364
33.324127760145721,81.368493825540185,0.77960300259314286,163.46644223255177
45.288965782536501,61.189991811470662,0.7373807521953275,144.89822345079932
36.409925325454964,57.237408514391518,0.7785409845137381,155.60813762265312
54.299449646420861,78.278313138601661,0.77916950581862465,146.39505450695424
56.077654660672053,76.690141708923207,0.67480758294660814,135.55509419586295
62.603217782898177,86.936230340640293,0.70504640789580364,136.61418933949543
40.083466043618607,87.061444716633162,0.69654541676196935,151.73923154960346
58.75430717777148,79.742385814700967,0.78731301852658597,143.91100047469655
30.565605684763284,66.170953677010829,0.72472893386785797,155.50353559563627
41.911536659949135,68.273793275818463,0.65823632620372119,140.55779826217255
30.546848483405299,50.72561792475507,0.56999634914727526,129.79980559830966
60.741342521851131,65.291539451401434,0.65055807126869469,126.42260651756004
60.138651068827734,55.573616743956769,0.75507964779545778,134.31916083326649
55.912303265768543,50.269307418817199,0.54698844992913476,112.52665176388643
36.224416622328775,81.413353238582076,0.76669444554749067,159.89390652007569
57.37838157218016,64.027385443878984,0.72670635607119483,135.67644122527304
57.02352188655329,71.379436766757465,0.501472583386945,117.31284172148254
60.536311252174826,71.322838123293948,0.56713341553091157,121.31045978578423
34.025258748459812,87.243130205327702,0.58948073878461882,145.44351322624468
37.477060015813777,85.929823991756535,0.82439838147540467,165.56103247758159
67.536083276363911,60.025662532758581,0.80839776834529897,134.75254093039942
35.137940847658456,84.694217231704471,0.61073882906328636,145.87060771611073
33.792420614028906,86.61433744981403,0.58531996752953264,144.90825058604636
26.535871297881901,60.182456877209887,0.8346671724364052,171.42829303690291
53.453436296854896,72.967363146831801,0.71821584421281615,140.17742767514477
22.125614259513199,52.360651560816891,0.83926779449558087,174.48564231460466
67.614761036152601,63.188267662780298,0.65399709241502357,121.52282754590448
67.768328152977332,68.184857467736293,0.80607726493050025,135.93308372871289
66.476118366991642,61.220352188415653,0.75433961533944527,130.84856108412288
29.836429871771067,64.751557535039524,0.81044602473290572,166.391224594943
23.763275662081341,59.628709222933324,0.5261922609987254,131.51078956683551
30.379997157613623,67.228162654088635,0.54887840873036342,134.40640113822246
20.564098525674321,50.131630993385329,0.59421722138076805,138.85079973885234
38.980418360069081,60.572891150024454,0.50629777605059656,121.55478267771863
57.471179216746776,52.54407418379261,0.52629479215854702,110.42847353596619
52.805248890562687,86.26126299204924,0.74422699242918278,146.49414944045597
21.848056887705347,56.177022086147943,0.75327960477492828,163.1238344846754
67.641880295331589,59.333844041489655,0.80768197626239735,134.46787484950391
23.969247142696318,76.531416657226458,0.58854730173040748,146.86242853635673
56.980511999767593,79.153310958003289,0.53973687845493046,124.41897956272459
37.517984933304362,58.494805595085957,0.51015220241307213,121.74715357807855
47.399518370775823,76.483508926362759,0.7558684963927238,149.13530056109511
20.749163194547748,73.239293285773286,0.55610692984908205,143.31518587804595
64.060908445560187,78.134836895544694,0.81717588033019928,141.71459718986233
69.451070362941635,54.253357065543817,0.67771629094646724,119.51443534327703
58.4648534666091,63.682897051013263,0.59111401984583101,121.52473359349864
46.693932772280114,60.561626978483162,0.77002435392793123,147.3775917403679
37.291090875641522,62.581641653163672,0.60264035952510409,134.97518131077285
30.796237160259672,71.914320078052413,0.62757321652956743,145.5220329369655
63.436792608543428,65.83175108796685,0.61833226086317938,121.93393759551242
31.900449850155894,55.20709748885897,0.7478690420654881,154.59324875816316
23.317320728803818,72.577018236914796,0.66148391081603819,154.67091625228085
63.157218963483082,83.55554963643479,0.69144297928503473,134.22949125925933
21.603690919407967,87.506178592070583,0.65807794273901576,160.48052753401777
26.505209814680789,61.410760586659471,0.80526537210678173,167.77345583078736
67.49084330941028,51.139442072222764,0.75482218100043608,127.6555511478503
52.206628273058278,71.868066356331639,0.66069244957592854,135.245191337959
50.10368677717382,65.339566556558012,0.70201500146947016,138.73997122112127
63.86828485336428,54.175520764758446,0.84256153112744969,140.07988801108084
51.364993524267149,88.569229339295759,0.75306504426282161,148.86396734248396
41.467712292370351,70.750601060287664,0.75415510703715827,152.0347104904593
67.972766624012166,89.363967102916462,0.66803449617669508,131.22519061643379
45.255436992060822,85.000004783739342,0.60267685677925575,139.08697304734301
45.069717374037303,74.270139373263774,0.51008363916239896,125.61523156220883
31.09397212989937,55.098645348059996,0.61429939348517659,137.29643927518856
45.324592374985578,70.854222245050622,0.59393902858705294,132.51767623638267
34.217628796476951,71.09542571356647,0.6903333635694251,150.26765055115152
31.336460517557427,60.471140634103129,0.76749782685826284,158.85852816995131
54.758368389558782,62.266972927285863,0.54738232202538051,118.63348070704245
45.64461534131118,80.249244618707309,0.68313596656705367,144.53653355481458
39.596080941314597,67.111855516326656,0.59544622958130622,134.57118759410992
50.271873970428501,82.78413776124853,0.62407123783773755,137.04338014241057
20.520856256443285,60.929682944309249,0.81324251997107555,173.60399558532299
35.638008277381296,51.297313594857492,0.55857619341470321,125.62407498141508
61.599797920018204,67.485630337215724,0.82363050377553382,142.36564486224705
68.393674728932623,50.133263215152837,0.65051424408057112,116.14293547299695
50.358520368193567,53.922724804497747,0.8455671652127732,151.77070428577707
51.264201704819683,88.917114426676676,0.66173172117749157,141.73566948510367
60.870964725369589,57.863528177486444,0.70374634123540092,129.12875829044904
66.305222731917553,88.483017047631265,0.641888975175397,130.3417269849204
50.374712512015336,59.150160182318942,0.61825490379680492,127.45194938662308
22.823465269867004,66.061065219382499,0.73114858455492304,161.9259551654219
35.874895659714952,69.489422514029599,0.61929266730400989,140.48245968042517
62.657862568921459,77.036495237434266,0.55719817872018662,121.78265280868783
32.791235682630344,66.601849150916763,0.52864176651059125,130.35970183790343
46.890033958149083,87.804743239685763,0.58564486509388602,137.76330893946368
48.202916833802291,81.901705103491707,0.69140592763427766,144.05590236297104
56.7730843338516,85.484756369077118,0.77851605389812784,146.00827544655269
67.115747726912645,62.564266889522031,0.64120294806212896,120.47770778639251
50.162700752295052,69.285302866501965,0.74759306624322186,144.45727815800285
43.779168717764534,72.607289656433778,0.74165054339495273,149.45232910628516
21.484040258899277,65.938585323650173,0.78687459542891791,170.26035318140973
27.348952460271828,73.581160566844758,0.67138237032682069,153.52258351724586
60.914924047758355,84.382146119424689,0.77034804786400757,141.92940228585718
53.6669294687063,69.446580199565247,0.66839924318305721,134.20543701195513
61.611471181813883,52.991201695056375,0.60722562584062112,116.9911596193275
67.54172256945273,69.007396312607568,0.58544922841936142,117.86365027402123
20.84528889013329,70.558565306826637,0.56777602272783267,143.57237350900519
29.389566739159694,61.699021884911332,0.55574667262312472,133.34110982023469
63.708176003474044,54.096409370171742,0.61123327251619808,116.56164708838796
60.07561137645552,73.103167991628609,0.71745241278295158,135.39326221475761
31.889212507957769,58.258149723803875,0.53578193988837564,127.83084788689317
55.696680084321002,81.445716372328263,0.6869135161046569,138.36172415829699
42.559908855572615,74.192807269885677,0.55520861078961314,131.5165883176708
45.040683591252389,59.163199414533977,0.66119092973694227,135.72654166986581
39.512016349143195,74.933773618704805,0.71990372968240091,150.92264310453052
55.801963623710094,87.634872143970938,0.83433691922524822,151.51434671570067
45.894984361013513,61.114159383078238,0.68025603474035834,137.97687122164021
58.349820974850935,89.751810771556563,0.84341143189599754,150.39171649130475
42.1756640949882,57.596890594184792,0.80626578354692813,154.53216599156417
30.263866682886196,87.850515790035914,0.67851792211030415,156.981733287434
58.020464151898267,60.803560570853364,0.60880519523652032,122.40001995276391
32.636137976664124,82.251950026398362,0.83124972055900326,169.62619750127521
46.7639512663565,67.141241354563164,0.59261445440744331,130.01455774497964
61.43802074932352,70.058605222687078,0.574052865826156,120.86422071873858
62.289364243381314,58.583623186029243,0.61754218610116696,119.7987352305489
22.180832555638801,89.445433352769442,0.80359038322122889,176.53352386254721
67.745734276431961,76.366769231840095,0.6927169204790482,128.93532210445446
26.407762184292327,56.057211481247535,0.68047356545784354,149.64616122639603
50.601834187872569,76.501181510855943,0.51021156342290652,123.89829710848088
40.929045212661009,89.69978801616594,0.6040153605555959,143.6813455367303
42.148749199665808,65.978922007976905,0.59724503106021676,132.79411449234709
52.934701023399214,89.753649694475712,0.61547364702906926,137.33693243597756
25.906056131587317,54.230163703267735,0.71407793023831467,154.10380235890108
26.815276172272821,74.065118994788904,0.59235775073749442,144.62654018236736
50.879637373959888,85.87354282294163,0.67147588425250637,141.77177476143623
37.782556604167141,50.246572129005202,0.59878319966943139,129.2685126893189
68.554041122119216,60.455176971044011,0.50458258380183552,106.36754080774503
23.458562533484834,63.36017234991472,0.75076481569730857,163.34798030951367
22.211729606326852,80.409472526188196,0.50770466584579466,140.00323587488072
26.821017497738275,68.034390787979419,0.63550527822209535,147.56443936335495
45.026799687302201,66.906181810709199,0.62527599212137019,134.47789402013859
29.145438903046369,60.236888884732089,0.69880886695283417,151.51367640737132
56.506696416350323,88.480204206704556,0.59633268772908543,133.21296737304721
38.110618744551836,83.807434248851948,0.66922791606221399,149.44661124740085
59.442454296229116,67.69515734677617,0.69167076825517093,131.92535684366874
68.076180850134136,78.061672904788423,0.62016499612632148,123.86839054474866
37.220001607624113,75.143107611677394,0.50445425310629322,129.44099495713832
40.444012381938023,51.348011213035186,0.7207859670361676,143.75852146788259
52.745581802350706,53.982680878486697,0.64646088314200045,127.20842822086124
35.059978271174892,78.450042430448036,0.54602875958526509,136.59663373500143
25.266690157725101,81.926716645481378,0.80322825884475579,172.53616008515053
56.346413459396111,74.037883083878796,0.78811727516658681,144.66556710432985
39.833510598155669,89.545420873781495,0.76846998077283057,159.1849916631553
54.367767327490292,83.817121850402998,0.52483781751351377,126.75678605390374
48.259339444751149,54.588314943904251,0.50650810713153449,113.92692776552573
69.963972410518267,57.487143658847614,0.80444820339766798,131.93792706330555
44.589470683945237,60.538105934738034,0.65943108545421281,136.28855277383562
31.642521200639322,86.959023750207137,0.77754405780477032,165.8007899442606
42.332992753318706,66.457527230016908,0.70245295111116557,144.57695465926099
47.840760375864498,56.295379292227871,0.74441644737178525,142.54634257928726
34.62613485365943,54.71899141377763,0.76369373264238627,154.49929962251827
57.1418618102716,84.410225182027474,0.7457119959142875,142.90977496631052
49.669481528160667,73.667337850386545,0.71108190758530099,142.4027767199517
52.171461465073627,87.249799172719349,0.53581432759475101,130.42504222251301
25.473505999188696,56.535452491241472,0.78650356989731063,165.06589925236614
67.543082770243728,60.083175588092601,0.60086591604394513,115.58740847801757
42.488667963661385,80.978218054202856,0.69351510966370278,147.92539118370246
22.382100687009952,59.94839312570673,0.6531381662760446,149.86560194899755
23.844834313938367,69.85887130626628,0.7335120296089751,162.49872252888255
61.856427897348894,75.030799702564906,0.53699128803871032,119.66163440615536
29.422747614547852,76.176312056328939,0.83602690264564639,171.81857585943521
61.280674703513988,64.52309607619658,0.5369607959298317,115.10277829191206
61.530181659450754,85.682268659679522,0.78499395619086543,142.82005524510461
59.271258564752308,64.721561832849915,0.55308607445012681,117.82179591816839
50.097258291491457,79.635876318906952,0.65793810480141746,139.02588665970609
50.212104538166102,83.910585173186831,0.81075545519148906,153.53608296687963
33.450784185288995,75.392106035942845,0.5711445318123155,138.87888145814753
22.087138607338112,63.989201979071382,0.72639869428159443,161.27117331051647
55.532745024205013,54.167921091030784,0.57067941126287136,117.11348001507488
20.745646336745498,87.57364574213058,0.71130296239183288,167.01246412844307
21.067261822940285,58.873551213235217,0.67714250169770795,153.71357945966633
52.001206943414253,56.802880797322757,0.83335048899804587,149.46804865316338
67.568246329806328,57.069650046663909,0.5208754990696427,106.74143336390097
31.319429071494348,61.644024640996726,0.53946263782785819,130.17549500179712
20.356779795506167,73.364585938716232,0.50475593321930745,137.10447582319841
63.102394571546739,56.00365916774161,0.80662732169811335,137.38747281557283
46.921695341014882,80.205100885567674,0.62496301291299616,138.24741813468529
36.446927509389866,72.344732394618475,0.52000786548722966,130.17394395231298
31.39776581433977,61.202425101561182,0.7377767818058818,155.19504625031152
53.493680697272467,82.504914012458357,0.82188204772864204,151.5441610045084
60.541381298723486,77.129810250847811,0.82338090795170427,144.91777930334376
69.3598681197047,86.22019854989766,0.82671257183185165,139.47696731070712
34.409343051097466,70.842495121471629,0.69765535306204374,150.89716447440847
67.03921744221465,64.244708652182283,0.84515470871824649,139.22351625249868
40.029209561514364,70.893623644643526,0.76676483364814252,154.53015929613457
20.993311331253327,67.799455908271881,0.55273220452462368,140.32191892154452
28.111780969413495,60.382458935609996,0.83920833192166322,170.74318850300565
35.797618994251309,56.626696804733768,0.72082092781999219,148.58591985777966
24.456936679853019,66.184252891096634,0.75453131593498035,163.78952635191166
45.402703190120064,66.826538716117966,0.83770189537669282,157.10630703744545
23.52755957478772,81.000966093363715,0.628719622978408,153.60014790004448
22.686066359763871,67.949772538324041,0.54229414371366769,138.10319951032241
50.700105402280855,72.634484091717312,0.53578190968286321,124.42606233290088
23.105298383844467,59.671149401117617,0.63325614281296905,146.56880677990659
59.504319271545121,63.110237243073357,0.54882044884601777,116.55736004778895
20.281105231584917,52.517281812027534,0.84735924469620527,177.24992938481523
21.866848121295806,66.64255131836191,0.65861105731129888,153.24371477990661
43.173371821778723,73.918559329425577,0.81215461062400118,157.49582191538715
64.272478163586328,68.672580651031069,0.80595207332794061,138.83469099283212
26.832786659510898,73.568626614749661,0.82445112711135105,172.17181624171019
23.109217519412478,87.884890343900636,0.54261491998043154,147.03311378304454
33.489959729270225,61.001459949065094,0.77221363044141711,157.92089641080599
29.319384890534305,65.805499895588952,0.64707078695385745,146.60853896798579
55.899388085304984,78.863926926101939,0.61523290569945777,131.30434030382341
23.956556093818563,70.195686858454565,0.5842275040050896,143.71940784308697
50.846652242547655,50.504634748969934,0.83141042483652927,149.15041163765972
21.728793141629399,83.768148008591936,0.81012210544330432,176.5296071236732
62.30074499827694,54.75297440821322,0.75580818436444486,132.56061583066656
38.979564219345363,89.105527985433184,0.80552864108828914,163.1456187574733
29.014126879726192,77.457202289477493,0.50562309219202373,134.85991988739514
43.347703012978137,76.748499885781968,0.58367391745454356,135.05974050844651
37.332998528015011,58.198832174525002,0.54568378897261738,126.11909440324817
39.806031577040599,73.165366708961812,0.54041520848615177,131.00525081821314
50.133511450882025,69.233882188221003,0.82114856543060788,151.86820253701461
52.462572826044898,54.352798787873162,0.80987771728276714,146.01850725669149
25.992658620975472,57.393737507963095,0.50470078710135968,126.34273091044116
45.503184352143847,58.587894379096852,0.83836105691617024,155.76142011998706
62.955080767007743,80.286764435497162,0.69589734163445671,133.70256030784012
52.079745172007662,76.94250992790235,0.53709524967047395,125.80622453947286
51.07069810727441,79.82268053959281,0.70047679241659955,142.23980084811575
51.584251797806616,55.54777187070863,0.71311721681052131,136.03586901925283
24.971414696886249,79.777522697830975,0.5324834268010773,141.14680345635745
44.882300302193514,63.670250477279026,0.70286523093140196,142.00278761038075
61.775700002002573,78.380331913854718,0.71211616703131975,135.23851242650545
57.663492993210689,87.923968052141305,0.73774988482533643,142.82181009549373
52.763639500604256,83.456539716321885,0.80590844063061617,150.97540443992142
53.850335579559314,69.247192332767739,0.82631283160654101,149.31894843320657
24.147804115063565,67.642146822090382,0.74754205693725173,163.48455061855628
47.650904230725494,75.726163559178218,0.50423737776844701,124.44705752909559
60.638524883798482,70.419718662928361,0.84332838294854873,145.42682630927087
58.040494663067633,79.8841471054198,0.80146972103474468,145.6650615710569
64.698697551246738,59.129428944355837,0.51239012988638444,108.40694770069098
63.974719252232653,59.505580667883244,0.53864214907813723,111.49515934728927
24.492898813265779,69.247740980070489,0.53354060964638594,136.61223699829651
54.626126529903232,59.190075418107838,0.75825600682673222,139.70457811870511
40.066924856167041,65.46752046566408,0.51704121968562755,124.65093046845641
36.499596049905421,67.701594202825518,0.76512432788319806,156.30208068037908
33.411994696281667,86.17461513656437,0.73517324666785711,159.99585319467724
68.613138675250042,67.196567543431811,0.55352017826362354,113.79759396533387
46.934402102309612,85.829138615639465,0.81742074817234878,157.13803042988019
52.043486998715558,64.978121337662429,0.57193286329274484,123.87484773911949
25.831052845414227,63.866199184601541,0.65396449160871284,149.07956951601051
39.616118611536237,79.974817323774587,0.73001964221328519,153.2754063472498
35.312589661300805,58.563429234182713,0.68171525432632185,144.54407108949638
44.76753246854333,84.102781800295418,0.78278304531695675,155.43755471571103
29.952990839596858,74.141831129558199,0.66697321733607329,151.44748062670124
65.851305801617968,74.699499954291511,0.65725434042904685,126.91782771481044
44.930278934473918,56.817642578324843,0.54924638003226645,121.76716861871159
59.996406738186096,60.814423942030835,0.66345651827093632,126.62212486912048
69.125356918970482,58.836669934988407,0.83958349019208822,136.1102326591473
59.577471140140389,74.576657502491585,0.78579698677944398,142.03408454256714
39.313882095486079,64.680241874758551,0.78413621961389479,155.64465095772908
59.573698607361749,74.325849444795068,0.62003013680025265,127.71072444457987
46.063275546972974,83.216485966589161,0.75933940713345649,152.10393807388667
24.767809682416608,79.705824434264542,0.78079114166294716,169.9077875444724
20.319944785386955,68.224322221098149,0.66387556883176413,155.49457173836436
34.917774295850037,81.211368131047848,0.77370355054794249,161.57661943381657
25.846743967549294,85.111967367506026,0.83144561962980179,175.77386918676305
53.593675021639697,77.949898422903459,0.79843590783934459,148.57668566393397
30.347224780291665,66.163254689521537,0.58302828202232704,138.16113769199723
62.270517396665603,77.914956281668736,0.80912936571139471,142.4952333388735
55.219835720137681,78.411217613408652,0.77814302949408387,145.61861142665589
38.167493078164178,71.274673395916125,0.56267106019373769,133.48236679866812
61.611251372372884,74.587993376359094,0.74921508473749121,137.37278332300363
33.506956257671185,77.166932943497173,0.77288766706323486,161.66373566790287
23.193095816078877,51.211557110918406,0.57091397336452709,134.33397521175374
38.841461784890043,81.749541919602677,0.83995694068147464,165.248818324193
41.474245809200411,77.925586107438846,0.84331028129845498,162.76274215248966
38.54315819201598,83.932118287310232,0.60576861538231952,143.0095350199723
39.913691990237595,76.20446088004816,0.73921886331768161,152.99588183461668
45.437672203180171,87.070343263398485,0.8499693573277014,161.43584912859581
22.562600974673263,53.27054253301025,0.77694951165936876,165.28091128218182
47.745232672704645,86.947731313469859,0.73270405718090914,149.45254270687772
26.926244595168978,77.704262703079579,0.83935579771237645,174.54031528143037
32.58990902709683,57.833446292752882,0.56673193601301097,131.26866899440446
26.953945799079936,68.94997611981438,0.83391329851512253,172.43534592521939
26.497523281128203,69.21086135019894,0.82084502436800122,171.23501539623544
35.62883121778534,78.183191685914522,0.64063685133283932,146.2111229822919
59.395637035714429,61.893383906233765,0.7645854048999825,137.366357797408
41.548032045754063,56.56229275539458,0.57331644924494818,126.44364854002006
64.333993119148374,86.608427948623657,0.68318661932433533,133.78764183805592
42.592442705257923,67.544568507825943,0.56607924939561127,129.7357267366819
49.042515726887032,71.449315088899311,0.73259462530532282,144.34846500722699
20.523201656233873,83.118219101223701,0.71747620156252712,166.60273055537533
60.915097418302345,60.302572905991909,0.69361573361826689,128.81955097252805
54.943704056227929,80.002026972244693,0.74430587087289346,143.30841871055469
29.494186346842454,75.739416729631856,0.80272164394294188,167.86488753749256
56.94061367818837,53.313092379687113,0.82005172706246965,143.3107302656318
51.966678065733845,77.250835516218089,0.57479989131227738,129.43259884237042
28.657269804492451,76.445266373982989,0.59435011325904608,144.73458700948328
26.59620104230244,84.341884315063126,0.6867200090211758,159.23688332231976
48.818721806224218,86.065769388773987,0.73906252755788004,148.9714524605736
21.66830067280403,73.69167784178552,0.5044145671928687,136.56192033425867
35.027757777366674,77.008220022366416,0.69910162059581671,152.48604290861573
64.913114448153379,58.488776208536848,0.8059929940732431,136.3461755799656
52.498537658751346,56.701537037493267,0.82265343887514764,147.85147661573714
43.830893914690137,73.347248231189639,0.69659495888746148,144.97243607581294
35.097710930644311,60.285073813819686,0.83831210831579628,164.75319426713148
59.480379872777007,74.544469096713328,0.75448197526981442,139.41117087033288
60.441287368596932,57.922554036509204,0.83320049657027262,142.60585184726975
42.735081463471261,75.073000995024813,0.82084618403770393,158.956846548464
24.468532001249955,89.324871819706033,0.55482239340490069,148.25066970715102
40.411145969826251,83.106930558028267,0.6571434553879415,146.50939513098891
58.030060711107936,85.964147555522743,0.74654764127283268,142.7060920971438
26.210611804370746,71.81111836563386,0.60438359890405502,145.53278407357638
56.255522042060697,68.90618477941365,0.71396482700270747,136.61739036185176
68.871373544731739,80.287657780139142,0.71521950360550712,130.95450023089828
41.03422553282256,63.962338275663726,0.51076634360433393,122.7022228811375
65.732653980530444,72.804972904136491,0.66416933340028916,126.90978295335289
58.350842759876393,86.442191926712439,0.68139101563949001,137.68754240478157
37.139747556325091,57.485561597485443,0.6581832543349444,140.00508362986801
48.439534542046268,88.87398439643826,0.83968040896570484,158.3042026301066
29.770943049912429,71.614405168778404,0.59075018390846945,141.68603252282585
35.935972044377735,66.842218765400887,0.69602964683643942,148.43207321759917
61.747181778748015,60.531991723816809,0.68142699460695466,127.12160083447171
59.397843176745923,67.755391969618415,0.84112351902740179,145.85098955361812
62.803187692420366,76.337066262199954,0.69693590053256482,132.69112618917114
61.058537698275977,86.319276343273032,0.52826960972315196,124.6833701767861
53.942404217114792,66.143296669315475,0.72189481149269052,138.27091079333019
47.790528006826975,54.453575679081624,0.81363608599758774,150.26402225921672
26.192551660545469,78.401697106210534,0.60403623953934227,148.11095310235206
67.287667939603793,54.142462772242489,0.79355598726555843,132.36317270984034
46.272700837071717,61.119037211120386,0.77125580370822788,147.96881278694866
38.551099342657068,86.51441171811129,0.60367611932261656,143.82409559082251
43.273486948879437,80.069016744915018,0.66356879665635571,144.20791525663998
68.28675064726481,62.884392391702384,0.57940088948688639,114.35191112702819
59.62918710757922,78.404464821695754,0.77021379657098721,141.53607696030789
28.584861837294447,87.332051303882835,0.82843099287989563,173.55770629234175
50.180428842309816,87.188209743034733,0.63573151506838943,139.71957032733729
62.283731703239404,52.402521437105534,0.7747902965682838,133.99859059921485
24.599563697944287,70.963666156814014,0.70611283493843402,158.83006669465291
65.710312082650432,56.658452030005847,0.67726476597490237,122.78064815508819
54.515256368325467,82.700871145329714,0.76478621075858699,146.01283529608341
67.872432173862578,67.044693097153498,0.75166709984047575,130.99869079077934
49.457336775132276,87.274209905538299,0.68812929973662029,144.57367237831991
27.735135126687904,58.115331684864657,0.775083889310485,162.09247361775249
21.000879345363298,66.819316595407159,0.55062117047188242,139.60031501924419
46.543501892302331,86.624567212410057,0.61855063565229718,140.33451326260655
24.612825577606788,65.884071985108108,0.70879555885544654,157.67529585065773
52.249031576565251,74.75180871623472,0.73618026292125882,143.21595456093738
57.849884685871025,50.931962352225575,0.60833902450969379,118.59030503283981
52.588623078376564,74.749261807874859,0.54866536287763379,125.58975482176879
39.495482831127418,56.984565097735292,0.60140417346428432,131.26997977942563
58.620135117924789,63.971181202693046,0.66192820518769513,128.4487363602824
42.764094365833557,50.773666175162298,0.81382052768781021,153.69123262427127
58.637643330506307,66.142535735543845,0.73904659315281707,136.51441999740075
27.488842389610252,76.124837965495402,0.68184661513479872,155.48245606336334
34.064350772270409,68.834494155584082,0.84112527083434829,167.3312349306575
26.224649916751872,61.350448560938347,0.60160401162061894,141.01780055522531
62.047578676374876,53.875316150970789,0.75217685081299335,132.15970536147063
67.183108041575693,50.210003099506906,0.83212475387237483,135.59173523684368
50.043678357092645,77.589050568683604,0.7849117420768752,150.08920621843953
40.798199371069742,62.059169374016903,0.67107271641798083,140.67039313860147
57.914082064587959,66.098397713696784,0.78089493723582026,141.05456629265515
55.416132289887003,57.044203087537049,0.80816737746634237,143.95425181917423
37.469980767383468,53.471551931667882,0.78897075695860142,155.29490857001426
64.751175946932207,57.777214735359372,0.72406382573342298,128.35288107833287
40.381074596011814,63.54434272600281,0.64011388973134631,137.84529534295078
21.613752555125192,60.202318127095943,0.56632186970206311,138.45889934111821
33.999434751270385,60.389236897684441,0.51858479127784962,125.52936139274465
39.223694878724501,76.489951835643438,0.77645554310983322,157.4636689149828
41.921627876521903,61.996422013322501,0.75022455634950291,149.08395153489911
40.688416974813862,60.60526443364671,0.50833043134477196,120.94729856663386
56.376158765634898,82.873104017254065,0.79513266306086883,147.08065274482396
57.30134624287065,53.871961853316066,0.53883073952470784,112.51112873187532
62.983118957173765,78.305896626876915,0.55433623537421906,121.93824741061309
44.893978029528235,68.331037960625025,0.5027974895506121,122.01723186758272
62.539108022757716,85.237641481421889,0.62696071230270389,130.51878205709806
59.74820772070062,70.309503702088165,0.62646155048188912,126.65488925805741


==> anc/competitors/data/v3/lean_body_mass_james__s42.csv <==
x0,x1,y
104.17692339891744,165.09636957212459,63.963349373517694
80.721490782643656,195.92209477577771,67.328461059201473
110.10185439379677,189.06470177157578,77.752549776234133
98.815762034155483,155.52942054980554,57.288720603066267
56.592414352135464,199.85173289187867,51.990130538311064
118.29356461457292,193.96000121538725,82.551087195387396
103.27977913932472,164.19542189320194,62.753361607195856
105.02450136938677,191.84482898304691,77.242641615599013
58.967954287288208,155.32097659356916,46.427046007014241
81.527015652689698,199.95523652371193,68.14893329106259
75.955861696280692,183.28423680532683,61.558779453087048
114.87354921940212,182.50625077793984,75.635371337513106
95.070558405646523,154.52203634920664,56.472247995453706
107.5933129289581,194.85166994483126,79.497970113232199
81.038993917913174,151.44997516022346,52.496317344844968
65.906710524934383,162.04140290205734,51.37080403642603
88.820935091108439,157.15109375833174,56.822641947487284
54.467207927292272,188.83839703461092,49.22590657688
107.93418203948075,159.91021136064489,60.203861710329534
94.216507938544538,195.53191135654427,73.890318268463858
103.06614180597617,182.81345196637452,72.544248264556188
74.81681776909079,151.80813552473481,50.966827063125706
117.94886170764323,150.27149170643503,50.984899188991982
112.51847849255384,152.58289585071995,54.240121005887836
104.48684479516334,180.29625888238638,71.600694301390888
63.624709549637728,190.07409054297077,55.621250877014205
82.670470260892387,161.92764103136943,57.766826169413854
53.066263605106016,192.47044214615363,48.847635057526844
60.800264444728349,152.86159700766302,46.828756177406547
97.813426726971826,190.04819268208382,73.696071982623081
102.13335091354719,196.38977150861402,77.564799977398891
117.7256812703947,188.60541995521902,79.418096032056653
72.80777506967064,184.90603919893186,60.309650744809737
75.932179422440825,191.89901093276916,63.557905645403572
82.86890678930655,152.00756497735333,53.362848888842734
63.262995135899999,160.08910553595277,49.813296077297757
59.094505373483017,156.24618396528214,46.668506390970983
83.299344835815361,175.22654950964932,62.46228907485434
65.883654433561887,187.25940641644223,56.565814498377065
96.88697962777573,181.50059222881993,70.143584983908625
80.600634321063154,192.55655498809676,66.194656631425133
108.28747372404862,157.76064962205453,58.697258747352599
99.018557140157441,186.73105459675807,72.976989356785722
71.865664896742871,159.6520745434452,53.018709163385232
108.25818609766407,163.53793756589002,62.871359750211333
106.33350502477613,185.4952348640652,74.965602608388025
77.12348653211221,199.0102392449341,65.534580753764601
70.182967275117079,180.57718029885348,57.913323732051488
97.774685278248285,152.72501574956479,55.143285599983273
59.782673852651683,180.81544849637663,51.548231561162503
63.993574173257585,152.11752757900837,47.646927463438146
50.515358882570389,194.20728556834086,47.184839448825656
105.08470642514969,185.47891425503104,74.281829032031396
96.539559961442251,158.65639232112517,58.392055880828636
99.361576503843452,154.58605029120992,56.055795398191442
104.65103217153775,159.17666144401596,59.794626289968548
82.124104287683792,199.00135897770963,68.543364126222954
89.811883716702567,172.92803212292449,64.244282163564336
59.785789868936021,189.2040474170704,53.218805877649054
58.017105147518137,181.82041710538886,50.269049799810418
96.788207325333019,178.62065749793186,68.960607397187474
82.976734430019278,157.25651273325249,55.939082805903773
89.566527453683221,197.30122267790475,71.927037050609115
103.5499200191218,165.0671316257359,63.459551986575477
94.430282400041364,178.90086079037712,68.065518682772264
88.750558046059709,184.9887972294533,67.990687455266055
89.144501252178941,182.46165776226545,67.442703565370579
71.276506864382853,197.02972048477591,61.929325025497484
52.15724841975576,157.4219494960029,43.67732196535033
80.570217246265372,175.4176369223471,61.55922804267162
65.02092709736705,170.20171953703829,53.211011288446961
78.597005060724527,173.70843647413091,60.258829638141073
109.73821512877163,155.96087630988723,57.679681955789469
66.375764010573846,156.70473049363827,50.030380146911128
54.081191918234623,163.90377728906287,45.579096906299789
69.696872441539753,165.23523018804156,53.963674743271774
70.551563043667855,171.39516068406749,56.533259473830533
96.334156030882653,180.54937735183142,69.692214769987046
88.992250663889479,181.73145587091315,67.060626770702584
104.87287463744894,170.59054482927851,67.171986831990409
96.501947822917131,170.43915547143484,65.048199647535313
78.447080300804942,160.8814263348481,55.763570677997031
106.98142692662242,179.41531242045042,72.345222487551354
61.688104393539277,165.85204556586189,50.15486063560693
51.589845119370231,151.80299171386818,42.019196613733115
56.303350254294926,170.92000220784303,48.046696776248048
100.56515454175153,173.70663375450852,67.785299953040578
82.331406117597112,161.27964341021055,57.290134543616304
61.28902453235213,178.62289665610578,51.973688717556421
85.073134257235438,178.28859502159605,64.565476952837358
60.661847189921787,185.10010905551857,52.790452821289705
98.742426255441529,182.39742411006051,70.824833114340535
81.23093929018215,182.62165282605159,64.017797524148151
76.671485826753781,165.81070759120215,56.98627839937047
71.105846240351354,189.3716110992977,60.03587822826173
94.119781518322185,177.45721917998398,67.685709016470469
75.326882738737325,171.5709097589945,57.926920702460336
56.135494352127068,181.30062404705285,49.39914629481644
58.260413148436072,168.03286672251272,48.585805382985903
117.33283651846602,175.6369622303379,71.933284630435182
113.60064834953249,186.83528442411102,77.69366561830077
98.979499366752464,194.32014433618539,75.472806715407799
68.610897302166364,196.05285986475957,59.935556605833028
117.84234641434067,175.18164625915495,71.717837405395954
104.51256327760562,176.01375573702845,69.469072766767951
100.18231324112969,189.99352053819183,74.232808307670695
81.455305150065215,165.72253458721008,58.675170444751302
69.05690932916113,191.86911811725344,59.338731020824028
56.747367350744952,174.70708232587117,48.897541682443176
113.18216775806891,155.79283621676342,56.937869062901022
81.90434028835277,153.60295735364718,53.744834297541431
64.16543553566612,192.09966055197316,56.484263951786531
71.416963690545671,152.77839584534391,50.373977410558929
90.54536982593271,164.03057180668279,60.37067985793901
62.374094805746218,166.7065020250773,50.481042637134983
109.96299988646629,158.64972225957968,59.522351541045843
103.0963670884647,165.69466849009947,64.092704783198982
100.36240691656558,187.13462833625428,73.498606327087458
80.246512784257263,150.73414217800354,51.509630423973952
93.91161884917102,191.35867122603432,72.14468956345064
90.886857823891489,192.82740117872791,71.378010627841107
95.489262108837409,168.61307865957741,63.878100622517714
55.911102479792234,157.68064495303173,45.329764344955947
79.10651815194268,180.04202039725405,62.313835532221063
52.912992170332473,155.98362779324472,43.414879225169315
84.579357347116328,168.24596805391263,60.892115664283565
73.090284863294968,197.92145904504861,62.812603482636924
60.116693220623283,199.77322362918187,54.370443447053709
57.238207740578616,188.60524456772927,51.26572244700683
91.135120052439845,165.54807549603831,61.160397721128042
61.941507797582027,184.38325245830464,53.765601627530103
114.7584082863758,185.27031827420063,77.144382674749906
90.674279779027643,169.39208475818248,63.036343361666169
74.280886317438586,182.04443172930797,60.704918392670592
91.364084403699167,150.53638224878381,53.230539849328203
51.596270972078827,160.45288293011208,43.918571034890739
117.09914492690118,176.25441514836305,72.266891491926259
83.761240586003026,158.18756521291479,56.002172606525519
104.79146590752003,158.29534339382667,59.188959778816773
55.7910999945707,191.8152145275119,50.333401737278784
84.066083158671233,199.45665013418028,69.589162712689813
84.349489604816455,177.79847140142243,64.052854604311364
115.64785184824881,191.95348654408568,80.858614309046089
90.020963666325287,199.51608321631363,72.844693854649634
83.144258073986776,157.07979442843873,55.787727764186428
68.68829641643255,172.41228066271756,55.464977237352031
73.209829813978658,169.62863579209599,56.966205182862353
86.447068173007636,154.00246418230924,54.86167473454595
80.723802221353267,187.76650863973722,65.401964289011232
51.512845591623133,171.68895136612966,44.777580008622699
107.84043469360505,173.46634670952005,69.092889575722168
112.73125402878367,157.53364869066201,58.289804879862288
59.817436229902754,159.04633261154339,47.716419382019325
88.782530047733459,195.35518110781075,71.11306970644047
57.600301879481052,152.23245444871395,45.003150442789241
97.056806512786821,161.64261424718532,60.978829463568303
69.686364868730578,164.60296651572642,53.680226074345825
96.159584428433121,174.50987712007932,66.990900542990516
100.88962300008178,179.3222586507398,70.416911698665444
103.80532443423598,174.66449879253332,68.989935566681041
57.541866216912759,154.20576672784409,45.474388225173648
114.12082915963255,162.18337270278568,62.243289923296466
66.114979362641662,192.17941923812705,57.80245946891003
52.618878932332585,181.87943502392295,47.486048440883863
88.839672857403826,182.45745250671371,67.437584211469968
75.964559870370721,183.51016276756775,61.741355246616905
108.08528201926893,188.14515095197646,76.427982178840807
106.57760304450113,152.90542408607237,55.031870145728632
72.199722497590074,168.33041924663061,56.053473716227785
116.70295765488214,176.97637176308393,72.880764293936878
70.364248669808305,166.92282416486631,54.696777602603696
86.053999046220014,192.22394366435933,69.177911748198753
67.917556339732187,174.12862542936469,55.331199957958432
115.52304990342743,188.43137947296896,79.196921018107233
61.522547230741267,192.60077584405846,54.670189648172943
53.14374335746303,175.23957414517491,46.617326802870842
80.456794200212656,195.4776121935675,66.88333560015991
119.4662894839086,179.35619702684903,74.056579620047771
112.41740863784398,192.51371494168609,80.086273514849509
102.40256136198644,167.02953977957623,63.826048700765234
112.35547436149673,174.94084792657426,70.459840062968183
112.54126477885043,176.57055205022888,71.88353399761256
86.320085227051436,155.24898579480353,55.47354013493959
72.115033628155516,169.92762533507704,56.048366445196201
104.04087024776916,195.8668836275838,78.19153035732991
96.31628842174328,181.54161201823712,70.183611378473884
76.156041021159709,158.87532912184838,54.267294243983422
56.61266676430607,166.94278178048026,47.987971636313553
102.27527279443183,159.58015048313499,59.925704724209993
68.372236114600526,151.24115658992864,49.128877195320108
115.57692053736454,196.37302292520133,83.108085570723475
66.867940250397936,172.41036641284359,54.326160548301289
58.593055268804022,165.37675362103931,48.190795984016596
108.17788704874343,179.92385957788684,72.703392450351075
60.729902163714584,150.36572281465078,45.91663197209207
62.548781571041737,163.90110533004068,49.898052611383093
91.956795406459037,185.15167328494462,69.529518395821484
111.21934285862251,181.68848865346314,74.233674068324618
63.750426600020127,199.09029737712677,57.179969056439489
71.72265710300664,181.01788548290222,58.80700051375976
104.41833867688243,173.87529368138664,68.643136929413146
118.02784982426772,188.07162815920037,79.398274775219264
85.051883034163964,195.16639359820266,69.291191412602757
60.07282517858755,186.03479733591757,52.852598092401429
50.975540139574107,198.16056117746899,47.409416444980032
66.075922099919865,189.10025853690885,56.853728490761405
59.227555245056472,193.34007191309632,53.352025193502882
97.436107152900021,155.70520355918185,56.976210257125366
58.528275323997178,186.62067514968939,51.517160171066713
85.443095213444309,172.00443497636843,62.48797718075636
98.598370495002058,177.65519012056376,69.120843039712227
90.678162645463175,182.70512047411785,67.920626663031484
63.984295616204037,198.49075583527846,57.126361121580054
106.28871683275838,199.22890407158124,80.628154893012038
100.07849907310612,164.41141227439527,62.731550558060093
101.72888027408791,186.68767487189581,74.016693384161712
59.174042609011927,187.49917689676343,52.070895922086706
58.662766255524119,167.32464306565242,48.859940843556053
114.92937857045554,156.19348874321105,57.061707442745771
77.830473567745841,152.047348014286,51.981020628576687
71.066408424665781,188.86715637645892,60.218615071748232
84.200883174607327,174.48498709084529,63.099492529289883
96.400494893450769,199.27700847474631,76.433670914193613
116.89362799328789,173.24867280968266,70.56639651543648
70.05123588174385,198.895848953692,61.157341122146562
114.7365900518419,170.578800109703,68.367117812813319
51.740164397037944,189.68410752799863,47.538848226778562
88.863862962877732,154.2409636155916,55.286216622454724
94.378257817675959,177.77308550688821,67.765087385633862
57.412818262552733,190.10298934928622,51.63862529145139
59.823771794473885,196.23508336099442,53.898592131031407
79.338002352141274,191.12915453087157,65.075153200062985
117.63623385002272,151.84853636005872,52.50027650697151
91.722978726406097,168.63511706533671,63.150077240267521
115.31162551201479,152.43492361569255,53.596812055320306
106.30526409290795,155.46411455572789,57.152279184462422
82.716712108870411,183.76528143337421,65.18399004630227
104.93344144765312,185.6629098155849,74.467069778396521
51.248574878389142,188.68603413758132,47.077056786715588
57.640079773601443,193.27282740278315,52.092772396906923
108.06000304179155,186.9715734238255,75.871977435773573
105.77719618276132,190.04357960533162,76.97983359043009
66.284851937650359,152.44818549116397,48.617669100649138
87.153871341933751,161.72675752206493,58.376808529092436
92.421107449000772,181.09488866876228,68.123051029239392
110.74172676432079,192.90626523124115,79.435167916568901
92.217501013710802,150.22500624698296,53.215461885967009
78.880009849157631,175.7314671058175,60.925428916318474
76.192883038502785,183.86436996821988,61.76621270846384
79.811746046145686,151.48036445643066,52.37986577116051
95.635171790598193,170.06777787766939,64.788094701546839
110.72434422266275,194.78174406918484,80.496084403418408
81.772781745340978,183.58064044279294,64.632838023343709
67.348769406595068,161.88291816802987,52.048052296588779
66.566365409830681,192.63905648159562,57.531483081911112
102.22099961704126,167.40157117047571,64.644836376663108
107.15981343967373,192.66723355720296,77.857463934964272
57.369465589788746,164.94718255594529,47.629436542700425
54.659119986862471,179.51601254415743,48.257466154369631
91.610356462951628,169.84700338739171,63.735882808168952
60.232127093488877,163.74125253775335,49.16496820041862
107.72649333194389,194.32787810859347,79.202853322937301
71.723427174685213,159.37968409697456,52.877130142306051
60.071035307979983,154.24057956178817,46.756734970151967
114.46793307412152,167.09634692728301,65.744535004494566
61.587220591469475,185.88195738207838,53.694366828528565
69.930405763655486,190.37158029881408,59.842380896822796
60.752937663444101,199.93716850333823,54.90197753947173
58.084304456574849,164.81810285055823,48.151479998309718
51.480361143550802,170.39709755656412,45.076037207613062
53.877678641498207,156.84106390148131,43.976202524524624
62.224902965509685,178.74359648115168,53.123424715247396
53.736735283902277,199.87900186314585,49.993900953721813
91.380067127767987,185.04405050603293,69.322837549289673
97.650016875965449,179.7606420206686,69.495964704000556
77.554131978241969,169.6184546460897,58.384120608708322
72.259376786643458,195.76493801427773,61.942036010900885
85.316836591556097,174.84582980651749,63.476704438731446
111.25034595642259,156.71834566565309,57.688560246806261
109.57921387755442,168.26892315995667,66.339428953059468
53.043254340895437,153.35833344238836,42.794560092332901
62.704888671756684,160.09895188443909,49.300684438151123
66.572140977307726,150.88343904999562,48.332639025132472
67.457130308254833,172.66399582500816,55.138603036659553
89.986285621994085,181.72701324758987,67.333397041383478
79.138369799223454,167.1646231189454,58.64925232206685
53.447788394931578,171.01908857526385,46.319528167417573
76.15298969217001,197.9604636422288,64.905770569839689
86.662706410234605,187.59815607874577,68.035854083604875
57.117033203260121,177.04283184724756,49.592294002259543
108.34209876519918,164.22704375559127,63.438897452706712
53.637330652557296,194.84983993864975,49.582929625463159
114.73893083126434,161.75485584403299,61.719926919056235
56.937919910591283,166.26713652583385,47.840036247498801
109.0502466118427,195.45324072114744,79.985295570760599
113.18572007493319,176.47710276425363,71.840438690461283
118.56994764106149,187.11589747089883,78.822587846215882
106.14181161915155,179.53723970818831,72.106283237624069
104.56342785399303,182.67196045047476,73.359547080635124
94.973829319688335,164.96916457574127,62.032180885550666
104.52974482046903,162.06860308133315,61.698025456911367
59.418654588920297,166.12461735843326,48.769687090319927
87.524762516334619,157.77207820417112,56.840567702877898
85.995600913329014,193.71571826454039,69.061984306280934
110.03005008857903,164.16234666250571,63.354145240628007
82.395955591546112,178.07446972071924,63.275134604567498
76.956264727024745,189.59872125706869,63.819423627832123
94.769428986597717,189.19120546878568,72.672032262146018
68.652432225059229,171.91931292920964,54.992829096755145
59.783788766776979,173.81286542933628,50.896753716062676
83.4514091816622,199.73508744675124,69.499303522816959
79.182255801641958,183.7298738489512,63.297012856885267
66.279895837021158,190.73192215589413,57.534502349001606
75.72582670805896,195.1276984609616,64.03246567800602
75.647471487837322,189.37949181146695,62.809943180156729
72.924689508878174,159.25896724767838,53.300101740799875
76.562485580885024,178.10853668687861,60.296049362242336
98.002034181916173,155.09470786572723,56.39597815591231
70.781353219989967,182.64610632819992,58.762590921330506
116.42005487007383,197.76747140939057,83.652184843346589
114.14436136767246,175.63660321500555,71.381906010773051
83.663729981005503,171.64862464338836,61.622634694263944
72.985284350328214,151.79213757090815,50.845047860482694
87.48043528810021,197.98872611646101,71.274248390235897
109.39923421415372,155.15013420650794,56.571666183515724
95.681113839207143,152.05395466524234,54.802877604085062
106.30742795629541,162.30333057524692,62.329720608677604
87.290559324601816,153.27652169591912,54.60140241423904
94.304234048733449,172.75589212058813,65.780711759733862
70.170892992772323,175.80439006285562,57.035987302844688
101.44252136172035,165.62849745142918,63.790033790772164
64.168321518800283,152.54802412874432,48.055503361959033
98.63586901729488,155.58001841246133,57.166766643357377
110.25033478281259,169.22521889949641,67.045892714345158
59.247198611108075,153.02642254132681,45.772414247645216
93.006581837934391,184.90948628049568,70.059638110072058
56.656702376095424,160.3510270762406,46.080407308227016
100.80009397899988,165.10357843918192,63.015368902015098
55.914525317646415,169.70628885890488,47.862966044837783
115.51578758904382,170.83048165345738,68.702123271710136
59.618555102646155,150.08303538374003,45.670051610702593
117.12161721363563,155.60351854993488,56.26332263495069
106.06189232595676,193.13822818704389,77.844769776122831
91.557740312644796,150.0616531255954,53.017255306473338
104.78368732406828,175.40836779064375,69.604882294872013
105.65803872881601,174.47510032536042,69.298574058539145
116.22189439721312,166.65470805053189,65.811741145064246
67.736834768743108,171.56635100732248,54.488221150404769
91.305312675081638,189.02905687632921,70.640145859660407
56.653443829508085,192.06018531074781,50.990057498742665
93.1315990016885,163.01742717076252,60.75498012891584
61.990391286495218,166.1245220483865,50.36660369015749
89.546542803070935,162.12414265141663,59.306955915492082
90.070135982369479,173.99317002755325,64.730500712530869
82.618960708685904,184.16291788294063,65.08409413541294
86.584224285918594,161.41264377317103,58.359485259351473
103.47463730046115,166.53678710274335,64.749879285586658
105.94713015584466,196.51923087945752,79.319776325769723
84.450725090280031,152.4284644923479,53.558390550362425
91.97154090658286,173.03848026197832,64.60273726967597
115.18653649830713,185.57790207983891,77.21928852989484
58.381351195078594,157.52270057787371,46.586452187355711
58.197249613007735,152.36870100027409,45.210914876238398
56.139630833753785,156.91026858192654,45.635855293703514
96.05042995283695,195.94115967653414,74.86562959409639
79.302581055326556,150.46298909105616,51.925046309363111
104.20249912992902,159.41609874056758,59.945444570465966
96.986198931601479,151.56417564508223,54.27929655295037
73.354643082976679,155.53147337811015,52.200234403474902
112.8856583153075,181.00746433141481,74.39041363773201
103.37725029494567,162.0819454369543,61.977066891791964
68.937445863712298,178.46060252153384,56.282418720254626
75.49344124404378,179.5097691383063,60.016896086800244
72.010798614298409,192.47176665448896,61.189573396241542
61.032815403749979,150.23706964559369,46.014595184135402
60.344836077953417,192.66847296711833,53.956295339265345
115.52892243630208,180.95595432134871,75.000339962971154
80.653282603912729,158.13717430524787,55.348743750347353
76.832387594418691,188.64686940676421,63.48031898300119
101.07799960741644,192.77457708952929,76.194704133212483
88.709514567702996,162.71317418770786,59.570423449098854
115.52979907869235,195.93968404513404,82.769679513494935
104.62110457365745,172.72287151493288,68.173704142172767
83.555869488717832,180.17122271666608,64.273685986234653
76.345163143657828,199.23247668088217,65.319203779841118
119.06420814470255,168.07680393195997,66.759222974861586
100.24321652025505,190.65796729100563,74.8835436735028
116.58362620026888,165.91995589142297,65.331150139598179
58.293500405192894,189.96067611207457,51.59502132372257
109.53735754335477,180.03669594313212,72.834982531102625
94.595171879384537,160.81778476127008,59.537722672645621
58.534517483457883,170.70130468946181,49.266878000156971
91.178059997845452,165.88178171817808,61.574916705283705
98.026745557381417,153.9054196540182,55.611094544420894
50.861188012202199,151.49173850498488,41.328787420725803
81.802257328922252,167.32393277035905,59.222808638142574
107.77796578374247,150.95170739087433,53.779083712650582
70.675131774086282,158.27438787908875,52.568722693228864
82.098365725898574,186.25916604254343,65.360397593659485
80.961988894752523,185.40456178417941,64.579901921433276


==> anc/competitors/data/v3/lean_body_mass_james__s42_holdout.csv <==
x0,x1,y
75.018593727783326,153.00742348474708,51.750785614779232
76.054606118818995,185.55376757773178,62.155957428989687
90.320256363936736,195.74912507413458,72.101395576862444
102.29643245987788,163.30863705287337,62.301920849244844
62.922514592222619,161.48124021579946,49.780060845142529
90.922395233356312,175.56827283858507,65.685754927207583
87.434064127491709,163.03227529811915,59.362528424343992
92.174451799663714,180.64089145202115,68.064686773028768
68.491456171500573,182.3590377452706,57.284325760384284
51.026534619095649,176.69512245343472,45.454553990786572
66.216127955233688,191.61544621854318,57.552351499008289
112.25624151919284,188.87090968012953,78.264961939988751
112.69487300127544,165.48316110964404,64.60206705980562
54.798223737765774,150.21130203108041,43.243219757159281
78.283255769870493,182.689821416065,62.608812669393167
109.45571339986856,151.92050929081825,53.957551459440992
118.54871973527644,177.94720860438625,73.594042058713342
89.005804453614545,157.70670877957605,57.135860979869634
72.198269591468389,155.06388125049511,51.669421776611884
91.999962874687,180.12149575899181,67.807055517635263
110.44258171317662,156.4391105400768,57.690994922589582
61.752217432257382,197.01641053901801,55.352373001451163
63.578561825686862,155.14413942929727,48.440271189612893
86.004037849393441,161.11442915744681,58.1308291893694
57.045160871178609,165.40455119937755,47.524839050400224
104.90024251622387,151.16821484637543,53.753196861958017
81.084401986401801,171.33541803200364,60.525310004080374
106.84851592794533,158.39877348094791,59.290422108928269
113.49863848875756,155.33208488244262,56.509453407282194
97.554088549607414,197.7604996140324,76.162096000439433
68.653778864204014,189.21061728192524,58.667296142761714
85.404552095551097,163.98748976433833,59.227337169855645
72.973895455636949,159.0467606429894,53.32521871867619
98.019229504989198,185.34789142325207,72.023278140901837
100.50871652494087,183.36267713615399,72.100804774742898
109.64450489605744,196.17028792580035,80.622099978432814
78.11685246106606,196.32680589579144,65.663834858008471
104.25603004888006,187.17798226837621,74.971365443094726
64.791847958668598,170.21369209626351,52.724543203944421
80.676151323928792,172.84224159477307,60.856847576484455
64.765587876767412,150.90702240594385,47.665627102689989
107.03787953059158,169.11442431425178,66.464543287258607
106.19411149635883,156.96702092994596,58.227500814538267
100.27722457207597,150.3366342735215,53.356100247247078
72.714183271260282,189.26669154822758,61.092648368648241
102.32973420105223,167.53423180484873,64.809060646841203
101.83293064117461,176.72429595844682,69.515733993424362
106.75083575304475,176.65354765411743,70.683863471751238
69.635362247843744,196.55391275665963,60.532954034607727
74.467884022139287,194.91227998969569,63.230683822200724
116.55051658690948,162.53207816594823,62.385216554188901
71.19311718672185,193.36777153963061,60.961696854580708
69.309388859640464,195.76792181226753,60.196387072082779
59.15021981703466,162.72807109651237,48.153133836460867
96.834810815596853,178.70920393353975,68.936356125275893
52.975859963318477,152.95081445102113,42.918000753886766
116.66066545061364,166.48533457847537,65.476497563751934
116.87565941416827,172.73107183467039,69.960585206598864
115.06656571378831,164.02544023551957,63.581156915026504
63.771001820479498,168.4394469187994,51.800942543300295
55.268585926913872,162.03588652866665,45.903745270367871
64.531996020659079,171.53520331761078,52.869557230691555
50.789737935944054,150.16453874173166,41.225810236839301
76.57258570409671,163.21611393753057,56.057010809973356
102.45965090344549,153.18009272974075,55.437742473401592
95.927348446787761,195.32657874006154,74.647557394350741
52.587279642787486,157.72127760768493,43.616469361255945
116.69863241346421,161.66730505186206,61.672907731913256
55.556945999774847,183.16427082153308,49.336440528936066
101.77271679967463,186.44163869750412,73.809444497725053
74.52517890662611,160.61850699385744,54.421146121867494
88.359325719086144,183.10438615795346,67.388327418712635
51.048828472366843,179.0491166072166,45.74882920555153
111.68527182378426,185.16854611943086,76.287969100683938
119.23149850811828,155.31669633192976,55.722637456176116
103.85079485325275,167.10362131376658,64.798215501119699
87.371505881192164,163.20203372310394,59.422815512882082
74.207527225898133,165.7270520664546,55.964591208369413
65.114732024363533,177.3929000975655,54.379902018471917
110.81150965196079,169.78968885995857,67.372504868324626
66.660629790218252,156.50887186107371,50.10622990288774
54.644249020325347,178.2212727961435,48.075510597011132
110.42010654887632,191.94443704554348,79.102187213606868
52.245167287171157,196.88272324008824,48.456318104781076
59.107293740553104,164.26345073332433,48.444675611987073
116.48718063317439,151.42430259027844,52.387217943838863
95.089279582281591,177.33508294541454,67.795162003288709
92.145161488043357,169.1744581956975,63.38575580340202
111.41559879470999,155.21940095594806,56.607893477081674
93.910990933974006,198.21153667411969,74.568826301259449
80.054797209318494,175.9382513253596,61.559161678817844
117.16187327361703,199.20495887864558,84.60064204248178
85.357611788885151,193.7500059796742,69.049972992256798
85.097604323652234,180.33767421657973,65.105602782123881
65.531560981859116,156.37330668507499,49.605263206452889
85.454429324979799,176.06777780631327,63.847647600047907
69.904680315067736,176.36928214195808,56.786791529030793
65.8710447245804,163.08892579262891,51.577205219077136
98.66171574538231,165.33371615910733,62.946825051134205
85.902461477835658,187.81155577338413,67.714804506300936
77.434513317840441,171.38981939540832,59.049789805011251
92.380623558599893,190.98017220156066,71.668798981812301
50.729198759020598,163.66210368038656,43.504253753792099
71.893211588333813,151.62164199357187,50.304351203511146
108.23971708802549,171.85703792151966,68.288841932219711
117.75114462050567,150.16657901894104,50.822827191043586
92.501928515470993,154.90340600562217,56.107499902057299
93.769882386747554,198.64639303334584,74.625174739088749
107.21935061551743,159.82941022185807,60.338575004622335
114.82731182468456,198.10377130953907,83.305446348970037
92.524597516821473,161.43770022789869,59.73204781259826
53.952851377813808,170.07633152422812,46.467093994094633
72.224853923600932,174.36177814253699,57.484891867490845
109.72100759649004,183.79561904679284,75.076894777455664
67.90772995568247,170.75231143864596,54.453622671611711
87.64604754140872,197.25592904960718,71.140113021377289
89.484083567323211,189.87713137936464,70.003842013729951
101.48231806739224,194.35594546134638,76.732989572344394
115.96204681767769,165.70533361190255,64.872514023428991
92.227781053213079,174.10662858312745,65.533325690285352
83.290836204870345,178.25911207054222,63.675124293885943
52.077656362458988,169.92323165456273,45.262575156924626
60.288533444380562,179.47645070855594,51.874152244565579
107.2808936668617,192.97768264928087,78.45041512139511
97.133701256188829,174.30822524945654,67.099181040440513
108.25605965453943,153.73900211882048,55.614911931535708
116.55841159723381,173.75924539075945,70.617053356214583
51.183404446186607,175.69820663353329,45.439148298929453
63.145393434823575,164.62377735613916,50.62742343201306
111.19144640486367,155.12051171271469,56.542646116048545
106.10585592703772,178.87895998953576,71.679368958895978
66.644897511140869,160.32268715475485,51.19098197253517
99.975352118049415,189.30714546541031,74.273411396863636
81.583872397801656,180.2410090873571,63.517508229122527
85.056957027753356,161.45399926816748,58.03782027342718
77.316822888800473,181.167217023381,61.735474084972935
100.12274907319413,197.0435901799637,77.086590607923441
86.252978105418919,163.89269922884779,59.426421914356659
103.68974936479131,199.68976346444572,79.546733343142677
81.045929732983481,159.49611324273098,56.100468307444281
64.369413356040681,197.31314473754489,57.183847833733239
103.22864981265758,163.50445071356671,62.530239979022504
67.69059316732978,190.31493753299793,58.266893352601038
87.469531772899103,171.42655169320395,62.891696997759261
108.01322904905294,175.07325652835885,70.092648327768984
109.20510994073383,160.72952898253655,61.036905804748919
53.053165577894319,199.3067916909618,49.288877027597046
116.84402798700474,182.95846153980011,76.322720328973588
58.970867058009254,157.57151435155941,46.940047261576431
92.8425678630216,183.12647688856993,69.226364147808511
79.300663297725407,199.62473502020742,67.031495450501311
81.008248879532132,169.97365250997115,60.035043085059911
96.108581432758911,199.69206211809464,76.070258643852156
58.268478584222244,155.28770462908466,46.073318122820112
59.541386641181951,180.08139874348615,51.502547405453512
93.231492323543847,194.84192852867704,73.247706472464046
74.895579245834,150.3082151612565,50.604916971643057
117.9756575709669,163.06897121380501,62.776722501083299
54.841987546878769,166.70021543739341,46.4725424355521
53.096421448857591,188.01184065773523,48.197372307239874
59.549424496833581,172.54298848497427,50.257855809768344
85.037519562223082,171.1327272633865,61.935602025435387
62.803614464264918,162.79611110591512,50.034141933480136
101.10937498289046,198.10025525838068,77.875924475727928
75.354866242372566,192.25929281106494,63.226985406076743
105.21943601472076,172.1189466834702,67.906514956775297
117.30665319018777,185.07709113098554,77.61520433909206
74.108002250673763,181.42888451459675,60.162438154993765
78.621617334713235,151.68501401629399,52.09564869433018
95.843814523291002,154.97835109810836,56.473306099301062
71.083969579644844,185.56255303806003,59.409034478626637
57.373366220815143,189.90839580685173,51.428027648072664
100.88497884315456,180.0473538548485,70.786114791220513
77.766914837417943,199.43177609222687,66.080551959437713
98.114874258486395,192.27140231300376,74.595212666582455
89.563075222651605,155.73539367988033,56.184992039334567
119.94956137472556,159.35892957355952,59.425069419076351
84.42525895752334,163.17263241842255,58.60204348339326
66.299529680895049,196.19877968775893,58.313155293386004
81.266189854646186,170.57190903752112,60.338219174593682
88.977064526210299,157.86922411528485,57.214415803784398
70.476588795123206,155.89873926722206,51.365646659379344
101.99860653438023,193.01278147753436,76.452561245805782
91.537274139424937,179.58417231298318,67.43501728963318
95.040046051103076,196.56224896589919,74.619818125454145
57.662908398864168,158.16931561405184,46.417073430087626
116.56031587834123,162.60396948511575,62.443125867510304
81.484135149125933,188.72277256775357,65.770513903913638
53.334940961813935,162.43549140713341,44.868668054516583
55.382768039513714,174.82358913283286,48.075302061407328
108.59899905628845,181.28849962820613,73.526290933333016
63.191846660366991,182.72039007041118,54.201636054775982
107.79294458491958,168.15387009524574,65.973309374287098
108.14225432323106,194.6028358245994,79.428694863465523
104.97976199065323,168.4019522910624,65.735320121530179
92.136161608088031,187.0448453986337,70.291404002339192
92.29694635343256,192.38823146648355,72.066987782239977
68.831097859404593,181.74013254492854,57.353996049797566
52.921994050273355,167.48650247383924,45.434432165176602
99.745843033887013,155.20990136378848,56.856340544543357
51.043904871443701,196.96705717766321,47.552015253787836
51.494166552116397,161.09193901654402,43.5644664024977
94.801689720779962,158.50360099665346,58.492573972380434
116.59554486172885,158.83706255832988,59.283517201426207
65.847200700092088,164.55503080124589,51.936243439717686
50.499491713708636,179.20573242339529,45.385077385736594
110.34335240016543,157.504573959677,58.555077303732602
87.690373477420835,187.75637610695958,68.538831804734471
73.025698513145812,177.93091549327309,58.767780550345179
65.956872140075689,164.00303137695147,51.849891110474928
96.891152976181445,190.63114251557295,73.513594104531663
106.75793381821288,183.91226281355975,74.30278815432095
119.10381536758658,195.27524818737209,83.396660717310283
70.173080271536449,176.05311890183953,56.854478636529855
115.85490441910051,167.80588581522784,66.427105871174362
78.040893386120104,176.11702955580441,60.711554510232745
51.39063586375466,172.24931988533984,45.13604823368631
61.356493357178891,162.9780736695125,49.350664513939549
72.116666591951827,158.28337100591722,52.757163347621571
56.239711351794227,170.2303161138708,47.892848744431518
85.563784466168087,171.03317339514746,62.08483069388285
54.938583404702811,188.75120761670465,49.588544198979683
53.760492903669423,172.43721567290504,46.694993318454856
92.980147563193185,178.29310511464664,67.46677473971998
54.347417737382258,162.08893675139703,45.392151011429853
105.30604698016316,166.3877965538417,64.565431941601275
50.393547324218879,153.1466022650344,41.573480690880636
52.613587369814127,170.80318914795239,45.729489467398587
82.442720550490208,179.89819916178197,63.805030332004584
111.98146942902088,173.34072581378885,69.759962182486234
59.565901323315259,179.46078326843707,51.420959781966424
54.352904527177472,197.35611292987579,50.079646178305126
68.885943620978324,163.75182493633136,53.12293735101747
63.047138846748027,169.75687486948618,51.69611000706611
100.25914331942698,186.07990865762741,73.126488707236419
55.539178531345989,175.24460857306821,48.236691473295778
93.185313139566716,150.63079343621243,53.517235138204171
52.42031039828116,192.21018501073993,48.141916076077635
109.22104299758772,155.94121801026654,57.351660792685436
76.5713899070835,198.88190998179149,65.254809819477018
62.619777631616671,184.32150286184685,54.108336704760731
82.686784218169393,183.43562485722745,64.946992509910373
74.266197939221016,160.24854021815625,54.200953712188017
77.728444207856839,178.95670838620228,61.353689713985062
92.18691603123483,174.04235273527627,65.493685417002169
95.447601956462861,155.44099848484146,56.729968444157578
58.389722069365661,159.24217188495388,47.019259714459949
85.704458093001392,160.73486797387108,57.883685153337069
110.13711307381084,187.85845554437145,77.154555084474197
94.911643240810719,183.67813740987793,70.225801047343026
93.498977350184163,187.27835067449101,70.944625118564815
94.217952516929259,156.93471483838579,57.503821018583707
56.959980575640749,187.22190337228872,50.808216605704843
84.835220423070922,167.08781309659878,60.321867956551287
108.48598000280361,185.47541489231838,75.543614557341897
102.72889019049497,197.40496006517662,78.337750086087993
95.86909530084597,191.82067464540236,73.483519298862205
97.390469811383042,174.05899041595967,67.056690757679249
55.806925761088991,172.05268352761297,47.920853805608644
88.711265923015688,182.15770444897277,67.224443042870945
106.89393483731789,175.52464832866045,70.111071928153734
103.25669252829469,187.35518388177474,74.703372942048162
112.57817657174544,161.41178618044481,61.57043356583268
111.56460695312572,161.88197583485405,61.926348551109193
56.290058338572088,174.05967622508811,48.53225648331378
98.476577141864524,161.48759427263479,60.725267606401715
78.093694798633862,169.33440058208009,58.679090250471518
73.099434469867589,172.12699275353191,57.323837722852289
68.776792574794328,195.21826892070547,59.767069567796725
118.05839414535005,171.49570942928978,69.20496145851223
87.708162943233461,194.78642326954935,70.526871638683886
94.860881798201774,168.72265167207803,63.885887267832281
58.163473983579919,167.33274898075192,48.514863046009317
77.46256605615072,187.46852165471824,63.354516676728906
71.437625525821119,160.7042865427284,53.287879923237817
84.674545455960669,192.62847725036929,68.409117483479235
63.934187175435603,180.17728891194776,54.210904102435677
114.19182812226516,180.87437494286439,74.592716661579999
84.90239050826348,158.52205322290607,56.675355692789537
105.99496943346054,163.51802992753855,62.810950952998255
118.77549968655869,161.04583741873552,61.028132094882039
105.40845959619654,180.72082187811449,72.403681669097182
77.039434933680511,168.35030234344819,57.938839225575563
105.40317805030645,180.40731180599383,72.250772963531929
86.488585765762167,191.52060745823644,69.034076704032714
56.674933555383248,187.1322805428307,50.60171076284719
50.447922699541735,172.78040277637268,44.580633961753918
70.88488401419005,189.01421016380982,59.971058761432062
58.18544155456901,193.88995920938254,52.476674985799583
97.031145030295576,184.93737302862934,71.498558721395341
64.486114692408336,170.20406836190193,52.560776642217007
109.17872435533184,184.89369535208593,75.465064629675283
99.307770008192762,185.5140220167608,72.559085871321486
75.434490309429847,176.59334174489516,59.621790172712167
108.25575192132203,180.73499172044887,73.158623932516122
68.909738760739657,183.95866617937145,57.839706028925832
54.470334142510431,151.514446388648,43.374074549443392
76.378046498846061,189.68692739950333,63.263263403783931
80.063944132880579,184.90698263429854,64.072213747136388
75.960421468822375,192.41514785913779,63.608150174300476
77.879168786332627,182.75557610006021,62.423061865184998
85.612741084452239,196.33792907924811,69.836380823086273
53.58764136454257,154.08817816626282,43.465348373823701
88.843325741786515,196.18466414183735,71.477648273268898
59.696742433236572,184.63032837884947,52.284905803866508
67.625872637935558,159.79180786594111,51.462543023427223
59.735524118711908,173.68747014976796,50.568641715383585
59.096532593579482,174.01357668774867,50.243420993068284
71.88036370489948,185.22898960739315,59.792592331571043
105.15389185000021,164.86672988279221,63.598436208803953
80.167244864055689,158.20286594424323,55.315824461885093
112.06759036680774,195.76053493577956,81.325529150842982
81.629419787361087,171.93071063478243,60.938996587667646
90.659522017641848,176.81164386112414,66.073147565632155
50.732482318727421,191.39777387652961,46.812651094741142
107.28113638562328,162.87821613248988,62.478864123701982
98.921185678719098,187.50253371530587,73.186709420869732
63.291860885579439,182.17427091203982,54.170935432596806
101.71685914946372,154.14136547460888,56.149766356709407
94.75334929202738,184.0635443952726,70.308082434350894
62.120177726289434,183.05658296747873,53.591952396650271
59.234681459223417,192.92735539382892,53.091840068720245
90.346210528713897,195.08221173596749,71.927534438174121
52.33562094192564,179.61459730223189,46.701887588656568
71.038860888313337,183.76027502795802,59.013464378975215
112.87836022741473,160.61097026067105,60.94234576145481
95.497952722251881,158.37692129686658,58.509042446130834
83.363251480566191,179.18406028898704,63.994426133256439
71.136795302902044,162.85634226727461,53.82802592392342
105.27253182188781,180.68058637089166,72.347049420169427
106.61780231603571,159.9031925456365,60.373963424641836
81.829114048859765,181.34125124378102,63.9485424749248
56.255944801749934,199.15608977463256,51.668391079329282
78.57560435775676,191.38366319753533,64.856927799703186
103.2420849955511,194.95518444440341,77.669643118402064
58.694856526119047,177.26389795704233,50.530730007104786
100.75773085888498,173.63273097426708,67.73089739813625
118.41992296262444,187.85957222517393,79.399982435094842
79.44791574595159,167.45292284457966,58.579638177455777
114.02571557274263,178.50621613017063,73.199625870189408
103.69117986382695,195.55273990839055,78.071628319401825
73.99564657885513,159.35695199685679,53.797041611976169
89.815348358864782,198.59248049554782,72.615928066792407
63.679320269877401,177.01800646097303,53.482996956666106
72.310360862128817,171.05277345675111,56.666940294318792
108.44605449024722,163.16498965477101,62.747050741838848
105.15698044744428,172.19423996202303,67.936357640825946
109.92446276938853,182.92133282774995,74.692649937378803
107.48195277758637,195.39909542909129,79.501176147907785
97.519365903960704,170.17912083664436,65.239389576510746
88.906739209557756,155.56696959885204,55.990841912794522
58.669572324763656,185.50212138276316,51.732753975979996
116.20273511544531,155.17807846530312,56.046565888364611
86.781781171900406,163.89879651390049,59.574743698136231
75.971539079719889,195.64301464763912,64.26754562069938
82.582881728431204,187.58627093114379,66.033387918560663
117.60145090617073,166.10549048962798,65.201153059282746
105.4808619506109,185.50558102711969,74.643910986439266
62.018806572212227,196.66506412985353,55.491451087270647
92.252600379233741,196.48526217879342,73.261094085746052
109.19722438453516,153.00315179638193,54.919225966431114
56.439389177122003,176.20458269601752,48.951046675828614
113.99443691571062,158.32306503750732,59.036549997582796
98.321358915655651,190.87608893166214,74.190759607118096
117.02140504340761,171.30586637144188,68.993050406351344
91.24027148518519,196.59276238192285,72.79358184565055
60.829189177363062,160.14416460608081,48.44445158856108
51.40123108350862,171.02414574425896,44.979109626894662
87.16090264922326,195.78070901551257,70.507393244932103
56.457955808649501,169.85508998138513,47.962001987444438
95.148644207191353,180.9397608952934,69.268081772654313
102.98983856021944,151.16495294028198,53.873768165300646
95.624072309727183,180.93657725984357,69.435191075195803
77.29367596357838,158.73070637216912,54.671834505141184
104.06818916509471,167.46397650336633,65.043579024553765
81.869732112166986,150.96708271895287,52.413015815803043
104.09270066270884,170.17816966942979,66.612192523326684
60.48437934545435,182.65604745686923,52.497303480535727
69.690091081178565,173.54311769448012,56.017790805296535
58.714509883452621,164.18806070117293,48.217128429474826
108.86661014692483,154.84414518871347,56.481529068381022
116.05635125820598,150.26250387438364,51.305391662406763
92.0611496999297,184.48631321085452,69.393419828609979
79.117479119497631,165.07396171752114,57.625816797473291
103.07971489042313,170.12299714212097,66.394993095338009
99.582585205841809,158.80525385942133,59.208514348289889
74.457973074336849,154.33943991458486,52.113218494073848
112.65164632570509,159.72151841919921,60.243388307032426
78.533504434416528,166.93042840750351,58.056702598151418
52.259253577175272,162.75289765886993,44.288066541466058
69.599208651778554,162.98654612210555,53.218365932230483
76.913172830214307,183.11243979455429,62.021797361904959
80.690279027130657,164.99552751665311,58.146154073645775
78.963783764739404,163.2565805420584,56.915150992392668
100.92662227188885,191.09138002156757,75.313444562270959
102.22188474001891,154.83995231664508,56.65724372327557
110.17636654004328,185.38237078359614,75.982390599381048
84.851569241339533,172.91379745078129,62.514043898845657
109.55475123186079,194.04705185177735,79.710400829968194
105.64749080898086,175.3868796276102,69.767756102215742


==> anc/competitors/data/v3/lineweaver_burk__s42.csv <==
x0,x1,x2,y
3.9828022185018348,3.7173465229824245,7.4380877872823508,0.41305283008690108
2.4749529788842355,9.2659770596399884,3.3081010770737924,0.18866322781360251
4.3636906396012209,8.0316463188836433,8.922190679753415,0.18540194781850605
3.6381561307671375,1.9952956989649944,6.0195393706787872,0.80408689245648957
0.92379806549442289,9.9733119205381584,1.4350581491169401,0.16481341862508614
4.890300582365402,8.9128002187697071,1.6084428822642345,0.45332490438726958
3.9251286589565884,3.5551759407763508,6.9923351839110754,0.43917582481110917
4.037289373746292,8.5320692169484431,1.8948505771323652,0.3669290106948101
1.0765113470399563,1.9577757868424457,5.1714684755040254,0.6171102837619693
2.5267367205300522,9.9919425742681476,9.9193898641013654,0.12557388323424024
2.1685911090466155,6.9911626249588323,0.23927452638672708,1.4394161753843993
4.670442449818708,6.8511251400291728,0.36248205859605787,2.0266184886826091
3.3973930403629904,1.8139665428571947,9.9322289029189648,0.73984686778688558
4.2024272597187347,9.0733005900696266,5.929460574514823,0.18832582933405123
2.4953638947229901,1.2609955288402248,1.4437177600814288,2.1637104264270373
1.5225742480314959,3.1674525223703234,8.9935615575901178,0.36915976470165768
2.9956315415712567,2.2871968764997153,8.8277269412513828,0.58558294186435456
0.78717765246878901,7.9909114662299672,5.4547640484914774,0.14320145135885143
4.2243402739666198,2.7838380449160809,6.2935618926354149,0.60032807428219348
3.3424897960492919,9.1957440441779674,2.8772344767085887,0.23507638427924862
3.9113948303841823,6.9064213539474117,0.69509302444565058,0.95956396334062555
2.0953668565844077,1.3254643944522659,6.0267625671304712,1.0167583729911438
4.8681411097770644,1.0488685071583042,3.0886008933870777,2.4561361539622411
4.5190450459498894,1.4649212531295903,6.7034862572714493,1.1428147110771976
4.0027257368319287,6.4533265988295492,8.3952027330574914,0.22884124037263409
1.3758741853338541,8.2133362977347382,0.3779733303607678,0.56495137387427274
2.6002445167716539,3.1469753856464964,6.0379949919201295,0.45461016982037195
0.6971169460425295,8.6446795863076566,2.4665492889311524,0.14837200319041058
1.1943027143039653,1.5150874613793435,8.764107279457253,0.74997124702370155
3.573720289591046,8.2086746827750865,2.6859121643059196,0.28391215286841842
3.8514297015851771,9.3501588715505228,6.1855473057071002,0.17354248281197848
4.853793795953945,7.9489755919394254,5.624700232878193,0.23436260951759827
1.9662141116216838,7.2830870558077345,4.0824317005806394,0.20343408766973933
2.1670686771569101,8.5418219678984482,6.8406834832779824,0.1541581240831818
2.6130011507411357,1.3613616959235979,7.312542420211253,0.99703952437102972
1.3526211158792856,2.8160389964714985,5.7559903941299915,0.4385570080203699
1.0846467740096224,2.1243131137507878,7.6325379244105909,0.53763650208779401
2.6406721680167018,5.5407789117368784,9.8374873447307891,0.22892621356670653
1.5210920707289786,7.7066931549596003,4.3088694014278905,0.17556352245561999
3.5141629760712965,6.6701066011875882,5.2429139084782035,0.25041114927714236
2.4671836349254885,8.6601798978574145,0.32220480382388972,0.99965483692756851
4.2470518822602683,2.3969169319698178,8.001079851841709,0.63865785892177229
3.6511929590101211,7.611589827416454,5.2982546570507401,0.22191569803412003
1.9056498862191849,2.737373417820137,4.198022017533539,0.53114417496845745
4.2451691062784054,3.4368287618602023,1.121905238276079,1.3919496982484576
4.1214396087356082,7.3891422755317349,8.9186329324188929,0.19787352413900389
2.2436527056357853,9.8218430640881369,4.0710709523974531,0.15792565536320402
1.7974764676860984,6.5038924537936262,6.8892996624503606,0.19386981792416855
3.5712297678873899,1.4905028349216605,1.6638667324078775,2.1109276411003504
1.128886176241894,6.5467807293477955,9.6231863695021183,0.17066540427657109
1.3995869111379875,1.381154964221504,1.948729265853943,1.2440348450185295
0.53313021387952486,8.9573114023013538,2.1555115304150059,0.13925311349177399
4.041159698759623,7.3862045659055866,8.6180320334655942,0.19887332827785814
3.4918288546641447,2.5581506178025291,9.1433108925909252,0.54019486503352432
3.6732442038185078,1.8254890524177827,2.2790445937283543,1.4307110737843627
4.0132806395988556,2.6517990599228707,4.8040487041133142,0.6921321911518743
2.56512098992253,9.8202446159877326,7.3882500647157334,0.13718489726902686
3.059335381788022,5.1270457821264088,8.8079841913458559,0.26279004881141682
1.1290864915744585,8.0567285350726721,3.9147164113655917,0.1599186334928252
1.0153853309118805,6.727675078969992,5.266790971124407,0.1772960374615474
3.5078133280571224,6.1517183496277363,7.4688208230934032,0.23890250588651307
2.6199329276440961,2.3061722919854475,7.3651325711973952,0.58786634752235778
3.0435624791653497,9.514220082022856,7.873009274255633,0.14573783627357312
3.9424948583721151,3.7120836926324614,5.7853514226869587,0.45296974500331166
3.3562324400026586,6.2021549422678799,1.2252279486867972,0.60289881391856126
2.9911073029609812,7.2979835013015952,9.0589382506047915,0.18226719588001242
3.0164322233543608,6.8430983972077799,8.6826108853460759,0.19690068096256419
1.8677754412817549,9.4653496872596659,8.021354871019664,0.13024879266955428
0.63868025555572738,2.335950909280522,1.178652276175149,0.66006239357590035
2.4652282515456307,5.5751746460224787,2.2030941973980065,0.38007499875554684
1.4656310276878814,4.6363095166668939,7.4872835780549893,0.25790973695799507
2.3383788967608625,5.267518565343563,0.42677292690307511,1.2300309672394514
4.3403138297067478,2.0729577357797018,9.7964014103313399,0.69613182718207178
1.5527276863940334,2.206851488854888,3.8960178674856714,0.63372739246564458
0.76236233760079708,3.5026799120313163,7.2492628301700721,0.3155195868797307
1.7662275140989845,3.7423414338474816,8.898196667182825,0.32025211215777882
1.8211719099500763,4.8511289231321495,4.0673729038708064,0.29843597695066659
3.478624316271028,6.4988879233296544,3.3274983882767275,0.3147334289697078
3.0066446855357527,6.711662056764367,6.1656630632028184,0.22165051707500832
4.0275419409788604,4.7062980692701322,5.8936958627308975,0.35768333749697728
3.4894109314732438,4.6790479848582738,4.2095717807230129,0.39087502857709727
2.3287408764803175,2.9586567402726578,6.0973926075035436,0.46707819489846136
4.1630917309971558,6.2947562356810742,9.3667374217516493,0.2294695426577113
1.2513781395846677,3.8533682018551412,4.7828745149406462,0.32741154876210932
0.6022043291023722,1.3245385084962733,2.1280733713561872,0.96862491427744735
0.90521537349038783,4.7656003974117436,3.8966186322534386,0.25858398066598037
3.7506170776840264,5.267194075811533,4.0622484294125627,0.36514431896522404
2.5784475361312431,3.0303358138378989,1.4848651916569546,0.90303059248664752
1.2257230056512081,6.152121398099041,1.7961407054346381,0.27346995639712396
2.7547014879651357,6.0919471038872883,6.9087083192580376,0.22960292497738385
1.1854044622092579,7.3180196299933424,3.5268819912472469,0.18257746975804254
3.6334416878498121,6.8315363398108904,9.5580042401869143,0.20202578357989157
2.5077032400831381,6.8718975086892842,2.5872481045143529,0.28656641456996773
2.2145955174341712,3.845927366416388,1.1694601500272588,0.75240382202429323
1.8568044011654443,8.086889997873584,7.5843447174025282,0.15393070468184114
3.3362716690349981,5.9422994523971147,8.8341533087951269,0.23183888434841327
2.128156747490257,4.8827637566190107,2.9255108973405815,0.35378486084390626
0.89442463692245444,6.6341123284695138,2.1804633961256843,0.21256790147976345
1.0310265595423189,4.245916010052289,2.0205081217366545,0.35570200293979287
4.8285394904728154,5.6146532014608237,5.315720553391821,0.33988757997141661
4.5886131081842318,7.6303511963399826,4.7904830842183559,0.25658847862052309
3.6486821021483729,8.9776259805133698,2.7425104305744359,0.25958052386759195
1.696414826567838,9.2895147756567251,0.64269654649637864,0.39178869870216892
4.8612936980647579,5.5326963266478932,4.9186151351975518,0.35938101491253494
4.0043790678460756,5.6824760326651216,9.6014570068289622,0.249373602924787
3.7260058512154801,8.1988336968745283,6.5946881673761002,0.19088093805514544
2.5221267596470489,3.8300562256978115,5.0559642549604611,0.39133678480768785
1.7250870283032156,8.5364412611056171,1.284782325490238,0.27443609766544402
0.93375932969074682,5.447274818656811,2.6738756473859557,0.24768636338512626
4.5617107844472873,2.0427105190174153,3.0887847058305189,1.2125372797246246
2.55099330425125,1.6485323236564933,7.695074815550897,0.8076941275074413
1.4106351415785365,8.5779388993551677,8.791765813193269,0.13528303181964343
1.8768048086779363,1.5001112521619011,9.0360901649510961,0.80507427775260543
3.1064880602385321,3.5255029252029031,9.8487723608573905,0.37311522302858302
1.2954775232265427,4.0071703645139127,9.8271934944244173,0.28245012932749847
4.3547642784156899,2.5569500067243442,9.539391501126218,0.56962527885850045
3.9133378842584454,3.8250403282179031,0.90385697692826694,1.3933444155228538
3.7375833017792157,7.6842331005257707,1.5503766520924909,0.44386449545912765
2.4444186789879669,1.1321455920406369,3.1837719594651226,1.5614373587458126
3.3228897831609943,8.4445608206861777,5.6184028898317226,0.18845617142962284
3.1284408601073102,8.7089322121710246,1.1503833093136973,0.42708759587204709
3.4243097069966901,4.3503541587239338,8.4888101864609968,0.32259235866227964
0.8799994451295009,2.3825160915457131,6.244210554957629,0.47887628575969698
2.3711333097677434,6.407563671505728,5.5151711425616092,0.22316270398960786
0.68726378237851615,2.0770530027840488,1.8200509689994533,0.66325071442027683
2.722958686600335,4.2842742497042732,2.6819036491219346,0.4703966302631804
1.9843754554975339,9.6258626281087523,1.7710578448261289,0.2202863806520059
1.150358849897211,9.9591802532527343,8.5489449463890264,0.11392117327983411
0.96531335475148239,7.9489440221912702,5.9254330285999384,0.14629744223306412
3.1444005747997044,3.798653589286896,7.4042683896924082,0.37504710738202496
1.2676683584159876,7.1889854424948325,3.1011220565182525,0.19596330103990858
4.6630405326955877,7.3486572893561144,3.8382758434651167,0.30139913516135763
3.1147751286517775,4.4905752564728481,4.1675786513800315,0.38912218296081069
2.0609141204067667,6.7679977112754344,7.6481467230915428,0.1875688901111377
3.1591197116663752,1.0965488047810861,7.7690592792107678,1.2827776914184648
0.60261741963363868,2.8815189274201733,2.2267725696375109,0.44095622014523789
4.8135164595865039,5.7257947267053506,9.4270807960333709,0.26382454671144634
2.6703654662430512,2.4737617383246628,1.3824223069481267,1.1851007178891895
4.0223085226262878,2.493161810888803,8.981996407751577,0.58071601272371454
0.87228499965097361,8.5267386149521407,1.1838773273681311,0.20368907894268967
2.6899624887717217,9.90219702415245,2.7924901492828491,0.19826756621311109
2.7081814745953441,6.0037248522560356,8.4954896534659774,0.21966008951850163
4.720219047387423,8.5516275779354203,1.959022308991657,0.39869333563300247
3.0727762356923392,9.9128949789364533,4.2529657268377044,0.17376376949492633
2.6307023047562921,2.2743629971189723,4.6086211394524375,0.69066459276571912
1.7013904839135212,5.03421051928916,2.6035379356274548,0.32845104783959944
1.9920604880414849,4.5331544425772794,7.160402973092669,0.2819681299281751
2.8430258111219202,1.7204435528156652,8.543079564141598,0.77467638906659464
2.47510157137271,7.7979715551527002,8.770836370584604,0.16442695987702965
0.59725435946148697,4.9040112459033374,3.5253570282182976,0.23846126016004277
4.2183136588746102,5.2239424077136114,5.4023338640205818,0.34089803905538574
4.5327234732789501,2.3560567643191614,2.6343827578833849,1.1547267236537921
1.1311209004937486,2.6283398700778129,2.5990057151914256,0.54605302360441144
2.9931626459257221,9.1639325994059355,1.7802898159488565,0.29259035647660259
0.98859083510949597,1.4018418007685098,9.4121863059136448,0.78827230766539569
3.5250804186791527,3.0956705644933562,8.9022905203346827,0.45094415368786545
1.7655520272755374,3.6285339728307551,7.8181153906113847,0.33783019534437247
3.467401856113558,5.4117778816142774,5.2730829086197453,0.30628868764606421
3.7714757642909715,6.2780065571331631,5.0079575720163447,0.27924414745922621
3.9589137136294568,5.4396097826559995,5.3915075285884804,0.31882562110768309
0.98483425680153447,1.7570380110119381,5.4583665330554751,0.67182755596516919
4.6220533031192357,3.1930070865014217,4.4587182300373662,0.63784159774521831
1.5359629590269637,8.5922954628628716,1.4911973623422612,0.23626048585455067
0.668356502792809,6.7382983043061317,1.4315057581116528,0.21769450953453584
2.9968361122616751,6.842341451208469,9.5320472152876956,0.19209737807976396
2.1691502773809743,7.0318292981621946,4.9239014439462361,0.20485919209337528
4.2340538440958593,7.8661271713557612,9.5414141440708509,0.18354081328232713
4.1371316242893581,1.5229763354930261,1.8030534015590778,2.1632077388594229
1.927125017702219,4.2994754643935114,5.6332822099913491,0.31215349735065334
4.7880472778138525,5.8557469173551082,2.2356290828450849,0.53651570927791969
1.8091302716305337,4.0461083496759347,2.6812091400406954,0.41391481360113713
2.8177570815427155,8.6003098595846783,0.49453487185955214,0.7787850210803694
1.6518429075542125,5.3431525772856459,1.365742445254071,0.4135168208138158
4.7121960652203345,7.9176483051344126,9.1851143947661189,0.19109529009088411
1.2407351791190817,8.6681396519305203,3.3510233165268515,0.15807954925829354
0.70209778726548044,5.5431233461314822,6.1596662767629979,0.20096667872730964
2.4579367700136707,9.1859701948421488,4.7571384934948755,0.16510873069293316
4.9656900382512665,6.2841154648328255,4.1244222034037277,0.35072116364810235
4.5125476981471131,8.6524686895034968,5.4124836951914679,0.21193137297054757
3.8687360875562713,4.065317160323719,2.0349416572303469,0.71363517421677214
4.5085662089533622,5.4893526267833668,9.8883182054918493,0.26523141018859064
4.5205098786403841,5.7826993690411994,8.2194171132978564,0.26803734295803577
2.8348626217390209,1.9448174430646352,7.4678234007688502,0.70937778603107748
1.9216807332385686,4.5869725603138658,4.7938411107367349,0.30540067208932642
3.9740559444994461,9.2560390529650842,1.6981957968380925,0.36086316775750127
3.4774756842549248,6.6774901632826813,9.222525411080964,0.20622468122576137
2.1814597799316955,2.5975592419327072,3.5455932603409313,0.62183738863352289
0.92510000627681865,4.0497007204864452,0.69104555902995102,0.57749850619410303
3.8605532510706171,2.7244270869642984,3.5555560327441613,0.76558497972719419
1.6810723216528911,1.2234081861871529,7.9856788988596676,0.9894578909401236
4.7156591774020065,9.3471441265362394,6.3025457008844405,0.18703199263179388
1.5843675875255814,5.0338659543118434,7.5582181304996254,0.24029679185635683
1.052410695851687,3.7678156517870756,7.9776267618512993,0.30041816719551684
4.2400070245620771,6.3862947240196295,2.2771551885893175,0.44814333810710549
1.1897794248102231,1.0658301066371407,9.2530764977131668,1.0588761097998538
1.3067073867098258,3.5021989594073246,4.4922981086196518,0.3685904997998255
3.1972225618437959,7.327301191290033,6.4623337627888136,0.20399698605738212
4.4355291837685904,6.7039279576233666,0.22262597135007164,3.1211079081779447
1.3839559957155796,9.8362535278828194,9.9350112844295442,0.11582671135786354
1.8964565280504264,6.5832193869223961,2.9527845824487207,0.24946158964599935
3.998321772085299,5.2975528626495949,0.80821844409352139,1.1226090117067848
4.873218917274353,7.8528930686560692,4.6909680070578377,0.25963061414931354
2.7533353379105403,9.1299508476764775,1.4644945603840092,0.31545169014973184
1.1475387614806285,7.4862635204651644,1.6928017595442419,0.22412959036622854
0.5627132946869069,9.668901011944417,6.3963715676960602,0.11252300825680124
1.5334521349948487,8.0380465366435949,4.0506884373882865,0.17150507902258325
1.0931999800393446,8.8012129443573386,9.2341540115189513,0.12707187002201015
3.5494640312578585,2.0269366406527345,3.327733647159087,1.0195834480812742
1.0482462708283902,7.5917215269440899,7.3165652581622318,0.15059433682960194
2.7784846922928486,4.9607982957463177,4.7187744155180953,0.32027403790667502
3.6241809603929891,5.977934221701477,6.667522751066933,0.25820915506412701
3.1150247414940608,6.8869216853412105,6.0770144958167061,0.21963242301523098
1.3989904324702593,9.7283360503501246,4.8332829330381832,0.13254572086889474
4.1185603678201819,9.861202732884621,9.5105987273194827,0.14532198302931196
3.7193320832711074,3.5940542093911474,3.558593698998568,0.56904235591640162
3.825428017619938,7.6037814769412453,1.9369079122428712,0.39125506470089544
1.0897598820079097,7.7498518414174171,6.8453217966223177,0.14957676373729181
1.0568921164265508,4.1184357518174393,8.4908741008175053,0.27303421888834761
4.6740314795292841,2.1148279737779889,0.5944866514112529,4.190552878325887
2.2891018722122327,1.3685226425714778,4.6064003465422703,1.0938360563572036
1.8542691130142288,7.9960881477626069,8.9463793589357969,0.15098192156498375
2.6986282040819001,5.4072976763521527,7.5462624654441024,0.25107018542563081
3.482888957436121,9.8698615254543363,9.9197156216767564,0.13689226935369114
4.800304656711365,5.1847611057428775,5.4078553536529892,0.36407734171307038
1.7890080209692476,9.8012528116645612,6.6679580442512831,0.12940174650876105
4.6616379319041217,4.7041840197465383,3.1643067551516961,0.52574347745261873
0.61186771123815342,8.1431393550397537,9.4858488767267239,0.13072393392138423
2.998391190470711,1.7633734508064887,3.7900877878540564,1.0157314747034381
3.3528880025648831,5.9991553912398752,7.4374049843289614,0.24183641455610583
0.97653831687838988,8.2185380828715182,4.1507740003670026,0.15030246823642748
1.1315281867876068,9.3223150049789982,5.705825514617394,0.12854221708562719
2.3860144369233671,8.4032478155568846,7.253868843211154,0.15814479600139786
4.8480436046443174,1.3327365448105679,5.1875546871632725,1.4515642855015516
3.1821914895546777,4.3543210717606078,9.0894460037131832,0.31005922304186678
4.6986044972009502,1.4382862508246614,4.3091496816925403,1.4533814639576184
4.1196241202583685,1.9835406200310222,6.5413036218045875,0.82165517200049143
2.6032172069988118,7.077750658007357,3.5551518463405309,0.24474413748446111
4.0314355216348439,7.4193237668052836,4.1999353486639279,0.26415889609303478
0.58026552789644481,7.9634861447646372,4.5124910606888138,0.14172071539106512
0.99114798544580718,8.7891089325009659,1.4329087794603954,0.19247724545451556
4.2324287669723137,7.6548832162885887,1.0988920547782657,0.63378391800877976
4.0856768974632276,8.2078443289596876,6.7414012468382287,0.19567348650173594
1.5468833388489516,1.4406733884095133,6.6240738357619131,0.85621382403365098
2.8884631576957407,3.1108163539716873,6.6965151992589345,0.46011660243069519
3.2270711931500493,6.5970799603772114,0.39371116435837844,1.3940326395391391
4.4048252919920508,8.7231277416234079,3.4001590581834438,0.26314830114179766
3.2139822080242655,1.0405011244569322,2.1385365031401302,2.4054646141831193
2.3565720617315615,5.6316640790471482,7.8258839409313223,0.23103745791924771
2.183828195332322,7.0955865942795748,8.634177933682075,0.17657854106249646
2.4164693886807944,1.2664656021575189,2.6174676968162442,1.518563839749977
3.4336896151098837,4.6122000179804914,6.7449217567102666,0.32719260820607771
4.4037078428854617,9.0607139324532717,1.4677554738910896,0.44149950826899237
2.5425359693433487,7.0445152797027282,2.8964947508967911,0.26656163927038001
1.6152780332811116,3.1389252702453758,1.5588140630875114,0.64870049912593286
1.5649806334891152,8.6750301666872147,2.9785035126724466,0.17584090354660425
3.857064261095509,4.1322828106856289,6.8124181640229242,0.37901117699592379
4.1745594354075966,8.6801020402965356,9.1212037198154743,0.16793309182094496
0.97375135934356227,3.6904928600701496,2.1847195976570228,0.39173900318508598
0.79951485629830166,6.312882257948341,5.5123745425170485,0.18138149307471263
3.1749514869040332,4.5724606097305065,7.073632792185637,0.3168629003562457
1.1577795988671422,3.4734254567956033,9.5386401911585441,0.32284494364757194
4.2109888570535361,8.9790180595468225,6.1785927322943044,0.18727493010323049
1.896506032658335,2.6883431374554219,2.7000479240683313,0.63325144424427604
1.147423698370142,1.763304321121868,6.329685937756576,0.66992211539973368
4.6443671261935258,4.0773424469109436,3.3408133844445587,0.58621284822557296
1.2448927523087518,7.458752328774108,9.7660582287787356,0.15116085280407829
1.78124037052071,8.2668844537865347,4.1168261246036417,0.17330267733632787
1.1912602783642638,9.9886903306008836,6.91719166345794,0.1173544569964447
1.0197052864940974,3.6672585131004842,0.42763030699823312,0.92290976312502893
0.5951660735139801,4.6714775601815397,4.120602172120603,0.24498387490336096
0.7492793412391705,2.2313915022666366,8.7760546105606139,0.48641293875103686
1.2858866192113372,6.1738473666073022,6.1802289554458101,0.19567451030281047
0.74021869682228925,9.9782203353662542,4.5506402866805686,0.11652003048058875
3.1601471724993706,7.3079290910859269,9.3721874944701131,0.18297707923201612
3.5632153705977787,6.3569155637203458,8.5690468862428446,0.22272185117590887
2.271337055744127,4.5313218362961463,3.3577136034647954,0.36997007533525028
1.9309599362842222,9.2376888425699928,5.5365743400051288,0.14600669133438476
2.7703680666000352,5.4722493651731448,5.0002777097061353,0.28398611558081666
4.4375222400557384,2.2093022198175536,6.3955845011256516,0.76668621031266704
4.3300923206999276,4.2884061687922017,3.4742904161958053,0.52381330954947891
0.69563777905756374,1.604500019629902,2.5932090075057053,0.79043542134691025
1.3167428431843584,2.817811339199034,9.1441839855042542,0.40598809263740421
1.5653519199697821,1.1590190289992099,9.2539700950853625,1.0087449854227502
1.6222440912449532,5.0795192485014704,8.4645642804673944,0.2345992138388111
3.0705469328424773,6.7108623845661741,9.7864034214927003,0.19576566286803965
2.3731809156643653,4.0896321614101696,7.5009169526409485,0.3218835799255072
0.72164353967417294,4.7834359435474942,7.6937388399075974,0.22866329190097956
2.1812636230680722,9.6328834556011831,7.6733829012338797,0.13332078902184916
2.8568882692293673,7.7676680941742395,4.9099547832346042,0.2036462308294727
0.95752356306672182,5.8677097325045615,4.6732315062398628,0.20534338587463286
4.2505634920485189,3.5608678760064274,2.5542175062602315,0.74817021674861528
0.73382839909296915,9.0729711889569575,6.519228104721047,0.12262396419808999
4.6617884105812797,3.1158740519259354,3.0353373338028788,0.81384504428566795
0.94600913710943968,3.9280845746500934,2.7265224150830738,0.34290643354641503
4.2960872821898874,9.1815833298065357,5.9424214661413375,0.18765307036361539
4.561939147674277,5.7658784975656516,4.2178274046054236,0.36101785194495439
4.9080680626396669,7.6808615447617905,2.344794766187396,0.40271211158483355
4.1091164612311708,6.3167031474738948,8.1973489641777455,0.23766730664150526
4.0076489334709802,6.8809528810854559,8.6335852090848846,0.2127892637459301
3.3911747419799645,3.6944496236334299,1.8434552928422534,0.76860575867271241
4.0054835956015804,3.1723485546399663,0.27356892143999872,4.9306021419588886
1.1054849378591618,3.9024311245179875,3.4940736915878627,0.3373252509249437
2.9123061617643677,2.3989740767508021,8.0156061896713755,0.56829688565765146
2.8140029158568649,8.8688292876172667,8.4239038890963798,0.15042004960875061
4.3590746485515091,3.5492223992510268,1.5556248871372824,1.0712592659057665
2.5825971451708214,6.0534045497294615,7.7884918315939027,0.21997396988975543
2.2329027324515907,8.1277698262723668,1.3339008396324086,0.32899117684423496
3.3780347205669954,8.0544169843814224,4.0226133835339866,0.22841643573654818
1.6990849287538072,4.9454763272577358,9.9863732471167754,0.23660821758692019
1.1289578492928058,5.2863157772805307,2.0873900676629162,0.29147835250234477
2.6504477331068559,9.9523157404152229,1.708843109260739,0.25632413942615101
2.3760021586769824,7.0713772928112162,4.343443258958577,0.21877377888578919
1.5465647323799316,8.3317459880609448,6.2727515545046426,0.1496148400700015
2.1538031455180762,9.1229857229730875,9.342427667649881,0.13488347165723064
2.1487660242181135,8.0883085260640524,9.8120472262237346,0.15071045147590714
1.9737300398564546,2.6666141045821083,0.88247823859566754,1.2137400898710979
2.2075883587711802,6.0595366036381497,1.5523756700094722,0.39971224172243747
3.5858450545517542,1.9170474158309039,7.9492321441807405,0.75694176865093454
1.835944135570784,6.8762991390759858,2.852195092254433,0.23903776035476082
4.7698606702190318,9.5981448536902985,8.8715207831623335,0.16020386114661639
4.6235660879218008,5.6145885787010021,6.7018419208450508,0.30098284239425832
2.6640969273503536,4.8967524358099048,1.2960790633306363,0.62398599639311647
1.9776254225210996,1.3225847627634686,8.3587869922552702,0.93498158187438662
2.9094565542350139,9.6379707009629829,1.9282925240791435,0.26030638420095781
4.3185221994813103,1.9270241571714291,4.3502548678606079,1.0340843697643871
3.4366430325204593,1.3697118397436223,5.6114122998814349,1.1772097712397556
4.1197632257618482,3.2145995035444463,5.1075082609867275,0.56200133558594667
2.8972502422958311,1.5897739052654418,6.9243965730284751,0.89220985506938288
3.3481293317042935,5.0960605817058608,6.5963300017187017,0.29583136638633728
1.7967002638210778,5.644790211314012,9.9220116541749377,0.20923403930629883
3.8070192303963086,3.8131295412572555,9.994334710397041,0.36214812767846133
1.4108206690657326,1.4586443431739746,5.2613021458292817,0.86940348471354723
3.6265915796832422,2.0044033142430404,1.1329510522164672,2.0958922990972337
4.3732358074665232,4.4605394019093527,7.3328643298934404,0.35789135249703763
1.0944627678569476,1.5447560574388253,9.7713079665225742,0.71985981263808552
3.2647088324386391,7.2837075304892211,3.3195985987643994,0.27231529140841737
0.92793086703470573,2.8631848737233079,4.7198470812082238,0.41792686989105654
3.765720327221421,3.7186441190527466,4.3628138631914686,0.50102677437719467
0.8802194847058411,4.5471319946028776,0.7039077146579078,0.49492200622129318
4.7117292021528172,4.7494866976223307,6.7881914259897602,0.35669258923932901
1.1183356851701096,1.0149463690732048,3.6627094116709848,1.2861075315765946
4.8149611065908617,2.008633338988278,7.9171459713887229,0.80062834835357655
4.1039787923829349,8.7648810736679028,8.3547767377634639,0.17013504779873978
3.1715690200985933,1.0110975626071732,8.2480617086588843,1.3693267605575277
4.0218084708329611,5.5735062023158761,4.2833267807908255,0.34788604836179948
4.0780167754238867,5.4055180585648728,3.3511476859608158,0.41011823745137793
4.7571217826779861,3.9978474490957403,7.538443640737138,0.4079816166287269
1.6402250922763424,4.8819431813180465,8.0536164516586854,0.24655411374865455
3.1553415291123912,8.0252302377392581,5.0143229746353883,0.20301794044329557
0.9277213890398055,8.5708333559346084,8.9517039914557692,0.12876650892218144
3.2727456501085457,3.3431368907372505,1.6103052215698712,0.90704511285143496
1.2708108684175496,3.9024139687095687,8.8148740406578092,0.29319458675053472
3.0422777516259885,3.1823456772549945,1.1417332831244364,1.1515447171747666
3.0759373131523238,5.3187706049595862,1.7045501161352161,0.52729195590785916
2.5969331884155231,7.1493252189293166,5.4316321300848118,0.20674858363904819
2.8518429898090525,3.0542758791707847,0.86168110583666735,1.4110142949908662
3.9376552550296458,3.9766216784938,0.71750959372108158,1.6315225350411053
4.0966012243042993,9.3734615583023544,0.20508369282391412,2.237728871065801
2.7146894700894313,1.4371236086226227,4.4759032650037796,1.1178663312002697
3.1981704868517555,5.1469264471560958,7.7913140366638531,0.27404296039609788
4.6905630606054585,7.4040223743710003,0.54141583274317351,1.3051706800290135
1.0388011482550525,2.3540861040172665,6.5921245433653839,0.49173313858553269
1.0269660465504973,1.4263661800493366,8.2666477106786278,0.78817772342588432
0.89469055359845784,2.2438483447467767,1.846408316063137,0.66161211964350308
3.4603847826823753,9.2694087417761466,1.6392646012497616,0.33561334723467673
2.3837373535567075,1.0833380363901108,8.6358495414812531,1.1778670015925945
3.9844463726382946,2.6948977733021664,8.2666211775109275,0.54992517620180703
3.5205413598886666,1.2815516161148008,5.4816293093890316,1.2814494419883482
2.0013699124770716,1.9956652080598294,8.228158817081006,0.62296733421623829
4.542649463126911,6.581343579654666,1.1090095587600488,0.77433002353579883
3.9313946618179356,3.174750178651772,4.0659188757997935,0.61954928125018638
1.7174072340957907,6.1229084538760912,7.4304160498424547,0.2010698104043897
2.1388640799742431,6.3117584448951352,2.7230292013748412,0.28288033221951764
1.914979910919183,8.6449179978080117,7.5728233614488181,0.14492622038499633
1.2092524188124985,1.0426725362068652,5.1409503230299762,1.1846668866590415
1.1650251764398625,8.6803251340813006,7.5526066818926845,0.13297367266933369
4.7125735851908486,6.5720717778427655,4.7538604510018301,0.30299655177584917
2.4705681673943896,2.4646913749446182,3.8054625341738131,0.66913702879134063
2.2249392024983443,7.9564364932175557,2.3480543214905971,0.24477882499979392
3.7835856890482007,8.6994238761152722,2.2421175460631475,0.30892913571829256
2.9884687936380496,3.288371353787416,7.5646099435996819,0.42424016491148264
4.7126299407730796,9.2691431281241279,1.3653214107328129,0.48026698229621811
4.0113567225922644,5.0901168726879202,1.0426270310872623,0.95230728610612814
2.6571630385604315,6.4308200889998934,1.9276553772168756,0.36985064974162229
2.1936176306637178,9.8618458025587934,1.9183958122484346,0.21734922718542521
4.9398419521594494,4.253824707752794,8.2664547035076179,0.37556245461896243
3.7299210620163956,8.3184341123810164,4.1053649100472818,0.22943596958885309
4.7803759700172854,3.8655920604561369,9.9058068821327279,0.38353327910073159
1.0331535974766861,8.192921700173418,1.5446703263480015,0.20369419007738479
4.327401556358522,6.4066052697637828,6.6046902917977048,0.25835855555511761
3.3668324779604339,2.9472012570286128,4.5975491705722566,0.58778146440947032
1.0486475525080066,4.7262348441031277,4.0505981316313253,0.26636151797794783
3.1471609998614931,3.8587207092720552,8.7758251507300074,0.35209003352650775
3.5874336429745197,1.7029755377232749,9.760837329118317,0.8030258572414305
0.55536208649871277,1.2685129308972773,8.7540177959869521,0.83833660366718454
2.5444308282878594,4.1183078986646287,2.0845466545443041,0.5392059002412195
4.214297800383445,1.1713073303573793,2.3638196278475538,2.3758358224323262
1.8291156140484044,2.489389818235975,6.6295240151316213,0.5125370508685726
2.5634663680934802,7.5266498876578192,3.033019100054279,0.2451537385062722
2.4904135718055196,7.3728211211522909,7.4003062816496836,0.18127775296478282


==> anc/competitors/data/v3/lineweaver_burk__s42_holdout.csv <==
x0,x1,x2,y
2.1083381682146425,1.5413362272544753,9.0000798376960098,0.80077123769455016
2.1749389647812212,7.3996781639917177,0.53053479691401595,0.68915453962007067
3.0920164805387902,9.2348425133442245,2.5001914309047732,0.24220357748740728
3.861913515277863,3.3955546695172041,8.7024647883688928,0.42519485651420114
1.3307330809285969,3.066623238843901,0.83723056666511186,0.84439664197770703
3.1307254078586202,5.6022891109453159,3.6959669975726799,0.32969831925528614
2.9064755510530387,3.3458095536614469,9.4620059648801877,0.39068968935461856
3.2112147585498101,6.515360461363807,0.9796118449947544,0.65660958237566502
1.6887364681678942,6.824626794148708,3.7929033888257373,0.21176774470598825
0.56599151122757729,5.8051220416182501,1.853696519719368,0.22485854042735395
1.5424653685507372,8.4907803193377731,4.2898655404074528,0.1601219505589071
4.5021869548052544,7.9967637424233162,5.3430133719044308,0.23042204729455462
4.5303846929391351,3.7869689997359282,4.3595219157698963,0.53847628752899679
0.80845724028494237,1.0380343655944722,3.009226413278665,1.2221748472969147
2.3182092994916745,6.8841678548917029,2.1161934143105277,0.30438855698803541
4.322153004277264,1.3456916723472832,4.5427800816529986,1.4501341632723759
4.9067034115534849,6.0304975487895263,7.4248619884189777,0.27540808139299056
3.0075160005895065,2.3872075803236887,5.800815314001011,0.63608392196238117
1.9270316165943966,1.9114986250891211,4.1712512332837033,0.76483407042612184
3.1999976133727355,6.4218692366185266,7.108375686461784,0.22581786992572575
4.3855945387042112,2.1590398972138245,1.9917610803157479,1.4830053763071955
1.2554996920736889,9.4629538970232403,8.3241174093410066,0.12161390370611769
1.3729075459370124,1.9259450972735102,9.8494021084177366,0.59160042478818209
2.8145452903181498,3.0005972483404229,8.4551569083215483,0.44420461042259185
0.95290319886148211,3.7728192158879597,4.4860123899068993,0.32135558679696435
4.0293013046143908,1.2102786723475767,5.7417477039597795,1.4060854233264506
2.4982829848401158,4.840375245760657,0.33544159844044158,1.745266239155296
4.154547452510772,2.5117792265706251,2.9604267114308813,0.95683609277073622
4.58205533142013,1.9597752788396701,7.5410529183808936,0.82030568170906415
3.5570485496176198,9.5968899305258333,2.29300039030811,0.26584277204389895
1.699171498413115,8.0579111107465415,8.0288840726080011,0.15036556251071501
2.7760069204282849,3.5177481575808982,6.8466610614691703,0.3995323300085834
1.9768932792909468,2.6284169157380917,7.999147566384667,0.47448256250200616
3.5869504681778772,7.3626204561853728,8.0167461629214909,0.19659199065688246
3.7469889194604846,7.0052818845077214,5.0946123225050286,0.24773887839266884
4.3342896004608367,9.3106518266440652,5.9412994210825039,0.18575700479642143
2.3075119439256748,9.3388250612424599,5.7032716693351428,0.15040376275286929
3.9878876459994332,7.6920368083077184,8.2447645187444056,0.19288613763510559
1.4509045116286956,4.6384645773274347,6.4924101483000261,0.26376767691574243
2.4720382993954217,5.1116034870591527,4.6306171337041944,0.30007147593608141
1.4492163635064768,1.1632640330698905,2.1598977761237079,1.4364453882642605
4.1667208269666016,4.4405963765653205,4.4156259955234507,0.43769590074143661
4.1124785961944959,2.254063767390273,7.3422301382728179,0.69213348306218703
3.7321072939191686,1.0605941692338694,1.5156765980157729,3.2645262248470139
1.9601974960095898,8.0680044786809653,7.6674444753297397,0.15563352757677379
3.8640543414962147,4.1561617248727716,6.547777969993458,0.38259631432821256
3.8321169697897961,5.8103732725204296,0.24123233483445933,2.9061103441506937
4.1482680126957341,5.7976385777411377,2.0797356348655232,0.51652290737249418
1.7622732873613831,9.3797042961987334,2.7054606859693271,0.17605847312772854
2.0729354014232397,9.0842103981452222,9.2831546813113306,0.13466230924285158
4.778247494872752,3.2557740698706805,8.8351375136683696,0.47325864269756412
1.8624146762892613,8.8061988771335074,3.3006872137720182,0.17763062159795684
1.7413178552626014,9.2382259262081554,2.5889590908269136,0.1810514077032617
1.088228416809371,3.2910527973722248,9.5706808282193467,0.33840368346130922
3.510809266716941,6.1676567080371552,6.3100436379588514,0.25234613115998378
0.69130528335618779,1.5311466011838011,9.6994982458762635,0.69965362676698883
4.7853284932537337,3.9673602241255672,4.511918587620662,0.51938748790346756
4.7991495337679604,5.0915929302406671,8.7701634180540076,0.30387606797417072
4.6828506530292486,3.5245792423935218,7.3215092295044704,0.46519079601087399
1.3852786884593962,4.3191004453838939,8.8924886925213578,0.26759756558073361
0.83869480958732057,3.1664595751599971,0.93338330796431279,0.59958241192308126
1.4341997441852261,4.8763365971699413,1.5685954444501764,0.39257359592110036
0.55076886731068897,1.0296169735116982,2.8380821986615059,1.1597164559861612
2.2082376524062171,3.378900508755502,0.37633772941670274,2.0325256677563415
3.8724061295072096,1.5724166913533373,0.93625418043931585,3.2663497364157892
3.4524724001506417,9.1587841732110782,7.0383557880171184,0.16274240621198377
0.6663251198934812,2.3898299693832872,7.2918289336979925,0.45667671389510806
4.7877692265798419,3.1001149093351725,8.8150953353471273,0.49776638963617581
0.85723224284266875,6.9695687478759547,2.6793244484514096,0.18938667133358794
3.8282460799790829,7.5594949655507406,1.3126325967380519,0.51808544048980665
2.0766186439973922,2.9113312588943403,0.48426166756601863,1.8164253932266632
2.9659566533698238,6.9587895084316198,7.3643178989962683,0.2015791624766263
0.5674246875092972,6.2288409892989884,1.770994035774299,0.211981488211575
4.4654817601004169,7.3303383014975561,9.0809246492455795,0.20350262266956831
4.9505963326647464,1.9570053397473588,5.1760561465010841,0.99971202741006127
3.9618368119948189,4.0786518364779845,2.7511925556832701,0.59824754480120035
2.9024539495052104,3.3763660701587113,7.7606819099820736,0.40694482691683137
2.0561981788077373,3.830869371961827,3.0739300667029159,0.43564917482467214
1.4716613444233704,5.9307220175617914,3.7720500628278892,0.23439792638105639
4.4093113347689084,4.5621439947925415,3.5133033041690225,0.4942923614728445
1.5710404865140304,2.1715969349932682,7.1403331778336669,0.5618093278954206
0.79855886559234368,6.0798291033058307,4.7215495028490713,0.1922966349040115
4.3841497067134778,8.5499986681978264,5.5604034199809718,0.20917651511513219
0.64433218274671722,9.4388901832158822,4.6261823966924434,0.1207005736020615
1.0854688833212711,3.5674211319983811,8.7474304189898877,0.31509877475762604
4.7741758978469253,1.2563744662501217,7.3350210680122112,1.3139985207925997
3.3985965445752453,5.9203149301746176,4.6993885881259985,0.29106555097933962
3.209331809945644,4.4514024752255512,5.8564200411451655,0.34775609159844956
4.448145636802785,1.9394921720706502,9.7917228715685933,0.74982313241384602
3.3228494171840439,9.6780766013415445,7.2858212393590058,0.15045041859937458
2.4320941063133321,5.6688852385647266,7.3163429970404321,0.23504080797548546
4.8175489961610944,9.8568925981562039,4.9049658929474642,0.20109561497485312
2.7729893292854739,8.8750010763413538,3.0749519898191626,0.21428721092288819
2.7562745636633572,6.4607813589843488,0.4823418965471703,1.0392486952938644
1.4984574916909434,2.1471952033134993,3.4003830175849443,0.67095583421446414
2.7792133137487021,5.6922000051363906,2.8302928004374821,0.34818744542887814
1.7795865916829254,5.7464707855524573,5.5293341799439037,0.23002721035333526
1.5202814465801686,3.3560066426732043,7.6899391520313616,0.35688173137026369
3.6282531550602908,3.7600689086393184,1.5267050167106553,0.89799560048357419
2.8080153807180062,7.8060800392091449,5.3278070638775041,0.19562302608822174
2.2636472847183136,4.8501674911734973,2.8724944282765739,0.36865579631859391
3.2244686573385648,8.37643099628092,3.6739946594566528,0.22415829951806571
0.54687706307989581,3.4591786624695819,8.9707905591901174,0.30670921432967485
1.9074207449643164,1.2918955588429357,1.8401334156116889,1.5764173314242669
4.2439818128016391,4.9342668258735394,9.2616541057149462,0.29553154879477567
4.8554307256039362,1.0299842234093877,4.4143988342559926,2.0387764484660571
3.2322668331374209,1.8826130810119932,9.875880625957647,0.70502483327762111
3.3137781534337716,9.7563507460022532,4.728488192969766,0.17432863841260177
4.1783868252832637,2.7692938399344507,5.9048975545912263,0.61662426220672051
4.6674700458725793,9.6586788357170352,4.1728913049111176,0.21933867690714803
3.2337241260813805,3.058786041021762,3.5111373063105398,0.62802382406729729
0.75411187428803039,4.6137396743610619,6.6721603675378462,0.24124110200996254
1.9287406093743455,5.3851200656566611,3.5401946845122785,0.28686677343070255
4.3392076312029308,7.0832114284227092,1.8015490041652242,0.48122214091167914
1.6512112114367308,4.7354160589562717,1.0019694622965558,0.55918330561532226
2.9201030562334176,9.5060672289292949,2.5980562226288089,0.22343170804298051
3.0382625150422067,8.1778836482856363,5.5593659737597738,0.18910912405546842
3.8095775900466444,8.9840701830423519,7.99844950914758,0.16432301607107069
4.7404172954221373,3.826960050142457,4.1536825457396107,0.55951891158810119
3.2146430677065547,5.339193144962942,7.1326058548102145,0.27170713277441794
2.6401251845988085,6.0866401726975985,6.9662152150586785,0.22656011486676036
0.63356362330093496,4.5861816978212904,8.2324886720097012,0.23482692435151692
1.1614057214244646,6.3057611275400705,4.9987063691509794,0.19543100858455181
4.1823431642982518,8.7359828768705547,7.7697453401922125,0.17608616767860519
3.5300236521835671,5.3754805449021799,4.9151788091256039,0.31963435316330202
4.245032406363249,1.6730203813876841,3.2023175235373929,1.3900682918283964
4.7787550312507454,5.2766641703367014,2.5925783957421209,0.53883364284171908
0.576076000111996,5.6256771940359922,2.0977286363793155,0.22657164447296432
1.3450610065243724,3.632279924105049,1.7609068334474927,0.48560289308238397
4.4337358403126643,1.9216921082886427,3.3145316304535464,1.2164622318468754
4.1068050238809963,6.1982127981164368,6.2886675579226443,0.26669760639790635
1.5700291257161991,2.858083687855872,1.2018943168745175,0.80693770441527324
3.7127012075888901,8.0752861837738585,5.433578450930395,0.20844938206599306
2.5303917970015353,6.4433816357242772,1.7458411021091675,0.38013930960616421
2.7536615232127155,3.0617198682701456,4.7133460326343863,0.51743024835785556
2.2560814714228874,6.6100990642085797,6.3573044311072264,0.20497123982286436
3.7221767261339083,9.4678462323934625,9.5614337383069508,0.14673777043782957
2.8305485924912164,3.5006858611926037,5.2471689727300337,0.43975468377243471
3.9514838877365843,9.9441574236002275,9.8155200930879314,0.14104514143784341
2.4958097685489382,2.7093003836915783,8.7754419393139873,0.47407384193585683
1.4237480014597577,9.5163660527580802,5.198501819088519,0.13386166448228337
3.9218417736708444,3.430801128442007,3.2465454666225684,0.64358279347208414
1.6372524178997712,8.2566887559396314,9.4749921756520905,0.14204207840712432
2.9087556139720849,4.85677930477671,2.7932047234084139,0.4203132248441922
4.2294218674391173,5.5131861751045941,2.2734802431323691,0.51881601505070229
4.3060427819043179,2.9313152168565804,3.4911812108326741,0.7619124959647835
0.69627493000749208,9.8752225043731254,8.7005307301944104,0.10936733007933676
4.7971160848788754,6.9325230771640207,5.5960737734133525,0.26790085874826353
1.0766985965863094,2.362872583280696,5.2532598328196203,0.50995478670711458
3.2541650769085315,6.9627658399425876,0.48592377584138297,1.1054318682105622
2.3836140691394907,9.9324523036373353,3.1124300955566868,0.17778459210259789
2.4933874279699229,4.5952574517948044,2.9228608696860698,0.40325575534376473
3.4641230921059294,9.9445711812570341,3.4332621168139403,0.20201864750274978
1.0315450518428586,1.9517868332352399,6.194182046672811,0.59767515944004435
1.113374855504554,6.4146517738275035,2.7860170206498447,0.21819260733453039
3.2791673636563901,9.0715471351618646,5.0013247590701786,0.18251128829750535
2.1004300943750422,1.0554787290261705,2.9659295907440799,1.6183993555174052
4.86986370099073,3.3524148184849025,0.32831234645139556,4.7228702774994202
0.81127062801363492,4.0060387787308116,7.2214148395246403,0.27766639306691066
0.69905566456941659,7.8421313183923438,0.41573064368224943,0.34193651256784413
1.1138915747964446,5.0577379272953671,3.9941477902186722,0.25285630245810958
2.7524119718571978,4.8038909074095688,3.7077277793983678,0.36269447166260049
1.3230895012741735,3.3032999990647198,5.7666482746793575,0.37218485087025355
3.7856026774715295,9.6580459465085244,2.8973152564143918,0.23882572653221662
2.1299556870096654,8.6066727059916879,4.9383816497419923,0.16630194550787195
4.04982088666062,4.981410403024638,5.5667815111447867,0.34678887815828052
4.8268562765120713,7.313876403577396,3.5646198915370007,0.32186779312160563
2.04980014468617,6.6571992126274138,0.32471908697621066,1.0984399533515687
2.3399611143744226,1.303302522932916,6.3820070770126938,1.0486051373174703
3.447102362211564,1.8961031976595064,4.3009047279760129,0.95009759006762939
1.8553980444057401,7.401259546850806,1.488805268387422,0.30349332348526137
0.97400211419525906,8.1835112452333121,8.6903912476531637,0.13589253045040464
3.7711772113456501,6.408523693872727,8.2672837046644325,0.22722187089291132
2.2850159538340105,9.8977196966008343,7.7171594616392589,0.13094889623147749
3.5930990594741261,8.6088524163406746,0.89545889037838577,0.58225861266869272
3.0433405500276032,2.0323708623784573,0.38222699968296592,4.4096915720979108
4.9967575169466434,2.6846073232407131,8.724549695134705,0.58583011990056177
2.7130523615550715,3.3710738353160576,4.6640703927179601,0.46919529548965933
1.5478269080575391,9.3157803437966074,7.9712336185335682,0.12818857241631657
2.5099693477986831,4.7029436267538038,5.8686826311126365,0.30357342779071833
3.0056684338278048,2.416460340751271,7.0436605264099876,0.59041716397954669
1.8163521368293485,2.0617730680999675,7.5834245139868184,0.60118938518379217
3.8427675629244438,8.7423006659561828,7.0799358856000518,0.17647170398013043
3.1702533375344601,6.3251510163369735,6.1102934123884278,0.24012678073668986
3.3954315318566262,9.3812048138618529,1.2028011726530297,0.40751020168261981
0.99261553992698248,2.4704768105293313,8.2220999571246995,0.45364736962153979
4.7788774493219357,3.2687145073208352,3.0242456492304637,0.78935870578311718
2.5239801167295246,7.9700990621956418,5.6184230705836775,0.18183372908619622
0.71438906183089568,3.2383884532840135,4.4878686557292502,0.35795034281482374
0.84603508825445295,5.4682460439099136,6.7383368290513044,0.2058348265598556
4.2670785107614009,6.6319299330771049,1.2357560650838901,0.6714501536587838
1.3480472853093064,6.8896702126740115,9.6087532740781008,0.16550772930146884
4.2152607233162591,4.2676966171442308,1.2349022860352872,1.0341495768644215
4.2377163493505678,9.0285104484278911,8.1798307733442321,0.16814168403789537
4.0344132708277076,4.3123514123912319,1.6864100846035499,0.78664937745577956
3.2087532462342305,7.6680721717540639,4.6222669344396881,0.22094141400231743
3.2190894084349497,8.629881663967037,8.9011527453616957,0.15778299758193903
1.7105705766760095,6.7132238580871393,2.1920468907448338,0.26520091287530267
0.68784247466043014,4.1475704452910618,6.5391634398846454,0.26646639519947246
3.6979470521784514,1.9377822454819258,2.1790235153603996,1.3918313877726785
0.56710817030709482,9.4540702919793809,6.1164829469713222,0.11558175297263688
0.59605356406462562,2.996549022977923,5.1599900475358247,0.3722663873839111
3.3801086249072831,2.5306481793976205,9.5338136919452872,0.53525377235110316
4.7811421696825693,2.5906712604993798,0.78451397394999467,2.7384409484236754
1.5187486164344912,3.6199055442242631,1.3049538591800303,0.59775957311635564
0.53211018159555512,6.2570318362111532,0.33316613014060881,0.41507407175161182
4.379215511439206,2.3508233127418623,8.7855650075471754,0.63741743376899784
2.9229525806913395,7.7961476992527263,3.6989643615638936,0.22962730237464771
1.9802234758450878,6.0275647887891566,0.76022023364243152,0.59805286361123244
1.5257989232905795,3.5205456478512662,6.8577498905646923,0.34724521961733057
3.5144312627545218,8.3136056528031297,9.2126973364019786,0.16617060782978318
4.1487243168851142,7.104207306440756,9.2546654226477205,0.20386294672435709
4.9423881307734234,9.1495446737269734,9.3479520112918468,0.16708082456141116
1.7968408745987716,5.6895614023311163,5.7343498857372239,0.23083447511607783
4.7335295697993187,4.2050594467410134,9.864331844110902,0.35192443552521957
2.3026288605362923,5.7010653200447949,7.6694153421479934,0.22806882234281567
0.58939801981279949,5.0048775793611737,1.6765017266894646,0.27004940627221141
1.2300602872472146,3.3360532605122493,9.6978332938065694,0.33777598349770377
1.9217857094826174,2.4910067810650971,6.3829859789597805,0.52231066924590064
0.90112430118677167,4.6414569004967428,7.3268768461794513,0.24194749487040107
2.7862432871108056,4.7859712111265402,9.6556530705474,0.26923706297565791
0.81748036173089478,7.9752173710068366,3.8041494433954242,0.15233337243630804
0.74174597237874851,5.0386988211229085,1.3842360239826943,0.30481128030301502
3.2630094862052768,6.0927589206363955,1.2018934711201694,0.60972226444176747
0.77947685454600213,3.1760086152514639,3.9311719987631326,0.37729149402208395
4.0553887344390604,3.949803379691506,1.5669725676884982,0.90840994484919535
0.52529947084264239,1.5663884077061947,9.9260588514937496,0.67219678575646569
0.66801633091662249,4.7445740466314295,4.6411096047163705,0.24110375456674876
2.5856034639600849,6.3816758491207555,8.9403290974720324,0.20201695823553556
4.4845230347227698,5.2013306464819919,8.7666580531823364,0.2906069921004486
1.1149507993559808,6.3029409883186736,9.2846315591178286,0.17770841084585381
0.77982957674712294,9.5241003273776439,1.3932177594520831,0.1637669358851821
1.7140963756343206,3.4753284885396463,7.8219816523596819,0.35079802743231076
1.3387446401480874,4.5562374765075138,4.3179820347080105,0.28752658865774511
3.7309449276774487,7.4943835583729363,3.4265213595848172,0.27872116682926162
0.85609004844367076,5.544029543152277,2.5583701121425104,0.24073162146883317
3.2761987018292889,1.1135428185182352,9.4794918954228216,1.208403558245182
0.65559138274664575,8.5978333019331856,8.8834189524125211,0.12489186596851481
4.3070670498449246,2.0694192418479744,7.3626291622044562,0.76591070735672417
2.2081607797410827,9.7987437967224675,8.754801950472098,0.12779421928929963
1.3112714191753572,7.1778705151324349,0.35744658137666496,0.65039348649355866
2.6012932711680326,7.0184124743009422,2.5428696887272193,0.28823832457557652
2.0599698675213509,2.8447372392681256,1.4791460912332881,0.84108824687877415
2.2825428419336538,6.212207509516408,1.3316258376122505,0.43689819504309674
3.2120160305793819,5.3276234923497263,9.192159832057019,0.25328928754980529
3.421631554344041,1.9793797272714615,8.876576083917481,0.69995033126344008
1.0393392758877924,2.6635909392916957,0.3316220388380699,1.5520806561712912
2.7952865916929461,2.9322762352967926,9.6741095936527675,0.43957151354036672
4.3659572690306963,7.8145219979868603,5.685125565764789,0.22624051090673208
3.3871770654806896,7.062064733778028,1.2386669907732699,0.52881617386439161
3.2963628296546967,7.7101031214083831,5.8133501876647884,0.2032441358790088
3.3425826618025951,2.2482486709094425,6.167282070694597,0.68586111667017058
0.94742732271976249,7.6999426070119696,1.109535950430165,0.24076739332609048
2.7394070271974158,4.0758063573877816,5.8802264660792556,0.35965094452126029
4.2598130001802321,7.385574680617311,6.1392526768769544,0.22934776847711258
3.8897143693889622,9.532892811731795,6.8569967751094207,0.16440571900856149
3.4487275550543832,8.5277214361724241,8.7654363376572544,0.16340193605098141
3.5465302021603384,5.3306182748727418,9.3367592849831489,0.25885289079492602
0.87330237035572078,4.9694830349703345,7.1311775942430486,0.22587109504441577
2.9885813807652943,6.7883868008150969,0.31864657751651565,1.5289324285572659
4.1574672395418633,5.594436699158881,9.8131947225593645,0.25447797702239061
3.9236445196760874,7.7239330987194554,8.6411521889728515,0.18825447509693269
4.5228827796122069,3.0541215124800631,0.54692363681876444,3.0351375072663567
4.4577247327009388,3.1387556502737297,1.2819801741878414,1.426430933547832
0.90436089319391999,5.3307417205158618,1.1391370700988073,0.33651976977363485
3.6163513876912909,3.0677669690742628,7.4311681911485028,0.48460213366348415
2.3060232370550335,4.4801921047744164,0.67715415119757183,0.98332005541478074
1.9849636444914878,4.9828586956357412,7.6234811807295495,0.25294214462816395
1.7070795226653499,9.1392884057269832,6.7848509067000009,0.13694738263925615
4.8751824807725033,4.8692276972721578,1.6985649913814587,0.79482361943831137
2.924096189207865,9.06155618851888,9.087780948825765,0.14586471351837438
3.3839138298844005,4.3700773009740459,2.2141201721968566,0.57855576331885528
1.0247947560872803,4.1198948165353464,4.5110057650439623,0.29786599201076347
2.2654506750382608,7.7443338978492822,6.6405499819719864,0.1731787511941788
1.8781330695170722,2.9267715776911105,5.2880271211370129,0.46302454035425006
2.7290779221688997,8.6731259050664704,8.1179252688747887,0.15405970713831757
1.3957691755637174,6.4319120041505933,4.8752500854100536,0.19998671281826791
4.6266175221456178,6.5573874897155893,4.6031215320133123,0.30577792806949505
2.7437251041026522,2.5339695801230899,1.578898640903462,1.0804179401273282
4.0996766064367485,3.4332453869569379,4.7767825115862168,0.54125191237983228
4.9212821227073444,2.9882507353723917,9.7083377253784722,0.50427928716175918
4.0619724026126347,6.5297479380606074,8.2023156298244313,0.22898627243553671
2.2382493885937471,4.3030544218206739,8.1558141491890535,0.29617009715959625
4.061632874662557,6.4733161250788882,3.5608438304070757,0.33068642145356675
2.8456947992275676,8.4737093424825609,7.4615033997367828,0.16301993772828768
0.9291028714174947,7.6838104977095236,8.0621519665625225,0.14514185903558621
0.52879503068482592,5.1004724997470836,4.7885159272893949,0.21771117019143527
1.8425996866265035,8.0225578294857662,7.8636994153423911,0.15385581291419964
1.0262069570794365,8.900192657688855,9.4804773496344499,0.12451912797654929
3.5234307519475725,7.2887271451532776,8.5562054195016497,0.19369613663243349
1.4312502302262498,4.6367323051423455,2.5247918966251577,0.33792731427156042
4.3043465656999036,7.2808651633754673,8.8556222399190503,0.204104598370836
3.6697852148123915,7.3925239630169459,7.9880048258343512,0.19741728265081529
2.1350743770347758,5.7868015140811275,1.9547896854246563,0.36155156696880741
4.2450126235135599,6.5322985096807971,7.1780223726497558,0.24361873120862265
1.7156260631904063,7.112559912286863,7.8408546777705768,0.17135968158978179
0.78737862344709897,1.272600349956641,2.1855912542067601,1.0688814163231863
2.195731560640104,8.1436469319106024,9.7187943390812919,0.15053775571030284
2.4326821228280369,7.2832568741737393,9.8126878763567422,0.17133981738396648
2.1688842372814383,8.6347266146448014,3.1615212307049463,0.19526101895252329
2.2922322791213832,6.8960036980108361,6.8981281728950865,0.19319852200179222
2.7893904982862154,9.3408272342646601,9.9991420051756386,0.13692181138055406
0.73063408772059368,1.7358720699273062,7.9545863264623273,0.62899259077104486
2.9970709405434186,9.3132395455307186,6.7157136010654552,0.1552926190233217
1.123362013565208,7.2334591081929043,9.7019623359465381,0.15425359791693719
1.6330918124387146,2.7625254158693986,2.0684942083643088,0.64777958180122719
1.1258551219171942,5.2637446269582346,9.5495723584234309,0.21237653936371773
1.0847770953015383,5.3224438037947621,9.1836606823040334,0.21007649461130662
1.9065948096006804,7.341218129330767,4.137831837319502,0.19898216242829558
4.0456073332142992,3.6760113789025981,7.6083913371995102,0.41668251302125286
2.4393228841178658,2.4765158699637806,2.2528605788585496,0.84100688943731094
4.4900593807233538,9.2368962884403238,5.3292253410813899,0.19947556384547366
2.5333198434732127,4.9475279142608368,2.0502189830771149,0.45186885741604765
3.1138264154198327,5.8260958950023429,6.712649508549041,0.25126164228329995
0.54708814906104863,8.4515992977753314,6.2893336437507594,0.12861313287141149
4.1823587676472105,3.3180789038481802,5.621240541311475,0.52561369627256216
3.6449333650605138,7.7504560687550574,7.0405643844410184,0.19582134260051318
1.3544767712158208,6.7913687641671681,8.6762060304023727,0.17023283339074011
3.8246552310369535,1.7454457854295997,9.1614483577491512,0.81209785070185958
3.3770010259160461,7.1314379911490695,2.2943969567437676,0.34661268784445765
1.2791542824043205,6.950184934146173,2.8418031712532899,0.20864490094152244
1.0936580938072198,8.726923970889203,5.4281602525929245,0.13767492390896205
3.0936849625601797,9.1147981124741477,6.8937507716206428,0.15894664510470066
0.65014706055236271,6.3306275144017405,0.32360788140032321,0.47531752121418347
1.8524981999630006,7.0768495050324427,5.774845376682868,0.1866349562898485
4.5421803003338042,2.9099746469207908,8.7678038340508078,0.52167197690246903
3.4248683892876213,2.5078458334359843,9.2342962885041349,0.54663874306359117
2.6447804523221121,6.2531308520176676,5.7046588488489229,0.2340615718906906
1.8587939837579883,3.3141416081094293,9.6727390328422942,0.35972159861750758
4.053234188549931,6.5225055467605006,7.3254953075548066,0.23814546823829633
4.1397158631737243,2.7825746582145703,9.5296139039676344,0.51549575092690481
2.5461573317124131,6.6414252238805851,9.183693153055712,0.19231529460873859
0.90216788011249571,9.8480961594338581,1.7350270153372185,0.15434185106316844
2.3370031372843627,8.4490593755563594,4.6000167508623635,0.17848641407470173
3.9227054639997139,9.0919331999926154,7.1033339556393162,0.17072655284570826
1.0589550623933672,5.9075016322676177,3.1227407693135398,0.22667971415973329
3.7629969837854631,5.2538915753680717,6.1910151560758111,0.30602379241966743
4.8984236190258574,7.8147230005313091,6.2261461009542014,0.2286390073813577
2.3930802979540307,4.1415261120243381,0.50145762092135049,1.393749111254142
4.6159388582477403,6.1311189034307114,4.7967413352080976,0.32005695192317951
3.9515758483888752,9.1994931835102989,5.2789484379057203,0.19007064448132502
2.0425772800692581,2.6842513594342248,4.6291311213784443,0.53692594757449752
3.0595581087841643,9.7466464891986089,9.7110514510397348,0.1349242950564141
1.3793848744921187,5.8632411629751431,2.7410051494371444,0.2563838813205217
1.934237483993996,4.7894992222151993,5.6888301114203044,0.27978002156344656
4.257246360087322,3.3696981378587818,5.2799558489947307,0.53604308975583914
4.0458058859071331,4.9949631931641436,9.7514585327672521,0.28326382599438849
4.3522868923178333,6.9258399089949911,5.714205214911817,0.25436062038954022
4.195268392844838,9.17183717723643,0.99154907224825473,0.5703355144574298
3.5548163795403314,4.6322417505959841,6.4130547217953362,0.33554150723603127
3.0011475206144271,2.0020545277933661,8.9818104079324588,0.66638352164570047
1.0573296494490922,7.3903818488973707,3.1130147071015828,0.18126913677641254
4.7558901145643411,1.9320541237545599,8.4195676434356361,0.8099470614591
2.8645430753364547,3.5017833725020875,7.7951625038303822,0.39050874168871863
2.1695989408391361,9.2157426365750386,3.1029313410332651,0.1843811752237941
2.5946138253991493,7.7655287676058808,4.7799263063779591,0.198674765673791
4.8458075582538331,3.8989882881330367,2.4232249056328197,0.76936239293615638
4.0666268396821295,7.3910045848815438,7.7659863039876438,0.20614868741310821
1.2726375653565005,9.3997115433736376,9.3960678006370806,0.12079558276389418
3.2162385958078832,9.3673471921828142,4.0004824219149038,0.19257988944326765
4.3055358532915466,1.5405673233487456,7.8941283039119474,1.0031433825351168
0.9139607328149858,5.7168248852831525,5.9711593782761527,0.201696317158335
4.6139280874385395,2.4981517067513148,5.163413447297267,0.75799279220986659
3.6063730731492925,8.357696007699186,7.6140139012404378,0.17632244496878768
4.8085188956476319,4.8350559468595362,7.2466787955333203,0.34405971168254934
3.1511603097619054,9.3866972287461152,5.4676203926253688,0.16793246630124595
1.1961621614019113,2.8259496290945476,7.9023489006935819,0.40742691018431654
0.59007914108269688,4.7843462339666107,1.6173927732127062,0.28527064712225103
2.8889151703072096,9.2405276227922624,3.519417798264322,0.19705046925105951
0.9151543019846109,4.5739161966493231,6.0462756479525046,0.25172265950691486
3.4024128418908726,6.5691569611528129,6.8130473617952472,0.22824795197266859
3.9064896217283924,1.2096915292507537,3.2334926862714268,1.8253687580574418
3.4329760770538904,6.5685839067718454,1.5626301605737469,0.48669876567511128
2.2545934548014679,2.5715271469904399,3.039316856999962,0.67734431029487596
3.9758121606132315,4.1435157706059362,4.7339897452554638,0.44402964755831381
2.5487684929250203,1.1740748894115169,8.9869747752586875,1.0932922253516983
3.9773878997455681,4.6320705404973648,6.8933046082788785,0.34045097074555902
1.1739958150649226,6.8780885422364637,5.2917052237743638,0.17764468323327162
1.7657915695043367,5.2377611850064199,9.7515075833617537,0.22549306598809646
1.0602184925076685,3.5538509262111289,3.0449123253773305,0.37936128062031632
4.284282080873739,1.8719461339684269,7.2609518227638157,0.84940699527359387
4.7464797237418122,1.0472506973890532,9.4994931084264973,1.4319934171425308
3.2039310521383375,7.2075363779538124,8.1775287781525048,0.19310301103090571
2.3718379433962768,3.7133131091538041,4.9900360597034634,0.39730417202927715
3.9122673858129162,4.6221394855817746,8.0650582426029693,0.32129894647508883
3.6874519060898301,2.5849456946958362,8.8286865690575862,0.54843206252817267
2.072298269064512,1.7810991846252735,8.2911811948408403,0.70178015014883988
4.5276058352238984,2.7498733154558588,6.4737871205358433,0.61798306850849927
2.3342967136410628,4.0474771133506326,4.1231889124776959,0.38694194743650401
0.64523772996126727,3.295521578596587,2.0570123516577672,0.39862495154135891
1.7599491276143351,3.3375783019789993,0.72037415577979003,1.0316175056669901
2.2301325390852051,6.9602391630197742,7.940755207075334,0.18402333213871175
2.4729465088869711,3.6991949529975621,7.2062875777860826,0.3630966014380651
2.3619575277332476,3.3861844975705098,0.43325207765361617,1.9052988655692764
3.7738542889071409,8.3964484038821627,8.4637145657043291,0.17220212888093306
3.857121161858359,1.8711914169961155,1.2872607066918191,2.1357404320126796
4.3684807061456388,7.3688267410473038,1.7214145904781326,0.4800936932420577
2.740458022657541,5.1244835411406315,0.27832970741713831,2.1165226013333407
4.3285197220481946,8.9284693333199243,3.754899944475711,0.24111251123957192
4.0773386948630552,5.5696383329698378,3.740923413492895,0.37523592763947078


==> anc/competitors/data/v3/logistic_function__s42.csv <==
x0,x1,x2,y
2.7395604855596334,1.2548184786062291,0.95432154582953066,0.89546965516011023
-0.61121560247947659,2.7961047387888858,-0.73138731548008495,0.57594461223643623
3.5859791991138241,2.4532350885787899,1.5600778284707819,1.0138783542089504
1.9736802905936388,0.77647102749027619,0.37532219211379036,0.79098254310295002
-4.0582265211235047,2.9925866445939326,-1.4958946330134939,-0.0030133414338165895
4.7562235163675588,2.6980000607693633,-1.4251253541778635,0.99692643463719977
2.6113970199035297,1.2097710946600975,0.77238170771880599,0.89273880424707497
2.8606430527695377,2.5922414491523456,-1.3082242542316878,0.9838495833473071
-3.7188636732445413,0.76604882967845711,0.02917080632817326,0.052608863714056327
-0.49614062104432843,2.9977618261855965,1.9670979037148428,-0.0078146229482439523
-1.2920197576741876,2.1642118402663422,-1.983969581066642,0.81648792412380455
4.2676498884860177,2.1253125388969925,-1.9336807924097723,0.98647096133998979
1.4386512008066452,0.72610181746033187,1.9723383277220261,0.39787531300716589
3.2276161327082988,2.7425834972415633,0.33855533653666203,1.0008943965108559
-0.56585801172668848,0.57249875801117356,-1.4923600979259475,0.63267707603379397
-2.7276127821522311,1.1020701451028676,1.5892087990163746,0.01204349516316194
0.54584787015834824,0.85755468791658751,1.5215212005107688,0.29106908603645443
-4.3618274389582465,2.4419198517305465,0.14480165244550092,0.0072416053862672221
3.27631171992582,0.99551056803224469,0.48716811944302618,0.93463487084832242
1.3166439912206487,2.7765955678272132,-0.90725123399649465,1.0032730090747097
2.5808774008537387,2.1406725983187256,-1.7979212145119794,0.9998251351693126
-1.4547403187013161,0.59040677623674054,0.37827043556345741,0.2414506313962132
4.7069802439490331,0.51357458532175115,-0.820979227188948,0.94207536333119124
3.9312112132219763,0.62914479253599731,0.65448418664140773,0.89019662124221821
2.7838349707376189,2.0148129441193192,1.344980707370405,0.95297970943371979
-3.0536129214803243,2.5037045271485381,-1.9273578243425438,0.055071197561300481
-0.33278996272965777,1.0963820515684712,0.38285509874290957,0.32627365034171446
-4.5619623421277122,2.6235221073076822,-1.074877841252591,0.008623246702745873
-3.4571050793245215,0.64307985038315096,1.4955539916152056,0.037566229917910657
1.8304895324245463,2.5024096341041906,-0.98534197375268606,1.0054712542529725
2.4476215590781711,2.8194885754307011,0.44308053294167316,1.0128481202010065
4.6750973243421008,2.4302709977609513,0.21416336035844585,1.0165531497028695
-1.7417464186184803,2.2453019599465929,-0.41533399976300434,0.038039912498722475
-1.2954029396513111,2.5949505466384579,0.71048305439917625,-0.0023742022570791398
-0.30444188724192056,0.60037824886766611,0.9030785388617355,0.33885230016244866
-3.1052864091571433,1.0044552767976385,0.26775118127754727,0.023724486089323378
-3.7007849466452836,0.81230919826410775,1.0336889487390164,0.0097411005598006667
-0.24295073774066278,1.7613274754824664,1.9336683039717504,0.01706071962957767
-2.7309065094911587,2.3629703208221113,-0.32291044839677951,0.0069204684457543197
1.6981399468251031,2.0750296114409967,0.058332207542123538,0.9669216413964673
-0.62848081127669264,2.6278277494048377,-1.9501204882351471,0.96441144307484816
3.3267819605783746,0.88803248110272714,1.1841142252415136,0.86450404502264888
2.0026510200224914,2.3365527298379041,0.080920268183975352,0.98288467639334531
-1.8763335861795891,0.9826037271722603,-0.36815427855773919,0.17769934871605972
3.3225980139520104,1.1768968782945006,-1.6237121476424168,1.0163325119669449
3.0476435749680189,2.2747617432032596,1.5586256867015891,0.96981583866868226
-1.1252162096982552,2.9505119622467046,-0.41997103983777428,0.11846974066211267
-2.1167189606975589,2.028859014942674,0.7303263928368815,-0.0010436319624548664
1.8249550397497547,0.63625078747823904,-1.4025033745273969,0.88472610897062431
-3.6024751639069019,2.0407724248188321,1.8461985181641301,-0.0060171236743314415
-3.0009179752489166,0.60587637895041779,-1.2862329527126763,0.23894887395044301
-4.9263773024899447,2.710364278417043,-1.2018320284020385,-0.011607548936797269
2.8692437750213839,2.2739457127515519,1.4359314422308551,0.94769909994500168
1.6485085659203218,0.93281961605625807,1.6503309765677248,0.48055672483520306
2.0516537862633513,0.72930251456049522,-1.1514103699067944,0.90171037622022332
2.8072903102196793,0.95883307220079739,-0.12079644730068839,0.95428261440635165
-0.41084224461660046,2.9500679488854811,0.93397961825131937,0.018197051470191798
0.68741195952893719,1.6464016061462245,1.5134629352432065,0.21514803594765405
-3.6020300187234255,2.4602023708535201,-0.48378921985077916,0.0039398922964375806
-3.8546992646402654,2.0910208552694423,0.068077947397716887,0.0068891310826718413
1.6840296179047165,1.9310328748965935,0.96686564207893966,0.79215593286242392
-0.28903793856867477,0.86282563666262424,0.92454390661118158,0.26420969411960904
0.65236106481188827,2.8650611338952379,1.1318405201043396,0.20817669464076161
2.6499885741602558,1.2533565812867948,0.27973527456610547,0.94636150655692619
1.3471832000059081,1.9450430395188554,-1.5815396127808992,1.0013835207196837
0.53579400657995802,2.2494398614726654,1.6158931635121601,0.085728073495144136
0.59207160745413567,2.1230828881132719,1.4622901572841127,0.13151569121762621
-1.960499019373878,2.8514860242387963,1.1923897432733321,-0.0093666072468455933
-4.6918216543206057,0.87109747480014499,-1.600550091357082,0.053389730626383712
-0.63282610767637593,1.7708818461173552,-1.1824105316742832,0.72649789865340308
-2.8541532718047078,1.510085976851915,0.97440146043060771,0.0058391056153991377
-0.91471356275363824,1.6854218237065453,-1.9074396216722143,0.83529744150114293
3.5340307326816607,0.79804381549436154,1.9168985348291185,0.78446370930988907
-2.6606051413465925,0.83523652468191334,-0.49142127857727713,0.14524590930800838
-4.4169725831093398,1.1951888644531434,0.87725013476329439,0.0070089394446167467
-2.1861610797800344,1.2617615094020782,1.5502843539521733,0.022003309308793881
-2.0640624223331638,1.569758034203375,-0.42148044739967094,0.081332681376061575
1.6191651472689506,2.0274688675915709,-0.72347004560133588,0.98295498353424504
0.57032152341278319,2.0865727935456575,0.43496451559298688,0.58437441748911589
2.8389820910641355,1.5295272414639256,0.32395749499220283,0.9746096934165166
1.6431354032738756,1.5219577735717427,-0.36344008950081141,0.96378430738095755
-0.93613138559929432,1.0440713167424049,0.40709902347083382,0.19800576988024399
3.1402038466603468,1.9707656210225206,1.741525478265979,0.93679350213167611
-3.3302708009229609,1.2926022782930948,-0.12943897349361411,0.00043226074086936961
-4.772879268661395,0.59014958569340925,-1.2130312769974747,0.10756463056433702
-4.0995213922435827,1.546000110392151,-0.49117606846798445,-0.0094180622899937682
2.2235935059645033,1.6853316877254259,-0.42357206962752558,0.99676201338314707
-0.38122769748612662,1.0639821705105275,-1.4755652278951206,0.77494527948295078
-3.3872822096639821,1.9311448328052891,-1.3485139977817804,0.012393885112854677
0.010447751033635377,1.9144297510798023,0.738248293574709,0.20143046068806603
-3.4768789728683158,2.2550054527759285,-0.64208898316438923,-0.0044606879010890034
1.9632037507773603,2.1198712055030251,1.8195935674232304,0.57021353134465524
-0.53843724425969341,2.1310826413025792,-1.0256130185655703,0.74505193034265627
-1.1897877390351752,1.2905353795601078,-1.6043019795807107,0.63031000392601833
-1.9848791085212349,2.4685805549648849,1.0140182520010317,0.015314946849279436
1.3028259311888846,1.8728609589991985,1.5241442076714802,0.39375749596786569
-1.3818738944660955,1.5785454879497252,-0.88754657251404856,0.32269908965201921
-4.1235008068389902,2.0650312023526425,-1.1916475934180881,0.0031655589460056963
-3.8199409787948468,1.4016433361256357,-1.2569354605156513,0.033520967743260223
4.6189766454951453,1.7818481115168956,0.08804920546604933,0.99590838896096934
4.085806907076071,2.3417642212055507,-0.12633343501291616,0.99952904073056303
1.9970713381074958,2.7160072168092695,-0.96224064058186309,0.99870063666848408
-2.3413003854048045,2.8026429932379791,-1.8193075320422945,0.18094756783416135
4.6917637734772395,1.759082312957748,-0.074034638694877142,1.0053682559050559
2.7875090396579463,1.8006877868514226,1.8373293905424335,0.8524597511578007
2.1689018915899556,2.499676026909591,0.61007680301065292,0.98511018649051973
-0.50638497856211373,1.2861267293605032,-0.017973773485526312,0.36092071957728106
-2.2775843815484098,2.5934559058626716,-1.5572317038815355,0.14600166250353894
-4.0360903784650066,1.7353541162935586,-0.99025483780165091,0.0018689113680900983
4.0260239654384158,0.78964181083817098,-0.82090420170182909,0.98184978097556164
-0.4422371016638893,0.68014786768235924,1.0592142104289373,0.25952045232356113
-2.9763663520476968,2.6049830275986579,1.5068431890584773,0.00020590382266712703
-1.9404337584934748,0.63891979226719475,1.6065674142657538,0.088887113301651971
0.79219568941895968,1.2015285903341397,1.9382744330030164,0.21517885554686922
-3.2322721706076827,1.3353251012538645,1.9294667324181298,0.0040887206073516071
3.5661428409237548,0.93248611297898454,1.8119965310719257,0.83510823280538315
2.5851952983521009,1.2847334245049731,-1.7127114379884625,1.0061068567274167
2.1946295595093677,2.356731416812714,-1.4488258562887792,0.98146441418298336
-0.67906960224896284,0.53670710890017692,-0.78213389409586842,0.49679933224266259
1.2730884070244315,2.5679335613017162,0.21159301625784588,0.94526237748403641
0.84097968912735599,2.6413700589363955,-1.6120884451780828,0.99897887630311899
1.4984660155481997,1.4306539329788706,1.3831878312085699,0.54325471322972807
-4.1555567886011087,0.88403224765158694,0.46702471630923625,0.0053077021784634897
-0.84192597829390348,2.0021010198627023,0.1694576092088198,0.11641767939095096
-4.5838582613810752,0.79918138966223584,-1.3387547065308354,0.086499117247143764
-0.060091807554810472,1.4122984026956313,-0.98697810239921058,0.79431974811245787
-1.7013878766721469,2.8960729522524309,-1.3587519000709678,0.27189285803660324
-3.554758111339531,2.9886611814590927,1.4077326311791944,-0.0037111279717449521
-3.9659703227744836,2.4302622283864639,0.33691144024487274,-0.0033067330254551858
0.87644572177712021,1.2774037748019156,0.94051771007853358,0.46155104291003379
-3.294070314631139,2.2191626229152313,-0.81586854835989708,0.0062499649822379891
4.2512011837679715,2.263515913710032,-0.51498945164689136,1.0071265529618529
0.81061139700394946,1.4696042379091243,-0.38058014229386483,0.83870664792968752
-1.5313019546516293,2.1022215864653986,1.0400598869761395,-0.0011198095435784212
0.90915491481416755,0.52681911243919055,1.0894119506982722,0.46649262214226844
-4.7719612897030252,1.0226441465056038,-1.1727458899438732,0.016424757088897665
4.5855921324144528,1.812720757418153,1.766155426952396,0.99445730910030627
-0.17696563057099723,0.90937826064573968,-1.5173786502252544,0.75425714230490892
2.8273522725028624,0.91476716969133409,1.5844883296945214,0.76230840778615439
-4.1727000007756141,2.5907607263755947,-1.5984174174007628,0.0076402386867122788
-0.13341669161839675,2.9728325067090138,-0.94184075539475565,0.91495664314011205
-0.092930056454791021,1.889923570071121,1.3859141442718279,0.036629881977081877
4.3782645497498294,2.5976743272042837,-1.2820317106156502,0.99157648195974013
0.71728052376075357,2.9758041608156813,-0.34572827476012069,0.96985201598501114
-0.26510598943046215,0.85398972142193674,-0.20056280022349515,0.46274023766726102
-2.3302433690810642,1.6206140331358778,-1.0189641079071614,0.1037454530380968
-1.6843100265744781,1.4814317896047997,0.84098080534394626,0.013204243657526749
0.20672402471537765,0.70012320911546255,1.4053385976088153,0.30850929951038919
-0.61088539694953337,2.3883254319868614,1.4983005594222871,0.00074160614352831479
-4.7838792011966955,1.5844475683064825,-0.64271141705375623,0.0048265967869164338
3.2629192419435782,1.6733173354760031,0.12340157715125777,0.9995776012668165
3.9616077183976675,0.87668243453310046,-1.006374384537394,1.0028470034569814
-3.5975091100138923,0.95231663057717031,-1.0208139937994183,0.077443402158424379
0.54036143539049419,2.7677590553905373,-1.3549837485923035,0.99793717187584607
-3.9142425886455645,0.61162272243569715,1.7600760432300588,0.017608376283241491
1.7224009303981171,1.0821307123592656,1.5519553144223197,0.55604384790129546
-2.187662161609917,1.2301483257863208,1.109434853310769,0.01059583521962465
1.5942263469190179,1.7254938560039661,0.070646085150916083,0.92796004581209424
2.2699461428688261,1.9661129325369897,-0.037568337952512465,0.98921811017289463
2.68647491917657,1.7332249396266666,0.11898266472999186,0.97524506493758745
-3.9225905404410346,0.71028833639220501,0.1462720543083571,0.054580724652396592
4.1601184513760785,1.1091686351392838,-0.26174766120923865,1.0008204583316864
-2.6978600910511918,2.608970961906353,-1.4729806684317301,0.041805092135048669
-4.6258744382382027,2.0939717511961478,-1.4973445885258561,-0.012004984711224423
0.54852469391483361,2.122872625335686,1.8089988633827332,0.063368354708147515
-1.2907771613756127,2.1755081383783876,-0.071876961654597782,0.072155281065616125
3.2978974313241309,2.4072575475988227,1.8128220996207558,0.95687160189537512
3.0825147206430188,0.6452712043036184,-1.3456924891595601,0.93661425578039348
-1.8286110717728468,1.4165209623315309,0.21766620815973425,0.05963283503285137
4.5289939506974495,1.8488185881541968,-1.1691309865938431,1.0022566257242469
-2.090821618598814,1.3461412082433151,-0.98726157549359383,0.18807349436245449
0.15057129231714583,2.6111971832179663,-1.8797816849552849,1.0107603746323712
-2.4403490943239725,1.7064312714682348,-1.5241867570391547,0.17712473844553769
4.3604357004896332,2.4215689736484478,1.6673936305167829,1.0040919143595755
-3.3539218241798183,2.6300387922029227,-0.71386803407067312,0.023878976122268102
-4.5508938060767097,1.7619787072587452,0.43251684765836629,-0.0016537189774192581
-0.64902939996962061,2.7738806096783746,-0.13994347204290802,0.18915136976294025
4.9237556405583707,1.9678098513424516,-0.39819501901888676,1.0035880251340459
3.916772662549139,2.6256857470843045,0.1275443653842725,1.0036632008799919
2.4860801945694924,1.3514769889788107,-1.2510442215386339,0.9891829922101989
3.9079249087852492,1.7470423963287129,1.9544155940783061,0.95937689898332401
3.9344663969786318,1.8285276025114443,1.2732314748154518,1.0118818487183907
0.18858360386449036,0.76244928974017645,0.96645853092606115,0.35868906925720817
-1.8407094816920697,1.4963812667538516,-0.12496281194419012,0.065075172215424554
2.7201243211098802,2.7933441813791902,-1.3884915114946561,1.0077323401310896
1.6166126316776106,2.0770806009118559,1.6826634330942714,0.46483284016180199
-1.2634227112628995,0.94376645609241872,-0.63445173047308945,0.35367117807485909
-4.0553333193848475,1.3471390890240125,-1.7995732412122649,0.050455602192875655
2.4678961134902604,0.97900752415674952,-0.63038529275748534,0.94313267112404642
-2.375394840771353,0.56205782949643135,1.1778281219835374,0.12248686571573572
4.3681315053377929,2.8186511462600667,0.49083497995283265,1.0161530015810851
-2.5902942499431525,1.6205183206421787,1.0033543389794386,0.0068890790557386544
-3.7724206758851397,1.2688376810519655,1.1745415354495097,-0.0013045571931046623
3.311126721249062,1.9961929788943416,-1.1521815556778296,0.99557818141060117
-3.4671568337550598,0.51828614073253909,1.6951332643727208,0.060963240641776641
-3.2073169184226091,1.1950552665020346,-0.24804158831850964,0.026144571086431277
0.99382791520843483,2.2575836642472313,0.55605459705665838,0.72556022240473972
3.7456204083746449,2.0844244326731571,-1.990764909653032,1.0077395162819496
-3.0356533428542676,2.9545148688563385,1.9734739936447121,-0.014651103658904166
-1.8967632709990525,2.0508942741451102,-0.87641445614337954,0.11710226798050534
2.7740483824117756,1.6937646840693319,-1.7517475738393791,0.99632192472749492
4.7182642606096739,2.4035814079600191,-0.16695183385394419,1.0031785308575834
0.0074118620234226995,2.7583196799101328,-1.483879771271833,0.97438508210477137
-3.5610249744874922,2.3017398667958791,-1.3906931593696972,0.017953996552018833
-4.8606371229179848,2.9080280588734491,0.52913125212084067,0.010529983277007073
-2.7034397000114474,2.455012926845443,-0.42829043371906694,0.011849556376957119
-3.6817778221347899,2.6670035956548164,1.6874098006199802,-0.012804195699886152
1.776586736128575,0.78526017795909298,-0.72337402156771979,0.88387904808562456
-3.7816749537146888,2.3310337574844695,0.90472051353560445,0.0034404119899359557
0.063299316206330225,1.6002217488184216,-0.15560227938036952,0.57311819672291986
1.9426243564288646,1.8827595060281881,0.6398052045171152,0.92056751435040907
0.81116609220902358,2.135256023705892,0.39878142686396156,0.71001707615791809
-3.0022434833994236,2.9245377917639237,-0.10886410896400722,0.0049120634452892806
3.0412452618226276,2.9614452035790615,1.8002443784977484,0.97677952199903328
2.1540712961580164,1.2205706137197632,-0.62914542898017656,0.97007606349937514
2.389840039155418,2.3343837435947905,-1.2910579950029097,1.0122715654732921
-3.6894224844268675,2.3749588448381713,0.71237624351931306,0.010392961415964708
-3.7624619634965537,1.366232153282622,1.3840302452316351,-0.02335330982311256
4.2756255100650762,0.80967443716055254,-1.838985040240305,0.99028887483009642
-1.0242180617505934,0.60236740071429939,-0.20146924630927776,0.37718407337409721
-1.9905130821906027,2.4433578188229461,1.5699507587493051,-0.014644513859619117
-0.11415954648466631,1.7242493545422648,0.99847447569147008,0.12882972812942156
1.6286421276358247,2.9638504237373153,1.9672308659905129,0.27880488464623721
4.5562325704696995,1.6624336404841327,0.12565524638897507,0.99018254442053555
-2.1355377311794497,2.9447924476846006,0.63998287520460506,0.0031257224029505488
4.2480842931202716,1.5289400054851496,-0.79007887544828748,0.99180695012156661
-4.7514050861374368,2.4842053763999314,1.7901423986639693,-0.0056798409564829408
0.55198042326824659,0.71204818077958021,-0.53465804577385478,0.6968181188415894
1.3397511168108514,1.8886542753444098,0.9540428507465144,0.66988289136945278
-3.9410259624924668,2.5051494674643107,-0.38743918352367235,0.0040433201214947687
-3.5966040293608739,2.8117541680497218,0.24727572025199729,-0.015797884631502414
-0.80885680683696215,2.5564577265435791,0.87913014008618484,0.028929643520931525
4.6623191214318176,0.59242681800293551,0.035736607005417032,0.94449246280352217
0.96042553234372807,1.4317558532668355,1.6283453076380341,0.27607725849473813
4.3302322160021127,0.62174618078462818,-0.32279604828875907,0.95236475624093864
3.0436091561297083,0.77320572778639507,0.58828719257330064,0.85780040793684731
-0.32618398444708507,2.1882640716687103,-0.63055026679978354,0.67061087594851188
2.8476344925218742,2.2831454907792454,-0.36737332707594783,0.99661281788903233
-4.8216321602301226,2.434301706879066,-0.23979956706579042,-0.0017107534715939936
-3.9085600323426508,2.6636413701391572,-1.496771926750859,-0.0025368489402424216
3.2942861488273643,2.3485786711912748,-1.6331052837639732,0.99508210945457032
2.9681708832516174,2.5021789802665801,0.6699596925870317,1.0027013265997122
-2.6735925803356633,0.62240927455819817,0.62207095337220908,0.11608925845606712
0.30769590599053487,1.0863378761032465,0.65163885684038103,0.41317165992618027
1.060158207000109,2.0547444334381142,-1.9209342186292333,0.99774377283363425
3.6773895377601118,2.645313261562058,-0.69381262931288035,1.0043287640957705
1.0310715733872566,0.51125031234914786,-1.2087606109632123,0.75507681520397263
-0.8742843072631965,1.7865733552908745,1.1126056901760495,0.046778819901873277
-1.2581595659281728,2.1932184984109933,1.4425216055845205,-0.010584794748558996
-0.74117913626490139,0.57401822282153303,-1.0132784910954107,0.5496274928942686
1.5193102557997413,1.5033888938834699,0.67139663539194538,0.79311719043557205
3.6749063175232486,2.7390872034592419,-1.4825487861669022,0.99279564410585974
-0.46103117923700232,2.1790320221396469,-0.89938989759314669,0.74100417194622781
-2.5216043704864188,1.0941459084014933,-1.4453820150663219,0.24390928623369595
-2.6333763700241883,2.6319528240797818,-0.86591693360308319,0.017662926251022455
2.460142802434464,1.3700785585237858,0.69894618939711162,0.91804846329480494
3.165687634239104,2.6333616778601487,1.6413076407410099,0.98042735982365559
-3.9472192014587506,1.2473591277972638,-1.1899103683032561,0.029317713796189276
-4.3344114304482186,1.9758006272078725,0.16831613980287674,0.0034381535430921852
0.94433663756451836,1.4923501693695851,0.80556440497372916,0.56343469772657429
-3.5382675580730174,1.1870626268876676,1.8116898739422629,0.0032751414660540153
3.246641904563413,2.7163939054296731,0.4402419315486954,0.99180652675306691
-1.8966532607592557,0.96898420484872827,-0.97957227589047724,0.29836038147149635
-3.5612806702885735,0.71202897808940779,0.50191262765574507,0.060281983519683481
4.2097047248745021,1.3548173463641509,-0.71803535328793533,1.0042750992111122
-3.3446827726472184,2.2940978691039189,1.904513562766831,0.0063078769946120347
-2.1527991766206442,2.5185790149407041,-0.40129545934545252,0.0097035248106339574
-3.4638660480794137,2.9968584251669119,0.74171088304405686,-0.0078497395139274385
-3.8450993633464501,1.2409051425279123,-1.9070896706129661,0.075461687709251851
-4.7885198366355999,1.5198548778282055,-0.39975421546097856,-0.0125587653742065
-4.4460459083573989,0.84205319507406573,1.5004304532900465,0.0086478452863227341
-3.2535852906414728,1.9371798240575839,0.44090977773298334,7.3434661813609058e-05
-4.4661806737282461,2.9939500931572929,-0.22422845441609462,-0.0037163333166722982
0.91143816110971265,2.2522025253016462,1.7437499977429036,0.10803290451559772
1.8071452679950637,1.9880321010334294,1.4159375045889164,0.67464739544995422
-1.0636954316797178,1.4809227323044851,-0.71113730470824699,0.38183355679424735
-1.8200890304795059,2.788246900713887,0.17819360816535834,-0.0018287648245716866
0.045262370222300952,1.7422914903258735,-0.04070297563014913,0.54042254932320122
3.7500494223460858,0.8359172832826538,0.52881000045944937,0.92483790539704935
3.5113162682220604,1.4134461579978337,-0.66355493216497763,1.0094325677408544
-4.5652493798720801,0.66791667211941719,-1.023179996936447,0.084599985562765226
-3.185015904034759,1.0049475942219539,1.6506873410221443,0.010145534859189223
-2.6325512889560398,0.54417195249978056,1.6954979979940252,0.10631379886065806
-2.5061242416778819,1.6331997912504086,1.373291543047916,0.014587533065280957
0.71232651742772735,2.086350662379493,1.9128177230582453,0.072941629586134968
-0.83737574296807704,1.3582311559472693,0.97996610311875409,0.07309078346740927
-4.5074588007240601,1.5509544287631929,1.0586689142479986,-0.0025738246308136736
-1.2638586154042839,2.8980231821114399,1.0503603678505629,0.0055316120077563641
0.23752948717637246,2.3799078039372885,-0.077569476230773926,0.67826882200432437
-3.9832809709628405,1.8521415923623781,-0.17419122194291337,-0.0024787882186316926
3.334585537885598,1.2113521877795632,-1.0390948954039874,1.0074262804313765
-4.480381335348957,2.7424919969324879,0.57927677743716188,-0.00096451853077955847
4.2484186901806211,1.0877427922016487,-0.84271945559066186,1.0155197442970354
-4.0088685842012453,1.3133568262916926,-0.96876636119058235,0.018881990104782462
3.4357495159775269,2.7726620360573713,0.34384549638421902,1.0149028316788555
4.0265314392761713,1.8238551382126809,-0.36007044709982727,1.0026853836227303
4.795706805865926,2.3557948735449417,-1.1245735648214712,1.0081393961062712
3.0202588027359347,1.9768619854094154,1.2642240670113245,0.96373867208015451
2.7947754077132894,2.1335980225237376,1.4422796771775039,0.9399169500600687
1.4248327599554766,1.2484582287870638,-1.3292019212888762,0.97276628665111298
2.7899635457812897,1.1034301540666573,-1.9699718688000005,1.0031481952710792
-3.6544779158685294,1.3062308679216632,-0.65548012588250515,0.019845365088127634
0.36068035947637256,0.88860391020855611,1.1900433427230102,0.31279156686465437
0.14222870190414483,2.6857859132270185,1.3566954649372978,0.025406476425968258
3.5757214412255749,1.2081173331252852,-1.4466837195358031,0.98562462612545632
-0.37200634406484134,1.9037234860359615,1.0973436047322047,0.042531336010128568
-1.1491050389964652,2.4799360628534353,-1.5371833307622822,0.72452945940169611
1.3956327123711008,2.4595602734392839,-0.43974963937388312,0.99867707567158348
-2.3353668249915396,1.5959656464604821,1.9944380600476634,0.00088313560720330419
-3.6023158904604315,1.690643271466814,-1.2296367070763607,-0.0013213883016136782
-0.22122725976254198,2.986754372337562,-1.3841456696894943,0.96830738680497086
-0.83110631405114965,2.1864936924475602,-0.308798669812826,0.24057304302176716
-2.674300594711263,2.5365961077947068,0.47867410387944576,0.018054357306325319
-1.3248818988487199,2.7563849230480799,1.731603129653013,-0.012098442125377595
-1.3360755017375259,2.4689745905733478,1.9232845821321369,-0.0029826771500581534
-1.7250443558745454,0.96294836238391901,-1.7214374536344215,0.51355190890933722
-1.2053592027307101,1.9054268343439305,-1.4480099306083787,0.61737611237571532
1.8574334545594535,0.75473539328636219,1.1629518955839755,0.63287951836874912
-2.031235254287147,2.1323053164099961,-0.91747139091655816,0.086076655545445385
4.4885792671534048,2.8883735704695273,1.5393962380254425,1.002589408140081
4.1634801953817799,1.7818301607502782,0.65381302891634707,1.0046536647358228
-0.19089571699921404,1.5824312321694181,-1.5526207904772913,0.88927694895448917
-1.7163879499531118,0.58960687854540794,1.3301171396960285,0.14973190436230799
0.35434789830003144,2.899436305823051,-1.2945744799676966,0.98007519124045961
3.4856048877362458,0.75750671032539696,-0.30601842128138479,0.94922976028266848
1.5258734056010201,0.60269773326211729,0.20873971423731996,0.69016482751222574
3.0439182794707733,1.1151665287623462,0.0030645963211131111,0.96221415122720622
0.32722276065740186,0.66382608479595606,0.74465166246060166,0.43097307786246519
1.3291762926762072,1.6377946060294057,0.61074693947702086,0.75908050926821313
-2.1184438581753828,1.790219503142781,1.9681680221122195,-0.0083950805451906314
2.3489316231029083,1.2814248725714599,1.9976876368967513,0.60767205281030734
-2.9759540687428165,0.6274012064372152,0.065837610542563763,0.11982560012783218
1.9479812881849821,0.77900092062306681,-1.619203652156544,0.9442503585684795
3.6071906832589402,1.4612609449748202,0.91137319587487342,0.97118745310215004
-3.6789716269845609,0.65132112706634038,1.9066563128663567,0.031648365605029503
1.1437974054191979,2.2454743140247837,-0.7266944494839187,0.97524053347985828
-4.0490425177006539,1.01755135381203,-0.1551644566497048,0.013878678654582036
2.257156282714269,1.2551789219590963,-0.3008923007381763,0.95595899564091624
-4.1550678117647974,1.4853144429452438,-1.7943233817722826,0.040331297736302354
4.3593982270062597,1.5415240826728698,0.68905772489377926,0.99931442893814648
-3.6259206996219784,0.50415176918700133,-0.58664921972612882,0.17587425776309573
4.5888024590908039,0.78017592749674392,1.149855498526009,0.94023091432750561
3.0088417608509666,2.6569114093521953,1.3284803011279442,0.97080843753065205
0.9368200446635413,0.50308265627977033,1.2849231463913817,0.45596576732412836
2.8262410462954692,1.7704183895321877,-0.33333600784047945,1.0131785822975199
2.951148389830859,1.7237550162680202,-0.71381727103640191,0.99931758195238962
4.4602706281733031,1.3327354025265945,0.99528311866821939,0.99079723185602131
-2.466166461608128,1.578317550366124,1.2055577353708919,0.0076665947557911342
0.90075895358309133,2.4514528438164609,-0.034970214434535407,0.91594113188048853
-4.0495080243559878,2.6030092655373913,1.5721240781452122,-0.016884906165227788
1.1616570002412132,1.1508713585381252,-1.4243652156857669,0.93726494557828288
-3.2870869590721119,1.3062261024193247,1.5162751186358405,0.0036582820608707413
0.64950611472441899,1.1062071325708318,-1.6156190681124749,0.91849715707984214
0.72430514033849747,1.6996585013776628,-1.3858979117815444,0.98414557008047776
-0.3401484701877262,2.2081458941470324,0.13536005309584143,0.25656231061677504
0.22631775513122765,1.0706321886585513,-1.7299260792503399,0.8740060896692261
2.6392339000658795,1.3268393551371667,-1.7887715943995586,0.986480771514477
2.9924471651206659,2.825961543972876,-1.9979250233371779,0.97675518965001884
-0.07846784424570874,0.62142322461739519,-0.25473336122294743,0.5253773724940588
0.99593441522612292,1.6519240130989155,1.0984955251689192,0.4561527528608304
4.3123623569010192,2.2788951039919443,-1.8606465988803373,0.99641107771362891
-3.8026641149887719,0.87613502889368511,0.6090304258634216,0.029647848565601903
-3.8289643409988949,0.61843505001370458,1.292509269664746,0.050546588154198088
-4.1229098808923155,0.84551342909632687,-1.3279966056885155,0.084586887213180847
1.5786328504052785,2.7970579838267073,-1.412545060714383,0.98172214604927488
-0.81391699209620505,0.52314945455280859,1.4432038944821444,0.24012442342766221
2.7432141614184324,0.97080493702837956,1.2924984398003789,0.80820212885679699
1.7123141330859255,0.57820878225411132,0.15576706505674753,0.71356679500578146
-1.6636224167176183,0.77657366890550816,1.2767995171759212,0.10079939735965754
3.9836654736153569,2.0503732165707405,-1.6289756903020209,0.99014321474250444
2.6253214707065231,1.1040972718477144,-0.42207392824498235,0.98356114355666224
-2.2946505908982431,1.923030126076692,0.9511902244254915,-0.0061679369256749739
-1.3580798222794597,1.9754884569153153,-0.97019216270414654,0.32362052020249976
-1.8556001979573713,2.6235883327244478,1.0093156577342111,-0.013719979752047549
-3.4238835137500034,0.51185348227968475,0.016714417563255424,0.13879099255745869
-3.5221662745780833,2.633423648355917,1.0010639517929323,0.012825154566173324
4.3612746337574411,2.0477977160674348,-0.1412814485706817,0.99769551751249974
-0.62095962801246785,0.90685871526239392,-0.52838263911272954,0.48612394291006156
-1.1668017722259014,2.4323434703382101,-1.1232431340854707,0.47554043164588411
2.2968570867737794,2.6387288544764642,-1.1664826342599399,0.99900534562221199
0.52993065252899907,1.1356587093853934,1.005963242285584,0.37957470955585598
4.3613998683846216,2.7969842022567022,-1.524358607864158,0.99799936183880944
2.8030149390939219,1.6361435757466445,-1.6560705995562195,0.98426875469505393
-0.20630435875459696,2.008561135833304,-1.2948345399114793,0.89222959775600108
-1.2364052651917379,2.9616238340441092,-1.2986139541843125,0.55058927144280634
4.8663154492432206,1.4038401965979983,1.292430491227599,0.99676368064039655
2.1776023600364347,2.5328983645502823,-0.40597350610315042,0.9853163107909183
4.5119466000384119,1.2959977945711492,1.9615538294419297,0.95848715776455551
-3.8152142278295864,2.4980338056037272,-1.4511549688375505,-0.0022004953081385579
3.5053367919078262,2.0018347971566062,0.61415930277457331,0.9938547654316684
1.3707388399120752,1.0408892380635035,-0.2050819711949976,0.82593849967318655
-3.7807832166488744,1.5350652344730911,-0.42832729321170415,0.00047570851114245218
0.88257999969220702,1.2940890859089043,1.5003367962163292,0.30398774021677444
1.8609636510544885,0.6952709827009097,1.9023825833135986,0.4993232169008352
-4.8769731411139716,0.57458692524924371,1.491435835096715,0.03194623571678646
-0.45682038158253491,1.3661966385179523,-1.2307972838594678,0.74096166533051888
3.2539951119632118,0.5475853695437165,-1.1168083151642638,0.91300765272493889
-2.0464097465591014,0.91371939395443758,0.62429551638025327,0.081335453821234291
-0.41451918201448912,2.3129583021271722,-0.8436656734472332,0.72269793791206949
-0.57685872932106808,2.2702280892089695,0.93890052312231953,0.021340200450935383


==> anc/competitors/data/v3/logistic_function__s42_holdout.csv <==
x0,x1,x2,y
-1.4259151817452387,0.65037117423735424,1.5918693215085753,0.12317729714918874
-1.2779134115972868,2.2776883788865883,-1.8650878379942792,0.7920621077382709
0.76003662341953326,2.7874562537067291,-1.0611463547327458,0.99379680252956981
2.4709189228396955,1.1654318526436678,1.4703937911709768,0.76242918015149974
-3.1539264868253403,1.0740620107899725,-1.7399058911570973,0.17964628035422581
0.84605646190804507,1.7784136419292544,-0.5730746948682941,0.92579368883483537
0.34772344678453049,1.1516137649059575,1.7804105979102807,0.16112216201142124
1.0249216856662446,2.0320445726010576,-1.6817910836756105,0.99593051482676997
-2.3583634040713464,2.1179518872635299,-0.53350882088745433,0.020533422137407886
-4.8533521972720504,1.8347561226717362,-1.3250218286859723,0.001541239717222514
-2.6834102921094729,2.5807723109271596,-0.33066712636430529,0.0023014899548382088
3.8937487884561204,2.443545484006477,0.099189131389563201,0.99990600538953778
3.9564104287536335,1.2741580554822023,-0.30223595274698134,0.99561944028924321
-4.3145394660334615,0.51056510155402002,-0.85337697417197367,0.14589726454630333
-0.95953489001850123,2.134491070803251,-1.2178802390569277,0.6344686528250203
3.4936733428383651,0.59602546454091199,-0.22743670136612337,0.90184336586432312
4.7926742478966329,1.897360430219313,0.94892326057917442,0.99932016544624491
0.57225777908779207,0.8853354389788024,0.28604706693918791,0.56301133054013974
-1.8288186297902298,0.75319406252475585,-0.37908112927195781,0.25125432920532836
0.99999469638385641,2.0060747879495908,0.81974517814766656,0.58942624507595676
3.6346545304538029,0.82195552700384011,-1.2686689468098988,0.98254146375171414
-3.3211117953918023,2.8508205269508999,1.3159662895269415,1.8149017853544882e-06
-3.0602054534733059,0.75720697146486393,1.9385314728235663,0.022202917893553758
0.14343397848477757,1.0557214578723397,1.369451799314918,0.21512025439817081
-3.9935484469744842,1.2702275599688777,-0.25060718779310243,0.0085402578572000096
2.8428917880319808,0.5584107423187713,0.2619378383509301,0.8086454247853273
-0.55937114479974248,1.5667709016001825,-1.9447177149222687,0.89757084779466167
3.1212165611350482,0.91993867404739593,-0.87329521982413016,0.9752702073461621
4.0712340698225109,0.76660424412213057,0.996348129951385,0.91350645156696064
1.793441221372488,2.8880249807016201,-1.1457141264048532,0.99979419056644581
-2.3351744479708558,2.4605308640962615,1.1954628867787758,0.00016869624239394373
0.05779315650729977,1.1993744882169162,0.71292288223231415,0.3130828406760589
-1.7180149349090068,0.95233803214946988,1.1833255372998637,0.05935346858990969
1.8598899292841722,2.2673945711626038,1.190508637927139,0.82020713976494963
2.2155309321344108,2.1681338568077004,-0.0021990520387640267,0.99190463637331683
3.5206435565796355,2.8085143962900179,0.34338751880918483,0.99986677918622135
-0.98330679127627807,2.8163402947895722,0.24623333442250717,0.030389319974744696
2.7508614355542962,2.3588991134188104,1.2835773545895535,0.96956266466358854
-2.8868788630473432,1.5106846048131763,0.56833067277552063,0.0053796817730939386
-0.61769266801017331,1.6421120797386535,-0.19158484338604342,0.3318750185583948
-2.8906303033189404,0.54535112029719179,-1.2000417240311396,0.2845578083493287
3.1482685043702254,1.4557212157125892,-0.27933632835777544,0.99323790238022303
3.0277302137655475,0.84835104649729809,0.9151959748052314,0.85719319625896417
2.1824606531537079,0.51683171367607483,-1.4629891436670315,0.86807952676307443
-1.7551166755342451,2.4633345774113797,1.0479365205427507,0.0010018968163962878
2.4756763144360328,1.3767115902424365,0.59092978367079896,0.93052308808233797
2.404704377310658,1.8362147979223415,-1.9831704755777717,0.99968324993594737
3.1072622504349656,1.8326773827058715,-1.232760965361011,0.99964882069658456
-2.1949482503080375,2.8276956378329814,-0.97736298531864207,0.030979485878217701
-1.5045879968372455,2.7456139994847839,1.707410074004625,0.00014788808264000499
4.5072166552727815,1.1266039082974113,1.5245459239462735,0.96644013517129079
-1.972411830468308,2.6683885769815299,-0.73441338213387031,0.035452650093038197
-2.2415158771942192,2.7883960906133765,-1.0249146568053416,0.032534897035079079
-3.6928257404236198,1.1364035548256179,1.8247676849874885,0.0018882537449843154
1.6906872593709803,1.9354601966769875,0.49389536243218402,0.91022155143773409
-4.5748771480973609,0.64754072255105588,1.8773462228066382,0.015096549873800149
4.5229522072305191,1.3242667289237686,-0.2400332295425871,0.99818066483108969
4.5536656305954679,1.6365535917335188,1.4980258849200032,0.9933119220242963
4.2952236733983291,1.2012720117759783,0.90673846102223266,0.98321747966529915
-3.0327140256457863,1.4219723459399707,1.5479545683760647,0.0014809579719010329
-4.247344867583732,1.1017943264333325,-1.7006598743002805,0.057004941959976407
-2.9240005684772754,1.5767601658805392,-1.4413896145101321,0.088046662532577966
-4.8871802948651357,0.50822693708658284,-0.92323175564836513,0.11768003123765812
-1.2039163279861844,1.1608056968765283,-1.9280254165646111,0.69858103027655449
2.4942358433493546,0.65900463648703811,-1.6994880896166058,0.9406815074638657
1.5610497781125376,2.766328937003077,0.79116562776208887,0.89376153882094844
-4.6303886224589306,0.88606388038424644,0.89462405457060878,0.0074245262797019871
4.528376059066316,1.0833652525931035,1.5163654429988274,0.9631412714194868
-4.2061505714607357,2.1582135410766541,-0.98803083736677166,0.00096213845980926116
2.3961023999535183,2.3220819348752055,-1.5458642462293666,0.99989416987806734
-1.496403013339128,1.0309253496928723,-1.8839748295648904,0.59858136656398919
0.47990367415516388,2.155219307897672,0.92421138734541541,0.27736286805249116
-4.8501673610904508,1.9524558303608301,-1.3587779445819188,0.0010940397282740771
3.8121816891120357,2.2584273059715434,1.624867203773706,0.99289545573359461
4.890214072588325,0.76583481659648855,0.031043325102483088,0.97636994500818264
2.6929706933218203,1.355181065688329,-0.95869691604764506,0.99295712348959009
0.33878655445602313,1.1601016861551976,1.0859926163192135,0.29591329660350379
-1.5417818248716952,1.2863526033227297,-0.82696731971309578,0.28505907047738932
-2.8407525679480661,1.8696450048782753,-0.54202038251922913,0.013415831887754576
3.6873585217086848,1.4894844429979281,-0.6476313044208073,0.99843280570282811
-2.6199100299688216,0.82544359305368564,0.83278905217700672,0.054680886313958052
-4.3365358542392363,1.9110636398071752,-0.15446959067384869,0.0003379769670390211
3.6314437926966168,2.5972218522771739,0.18791976325753934,0.99986944636510322
-4.6792618161184061,2.8441361620044114,-0.19339494012553349,2.8779881183677344e-06
-3.698958037063842,1.2131725366662169,1.4887471097917913,0.0018447198866588534
4.4981686618820564,0.57121512951392273,0.91225349714784087,0.88577866406533878
1.4413256546116564,1.866754147270727,-0.16351486198938847,0.95238595968271778
1.0207373554347647,1.4587229097848753,0.30874287393680211,0.73858029876413356
3.7736569706728567,0.76097004779740285,1.9149889271708544,0.80445755030842947
1.272998704853431,2.9105768337059845,0.89217193443224696,0.75183547357082048
-0.70645754152592843,1.7969125662679795,0.90462979471038008,0.052402125297770899
4.5945533248024333,2.9602479439322789,-0.079605757980627079,0.99999902093792858
0.051087398412164475,2.6875002989837093,-0.82655020823707659,0.91361942923771733
0.013943474807460277,2.0168837108289859,-1.8847584095725836,0.97874046287140926
-2.7812055740201256,0.81866533425374988,-0.69372121731226777,0.1532998151839087
0.064918474997115894,1.8033888903156641,-0.92641110186225228,0.85665153550634321
-2.1564742407046102,1.8184641070979048,0.17523844079342998,0.014201059858944428
-2.7327078964885141,1.1544462896314456,1.0571180212372902,0.012429803664177196
1.9516736779117574,1.2666858079553662,-1.4584877482813652,0.98686953936492994
0.12892306826223532,2.3905777886692068,0.092982475052042268,0.52146649204712359
-1.0807838117370805,1.569490969770416,-0.90918594764221483,0.43307372293563745
1.0543747940856996,2.5490086100780336,-0.58204299614014188,0.98480149517629612
-4.8958287487113425,1.1831051840193283,1.57991451395515,0.00047038647139790811
-1.8723983445237415,0.58108209967859326,-1.3305577895462495,0.42193041408474935
3.3199595840036409,1.5928518960759832,1.6986343288632435,0.92972880771823341
4.678734945786525,0.50832895094705211,-0.27983721050775845,0.92557241834180903
1.0717040736387133,0.7451703002811092,1.9493390310031216,0.34209152566863477
1.252840340963937,2.9323196516672922,-0.15163747225723867,0.98398961693923248
3.1741929450739175,0.99147051109290296,0.32852961411886783,0.9438208817167596
4.2610445463835092,2.905188565476954,-0.37841171228117654,0.9999985992414876
1.0749425024030677,1.0718850113949339,-0.64851538517937168,0.8638155067223996
-4.435306946026599,1.5038165762114062,0.64169810919912074,0.00048306103911925901
-1.8250208680570101,1.7180889071268504,-0.63665523081131514,0.11489192839157814
3.5315725137842904,2.1897809523396417,-1.3463065289121534,0.9999770343188773
-2.4417528634739316,1.5376155719322977,-1.6726655255932426,0.23459209391736588
0.37800679162981687,2.8627964524803597,-1.0212015417841598,0.98211328936526143
0.64058336676045879,2.4938565689682322,0.18749631582031556,0.75582674065578737
2.3546168667703204,2.7177972730673199,1.1830406159786038,0.9602317856376863
4.4231495453825271,1.2852666805951269,-0.38625202214709775,0.99793665960882627
1.0325401504590106,1.7053314291563728,0.82963504277967903,0.58565221868589412
-0.24416625644709278,1.9129556035271107,0.76172049594231739,0.12739208696708593
-4.7031919482201445,1.4961615827281363,1.278566804901919,0.00012976214799479346
-3.5302095079456342,1.9738225354277974,-0.0413443391220496,0.001020541657309935
3.1829848095516713,2.6488841324640431,1.089691975588658,0.99610783581715789
1.7333858937412607,1.7154112624728277,-0.075437220765059987,0.95701120265242356
3.3222942363627759,0.68695010594102335,-0.7745642761071867,0.94344569019630087
4.5083445138905454,1.6879622695379726,-1.023437389493012,0.99991194308551357
-4.8309422219733422,1.7849103316766644,-1.2254168831104835,0.0016009762370780521
-3.1220866521680612,1.231188867806958,-1.3628951700214316,0.10285502771735403
3.7416352006948088,0.75602558563573408,-0.72876259981487923,0.96706516962951217
3.0151222752911035,1.9439479994767879,0.48517043180516062,0.99274004221171164
-2.6221574984084461,1.0161343577377422,-1.59106354413285,0.25966124266047591
2.1393360168642008,2.4653572732705165,0.13615446976750789,0.99288604956020354
-0.48801822888547708,2.0120504543678548,-1.3690444481187072,0.85478929876312371
0.0081367182504790136,1.0726999634083738,-0.15781794586351605,0.54438772823974579
-1.0975967301713609,2.0583608511690499,0.51318548208458203,0.035040856749235988
2.1603927247420183,2.8521795089981841,1.8209933625742658,0.72472624319182222
0.17899687220270355,1.1946349614423899,0.060068968461238104,0.53545923133444673
2.6699641949701869,2.9844881732222852,1.9247020788114004,0.90240401472909026
-0.56486718100235933,0.97480566213654951,1.5001803833934644,0.11784266279491301
-2.9472266634227609,2.8656572368772446,0.040204824117762605,0.00019139980838425439
2.6040928303796544,1.1752225356783352,-0.7565120544397681,0.98109900098216174
-2.4727724046671753,2.5157468766498972,1.7857110921028938,2.224732449859625e-05
0.35279025327129965,1.5713275846601973,-0.94154909248636187,0.88430361985576245
3.2876041498647055,1.7536628264179428,-1.1536815334153596,0.99958570487891485
3.4578728486762618,1.0364764491268279,-0.65666073027237815,0.98613761905694586
-4.5638334888722394,2.9653395845480905,1.4696043796711877,1.6980636703853391e-08
4.5491468552863896,2.147923076990006,0.20247909118912322,0.9999118434334483
-3.7184475631415346,0.87857571757797115,0.062555033803926463,0.034827582942871631
1.1203668375745144,2.1563238444284965,-1.8832964180239253,0.99846374575547303
-0.81419095746779835,2.9812367510103708,-0.81125302222176066,0.49781034386628326
-0.5702501600668386,1.4986826254985568,-0.8886282164546655,0.61707411072465224
1.5869402046798431,2.984603105904732,-0.68030117681063684,0.99884996897860723
-3.8187887736825363,0.76438523145423332,0.44660491700931049,0.036954830592985641
-3.6369447655454357,2.0040699371743065,-0.94448284871434929,0.0045147432937857161
1.1759274747919779,2.7420964264338514,-0.040275608542784447,0.96560840359136157
-1.4434886791665722,0.5154107580628251,-0.8710491466350696,0.42677007645097076
4.7108082244238432,1.1534485606902507,-1.9476276136933079,0.99953831375768187
-4.308287493303034,1.33501077186967,0.86588360796924047,0.00099918177692231037
-4.5576540787346298,2.4005920328867623,-1.9119466760480615,0.0017415023256279025
-3.6357965004523454,1.6271494242487132,-0.45136824889033811,0.005587942044348938
0.0053599374604393901,1.5566363631693245,-0.56827437575576845,0.70949651896010524
-3.1709122193907255,1.1398055552957556,0.27210133660381919,0.019371971127541462
2.3013392832700656,2.9050127629190348,-0.8990549973818811,0.99990832656444795
-1.3778762510896323,2.6129646405532467,-0.065966673574697321,0.031432574549187638
2.8884908592458221,1.6059473341735104,0.19052306577338207,0.98703937715464296
4.6152361700268258,2.2538545565492765,-0.62668575855632636,0.99999260374687238
-1.5559996784751773,2.0714442257298371,-1.9490942502137916,0.69301940875986423
-0.91119752361239481,0.58425070081469888,0.5232681946990585,0.30193771009013665
1.5491163604701423,0.74891755490541845,-0.32616133551999482,0.80288566641490888
-1.9880043457650221,2.2781276519030018,-1.4739570333112564,0.2366624627700086
-3.94666196845498,2.4954197903425865,1.465465815368638,1.3633956848522263e-06
2.2692826918792219,2.0023676927424243,1.2927688590467072,0.87602772090529712
-1.0332978803688651,2.971588804611343,1.068228351689493,0.0019366214921902978
1.8735534654980581,2.6135701156501874,-1.7161392284169854,0.99991577323216851
0.65186788895022918,0.78676968399401592,-1.9256216327824629,0.88369445392771573
4.9927944821036512,0.96794647867797579,1.4794080388304915,0.96772859216152185
-0.082105863210952812,1.1586316209211271,-0.1779304519518532,0.52772787287055134
-2.6714957598721356,2.8099389843879465,1.1719320891973743,2.0403213394019832e-05
-0.53340144933625933,1.5285954518760567,0.31374801269903507,0.21501635051744611
0.56815207517289945,0.89346120576424193,0.79333082710611702,0.44987185184174916
-2.0747730292681146,0.79493696336110209,1.0136426587701295,0.079066701723178048
2.4283723620543194,2.6506390738767172,0.80813709616328611,0.98654235488769859
0.93389630563213366,1.9792086156491593,0.41236465811772538,0.7373460491760615
1.4342922930147246,2.8281124482949593,-1.5906933989171308,0.99980745723105457
-3.9052988001622611,0.9084657807025921,1.274326513112122,0.0089641950043945432
4.5086165540487464,1.1301984742557876,-0.84724667378348428,0.99765515516263914
-0.5022664072677232,2.4361386283876785,0.21160125329946,0.14942975517351606
-4.5235798625980097,1.1217745703566704,-0.2498495282737756,0.0082099711610524838
-4.2310331372123269,1.7411794566416425,0.66870890981685882,0.00019715361368598721
3.3712855794697791,2.0644249814103071,-1.5772424224147388,0.99996341606736183
-3.1154504770904303,2.1360195035205587,1.8403074588073878,2.5276868145944621e-05
3.2561349407027969,1.4076935047622863,-1.5775909036590665,0.99889234791303161
3.3060363318901516,2.7301417912299697,1.2570737850384619,0.99629351632215335
2.8542517129504619,1.4200976145531201,-1.3933020062842654,0.99760492050512906
1.0194516582982907,2.3522422699316845,-0.19499308798380088,0.94566235216266781
1.0424209076332218,2.6194115733241774,1.5514909164741613,0.20858697725506564
-2.3098431629422009,2.0870066272464278,-1.1869196364306802,0.087579912681599467
-4.5825722785323775,1.3743251236919616,0.58741364893250791,0.00082011826377155798
2.1065490048410034,0.76049506818942381,-1.1922352998528982,0.92475011604788193
-4.8508707326509004,2.8483528588831613,0.41489099876380475,3.0628561494280129e-07
-4.7865476354119432,1.0545969508272008,0.024485733688091482,0.006220277089979135
1.4002413886828515,0.92518004983267244,1.8097198742633824,0.40640638558766101
4.5136492659612646,0.94185312791649445,-1.7614228677755124,0.99729567869392777
-2.7361141857011306,1.2277515400622954,-1.5489984248244775,0.18885256450235391
-4.9286440408987664,1.9602866211697649,-1.9456464774936291,0.0028787097872032554
3.6204789143093468,0.87522869798385061,1.5043122479784388,0.86437697157244631
0.38433906820297636,2.3878188053479796,-0.57185128099432925,0.9074768604625888
-1.7106144981220273,1.8965457746636545,-1.7713386801459463,0.5287597673981459
-2.7204468371320454,1.2001515688475739,0.71744893492436379,0.015890808393471689
1.6987361394544926,2.5315571257786469,1.6786519740416237,0.51270831540976669
3.1082762597446987,2.1956131406779877,1.6957818051623352,0.95694598203085135
4.8719736239409404,2.7637624093686037,1.7338579637925906,0.99982888543019999
-2.1181313897805074,1.8026559450919768,0.25891832070907084,0.013586448976512941
4.4078434884429303,1.3902942907613927,1.9446252424942454,0.96846451014192725
-0.99415808769712832,1.8058514777902208,1.0487409559787726,0.024383277522610311
-4.8013377337493344,1.6124659942669926,-1.3973462340043001,0.0041157066360939659
-3.3776438061173009,1.1489036834756248,1.8766666505332936,0.0023837432644278306
-1.8404762011497389,0.9141685502958603,0.5236677465141959,0.10328684152655178
-4.1086126640293958,1.5115158056935396,0.90892932497120427,0.00050821683133191458
0.080540638024012345,1.5516586697573724,1.8594502328764899,0.059509784791074619
-4.294488085042456,2.4375603808352322,-0.52891859453248014,0.00010319334432017383
-4.4627867280472255,1.6218607836452523,-1.516638357558084,0.0083406168764671943
1.1400210804561706,1.9146552557323322,-1.5910638893387063,0.99467013998981624
-4.3789403232311059,1.1044468375698511,-0.47707265356606854,0.013263260802160143
2.9008638543090237,1.319389827692085,-1.4420520131883681,0.99676342898445691
-4.943778953683017,0.65733011325172075,1.9698199393852041,0.010513596048021078
-4.6266303757408389,1.5401594573976192,-0.18730220215658377,0.0010718751142503801
-0.3653256356442558,1.9949099580890988,1.5674812642742988,0.020718832479294003
3.854495632717267,1.6670362906894423,1.4965951237478925,0.98074809674588925
-3.6334426680978202,1.9730391634218538,1.7080128812725834,2.6485120478202228e-05
-4.378156496117505,2.8678056464937898,-1.5129723430807824,0.00027000736106256375
-2.3020080541459542,1.1875912468165684,1.1110129193304821,0.017069019098234599
-3.1361230218931393,1.4878437434743093,-0.31919100624162855,0.014903336243847026
2.1798776170609973,2.3039954328813712,-0.6830525062919115,0.99863628484869094
-4.2086887812362868,1.7622304286534103,-1.0373999542275469,0.0037265397026732638
1.1693304485095313,0.5315396718106209,1.7875477124174779,0.4185795996869473
-4.6542413716741207,2.6105092505369965,1.5442526336377638,9.3882105922570251e-08
3.460148999655388,0.79706090051332623,0.92352210702222681,0.88307176649501717
-1.2040871561309272,2.9440954990895745,1.4917558981518768,0.00035721358428702994
-3.1971746240547616,2.2160751430923429,-1.9357360892340143,0.05757094762449657
-0.33045939740437191,2.171781242861373,-1.0437266576623596,0.82477799120694006
-1.5334002943969982,1.0124270109078126,-1.477899554598658,0.48595608293065462
-1.0387936845918802,1.9478354193101133,-1.538111903015408,0.72563538114903992
1.026702290176404,1.7021176367638129,1.6702693192069469,0.25059775642918464
1.49251456520898,0.77204992424207264,1.5414596260887676,0.49055411634637303
-3.8014682758049059,0.96210859424769324,-1.9462767188416041,0.14369966136797269
0.10063687042876968,1.0367433986935535,1.8669835076133747,0.13808964227721549
3.591016153401549,2.3929227772185722,0.23882676153664839,0.99967179055864941
1.4159490344015326,2.1839068704938969,-1.576054289480298,0.99854929896922351
1.2141396214548816,2.3639175337245506,0.29116334190399495,0.89860682498965672
1.3168503595613226,0.84673574191928958,0.4356253349773862,0.67834243829771934
-4.0057170606227501,2.3610951686144359,-1.6287608365591164,0.0036396558367598844
-0.023539939561297629,1.3543906548299394,0.31845978207316517,0.38622667914486219
3.3551400004005156,2.2737707446159199,0.42418476607222599,0.99872600172532966
2.5326985986421384,2.870248003258832,0.7171415408609878,0.9945739283837387
1.5527279001208516,2.5910337322701182,1.4960964643498995,0.53661781259376362
1.7700671159118633,1.7029495207979837,1.7292895040747545,0.51735358062775116
-4.1704391769872871,1.6026341763806484,0.82905207928287661,0.00033123355067535412
0.53018084614509853,2.1078852224486382,-1.951572825503463,0.99468160904882297
3.1277049767596967,1.7762324164330225,1.9237529479834143,0.89458911517793183
2.6080989326135278,2.3677591940887375,1.445368240397082,0.94008628877340727
3.9397395102493498,1.0705893090222398,-1.8583985155841778,0.99798963096694815
3.7949438504465309,1.0940987917427027,-1.5583754391070035,0.99714851601499488
-4.1014202373468445,1.702983811254406,-1.616678746898446,0.014322824156785709
1.9252253059806463,1.0743797136317397,0.95149722087693966,0.74003562051639049
-0.98661502876659224,1.4667200291040046,-1.8052432035928279,0.76864899107834705
-1.7000807900189163,1.6063496376765947,1.0299923186651219,0.0123039829421768
-2.3176010607436668,2.7609134460352731,0.68769424763265308,0.00024911164988475516
4.7226277350500077,1.5747854714644882,-1.3883408198443026,0.99993384636067417
0.38688042046192272,2.7393211634774666,1.6276656933982712,0.032329567360690113
1.4086973997431116,1.4361325836039016,-1.1779101337972016,0.97621694200030729
-3.8337894309171547,1.3666374490375961,-0.24040581018613816,0.0073123408416510757
-1.0767762776927539,2.3734260827359117,0.62879591100897381,0.017156892416346221
-1.9374820677398397,1.0352143271364196,0.076745763729392902,0.1105478247533354
-0.046493506291334086,2.6314238625184641,1.2318062321937915,0.033447827692921546
-3.0094018320806279,2.008864445597387,-0.091734659016304843,0.0028397432635900582
4.1702611603235944,2.0437187471432194,-0.20280753795375039,0.99986862488651707
-0.013944213105217429,0.92610266114530282,-1.4371842282026686,0.7888598202297481
2.9992813476372193,1.1759014963769272,-0.13192550547501369,0.97544530051025147
4.8250713837940982,1.0522918709367755,1.8809541736238664,0.95681308930986675
2.9154942280280771,2.0360410939057241,1.2662512774793599,0.96636343988535778
-1.1372235809027842,1.4175151171724094,1.2472710813016543,0.032924572499376872
2.9147397214723494,2.0203655902996913,-0.62822700799711217,0.99922206400557012
0.21265510939459453,2.5760303729118226,0.96387893866807417,0.12617884722672329
-4.0464380635166783,2.3566140271415343,1.2090416190051108,4.18024241353993e-06
-4.9360110429226092,1.6390201388186343,-0.12713635620841046,0.00037739434012890277
-2.0164451408299922,2.4507105081904905,1.1280405776907716,0.0004498150276104834
-3.830651206490141,2.6944979604691266,1.7879499386263062,2.6612237107178311e-07
1.7187350043279395,2.2468686514314662,1.4106960895925105,0.66643902791310294
-2.9305550439416672,1.5102034180950961,-1.0511053483162622,0.055286583395169009
3.4541034793331207,2.2446847676042965,1.5329070367016535,0.98677692237896153
2.0439671440275369,2.2757011008380408,1.1787774799323878,0.87749431837540526
-1.3665013843671647,1.8296670872447578,-1.2837593120715689,0.46222450910449786
3.3222502744745768,2.0367495860224434,0.84817239699989999,0.99356199078850482
-2.2986087484657638,2.1979333089685733,1.1187161950083984,0.00054670610974793881
-4.3613808367842246,0.57572231943240026,-1.1895545901196898,0.13870458561338225
-1.2317076430219909,2.4843463699751673,1.8852221792168535,0.00043334918094053065
-0.70515083815991808,2.2453491317149274,1.9235460719823436,0.0027255865333354777
-1.2913683615968043,2.620757392956889,-0.79121582420206282,0.21235660875411527
-1.0172616019524816,2.13777880500301,0.73392986648779024,0.023120130340784344
0.087534440636034105,2.8168964539624057,1.9996497980308727,0.0045583265057473161
-4.4874798050653473,0.70440890831314062,1.165137276107072,0.018311337194290088
0.54904653454093033,2.8092332070918662,0.6594749392103898,0.42306124983857013
-3.6147510809662045,2.2315164189424737,1.8783519738557302,4.7472056131626938e-06
-2.4820181945806343,0.98959039329705523,-1.2373493027084455,0.22588186002397093
-3.6092108401840131,1.6843735074883985,1.8161519830299722,0.00010745430527065189
-3.7004953437743593,1.7006788343874339,1.6668002784914422,0.00010856574385662208
-1.8742337564429326,2.2614494803696576,-0.39272169905326448,0.033883224525299037
2.8791274071428861,1.2433364941396106,1.0238331988569427,0.90943494184413243
-0.69039359084918761,0.91014329721216125,-1.1620977229148779,0.60571088593557831
3.8667986238296752,2.7880267467889785,0.093561363706689438,0.99997300647126308
-0.4815114589484164,1.5965355317391212,-1.2448085783358716,0.77182253626385522
0.80850314537740609,1.8405821930562065,0.65822428920369003,0.56871261619521696
-4.8953596687532253,2.5698886938264809,0.48544230357173834,9.8752587308346368e-07
3.1830194836604679,1.1439108066244945,0.21275124135162216,0.96763326442944719
1.9887408112455862,2.3751266857652937,0.79206709569021116,0.94491677731523294
-3.1011627306315095,2.108713545601991,1.4596759307764784,6.6549214520166987e-05
2.3881227356376744,0.70706827373044434,1.6577340235710825,0.62631369939068648
1.3933356131467693,2.2031772197636306,-1.1451440992882582,0.99628894336249818
-3.2685460391015098,2.1528291483739368,-0.92171299132518802,0.0063537845759711661
-3.6807597915395118,2.6463677696914454,0.13394296024200969,4.1279370208263651e-05
0.76374436124484379,2.7541105867983746,0.73214317209005797,0.52174456828748383
-4.6663398654391939,1.9807298651115945,-1.9495478035100722,0.0045810696081456997
-1.9944484445266655,2.188013751397901,0.27544709252361921,0.0069188511172867308
3.9826228896306759,1.030548513033553,1.4970627894084934,0.92834165859436124
1.4997075317502695,0.91884606484332898,1.6874678728588308,0.45697594892776994
-0.23382121706197356,1.959203014449352,0.24679953014241729,0.28057047775684918
-1.9804578138711371,1.1428171133637304,1.8664240950376714,0.012173056735428857
2.8960759745554014,2.0340293185445835,0.9083654316550227,0.98275879442027103
3.0882574737193877,0.99515962728182505,1.8080056750888307,0.78143609015578797
-0.45298370730574877,2.0670625621890513,1.6668135318594741,0.01234900970637171
-4.1062935997500096,2.9578044887316275,-1.3734583610868496,0.00030858878128199043
-0.91777080603474914,2.5691831598767667,-0.20407479556638242,0.13780809508531047
2.6060121422215863,2.747759222220171,0.81768732883237361,0.99270964514851145
-3.7578776391258506,1.863194897852116,-0.8070445839536573,0.0040783459470853135
2.2511044084121403,1.6816365487133531,0.44531230860237159,0.95420422987279885
4.7742747089463489,2.3929786112586968,0.45965146977722471,0.99996719186108318
-0.79315489343548684,1.3726461422289828,-1.8769560730933263,0.81572912271594256
4.1465307961060898,1.9253108065085309,-0.123779046853838,0.99973130735534599
2.6701685519752782,2.7776369954195275,0.073040178737028505,0.9992642468395565
-1.5720504887349818,0.96784759984284019,-0.19219137902920647,0.20825215615642642
0.6879069084092535,2.9296240247773913,1.8820618167509124,0.029357080100316565
-3.0458113900175143,1.8509003230486507,-0.96285504104606368,0.020727582182872344
-1.8128055911244534,1.5526386728375554,0.24033882098787895,0.039627747112689522
3.349436355749603,1.1582494827385506,0.073451366936624574,0.97799872410969002
2.8795686353491847,1.609711998101151,1.8985545031703071,0.82908413457791263
3.5606375384840732,2.1460666413874976,0.25069600608645581,0.99917833444321924
3.2117075396551957,2.769954771454564,-1.6769187460211206,0.9999986844753801
1.788480843422958,1.5089560418322177,0.5359407027736065,0.86875872453797964
0.55810560136539422,0.7783484799426017,1.5844124114010039,0.31027705891093726
-3.7614896678909062,2.2751060691381584,-0.81101440526466018,0.0012139705020288393
4.4575335879207589,0.75890392326515554,1.3549255687492394,0.91329769322507381
0.25454016741434327,1.1949398256950243,1.1000663280940333,0.26691079665647799
-1.2897801314685866,2.7821507323819552,-0.81513006488438178,0.21072712995502657
-0.34530261022411324,2.3793135465571891,-0.13064232392736397,0.37501910097714081
4.6573501294529613,1.305274524481399,-1.0925612630070125,0.99945009384194583
2.9258374215158431,2.2752790513559846,1.0881576750969972,0.9849503163725648
-3.2830276325411099,2.8332532064926772,1.7534970614845227,6.3493044857333147e-07
1.0360857684619624,2.8242631089396708,-0.44878268493269236,0.98513338853425481
3.4567463406478804,0.65015758981909599,1.1404605322089578,0.81846033994513678
-4.0800872604111422,1.8102291348008757,0.35557525643924581,0.00032558364455599669
4.1420624165300879,0.91615325187536523,0.025883039713169964,0.97749049979213487
1.9030512736650937,2.5438044465831071,1.0261281229552806,0.9029745461558929
4.5744864347725152,1.5652933185720934,0.87619542674829365,0.9969480264903724
0.89146735502645669,2.8296381190961433,0.15004913984708912,0.89070330691937283
-3.4529729746624191,1.0072082303040411,1.1438158778341148,0.0096612543215877263
-4.7998241309273402,1.5512072872129474,-1.4214723374642015,0.0052695652286176616
0.30870037846046561,2.7890354507756285,-0.64513559254517494,0.93464191566539045
-4.0774348844786426,1.4927544990692563,0.38623495834796095,0.0012754712948671153
1.44980631531305,2.04698804476467,0.69920300481438646,0.8229518556723886
2.5699769371742054,0.55824764701409824,-0.76183971988921373,0.86529447805557336
1.5177246156753119,2.0468288629921791,-1.4438244242556135,0.99767517749130163
-1.100903433774516,0.93653531860845551,-0.84109516040817889,0.43946844444599981
2.7240270235849584,1.3731988251683156,-0.14939194071205586,0.98103058229873652
-0.44718112683328837,0.5483541359476436,1.5865203164321171,0.24690483951336131
2.7275286661012625,1.5089084834714901,0.73196106460362342,0.95307436789430067
-3.5022315220779499,2.1328023728434622,0.078247030111985083,0.00048230417593619559
-2.1871298455459187,1.6771558847240056,1.8985745238211238,0.0010558390467513225
-3.7550700166496256,1.2094030350586469,-0.83881129576435498,0.028555567379257584
3.4095157352749759,0.74220725943567412,0.88202115214849597,0.86714234215619479
4.4366216083151393,0.51312519371918142,1.7957114728271417,0.79496502161517657
1.0087356714185276,2.2243156605427257,1.2561341951642877,0.36579657011856453
-0.84036012578605135,1.2536980858760567,-0.044883240937362068,0.2694749968854771
2.582816412917591,1.5061498571060485,1.2102278541236609,0.8876864491341977
2.0832264579774007,0.94026269297106568,1.5219128853296273,0.62896569961987825
-1.5060038465233063,0.71697199572924264,1.3025229366697308,0.11777874559761939
3.9502351893864418,0.98607592095996077,0.56072943695340527,0.96585211254112002
-0.92378508079763755,1.3465214203751759,-0.39869840307032822,0.33025312002203255
-4.6772494889749616,1.1376448829434964,-1.2420357748335644,0.019684299908191507
-2.200113049745922,1.1493273061052776,-1.7876023853960041,0.3836439784429958
-1.1552610242550996,2.1556219897277149,1.1594919212552379,0.0067614577404999472
-0.61567442469561939,1.2497763758326561,0.85970921542289069,0.13659074397682436
-0.86231660503722729,1.1628290271029194,-1.9047950703454628,0.77069226245210976
2.2752317531269792,2.5545690010783786,1.3729447206956444,0.9092865367444124
2.4602692485741304,0.74199761583225432,-1.5562201197176249,0.95167274509518873
3.5966237914347534,2.2691185391798068,-1.3790144528660684,0.99998750679270387
-0.021204394094352708,1.6456898725390643,-1.9680286908501476,0.96097961628238182
3.5078216045515429,2.7023525925888681,-0.54902043082624052,0.99998266936689884
2.9496415441401238,1.7693439813805105,-0.55472513734983897,0.99797554874366456


==> anc/competitors/data/v3/monod_growth__s42.csv <==
x0,x1,x2,y
1.5705164922563304,6.1083550897055821,3.8236117390582218,0.96133399289457588
0.93386903552889933,18.376993720759529,1.9271892700849045,0.84124147652170711
1.7313360478316266,15.647751305087164,4.50508755702963,1.3556887668227902
1.4249992552127915,2.300709378822599,3.1722374661280144,0.60738716466534592
0.27893696098653409,19.940989690967704,1.0671185378598194,0.26286043207292537
1.9536824681098364,17.59608048372413,1.1467339765499036,1.8324665087544938
1.5461654337816706,5.7497779134943743,3.6189294211836569,0.94359045921581763
1.5935221800262123,16.754241935252672,1.2782477139893513,1.4717230648518758
0.34341590208353712,2.2177486842405192,2.7828171571191951,0.15176325246415504
0.95573328200157748,19.98218413643735,4.9629851416791979,0.76096126194726466
0.8045162460419043,13.347126248520082,0.51803422130002774,0.77406453189343449
1.8608534788123434,13.037487809620059,0.57460910853900615,1.7748867621720095
1.3233437281532627,1.8997704669842417,4.9688806186872796,0.36248743350071733
1.663247065214577,17.950964638042844,3.1308747536037447,1.4169260310023093
0.94248697777192914,0.67709011376894146,1.071094889833309,0.36673171394844439
0.53175357139107604,4.8924783550188256,4.5378598988934211,0.27780910212167137
1.1537110953300862,2.9461353158160364,4.4617113505746149,0.45271804521283232
0.22125278659793313,15.557682019775148,2.9129018590011886,0.19032017567174328
1.672499226785906,4.044264121536667,3.2980641343734045,0.91752992188328963
1.3001623583319233,18.221700719904618,1.7293423617539436,1.1903974403897586
1.5403667061622104,13.159753882617052,0.72733863367402318,1.4596404674920045
0.77359933944674986,0.81963793884445457,3.1755542400088896,0.15233134529329301
1.9443262463503161,0.20805369916113919,1.8263983694124335,0.19737191336318996
1.7969301305121756,1.1279925485865385,3.4862947099715837,0.44096411497634874
1.5789286444401476,12.15791103518978,4.263103295791705,1.1718588417249516
0.46981354491873839,16.049488036102364,0.58172244761463832,0.45272727722109446
0.98676990708136492,4.84720113048503,3.1807119860857731,0.60290241566777969
0.18322715499573466,17.003235974169151,1.5407624285908352,0.17267151749705204
0.39315003492834089,1.2389156090498816,4.4324982405671065,0.084694132908854566
1.3977930111606638,16.039180687469354,1.6414902795282282,1.2714961426964553
1.5150480962248525,18.563129060428381,3.2484655995593821,1.2983673849247248
1.938268491624999,15.464957142177171,2.9909337804032514,1.633239202182764
0.71906818046248866,13.99260360117488,2.2827492502666202,0.6125233512395295
0.80387344146625084,16.775806351242124,3.5492934361990733,0.65920320302027779
0.99215604142403502,0.89901086098662175,3.7659633562194523,0.19808354559617639
0.45999558226014281,4.1154640033092011,3.0512200789372406,0.25924881988368487
0.34685086013739608,2.585981218182297,3.9129000673313934,0.13188826297077022
1.0038393598292741,10.14016670484043,4.9253768419682196,0.67340154738484714
0.53112776319667976,14.929243753744004,2.386725745553623,0.45986745831732995
1.3726465898967697,12.637235707070333,2.8156237334848888,1.1220659287219044
0.93058864585742829,17.037508885262508,0.55611445073545962,0.89815951984667919
1.6820885725098911,3.1887385495777085,4.082128503396703,0.73457918388316357
1.4305036938042734,14.718959729509713,2.841035301706972,1.1957617066831709
0.69349661862587797,3.9415256682911912,2.3358264366225434,0.43136884825336347
1.6812936226508821,5.4880991512242243,0.92332383390228112,1.4497382022727574
1.6290522792439235,14.227103475897946,4.5034538975392877,1.2387519674966923
0.83620892015733139,19.606075219483767,2.2775325801825037,0.75328927312859739
0.64782339746746376,12.269717758943683,3.5716171919414919,0.49949785778725808
1.3967414575524535,1.1845562683267823,1.1721837036566785,0.70117548158811338
0.36552971885768859,12.364548501557902,4.8269733329346467,0.25959147521505099
0.47982558470270575,0.94277597644532507,1.3029879281982391,0.18914545735126159
0.11398831252691048,17.694499656199664,1.3979389680477068,0.099257372732281468
1.595156317254063,14.220607873502351,4.3654228725097122,1.2121023031026519
1.3632166275248612,3.5452441438078139,4.6066223486386901,0.58243848708960944
1.4398142193900367,1.9252480159015415,1.4546633338548562,0.81460120417522297
1.5833851589417389,3.7523112547183475,2.6141039967867257,0.93937276540610759
0.97193997352284589,19.602540873128429,3.8007270705327345,0.81388952450954
1.1806082723104983,9.225356784923946,4.4526458021486075,0.80226053144816123
0.36561429644254917,15.703210871994017,2.2057371276678737,0.32248800620325935
0.31760713971834953,12.764526007944758,2.8265876908224317,0.26365247309414386
1.3699656274018961,11.491021684176882,3.8377238473388071,1.0228051714823354
0.99508279167195168,2.9880920678344887,3.7901118949375792,0.44109826674548641
1.1739486023142589,18.925886625806093,4.0233205851173821,0.97151518312215557
1.5534978290904486,6.0967183870428858,3.0647021838868689,1.031145906724664
1.3059648080011226,11.602542594570089,0.97076793562148844,1.2077256045418381
1.1518008612501922,14.025541297322414,4.5678798089511803,0.8714591693214333
1.1624936054162858,13.019739789381646,4.3950764269446267,0.86656220980826759
0.67750518631896317,18.817828752940816,4.0914384611824985,0.55130523654826125
0.15855388567908488,3.0539358994091539,0.94938114722328271,0.11546659192094913
0.92976303954148842,10.216219495094146,1.4197881518664315,0.81671715866702899
0.50771087835710549,8.140284375741242,3.8462016429844335,0.34631268777532764
0.87620442307680868,9.5359577167041003,0.60413042561875896,0.82032951471096738
1.7214658392095157,2.4724287713351178,4.906510851682758,0.57692714876358331
0.54448502314414737,2.7684827364680302,2.1971510616005632,0.30620944549380946
0.21077520920922543,5.6337033610470213,3.7369064016087061,0.12958442404134055
0.63462939484179337,6.1636216148405421,4.4940698981961944,0.37421314206765827
0.65782813975669885,8.6152739522588639,2.2758344966753703,0.52628332524486043
1.3576413779811007,12.258652186028902,1.9360961986984973,1.1678262346240167
1.1583610894484289,12.729119436623433,3.2393350800421103,0.93117842645837401
1.5894065973021856,8.2950368420528466,3.1144521818662283,1.1530855370462445
1.3621957266220364,8.234783877631072,2.3411298993115874,1.0654954443716818
0.87213503673613391,4.4308076812695427,3.2079864014046882,0.50618838946210709
1.646638730865466,11.807294343339263,4.7092161630492262,1.1752366118369053
0.41724854782463738,6.4091141352130334,2.6043811548196842,0.28831208613844406
0.1431529389543349,0.81759070211953755,1.385339813377841,0.052334546459406717
0.27109093547371932,8.4261608787215199,2.1974269229735173,0.20779222604450681
1.4724827661332556,9.5352402342943883,2.2734814216690338,1.193473929685086
0.97756673747763601,4.5892980772637975,1.0899891186179893,0.79697643236232052
0.4064163801638434,11.4919128691301,1.2329217524954972,0.36334594550004251
1.0519850726963906,11.358860818595225,3.5805293302715477,0.80125453949318826
0.38939299515502002,14.069843404096389,2.0276498939400622,0.3369838421057651
1.4230087126476985,12.994174795804078,4.7970427633511346,1.0364111544748369
0.94769692359065827,13.083417824768526,1.5961853541137334,0.84823767184962295
0.82394032958331664,6.3926616212984575,0.94516027297170035,0.71763277359862421
0.6728729693809653,15.769901217520481,3.8907705335011604,0.54777438699272607
1.2975369269258881,11.02797323363362,4.4646622336304151,0.92137885005004261
0.78744396005144179,8.6852220840798129,1.7515101059216953,0.65992403340535832
0.26653484670059191,12.557648370727035,1.4093964574046509,0.24009050798717546
0.32421121402897912,7.2770809555600593,1.3359476069198923,0.27761063941240111
1.9276055626440776,10.303510967674487,2.8490553561493055,1.5079836664624777
1.8263033123444534,14.760443200796182,2.6078748856104692,1.5518519421133046
1.4294435542404242,17.739417445801784,1.6674792793454041,1.3060877682054095
0.60515292677308719,18.429038226174313,0.70327902645241869,0.5790345660943248
1.9414351169606754,10.122295211143673,2.6667110314682634,1.5396826859396784
1.5796267175350098,10.453474783337324,4.816995564360238,1.084353974193494
1.4620913594020917,16.017421174200344,3.4363364033869845,1.2065758226542049
0.95378685407319841,6.3575687657096047,2.729779504828783,0.67439684065296812
0.61725896750580211,16.763909010666865,0.99811433313327247,0.58928817674453937
0.28314282809164865,9.9334187656967252,1.6359633074731428,0.24136790043386167
1.8149445534332991,2.4055488142718411,1.8264827730854423,1.0333695736302488
0.96597495068386097,1.5339770267515795,3.9416159867325544,0.26772670776144941
0.48449039311093756,16.855664899685316,4.4451985876907871,0.38349209392950673
0.6813175858862397,1.2058015464468703,4.5573883410489726,0.13976961522215697
1.2005171809896025,5.6841675790597517,4.9305587371283934,0.65038119377223569
0.43586828758454021,6.7491878059807613,4.9206500739703962,0.25376720713813761
1.7275671397755135,3.5425894593127163,4.7884960974559165,0.73359528335298718
1.5411871066868992,6.3464780590595851,0.82319963226297976,1.3697633242520146
1.4669796163067799,14.879582077829204,1.1200709116751233,1.3542251369212608
0.92097677557269697,0.39218858684540825,1.8700993691421481,0.15032785899608739
1.2918867973346422,16.56075114796166,2.9880421432900768,1.0981086827777442
1.2097861409341977,17.145305669133709,0.93640049917465684,1.1474149034370404
1.3347085429541581,7.5080053065118078,4.3060863101096416,0.84938463528500152
0.26044421016578928,3.1568966913066325,3.2754028058478908,0.12167731433649902
0.8900340641241582,12.056724118107107,2.9406398103599223,0.71541110558482801
0.17906693033759571,2.4814838617113972,1.2439009551528102,0.12855964440284248
1.0385825565645859,7.3618952854572237,1.6396496348008882,0.85322142957206248
0.72673630343229201,19.172740699929349,1.2214041124201613,0.6839984161196665
0.37459595884548913,19.909743004414381,4.3336992100765936,0.30559980784853519
0.29646563867284814,15.464887337956252,3.1290253702754818,0.24474754929209544
1.2165246871376529,6.288134047423247,3.8080824238383504,0.74781165414404094
0.42412664022008362,13.78453447840524,1.8321478830951157,0.37556187093499488
1.8577282249159146,14.137586673131851,2.1706368668972473,1.6143805976560663
1.2040161654307504,7.818049733756629,2.321847339919402,0.92101855201924598
0.75905262861619038,12.853683828264572,3.9200673728481568,0.57859557883594259
1.222739433814692,0.31348013501595723,3.975588444535556,0.084004861135503928
0.14332735495642523,4.2602474061846047,1.4306608738131428,0.10282291025090677
1.9212625051587462,10.549257229048496,4.7369248553214458,1.3261441048675522
1.0163765301915104,3.3586509547400878,1.0429490184965888,0.76589071959073673
1.5871969317755439,3.4015466707430191,4.5325493709063363,0.68331739129282665
0.25718699985263327,16.742455381949735,0.95178040542414188,0.24684566190835802
1.0246508285925047,19.783746753403751,1.6904291501808999,0.94282773201258485
1.0323432892735898,11.163791617766122,4.3091534123058066,0.73334586408911329
1.8818702644524674,16.797487644546099,1.3077143255573935,1.7413285765081274
1.1862832995145434,19.807401120092823,2.3610556908948643,1.0656504134520854
0.99962986200821213,2.9177581825186163,2.5243668497485681,0.52307336202070143
0.60725375987459773,9.0200877037615861,1.6036653786044435,0.51397805112780859
0.72998109495084906,7.9121970452542048,3.6961034060119395,0.49208648962358914
1.0892775646959219,1.6929807445590819,4.3310059223099167,0.30985832174738137
0.93393177457958865,15.131070438615414,4.435588129350073,0.71908969060344485
0.14106295177262781,8.7322026437195994,2.0269496558145241,0.11635932247504617
1.6699546559692799,9.4396059903889853,2.8888267742951648,1.2812669975168549
1.8027054664955569,3.0983921788834796,1.6178288173954316,1.1928222568045135
0.36647326909736044,3.7004403793942755,1.6015842569756544,0.25483227594333191
1.1526686727241939,18.15136208090868,1.2256432828336585,1.0815018796801648
0.3062939081573427,0.98851687058814974,4.7300855486338165,0.046065173164197518
1.3772561767756422,4.733760470379754,4.49594972872511,0.71188671140214355
0.63434418929411573,5.9119806732591131,3.9981142099746152,0.37490160737655487
1.3529030059146134,9.8549310937915688,2.8294768457947805,1.0485164032914422
1.4812897671450771,11.770258942994438,2.7077356198034233,1.2041496245715977
1.5604302346435484,9.9164705194282643,2.8838554978212407,1.2016310088878326
0.30470779731620345,1.7738951576819524,2.9145560610969019,0.11634743849726294
1.8404225057614549,4.9489823357086991,2.4555338811396066,1.2345722012086375
0.53740658270027353,16.88740885677457,1.0928967480143035,0.5060986624387549
0.17108385673474158,12.788015139521335,1.065487337908412,0.15056373209943089
1.1542196918438183,13.018066097672058,4.7851237213055748,0.84341601728885418
0.80475233933863355,13.437044781491963,2.6691384181385773,0.67482576021172069
1.676600511951585,15.281770078886627,4.7894248620733499,1.2678257219203612
1.6356777969221734,1.256358786256802,1.2360959496954949,0.81950791397739708
0.70256389636315908,7.395506860158986,2.994874484179701,0.5041215101299108
1.9105088506325154,10.836595961707404,1.4347276400819267,1.6883891264304596
0.65274389246622533,6.8352840176167868,1.6393307275697069,0.5283858177854085
1.0786085455402576,16.905129578415011,0.63524560442530453,1.0481611037183927
0.58633367207844522,9.7031929208871492,1.0352898983309509,0.53197659713839685
1.8784827830930304,15.395689030241643,4.6258178343313805,1.4475217462216872
0.41275485340583451,17.055108785935264,1.9468984616704927,0.38302479474182433
0.18533017684542508,10.145350509779611,3.2365814536156621,0.13951521390199306
0.92668441400577206,18.200089653039864,2.5925635939517284,0.80744250436285014
1.9855135717060903,11.783766416685912,2.3020306036037521,1.6630047897484772
1.7941868058843364,17.020458546791062,2.8934874110573068,1.5355262584192757
1.5223552369682036,6.8777568322713325,1.3425752507690367,1.2712780637814185
1.7925057326691973,10.026457474776555,4.9487175433380948,1.1953683138318454
1.7975486154259401,10.675079715991096,4.1823854091673835,1.3022398654108334
1.0858308847342533,2.1890963463318043,3.8372658472918189,0.39594609647065254
0.70026519847850666,8.0311948833606586,2.6094168365627861,0.52514495259456528
1.5668236210108772,18.355019683778355,1.1879470495685118,1.475825824319881
1.3571564000187462,12.653561583258373,4.6429963622310551,0.99234282193244572
0.80994968486004904,3.632380990495653,2.0362418032177745,0.51783371648546139
0.27948666931687904,6.8432271486311382,0.72548010363620197,0.25530234721129325
1.5189002615631495,3.9128998922877263,2.0408165456478291,0.99226549856860657
0.5986749802534429,0.59398032279159352,4.07505663723148,0.077795402336306968
1.8799449860141806,18.556463124230131,3.3021893524469368,1.6048048135345045
0.55784409251080103,9.0193258323117416,3.8787736313518684,0.39224669971403725
0.33324007158182345,6.2199479411736434,4.0713592273806984,0.19966335993345213
1.6791140770373216,12.009696111998958,1.4537957498624416,1.4954527678497851
0.39124020158653872,0.24555768023101116,4.6570249224193105,0.017694969138098867
0.44060978549970431,5.6326399213561942,2.4709532131416765,0.30508205264363897
1.2388273038896027,14.09036596740796,3.3755614216887406,0.99765420683443218
1.7616678775911825,12.712018484078332,0.51038947664033896,1.6979124672624573
0.47322586485768914,19.637938356096456,4.9701582428503013,0.36961673481486002
0.68961497851018005,12.445118422195074,1.764033736838698,0.6079947870529846
1.5770691926582374,9.6023668851918806,0.77928397943069849,1.4569295051428286
1.9464702095158379,15.252508007361751,2.5621791869143129,1.6682676435222945
1.0514082537844505,18.076224652084655,1.0806352573191877,0.98687678358149311
0.37340525484737652,14.441849339695194,1.1854701957090907,0.35123515469135907
0.12647894664558293,19.267903348632654,3.3452726586359458,0.11353976353243746
0.53634645699782502,15.661902897689725,2.2681732620660497,0.47294417245423731
0.35046221379438991,17.349348621412336,4.6483360256974775,0.2693876006196258
1.3875514798644293,2.3706710165543798,1.9362042257363152,0.76760369094861991
0.33148175879420916,14.675028709576374,3.767810577727555,0.26563696782455209
1.0620268700792026,8.8577651205946353,2.5749474356970845,0.81539274677872808
1.4190986277214843,11.106765667984376,3.4697808550817548,1.0811857868704111
1.2041215575197146,13.116637948698898,3.1986291052219569,0.96974098490087646
0.47957373815410942,19.399320822440831,2.627527877415492,0.42494306251169406
1.6278365997462991,19.693103820489331,4.7752749258099669,1.310967580973402
1.4592735462700233,5.835742085209314,2.0422113923973013,1.0823336740754315
1.5040696074395294,14.70169459901453,1.2975597556217267,1.3889153884602499
0.34900972795889518,15.024672404911843,3.5514232739592271,0.28796581661497533
0.33513222693565475,6.9952079401296698,4.3070340258855895,0.19413674821960081
1.8623688469123645,2.5650085197979982,0.68114182972965698,1.470115988326254
0.85539856826738714,0.91484450968582309,2.5233470979020627,0.226844177542605
0.67180251438378547,15.569128237830652,4.5161946035929681,0.51262934176204922
1.0283096861679133,9.8450248621564267,3.8732837851529038,0.73840887375233855
1.3594420042508066,19.712249372949032,4.9631347242393273,1.0917937147762096
1.9156841883892428,9.3529717782536945,2.8913621521875967,1.4582824220314869
0.64424783107590444,19.56054788356942,3.4699807346051807,0.54873847847890889
1.8571360156928516,8.29036244366179,1.8611612651206766,1.5124088789210919
0.14723303363388701,15.894274796143453,4.7639101984969656,0.1101669599577883
1.1548762804209669,1.787903519005458,2.1485096985044132,0.53138555103540808
1.3045527121940617,11.153688031741501,3.8232982070898287,0.96901498431135291
0.30120506712643125,16.060989761015911,2.3141309185358687,0.26541340485884019
0.36664523442143404,18.501563177675784,3.0281851852834971,0.30640616723036568
0.89631720670097725,16.469403503286891,3.7390214075969581,0.73910672829963242
1.9358406330720452,0.83571747130336704,2.7902036828810943,0.44897293244702324
1.2324808511453085,7.5167765920040095,4.5818884710927881,0.7648821378691929
1.8727441210404014,1.0690995990456402,2.3868544456751462,0.58200020737906799
1.6282857396646444,2.2747175931797043,3.4118230916449632,0.64481114911950788
0.98802504295505378,13.538582010482932,2.0406309498502435,0.86408841526800217
1.5910505535791561,14.293838106602792,2.3367050070395585,1.3659959447675043
0.1338898895562767,15.497041586757362,2.4802254870509857,0.11447231036465438
0.30737359385489638,17.32258530630769,1.0661315824052835,0.28727484284580279
1.6759143682771991,14.814686222682544,0.91275655576553016,1.5759607924349301
1.6139524678178072,16.037344682921976,3.5037046541604107,1.3277898820603096
0.54201740973622403,1.074377825483257,3.4498298225437352,0.12990028059749806
1.1084622221382017,4.7672494937818408,3.4830937139454288,0.64351626646341697
1.2514300593300207,12.475765690167389,0.58894900404211259,1.1949756418822863
1.7487040121744213,17.176693562033982,1.9694607920230096,1.5712021629791555
1.2459035989435787,0.18955248629921653,1.3901443126663862,0.14755898958541594
0.88388598161999254,10.34112390811536,4.0016814014480557,0.64761048983040315
0.81094968247364707,13.578019247351502,4.3728368062825851,0.6061372272456913
0.90917596410966872,0.68918505365940286,1.6100616975176629,0.27836223466229021
1.338668948601951,8.0869755953124187,3.5053212148159387,0.94021528994633219
1.7482322003294173,17.923134139535566,1.0821326155622351,1.644742034754834
0.96240407594496946,13.465094896231587,1.7381863652077101,0.86270168071825826
0.57089516960758036,4.8294014308758859,1.1239452330503878,0.46772706682927512
0.54965848969540421,17.070344479675061,1.7758434496965314,0.50236473538275084
1.5174271324625481,7.0258253258493344,3.5363144630717507,1.0095065523509312
1.6514806505054298,17.081558955766784,4.5964710958336363,1.3003047562549865
0.30002835172283743,6.0489786572662192,1.4113508356588369,0.24229849863978559
0.22646182821483851,11.847372992574664,2.9393556572782362,0.18325444137448013
1.2294239611372584,7.9991073481818971,3.6562599555954454,0.85024885725395705
0.37772916396612677,5.5690185100258329,4.7881511081850459,0.20394390782216665
1.6668619618670486,17.742495487220197,3.2452721729922822,1.4048973464912695
0.68963588045574142,3.8331142705958774,1.647981189623213,0.4861053918850371
0.37335667264517103,1.7877506655916855,3.3146517061127132,0.13508257859493111
1.8498438977261555,6.9043460770586407,1.9422102275510729,1.4467546315514996
0.41451027319702849,14.381019038067192,4.8925777581126848,0.31274151584812615
0.6409681564420775,16.167888958928007,2.298542608236366,0.55993065261781227
0.39186545086491142,19.974993064328622,3.584424743424564,0.32794114909428079
0.31943112096417448,5.9976049345221814,0.60452412056041316,0.2861597753809007
0.14018123103923608,8.2180448275125144,2.3002765076063989,0.10194702611901758
0.2052512774120942,2.8227434327895633,4.4379842599513024,0.080893126785156255
0.43181879477812013,11.539951399498367,3.2460234999496063,0.33663326258305037
0.20142567199163325,19.951842741532051,2.4977429887818934,0.17697642486732068
1.2231732506108453,14.047532101401103,4.7117187474607665,0.90225722550018528
1.3933576009190622,11.944735524226097,4.3429296926625316,1.0160546398392196
0.84789786798085365,7.9081449491436997,1.9499705322032221,0.6853738589135363
0.70418308420889386,18.314445329682542,2.9504678091860281,0.60339953754411968
1.0585998503422371,9.9886402629939521,2.7042091524160821,0.83473609389170422
1.7625093902457563,2.7739015749299236,3.3449112505168808,0.79257220549325946
1.7171500909621915,7.3710314176627554,2.0035007013144002,1.3568312223201264
0.1826026178243047,1.4366167100705614,1.5989225034464971,0.085752235257965173
0.4448469782333957,4.119382850006752,4.607023258649912,0.21133809219067512
0.54981525509835238,0.45160874189825284,4.6574352477432788,0.059376464780117294
0.57383639408120246,9.1202703383532508,4.2949529859289051,0.39714587810871499
1.1853420383112683,12.727351272540762,4.9019199384405256,0.85433046868339013
0.89089860883606531,6.9315200013402638,3.8524618660085985,0.56988605071636245
0.19358282786242859,8.4655972529550141,3.9410025285289985,0.13058216572038928
0.80986686307318601,19.188264529607061,3.9316554138318831,0.67450757057961885
1.0951306025635108,15.064066119340817,2.6627343392403793,0.93014401294429949
0.29317661551706031,10.863047075204529,2.5540348753142226,0.23553711096705426
1.6835712521982635,5.7623634147253213,1.5810182426705142,1.3278990081447519
0.1987275462836981,17.950236295582606,3.4016863746168071,0.16653805033079719
1.857199551134318,4.7784326259251229,1.8019406124605055,1.3592869079243086
0.28831496900176345,6.5743203372818728,1.6601378436605949,0.23060862294228254
1.7027924080357302,18.190389807016675,3.1368261834322464,1.4606161323912707
1.8150409734624724,10.637886900172939,2.3449207470126945,1.4888686007583429
1.961184293114526,14.872127193417734,1.4848547395758449,1.787613543406579
1.6238491725198279,11.855821403858945,4.1722520753877399,1.1977892262144507
1.581007327465525,13.103440259288952,4.3725646368246913,1.1814773750499392
1.3207182243915405,6.0577275011450276,1.2546478385500144,1.0962410806524641
1.5800930736984451,4.9033040263705914,0.53378164759999946,1.4295489612462424
0.35564919598497946,6.5175977086564378,2.0125848583821817,0.27192494772256026
1.1185292683005108,3.1932871252601069,4.0887987605633862,0.4845290019637587
1.0770234533617875,17.498855869287066,4.2762823980544598,0.8592110680679278
1.7293870738328594,5.7366139716772695,1.1224808155222215,1.4397630184244607
0.97931879462768012,11.273638948846253,3.9845115553237305,0.71538962804187023
0.83167004259067157,15.860291060313342,1.0206687528924325,0.78189229114985503
1.3151702153505092,15.698099776576699,2.2552816557043815,1.1551728529341194
0.60628030325160742,8.8238865458254381,4.9937428175536214,0.3871061793289518
0.36555998081251806,9.5775204408758388,1.3666587045390941,0.30943728614337557
1.0079668206451171,19.894564803806993,1.1928361215993188,0.95006601692411696
0.89208980033028151,13.524489791882578,2.4026014964605706,0.75676376505780973
0.54188288700485998,16.311305018045864,3.2885083668643764,0.4606758011914962
0.79827243921874314,18.060823987462715,4.6980535208596397,0.62673581825504154
0.79614565466987008,15.773037740963849,4.9136951548986545,0.60522798237579445
0.72224157238383635,3.7850689645759945,0.81338286466127585,0.60239389406991628
0.82098175148116503,11.287197601377686,1.120988828065574,0.74889695712992221
1.4029123563662962,2.127693730559443,4.058320882531973,0.48514489630876512
0.66406530168544198,13.093150318623566,1.717844685218872,0.58757497942671644
1.9028300607591468,19.111453620937439,4.4818207677786228,1.5428937828968239
1.8410612371225381,10.303368079572214,3.4855396575308903,1.3792834282317152
1.0137298137701494,8.7161526080685654,1.0033016107130472,0.90533579460115443
0.72388628950890865,0.81327075322144715,4.2463817821580321,0.12042327127145108
1.1173261006770061,19.199512994351483,1.2936037100363413,1.04043463852449
1.7122649286698868,2.1497534141901595,2.4057292760584419,0.80954720010332148
1.3399159470641939,0.91747395676645394,2.9848321785169851,0.31585675230009608
1.6283444730994472,4.9967255689482748,2.7534476708612523,1.0469778773625593
1.1121723245249064,1.4040556349758102,3.5877331202681768,0.31271899054629348
1.3025434956084794,9.1568450639940693,3.4370903069116485,0.94417370376684828
0.64749566694667726,10.370147245016536,4.964189024876247,0.43291616543604861
1.4962970083895526,6.320141985668819,4.997398591508845,0.83395033286474607
0.48456872693886488,1.1141136032402326,2.8240673118603841,0.13196962273192431
1.4201164447551466,2.3208473281596111,0.92839589132388789,1.0158467341120141
1.7353662298191987,7.7516371219995683,3.7752948453592325,1.1616712468412935
0.35099539087293341,1.3045161714480689,4.8949883519746518,0.077156204775716553
1.2673215070296477,13.993975539637276,1.9324687443305915,1.1080741938428051
0.28068192163687578,4.219708776343758,2.5754399862690822,0.17167639527985268
1.478859693715711,6.1112242187944057,2.4114961616695516,1.057523663265562
0.26053711576468841,7.9431029658441394,0.73138619550618211,0.24470987168639
1.8782856631311895,8.3905316980760425,3.5251899405055016,1.3241372202025463
0.36107506707182413,0.13304808272853058,2.0900196278081049,0.020628900941275674
1.9218724672272527,2.3302003828740809,4.0435874358417596,0.70493028640852762
1.6216799345616837,17.269014818443473,4.2445403387689371,1.2919655050804864
1.2279958084860729,0.12453794398697188,4.195538539690304,0.035200463975564832
1.5869857987961391,10.212530380676213,2.3749969911794606,1.2968106886536892
1.6107181940678632,9.8410899294934406,1.946955570084048,1.3452994466485844
1.8974514193529275,6.7285738041116918,3.8696935085017468,1.2049589270192709
0.58142837229445565,8.683407700914346,4.106252452292253,0.3972944494261888
1.2211442011807874,15.633564636779026,2.7106585087611474,1.0448498402093838
0.28059347537236234,16.839953753677634,4.5186395879133636,0.21197599286072508
1.2707148300458304,5.2809360139634753,1.1475891323535121,1.0360782076312895
0.42545347777629872,6.5175597752578227,4.45580950846532,0.25366961519633091
1.1734061617976395,4.9254087752638203,0.93242854837346578,0.98331551627038416
1.1876179766643145,9.6492816709661948,1.1908648492457625,1.063228997968207
0.98537179066433189,13.696841317410376,2.9022800597328215,0.81162375630231476
1.0930003734749332,4.6422322217220682,0.80383316084336753,0.92271142138659112
1.5514544410125171,6.6816412668918455,0.73763195630049661,1.3913320800053226
1.6185649613729267,18.614653890024094,0.50233434874567484,1.5632940066679584
1.0350911095933153,1.0665288679544656,2.4634249686241843,0.31165430879108624
1.2392275388929634,9.2693151442673667,3.985807465815034,0.86571971099465794
1.8693488478111935,14.260005027775877,0.65677257625962049,1.7850763891643686
0.3274938181521333,3.0940348299937339,3.4351592290963495,0.16019058741986658
0.32249677521020992,1.0427429981090888,4.2040729283728391,0.069645581487540284
0.26664712263045998,2.8502868956067617,1.2560038186004201,0.18429747820115716
1.349940241577003,18.384581551260588,1.1608868066963192,1.2598709257556031
0.89535577150172097,0.28426965824035594,4.373604381292413,0.057503556133883159
1.5712106906695023,3.8476072987459009,4.2040607447754264,0.75339916850516386
1.375339685286326,0.72254190674272645,2.9252379481888409,0.27385690446968891
0.73391174082365251,2.301526404487845,4.1863994568229117,0.26489532341274852
1.8068964399869178,12.440970803903095,0.9174023484102265,1.6774086201354552
1.5488110794342393,4.9086142839078066,2.2751668307243946,1.0675961784696226
0.61401638772933376,11.427319803570468,3.820089002478678,0.45573524776767005
0.79196483376690252,11.84488811704591,1.6585338169578352,0.6981645565886978
0.69743596238809946,17.003763128486604,3.8854801149509877,0.55989213475108157
0.39946213238749939,0.19435371894629103,2.7688037197586626,0.021890528062695577
0.3807884078301641,17.0820522409131,3.8761969457670489,0.31738799563039394
1.8786421804139137,12.42046981989678,2.5910583703579833,1.5531711194710116
0.93201767067763108,3.3385953734886558,2.1555695309981795,0.57024338395947061
0.82830766327707861,15.48145402389215,1.4863514741538455,0.75684718535780393
1.486402846487018,17.124281681632656,1.4377070364575677,1.3707881531426387
1.1506868239805099,5.1598433267077297,3.8817086475712821,0.66299445464419393
1.8786659749930783,18.383994249963351,1.0350965661528222,1.777430849781175
1.5825728384278452,9.1437028629432895,0.88692057549925307,1.4343889733486563
1.0108021718366267,12.108146641233096,1.2933111425995858,0.90953277099195229
0.81508299961356978,19.694525718991109,1.2890593015426486,0.76756484067864517
1.9745999353562118,7.2945679649200663,4.2039843026310493,1.2544992161902904
1.4637444484069226,16.281870981820244,2.2932798056339561,1.2757705158265713
1.9072698540072981,6.4361424447863458,4.9567480581221712,1.0741106108763798
0.32510929671237854,16.004349092605672,1.1174506600577558,0.30119579990700029
1.7160139904624869,12.054604985366584,3.4409292156213951,1.3332635912969981
1.3104403795832944,4.4054783349854878,2.5192827824056279,0.82731675877808108
0.33165118883671391,8.3391192664058025,2.2681317951368327,0.25782328660648668
1.2176901999415193,6.4209491238348768,4.4378788957433706,0.71665824060782513
1.4035830937003528,1.6543570222992412,4.890180406227798,0.35837869014967555
0.12337510318834539,0.69371192498397982,4.4278653144838049,0.020459946098872816
0.96320412749931839,6.9949252426028998,1.3653530556580986,0.80522352506971961
1.6682590712730103,0.47877954156798297,1.4935906454402033,0.40314217246769918
0.66118214815377074,3.3932063758773228,3.452332455927785,0.32838401839461495
0.9712413554172471,14.531148084932287,1.8008761173718626,0.86036245090536223
0.94039684142899704,14.191015590103397,3.8062630885126096,0.73619768906941596


==> anc/competitors/data/v3/monod_growth__s42_holdout.csv <==
x0,x1,x2,y
0.77907611546840461,1.2969545469293398,4.5408529866971472,0.17308318311979545
0.80719645179651545,14.250399495937241,0.65177618225643585,0.77189211550065961
1.1944069584497115,18.308151779505561,1.5562103509256611,1.1008349393860053
1.5194745953395421,5.396837547043595,4.4041930150673494,0.83668319325606921
0.4507539675031853,4.66953360588818,0.79260587244826564,0.38534548734822777
1.2107507277625285,10.276172589756865,2.1052909682731693,1.0048798660471969
1.1160674548890608,5.2868455686514215,4.7529619226490656,0.58770810927491146
1.2447351202765866,12.295074797904418,0.85798503086493816,1.1635400132450464
0.60191095322644417,12.978897022617698,2.1498025765016138,0.51637883530759277
0.12786308251831038,10.724658736467019,1.2593504427282811,0.11442647485469297
0.54015204449920018,16.662947594980189,2.3779994828401563,0.47269314777392302
1.789812269806663,15.570622052691553,2.8615877728132588,1.51194515808233
1.8017179814631905,6.2622981216383291,2.4099845531596458,1.3010294468176777
0.23023750145364236,0.18409820836999979,1.7899509040565296,0.021471761391538492
0.86768837089648476,13.110548923593877,1.3798847310609563,0.78506075857967894
1.7137979351392894,0.86436269774565933,2.4941337109631112,0.44107327397067653
1.9606081071003603,11.222989024545729,3.8175386681515713,1.4629728236268182
1.1587289780266805,3.1672700942712675,3.0718029503065862,0.58822963174936393
0.70252446033985627,2.1154247376970563,2.3235337295690472,0.33479421652608954
1.2399989923129329,12.08835531207874,3.6722133254161249,0.9510791615752836
1.7405843607862226,2.6627659949505675,1.3227474348388637,1.1629038338202753
0.41898875887555753,18.812531394529163,4.2304620757178091,0.34206663255269992
0.46856096384007184,2.147367492860317,4.9308479069265125,0.14215060228370149
1.0772524559121077,4.5235428046638226,4.2906332742292825,0.55285911605700566
0.29122579507484803,6.2310113773522655,2.46806691373276,0.20860040360247184
1.5901494397260763,0.56494950885741957,3.0446800681447965,0.24887710104847585
0.94371948248804882,8.5914963767374513,0.56219257071244766,0.88575901595513462
1.6430311466156593,3.4427118454172714,1.7675428776978537,1.0856441942748885
1.823534473266277,2.2221697832121592,3.8708916461953082,0.6650520845860054
1.3907538320607729,19.108678846384898,1.4610716077945403,1.2919684363904727
0.60631685488553733,15.70582567820624,4.094895747626123,0.48092726642611261
1.0609806997363869,5.6670209262066518,3.5520382425113532,0.65219234605949372
0.72357716236728864,3.7006107359097804,4.0812412294623464,0.34409256655494302
1.4033790865639928,14.168460786454322,4.0893222176680313,1.0890545446850011
1.4709508771055382,13.378345500189294,2.7475260664563903,1.220330260376602
1.7189222757501308,18.475774594468543,3.1363109586603328,1.46947505061919
0.86317170965750711,18.538068746524992,3.0270125012253204,0.74201141696860839
1.5726636727553163,14.896836942813731,4.1940245239132476,1.2271690483823448
0.50149301602100482,8.1450494543128826,3.3893720068724607,0.35413006454021506
0.93263839307806695,9.1912121547196808,2.5344670511907013,0.73105166736069027
0.50078024236940122,0.4609949175656467,1.3999530604649679,0.12405351964427071
1.6481710158303431,7.7075408770722085,2.4357466305975026,1.2523893725099018
1.625268740615454,2.872874330118492,3.7795954716558855,0.70187358734236704
1.4646675240992046,0.23398044086155567,1.1041372133745897,0.25610868515143009
0.71652783164849343,15.72814323619458,3.9289285856105947,0.57331287543988285
1.5203784997428462,7.0786242583297945,3.4147960066296488,1.0256129896999191
1.506893831689025,10.736269791461838,0.51893321497500677,1.437416874209255
1.6403798275826436,10.708111966338738,1.3631439139688626,1.4551402965232132
0.6329598324414728,18.628457277150531,1.6504666415165277,0.58144432338120666
0.7641282806009233,17.975087435898882,4.6708363332552034,0.60652295733475126
1.9063711645018286,5.087767110047392,4.4651141644395578,1.0153138337643643
0.67524175221102145,17.360373072772976,1.923784945099396,0.60787972810801527
0.62411198333309836,18.315632881282479,1.5969710110939908,0.57405882351300497
0.3483631093195122,5.1657722964119186,4.802863645610925,0.18052264218302708
1.3712305792804862,11.526263165548819,3.305632282736207,1.065620006056768
0.18077334186150151,1.2744241515064043,4.8620145006574678,0.037543260166967102
1.9093609193737988,6.6611631622331986,2.4799626167645896,1.3913564835484513
1.9151964698131387,9.146966590198808,4.4352791205350037,1.289789516118319
1.8660924979456825,5.6821252137367866,3.7700807686500117,1.1217879988545005
0.47378433512730056,7.438899873682165,4.4914488894230722,0.2954175356239731
0.24300447515909088,4.890282838409326,0.83675764141218445,0.20749995022982692
0.4944398919893177,8.6710109204090919,1.1284366836761013,0.4375036100134847
0.12143574397562426,0.16548641920919943,1.7113642748955893,0.010707280284815863
0.82125589768262497,5.3600133471371647,0.58097140636481248,0.7409449368472476
1.5239048102363775,1.3656769064368237,0.83807589918131842,0.94437161992134366
1.3465994578413822,18.139978338544495,3.6400613312323502,1.1215445594359983
0.17022616173280314,3.1730684878586017,3.756452061391935,0.077947567333774379
1.9103914512225999,4.7435874106411031,4.4559111233736806,0.98506552329011432
0.25083139142246014,13.299379786970166,1.6384653079623819,0.22331881980441246
1.5052594559911685,14.603772201606636,1.0109027229919625,1.4078081231764388
0.76568342746556561,4.3261657835552629,0.63052831673949838,0.66828280662707507
1.1411816980894813,13.275545690865469,3.7897378107635924,0.88775611451870362
0.1284682013928144,11.661548409672207,1.2213748123453414,0.11628868105690732
1.7743145209312869,14.097081355533483,4.5779756042454194,1.3393617061379446
1.9791406737917818,2.216045140108049,2.7849237407402936,0.87700307205319961
1.5616644317311459,6.9072412828790988,1.6714659694463994,1.2573914362135665
1.1143694453466444,5.3544094217953715,3.9717416933591152,0.63979129051739747
0.7570614532743779,6.3593667224489279,1.8196617653227674,0.58863120723932727
0.5102570120898674,11.002374238831072,2.1402270696658672,0.42716342626713405
1.7505981191246502,7.9762961662635083,2.021414782526592,1.3966486066424897
0.55221709430592392,2.6905310007073373,3.6868876836991324,0.23297156496616173
0.22605818769454511,11.332066572865113,2.5762217104919203,0.18418560070840762
1.7399743206123572,16.793885944126306,2.9614097336647318,1.4791441627939208
0.1609402549375028,18.759323849555116,2.5324306923587749,0.14179810108458965
0.34719797295787003,5.7768533918630869,4.4248404985157652,0.19660576069835159
1.9046520457575906,0.66687243093082438,3.776285184291321,0.28586875592263405
1.3238518743762147,10.979363012274986,2.5660457802619381,1.0730610294512086
1.2439400975326051,7.7314343618876071,3.0973357331789022,0.88813790760734912
1.7669948244278426,2.1773215804673263,4.9043625430672115,0.54327697997924573
1.291869753922152,19.288191596299637,3.753693426236278,1.081414619799737
0.91577306711007345,10.423424027493116,3.7677085190491777,0.67263771655575089
1.9229651317124623,19.683573633700941,2.6604435222717946,1.6940027167399418
1.0597066056983111,17.512502379910327,1.8201310157332888,0.95993722502803069
1.0526492602134174,12.174394338198725,0.6296467892308435,1.0008845696533633
0.52157094093617606,2.636576060659849,1.9695636305236988,0.29854966392797483
1.0623345102494519,10.474975566912684,1.7077875104049662,0.91341577999407841
0.64026989426612402,10.594974292499321,2.9471432458926086,0.50092927127380205
0.53078549966718225,5.3093924654663072,3.9392577738919514,0.30470916942224546
1.4208179988032339,6.2028190313247142,1.1092012831834641,1.2052861649657738
1.0744953829698247,15.148999197806885,2.8546052844335477,0.90412615488825943
0.84465107576995468,8.6131481193725108,1.7271658089025084,0.70356711365412017
1.250331210876283,16.410108536221149,2.0952016293423403,1.1087666563344976
0.11979253774484488,5.5375172647938529,4.5274038281995441,0.065907446250853874
0.69424431454048907,0.74541351344160223,1.2531224867604693,0.25893909023212919
1.6807923209606919,8.7991010927648237,4.6609636199711488,1.0987660062348805
1.9389596396994397,0.1662984495385352,2.4351831381787719,0.12394705514050812
1.2536237739913554,2.0515555902376295,4.943006409878512,0.36769691390884157
1.288039664783148,19.461264427271647,2.5794078437106065,1.1373010859637476
1.6530966595640444,4.0121052682995071,3.1195958158837263,0.9299881947596802
1.8595984638128666,19.245300981196557,2.3242868236836767,1.6592126128693114
1.2542390754565829,4.6522046907036732,2.0204201916732067,0.8744649988513149
0.20729168025494615,8.090379946642793,3.4719103728490106,0.14504638844894688
0.70324603506916805,9.7959877007297269,2.0337628653372706,0.58234444349868297
1.7209987776190154,13.550656380623545,1.2354051549738274,1.5772058712757315
0.58606695593995295,8.3594199525810886,0.86825128370760218,0.53092266505620789
1.1218212904096652,18.907859761743662,1.6011482654928202,1.0342401547961362
1.1717108396844873,15.971098288987127,2.960933355297855,0.9884575167885713
1.4973772046863609,17.753666293615865,4.0809206929759299,1.2175149098993117
1.8903984136226804,6.3507227775372099,2.3154664750845151,1.3853143422158536
1.246182628587212,9.6944381760847254,3.6833394231271388,0.90306781969982963
1.0036084112750525,11.3471266040758,3.606935557935107,0.7615370044791907
0.15639352983817253,8.0294461985159629,4.1883876555146591,0.10278036586799208
0.37926019349032947,11.831627382005266,2.7034876184876944,0.30871893961985247
1.6547671138148174,17.205117694413783,3.9759034725372402,1.3441496859675546
1.3793433198108396,9.7746736492837076,2.6651331266393075,1.0838295999553524
1.6812359049089274,1.5881228432905459,1.878615189379415,0.77017909065651879
1.9065854576392036,9.5561796655222615,1.5986329368203616,1.6333464156131048
0.13212097782506499,10.327886240146247,1.3714060065007061,0.11663358775444164
0.45680353608806834,5.9202633877433852,1.2167429337258895,0.3789259989806425
1.7609106881320138,2.1379636616604434,1.930142075208261,0.92543392580388995
1.6228732323053097,11.59382607583523,3.2958167357808055,1.2636508636592469
0.55179007530239521,4.2084294875924275,0.96005351285054374,0.44929423656117695
1.4564738432041981,15.744243895233309,2.9031737784884464,1.2297187640490053
0.95727653651175926,12.135921616768123,1.2098249958664544,0.87049704672795269
1.051545976467591,4.6586917087306547,2.5724548109035443,0.67746221275107865
0.84145662126744136,12.504552375305636,3.3273336673451546,0.66461054380004214
1.4604746177009835,18.823348891625546,4.7986175328960492,1.1637906337810662
1.0840094057185137,5.6292942930814229,2.8175775895188928,0.72242222281454649
1.5572931970443356,19.876525858849391,4.9152898386628259,1.2485401988515135
0.94267523560955158,3.8794530706069343,4.4377029313176468,0.43970130372982663
0.49002693394967545,18.930631605542867,2.7952304271324828,0.42698049676663025
1.5447776377721343,5.4747713839995482,1.898923938755261,1.1469560424904639
0.5801732431132367,16.145345138133184,4.7589249786157559,0.44809492020810343
1.117030148121547,8.6277675738951682,1.6907572709528429,0.93399750797114622
1.6746447884742939,10.079156098286823,1.4521082749077205,1.4637602335656867
1.7069958412484898,4.3703525350495491,2.0112566784435746,1.1690113500440862
0.18287163711427445,19.7241030930028,4.4033049271300868,0.14949716190891027
1.914337902504414,13.217467692840446,2.9777889775877635,1.5623524772987143
0.34349496300310839,3.1134627119206497,2.820374413029417,0.18023055512359393
1.2628696991391579,13.284337801650832,0.631291529723084,1.20557879800736
0.89530371808111819,19.850644538042552,1.8373403500005192,0.81945630047973328
0.94165246958730064,8.0495136989685108,1.7502932564885012,0.77346875178900099
1.3515186388891702,19.877440723001666,1.9846611760880335,1.2288265672968059
0.32443013300031809,2.2045064423756973,3.2524305316354742,0.13106406060876402
0.35898049454636727,12.072396699907479,1.6874567951963571,0.3149564738632426
1.2734262202104758,17.947087554413457,2.7046899403893674,1.1066501115438927
0.77573715095835116,0.22266963418008826,1.7700697100355467,0.086681235117475774
1.9450535626405303,5.3014505430943952,0.5589189345950285,1.7595486607567787
0.23142537627242363,6.7466857440825727,3.7241190589653956,0.14911502184260064
0.18404572504042033,15.228712581778625,0.59905998944593086,0.17707984088937251
0.35919866491405439,9.0721094170197567,2.2422107199983694,0.28801461785458549
1.0510183881174835,8.5108254508278218,2.1106913272747603,0.84216164543650474
0.44752667831576209,5.1928522201542124,3.0561140036792964,0.28172498735123319
1.4872544638213123,19.243901592835517,1.7385631279453837,1.3640236705336644
0.78820351229296981,16.919198538803844,2.6757874922284657,0.68057061599062096
1.5988132632567063,8.9033407800211428,2.9643384489950551,1.1994577079222373
1.9268948723050967,14.06068227013224,2.0449785216241327,1.6822319132225048
0.75436006108971632,12.608696036809503,0.55726896850948449,0.72243065424727171
0.87687247051364492,0.77063557848500341,3.3386767190364406,0.16444336050570774
1.3443321084893269,2.0813837370471306,2.3830684975400058,0.62674452335331654
0.67227917430464579,14.253896109147894,1.0917983375248366,0.62444860610135877
0.30013422599355388,15.983541531126988,4.3986490422897173,0.23536272260830188
1.4811637114570522,12.058846834229696,4.204364966427546,1.0982533187053471
0.85367340272991554,19.773846884706291,3.9517568956506794,0.71148482927558954
1.4059751584446309,16.924018120575493,0.81934336803089147,1.3410507965965384
1.1738548989005437,2.3826866845923669,0.58367566311972929,0.94288158673908029
1.9986309515996938,3.8248539702766871,4.4143340436843026,0.9278185565605126
1.0343998859899191,5.342707702532171,2.5498282415541653,0.7002180639440222
0.54241580562429426,18.487114315728054,4.068423600347046,0.44457831342995441
0.94865372462611064,8.2876197969334111,3.1029665142864147,0.69022622486972007
1.1579488942828511,3.2319511978833662,3.6424971804943818,0.54439776255157957
0.65579312443905824,2.4476982283543727,3.8903479911163958,0.25326159091823341
1.5113907487903206,17.21908702805867,3.6591542331836968,1.2465019687809988
1.2274402980701054,11.874500580567307,3.2139102403824409,0.96598910945663974
1.3225155356727978,18.631775088427876,0.96046992621822791,1.2576819038955027
0.30799322796917039,3.3513876143926331,4.1836173272511372,0.13698792469637158
1.9066371452692619,5.116379855076068,1.7968474919935802,1.4110746531618605
0.9545693826191326,15.511663481965918,2.9880514099618924,0.80038849895123743
0.19051982610637819,5.0493255800390964,2.4689192806920026,0.12795494816724926
0.24610370392965794,9.9797884748674743,3.502297523543966,0.18217232173039019
1.6905442600992582,12.552822852026042,0.97560227478341888,1.5686306736828726
0.45806440935281822,13.122715248023647,4.8203458911583112,0.33500687327342094
1.6686656387335315,7.3252402979077988,0.97521023338355017,1.4726160627672895
1.6781469030591287,17.851928658190559,4.16420800816827,1.3607364109958384
1.5923078254605878,7.423977011842835,1.1825352429302014,1.3735246452987937
1.2436958150766753,14.843848468656205,2.5306327760182241,1.0625486862094784
1.2480599724503121,16.970516123660452,4.4954272810334315,0.98668954289387689
0.61112979904098175,12.732572752881563,1.4147154090154848,0.55001739829548935
0.17931126707884829,7.0596279845880137,3.4108403550490713,0.12089916114159693
1.4502443109197907,2.173540742787814,1.4087352876654895,0.87993361482574717
0.12833456079632893,18.792888756709964,3.2167523736092805,0.10957821213015202
0.14055594927173085,4.5145917285845183,2.777546450399103,0.087018746821655168
1.3160458638497419,3.4844331966680726,4.7859348585463053,0.55447035315974036
1.9075933605326403,3.6171508982152956,0.76839927375254857,1.5733608707944722
0.53013830471678514,5.8929022588958695,1.0073767720724629,0.45274302667646826
0.11355763222923439,11.723881504511327,0.56114771281966735,0.10837061928271606
1.7378909937187761,3.0868204359514513,4.4423512789757442,0.71250300006193534
1.1230244229585655,15.127037690569916,2.1066673088813799,0.98574466570395824
0.7249832453568148,11.216504366322688,0.75724398483581035,0.67913384335229754
0.53311510094491132,5.6732064880266888,3.5571300517899092,0.32766649801977521
1.3727598664963536,16.271194721198029,4.6384834707968263,1.0682346656946327
1.6405724893514926,13.597080599796781,4.6577545308076269,1.2219774217584467
1.9756749885487788,18.119548778574085,4.7005902092666645,1.5687169716491567
0.64755503594170349,10.469141322932133,3.0412831107977047,0.50178624801193672
1.8874902628041565,7.1867425544606842,4.9377033978060263,1.1188063063853899
0.86110996333754564,10.494577763210156,3.9298335754761191,0.62650636207827226
0.13774583058762643,8.9552293143652602,1.1779854867451625,0.12173288775786419
0.40824767683771279,5.2652733204659725,4.861249981849955,0.21226787682444048
0.70030952178154959,3.3967816603550478,3.3391262148284704,0.35315188156351857
0.26936359383441472,8.1516658133205748,3.7725454905926048,0.18414316412630011
1.0653027212245623,8.4712030112686829,4.8418815119860508,0.67785910952392747
0.23404726384193336,15.522980631448448,2.1549665811509597,0.20551657382891433
0.20207052167102715,9.0300118378162075,1.0437818477471557,0.18113327111096458
1.2666040052866725,11.360655835629363,0.96005312449395541,1.1679078071451772
0.21800133858608978,4.9113968270560147,2.2132932647381729,0.15027896916651101
1.6011641323187145,6.622343028428995,1.1276914851630859,1.3681820526650506
0.11068199880022682,1.3523477014836971,4.966047431808355,0.023689646423730469
0.17094022860924063,8.3796692808850484,2.5392850225738433,0.13118679158594523
0.98058812922759131,11.999483266389225,4.5134164223085858,0.71256720925519612
1.7823541702162808,9.3896088738879584,4.4336695142163789,1.2106830278030047
0.35964589306141415,11.825391740837954,4.6715144914316564,0.25780310038469706
0.21815026573767413,18.947732946090568,1.0479061140341197,0.20671772304387478
0.61261846971226863,5.5732263246598839,3.9998895342467922,0.35665100398807925
0.45413662584030356,7.9632361980555011,2.390910117978168,0.34927043788769008
1.4641767472415894,14.459803645735713,1.9815659304215996,1.2877095286798885
0.25034913156510541,10.147354212081146,1.5829250514940096,0.21656614114605247
1.272172785216811,0.3510557876125423,4.7609911764696626,0.087362972647046191
0.16569413938191713,16.89965363427449,4.4872842128424839,0.13092914866075936
1.7074283099345238,2.4646047680860765,3.7889623704000051,0.67291769011830271
0.82122344033512373,19.555000172753012,4.4282253854208609,0.66959402431792547
0.44253682142959527,13.759958139015048,0.57229689961173391,0.42486601874114027
0.98721271449316916,13.407378693176527,1.5758075101298454,0.88338585227005162
0.75865394406457032,4.178919006826189,1.0873630010765098,0.60200980154453998
0.85262919992754271,11.624769937708502,1.0196241091076659,0.78387451819613896
1.2450734351335169,9.6688563886399486,4.6290529841078154,0.84197178229162672
1.3335777673897062,2.265517396966898,4.4841420793498639,0.44761423044089987
0.32772102759706789,3.778384410211638,0.56043869130319535,0.28538983788921496
1.0691210053814661,4.3724774536006858,4.8503564460650468,0.50686237462986139
1.7322930691462941,15.167665306659833,3.0186801067287297,1.4447565406139442
1.3190303165362911,13.503898689131416,0.97693892433466467,1.2300429186385711
1.2806865280764275,14.936783568447424,3.0775587596419944,1.0618948580252054
1.3002015683166512,2.8600165056775451,3.2400785018495597,0.60959672619933858
0.28891375848167755,14.91431754217091,0.91764405887099398,0.27216788701750261
1.0455274114833535,6.9009496124463157,3.1082672548323109,0.72084880173445054
1.6874766000760979,14.21921512714272,3.2272078618312543,1.3753302217690033
1.5312127337420063,18.967174105940302,3.5567842334686111,1.2894171653346966
1.3450183010229619,16.744628508870139,4.4331085223936366,1.0634673456853847
1.3863127520232541,9.6754781855519489,4.6954506920840986,0.93335920765894853
0.25761655637241543,8.8769680439899616,3.6826835891932364,0.18207940835545897
1.1507343607675689,12.898766370691158,0.55448057130860406,1.1033064165297448
1.6442639455843424,10.258810034806858,4.914222066481341,1.1117218596933998
1.5455387971965702,14.967363184946349,4.376039270446717,1.195893046603943
1.7985505069473764,4.6418908998170272,0.65930166996780004,1.5748673758137399
1.7710393315848407,4.8290263822719126,0.99682763100462113,1.4680072031970528
0.27073015490409957,9.6757511375850722,0.93123640973924826,0.24696150463122904
1.4157928081363229,4.6720625205086472,3.8204343734865569,0.77888430202152281
0.86254314453434744,7.795091431667875,0.71910139595806866,0.78969349315034643
0.72698464989640588,8.9065431159056931,3.9087413584982622,0.50524981648564582
0.60965579845870321,18.096871030440774,3.5236560285867347,0.51029571700754839
1.9472992696595015,8.6552923528573267,1.1881165776751597,1.7122568610483186
1.1235072798877652,17.924996461280635,4.5811239050730554,0.89481721808964099
1.3176525059511912,7.5516153654870566,1.4248510994781483,1.1084990902767342
0.32158000812574056,6.998434094339264,2.4795434635405948,0.23745113123358252
0.8454125072383768,15.012471618577855,3.4573953998850957,0.68715877911951939
0.68187840712943038,4.3603060440058989,2.8363389841955668,0.41313675028190333
1.0411662338046466,17.066133945646975,4.1357820112180157,0.83806965568324288
0.47821365190468068,12.1105609869552,2.6467985086066572,0.39244389200709801
1.8423496204614831,12.388001227260023,2.521841519802031,1.5307357526501149
1.0473505995100088,3.4917771827166102,1.133167743271998,0.7907369675092687
1.6198634560510716,5.4801759111603401,2.6015838063406096,1.0984163104969193
1.9667635629208786,4.4962432926567324,4.8660734453268493,0.94453624305913397
1.6039439033253347,12.326887107489563,4.1745326871642803,1.1981778337305984
0.83392751962847089,7.4034203326923782,4.1531799664643607,0.53423288813230319
1.6038005470797463,12.202110098785541,2.0432446160032489,1.3737636755119369
1.0904044707849729,16.625201768378108,3.8343638060015834,0.88604981713993958
0.28117676793183111,14.878647656046612,4.1101718213807494,0.22031543688625832
0.11215790184470431,9.1666003049963294,2.6069715992655382,0.087323258023782463
0.66687542324230142,15.627655645196304,4.0190456499021181,0.53045543453522626
0.32217627076687316,17.56820376533425,4.7614436809545948,0.25347728336519804
1.3765596508223086,14.005074465394468,4.3370331007915741,1.0510689868248642
0.49319454165108323,8.141219208036965,1.5675064831442049,0.41356662073952299
1.7062796610732929,13.987690750130199,4.4745204162893604,1.2927439740122302
1.4383537573652319,14.234580762670801,4.0761246649239364,1.11816351398734
0.79036473697023868,10.684150014468271,1.305770773919485,0.70428950824380487
1.6812275521501696,12.332526704738651,3.7041939466248874,1.2928942353230708
0.61326433779150491,13.61554913938984,4.0085557193844483,0.4737789972055535
0.22133764101099737,0.70274966268190608,1.4117510861153491,0.073561077075883011
0.81597554782582171,15.895397105002328,4.8708749516189602,0.62458275251805306
0.9160213407496155,13.992979088450822,4.9139893309801366,0.67794408819718288
0.80464001129660712,16.981228847936837,1.8598821977726794,0.72521074467875768
0.85672029562902841,13.13671928782396,3.5756710997987642,0.6734221598961232
1.0666315437208465,18.54249577354075,4.9996060227847314,0.84011236815126045
0.19737883703758397,1.7270949101725994,4.0607794356204554,0.058897613261279118
1.1543188415627768,18.481496328451257,3.4919093066116886,0.97087997129414727
0.36319729461642114,13.882870694782087,4.8631459705876967,0.26897559987605962
0.57841654302967949,3.9971395306445596,1.3579820344529989,0.43173840242795353
0.36424994036503755,9.5276131196076506,4.7931709809087186,0.2423353697869868
0.34690588468287176,9.6574035217239729,4.6251503133028722,0.23456660140338545
0.6938955862758428,14.121137863742472,2.3081880885650774,0.59640884022191687
1.5970342073571484,6.0169584933513001,3.9018123487140604,0.96879832099530971
0.91882521773865433,3.3647406458088041,1.4426400617207624,0.643096260647121
1.7846917385276384,18.312692904440269,2.8552565341700258,1.5439621032510322
0.95851282279980088,8.8284228326434047,1.3495903493721446,0.83141535964404056
1.2036155976217071,10.771034256727402,3.4905023253541514,0.90903141883065131
0.11988166293688721,16.576314002858791,3.2961225915182055,0.099997606161139188
1.6547737018954891,5.2255300207309752,2.9893451465205749,1.0526112059794155
1.4278607541366615,15.026008418691736,3.6410754826514875,1.1493518658708748
0.46077908118001321,12.905359822991848,4.3921354221235376,0.34377924417784539
1.5037433197711583,1.7482634588943373,4.6149507765174675,0.41314646973256325
1.3147337664978862,13.657290669318497,1.4617128883007096,1.187624642946842
0.42897625257071315,13.256520021056536,1.7130728847591634,0.37988556646401272
0.3506556396074928,17.185087446743907,2.9006858302722609,0.30001572492328143
1.1951114286365203,18.042720270915062,3.5736610686013153,0.99753334569664998
0.16339542556655312,11.886609726288292,0.55675872105116886,0.15608455724749307
0.67105479553993352,13.536589461127289,3.0598779790890718,0.54733293731731447
1.8066983490298285,4.3231661637470813,4.4341956380845549,0.89189613805722179
1.3349444310325513,3.4340146761528985,4.6484013569661844,0.56718421190269608
1.005573968758225,11.715255995016841,3.0276494714102196,0.7990661333856256
0.67371301536448391,5.2168242223752923,4.8497271069173804,0.34914066024336204
1.6002544351655261,12.310873375614884,3.7719111106119003,1.2249452037960431
1.6367689200066835,4.0414706331633274,4.7840063844749343,0.74952929006115743
0.96393309561190776,12.573817995024847,4.6251652233419085,0.70471138611622985
0.26980421604749821,19.664123730303753,1.2048593437772941,0.25422721694115097
0.87562354685339761,16.570697952619064,2.5204158549878199,0.76002340467569929
1.5451423070221015,17.992163408872564,3.6698982449364204,1.2833705915067255
0.33600324856608837,10.951031386902843,1.8420748430521354,0.28762225959891063
1.4777098375983067,9.5058269277582905,3.250976347177668,1.1011264862298218
1.9571121946998062,15.168109745619226,3.2671079034993777,1.6102707935816341
0.8993005702472574,7.0462632921427018,0.6384244177700078,0.82458895350585792
1.8378408512601569,11.445474019807905,2.6107485722894324,1.4964873797222025
1.5573320248753029,18.229990483539439,2.832170201079157,1.3479219163834841
0.75131040714035346,3.824066894749008,2.5337846985921426,0.45189184010443151
1.1807023125977583,19.439807237228035,4.8673195438447765,0.94427554388379054
0.47129583589667223,10.853166571467259,1.6667880788231784,0.40855197596956339
0.70556693768635381,8.4790038357869388,3.0203811736113639,0.5202456275842241
1.6863929075924247,5.3396658825988608,2.8326327878037025,1.1018655872111429
1.597118040716345,8.9333075048851622,4.8858738160665958,1.0324451389668989
1.726521132311974,13.202690465444478,3.032033006847263,1.4040722116929247
1.660224432534487,18.16883998077833,0.86346641072623931,1.5849026085646682
1.3898113602503621,8.131290092984452,3.3529332906203075,0.98404210430586203
1.1560400642594248,2.3156539003431096,4.532463962826129,0.39090867552860037
0.33531696310072789,14.22984431033974,1.8376087940772572,0.29696730082427247
1.8969313817049442,2.1608752291906375,4.2742912648428941,0.63697373455699524
1.0983626318087252,5.6317210125323927,3.9875746191057875,0.64304832181191085
0.80494177502096853,18.265919829760364,1.8329786770050704,0.73153272181601792
0.98439250405741852,15.059335830595224,2.6030273855817154,0.83931561854325809
1.9348965245960628,6.5099852148719366,1.5208685791171108,1.5684693172792483
1.6059091100880103,14.231221248793634,3.9741773844841219,1.2553445443013107
0.42622474981718905,18.67269552368171,4.7226841941700881,0.34018533035054194
1.2468562960077729,18.601134347159778,2.2451194794507212,1.1125711922415782
1.7067818047230974,1.295254414960004,4.0330180987350772,0.41490307829767792
0.27478342052188287,10.52942391301497,3.1500221634941514,0.21150791506913927
1.8369918591407166,3.412579884927907,2.7791184196773164,1.0124655884181726
1.4115797419963678,16.368683394801536,3.9043941383246907,1.1397234507439458
1.919152422606778,8.5797348158338629,3.7357198550918302,1.3370045440550202
1.2193787974550268,18.643919428005301,2.9188052823279751,1.0543194497620674
0.39393513481414033,4.1373775132201649,4.0367928625633791,0.19939128908738299
0.13803341512380532,8.467610006215061,1.1508436203527732,0.12151777951768744
1.1086530719074885,18.320722188174003,2.0242224583866779,0.99834751513646558
0.27528737194905795,8.0023258125912804,3.1845143281414563,0.19692238511634536
1.3254631999094795,12.414024836326774,3.5366033804161847,1.0315789986278883
1.5382956180630991,0.56365127023222239,1.8929303151246346,0.35295480690822362
1.3383676769783093,12.412757749417745,1.1256975227124348,1.227084879334895
0.84082834758284186,3.574821136123306,1.8037679445407988,0.55884747909011923
1.5675651344811421,7.0506626483397916,2.581934066698937,1.1473928857906615
0.96503558590167515,0.48489892214324304,4.5348353559861314,0.093221013206296027
1.5682304465592398,8.1309115284330602,3.5734561976790764,1.0894345867757371
0.38457601080518955,13.097106887833958,2.8380279088759832,0.31608349626589216
0.6344453293462754,9.4701608424030823,4.885896339298764,0.41852015762926681
0.33653669683657117,5.746848159066829,1.8063372922651006,0.25605425805249288
1.6978079897022453,2.0279697851079663,3.742273796167058,0.59669981960627116
1.8929581055798763,0.20447654200468451,4.7701754069305347,0.077807559516110389
1.2416597775695204,13.825552657920095,4.1631509695598234,0.95430070968452951
0.89033157610065017,6.0994367635734106,2.6995063539454676,0.6171787991476253
1.5407351184543423,8.1089528625641449,4.1115063358891186,1.0223632554515443
1.4458130270157061,3.6044910360496827,4.4621519959958302,0.64604570637117631
0.76385926916057179,1.8270970860047713,4.2153383037534473,0.23097392934752756
1.800544685983424,3.9691643308412874,3.3808206165725809,0.97233637821337626
0.87448083464844872,6.8383105061863994,2.3014642965458805,0.65427995854421517
0.1613225970947573,5.1756532682302305,1.3527097533122401,0.12789574111269228
0.63197852054827475,5.2686453565980091,0.73894731642949529,0.55424375102954038
0.83050040539153103,13.27875103823261,4.0544284114121432,0.6362368861629375
0.93302185930783232,6.0682199516279427,3.7171728673507518,0.57859525587729133
0.88615984504292666,5.3761190557392382,0.60710554586135435,0.79624302054309448
1.4822940330941261,16.454369248583895,4.2945628107826002,1.1754924680325001
1.5174511572290847,2.0263010220247439,0.99925236531767203,1.0162811350907206
1.7333585203726032,14.18218357187126,1.1986087405256731,1.5982797395929753
1.0459711651220729,9.2196913854109503,0.53596772279358396,0.98850638726746776
1.7164861048647932,17.630726637007392,2.1323520153204791,1.5312845646914501
1.6104318933866235,10.203978091788862,2.1259342204814313,1.3327598236105711


==> anc/competitors/data/v3/mutation_selection_balance__s42.csv <==
x0,x1,y
3.531116913821413e-05,0.15794442180682089,0.015101457615521573
7.5466964107969288e-06,0.46003652880262158,0.0041676229083754644
5.2142979053005453e-05,0.39283407736144277,0.011543121667282758
2.4816244430149872e-05,0.064188321388094147,0.019779184632580122
1.5429601005519732e-06,0.49854698234041078,0.0017602775957716425
8.9380895863436062e-05,0.44080801191079516,0.014257105712639559
3.3287363915578426e-05,0.1491151345533791,0.014846550316806352
3.7336070725030341e-05,0.42007932403385972,0.0094618260269385638
1.8039615030067862e-06,0.062145570616977605,0.0053929780595904017
7.9574125731055352e-06,0.49956131793237696,0.0038786061186214102
5.5156417269609624e-06,0.33618552069220309,0.0040460780598753025
7.1372346904019718e-05,0.3285612576238105,0.014731735046062958
1.9396806804067686e-05,0.054315956222225049,0.019052591113492681
4.421027603802808e-05,0.4495463654593464,0.009994079568748284
7.7059892291730092e-06,0.024209756570190019,0.017841979863455624
2.8475898979226071e-06,0.12800574844016205,0.0047380278168950183
1.2857886092104682e-05,0.080080718831651146,0.012675107013410486
1.3416354101688907e-06,0.39061629093918709,0.0018357628186681206
4.5212897915896794e-05,0.10712007133431996,0.020451040409521858
1.8337021671045954e-05,0.45621273129413376,0.0063268317208028694
3.2822788943585793e-05,0.33157182927047019,0.0098850210551160011
5.1174303003136314e-06,0.027719728142401145,0.013479282691992379
8.7376782554419931e-05,0.012660618723063226,0.083119184060115481
6.1128289383325017e-05,0.035312379337055472,0.041639945311796787
3.603852387684787e-05,0.30690333704738659,0.010682059507616724
2.4506281377201823e-06,0.40272608732111348,0.0024562055371313146
8.5791054790017151e-06,0.12689088210742036,0.0083085150482693979
1.2235100233650859e-06,0.42621033303230577,0.0017857697045891051
2.0350682753671469e-06,0.038043650675097587,0.0074024706012326318
2.3232604885522557e-05,0.40247228828442133,0.0076010395230646345
3.086912446280768e-05,0.46461976078441741,0.0080780758297367243
8.610323423725241e-05,0.38833311556114647,0.014796862182530112
4.4838462907863542e-06,0.35207918414953221,0.0035984167229068374
5.5070549769932557e-06,0.42061030714113773,0.0036511772941436233
8.6918379856775344e-06,0.029674136778062549,0.017225761480663342
2.393000107750477e-06,0.10887323425233714,0.0047832336248103706
1.8190431896729691e-06,0.071212602859765106,0.0050426732665982913
8.9414891203236701e-06,0.25722018519456341,0.0057884939557749137
2.8432738978688246e-06,0.37514218288113382,0.0027254780238309818
2.1858884200540883e-05,0.31870580384243535,0.0083004486505119726
7.4869311220865264e-06,0.42705423888334815,0.0041696218342763183
4.6276061771155284e-05,0.086054366296134527,0.023139617845039387
2.5149549152136531e-05,0.36996433504822918,0.0082667324217346756
4.2143760261292199e-06,0.104590330525763,0.0063042487307653052
4.6186983888661286e-05,0.14267178814572212,0.017938234912273601
4.0693843916689038e-05,0.35785330166783891,0.010690690320130366
5.9560283744694003e-06,0.4903003446003541,0.0034506450250417365
3.7727341902695983e-06,0.30965636692876408,0.0035115820693044694
2.3173466689007514e-05,0.03670515434573484,0.025150089953450833
1.9032900062238626e-06,0.3119913952644911,0.002371520563311445
2.5108247729595382e-06,0.03075177027428188,0.0089943807294117148
1.0344858139522904e-06,0.44323139856974042,0.0016518834708343947
3.7484243895631375e-05,0.35769335969930416,0.010136565684215667
2.1364941755036067e-05,0.094832644747026573,0.014826923872289986
2.5723541334066305e-05,0.054943292853857052,0.021476777274072916
3.6429906957070623e-05,0.099931282151356299,0.019095695154803388
8.2762109372833942e-06,0.49021331798155432,0.004111547481444793
1.3724053168927639e-05,0.23469471480466,0.0076368170261470617
1.9036802148316655e-06,0.3941996646872899,0.0023023958467666499
1.6945724718950904e-06,0.32184008763281069,0.0020638166560804122
2.1717304645704516e-05,0.29048244347973229,0.0086807420796329842
8.7537151888115569e-06,0.081113824785874339,0.010523232651844978
1.3504304218264759e-05,0.47355198224346656,0.0052427516231899835
3.3884237321586309e-05,0.1576578899322118,0.014627441086066173
1.8596732323761866e-05,0.29322843574569568,0.0078986948697074098
1.2798492000028499e-05,0.35289021284864242,0.0059450344922348068
1.3134523488159869e-05,0.32812424607020135,0.0062986839917832087
4.0541535749001788e-06,0.47089126075080406,0.003057463839669706
1.1524860283967088e-06,0.082735105060828415,0.0038909272312192228
7.471964132012042e-06,0.25909284183900161,0.005341182021331878
2.6863917535634995e-06,0.20797685146297534,0.0037584945213141297
6.5623182362632268e-06,0.24234267744648288,0.0052067893056223927
5.0910357477576463e-05,0.06841658783689486,0.027430049472615851
2.9368311080189411e-06,0.075706358837655002,0.006220297917222747
1.3079931915544421e-06,0.14625701743281611,0.0030018208282641236
3.6539936142794819e-06,0.15930525584280736,0.0048208234116655403
3.8653383492561251e-06,0.21967257470386151,0.0044692416746881366
2.1078176143716001e-05,0.30938389804794786,0.0083275692714832577
1.3003621044997629e-05,0.32096826753494889,0.0063039672043197484
3.6965485812646042e-05,0.21178733932692942,0.013295053811805693
2.1312140994390624e-05,0.21030372362006158,0.010035523739714948
6.4979104648969434e-06,0.11663797808151136,0.0074216282504882044
4.2465942691788618e-05,0.29827006172041404,0.012010521144461979
2.1574753370052604e-06,0.16535004654544658,0.0036148756810704175
1.1102586009934692e-06,0.027669318795908213,0.0063585623118324226
1.5138948847226594e-06,0.21501602163686159,0.0026546670411418385
2.7843171420276415e-05,0.24232501079418345,0.01074821104067158
8.3898551047877598e-06,0.12054050542006338,0.0083794745573548754
2.1015685377233018e-06,0.29050438722983668,0.0025223907936563379
1.0048229603696428e-05,0.28722823121164126,0.0059722380121515943
2.0166206287193196e-06,0.35398106874408197,0.0023020358947648577
2.469680371980524e-05,0.32749475627859292,0.0085594251642593048
7.8039153723544327e-06,0.32969219769530544,0.0048601701106013471
5.7815255893298601e-06,0.16494493439378113,0.0059276610968654955
4.0088903553430447e-06,0.39584178877311738,0.0031224901127268308
1.8220705396336803e-05,0.27908074796384291,0.0081518766932828571
5.2920656253467539e-06,0.22139491563814614,0.0047732016857812212
1.497269019801849e-06,0.31674611566111799,0.0021390342664773278
1.7219153764738362e-06,0.18672209388062461,0.0029862391738262038
8.3906446559998228e-05,0.26124222985731155,0.017917543913118224
6.563891315430026e-05,0.37098578735628795,0.013325623914047582
2.5085009372064517e-05,0.44433741449461678,0.0074266137823318871
3.4020439741603229e-06,0.46131802667464389,0.0027781665058637384
8.6766634961548688e-05,0.25678013333971861,0.018387563236514411
3.6099551637741801e-05,0.26493480622287885,0.011509601110924599
2.7150659192692228e-05,0.40193650127427988,0.0080497333893466781
7.9199602937898924e-06,0.16408083895465864,0.0069465004216559311
3.5033467433321862e-06,0.42031735754908361,0.002867960123047613
1.5587695890838128e-06,0.25212940679353746,0.0024775166992698789
6.3856453255246507e-05,0.066769794924281506,0.03092277363029371
8.1574154229618824e-06,0.045308982065742416,0.013437364314152777
2.5393743563481885e-06,0.42257667340933691,0.0025332093615972311
4.091789167810861e-06,0.037228279284370169,0.010387890245301609
1.4402541585949329e-05,0.14749960370549139,0.009780329076291519
2.257072793600428e-06,0.17372371984575746,0.0035100764785124965
5.1668822955029278e-05,0.094767278143880945,0.023374850941415684
3.2888120853467452e-05,0.16380775120297472,0.014276928791510319
2.7474254184170319e-05,0.373919357695292,0.0085345923640597274
7.3145241737988143e-06,0.017194593344434676,0.020409126748716706
1.7972880279365527e-05,0.41531497801513634,0.0064312566651960638
1.4729769059841429e-05,0.42970853155153349,0.0057828526660515514
1.9938533076381378e-05,0.19240817086385861,0.010131536981782064
1.4753281949461189e-06,0.08527032053971105,0.0041242762931861035
6.7860148289680705e-06,0.30441179989308964,0.0047247952416484213
1.211234821388978e-06,0.068639552373798221,0.0041738318283876278
9.7270609792345473e-06,0.18881048692834373,0.007268185879030266
4.5679613923184665e-06,0.47963029864147649,0.0030277110680744842
1.945576794831619e-06,0.49777759156598217,0.0019025381473123492
1.609926078711619e-06,0.38833139676374695,0.0020774631497246388
1.4972321507813319e-05,0.16237113986117546,0.00947002634579114
2.19374395493986e-06,0.34695587409138534,0.0025481742357200661
7.0833750394869795e-05,0.35564911908716623,0.014121527524481203
1.4525205298476929e-05,0.20004243063018839,0.0085084549895222579
4.940144008352768e-06,0.32403543094721809,0.004041720725511423
1.5199558840940782e-05,0.01525654603808136,0.031509934051088248
1.110728056414368e-06,0.1124382527150983,0.0033209244659804277
8.2626323014639211e-05,0.26729326845395796,0.017562409574821827
9.2173668752161978e-06,0.090238139086564972,0.0099964062787101481
3.6768037885372856e-05,0.091294365259501478,0.020074460281848078
1.4637267166064209e-06,0.41978910236961658,0.0017743676050080339
9.4040875070797312e-06,0.49467517131496669,0.0042952041921000255
9.5810694604756965e-06,0.28242501973393974,0.0058587403876152258
7.5102243369007727e-05,0.42114416813203959,0.013401964909900246
1.3914131540709976e-05,0.49525761551987357,0.0052467225076089754
8.8507240844844439e-06,0.079381985398699589,0.010644399394213768
3.4194111710897175e-06,0.22964035049463202,0.0039587445202603107
4.6040284081499926e-06,0.20236063076254074,0.004893888544175308
1.099878733588213e-05,0.049224148986630661,0.01499372190853761
7.5478440884541187e-06,0.3801117846694248,0.004573840954132961
1.1046486337776691e-06,0.22255172338807058,0.0020654976852657768
4.4934907124495034e-05,0.23997019775329664,0.013656555194027534
6.1989986772249312e-05,0.083829757168487687,0.027118418677288689
1.9076477207874438e-06,0.098654059593125371,0.0044076509710096728
1.2825440406891191e-05,0.45448077485654537,0.0052629038872146804
1.6487373721882186e-06,0.031878053597396649,0.0071773237912661093
2.2104474062314459e-05,0.12409761962241606,0.013508748519352444
3.6514685773345034e-06,0.1531090718541189,0.0048688686440071455
2.0837483521127062e-05,0.25019679577677734,0.0091617582564714507
2.8443905596414862e-05,0.29735813477724998,0.0097603004231288978
3.4458390142696938e-05,0.25171208816682661,0.011706796308327707
1.6424111772330087e-06,0.051216513932872194,0.0056633810224369268
6.7924068342147204e-05,0.12939705248729963,0.022950008633603757
2.8868750146182905e-06,0.4233583085336452,0.0027119434269104749
1.188023721441135e-06,0.32241846323444495,0.0020618165204185136
1.2873746076154409e-05,0.32808303456579446,0.0062908631101074022
5.5187988830511412e-06,0.33839959512216394,0.0040892890903300103
4.5664581964797359e-05,0.38382247932936925,0.010808105717262317
4.1352611767575237e-05,0.038473156043509198,0.032777213838154934
4.3080207419942217e-06,0.18963810861698008,0.004847435958269068
8.0500539351546055e-05,0.27436844327822257,0.017203788473132156
3.8179978217225311e-06,0.17584367681568977,0.0046779349837278031
1.0718012481609682e-05,0.42379464791072141,0.0051055141845232936
3.2503503929176987e-06,0.24646052920777403,0.0036739224767596661
7.4488141749988004e-05,0.38662751883509577,0.013983893275214003
2.1341042719848104e-06,0.42748760327177282,0.0022593096743077721
1.2297624805089342e-06,0.25734782662271405,0.0021552865012108126
7.4164166460951187e-06,0.45568059949696144,0.0040632868929263077
9.6549744337727969e-05,0.29769073086312048,0.017756080400765022
6.0723183571917366e-05,0.42663440642852368,0.011963306237417997
3.1420713222214145e-05,0.1768894898398469,0.013012714648310721
6.0476267835365291e-05,0.25442030968042773,0.015268772829964687
6.1219993534591523e-05,0.2703914100922431,0.015086019695200056
1.0907286498539621e-05,0.061440060789074588,0.013365170787698435
4.2840852429939371e-06,0.20529072828375491,0.004467816635455325
3.4996520265800007e-05,0.45949545955032128,0.0086656475113780652
2.1053413791833419e-05,0.31910779777872378,0.008240899243448804
5.588759971496764e-06,0.096978225394114062,0.0075495819170673436
1.5450172623456152e-06,0.17603926144870644,0.0031562003364702688
3.1158692316638665e-05,0.10388547473472291,0.01731841090602286
3.3490453762934096e-06,0.022163334581300542,0.012327811697570714
7.4752599731275145e-05,0.4644556246669731,0.01282609414010933
3.0334800982314982e-06,0.22962159084586703,0.003645977730599141
1.7600129560850354e-06,0.16069218548618522,0.0032229336305024028
4.5943634071488081e-05,0.30325382386329092,0.012299149714799803
2.0256697060067021e-06,0.013584083583577662,0.012208428675107413
2.2831614148855907e-06,0.14623083223439878,0.0038335348652442174
1.5803947672362429e-05,0.35448639819245736,0.0066549339188987713
5.6120829517384379e-05,0.32054718880393884,0.013167624166304048
2.4709805756363222e-06,0.49108491429584239,0.002322958244754546
4.1749121929204807e-06,0.3139752777324416,0.0036494864548716763
3.5876467655871093e-05,0.24397787807758906,0.012101917022963536
8.7832016189098885e-05,0.38310195596016378,0.015132343061319716
1.0034191205042666e-05,0.45263065726238599,0.0047276216200352016
1.9399699603257188e-06,0.36314101389199227,0.0023645807104968673
1.06628322149116e-06,0.48197349953919599,0.0014010643282913061
2.8794666971007257e-06,0.39318253366170686,0.0026162528662246162
1.8350353528904746e-06,0.43473270474834397,0.0021499123136495004
2.2662997309479935e-05,0.065910994879982227,0.018507383682107765
1.752528177049378e-06,0.36888261646695597,0.0020573139443095995
1.0295794443224361e-05,0.22564346276841063,0.0067932174701501521
2.4463853722533666e-05,0.28102086318152486,0.0093702592646039799
1.4528916186470966e-05,0.33051018064635479,0.0064979854645397985
2.5092925853436264e-06,0.48520940718572902,0.002293923536042949
4.0574114679214301e-05,0.49244325990149607,0.0091406031302758255
2.6965858993486157e-05,0.15123184028907358,0.013385533111380698
3.0058548691015748e-05,0.36953921374457893,0.0090734750770642136
1.8285864745654275e-06,0.37749193358828165,0.0020796596118325436
1.7681031883668326e-06,0.17978150204339391,0.0031646232110710782
7.1634973078776409e-05,0.070696189683468288,0.031805914316436527
6.2395948026589272e-06,0.030064010540002684,0.014364686761775826
3.9985026074702657e-06,0.3908981324892975,0.0032734555160965602
9.4878561321459683e-06,0.24995287349028389,0.006288788843730255
2.1170368886876509e-05,0.49291468305251385,0.0067085197934333898
8.1516685747461362e-05,0.23783699353488999,0.018626821526558944
3.7401795710592257e-06,0.48917931974618173,0.0027556329859308578
7.0732149897216289e-05,0.21167224107508933,0.018310469341266393
1.1212926690611278e-06,0.3989042537743866,0.001742798545138421
1.2894249952019789e-05,0.051561443432797713,0.01582423702995522
1.8533191931652097e-05,0.2821762379675043,0.0081155799759854708
1.6285264157746027e-06,0.40300929562300486,0.0020813338825836246
1.9084430037069414e-06,0.46310381693774544,0.0020249014111927968
6.8901493961844824e-06,0.41306571440254147,0.004021204850241723
8.5598040758634602e-05,0.028115656328575371,0.055141174052883449
1.5562705761113154e-05,0.19262414724029975,0.009043237461405975
7.345924208449804e-05,0.03386225143378712,0.046576592910791671
4.0618308261083241e-05,0.063548322646133415,0.025311228263537121
8.6052442761689605e-06,0.34089975804706724,0.0050820768025754848
3.7113071516840249e-05,0.3594965161927321,0.01012815644095758
1.0856093321249981e-06,0.38912313454829689,0.0017355973316902282
1.6530576263139129e-06,0.43407370854727478,0.0019841847542741101
4.5588702273500018e-05,0.37232141955348985,0.010958837227115086
3.9231433436227371e-05,0.4024270801322497,0.0099980966624587404
2.919318530128881e-06,0.033992217813406826,0.009224013087295823
1.152230007072741e-05,0.12492222371623629,0.009461029120194038
1.6294147426112358e-05,0.31472990895387043,0.0071050257834521348
5.4384846558593469e-05,0.43048139926616336,0.011151714910938653
1.6077344385110438e-05,0.01220506122043297,0.03629870083459024
6.6856423246644565e-06,0.2621683776370114,0.0050262371677773834
5.6023222583431243e-06,0.34187082568855465,0.0040190312475764205
7.1082742079130959e-06,0.024507571673020472,0.017084189578655679
2.0130847141968684e-05,0.2066642232011601,0.0098989215118392929
5.4322689488853353e-05,0.44886109187801143,0.01102835371592624
8.087117705015052e-06,0.33909027633937078,0.0049189788952040039
3.1309715827585563e-06,0.12645259804669268,0.0050291495315063868
2.9738888047659821e-06,0.42786275351963721,0.0024543710428577216
3.1047637598429657e-05,0.18053539747066202,0.013082467876182217
4.2967246843121393e-05,0.4281388888605891,0.0098296326704778534
1.6238883259765114e-06,0.15648238904826373,0.0032245189044381077
1.3586816623141054e-06,0.29925692293274303,0.0021303708278376269
1.5447824523343874e-05,0.20450063319643871,0.0087816136283367791
1.9604081005701218e-06,0.14466427486998285,0.0037837792249738461
4.4599334765433898e-05,0.44441320546421592,0.010035271701759501
4.1751237059582077e-06,0.10192090415035074,0.006357133740420965
1.9397415379119648e-06,0.051557679705523919,0.0061756320832802667
6.949298151492205e-05,0.17754419988737358,0.019738556646569313
2.1432036758643861e-06,0.3616431823443681,0.0024342777392833753
3.7105660330414199e-06,0.40564148692837804,0.0031096202209067079
2.0287418603877323e-06,0.49938425133271475,0.0019673975679738312
1.7020806219363056e-06,0.15521740793547081,0.0033810329260652587
1.1022904192228689e-06,0.20989155605432827,0.0023501554519452105
1.2905974965020472e-06,0.077042426234516875,0.0040104471188164067
2.2350278641988783e-06,0.29168724551528646,0.0028522019866107327
1.2786858675917347e-06,0.49881421825882943,0.001661399322272395
1.5215549183720039e-05,0.35343169495912269,0.0065701190390801793
2.2984182087073415e-05,0.30165429180255215,0.0086630784745648191
6.1271838762115913e-06,0.20226085553167908,0.0054297582745886945
4.3249609830940796e-06,0.45849639253992186,0.0030248791663688396
1.0210628471458906e-05,0.2534891321038712,0.006393532496910063
5.6235412412979024e-05,0.075839787523400135,0.027148030202107393
5.0380590520978025e-05,0.1890354469675754,0.016363035272777195
1.2216593522584457e-06,0.042911667735405779,0.0052284247884554456
2.3067302939840549e-06,0.10896972846750295,0.0045833070807308491
2.9750189897770533e-06,0.018657702689956979,0.012636921846924791
3.1533715979495112e-06,0.23210715908508009,0.0038970349664559536
1.3882423964854906e-05,0.32092472982638059,0.0064581175117307483
6.8002495660304044e-06,0.17821330656566481,0.0063043184102695021
1.2546085412795471e-06,0.2159870680375858,0.0024230676549025156
5.5876381892889035e-06,0.48001254369384222,0.0034473383249236777
1.1155933002760307e-05,0.3784619295717086,0.0054394944592909434
1.5971430125979382e-06,0.27501975210302609,0.0024482518804494631
4.644266231126692e-05,0.14942502880479439,0.01761650875629113
1.2703509974789727e-06,0.44952843139876764,0.0018066175147819555
7.0743043171377589e-05,0.12519758727152314,0.023731388705946214
1.5784334765095783e-06,0.16941793795317175,0.0031501122447778031
4.8657512534646904e-05,0.45544175906724477,0.010280502330850478
6.3871378273928496e-05,0.26947560708968549,0.015390283653003756
9.1020949408807776e-05,0.3737357952148086,0.015513318535504077
4.0183870036276081e-05,0.29946494914024541,0.011623140134566388
3.6220553407875524e-05,0.33018521241465265,0.010598452899863713
1.9273764669396057e-05,0.15669781284226453,0.011083837721526314
3.6140379541834467e-05,0.12827231019706484,0.01676832939837021
1.858251178167696e-06,0.16802125011264599,0.0032293535134849823
1.1806905082518611e-05,0.086166366400877006,0.011685947926560624
1.0676913896299497e-05,0.43841403899249565,0.0047973881916442982
5.1897243159507037e-05,0.1487909972925559,0.018597170893084825
8.4255591376714707e-06,0.28512980326304849,0.0054555655826345941
5.8908639420866147e-06,0.39806746831927331,0.0039607990660579786
1.9016322869629059e-05,0.39407381359409965,0.0071892104249221518
3.4113527906093429e-06,0.22480926670625451,0.0038447856240752809
1.9034296141117524e-06,0.24336608120749559,0.0029205899098880841
9.0313889882383372e-06,0.4974038569781622,0.0042821575787970936
6.8199114718813703e-06,0.34055276371972182,0.0044619822626419878
2.9183668336893876e-06,0.40917283712776253,0.0027080018730618071
5.432798783722588e-06,0.45225144491742364,0.0034712927803619838
5.4048656075338535e-06,0.3959190197523762,0.0037043184820801487
4.5184671457269514e-06,0.10073787902724811,0.0066620313259536032
5.7402150030760094e-06,0.2854636595314104,0.0043635113287267937
2.3522674063255048e-05,0.059928137084126989,0.019678691409162067
3.9242164063809514e-06,0.32993184201635922,0.0035051787070738091
7.901614785820668e-05,0.47812121981202738,0.012831605305113521
6.8029305771643162e-05,0.26123871150705452,0.016085767530847461
9.1584263359177659e-06,0.22215652150520593,0.0064214125285176737
4.5365156141843099e-06,0.027562948194899954,0.012897806810487238
1.1772523869125346e-05,0.48028951594131797,0.0049664639640102622
4.9787575448035519e-05,0.060471315223777806,0.028636998660209294
2.0191783505400601e-05,0.030128755719374997,0.025993785645080671
4.0624090955288727e-05,0.13057263963741986,0.017775028656283911
1.1626381035262479e-05,0.042109912620007392,0.016658843564764502
1.8443156799158163e-05,0.23300774278176356,0.0089808476877900317
3.7697385290240367e-06,0.26288302261598506,0.0038940604851777118
2.9497575719174447e-05,0.16315927502400612,0.013543403646409317
2.5398565365691548e-06,0.034970636461694168,0.0085752491098913686
2.4524279531413351e-05,0.064684180442121084,0.019523152919651732
5.2654820506429531e-05,0.19840714521506478,0.016335597757156987
1.8374083031747485e-06,0.039658940905002701,0.0067118770405458997
1.6933997100876819e-05,0.35211296554885757,0.0069953839617729746
1.5494996998883125e-06,0.11144006534715786,0.0036117767897951968
2.8276864877453724e-05,0.15801506870398288,0.013308621935879986
1.4756604499356687e-06,0.20312163081726778,0.0028079126293786877
7.445256173827624e-05,0.21413872020388247,0.018718833869510527
1.8828505956270395e-06,0.010813746760652261,0.013323753992839084
8.2748568945149349e-05,0.064914481789361794,0.035679930485969846
3.9973148057782084e-05,0.43275463623303023,0.0095113867702801003
1.5394444028076072e-05,0.010604200630834986,0.038080822726467574
3.6749227075394454e-05,0.25900200434830878,0.01192047735582541
3.8925094712486278e-05,0.24985598318853197,0.012488412098805477
7.7992730593270108e-05,0.17321613889521253,0.021317282880867507
3.2119347027638441e-06,0.22135023987176033,0.0037780883203645281
1.5140903472618365e-05,0.3924847573880263,0.0062414406344572159
1.5491675634490237e-06,0.42218981604532868,0.0018301901023166933
1.707384757752161e-05,0.13757078627347252,0.011179331219659619
2.2008102911825304e-06,0.16802031607418763,0.0036194502744040973
1.3486561058889067e-05,0.12881659798388304,0.010167351794767866
1.3959216020656954e-05,0.24513306627002193,0.0075258579201103208
8.5500825136572561e-06,0.34479659525281836,0.0049638020296467683
1.1098481207941114e-05,0.12184390897707606,0.0095206596440112375
3.3716833399085664e-05,0.17206051360688468,0.014151496618044247
3.9672487595800306e-05,0.46588846261868372,0.0092194174422705073
9.6450932574585978e-06,0.033798952025009453,0.016871737931610228
1.5819286190405628e-05,0.23577710656738746,0.0080099925730886014
7.2857199106432741e-05,0.35866344038242115,0.0141753387133596
1.7356700798829719e-06,0.083722465663162285,0.0045304401648545382
1.7147749548676653e-06,0.033213269802686109,0.007126123664405605
1.4976765292445496e-06,0.077720632102880063,0.0045090712005370955
2.0688384069981909e-05,0.46022336483003462,0.0066904514947997359
6.874111964481881e-06,0.014537293092350474,0.021856613447267911
3.537063301445848e-05,0.10227776765756239,0.018601810274629677
2.2002033754397203e-05,0.025328921321805829,0.029476127875250668
4.6481005746213124e-06,0.064208439105479603,0.0085006110232326675
6.2622888357761902e-05,0.31387315044786518,0.014125360577063871
3.3501503202718517e-05,0.12840306528215203,0.016301092828807234
3.4759208758242593e-06,0.28891390471103162,0.0032682736345049572
5.3503727009940179e-06,0.2991957375554018,0.0040559389609927683
4.2548079340350118e-06,0.42622331321399171,0.0031126191658802857
2.0664423666200887e-06,0.012323282526818222,0.012950618694913469
1.9749983861550604e-06,0.4281510350777597,0.0022073461887569309
7.4516925285460233e-05,0.31336835234921728,0.015461402236302288
7.5129080643158062e-06,0.089744308191429215,0.0091163881719731887
5.8430505771127627e-06,0.38873932018628915,0.0039649478888196029
2.8798602761596476e-05,0.429190855477387,0.0082804016084851526
1.2763980455073915e-05,0.13458910703953708,0.0097543046156957965
7.4521222999962626e-05,0.46020890364231365,0.012808262835356963
3.6358251363270137e-05,0.23268414084634234,0.012523775741713204
9.0936687059183745e-06,0.30567798262332752,0.0054057966371521106
5.6587296665635966e-06,0.49247827147264539,0.0034499929647500661
9.4029275497115847e-05,0.18715267853320769,0.022424281933704805
2.725966233965071e-05,0.40844807945185529,0.0081695466548061795
7.9871036431111418e-05,0.16601556773594522,0.022061311442295801
1.7256676368825613e-06,0.40161462589833058,0.0018612455276783872
5.0242050809929388e-05,0.30435962024269481,0.012725720065442163
1.8799563600515478e-05,0.11601429066044669,0.012627195600193659
1.7532480182318286e-06,0.21287278595672585,0.0028384983557247561
1.5014677206374345e-05,0.16564146083814524,0.0094988152790497979
2.3560946342099541e-05,0.048273112609378305,0.021962283922933739
1.0582916554900348e-06,0.024619037348851767,0.0064713574211995887
8.1028150053864222e-06,0.17977454114951866,0.0066392416602855829
4.4750616469934769e-05,0.019326732430568424,0.048331608635858558
3.8968891370730733e-06,0.091089001215069756,0.0066963079230052359
8.2622087517018544e-06,0.36533982721692571,0.0047199825138881102
7.6670492701223986e-06,0.35696470548495807,0.0046030896577435457


==> anc/competitors/data/v3/mutation_selection_balance__s42_holdout.csv <==
x0,x1,y
5.1858143321057066e-06,0.03947275015052143,0.011461983765317839
5.5515891419597474e-06,0.35842692226177131,0.0039355763971432728
1.4190814553006806e-05,0.45834142572651887,0.0055642816743071673
3.120209713867026e-05,0.14042464311815891,0.014906312713484261
2.3399937780227154e-06,0.12251615411483459,0.0043702941973252484
1.476424666761084e-05,0.26056907381813388,0.0075273864258497162
1.1736664477840839e-05,0.13771629792156767,0.0092316573170250979
1.603187570553815e-05,0.31028073622980729,0.0071881107848337606
3.3754161127072275e-06,0.3271185699036519,0.0032122627393750712
1.069866429989689e-06,0.27161220004366027,0.0019846784022264307
2.9061494316589559e-06,0.41783137294172323,0.0026372933993394597
6.0082743842397357e-05,0.39093491486526943,0.012397172638799938
6.1841794852751577e-05,0.16173497887451163,0.019554155514093348
1.3711725387151357e-06,0.012070759904587934,0.010658074400816746
6.4282539002533272e-06,0.33036024987743717,0.0044111580437039433
4.9972913307937642e-05,0.02882099105001875,0.041640206924786281
9.0893923316986831e-05,0.28388264432298532,0.017893611498066671
1.3015221267852566e-05,0.08552574603984528,0.012336084691510318
4.3076089838214781e-06,0.059626036254852147,0.0084996328650527603
1.5848893215140027e-05,0.30519065843811977,0.0072063251153079632
5.3325005153214825e-05,0.07310328329275266,0.027008285237284636
2.1665945228801383e-06,0.47076082328237639,0.0021453031162690234
2.4431993788860412e-06,0.06041256640711333,0.0063593951582280031
1.0682841766369242e-05,0.11892140574297856,0.0094779274653800146
1.589608991292597e-06,0.16096460175390004,0.0031425338585034748
3.7032101456287274e-05,0.021448505494479176,0.04155187832614271
7.7290438465553504e-06,0.21908709671363577,0.005939562893535374
4.209624053012745e-05,0.092307980113289598,0.021355120787646925
6.5199882634498215e-05,0.062254431847937594,0.0323622173231859
2.2839586885348065e-05,0.47805289621751756,0.0069120384493493595
3.411655025606471e-06,0.39426404936286724,0.0029416362324994525
1.0269720671955686e-05,0.14707739969051559,0.0083561522477051051
4.5331178835704306e-06,0.0986582543012961,0.00677847179339096
2.3549299107971163e-05,0.35640933594787028,0.0081285757472201545
2.7739982734278177e-05,0.33695423593430929,0.009073349355172549
5.0597459484623937e-05,0.46246882167284348,0.010459793871240347
6.3582652525120478e-06,0.46400269777875613,0.0037017669023930392
3.5495417366244231e-05,0.3743442262300869,0.0097375695812996089
2.6462095191960615e-06,0.20809418254338255,0.0035660066115848804
7.5242196714494067e-06,0.23385396762877611,0.0056722891575688274
2.6416418687791535e-06,0.018888819578249592,0.011825909754379652
4.2623950703549503e-05,0.19732135827966746,0.014697375915320637
4.0322369288767227e-05,0.078276805113470405,0.022696373806270882
2.7320719385805655e-05,0.013299015880510667,0.045324843478324932
4.4563230345409241e-06,0.39481357717263038,0.0033596365152840399
3.1270531496456205e-05,0.18183547168751757,0.013113793109458254
3.0265013743370075e-05,0.27189810039277895,0.010550361751919637
4.1826589116527251e-05,0.27120476701035084,0.012418740881732299
3.6392370891316764e-06,0.46622834501526433,0.0027938677089421361
5.0012941776451962e-06,0.45014034389901769,0.0033332449600527534
7.9697249079477102e-05,0.1328143660262926,0.02449622366554954
4.031973173615497e-06,0.43500416108837986,0.0030444728910761099
3.562023862698722e-06,0.45852563376022182,0.0027871901747317761
1.8257228536566137e-06,0.13473509674582113,0.0036810952629616083
2.1783991148968808e-05,0.29135019854868954,0.0086469125490985441
1.2162548087924242e-06,0.038917981620006939,0.005590325953133345
8.027687193505751e-05,0.17155627886905866,0.021631762790721303
8.1420380217380072e-05,0.23276450397976967,0.018702867062858494
7.2284425663409171e-05,0.14744931430809174,0.02214119152702736
2.4743275735214743e-06,0.19070657980423425,0.0036020170044943323
1.4142657581878224e-06,0.12795168798093318,0.0033246237532447379
2.6013565756349057e-06,0.22104499251258569,0.0034305172120202613
1.0533287569440528e-06,0.011612479668970237,0.0095240022030478357
5.7440304618999444e-06,0.13951791658779955,0.006416428749106742
3.1538945500458731e-05,0.041164908751459478,0.027679612491629958
2.0521540338097856e-05,0.45420047165260308,0.0067217319150977154
1.1855565533764026e-06,0.085668520555312294,0.0037200647942613346
8.047763621301899e-05,0.12433958950824828,0.025440924625681326
1.4413514379462781e-06,0.33500985405102418,0.0020742263738408261
3.0145360371663544e-05,0.36712805923554032,0.0090615282922815645
5.0201812501972936e-06,0.11406136853980296,0.006634228255071057
1.247328181923117e-05,0.33442298434794371,0.0061072023306564431
1.0714367236086558e-06,0.29468134275072272,0.0019068079056092787
5.7867715524710046e-05,0.35465175197042248,0.012773711821107918
9.5069851276546508e-05,0.062103624052911754,0.039125773385596134
3.4561623802446245e-05,0.17761548887491249,0.013949436092518447
1.1688460429135786e-05,0.13937993048641872,0.0091575338707154952
4.9163595299134506e-06,0.16412511025125504,0.0054731115790745324
2.7030214146871523e-06,0.27845042095614198,0.0031156653455074825
5.4635095223071156e-05,0.20393895082759395,0.016367628598515597
2.9923886168709287e-06,0.073786944238522376,0.0063682372451325719
1.3573530687951441e-06,0.28656847340220637,0.0021763673877807465
5.3246217096026978e-05,0.42105548304632612,0.011245395021679322
1.1591713451244706e-06,0.46945068775286464,0.0015713713425869378
1.8205742364242821e-06,0.14978181718657854,0.0034863794151175731
7.9365861058917889e-05,0.023958165384728843,0.057555931482564909
1.9420711239890917e-05,0.27788381286506247,0.0083598972732828597
1.6001012743274424e-05,0.19790969031783559,0.0089916668176465639
5.6850121098950616e-05,0.061150129368290951,0.030490672763241317
1.7972137846224774e-05,0.48247305940637297,0.0061032805897320002
7.2228482690090448e-06,0.26419486298852402,0.0052286799754411827
8.2968008349723672e-05,0.49220859701072667,0.012983169739864612
1.0238055504068873e-05,0.43875005860080707,0.0048305896454607228
1.0064418675971446e-05,0.30730920732248118,0.0057227735507564019
2.7781704344272244e-06,0.072458405513734975,0.0061920585771329814
1.0303474367106069e-05,0.26546422250187013,0.006230011502164557
3.7042914725444298e-06,0.26841896499118933,0.0037148901594580021
2.8409161830136611e-06,0.13827147276776336,0.0045327619968498663
2.456601629480119e-05,0.16027041835925179,0.012380571211215149
1.0611691447249568e-05,0.38055324657916456,0.0052806160472161382
6.07915529305639e-06,0.21962023007500156,0.0052612077083113353
1.6250807984327833e-05,0.41160568757529459,0.0062834302108524063
1.0491419441836344e-06,0.14388861606778836,0.0027002495810221723
4.2220204358741584e-06,0.02589209153700428,0.012769579571409907
4.6130898848034266e-05,0.2241989716308927,0.014344293087312165
8.6247594101040162e-05,0.011632474385622224,0.086106798482835492
1.6381015253729755e-05,0.058053378855097412,0.016797964396565699
1.7806069665106934e-05,0.48673465172678931,0.0060483637413347056
4.3135872715644474e-05,0.10632822017420897,0.02014164895038199
7.1155571197324146e-05,0.48141695883348301,0.012157485551543478
1.6405463332183333e-05,0.12208946223340704,0.01159191425031539
1.2969959226339682e-06,0.20674804893743562,0.0025046589355427304
4.3151492990819748e-06,0.24874542579686265,0.0041650513643192531
5.0852756933565686e-05,0.34119706665856975,0.012208283530776959
3.248249851786311e-06,0.21337265209873035,0.003901713138073012
1.1901490610809726e-05,0.4731081046861505,0.0050155721847821898
1.3431257438360967e-05,0.40079588751777351,0.0057889088094180141
2.9574906027276511e-05,0.44468826552119467,0.0081551856486241792
7.6670784865567255e-05,0.16391226939664488,0.021627644529492774
1.6088221246860919e-05,0.24624496011464905,0.0080829583275642148
8.936485369927549e-06,0.2869392982913137,0.0055806959071965966
1.146467136949601e-06,0.20524767021471468,0.0023634242490029431
1.9676964333110367e-06,0.29886921694384827,0.002565892494272793
4.3310875412548892e-05,0.43118128996295246,0.010022326049083922
2.2216578664500288e-05,0.24822060744467425,0.0094606216030335664
4.6180523024041308e-05,0.046642220764440578,0.031465875033828576
7.9738654430271301e-05,0.24284060482944264,0.018120651101264217
1.0809648088888342e-06,0.2618424250086262,0.0020318225246345805
2.3745573855280111e-06,0.15331301809016379,0.0039355172308193397
5.6017927884876141e-05,0.06018101478460388,0.030509407017649037
4.0088929100859392e-05,0.29301380789745041,0.011696830170913252
2.9892931044376372e-06,0.11116233411659747,0.0051856765121170755
2.6783492259301569e-05,0.39521002556102119,0.0082322703651578934
7.98723301031097e-06,0.30636188905609957,0.0051059999678202831
1.003754126375604e-05,0.12224919282804125,0.009061303390132348
6.0322683605174366e-06,0.31543872682913382,0.0043730336720667774
2.7044474365828282e-05,0.47102718376364411,0.007577331483309864
1.0859238571425558e-05,0.14614845244270844,0.0086199069298350337
3.4197380372081785e-05,0.49695968195156792,0.008295371522923695
7.709506231323508e-06,0.10306190977876371,0.0086489659824806296
2.5736807090449557e-06,0.47366881842793995,0.0023309874516786329
3.3175583194314598e-05,0.14234361699295373,0.015266528206158555
3.2021783658097247e-06,0.40508638782337986,0.0028115702200250735
1.1764082206290055e-05,0.21998020659339865,0.0073128593824208464
4.5448633511721986e-05,0.25571791397791677,0.013331525216569398
4.9155777497730619e-05,0.11514938402885826,0.020661244416138515
1.2224561851019461e-06,0.49320655857142576,0.0015743534114147201
8.1251122781100552e-05,0.33299292309004114,0.015620581015019997
1.8043072216674354e-06,0.084200840645282327,0.0046291049803714986
1.6752258563129212e-05,0.33463947350798534,0.0070753527925994861
6.8732447419311849e-06,0.49632240319803267,0.003721336689328491
7.6904183928064007e-06,0.20574179459771713,0.0061138351172912477
2.0767682755150982e-05,0.49698220875732746,0.0064643312015614188
1.7228292845434279e-06,0.061819505365029732,0.0052790814136801428
1.8733160191656584e-06,0.3047977076861641,0.0024791321373983811
1.7186422933461037e-05,0.44945089958103485,0.0061837456871561367
5.1440154482155092e-06,0.013020508580313731,0.019876373911818245
8.7530950576770588e-05,0.13807591789528914,0.025178036160960506
1.3751260247904699e-06,0.17366211128645534,0.0028139651358313985
1.2259399119470409e-06,0.38251603844580534,0.0017902338619160197
1.8743068824252651e-06,0.23092128715274779,0.002848973208310786
1.0024713912843389e-05,0.21710072718118761,0.0067952486770498132
2.3217612368507547e-06,0.13540188883796808,0.0041409159611155259
2.8858108149448663e-05,0.4813825015321308,0.0077426348607997596
5.3018172006750026e-06,0.42414106954843633,0.0035355518548639796
3.7817966417056705e-05,0.22676567749800805,0.012913989382752677
8.3762037703046525e-05,0.35375549308365822,0.015387640127803954
4.8842745074322578e-06,0.31800306824304808,0.0039190822398481534
6.5729525219727653e-06,0.026513137359680992,0.015745254570135949
2.04090726714631e-05,0.058787840761462019,0.018632360633758244
4.0031248103235334e-06,0.35851301977298833,0.0033415433479340264
1.6243050940087413e-06,0.40110227890714695,0.0020123626050982369
2.8435216443988422e-05,0.30446406777751517,0.0096640739928981582
6.2135589635253455e-06,0.49443140570382321,0.0035450077384356583
2.3697945322049938e-05,0.42425974266743671,0.0074737649376769551
1.3501237524623388e-05,0.066206858062827112,0.014280233202875718
9.966872357331877e-05,0.10171750982088325,0.031302684821425279
9.6289476896416087e-06,0.13909179770054092,0.0083202936375758076
2.9221388483522711e-06,0.46274804094003752,0.002512916914544422
7.8220341939172872e-06,0.21160470856770713,0.0060799105726995484
1.2990636033001365e-05,0.087118396329791417,0.012211254181873504
3.8463198317341154e-06,0.067807644818776006,0.0075315327165976628
3.0596691837090949e-05,0.43152525847983658,0.0084204272013244427
1.5373730410314649e-05,0.29992488866723521,0.0071595112757330366
1.935790965343482e-05,0.46631003986581199,0.0064430551128322362
1.6555421409588214e-06,0.090059293017708042,0.0042875169830067957
7.9748644644704746e-05,0.13351890095413435,0.024439385449819901
7.9349961165993048e-06,0.38948317116398495,0.0045136617530254254
1.2453287873498245e-06,0.13186781578990742,0.003073071092585181
1.4249294832424295e-06,0.25327117350176193,0.0023719405786040522
4.7234260006960165e-05,0.31662729635642017,0.0122139006112707
2.3818253028064837e-06,0.33065982269002953,0.0026838870698051528
4.4794736695421915e-05,0.18790792693340813,0.015439774155537005
4.5836058641297675e-05,0.44710779108107401,0.010125057874822766
3.7226340258228683e-05,0.19033913245241155,0.013984956780100774
1.5991541581195306e-05,0.3730394849066101,0.0065473832714317169
1.6161593590465528e-05,0.42540466837153873,0.00616369251279353
3.4516866863417639e-06,0.32105329894029982,0.0032788920239190601
1.2119523476706549e-06,0.18136772424362449,0.0025850132311901219
2.638212665524667e-05,0.061057033365127078,0.020786771926642827
1.071089725840628e-06,0.47027716034109962,0.0015091624233500894
1.1032920096752896e-06,0.11870100236213135,0.0030487235344638275
1.9056725476033965e-05,0.093335289767203788,0.014288979027796364
7.9933688400380843e-05,0.096603213071632901,0.028765315439157238
2.83646326150577e-06,0.15263930185220986,0.0043107754010934425
1.0334065070029967e-06,0.29621617774927395,0.001867803604057115
5.2978027308822772e-05,0.08354482480483473,0.02518187797469993
1.1936247451988674e-05,0.38001248584820396,0.0056044754836226916
4.5485932273162025e-06,0.2837229718340763,0.0040039744738059047
2.8570025800230151e-06,0.14722970749412451,0.0044051184594417403
2.1864886530932292e-05,0.40818519665261477,0.0073188861036501971
4.1846125379008742e-05,0.3423401755728856,0.011056016837837062
9.4274605727590887e-05,0.45369743223624631,0.014414985229951669
3.7702810221711084e-06,0.26532056523802744,0.0037696532539442393
7.6132255721454424e-05,0.18449768098923294,0.020313693387388296
6.3265709444066192e-06,0.26594688964688329,0.0048773815770033558
1.0958029196968697e-06,0.22804333487633055,0.002192085729953646
2.1109173953279094e-06,0.13718512196122248,0.0039226730573557432
4.2845455055368448e-06,0.091177035857988614,0.0068550345061738705
1.5075699326757946e-06,0.2082570979159338,0.0026905361247376055
1.0377867645512521e-05,0.216125099272445,0.0069294930084478484
1.3838925870383271e-06,0.38976183464370556,0.0018843064557830193
1.2806859775663361e-06,0.22988471359446946,0.0023602949679776813
1.6904573423693626e-05,0.28727243012353709,0.0076710556599476135
1.3311038370965722e-06,0.12847158016369081,0.0032188625697136129
3.8034067320673296e-05,0.17060040622764866,0.014931256458622899
1.0262288254461092e-06,0.040836702197337267,0.0050129892479947088
1.1876102161255877e-06,0.21387125364993337,0.002356463704169782
8.4515209600953997e-06,0.30300235178546336,0.005281343764243703
5.9006401025300231e-05,0.23873911297513067,0.015721275389696632
1.8763396948987154e-06,0.29871567603068333,0.0025062634816198637
1.3315844066881419e-06,0.47408990671278284,0.0016759227473878903
3.4641635614990816e-06,0.14476788437604743,0.0048917367883048032
2.3592577786333015e-06,0.20361737372096461,0.0034039273473297073
2.7288239835201599e-05,0.36358310484474876,0.0086633510854946492
1.439667642672316e-06,0.25739716401606838,0.0023649896425648521
1.7134289076262746e-05,0.016181775674881695,0.032540180428970805
1.1726049567354588e-06,0.42365981310525125,0.0016636701623683168
4.920732990561411e-05,0.06822393650061194,0.026856320602064668
5.7435786010026768e-06,0.48904271782155656,0.0034270298420158141
2.2938503178907016e-06,0.34635072804609923,0.0025735018521818708
8.5883180754972253e-06,0.33766912360082907,0.0050432254714191634
4.9353725483991907e-06,0.11043569413793129,0.0066850588981841241
6.1978528801979632e-06,0.29377574218478225,0.0045931715428729298
1.6045027213832583e-05,0.24561505680570733,0.008082444585745089
1.9883961475721023e-05,0.063321785151446236,0.017720455518435749
1.7366261840930247e-06,0.10057328447254787,0.0041553906261610294
1.0474357050791379e-05,0.11520170614393649,0.0095352971484740541
5.2264070460294418e-05,0.38101286433484016,0.011712019740755765
1.9195074713837098e-05,0.34004574661680376,0.0075132221460916465
1.7491535035208306e-05,0.37532783661001196,0.006826664729913441
1.8338764433487315e-05,0.077960205416180747,0.015337287146886498
1.580725967928335e-06,0.3747746530484295,0.0020537292500322738
9.8921800414801201e-06,0.17746056834666812,0.0074661218242003773
4.6884360872186063e-05,0.3576590659447203,0.011449311755795366
3.2102563945894241e-05,0.47456860863873107,0.0082247054980058593
2.0443044783507412e-05,0.41984261152494312,0.0069779769835354158
2.2595056059853597e-05,0.24577810607640482,0.0095881565192048306
1.46525146610906e-06,0.22611629857060711,0.0025455999190256576
1.276545118543735e-05,0.32514550359993305,0.006265838665034564
4.2222213294919822e-05,0.26014155362087238,0.012739888670565441
3.3236844598952359e-05,0.37608080204139255,0.0094008973608776421
6.13688382713114e-05,0.12183550456835897,0.022443315668153815
5.7410161699627566e-05,0.12644336318156971,0.021308180432633748
1.5125716372468801e-06,0.2457848270058636,0.0024807353864725701
2.426861886507116e-05,0.12257842387182097,0.014070693863296615
6.3485858127082825e-06,0.19947712570438489,0.0056414656253121224
4.5707118388347722e-06,0.22684452898461255,0.0044887742697718655
3.4393770408124001e-06,0.45313903542291351,0.002755016194096909
8.8008688054002623e-05,0.22065795240703973,0.019971145768996012
1.1950225049321879e-05,0.44890694804158343,0.0051595268682148449
1.913107965457892e-05,0.19348198638636474,0.009943733383411096
1.7109688933144914e-06,0.17986094001136885,0.0030842716893745696
6.0903849621095464e-06,0.3771915122162387,0.0040182912947883502
4.0973549344075009e-06,0.11490200811873823,0.0059715625234184758
9.7881653844579394e-06,0.42775907705361893,0.0047835578706332677
2.5010342179732008e-06,0.30573743133708786,0.0028601282692448859
6.8242076311466208e-05,0.31256887444007098,0.014775876468814987
9.9359902662719529e-06,0.093516121584479348,0.010307713411459758
3.9797543813084013e-05,0.14247669328987775,0.016713069578403131
9.2260175576082252e-05,0.11824920670360799,0.027932385066054482
3.8291188430470822e-05,0.31106405440552193,0.01109492852152515
5.9231848167219087e-06,0.18983296296579225,0.0055858829208165778
3.8277885966261814e-05,0.30799165569873949,0.011148193467088374
1.1028870108242035e-05,0.41690195309071726,0.0051433792219991717
1.5513592777799681e-06,0.37389634931974075,0.0020369509968713381
1.029906481785554e-06,0.23324794720845235,0.0021013092900949602
3.9510358639496596e-06,0.39233925960533617,0.0031733984247929239
1.71344338305157e-06,0.44012160025194885,0.0019730974607651106
2.2067188299565119e-05,0.35238625568056736,0.0079134164223608489
2.5935163559826933e-06,0.20799986994663885,0.0035311239613972424
4.9070524027535282e-05,0.35195821445044212,0.011807685987479043
2.5632645354973882e-05,0.35803741576425596,0.00846121065243924
5.329662682310407e-06,0.27061474909997252,0.0044378654420808251
4.6179588099687363e-05,0.31120291886039897,0.01218156807630625
3.4695907420316031e-06,0.34279492855784033,0.0031814267696866128
1.3419113698855773e-06,0.024841574608750451,0.0073497464311906603
5.6709846452909462e-06,0.39893188851513273,0.0037703343019733627
7.2271959919693415e-06,0.35208842981612581,0.0045306346209337753
5.5172965517313303e-06,0.42566844901955025,0.0036002066795884254
6.2596158219161659e-06,0.33100464578058997,0.0043486734323904073
1.0411346204070214e-05,0.46411170497663151,0.0047363325018479115
1.26620504330376e-06,0.050064146029375561,0.0050290807990002739
1.2876840221387905e-05,0.46260970859000583,0.0052759088284463577
1.8925605531738938e-06,0.34937721811272476,0.0023274352128018084
3.1885729764956139e-06,0.10595971708622282,0.0054856460916558264
1.8973953502398424e-06,0.2421372074677261,0.0027992916665143465
1.8192858062764344e-06,0.24533305153993704,0.0027231554606348502
4.218453329710902e-06,0.35524409815245289,0.0034459834600570308
3.7655245328557543e-05,0.1556939528513637,0.015551664131907995
7.276479025556882e-06,0.090388086253583605,0.0089723260082969283
5.9341664623057666e-05,0.45845324237063984,0.011377119980740759
8.0112024746954368e-06,0.22492096422086777,0.0059680696896740049
1.4511109827239129e-05,0.27275410983901649,0.0072939815917413666
1.0493686035765226e-06,0.41569818398999026,0.0015888209929893016
4.331156700687434e-05,0.13620651809840092,0.017832121018879279
2.4988958871009695e-05,0.37752483040999757,0.0081358197944683755
2.3975487903848728e-06,0.32530785493799025,0.0027147913200417247
3.0034786360477748e-05,0.050585381651167105,0.024366870661424313
1.8996217026380844e-05,0.34382273507367156,0.0074330365088450404
2.2196821632208163e-06,0.33395451308129165,0.0025781117465270634
1.8358958566204799e-06,0.43068808285952331,0.0020646317104961323
1.4215065731779107e-05,0.45180567501248142,0.0056091699055933492
1.1660898816181996e-06,0.30022305356187257,0.0019708065388679866
3.9912626783245048e-06,0.34085069527398854,0.0034219453031601858
6.259282859323458e-05,0.11398750855457639,0.023433311103395447
1.9949935979554985e-05,0.092093828709292475,0.014718226730010126
8.9791609562027964e-06,0.29600379083207301,0.0055076868773647324
4.0170610978787491e-06,0.13599215421929114,0.0054349717609473141
3.7950298386475007e-05,0.31066974643473838,0.01105243872838509
4.1462119093375397e-05,0.10705128694723771,0.019680213295955012
8.1171441498875598e-06,0.31714426218905406,0.0050590992556884054
1.5091808300185314e-06,0.49172967979139898,0.0017518924013493692
6.5530855669101262e-06,0.41555989933584631,0.003971056838046245
3.3204919251168122e-05,0.45056080755515354,0.0085846878532760199
1.7718398790049723e-06,0.27718619997901472,0.0025282873618640038
2.8198167222178006e-05,0.24160076354781723,0.010803420728798769
9.0127005513068341e-05,0.38102380780670458,0.015379825729444411
6.9401526238219809e-06,0.18103864387688062,0.0061915426201371018
6.7500370904506775e-05,0.2893609180756721,0.015273309160199228
3.4200598834843161e-05,0.45641685110222741,0.0086563741610443546
4.8483046582219298e-06,0.10169812956919669,0.0069045991172089656
1.3727181681598152e-05,0.48620630885636873,0.0053134964644120479
2.4594484376041475e-06,0.27477646331753558,0.0029917761540456988
4.3394918971542941e-06,0.21631717987616084,0.0044789264900177705
4.6761374807530873e-05,0.1390168986167559,0.018340443689692038
3.766289739191194e-05,0.22750355162782562,0.012866569583867039
5.1537993654035631e-05,0.3326290617119495,0.012447543666739133
4.3887567247675056e-05,0.45491113520509452,0.0098221705353707875
2.2787473083956165e-05,0.20775538419911468,0.010473020182045996
1.2930672737140146e-05,0.064556302068749932,0.014152763114307503
1.7688950491731285e-06,0.35792078955107903,0.0022230926910093715
7.7894486303095486e-05,0.06074516895997048,0.035809436469679386
1.1243668520084313e-05,0.14620820583622476,0.0087693649215555159
5.5213334171855006e-06,0.45730154354686325,0.0034747267144092714
8.5298123669343106e-06,0.37834545512520906,0.0047481614565714246
8.5402390241611967e-05,0.16783380679835425,0.022557724604569469
3.8474012726099442e-05,0.35795469406577296,0.010367396566339429
2.2049283095151277e-06,0.46731762847256475,0.002172156712652733
1.6114511832982198e-05,0.46555556935217546,0.0058833246449620548
4.9130283267741307e-05,0.039430887604542816,0.035298508684431081
1.5275046743754484e-06,0.26680491042097165,0.0023927336913737796
6.7361613828230928e-05,0.091566037367571573,0.027123081670310505
2.4022060407014204e-05,0.41058567153028902,0.0076489748445030363
8.2204820800968386e-05,0.2187974904401303,0.019383289188958382
1.5076254878580031e-05,0.46660907134284407,0.0056842104234545443
2.0389445028616357e-06,0.10941281313959202,0.004316866421506812
1.0965670042771968e-06,0.21603662829373771,0.0022529621293718768
1.1527631250836364e-05,0.45865094835202319,0.0050133599806277632
1.5293716067004794e-06,0.20457988181757425,0.0027341670791564353
1.9496706909405705e-05,0.31320965677387536,0.0078897466872594607
3.2658436355894314e-05,0.021416538814763263,0.039050181017265415
2.0116152675973205e-05,0.31317845714646714,0.0080145016276636713
6.0230894533292973e-06,0.095560922447257279,0.0079390674179699982
3.5059474699425565e-05,0.18114696973298988,0.013911923011891781
8.1388636838484549e-06,0.019477410645738144,0.020441665481777796
3.51160560236133e-05,0.20774606276041208,0.013001290605051563
1.9932129290908494e-06,0.33002926507731856,0.0024575401489069174
3.6523638102815539e-06,0.24072255340590507,0.0038951898039563254
1.7741322750974428e-06,0.1490429948714948,0.0034501439381871475
4.8073212739032972e-05,0.057472622849392141,0.02892151672904179
7.7147937800131915e-05,0.012572537968959569,0.078334068404101731
1.5912819415875694e-05,0.34796586946637426,0.0067624683139350982
6.7909100007370376e-06,0.15772482483170711,0.0065616635865603868
3.2852111078745346e-05,0.20720537199278549,0.012591606292315328
2.6100287523341637e-05,0.096291487822328867,0.016463747515637599
4.9980342823093829e-06,0.052526511162931555,0.0097546195904821727
6.1666178809054018e-05,0.10527088050815231,0.024203010610615212
6.5349607553704111e-06,0.17591819839353448,0.0060948933071544725
1.160246059738919e-06,0.1349783970569253,0.0029318579043401335
3.6305915293500149e-06,0.13726815199663442,0.0051428493367669578
5.8741873696331654e-06,0.33450190998663215,0.0041905844451714446
7.531216198430721e-06,0.15695616966320061,0.0069269708760254095
6.7225908336432655e-06,0.13991448931217221,0.0069316558723693314
2.8513225622560229e-05,0.41269552421136219,0.0083120528494949556
3.1049445573611624e-05,0.057431532703121839,0.023251539950769819
5.2399212283015572e-05,0.3567472336792421,0.012119426580294969
9.9028253829838341e-06,0.23455521501765661,0.0064976604703876669
5.0299575620334202e-05,0.44166110814741816,0.010671797641523846
3.8898092865807925e-05,0.25879142035058006,0.012259964632309264


==> anc/competitors/data/v3/oxygen_delivery__s42.csv <==
x0,x1,x2,x3,y
6.8697802427798162,10.019273914424916,0.96078705796860742,93.985239048578677,903.19857500269461
5.1943921987602621,16.184418955155543,0.89757297566949679,93.054526109424174,1026.4607204390436
7.2929895995569121,14.81294035431516,0.98350291856765426,109.71281549032715,1442.8821406209327
6.486840145296819,8.1058841099611048,0.93907458220426709,102.63196630456068,674.82544208388197
3.4708867394382477,16.970346578375732,0.86890395126199393,61.594665899837501,686.64444720357562
7.8781117581837794,15.792000243077453,0.8715577992183301,62.96754822876094,1464.0929861916252
6.8056985099517648,9.8390843786403899,0.95396431403945525,96.093507147360938,868.68928310900765
6.9303215263847688,15.368965796609382,0.8759415904663117,89.171524537336524,1269.6979549287003
3.6405681633777291,8.0641953187138284,0.9260939052373065,75.611079320579478,376.9187711148964
5.2519296894778353,16.991047304742388,0.99876617138930657,85.119365238888093,1198.2672574712215
4.853990121162906,13.656847361065369,0.85060114071000092,105.47461912397162,771.0878488705016
7.6338249442430088,13.50125015558797,0.85248697028463349,109.59668907947579,1201.1512468712554
6.2193256004033231,7.904407269841327,0.99896268728957605,93.673384073402644,677.56806700968093
7.1138080663541494,15.970333988966253,0.93769582512012484,83.122168851426181,1445.1849634390514
5.2170709941366553,7.2899950320446942,0.86903649632777691,76.241805689706425,446.18861582619792
4.1361936089238842,9.4082805804114713,0.98459532996311405,91.315108246155205,517.25277411407387
5.7729239350791737,8.4302187516663505,0.98205704501915381,78.88497711386286,654.27337314446538
3.3190862805208767,14.767679406922186,0.9304300619667063,93.845708222833366,626.56583524950702
7.13815585996291,8.9820422721289788,0.94326880447911343,100.59914295057825,818.79307397705884
6.1583219956103239,16.106382271308853,0.89097807872513146,63.964752655163693,1198.0907628941504
6.7904387004268694,13.562690393274902,0.85757795445580076,60.064047901364837,1077.6351608182206
4.7726298406493424,7.3616271049469617,0.93918514133362963,72.736628330444574,451.67357620515122
7.8534901219745166,7.0542983412870051,0.89421327898041447,113.67068986312685,693.88832295775308
7.4656056066109882,7.5165791701439897,0.94954315699905278,98.777445793713554,731.95723910628612
6.8919174853688094,13.059251776477277,0.97543677652639016,70.317621116221375,1190.2493027916812
3.9731935392598379,15.014818108594152,0.85272408158715463,113.41583770941713,685.55801376927218
5.3336050186351711,9.3855282062738858,0.93935706620285908,88.1973564172404,630.29387208850085
3.2190188289361439,15.494088429230729,0.88469208095302787,88.565505400719644,605.42418232758928
3.7714474603377393,7.5723194015326039,0.98108327468557022,116.13251663055931,382.73443177757258
6.4152447662122736,15.009638536416762,0.8880496759842742,63.569201531000402,1155.3723765994728
6.723810779539086,16.277954301722804,0.94161551998531268,72.910696477723107,1387.4711030629517
7.8375486621710504,14.721083991043805,0.93303112601344174,95.146279509283346,1456.5126047020876
4.6291267906907603,13.981207839786371,0.9094249750088873,71.729190574920239,797.63516692903647
4.8522985301743446,15.379802186553832,0.95164311453996908,100.77162055253747,961.98499591314612
5.3477790563790393,7.4015129954706644,0.95886544520731509,72.84553736020321,522.50885099484606
3.9473567954214284,9.017821107190553,0.93504066929790797,65.94941823592886,456.50674232994913
3.6496075266773582,8.249236793056431,0.9637633355777131,72.419109578450389,398.64298962679663
5.3785246311296682,12.045309901929866,0.99751256139894062,85.36404205632374,881.16430353610986
4.1345467452544202,14.451881283288445,0.91289085818512072,70.568297950384789,749.05602078873596
6.3490699734125515,13.300118445763987,0.92718745778282963,68.081521495400835,1055.7765299892224
5.1857595943616541,15.511310997619351,0.85187048169118196,111.61691317313645,935.24236804436396
7.1633909802891873,8.5521299244109095,0.96940428344655671,79.22383221583847,819.55176625984848
6.5013255100112453,14.346210919351616,0.92803451005689908,81.645521191095213,1183.3027186366423
4.5618332069102054,8.9304149086890412,0.91119421455408478,63.316224570073658,497.64323608761987
7.1612990069760052,9.7075875131780016,0.86411079446340933,81.44217741012325,820.60706385655578
7.0238217874840094,14.099046972813039,0.98344846325130963,75.888430639294782,1329.0861525827715
4.9373918951508724,16.802047848986817,0.9092510860060834,96.629104040507315,1028.0920342410118
4.4416405196512203,13.115436059770696,0.95238723973138306,72.323417860344406,754.23457084613528
6.4124775198748774,7.5450031499129562,0.87240612345522262,113.30192718377043,586.10242623382533
3.6987624180465488,13.163089699275329,0.99423244443115488,115.7799972551733,659.21221476326889
3.9995410123755417,7.4235055158016712,0.87676626427327464,65.989863430607414,358.45521053554592
3.0368113487550277,15.841457113668172,0.8799312989349235,66.444177377314631,571.79367757643195
6.9346218875106924,14.095782851006208,0.97884742908365707,66.919586286659282,1295.798118316389
6.3242542829601609,8.7312784642250314,0.98688741162128968,97.174155378618721,749.13336753844203
6.5258268931316756,7.9172100582419809,0.88182211112849518,67.318137852577379,619.66212898940375
6.9036451551098397,8.8353322888031904,0.92047013322622417,111.14293907581597,778.52278698469831
5.2945788776917002,16.800271795541924,0.96002423568442441,105.25629089627355,1178.3170380139418
5.8437059797644686,11.585606424584899,0.98175486007162027,109.18853149428145,899.25203295106735
3.6989849906382872,14.84080948341408,0.90685790425559576,91.563631613161249,679.17521349538424
3.5726503676798673,13.364083421077769,0.92755292302741443,119.8006326911492,601.75932068539396
6.3420148089523583,12.724131499586374,0.96125746157796021,62.650506176649678,1054.7911564006201
5.3554810307156622,8.4513025466504974,0.9596703964979193,84.0758978511668,595.819486276102
5.8261805324059441,16.460244535580951,0.96744401950391268,79.436200136258179,1261.6383083161134
6.8249942870801279,10.013426325147179,0.93549007279622898,116.91872992275846,887.6225934553579
6.173591600002954,12.780172158075422,0.86569226452071624,94.611657509855576,933.92262710757961
5.7678970032899795,13.997759445890662,0.98559599363170602,108.37145792668352,1091.7780419761855
5.7960358037270678,13.492331552453088,0.97983588089815421,70.22047161951113,1025.0609039046403
4.5197504903130614,16.405944096955185,0.96971461537274994,118.71804863402633,989.07353550548441
3.1540891728396971,8.4843898992005791,0.86497937157410942,89.918372812578909,320.91018601712909
5.183586946161812,12.08352738446942,0.88065960506221441,89.620324576238744,759.49706536294389
4.0729233640976457,11.04034390740766,0.96154005476614779,118.25308371274427,586.57910694061138
5.0426432186231809,11.741687294826182,0.85347101418729199,82.843941673028695,684.74340888638346
7.2670153663408303,8.1921752619774466,0.99688369505609198,83.851501473299578,814.39914625047265
4.1696974293267033,8.3409460987276525,0.90657170205335214,95.085162168296193,434.29317501347975
3.2915137084453301,9.7807554578125746,0.9578968800536235,67.683156632867224,421.59475973357945
4.4069194601099824,10.047046037608313,0.98313566327320645,79.265137584711297,600.22170306080761
4.4679687888334181,11.2790321368135,0.90919448322251228,71.592499346707825,613.07483870688941
6.3095825736344757,13.109875470366283,0.89786987328994994,66.197008746422981,1013.5313238837314
5.7851607617063916,13.34629117418263,0.94131116933473702,111.96867637986121,993.38116668833743
6.9194910455320677,11.118108965855702,0.93714840606220762,95.359869967648564,984.67615814708972
6.3215677016369378,11.087831094286971,0.91137099664371957,81.520367491674676,862.71628710523964
5.0319343072003528,9.1762852669696198,0.94026621338015626,84.520162642002774,597.52562446137233
7.0701019233301734,12.883062484090082,0.99030720543497419,85.891140221241272,1212.5795878099461
3.8348645995385198,10.170409113172379,0.92014603849398946,97.988950928682556,496.01973613906836
3.1135603656693025,7.3605983427736366,0.87951132711259472,115.60616348933959,272.02962966802619
3.4502393038782087,11.184000441568603,0.90658089743245052,115.96677717941895,481.08874262462228
6.6117967529822517,11.741326750901703,0.90911604738896779,83.489518771839812,961.5686699333819
5.3093861512569367,9.2559286820421107,0.86966630395393296,79.755747575866167,592.34408920946271
3.806358895168009,12.724579331221157,0.8744307250831832,87.062790011115311,576.40334913148695
5.5052238755168172,12.657719004319208,0.9526843110090516,94.07605382570955,900.99220637410565
3.7615605135658421,14.020021811103714,0.90092166313133537,87.709074686984891,643.54969677948236
6.4816018753886802,13.4794848220121,0.9932347587783712,99.525204589002058,1189.7336533610764
5.2307813778701533,13.524330565210317,0.88653951180379109,93.263941402785818,858.21961051717972
4.9051061304824124,10.162141518240432,0.86483867576572337,79.242932801644571,587.03168606230804
4.507560445739383,14.87432221985954,0.96302568445003867,80.743848345757954,874.72389276669173
6.1514129655944423,12.491443835996794,0.98215540778768051,82.715567253583856,1017.2373303286436
4.8090630527669518,11.314181951798901,0.89171700353072314,65.678386094963315,661.93612950835336
3.4382495965805049,13.26012480941057,0.88031321524682171,69.963757944838392,534.57014326473166
3.5900295106025766,10.606573344502543,0.87786492023066309,103.38682812872317,463.52620891340842
7.8094883227475727,12.127392446067581,0.92830184520497683,83.345802691324806,1198.3957834546577
7.5429034535380355,14.367056884822203,0.92026249618701561,72.872338353608626,1367.0279249653165
6.4985356690537479,15.864028867237078,0.88891597597818017,93.760344634491446,1239.7328971743339
4.3293498072975982,16.210571972951918,0.8567759675484139,105.33237254840563,818.80735663414464
7.8458818867386197,12.036329251830992,0.92222370104894213,75.445341740722284,1195.4570113993607
6.8937545198289731,12.20275114740569,0.99389985214534127,109.60739291542467,1150.1143967817468
6.5844509457949778,14.998704107638364,0.94787788011289953,115.65029157750297,1273.0929283211469
5.2468075107189431,10.144506917442012,0.92432598349429274,95.843671744430452,675.67562410064772
4.3612078092257951,15.373823623450686,0.8666038111044424,100.13685953949478,791.71281331193711
3.4819548107674967,11.941416465174235,0.88786544358243802,63.154559419383325,502.95948409953695
7.5130119827192079,8.1585672433526835,0.89421609243618139,116.73119346131439,756.63160777575672
5.2788814491680558,7.7205914707294365,0.96472053289108517,83.549084055896628,539.56510093724262
4.0118168239761518,15.419932110394631,0.98150661958969287,115.4340240327258,818.01974343610345
4.5297831207532626,7.555679169068779,0.98524627803496578,94.738651485014543,465.5335498017696
5.8960978447094803,9.806114361336558,0.99768529123761307,60.277127930599654,786.30064750035388
3.8838639146961587,10.341300405015458,0.99735500246567987,62.312519959406146,542.68620628465987
7.2830714204618774,8.7299444519159373,0.99294986991519718,100.82512834019532,858.41155874974709
6.7925976491760505,10.138933698019892,0.86077332107543258,93.760080829915978,819.34664920801572
6.5973147797546838,14.426925667250856,0.87066903038917076,61.591946232364464,1124.8054117296454
5.160465198875519,7.1468284356007077,0.89566997897140488,104.60759767334312,454.52628569379863
6.1365442035122157,15.271734245206865,0.9329347381096692,111.1287202241509,1190.3616081897521
5.9204898445636776,15.565480235745582,0.86454668330582185,89.785048946358501,1074.6443518684657
6.2492330077740998,10.722615731915482,0.97686954367032142,87.945446421435292,887.5361336279401
3.4222216056994457,8.5361289906063487,0.94251342686159634,60.328386530077651,371.94369286133406
5.0790370108530478,13.008404079450809,0.93135466034533076,107.19898274961596,848.19718755884958
3.2080708693094624,8.1967255586489429,0.87479669850509367,79.84296400476633,312.13046584501268
5.4699540962225948,10.649193610782525,0.88798832116002957,112.72581718695238,715.42775859971459
4.6493060616639266,16.584291809009724,0.87404680374733867,82.383635253483192,911.36946955014105
3.7226209443302345,16.954644725836371,0.97778997366921983,93.904674637842334,838.92652029111571
3.5170148386127584,14.721048913545856,0.93763417900918267,76.220507291959649,657.70791888021938
5.9382228608885601,10.109615099207662,0.96026941412794498,69.635298755095121,790.07481747538827
3.8529648426844307,13.876650491660925,0.89440492943650385,106.49447420287967,649.92690099827053
7.6256005918839858,14.054063654840128,0.90568789556324159,89.795428730776905,1311.8474052122001
5.9053056985019747,10.878416951636497,0.91072824466398006,92.189275425135037,792.09677773755982
4.7343490226741851,13.408886345861594,0.9640022457616052,117.92495720890413,833.63081409155075
5.9545774574070833,7.1072764497567622,0.96585294815118516,117.81479473332922,561.3604292618113
3.1140193551484874,9.090576586022415,0.8810220291271047,111.3385273021442,347.03652093040893
7.7927960662072264,12.250883029672611,0.99123082851071487,71.256557565902014,1281.9532050782614
5.4115171847145014,8.6375130425829596,0.86809830061655291,95.656361658094795,573.36340668190655
6.9136761362514312,8.6590686787653368,0.9844183123635446,112.68884547933224,802.75460901550127
3.413649999612193,15.363042905502379,0.86505934684747132,82.467836186936267,617.57587609673385
5.4332916541908016,16.891330026836055,0.88968097167269666,66.066369956135105,1098.1906873451098
5.4535349717726049,12.559694280284484,0.9769717804101935,108.65777413439531,911.53945620244065
7.6891322748749147,15.390697308817135,0.87692381085191307,88.905813081730301,1411.9485648397645
5.8586402618803763,16.903216643262724,0.91203518969649544,93.86356082155072,1212.954423704902
5.3674470052847685,8.415958885687747,0.91747889499161894,118.92865777907066,575.91416222106568
4.3348783154594681,11.482456132543511,0.8867888459534814,96.432685829644328,615.32037034431482
4.6578449867127611,10.9257271584192,0.95653678020039801,85.498763139966087,661.54525789255899
5.6033620123576888,7.8004928364618502,0.97770019741033054,82.199062070831872,588.00051720067222
5.1945573015252329,14.553301727947446,0.98118627097833577,85.057157559242739,1013.2976777870181
3.1080603994016522,11.337790273225931,0.90089832186048413,67.103944990720123,430.6838698574125
7.1314596209717891,11.693269341904013,0.92962755914317219,107.68503350505431,1058.3783357541006
7.4808038591988337,8.5067297381324014,0.88726096057984771,110.26301149122247,767.82798067743227
3.7012454449930541,8.8092665223086808,0.88671947523252181,77.06382807440454,399.78176804436282
5.7701807176952471,16.071036221562149,0.87418810942778857,78.227797104596647,1099.152393801749
3.542878705677218,7.4464908897427886,0.99100285162112722,112.46005538008879,356.27545925686707
6.3612004651990581,9.3285228494370624,0.98319832429083698,61.438221331677326,794.28067433706883
4.4061689191950411,9.9205933031452833,0.96660380699915383,91.227446626033668,574.76838494113906
6.2971131734595094,11.901975424015864,0.92764922819315931,87.820542880890059,945.0935284025046
6.6349730714344126,12.864451730147959,0.9235911873267808,101.40760617470758,1080.154251800788
6.843237459588285,11.932899758506666,0.92946184992737468,69.803502008967271,1023.4337147462738
3.5387047297794827,7.84115334556882,0.93048520203656337,100.09984444770922,362.81835775955722
7.5800592256880392,9.4366745405571351,0.91518446270465348,82.604040472492585,887.69427470356902
4.1510699544744041,15.435883847625412,0.86976322493381009,97.122886690178518,754.94625550229489
3.1870627808808987,13.375887004784591,0.86884957793028039,62.405700592366557,513.71090894599047
5.7742623469574168,13.491490501342744,0.99283745737685247,87.703631831070567,1058.3183666782563
4.8546114193121941,13.702032553513551,0.9223046139379526,91.335053638942327,835.97034258375129
7.1489487156620655,14.629030190395291,0.99298082873577831,72.85958417129919,1401.6034995797418
7.0412573603215094,7.5810848172144736,0.87453653165651646,68.377419250747238,636.85306689265008
4.5856944641135762,10.666083849326125,0.93316248280599001,71.308458180738086,621.85187430492601
7.7644969753487247,12.395274352616788,0.88115758800273092,80.648464683800881,1155.399924755653
4.4545891907005934,10.384564832973261,0.88797769091899026,65.808608958298294,558.68560205320648
5.5752856461585729,15.444788732871865,0.85450818681417684,116.83918774377626,1005.3437716669747
4.279825452838014,11.825725085872939,0.8678429966110317,84.299643689749033,598.12241085544497
7.6802178502448166,14.686275894593791,0.98752726114437939,108.53817615040494,1509.0269878125832
3.8230390879100908,15.520155168811691,0.89822994872234974,118.46502738653081,724.68120688370595
3.2245530969616452,12.04791482903498,0.94121938178718878,64.844116800164343,501.68467652281146
5.1754853000151897,16.095522438713498,0.91975211979839089,99.100168076099635,1033.9302544299353
7.9618778202791853,12.871239405369806,0.91006768678679173,112.28454520447283,1275.4185699235886
7.4583863312745695,15.502742988337218,0.92978291370191024,98.054066038003697,1457.657978939241
6.7430400972847462,10.405907955915243,0.87808584169230119,85.741567281444759,843.62108954425946
7.4539624543926246,11.988169585314852,0.99829058477793642,85.864581458276291,1212.2608943833152
7.4672331984893159,12.314110410045778,0.97274618030557947,62.153933160441532,1221.280151081902
5.5942918019322452,8.0497971589607058,0.96124219490972729,92.076045077356525,598.51535914410965
4.5796452591539651,10.985525067015406,0.92031389455209289,119.61257980721085,629.07166822852707
6.8600621605549401,16.173376725516761,0.87293156831895036,117.52245155831605,1325.9916361096025
6.3083063158388057,13.308322403647423,0.98809987874103511,62.423953730529789,1118.7944505886353
4.8682886443685502,8.7750658243696744,0.90120806010725918,102.34782021776928,527.40947947244422
3.4723333403075762,10.38855635609605,0.85751600345454004,78.105892001815846,424.49967712918698
6.7339480567451302,8.916030096626999,0.90136055152159433,114.17934920436821,745.32313656623717
4.3123025796143235,7.2482313179857254,0.96916855457438267,62.70688474255671,419.34094244569263
7.6840657526688965,16.274604585040265,0.9434063117482312,116.15244612066483,1603.0772516298939
4.2048528750284238,11.482073282568715,0.96262578771172891,110.24854462726661,633.00873355180477
3.6137896620574299,10.075350724207862,0.96904530757935659,67.050262935156098,476.16396948448255
7.155563360624531,12.984771915577365,0.88179319166208137,63.589460239037955,1108.1572955156942
3.7664215831224701,7.0731445629301568,0.98856749741397709,110.08245985961615,371.86899927521063
3.8963415407886952,9.7802210660081386,0.91569844043805593,69.345460258474759,479.42874017485724
5.9969139576042174,14.030334656988925,0.94585204738962469,92.093889178552232,1093.1354040662072
7.3728102041873225,13.337697730692629,0.85034631588801124,114.94469147272257,1159.4018321044066
3.9821733285728662,16.818059475425354,0.99900527476167666,94.0468868129594,901.65020536536599
4.5516183645004737,13.203577096580441,0.8921344578946232,83.833998088369441,730.30913405717695
6.8870241912058878,11.775058736277327,0.85930946598102331,86.700963291239532,944.7158580136329
7.8591321303048369,14.614325631840076,0.91873930623047706,63.787030242232262,1424.4234018026714
5.5037059310117113,16.033278719640531,0.86935450857730623,118.12513928169594,1043.7280189593355
3.7194875127562539,14.206959467183516,0.87284900652363628,78.639251104864968,620.55139981266677
3.0696814385410076,16.632112235493796,0.9448424219545315,71.361809500371237,646.72830127795305
4.1482801499942763,14.820051707381772,0.90893910873553496,77.162838110423721,757.53110344423771
3.6591110889326051,15.668014382619265,0.98827786752324931,117.86239169348873,764.9403583816769
6.3882933680642875,8.1410407118363715,0.89787347419121044,65.657163209280426,643.31250646373314
3.6091625231426558,14.324135029937878,0.95892701925758517,112.03818243007089,670.98046557490193
5.5316496581031647,11.400886995273687,0.91916491452323612,102.47063366408688,810.46354957221536
6.4713121782144327,12.531038024112753,0.94899269516939178,109.80115074954169,1049.8451648015293
5.9055830461045122,13.541024094823568,0.9399543035073985,118.55385242207379,1028.6551643765129
3.9988782583002882,16.698151167055695,0.9209175959138497,110.5292793310123,829.57418757433391
7.0206226309113138,16.845780814316246,0.99250916419366553,116.60294107667117,1607.6118347068555
6.5770356480790078,9.8822824548790535,0.90140704641324332,67.616115407455183,805.07050743258549
6.694920019577709,14.337534974379162,0.87658532518739085,107.74731391001821,1150.9106561194376
3.6552887577865665,14.499835379352685,0.95171410913197418,92.740541644862873,678.09034065465266
3.6187690182517231,10.464928613130489,0.97690113419618629,92.609735704791632,507.04384415688463
7.6378127550325381,8.2386977486422097,0.85603806099098856,113.93529457923081,741.25889445953044
4.9878909691247033,7.4094696028571976,0.91744490326340211,118.30822911880267,480.73861303877459
4.5047434589046986,14.773431275291784,0.98387315345309889,102.29029938259086,896.02614788092603
5.4429202267576668,11.896997418169059,0.96244279283843015,88.976303368307043,850.21601857224709
6.3143210638179124,16.855401694949261,0.99877115747464429,87.38423147411072,1426.494969087548
7.7781162852348498,11.64973456193653,0.92971207173958659,83.180487433390908,1142.437131124283
4.4322311344102747,16.779169790738401,0.94899935782017264,81.695941774359767,960.67069953347766
7.6240421465601358,11.115760021940599,0.89537204217068922,83.490410501065881,1043.0946930493119
3.1242974569312816,14.936821505599726,0.99213033994989885,65.385194115071712,633.13507370456466
5.7759902116341237,7.8481927231183208,0.90495032328348046,64.646165115626289,551.4444197111826
6.1698755584054261,12.554617101377639,0.96077660690299427,106.7921906323387,1018.8152076840064
3.5294870187537666,15.020597869857243,0.91047103061786228,86.764373575213568,662.01926129569938
3.7016979853195631,16.247016672198889,0.93427283950944995,115.84106931267723,755.94038767790369
5.0955715965815189,15.225830906174316,0.95796738025323191,96.733260515637141,1010.6717920935982
7.8311595607159088,7.369707272011742,0.92634012276270317,62.110558931065185,732.61210157526341
5.9802127661718636,10.727023413067343,0.98606294903642633,69.451400479048772,858.30135350411183
7.6651161080010564,7.4869847231385123,0.9128951481891715,72.349187580780452,707.65726988707343
7.0218045780648541,8.0928229111455803,0.94706076972149877,118.54416146337962,744.1966657698033
5.3369080077764579,13.753056286674841,0.90135436499500809,73.122253569098092,896.28460831869461
6.9238172462609366,14.132581963116982,0.91122350023465193,90.945340577283076,1212.8154609584692
3.0891839198849387,14.737206827516264,0.91600751623503285,116.17061589841177,566.22708914824545
3.5457199838286746,15.654565480556629,0.86887105274684273,118.63156379486145,656.24479616523922
7.1471430744136821,14.394314684765099,0.86375855185885098,74.181626123012677,1206.4198286966778
6.9840854416258082,15.008715921066321,0.95012348847201367,62.947058625002406,1350.3767041083806
4.1632037098321684,7.4896370982327927,0.9483276607514578,69.216109952265512,403.0703018236855
5.6538479529952674,9.3453515044129851,0.94943645713151426,63.799708722153483,680.60641363270383
6.0300791035000545,13.218977733752457,0.85296496680140377,71.707454465540181,924.60143126062417
7.3386947688800559,15.581253046248232,0.89898202640076696,94.114182882224128,1386.7627902005402
6.0155357866936283,7.0450012493965914,0.87967147708887949,114.74692777773851,523.09374406079826
5.0628578463684022,12.146293421163499,0.96672271338160187,92.233133021660393,810.61641218880618
4.8709202170359136,13.772873993643973,0.97909456020941954,97.559373401944839,894.6588046913372
5.1294104318675497,7.2960728912861317,0.88700205658392206,72.11203509657247,461.6257731040921
6.2596551278998707,11.013555575533879,0.95017737382719791,108.03501724043102,886.47073128056672
7.3374531587616243,15.956348813836968,0.86940442051874112,97.067334510335002,1373.613434694639
5.2694844103814988,13.716128088558587,0.89127287884025697,111.84820975156349,882.51538238536386
4.2391978147567908,9.3765836336059731,0.87079817443501295,116.93058642034705,478.64970822348727
4.1833118149879063,15.527811296319127,0.89252811498988438,80.874046545395544,788.04637842143541
6.7300714012172325,10.480314234095143,0.95121048210239167,65.43474351212636,909.49867607895578
7.082843817119552,15.533446711440595,0.9865490365277878,73.55573747500695,1474.0266893320991
3.5263903992706247,9.9894365111890551,0.88037836118862789,86.270493940550239,430.23832536936868
3.3327942847758907,12.903202508831491,0.93131185524260784,116.74161910946839,551.21567450489283
5.9721683187822592,10.96940067747834,0.95520866518651482,82.698589342404915,851.79606403563844
3.7308662209634913,9.7482505075506705,0.99293837027283482,106.24639281992219,483.27975163858031
7.1233209522817065,15.865575621718692,0.94150907243307602,92.428601530245302,1450.1512854711568
4.5516733696203726,8.875936819394914,0.88826603965410711,70.968526225858596,497.82448103980528
3.7193596648557135,7.8481159123576312,0.94382172353709048,79.244047137207104,381.8427634775943
7.604852362437251,10.419269385456603,0.89807367425170237,99.191513101369111,970.95755853140361
3.827658613676391,14.176391476415676,0.99641925860375613,100.37120368109362,740.04063895934871
4.4236004116896783,15.074316059762817,0.90995142027454556,86.085584808542762,829.62226678377579
3.7680669759602932,16.987433700667648,0.95281415811415215,73.718736159726873,834.85183388017776
3.577450318326775,9.9636205701116491,0.85348413735201378,103.31440677076058,413.5369213919671
3.1057400816822001,11.079419511312821,0.9100092169202133,70.132382496762887,424.78645553349469
3.2769770458213006,8.3682127802962629,0.98126614199837681,116.2001815119076,376.43947527383978
3.8732073546792636,12.748719296230336,0.94153411666498688,71.274214742188605,631.60866507014043
3.2669096631358769,16.975800372629173,0.91659143295939649,66.438741769951221,681.03219150608368
5.9557190805548563,14.008810101206585,0.9903906249153589,89.858862141922728,1125.7710081276175
6.4035726339975323,12.952128404133717,0.97809765642208435,91.172975886581639,1108.0049621458688
4.9681522841601407,10.92369092921794,0.89833235107344067,90.491574886694693,667.30001748203961
4.5899554847602468,16.152987602855546,0.93168226030620094,86.200049360330368,938.79669086321303
5.52263118511115,11.969165961303494,0.92347363841386942,119.6888935697765,836.26658305244837
7.3750247111730429,8.3436691331306143,0.94483037501722933,89.17683676023492,807.5870140572689
7.2556581341110302,10.653784631991336,0.90011669004381334,88.67679484438986,946.31321749958931
3.2173753100639599,7.6716666884776687,0.88663075011488324,85.305963762873674,297.99555448075574
3.9074920479826205,9.0197903768878156,0.98690077528833042,64.009545282087771,473.66203701542383
4.1837243555219796,7.1766878099991223,0.98858117492477593,95.577397868976959,414.96206360239097
4.2469378791610595,11.532799165001634,0.97649843286429683,73.678066333390944,641.38721107730612
5.8561632587138632,13.345402649517972,0.99673066461468418,98.256538813742992,1053.3028621089397
5.081312128515961,10.432924623789077,0.96174872886695328,63.050007716908631,680.7069959281074
3.2462705996379699,11.203817715052772,0.96470008428429999,118.88322607518009,481.93441000867858
4.8680706922978576,16.59209272844576,0.96438851379439616,88.140304740760328,1050.0230929367631
5.6187647435881862,14.519631215749154,0.92209114464134601,113.8053222954419,1024.9327208211948
3.5083595145185797,12.408566369449513,0.91846782917714076,88.533670393976081,549.03695275958944
7.167292768942799,9.8454087511182529,0.88603394142235048,63.619849114453302,847.67551876929201
3.2598093323255215,15.969967987729952,0.94672287915389353,109.33281276562842,672.49167592651668
7.6242093450903106,9.3509711688065948,0.89339802041535021,98.891023780028064,874.33641844748763
3.4955657078993774,10.25342730516677,0.88867126145535313,106.90542285443671,442.01144604386417
7.2178747579887634,16.090648144229483,0.93789420611440821,85.690191810532397,1481.0033256880361
7.5132657196380856,12.295420552850723,0.91149735823375644,98.276204654798704,1146.3609974516405
7.897853402932963,14.423179494179767,0.88282849131919483,111.37374022779645,1372.9561628014801
7.0101294013679674,12.907447941637662,0.97240840251292471,97.863926572313247,1205.7981037350582
6.8973877038566442,13.534392090094951,0.97908548789415639,80.860418090154198,1243.82244392096
6.2124163799777383,9.9938329151482552,0.87515492795166716,99.75177566197199,738.37785028097051
6.8949817728906453,9.4137206162666303,0.85112605491999993,100.31125131684404,764.91906661204484
3.6727610420657353,10.224923471686653,0.90041949527940601,117.6352177503975,459.62699287363154
5.6803401797381863,8.5544156408342253,0.96962662535211286,82.254739292500147,653.76364416375498
5.5711143509520724,15.743143652908074,0.97587607993514869,85.504906050847865,1167.2940480556322
7.2878607206127874,9.832469332501141,0.87074936051740737,108.72737767122355,861.59838838361577
5.3139968279675793,12.614893944143846,0.96615038517745766,90.345738884564469,883.20644528936782
4.9254474805017674,14.919744251413741,0.8673556250964144,104.19438558694398,868.25504847664672
6.1978163561855499,14.838241093757135,0.9085093885234794,87.582567867215516,1139.8959332322149
4.3323165875042307,11.383862585841928,0.99979142725178738,72.929708508762033,668.00605141746962
3.6988420547697842,11.762573085867256,0.87888862348463648,104.71223056686065,525.41603772376527
5.3893863701187286,16.947017489350248,0.873094537386644,67.869310151082601,1084.7123273183879
5.0844468429744252,13.745974769790241,0.91342004988201897,71.91501981187848,863.08196266027574
4.1628497026443689,15.146384431178827,0.94295027889547922,97.609498967052517,805.22673877693148
4.8375590505756403,16.025539692192318,0.98993511736198803,104.83618801152419,1036.491967538481
4.8319622491312373,14.875898362293391,0.99712317182995513,113.6812732120689,970.57373501190818
4.6374778220627277,8.8517934495356752,0.86044609548870921,76.3551898449535,473.06684102737887
4.897320398634645,12.621707337375721,0.87069962760218578,66.643455516033256,735.31690997190469
6.4287167272797268,8.0189415731454492,0.96861069608439909,117.36279957135775,702.48732915656819
4.4843823728564267,13.529221265639984,0.89059482284062907,69.265385281328548,741.82192379041987
7.7442896335767024,16.553494281878109,0.98272735892595409,71.860018935278376,1695.1779554394964
7.58174009769089,12.127320643001113,0.94951798858436298,77.479767213507941,1191.810097055891
5.4045521415003925,11.329724928677672,0.86677672035710152,91.763481241577239,734.52518233696003
4.6418060250234436,7.3584275141816313,0.97487939273860102,112.96953396204468,459.21588129809919
5.6771739491500153,16.597745223292204,0.87645345700121136,105.63276136379201,1125.2553973293561
7.2428024438681229,8.0300268413015878,0.91352430920194805,102.4894532305581,722.28990343825933
6.2629367028005101,7.4107909330484691,0.9328277392838995,70.510834071360222,594.99409495013299
7.0219591397353867,9.4606661150493849,0.92511492236204174,81.460957891558451,834.37443859967561
5.6636113803287014,7.6553043391838242,0.9529244373422725,88.704295565200681,569.8869602995137
6.1645881463381036,11.551178424117623,0.94790301023038825,68.845557209135151,907.93801992091551
4.4407780709123088,12.160878012571125,0.99880630082920829,76.405782127600347,736.19044461932572
6.6744658115514541,10.125699490285839,0.9999132863836282,78.499992237170659,927.34665033989529
4.0120229656285922,7.5096048257488608,0.92746891039534618,67.63657189974235,377.93039787231493
6.473990644092491,8.1160036824922663,0.86427986304412963,93.014381514495454,619.82944587595523
7.3035953416294701,10.845043779899282,0.95917649484530776,102.30169179145157,1027.6625049271759
3.6605141865077195,7.6052845082653615,0.99649961173248836,64.195897888611668,377.20724243294546
6.071898702709599,13.981897256099135,0.89774895814435307,88.867386105788981,1034.0258074483966
3.475478741149673,9.07020541524812,0.91918133287563608,106.9326717160677,390.20895801317198
6.628578141357135,10.020715687836386,0.91371653872231839,104.87940773714681,836.81841491773798
3.4224660941176013,10.941257771780975,0.85771287318353939,108.90438577312526,438.88964395512875
7.6796991135031298,11.166096330691479,0.95083966468351666,86.894437990236426,1106.2204113173611
3.6870396501890106,7.0166070767480058,0.90300065426027021,109.23342495839165,321.8265624453428
7.7944012295454019,8.1207037099869748,0.9681195811947253,74.445184272856167,844.89853831401092
7.0044208804254833,15.627645637408781,0.97481801129229795,81.648633685050925,1450.6008062029423
5.9684100223317706,7.0123306251190813,0.97318461798967681,70.581334585068078,557.64967129349202
6.9131205231477342,12.081673558128751,0.912499899705982,88.049072365714309,1043.2045438374473
6.9755741949154295,11.895020065072082,0.89823185233613489,83.52360134492659,1009.2900534220377
7.7301353140866516,10.330941610106379,0.96232311695005823,74.455626984858725,1047.2584593142744
4.2669167691959355,11.313270201464496,0.97020841507640843,105.10684255384689,641.91407013461799
5.9503794767915457,14.805811375265844,0.92368861695870486,78.830806326698792,1101.734926120236
3.4752459878220061,15.412037062149565,0.98395465293044548,76.368259808750139,716.74515387896577
6.0808285001206066,9.6034854341524998,0.87158630441178375,67.853419851029699,689.77726345572853
3.856456520463944,10.224904409677299,0.98186031694884401,86.32930210811692,531.8190090055233
5.8247530573622095,9.4248285302833281,0.86441428494578221,78.177877730238123,652.8230394841687
5.8621525701692487,11.798634005510651,0.87302882830819206,82.156370480458122,806.25635870487895
5.3299257649061369,13.83258357658813,0.93007600199109408,74.159835757233154,937.78550637526905
5.6131588775656134,9.282528754634205,0.86012777202811219,105.78932938919402,600.24920988478482
6.8196169500329393,10.307357420548666,0.85792106521001654,115.80020084128304,828.1212285222897
6.9962235825603329,16.303846175891504,0.85007781162485585,89.875911167333257,1324.2781312004713
5.4607660778771461,7.4856928984695807,0.91544749895413946,98.579905400449945,515.71041081147246
5.9979672076130619,11.607696052395662,0.96619358219383444,112.03033659640236,912.85189837859343
7.6561811784505096,14.115580415967777,0.85522575254198729,119.92977824001952,1259.5502179776602
3.5986679425056138,8.5045401155747413,0.94783864096987824,96.810989083789934,405.2675019861224
3.5855178295005525,7.4737402000548183,0.97346909761242795,113.38676799239212,350.3379075131794
3.4385450595538423,8.3820537163853075,0.87520012728668062,114.51649479333852,356.5359172340863
6.2893164252026388,16.188231935306831,0.87202956022321065,107.48708926845734,1209.657130850027
5.0930415039518975,7.0925978182112344,0.9791201460430804,87.655883464386619,480.24960953123906
6.8716070807092162,8.8832197481135182,0.97346869149251425,64.869240025433953,806.16981089807712
6.3561570665429628,7.3128351290164453,0.93084126493962804,60.948333326408033,585.35590136412543
4.6681887916411906,8.1062946756220331,0.97287998189409708,88.63203799697547,510.88530862851593
7.4918327368076785,13.201492866282962,0.86391341161367419,89.658872012077069,1169.4512312899828
6.812660735353262,9.4163890873908578,0.90917222769081318,84.441743271778336,788.58716394429541
4.3526747045508785,12.692120504306768,0.9606696334159559,94.090041077481871,721.05194052179479
4.8209600888602697,12.901953827661261,0.88861779389859452,93.129762198265624,748.98433302856404
4.5721999010213139,15.494353330897791,0.96284933716503285,110.19678246196158,936.83217068124884
3.7880582431249983,7.047413929118739,0.92562679065862208,66.519426195735747,330.66045548890747
3.7389168627109584,15.533694593423668,0.96253989819223496,73.510659966332724,766.88284870585574
7.6806373168787205,13.191190864269739,0.91970194567859942,107.58029873757783,1273.2190475178611
5.1895201859937661,8.6274348610495757,0.90518565103327264,110.87021203341928,553.42286414455407
4.9165991138870488,14.72937388135284,0.88287838247179484,119.68945281725206,870.38190136115566
6.6484285433868902,15.554915417905857,0.88125690121525224,112.37472098322505,1238.8716788106331
5.7649653262645,9.5426348375415735,0.96272362158570934,113.39394042433986,721.7339955688135
7.6806999341923108,16.187936809026809,0.86783655220509404,78.860876557794285,1464.6237920761398
6.9015074695469609,11.544574302986579,0.86289735251664179,84.099698040562586,931.38567223473581
5.3968478206227015,13.034244543333216,0.87644370475331956,76.085106289233067,825.50845756295723
4.8817973674041308,16.846495336176439,0.87630197671808829,96.377963891562928,977.57208253688987
7.9331577246216103,10.615360786391992,0.97346614342103499,116.3283212524223,1115.4919643562275
6.5888011800182174,15.131593458201129,0.90977599352113181,80.67845319069707,1226.9101088853106
7.7559733000192059,10.183991178284597,0.99855826860407237,93.420106912887007,1073.2330733534895
3.5923928860852068,14.992135222414909,0.87058168866859187,77.777977827209099,631.49898996859349
7.2526683959539131,13.007339188626425,0.94803097385404644,70.187998426362455,1225.590797429518
6.1853694199560376,9.1635569522540141,0.91730942608018762,71.711131789119335,710.34923928822741
3.6096083916755628,11.140260937892364,0.90893772650456106,63.476720672287797,498.10388689649625
5.941289999846104,10.176356343635618,0.98126262985811241,116.95761138055545,805.28635433041666
6.4304818255272442,7.7810839308036392,0.99633934687425996,84.17277651045778,680.38286810941338
3.0615134294430142,7.2983477009969748,0.98092884381612677,110.04725352012649,305.08571163291595
5.2715898092087325,10.464786554071809,0.87884510185526998,100.87976836138147,659.53217670569779
7.1269975559816059,7.190341478174866,0.88311968818134012,71.515269684665128,627.11475024831566
4.4767951267204493,8.6548775758177499,0.94841108186425949,70.527734794745271,494.74060771891874
5.2927404089927554,14.251833208508689,0.89336253724572878,108.71929209063269,918.55344617467608
5.2115706353394664,14.080912356835878,0.96020876961708701,75.882702637172244,952.59542391927289


==> anc/competitors/data/v3/oxygen_delivery__s42_holdout.csv <==
x0,x1,x2,x3,y
4.7870424091273804,7.6014846969494165,0.98469509955657153,66.685325785905135,489.72161500330435
4.8610432942013571,14.110753515546353,0.85505920607521446,109.64297447733207,801.913611258027
5.8800183117097671,16.149825014826916,0.88520701169752203,107.70968255197707,1145.4091288151346
6.7354594614198477,9.6617274105746702,0.9801397671689116,87.118626565120181,872.30570698604834
3.9230367565873299,9.2962480431598902,0.85975352908160885,76.277747404825007,429.13154435535233
5.9230282309540225,12.113654567717017,0.90350969894243893,66.99247237561957,880.57751342774009
5.6738617233922657,9.6064550596238298,0.9917653974216355,112.80571892531876,743.56331120780533
6.0124608428331223,13.128178290404231,0.86193283436216461,109.08365214462648,931.34013965119038
4.320818297964327,13.47180754905412,0.9049934192167205,72.660755525193252,715.3168479360894
3.0733239013639748,12.339024490686946,0.87531168142427607,119.15253138338204,455.77753778071781
4.1582948539452635,15.323089243708639,0.91259998276133858,80.344935074407516,789.21921050032813
7.4468743942280602,14.774181936025908,0.92871959242710855,115.89743615276066,1395.0921685397113
7.4782052143768167,10.096632221928809,0.91366615177198818,63.512163469562211,938.66214797582722
3.3427302669832692,7.0422604062160801,0.89299836346855099,108.63074158239358,292.58204115633919
5.0202325549907494,13.537964283213004,0.87932949103536517,96.39513542094528,815.3354306670135
7.2468366714191825,7.3841018581636479,0.91647112369877037,75.080987465771699,673.48089430470077
7.8963371239483164,12.589441720877252,0.96058462227171904,100.77975862634905,1303.4688676855112
5.786128889543896,8.5413417559152105,0.93572676501021956,70.653804464874355,631.94517885781772
4.5855906851048847,8.0127762500990229,0.91078445765230154,99.332468377282737,462.09912528685629
5.9999973481919282,13.024299151798363,0.9557404441805375,71.048537399624891,1013.5953850559866
7.3173272652269015,8.2878221080153605,0.87742491449462878,89.982753202469354,732.78276368771265
3.8394441023040988,16.403282107803598,0.97434873585726034,116.87181384640381,835.73903396066362
3.9698972732633471,8.0288278858594566,0.99769493023088374,72.344455329852011,434.73802520213911
5.5717169892423888,9.2228858314893589,0.97635444247430936,116.94649766338824,691.85564004311891
3.5032257765127577,10.080910239875511,0.91560223045775868,62.253773965811405,439.8335186926995
6.9214458940159904,7.2336429692750848,0.93482266893815991,78.851386612247978,643.54680266629373
5.2203144276001288,11.26708360640073,0.85207308569041496,102.96163675427459,687.69250207166931
7.0606082805675241,8.6797546961895833,0.89225142925659506,66.236142327020474,746.75605328973393
7.5356170349112555,8.0664169764885223,0.96236305487317697,82.891549903646109,802.60769690239397
6.396720610686244,16.55209992280648,0.88203572025981802,110.2621816367419,1272.5747714668776
4.3324127760145723,14.842123456385046,0.96982985825420409,89.292108184388525,847.25896985261193
5.5288965782536499,9.7974979528676656,0.9517346080837118,66.053084916266712,701.79098156786029
4.6409925325454964,8.8093521285978795,0.96937470764874489,75.279861546772054,541.5506519588306
6.4299449646420861,14.069578284650415,0.9696440739222677,102.76833797293074,1195.2774197652693
6.6077654660672049,13.672535427230802,0.92491753554854639,61.190486071304484,1131.8552657524347
7.2603217782898177,16.234057585160073,0.93787703195534444,97.551047797743024,1502.5155912228074
5.0083466043618614,16.26536117915829,0.93423375004084397,110.34993930144179,1036.3881798978159
6.8754307177771476,14.435596453675242,0.9731341507971083,115.72913752765587,1318.1026943262732
4.0565605684763284,11.042738419252705,0.94631240022908203,74.215696119879496,577.0654836802313
5.1911536659949133,11.568448318954614,0.91781556837302336,106.46544449321556,755.16319598925827
4.0546848483405302,7.1814044811887676,0.87999843534883226,68.463708416300719,351.6907225635905
7.0741342521851127,10.822884862850357,0.91452488768658347,117.22693262851612,963.12424524814537
7.0138651068827738,8.3934041859891924,0.95931984905519618,90.456169200855783,775.80319056492669
6.5912303265768539,7.0673268547042998,0.87013790711248629,75.140052004829258,558.00141930115637
4.6224416622328777,14.853338309645519,0.9642976195203532,94.881958872561256,900.33689911252486
6.7378381572180164,10.506846360969746,0.94715986688765497,119.07880638541934,922.57613871379124
6.702352188655329,12.344859191689366,0.85063110716583357,114.49555948813844,966.12537800226039
7.0536311252174828,12.330709530823487,0.87877146379896209,97.586109856276039,1044.842508688376
4.4025258748459812,16.310782551331926,0.8883488880505509,61.054604754923218,862.86494240960712
4.7477060015813777,15.982455997939136,0.98902787777517343,76.622788808755899,1016.5491380979491
7.7536083276363907,9.5064156331896452,0.98217047214798525,67.830939958170305,985.86870909642653
4.5137940847658458,15.673554307926119,0.89745949816997983,107.06231883695696,865.30048298710494
4.3792420614028904,16.153584362453508,0.88656570036979965,84.742540956990325,851.52847367508286
3.6535871297881899,9.5456142193024718,0.99342878818703084,65.147696806889584,471.40455312213066
6.3453436296854901,12.74184078670795,0.94352107609120694,68.709303653936672,1035.2979957035927
3.2125614259513195,7.5901628902042235,0.995400483355249,95.234187684027603,334.41929139596169
7.7614761036152595,10.297066915695074,0.91599875389215302,85.169784119953732,1000.8053968764156
7.776832815297734,11.546214366934075,0.98117597068450013,92.32931257354025,1202.1172445939098
7.6476118366991646,9.8050880471039132,0.95900269228833368,93.448957088337806,985.05130724654089
3.9836429871771069,10.687889383759883,0.9830482963141024,104.55860582199958,573.35255567310026
3.376327566208134,9.407177305733331,0.86122525471373945,98.405765672480143,376.51094964203878
4.0379997157613623,11.307040663522157,0.87094788945586998,86.27294447772357,543.30998362943274
3.0564098525674321,7.0329077483463314,0.89037880916318635,75.42977903926564,263.38016063084564
4.8980418360069073,9.6432227875061134,0.85269904687882703,68.637362368172774,549.77677304717054
6.7471179216746773,7.6360185459481524,0.86126919663937729,74.184406168868676,609.62151885406865
6.2805248890562684,16.06531574801231,0.95466871104107831,81.943157810370906,1306.1910462100675
3.1848056887705347,8.5442555215369858,0.9585484020463978,109.41837712991831,359.97749303252681
7.764188029533158,9.3334610103724138,0.98186370411245605,68.682798435196275,969.44105468775058
3.3969247142696322,13.632854164306616,0.88794884359874604,112.81914877650129,562.51472457769694
6.6980511999767591,14.288327739500822,0.8670300907663987,83.518754019381731,1128.6903352611844
4.751798493330436,9.1237013987714892,0.85435094389131661,88.685090906849211,508.97201537939958
5.7399518370775819,13.620877231590688,0.95965792702545305,98.584099482729442,1022.3660835236398
3.0749163194547746,12.809823321443321,0.87404582707817802,103.29949297151876,470.86309798851852
7.4060908445560178,14.033709223886174,0.985932520141514,102.0732585986238,1395.8147420220416
7.9451070362941625,8.0633392663859542,0.92616412469134313,62.312464885069488,809.92616868955429
6.8464853466609101,10.420724262753316,0.88904886564821328,88.153044384727949,868.06132193783787
5.6693932772280116,9.6404067446207904,0.96572472311197055,118.85290037767946,727.49261876171374
4.7291090875641526,10.145410413290918,0.89398872551075892,117.78337048994744,591.46932812903981
4.0796237160259672,12.478580019513101,0.90467423565552885,105.04174812542939,629.99393541750521
7.3436792608543424,10.957937771991713,0.90071382608421968,82.708568606518568,989.47854747100075
4.1900449850155894,8.3017743722147426,0.95622958945663772,116.06998371525792,460.30447437714599
3.3317320728803819,12.644254559228701,0.91920739034973065,119.95250816304673,530.88702161879939
7.3157218963483084,15.388887409108696,0.93204699112215772,81.422650411385519,1423.9402060522409
3.160369091940797,16.376544648017646,0.91774768974529253,91.4500393526191,645.15548298744625
3.650520981468079,9.8526901466648678,0.9808280166171921,107.31126762087285,484.47591613713053
7.7490843309410282,7.2848605180556909,0.95920950614304401,66.666719657580657,741.08586175704431
6.2206628273058282,12.467016589082908,0.91886819267539788,118.98434874992628,977.10335706801743
6.0103686777173824,10.834891639139501,0.93657785777263003,93.356868026768197,834.11985876708286
7.3868284853364283,8.0438801911896114,0.99681208476890704,84.168143081144763,812.32524317309458
6.136499352426716,16.64230733482394,0.95845644754120929,86.698177388541993,1327.5909130864843
5.1467712292370358,12.187650265071918,0.95892361730163922,61.272637603967048,815.4766841909377
7.7972766624012166,16.840991775729115,0.92201478407572646,102.60115211102647,1646.3829287853016
5.5255436992060822,15.750001195934837,0.89400436719110965,106.40894840235069,1060.1965928245468
5.5069717374037301,13.067534843315944,0.85432155964102807,60.650840714599077,833.84073396700103
4.1093972129899372,8.2746613370149991,0.89898545435078991,94.908440937701869,421.32488992243736
5.5324592374985579,12.213555561262655,0.89025958368016556,92.092094120460658,821.37163868321693
4.4217628796476944,12.273856428391619,0.93157144152975357,93.326919467660815,689.86160483915216
4.1336460517557434,9.6177851585257823,0.9646419257963984,83.534528933815494,524.25986132191485
6.4758368389558782,10.066743231821466,0.87030670943944877,83.398146821695235,776.46197034629802
5.5644615341311177,14.562311154676827,0.9284868428144516,64.826192713341143,1018.9922271594531
4.9596080941314593,11.277963879081664,0.89090552696341696,75.823974667855609,679.03266043962924
6.0271873970428498,15.196034440312134,0.90317338764474464,88.046696269983173,1124.3824360834096
3.0520856256443287,9.7324207360773123,0.98424679427331818,89.563933308650874,399.96639149650127
4.5638008277381292,7.324328398714373,0.87510408289201558,92.466166956194854,404.6354844644672
7.1599797920018204,11.371407584303933,0.9886987873323716,114.66950487609817,1103.3163948029705
7.8393674728932625,7.0333158037882084,0.91450610460595905,92.38017803384858,697.39281562834105
6.0358520368193567,7.9806812011244368,0.99810021366261703,96.19513655612495,661.67313850584571
6.1264201704819685,16.729278606669169,0.91931359479035357,106.23548768213973,1282.0865982410112
7.0870964725369587,8.965882044371611,0.93731986052945748,107.74763426173698,821.00242119285144
7.6305222731917546,16.620754261907816,0.91080956078945585,92.869621318520828,1569.1396079545777
6.0374712512015343,9.2875400455797354,0.9006806730557736,87.335444156805053,692.57346982584579
3.2823465269867005,11.015266304845625,0.94906367909496703,75.243121241129558,467.22045802788728
4.5874895659714952,11.872355628507401,0.90112542884457569,107.14493485580802,672.40669982314955
7.2657862568921452,13.759123809358567,0.87451350516579418,74.209777239146945,1187.6823060058991
4.2791235682630342,11.150462287729191,0.86227504279025335,100.79551826635169,564.25259888807011
5.6890033958149084,16.451185809921441,0.88670494218309404,63.751460008201711,1122.9125789899474
5.8202916833802298,14.975426275872929,0.93203111184326182,110.9432790568564,1107.9486602835298
6.6773084333851607,15.87118909226928,0.96936402309919767,102.24725520785762,1397.0657181042095
7.7115747726912636,10.141066722380508,0.91051554916948385,105.62230709408286,978.59031700800097
6.0162700752295049,11.821325716625491,0.956111314104238,110.00937782177654,931.04080692051184
5.3779168717764536,12.651822414108443,0.95356451859783686,72.621802914265331,881.12146052454386
3.1484040258899277,10.984646330912545,0.97294625518382194,88.876212461480918,459.28411426109744
3.7348952460271829,12.89529014171119,0.92344958728292315,111.54552362514134,608.47262719834441
7.0914924047758356,15.595536529856172,0.96586344908457467,66.64933821490159,1445.5709904359612
6.3666929468706304,11.861645049891312,0.92217110422131021,82.871630402786451,949.02942153855201
7.1611471181813879,7.7478004237640938,0.89595383964598052,77.940696882423779,682.86278109044986
7.7541722569452727,11.75184907815189,0.886621097894012,117.1296507183568,1109.888404000558
3.0845288890133289,12.139641326706657,0.87904686688335687,95.492309959570008,449.9105328044995
3.9389566739159694,9.924755471227833,0.87389143112419632,79.712590852875124,467.20636756783063
7.3708176003474044,8.0241023425429354,0.897671402506942,104.34446026564618,734.50661997671034
7.0075611376455518,12.775791997907152,0.94319389119269348,83.45096803968498,1149.0591278314891
4.1889212507957767,9.0645374309509688,0.86533511709501809,77.221698061048613,449.99239070049498
6.5696680084321004,14.861429093082066,0.93010579261628157,78.434630365215739,1232.3201674039185
5.2559908855572619,13.048201817471419,0.87366083319554844,83.039291577825793,815.97785362912225
5.50406835912524,9.2907998536334944,0.91908182703011809,106.81329634884074,647.42743396940875
4.9512016349143195,13.2334434046762,0.94424445557817183,87.717491128444024,842.06392965253599
6.5801963623710087,16.408718035992734,0.99328725109653493,81.276427515790488,1453.1648834174598
5.5894984361013513,9.7785398457695596,0.92725258631729646,88.778019845227391,694.01171059865987
6.8349820974850939,16.937952692889141,0.99717632795542754,64.051260446311701,1560.0793263343251
5.2175664094988203,8.899222648546198,0.98125676437725495,68.994182612229608,621.33017015504549
4.0263866682886196,16.462628947508978,0.92650768090441604,101.11253026908683,835.15414928736175
6.8020464151898272,9.7008901427133409,0.89663079795850864,79.568952375791511,809.04787981685843
4.2636137976664124,15.062987506599589,0.9919641659538585,115.15802901737682,868.39916490234771
5.6763951266356498,11.285310338640789,0.88969190903176143,67.300785903928315,775.17444570803559
7.1438020749323528,12.014651305671771,0.88173694249692403,108.35695894226876,1037.3309132052718
7.2289364243381309,9.1459057965073107,0.90037522261478575,78.707136238890811,814.75046132547538
3.2180832555638803,16.86135833819236,0.9801101642376695,73.085423941107251,719.69474967334099
7.7745734276431948,13.591692307960024,0.93259296591959207,81.866263171675087,1339.6205053718802
3.6407762184292327,8.5143028703118837,0.92734581376764724,87.029680649404952,394.70860911086578
6.0601834187872576,13.625295377713986,0.85437638432410279,70.951632004771014,958.23437807722644
5.0929045212661013,16.924947004041485,0.89457801166668394,65.057883664863809,1043.2148830440699
5.2148749199665811,10.994730501994226,0.89167644188295003,107.90979997227174,701.96095832764445
6.2934701023399215,16.938412423618928,0.89948870586960106,107.23980287059833,1305.1297418284898
3.5906056131587318,8.0575409258169337,0.94174768438784917,63.872831118464958,371.97837451732545
3.6815276172272822,13.016279748697226,0.8895818931732119,78.997388274688049,579.94791076723163
6.087963737395989,15.968385705735406,0.92348966467964555,86.890880934543759,1218.8815157286338
4.7782556604167139,7.0616430322513004,0.89233565700118489,107.21994206261672,418.83688649782698
7.8554041122119216,9.6137942427610028,0.85196396448650091,85.932416140870529,882.41401140963194
3.345856253348483,10.34004308747868,0.95747063529884646,77.452650925534854,451.64854913238605
3.2211729606326851,14.602368131547049,0.85330199964819764,70.649842219827633,544.65710751368329
3.6821017497738273,11.508597696994853,0.90807369066661225,97.889512629915032,526.45018959722393
5.5026799687302201,11.226545452677298,0.90368971090915862,80.665814818771878,761.3902925512823
3.9145438903046372,9.5592222211830222,0.93520380012264326,92.943737749020912,479.85227792478082
6.6506696416350328,16.620051051676139,0.89128543759817946,100.63924364633223,1340.2175690070119
4.8110618744551843,15.451858562212987,0.92252624974094888,118.93472824411924,936.14424521306205
6.944245429622911,11.423789336694043,0.93214461496650181,115.78102117470259,1015.0055525673789
7.8076180850134129,14.015418226197106,0.90149928405413771,105.26268345419147,1346.543974193909
4.7220001607624109,13.285776902919348,0.85190896561698282,65.751529454354753,725.47581253668966
5.044401238193803,7.3370028032587955,0.94462255730121469,70.121063587346612,479.09195619613354
6.2745581802350712,7.9956702196216742,0.91276894991800017,63.737953380504834,625.62372257320612
4.505997827117489,14.112510607612007,0.86972661125082784,103.55826306635862,755.10924299314706
3.52666901577251,14.981679161370346,0.97995496807632398,60.966487612346796,700.2531603867958
6.6346413459396114,13.009470770969697,0.97347883221425158,112.01540669868955,1148.2176849817483
4.9833510598155675,16.886355218445374,0.96505856318835592,72.618496421732701,1099.0744171386018
6.4367767327490295,15.45428046260075,0.86064477893436298,111.44402592778272,1168.7382601049358
5.8259339444751141,8.1470787359760628,0.85278918877065757,66.162540027890202,553.95660530048883
7.9963972410518256,8.8717859147119036,0.98047780145614349,103.03501099559679,956.78608153804259
5.458947068394524,9.6345264836845086,0.91832760805180547,105.46768281661321,664.47702699886077
4.1642521200639324,16.239755937551784,0.96894745334490151,72.864674976811784,887.15743689261808
5.2332992753318699,11.114381807504227,0.93676555047621379,95.207369736759532,745.07140648145753
5.7840760375864502,8.5738448230569677,0.95474990601647935,63.796647154042482,645.52983055079983
4.4626134853659423,8.1797478534444075,0.96301159970387984,71.058073190117341,480.56151288451855
6.7141861810271593,15.602556295506869,0.95530514110612319,103.10113330070698,1361.7896653781477
5.9669481528160668,12.916834462596636,0.94046367467941472,82.045559874222775,985.99085891659649
6.2171461465073623,16.312449793179837,0.86534899754060757,88.423410010774859,1192.4896274965615
3.5473505999188695,8.6338631228103679,0.9727872442417046,102.20308833898656,410.11456752597638
7.7543082770243732,9.5207938970231503,0.89322824973311932,79.621439152968833,902.17877202644581
5.2488667963661388,14.744554513550714,0.93293504699872976,97.605246141978924,982.8749437136737
3.2382100687009951,9.4870982814266824,0.91563064268973338,102.93812770120479,386.93251535053162
3.3844834313938366,11.96471782656657,0.95007658411813223,109.75584484363478,526.67913668704466
7.1856427897348896,13.257699925641228,0.86585340915944731,99.944400693541638,1126.8520906141416
3.9422747614547848,13.544078014082235,0.99401152970527706,65.356830485309871,718.93096165341456
7.1280674703513984,10.630774019049145,0.86584034111278496,75.948939352085745,895.42411776843164
7.1530181659450758,15.920567164919879,0.97214026693894229,71.82902446619093,1498.8934824206669
6.9271258564752305,10.68039045821248,0.87275117476434005,93.812275402973526,884.73321223693119
6.0097258291491453,14.408969079726738,0.91768775920060741,116.39855049470967,1085.8329324838264
6.0212104538166109,15.47764629329671,0.98318090936778102,101.97634443639164,1246.2187398112912
4.3450784185288995,13.348026508985711,0.88049051363384945,95.784108565126928,696.78193220961236
3.2087138607338113,10.497300494767845,0.94702801183496899,90.347996780524596,436.13809101764531
6.5532745024205017,8.0419802727576961,0.88029117625551634,83.689735709441976,638.11266222817335
3.0745646336745498,16.393411435532645,0.94055841245364269,81.913615362121334,642.80379775913514
3.1067261822940284,9.2183878033088043,0.9259182150133034,112.51368778610058,365.81934188527612
6.2001206943414253,8.7007201993306893,0.99286449528487686,69.985306067744858,730.72938458324518
7.7568246329806323,8.7674125116659773,0.85894664245841823,111.7025502524445,808.74970077207183
4.1319429071494351,9.9110061602491815,0.86691255906908204,70.96069118744623,484.51697737427111
3.0356779795506168,12.84114648467906,0.85203825709398884,82.564888262898293,452.58416277038572
7.3102394571546734,8.5009147919354024,0.98141170929919141,72.000080320042244,833.03706865901734
5.6921695341014882,14.551275221391919,0.9035555769627126,62.601586573587426,1013.5461041290532
4.6446927509389866,12.586183098654619,0.85857479949452697,90.951865872120578,685.23785236707647
4.1397765814339778,9.8006062753902956,0.95190433505966365,83.038389026688904,527.83377742422988
6.3493680697272463,15.126228503114588,0.9879494490265609,77.022228509873642,1286.1253612353894
7.0541381298723493,13.782452562711951,0.9885918176935875,65.347157161768294,1301.7590848996101
7.9359868119704702,16.055049637474415,0.99001967364222221,67.026112235894004,1706.2475162690153
4.4409343051097458,12.210623780367907,0.93470943702659015,66.439785626314034,688.0453043130625
7.7039217442214651,10.561177163045571,0.99792344659353427,117.5672157174873,1115.1651454905318
5.0029209561514358,12.223405911160883,0.96432778584920398,70.116832663693174,800.73882355759054
3.0993311331253328,11.44986397706797,0.87259951622483878,102.00520974673844,424.4270840376488
3.8111780969413496,9.5956147339024991,0.99537499939499852,61.975402505231536,494.865511657512
4.5797618994251303,8.6566742011834421,0.94463754049428239,86.112748410077529,513.66977110873995
3.4456936679853021,11.046063222774158,0.95908484968642016,66.78345416316067,496.05792060065369
5.5402703190120057,11.20663467902949,0.99472938373286834,63.752179433884322,838.18742681180959
3.352755957478772,14.750241523340929,0.90516555270503196,93.056663291388546,609.19777207870914
3.2686066359763872,11.48744313458101,0.8681260615915718,84.018423576139966,445.02963890683583
6.0700105402280853,12.658621022929328,0.86533510414979853,68.434707540024533,903.43584426057009
3.310529838384447,9.4177873502794043,0.90710977549127247,91.181076340731749,388.03114080822002
6.9504319271545114,10.277559310768339,0.8709230495054362,84.617821976625891,851.2989307376256
3.0281105231584915,7.6293204530068834,0.99886824772694516,74.946919289970708,316.0305696134007
3.1866848121295805,11.160637829590478,0.91797616741912813,97.244176279571931,446.78276795717193
5.3173371821778721,12.979639832356394,0.9837805474102862,74.284524113816488,921.67907679405073
7.4272478163586335,11.668145162757769,0.98112231714054599,100.56878903036319,1161.7598817820158
3.6832786659510899,12.892156653687415,0.98905048304772192,80.224317837904209,638.20186387137358
3.3109217519412475,16.471222585975159,0.86826353713447069,117.91403627354205,646.21137676916976
4.3489959729270229,9.7503649872662734,0.96666298447489307,75.418649886953474,559.11477744457829
3.9319384890534304,10.951374973897238,0.91303033726593896,112.72838874620572,540.12101380269837
6.5899388085304986,14.215981731525485,0.89938553101405327,69.309464185975116,1142.7413269229014
3.3956556093818566,12.048921714613641,0.88609750171646695,66.549082783630183,492.5800263952529
6.0846652242547652,7.1261586872424836,0.99203303921565544,82.027286811048896,591.37211629520675
3.1728793141629397,15.442037002147986,0.98290947376141613,89.144645325546989,653.80734168689048
7.230074499827694,8.1882436020533049,0.95963207901333347,75.228794678622549,777.59494871814877
4.897956421934536,16.776381996358296,0.98094084618069544,108.96158269962798,1096.1028989647934
3.901412687972619,13.864300572369372,0.85240989665372446,62.714144523757376,625.17611137034748
5.334770301297814,13.687124971445492,0.88586025033766147,109.86874898044636,884.34195924936046
4.7332998528015011,9.0497080436312505,0.8695787667025503,99.48061121670672,513.25458094771443
4.9806031577040599,12.791341677240453,0.86732080363692221,89.575484877873919,753.81180211868912
6.013351145088202,11.808470547055251,0.98763509947026051,72.672420945775514,952.85840264858155
6.24625728260449,8.0881996969682906,0.98280473597832874,119.39390024057953,687.71316401419415
3.5992658620975471,8.8484343769907738,0.85201462304343978,80.914298920984194,372.34393970725858
5.5503184352143844,9.146973594774213,0.99501188153550157,112.72548202623383,695.6759120202754
7.2955080767007745,14.571691108874289,0.93395600355762431,71.786714081815106,1346.1559727939011
6.2079745172007659,13.735627481975587,0.86589796414448883,100.6937919239447,1008.1486705901054
6.1070698107274408,14.455670134898202,0.9359186253213998,81.460528584876016,1122.0937709479658
6.1584251797806608,8.3869429676771574,0.94133595006165194,71.117666399195855,664.65175973111445
3.4971414696886249,14.444380674457744,0.86392146862903307,80.386648154625703,593.21192777755095
5.4882300302193512,10.417562619319757,0.93694224182774366,93.870010994705297,733.27621425041343
7.1775700002002578,14.09508297846368,0.94090692872770842,79.489706570223987,1292.6635023205783
6.7663492993210692,16.480992013035326,0.95189280778228702,102.24585205637914,1443.1839618898498
6.2763639500604258,15.364134929080473,0.98110361741312124,73.197099834429423,1281.5390278391617
6.3850335579559321,11.811798083191935,0.98984835640280333,81.489409347291769,1015.9609599723881
3.4147804115063565,11.410536705522594,0.95608945297310788,67.399866184144827,506.10191689328923
5.7650904230725493,13.431540889794553,0.85181601904362014,100.49325167747314,901.23871521875208
7.0638524883798484,12.10492966573209,0.99714073554937799,70.481395945633551,1157.4596243286203
6.8040494663067639,14.47103677635495,0.97920130901489055,110.63853566978314,1314.5283088178767
7.4698697551246749,9.2823572360889592,0.85531005566559326,102.8396820717297,817.73951381352026
7.3974719252232655,9.376395166970811,0.86656092103348736,101.66868770711568,827.98406675142314
3.4492898813265778,11.811935245017624,0.86437454699130822,94.569008600159876,481.69407360440454
6.4626126529903232,9.2975188545269596,0.96068114578288522,67.718581346877656,786.62728449402903
5.0066924856167034,10.866880116416018,0.85730337986526894,93.126133979720478,639.00936349959238
4.6499596049905421,11.42539855070638,0.96362471194994204,68.077076494222439,695.51112303962168
4.3411994696281671,16.043653784141092,0.95078853428622445,116.60824161035758,902.55048984244638
7.8613138675250038,11.299141885857953,0.87293721925583867,96.710523123642048,1061.8389196364906
5.6934402102309614,15.957284653909866,0.98603746350243515,87.722990929214461,1215.3999080787755
6.2043486998715558,10.744530334415607,0.88082836998260494,117.25645717715628,808.65285483659034
3.5831052845414226,10.466549796150385,0.91598478211801981,108.11138896449492,471.93734032169385
4.9616118611536226,14.493704330943647,0.94857984666283657,63.079087361791309,923.46220920081623
4.5312589661300802,9.1408573085456784,0.92787796613985218,75.677517331368762,525.28060725689647
5.476753246854333,15.525695450073856,0.97119273370726722,86.663398409571755,1120.8232088209686
3.995299083959686,13.035457782389548,0.92155995028688853,68.989396923499314,651.40670708225969
7.5851305801617972,13.174874988572878,0.91739471732673439,88.307078269266469,1248.5817149556117
5.4930278934473913,8.7044106445812108,0.87110559144239996,106.26545352614104,575.63053198685145
6.9996406738186092,9.7036059855077088,0.92005279354468694,86.448289814846333,855.54065644396735
7.9125356918970491,9.2091674837471018,0.99553578151089495,82.915565260278612,991.75258672585937
6.9577471140140386,13.144164375622896,0.97248442290547599,69.810515764017367,1206.3324545794731
4.9313882095486079,10.670060468689638,0.97177266554881203,65.515290520703729,694.87381674176663
6.9573698607361747,13.081462361198765,0.9014414872001083,82.90684978724471,1116.6740187816392
5.6063275546972973,15.30412149164729,0.96114546020005276,75.840880762948117,1117.8027672278336
3.4767809682416608,14.426456108566137,0.9703390607126916,106.53361228844417,663.28855714793792
3.0319944785386954,11.556080555274537,0.92023238664218465,114.06840102029854,442.43287464778268
4.4917774295850039,14.802842032761962,0.96730152166340388,117.56908403699482,877.68948397028248
3.5846743967549295,15.777991841876506,0.99204812269848652,101.40726885960986,762.76882144811714
6.3593675021639697,13.987474605725865,0.97790110335971914,84.065815159928434,1181.6473682251669
4.0347224780291668,11.040813672380384,0.88558354943814011,90.808670698199876,539.61832452006774
7.2270517396665603,13.978739070417186,0.98248401387631201,102.88165824398965,1352.3298569197457
6.5219835720137684,14.102804403352163,0.96920415549746453,73.941030210170865,1209.0197860604369
4.8167493078164174,12.318668348979031,0.87685902579731612,102.65395726259764,712.02572981355956
7.1611251372372884,13.146998344089774,0.95680646488749621,90.460189716932504,1226.515893180461
4.3506956257671181,13.791733235874293,0.96695185731281497,112.77032023512911,792.1952527662055
3.3193095816078877,7.3028892777296015,0.88039170287051161,83.909225753666902,294.32742492162515
4.8841461784890043,14.937385479900669,0.99569583172063203,110.55143776936228,989.60607460406004
5.147424580920041,13.98139652685971,0.99713297769933784,65.690011176837373,971.75281825256241
4.8543158192015978,15.483029571827556,0.89532940659242266,71.996064722572498,912.20457475967896
4.991369199023759,13.55111522001204,0.9525223699932921,109.24348989216384,879.68402808877545
5.5437672203180171,16.267585815849621,0.99998686742615772,103.95595990839527,1225.7350596692609
3.2562600974673264,7.8176356332525625,0.96869264785401521,82.301984991128194,338.47434629827956
5.7745232672704656,16.236932828367465,0.94973031022038956,116.54859052507865,1213.4232962888891
3.6926244595168978,13.926065675769895,0.99543819901958985,95.074555581135996,696.46679412854724
4.2589909027096828,8.9583615731882205,0.87859940114843327,110.91214630654301,463.36216791531405
3.6953945799079935,11.737494029953595,0.99310569936362392,100.28626538072618,588.33141246480216
3.6497523281128204,11.802715337549735,0.98750501044342909,116.65851702748822,582.79237382563883
4.5628831217785333,14.045797921478631,0.91027293628550254,63.343672824460761,790.41063221474076
6.9395637035714426,9.9733459765584414,0.96339374495713537,112.63549609469592,916.92272861815002
5.1548032045754066,8.640573188848645,0.88142133539069212,82.991956623794465,538.90356675313205
7.4333993119148376,16.152106987155914,0.92850855113900088,117.40186423341356,1520.0320878025657
5.2592442705257918,11.386142126956486,0.87831967831240476,107.52646540978968,721.751377746147
5.904251572688703,12.362328772224826,0.94968341084513841,63.263306087061316,940.06253536230679
3.0523201656233874,15.279554775305924,0.94320408638394015,81.848412913849984,596.95064353387545
7.091509741830234,9.5756432264979772,0.93297817155068585,103.61266878758468,870.99472798312104
6.4943704056227931,14.500506743061175,0.95470251608838286,85.045363449506382,1221.3088445229953
3.9494186346842453,13.434854182407964,0.97973784740411796,114.31682465397147,710.14028584824098
6.6940613678188372,7.8282730949217774,0.98716502588391553,111.91229054119688,715.66112378209391
6.1966678065733847,13.812708879054522,0.88205709627669027,116.44711016079515,1033.316819490409
3.8657269804492449,13.611316593495747,0.89043576282530545,69.272593341232749,635.85881466810861
3.6596201042302443,15.585471078765782,0.93002286100907539,97.679947567536829,721.53550638726085
5.8818721806224215,16.016442347193497,0.95245536895337712,103.5573305771921,1220.6237786900542
3.1668300672804031,12.922919460446378,0.85189195736837231,87.771068878453804,475.50843190920335
4.5027757777366677,13.752055005591604,0.93532926596963573,67.404331483134214,785.20441195718638
7.4913114448153379,9.122194052134212,0.9811398546028185,63.400508954384357,912.69644174862947
6.2498537658751347,8.6753842593733168,0.98828004523220614,61.350624641064201,729.53431363770119
5.3830893914690137,12.836812057797408,0.93425498238034066,75.734941441255415,877.31606474594184
4.5097710930644315,9.5712684534549215,0.99499090356391262,85.477821986421588,587.06797679737087
6.9480379872777007,13.136117274178334,0.95906370368706328,91.429030533858679,1192.0128518944346
7.0441287368596939,8.9806385091273011,0.99280021281583108,109.10563933490965,864.64777491497262
5.2735081463471261,13.268250248756205,0.98750550744473031,93.323361259355607,940.65042152343517
3.4468532001249952,16.831217954926508,0.87349531145924308,98.300263765535192,689.21785311411929
5.0411145969826254,15.276732639507067,0.91734719516626062,87.724925696177849,959.93033612667364
6.8030060711107936,15.991036888880684,0.95566327483121405,87.920644203160577,1411.0594153924831
3.6210611804370747,12.452779591408465,0.8947358281017378,76.393406962756387,548.93080897281845
6.6255522042060697,11.726546194853412,0.94169921157258896,106.90241790678863,1001.6619491094989
7.8871373544731744,14.571914445034787,0.94223693011664589,80.463897035005516,1470.1509066458893
5.1034225532822566,10.490584568915931,0.8546141472590002,113.72617141575802,630.51852612410892
7.5732653980530449,12.701243226034123,0.92035828574298106,75.245408942474867,1203.3863265703189
6.8350842759876391,16.11054798167811,0.92773900670263854,104.16299696045405,1390.3001090104219
4.7139747556325089,8.8713903993713608,0.91779282328640477,107.29998749022405,529.48834619375293
5.8439534542046268,16.718496099109565,0.99557731812815919,82.605924676712604,1317.9004580547341
3.9770943049912431,12.403601292194603,0.88889293596077257,84.037432992513644,597.60800898120954
4.5935972044377733,11.210554691350222,0.93401270578704543,68.989083016686649,654.0290177643908
7.1747181778748015,9.6329979309542022,0.92775442626012339,78.207933716993438,876.05314063678486
6.9397843176745919,11.438847992404604,0.99619579386888657,72.679155353499695,1074.8187142824409
7.2803187692420366,13.58426656554999,0.93440110022824208,65.484513580910033,1252.5991852960333
7.1058537698275979,16.079819085818258,0.86211554702420801,107.30908552070341,1342.856739724529
6.394240421711479,11.035824167328871,0.94509777635401027,60.267555585233183,905.22703605599679
5.7790528006826971,8.1133939197704059,0.98441546542753766,105.50852275937987,636.79609196986758
3.6192551660545469,14.100424276552634,0.89458695980257519,104.77480203205553,623.13291744745766
7.7287667939603795,8.0356156930606222,0.97580970882809648,88.741044707313335,832.65666245089369
5.6272700837071721,9.7797593027800964,0.9662524873035262,108.43177393227047,730.86509855824886
4.8551099342657071,16.128602929527823,0.89443262256683564,63.565678635633553,947.78874102591396
5.3273486948879434,14.517254186228756,0.92010091285272388,93.238894053015883,968.43478414986237
7.8286750647264807,10.221098097925596,0.88402895263723702,95.667040477478992,970.35657300868718
6.962918710757922,14.101116205423939,0.96580591281613737,77.569192308081071,1286.8928375986304
3.8584861837294451,16.333012825970709,0.99075613980566957,99.098997118493344,848.1423699530028
6.0180428842309812,16.297052435758683,0.908170649315024,90.363116539923794,1209.8532374145598
7.2283731703239402,7.6006303592763835,0.96776726995783591,82.107997805007713,730.27410774456905
3.4599563697944289,12.240916539203504,0.93833407211647168,89.444810817137594,541.8176450394966
7.5710312082650439,8.6646130075014618,0.92597061398924385,90.67559678365464,834.5611302005891
6.4515256368325469,15.175217786332428,0.96347980461082305,78.135243320883944,1279.1160524367669
7.7872432173862576,11.261173274288375,0.95785732850306105,74.237371524769642,1142.9144183641904
5.9457336775132283,16.318552476384575,0.93062684274426588,106.41589979151564,1228.9317133023101
3.7735135126687904,9.0288329212161642,0.96789309541877933,98.218718344820132,453.00435444700963
3.1000879345363299,11.20482914885179,0.87169478734509243,73.016798279035342,412.53138464037266
5.6543501892302324,16.156141803102514,0.90080741527955588,102.82122661832642,1120.1409430515494
3.4612825577606787,10.971017996277025,0.93948381093804856,114.98223931635027,489.99481792468254
6.2249031576565255,13.18795217905868,0.95122011268053952,100.55977820609618,1065.1745599184342
6.7849884685871027,7.2329905880563929,0.89643101050415441,109.22049707735167,611.73841108483361
6.2588623078376564,13.187315451968717,0.87085658409041444,101.0756479511966,982.14918524453299
4.9495482831127422,8.7461412744338229,0.89345893148469324,102.52826607954131,533.50047342274627
6.8620135117924796,10.492795300673261,0.91939780222329792,106.65051080603652,909.01109941028528
5.2764094365833554,7.1934165437905744,0.9844945118662044,73.012052209734051,512.27362080981936
6.8637643330506313,11.035633933885961,0.9524485399226359,61.168260239589635,979.32705477170123
3.7488842389610251,13.531209491373849,0.9279342636291994,60.40963163252772,637.54899714434328
4.4064350772270409,11.708623538896022,0.9961965446432921,106.94036283276239,702.85733268691968
3.6224649916751872,9.8376121402345866,0.89354457640883667,91.670207874650146,436.65457040509267
7.2047578676374879,7.9688290377426965,0.95807579320556857,80.845774952519491,754.56091081576028
7.7183108041575696,7.0525007748767257,0.99233918023101775,80.400802508394705,742.43635757329673
6.0043678357092638,13.897262642170903,0.97210503231866074,70.960591426541541,1099.7446636523039
5.0798199371069739,10.014792343504226,0.92331687846484889,67.74269403250149,639.75130376828804
6.7914082064587955,11.024599428424194,0.97038354452963727,96.618290086924077,993.26350498951047
6.5416132289886999,8.7610507718842623,0.98207173319986096,110.65660127278494,775.92059414523499
4.7469980767383468,7.8678879829169706,0.97384461012511492,97.782296950882909,501.30964179728653
7.4751175946932209,8.9443036838398431,0.94602735388575265,68.64529085431522,862.95903346886325
5.0381074596011812,10.386085681500703,0.9100488098848627,79.779996081834426,650.15830472301468
3.1613752555125192,9.5505795317739857,0.87842365844374126,67.630713419446323,361.81186940228838
4.3999434751270385,9.5973092244211102,0.85796491054764978,64.224898027180558,493.957093089105
4.9223694878724498,13.62248795891086,0.96848094704707144,70.601863669004288,880.6407683232959
5.1921627876521903,9.9991055033306253,0.9572390955783584,78.234873209395943,678.12559480646189
5.0688416974813864,9.6513161084116774,0.85357018486204517,68.76949424719291,570.00797033154299
6.6376158765634896,15.218276004313514,0.97648542702608665,79.560726504504103,1337.5892083814495
6.7301346242870652,7.9679904633290173,0.86664174551058903,110.74147671838909,645.11377475221241
7.2983118957173767,14.076474156719227,0.87328695801752243,79.738581253619685,1219.662463342677
5.4893978029528236,11.582759490156256,0.85119892409311948,62.225227068804287,735.47210417326585
7.2539108022757715,15.809410370355472,0.90441173384401596,77.674640749404773,1406.7243500374279
6.9748207720700623,12.077375925522041,0.90419780734938104,71.302177873311976,1035.5626523187727


==> anc/competitors/data/v3/parkland_formula__s42.csv <==
x0,x1,y
101.91648388447706,25.09636957212458,10727.304187520947
75.110275180164194,55.922094775777708,17191.508010920639
108.68783359291059,49.064701771575791,21404.212595108896
95.789442324749103,15.529420549805526,6337.9628021807166
47.534187831011963,59.851732891878655,11383.474344571847
118.04978813094047,53.960001215387265,25538.086968337859
100.89117615922824,24.195421893201946,9450.4986947862199
102.8851444221563,51.844828983046909,21450.221251643125
50.249090614043666,15.320976593569142,3096.7964790970959
76.030875031645365,59.955236523711932,17859.824062673189
69.663841938606495,43.284236805326842,12046.686984942038
114.14119910788814,42.506250777939847,19383.968544919695
91.509209606453169,14.522036349206637,5831.6537231471129
105.82092906166639,54.851669944831265,23474.534229894558
75.473135906186485,11.44997516022347,3459.9479432800804
58.179097742782147,22.041402902057353,5200.8189235780173
84.366782961266779,17.151093758331751,5800.6231440257088
45.105380488334028,48.838397034610928,8753.2442933689981
106.21049375940656,19.910211360644894,8147.9445428944127
90.533151929765182,55.531911356544263,20066.551092227666
100.64701920682991,42.813451966374508,17021.991421249604
68.362077450389478,11.80813552473481,2869.9674453332486
117.65584195159227,10.271491706435024,4980.7683053567644
111.44968970577581,12.582895850719947,5721.7656987676728
102.27067976590095,40.296258882386383,15971.565626583822
55.571096628157406,50.074090542970765,11095.46753622178
77.337680298162738,21.927641031369426,7069.1828334096526
43.504301262978302,52.470442146153644,9434.8472924273465
52.343159365403828,12.861597007663018,2987.3692015400152
94.643916259396377,50.048192682083808,18958.199239602822
99.580972472625376,56.389771508614018,22218.79301596271
117.40077859473681,48.605419955219027,22514.142545372597
66.066028651052164,44.906039198931857,11965.985703938884
69.636776482789514,51.899010932769151,14565.205031878202
77.564464902064628,12.007564977353322,4095.0152928913408
55.157708726742854,20.089105535952768,4748.0641537529191
50.393720426837731,16.246183965282153,3236.8617027915029
78.056394098074691,35.226549509649331,10641.436462956884
58.152747924070731,47.259406416442225,10901.446569083846
93.585119574600824,41.500592228819933,15597.715435019005
74.972153509786466,52.55655498809675,15703.097297776711
106.614255684627,17.760649622054544,7408.2488358959145
96.021208160179924,46.731054596758078,18021.288805836411
64.989331310563287,19.652074543445202,4964.0218565689484
106.58078411161608,23.537937565890012,9854.4588062888852
104.38114859974415,45.495234864065196,19084.793025093724
70.998270322413958,59.010239244934091,16643.093496124951
63.066248314419525,40.577180298853477,10306.280904881614
94.599640317998038,12.725015749564779,4893.5605203243749
51.180198688744781,40.815448496376639,8028.6576975475991
55.992656198008667,12.117527579008355,2575.812953365265
40.588981580080443,54.207285568340858,9213.6387367449752
102.95395020017108,45.478914255031036,18395.319506838412
93.188068527362574,18.656392321125161,6346.5522120270598
96.41323029010681,14.586050291209904,5090.6444627676838
102.45832248175743,19.176661444015949,7867.5912881935201
76.713262043067203,59.001358977709621,18113.622745749279
85.499295676231498,32.928032122924492,11227.52986618431
51.183759850212596,49.204047417070399,10422.368680859054
49.162405882877877,41.820417105388842,7456.6377100829386
93.472236943237732,38.620657497931866,14553.503803327585
77.687696491450595,17.256512733252485,5810.7409047153214
85.218888518495106,57.301222677904754,19208.81671033171
101.19990859328205,25.067131625735897,10038.128837067103
90.777465600047265,38.900860790377109,13909.141980285909
84.286352052639671,44.988797229453304,14911.012772248836
84.736572859633085,42.461657762265446,14298.556389720696
64.316007845008983,57.029720484775922,15081.505891795965
42.465426765435154,17.421949496002899,3486.808851675808
74.937391138588993,35.4176369223471,10519.97801993239
57.166773825562338,30.201719537038297,7453.0543301272746
72.682291497970894,33.708436474130906,9810.239107840971
108.27224586145329,15.960876309887231,7415.9386724936712
58.71515886922726,16.704730493638266,3896.4989450808084
44.664219335125281,23.903777289062869,4308.1989870504112
62.510711361759725,25.235230188041566,6414.8111232776882
63.487500621334689,31.395160684067498,8885.4034083879305
92.953321178151612,40.54937735183141,15321.188790987508
84.562572187302266,41.731455870913152,13912.631723483049
102.71185672851308,30.590544829278514,12846.231709571442
93.145083226191005,30.439155471434855,11237.153863629521
72.510948915205645,20.881426334848101,5915.928057464258
105.12163077328277,39.415312420450412,16834.453802429249
53.357833592616316,25.852045565861893,5526.5607977185064
41.81696585070884,11.802991713868185,2054.2362655844277
47.203828862051338,30.920002207843019,5842.184922642542
97.788748047716027,33.706633754508516,13281.146142807345
76.950178420110987,21.27964341021055,6671.8909057155015
52.901742322688143,38.62289665610578,7616.7993051472822
80.083582008269076,38.288595021596052,12456.514595691482
52.184968217053473,45.100109055518573,9132.2676561072258
95.705630006218882,42.397424110060498,15816.625809337214
75.692502045922453,42.62165282605158,12887.789163413328
70.481698087718598,25.810707591202156,7300.8397139954377
64.120967131830128,49.371611099297695,12463.926360335128
90.422607449511077,37.457219179983973,13786.494763811805
68.945008844271229,31.570909758994507,8321.3078024560073
47.011993545288078,41.300624047052857,7649.6711018715559
49.440472169641225,28.032866722512715,5375.923880940657
116.95181316396116,35.636962230337915,16657.854871845022
112.68645525660857,46.835284424111016,21190.866577433855
95.976570704859967,54.320144336185386,20564.493408858114
61.269596916761564,56.052859864759583,13945.275455144192
117.53411018781792,35.181646259154959,16558.261008092035
102.30007231726357,36.013755737028454,14193.689240618285
97.351215132719645,49.993520538191824,18905.437012098082
75.94892017150309,25.722534587210063,7810.858215548813
61.779324947612722,51.869118117253429,12754.319935114561
47.711276972279947,34.70708232587117,6593.9864730076088
112.20819172350733,15.792836216763419,7080.3090233566354
76.462103186688893,13.602957353647184,4225.1978374471491
56.189069183618429,52.099660551973159,11981.782030850354
64.476529932052202,12.778395845343894,2976.644565709747
86.337565515351685,24.030571806682794,7962.5084131283711
54.141822635138539,26.706502025077292,5469.8775369744417
108.52914272739004,18.64972225957969,8179.097214033266
100.68156238681681,25.69466849009946,10705.323610097947
97.557036476074941,47.134628336254281,18269.427396258397
74.567443182008304,10.734142178003538,2483.4688091015691
90.184707256195452,51.358671226034325,18037.875555913506
86.727837513018841,52.827401178727911,18087.272435713585
91.987728124385598,28.613078659577408,10368.09261744196
46.755545691191131,17.680644953031738,3189.4304257870695
73.264592173648765,40.042020397254042,11745.725251484997
43.329133908951398,15.983627793244716,2680.7291960820376
79.519265539561516,28.245968053912627,9285.6445504167168
66.388896986622825,57.921459045048621,15187.292456507344
51.561935109283752,59.773223629181857,12080.533471568546
48.272237417804135,48.605244567729279,9522.6137666732902
87.011565774216962,25.548075496038308,8451.0518870559099
53.647437482950892,44.383252458304625,9636.0658201013757
114.00960947014377,45.270318274200633,20674.446743266482
86.484891176031596,29.392084758182488,10125.556430326122
67.749584362786962,42.044431729307973,11849.941876605848
87.273239318513333,10.536382248783813,3499.5502050940722
41.824309682375798,20.452882930112075,4013.1922295178233
116.68473705931562,36.254415148363059,16856.62953209889
78.584274955432022,18.187565212914794,5350.413807465693
102.6188181800229,18.295343393826684,7529.8589554477394
46.618399993795087,51.815214527511898,9353.1953721548362
78.932666467052826,59.456650134180272,18556.469657470225
79.256559548361679,37.798471401422418,12097.089635944531
115.02611639799863,51.953486544085671,24063.5306322545
85.738244190086021,59.516083216313625,20232.602681265671
77.879152084556296,17.079794428438735,5604.1091686755426
61.35805304735149,32.412280662717549,8287.321248062457
66.525519787404178,29.628635792095995,8296.5827581225985
81.653792197723021,14.00246418230925,4725.4040279287492
75.112916824403726,47.766508639737225,14742.947550860616
41.728966390426436,31.68895136612965,4749.4390985572982
106.10335393554863,33.466346709520067,14112.300211269841
111.69286174718134,17.533648690662009,7584.6291017376916
51.219927119888865,19.046332611543406,3936.4350693844976
84.322891483123954,55.355181107810751,18506.781027588939
48.686059290835487,12.232454448713945,2334.4985304692136
93.77920744318493,21.642614247185314,8658.8536511115872
62.498702707120664,24.602966515726418,6101.8898952438194
92.75381077535215,34.509877120079324,12922.484155261091
98.159569142950602,39.322258650739798,15372.742749059073
101.49179935341256,34.66449879253333,14094.385599218862
48.619275676471723,14.2057667278441,2764.4236556676265
113.28094761100863,22.183372702785675,10180.521188754445
58.417119271590465,52.179419238127061,12527.228133278642
42.993004494094379,41.879435023922952,7675.0336110672306
84.388197551318669,42.457452506713722,14420.518943702109
69.673782708995105,43.510162767567749,12295.32077069745
106.38317945059305,48.145150951976454,20156.940610012145
104.66011776514415,12.905424086072367,5377.5046945620152
65.371111425817219,28.330419246630619,7677.9072896197749
116.2319516055796,36.976371763083932,17439.950310248831
63.273427051209488,26.922824164866302,6874.7474543403869
81.204570338537167,52.223943664359325,17217.762333747814
60.477207245408223,34.128625429364696,8396.9077376115474
114.88348560391707,48.431379472968956,22600.453070544798
53.168625406561453,52.600775844058454,11269.914558407141
43.592849551386323,35.239574145174899,6042.6580456449819
74.807764800243035,55.477612193567495,16697.039758500512
119.39004512446697,39.356197026849031,17953.621886619174
111.33418130039311,52.513714941686089,23496.206720338821
99.888641556555939,27.029539779576215,9752.3702224188655
111.26339927028199,34.940847926574264,15055.768984469309
111.47573117582905,36.570552050228883,16436.61225752383
81.508668830915923,15.248985794803529,5108.7898025633804
65.274324146463442,29.927625335077032,7480.3058120297846
101.76099456887904,55.866883627583803,22535.844512114742
92.932901053420892,41.541612018237117,15835.792296519787
69.892618309896804,18.875329121848374,5138.026742495168
47.55733344492122,26.942781780480249,5769.2169583722261
99.743168907922083,19.580150483134993,7811.3938658344659
60.996841273829176,11.241156589928627,2859.8413796846185
114.94505204270234,56.373022925201333,26383.381144715084
59.27764600045478,32.410366412843572,7722.4568714575635
49.820634592918879,25.376753621039306,4769.3856193780812
106.4890137699925,39.92385957788683,16974.308587094125
52.262745329959522,10.365722814650782,2156.7412063501856
54.341464652619123,23.901105330040693,4803.4869668846059
87.950623321667479,45.151673284944629,15811.025601708719
109.96496326699716,41.688488653463153,18124.020027522733
55.714773257165859,59.090297377126774,13434.179636986823
64.82589383200758,41.017885482902201,10646.020919620598
102.19238705929421,33.875293681386637,13766.001982056154
117.74611408487739,48.07162815920038,22610.506378752769
80.059294896187382,55.166393598202653,17730.385353233723
51.511800204100062,46.034797335917581,9662.419442596567
41.114903016656122,58.160561177468978,9278.0606083801758
58.372482399908421,49.100258536908861,11165.391374275721
50.545777422921681,53.340071913096324,11101.598813600895
94.2126938890286,15.705203559181859,5800.1422723009837
49.746600370282493,46.620675149689383,8870.1257953343629
80.506394529650635,32.004434976368429,10433.6587961401
95.540994851430924,37.655190120563759,14523.48397792013
86.489328737672196,42.705120474117841,14334.702910882128
55.982052132804611,58.49075583527847,13163.611005076549
104.32996209458102,59.228904071581233,24928.572385550735
97.232570369264124,24.411412274395264,9601.8183071800413
99.118720313243344,46.687674871895808,18691.922967027182
50.484620124585064,47.49917689676343,9188.766542475636
49.90030429202757,27.324643065652438,5549.068788507243
114.20500408052061,16.193488743211049,7310.6320968472064
71.806255505995253,12.047348014285987,3321.6978241018428
64.075895342475178,48.867156376458929,12774.750939740088
79.08672362812267,34.484987090845294,11333.896592497162
93.029137021086598,59.27700847474631,22573.093103296487
116.4498605637576,33.248672809682652,15864.675309211867
62.915698150564403,58.89584895369201,14790.390746031755
113.98467434496217,30.578800109702993,14043.319075751822
41.988759310900505,49.684107527998627,8564.8397315976308
84.41584338614598,14.240963615591603,4843.4402291807255
90.718008934486818,37.773085506888194,13744.336914729371
48.471792300060265,50.102989349286212,9950.8142175317644
51.227167765113009,56.23508336099443,11506.037020158983
73.529145545304303,51.129154530871581,14828.564595723619
117.29855297145454,11.848536360058711,5440.2755403498459
87.683404258749817,28.635117065336708,10225.284555933986
114.6418577280169,12.434923615692563,5703.1103060439436
104.34887324903767,15.4641145557279,6552.3210140433184
77.390528124423327,43.765281433374206,13740.44289854517
102.78107594017499,45.662909815584911,18665.520518532492
41.426942718159019,48.686034137581316,8284.7619472481747
48.731519741258793,53.272827402783143,10493.023516872847
106.35428919061891,46.971573423825497,19628.016485445358
103.74536706601293,50.043579605331601,21181.222696496548
58.611259357314694,12.448185491163962,2774.658840704813
82.461567247924279,21.726757522064929,6691.3363042686015
88.481265656000872,41.094888668762287,14244.494321772625
109.41911630208089,52.906265231241157,22862.700061399839
88.248572587098053,10.225006246982955,3624.3470186459203
73.005725541894435,35.731467105817487,10355.788258719487
69.934723472574618,43.864369968219862,12173.870817710367
74.070566909880796,11.48036445643066,3579.3357610710018
92.154482046397931,30.067777877669396,11181.095218463923
109.39925054018599,54.781744069184839,24063.059686750086
76.311750566103981,43.580640442792934,13420.515592043319
59.827165036108653,21.882918168029867,5413.6550546395883
58.932989039806493,52.639056481595631,11803.545262708731
99.681142419475719,27.401571170475716,10821.054795572443
105.32550107391283,52.66723355720297,21562.904720810307
48.422246388329995,24.947182555945275,4842.3467578527743
45.324708556414251,39.516012544157448,7162.8769491173862
87.554693100516147,29.847003387391705,10753.13786996337
51.693859535415861,23.741252537753351,5250.0603134601033
105.9731352365073,54.32787810859346,23087.396038390543
64.826773913925962,19.379684096974565,4881.6432701996646
51.509754637691415,14.240579561788156,3073.3976772098194
113.67763779899602,27.096346927283019,12169.437434742156
53.242537818822257,45.881957382078376,9771.0875946609249
62.777606587034846,50.371580298814088,12931.934279942441
52.289071615364691,59.937168503338242,12376.107611248384
49.239205093228399,24.818102850558247,5119.3931474832998
41.691841306915201,30.397097556564109,5263.7158691891918
44.431632733140809,16.841063901481313,2718.9971353919582
53.971317674868217,38.743596481151677,8643.7625366211887
44.270554610174031,59.879001863145859,10804.054641481376
87.291505288877701,45.044050506032924,15757.113319478909
94.457162143960517,39.760642020668584,14803.857755566845
71.49043654656225,29.618454646089699,8223.0795619371784
65.439287756163949,55.764938014277739,14442.516260476412
80.362098961778401,34.845829806517472,11356.907006732019
110.00039537876869,16.718345665653075,7081.7525615292025
108.09053014577648,28.268923159956675,12348.014914664362
43.478004961023359,13.358333442388345,1966.6849482579314
54.519872767721928,20.098951884439078,4324.5841000141118
58.939589688351681,10.88343904999561,2597.3399904144239
59.951006066576944,32.663995825008172,8534.9186551785187
85.698612139421812,41.727013247589859,13908.381369287998
73.300994056255377,27.164623118945389,8387.3693066229789
43.940329594207519,31.019088575263854,5494.9734625086085
69.889131076765722,57.960463642228795,16321.267191026742
81.90023589741098,47.598156078745774,15627.17679492995
48.133752232297276,37.042831847247562,7259.7165082229894
106.67668430308478,24.227043755591261,10293.722053521391
44.156949317208344,54.849839938649758,10105.44289290397
113.98734952144497,21.754855844032974,9788.0672560021139
47.929051326390038,26.267136525833852,5360.8836808503747
107.48599612782021,55.453240721147424,23656.798918903958
112.21225151420937,36.477102764253615,16355.413898037428
118.36565444692741,47.115897470898837,21999.871427158076
104.16207042188748,39.537239708188309,16603.753624443842
102.35820326170631,42.671960450474756,17886.175275460533
91.398662079643813,24.969164575741278,9106.3851170497528
102.31970836625032,22.068603081333144,8975.6891284877001
50.764176673051765,26.124617358433262,4984.7885797432755
82.88544287581098,17.772078204171123,5826.3597327615662
81.137829615233159,53.715718264540371,16976.239310601009
108.6057715298046,24.162346662505705,10234.607322036763
77.023949247481269,38.074469720719229,11795.691041678809
70.807159688028278,49.598721257068703,14426.447651719427
91.165061698968799,49.191205468785675,18744.560368662173
61.317065400067683,31.919312929209646,7660.3944177502008
51.181472876316548,33.812865429336284,7334.4226461992448
78.230181921899657,59.735087446751244,18762.324794903725
73.351149487590803,43.7298738489512,12787.125073681142
58.605595242309896,50.731922155894132,12016.889506184911
69.400944809210245,55.127698460961597,15321.432747874269
69.311395986099797,49.379491811466963,13721.939036058911
66.199645153003644,19.258967247678378,4982.5207282446981
70.357126378154319,38.108536686878608,10323.451746490089
94.859467636475628,15.094707865727244,5284.3516501285139
63.750117965702827,42.64610632819992,11062.314263199774
115.90863413722724,57.767471409390552,26703.558296335275
113.30784156305424,35.636603215005564,15980.497982055496
78.472834264006281,31.648624643388359,9936.6709459978083
66.268896400375098,11.792137570908158,3354.0211645286458
82.834783186400244,57.988726116461017,19265.714063523217
107.88483910188997,15.150134206507939,6349.5354134562276
92.206987244808161,12.053954665242347,4797.8861007074183
104.35134623576619,22.303330575246925,9762.891284012263
82.617782085259222,13.276521695919122,4529.4870685487194
90.633410341409657,32.755892120588115,12154.637362351039
63.052449134596941,35.804390062855617,9386.7664351384283
98.791452984823266,25.628497451429197,10451.940945432361
56.192367450057468,12.548024128744302,2996.7115986717108
95.583850305479857,15.580018412461335,6128.569253451943
108.85752546607152,29.225218899496404,12874.726972392833
50.568226984123513,13.026422541326806,2319.8628131294349
89.150379243353584,44.90948628049567,16215.958276611816
47.607659858394769,20.351027076240598,3486.224790654971
98.057250261714159,25.103578439181923,9618.2336428403414
46.75945750588162,29.706288858904873,5930.4342208932076
114.87518581605008,30.830481653457394,14407.844122150775
50.992634403024169,10.083035383740027,2483.652384810217
116.71041967272643,15.603518549934877,7206.3790617832974
104.07073408680773,53.1382281870439,21789.743916961295
87.49456035730833,10.061653125595406,3452.3336734098621
102.60992837036375,35.408367790643752,14562.292020024603
103.60918711864687,34.475100325360401,14310.424984298674
115.68216502538642,26.654708050531891,12659.360382069644
60.270668307134976,31.566351007322481,7506.384843793433
87.206071628664731,49.029056876329214,17203.5897177724
47.603935805152098,52.060185310747819,9629.2585213948387
89.293256001929706,23.017427170762502,8350.4835542499204
53.703304327423105,26.124522048386492,5612.7850510644639
85.196048917795352,22.124142651416637,7324.2977446893019
85.79444112270798,33.993170027553255,11597.996946481824
77.27881223849819,44.162917882940647,13598.557199964131
81.810542041049814,21.412643773171027,6929.5623985517823
101.11387120052703,26.536787102743332,11241.475187325968
103.93957732096533,56.519230879457524,23470.077468878826
79.372257246034337,12.428464492347903,3875.8821268530523
87.96747532180899,33.038480261978307,11023.099376869692
114.49889885520815,45.577902079838893,20617.76458355262
49.578687080089821,17.522700577873703,3399.4854327063899
49.368285272008841,12.368701000274093,2245.5879921465421
47.016720952861476,16.910268581926537,3576.9295044491369
92.629062803242221,55.941159676534141,20679.757555290307
73.48866406323036,10.462989091056171,3445.5378110638017
101.94571329134746,19.416098740567591,7935.2666373299726
93.698513064687404,11.564175645082228,4344.87181695659
66.69102066625905,15.531473378110164,4117.7470901765573
111.86932378892286,41.007464331414809,18350.999068384896
101.00257176565219,22.081945436954289,9414.7739547719375
61.642795272814055,38.460602521533843,8817.3499657928915
69.135361421764316,39.509769138306311,10351.4742449635
65.155198416341022,52.471766654488952,13519.297090318385
52.608931889999972,10.237069645593696,2158.4159408111987
51.822669803375334,52.66847296711834,11115.802394717328
114.89019707005953,40.955954321348699,18957.567049594592
75.032322975900257,18.137174305247882,5333.1859146013967
70.665585822192782,48.646869406764203,14043.190600612359
98.374856694190242,52.774577089529288,21062.519825929081
84.239445220232,22.713174187707864,7706.2210752705514
114.89119894707697,55.939684045134044,25984.274346710768
102.42411951275137,32.722871514932891,13484.717668273715
78.349565129963224,40.171222716666072,12428.397779308809
70.108757878466093,59.232476680882179,16811.194445900335
118.93052359394576,28.076803931959969,13388.511375282318
97.420818880291478,50.65796729100564,19740.947275558021
116.09557280030729,25.91995589142298,12459.63187495399
49.478286177363309,49.960676112074552,9184.2650741740545
108.04269433526261,40.036695943132123,16895.693672468125
90.965910719296602,20.817784761270072,7234.0444884024273
49.753734266809005,30.701304689461818,6005.7314158203544
87.060639997537663,25.881781718178082,8940.043650838752
94.887709208435908,13.905419654018194,4845.0825771004738
40.984214871088227,11.491738504984873,1601.0950964217529
76.345436947339721,27.323932770359047,8097.095323909607
106.03196089570569,10.951707390874329,5350.4144588676954
63.628722027527189,18.274387879088749,5168.3574776507176
76.683846543884087,46.259166042543441,14071.115940552385
75.385130165431463,45.404561784179393,13586.935769985384


==> anc/competitors/data/v3/parkland_formula__s42_holdout.csv <==
x0,x1,y
68.592678546038087,13.007423484747084,3568.8560712057733
69.776692707221713,45.553767577731762,12714.364967710355
86.080292987356273,55.749125074134575,19195.604080681096
99.767351382717564,23.308637052873358,9301.7639324249867
54.768588105397278,21.481240215799449,4705.9887894888616
86.768451695264361,35.568272838585088,12344.815854715014
82.781787574276251,23.032275298119153,7626.6116843246
88.199373485329957,40.640891452021151,14338.004655814269
61.133092767429233,42.359037745270605,10358.155936082658
41.173182421823597,36.69512245343472,6043.4198830656915
58.532717663124217,51.615446218543191,12084.769362264644
111.14999030764896,48.870909680129536,21728.004549089543
111.65128343002907,25.483161109644044,11380.910574983845
45.483684271732308,10.211302031080402,1857.7905503398395
72.32372087985199,42.689821416065016,12349.946914024857
107.94938674270692,11.92050929081824,5147.2466704182771
118.34139398317306,37.947208604386262,17962.902256053319
84.578062232702337,17.706708779576047,5990.3964683812792
65.369450961678154,15.063881250495117,3938.870586787134
87.999957571070851,40.121495758991813,14122.759697916714
109.07723624363042,16.439110540076804,7172.5309760604496
53.431105636865581,57.016410539017997,12185.799418180666
55.518356372213553,15.14413942929728,3363.1109191448686
81.147471827878221,21.114429157446793,6853.5301808625763
48.051612424204123,25.404551199377551,4882.9185921733606
102.74313430425585,11.168214846375426,4589.8295915997378
75.52503084160206,31.335418032003652,9466.4336532062771
104.96973248908039,18.398773480947916,7725.2573216891569
112.56987255858009,15.332084882442611,6903.7233650955886
94.347529770979904,57.760499614032405,21798.241827686383
61.318604416233157,49.210617281925231,12070.105496756081
80.462345252058398,23.987489764338324,7720.3587325936287
66.255880520727942,19.046760642989398,5047.8395898752351
94.879119434273377,45.347891423252072,17210.272025756778
97.724247457075279,43.362677136154005,16950.339963419097
108.16514845263708,56.170287925800359,24302.670128486257
72.133545669789783,56.326805895791438,16252.208902069824
102.00689148443436,47.177982268376212,19249.917270819282
56.904969095621254,30.213692096263525,6877.236860009968
75.058458655918614,32.842241594773071,9860.3521316358601
56.874957573448476,10.907022405943836,2481.3457463628306
105.1861480349618,29.114424314251782,12249.736583486318
104.22184171012438,16.96702092994596,7073.3366786127808
97.459685225229663,10.336634273521497,4029.6204903429025
65.959066595726043,49.266691548227591,12998.339955122548
99.805410515488262,27.534231804848734,10992.261234046164
99.237635018485264,36.724295958446831,14577.72911454072
104.85809800347972,36.653547654117432,15373.685168362641
62.4404139975357,56.553912756659628,14124.998902825371
67.963296025302043,54.912279989695683,14928.078161455831
116.05773324218225,22.532078165948224,10460.087668702472
64.220705356253532,53.367771539630596,13709.263726265877
62.067872982446247,55.767921812267531,13845.585150155259
50.457394076611038,22.728071096512359,4587.1969596718291
93.525498074967842,38.709203933539754,14481.19031187924
43.400982815221113,12.950814451021117,2248.3123017275389
116.18361765784415,26.485334578475374,12308.647944822647
116.42932504476374,32.731071834670374,15243.426406809394
114.36178938718663,24.025440235519564,10990.369344595712
55.73828779483371,28.439446918799412,6340.6643083437539
46.021241059330144,22.035886528666651,4056.475383567255
56.607995452181797,31.535203317610787,7140.5785839477585
40.902557641078914,10.164538741731658,1663.0225271146355
70.368669376110518,23.216113937530565,6534.7481834727987
99.953886746794836,13.180092729740764,5269.6059840830494
92.488398224900294,55.326578740061542,20468.266587728456
42.956891020328555,17.721277607684929,3045.0039637372411
116.22700847253053,21.667305051862073,10073.304191358706
46.350795428314115,43.16427082153308,8002.7931466449108
99.168819199628146,46.441638697504111,18422.249885308956
68.028775893286976,20.618506993857444,5610.6071661571932
83.839229393241311,43.104386157953442,14455.354075806057
41.198661111276394,39.049116607216604,6435.0852871817278
110.49745351289629,45.168546119430864,19964.037300307697
119.1217125807066,15.316696331929771,7298.2043925524049
101.54376554657456,27.103621313766581,11008.815072593019
82.710292435648185,23.202033723103952,7676.1879773587953
67.665745401026442,25.727052066454593,6963.3606201906705
57.273979456415475,37.392900097565509,8566.5607680150533
109.49886817366948,29.789688859958567,13047.748853644933
59.040719760249431,16.508871861073711,3898.7827084300816
45.30771316608611,38.221272796143502,6926.873858761599
109.05155034157293,51.944437045543481,22658.485565747003
42.565905471052751,56.882723240088232,9685.0584814946051
50.408335703489264,24.263450733324341,4892.3206795619444
115.98534929505645,11.424302590278453,5300.2069055434586
91.530605236893251,37.335082945414541,13669.210954253616
88.165898843478118,29.174458195697508,10288.76932038059
110.18925576538285,15.219400955948057,6708.0578581234913
90.183989638827455,58.211536674119692,20998.99448111614
74.348339667792573,35.938251325359587,10687.797266417325
116.75642659841947,59.204958878645577,27650.237742308102
80.408699187297316,53.750005979674192,17287.872248540218
80.111547798459682,40.337674216579714,12926.054064320882
57.750355407838995,16.373306685074997,3782.2571210585088
80.519347799976927,36.067777806313281,11616.615782235311
62.748206074363118,36.369282141958095,9128.4288424809638
58.138336828091887,23.088925792628913,5369.4069789227133
95.613389423294052,25.333716159107325,9688.9698746397044
81.031384546097883,47.811555773384136,15496.946246481186
71.353729506103349,31.38981939540832,8959.1227295416084
88.434998352685597,50.98017220156067,18033.725778658583
40.83337001030926,23.662103680386565,3864.8137392141007
65.020813243810068,11.621641993571865,3022.5944546018272
106.55967667202913,31.857037921519662,13578.702642582824
117.4298795662922,10.166579018941043,4775.4405991817594
88.573632589109707,14.903406005622184,5280.1952314732416
90.022722727711496,58.646393033345845,21118.031916085136
105.39354356059134,19.829410221858058,8359.5672399929299
114.08835637106807,58.103771309539084,26515.855070662943
88.599540019224548,21.437700227898681,7597.4815170473939
44.517544431787208,30.076331524228124,5355.6976998999507
65.399833055543922,34.361778142537005,8989.0182160542336
108.25258011027432,43.795619046792829,18963.955037367989
60.465977092208547,30.752311438645954,7437.8742359265161
83.024054333038535,57.25592904960719,19014.477457212746
85.124666934083677,49.877131379364641,16983.096785183796
98.836934934162571,54.355945461346394,21489.500179391933
115.38519636306022,25.705333611902539,11864.059865549385
88.260321203672078,34.106628583127453,12041.047975684689
78.046669948423258,38.259112070542216,11943.985169157379
42.374464414238844,29.923231654562723,5071.923659621174
51.758323936434927,39.476450708555944,8172.9396945365788
105.46387847641337,52.977682649280865,22348.927539543001
93.867087149930086,34.308225249456555,12881.652677800681
106.57835389090221,13.739002118820467,5857.1209197100125
116.06675611112436,33.759245390759453,15673.304405059507
41.352462224213262,35.698206633533289,5904.8349651413782
55.02330678265551,24.623777356139161,5419.5266224586039
109.93308160555847,15.120511712714681,6648.9777921266623
104.12097820232883,38.878959989535758,16192.461382398669
59.022740012732427,20.322687154754846,4798.0027211807683
97.114688134913607,49.307145465410329,19153.792218784576
76.09585416891619,40.241009087357099,12248.695836486228
80.065093746003839,21.453999268167475,6870.8658505301064
71.219226158629112,41.167217023380999,11727.589358038151
97.283141797936139,57.043590179963687,22197.518688563061
81.431974977621621,23.8926992288478,7782.5187430054939
101.3597135597615,59.689763464445704,24200.549308824535
75.481062551981125,19.496113242730992,5886.3493727803425
56.422186692617913,57.313144737544896,12934.93180929116
100.83274264303724,23.504450713566705,9480.0729190680977
60.217820762662598,50.314937532997945,12119.42356018654
82.822322026170397,31.426551693203944,10411.27993802651
106.30083319891764,35.073256528358854,14913.265567855695
107.66298278941009,20.729528982536557,8927.2116883176441
43.489332089022085,59.306791690961809,10316.851035930775
116.39317484229112,42.958461539800119,20000.286899831175
50.252419494867723,17.571514351559422,3532.0444414186109
88.962934700596122,43.126476888569933,15346.63178921846
73.48647234025762,59.624735020207417,17526.445763430649
75.437998719465298,29.973652509971135,9044.6094386596014
92.695521637438745,59.69206211809464,22132.747342604718
49.449689810539709,15.287704629084667,3023.8890072935551
50.904441875636515,40.081398743486133,8161.2849305280015
89.407419798335823,54.84192852867703,19613.101306055029
68.452090566667422,10.308215161256504,2822.4755111960976
117.68646579539075,23.068971213805014,10859.622766753269
45.533700053575728,26.7002154373934,4863.0384043684935
43.538767370122962,48.011840657735242,8361.5054456341841
50.913627996381237,32.542988484974259,6627.5264384579905
80.042879499683522,31.132727263386492,9967.812547359028
54.632702244874196,22.796111105915109,4981.6526015621203
98.410714266160525,58.100255258380692,22870.75047609397
68.976989991282949,52.259292811064931,14418.754868721402
103.10792687396658,32.118946683470213,13246.872023632312
116.92188936021461,45.077091130985529,21081.994647589603
67.552002572198575,41.428884514596746,11194.416453173428
72.710419811100849,11.685014016293978,3398.4890984933313
92.392930883761139,14.978351098108369,5535.5750310409376
64.095965233879824,45.562553038060038,11681.503261977206
48.42670425236016,49.908395806851729,9667.5964937925619
98.154261535033783,40.047353854848481,15723.273776219365
71.73361695704908,59.431776092226862,17053.025045107635
94.988427723984472,52.271402313003748,19860.713282560286
85.214943111601826,15.735393679880318,5363.5627090786411
119.94235585682921,19.358929573559514,9287.8224796766808
79.343153094312385,23.172632418422541,7354.3588862925035
58.628033921022919,56.198779687758929,13179.295847416097
75.732788405309918,30.571909037521134,9261.1836731398798
84.545216601383203,17.86922411528484,6043.029693301668
63.401815765855083,15.898739267222041,4032.035751719111
99.426978896434548,53.012781477534347,21083.602820832417
87.471170445057069,39.584172312983185,13849.895533261844
91.474338344117797,56.562248965899187,20695.977197643555
48.757609598701912,18.16931561405184,3543.5695895421541
116.06893243238997,22.603969485115751,10494.474427486819
75.981868741858221,48.722772567753566,14808.189239929847
43.811361099215922,22.435491407133409,3931.7176619051111
46.151734902301385,34.823589132832851,6428.6762160206599
106.97028463575823,41.288499628206139,17666.570229650435
55.076396183276557,42.720390070411177,9411.5405144883189
106.04907952562237,28.153870095245729,11942.768034739023
106.44829065512121,54.602835824599389,23249.514153803284
102.83401370360369,28.4019522910624,11682.747004432837
88.155613266386325,47.044845398633683,16589.068788555542
88.339367261065775,52.388231466483546,18511.772878701649
61.521254696462393,41.740132544928549,10271.621301442594
43.33942177174098,27.486502473839234,4764.9964949748819
96.852392038728027,15.209901363788477,5892.4613190241025
41.193034138792797,56.967057177663222,9386.5837244241684
41.707618916704455,21.091939016544018,3518.7782188655519
91.201931109462805,18.503600996653446,6750.2565734950995
116.10919412769012,18.83706255832989,8748.6246135222736
58.111086514390955,24.555030801245906,5707.6780770189416
40.570847672809869,39.205732423395297,6362.4391922020541
108.96383131447477,17.504573959677014,7629.4617766959755
83.074712545623811,47.756376106959586,15869.388869225459
66.315084015023785,37.930915493273091,10061.56739081269
58.236425302943637,24.00303137695148,5591.4029753121886
93.589889115635941,50.63114251557294,18954.252055321729
104.86621007795759,43.912262813559757,18419.650308820968
118.97578899152752,55.275248187372071,26305.665059180374
63.054948881755941,36.053118901839532,9093.3102775334428
115.26274790754344,27.80588581522785,12819.931228266183
72.046735298422973,36.117029555804415,10408.456272689438
41.589298130005325,32.249319885339851,5364.9063168052326
52.978849551061593,22.978073669512497,4869.4076316412493
65.276190390802086,18.283371005917207,4773.8752270716886
47.131098687764833,30.230316113870796,5699.1520485006877
80.644325104192092,31.033173395147447,10010.597297172142
45.644095319660352,48.751207616704647,8900.8190696216752
44.297706175622196,32.437215672905047,5747.5769961345404
89.120168643649365,38.293105114646643,13650.751942825204
44.968477414151153,22.088936751397021,3973.2234136312413
103.20691083447218,26.387796553841699,10893.61186420213
40.449768370535864,13.146602265034415,2127.1080659208169
42.986956994073289,30.803189147952384,5296.5414687333368
77.077394914845954,39.898199161781974,12300.997012735381
110.83596506173814,33.340725813788843,14781.406085720364
50.932458655217438,39.460783268437069,8039.3388492886679
44.97474803105996,57.356112929875799,10318.306908248736
61.583935566832366,23.751824936331367,5850.9234258948527
54.911015824854886,29.756874869486186,6535.9209074263308
97.439020936487978,46.079908657627428,17959.924737768051
46.330489750109706,35.244608573068206,6531.5999049646607
89.354643588076243,10.630793436212418,3799.6430342048839
42.766069026607035,52.210185010739927,8931.2975042449107
107.6811919972431,15.941218010266525,6866.2774289336776
70.367302750952575,58.881909981791487,16573.444744972232
54.422603007561904,44.321502861846859,9648.3662197952417
77.356324820765025,43.435624857227459,13440.081220994331
67.732797644824018,20.248540218156254,5485.9611087978337
71.689650523264959,38.956708386202266,11171.171238974342
88.213618321411232,34.042352735276253,12011.996443810036
91.94011652167184,15.440998484841453,5678.5887996291258
49.588253793560753,19.242171884953866,3816.7428118816465
80.80509496343015,20.734867973871069,6701.9319027313531
108.72812922721239,47.858455544371445,20814.241356172872
91.327592275212254,43.678137409877934,15956.07649884011
89.713116971639053,47.278350674491016,16965.952817147132
90.534802876490573,16.934714838385791,6132.7242786513498
47.954263515017999,47.221903372288722,9057.9663919818013
79.811680483509619,27.087813096598786,8647.6955354510792
106.84112000320413,45.475414892318398,19434.577038822743
100.26158878913711,57.404960065176638,23022.050002046308
92.421823200966813,51.820674645402363,19157.444920928803
94.160536927294913,34.05899041595967,12828.051299073417
46.636486584101704,32.05268352761297,5979.2981812799198
84.241446769160788,42.157704448972765,14205.704060992608
105.02163981407757,35.524648328660447,14923.427285177402
100.86479146090822,47.355183881774749,19105.882987312689
111.5179160819948,21.411786180444793,9551.1910977458338
110.35955080357225,21.881975834854053,9659.5400953164644
47.188638101225244,34.059676225088126,6428.9189409223563
95.401802447845171,21.487594272634794,8199.820895509416
72.107079769867255,29.334400582080093,8460.8718510931594
66.399353679848673,32.126992753531894,8532.8462180467977
61.459191514050666,55.218268920705462,13574.680658687956
117.78102188040006,31.495709429289768,14838.387365719604
83.095043363695382,54.786423269549331,18209.920869299887
91.269579197944893,28.722651672078033,10486.017326238842
49.329684552662762,27.332748980751923,5393.2635407104281
71.385789778457962,47.468521654718231,13554.31163175158
64.500143458081283,20.70428654272839,5341.7178088128112
79.628051949669327,52.628477250369279,16762.812482097583
55.924785343354976,40.177288911947741,8987.6250323145341
113.36208928258876,40.874374942864385,18534.418166572006
79.888446295158261,18.522053222906056,5918.7922166967737
103.99425078109775,23.518029927538542,9782.9596086472211
118.60057107035279,21.045837418735509,9984.1933460633227
103.32395382422462,40.720821878114485,16829.745277675105
70.902211352777726,28.350302343448188,8040.3965146812525
103.3179177717788,40.407311805993828,16699.197274201186
81.701240875156756,51.520607458236455,16837.190239919099
47.628495491866573,47.132280542830685,8979.3584454224074
40.511911656619127,32.780402776372689,5311.9871253792107
63.868438873360063,49.014210163809814,12521.844343093242
49.354790348078872,53.889959209382532,10638.910554582388
93.749880034623516,44.937373028629324,16851.493322020502
56.555559648466662,30.204068361901921,6832.8319594716359
107.63282783466497,44.893695352085928,19328.141530771853
96.351737152220295,45.514022016760812,17541.420344397222
69.067988925062679,36.593341744895156,10109.71408946981
106.57800219579661,40.734991720448875,17365.816148111029
61.61113001227389,43.958666179371463,10833.372388573609
45.108953305726203,11.514446388648006,2077.6184979472423
70.146338855824069,49.68692739950334,13941.424184281163
74.358793294720655,44.906982634298551,13356.916156773665
69.669053107225565,52.415147859137782,14606.854879285402
71.861907184380144,42.755576100060203,12289.988965268913
80.700275525088273,56.337929079248113,18185.945596832822
44.100161559477222,14.088178166262812,2485.1637328435581
84.39237227632745,56.184664141837331,18966.228369913446
51.081991352270364,44.63032837884947,9119.2241931895005
60.143854443354925,19.791807865941102,4761.4224458400349
51.126313278527896,33.687470149767968,6889.2646097523766
50.396037249805126,34.013576687748682,6856.5979110195431
65.006129948456532,45.228989607393153,11760.646303422358
103.03301925714308,24.866729882792214,10248.377035503621
74.476851273206506,18.202865944243229,5422.7685587020742
110.9343889906374,55.760534935779575,24743.04349156719
76.147908328412669,31.930710634782425,9725.8273051139349
86.468025163019249,36.811643861124125,12732.120590703136
40.837122649974198,51.397773876529619,8395.7487829259189
105.46415586928374,22.878216132489889,9651.3270088323025
95.90992648996469,47.502533715305873,18223.85806688822
55.190698154947924,42.174270912039823,9310.5098232455603
99.104981885101395,14.141365474608888,5605.9190767668488
91.146684905174155,44.063544395272608,16064.983987204259
53.851631687187918,43.056582967478739,9274.6689906940555
50.553921667683909,52.927355393828911,10702.741514629177
86.109954889958743,55.082211735967491,18972.507071293268
42.669281076486449,39.614597302231893,6761.305548083018
64.044412443786683,43.760275027958016,11210.404410176328
111.86098311704541,20.61097026067106,9222.2535854194011
91.997660254002156,18.37692129686658,6762.5350479346735
78.129430263504219,39.184060288987041,12245.713223157432
64.156337489030903,22.856342267274606,5865.5168330562856
103.16860779644321,40.680586370891675,16787.837840911427
104.7060597897551,19.9031925456365,8335.9394747616934
76.376130341554017,41.341251243781031,12629.939173911809
47.149651201999923,59.156089774632548,11156.755997392476
72.657833551722007,51.383663197535334,14933.702591537065
100.8480971377727,54.955184444403422,22168.503116293647
49.936978886993195,37.263897957042317,7443.385942111564
98.008835267297115,33.632730974267062,13185.219158585047
118.19419767157079,47.859572225173935,22626.89496023611
73.654760852516105,27.452922844579653,8088.1538672803617
113.17224636884872,38.506216130170621,17431.339914463224
101.36134841580223,55.552739908390549,22523.602501227262
67.423596090120142,19.356951996856807,5220.461251887672
85.503255267274028,58.592480495547832,20039.391266214403
55.633508879859889,37.018006460973012,8237.766364645011
65.497555271004373,31.052773456751105,8135.5229832061323
106.79549084599682,23.164989654771009,9895.665762494833
103.03654908279347,32.194239962023019,13268.733544120863
108.48510030787259,42.92133282774995,18625.300388664153
105.69366031724157,55.399095429091282,23421.332696659294
94.307846747383664,30.179120836644355,11384.511611332115
84.464844810923154,15.566969598852033,5259.4466853735821
49.90808265687275,45.502121382763171,9083.6945401360063
115.66026870336607,15.178078465303109,7022.0025347909268
82.036321339314753,23.898796513900486,7842.2774017489419
69.681758948251314,55.643014647639106,15509.21253532322
77.237579118207094,47.586270931143787,14701.793463938626
117.25880103562369,26.105490489627982,12244.394061042616
103.40669937212675,45.505581027119689,18822.327748101281
53.735778939671121,56.665064129853548,12179.765438736391
88.288686147695699,56.485262178793413,19948.038337895192
107.65397072518304,13.003151796381919,5599.3636912912416
47.359301916710862,36.204582696017511,6858.4950506768764
113.1364993322407,18.323065037507305,8292.0297415221921
95.22441018932075,50.876088931662146,19378.582245027828
116.59589147818012,31.305866371441866,14600.541592300176
87.131738840211653,56.592762381922867,19724.103168431429
52.376216202700647,20.144164606080821,4220.3004825235166
41.601406952581279,31.024145744258949,5162.5924498524364
82.469603027683718,55.780709015512571,18400.85171644824
47.38052092417086,29.855089981385127,5658.198862224087
91.598450522504407,40.939760895293404,15000.074651082774
100.55981549739364,11.164952940281966,4490.982430847349
92.141796925402502,40.936577259843588,15087.879154790231
71.192772529803875,18.730706372169109,5333.9636723055337
101.79221618867967,27.463976503366315,11182.47613452593
76.422550985333686,10.967082718952872,3352.5297529981913
101.8202293288101,30.178169669429803,12290.992625860335
51.982147823376401,42.656047456869238,8869.4118578557427
62.502961235632654,33.543117694480109,8386.1767399214168
49.959439866802995,24.188060701172937,4833.6878563793198
107.27612588219981,14.844145188713483,6369.6895515123133
115.49297286652111,10.262503874383629,4740.9883260270253
88.069885371348221,44.486313210854512,15671.618020295404
73.277118993711582,25.073961717521133,7349.3907056742592
100.66253130334073,30.122997142120969,12129.028571076782
96.665811663819198,18.805253859421313,7271.3005114605194
67.951969227813549,14.339439914584853,3897.5727192798049
111.60188151509153,19.721518419199214,8803.834247668663
72.6097193536189,26.930428407503516,7821.6433949662251
42.582004088200307,22.752897658869927,3875.4559245136097
62.399095602032624,22.986546122105551,5737.358756135186
70.757911805959196,43.112439794554298,12202.184850891195
75.074604602435045,24.995527516653123,7506.1173805680737
73.101467159702182,23.256580542058387,6800.3606349689999
98.201854025015834,51.091380021567566,20069.072971258352
99.682153988593043,14.839952316645086,5917.113648044774
108.77299033147803,45.382370783596137,19745.504713854614
79.830364847245178,32.913797450781288,10510.081836016794
108.06257283641234,54.047051851777361,23361.853909304184
103.597132353121,35.386879627610213,14663.917009381985


==> anc/competitors/data/v3/point_line_distance__s42.csv <==
x0,x1,x2,x3,x4,y
3.9828022185018348,1.8586732614912123,3.6929019322869134,2.8321032540482234,4.5664259185098786,5.3215612878570209
2.4749529788842355,4.6329885298199942,1.5857658556498939,2.7545438424520148,0.70027702344745313,2.2317899421123828
4.3636906396012209,4.0158231594418217,4.4500972855884777,4.1427346241939293,3.3885430722723475,6.0743838722798369
3.6381561307671375,0.99764784948249718,2.969152740142238,3.5526638587133892,4.0723693801546696,5.2856840680970834
0.92379806549442289,4.9866559602690792,0.63013170873313262,0.13288882498645849,1.1762819420782251,1.2958152276445754
4.890300582365402,4.4564001093848535,0.71859330727767068,0.24729568573007843,1.3810368172828302,1.2241925269034113
3.9251286589565884,1.7775879703881754,3.4654771346485074,3.0077922622800783,4.8225944306960082,5.5235937207614549
4.037289373746292,4.2660346084742216,0.86471968221039031,2.4309603781113776,1.3229880267307914,2.774810530703741
1.0765113470399563,0.97888789342122284,2.5364635079102165,1.300923276714957,2.1497852495002387,4.1483145903730065
2.5267367205300522,4.9959712871340738,4.9588723796435534,2.0932804365740081,2.1625779662118303,3.7486936644371212
2.1685911090466155,3.4955813124794162,0.020038023666697491,3.7895515936643025,1.2651737496484179,3.0853637602618624
4.670442449818708,3.4255625700145864,0.082899009487784614,4.1330574232896495,3.8789554321854522,5.6449183247887227
3.3973930403629904,0.90698327142859736,4.9654229096525331,2.806115339450221,3.8592467161457762,5.1172738013562729
4.2024272597187347,4.5366502950348133,2.9231941706708273,1.9268474042855148,1.8915900711189282,3.1630330688617145
2.4953638947229901,0.63049776442011241,0.63454987759256565,1.3534838074755351,4.1756289554036687,2.5942510159329202
1.5225742480314959,1.5837262611851617,4.4865109987704681,2.6095923538462671,1.0653746719950119,4.6150690399981444
2.9956315415712567,1.1435984382498576,4.401901500638461,1.573748092821905,0.021528878338393231,2.8459030352381296
0.78717765246878901,3.9954557331149836,2.6810020655568763,2.8204756852361146,2.8558368102787051,4.007186263017906
4.2243402739666198,1.3919190224580404,3.1089601493037828,3.3832619125481882,4.9703888622618928,5.494553038495865
3.3424897960492919,4.5978720220889837,1.3659359575043817,0.33039605459697419,0.19322154913442302,0.56971833909045011
3.9113948303841823,3.4532106769737059,0.25259848186002576,0.005337325113736191,1.0399903685423029,0.75285779106865491
2.0953668565844077,0.66273219722613297,2.9728380444543219,1.0613856942037148,2.5945732124354208,3.1172563975309049
4.8681411097770644,0.52443425357915208,1.473775966013815,4.472557488593905,4.0497036822243535,5.1850089141329665
4.5190450459498894,0.73246062656479516,3.3181052333017598,3.2314538161427957,0.44521002537526611,4.0106897200876626
4.0027257368319287,3.2266632994147746,4.1812258842130063,0.8598017596851143,1.9761732687944717,2.730592222555825
1.3758741853338541,4.1066681488673691,0.09080271957182029,4.4513198091180941,3.7353790031494318,4.9796272255242959
2.6002445167716539,1.5734876928232482,2.9785688734286371,2.3497797014367001,1.8577160420318077,3.9433206736193771
0.6971169460425295,4.3223397931538283,1.1564026984342612,2.3804587833933031,0.94418210237819489,1.5757818673905692
1.1943027143039653,0.75754373068967173,4.3694424895190069,4.6777097192132757,0.97747913698293665,7.5591736467930977
3.573720289591046,4.1043373413875432,1.2683225328091425,0.29743346091670009,2.0502439345749712,1.9622179169633047
3.8514297015851771,4.6750794357752614,3.0538506661770914,1.0758913731435926,2.3970853740294555,3.0338094060976153
4.853793795953945,3.9744877959697127,2.7677042004480574,2.9288566257736122,4.30907208908007,5.44036961901514
1.9662141116216838,3.6415435279038673,1.9808325002962446,0.97743254791002043,3.2112620928399678,3.7566035603968051
2.1670686771569101,4.2709109839492241,3.3881038179989704,3.3976350460447891,3.4520097725775072,5.3105104597459816
2.6130011507411357,0.68068084796179895,3.6288481735771692,1.0704614466836011,4.9149358576795352,3.5973350401391895
1.3526211158792856,1.4080194982357492,2.8346889765969339,0.49578485299407171,2.0592172015048686,3.2864928226788441
1.0846467740096224,1.0621565568753939,3.7921111859237704,1.0349257982041986,2.0167720162456417,4.6570140899701293
2.6406721680167018,2.7703894558684392,4.9170853799646883,2.1136701713603112,4.6167348386290614,6.0885604055366249
1.5210920707289786,3.8533465774798001,2.0963619395040256,0.88069149586539941,1.2293779350252931,1.9881352887085759
3.5141629760712965,3.3350533005937941,2.5729152594276545,0.67346012461673654,3.649076231514333,3.5329016593391214
2.4671836349254885,4.3300899489287072,0.062349389706066183,4.3014094310947044,3.772865691090673,5.4262293251483813
4.2470518822602683,1.1984584659849089,3.9801427815518919,1.6019860179865391,0.48893998722721543,2.5812872925444643
3.6511929590101211,3.805794913708227,2.6011503352299692,1.8037934325912679,2.34115702846792,3.429925921921225
1.9056498862191849,1.3686867089100685,2.039807151802826,0.27635204750613818,1.00281235660777,1.6704785907695656
4.2451691062784054,1.7184143809301011,0.47035981544697902,1.7868481175102708,0.92687636401242834,2.141700649110621
4.1214396087356082,3.6945711377658674,4.4482821083769863,1.3240358866078983,2.3191405523143809,3.3304467782322398
2.2436527056357853,4.9109215320440684,1.9750362002027821,3.0524253367089429,1.4471485375403248,2.9400302795796365
1.7974764676860984,3.2519462268968131,3.4129079910461018,1.0269514883620334,3.9803022381293545,4.9057307657379372
3.5712297678873899,0.74525141746083023,0.74687078184075384,4.4418272653142026,4.538024456952412,5.4838903245578345
1.128886176241894,3.2733903646738978,4.8077481477051629,4.6483331045977758,4.0136030264418281,6.6761057975836735
1.3995869111379875,0.69057748211075198,0.89220880910915457,0.49915528588395097,1.3301543631083264,1.6255861605142203
0.53313021387952486,4.4786557011506769,0.99770996449745186,0.53701478144288606,1.370671968443042,1.6442623137762342
4.041159698759623,3.6931022829527933,4.2949143027885688,0.57663219055493986,1.2736417505873372,2.0518727122730303
3.4918288546641447,1.2790753089012645,4.5629137207096555,3.0978462815515599,0.67519048028118034,4.3868299668695467
3.6732442038185078,0.91274452620889135,1.0607370376165071,0.60984482104811444,4.718991840518556,2.0199569386488383
4.0132806395988556,1.3258995299614353,2.3490044408741397,4.2619115896513318,2.0102389907853468,5.2132102142022934
2.56512098992253,4.9101223079938663,3.6674745228141492,3.7713575746894623,1.1234473727293688,3.4320876291628455
3.059335381788022,2.5635228910632044,4.391828669054008,4.0990442911901201,4.2333552525412177,6.9714976040979098
1.1290864915744585,4.028364267536336,1.895263475186526,2.6303026344301044,1.9959765132889524,3.0846479992642366
1.0153853309118805,3.363837539484996,2.585097434247146,4.9833860575957676,0.1755840555483329,2.3689586625379886
3.5078133280571224,3.0758591748138682,3.7085820525986746,0.22087551472080635,0.80970785124815592,1.4973395589051892
2.6199329276440961,1.1530861459927237,3.6556798832639767,2.0063248209305669,3.1962517017808501,4.4005569410705956
3.0435624791653497,4.757110041011428,3.9148006501304247,1.6196833446881809,3.9145263708586198,4.8530869494076772
3.9424948583721151,1.8560418463162307,2.8496690932076318,4.7432274935632055,1.0546719424435647,5.4038108478791189
3.3562324400026586,3.1010774711339399,0.52307548402387605,2.8843047924879643,4.5869779463307108,5.3533246359864428
2.9911073029609812,3.6489917506507976,4.5198664543902005,4.030954827223626,4.254985600260822,6.8043021537707995
3.0164322233543608,3.42154919860389,4.3278626966051412,0.85170596829259426,4.241903770305405,4.6815201812097529
1.8677754412817549,4.7326748436298329,3.9904871790916649,4.8931707195021943,1.1383057339960705,3.6414755802859471
0.63868025555572738,1.167975454640261,0.49931238580364745,2.4931977343815759,0.25267994325028853,1.7918695053582143
2.4652282515456307,2.7875873230112393,1.021986835407146,2.4683603813532291,4.3371176974129186,5.1377055793107029
1.4656310276878814,2.318154758333447,3.7180018255382596,4.8544236427286886,1.5290011436928368,5.2189650417608222
2.3383788967608625,2.6337592826717815,0.11570047290973218,1.9036618060857253,3.0945819058676296,3.6197751024849172
4.3403138297067478,1.0364788678898509,4.8961231685363984,1.9876251227749648,3.7998344185036501,3.8720286052295307
1.5527276863940334,1.103425744427444,1.8857234017784035,2.9237635140246834,0.64146629255560084,3.7480412958329472
0.76236233760079708,1.7513399560156582,3.5965626684541179,0.64026305273893469,3.9041917725952398,5.7106853708122358
1.7662275140989845,1.8711707169237408,4.4378554424402168,1.6054281320592745,4.6925572948053293,6.259795611071695
1.8211719099500763,2.4255644615660747,1.9731494407504113,0.96604161222565266,3.6418748287320453,4.1351239502103301
3.478624316271028,3.2494439616648272,1.5956624429983302,0.51641739553524801,2.2061137424027906,2.2289381716373793
3.0066446855357527,3.3558310283821835,3.0437056444912338,4.3307230316551006,4.3833906937585141,6.8238510294272725
4.0275419409788604,2.3531490346350661,2.9049468687402538,2.94665583063738,2.637288150362795,4.4992218192892324
3.4894109314732438,2.3395239924291369,2.0456998881239858,1.7933639576395559,3.7238546390837706,4.0618637404225524
2.3287408764803175,1.4793283701363289,3.0088737793385425,2.043346886833564,4.1025297192930203,5.0078783629874986
4.1630917309971558,3.1473781178405371,4.6769068478324733,2.1575950184367731,3.7467643084950297,4.8925054607012779
1.2513781395846677,1.9266841009275706,2.3382012831329826,3.1657459107235471,1.4392743802407697,3.9334712778984975
0.6022043291023722,0.66226925424813665,0.98371090375315662,4.6338469574449661,0.58921950452915539,4.6570141425633889
0.90521537349038783,2.3828001987058718,1.8860299144150194,4.6638980982849123,1.1916926468103006,3.5247909278480849
3.7506170776840264,2.6335970379057665,1.9705349129655931,1.9574598976533171,2.5143746849017661,3.4872634555520352
2.5784475361312431,1.5151679069189494,0.65554346513109929,1.6463122979888478,2.5263846114654793,2.9487565573445909
1.2257230056512081,3.0760606990495205,0.81435750277277452,2.255232500926275,2.9132217465726877,3.7749874081013921
2.7547014879651357,3.0459735519436442,3.4228103669683865,2.8396711521424627,1.9755091877394544,4.1816021875010518
1.1854044622092579,3.6590098149966712,1.6973887710445135,2.3090895572487415,3.9344569072501385,4.8802225757956492
3.6334416878498121,3.4157681699054452,4.7744919592790378,3.2937670490835047,4.565768751736039,6.4949420824599411
2.5077032400831381,3.4359487543446421,1.2179837267930371,2.7719951168988182,1.2336252673973562,2.924814032226839
2.2145955174341712,1.922963683208194,0.49462252552411157,1.6035777334703805,3.6826160885094401,3.7955466017706909
1.8568044011654443,4.043444998936792,3.7675228150012896,1.7286540288131631,3.3898592627252233,4.6310053163860925
3.3362716690349981,2.9711497261985573,4.4051802595893506,1.8929639377986547,2.6154524963965748,4.1512281840313605
2.128156747490257,2.4413818783095054,1.3905667843574392,0.47319884124694345,0.94265116937080118,1.431553290348355
0.89442463692245444,3.3170561642347569,1.01044050822739,0.83031316206986561,3.9761612929135475,4.3676076817331335
1.0310265595423189,2.1229580050261445,0.92883067435543587,3.6155690107269307,4.8031314281441633,6.3386845034732398
4.8285394904728154,2.8073266007304118,2.6100615068325617,1.9454835576104001,3.6091816611680674,3.9690315776059149
4.5886131081842318,3.8151755981699913,2.3420832062338546,1.0726948628007182,4.5892999831286705,4.16056542559968
3.6486821021483729,4.4888129902566849,1.2971991992726712,2.8133620528742864,4.920926324739999,5.8095719666277894
1.696414826567838,4.6447573878283626,0.22586558494713194,3.7776977123671363,1.760253371196191,2.9665536684096154
4.8612936980647579,2.7663481633239466,2.4074567016314035,1.2871118117268572,3.1911177646316844,3.1178550190952836
4.0043790678460756,2.8412380163325608,4.7966617381780416,4.1339494096187224,2.3696636881903901,5.7024333973095134
3.7260058512154801,4.0994168484372642,3.2625960037633162,4.637524298125248,4.9331437343161504,7.3358813799454241
2.5221267596470489,1.9150281128489057,2.4775327831430922,2.9869726453692036,0.46903912003862458,3.4720842038374125
1.7250870283032156,4.2682206305528085,0.55346037014808058,3.3447382949578981,2.0618745714861229,3.2895113229075803
0.93375932969074682,2.7236374093284055,1.2621814527479365,0.26287995161527689,4.3776952226361807,4.6707035302319868
4.5617107844472873,1.0213552595087076,1.4738697478727136,4.7275994551095319,1.4202565526325772,5.2341037521702889
2.55099330425125,0.82426616182824664,3.8240177630361716,1.962423671324719,3.9389642531943636,4.5021437600970016
1.4106351415785365,4.2889694496775839,4.383553986323097,4.6195020027271489,1.9139158139012786,4.2474935741635234
1.8768048086779363,0.75005562608095055,4.5082092678321919,2.8948876237512127,4.899892699450791,6.7365718464237245
3.1064880602385321,1.7627514626014515,4.9228430412537705,0.023093994216638047,4.417649182118538,3.5869297211883078
1.2954775232265427,2.0035851822569564,4.9118334155226622,0.19270999661717858,1.5066017883130767,3.4253927818539185
4.3547642784156899,1.2784750033621721,4.7649956638399074,3.4020940283496097,3.8509655676892756,5.3936089968229251
3.9133378842584454,1.9125201641089515,0.3591107025144219,2.8133400691596657,1.6842827191663434,3.3274332106407769
3.7375833017792157,3.8421165502628853,0.68896767963902594,0.13266218603037172,3.0318142010776756,2.3630210577347031
2.4444186789879669,0.56607279602031846,1.5223326323801645,3.7172998061119267,3.2924038419664599,4.9668491146312883
3.3228897831609943,4.2222804103430889,2.7644912703223072,4.2607266853459089,4.147977045428525,6.4100232950936293
3.1284408601073102,4.3544661060855123,0.48488944352739649,2.4820874121965413,0.1222542044100744,1.617665698064628
3.4243097069966901,2.1751770793619669,4.2289847890107124,2.328787201786275,1.1007894557614983,3.5978672041212203
0.8799994451295009,1.1912580457728565,3.0837808953865453,0.027365544173137413,3.5595890529428935,4.962378922530255
2.3711333097677434,3.203781835752864,2.7118220115110248,3.9332485624679965,2.8176161848476866,5.2510522430945166
0.68726378237851615,1.0385265013920244,0.82655661683645576,1.653580333730527,2.4780253910057155,3.6283483741182163
2.722958686600335,2.1421371248521366,1.2662773720009868,4.393818098912698,0.27604978353990228,3.9958919482521664
1.9843754554975339,4.8129313140543761,0.80156012491129025,1.8653029377902652,1.741379417307281,2.480989800338703
1.150358849897211,4.9795901266263671,4.2596657889739928,2.8253895531535278,4.3255011595532418,5.6657387844534099
0.96531335475148239,3.9744720110956351,2.9211393003060908,1.3517089409966376,0.15446418518016092,1.1858371289484402
3.1444005747997044,1.899326794643448,3.6756471375981672,0.8029415629245934,1.9821811768240605,2.7288494621903685
1.2676683584159876,3.5944927212474163,1.4801643145501286,3.8745395169066397,4.7257414383538627,6.1459504681644823
4.6630405326955877,3.6743286446780572,1.8562631854413858,2.482952394231408,0.25440367272507314,2.4188799288274012
3.1147751286517775,2.245287628236424,2.0242748221326687,2.6824396187612538,3.7485287552231839,4.8878180129176574
2.0609141204067667,3.3839988556377172,3.8000748587201745,4.8270797674086774,1.2880630809101823,4.5600600612886764
3.1591197116663752,0.54827440239054304,3.8617649383728403,4.8178995611107682,4.3330441607683623,6.6996682630551305
0.60261741963363868,1.4407594637100867,1.0340676375701585,4.2782106085120173,3.7303398947968254,5.7574868064862592
4.8135164595865039,2.8628973633526753,4.7076942836904951,0.93804646382516788,4.4285258542918147,3.9205115911146313
2.6703654662430512,1.2368808691623314,0.60327668721843197,2.9713634715078996,1.07962395215633,3.3570127735064719
4.0223085226262878,1.2465809054444015,4.4806104121181516,4.3907371232776873,2.6564637740930248,6.057252991739416
0.87228499965097361,4.2633693074760703,0.50197822824904648,1.8723196822446886,3.8963497178740036,4.3094172963660702
2.6899624887717217,4.951098512076225,1.3226990557565554,0.50553082967792484,1.2284987149749049,1.5679256180760539
2.7081814745953441,3.0018624261280178,4.2323926803397853,4.0548145111996092,1.1537315263360848,4.6333615876552914
4.720219047387423,4.2758137889677101,0.89746036173043719,2.4088177568108584,0.13591066748792513,2.0047253926990236
3.0727762356923392,4.9564474894682267,2.0678396565498494,2.8219634017958928,4.7925764698772619,5.8863022995302723
2.6307023047562921,1.1371814985594861,2.2492964997206313,4.9107214815892224,3.5500844002731169,6.7254057754045338
1.7013904839135212,2.51710525964458,1.2262948651160483,3.0360571524703603,3.177801770050924,4.7406557221409411
1.9920604880414849,2.2665772212886397,3.5512260066799328,2.1248969283305068,3.7199736134749544,5.3467540779918545
2.8430258111219202,0.86022177640783259,4.2566732470110189,1.8499218392359889,2.6580645934771967,3.9622494181172598
2.47510157137271,3.8989857775763501,4.3728756992778592,2.0880964632702281,2.3806691054520517,4.0880313586343044
0.59725435946148697,2.4520056229516687,1.6966107286828047,0.59199541589334381,2.2476612056176042,2.9917734194089789
4.2183136588746102,2.6119712038568057,2.6542519714390722,3.973752792087859,3.2021960605182063,5.5911952735381716
4.5327234732789501,1.1780283821595807,1.2420320193282575,4.1885842909352053,1.0076748769619159,4.5946780089638759
1.1311209004937486,1.3141699350389064,1.2239825077507271,1.4219856728670444,4.4402934750743484,4.9823993799743898
2.9931626459257221,4.5819662997029678,0.80627031425962059,1.5189830920497205,4.0587618560963259,4.3634502974990017
0.98859083510949597,0.70092090038425492,4.7000950540375737,4.3716712816740664,1.7478180572601691,8.4589153958786802
3.5250804186791527,1.5478352822466781,4.4399441430278994,0.11985177763977728,2.893046484062622,2.432275832980169
1.7655520272755374,1.8142669864153775,3.8867935666384614,2.6022872188361386,0.70513649975007309,3.8634022026358026
3.467401856113558,2.7058889408071387,2.588307606438645,2.3183785734075051,4.8617312396679901,5.4215900299056008
3.7714757642909715,3.1390032785665816,2.4530395775593594,3.4506338478922989,4.5144634381514175,6.0432223824569684
3.9589137136294568,2.7198048913279997,2.6487283309124896,0.81695850074727239,4.6094875324960025,3.8426745311959238
0.98483425680153447,0.87851900550596906,2.6828400678854463,3.3416537039757688,1.6608152385172581,5.628016933259933
4.6220533031192357,1.5965035432507109,2.1728154234884518,1.8836700393743822,0.84567353691427871,2.5018751563100108
1.5359629590269637,4.2961477314314358,0.65877416446033732,3.0935738908482104,1.0588608173315517,2.1845985167446589
0.668356502792809,3.3691491521530659,0.62831926434267993,0.20047504936387961,0.45000695522544931,0.66673453835377217
2.9968361122616751,3.4211707256042345,4.7612485792284165,2.3086359859225469,0.60055315050692171,3.0319891155022156
2.1691502773809743,3.5159146490810973,2.4101537979317529,2.6112544699118607,0.35652267092422696,2.2666579017434603
4.2340538440958593,3.9330635856778806,4.766027624525945,1.0716320142749329,4.9491153460243673,4.9788659712988146
4.1371316242893581,0.76148816774651307,0.8178843885505499,0.69811827089560352,0.37028841684536795,0.93528080054790141
1.927125017702219,2.1497377321967557,2.7720827601996678,0.94237151506150696,0.66271040475706811,2.0837325917902794
4.7880472778138525,2.9278734586775541,1.0385862667576962,1.7207053903167402,4.1362729779536824,3.8104579472737297
1.8091302716305337,2.0230541748379673,1.2659230306330076,0.48405074652485724,2.9012010837147155,2.9547685882980175
2.8177570815427155,4.3001549297923392,0.15027289380589393,4.736598978648022,3.8720860228466618,5.8987849898981635
1.6518429075542125,2.6715762886428229,0.59476655370105658,2.0249703074790864,3.1545600388632749,3.9291259490655039
4.7121960652203345,3.9588241525672063,4.5842420381459785,4.0448480125337447,4.4108753516447399,6.6857841372664044
1.2407351791190817,4.3340698259652601,1.6076649574116586,4.8720856155442336,3.192337638823703,4.7834097062948358
0.70209778726548044,2.7715616730657411,3.0406460595729579,0.40367640001369554,2.6106254645157545,3.694857684233062
2.4579367700136707,4.5929850974210744,2.3250706599463649,3.25834733967497,3.5637484688064984,5.1627143452370525
4.9656900382512665,3.1420577324164127,2.0022562262263914,4.3570454337060696,2.2369637589605471,5.2127627193716748
4.5125476981471131,4.3262343447517484,2.6594304567303406,3.1711721698336417,1.7303191145236734,3.9171078076264521
3.8687360875562713,2.0326585801618595,0.93619472307670759,2.1451306067870632,2.3382622622510625,3.1881620332675338
4.5085662089533622,2.7446763133916834,4.943019492597883,2.1553817881896915,0.84857052549280332,3.2132501808582368
4.5205098786403841,2.8913496845205997,4.0915393435193153,0.17949443003679455,3.982858649013457,3.0636559801846261
2.8348626217390209,0.97240872153231761,3.7080731636575766,2.6730037564463767,1.3035189066797233,4.2019410756633322
1.9216807332385686,2.2934862801569329,2.3437964850697623,4.9677149839342372,0.76765773168523732,4.5672340412508303
3.9740559444994461,4.6280195264825421,0.76438561063167987,4.7935376298596708,1.2317612089161338,4.2025160519209557
3.4774756842549248,3.3387450816413407,4.6033292913678387,0.20199614421081591,4.2103507588611988,4.0150715550609695
2.1814597799316955,1.2987796209663536,1.7069353369086382,3.5289850181474409,1.6510064779886569,4.5439525041423252
0.92510000627681865,2.0248503602432226,0.25053344848466885,1.5088243334846541,3.4302493475295011,3.902232039454232
3.8605532510706171,1.3622135434821492,1.7120183840531433,4.5149457670306834,4.282048153278696,6.1069185793799701
1.6810723216528911,0.61170409309357643,3.9722851524794218,0.22557372854639268,0.38872333462521058,2.55406022757722
4.7156591774020065,4.6735720632681197,3.1135437249410409,4.6793705100554028,3.8251220258902148,6.4742413425767236
1.5843675875255814,2.5169329771559217,3.7541929237242981,4.1873787189388842,1.5383273318951503,4.7800233660495186
1.052410695851687,1.8839078258935378,3.9681769193118872,0.58752191126300757,1.0831118209202133,3.0857531966267202
4.2400070245620771,3.1931473620098147,1.0597730554027129,0.29912168658649596,3.4445072622648611,2.505012325145791
1.1897794248102231,0.53291505331857036,4.6189165804659007,4.1735383216346795,4.5489831136661687,9.2134383120889751
1.3067073867098258,1.7510994797036623,2.1899480146018631,0.77878835487289688,1.4750960435619769,2.6492838391932008
3.1972225618437959,3.6636505956450165,3.1950682463208229,2.6744907648793523,2.8441690269215951,4.5700444381885656
4.4355291837685904,3.3519639788116833,0.011543862933710014,4.5787242893935476,1.4491705692474577,4.5153885263068547
1.3839559957155796,4.9181267639414097,4.96684249205589,2.8372405677466168,2.7714279286321397,4.3915461592462766
1.8964565280504264,3.291609693461198,1.4044819298207756,1.9861665073641204,3.1093101532717027,4.0589244495408536
3.998321772085299,2.6487764313247975,0.31031553270077616,2.2250802742699611,3.0516769439508988,3.6145127365572778
4.873218917274353,3.9264465343280346,2.29131020768257,0.31558585351935509,3.1177318482137295,2.57320355539238
2.7533353379105403,4.5649754238382387,0.64515028591020873,4.8437616068079938,0.67539896108762043,3.1882727481324067
1.1475387614806285,3.7431317602325822,0.76163355078787853,1.553270925405414,3.4677023479335976,3.9758977972190719
0.5627132946869069,4.8344505059722085,3.1614140651510509,0.94681745836426912,3.3737517819011167,4.0984116342901356
1.5334521349948487,4.0190232683217975,1.9646369578511664,1.4302365092019764,3.4129406110844158,4.1470648539339434
1.0931999800393446,4.4006064721786693,4.6092622507749752,4.8218659744573946,0.37035276369353165,2.5235742763739317
3.5494640312578585,1.0134683203263672,1.5957824730403503,0.47143026744003502,2.2341942120707632,1.5195516223089276
1.0482462708283902,3.7958607634720449,3.6309006419195056,4.3365152025059066,2.0451756602286486,4.057749968809536
2.7784846922928486,2.4803991478731588,2.3054971507745381,3.5392194720072387,0.43355741821599569,3.5574925896601841
3.6241809603929891,2.9889671108507385,3.299756505646394,4.1500958957951406,1.1118396394840535,4.6312034490063372
3.1150247414940608,3.4434608426706053,2.9984767835799522,4.8794877018394818,2.2048131589901838,5.5986114316477327
1.3989904324702593,4.8641680251750623,2.3639198637949912,4.2107732775843596,3.7145315492904114,5.1737960099460372
4.1185603678201819,4.9306013664423105,4.7503054731221859,4.7169117563892646,1.185310384923316,4.6613695723826565
3.7193320832711074,1.7970271046955737,1.7135682137747792,0.63467628395459885,4.148749550624558,2.7814640166093541
3.825428017619938,3.8018907384706226,0.88617750624636282,3.9789428258348503,2.7289914286973174,4.8968207077025232
1.0897598820079097,3.8749259207087086,3.3904703043991411,2.728378470405239,3.8021084259230875,5.2240807441882655
1.0568921164265508,2.0592178759087196,4.2300378065395439,2.7174779753993032,2.3627799166842856,5.1657432405361101
4.6740314795292841,1.0574139868889945,0.2012686996996188,4.4946078816025681,2.4959711271111167,4.9573850413411504
2.2891018722122327,0.68426132128573891,2.2481634421134027,4.859019093233556,3.0985969468982013,6.4891725831191742
1.8542691130142288,3.9980440738813035,4.4624384484366315,3.524191615215905,4.639853040829121,6.7053305117490902
2.6986282040819001,2.7036488381760764,3.7480930946143376,2.4146919473589197,2.45906290706455,4.4350587520638109
3.482888957436121,4.9349307627271681,4.9590385824881409,2.2820192895092268,2.6432876905414551,4.3044691879207706
4.800304656711365,2.5923805528714388,2.6570690579862188,1.931707286115909,3.0099848176376476,3.6265184979593998
1.7890080209692476,4.9006264058322806,3.2999785940057564,1.8079951478633132,3.6875756864886289,4.7106350450762342
4.6616379319041217,2.3520920098732692,1.5124014056896407,1.957534208422157,0.35925167743117159,2.2326102252808711
0.61186771123815342,4.0715696775198769,4.7376779983299615,0.44876617625597637,2.5784371926098606,3.7708737174196827
2.998391190470711,0.88168672540324433,1.8316774427826816,0.38718042630219107,2.4079579460302174,1.6074605344957951
3.3528880025648831,2.9995776956199376,3.692553563433143,3.8993492193615586,4.6084249211878516,6.7837527470649084
0.97653831687838988,4.1092690414357591,2.0157010205954098,2.2303644646011307,2.4675329021817056,3.3661285359113844
1.1315281867876068,4.6611575024894991,2.8090946503149965,4.6534224427231026,2.3416026734716548,3.959204858688758
2.3860144369233671,4.2016239077784423,3.5989126751077309,3.0611050429697624,4.8109999426735097,6.4380159522299163
4.8480436046443174,0.66636827240528396,2.5446707587567712,0.17587991092209876,2.2528823180044077,0.99362713098952227
3.1821914895546777,2.1771605358803039,4.5354316345475425,0.78761670658739735,0.9044221516104517,2.3687411941959655
4.6986044972009502,0.71914312541233072,2.0965049396390514,1.029098965065038,1.0845806140289416,1.6310619869998833
4.1196241202583685,0.99177031001551108,3.2353589907166258,4.8786801219483031,0.47593769168487066,5.6295521422011969
2.6032172069988118,3.5388753290036785,1.7118121665002706,1.0935211307581745,0.0028406462947222488,1.0252216645802275
4.0314355216348439,3.7096618834026418,2.0407833411550653,2.5787783814402565,2.1597283050024094,3.7167940659394758
0.58026552789644481,3.9817430723823186,2.2002505411677618,4.6808846582009807,3.846212906491107,5.0284213279881405
0.99114798544580718,4.394554466250483,0.62903509156142623,4.8859636495717869,3.6673322139991793,4.7948102233596073
4.2324287669723137,3.8274416081442943,0.45861839529503345,1.1818021769177229,0.16074543901425098,1.0354527121419514
4.0856768974632276,4.1039221644798438,3.3374496157337896,0.24558821875020065,2.8499145179701646,2.766427474547362
1.5468833388489516,0.72033669420475666,3.2775886917152612,0.76800916268879249,0.77141562706737998,2.942877146432004
2.8884631576957407,1.5554081769858437,3.3145485710504765,0.31664239351279044,4.7053814238234866,3.5166493086729305
3.2270711931500493,3.2985399801886057,0.098832226713458371,0.97562120546168196,0.8368249982208964,1.2890299174586017
4.4048252919920508,4.3615638708117039,1.6327342133588996,2.842848573518677,3.1331960884874075,4.4795206773946461
3.2139822080242655,0.52025056222846611,0.98904923629598462,4.5622439814782094,1.6311918108202839,5.0652627047878171
2.3565720617315615,2.8158320395235741,3.890757112720062,2.6860944184717002,3.2078066298217611,5.244967960433069
2.183828195332322,3.5477932971397874,4.3031520069806506,3.1299477834954037,2.0612929823203756,4.4385488602642775
2.4164693886807944,0.63323280107875946,1.2334018861307365,1.0093362580477057,3.7982152615319738,2.4499689941098857
3.4336896151098837,2.3061000089902457,3.3392457942399316,4.0029181033692502,1.1533956266392891,4.7687657473791978
4.4037078428854617,4.5303569662266359,0.64681401729137222,3.0889445425279161,4.5289592645713004,5.4957457666929148
2.5425359693433487,3.5222576398513641,1.3757626280085666,4.3206841459636243,2.5010482465667607,4.8803696071861449
1.6152780332811116,1.5694626351226879,0.69327248116709761,4.7442155350289203,3.7804657385642644,6.35449535627634
1.5649806334891152,4.3375150833436074,1.417603832996146,1.7395038787829615,4.2486509570061353,4.8874227367024856
3.857064261095509,2.0661414053428144,3.3736827367463897,0.45289529267719675,4.9941430547740246,3.5409263792626744
4.1745594354075966,4.3400510201482678,4.5516345509262628,1.1296447895839123,1.1197283279697912,2.3614103506369042
0.97375135934356227,1.8452464300350748,1.0126120396209299,2.1892078283791863,1.4344620678172744,2.7960873449650334
0.79951485629830166,3.1564411289741705,2.7103951747535957,4.7284682591223666,1.2521654336594412,3.2353155094923287
3.1749514869040332,2.2862303048652532,3.5069555062171616,1.8915491118670764,1.3143566607989132,3.1857354341424098
1.1577795988671422,1.7367127283978017,4.7646123424278288,3.85386606832685,2.9122237076968869,6.8437769630773033
4.2109888570535361,4.4895090297734113,3.050302414435869,2.7023834608537749,4.9676126157292151,5.967710999687184
1.896506032658335,1.3441715687277109,1.2755346551369033,0.91404385215488271,4.9513904354637726,4.156050528704851
1.147423698370142,0.88165216056093398,3.1273907845696813,1.603670594767258,2.6338661568115382,5.0274172523566625
4.6443671261935258,2.0386712234554718,1.6024558083900808,3.2659594251140933,3.1951360513233689,4.5672805403285892
1.2448927523087518,3.729376164387054,4.8806419534585386,3.3642669734244675,4.2998527185080295,6.386682681808229
1.78124037052071,4.1334422268932673,1.9983806758181843,2.1737987340452309,4.6646672922675254,5.5759935507598621
1.1912602783642638,4.9943451653004418,3.4271386038050711,1.1432280133105732,1.0193031366477197,1.9255684139568161
1.0197052864940974,1.8336292565502421,0.1161379117337924,3.6095338975633817,2.6427086447122643,4.1067149668546588
0.5951660735139801,2.3357387800907699,2.0003072306737768,0.84436520806357385,4.1641852733075613,5.0562665590965956
0.7492793412391705,1.1156957511333183,4.3755380666125578,4.6833484593256332,1.5160103831729583,7.1290304327635319
1.2858866192113372,3.0869236833036511,3.0511372221662292,0.93951789518238349,2.1990452124023334,3.3060298429821247
0.74021869682228925,4.9891101676831271,2.2197144319798818,0.53656181416260218,4.9281055075600397,5.4027212159295068
3.1601471724993706,3.6539645455429635,4.6796874971786293,2.4882385118268942,4.9252334836043552,6.3561255181718614
3.5632153705977787,3.1784577818601729,4.2699218807361454,2.5977479905484699,4.5305340538259085,5.8530234795223732
2.271337055744127,2.2656609181480731,1.6110783691146913,2.5409645738912241,3.9922417241402881,5.1282215555464559
1.9309599362842222,4.6188444212849964,2.7227420102066979,2.1833374466941975,1.3456525036140288,2.6105389889359829
2.7703680666000352,2.7361246825865724,2.4491212804623137,4.9740744641480417,1.6042503703359374,5.274996122891582
4.4375222400557384,1.1046511099087768,3.1610125005743117,2.4314030633529091,2.7364142060243735,3.7366179975951725
4.3300923206999276,2.1442030843961009,1.670556334793778,2.389732903699155,2.803886872810061,3.7169699778763334
0.69563777905756374,0.80225000981495098,1.2210250038294412,2.1088303135728066,2.5275140967853349,4.4245791851270164
1.3167428431843584,1.408905669599517,4.5633591762776806,0.33412877350731451,3.1833513995815306,4.9196460752717952
1.5653519199697821,0.57950951449960497,4.6193724974925319,2.9647831557480804,2.0416151131649443,6.2552090705432573
1.6222440912449532,2.5397596242507352,4.216614428809895,1.139838861115912,3.7458707865776648,5.1553605616312463
3.0705469328424773,3.3554311922830871,4.8910221538228065,3.1880449011452496,1.6677496323917769,4.4531219755890055
2.3731809156643653,2.0448160807050848,3.7249576288984425,0.25416730974238577,1.6533849847317628,2.4802785426406735
0.72164353967417294,2.3917179717737471,3.8233361428099983,4.9069355062650084,0.63612980945913999,3.5441607623486004
2.1812636230680722,4.8164417278005915,3.8129504598132034,2.3450253950633608,0.94356105014459624,2.5261172721640963
2.8568882692293673,3.8838340470871198,2.4030381547115325,4.483776857953492,4.252604394606788,6.5957441638685621
0.95752356306672182,2.9338548662522808,2.2822609725713585,2.3778058661646737,2.2314116929022076,3.606320766499246
4.2505634920485189,1.7804339380032137,1.2011313807450157,0.30165409287110867,1.139338932764169,0.96926474160324239
0.73382839909296915,4.5364855944784788,3.2240959717964524,4.1110677304690348,3.796705500111937,5.0810942193610238
4.6617884105812797,1.5579370259629677,1.4466006805116727,3.2409186483356716,2.7699056290842972,4.2343310578374052
0.94600913710943968,1.9640422873250467,1.2890420485117722,3.9087852378697256,0.10578005711646743,2.3819572110084906
4.2960872821898874,4.5907916649032678,2.9298068704802738,2.1408493175443666,1.581807286683576,3.1021315090586237
4.561939147674277,2.8829392487828258,2.0499119411252158,3.1896837212332247,0.88500705560670523,3.5326809512699859
4.9080680626396669,3.8404307723808953,1.094283043973161,4.2811450189830378,3.2793643049142029,5.5667845705888155
4.1091164612311708,3.1583515737369474,4.0802800837641557,3.1553272143594375,1.3751552031512642,4.1376965725080188
4.0076489334709802,3.4404764405427279,4.30284959647188,1.7383681741795165,0.32473389604971814,2.307608892224442
3.3911747419799645,1.8472248118167149,0.83849759838890481,3.3126479718309993,0.2746749459883463,3.2738934524177603
4.0054835956015804,1.5861742773199832,0.037535163999999344,3.3592709430703365,2.9086364897935746,4.1842669025808013
1.1054849378591618,1.9512155622589937,1.6806498426468686,4.8029348125331248,0.10861727852044811,3.2167305975783922
2.9123061617643677,1.199487038375401,3.9875541784037627,1.854561607708346,4.2439605656804433,4.6009666111456671
2.8140029158568649,4.4344146438086334,4.1958693311716218,2.1254088375706557,0.77698559628637809,2.6108730986816138
4.3590746485515091,1.7746111996255134,0.69164535058024612,4.0606148059352956,3.0328316759771488,5.060099282953602
2.5825971451708214,3.0267022748647308,3.8716795059152558,2.528811573713706,2.2234401400537287,4.2684102776976163
2.2329027324515907,4.0638849131361834,0.57852083654714725,3.682865465578665,2.2142576061595127,3.8264840714894093
3.3780347205669954,4.0272084921907112,1.9503129507826462,2.2985473222679604,0.35898571180022931,2.1254274645387499
1.6990849287538072,2.4727381636288679,4.9930475750595793,1.0774757090635023,4.0137612510610783,5.5794312638627348
1.1289578492928058,2.6431578886402654,0.96295411615454907,3.7260192139050541,4.465262423766263,5.9125039633505887
2.6504477331068559,4.9761578702076115,0.76981791288813217,0.65577584592354965,0.055083336921142312,0.50589117352298585
2.3760021586769824,3.5356886464056081,2.1140016627339673,0.99291831765654037,0.89302087848558864,1.8008774645658601
1.5465647323799316,4.1658729940304724,3.0983426298493071,3.1341249139210432,4.519520943977394,6.0216208168911391
2.1538031455180762,4.5614928614865438,4.6645039120662659,3.7363490009603488,2.7474680640002909,4.9753129285923547
2.1487660242181135,4.0441542630320262,4.9041057276651712,4.4734394343390749,0.75019789124105063,3.8251477441161978
1.9737300398564546,1.3333070522910542,0.34820318295697317,1.3629324870794584,1.0139522630457942,1.8497273954300015
2.2075883587711802,3.0297683018190749,0.68998758673952665,0.55362129300277174,3.2999312211855707,3.1599299936393668
3.5858450545517542,0.95852370791545194,3.9536898694799696,4.7802332976131456,3.6240841112343651,6.6291167274846146
1.835944135570784,3.4381495695379929,1.3531607613543022,0.7721154401107122,2.9971340428996762,3.3690062800070706
4.7698606702190318,4.7990724268451492,4.4242452975318027,0.98833491127319761,4.7657418995626291,4.7327485713907214
4.6235660879218008,2.8072942893505011,3.3172662861454336,1.4566472677923286,2.4703180183088853,3.0921467687758035
2.6640969273503536,2.4483762179049524,0.55922401190338589,2.6469567701314372,1.5013595607126335,3.0992420397316378
1.9776254225210996,0.6612923813817343,4.1626464246200356,4.4141278301703899,2.3861645498789823,6.9689743989564938
2.9094565542350139,4.8189853504814915,0.88178190004037926,3.8027301136493348,1.7983314683330547,3.6529841443763926
4.3185221994813103,0.96351207858571453,2.117476973398269,3.5407877692131757,1.1220794633734315,4.147424525844162
3.4366430325204593,0.68485591987181116,2.7609246427966498,0.87590283928001833,0.22981624670070033,1.711295238623902
4.1197632257618482,1.6072997517722232,2.5038307454013915,1.7884131576298712,1.7610624678256208,2.8725868260905396
2.8972502422958311,0.79488695263272091,3.430814578075752,2.3920246304333896,3.5570467385487117,4.4073002820377098
3.3481293317042935,2.5480302908529304,3.2634336743462762,0.73712976742792924,0.092189014375969047,1.422418265547563
1.7967002638210778,2.822395105657006,4.9602100276402741,1.3671485106333625,2.1958925660296735,4.0763471789148813
3.8070192303963086,1.9065647706286277,4.9971095461209387,1.5416660197642211,3.2200470072493421,3.9997394903832686
1.4108206690657326,0.72932217158698731,2.5822970131782048,0.63638099164519624,3.0520205458715362,3.6037996683380729
3.6265915796832422,1.0022016571215202,0.47599543480431994,2.7511984595412882,3.8832421794435796,3.8485907507630079
4.3732358074665232,2.2302697009546764,3.6392164948435917,3.5251409826209645,4.052598578298988,5.7381271869351647
1.0944627678569476,0.77237802871941263,4.8833203910829459,0.34965815738430606,3.5585291045969392,5.9580452574863401
3.2647088324386391,3.6418537652446106,1.5916319381451016,2.4056155088157487,0.51398848072374714,2.3209366827739419
0.92793086703470573,1.4315924368616539,2.3060444291878692,3.9110559763389752,2.3751122200218031,5.490045549993658
3.765720327221421,1.8593220595263733,2.1238846240772795,3.7399506447622342,3.0170297874380432,5.2138566002281062
0.8802194847058411,2.2735659973014388,0.25709577278464679,4.0753654810937707,1.227830194047258,2.7151091194498544
4.7117292021528172,2.3747433488111653,3.361322156117224,2.2412031658530349,0.21275908823388257,2.7525612083723678
1.1183356851701096,0.5074731845366024,1.7666884753423391,4.1027854131993031,1.1179516043802344,5.651282180413963
4.8149611065908617,1.004316669494139,3.9373193731575111,1.2037653560713473,2.274472008663194,2.4838957584932384
4.1039787923829349,4.3824405368339514,4.1606003764099304,1.8040528070875768,2.0696515952730046,3.4249468271641668
3.1715690200985933,0.5055487813035866,4.1061539329892272,0.88177788208900654,0.88333490663580816,2.280365258626007
4.0218084708329611,2.7867531011579381,2.0833299901994007,2.3374226971428591,4.1220777134174638,4.6899307781008224
4.0780167754238867,2.7027590292824364,1.6077284112044976,1.9603001120772161,4.6284333436836231,4.5118523196950404
4.7571217826779861,1.9989237245478702,3.7441038983352741,1.2046355820715609,1.0067415952635761,2.2121323955560737
1.6402250922763424,2.4409715906590232,4.0069471692136149,3.758903546153908,4.6478645778361081,7.2732227356246169
3.1553415291123912,4.0126151188696291,2.4562872319568307,1.5692338605582328,0.089304795875904119,1.5145274190268048
0.9277213890398055,4.2854166779673042,4.4651550976815155,1.3640216507291787,4.6248123635347271,5.8328883147783417
3.2727456501085457,1.6715684453686253,0.71954348039279137,0.65445165425247531,4.7596439504045396,2.9358171378928719
1.2708108684175496,1.9512069843547843,4.3953438982948008,2.1941085090097436,0.060259315079626008,3.1660397232139821
3.0422777516259885,1.5911728386274973,0.48047616485940636,1.5148231441865101,3.8150964838837402,3.2506090556833729
3.0759373131523238,2.6593853024797931,0.76762761027306947,1.8463642067048429,4.851007862849217,4.7785590624856322
2.5969331884155231,3.5746626094646583,2.6692000663698017,1.1799863131027633,4.5295110940888916,4.966329021707101
2.8518429898090525,1.5271379395853923,0.3375924009370751,3.8157774490995022,4.8535508059810653,5.7724440372952239
3.9376552550296458,1.9883108392469,0.26403550700055178,4.650016736773587,2.7516175284881967,5.4553876915259041
4.0966012243042993,4.6867307791511772,0.0025937208285276014,2.4896592639444384,0.39078069942694138,1.9547114620064014
2.7146894700894313,0.71856180431131134,2.1815832984713159,3.2149921167041629,4.2489459890251808,4.9729364895244821
3.1981704868517555,2.5734632235780479,3.8731194064611492,4.3358613830335297,3.0691412790450578,6.2534469614406198
4.6905630606054585,3.7020111871855002,0.17419175139957832,4.9941481866682933,3.0736837209414452,5.8594356904102201
1.0388011482550525,1.1770430520086332,3.261288032329277,3.0675824236491605,2.0862680492934311,5.6669035066873308
1.0269660465504973,0.71318309002466829,4.1156365870809326,4.4488973326993433,2.8592098826055459,8.5831357401464263
0.89469055359845784,1.1219241723733884,0.8400042428893556,4.5430412327782097,0.76789889543057266,4.0534990152908668
3.4603847826823753,4.6347043708880733,0.73431867410702123,3.9572574390381114,3.6988501328307515,5.4540661803734283
2.3837373535567075,0.54166901819505542,4.3040048681026803,2.3046569553655512,0.37508653675771164,4.0977797861709444
3.9844463726382946,1.3474488866510832,4.1156230497504733,0.40577000211949654,3.64890383521896,2.5516502711961841
3.5205413598886666,0.64077580805740042,2.6947088313209342,0.079027777200669225,4.2448921131242701,1.6089143882302546
2.0013699124770716,0.99783260402991469,4.0959993964699013,2.3860031664146231,2.3623433878224409,5.0211434786760796
4.542649463126911,3.290671789827333,0.46378038712247383,2.4715726676730885,2.5491518302852469,3.5421268413495461
3.9313946618179356,1.587375089325886,1.9724075896937721,2.0368119393148616,1.5610713646103913,2.9465008077891714
1.7174072340957907,3.0614542269380456,3.6889877805318645,2.8408367564568229,4.8472929186279377,6.6333226178971447
2.1388640799742431,3.1558792224475676,1.2872597966198169,2.7608135165221355,3.6656223727977268,4.944120309004826
1.914979910919183,4.3224589989040059,3.7616445721677638,4.1830652051634649,1.8449427665017248,4.1795397802833278
1.2092524188124985,0.52133626810343259,2.5208930219540693,0.54328551631131206,0.87403693116502534,2.7750340773415361
1.1650251764398625,4.3401625670406503,3.7513299397411655,1.1258883305277272,1.0978979610104567,2.1727984934393234
4.7125735851908486,3.2860358889213828,2.3233981892866478,3.9650248947981521,2.3196114305502502,4.9590835142448855
2.4705681673943896,1.2323456874723091,1.8395217011090881,4.2391843361182726,4.7128420015716896,6.5674749283928646
2.2249392024983443,3.9782182466087779,1.0959460823931617,4.9741210681043393,3.6707317288045904,5.871618976127758
3.7835856890482007,4.3497119380576361,1.0418967071750751,4.3645600819354211,1.0762187408957491,3.8494422793870795
2.9884687936380496,1.644185676893708,3.7574540528569802,4.4494950353616556,4.2978056670944902,7.0730659693032036
4.7126299407730796,4.6345715640620639,0.5945517401698025,1.5717397131495243,1.8910026150484054,2.5801574234551734
4.0113567225922644,2.5450584363439601,0.42991175055472564,2.0083081700468819,4.2586109137625936,4.0809264196412087
2.6571630385604315,3.2154100444999467,0.88145682511065082,1.3404255241027552,1.2084979899056547,2.0133139682699106
2.1936176306637178,4.9309229012793967,0.87673255726960941,3.0314969909635781,3.0933030596815883,4.2342040260765241
4.9398419521594494,2.126912353876397,4.1155381140344991,4.6940267710351922,4.6333524404064095,6.932250682747557
3.7299210620163956,4.1592170561905082,1.9925331173710621,1.7232044325580886,1.2894700457389707,2.4641286709489369
4.7803759700172854,1.9327960302280685,4.9519422868024119,2.7850089094072512,3.4646329529292745,4.8085899592489092
1.0331535974766861,4.096460850086709,0.68605628895306192,1.4814981522674253,4.9365630997857188,5.3083886608953348
4.327401556358522,3.2033026348818914,3.2676991284682169,0.84899986886353751,0.75299143621501752,1.7501181621550372
3.3668324779604339,1.4736006285143064,2.2436475360062529,0.97592764909327834,0.44201145350337201,1.6664600901857791
1.0486475525080066,2.3631174220515638,1.9645908834853698,0.2897267226906497,3.3709759622240809,3.9558551465105669
3.1471609998614931,1.9293603546360276,4.375420995270412,4.7464676150462868,1.698679738745152,6.1087649655514564
3.5874336429745197,0.85148776886163746,4.8779782291419984,2.014398042538148,0.3562223868329556,3.3888860197644162
0.55536208649871277,0.63425646544863867,4.3642947938708936,4.1706044600105407,2.376528089418021,9.7241300926346099
2.5444308282878594,2.0591539493323143,0.96150339517566519,3.4066473634484558,3.7688533982197785,5.3230595133358705
4.214297800383445,0.58565366517868966,1.1039896060446703,0.95960580705542697,1.425612002075944,1.4159742444628467
1.8291156140484044,1.2446949091179875,3.2803693954753168,0.87731123289543911,1.6752343875256737,3.1498714124580887
2.5634663680934802,3.7633249438289096,1.4454179081909584,4.059941007552724,4.2284970032348603,6.1009324933072326
2.4904135718055196,3.6864105605761455,3.6736256539028993,1.3235585530976868,2.6003595613074406,3.702724956014678


==> anc/competitors/data/v3/point_line_distance__s42_holdout.csv <==
x0,x1,x2,x3,x4,y
2.1083381682146425,0.77066811362723764,4.4898366518857191,0.55711048215876136,4.0188005761650736,3.9030956791931475
2.1749389647812212,3.6998390819958589,0.16864020250715095,4.1369145397776732,2.8314916615203565,4.5767375362021143
3.0920164805387902,4.6174212566721122,1.1735670565840679,3.9758068793314223,0.33708313968453252,2.7034486886777365
3.861913515277863,1.697777334758602,4.3379922389637207,2.2598855470933481,4.8928624089184245,5.0662122069401141
1.3307330809285969,1.5333116194219505,0.32511763605362842,1.3564789504020835,2.5708115216916445,2.9908134285627974
3.1307254078586202,2.8011445554726579,1.7836566314146323,0.58270603130163023,0.80791743336458333,1.3975562916856048
2.9064755510530387,1.6729047768307235,4.7255132473878509,4.400476577109897,2.653441782540209,6.5466241036259927
3.2112147585498101,3.2576802306819035,0.3977611454054869,4.0903043453855412,3.3015748997219445,5.3096624879024663
1.6887364681678942,3.412313397074354,1.8331139738906821,1.055062960432771,0.18109412046574402,1.1117487044097676
0.56599151122757729,2.902561020809125,0.84372271414253464,4.9293776152818367,4.2507013287722444,5.4008754077263346
1.5424653685507372,4.2453901596688866,2.0866660920446183,1.6954112562006269,4.4300086476305642,5.2046330731255583
4.5021869548052544,3.9983818712116581,2.623986414236954,4.6581196793967221,4.7391692044289657,7.0656361114455928
4.5303846929391351,1.8934844998679641,2.1222050590662733,0.2926802891301844,4.407485612686572,2.4018902830059226
0.80845724028494237,0.51901718279723608,1.4332787822850328,4.052561798532798,2.5064766070027913,6.2562550018853722
2.3182092994916745,3.4420839274458515,0.97764970117884042,3.0329279517454393,4.2745548952302066,5.4752516132114311
4.322153004277264,0.67284583617364158,2.2157041232923458,1.2567489554809748,2.5259065454745637,2.1368675572764708
4.9067034115534849,3.0152487743947631,3.6861540757239681,3.398313218862421,4.3125219039864433,5.7932453815313574
3.0075160005895065,1.1936037901618444,2.857558833673985,0.88781703873953011,2.9581614295694374,2.7995541624333899
1.9270316165943966,0.95574931254456053,2.0261485884100527,3.277705698106895,2.5872599175321351,5.0279118547579245
3.1999976133727355,3.2109346183092633,3.5246814726845832,0.92071144996874077,0.91153253736135198,2.073101851161971
4.3855945387042112,1.0795199486069122,0.91416381648762646,2.4985627668724457,0.018191778368321643,2.6328963868430089
1.2554996920736889,4.7314769485116202,4.1449578619086767,4.7393178205336506,1.3007465543303005,3.3194893850520777
1.3729075459370124,0.96297254863675508,4.9231643410294579,1.0287046108210007,1.8115978918115194,4.8182454258580618
2.8145452903181498,1.5002986241702114,4.2118147491436471,4.7455414719490205,2.2006440429968839,6.5434511612819435
0.95290319886148211,1.8864096079439798,2.186741015258622,0.18781449715095044,4.7479103723715159,5.3572817488827393
4.0293013046143908,0.60513933617378834,2.8274222979386625,1.5709488843539987,4.825676616260723,2.9641642671613253
2.4982829848401158,2.4201876228803285,0.069102856347164066,3.58013639618955,4.5175003885130778,5.7345161032951877
4.154547452510772,1.2558896132853126,1.4083809752198373,0.51967852725170627,2.6579644891788874,1.5910524298385502
4.58205533142013,0.97988763941983503,3.7454351624392315,1.9076291586371752,4.5467123336802118,3.6156196283747484
3.5570485496176198,4.7984449652629166,1.0678573419939337,4.1885151363951589,4.557107609578896,6.3340266155834133
1.699171498413115,4.0289555553732708,3.9943286084734697,2.4410090153657111,0.81545057857653425,2.6134164955894366
2.7760069204282849,1.7588740787904491,3.3911536027903928,0.50442374302222648,4.2101181669549899,3.7113036720730994
1.9768932792909468,1.3142084578690458,3.9791569216248295,1.2733217955643383,1.4716637603336165,3.5513558317461169
3.5869504681778772,3.6813102280926864,3.9881357974089235,3.5640281644108955,3.7434535233110688,5.944303047041771
3.7469889194604846,3.5026409422538607,2.4972511849515451,0.099207172608706817,0.031627810062272443,0.5809435565498996
4.3342896004608367,4.6553259133220326,2.9292343985114808,3.1292539831452522,2.8945373013745956,4.711349723402237
2.3075119439256748,4.66941253062123,2.8077916680281341,4.1958282751201486,2.7076182746597866,4.825364215816994
3.9878876459994332,3.8460184041538592,4.1044716932369418,4.6440947939713233,3.0510854628364132,6.2016550171593003
1.4509045116286956,2.3192322886637173,3.2104133409694007,1.1846413433232912,1.9370760488551557,3.444018771067916
2.4720382993954217,2.5558017435295763,2.2605189457674459,3.8721203744346306,4.8875738655850132,6.8408833018305346
1.4492163635064768,0.58163201653494523,0.99994784496107547,0.70530903469172679,4.1189183431375938,2.8290548496608525
4.1667208269666016,2.2202981882826602,2.1508295895527807,4.7689110523763434,4.849306311377739,6.9446986884674038
4.1124785961944959,1.1270318836951365,3.6439949685065391,2.5380141000713148,4.9336913119652586,4.6063365321567709
3.7321072939191686,0.5302970846169347,0.67126357041621065,1.2616710004024383,3.0013617562660775,1.8494215227182835
1.9601974960095898,4.0340022393404826,3.8099206506784382,2.9068299060467711,0.59189986936423633,2.6522878842422615
3.8640543414962147,2.0780808624363858,3.2386622295884986,4.9232338654516123,3.6204142586898538,6.7889352923612503
3.8321169697897961,2.9051866362602148,0.021036905527785366,4.5412966240115367,2.232291093141447,4.9718622954512792
4.1482680126957341,2.8988192888705688,0.95904879329873627,3.1321758213563369,1.5214893268812824,3.628443181687794
1.7622732873613831,4.6898521480993667,1.2782962683516974,0.087883729576934688,0.53063349199213017,0.78278379811816368
2.0729354014232397,4.5421051990726111,4.634262592505781,1.3852324007296586,1.1716682296916141,2.5692336895846406
4.778247494872752,1.6278870349353403,4.4056824049328416,0.65257832984752573,2.8409167621752331,2.4066376754276759
1.8624146762892613,4.4030994385667537,1.5819832723326621,3.9218599030797465,4.957920779683489,6.4249600225714163
1.7413178552626014,4.6191129631040777,1.2188566789933231,2.061878413082527,2.5822493109455777,3.3904919194774097
1.088228416809371,1.6455263986861124,4.7809596062343607,0.4289747339074651,4.0030850439563475,5.9990244633886123
3.510809266716941,3.0838283540185776,3.11736920304023,0.72577530449472294,3.6572580999394271,3.6259855035979385
0.69130528335618779,0.76557330059190054,4.8466827785082973,2.9361823070023001,3.4440720943125407,9.2225997540542739
4.7853284932537337,1.9836801120627836,2.1999584630717663,2.0974820099961446,0.99899564989765877,2.7448394942297138
4.7991495337679604,2.5457964651203335,4.3725323561500042,2.6941093811283539,3.3831215054910251,4.7702397583855838
4.6828506530292486,1.7622896211967609,3.6334230762777908,2.7874130906948169,0.99632864726988235,3.6858952124658648
1.3852786884593962,2.159550222691947,4.434943210470081,3.7132171518332981,2.8038823371861286,6.0935032275621825
0.83869480958732057,1.5832297875799985,0.37417515712464933,3.2004804727066789,3.0425352834617181,4.3956211315086477
1.4341997441852261,2.4381682985849706,0.69826298186233482,2.1894120398102981,1.2589350340346765,2.4420373787861638
0.55076886731068897,0.51480848675584912,1.3459603054395437,1.2858149199388036,1.009528436592801,3.4140346963007766
2.2082376524062171,1.689450254377751,0.089968229294236091,0.7197801973477308,4.0021268104414052,3.0358385483912622
3.8724061295072096,0.78620834567666864,0.37563988797924275,1.1820338474057235,3.3923102944827543,1.9284292917199508
3.4524724001506417,4.5793920866055391,3.4889570347026111,1.828596484197575,0.7907215778350335,2.3405623107017397
0.6663251198934812,1.1949149846916436,3.6182800682132612,4.1181980941598599,1.7574547885259379,6.1852873924933913
4.7877692265798419,1.5500574546675863,4.3954568037485338,0.72356653626635681,4.1806751387940642,2.8495172141952216
0.85723224284266875,3.4847843739379774,1.2649614532915354,4.4015957313751084,0.82885173387193922,2.2087613543118083
3.8282460799790829,3.7797474827753703,0.56766969221329178,1.9598961682818112,2.0745838807865473,2.9577525465256107
2.0766186439973922,1.4556656294471702,0.14503146304388703,2.3904242422374349,0.37236882554689599,2.2283401010448016
2.9659566533698238,3.4793947542158099,3.6552642341817694,3.2153416235607866,4.6529588967996185,6.4263729783331227
0.5674246875092972,3.1144204946494942,0.80152756927260149,3.6082910809598969,3.8311011809660722,4.6690062790836491
4.4654817601004169,3.665169150748778,4.5310840047171324,3.506104883218649,2.0936662705939519,4.8227561973806958
4.9505963326647464,0.9785026698736794,2.5388041563781041,0.19270540708912376,3.0365076316660278,1.280928460140268
3.9618368119948189,2.0393259182389922,1.3016288549404438,2.3460870320606624,3.024716136683022,3.7623921717843345
2.9024539495052104,1.6881830350793556,3.8574907703990169,4.9044083648066215,2.5847026142822145,6.6878249742332496
2.0561981788077373,1.9154346859809135,1.4662908503586303,4.815280874162287,3.8255708934570865,6.6527461442522755
1.4716613444233704,2.9653610087808957,1.8224745218509635,3.7534790104524496,1.636184071358322,3.6847437213880974
4.4093113347689084,2.2810719973962708,1.6904608694739909,1.892380717209881,2.6909200152896684,3.2577397030521347
1.5710404865140304,1.0857984674966341,3.5409863152212582,4.6724986429381596,1.0500694220085838,6.2949942045710037
0.79855886559234368,3.0399145516529154,2.3069130116576892,4.9960423469205608,4.2708792053939586,6.1340550261459379
4.3841497067134778,4.2749993340989132,2.7348997040719243,1.7852208676154602,0.49041570416584135,2.0671589678965008
0.64433218274671722,4.7194450916079411,2.2582563248430834,2.6208366127182585,2.8705186607789592,3.672762820650274
1.0854688833212711,1.7837105659991905,4.3609338872397387,3.9426056350727383,2.7930208235475167,6.5240707164601091
4.7741758978469253,0.62818723312506086,3.6403168714348011,0.55555997146505443,0.4880342431603113,1.3704644968930508
3.3985965445752453,2.9601574650873088,2.2956064225132646,4.9153623958271906,1.48138471989071,5.1888408428593502
3.209331809945644,2.2257012376127756,2.8859285924210027,2.7797390022306829,0.57029026174331421,3.3481143598624019
4.448145636802785,0.96974608603532508,4.8937361589635682,2.0140119234287299,4.6608588786706342,4.0355176498889378
3.3228494171840439,4.8390383006707722,3.6152149180403086,2.2248481157118327,0.74496867090808716,2.4894087663252336
2.4320941063133321,2.8344426192823633,3.6307872433879753,0.10605313366392088,3.1154880909556075,3.4055909710453136
4.8175489961610944,4.9284462990781019,2.4004928025242163,3.5500960092522051,0.25198654161855405,3.0100755797122836
2.7729893292854739,4.4375005381706769,1.4668122397036543,3.8674123668625575,2.7795008090703606,4.686923007924233
2.7562745636633572,3.2303906794921744,0.14405198803427055,0.054236726216589926,0.88697496814408916,0.74387007306207686
1.4984574916909434,1.0735976016567497,1.6328484783596653,2.9090367448084886,2.9421040457945091,4.964053679474647
2.7792133137487021,2.8461000025681953,1.3419861226721848,2.6743411767050547,2.1987561168271568,3.7789120852470122
1.7795865916829254,2.8732353927762286,2.7190480509917876,2.7772432889717349,1.8560819697384701,3.844818113957543
1.5202814465801686,1.6780033213366021,3.8213975265466127,1.9612107444846245,3.9434223880906503,5.9268654219028578
3.6282531550602908,1.8800344543196592,0.67689031464829352,1.9498455684746037,1.234045338714278,2.464625491272538
2.8080153807180062,3.9030400196045725,2.6162280938150531,0.40218272611176165,4.8226997894802706,4.6938168161934017
2.2636472847183136,2.4250837455867487,1.3635175654472316,1.3186645556546344,1.4500638459682391,2.3708445639304405
3.2244686573385648,4.18821549814046,1.7724462548248225,2.3372246891652644,3.8467762709142028,4.8092037310609603
0.54687706307989581,1.729589331234791,4.4748931424439373,2.46366110905424,0.33642654310345799,3.5303934626313147
1.9074207449643164,0.64594777942146786,0.83680276306718815,2.7055139130162371,1.814367157895969,3.5600573902209001
4.2439818128016391,2.4671334129367697,4.6232929110790542,4.5557920730081811,4.0685360218532338,6.9251823293127028
4.8554307256039362,0.51499211170469383,2.1502034868653022,2.6983481694873817,2.6667816722278155,3.4049469326545725
3.2322668331374209,0.9413065405059966,4.9366737887539021,3.0162613796770792,4.6041002383286314,5.6496855006845079
3.3137781534337716,4.8781753730011266,2.3104531596784517,3.8529573068449778,3.1399640763143521,5.1541859481168206
4.1783868252832637,1.3846469199672253,2.9106620176485847,3.9789695218114152,1.616769727354626,4.9467970110008661
4.6674700458725793,4.8293394178585176,2.0269853596485294,2.7391351098767358,3.0040694116709137,4.3654655768524426
3.2337241260813805,1.529393020510881,1.6893557685257854,2.2779536797337547,2.4463831338183555,3.5774581788429871
0.75411187428803039,2.306869837180531,3.3021226364989009,1.2702601034274634,0.2414869741938247,1.9848035343411345
1.9287406093743455,2.6925600328283306,1.7041809614858561,3.9287445713173348,1.3666093325351887,3.913359788417119
4.3392076312029308,3.5416057142113546,0.81711683885980824,1.1841481032622447,4.3407915110007558,3.8079960344173278
1.6512112114367308,2.3677080294781359,0.40916809300844681,3.3996265221959741,3.9894923262481488,5.3587431846849709
2.9201030562334176,4.7530336144646474,1.2234980727698002,0.31262166735014252,0.027918833957152889,0.40676405354649464
3.0382625150422067,4.0889418241428181,2.7343703947753943,4.2452732547380343,3.433873303922133,5.8250079954602958
3.8095775900466444,4.492035091521176,3.9788007699732546,3.5206046006548024,2.8574966008959937,5.1319453000269322
4.7404172954221373,1.9134800250712285,2.0171849723161279,3.8018589245069041,2.5886752218998654,4.8890378024076542
3.2146430677065547,2.669596572481471,3.5370438034745986,4.1674481518147113,1.9817102675030596,5.3185954826256472
2.6401251845988085,3.0433200863487992,3.4521506199278966,1.0518169095221115,3.3947047040863869,4.1103626919389846
0.63356362330093496,2.2930908489106452,4.0982085061273992,2.4063510384567435,2.7558124914512043,5.0197916666368023
1.1614057214244646,3.1528805637700352,2.4483195760974379,4.2954603020951119,0.95440630688900852,3.1090054377511254
4.1823431642982518,4.3679914384352774,3.8621149694858223,0.55411151790846547,2.7774949517809318,3.0280119315967537
3.5300236521835671,2.6877402724510899,2.4057034740436749,1.9059692002322048,0.4386878058284388,2.3244107755631056
4.245032406363249,0.83651019069384203,1.5317946548660166,1.4950580735353154,4.789410026867345,2.7468613263452388
4.7787550312507454,2.6383320851683507,1.2207032631337351,4.760804226529733,0.0029202597217192761,4.3928351491460838
0.576076000111996,2.8128385970179961,0.96822889611189566,2.9576924966308344,0.048775906630116328,0.97842724100022904
1.3450610065243724,1.8161399620525245,0.79638103747321054,1.64271590440626,4.2311241726405537,4.7302197038111959
4.4337358403126643,0.96084605414432134,1.589046750231401,3.6953716888038479,1.2067768927820084,4.2173970560815714
4.1068050238809963,3.0991063990582184,3.1064630397564508,1.9542473366404152,2.122642189802459,3.4423148067168783
1.5700291257161991,1.429041843927936,0.51117056983393749,1.4351415050873839,4.607414261765836,4.4034613296067535
3.7127012075888901,4.0376430918869293,2.6701930872093849,1.5362191971013113,4.4900059799212002,4.8317415940809028
2.5303917970015353,3.2216908178621386,0.78869443985161602,1.9199409648188164,4.2080406897351228,4.6877603046807677
2.7536615232127155,1.5308599341350728,2.3027275676706047,3.9011080290700608,3.7647210170147369,5.9697868910875354
2.2560814714228874,3.3050495321042899,3.1414818526057275,2.3097909273703356,4.4170751088479738,5.7354271855596535
3.7221767261339083,4.7339231161967312,4.7762417032178321,1.7730356263158735,2.1654214053004122,3.5912801825388398
2.8305485924912164,1.7503429305963019,2.5750862105765475,2.3981683204356159,0.33488447075516903,2.989581182174005
3.9514838877365843,4.9720787118001137,4.9058775985142509,0.33760503719264201,4.8086755193050408,4.7470966635250225
2.4958097685489382,1.3546501918457892,4.3752254792418306,0.74951521768580054,0.24862517930732242,2.3180519176908128
1.4237480014597577,4.7581830263790401,2.550256030147203,3.4260441890905691,4.8324915425219919,6.1252779726011575
3.9218417736708444,1.7154005642210035,1.5543599319502899,1.6307460313159594,0.48082248740131062,2.0498793629377974
1.6372524178997712,4.1283443779698157,4.7321388651286176,4.5965024181147349,0.98701811388370586,3.6775430524810786
2.9087556139720849,2.428389652388355,1.3230636343920477,0.60839882532735923,3.6876279583195219,3.1795067907200334
4.2294218674391173,2.756593087552297,1.0578980832308005,4.0297465785223965,0.21996199177157283,3.705643130127668
4.3060427819043179,1.4656576084282902,1.6791740871595273,1.5589280199075672,0.20644872973826112,1.9114639785957899
0.69627493000749208,4.9376112521865627,4.3370054745889846,1.0904519950922702,3.8609629827200829,4.845157537558423
4.7971160848788754,3.4662615385820104,2.7530988639864038,1.8221885976395913,0.98462526293467856,2.5188147578842903
1.0766985965863094,1.181436291640348,2.5781937922549081,2.2524733874504133,0.13136923840405934,3.2272536893183799
3.2541650769085315,3.4813829199712938,0.14587947747009333,0.91263600039758475,3.5031153353629332,3.213001630676434
2.3836140691394907,4.9662261518186677,1.4859337222227991,0.42149030540531762,0.065362305038421664,0.51105398170628058
2.4933874279699229,2.2976287258974022,1.3892147294316681,3.9924833310226444,0.2535944596281664,3.5175883132773853
3.4641230921059294,4.972285590628517,1.6496235289867038,3.9366502392165268,4.3718657207927638,6.1096934573398025
1.0315450518428586,0.97589341661761997,3.058256146261638,0.32273592653874639,3.0487383263867107,4.4833327779885312
1.113374855504554,3.2073258869137518,1.3193964391070634,1.5831156895573373,1.6228613608767013,2.4409003578531951
3.2791673636563901,4.5357735675809323,2.4496554893215192,2.2409067445453132,1.2184055981809683,2.7379724063555693
2.1004300943750422,0.52773936451308523,1.411188566706163,3.9349951718847271,3.8688071945829803,5.4107305190438613
4.86986370099073,1.6762074092424513,0.065465482883365067,2.1610346784058772,1.5038872040019291,2.5455453633673093
0.81127062801363492,2.0030193893654058,3.5823545099615508,1.4543875771279042,1.6348899474246281,3.7189691996566761
0.69905566456941659,3.9210656591961719,0.11006665493992318,0.88748685165230212,3.7303022422322929,3.855797862846122
1.1138915747964446,2.5288689636476835,1.9357896888870774,3.1574593858262534,1.3597279946061835,3.2176634572387104
2.7524119718571978,2.4019454537047844,1.7896570303052894,1.7221512348976564,0.032827976390742419,1.8090345594406307
1.3230895012741735,1.6516499995323599,2.8401266707547741,2.7453114790850757,4.4335322710603631,6.518636186757278
3.7856026774715295,4.8290229732542622,1.3761812532726485,3.3866036371943524,2.7805289201970433,4.501930433681391
2.1299556870096654,4.3033363529958439,2.4175416580316282,4.9112273536766038,3.2841786587303252,5.6254442239798541
4.04982088666062,2.490705201512319,2.7381538322167276,4.6484184312252159,4.0235669242734797,6.6432558974443152
4.8268562765120713,3.656938201788698,1.7166428018045921,3.7718902878492893,2.1887843050940932,4.6117169239620921
2.04980014468617,3.3285996063137069,0.06363218723276054,0.47929412119622927,1.9061412460211797,1.8906714167187837
2.3399611143744226,0.65165126146645802,3.1540852433738231,0.84342196561221827,1.7882117071216674,2.5907518281223809
3.447102362211564,0.94805159882975321,2.0922983306000065,0.3114961150420692,0.95217623391733786,1.1380865606149688
1.8553980444057401,3.700629773425403,0.65755370836092952,3.6298552555298853,1.6295093082721246,3.2424022247460638
0.97400211419525906,4.091755622616656,4.3318322692107971,0.080540634362232799,4.6618447057629808,5.5836752799289853
3.7711772113456501,3.2042618469363635,4.1159610738083838,4.3346172248907955,2.4927931311486002,5.7490771450293012
2.2850159538340105,4.9488598483004171,3.8352854396118663,1.0515413684777253,3.0042644088592589,3.8719636018461032
3.5930990594741261,4.3044262081703373,0.35482596447876824,4.2870021606485595,2.8797927443966898,5.0212780768916776
3.0433405500276032,1.0161854311892287,0.092972959021921375,0.51354500232418387,4.896780128031244,2.0669706748860501
4.9967575169466434,1.3423036616203565,4.3492600485381141,3.5862509162997331,2.7214468326025094,5.0101150931101772
2.7130523615550715,1.6855369176580288,2.2775869350601834,3.7889735680511007,0.16175875836782039,4.0168717586820426
1.5478269080575391,4.6578901718983037,3.964915111496718,1.0720562480676481,0.72623058915213312,1.8350383726820914
2.5099693477986831,2.3514718133769019,2.8921850158737938,2.9339474780632946,4.1021646854906537,5.7866248512547633
3.0056684338278048,1.2082301703756355,3.4916635338826465,0.31638726283687357,0.12814807050884058,1.4192190331031129
1.8163521368293485,1.0308865340499838,3.7670533234626618,0.9215060991764451,4.8120198849561877,4.9803417615137144
3.8427675629244438,4.3711503329780914,3.5101713702041075,3.591761108392248,4.6331197845460794,6.4542528190876842
3.1702533375344601,3.1625755081684868,3.0154558226471568,1.8371299895185644,0.38738185259373947,2.247604116958255
3.3954315318566262,4.6906024069309264,0.5116332513535865,2.3686175008979049,4.4775019414992148,5.1042109580980135
0.99261553992698248,1.2352384052646657,4.0929081413901525,3.5169240282488805,4.8183373643734084,8.541760214549047
4.7788774493219357,1.6343572536604176,1.4409416577706446,1.6351199294140701,2.0543555243192593,2.4972226426031003
2.5239801167295246,3.9850495310978209,2.7645015666243249,3.1337705118315768,3.0001626083393882,4.7974053117109188
0.71438906183089568,1.6191942266420067,2.1876880896577804,3.5781773084337321,3.6607393016671583,6.0297392698161829
0.84603508825445295,2.7341230219549568,3.3358861372710735,4.1463204036362313,1.7573026803157965,4.0700162769399126
4.2670785107614009,3.3159649665385524,0.52844697198157653,3.3287000577951362,0.15218253833787887,2.8195425178472844
1.3480472853093064,3.4448351063370057,4.8003843235092347,0.44640254044248873,4.5995129861807644,5.7435902361498119
4.2152607233162591,2.1338483085721154,0.52801137042616686,1.3290782793404792,2.505125662905666,2.4289908558294857
4.2377163493505678,4.5142552242139455,4.0713422312980772,0.98575203884924356,4.1269889851682207,4.3411510022401876
4.0344132708277076,2.1561757061956159,0.75837249214466829,2.8176896169144605,4.7371161545887501,4.8836813786571849
3.2087532462342305,3.8340360858770319,2.2562586400202491,4.6998792078924732,4.0334417400514582,6.5608085554130176
3.2190894084349497,4.3149408319835185,4.4393636455927012,3.4980287030326367,0.54064657763797264,3.3496692269769679
1.7105705766760095,3.3566119290435696,1.0163504544616497,2.9820090470939102,0.43827116594515214,2.0142545332775037
0.68784247466043014,2.0737852226455309,3.2342670611656348,2.5289997317103827,2.4215142904299536,4.5748547689939087
3.6979470521784514,0.9688911227409629,1.0097058751838772,1.9741446424534974,1.891209470311348,2.653146043802264
0.56710817030709482,4.7270351459896904,3.0186137484547562,1.8261346135101109,4.1651985425741946,4.9871054243428272
0.59605356406462562,1.4982745114889615,2.5306071671101145,4.3761406488417141,2.2665330424987937,5.2930182709676856
3.3801086249072831,1.2653240896988103,4.7621498428292277,0.83210883897873844,3.5190749093896212,3.3324851573193466
4.7811421696825693,1.2953356302496899,0.29822141528060953,4.3085458543703741,2.7892527289236941,4.9482151737924687
1.5187486164344912,1.8099527721121316,0.56375196896940316,0.91339093228718637,3.0599582055493961,3.1697742245021869
0.53211018159555512,3.1285159181055766,0.067941903132963666,1.8804073552415241,2.6717180191739223,2.9706007787011948
4.379215511439206,1.1754116563709311,4.3803903099730483,1.0000066933368534,0.021046658824161457,1.9373519634442216
2.9229525806913395,3.8980738496263632,1.7851858987570886,0.21679888113228518,2.2967774515117751,2.3340206329061317
1.9802234758450878,3.0137823943945783,0.28582664981756711,2.5793221560100483,1.5932761711331844,2.8271998712434443
1.5257989232905795,1.7602728239256331,3.3968111686554545,1.9198657522240752,1.8374129250461413,4.1040747117997505
3.5144312627545218,4.1568028264015648,4.5983149675520298,1.4185190424894705,4.3722402597277918,5.0994442961963635
4.1487243168851142,3.552103653220378,4.6197272564529186,0.4455964301473575,3.9047798467947037,3.7239035367036135
4.9423881307734234,4.5747723368634867,4.6673224547407379,0.58550935299116702,3.8651666785171308,3.7482764566171833
1.7968408745987716,2.8447807011655581,2.8236479008863387,0.53664880219283673,0.29820272247156998,1.3778937521877768
4.7335295697993187,2.1025297233705067,4.9307815531178072,4.7972679764572748,2.8319423047362555,6.4858024570919897
2.3026288605362923,2.8505326600223975,3.8109261949734656,0.84306938864109782,1.2945362423835087,2.5767894281891639
0.58939801981279949,2.5024387896805869,0.75331720749462483,3.5004341455615378,3.5947293778785134,4.5944999809282665
1.2300602872472146,1.6680266302561246,4.8458333131666169,0.16461687543596115,3.4845913354637315,5.2403283564134382
1.9217857094826174,1.2455033905325485,3.1545846831427449,2.1760623675064612,3.0827311514397646,4.8801723027966117
0.90112430118677167,2.3207284502483714,3.6361616562140053,0.56528784693005596,2.8297278701485769,4.303039753417492
2.7862432871108056,2.3929856055632701,4.8243127910956121,0.31268161949036033,3.1763689090142511,3.6202596069540758
0.81748036173089478,3.9876086855034183,1.8388517568343998,2.7547219409490453,1.3779779090847999,2.3548765407906487
0.74174597237874851,2.5193494105614542,0.60420205305239505,2.0015352980116634,3.6033988695767611,4.2520540302078826
3.2630094862052768,3.0463794603181977,0.51117013832661706,0.70289229500204498,1.9963672787385089,1.9906643732815277
0.77947685454600213,1.588004307625732,1.9036591830424143,2.5984230283943126,1.704630217033491,3.7513002975851046
4.0553887344390604,1.974901689845753,0.69743498351453992,2.0514851647188244,0.67666683107330095,2.2952879336068577
0.52529947084264239,0.78319420385309735,4.9622749242315054,1.2455766074975594,1.2933274142453839,7.0298942028740887
0.66801633091662249,2.3722870233157147,2.2658722473042703,3.1036813566309944,1.0877469866692535,2.8076682468248326
2.5856034639600849,3.1908379245603777,4.4593515803428732,1.190377009484707,1.6130991201338585,3.0885267622243484
4.4845230347227698,2.600665323240996,4.3707439046848657,3.3807324191969328,4.3547049727071343,5.9522627733256481
1.1149507993559808,3.1514704941593368,4.635016101590729,1.6853598198253505,0.28766725234959933,2.21984416472533
0.77982957674712294,4.7620501636888219,0.60878457114902196,4.826169689461838,3.6170767168021896,4.4756326441422276
1.7140963756343206,1.7376642442698231,3.8887661491631027,1.2848874905794565,1.2882620663148892,3.4126864225648164
1.3387446401480874,2.2781187382537569,2.1010112421979645,4.3940323955171436,4.1040463869120449,6.5596696574787421
3.7309449276774487,3.7471917791864682,1.6461843671351106,0.77578868216459262,0.90050645270514318,1.4968227390445847
0.85609004844367076,2.7720147715761385,1.2032500572155662,0.54575689863584909,1.6668710199198156,2.168433822311743
3.2761987018292889,0.55677140925911761,4.7344346405218474,1.8356072342540752,0.87693547537880945,3.3812577802123713
0.65559138274664575,4.2989166509665928,4.4303157920472049,2.4287204437955823,0.15745386246281523,1.5405915093016356
4.3070670498449246,1.0347096209239872,3.6544026337777833,1.2690662232185457,0.20402147652658131,2.1066092836014083
2.2081607797410827,4.8993718983612338,4.3646948726898458,4.0801318916356646,1.9291578437187928,4.2474816400818023
1.3112714191753572,3.5889352575662175,0.080329888457482124,0.22617871031311465,2.6240989588739723,2.563382313484476
2.6012932711680326,3.5092062371504711,1.1953416779220505,4.1557290817038623,2.5547599591304588,4.800774982176085
2.0599698675213509,1.4223686196340628,0.65262555675167755,3.29005093472556,2.3961091798103968,4.3295240586855872
2.2825428419336538,3.106103754758204,0.57736012123073999,2.464623739822827,3.5985993204407327,4.5090610307539443
3.2120160305793819,2.6638117461748632,4.5878366490086835,1.056035078814626,2.102503726051435,3.2544687353398047
3.421631554344041,0.98968986363573075,4.4268245326109597,4.9494916867149605,0.41217310051564482,6.1119504460498417
1.0393392758877924,1.3317954696458478,0.067154101447994829,1.7428582434153495,3.2814847176103017,3.6989608711063768
2.7952865916929461,1.4661381176483963,4.8337293845167189,4.3937901688528198,3.5198572339040357,7.0573638503057996
4.3659572690306963,3.9072609989934302,2.7985334519208105,0.98222617348459218,2.7783556259345357,3.0623911090780336
3.3871770654806896,3.531032366889014,0.52993213814962747,3.3911493269953912,3.7664714294129182,5.1739304555143013
3.2963628296546967,3.8550515607041915,2.8639541773799939,1.788377382073002,2.1675973203486389,3.3743192219992144
3.3425826618025951,1.1241243354547212,3.0445316687217328,0.92647219993298724,0.3619563043525581,1.8568391604000134
0.94742732271976249,3.8499713035059848,0.46404895430110449,1.6988873462188092,4.5846574514455272,4.9748432894683461
2.7394070271974158,2.0379031786938908,2.8980747275914567,2.8225009162254411,4.3279699268015479,5.6966506074853296
4.2598130001802321,3.6927873403086555,3.0302309575902826,1.6241422141853323,1.0204374717111593,2.4331273922368655
3.8897143693889622,4.7664464058658975,3.3964269260762348,3.5204876713649274,3.1856585136864797,5.2460383340095378
3.4487275550543832,4.263860718086212,4.3701205804373746,1.0997583195357845,1.145848752718035,2.3794005348240495
3.5465302021603384,2.6653091374363709,4.6616118800934432,1.7907841122743147,0.32991816453098455,2.6805482383399424
0.87330237035572078,2.4847415174851673,3.5363150991035956,0.61665551534540175,1.2512353846454656,2.7276164724613379
2.9885813807652943,3.3941934004075485,0.060533968120671244,3.374437639789428,3.1448739189017116,4.6036600708723849
4.1574672395418633,2.7972183495794405,4.904691184979268,0.87344966213612985,4.8258796490064517,4.3974408641204237
3.9236445196760874,3.8619665493597277,4.3067103004963521,4.2198779724819282,1.4320380137170463,4.7942647280891464
4.5228827796122069,1.5270607562400316,0.17700185551977776,3.5699735059774751,3.8025947825576734,4.6358764771402834
4.4577247327009388,1.5693778251368649,0.55203070111624564,3.4723906422596409,1.3229156781503466,3.8314598081567386
0.90436089319391999,2.6653708602579309,0.47915156637694245,2.8807507166799895,0.84222898308526639,1.8934163730159361
3.6163513876912909,1.5338834845371314,3.6893715260961746,0.64321511223980499,4.4134003652466482,3.2546938737841216
2.3060232370550335,2.2400960523872082,0.24344599550896517,2.7605111649767067,2.1079080727541006,3.524545235568973
1.9849636444914878,2.4914293478178706,3.7874903983314026,0.67308970785186995,4.5102065274683731,5.1359278245445958
1.7070795226653499,4.5696442028634916,3.3596178095408162,4.7173534675297981,1.5772413008520703,3.8170563282010468
4.8751824807725033,2.4346138486360789,0.76457397519462178,3.0592102603035034,2.7601067380157449,4.1103668763817618
2.924096189207865,4.53077809425944,4.5345821167478393,2.3102492441012052,2.6657673796529284,4.3334783493269553
3.3839138298844005,2.1850386504870229,1.0276123327534981,4.7713714314296904,1.323225110821125,4.9812615800890567
1.0247947560872803,2.0599474082676732,2.1994927372673274,4.0092824137079104,2.9234142172297748,5.3591673368542105
2.2654506750382608,3.8721669489246411,3.2859948887612171,0.25659061348260903,3.1965334676701063,3.6210642411927472
1.8781330695170722,1.4633857888455553,2.5959322046617412,1.3064597776140641,2.9214570853348603,3.9164577620630627
2.7290779221688997,4.3365629525332352,4.0397577902422395,2.2219498674643123,1.1815984449774863,2.9719379960546637
1.3957691755637174,3.2159560020752966,2.3853316762296188,0.7491164102916098,3.9356129776056381,4.588893183548433
4.6266175221456178,3.2786937448577946,2.2464905775578119,2.3589231891055382,4.40142115306947,4.8656859808402055
2.7437251041026522,1.266984790061545,0.7035197147466643,3.8554544605117531,0.72248644390135008,4.035961651886903
4.0996766064367485,1.716622693478469,2.3350931181562329,2.2040241512371939,2.1048157966639405,3.3713220779511808
4.9212821227073444,1.4941253676861959,4.851192717029833,1.9096304383565514,3.0631108058521219,3.6603822488889612
4.0619724026126347,3.2648739690303037,4.0828140968491997,0.81754298033478057,4.4200747909192009,4.1897579999489318
2.2382493885937471,2.1515272109103369,4.0590888516270676,0.45960754339197718,1.5651748400374277,2.7234409816175709
4.061632874662557,3.2366580625394441,1.7147162400036098,1.9089041489370595,4.6393403352969518,4.7143106365677712
2.8456947992275676,4.2368546712412805,3.7048486733350927,1.3200733969123428,4.3491189426465491,5.0722773310387161
0.9291028714174947,3.8419052488547618,4.0113020237563886,3.8778010240370149,4.9640820784922628,6.7513412073981325
0.52879503068482592,2.5502362498735418,2.3410795547394869,4.5057000850248778,1.0996788343344095,2.8904445254964393
1.8425996866265035,4.0112789147428831,3.9100507221134646,4.7974236697495689,2.7021415867387781,5.3437998696596658
1.0262069570794365,4.4500963288444275,4.7349374232828829,3.4506057383008217,1.6440780935362365,3.4142028221568959
3.5234307519475725,3.6443635725766388,4.2633701119906382,2.0054845966607027,0.74929769313550776,2.7737115995420902
1.4312502302262498,2.3183661525711727,1.1861183146046721,2.5673892248499901,4.3879881029314802,5.5178029778350677
4.3043465656999036,3.6404325816877336,4.4161337958770668,3.573471520332471,1.9716301951953952,4.7850490731050552
3.6697852148123915,3.696261981508473,3.9734718499154846,1.1617525175142389,3.3118252716072272,3.9316067055725563
2.1350743770347758,2.8934007570405638,0.89530085991053887,3.5544964385498035,3.943358483151123,5.532488346778992
4.2450126235135599,3.2661492548403985,3.5602154962498749,2.5383491430777081,0.97010815604471001,3.2680570980610502
1.7156260631904063,3.5562799561434315,3.8983952437604978,4.3975266862607594,3.6096048945003045,6.1491175875113386
0.78737862344709897,0.63630017497832048,1.0130567623503879,1.9924354794722421,4.568926477455598,5.4221287704581238
2.195731560640104,4.0718234659553012,4.8565277240210669,4.2126198141135234,3.2343047990444438,5.8960489531510936
2.4326821228280369,3.6416284370868697,4.9044325899779295,0.4741675980697807,2.3320966732129427,3.3224789300837498
2.1688842372814383,4.3173633073224007,1.5109802197474216,0.99967206021437549,1.6907678123147769,2.2723260522621325
2.2922322791213832,3.4480018490054181,3.4174123331097377,4.1036241576803194,4.8632902629700343,7.1472299195026521
2.7893904982862154,4.6704136171323301,4.9995622475385906,3.662996659032939,3.2154052727079629,5.557800188754479
0.73063408772059368,0.86793603496365312,3.9564215951338397,1.8584987492606824,0.19981259945355601,4.8370422966234647
2.9970709405434186,4.6566197727653593,3.3243436740129875,4.7123825437565543,1.4408153710105631,4.3622536658740909
1.123362013565208,3.6167295540964521,4.8479399673196628,2.922879631761333,2.5454366928002692,4.577966393655319
1.6330918124387146,1.3812627079346993,0.95331337161444318,4.2426788588785849,1.8461389171727904,4.8772829348838673
1.1258551219171942,2.6318723134791173,4.7701899787874655,3.3571887817271815,3.9854396771479328,6.6510418090802608
1.0847770953015383,2.6612219018973811,4.5835003481143026,4.7215430856240186,2.0437831607414694,5.2697388319892804
1.9065948096006804,3.6706090646653835,2.0090978761834193,0.27863940203839699,2.9935762116377762,3.2707485365590792
4.0456073332142992,1.8380056894512991,3.7797914985711785,4.38629134122466,0.80219548055403711,5.1759077193993805
2.4393228841178658,1.2382579349818903,1.0473778463564027,1.915996385316205,3.2602046221809355,3.5670563353893812
4.4900593807233538,4.6184481442201619,2.6169517046333617,4.7834886861177965,4.3468796977811328,6.8574281104168104
2.5333198434732127,2.4737639571304184,0.94398927708016056,3.96053878414914,1.7166986215271813,4.2996036316269235
3.1138264154198327,2.9130479475011715,3.3227803615046128,0.27194217392177644,0.50815761577417018,1.3250089425075373
0.54708814906104863,4.2257996488876657,3.1068028794646727,1.8207010761541658,0.050182708306009682,1.0126452814250528
4.1823587676472105,1.6590394519240901,2.7659390516895277,3.6343890656320572,2.37446637085162,4.8685659907271939
3.6449333650605138,3.8752280343775287,3.4900838696127638,2.0871136207921985,3.8276206351422375,4.8740851943789094
1.3544767712158208,3.395684382083584,4.3245949134705981,4.5264020544976225,0.82730671094957464,3.6283637789827976
3.8246552310369535,0.87272289271479986,4.5721675294638526,4.3260242117664074,1.8983196601221293,5.8054154445992951
3.3770010259160461,3.5657189955745348,1.0685698758896773,4.703925846732929,2.6784981704322326,5.3969034020313966
1.2791542824043205,3.4750924670730865,1.3478587608435149,0.77271611176939536,2.4722071975176778,2.9509352461626688
1.0936580938072198,4.3634619854446015,2.6674287003025121,3.1399956306280687,1.8965720584232204,3.1960316623424703
3.0936849625601797,4.5573990562370739,3.4151789651125726,3.6297775480993422,0.11314395802418775,2.7522753428610964
0.65014706055236271,3.1653137572008703,0.063065245612409782,2.3142557398711499,1.4142126826189039,1.8704311704941141
1.8524981999630006,3.5384247525162213,2.8443088656545239,0.61702762359451768,2.010577729415024,2.7795624952160121
4.5421803003338042,1.4549873234603954,4.3713284867606168,0.28337574619869632,1.6645290675166295,1.6941597191570683
3.4248683892876213,1.2539229167179922,4.6093348410735384,0.11255205342201702,2.6130340501018381,2.2678659869054711
2.6447804523221121,3.1265654260088338,2.8084994126780218,1.3112451201046178,0.70330620582563397,2.069614620553978
1.8587939837579883,1.6570708040547146,4.8330301187970894,2.123151832201799,1.3270630827627294,4.4087445214243104
4.053234188549931,3.2612527733802503,3.6354567895687784,2.619085877821556,1.2944127474829326,3.5508225358209988
4.1397158631737243,1.3912873291072851,4.7600070938610379,4.0921366112424709,0.73333793020787463,5.2024822878142336
2.5461573317124131,3.3207126119402925,4.5835169148243429,2.7769467716129679,2.891193566046125,5.0794306790787793
0.90216788011249571,4.924048079716929,0.783177048641438,3.1916886471279322,0.30186559110401356,1.0285665895055651
2.3370031372843627,4.2245296877781797,2.2449065055420219,2.3104104746814871,0.13420122207054463,1.7008114626140098
3.9227054639997139,4.5459665999963077,3.5221091610404671,2.3267203502633818,2.2460779763249099,3.8071330208039713
1.0589550623933672,2.9537508161338089,1.4911942700579284,1.366117246896366,0.52771171056977095,1.4330183373594672
3.7629969837854631,2.6269457876840359,3.0566403857529645,3.9085348255657184,4.8970267927921531,6.6740388350313085
4.8984236190258574,3.9073615002656545,3.0745643372215308,1.705324752917126,2.4286464525826483,3.3382957228900838
2.3930802979540307,2.070763056012169,0.15380490863334206,4.4771809513131684,2.6825155449433771,5.1895180150711369
4.6159388582477403,3.0655594517153557,2.3452761914327027,1.2704507452062386,4.0064309641089064,3.6980561315822147
3.9515758483888752,4.5997465917551494,2.5913002234212854,3.6802497467045048,1.6229216378780853,4.0565532838501799
2.0425772800692581,1.3421256797171124,2.2597607762134917,3.9416656241853376,2.2113830159011649,5.4331227655289647
3.0595581087841643,4.8733232445993044,4.8525772709386406,1.8838270563927169,2.1645192846001753,3.6781590955022279
1.3793848744921187,2.9316205814875715,1.2964311986924204,2.0031194160428036,2.3877810282025291,3.4135290861718586
1.934237483993996,2.3947496111075997,2.8004235262348489,0.74909025139055396,3.9418828128807042,4.4469486096830098
4.257246360087322,1.6848490689293909,2.5918142086707805,1.5173278097494536,2.9983106876663248,3.0802852375049183
4.0458058859071331,2.4974815965820718,4.8731931289628836,1.0565962794583084,1.0642543766758235,2.4830691534306735
4.3522868923178333,3.4629199544974956,2.8133700076080697,0.45704279840916906,4.3026989401746549,3.5424257300351583
4.195268392844838,4.585918588618215,0.40385156747359929,3.9424237933919497,2.3638304174908447,4.4701561915678996
3.5548163795403314,2.316120875297992,3.1699258784670081,0.022296298769431955,2.5926688317824826,2.1811481013457086
3.0011475206144271,1.0010272638966831,4.4805155142512545,3.7923768966149889,4.7409453535132098,6.5138511543877744
1.0573296494490922,3.6951909244486854,1.4862319934191748,3.7312335026712939,4.8497877787094197,6.0758045445424607
4.7558901145643411,0.96602706187727994,4.1936569609365488,2.3950870589427788,2.0866365322001865,3.6266518716839311
2.8645430753364547,1.7508916862510437,3.8750829101175417,4.0359811610225389,0.72712590830115775,4.9770998635256403
2.1695989408391361,4.6078713182875193,1.4810874188945227,0.29713988630279631,2.2068834216002484,2.4140118440386984
2.5946138253991493,3.8827643838029404,2.3366970950907948,2.7699078377513233,4.211550571322177,5.541028235168854
4.8458075582538331,1.9494941440665183,1.1342984212412344,2.9722533731232486,2.0599072343450597,3.7434604596770873
4.0666268396821295,3.6955022924407719,3.8601970938712467,1.4640993590067559,0.56534253428966064,2.1662478356701644
1.2726375653565005,4.6998557716868188,4.6918713268556536,3.2582497598744453,3.7736853268494901,5.4577137894534857
3.2162385958078832,4.6836735960914071,1.9390216438341346,2.5302597116603165,2.9716440300029823,4.2232819450564012
4.3055358532915466,0.77028366167437279,3.9255756652611975,1.8423331504173097,0.26372112411892523,2.7574830582282384
0.9139607328149858,2.8584124426415762,2.944469070549057,2.4537342347614661,4.9168074776127897,6.4117011514949676
4.6139280874385395,1.2490758533756574,2.5323537996414625,2.5562997319712206,4.1836544722650295,4.0904991912472495
3.6063730731492925,4.178848003849593,3.7826601536941009,1.511270276740329,1.1137910279758789,2.5158724655556153
4.8085188956476319,2.4175279734297681,3.5952442834353668,1.1864476270641373,4.2543928884474642,3.6390353678474145
3.1511603097619054,4.6933486143730576,2.6875614248088615,3.86799164929297,1.0441384907336515,3.4983979069282358
1.1961621614019113,1.4129748145472738,3.9297698472926434,3.1848931954016777,3.919277851931382,7.1718677356803413
0.59007914108269688,2.3921731169833054,0.72315957816974807,1.0847331899196115,0.26476496816064399,0.81034984552540423
2.8889151703072096,4.6202638113961312,1.6935805093185312,3.5684355515272022,2.1857183881287678,4.0559160162281778
0.9151543019846109,2.2869580983246616,2.9827936979349512,4.5818532763625237,1.8534124402169649,4.633916105418816
3.4024128418908726,3.2845784805764064,3.374003756017983,3.3799815171746812,1.0122650719027253,3.848251080265257
3.9064896217283924,0.60484576462537687,1.5477003501384829,4.1017080897793052,2.1526832873410147,4.7743097235308491
3.4329760770538904,3.2842919533859227,0.69521946968048309,3.4229706625997167,4.5705489013464264,5.779262315469734
2.2545934548014679,1.28576357349522,1.4486310494897765,3.5440221732951089,4.3204908987861392,5.7770594756506544
3.9758121606132315,2.0717578853029681,2.3132600741099303,3.8875425671697101,1.798027399041392,4.794428050740791
2.5487684929250203,0.58703744470575847,4.4831503955401466,1.0843376841445047,3.192561563411684,3.4873001751535369
3.9773878997455681,2.3160352702486824,3.4149513307545294,0.09735501996580298,1.8742258591622281,1.7692172890915994
1.1739958150649226,3.4390442711182319,2.5978087876399814,0.034135969377310227,0.88458419807369737,1.5630576124788138
1.7657915695043367,2.6188805925032099,4.8732181547764046,3.9116969027301995,4.8861272544962926,7.7809434388677063
1.0602184925076685,1.7769254631055644,1.4514858802945563,2.6391839895541791,4.7641424370461269,6.1449906053511878
4.284282080873739,0.93597306698421345,3.6025264401856201,1.7371479127099572,3.4508110047358946,3.2551312046890888
4.7464797237418122,0.52362534869452659,4.7446393410339276,1.7000668756995592,3.0273187626000131,3.0153556649971258
3.2039310521383375,3.6037681889769062,4.0701677439553592,0.91338261887846162,0.65390735846280301,1.9396485758711615
2.3718379433962768,1.856656554576902,2.4438959488282972,0.64522450270845744,4.1624550411130024,3.8851585301886917
3.9122673858129162,2.3110697427908873,4.012784817654576,3.05152417391034,2.0053432970935061,4.5304089431546037
3.6874519060898301,1.2924728473479181,4.4023911066620345,4.2213834393987453,2.231542232806337,5.8485790129462893
2.072298269064512,0.89054959231263675,4.1281536708371638,3.1485247459069097,3.0405082614537511,5.923419467863865
4.5276058352238984,1.3749366577279294,3.2009117961917566,0.7204409045262683,1.2997176908749464,1.7434935355257695
2.3342967136410628,2.0237385566753163,2.0016269961620896,1.6483330068195352,3.040239976629838,3.8848754926833178
0.64523772996126727,1.6477607892982935,0.94745528145804447,0.63589278495386037,0.19236316642788798,0.94639219338762681
1.7599491276143351,1.6687891509894996,0.26549701825499483,0.35207483559837938,2.2162980897409232,1.8899055179470301
2.2301325390852051,3.4801195815098871,3.9493649015690475,0.88348863908369102,4.279511440415364,5.0353314400216211
2.4729465088869711,1.849597476498781,3.5746365192786134,1.5195727674496613,2.7349189082764616,4.0124620206331292
2.3619575277332476,1.6930922487852549,0.11900616206817149,0.73079118726607606,1.643714169587881,1.5925353733389174
3.7738542889071409,4.1982242019410814,4.2161809008695554,1.6300605420420089,3.6820332981961452,4.5749110194903588
3.857121161858359,0.93559570849805773,0.55472485035296892,4.2284563931990906,1.0750799814414369,4.5024864465972554
4.3684807061456388,3.6844133705236519,0.77623193391741452,1.6448817711349739,1.4113066432307257,2.30310537520579
2.740458022657541,2.5622417705703158,0.039964136437315445,0.18543558906702395,3.931445543356384,2.8311110021554304
4.3285197220481946,4.4642346666599622,1.8137244614671992,1.472886729117064,0.048653064234796539,1.3519026081929275
4.0773386948630552,2.7848191664849189,1.8065935783127012,0.94184815610933115,3.5909292728473439,3.168930534070828


==> anc/competitors/data/v3/power_mean__s42.csv <==
x0,x1,x2,y
7.9656044370036696,3.7173465229824245,2.4771607729147656,6.2823238085682132
4.949905957768471,9.2659770596399884,1.6343063422599575,7.2345607347626943
8.7273812792024419,8.0316463188836433,2.7800389142353907,8.6209994640845178
7.276312261534275,1.9952956989649944,2.1876610960568952,5.6087234672299315
1.8475961309888458,9.9733119205381584,1.252052683493253,6.2432266752667687
9.780601164730804,8.9128002187697071,1.2874373229110683,9.3157665969101853
7.8502573179131767,3.5551759407763508,2.3861908538594028,6.1208161767137987
8.0745787474925841,8.5320692169484431,1.3458878728841561,8.1268723702003385
2.1530226940799126,1.9577757868424457,2.0145854031640864,2.0468749652857579
5.0534734410601043,9.9919425742681476,2.9835489518574212,8.1608786291514797
4.3371822180932309,6.9911626249588323,1.008015209466679,5.6575349410695868
9.3408848996374161,6.8511251400291728,1.0331596037951138,7.9502999550201734
6.7947860807259808,1.8139665428571947,2.9861691638610131,5.351094502616867
8.4048545194374693,9.0733005900696266,2.169277668268331,8.760375660245117
4.9907277894459803,1.2609955288402248,1.2538199510370263,3.3065378924661171
3.0451484960629918,3.1674525223703234,2.7946043995081871,3.1462239657598903
5.9912630831425133,2.2871968764997153,2.7607606002553844,4.6538614855799398
1.574355304937578,7.9909114662299672,2.0724008262227507,5.8931818364489805
8.4486805479332396,2.7838380449160809,2.2435840597215133,6.3527464613793931
6.6849795920985837,9.1957440441779674,1.5463743830017527,8.0534415311912575
7.8227896607683647,6.9064213539474117,1.1010393927440103,7.3650565101467302
4.1907337131688154,1.3254643944522659,2.1891352177817289,3.0351764809939255
9.7362822195541288,1.0488685071583042,1.589510386405526,6.3798609686037251
9.0380900918997789,1.4649212531295903,2.3272420933207041,6.7856391371115166
8.0054514736638573,6.4533265988295492,2.6724903536852027,7.3555207292203475
2.7517483706677082,8.2133362977347382,1.0363210878287281,5.4951984039927471
5.2004890335433078,3.1469753856464964,2.191427549371455,4.4635052925700345
1.394233892085059,8.6446795863076566,1.4625610793737045,5.7279823327417452
2.3886054286079306,1.5150874613793435,2.7477769958076026,2.0102430859628946
7.1474405791820921,8.2086746827750865,1.507329013123657,7.7571542647468021
7.7028594031703541,9.3501588715505228,2.2215402664708366,8.7548589061197166
9.70758759190789,7.9489755919394254,2.1070816801792231,9.0590230367073676
3.9324282232433676,7.2830870558077345,1.7923330001184978,5.6894550005024076
4.3341373543138202,8.5418219678984482,2.3552415271995883,6.7957587303760674
5.2260023014822714,1.3613616959235979,2.4515392694308678,4.135844314403732
2.7052422317585711,2.8160389964714985,2.1338755906387736,2.6628033101232029
2.1692935480192448,2.1243131137507878,2.516844474369508,2.0239265223367973
5.2813443360334036,5.5407789117368784,2.966834151985875,5.3688802121692172
3.0421841414579571,7.7066931549596003,1.8385447758016102,5.8259699039886872
7.0283259521425929,6.6701066011875882,2.029166103771062,6.8420985599035777
4.9343672698509771,8.6601798978574145,1.0249397558824265,6.7431877289656406
8.4941037645205366,2.3969169319698178,2.5920571126207568,6.5316519179790067
7.3023859180202422,7.611589827416454,2.0404601340919877,7.3923759482236786
3.8112997724383697,2.737373417820137,1.8159228607211304,3.2282851027852355
8.4903382125568108,3.4368287618602023,1.1881439261787916,6.2787952464958652
8.2428792174712164,7.3891422755317349,2.7793128433507945,7.8643837253690325
4.4873054112715707,9.8218430640881369,1.7900144800811129,7.6228766864652613
3.5949529353721967,6.5038924537936262,2.3651631964184405,5.2791184507224962
7.1424595357747798,1.4905028349216605,1.2987483127363015,4.5866497096357088
2.257772352483788,6.5467807293477955,2.9230992590820648,5.1758304204477943
2.799173822275975,1.381154964221504,1.3568835236436618,1.8866461205923155
1.0662604277590497,8.9573114023013538,1.3990839857989807,5.5267445513166118
8.082319397519246,7.3862045659055866,2.7179657211154273,7.5792274296960374
6.9836577093282894,2.5581506178025291,2.8251654882838624,5.3661438371349677
7.3464884076370156,1.8254890524177827,1.4242948150466028,4.8324062296581172
8.0265612791977112,2.6517990599228707,1.9396017763496558,6.0667806321754627
5.13024197984506,9.8202446159877326,2.4669898091256597,7.9835375099967747
6.118670763576044,5.1270457821264088,2.756731467621603,5.7811078160606586
2.258172983148917,8.0567285350726721,1.7581053900746104,5.7928321269936092
2.0307706618237611,6.727675078969992,2.0340389736988582,5.059059669451301
7.0156266561142449,6.1517183496277363,2.4834328210394698,6.520817927648892
5.2398658552881923,2.3061722919854475,2.4622719533055908,4.2080223824828851
6.0871249583306994,9.514220082022856,2.5659202600521698,8.1546212515485355
7.8849897167442302,3.7120836926324614,2.1398676372830527,6.1555639030783773
6.7124648800053173,6.2021549422678799,1.2092301936095504,6.5104271261113968
5.9822146059219623,7.2979835013015952,2.80794658175608,6.7512285524492102
6.0328644467087216,6.8430983972077799,2.7311450786420561,6.4088474349385125
3.7355508825635098,9.4653496872596659,2.5961948716366661,7.3862178011086774
1.2773605111114548,2.335950909280522,1.199724954321459,1.7121153864977061
4.9304565030912615,5.5751746460224787,1.4087947341628584,5.2649085698087896
2.9312620553757629,4.6363095166668939,2.4872007302153039,3.9530802600179884
4.676757793521725,5.267518565343563,1.0462801891638929,4.8988041009768795
8.6806276594134957,2.0729577357797018,2.9584492674145593,6.9033619143947691
3.1054553727880667,2.206851488854888,1.7542893607113614,2.7378078231151206
1.5247246752015942,3.5026799120313163,2.438625067381647,2.8306507544046866
3.532455028197969,3.7423414338474816,2.7751421769760869,3.7844780424020112
3.6423438199001525,4.8511289231321495,1.7892597763001645,4.3994057393873227
6.9572486325420559,6.4988879233296544,1.6382649771993321,6.6373945600455677
6.0132893710715054,6.711662056764367,2.2174822577964934,6.5307770293622713
8.0550838819577208,4.7062980692701322,2.1619787474961014,6.580688633529669
6.9788218629464875,4.6790479848582738,1.8182799552495943,6.0184325621978401
4.6574817529606349,2.9586567402726578,2.2035495117354169,3.9263493318924674
8.3261834619943116,6.2947562356810742,2.8707627391329895,7.4019340011714077
2.5027562791693354,3.8533682018551412,1.9352805132531929,3.0763376010564385
1.2044086582047444,1.3245385084962733,1.3934843615012626,1.249071807517304
1.8104307469807757,4.7656003974117436,1.7544119657660078,3.3879039179039934
7.5012341553680528,5.267194075811533,1.7882139651862372,6.5509284981319986
5.1568950722624862,3.0303358138378989,1.2622173860524397,4.2711790464808459
2.4514460113024161,6.152121398099041,1.3257430011091098,4.3590203971853292
5.5094029759302714,6.0919471038872883,2.3691241467873545,5.8387717901482885
2.3708089244185158,7.3180196299933424,1.6789555084178054,5.1976528873929633
7.2668833756996243,6.8315363398108904,2.9097967837116152,6.9971454652406475
5.0154064801662761,6.8718975086892842,1.4871934907172148,6.0510334117392279
4.4291910348683423,3.845927366416388,1.1978490102096446,4.136007969834556
3.7136088023308886,8.086889997873584,2.5070091260005158,6.6292238727912327
6.6725433380699961,5.9422994523971147,2.7620721038357399,6.2811246715732292
4.2563134949805139,4.8827637566190107,1.5562267137429757,4.6684921556110375
1.7888492738449089,6.6341123284695138,1.4041762032909559,4.5065881633205978
2.0620531190846378,4.245916010052289,1.3715322697421743,3.2987074838642094
9.6570789809456308,5.6146532014608237,2.0440246027330247,7.8683371703798288
9.1772262163684637,7.6303511963399826,1.9368332824935419,8.4324605894651743
7.2973642042967457,8.9776259805133698,1.5188796797090685,8.1492496519532214
3.3928296531356761,9.2895147756567251,1.0903462339788528,6.3273947458623434
9.7225873961295157,5.5326963266478932,1.9629826806525614,7.9616709422817165
8.0087581356921511,5.6824760326651216,2.9186646952712167,7.0908556515128129
7.4520117024309602,8.1988336968745283,2.3050384015053265,7.8922649065181734
5.0442535192940978,3.8300562256978115,1.9910131132572368,4.6211334206333037
3.4501740566064312,8.5364412611056171,1.2213841480592322,6.2499934953766969
1.8675186593814936,5.447274818656811,1.5048725810991745,3.843804461545576
9.1234215688945746,2.0427105190174153,1.5895478991490855,6.2718733400782973
5.1019866085025001,1.6485323236564933,2.5296071052144686,3.9076599574358859
2.8212702831570731,8.5779388993551677,2.7534215945292386,6.7827721818379691
3.7536096173558726,1.5001112521619011,2.8032837071328771,2.9535789672153787
6.2129761204770642,3.5255029252029031,2.9691372165015082,5.3609676457450748
2.5909550464530855,4.0071703645139127,2.9647333662090647,3.47600775070309
8.7095285568313798,2.5569500067243442,2.9059982655359629,6.9074229271806145
7.8266757685168908,3.8250403282179031,1.1436442810057688,5.9870467693902514
7.4751666035584314,7.6842331005257707,1.2755870718556104,7.3779341683805066
4.8888373579759339,1.1321455920406369,1.6089330529520658,3.1746915729961862
6.6457795663219885,8.4445608206861777,2.1057965081289227,7.678232047510817
6.2568817202146203,8.7089322121710246,1.1939557774109586,7.5080728967530392
6.8486194139933803,4.3503541587239338,2.691593915604285,5.8503702683877901
1.7599988902590018,2.3825160915457131,2.2335123581546181,1.9764382532485574
4.7422666195354868,6.407563671505728,2.0847288046044099,5.6397558372135395
1.3745275647570323,2.0770530027840488,1.3306226467345823,1.9240580197711989
5.44591737320067,4.2842742497042732,1.5065109488003947,4.9593437885852829
3.9687509109950678,9.6258626281087523,1.3206240499645161,7.0042347112709296
2.3007176997944221,9.9591802532527343,2.7038663155895972,7.7201505423806323
1.9306267095029648,7.9489440221912702,2.1684557201224361,5.8596708505970607
6.2888011495994087,3.798653589286896,2.4702588550392668,5.0642587928889995
2.5353367168319751,7.1889854424948325,1.5920657258200515,5.2131821862934808
9.3260810653911754,7.3486572893561144,1.7425052741765543,8.459498564884834
6.229550257303555,4.4905752564728481,1.8097099288530676,5.2703465977007715
4.1218282408135334,6.7679977112754344,2.52002994348807,5.6195704855227255
6.3182394233327503,1.0965488047810861,2.5447059753491361,4.7258780554517887
1.2052348392672774,2.8815189274201733,1.4136270550280634,2.0251201514366883
9.6270329191730077,5.7257947267053506,2.8830777134761982,8.1234421074228393
5.3407309324861023,2.4737617383246628,1.2413106748873728,3.7776278819629519
8.0446170452525756,2.493161810888803,2.7922441648472605,6.4176694183221938
1.7445699993019472,8.5267386149521407,1.2007912912996186,5.4436005630072479
5.3799249775434435,9.90219702415245,1.5290796223026222,7.7945435289691689
5.4163629491906882,6.0037248522560356,2.692957072135914,5.491988086350835
9.4404380947748461,8.5516275779354203,1.3589841446921749,8.9072623747816699
6.1455524713846783,9.9128949789364533,1.8271358626199397,8.325182098082994
5.2614046095125842,2.2743629971189723,1.8997185998882524,3.7681484453056737
3.4027809678270424,5.03421051928916,1.4905179460464193,4.2248524719709115
3.9841209760829699,4.5331544425772794,2.4204904026719731,4.161385810548766
5.6860516222438404,1.7204435528156652,2.7026692988044076,4.538171302806326
4.9502031427454201,7.7979715551527002,2.7491502797111433,6.5792763864149091
1.1945087189229739,4.9040112459033374,1.6786442914731219,3.4599442157396987
8.4366273177492204,5.2239424077136114,2.0617007885756289,7.0803557950681562
9.0654469465579002,2.3560567643191614,1.496812807731303,6.3727092578808824
2.2622418009874972,2.6283398700778129,1.4895930031002909,2.4297625987702078
5.9863252918514442,9.1639325994059355,1.3225081257038482,7.6640187988140784
1.9771816702189919,1.4018418007685098,2.8800380216150296,1.5962359937345747
7.0501608373583053,3.0956705644933562,2.7759776572111599,5.7983035769765836
3.5311040545510748,3.6285339728307551,2.5547174266553845,3.5095729394379451
6.934803712227116,5.4117778816142774,2.0353230425754578,6.1695444749822856
7.5429515285819431,6.2780065571331631,1.9812158310237438,6.9367517862317518
7.9178274272589135,5.4396097826559995,2.0594913323649959,6.6539113353126238
1.9696685136030689,1.7570380110119381,2.0731360271541783,1.8878907774482077
9.2441066062384714,3.1930070865014217,1.8691261693953807,6.923896218918876
3.0719259180539273,8.5922954628628716,1.2635096657841349,6.0352488438037168
1.336713005585618,6.7382983043061317,1.251327705737072,4.1282444499772106
5.9936722245233502,6.842341451208469,2.9044994316913666,6.4330967677578057
4.3383005547619486,7.0318292981621946,1.9640615191727011,5.9059671951970953
8.4681076881917186,7.8661271713557612,2.9064110498103779,8.0029409339001774
8.2742632485787162,1.5229763354930261,1.32715375542022,5.194391324191268
3.854250035404438,4.2994754643935114,2.1088331040798671,4.1651534157626982
9.5760945556277051,5.8557469173551082,1.4154345067030785,7.8343952373328376
3.6182605432610675,4.0461083496759347,1.5063692122532031,3.8735397055497738
5.6355141630854311,8.6003098595846783,1.0601091575223576,7.3002687506441086
3.303685815108425,5.3431525772856459,1.2379066214804226,4.3957847769982079
9.424392130440669,7.9176483051344126,2.8336968152583912,8.7918644066349216
2.4814703582381634,8.6681396519305203,1.6430659829646634,6.3696224997248629
1.4041955745309609,5.5431233461314822,2.2162584238291831,4.1206269301189806
4.9158735400273414,9.1859701948421488,1.930028263978546,7.2717542369564718
9.9313800765025331,6.2841154648328255,1.8009024904905566,8.3106639968500691
9.0250953962942262,8.6524686895034968,2.0637721826921362,8.8817164630483241
7.7374721751125426,4.065317160323719,1.374477889230683,5.9598873574667666
9.0171324179067245,5.4893526267833668,2.9772077970391528,7.5588193862519502
9.0410197572807682,5.7826993690411994,2.6366157374077259,7.9105734668459755
5.6697252434780419,1.9448174430646352,2.4832292654630308,4.4379455928992799
3.8433614664771372,4.5869725603138658,1.9375185940279049,4.1623794741085431
7.9481118889988922,9.2560390529650842,1.3057542442526719,8.6949018237345772
6.9549513685098496,6.6774901632826813,2.8413317165471357,6.8086640384839869
4.362919559863391,2.5975592419327072,1.6827741347634553,3.532745022081027
1.8502000125536373,4.0497007204864452,1.1002133793938675,3.0232323942772661
7.7211065021412342,2.7244270869642984,1.6848073536212573,5.5046949947332218
3.3621446433057822,1.2234081861871529,2.5889140609917689,2.6761930384750761
9.4313183548040129,9.3471441265362394,2.2454174899764165,9.5673390899618536
3.1687351750511628,5.0338659543118434,2.5016771694897191,4.2993129404123431
2.104821391703374,3.7678156517870756,2.5872707677247551,3.0792226863268279
8.4800140491241542,6.3862947240196295,1.4239092221610852,7.4172399971507996
2.3795588496204463,1.0658301066371407,2.8475666321863606,1.8917192893083634
2.6134147734196516,3.5021989594073246,1.8759792058407452,3.0623572126511331
6.3944451236875919,7.327301191290033,2.278027298528329,6.845943406065099
8.8710583675371808,6.7039279576233666,1.004617545173484,7.8731003335181198
2.7679119914311592,9.8362535278828194,2.9867369968223558,7.6964990809220666
3.7929130561008528,6.5832193869223961,1.5617927719283102,5.3734683459125785
7.9966435441705981,5.2975528626495949,1.1241262130803105,6.6288701081210348
9.7464378345487059,7.8528930686560692,1.9165240830730279,8.8813104691380289
5.5066706758210806,9.1299508476764775,1.2580601143640835,7.271647096348886
2.295077522961257,7.4862635204651644,1.3046534203151514,5.2291423702737188
1.1254265893738138,9.668901011944417,2.2645656260604206,7.2594113651158212
3.0669042699896973,8.0380465366435949,1.7858547831404665,6.068157163355143
2.1863999600786892,8.8012129443573386,2.8437049003099899,6.8023837245203227
7.098928062515717,2.0269366406527345,1.6383129892161401,5.0826144389986982
2.0964925416567803,7.5917215269440899,2.4523602567678022,5.8584151791484569
5.5569693845856971,4.9607982957463177,1.9221988603098152,5.1173074767836768
7.2483619207859782,5.977934221701477,2.3199026022585576,6.6509864864038573
6.2300494829881217,6.8869216853412105,2.1993907134319808,6.6022578408780799
2.7979808649405187,9.7283360503501246,1.9455679455179964,7.1679254014836413
8.2371207356403637,9.861202732884621,2.900122189248874,9.1343844809741004
7.4386641665422149,3.5940542093911474,1.6854272855099117,5.7708252070234174
7.650856035239876,7.6037814769412453,1.3544710024985451,7.7644434109171021
2.1795197640158195,7.7498518414174171,2.3561881217596565,6.0104413894105164
2.1137842328531016,4.1184357518174393,2.6920151226158175,3.1037041895055824
9.3480629590585682,2.1148279737779889,1.0805074798798475,5.8001291272884252
4.5782037444244654,1.3685226425714778,1.8992653768453611,3.3280203179793784
3.7085382260284576,7.9960881477626069,2.7849753793746528,6.3253671380975103
5.3972564081638001,5.4072976763521527,2.499237237845735,5.4110437776350659
6.9657779148722421,9.8698615254543363,2.9836154329952564,8.7754849974812235
9.6006093134227299,5.1847611057428775,2.0628276231944875,7.6334487040841861
3.5780160419384952,9.8012528116645612,2.3199914376023028,7.5957577706154549
9.3232758638082434,4.7041840197465383,1.6049605622758563,7.157485706616133
1.2237354224763068,8.1431393550397537,2.8950711993319844,6.3559524861831926
5.996782380941422,1.7633734508064887,1.7326709771130726,4.4286044768272514
6.7057760051297661,5.9991553912398752,2.4770214253732572,6.3164702031643207
1.9530766337567798,8.2185380828715182,1.8062804082381638,5.8698908927450537
2.2630563735752136,9.3223150049789982,2.1236378601259984,6.7068047199447332
4.7720288738467342,8.4032478155568846,2.4395650700430922,7.1073161583113231
9.6960872092886348,1.3327365448105679,2.0178683035027083,6.9951793825636859
6.3643829791093554,4.3543210717606078,2.8141726538190168,5.5085427771706197
9.3972089944019004,1.4382862508246614,1.8386019758556205,6.6096600320856682
8.2392482405167371,1.9835406200310222,2.2941435962866503,6.0597228957584637
5.2064344139976235,7.077750658007357,1.6847248666001082,6.3008262803569961
8.0628710432696877,7.4193237668052836,1.8163133364620261,7.7164100811985783
1.1605310557928896,7.9634861447646372,1.8801002164671048,5.5668507608212581
1.9822959708916144,8.7891089325009659,1.2516140366245705,5.62250331805458
8.4648575339446275,7.6548832162885887,1.1834473581180134,8.0077108966472466
8.1713537949264552,8.2078443289596876,2.3349798462935158,8.2542616368922825
3.0937666776979031,1.4406733884095133,2.3110354766861043,2.4778975232044571
5.7769263153914814,3.1108163539716873,2.3258194284201905,4.7594060543358259
6.4541423863000986,6.5970799603772114,1.0395328906853833,6.5248083458539066
8.8096505839841015,8.7231277416234079,1.6530936853435598,8.8142094181217381
6.427964416048531,1.0405011244569322,1.3956196945183938,4.0912034456252444
4.7131441234631231,5.6316640790471482,2.556302845088025,5.4114449641625049
4.367656390664644,7.0955865942795748,2.7212608027922602,5.8538965092375213
4.8329387773615888,1.2664656021575189,1.4933607544522947,3.4251834225970565
6.8673792302197674,4.6122000179804914,2.3356983176959725,6.0124334327856719
8.8074156857709234,9.0607139324532717,1.2587256069165489,8.855008177876476
5.0850719386866974,7.0445152797027282,1.5503050512034267,6.315739594934918
3.2305560665622233,3.1389252702453758,1.277308992466839,3.277457186230305
3.1299612669782304,8.6750301666872147,1.5670415331984584,6.3601652024997701
7.7141285221910181,4.1322828106856289,2.3494730946985558,6.2764398961973757
8.3491188708151931,8.6801020402965356,2.8206538203705049,8.4973258655508008
1.9475027186871245,3.6904928600701496,1.4050448158483719,2.8542881390515662
1.5990297125966033,6.312882257948341,2.0841580699014384,4.685478799028437
6.3499029738080663,4.5724606097305065,2.4027822024868648,5.6916497643424044
2.3155591977342844,3.4734254567956033,2.9058449369711314,3.0178955899226869
8.4219777141070722,8.9790180595468225,2.2201209657743477,8.6211299923147759
3.7930120653166699,2.6883431374554219,1.5102138620547614,3.3413990931052426
2.294847396740284,1.763304321121868,2.2509563138278725,2.1364075844074204
9.2887342523870515,4.0773424469109436,1.6409823233560323,7.0666871690888424
2.4897855046175037,7.458752328774108,2.9522567813834155,6.0446122234531314
3.5624807410414201,8.2668844537865347,1.7993522703272737,6.2555633827656081
2.3825205567285277,9.9886903306008836,2.3708554415220284,7.4742638649283908
2.0394105729881948,3.6672585131004842,1.046455164693517,2.7780167038316885
1.1903321470279602,4.6714775601815397,1.8001228922695107,3.1742899267618179
1.498558682478341,2.2313915022666366,2.7502152266450235,1.9482121562042933
2.5717732384226744,6.1738473666073022,2.2204548888664917,4.7910718528836398
1.4804373936445785,9.9782203353662542,1.8878857727919527,6.9701806232934125
6.3202943449987412,7.3079290910859269,2.8718749988714518,6.5724466751433681
7.1264307411955574,6.3569155637203458,2.707968752294458,6.6443238079075533
4.5426741114882541,4.5313218362961463,1.6444313476458765,4.6412885834194393
3.8619198725684445,9.2376888425699928,2.0890968040826792,7.0605877613926245
5.5407361332000704,5.4722493651731448,1.9796485121849254,5.5401482135426035
8.8750444801114767,2.2093022198175536,2.2644050002297247,6.5277399879067284
8.6601846413998551,4.2884061687922017,1.6682225339175112,6.8527306760319648
1.3912755581151275,1.604500019629902,1.4884100015317765,1.4863398788978419
2.6334856863687168,2.817811339199034,2.8253436705110722,2.7554766766643182
3.1307038399395641,1.1590190289992099,2.8477489989970124,2.7206657153639044
3.2444881824899063,5.0795192485014704,2.686645771523958,4.4679697508098677
6.1410938656849545,6.7108623845661741,2.9564088615291224,6.4097851220620319
4.7463618313287306,4.0896321614101696,2.4899830515593768,4.3809253559365242
1.4432870793483459,4.7834359435474942,2.5293344571239995,3.6749841765617353
4.3625272461361444,9.6328834556011831,2.5251801839252814,7.7452887555181142
5.7137765384587347,7.7676680941742395,1.961215261884613,6.8057321031575269
1.9150471261334436,5.8677097325045615,1.9129043890285433,4.2914343708630946
8.5011269840970378,3.5608678760064274,1.4804525522980063,6.4110274106655334
1.4676567981859383,9.0729711889569575,2.2896383887185809,6.7374596609855688
9.3235768211625594,3.1158740519259354,1.5786402722046691,6.87870389449483
1.8920182742188794,3.9280845746500934,1.5156168194047088,3.0102669824448074
8.5921745643797749,9.1815833298065357,2.1719227481921095,9.0587177367037892
9.123878295348554,5.7658784975656516,1.8199647764500864,7.632202723456837
9.8161361252793338,7.6808615447617905,1.4377132175892644,8.8666231463777603
8.2182329224623416,6.3167031474738948,2.6321120335056625,7.3003833086638972
8.0152978669419603,6.8809528810854559,2.7211398385887522,7.4056935691613459
6.782349483959929,3.6944496236334299,1.3353990393555619,5.3579271658424252
8.0109671912031608,3.1723485546399663,1.0150140655999997,5.6917549043497253
2.2109698757183236,3.9024311245179875,1.6722599370587474,3.1386518336240239
5.8246123235287355,2.3989740767508021,2.5950216713615051,4.5065153961186271
5.6280058317137298,8.8688292876172667,2.6783477324686489,7.4154915885417534
8.7181492971030181,3.5492223992510268,1.2766581402320984,6.1539712644618678
5.1651942903416428,6.0534045497294615,2.5486718023661021,5.4719528666743082
4.4658054649031813,8.1277698262723668,1.2314083346188589,6.3691145204554633
6.7560694411339908,8.0544169843814224,1.7801251803130584,7.5320987043692167
3.3981698575076145,4.9454763272577358,2.9972190300238317,4.3091956025263434
2.2579156985856117,5.2863157772805307,1.3851816464618196,3.6797982932475541
5.3008954662137118,9.9523157404152229,1.3079271651552529,7.7188296537640282
4.7520043173539648,7.0713772928112162,1.845600665093587,5.9921301934100484
3.0931294647598633,8.3317459880609448,2.2393370519397227,6.5971498268620641
4.3076062910361523,9.1229857229730875,2.8658015648265067,7.3080392649976229
4.2975320484362269,8.0883085260640524,2.9616422910660685,6.6806904806095808
3.9474600797129091,2.6666141045821083,1.1392812731827893,3.4744368470593052
4.4151767175423604,6.0595366036381497,1.2759950346958107,5.2970736178593318
7.1716901091035083,1.9170474158309039,2.5814759477919877,5.6050716697115259
3.6718882711415679,6.8762991390759858,1.5412643045417209,5.4162920226578297
9.5397213404380636,9.5981448536902985,2.7696981190127214,9.5997115135926165
9.2471321758436016,5.6145885787010021,2.3269065144581735,7.7900433495944048
5.3281938547007073,4.8967524358099048,1.2236896047613544,5.0381729394176658
3.9552508450421993,1.3225847627634686,2.6650585698480143,3.1918704069905766
5.8189131084700279,9.6379707009629829,1.3527127600161517,7.6841983434738861
8.6370443989626207,1.9270241571714291,1.8469907893593076,6.1634142302849924
6.8732860650409187,1.3697118397436223,2.1043698571186598,5.0392091115849258
8.2395264515236963,3.2145995035444463,2.0015322981605568,6.1973190138550205
5.7945004845916621,1.5897739052654418,2.3723258312303006,4.4079579849018593
6.696258663408587,5.0960605817058608,2.3053734697385107,5.9085283573691036
3.5934005276421557,5.644790211314012,2.98408401105611,4.7351599444324197
7.6140384607926173,3.8131295412572555,2.9988438184483757,6.2531934578665114
2.8216413381314651,1.4586443431739746,2.0329188052712821,2.1465928017543314
7.2531831593664844,2.0044033142430404,1.190398173921728,4.8063594968688701
8.7464716149330464,4.4605394019093527,2.4556865979374365,6.97593366931555
2.1889255357138953,1.5447560574388253,2.9533281564331784,1.9858814865485619
6.5294176648772781,7.2837075304892211,1.6366527752580406,6.8031868419044628
1.8558617340694115,2.8631848737233079,1.9224177716751476,2.3559619738132107
7.5314406544428421,3.7186441190527466,1.8495538496309119,5.8363732669024326
1.7604389694116822,4.5471319946028776,1.1028383091138587,3.3096669206704963
9.4234584043056344,4.7494866976223307,2.3445288624468894,7.6109288195192857
2.2366713703402192,1.0149463690732048,1.7066753901369356,1.6861939468044118
9.6299222131817235,2.008633338988278,2.5749277492630043,7.4538506364931196
8.2079575847658699,8.7648810736679028,2.6642401505639723,8.2979534959091499
6.3431380401971866,1.0110975626071732,2.6424615731956909,4.8899684146439668
8.0436169416659222,5.5735062023158761,1.8333319960797603,7.0872905865480584
8.1560335508477735,5.4055180585648728,1.643091364481799,6.8825489903502923
9.5142435653559723,3.9978474490957403,2.4976415593341095,7.5351526745898303
3.2804501845526848,4.8819431813180465,2.602778867685446,4.2550256098643544
6.3106830582247824,8.0252302377392581,1.9825148927827323,7.3014841570280717
1.855442778079611,8.5708333559346084,2.7860620390726059,6.5308042285865495
6.5454913002170914,3.3431368907372505,1.2878173921571165,4.8630636051559399
2.5416217368350993,3.9024139687095687,2.7581375593179205,3.3636952612836377
6.0845555032519769,3.1823456772549945,1.1921904659437625,4.6111063480439567
6.1518746263046475,5.3187706049595862,1.3070510441092278,5.862046217837884
5.1938663768310462,7.1493252189293166,2.0676800265479205,6.224365986238003
5.703685979618105,3.0542758791707847,1.13503696037483,4.2263736650793708
7.8753105100592915,3.9766216784938,1.1056142028002207,5.8423750112248758
8.1932024486085986,9.3734615583023544,1.001037488331411,8.527509710205921
5.4293789401788626,1.4371236086226227,1.8726333193885263,3.8910102437716829
6.3963409737035111,5.1469264471560958,2.5492477625844598,5.8061069111883503
9.3811261212109169,7.4040223743710003,1.0696767005598313,8.3571452186491975
2.0776022965101051,2.3540861040172665,2.3045152129317108,2.3218440190250051
2.0539320931009946,1.4263661800493366,2.6462546348323732,1.8972224217469975
1.7893811071969157,2.2438483447467767,1.3360016971557422,2.0050661232517148
6.9207695653647505,9.2694087417761466,1.2937274696428085,7.9215277563987643
4.7674747071134149,1.0833380363901108,2.721601947241072,3.7769332658966581
7.9688927452765892,2.6948977733021664,2.6462492199001897,6.3134902550608594
7.0410827197773331,1.2815516161148008,2.0778835325283738,5.1425829918509338
4.0027398249541433,1.9956652080598294,2.6383997585879606,3.346744465454607
9.085298926253822,6.581343579654666,1.1855121548489895,7.7435554598855774
7.8627893236358712,3.174750178651772,1.7889630358775088,6.0895129685760692
3.4348144681915813,6.1229084538760912,2.475595112212746,4.9568957670933118
4.2777281599484862,6.3117584448951352,1.5149039186479267,5.4147372399409885
3.8299598218383659,8.6449179978080117,2.5046578288671055,6.7261532210839796
2.4185048376249969,1.0426725362068652,2.0083572087816277,1.776751571326356
2.330050352879725,8.6803251340813006,2.5005319758964664,6.8170063829618233
9.4251471703816971,6.5720717778427655,1.9293592757146591,8.0917809102450544
4.9411363347887791,2.4646913749446182,1.7358086804436352,3.9316384423097919
4.4498784049966886,7.9564364932175557,1.4383784329572646,6.3340574383877453
7.5671713780964014,8.6994238761152722,1.41675868287003,8.1317445118769065
5.9769375872760993,3.288371353787416,2.502981621142792,5.0393472924204792
9.4252598815461592,9.2691431281241279,1.237820696067921,9.3252591611915818
8.0227134451845288,5.0901168726879202,1.1719647002218903,6.4190934986230017
5.3143260771208629,6.4308200889998934,1.3525827300442603,5.8071959784926754
4.3872352613274357,9.8618458025587934,1.3506930229078438,7.3619428747635354
9.8796839043188989,4.253824707752794,2.6462152456137993,7.9390021848480474
7.4598421240327912,8.3184341123810164,1.7970132469484248,7.7526371425606433
9.5607519400345709,3.8655920604561369,2.9807769147209648,7.6769588194867344
2.0663071949533722,8.192921700173418,1.2744225155812248,5.335423501246721
8.6548031127170439,6.4066052697637828,2.3070796513872867,7.6052901565829254
6.7336649559208679,2.9472012570286128,1.8974590144025012,5.0355329934536837
2.0972951050160131,4.7262348441031277,1.7858363533941479,3.5485751815372155
6.2943219997229862,3.8587207092720552,2.7501683981081646,5.2536742987772715
7.1748672859490394,1.7029755377232749,2.9511912916567993,5.7722070241797345
1.1107241729974255,1.2685129308972773,2.7457179175483573,1.269454471505159
5.0888616565757188,4.1183078986646287,1.3846013580702661,4.5998599521027081
8.4285956007668901,1.1713073303573793,1.4415958424178681,5.3830488604595592
3.6582312280968088,2.489389818235975,2.3121477581901266,3.1585807256429939
5.1269327361869603,7.5266498876578192,1.5781671632763834,6.3165167123693617
4.9808271436110392,7.3728211211522909,2.4694502615611595,6.2368105620540844


==> anc/competitors/data/v3/power_mean__s42_holdout.csv <==
x0,x1,x2,y
4.216676336429285,1.5413362272544753,2.7959346607542876,3.3600873629349577
4.3498779295624423,7.3996781639917177,1.0674560810028604,5.8882657490947459
6.1840329610775804,9.2348425133442245,1.4694268226336271,7.7803160670673517
7.7238270305557259,3.3955546695172041,2.7351968955854886,6.2189524791994888
2.6614661618571938,3.066623238843901,1.1300470544214514,2.8649770169206428
6.2614508157172404,5.6022891109453159,1.713462652565853,5.9384004309213259
5.8129511021060774,3.3458095536614469,2.8902052989551406,4.8748791471262933
6.4224295170996202,6.515360461363807,1.1591044581621948,6.4689215405268028
3.3774729363357885,6.824626794148708,1.7332455895562728,5.3120789726109141
1.1319830224551546,5.8051220416182501,1.3374890856570139,3.7437101015268879
3.0849307371014745,8.4907803193377731,1.8346664368178474,6.2979153513318593
9.0043739096105089,7.9967637424233162,2.0495945656947816,8.5162234681249558
9.0607693858782703,3.7869689997359282,1.8488820236265093,6.871274763346638
1.6169144805698847,1.0380343655944722,1.5733115129140132,1.3455388584505297
4.6364185989833491,6.8841678548917029,1.3910598804715362,5.8032406147616191
8.644306008554528,1.3456916723472832,1.8862816493169383,6.0804229582365323
9.8134068231069698,6.0304975487895263,2.4744616302895874,8.2447345712276192
6.015032001179013,2.3872075803236887,2.1430235334695942,4.6234608784654201
3.8540632331887932,1.9114986250891211,1.8104594353640211,3.0132952264722723
6.3999952267454709,6.4218692366185266,2.4098725890738333,6.4109453846828401
8.7711890774084225,2.1590398972138245,1.3656655265950506,5.83936041616131
2.5109993841473779,9.4629538970232403,2.6579831447634708,7.3706883241851768
2.7458150918740247,1.9259450972735102,2.9692657364117832,2.4046954727866123
5.6290905806362996,3.0005972483404229,2.684725899657459,4.6315662110920774
1.9058063977229642,3.7728192158879597,1.8746964061034488,2.9710492343233428
8.0586026092287817,1.2102786723475767,2.1309689191754648,5.8688130494353095
4.9965659696802316,4.840375245760657,1.0276411425388656,4.9184877458680063
8.3090949050215439,2.5117792265706251,1.5633523900879349,5.8453034066455434
9.16411066284026,1.9597752788396701,2.4981740649756925,7.0022687537098287
7.1140970992352397,9.5968899305258333,1.4271429367975734,8.3949101255274492
3.39834299682623,8.0579111107465415,2.5977314433893879,6.4151762497537446
5.5520138408565698,3.5177481575808982,2.3564614411161573,4.6860281918057058
3.9537865585818937,2.6284169157380917,2.5916627686499316,3.3946008107295307
7.1739009363557544,7.3626204561853728,2.5952543189635695,7.2692376973859982
7.4939778389209692,7.0052818845077214,1.998900473980618,7.2537420303185618
8.6685792009216733,9.3106518266440652,2.1716937594045924,8.9963291031889785
4.6150238878513496,9.3388250612424599,2.1231166672112538,7.4103044712476542
7.9757752919988665,7.6920368083077184,2.6417886772947767,7.8360146138061495
2.9018090232573912,4.6384645773274347,2.2841653363877601,3.8957360129450964
4.9440765987908435,5.1116034870591527,1.9042075783069783,5.0284709162507504
2.8984327270129535,1.1632640330698905,1.3999791379844302,2.1055751723562555
8.3334416539332032,4.4405963765653205,1.8603318358211123,6.6382563745686385
8.2249571923889917,2.254063767390273,2.4575979874026155,6.3071871345878545
7.4642145878383372,1.0605941692338694,1.2685054281664843,4.6061015030283867
3.9203949920191796,8.0680044786809653,2.5239682602713751,6.5057628744509213
7.7281086829924295,4.1561617248727716,2.2954648918353993,6.2769913516037841
7.6642339395795922,5.8103732725204296,1.0084147622111141,6.7378418520396597
8.2965360253914682,5.7976385777411377,1.3836195173194945,7.0896411843078795
3.5245465747227662,9.3797042961987334,1.511318507340679,6.7917178004618952
4.1458708028464795,9.0842103981452222,2.8537050370023125,7.3827354128897991
9.556494989745504,3.2557740698706805,2.762272961973137,7.5709769991527915
3.7248293525785225,8.8061988771335074,1.6327933089330648,6.5885929819263582
3.4826357105252028,9.2382259262081554,1.4875426715973292,6.6784686930452715
2.176456833618742,3.2910527973722248,2.9123838424937443,2.8384768154651097
7.0216185334338821,6.1676567080371552,2.246947681216092,6.6118448084376125
1.3826105667123756,1.5311466011838011,2.9386731114033191,1.4605395194187163
9.5706569865074673,3.9673602241255672,1.8799833852287064,7.2643326018715042
9.5982990675359208,5.0915929302406671,2.7490129424600016,7.9098733585561511
9.3657013060584973,3.5245792423935218,2.4533692305111163,7.3155306142908714
2.7705573769187923,4.3191004453838939,2.7739772841880326,3.6894425421297345
1.6773896191746411,3.1664595751599971,1.1496700628498597,2.4392635832351814
2.8683994883704522,4.8763365971699413,1.2793051927449339,3.9089290579806684
1.1015377346213779,1.0296169735116982,1.5383841221758174,1.0659040304986083
4.4164753048124341,3.378900508755502,1.0359872917176944,3.8989338813117249
7.7448122590144193,1.5724166913533373,1.1502559551916971,4.8224656624822781
6.9049448003012834,9.1587841732110782,2.3955828138810444,8.141112728733253
1.3326502397869624,2.3898299693832872,2.4473120272853044,1.9654359254392135
9.5755384531596839,3.1001149093351725,2.7581827214994137,7.5663960398243333
1.7144644856853375,6.9695687478759547,1.5059845813166142,4.7451767995066314
7.6564921599581659,7.5594949655507406,1.2270678768853167,7.6080286634489251
4.1532372879947843,2.9113312588943403,1.0580125852175548,3.5354656026682081
5.9319133067396477,6.9587895084316198,2.4621056936727079,6.4751472001525316
1.1348493750185944,6.2288409892989884,1.3206110277090406,3.9761039162387108
8.9309635202008337,7.3303383014975561,2.8124336018868528,8.20146995614828
9.9011926653294928,1.9570053397473588,2.0155216625512415,7.1513476535198315
7.9236736239896377,4.0786518364779845,1.5206515419761775,6.1613879128828488
5.8049078990104208,3.3763660701587113,2.5429963081596068,4.8284754946538593
4.1123963576154745,3.830869371961827,1.5865163401434521,3.9730958527849496
2.9433226888467408,5.9307220175617914,1.7289898087403854,4.6182332042153629
8.8186226695378167,4.5621439947925415,1.6761843477895964,6.9175245260147715
3.1420809730280608,2.1715969349932682,2.4163945260885034,2.7185415718026928
1.5971177311846874,6.0798291033058307,1.9227652046630757,4.4053754989563823
8.7682994134269556,8.5499986681978264,2.0939598816287699,8.659901573721223
1.2886643654934344,9.4388901832158822,1.9033025299372333,6.6352591410338917
2.1709377666425422,3.5674211319983811,2.7443735548958959,3.0110513169293416
9.5483517956938506,1.2563744662501217,2.4561267485739204,7.2206316868546443
6.7971930891504906,5.9203149301746176,1.9182425690053058,6.3726201179593467
6.4186636198912881,4.4514024752255512,2.1543714369684013,5.5366475903080987
8.8962912736055699,1.9394921720706502,2.9574944635854274,7.0637930817482166
6.6456988343680878,9.6780766013415445,2.4460859672161233,8.3618358025831512
4.8641882126266642,5.6688852385647266,2.45231489735519,5.28878656896448
9.6350979923221889,9.8568925981562039,1.9601971210096865,9.7466011010128195
5.5459786585709479,8.8750010763413538,1.5867248958814617,7.3229959123895725
5.5125491273267144,6.4607813589843488,1.0576207952137082,5.9877480419242701
2.9969149833818869,2.1471952033134993,1.6531393913438661,2.5949317815855899
5.5584266274974041,5.6922000051363906,1.5367944490688739,5.625526772993279
3.5591731833658509,5.7464707855524573,2.0876192203967152,4.7903507129494134
3.0405628931603372,3.3560066426732043,2.5285590106186451,3.2042205946283517
7.2565063101205816,3.7600689086393184,1.2707561258593174,5.5840849716776848
5.6160307614360123,7.8060800392091449,2.0464912375260211,6.8038638864363117
4.5272945694366271,4.8501674911734973,1.5454070261788926,4.6902467844489983
6.4489373146771296,8.37643099628092,1.7089785019299291,7.4570312068625153
1.0937541261597916,3.4591786624695819,2.789957256977575,2.7366509849200713
3.8148414899286327,1.2918955588429357,1.3347211052268753,2.6595018046350289
8.4879636256032782,4.9342668258735394,2.8493171644316218,7.1221103174434388
9.7108614512078724,1.0299842234093877,1.8600813947461208,6.7451045107732703
6.4645336662748418,1.8826130810119932,2.974669515501561,5.1643204883500307
6.6275563068675432,9.7563507460022532,1.9241812638713807,8.3289785122377182
8.3567736505665273,2.7692938399344507,2.1642648070594337,6.3173325644009406
9.3349400917451586,9.6586788357170352,1.8107941438594117,9.4979279067885205
6.467448252162761,3.058786041021762,1.6757423074103142,4.9672007913811544
1.5082237485760608,4.6137396743610619,2.3208490545995604,3.5303547704730884
3.8574812187486911,5.3851200656566611,1.6816723845943424,4.664235380398309
8.6784152624058617,7.0832114284227092,1.3268467355439233,7.8940146057167686
3.3024224228734615,4.7354160589562717,1.1636672372033787,4.0294132621362779
5.8402061124668352,9.5060672289292949,1.4893992291079201,7.7803111326450676
6.0765250300844134,8.1778836482856363,2.0937481579101576,7.2113526210522592
7.6191551800932888,8.9840701830423519,2.5915203079893017,8.3460618231097357
9.4808345908442746,3.826960050142457,1.8068739889264511,7.1267023988447589
6.4292861354131094,5.339193144962942,2.4148175213898395,5.9197960318765208
5.280250369197617,6.0866401726975985,2.3808602479711585,5.7031448341635578
1.2671272466018699,4.5861816978212904,2.6392834024509595,3.571271698574217
2.3228114428489293,6.3057611275400705,1.9793278304389752,4.7436809440427519
8.3646863285965036,8.7359828768705547,2.544845987794329,8.5534472332724878
7.0600473043671341,5.3754805449021799,1.96228138961747,6.2724336937444285
8.4900648127264979,1.6730203813876841,1.6127178619464067,5.7701212239066004
9.5575100625014908,5.2766641703367014,1.488281305253494,7.5679720816657046
1.152152000223992,5.6256771940359922,1.3872915584447583,3.6820115208724591
2.6901220130487449,3.632279924105049,1.3185524149892842,3.1723996815610143
8.8674716806253286,1.9216921082886427,1.6356187000925604,6.0908361252836327
8.2136100477619927,6.1982127981164368,2.2425852159025803,7.2927862781171564
3.1400582514323983,2.858083687855872,1.204468227933575,2.9997487254654032
7.4254024151777802,8.0752861837738585,2.0680772348837539,7.7576160916651942
5.0607835940030705,6.4433816357242772,1.3154777759406464,5.765201431058494
5.507323046425431,3.0617198682701456,1.921091027068242,4.4426551984250038
4.5121629428457748,6.6100990642085797,2.256592741042291,5.683676143408074
7.4443534522678165,9.4678462323934625,2.9104966812871327,8.5702457553696902
5.6610971849824328,3.5006858611926037,2.0300344842306188,4.7101789857740313
7.9029677754731686,9.9441574236002275,2.9623510394057,9.0366744931359104
4.9916195370978764,2.7093003836915783,2.7500901916967324,4.1281556527096743
2.8474960029195153,9.5163660527580802,2.0201024120588813,7.038256842952463
7.8436835473416888,3.430801128442007,1.6217439727801159,5.903687957942851
3.2745048357995423,8.2566887559396314,2.8928555460514467,6.648832440763095
5.8175112279441699,4.85677930477671,1.5292254537568191,5.3485846708243852
8.4588437348782346,5.5131861751045941,1.4231592332923202,7.0518060219262546
8.6120855638086358,2.9313152168565804,1.6716696348638109,6.2332659578568359
1.3925498600149842,9.8752225043731254,2.7348021898355936,7.6775027546370271
9.5942321697577508,6.9325230771640207,2.1012395455945616,8.3804603642936435
2.1533971931726188,2.362872583280696,2.0312775169019632,2.2606384086110203
6.508330153817063,6.9627658399425876,1.0583517909880373,6.7357716685764855
4.7672281382789814,9.9324523036373353,1.5943734888891197,7.6182725174934633
4.9867748559398457,4.5952574517948044,1.5556858917726673,4.7932384233477983
6.9282461842118588,9.9445711812570341,1.6598494115946816,8.5251614455160567
2.0630901036857172,1.9517868332352399,2.223302458504655,2.0083818509803351
2.2267497110091079,6.4146517738275035,1.5277585756428254,4.5880775700145335
6.5583347273127801,9.0715471351618646,1.9798621957286078,7.9133322137799045
4.2008601887500845,1.0554787290261705,1.5644754266824652,2.8919594282751557
9.7397274019814599,3.3524148184849025,1.026186193153346,6.5673321017767563
1.6225412560272698,4.0060387787308116,2.4329418039846202,3.1460208529910463
1.3981113291388332,7.8421313183923438,1.0440266619759693,4.67429474161891
2.2277831495928893,5.0577379272953671,1.7743158755548309,3.8517015170267599
5.5048239437143955,4.8038909074095688,1.7158628121221158,5.1628829765933606
2.6461790025483469,3.3032999990647198,2.1360506683019098,2.9952699142928432
7.5712053549430589,9.6580459465085244,1.5504725013090594,8.6493995263295638
4.2599113740193308,8.6066727059916879,1.9670166632126513,6.7794222527574348
8.09964177332124,4.981410403024638,2.095261532886691,6.740618254586157
9.6537125530241426,7.313876403577396,1.6866571207218368,8.5390970078841466
4.09960028937234,6.6571992126274138,1.0254528748931042,5.3823051335925385
4.6799222287488451,1.303302522932916,2.2616340973495292,3.5278448106021707
6.8942047244231279,1.8961031976595064,1.8369193322400026,4.9626061864052531
3.7107960888114802,7.401259546850806,1.2630214833443718,5.6374506872121408
1.9480042283905181,8.1835112452333121,2.7327329076843192,6.3958413722532663
7.5423544226913002,6.408523693872727,2.6463844295233536,7.0131944063727376
4.5700319076680209,9.8977196966008343,2.5341141758447465,7.9316612381527962
7.1861981189482522,8.6088524163406746,1.1419303857915073,7.9020766636921058
6.0866811000552064,2.0323708623784573,1.0371891836087686,4.0791696397184136
9.9935150338932868,2.6846073232407131,2.739704019415246,7.8362832535605706
5.4261047231101429,3.3710738353160576,1.9110347740240734,4.5067643415903351
3.0956538161150782,9.3157803437966074,2.5859660445986874,7.2822134897507267
5.0199386955973662,4.7029436267538038,2.1568740063495175,4.8644291336116714
6.0113368676556096,2.416460340751271,2.3966654135530585,4.7064907589520155
3.632704273658697,2.0617730680999675,2.5068213293850645,3.0036938471042651
7.6855351258488875,8.7423006659561828,2.4040685480816428,8.237729347575419
6.3405066750689203,6.3251510163369735,2.2061823290588629,6.3328344595669357
6.7908630637132523,9.3812048138618529,1.2046533005414346,8.107321524394532
1.985231079853965,2.4704768105293313,2.637163256556061,2.2493086356509973
9.5577548986438714,3.2687145073208352,1.5763766631082579,6.8546617892804171
5.0479602334590492,7.9700990621956418,2.1058006266497298,6.6875774884028036
1.4287781236617914,3.2383884532840135,1.8750752358631122,2.4831761186783523
1.6920701765089059,5.4682460439099136,2.3343544549084294,4.1740044332000359
8.5341570215228018,6.6319299330771049,1.2113787887926306,7.5956728860807203
2.6960945706186128,6.8896702126740115,2.9201537294036939,5.5516171661655243
8.4305214466325182,4.2676966171442308,1.2112045481704667,6.4220249548213717
8.4754326987011357,9.0285104484278911,2.6285368925192309,8.7590817177315046
8.0688265416554152,4.3123514123912319,1.3033489968578673,6.2776460750822292
6.4175064924684611,7.6680721717540639,1.9025034560080996,7.0678021369921673
6.4381788168698995,8.629881663967037,2.7757454582370809,7.6732157241095624
3.4211411533520191,6.7132238580871393,1.4065401817846599,5.1763313087185114
1.3756849493208603,4.1475704452910618,2.2937068244662537,3.1699069074197701
7.3958941043569029,1.9377822454819258,1.4038823500735509,4.994383755784976
1.1342163406141896,9.4540702919793809,2.2074454993819024,6.9352808727788462
1.1921071281292512,2.996549022977923,2.012242866844046,2.2824487212828104
6.7602172498145663,2.5306481793976205,2.9048599371316914,5.4287939258185949
9.5622843393651387,2.5906712604993798,1.1192885661122438,6.2018149058748024
3.0374972328689824,3.6199055442242631,1.2255007875877613,3.3315759898082478
1.0642203631911102,6.2570318362111532,1.0271767612531855,3.6882169241179765
8.7584310228784119,2.3508233127418623,2.7521561239892192,6.8741385523547374
5.8459051613826789,7.7961476992527263,1.7140743595028354,6.8707002173420229
3.9604469516901757,6.0275647887891566,1.1143306599270268,5.0063061891188685
3.0515978465811591,3.5205456478512662,2.3587244674621819,3.2974101973004157
7.0288625255090436,8.3136056528031297,2.8393259870208118,7.7204091030373929
8.2974486337702285,7.104207306440756,2.8478909025811676,7.743315916927159
9.8847762615468469,9.1495446737269734,2.8669289818962955,9.5303980527945686
3.5936817491975432,5.6895614023311163,2.1294591603545356,4.7730638235224143
9.4670591395986374,4.2050594467410134,2.9723126212471227,7.717532886258903
4.6052577210725847,5.7010653200447949,2.5243704779893861,5.1972642298737188
1.178796039625599,5.0048775793611737,1.3013268829978499,3.2763525848459722
2.4601205744944292,3.3360532605122493,2.9383333252666466,2.960897422161306
3.8435714189652348,2.4910067810650971,2.2618338732570979,3.256728972625913
1.8022486023735433,4.6414569004967428,2.4544646624856021,3.6355037031620738
5.5724865742216112,4.7859712111265402,2.9297251164382452,5.2078855043885826
1.6349607234617896,7.9752173710068366,1.7355407027337599,5.5436214854513048
1.483491944757497,5.0386988211229085,1.241680821220958,3.3819812522406538
6.5260189724105535,6.0927589206363955,1.2044680553306468,6.3101494497922115
1.5589537090920043,3.1760086152514639,1.7614636732169657,2.4711969199621695
8.1107774688781209,3.949803379691506,1.278973993405816,6.1314606126838553
1.0505989416852848,1.5663884077061947,2.9849099696926018,1.3571215266726959
1.336032661833245,4.7445740466314295,1.9063488989217081,3.4496205327813048
5.1712069279201698,6.3816758491207555,2.7837406321371496,5.8325034111271536
8.9690460694455396,5.2013306464819919,2.7482975618739465,7.500919571224089
2.2299015987119617,6.3029409883186736,2.8540064406362919,5.0316886069023212
1.5596591534942459,9.5241003273776439,1.2435138284596088,5.9121033437830883
3.4281927512686412,3.4753284885396463,2.5555064596652413,3.4518857694010547
2.6774892802961747,4.5562374765075138,1.8404044968791857,3.7182969233340364
7.4618898553548973,7.4943835583729363,1.6584737468540443,7.4781483281273786
1.7121800968873415,5.544029543152277,1.4813000228862265,3.8725448432786393
6.5523974036585777,1.1135428185182352,2.8937738562087389,5.167256531525684
1.3111827654932915,8.5978333019331856,2.7721263168188819,6.7088470091128078
8.6141340996898492,2.0694192418479744,2.4617610535111134,6.5784278130944385
4.4163215594821654,9.7987437967224675,2.7458779490759384,7.9130899136318096
2.6225428383507143,7.1778705151324349,1.0321319553829928,4.9178536460610038
5.2025865423360651,7.0184124743009422,1.4781366711688202,6.1427565705008051
4.1199397350427018,2.8447372392681256,1.261050222700671,3.4976228478843399
4.5650856838673075,6.212207509516408,1.230944048492296,5.4032149703530017
6.4240320611587638,5.3276234923497263,2.8351346596034732,5.9224137757992601
6.843263108688082,1.9793797272714615,2.770729813044384,5.3898696385568865
2.0786785517755848,2.6635909392916957,1.0268616405791979,2.3716204018134457
5.5905731833858923,2.9322762352967926,2.9334917538066874,4.6303010678298762
8.7319145380613925,7.8145219979868603,2.1194133807683242,8.2874385134437034
6.7743541309613793,7.062064733778028,1.211972855259851,6.9185264827172981
6.5927256593093935,7.7101031214083831,2.1455816709519975,7.1763631706028885
6.6851653236051902,2.2482486709094425,2.2178126674886931,5.0828996798343562
1.894854645439525,7.6999426070119696,1.1856195817204418,4.9683579469175649
5.4788140543948316,4.0758063573877816,2.1592298910365826,4.8365751322935093
8.5196260003604642,7.385574680617311,2.2120923830361132,7.9770550459158018
7.7794287387779244,9.532892811731795,2.3585707704304939,8.716185833698848
6.8974551101087664,8.5277214361724241,2.7480482321749498,7.7872394634848909
7.0930604043206769,5.3306182748727418,2.8646447520373775,6.3263875194740811
1.7466047407114416,4.9694830349703345,2.4145260396414381,3.8502837398482739
5.9771627615305887,6.7883868008150969,1.0242135872482685,6.3830870460407523
8.3149344790837265,5.594436699158881,2.9618764739917074,7.2065779159108097
7.8472890393521748,7.7239330987194554,2.722684120198541,7.7860319142781877
9.0457655592244137,3.0541215124800631,1.0708007422079111,6.1045736566008815
8.9154494654018777,3.1387556502737297,1.2208122804464983,6.1838996975677682
1.80872178638784,5.3307417205158618,1.191660626550777,3.6554993357840737
7.2327027753825819,3.0677669690742628,2.4757486104384698,5.7217792447730158
4.6120464741100671,4.4801921047744164,1.0973783982035861,4.5461658409464833
3.9699272889829755,4.9828586956357412,2.5149961593325609,4.5194731973553202
3.4141590453306998,9.1392884057269832,2.3438471238163263,7.080265475153694
9.7503649615450065,4.8692276972721578,1.3058295900778487,7.4354839908081942
5.8481923784157299,9.06155618851888,2.8138328466991354,7.7574691277832208
6.767827659768801,4.3700773009740459,1.4110449331013992,5.6220866957692381
2.0495895121745606,4.1198948165353464,1.8797970949069309,3.2345526223128189
4.5309013500765216,7.7443338978492822,2.3143979555044867,6.405952547328007
3.7562661390341443,2.9267715776911105,2.0383728818646967,3.3681342856728254
5.4581558443377993,8.6731259050664704,2.615903116096896,7.3514023624388312
2.7915383511274348,6.4319120041505933,1.9541326704918476,4.9433105796264485
9.2532350442912357,6.5573874897155893,1.8985962310231248,8.0080036529584309
5.4874502082053045,2.5339695801230899,1.2814078858986657,4.0881258499093995
8.1993532128734969,3.4332453869569379,1.9340372472624932,6.2571732681999022
9.8425642454146889,2.9882507353723917,2.9404770868119332,7.8542650297169203
8.1239448052252694,6.5297479380606074,2.63312563873968,7.3970894214846652
4.4764987771874942,4.3030544218206739,2.6236355406508274,4.3911670691076479
8.1232657493251139,6.4733161250788882,1.6858864960014439,7.3302373996267827
5.6913895984551353,8.4737093424825609,2.4819394693340371,7.2807307140581701
1.8582057428349894,7.6838104977095236,2.6045208095025556,5.9440278582596138
1.0575900613696518,5.1004724997470836,1.9364318218957948,3.6522950658923845
3.6851993732530071,8.0225578294857662,2.564020288845386,6.4345039075317212
2.0524139141588731,8.900192657688855,2.8939749693131533,7.0390588154181533
7.046861503895145,7.2887271451532776,2.7053480447962555,7.1695337020844674
2.8625004604524995,4.6367323051423455,1.4744473258418689,3.7994379117512183
8.6086931313998072,7.2808651633754673,2.7664535183508265,7.9935116360326379
7.339570429624783,7.3925239630169459,2.5893887399661937,7.3661228259341192
4.2701487540695515,5.7868015140811275,1.3581203439642155,5.048978788672807
8.4900252470271198,6.5322985096807971,2.4240861984999498,7.6011936300957306
3.4312521263808127,7.112559912286863,2.559358097504199,5.7389134696770006
1.5747572468941979,1.272600349956641,1.4052227049401551,1.426928502689959
4.391463121280208,8.1436469319106024,2.9426110896084268,6.7723145337135762
4.8653642456560737,7.2832568741737393,2.9617730359911718,6.3018349717906093
4.3377684745628766,8.6347266146448014,1.6043920878989686,6.7003004855382269
4.5844645582427663,6.8960036980108361,2.3669649332438949,5.8962530370395401
5.5787809965724309,9.3408272342646601,2.9998248990154366,7.9067589014870325
1.4612681754411874,1.7358720699273062,2.582568638053536,1.6078575420932213
5.9941418810868372,9.3132395455307186,2.3297374696051949,7.8879453790619456
2.2467240271304161,7.2334591081929043,2.9391759869278653,5.7757084347868926
3.2661836248774292,2.7625254158693986,1.3813253486457773,3.0183671257989513
2.2517102438343883,5.2637446269582346,2.9080759915149859,4.2649377097208498
2.1695541906030766,5.3224438037947621,2.8334001392457209,4.2802841248631704
3.8131896192013608,7.341218129330767,1.8036391504733678,5.7983310808318524
8.0912146664285984,3.6760113789025981,2.5119165994284716,6.4639291135748094
4.8786457682357316,2.4765158699637806,1.4189511385425611,3.7600574307043857
8.9801187614467075,9.2368962884403238,2.0467806818533445,9.1094546526878197
5.0666396869464254,4.9475279142608368,1.3775957108320642,5.0072175416023708
6.2276528308396655,5.8260958950023429,2.329112144601845,6.0313171159957726
1.0941762981220973,8.4515992977753314,2.2427211517858692,6.232748949667644
8.364717535294421,3.3180789038481802,2.1063756206758111,6.4124624414650233
7.2898667301210276,7.7504560687550574,2.3960335478451054,7.5250817951494504
2.7089535424316415,6.7913687641671681,2.7298379653882394,5.421585350740517
7.649310462073907,1.7454457854295997,2.8288670117855412,6.0192122583060783
6.7540020518320922,7.1314379911490695,1.4274279503558709,6.9438163462142777
2.558308564808641,6.950184934146173,1.539143504337406,5.0269788911448527
2.1873161876144396,8.726923970889203,2.0669714801210048,6.4109474944524338
6.1873699251203593,9.1147981124741477,2.3660715860450292,7.8390483379695581
1.3002941211047254,6.3306275144017405,1.0252260982449639,3.838158839452158
3.7049963999260012,7.0768495050324427,2.1377235462618094,5.6816192386708435
9.0843606006676083,2.9099746469207908,2.7485313947042469,7.1703183206209262
6.8497367785752425,2.5078458334359843,2.8437339364294152,5.474486434113615
5.2895609046442242,6.2531308520176676,2.1233997650712086,5.7938859132358669
3.7175879675159766,3.3141416081094293,2.9332120475188357,3.5270177591592318
8.106468377099862,6.5225055467605006,2.4541827158275114,7.3764396266647099
8.2794317263474486,2.7825746582145703,2.9040028375444153,6.6147661589753186
5.0923146634248262,6.6414252238805851,2.8334067659297371,5.9592521519957584
1.8043357602249914,9.8480961594338581,1.3132708194565752,6.2797994747682218
4.6740062745687254,8.4490593755563594,1.8979626022168088,6.8015737196587747
7.8454109279994277,9.0919331999926154,2.408843664416187,8.5008936665576424
2.1179101247867345,5.9075016322676177,1.5964777080231713,4.2773820492349097
7.5259939675709262,5.2538915753680717,2.2226561543011858,6.5119337627522063
9.7968472380517149,7.8147230005313091,2.2298257348886121,8.8740346735887812
4.7861605959080613,4.1415261120243381,1.0615219634533368,4.4645598272573546
9.2318777164954806,6.1311189034307114,1.938110476573081,7.8270144941279511
7.9031516967777504,9.1994931835102989,2.0365200893685143,8.5767448854680133
4.0851545601385162,2.6842513594342248,1.9039043104853968,3.4496775515238722
6.1191162175683287,9.7466464891986089,2.9410309083754562,8.3169349929794034
2.7587697489842373,5.8632411629751431,1.5185724794769682,4.4558275431237266
3.868474967987992,4.7894992222151993,2.1201694104939395,4.3563254501378337
8.5144927201746441,3.3696981378587818,2.0367256834683123,6.4925598373462465
8.0916117718142662,4.9949631931641436,2.9492772515851535,6.8828367349777491
8.7045737846356666,6.9258399089949911,2.1253480030432277,7.8719164621801774
8.390536785689676,9.17183717723643,1.1615406269894397,8.782591021536172
7.1096327590806627,4.6322417505959841,2.2679703513868033,6.0336417793959498
6.0022950412288543,2.0020545277933661,2.7922062057005022,4.7598534716675491
2.1146592988981845,7.3903818488973707,1.5944927973676699,5.1832500958362404
9.5117802291286822,1.9320541237545599,2.6774627843746197,7.3805376966379237
5.7290861506729094,3.5017833725020875,2.5500331640470169,4.8165900546694056
4.3391978816782721,9.2157426365750386,1.5924349675578091,7.0360713064979894
5.1892276507982986,7.7655287676058808,1.934678838036318,6.5961091274430821
9.6916151165076663,3.8989882881330367,1.4537193684964937,7.0765284957949195
8.1332536793642589,7.3910045848815438,2.5440788375484988,7.7758091522476356
2.545275130713001,9.3997115433736376,2.8767485307422613,7.4465088292308783
6.4324771916157664,9.3673471921828142,1.7756086575336538,8.0051612213976977
8.6110717065830933,1.5405673233487456,2.5702302661044789,6.6061811205900165
1.8279214656299716,5.7168248852831525,2.1777876282196229,4.314355877302452
9.2278561748770791,2.4981517067513148,2.012941519856585,6.7696439845103367
7.2127461462985849,8.357696007699186,2.5130640614776403,7.8169665481581259
9.6170377912952638,4.8350559468595362,2.4380977133741468,7.7644632719121232
6.3023206195238108,9.3866972287461152,2.0750245699235448,8.0056580656468714
2.3923243228038227,2.8259496290945476,2.5719079389170574,2.6232352476754417
1.1801582821653938,4.7843462339666107,1.2892638312678992,3.145179190088689
5.7778303406144191,9.2405276227922624,1.6774322037274125,7.6438329261750209
1.8303086039692218,4.5739161966493231,2.1931174791739805,3.531496415150631
6.8048256837817451,6.5691569611528129,2.349601502407193,6.6883922792933292
7.8129792434567849,1.2096915292507537,1.6190801400553931,5.2440596219354463
6.8659521541077808,6.5685839067718454,1.2780877878721932,6.7177256518866466
4.5091869096029358,2.5715271469904399,1.5794524197959106,3.6169836384293736
7.951624321226463,4.1435157706059362,1.9253040296439721,6.3194614068434838
5.0975369858500406,1.1740748894115169,2.7932601582160586,4.0007610285490101
7.9547757994911361,4.6320705404973648,2.3659805323018119,6.5833779636110457
2.3479916301298451,6.8780885422364637,2.0391235150559925,5.1570373306667898
3.5315831390086734,5.2377611850064199,2.9492872619105617,4.5409288220909421
2.1204369850153371,3.5538509262111289,1.5805943521178225,2.8895913329062637
8.5685641617474779,1.8719461339684269,2.4410105760742482,6.5144180905847477
9.4929594474836243,1.0472506973890532,2.8978557364135709,7.4777885837888238
6.407862104276675,7.2075363779538124,2.6280670975821439,6.8267709304096522
4.7436758867925537,3.7133131091538041,1.977558379531319,4.2590667665247741
7.8245347716258324,4.6221394855817746,2.6051139270618302,6.5404290547506134
7.3749038121796602,2.5849456946958362,2.7609564426648134,5.8505361601981285
4.144596538129024,1.7810991846252735,2.6512614683348654,3.3153110795584841
9.0552116704477967,2.7498733154558588,2.2803647184767026,6.8717277259203238
4.6685934272821257,4.0474771133506326,1.8006507984648359,4.3668884500290908
1.2904754599225345,3.295521578596587,1.3789821125832178,2.3768981012505366
3.5198982552286702,3.3375783019789993,1.1061988073019979,3.4288669867884232
4.4602650781704103,6.9602391630197742,2.5797459606276192,5.9200388331169451
4.9458930177739422,3.6991949529975621,2.4298546077114453,4.3861133926987224
4.7239150554664953,3.3861844975705098,1.0476024648272686,4.0576868395331518
7.5477085778142818,8.3964484038821627,2.686472360347822,7.9910880444818764
7.7142423237167179,1.8711914169961155,1.2218899401411876,4.9991474464908636
8.7369614122912775,7.3688267410473038,1.3104927735669658,8.0619201015020536
5.480916045315082,5.1244835411406315,1.0159856545749262,5.302747675836855
8.6570394440963891,8.9284693333199243,1.7254897845868797,8.7935142268928672
8.1546773897261104,5.5696383329698378,1.7226374313250805,6.9498105605822973


==> anc/competitors/data/v3/q10_temperature__s42.csv <==
x0,x1,x2,x3,y
7.9656044370036696,1.9528910871637373,24.771607729147654,26.992619524289339,9.177712691624162
4.949905957768471,2.8776628432733311,16.343063422599577,26.527263054712087,14.547246008081315
8.7273812792024419,2.6719410531472736,27.800389142353911,34.856407745163573,17.325917393123277
7.276312261534275,1.6658826164941658,21.876610960568954,31.315983152280335,11.590727580559179
1.8475961309888458,2.9955519867563596,12.52052683493253,10.797332949918751,1.3745013847724856
9.780601164730804,2.8188000364616181,12.874373229110683,11.48377411438047,8.3634412291646161
7.8502573179131767,1.9258626567960584,23.861908538594029,28.046753573680469,10.135908719125176
8.0745787474925841,2.7553448694914073,13.458878728841562,24.585762268668265,24.966806827470954
2.1530226940799126,1.6596292978070744,20.145854031640866,17.805539660289742,2.0324766551938578
5.0534734410601043,2.9986570957113581,29.835489518574214,22.559682619444047,2.011586900700522
4.3371822180932309,2.4985271041598054,10.08015209466679,32.737309561985811,34.538124639158085
9.3408848996374161,2.4751875233381955,10.331596037951138,34.798344539737897,85.750308192565697
6.7947860807259808,1.6356610904761992,29.861691638610132,26.836692036701326,5.9113265245262605
8.4048545194374693,2.8455500983449378,21.692776682683309,21.561084425713091,8.2877672806630454
4.9907277894459803,1.5434992548067041,12.538199510370262,18.120902844853212,6.1198186235431322
3.0451484960629918,1.8612420870617206,27.946043995081872,25.657554123077603,2.4337044966315022
5.9912630831425133,1.7145328127499524,27.607606002553844,19.44248855693143,3.8626086626623146
1.574355304937578,2.6651519110383277,20.724008262227507,26.922854111416687,3.0600986806924184
8.4486805479332396,1.7973063408193468,22.435840597215133,30.299571475289131,13.03267418129963
6.6849795920985837,2.8659573406963279,15.463743830017528,11.982376327581845,4.6904154490016925
7.8227896607683647,2.484403558991235,11.010393927440102,10.032023950682417,7.3522914779431376
4.1907337131688154,1.5542440657420444,21.891352177817289,16.368314165222287,3.2596338888221017
9.7362822195541288,1.5081447511930506,15.89510386405526,36.835344931563426,23.108049615197636
9.0380900918997789,1.5774868755215983,23.272420933207037,29.388722896856773,11.828464190839538
8.0054514736638573,2.4088877664715915,26.724903536852025,15.158810558110686,2.8761750011687757
2.7517483706677082,2.702222716289123,10.363210878287282,36.707918854708566,37.487298213796436
5.2004890335433078,1.8578292309410827,21.914275493714548,24.0986782086202,5.5679138319881076
1.394233892085059,2.7741132643846091,14.625610793737046,24.282752700359822,3.890042936613296
2.3886054286079306,1.5858479102298906,27.477769958076028,38.066258315279654,3.7299635143202332
7.1474405791820921,2.7014457804625143,15.07329013123657,11.784600765500201,5.0797892633647139
7.7028594031703541,2.8916931452584205,22.215402664708364,16.455348238861554,3.9502447314489944
9.70758759190789,2.6581625986565709,21.07081680179223,27.573139754641673,18.098894261750367
3.9324282232433676,2.5471811759679559,17.923330001184979,15.864595287460123,3.2152470415540795
4.3341373543138202,2.7569703279830744,23.552415271995883,30.385810276268735,8.5468301262213267
5.2260023014822714,1.5602269493205996,24.515392694308677,16.422768680101605,3.7083528340096756
2.7052422317585711,1.8026731660785831,21.338755906387735,12.97470911796443,1.7270752793339188
2.1692935480192448,1.6873855189584646,25.168444743695083,16.209554789225194,1.4103962023413681
5.2813443360334036,2.2567964852894797,29.668341519858753,22.682021028161866,3.0300630866133567
3.0421841414579571,2.6177821924932667,18.385447758016102,15.284148975192396,2.517022235159629
7.0283259521425929,2.445017766864598,20.291661037710618,14.040760747700419,3.8434078739310555
4.9343672698509771,2.7766966496429024,10.249397558824265,35.808456586568226,67.110408528890545
8.4941037645205366,1.7328194886616364,25.92057112620757,19.611916107919235,6.1912906611421432
7.3023859180202422,2.6019316379027426,20.404601340919875,20.822760595547606,7.8085337334584564
3.8112997724383697,1.7895622363033561,18.159228607211304,11.658112285036829,2.3765915450620487
8.4903382125568108,1.9061381269767004,11.881439261787916,20.721088705061625,14.965164710936136
8.2428792174712164,2.564857045921956,27.793128433507945,17.944215319647391,3.4834826080309558
4.4873054112715707,2.9703071773480225,17.900144800811127,28.314552020253657,14.027436403356576
3.5949529353721967,2.4173154089656044,23.651631964184407,16.1617089301722,1.8881607332754038
7.1424595357747798,1.5817504724869433,12.987483127363015,36.650963591885215,21.102817899308125
2.257772352483788,2.4244634548912991,29.230992590820652,37.88999862758665,4.79772569665856
2.799173822275975,1.5635258273702506,13.568835236436618,12.994931715303705,2.7757487269631702
1.0662604277590497,2.8262185670502258,13.990839857989808,13.222088688657315,0.94285302543541782
8.082319397519246,2.564367427650931,27.179657211154275,13.459793143329639,2.2133345601242191
6.9836577093282894,1.7596917696337548,28.251654882838622,28.587077689309361,7.1302458325921334
7.3464884076370156,1.637581508736297,14.242948150466027,13.659068926288686,7.0262818362297246
8.0265612791977112,1.7752998433204785,19.396017763496559,35.571469537907987,20.398929406353915
5.13024197984506,2.9700407693312885,24.669898091256599,32.628145448136777,12.680286499417708
6.118670763576044,2.1878409636877345,27.567314676216032,34.594265747140724,10.314184179433312
2.258172983148917,2.6761214225121117,17.581053900746106,25.781815806580624,5.1156166894593138
2.0307706618237611,2.4546125131616652,20.340389736988584,39.900316345574602,11.636371245536919
7.0156266561142449,2.3586197249379559,24.834328210394698,11.325253088324839,2.2961830994220831
5.2398658552881923,1.7176953819975744,24.622719533055907,22.0379489255834,4.5637533650645414
6.0871249583306994,2.9190366803371424,25.659202600521699,19.718100068129086,3.3465883102005889
7.8849897167442302,1.9520139487720769,21.398676372830529,38.459364961379229,24.875835840442651
6.7124648800053173,2.3670258237113133,12.092301936095504,27.305828754927788,24.930391113722827
5.9822146059219623,2.5496639168835991,28.079465817560802,34.185728963341759,10.780689553817306
6.0328644467087216,2.4738497328679632,27.311450786420565,15.110235809755565,1.6117999835497479
3.7355508825635098,2.9108916145432779,25.96194871636666,39.359024317013166,15.893876348987948
1.2773605111114548,1.722658484880087,11.99724954321459,24.959186406289454,2.6468383177036277
4.9304565030912615,2.2625291076704128,14.087947341628585,24.810162288119372,12.010374307094413
2.9312620553757629,2.1060515861111488,24.872007302153037,39.126541856372135,8.2742182222245635
4.676757793521725,2.2112530942239275,10.462801891638929,21.421970836514351,11.022573990648207
8.6806276594134957,1.6788262892966168,29.584492674145594,21.925750736649789,5.861506676922426
3.1054553727880667,1.701141914809148,17.542893607113612,27.5425810841481,5.2799269329932947
1.5247246752015942,1.9171133186718861,24.38625067381647,13.841578316433608,0.81423733585290792
3.532455028197969,1.957056905641247,27.751421769760867,19.632568792355649,2.2265795761438341
3.6423438199001525,2.1418548205220249,17.892597763001646,15.796249673353916,2.8141348580064105
6.9572486325420559,2.4164813205549427,16.382649771993322,13.098504373211489,5.3674430473419212
6.0132893710715054,2.4519436761273945,22.174822577964935,35.984338189930604,20.750844028262375
8.0550838819577208,2.1177163448783554,21.619787474961015,27.679934983824282,12.659047687274526
6.9788218629464875,2.1131746641430458,18.182799552495943,20.760183745837338,8.2208687385423254
4.6574817529606349,1.826442790045443,22.03549511735417,22.260081321001387,4.8037557944337879
8.3261834619943116,2.3824593726135124,28.707627391329893,22.94557011062064,4.6514236014817847
2.5027562791693354,1.9755613669758567,19.35280513253193,28.994475464341281,4.9319528756764681
1.2044086582047444,1.5540897514160457,13.934843615012626,37.803081744669797,3.2040904624134536
1.8104307469807757,2.1276000662352903,17.544119657660076,37.983388589709477,8.4803962316739643
7.5012341553680528,2.2111990126352552,17.882139651862374,21.744759385919902,10.172140098057701
5.1568950722624862,1.8383893023063165,12.622173860524397,19.877873787933087,8.2141004949006806
2.4514460113024161,2.3586868996831738,13.257430011091099,23.531395005557652,5.890318695213911
5.5094029759302714,2.3486578506478812,23.691241467873546,27.038026912854775,7.2174843345708144
2.3708089244185158,2.5530032716655571,16.789555084178055,23.854537343492446,4.5136101793333481
7.2668833756996243,2.4719227233018151,29.097967837116151,29.762602294501029,7.9270005723433474
5.0154064801662761,2.4786495847815475,14.871934907172148,26.631970701392909,14.673249220334393
4.4291910348683423,1.9743212277360647,11.978490102096446,19.621466400822282,7.3857306789412371
3.7136088023308886,2.681148332978931,25.070091260005157,20.371924172878977,2.2975537557967556
6.6725433380699961,2.3237165753995193,27.620721038357402,21.357783626791928,3.6770076540149605
4.2563134949805139,2.1471272927698353,15.562267137429757,12.839193047481661,3.5207069786203697
1.7888492738449089,2.4390187214115855,14.04176203290956,14.981878972419194,1.6554639009830496
2.0620531190846378,2.0409860016753814,13.715322697421744,31.693414064361583,7.5596912922546249
9.6570789809456308,2.2691088669101376,20.440246027330247,21.672901345662403,10.704604645430303
9.1772262163684637,2.6050585327233304,19.368332824935418,16.436169176804309,7.3239192655371372
7.2973642042967457,2.8296043300855613,15.188796797090685,26.880172317245719,24.439262625950093
3.3928296531356761,2.8815857959427875,10.903462339788527,32.666186274202815,33.933543249856037
9.7225873961295157,2.2554493877746489,19.629826806525614,17.722670870361142,8.6217118915874629
8.0087581356921511,2.2804126721108537,29.186646952712167,34.803696457712334,12.921343173128585
7.4520117024309602,2.6998056161457544,23.050384015053265,37.825145788751485,32.211729659031292
5.0442535192940978,1.9716760376163018,19.910131132572367,27.921835872215222,8.7266943579308442
3.4501740566064312,2.7560735435176031,12.213841480592322,30.068429769747389,21.084770912726935
1.8675186593814936,2.2412124697761353,15.048725810991746,11.577279709691661,1.4576562820949077
9.1234215688945746,1.6737850865029027,15.895478991490855,38.365596730657195,28.912711841297455
5.1019866085025001,1.6080887206094157,25.296071052144686,21.774542027948314,4.3013432917739713
2.8212702831570731,2.7629898165591946,27.534215945292388,37.717012016362901,7.6781581009064244
3.7536096173558726,1.5833518753603169,28.032837071328768,27.369325742507275,3.6631355368778866
6.2129761204770642,1.9209171542004839,29.691372165015082,10.138563965299829,1.8077524956381295
2.5909550464530855,2.0011950607523188,29.647333662090649,11.156259979703071,0.68091263855397777
8.7095285568313798,1.7594916677873906,29.059982655359629,30.41256417009766,9.1352904625638374
7.8266757685168908,1.9708400547029838,11.436442810057688,26.880040414957993,22.479231038166123
7.4751666035584314,2.6140388500876286,12.755870718556103,10.79597311618223,6.25204163032413
4.8888373579759339,1.5220242653401062,16.089330529520659,32.303798836671561,9.5407876735998745
6.6457795663219885,2.7407601367810299,21.057965081289229,35.564360112075448,28.644347837254529
6.2568817202146203,2.7848220353618371,11.939557774109586,24.89252447317925,23.330645941818808
6.8486194139933803,2.0583923597873222,26.91593915604285,23.97272321071765,5.368787128747595
1.7599988902590018,1.7304193485909523,22.335123581546181,10.164193265038824,0.8143803398905628
4.7422666195354868,2.4012606119176212,20.847288046044099,33.599491374807982,14.694337852876751
1.3745275647570323,1.6795088337973416,13.306226467345823,19.921482002383165,1.8316372498554911
5.44591737320067,2.0473790416173787,15.065109488003948,36.362908593476192,25.158141919353639
3.9687509109950678,2.9376437713514587,13.206240499645162,21.191817626741592,9.2951421923744437
2.3007176997944221,2.9931967088754554,27.038663155895971,26.952337318921167,2.3198756326172374
1.9306267095029648,2.6581573370318785,21.684557201224365,18.110253645979824,1.3379737368699254
6.2888011495994087,1.9664422648811493,24.702588550392669,14.817649377547561,3.3668079035743324
2.5353367168319751,2.5314975737491388,15.920657258200514,33.247237101439836,12.587018110667223
9.3260810653911754,2.5581095482260192,17.425052741765544,24.897714365388449,18.556878842025668
6.229550257303555,2.0817625427454747,18.097099288530675,26.094637712567522,10.969989309919777
4.1218282408135334,2.4613329518792391,25.200299434880698,38.962478604452066,14.149646935359071
6.3182394233327503,1.5160914674635144,25.447059753491359,38.907397366664611,10.856950579680621
1.2052348392672774,1.8135864879033621,14.136270550280635,35.6692636510721,4.4104713865619392
9.6270329191730077,2.2876324544508915,28.830777134761981,15.628278782951007,3.1518908396076459
5.3407309324861023,1.7456269563874438,12.413106748873728,27.828180829047398,12.996835718683419
8.0446170452525756,1.7488603018148003,27.922441648472606,36.344422739666122,12.594958160642497
1.7445699993019472,2.7544564358253569,12.007912912996186,21.233918093468134,4.4764245162063796
5.3799249775434435,2.9836995040254082,15.290796223026222,13.033184978067549,4.0176030818717603
5.4163629491906882,2.3339541420426726,26.929570721359141,34.328887067197655,10.059520484404066
9.4404380947748461,2.75860459632257,13.589841446921749,24.45290654086515,28.449302184368634
6.1455524713846783,2.9854824964894089,18.271358626199397,26.931780410775357,15.463950324993682
5.2614046095125842,1.712393832853162,18.997185998882525,39.464328889535331,15.859550697024687
3.4027809678270424,2.1723684198815265,14.905179460464193,28.216342914822164,9.870575662824983
3.9841209760829699,2.0888590737628796,24.204904026719731,22.749381569983044,3.5043921476002411
5.6860516222438404,1.6200739254692775,27.026692988044076,21.099531035415936,4.3146339960116595
4.9502031427454201,2.6329952591921169,27.491502797111437,22.52857877962137,3.2304342305968397
1.1945087189229739,2.1506685409838893,16.786442914731218,13.551972495360063,0.90543840560796107
8.4366273177492204,2.2039904012856022,20.617007885756287,33.842516752527153,23.897144894489792
9.0654469465579002,1.7260094607198604,14.968128077313029,35.131505745611236,26.874110741484046
2.2622418009874972,1.7713899783463023,14.895930031002909,18.531914037202267,2.8905556646103152
5.9863252918514442,2.8606554332343226,13.225081257038482,19.113898552298323,11.097773880018943
1.9771816702189919,1.5669736334614184,28.800380216150295,36.230027690044395,2.5936307253749904
7.0501608373583053,1.8492784274155594,27.759776572111598,10.719110665838663,2.4937625744071892
3.5311040545510748,1.9380889954717926,25.547174266553846,25.61372331301683,3.4505724641605759
6.934803712227116,2.2352963136023796,20.353230425754582,23.91027144044503,9.1449474328489551
7.5429515285819431,2.379667759522194,19.812158310237436,30.703803087353794,19.492147790959589
7.9178274272589135,2.2399349637759998,20.594913323649958,14.901751004483634,4.7823861188539869
1.9696685136030689,1.6261730018353231,20.731360271541785,30.049922223854612,3.2710959344776285
9.2441066062384714,1.8655011810835704,18.691261693953805,21.302020236246292,10.64819367071604
3.0719259180539273,2.7653825771438116,12.635096657841348,28.561443345089263,15.413506276998424
1.336713005585618,2.4563830507176885,12.51327705737072,11.202850296183279,1.5048625090755943
5.9936722245233502,2.4737235752014115,29.044994316913666,23.851815915535283,3.930357311298494
4.3383005547619486,2.5053048830270326,19.640615191727012,25.667526819471163,7.5619437304752557
8.4681076881917186,2.6443545285592935,29.06411049810378,16.429792085649598,2.3237662756150383
8.2742632485787162,1.5871627225821709,13.271537554202199,14.188709625373621,8.5452086770973281
3.854250035404438,2.0499125773989189,21.088331040798671,15.654229090369043,2.6214607145165711
9.5760945556277051,2.3092911528925182,14.154345067030786,20.324232341900441,16.055278924106997
3.6182605432610675,2.0076847249459888,15.06369212253203,12.904304479149143,3.0977281154391361
5.6355141630854311,2.7667183099307797,10.601091575223576,38.419593871888132,95.585223342801058
3.303685815108425,2.223858762880941,12.379066214804226,22.149821844874516,7.1782428990312273
9.424392130440669,2.6529413841890688,28.336968152583914,34.269088075202468,16.574326736932516
2.4814703582381634,2.7780232753217535,16.430659829646636,39.232513693265403,25.413124301657177
1.4041955745309609,2.2571872243552473,22.162584238291831,12.422058400082173,0.78599315432468342
4.9158735400273414,2.8643283658070251,19.300282639785458,29.550084038049821,14.230403842079465
9.9313800765025331,2.3806859108054708,18.009024904905566,36.142272602236417,47.842029386731639
9.0250953962942262,2.7754114482505825,20.637721826921364,29.027033019001848,21.115695088865998
7.7374721751125426,2.0108861933872864,13.744778892306829,22.870783640722379,14.655962990939019
9.0171324179067245,2.2482254377972279,29.772077970391532,22.932290729138149,5.117049586076539
9.0410197572807682,2.2971165615068667,26.366157374077261,11.076966580220768,2.7783998667413115
5.6697252434780419,1.6574695738441059,24.832292654630308,26.038022538678259,6.1093099386066276
3.8433614664771372,2.0978287600523107,19.375185940279049,39.806289903605425,17.247147948826669
7.9481118889988922,2.8760065088275142,13.057542442526719,38.761225779158025,120.20497483090242
6.9549513685098496,2.4462483605471137,28.413317165471355,11.211976865264896,1.3653040564879781
4.362919559863391,1.7662598736554513,16.827741347634554,31.173910108884645,9.7724574538941056
1.8502000125536373,2.0082834534144074,11.002133793938675,19.052946000907923,3.2952031310015513
7.7211065021412342,1.7874045144940498,16.848073536212574,37.089674602184104,24.935087125070552
3.3621446433057822,1.5372346976978588,25.889140609917689,11.353442371278357,1.9466297709919016
9.4313183548040129,2.89119068775604,22.454174899764162,38.076223060332417,49.402503279554175
3.1687351750511628,2.1723109923853072,25.016771694897194,35.124272313633305,6.8392025288581193
2.104821391703374,1.9613026086311791,25.872707677247547,13.525131467578046,0.80812155409434838
8.4800140491241542,2.3977157873366046,14.239092221610852,11.794730119518976,6.7548005571013059
2.3795588496204463,1.5109716844395233,28.475666321863603,35.041229929808075,3.3012475398181906
2.6134147734196516,1.9170331599012207,18.759792058407452,14.672730129237381,2.1066134109249521
6.3944451236875919,2.554550198548339,22.78027298528329,26.046944589276116,8.9683643534875159
8.8710583675371808,2.4506546596038943,10.04617545173484,37.472345736361284,104.03723275475755
2.7679119914311592,2.9727089213138029,29.86736996822356,27.0234434064797,1.8607155388013228
3.7929130561008528,2.430536564487066,15.617927719283102,21.91699904418472,6.6479482302949888
7.9966435441705981,2.216258810441599,11.241262130803104,23.350481645619766,20.768045400607164
9.7464378345487059,2.6421488447760115,19.16524083073028,11.893515121116131,4.6804566618515144
5.5066706758210806,2.8549918079460799,12.580601143640834,39.062569640847968,88.493541425584127
2.295077522961257,2.5810439200775273,13.046534203151515,19.319625552432484,3.9861761024499192
1.1254265893738138,2.9448168353240693,22.645656260604206,15.680904750185615,0.35721650552080797
3.0669042699896973,2.6730077561072658,17.858547831404664,18.58141905521186,3.2690517750758805
2.1863999600786892,2.8002021573928895,28.437049003099901,38.931195846744366,6.241582195548026
7.098928062515717,1.6711561067754559,16.383129892161399,12.82858160464021,6.0532048445892173
2.0964925416567803,2.5986202544906813,24.523602567678022,36.019091215035445,6.1332238092390297
5.5569693845856971,2.1601330492910531,19.221988603098154,31.235316832043434,14.479827235861222
7.2483619207859782,2.329655703616913,23.199026022585578,34.900575374770845,19.425378293869606
6.2300494829881217,2.4811536142235351,21.993907134319809,39.276926211036894,29.973952942195631
2.7979808649405187,2.9547226750583544,19.455679455179965,35.264639665506152,15.299229080711658
8.2371207356403637,2.976867122147437,29.001221892488743,38.301470538335586,22.99964532894386
7.4386641665422149,1.9323423682318579,16.854272855099119,13.808057703727593,6.2705686557721689
7.650856035239876,2.6006302461568742,13.544710024985452,33.873656955009103,53.44641899220801
2.1795197640158195,2.6249753069029031,23.561881217596564,26.370270822431433,2.6362551837237982
2.1137842328531016,2.0197392919695734,26.920151226158175,26.304867852395819,2.0589975945490626
9.3480629590585682,1.6858046622963316,10.805074798798476,36.967647289615407,36.468182015640238
4.5782037444244654,1.5614204404285796,18.992653768453611,39.154114559401336,11.483217871073157
3.7085382260284576,2.6660146912937677,27.849753793746526,31.14514969129543,5.2564512323912194
5.3972564081638001,2.2345496127253588,24.99237237845735,24.488151684153518,5.1985365613082886
6.9657779148722421,2.9783102542423894,29.836154329952564,23.69211573705536,3.1613466787140334
9.6006093134227299,2.1974601842904793,20.628276231944874,21.590243716695454,10.194022657323002
3.5780160419384952,2.9668754686107603,23.199914376023024,20.84797088717988,2.8837671807864176
9.3232758638082434,2.1173640032910899,16.049605622758563,21.745205250532941,14.49289904886572
1.2237354224763068,2.690523225839959,28.950711993319846,12.692597057535858,0.42747230593918317
5.996782380941422,1.627228908467748,17.326709771130727,12.323082557813146,4.4380513972403763
6.7057760051297661,2.3331925652066459,24.770214253732572,33.396095316169351,13.976056163939477
1.9530766337567798,2.7030896804785862,18.062804082381639,23.382186787606784,3.4819120326425885
2.2630563735752136,2.8870525008298329,21.236378601259986,37.920534656338617,12.998576932716578
4.7720288738467342,2.7338746359261474,24.395650700430924,28.366630257818574,7.113240398789797
9.6960872092886348,1.5554560908017614,20.178683035027085,11.055279465532593,6.5248243914277682
6.3643829791093554,2.0590535119601014,28.14172653819017,14.725700239524384,2.3655942400616894
9.3972089944019004,1.573047708470777,18.386019758556206,16.174593790390226,8.1964105869723198
8.2392482405167371,1.663923436671837,22.941435962866503,39.272080731689812,18.870351614153272
5.2064344139976235,2.5129584430012262,16.847248666001082,16.561126784549046,5.0170626954998943
8.0628710432696877,2.5698872944675473,18.163133364620261,25.472670288641538,16.0493931246125
1.1605310557928896,2.6605810241274392,18.801002164671047,38.085307949205884,7.5666067363904945
1.9822959708916144,2.7981848220834942,12.516140366245704,39.315781897430725,31.172098519210714
8.4648575339446275,2.6091472027147651,11.834473581180134,17.090813061506338,14.006923742731338
8.1713537949264552,2.7013073881599481,23.349798462935158,11.473529312501205,2.5832721344834813
3.0937666776979031,1.5734455647349188,23.110354766861043,14.608054976132756,2.0542213702601284
5.7769263153914814,1.8518027256619478,23.258194284201906,11.899854361076743,2.801695248353123
6.4541423863000986,2.4328466600628689,10.395328906853834,15.853727232770092,10.500857761121463
8.8096505839841015,2.7871879569372346,16.530936853435598,27.057091441112064,25.598462950442787
6.427964416048531,1.5067501874094886,13.956196945183938,37.373463888869253,16.86649444088604
4.7131441234631231,2.271944013174525,25.563028450880246,26.1165665108302,4.9320846333161761
4.367656390664644,2.515931099046596,27.212608027922602,28.779686700972423,5.0536270868683042
4.8329387773615888,1.5444109336929199,14.933607544522946,16.056017548286235,5.232763316127838
6.8673792302197674,2.1020333363300816,23.356983176959726,34.017508620215509,14.839914522143097
8.8074156857709234,2.843452322075545,12.587256069165489,28.533667255167497,46.294713062466826
5.0850719386866974,2.507419213283788,15.503050512034267,35.924104875781744,33.277404829772287
3.2305560665622233,1.856487545040896,12.77308992466839,38.465293210173527,15.83340022952134
3.1299612669782304,2.7791716944478688,15.670415331984584,20.437023272697768,5.1229274064600672
7.7141285221910181,2.0220471351142715,23.494730946985559,12.71737175606318,3.5357087740856445
8.3491188708151931,2.780017006716089,28.206538203705051,16.777868737503475,2.7044962554434209
1.9475027186871245,1.9484154766783583,14.05044815848372,23.135246970275116,3.7234121562026874
1.5990297125966033,2.3854803763247237,20.841580699014383,38.370809554734194,7.4200667086079939
6.3499029738080663,2.0954101016217512,24.027822024868648,21.349294671202458,5.1655686384695487
2.3155591977342844,1.9122375761326005,29.058449369711315,33.123196409961096,2.6665931552473343
8.4219777141070722,2.8298363432578038,22.201209657743476,26.214300765122651,12.911944488126124
3.7930120653166699,1.7813905229092371,15.102138620547613,15.484263112929296,4.0788132985689254
2.294847396740284,1.6272173868536446,22.509563138278725,19.622023568603549,2.1000158152406714
9.2887342523870515,2.0128904078184906,16.409823233560324,29.595756550684559,23.2204683889066
2.4897855046175037,2.5764587214623513,29.522567813834154,30.185601840546806,2.7619816307305314
3.5624807410414201,2.7111474089644227,17.993522703272738,23.042792404271385,6.0364250144112575
2.3825205567285277,2.998115055100147,23.708554415220284,16.85936807986344,1.3798333390878497
2.0394105729881948,1.9445430855167474,10.46455164693517,31.657203385380292,8.2037923163226996
1.1903321470279602,2.111912926696923,18.001228922695105,15.066191248381443,0.91852597466160468
1.498558682478341,1.7052319170444394,27.502152266450231,38.100090755953801,2.7613071117517634
2.5717732384226744,2.3623078944345504,22.204548888664917,15.6371073710943,1.4717862054600344
1.4804373936445785,2.996370055894376,18.878857727919527,13.219370884975614,0.61154736066168336
6.3202943449987412,2.5513215151809878,28.718749988714517,24.929431070961364,4.5002880985882401
7.1264307411955574,2.3928192606200573,27.079687522944582,25.58648794329082,6.3512387465920703
4.5426741114882541,2.0885536393826909,16.444313476458767,25.245787443347346,8.7005461262664827
3.8619198725684445,2.8729481404283321,20.890968040826792,23.100024680165184,4.9120107242689528
5.5407361332000704,2.2453748941955243,19.796485121849255,39.844446784888248,28.000757674386126
8.8750444801114767,1.7015503699695922,22.644050002297249,24.588418380117457,10.084793426411528
8.6601846413998551,2.0480676947987,16.682225339175112,24.33839742219493,14.844998536064642
1.3912755581151275,1.6007500032716504,14.884100015317765,22.652981881436837,1.9084481802569047
2.6334856863687168,1.8029685565331723,28.253436705110722,12.004772641043887,1.0124209080290569
3.1307038399395641,1.5265031714998682,28.477489989970127,27.788698934488483,3.1855467601300735
3.2444881824899063,2.1799198747502451,26.86645771523958,16.839033166695472,1.238600385218396
6.1410938656849545,2.4518103974276957,29.564088615291226,29.128269406871496,5.6899287333240371
4.7463618313287306,2.0149386935683617,24.89983051559377,11.525003858454316,1.5240293246499457
1.4432870793483459,2.1305726572579156,25.293344571239992,39.441613037590045,4.2137952566404069
4.3625272461361444,2.9388139092668641,25.251801839252813,24.070152370380164,3.656602428327492
5.7137765384587347,2.6279446823623731,19.612152618846132,36.902661147720949,30.307811442107198
1.9150471261334436,2.3112849554174266,19.129043890285434,24.266835196988044,3.0541438638249576
8.5011269840970378,1.9268113126677378,14.804525522980063,11.809924557226651,6.8795513813196703
1.4676567981859383,2.8454951981594929,22.896383887185809,34.666406382814209,5.0634703763036466
9.3235768211625594,1.8526456753209892,15.786402722046692,29.445511890014028,21.595980841278962
1.8920182742188794,1.9880140957750156,15.156168194047089,33.452711427218354,6.7623338500061863
8.5921745643797749,2.8635972216344228,21.719227481921095,22.845095905266199,9.7508874513338242
9.123878295348554,2.2943130829276086,18.199647764500863,29.138102327399348,22.515705527476712
9.8161361252793338,2.6134769241269651,14.377132175892644,35.686870113898223,76.008816535958161
8.2182329224623416,2.3861171912456491,26.321120335056623,28.931963286156623,10.484941359620539
8.0152978669419603,2.4801588135142429,27.21139838588752,20.430209045077099,4.394057623496197
6.782349483959929,1.9490749372722385,13.35399039355562,29.875887830985995,20.198245274785336
8.0109671912031608,1.8620580924399943,10.150140655999998,30.155625658422018,27.893543291230255
2.2109698757183236,1.9837385207529978,16.722599370587474,38.817608875198751,9.8646615150813357
5.8246123235287355,1.7331623461251338,25.950216713615049,21.127369646250074,4.7002436694194971
5.6280058317137298,2.8114715479362111,26.783477324686487,22.752453025423936,3.8787622883647206
8.7181492971030181,1.9248703998751711,12.766581402320984,34.363688835611775,35.910954446941112
5.1651942903416428,2.3422340916215769,25.486718023661023,25.172869442282238,5.0549407245911118
4.4658054649031813,2.687961637712061,12.314083346188589,32.09719279347199,31.547034721972317
6.7560694411339908,2.6757361640635704,17.801251803130583,23.791283933607762,12.294165671433907
3.3981698575076145,2.1575793878762894,29.972190300238317,16.464854254381013,1.1416092226740688
2.2579156985856117,2.2143859628800886,13.851816464618196,32.356115283430327,9.8692728990903014
5.3008954662137118,2.9920526234025373,13.079271651552528,13.934655075541297,5.9654572163125907
4.7520043173539648,2.511896215468536,18.456006650935869,15.957509905939242,3.6826568394271888
3.0931294647598633,2.721957664676824,22.39337051939723,28.804749483526258,5.7763608350695099
4.3076062910361523,2.8538309538288478,28.658015648265064,32.418094005762093,6.1930242407009635
4.2975320484362269,2.681384754344009,29.616422910660685,36.840636606034451,8.5881580784586102
3.9474600797129091,1.7777690174303513,11.392812731827892,18.17759492247675,5.531388740291189
4.4151767175423604,2.3432561006063581,12.759950346958107,13.32172775801663,4.7517037428421203
7.1716901091035083,1.6528412359718172,25.814759477919878,38.681399785678877,13.988135339007007
3.6718882711415679,2.4793831898459975,15.412643045417209,14.632692640664274,3.6555493843795235
9.5397213404380636,2.9330241422817167,27.696981190127211,15.930009467639186,2.4215768780639659
9.2471321758436016,2.269098096450167,23.269065144581734,18.73988360675397,6.499568043994854
5.3281938547007073,2.1494587393016507,12.236896047613543,25.881740620788623,15.371114242403962
3.9552508450421993,1.5537641271272449,26.650585698480143,36.484766981022339,6.0255598676286892
5.8189131084700279,2.9396617834938308,13.527127600161517,32.816380681896007,46.591667980280207
8.6370443989626207,1.6545040261952382,18.469907893593074,31.244726615279053,16.10207348944525
6.8732860650409187,1.5616186399572705,21.043698571186599,15.255417035680111,5.3542080095216962
8.2395264515236963,1.8690999172574077,20.015322981605564,20.730478945779225,8.441309229853978
5.7945004845916621,1.5982956508775736,23.72325831230301,24.352147782600341,6.0008050218176558
6.696258663408587,2.1826767636176436,23.053734697385103,14.422778604567576,3.156823854805936
3.5934005276421557,2.2741317018856684,29.840840110561096,18.202891063800173,1.4705576911647114
7.6140384607926173,1.9688549235428758,29.988438184483755,19.249996118585329,3.8472467632632124
2.8216413381314651,1.576440723862329,20.329188052712819,13.818285949871179,1.968986215840246
7.2531831593664844,1.66740055237384,11.903981739217279,26.507190757247727,15.115839172985337
8.7464716149330464,2.0767565669848924,24.556865979374365,31.150845895725787,13.806695259959092
2.1889255357138953,1.5907926762398041,29.533281564331784,12.097948944305836,0.93047042000831204
6.5294176648772781,2.54728458841487,16.366527752580406,24.43369305289449,13.786605933226435
1.8558617340694115,1.8105308122872179,19.224177716751477,33.466335858033851,4.0669115077793219
7.5314406544428421,1.9531073531754577,18.495538496309116,32.439703868573403,19.229122997488886
1.7604389694116822,2.0911886657671461,11.028383091138586,34.452192886562628,9.8365941665417651
9.4234584043056344,2.1249144496037218,23.445288624468894,23.447218995118213,9.2476868972701389
2.2366713703402192,1.5024910615122007,17.066753901369356,34.616712479195826,4.4785740056765855
9.6299222131817235,1.6681055564980463,25.749277492630043,17.222592136428084,6.4014188842126947
8.2079575847658699,2.794146845611317,26.642401505639722,20.824316842525462,4.6137225924873126
6.3431380401971866,1.5018495937678622,26.424615731956909,15.290667292534039,4.0117832087410807
8.0436169416659222,2.2622510337193127,18.333319960797603,24.024536182857155,12.902486441336164
8.1560335508477735,2.2342530097608124,16.430913644817991,21.761800672463295,12.328634865600025
9.5142435653559723,1.9996412415159568,24.976415593341095,17.227813492429366,5.566657900265378
3.2804501845526848,2.1469905302196746,26.02778867685446,32.553421276923444,5.4252525346347067
6.3106830582247824,2.6708717062898764,19.825148927827321,19.415403163349396,5.9843315152179777
1.855442778079611,2.7618055593224344,27.860620390726062,18.184129904375069,0.76597596883837682
6.5454913002170914,1.890522815122875,12.878173921571165,13.926709925514853,6.8689843540880897
2.5416217368350993,1.9837356614515946,27.581375593179203,23.16465105405846,1.9620605717386546
6.0845555032519769,1.8637242795424991,11.921904659437626,19.088938865119061,9.5971928337268544
6.1518746263046475,2.2197951008265977,13.070510441092278,21.078185240229057,11.169564814258049
5.1938663768310462,2.5248875364882193,20.676800265479208,17.07991787861658,3.9182890631133098
5.703685979618105,1.8423793131951309,11.3503696037483,32.894664694597012,20.774440573699213
7.8753105100592915,1.9961036130823,11.056142028002206,37.900100420641522,50.257647448532609
8.1932024486085986,2.8955769263837254,10.01037488331411,24.937955583666628,40.228988122952828
5.4293789401788626,1.5728539347704371,18.726333193885264,29.289952700224976,8.7081591265015117
6.3963409737035111,2.1911544078593495,25.492477625844597,36.015168298201182,14.360524606121588
9.3811261212109169,2.5673370623951666,10.696767005598314,39.964889120009758,147.98109707260571
2.0776022965101051,1.7256810173362112,23.04515212931711,28.405494541894964,2.9525386088011492
2.0539320931009946,1.5710610300082228,26.46254634832373,36.693383996196062,2.9442623313883565
1.7893811071969157,1.7073080574577961,13.360016971557423,37.258247396669262,6.6111197538779809
6.9207695653647505,2.8782347902960241,12.937274696428085,33.74354463422867,62.425448494571853
4.7674747071134149,1.5138896727316851,27.216019472410721,23.827941732193306,3.9462284798301126
7.9688927452765892,1.7824829622170277,26.462492199001893,12.43462001271698,3.4460937322949459
7.0410827197773331,1.5469252693524669,20.778835325283737,10.474166663204015,4.3240563044024194
4.0027398249541433,1.6659442013433048,26.383997585879605,24.316018998487738,3.7444328804516185
9.085298926253822,2.4302239299424446,11.855121548489896,24.829436006038534,28.873986078795127
7.8627893236358712,1.8624583631086287,17.889630358775086,22.220871635889168,10.01027529386691
3.4348144681915813,2.3538180756460152,24.755951122127456,27.045020538740935,4.1118887014269045
4.2777281599484862,2.3852930741491893,15.149039186479268,26.564881099132812,11.397939619936034
3.8299598218383659,2.7741529996346683,25.046578288671057,35.098391230980788,10.894217810903125
2.4185048376249969,1.5071120893678109,20.083572087816279,13.259713097867873,1.60570602849777
2.330050352879725,2.7800541890135504,25.00531975896466,16.755329983166362,1.2665258856898971
9.4251471703816971,2.4286786296404612,19.293592757146591,33.790149368788917,34.109253484545221
4.9411363347887791,1.7441152291574364,17.358086804436354,35.435106016709639,13.314538449380532
4.4498784049966886,2.659406082202926,14.383784329572647,39.84472640862603,53.578039331390613
7.5671713780964014,2.7832373126858787,14.167586828700301,36.187360491612523,71.94938303716313
5.9769375872760993,1.8813952256312358,25.029816211427921,36.69697021216993,12.284604972964924
9.4252598815461592,2.8781905213540213,12.37820696067921,19.430438278897146,19.879996994290497
8.0227134451845288,2.181686145447987,11.719647002218903,22.049849020281293,17.757558306274994
5.3143260771208629,2.4051366814999824,13.525827300442604,18.04255314461653,7.5404379173895215
4.3872352613274357,2.9769743004264653,13.506930229078439,28.188981945781467,21.704046052769158
9.8796839043188989,2.0423041179587988,26.462152456137996,38.164160626211149,22.487973477309772
7.4598421240327912,2.7197390187301691,17.970132469484248,20.339226595348531,9.331395390879381
9.5607519400345709,1.9775986767426894,29.807769147209648,26.710053456443507,7.59058044723227
2.0663071949533722,2.6988202833622363,12.744225155812249,18.88898891360455,3.6596652379597603
8.6548031127170439,2.4011008782939638,23.070796513872867,15.093999213181224,4.6328990251417119
6.7336649559208679,1.8245335428381022,18.974590144025012,15.855565894559671,5.5913892988040725
2.0972951050160131,2.1210391406838545,17.858363533941478,11.738360336143899,1.3641728198653966
6.2943219997229862,1.9764534515453425,27.501683981081648,38.478805690277724,13.004282436216677
7.1748672859490394,1.6171625896205457,29.511912916567994,22.08638825522889,4.9134624226128727
1.1107241729974255,1.5447521551495462,27.457179175483574,35.023626760063244,1.5789492261855922
5.0888616565757188,2.0197179831107714,13.84601358070266,30.439884180690733,16.169938332294176
8.4285956007668901,1.5285512217262298,14.415958424178681,15.757634842332562,9.0718894623998896
3.6582312280968088,1.7482316363726627,23.121477581901267,15.263867397372636,2.1605073172629847
5.1269327361869603,2.5877749812763033,15.781671632763834,34.359646045316346,29.94387732217676
4.9808271436110392,2.5621368535253817,24.694502615611597,17.941351318586122,2.5420491143443571


==> anc/competitors/data/v3/q10_temperature__s42_holdout.csv <==
x0,x1,x2,x3,y
4.216676336429285,1.5902227045424127,27.959346607542876,13.342662892952568,2.1404522962524792
4.3498779295624423,2.566613027331953,10.674560810028604,34.821487238666037,42.360063443343542
6.1840329610775804,2.8724737522240371,14.694268226336272,33.854841275988534,46.699978877798628
7.7238270305557259,1.8992591115862008,27.351968955854883,23.55931328256009,6.055850396072576
2.6614661618571938,1.8444372064739833,11.300470544214514,18.138873702412504,4.0451011389642222
6.2614508157172404,2.2670481851575524,17.134626525658529,13.496236187809782,4.6488386949235494
5.8129511021060774,1.8909682589435746,28.902052989551404,36.402859462659379,9.3741557037712546
6.4224295170996202,2.4192267435606345,11.591044581621947,34.541826072313242,48.782838854971004
3.3774729363357885,2.4707711323581183,17.332455895562727,16.330377762596626,3.0847998423949829
1.1319830224551546,2.3008536736030418,13.374890856570138,39.57626569169102,10.047056553692386
3.0849307371014745,2.7484633865562955,18.346664368178473,20.172467537203762,3.7103476260874735
9.0043739096105089,2.6661272904038862,20.495945656947818,37.948718076380331,49.857870950251957
9.0607693858782703,1.9644948332893213,18.488820236265092,11.756081734781107,5.7507822090552647
1.6169144805698847,1.5063390609324121,15.733115129140131,34.315370791196791,3.4618450953597684
4.6364185989833491,2.4806946424819505,13.910598804715361,28.197567710472637,16.978851056698712
8.644306008554528,1.5576152787245472,18.862816493169383,17.540493732885849,8.152309936307951
9.8134068231069698,2.3384162581315877,24.744616302895871,30.389879313174525,15.852066104784056
6.015032001179013,1.7312012633872815,21.43023533469594,15.326902232437181,4.3029518535388709
3.8540632331887932,1.6519164375148536,18.104594353640209,29.666234188641372,6.8857110885443751
6.3999952267454709,2.4036448727697541,24.098725890738333,15.524268699812446,3.0171995839185666
8.7711890774084225,1.6931733162023042,13.656655265950505,24.991376601234677,15.932545024483325
2.5109993841473779,2.9104923161705401,26.579831447634707,38.435906923201905,8.9110471069252934
2.7458150918740247,1.6543241828789184,29.692657364117832,16.172227664926005,1.3902305175453256
5.6290905806362996,1.8334328747234037,26.847258996574588,38.473248831694121,11.389636798359541
1.9058063977229642,1.9621365359813265,18.74696406103449,11.126886982905702,1.1402940417321501
8.0586026092287817,1.5350464453912629,21.30968919175465,19.425693306123993,7.4335201371323976
4.9965659696802316,2.1400625409601095,10.276411425388655,31.4808183771373,25.079642966028697
8.3090949050215439,1.7519632044284377,15.63352390087935,13.118071163510237,7.2159939681759466
9.16411066284026,1.6599625464732783,24.981740649756926,21.445774951823051,7.6606271417923999
7.1140970992352397,2.9328149884209722,14.271429367975735,35.13109081837095,67.121211124205104
3.39834299682623,2.6763185184577569,25.977314433893881,24.646054092194266,2.9809232796616625
5.5520138408565698,1.9196246929301497,23.564614411161571,13.02654245813336,2.7925125658729488
3.9537865585818937,1.771402819289682,25.916627686499318,17.63993077338603,2.4631365658942133
7.1739009363557544,2.5604367426975623,25.952543189635694,31.384168986465372,11.954634109634931
7.4939778389209692,2.5008803140846201,19.98900473980618,10.59524303565224,3.1677683337026386
8.6685792009216733,2.8851086377740107,21.716937594045923,28.775523898871512,18.31291001180351
4.6150238878513496,2.889804176873743,21.231166672112536,35.174969650720897,20.267481737014041
7.9757752919988665,2.6153394680512863,26.417886772947767,37.864568763827933,23.971985766812274
2.9018090232573912,2.1064107628879056,22.841653363877604,17.107848059939748,1.8930214390486035
4.9440765987908435,2.1852672478431923,19.042075783069784,33.232722246607779,14.992156407077983
2.8984327270129535,1.527210672178315,13.999791379844302,14.231854208150361,2.9270546822054326
8.3334416539332032,2.0734327294275534,18.603318358211123,38.613466314258062,35.853014268549693
8.2249571923889917,1.7090106278983788,24.575979874026157,25.228084600427888,8.5174784283170002
7.4642145878383372,1.5100990282056448,12.685054281664844,17.570026002414629,9.1290957422157533
3.9203949920191796,2.6780007464468278,25.239682602713753,27.440979436280628,4.8697162717146671
7.7281086829924295,2.0260269541454621,22.954648918353996,39.539403192709671,24.925092663354164
7.6642339395795922,2.3017288787534049,10.084147622111141,37.24777974406922,73.78012243387613
8.2965360253914682,2.2996064296235232,13.836195173194945,28.793054928138019,28.828157928768327
3.5245465747227662,2.8966173826997887,15.11318507340679,10.527302377461607,2.1641402314192
4.1458708028464795,2.8473683996908705,28.537050370023124,18.31139440437795,1.4220580033850869
9.556494989745504,1.8759623449784466,27.622729619731366,13.915469979085154,4.0344398558750161
3.7248293525785225,2.8010331461889177,16.327933089330649,33.531159418478481,21.909783560116448
3.4826357105252028,2.8730376543680261,14.875426715973292,22.371270478495163,7.6819865037650024
2.176456833618742,1.8818421328953709,29.123838424937443,12.57384840344479,0.76439028058864278
7.0216185334338821,2.3612761180061925,22.46947681216092,14.354651826968338,3.4965130591986715
1.3826105667123756,1.5885244335306334,29.386731114033189,27.617093842013801,1.2738879869556474
9.5706569865074673,1.9945600373542614,18.799833852287065,22.584892059976866,12.428984003983301
9.5982990675359208,2.1819321550401112,27.490129424600017,26.164656286770125,8.6552931391232253
9.3657013060584973,1.9207632070655869,24.533692305111163,26.724478544168903,10.805462467607802
2.7705573769187923,2.0531834075639823,27.739772841880324,32.279302910999789,3.8405609636078655
1.6773896191746411,1.8610765958599995,11.496700628498598,29.202882836240072,5.0382932674314125
2.8683994883704522,2.1460560995283235,12.793051927449339,23.136472238861785,6.3193139908523941
1.1015377346213779,1.5049361622519497,15.383841221758175,17.71488951963282,1.2116570133004634
4.4164753048124341,1.8964834181259169,10.359872917176943,14.318681184086385,5.6899769357619583
7.7448122590144193,1.595402781892223,11.502559551916971,17.092203084434342,10.055604548208885
6.9049448003012834,2.8597973622018462,23.955828138810446,20.971578905185449,5.0463619345702533
1.3326502397869624,1.7316383282305479,24.473120272853045,34.709188564959156,2.337774353422867
9.5755384531596839,1.8500191515558622,27.581827214994135,14.341399217598141,4.2404353725901567
1.7144644856853375,2.4949281246459925,15.059845813166142,36.409574388250647,12.07359570100278
7.6564921599581659,2.5932491609251231,12.270678768853166,21.759377009690866,18.910985389448729
4.1532372879947843,1.8185552098157234,10.580125852175549,24.342545453424609,9.4587389307410525
5.9319133067396477,2.4931315847386033,24.621056936727079,29.292049741364721,9.0889600200759801
1.1348493750185944,2.3714734982164982,13.206110277090406,31.64974648575938,5.5796670903498056
8.9309635202008337,2.5550563835829259,28.124336018868529,31.036629299311894,11.736680599199143
9.9011926653294928,1.6595008899578931,20.155216625512416,11.156232442534742,6.2766818585031876
7.9236736239896377,2.0131086394129976,15.206515419761775,24.076522192363974,14.738626119415329
5.8049078990104208,1.8960610116931185,25.429963081596068,39.426450188839731,14.213170252550903
4.1123963576154745,1.9718115619936378,15.865163401434522,38.891685244973722,19.636651996205043
2.9433226888467408,2.3217870029269654,17.289898087403856,32.520874062714697,10.617470422988735
8.8186226695378167,2.0936906657987571,16.761843477895965,21.354284303259284,12.381633220638458
3.1420809730280608,1.6952661558322113,24.163945260885033,38.03499185762896,6.5342285494812211
1.5971177311846874,2.3466381838843051,19.227652046630759,39.976254081523365,9.3747753708717347
8.7682994134269556,2.7583331113663045,20.939598816287699,20.711325205692759,8.5675484633941288
1.2886643654934344,2.906481697202647,19.033025299372333,25.72501967630955,2.6316319581362952
2.1709377666425422,1.9279035219997303,27.443735548958955,33.655633810436427,3.2639196567663333
9.5483517956938506,1.5427290777083535,24.561267485739204,13.333359828790327,5.8683838624442597
6.7971930891504906,2.3200524883624363,19.182425690053059,39.492174374963142,37.553158871129753
6.4186636198912881,2.0752337458709254,21.543714369684011,26.678434013384098,9.3379091111813626
8.8962912736055699,1.6565820286784416,29.574944635854273,22.084071540572381,6.0953599626386623
6.6456988343680878,2.9463461002235909,24.460859672161234,23.349088694270996,5.8934153470425166
4.8641882126266642,2.2781475397607878,24.523148973551901,10.636318801983526,1.5503956206267264
9.6350979923221889,2.9761487663593673,19.601971210096863,31.300576055513229,34.511670240489323
5.5459786585709479,2.8125001793902258,15.867248958814617,33.204474201175344,33.310417709232162
5.5125491273267144,2.4101302264973912,10.576207952137082,10.325420357299539,5.3922667831185374
2.9969149833818869,1.69119920055225,16.531393913438663,27.454220468850931,5.320195684480729
5.5584266274974041,2.2820333341893981,15.367944490688739,26.046047060230329,13.414415898780641
3.5591731833658509,2.2910784642587427,20.87619220396715,26.663459733830408,5.7506095245032256
3.0405628931603372,1.8926677737788675,25.285590106186451,21.767264466907747,2.4292387432127662
7.2565063101205816,1.9600114847732197,12.707561258593174,21.699073410847621,13.289610945080025
5.6160307614360123,2.6343466732015242,20.464912375260212,12.41309635667057,2.5746095579983663
4.5272945694366271,2.1416945818622497,15.454070261788926,17.911987333927808,5.4592906030823976
6.4489373146771296,2.7294051660468202,17.089785019299292,24.023348134991586,12.937151440517706
1.0937541261597916,1.9098631104115971,27.899572569775749,24.781966654325437,0.89395216343766137
3.8148414899286327,1.548649259807156,13.347211052268753,26.233083478097424,6.7026663160599496
8.4879636256032782,2.1557111376455897,28.493171644316217,37.334752438049087,16.739801486828867
9.7108614512078724,1.5049973705682314,18.600813947461209,26.19008901692429,13.243248103393118
6.4645336662748418,1.6471021801686656,29.746695155015608,28.097568278062475,5.9538410278433078
6.6275563068675432,2.9593917910003755,19.241812638713807,33.117743841069867,29.866939657417813
8.3567736505665273,1.7948823066557418,21.64264807059434,33.873817130868488,17.090483001505412
9.3349400917451586,2.9431131392861722,18.107941438594118,26.434810659260414,22.934060704159918
6.467448252162761,1.8431310068369604,16.757423074103141,23.667722078402527,9.8682522111674249
1.5082237485760608,2.1022899457268438,23.208490545995602,17.621560620564782,0.99581731441582255
3.8574812187486911,2.23085334427611,16.816723845943425,33.572467427904009,14.797656007275432
8.6784152624058617,2.5138685714037852,13.268467355439233,17.104888619573469,12.360291170961212
3.3024224228734615,2.1225693431593786,11.636672372033788,30.397759133175846,13.553799194021215
5.8402061124668352,2.9176778714882157,14.893992291079201,11.875730004100856,4.2273451438762191
6.0765250300844134,2.6963139413809394,20.937481579101579,35.471639528428199,25.688803558940801
7.6191551800932888,2.8306783638403918,25.915203079893018,31.123627603928814,13.099978668052801
9.4808345908442746,1.9711600083570762,18.068739889264513,32.811153547041428,25.78325570344844
6.4292861354131094,2.2231988574938235,24.148175213898394,35.00468891088827,15.305947967428423
5.280250369197617,2.3477733621162664,23.808602479711588,16.310901457132669,2.7845024254320352
1.2671272466018699,2.0976969496368816,26.392834024509597,24.438106230740459,1.0962971385731051
2.3228114428489293,2.3842935212566783,19.793278304389752,35.772761812570671,9.3114067207844187
8.3646863285965036,2.7893304794784259,25.448459877943289,13.324669107450793,2.4117640339570943
7.0600473043671341,2.2292467574836969,19.622813896174698,21.435815201393229,8.1644837284881451
8.4900648127264979,1.6121700635646139,16.127178619464068,18.97034844121189,9.7248169034640011
9.5575100625014908,2.2127773617227837,14.88281305253494,38.5648253591784,62.69410343924784
1.152152000223992,2.2709461990059987,13.872915584447583,27.746154979785008,3.5948772222437362
2.6901220130487449,1.9387133206841749,13.185524149892842,19.856295426437562,4.1837499573526475
8.8674716806253286,1.6536153513814404,16.356187000925605,32.172230132823088,19.646118093678556
8.2136100477619927,2.3663687996860725,22.425852159025801,21.72548401984249,7.7327601322342261
3.1400582514323983,1.8096806146426454,12.044682279335749,18.610849030524303,4.6353595897030333
7.4254024151777802,2.6792143639623101,20.680772348837539,19.217315182607869,6.4281046141887028
5.0607835940030705,2.4072302726207129,13.154777759406464,21.519645788912896,10.552424038214907
5.507323046425431,1.8436199780450242,19.210910270682419,33.406648174420368,13.124438017699493
4.5121629428457748,2.4350165107014301,22.565927410422908,23.858745564222012,5.062353205872796
7.4443534522678165,2.9113077053989107,29.104966812871329,20.638213757895244,3.0122779499653687
5.6610971849824328,1.916780976865434,20.300344842306188,24.389009922613695,7.3864376806303964
7.9029677754731686,2.9906929039333709,29.623510394057003,12.025630223155853,1.1495626978369768
4.9916195370978764,1.7848833972819298,27.500901916967322,14.497091306114804,2.3499184570860949
2.8474960029195153,2.9193943421263469,20.201024120588812,30.556265134543416,8.6354503673969756
7.8436835473416888,1.9051335214070013,16.21743972780116,19.784476187895756,9.8712120464625173
3.2745048357995423,2.7094481259899386,28.92855546051447,37.57901450868841,7.7554577199900132
5.8175112279441699,2.1427965507961182,15.292254537568191,13.650392951964156,5.1332774864681223
8.4588437348782346,2.2521976958507657,14.231592332923203,34.178479471134381,42.72196576132842
8.6120855638086358,1.8218858694760967,16.716696348638109,19.353568119445406,10.087984987034487
1.3925498600149842,2.9792037507288542,27.348021898355938,16.542711970553622,0.42808576599594234
9.5942321697577508,2.4887538461940037,21.012395455945615,20.933131585837547,9.5251432883350553
2.1533971931726188,1.7271454305467826,20.312775169019631,23.51484032470248,2.5651833083113162
6.508330153817063,2.4937943066570982,10.583517909880374,15.475816002385509,10.177137110348207
4.7672281382789814,2.9887420506062226,15.943734888891196,12.528941832431906,3.2801709308431253
4.9867748559398457,2.0992095752991338,15.556858917726672,33.954899986135871,19.513687335534208
6.9282461842118588,2.990761863542839,16.598494115946814,33.619901435299163,44.716824033109489
2.0630901036857172,1.6586311388725399,22.23302458504655,11.936415559232479,1.2253224863594023
2.2267497110091079,2.4024419623045841,15.277585756428254,19.498694137344025,3.2236591901052916
6.5583347273127801,2.8452578558603108,19.798621957286077,23.445440467271879,9.6029240857113631
4.2008601887500845,1.5092464548376952,15.644754266824652,33.609971031308362,8.8000418594416345
9.7397274019814599,1.8920691364141504,10.26186193153346,22.966208070435265,21.89662367734044
1.6225412560272698,2.0010064631218021,24.329418039846203,18.726325462767427,1.1000272146788153
1.3981113291388332,2.640355219732057,10.440266619759694,15.324921109913813,2.2465146144058852
2.2277831495928893,2.1762896545492278,17.743158755548308,28.94475631495752,5.3231605899154273
5.5048239437143955,2.1339818179015948,17.158628121221156,20.332907409385939,7.0022523925235065
2.6461790025483469,1.8838833331774532,21.360506683019096,26.471868874510456,3.6577101091214792
7.5712053549430589,2.943007657751421,15.504725013090594,30.319621823166116,37.46921856265768
4.2599113740193308,2.7677787843319477,19.670166632126513,39.467364122059621,31.966624577947691
8.09964177332124,2.163568400504106,20.952615328866912,37.890510587351294,29.934658895164372
9.6537125530241426,2.5523127339295657,16.866571207218367,32.631341727095737,42.287917463011411
4.09960028937234,2.4428665354379024,10.254528748931042,12.875764727177376,5.1810667867165661
4.6799222287488451,1.5505504204888194,22.616340973495291,15.060531793673309,3.359782239742803
6.8942047244231279,1.649350532943251,18.369193322400026,11.868976690252415,4.9799621354832091
3.7107960888114802,2.566876591141801,12.630214833443718,31.77913153317931,22.56489380785035
1.9480042283905181,2.697251874205552,27.327329076843188,10.483243806173396,0.36621998471698336
7.5423544226913002,2.4014206156454545,26.463844295233535,36.007703349344773,17.402853212429086
4.5700319076680209,2.9829532827668057,25.341141758447463,16.30924821086635,1.7030351424299714
7.1861981189482522,2.7681420693901124,11.419303857915073,35.722012963891359,85.336874506528076
6.0866811000552064,1.6720618103964096,10.371891836087686,13.081270013945103,6.9962939292605837
9.9935150338932868,1.7807678872067854,27.397040194152456,31.5175054977984,12.675939126775919
5.4261047231101429,1.8951789725526762,19.110347740240734,32.733841408306603,12.964172026056787
3.0956538161150782,2.8859633906327677,25.859660445986872,16.432337488405889,1.1397808837937915
5.0199386955973662,2.1171572711256341,21.568740063495177,27.603684868379766,7.8938455293273799
6.0113368676556096,1.7360767234585452,23.966654135530586,11.898323577021241,3.0892380901846099
3.632704273658697,1.6769621780166613,25.068213293850647,15.52903659505867,2.2184688367639769
7.6855351258488875,2.7903834443260305,24.040685480816428,31.550566650353488,16.609723189436959
6.3405066750689203,2.3875251693894954,22.061823290588627,21.022779937111387,5.7923331500855797
6.7908630637132523,2.8968674689769758,12.046533005414346,24.211705005387429,24.766754130537183
1.985231079853965,1.7450794684215554,26.37163256556061,31.101544169493284,2.5833754132191538
9.5577548986438714,1.8781190845534725,15.763766631082579,19.81071957648442,12.334749958406707
5.0479602334590492,2.6616831770326073,21.058006266497301,28.802623070989462,10.774155362843482
1.4287781236617914,1.8730647422140023,18.750752358631122,31.469063850602392,3.1739926652848842
1.6920701765089059,2.2447076739849856,23.343544549084292,34.877922421817388,4.2999097816383545
8.5341570215228018,2.4386549888461841,12.113787887926307,29.972200346770819,41.932399504448512
2.6960945706186128,2.4816117021123354,29.201537294036939,12.678415242654932,0.60049804713194987
8.4305214466325182,2.0446161028573719,12.112045481704667,17.974469676042876,12.821777527681023
8.4754326987011357,2.8380850747379816,26.285368925192309,15.914512233095461,2.8730006175134593
8.0688265416554152,2.052058568731872,13.033489968578673,26.906137701486763,21.872590640741159
6.4175064924684611,2.6113453619590103,19.025034560080996,38.199275247354834,40.42704368970734
6.4381788168698995,2.7716469439945062,27.757454582370805,30.988172218195821,8.9495078167084259
3.4211411533520191,2.4522039763478567,14.065401817846599,27.892054282563461,11.824896683554986
1.3756849493208603,2.0245950742151768,22.937068244662541,25.173998390262298,1.61081140526725
7.3958941043569029,1.6562970409136544,14.038823500735509,21.844867854720984,10.966068524986566
1.1342163406141896,2.9090117153298967,22.074454993819025,20.956807681060667,1.0066199005223226
1.1921071281292512,1.8327581704963205,20.122428668440456,36.256843893050288,3.1682546550876975
6.7602172498145663,1.7551080298996036,29.048599371316911,14.992653033872431,3.0659740013132306
9.5622843393651387,1.7651118767498968,11.192885661122439,35.851275126222248,38.820600301841431
3.0374972328689824,1.936650924037377,12.255007875877613,15.480345593723118,3.7592364650105798
1.0642203631911102,2.3761719727018589,10.271767612531855,21.282444131449147,2.7599329235304673
8.7584310228784119,1.7251372187903105,27.521561239892193,16.000040160021122,4.6727167122737194
5.8459051613826789,2.6326912832087874,17.140743595028354,11.300793286793711,3.3215461593956537
3.9604469516901757,2.3379274647981925,11.143306599270268,25.475932936060289,13.37753013729767
3.0515978465811591,1.9200909413085445,23.587244674621818,21.519194513344452,2.6664591248535889
7.0288625255090436,2.7189342754671881,28.393259870208119,18.511114254936821,2.6158083329039989
8.2974486337702285,2.5173678844067928,28.478909025811674,12.673578580884145,1.9285685671900694
9.8847762615468469,2.8582574456211622,28.669289818962952,13.513056117947002,2.0122826761300141
3.5936817491975432,2.2815935670551859,21.294591603545356,13.219892813157021,1.8461755304406791
9.4670591395986374,2.0341765744568354,29.723126212471229,38.78360785874365,18.014825480827113
4.6052577210725847,2.2835108866741325,25.243704779893861,15.058416331846587,1.9861239660805408
1.178796039625599,2.1674795965601956,13.0132688299785,31.002604873369226,4.740230272061396
2.4601205744944292,1.889342210085375,29.383333252666468,10.987701252615768,0.76324774755922986
3.8435714189652348,1.7485011301775162,22.618338732570979,23.056374205038765,3.9388059315122472
1.8022486023735433,2.1069094834161239,24.544646624856021,13.391727081580335,0.78497360497875968
5.5724865742216112,2.1309952018544234,29.297251164382448,11.876089716942161,1.491489504820146
1.6349607234617896,2.6625362285011391,17.355407027337598,26.528331645694273,4.0144652598378725
1.483491944757497,2.1731164701871517,12.416808212209581,22.009211788069983,3.1234086820016671
6.5260189724105535,2.3487931534393995,12.044680553306469,14.21735377001227,7.8563492666085102
1.5589537090920043,1.8626681025419107,17.614636732169657,25.590538170365875,2.5602985719559705
8.1107774688781209,1.9916338966152509,12.78973993405816,22.308910988312945,15.627342692476576
1.0505989416852848,1.5943980679510323,29.849099696926022,17.473459644985354,0.58980778683112556
1.336032661833245,2.1240956744385713,19.063488989217081,28.622088139785966,2.7450462021683624
5.1712069279201698,2.3969459748534589,27.837406321371493,17.142262056908244,2.0302145966165042
8.9690460694455396,2.2002217744136652,27.482975618739463,30.284394515181596,11.186274069238284
2.2299015987119617,2.3838234980531121,28.540064406362916,20.112158918952105,1.0723156790115278
1.5596591534942459,2.9206833878962737,12.435138284596087,38.957018136771026,26.765911947624812
3.4281927512686412,1.9125547480899412,25.555064596652411,17.709324943476741,2.0611913770891146
2.6774892802961747,2.0927062460845853,18.404044968791858,36.364194373102862,10.086130573533705
7.4618898553548973,2.5823972597288227,16.584737468540443,14.654732092987555,6.2133835543291891
1.7121800968873415,2.2573382571920462,14.813000228862265,13.274541391815095,1.5106020038063805
6.5523974036585777,1.5189238030863725,28.937738562087389,21.013643405524451,4.704889037244854
1.3111827654932915,2.7663055503221976,27.72126316818882,24.572322662773495,0.95172505917811323
8.6141340996898492,1.6782365403079957,24.617610535111133,17.614397339311274,5.9943508361267721
4.4163215594821654,2.9664572994537446,27.458779490759383,34.480791349813991,9.4769118778048327
2.6225428383507143,2.5296450858554058,10.321319553829928,11.357072261878688,2.8871516588353585
5.2025865423360651,2.5030687457168237,14.781366711688202,34.934374490223178,33.056876222692743
4.1199397350427018,1.8074562065446877,12.610502227006711,29.74030560835336,11.35645859846036
4.5650856838673075,2.3687012515860681,12.309440484922959,24.787742438936963,13.389802806566323
6.4240320611587638,2.2212705820582874,28.351346596034734,16.336210472887757,2.4624154168986156
6.843263108688082,1.6632299545452436,27.707298130443839,39.696950120289763,12.594396272735493
2.0786785517755848,1.7772651565486159,10.268616405791979,20.457149460492097,3.7346354605906962
5.5905731833858923,1.8220460392161322,29.334917538066875,36.362741013116917,8.5226145301377478
8.7319145380613925,2.6357536663311434,21.194133807683244,15.893357040907553,5.2239285440097172
6.7743541309613793,2.5103441222963383,12.119728552598509,30.346895961972347,36.26338990642018
6.5927256593093935,2.6183505202347304,21.455816709519976,20.730264292438012,6.1480146962994953
6.6851653236051902,1.7080414451515737,22.178126674886933,15.558833199597924,4.690451337423224
1.894854645439525,2.6166571011686619,11.856195817204418,20.193324077312855,4.225292492298113
5.4788140543948316,2.0126343928979633,21.592298910365827,26.935005497352648,7.9612127332215108
8.5196260003604642,2.5642624467695518,22.120923830361129,19.744853285111994,6.8115847081073762
7.7794287387779244,2.922148801955299,23.585707704304937,31.122926028189564,17.456521933853363
6.8974551101087664,2.7546202393620707,27.480482321749498,16.598549917214708,2.2899008497168754
7.0930604043206769,2.2217697124787903,28.646447520373773,20.744704673645888,3.7746873936907983
1.7466047407114416,2.1615805058283892,24.145260396414383,13.69993309207241,0.78075528808268968
5.9771627615305887,2.4647311334691828,10.242135872482685,30.24662583873657,36.325373394905867
8.3149344790837265,2.2657394498598133,29.618764739917072,15.240697972816779,2.5652846945694336
7.8472890393521748,2.6206555164532426,27.226841201985408,35.319267834891569,17.112553583009056
9.0457655592244137,1.8423535854133437,10.708007422079111,31.419841035864849,32.068706036701499
8.9154494654018777,1.8564592750456215,12.208122804464983,30.834343853557844,28.222966321658436
1.80872178638784,2.2217902867526438,11.91660626550777,27.284504300079938,6.1685274689683585
7.2327027753825819,1.8446278281790438,24.757486104384697,13.85929067343883,3.7111461620204129
4.6120464741100671,2.0800320174624027,10.973783982035862,26.563066989860239,14.445814399229162
3.9699272889829755,2.1638097826059566,25.14996159332561,14.038538247111219,1.6838617876072675
3.4141590453306998,2.8565480676211639,23.438471238163267,38.30412080517879,16.252560907917925
9.7503649615450065,2.1448712828786931,13.058295900778488,28.35526156182102,31.330274679904232
5.8481923784157299,2.8435926980864799,28.138328466991357,23.861495464607231,3.7403319504622963
6.767827659768801,2.0616795501623413,14.110449331013992,38.628228588578139,39.888692662286211
2.0495895121745606,2.0199824694225574,18.79797094906931,34.055694482247461,5.9918070130337799
4.5309013500765216,2.624055649641547,23.143979555044869,11.539543680895655,1.4790744250984977
3.7562661390341443,1.8211285962818518,20.383728818646965,17.838758665684384,3.224782631887102
5.4581558443377993,2.7788543175110783,26.159031160968958,23.331699204785874,4.0883713997894144
2.7915383511274348,2.4053186673584324,19.541326704918475,14.494698461749659,1.7925857794464
9.2532350442912357,2.4262312482859318,18.985962310231248,24.153539134633231,14.628852509984871
5.4874502082053045,1.7556615966871818,12.814078858986658,33.132726763070522,17.220321949612604
8.1993532128734969,1.9055408978261563,19.340372472624932,23.224144907423163,10.532520689540389
9.8425642454146889,1.8313751225620654,29.404770868119332,21.45778263013931,6.0852642037614473
8.1239448052252694,2.4216246563434343,26.331256387396799,14.905257882008684,2.9572399036663075
4.4764987771874942,2.0505090703034456,26.23635540650827,12.757645260351863,1.7005489257156519
8.1232657493251139,2.4122193541798147,16.85886496001444,21.453424893622355,12.174029530305491
5.6913895984551353,2.7456182237470936,24.819394693340371,17.920440381474059,2.8353226108004046
1.8582057428349894,2.6139684162849206,26.045208095025554,33.266806144222087,3.7192153624946145
1.0575900613696518,2.1834120832911807,19.364318218957948,37.034200510149269,4.2030655917684552
3.6851993732530071,2.6704263049142947,25.640202888453857,38.784542018497412,13.402104268308127
2.0524139141588731,2.8166987762814761,28.939749693131532,30.703634429804929,2.4637348904178902
7.046861503895145,2.5481211908588799,27.053480447962553,22.032907579964217,4.4060557210397961
2.8625004604524995,2.1061220508570577,14.744473258418688,25.404335349099942,6.3324905819704131
8.6086931313998072,2.5468108605625779,27.664535183508267,31.440829121994824,12.253312574225356
7.339570429624783,2.5654206605028245,25.893887399661939,16.970515105085433,3.1663812230291679
4.2701487540695515,2.2978002523468546,13.581203439642156,31.326978631298822,18.690444973753706
8.4900252470271198,2.422049751613466,24.240861984999498,25.230094858466252,9.2664552536517295
3.4312521263808127,2.518759985381144,25.593580975041991,36.385160117564553,9.2981495125767193
1.5747572468941979,1.54543339165944,14.052227049401552,21.954612876833451,2.2213063093279328
4.391463121280208,2.6906078219851004,29.426110896084268,35.27571888468114,7.8352863623319928
4.8653642456560737,2.5472094790289566,29.617730359911718,12.845005588418683,1.013991413532229
4.3377684745628766,2.7724544357741334,16.043920878989688,15.998032361286253,4.3175177227817496
4.5844645582427663,2.4826672830018062,23.669649332438951,34.621744946081918,12.411010980518242
5.5787809965724309,2.8901378723774434,29.998248990154362,31.977979954197632,6.8831746235069451
1.4612681754411874,1.6226453449878844,25.825686380535359,21.150992495564097,1.1653511912071264
5.9941418810868372,2.8855399242551201,23.29737469605195,38.274295262539326,29.309301724851913
2.2467240271304161,2.5389098513654842,29.391759869278651,27.537277790567998,1.8902037340717417
3.2661836248774292,1.7937542359782332,13.813253486457773,35.456073153271504,11.567916663876497
2.2517102438343883,2.2106241044930393,29.080759915149862,30.143132690363089,2.4496995857843551
2.1695541906030766,2.2204073006324601,28.33400139245721,38.329258513744108,4.8154717577482042
3.8131896192013608,2.5568696882217945,18.036391504733679,11.671836412230382,2.0979736093017718
8.0912146664285984,1.9460018964837664,25.119165994284714,36.317748047347962,17.053486227646989
4.8786457682357316,1.7460859783272968,14.189511385425611,21.495978311897229,7.3310086832509196
8.9801187614467075,2.8728160480733873,20.467806818533447,38.700932116706781,61.506422562149339
5.0666396869464254,2.1579213190434725,13.775957108320643,33.76323270489484,23.570358684375218
6.2276528308396655,2.3043493158337238,23.291121446018451,11.631653043530658,2.3529480176819395
1.0941762981220973,2.7419332162958887,22.427211517858691,20.924206456924995,0.94025820792197545
8.364717535294421,1.8863464839746966,21.063756206758111,31.806334393792344,16.540163408899407
7.2898667301210276,2.6250760114591762,23.960335478451057,22.522681724753191,6.3454364450320746
2.7089535424316415,2.4652281273611947,27.298379653882392,37.158412326985733,6.594379732483449
7.649310462073907,1.6242409642382667,28.288670117855411,35.956145270598441,11.095273300913659
6.7540020518320922,2.5219063318581783,14.274279503558709,38.223555080397574,61.897474023121788
2.558308564808641,2.4916974890243622,15.391435043374059,14.636296670616371,2.3878774930804183
2.1873161876144396,2.7878206618148673,20.669714801210048,28.839973783768411,5.0548057028550017
6.1873699251203593,2.8524663520790248,23.660715860450289,31.778665288596052,14.489446854115556
1.3002941211047254,2.3884379190669569,10.25226098244964,23.885534439226902,4.2612272637099764
3.7049963999260012,2.5128082508387406,21.377235462618096,13.702165741567107,1.8266809502104531
9.0843606006676083,1.8183291078201318,27.485313947042467,11.700254477192178,3.5350844551449918
6.8497367785752425,1.7513076389059974,28.437339364294154,10.675312320532102,2.5317035765993512
5.2895609046442242,2.3755218086696113,21.233997650712087,17.867470720627708,3.9529319262459106
3.7175879675159766,1.8856902680182381,29.332120475188358,22.738910993210794,2.447022006543552
8.106468377099862,2.4204175911267503,24.541827158275112,25.714515266929336,8.9918706725693127
8.2794317263474486,1.7970957763690951,29.040028375444152,34.552819667454827,11.437742938785375
5.0923146634248262,2.4402375373134308,28.334067659297371,26.661680629677807,4.3865349016958053
1.8043357602249914,2.9746826932389765,13.132708194565751,29.150131882767592,10.343018452727991
4.6740062745687254,2.7415098959260602,18.979626022168087,23.862462848088921,7.648082645228186
7.8454109279994277,2.8486555333321029,24.088436644161867,23.960322101580289,7.7408935868843685
2.1179101247867345,2.3179169387112699,15.964777080231713,18.196703481378197,2.5550222346124651
7.5259939675709262,2.208981929228012,22.226561543011858,33.451208953394314,18.319239186967796
9.7968472380517149,2.6357871667552182,22.298257348886125,20.231948517502758,8.0188716286635575
4.7861605959080613,2.0235876853373895,10.615219634533368,36.863085707879009,30.443337738301185
9.2318777164954806,2.3551864839051184,19.381104765730811,17.622704471237434,7.9409617389734866
7.9031516967777504,2.8665821972517165,20.365200893685142,32.081498480227026,27.14326326243809
4.0851545601385162,1.7807085599057042,19.039043104853967,33.649993745112027,9.4917974809105612
6.1191162175683287,2.9577744148664351,29.410309083754562,21.302962338356302,2.5401596133633744
2.7587697489842373,2.3105401938291905,15.185724794769682,22.018716496256822,4.889231564602043
3.868474967987992,2.1315832037025331,21.201694104939396,14.494541508343325,2.3284887798096512
8.5144927201746441,1.8949496896431302,20.367256834683122,19.103966858496722,7.8539863353007977
8.0916117718142662,2.1658271988606907,29.492772515851534,16.339577676749851,2.928077111143788
8.7045737846356666,2.4876399848324984,21.253480030432279,12.742256790455015,4.0075957709301999
8.390536785689676,2.8619728628727383,11.615406269894397,33.654542760351703,85.161068058156133
7.1096327590806627,2.1053736250993307,22.679703513868034,10.133777792616591,2.793835189333604
6.0022950412288543,1.667009087965561,27.922062057005018,32.754261379689936,7.6835547255190306
2.1146592988981845,2.5650636414828951,15.944927973676698,32.387401016027766,9.9517378721242906
9.5117802291286822,1.6553423539590932,26.774627843746195,24.370522353656671,8.4263377846421719
5.7290861506729094,1.9169638954170145,25.500331640470165,34.215886966135237,10.101807542127151
4.3391978816782721,2.8692904394291734,15.924349675578091,11.782839317816778,2.8042818933875178
5.1892276507982986,2.6275881279343136,19.346788380363179,26.619447026507938,10.476890853369156
9.6916151165076663,1.9831647146888396,14.537193684964937,27.833520238739492,24.08652298105152
8.1332536793642589,2.5651674308135908,25.440788375484985,18.784596154040536,4.3445923474188719
2.545275130713001,2.8999519238956064,28.767485307422614,29.549498559246672,2.7662683466215143
6.4324771916157664,2.8945578653638027,17.756086575336539,25.181558269961897,14.162008078239612
8.6110717065830933,1.5900945538914577,25.70230266104479,21.053998902503857,6.9411223566089761
1.8279214656299716,2.2861374808805257,21.777876282196228,24.722405408568797,2.3318266634916998
9.2278561748770791,1.7496919511252191,20.129415198565852,25.337798391827324,12.349362110339245
7.2127461462985849,2.7262826679498646,25.130640614776404,19.067621660441972,3.9265686577909178
9.6170377912952638,2.1391759911432562,24.380977133741467,17.118685762384821,5.5361351094164712
6.3023206195238108,2.8977828714576859,20.750245699235446,33.207949895757821,23.720751838443508
2.3923243228038227,1.8043249381824245,25.719079389170574,29.109359172410066,2.9222537717955093
1.1801582821653938,2.1307243723277685,12.892638312678992,16.508399139517671,1.5514145607509788
5.7778303406144191,2.8734212704653772,16.774322037274125,31.410613309163214,27.082662387900701
1.8303086039692218,2.0956526994415539,21.931174791739807,37.491119658175137,5.7875585530711406
6.8048256837817451,2.428192826858802,23.49601502407193,30.279889103048088,12.421906523339409
7.8129792434567849,1.534948588208459,16.19080140055393,34.610248538675833,17.202486426902215
6.8659521541077808,2.4280973177953076,12.780877878721933,30.5378239755983,33.175363538460012
4.5091869096029358,1.7619211911650734,15.794524197959106,31.264133039770652,10.8300309707186
7.951624321226463,2.0239192951009892,19.253040296439721,33.325255403018261,21.445565263252004
5.0975369858500406,1.5290124815685862,27.932601582160586,16.506026104867026,3.1379190048275638
7.9547757994911361,2.1053450900828938,23.659805323018119,10.584130119794818,3.0051137032593687
2.3479916301298451,2.4796814237060771,20.391235150559925,10.204815816263862,0.93099715532319061
3.5315831390086734,2.2062935308344032,29.492872619105619,33.470181416381195,4.837878286289798
2.1204369850153371,1.9256418210351882,15.805943521178225,25.835103937325073,4.0910116293376566
8.5685641617474779,1.6453243556614046,24.410105760742482,20.422887476259742,7.0256069439050552
9.4929594474836243,1.5078751162315089,28.97855736413571,20.200401254197352,6.6195690328077657
6.407862104276675,2.5345893963256354,26.280670975821437,15.48029571327077,2.3468091747326301
4.7436758867925537,1.952218851525634,19.775583795313189,13.871347016250745,3.1958037443104166
7.8245347716258324,2.1036899142636289,26.051139270618304,28.309145043462038,9.2552463877429982
7.3749038121796602,1.7641576157826395,27.609564426648138,35.32830063639247,11.430153521192532
4.144596538129024,1.6301831974375456,26.512614683348655,28.891148475441458,4.6554686645553165
9.0552116704477967,1.7916455525759765,22.803647184767026,14.32264542715761,5.5222423169201571
4.6685934272821257,2.0079128522251057,18.006507984648358,19.889998040917213,5.3236285753046282
1.2904754599225345,1.8825869297660978,13.789821125832178,13.815356709723162,1.2925619087947395
3.5198982552286702,1.8895963836631666,11.061988073019979,12.112449013590275,3.7632372529956752
4.4602650781704103,2.493373193836629,25.797459606276192,15.300931834502146,1.7095105812433704
4.9458930177739422,1.9498658254995938,24.298546077114452,19.117436604697968,3.4993718505149132
4.7239150554664953,1.8976974162617517,10.476024648272686,14.384747123596457,6.0681076857528886
7.5477085778142818,2.732741400647027,26.864723603478222,19.780363252252052,3.7026527785143384
7.7142423237167179,1.6451985694993525,12.218899401411875,35.370738359194547,24.427468218241113
8.7369614122912775,2.561471123507884,13.104927735669659,19.869290626809843,16.507355905487387
5.480916045315082,2.1874139235234384,10.159856545749262,11.112613534402144,5.9052774995010102
8.6570394440963891,2.821411555553321,17.254897845868797,18.837320374702383,10.201222514457235
8.1546773897261104,2.261606388828306,17.226374313250805,15.651088936655988,7.1709383562554825


==> anc/competitors/data/v3/qtc_fridericia__s42.csv <==
x0,x1,y
454.79120971119266,0.84154191315399318,484.00420874763739
387.77568795041043,1.3347535164124433,353.9951451061001
471.7195839822765,1.2250352283452126,441.19881174082417
439.47360581187274,0.68847072879688831,499.49496783406545
318.83546957752992,1.3976277262700583,285.1853002945187
495.12447032735122,1.3033600194461961,453.54167365396347
452.22794039807059,0.82712675029123117,480.31279456589897
457.21286105539076,1.2695172637287504,422.77898100211291
325.62272653510917,0.68513562549710627,369.44518190698216
390.07718757911346,1.3992837843793908,347.02332662641214
374.15960484651623,1.1325477888852293,358.88548880240569
485.35299776972033,1.1201000124470375,467.2405370559249
428.77302401613292,0.67235258158730615,491.81894477569267
464.55232265416601,1.3176267191173001,424.93014427343445
388.68283976546621,0.62319960256357554,455.05874425278108
345.44774435695535,0.79266244643291761,373.59693643060513
410.91695740316698,0.71441750013330796,459.71862190421859
312.76345122083507,1.2214143525537748,292.32236996414292
465.52623439851641,0.75856338177031823,509.00707186753164
426.332879824413,1.328510581704708,387.61695940450471
451.6175480170748,1.1250152314619921,433.23873373056017
370.90519362597365,0.62893016839575699,431.2497027372321
494.13960487898066,0.6043438673029603,585.13818459698336
478.62422426443953,0.64132633361151914,555.5299589250485
455.67669941475236,1.0847401421181821,441.11823582009987
338.92774157039349,1.2411854486875322,315.21299876174226
393.34420074540685,0.79084225650191076,426.66689853819048
308.76075315744578,1.2795270743384584,285.81082197059186
330.85789841350959,0.64578555212260824,384.13704523529418
436.60979064849096,1.2407710829133409,406.36666167645222
448.95243118156344,1.3422363441378242,405.87581940164824
493.50194648684203,1.2176867192835044,460.70651110943277
365.16507162763037,1.1584966271829096,348.14602017178282
374.09194120697379,1.2703841749243063,345.91173207305479
393.91116225516157,0.63212103963765309,460.69191057730899
337.89427181685716,0.76142568857524429,371.48993534036714
325.98430106709435,0.69993894344451446,366.97444610022922
395.14098524518676,1.003624792154389,393.01467838581408
345.38186981017679,1.1961505026630754,324.94188223499441
433.96279893650205,1.104009475661119,420.17102948967533
387.43038377446612,1.2809048798095479,356.47439350639206
466.53563921156751,0.72417039395287264,518.75636715166377
440.05302040044978,1.1876968735481293,415.86608576031767
362.47332827640821,0.75443319269512321,397.50221072878094
466.45196027904024,0.81660700105424011,498.20769202023473
460.95287149936041,1.1679237578250432,438.12158503471301
377.49567580603491,1.3841638279189454,338.19363155269014
357.66562078604881,1.0892348847816555,347.94259796740704
436.49910079499512,0.6436002519930365,505.92842102680936
327.95049672186195,1.0930471759420262,316.85637774246095
339.98164049502168,0.63388044126413368,395.14103871815354
301.4724539502011,1.3073165690934536,277.61770081098507
457.38487550042771,1.1676626280804965,432.81173767082635
432.97017131840641,0.73850227713800254,476.198684421824
441.03307572526705,0.67337680465935845,500.70517677340422
456.14580620439358,0.74682658310425509,502.80213085950538
391.78315510766799,1.384021743643354,351.5999214402334
413.74823919057872,0.96684851396679172,418.26811878315522
327.95939962553149,1.2272647586731265,307.92925829886855
322.90601470719469,1.1091266736862213,308.40353220738939
433.68059235809432,1.0579305199669098,426.14074015609322
394.21924122862652,0.71610420373203976,442.70581256154651
413.04722129623775,1.3568195628464759,371.60474015743949
452.99977148320511,0.84107410601177435,479.3990528639435
426.94366400011813,1.0624137726460336,417.41534947830792
410.71588013159919,1.159820755671253,389.72492956378903
411.84143214908272,1.1193865241962471,396.21356470234946
360.79001961252243,1.3524755277564147,328.13871679252372
306.16356691358789,0.71875119193604631,344.22769966816742
387.34347784647247,1.0066821907575536,386.03902281046402
342.91693456390584,0.92322751259261271,354.69669191252302
381.70572874492723,0.9793349835860945,384.4190431084366
470.68061465363326,0.69537402095819567,533.60163612865881
346.78789717306813,0.70727568789821227,389.10153498832034
311.66054833781322,0.8224604366250059,332.81560668442239
356.27677840439929,0.843763683008665,377.51873003279616
358.71875155333674,0.94232257094507998,370.10878153402177
432.383302945379,1.0887900376293025,421.42392455338137
411.40643046825568,1.1077032939346103,396.67750820434219
456.77964182128267,0.92944871726845613,469.34153134533409
432.86270806547748,0.92702648754295769,443.45522323294762
381.27737228801413,0.77410282135756958,414.59908309248993
462.80407693320694,1.0706449987272064,453.59740234717708
333.39458398154079,0.85363272905379028,351.49497961344707
304.54241462677209,0.62884786742189092,355.83641075025332
318.00957215512835,0.93472003532548831,325.26532894127109
444.47187011929009,0.97930614007213612,448.0271714507162
392.37544605027745,0.7804742945633687,426.73299927420999
332.25435580672035,1.0579663464976925,323.50318015624924
400.2089550206727,1.0526175203455366,394.31017878528553
330.46242054263371,1.1616017448882969,313.06422898482447
439.26407501554718,1.118358785760968,421.27393202178581
389.23125511480612,1.1219464452168251,374.5074927699107
376.20424521929647,0.85297132145923449,396.79616273204368
360.30241782957529,1.229945777588763,335.36350889413637
426.05651862377772,1.0393155068797435,421.71707483945534
372.36252211067807,0.94513455614391195,377.65274766062146
317.5299838632202,1.1008099847528456,306.98546275575035
323.60118042410306,0.88852586756020335,335.82897969426034
492.37953290990288,1.0101913956854065,490.65634756344383
481.71613814152141,1.1893645507857762,455.02924613415462
439.94142676214994,1.3091223093789661,400.82575523562446
353.17399229190391,1.3368457578361532,321.55911295422595
493.83527546954474,1.0029063401464793,493.44133413685125
455.75018079315896,1.0162200917924551,450.80335765941709
443.37803783179913,1.2398963286110691,410.11327487028592
389.87230042875774,0.85156055339536096,411.30749043200831
354.44831236903178,1.2699058898760547,327.01931696991858
319.27819243069985,0.99531331721393868,319.64138959929505
480.52047930876836,0.69268537946821462,543.04633188471087
391.15525796672222,0.65764731765835494,450.09778703110265
340.47267295904606,1.2735945688315704,315.35957837620344
361.1913248301305,0.6444543335255023,416.68402718787297
415.84391378837921,0.82448914890692471,441.92032171718398
335.35455658784633,0.86730403240123666,350.20260998671023
471.32285681847509,0.73839555615327501,521.84452365028903
451.70390596704203,0.85111469584159138,478.29173444351818
443.89259119018732,1.1941540533800685,417.82742817824038
386.41860795502078,0.61174627484805655,451.88093535984035
425.46176814048863,1.2617387396165491,391.4752595417051
416.81959378254714,1.2852384188596464,382.26711059905597
429.96932031096401,0.89780925855323845,444.96050405156325
316.88886422797782,0.72289031924850777,352.54631462621143
383.16148043412193,1.0806723263560647,373.4306901941232
308.32283477237849,0.69573804469191547,347.54212670930116
398.79816384890376,0.89193548886260199,415.68562162473461
365.97224246655708,1.3667433447207777,328.87957427338608
328.90483777320935,1.3963715780669097,293.12005824178249
320.68059354451032,1.2176839130836683,300.93909505669615
417.52891443554239,0.84876920793661292,438.94801137090207
334.11859370737722,1.150132039332874,319.41451318138991
485.02402367535944,1.1643250923872102,461.17588698540811
416.212227940079,0.91027335613091975,429.26595526045924
369.3739609069674,1.1127109076689274,358.56196000460864
418.18309829628333,0.60858211598054102,492.64408347667103
304.56077420593948,0.76724612688179317,335.41411409845443
491.71184264828906,1.0200706423738088,488.16656695530264
396.46068738858003,0.73100104340663663,438.41601997734648
456.54704545005723,0.73272549430122691,506.50602411459164
316.54599998448771,1.2690434324401902,290.95070543712205
397.33166616763208,1.3913064021468844,354.91746741921355
398.1413988709042,1.0447755424227587,392.89702360706553
487.56529099499653,1.2712557847053707,450.81550079928934
414.3456104752151,1.392257331461018,370.24523906425463
394.69788021139078,0.71327671085501976,443.06172166980599
353.39513261837874,0.95859649060348073,359.94655987991115
366.31379946851041,0.91405817267353584,379.35700804808886
404.13448049430758,0.66403942691694795,463.92989178244005
387.78229206100934,1.2042641382357955,366.29402316430668
304.32241597606611,0.9470232218580743,307.40015409984704
465.25838483887156,0.97546154735232093,468.70583006408947
479.23215436795334,0.72053837905059215,533.40666104197408
328.04981779972218,0.74474132178469443,362.07150247624105
410.80722870780988,1.3256828977249719,373.20191243443065
321.71514822708872,0.63571927117942306,373.9330663029836
434.44801860796235,0.78628182795496493,473.19702488846076
356.24675676780168,0.83364746425162262,378.29603621371774
431.88452693838036,0.992158033921269,433.56816354921597
445.39892285737653,1.0691561384118367,435.27282892658803
453.72949838353139,0.99463198068053327,454.64470058894017
321.54818919117929,0.66729226764550553,367.97370707212627
483.20236902752157,0.79493396324457077,522.21191257634348
346.04279817897617,1.2748707078100328,320.68038881806524
307.48251123523596,1.1100709603827672,299.14851242157101
410.97049387829668,1.1193192401074195,396.22597582969951
374.18445677248775,1.136162604281084,359.37795136763577
465.95794862648262,1.2103224152316232,435.70686377880105
461.65029441286038,0.64648678537715787,533.78343467645777
363.42777856454308,0.89328670794608989,378.60579092513075
490.57987901394898,1.0316219482093429,486.6636657658787
358.18356762802375,0.87076518663786073,375.37335248735786
403.01142584634289,1.2755830986297492,372.78012685763531
351.19301811352057,0.98605800686983502,353.49130247121974
487.20871400979263,1.2149020715675034,458.19045455194487
332.92156351640364,1.2816124135049352,306.87847678568352
308.98212387846581,1.0038331863227983,308.11661963761583
387.01941200060759,1.3276417950970798,352.57761085334943
498.47511281116738,1.0696991524295845,483.51811680604453
478.33545325098282,1.2802194390669772,441.03331630917273
449.7216038913898,0.87247263647321938,465.80627264801308
478.15849817570495,0.99905356682518809,476.02384435693051
478.68932793957265,1.0251288328036621,475.34469878791697
403.77167207728979,0.6839837727168564,458.90238857651553
363.18581036615859,0.91884200536123251,372.03697143086708
454.40248642219763,1.3338701380413407,411.85230234900524
432.33225263355223,1.1046657922917937,420.04000628506117
374.73154577474202,0.74200526594957394,413.27953902730331
318.89333361230308,0.87108450848768393,336.88134484936313
449.35792226980516,0.75328240773015986,493.86042087410738
352.49210318457295,0.61985850543885801,413.95514638318946
487.36263010675589,1.3419683668032212,443.99079024786153
348.19411500113694,0.95856586260549714,353.31419279646354
324.55158648229718,0.84602805793662883,341.82452755397281
466.22253442498123,1.0787817532461892,454.43979279439003
330.65686332489884,0.60585156503441251,390.72359791440579
335.85366163154782,0.82241768528065107,356.65995476578888
419.87655830416873,1.162426772559114,398.99178719493767
474.91240816749291,1.1070158184554102,458.10334309861707
339.28693314291468,1.3854447580340283,305.57404557417391
362.06473458001898,1.0962861677264351,351.18423813428723
455.48096764823549,0.98200469890218622,457.87134937915994
494.3652852121935,1.209146050547206,463.89878763449622
400.14823724046846,1.3226622975712423,364.82979224447701
328.77950051025016,1.1765567573746814,312.25277211285686
302.78725754164032,1.3705689788395037,271.2604768172863
345.93120599977107,1.2256041365905417,321.86952713507435
326.36444355730418,1.2934411506095411,301.00438089778891
435.53173472257151,0.69128325694690973,492.02298567998042
324.36650092570625,1.1859308023950301,304.56392084766509
401.26598632412663,0.95207095962189481,408.47811542732518
438.85248712857731,1.0424830419290201,433.42278866782385
416.22332184418048,1.1232819275858854,398.37255537380463
339.95513033201155,1.3758520933644554,305.95898730857459
460.82490523645254,1.3876624651452996,414.12573147911615
443.08142592316034,0.83058259639032417,471.85998292067654
447.79680078310832,1.187002797950333,423.76348293178091
326.21155031146264,1.1999868303482149,305.11565188696716
324.75076073006892,0.87719428905043895,339.68775546590388
485.51251020130155,0.69909581989137681,546.64174913057502
379.51563876498813,0.63275756822857576,441.42246277865979
360.18973835618795,1.2218745020233428,338.07114651353919
397.71680907030668,0.99175979345352472,400.77703444955011
432.57284255271645,1.3884321355959408,390.12893937540304
491.124651409394,0.9719787649549223,497.54321747223383
357.28924537641103,1.3823335832590722,320.59142122135376
484.96168586240543,0.92926080175524783,497.43553356173658
304.97189827725128,1.2349457204479779,285.27351823334442
411.03960846536495,0.66785541784946556,470.40426073031227
426.79502233621702,1.0443693681102111,420.83672732270486
321.17948075015067,1.2416478295885793,299.91609264617767
328.06791941278254,1.3397613337759109,297.51340356834527
383.82286386326075,1.2580664724939452,354.57926655868476
493.24638242863637,0.62957658176093934,574.95351037293563
419.20851064687457,0.8981618730453873,435.32943655505932
486.60464432004221,0.63895877785108102,564.96518704291145
460.87218312259415,0.68742583289164638,522.65319375713636
393.47632031105832,1.1402445029339874,377.52241871034425
456.95268985043748,1.1706065570493585,433.08124726290896
303.56735679539753,1.2189765462013011,285.18058240401399
321.82879935314696,1.2923652384445301,295.9609036447697
465.8857229765473,1.1915451747812078,437.81219303229625
459.36341766503233,1.2406972736853055,429.41110513062085
346.52814839328676,0.63917096785862337,401.62000202870018
406.15391811981067,0.78762812035303886,437.60002456625597
421.20316414000217,1.0975182187001966,406.95327294118044
473.54779075520224,1.2865002436998585,434.05137169456106
420.62143146774514,0.60360009995172725,497.77758146542283
382.51431385473609,1.0117034736930797,380.67043210796163
374.83680868143654,1.1418299194915176,358.17929400863045
385.17641727470198,0.62368583130289057,451.64309567372834
430.38620511599481,0.92108444604271034,442.79308669254237
473.49812635046499,1.3165079051069575,432.44568578321707
390.77937641525995,1.1372902470846871,374.91938317481095
349.56791259027165,0.79012669068847785,378.93970935945276
347.33247259951622,1.28222490370553,316.91531388654994
449.20285604868928,0.87842513872761141,468.55422039218155
463.31375268478212,1.2826757369152475,423.52737114887952
321.05561597082499,0.83915492089512433,340.42953673997749
313.31177139103562,1.0722562007065191,306.10362508812239
418.88673275129037,0.91755205419826724,432.46174502969626
329.23464883853967,0.8198600406040536,353.34513104566679
464.93283809126825,1.3092460497374954,425.26323798003182
362.06693478481486,0.75007494555159304,397.82939143561174
328.77438659422853,0.66784927298861041,376.77385102748855
484.19409449749003,0.87354155083652829,505.81410235197939
333.10634454705564,1.1741113181132539,315.75042187603594
356.94401646758712,1.2459452847810253,333.02431147664385
330.72267903841174,1.3989946960534119,294.96527122912812
323.09801273307102,0.83708964560893184,343.89699861341478
304.22960326728798,0.92635356090502574,312.98549054176959
311.07908183285201,0.70945702242370101,347.52225117154438
334.92829418717054,1.0598975436984268,329.78789006575903
310.67638652543508,1.3980640298103337,278.76926408559666
418.22876322219423,1.1607048080965268,398.09567238145155
436.14290535990131,1.0761702723306974,424.58922510787693
378.72609136640563,0.91389527433743512,389.12568034588617
363.59821939040989,1.3322390082284437,329.72830382107128
400.90524740444602,0.99753327690427951,401.95500124603024
475.00098844692172,0.70749353065044918,531.806095669873
470.22632536444121,0.89230277055930673,489.01080706277571
308.6950124025584,0.65373333507821352,354.03592155013689
336.29968191930482,0.76158323015102525,367.98890515370073
347.3489742208792,0.61413502479992976,408.78903956052591
349.87751516644238,0.96262393320013073,357.59105146598682
414.24653034855453,1.1076322119614377,398.54236917360885
383.25248514063844,0.87463396990312614,402.70459692052515
309.85082398551879,0.93630541720422156,316.92211033559983
374.72282769191429,1.3673674182756606,338.15510542509674
404.75058974352743,1.2015704972599324,380.87582064465141
320.33438058074319,1.0326853095559609,317.50825310529757
466.69171075771192,0.8276327000894601,496.86617362932839
310.39237329302085,1.317597439018396,285.05672803364598
484.96837380361239,0.7880776935045275,524.43224404165994
319.82262831597512,0.86027418441334158,337.778318721201
468.71499031955057,1.3272518515383587,425.65072758813932
480.53062878552339,1.0236336442280578,476.72373079799002
495.91413611731855,1.1938543595343813,466.05086867143262
460.40517605471871,1.0725958353310128,450.37793592753536
455.89550815426577,1.1227513672075959,440.5523175714053
428.49665519910957,0.83950663321186036,454.12418252851927
455.79927091562581,0.79309764930133031,492.15404586893044
326.91044168262943,0.85799387773493219,342.55533020560671
407.21360718952747,0.72435325126673789,453.12093611783814
402.8445740380829,1.2994514922326459,367.0501200609574
471.51442882451147,0.82659754660009122,501.20555211109769
392.55987311870319,1.0491915155315077,386.62709131619192
377.01789922007072,1.2335795401130993,353.28774684688364
427.91265424742204,1.2270592875005708,403.42467957534387
353.29266350016923,0.95070900686735427,358.51784344519149
327.95368219079137,0.98100584686938053,331.96021598690845
395.57545480474914,1.3957613991480198,354.28713168827107
383.37787371897701,1.1396779815832192,366.82781043178232
346.51398810577473,1.2517107544943062,322.10216853044631
373.50236202302563,1.3220431753753854,340.39479824851571
373.27848996524949,1.2300718689834713,348.52874607515975
365.49911288250911,0.74814347596285402,402.07479145352482
375.89281594538579,1.0497365869900577,368.00577510702664
437.14866909118905,0.68151532585163588,494.7022219787022
359.37529491425704,1.1223377012511988,346.67855611342713
489.77158534306807,1.3642795425502487,441.22972670709225
483.26960390763554,1.0101856514400889,480.84934048394416
396.18208566001573,0.94637799429421365,403.5389217758941
365.67224100093779,0.62867420113453054,427.91223313713908
407.08695796600063,1.3678196178633761,366.96734116339837
469.71209775472494,0.68240214730412696,532.65108455230893
430.51746811202042,0.63286327464387748,503.06838940843107
460.87836558941547,0.79685328920395071,499.21307401261072
406.54445521314801,0.65242434713470587,469.3951155021046
426.58352585352418,0.96409427392940983,433.10609358992741
357.63112283649235,1.0128702410056898,357.75693475324857
446.97863246205816,0.85005595922286714,473.34902191044563
340.48091862514366,0.64076838605990882,395.74951427991874
438.95962576369965,0.68928029459938134,497.7205395077354
472.14381366517881,0.90760350239194243,488.33992767488985
326.4205674603088,0.64842276066122884,375.6750533650461
422.87594810838397,1.1585517804879308,403.56085430332956
319.01914964598694,0.76561643321984951,346.92422674431907
445.14312565428537,0.8416572550269108,470.41679104821719
316.89864376470405,0.91530062174247795,328.11544891156728
487.18796454012522,0.93328770645531822,499.64435269697532
327.48158600756045,0.60132856613984043,389.95873106991803
491.77604918181606,0.68965629679895801,556.25672176808939
460.17683521701935,1.2902116509927024,421.17729893046265
418.7364008932708,0.60098645000952644,495.87626092917753
456.52482092590935,1.0065338846503,455.6701469636248
459.02296779661719,0.99160160520576635,460.4199806524299
489.2054125634661,0.86647532880851019,514.64736623607826
350.67667076783744,0.94506161611715966,356.86517449473291
418.01517907166181,1.2244649100212674,391.19671821499395
319.00983951288026,1.2729629649719651,293.03989896696243
423.23314000482424,0.80827883473219997,454.94935574323495
334.25826081855774,0.85799235277418384,351.77051378581933
412.9901222944884,0.79398628242266611,445.00610901731818
414.48610280676996,0.98389072044085202,416.42325133409042
393.19703059624544,1.1466066861270503,375.42479342305859
404.52635510262456,0.78260230037073641,438.60998493693234
452.78467800131762,0.86458859364389329,477.63530983646859
459.84894330241332,1.3443076940713203,416.52991304571179
398.43064311508584,0.63885543187756644,462.29030158728204
419.91868830452245,0.96861568419165289,421.62429228635045
486.24724713802038,1.1692464332774222,460.36737361293638
323.94671770022455,0.72036320924597919,361.02471034546414
323.42071318002212,0.63789921600438548,374.79847335286576
317.54180238215366,0.7105642973108246,357.68194220017659
431.57265700810558,1.3350585548245462,391.72207309852126
383.72166015807591,0.60740782545689875,454.80395177841456
454.86428322836866,0.75065757984908144,500.57852303809017
434.24628266171851,0.62502681032131557,507.93964143152186
366.72755166564764,0.68850357404976259,415.19455323538773
479.67330947230715,1.0961194293026368,465.22633922764851
452.50642941413048,0.7933111269912686,491.09333474774854
354.10698818203514,1.0553696403445414,344.72652559049806
372.83840355441077,1.0721563062129009,361.62501299911924
362.88799604085256,1.2795482664718232,333.54169450486501
331.52232972499991,0.60379311432949911,392.25762873161062
329.55667450843833,1.2826955674738933,304.22671841599043
487.22549267514881,1.0952952691415792,473.29183466472665
387.58080743975063,0.73019478888396605,429.90075711187359
376.66396455548198,1.2183499105082272,354.01726016133438
445.93714173547562,1.2843932334324686,411.60901753155645
410.59861305057996,0.8034107870033258,441.92123443893922
487.22799736769241,1.3350349447221446,443.7645012347802
456.06029878187843,0.96356594423892616,462.09904384575248
395.87391282490807,1.082739563466657,384.77712793802027
375.27189469616525,1.3877196268941148,337.3689107762919
497.3263089848644,0.88922886291135939,517.32097005903461
443.55204720072868,1.2505274766560901,411.7011210730517
490.23893200076822,0.85471929426276771,518.52827356060823
323.69571544340829,1.2393708177931928,298.09881303714258
470.10673583815651,1.0805871350901139,456.23705877084467
427.41477679824152,0.77308455618032113,464.12678024143753
324.38433566702253,0.93122087503138906,331.69990779784683
417.65159999384412,0.85410850749084932,439.8553490008124
437.21927302108975,0.66248671446429108,499.54257415019993
302.46053717772054,0.62386781607975794,352.66737763070688
390.86359236834932,0.87718292432574474,407.17322021460689
465.07990223926424,0.61522731825398924,550.08479894757374
359.07180506881798,0.73239020606541994,400.74152414816047
391.70961635971025,1.1801466566806948,370.12236069944589
388.46282541357863,1.1664729885468703,368.54462433977415


==> anc/competitors/data/v3/qtc_fridericia__s42_holdout.csv <==
x0,x1,y
371.48169636509522,0.64811877575595334,429.25881178877938
374.4417317680543,1.1688602812437083,355.46489032133934
415.2007324683907,1.3319860011861531,377.36205140762439
449.4183784567939,0.81293819284597368,481.53920621558416
336.92147026349318,0.78369984345279109,365.43664959009431
416.92112923816092,1.0090923654173614,415.66513513397717
406.95446893569061,0.80851640476990638,436.8337752998375
420.49843371332486,1.0902542632323384,408.55931616407076
352.83273191857307,1.1177446039243297,339.98102068710938
302.93295605455899,1.0271219592549554,300.24274223819356
346.33179415781058,1.265847139496691,320.15867545931627
477.87497576912244,1.2219345548820724,446.99051424218118
479.12820857507268,0.84773057775430471,506.25087996018186
313.70921067933079,0.60338083249728636,371.24741076515789
380.80930219963,1.1230371426570402,366.36123007827496
469.87346685676732,0.63072814865309179,547.89859132835011
495.85348495793266,1.0471553376701801,488.29581218626606
411.44515558175584,0.72330734047321676,458.35748633318264
363.42362740419537,0.68102210000792185,413.07231665628416
419.99989392767714,1.0819439321438689,409.1170654177788
472.69309060907608,0.70302576864122879,531.60473384195427
333.57776409216393,1.352262568624288,301.65469175998965
338.79589093053391,0.68230623086875641,384.83836004241471
402.86867956969553,0.77783086651914868,438.06152837336094
320.12903106051033,0.8464728191900408,338.41846745719306
456.8578357606396,0.61869143754200684,536.15419646462681
388.81257710400513,0.9413666885120584,396.72298478642989
462.42433122270097,0.73438037569516668,512.54695308601799
481.42468139645018,0.68531335811908178,546.04942309870853
435.86882442744979,1.3641679938245184,393.00661030977409
353.29651104058291,1.2273698765108036,329.97486654902423
401.15586313014603,0.82379983622941311,427.92984552595175
365.63970130181985,0.74474817028783036,403.38232410452872
437.19779858568347,1.1655662627720331,415.43107271924697
444.31061864268821,1.1338028341784641,426.0960548961674
470.41287113159274,1.3387246068128056,426.82395011002058
380.33386417447446,1.3412288943326629,344.87683866284192
455.01722871108592,1.1948477162940194,428.80218375964375
342.26242273905314,0.92341907354021635,351.47378633287667
387.64614663979654,0.9654758655163691,392.21271061562413
342.18739393362119,0.61451235849510133,402.48879932886075
462.96537008740449,0.90583078902802849,478.48259803138473
460.55460427531091,0.7114723348791353,515.89555888430152
443.64921306307417,0.60538614837634397,524.43969431873484
364.8976664893151,1.2282670647716414,340.72721006237617
449.51352628872064,0.88054770887757972,468.98447624259273
448.09408754621313,1.0275887353351492,444.04750613780897
462.14524500869931,1.0264567624658789,458.14006053197147
356.10103499383922,1.3448626041065539,322.61205884335754
369.90824006325511,1.3185964798351308,337.331347969256
490.14433310545564,0.80051325065517154,527.87911202403609
360.55176339063382,1.2938843446340895,330.87894923868555
355.16968245611565,1.3322867489962804,322.77754755830028
326.14348519152759,0.80364913754419776,350.7948536991023
433.81374518741961,1.0593472629366358,425.55646440317321
308.5024570380528,0.64721303121633789,356.65053210447718
490.4590441446104,0.86376535325560599,514.9963536380443
491.07331261190933,0.96369714935472595,497.16377263505666
485.90447346796657,0.82440704376831297,518.20746650302897
339.3457194870843,0.89503115070079053,352.12456631207419
315.05310264832536,0.79257418445866634,340.43728636317371
341.51998863045452,0.94456325308177247,348.07469026688904
302.2563941026973,0.60263261986770644,357.84197735238047
375.92167344027632,0.81145782300048896,403.03433716645628
449.88471686698711,0.65088148367585219,519.11941006267091
431.22099556225078,1.3252252598409846,392.58767651955174
307.39222755082136,0.72354044172295884,342.4038284240836
490.56752118132636,0.78667688082979303,531.41441314731435
315.87698857078527,1.1306283331445293,303.21082411488965
447.9220479990704,1.1830662191600658,423.51235939147949
370.07193973321745,0.76989611190171914,403.77749962022955
409.59807348310329,1.1296701785272552,393.28497096847406
302.99665277819099,1.0647858657154656,296.72244914706215
476.24363378224075,1.1626967379108937,452.90491310638947
497.80428145176654,0.68506714131087632,564.69539788402665
453.8594138664364,0.87365794102026528,474.76009165969356
406.77573108912043,0.81123253956966312,436.15405393795845
369.16436350256606,0.85163283306327342,389.46548137172829
343.18494864103866,1.038286401561048,338.91374073990869
473.74717043417371,0.91663502175933698,487.69445036257844
347.60179940062358,0.70414194977717937,390.71667202198682
313.26928291521529,1.0515403647382959,308.06509716546668
472.6288758539323,1.2711109927286957,436.30724740302111
306.41476367763187,1.3501235718414115,277.23741881411797
326.02083925872319,0.82821521173318935,347.1610235194255
489.96337323764112,0.62278884144445523,573.74204238426216
428.82651309223309,1.0373613271266326,423.61527408853425
420.41474710869528,0.90679133113116006,434.35232950514848
475.47313941345715,0.68351041529516887,539.77273300665217
425.4599740970686,1.3713845867859149,382.94724955443002
385.8708491694814,1.0150120212057534,383.95905034524083
491.89106649604867,1.3872793420583291,441.04302895039626
401.02174796824329,1.300000095674787,367.44030894319735
400.27886949614924,1.0854027874652754,389.49242911344913
344.37588851959748,0.70197290696119996,387.48891809562031
401.29836949994228,1.0170844449010124,399.03873746995299
356.87051518590778,1.0219085142713293,354.30177543240967
345.34584207022971,0.80942281268206262,370.56331091162974
439.03347355823513,0.84533945854571713,464.32341683707722
402.57846136524472,1.2049848923741462,378.31770667757979
378.38432376525839,0.94223711032653301,385.96364618910292
421.08749588171401,1.2556827552249707,390.31241786244038
302.08342502577312,0.81859365888618507,322.92681161363942
362.55203310952515,0.6259462718971498,423.82964055213773
466.39919168007282,0.94971260674431446,474.4899898975097
493.57469891573049,0.60266526430305667,584.33356782267629
421.43408147277427,0.67845449608995489,479.6113063151297
425.05680681927873,1.3783422885335335,381.93953502129955
463.48385890147836,0.75727056354972888,508.49215347909598
485.22089092767021,1.3696603409526253,436.91993863912751
421.49885004806134,0.78300320364637876,457.30773561633748
311.293861079468,0.92122130438764993,319.92577587228249
363.49958263885981,0.98978845028059204,364.74537128645187
470.63145027568584,1.1407299047486852,450.42242407550918
351.16494273052137,0.93203698301833526,359.50100162097596
407.5601358325963,1.356094864793715,368.20951568860585
412.81166733520917,1.2380341020698342,384.45108781154227
447.0923373354064,1.3096951273815423,408.63963658730842
488.46299090765058,0.85128533779044058,515.39469805591921
420.65080300918021,0.98570605733003913,422.67436984217653
395.11667487105814,1.0521457931286753,388.47825773405339
305.93616103559714,0.91877170647300355,314.69869491999373
329.39580984108733,1.0716232113368951,321.8874415774747
463.65969619103339,1.2876429223884938,426.18765390758972
434.6677178748252,0.98893160399130475,436.28334570158916
466.44588472725553,0.65982403390112743,535.78665088262187
490.16689027781092,0.98014792625215119,493.45410227400515
303.38115556053316,1.0111713061365326,302.25977551655978
337.55826695663876,0.8339804376982265,358.61638410550978
474.8327040138962,0.68192818740343486,539.46227038220206
460.30244550582211,1.0620633598325719,451.15572569566802
347.55685003183106,0.7651629944760775,379.9920696764629
442.78672033728401,1.228914327446565,413.38436961381996
390.23963542229046,1.0838561453977134,379.90425909394583
400.16273436500956,0.78326398829067956,434.1107982207381
378.04806539657278,1.0986754723740959,366.37335115317489
443.20785449484038,1.352697442879419,400.75033306847013
403.57993744405405,0.82228318766156472,430.78023126813594
453.39928389940371,1.3950362154311313,405.77535759885103
388.70265637995283,0.75193781188369579,427.45480221896594
341.05546673154481,1.3570103158007183,308.05668107688632
452.08185660759307,0.81607121141706729,483.77236787160507
350.54455190665652,1.2450390005279672,325.84838274904558
407.055805065426,0.94282482709126303,415.12314626284859
465.75208299729411,1.0011721044537416,465.57025502944163
469.15745697352526,0.77167246372058484,511.49448544109919
308.72333022255521,1.388908667055389,276.70152605696853
490.98293710572784,1.1273353846368019,471.75374153895183
325.63104873716929,0.72114422962495073,363.12133271381703
422.40733675149028,1.1300236302171189,405.54178750401968
383.71618085064404,1.3939957603233186,343.4970109765631
388.59499679866326,0.91957844015953816,399.60809552664006
431.73880409359685,1.3950729938895141,386.38664488325406
323.62422452634928,0.68460327406535459,367.19325824334049
327.26110468909127,1.0813023798957779,318.84431096824341
423.51854949583958,1.3174708564588324,386.33029366396039
371.13022641666856,0.60493144258010401,438.8245745218756
494.21616448847686,0.8091035394208802,530.37402399355301
313.83425013393935,0.86720344699829432,329.09908376107552
308.84691842530742,1.2081894505237638,289.97791709757519
327.28406999095307,0.96068781575958817,331.68877397042337
400.10719874920881,0.93812363621418382,408.71728603904478
336.58175561218548,0.80473777769464172,361.8587746791701
446.02678566540129,1.3696040841340911,401.63288030626182
372.44247497820731,1.2761486849770387,343.36717723506223
457.76981718491646,0.95390314693552325,465.02795426696457
492.30472340053655,1.1612334580957686,468.37548497950212
368.88000643049645,1.102862152233548,357.03547726943725
381.77604952775209,0.62696022426070364,446.06212606253456
430.9823272094028,0.67965361756973386,490.18902594411611
360.23991308469954,1.1690008486089605,341.96911703470465
321.06676063090038,1.2385343329096277,298.96888813203071
445.38565383758441,1.0807576616775756,434.00371766061244
379.33404239262268,1.3909084174756297,339.82524655760233
437.47106930996119,1.2763424370080598,403.29880446480814
413.03735777900459,0.69176629887808505,467.02077517575032
499.85588964207307,0.74974287317695221,550.2254803546216
398.35788273578095,0.81076211869476067,427.21084186831689
346.57008480255729,1.3391804750041427,314.42087335711534
389.33197101327482,0.92915054460033808,398.98635167743458
411.36304150345802,0.72590758584455739,457.71817613182668
358.50453941463769,0.69437982827555267,404.85138289112524
448.56744724108637,1.2882045036405494,412.25520636218363
418.67792611264269,1.0733467570077309,408.91531976472419
428.68584586029453,1.3449959834543868,388.35790410927018
321.89402399675475,0.73070904982482943,357.38096621602091
490.17233108097491,0.80166351176185202,527.65665569106932
389.95467185464554,1.219564361084057,364.9885324179416
309.52840274803981,0.79896786251413454,333.57288140157169
315.37933725575346,0.99717742612532556,315.67662399995811
467.42571158939558,1.1006159940512981,452.72449327909175
337.69099045819138,1.1235262411265787,324.83169660227389
465.12269881405598,0.89046192152393155,483.46208072076712
466.12072663780305,1.3136453731935902,425.60400030806028
457.08503425900926,0.89443123665699842,474.40364371534088
420.38903316596583,1.1927175263781389,396.40474486004706
420.84841815266441,1.2782117034637366,387.78538383981891
353.80313674115598,1.1078421207188569,341.92883077693324
308.34855442935248,0.8797840395814277,321.79791340702815
442.13098009682005,0.68335842182061557,501.95882797922303
302.98258534698198,1.3514729148426115,274.04079472996261
304.26904729176113,0.77747102426470427,330.89969784825115
428.00482777365698,0.73605761594645513,474.03607937516671
490.27298531922531,0.7413930009332782,541.69538604846036
345.27771628597736,0.83288049281993448,366.97880915236374
301.42711918202468,1.0672917187743247,294.95421696550898
472.40957828618696,0.72007318335483217,527.05970593074949
407.68678136405953,1.2041020177113535,383.2117959232188
365.78771003755946,1.0468946478923693,360.24236339001641
345.59106325735911,0.8240485020312236,368.6194487466305
433.97472278908987,1.2500982802491669,402.855887676431
462.16552519489392,1.142596205016956,442.07907018915392
497.4394724788188,1.3244039709979532,452.9671973498746
357.63737220438986,1.0168499024294324,355.65092677449309
488.1568697688586,0.88489417304364559,508.46643994928007
380.11683824605745,1.0178724728928705,377.87890803087294
303.97324532501329,0.95598911816543763,308.56811247503629
332.44712387765401,0.80764917871219988,356.98365200247468
363.19047597700524,0.73253393609467521,402.89499131153627
317.82774671941206,0.92368505782193266,326.35016467873896
401.61081276048026,0.93653077432235909,410.48571301823949
314.11023829915086,1.2200193218672744,293.96335095190136
310.74426543905548,0.95899545076648063,315.11151505642869
422.80042160912342,1.0526896818343463,415.62528105952316
312.42119353537788,0.79342298802235234,337.47289268143709
458.01727708618046,0.86220474486146714,481.2215390060237
301.12442092633967,0.65034563624055064,347.56115704562239
307.46739248518321,0.93285102636723805,314.67455995447455
392.69348728711486,1.0783711865885115,382.94018279108172
477.08991265434531,0.97345161302062144,481.38820444283147
327.33114663804361,1.0713725322949932,319.89478676039852
312.43687007764993,1.3576978068780128,282.15943238553683
353.9598389170809,0.82002919898130189,378.16170718479492
337.27753956213724,0.91610999791177894,347.27342215329162
443.59755234121997,1.1772785385220388,420.10972223164168
315.82622437527425,1.0039137371690912,315.41527586179245
423.38660897019065,0.61009269497939866,499.19685766126429
306.91517256651758,1.2753629601718388,283.01346074077668
469.20297999310776,0.69505948816426433,529.68796197856136
375.91825687738145,1.3821105597086638,337.47827701952883
336.05650751890477,1.1491440457895497,320.83924518846067
393.39081205191258,1.1349699977156393,377.13434553239085
369.33199411206004,0.76397664349049998,404.00825319742347
379.2241263081624,1.0633073341792363,371.54351858190165
420.5340458035281,0.98467764376442002,422.70410830116123
429.85029130417956,0.68705597575746324,487.13931932879319
323.9706344839019,0.74787475015926175,356.91326526524892
402.01273740857539,0.77175788758193709,438.27441756016947
471.82032306803097,1.2057352887099431,443.29481648457448
428.31898068803065,1.138850198558047,410.15227017502303
424.28279242909764,1.1964536107918562,399.65949039940438
426.33700719122646,0.71095543741417266,477.68203189379949
319.88565878754503,1.1955504539566195,301.39691349169811
399.52920120877405,0.87340500954558054,417.96825765338644
467.10280000801026,1.1676066382770944,443.58850706570877
450.65397197284278,1.3584793610428261,406.90421471706958
431.05455800241702,1.2691307943264376,398.1347766287501
435.40134231823725,0.98494384665535473,437.60869225664027
316.59121646025426,0.9528429364418074,321.73014544949825
410.60361692290201,1.1145232711835642,396.02845395026083
462.55409953519393,1.0083943732585672,461.26701178713023
452.16197865227053,1.1976829421083961,425.77492969364346
478.79479020498695,0.78258857888711664,519.56303814454225
475.89887700893064,0.79011161335766478,514.77628522275847
317.97159525306313,0.98495481960140996,319.5824259638315
438.50450611961293,0.78380150836215667,475.59655005213966
380.26769942466819,0.90935040931328137,392.5054412946804
365.99838419962168,0.95403188405651029,371.78472140323584
353.64797878512667,1.3234923027312873,322.10493124584843
494.45255470100017,0.94393135086863622,504.05487752818044
407.73760840923842,1.3165827723127892,372.01865240032441
428.17394799486226,0.89956242675324849,443.55056510916478
323.32421138165688,0.87732398369203068,337.74186170285839
378.46447444614495,1.1994963464754917,356.19854659370571
361.25035864520322,0.77126858468365422,393.9185260692675
399.07012987417329,1.2820556360059083,367.35018674196812
339.81196335838746,1.0828366225911639,330.91593894790452
483.40522320647187,1.0939899990858302,469.14477956264432
399.72111573789567,0.73635285156649688,442.65132307425279
459.98562695274438,0.81628847884061662,492.18650969701571
496.50142767588193,0.7767333986997681,540.12777225920763
458.30988456056156,1.0915331500498318,445.12321728683219
377.25552838194432,0.89360483749517094,391.67012117125176
458.29479442944699,1.0865169888959012,445.79249267963917
404.2531021878919,1.2643297193317831,373.85217570593005
319.07123872966645,1.1941164886852911,300.74985501598701
301.27977914154781,0.96448644442196296,304.93312763872041
359.67109718340015,1.224227362620957,336.21584673394437
323.3869758701972,1.3022393473501204,296.13671460178853
434.37470008655879,1.1589979684580691,413.52677122940293
341.38889912116667,0.92326509379043076,350.59624177631639
469.08206958666244,1.1582991256333748,446.65814343530582
440.87934288055072,1.1682243522681728,418.61134963988098
372.66997231265668,1.0254934679183223,369.55586717283592
466.44500548949156,1.0917598675271818,452.99291053138404
354.02782503068471,1.1433386588699435,338.56789050212359
312.77238326431552,0.62423114221836806,365.97092937259055
375.36584713956017,1.2349908383920534,349.86474100272244
385.89698323680165,1.1585117221487766,367.42714592932799
374.17263276806392,1.2786423657462045,344.73786665373802
379.65476796095038,1.1240892176009631,365.13651351055597
401.75068881272068,1.3414068652679698,364.28094551233801
310.25040389869304,0.665410850660205,355.37133686581763
410.98093069081858,1.3389546262693972,372.87767723512667
327.70497838067593,1.1540852540615916,312.4187389560733
350.35963610838735,0.75666892585505763,384.48443840124958
327.81578319631973,0.97899952239628751,330.14320738885027
325.99009312451284,0.98421722700397885,327.72337187067984
362.51532487114133,1.1636638337182905,344.65442461960083
457.58254814285772,0.83786767812467533,485.37526427502326
386.19212818301628,0.73124585510789153,428.66261741624345
477.3359724765935,1.332168558972473,433.81487355654053
390.36977082103169,0.9508913701565187,396.97748658198844
416.17006290754813,1.0289863017779859,412.22497944551242
302.09280662493552,1.2623643820244739,279.5195187822053
463.66038967320935,0.80605145811983814,498.2099611956728
439.77481622491172,1.2000405394448941,413.83928648827776
337.97674538736982,1.114788334592637,325.95377440381264
447.76245471275348,0.66626184759374218,512.66384825294767
427.86671226293538,1.1450167103243616,408.98234278837094
334.62907921796977,1.1289053274796599,321.37432011441683
326.38480416920976,1.2868376863012625,300.06960524328218
415.27488722489687,1.3213153877754797,378.44273406407848
306.67320269121609,1.0738335568357102,299.47702135311175
360.11103110946669,1.1401644004473281,344.70474855614543
479.65245779261352,0.76977552417073691,523.36576196064073
429.99415063500538,0.73403074074986518,476.67729369006764
395.32357565876055,1.0669449646237925,386.87622556534797
360.39084372257724,0.80570147627639366,387.30136600393985
457.92151949110803,1.0908893819342667,444.83349540534897
461.76514947438773,0.75845108073018397,506.34356429627036
390.94032585388504,1.1014600199004962,378.54794358518836
317.87412800499982,1.3864974363941207,285.06823371940783
381.644583879305,1.2621386111605655,353.14800120902277
452.12024284443174,1.3192829511104547,412.23162105060788
324.84244721748297,1.0362223673126771,321.01238340506046
445.02208816824282,0.97812369558827295,448.31538250636606
495.48549417892696,1.205753155602783,465.52692955459082
384.13690213129024,0.87924676551327441,400.97359093710588
482.93061592212177,1.0560994580827299,474.22356634370982
453.4033710395056,1.3288438385342487,412.4076972340157
368.55899022530036,0.74971123194970879,405.70373280105696
413.75813816818504,1.3774796879287652,371.86458047236368
339.08377219964973,1.0322881033755682,335.51094980107337
363.74388817751094,0.93684437530801756,371.74050699166696
466.98872711499206,0.81063983447633614,500.83778177473391
457.59137270698369,0.95510783939236821,464.65115878432789
471.21275076968146,1.1267413252439993,452.83740467046619
464.23415079310394,1.3263855268654603,422.51989270793695
435.76961686845914,0.92286593338630962,447.586942610064
411.1621120273079,0.68907151358163254,465.50568527302471
324.7702066421819,1.1680339421242105,308.38342478801758
489.15067175841517,0.68284925544484976,555.47908001290864
405.09080334828684,0.8223807442224077,432.37582731187928
374.20439737062827,1.3302882343622255,340.24647668102307
393.09394779551775,1.2013803348983005,369.77384090045837
493.14700258905924,0.85768784783404772,519.0389848992512
458.51674843031685,1.1680892964339149,435.37470094963538
334.33944734917782,1.3466410260776567,302.76360877261101
420.72171536923929,1.3437641948606944,381.25941181468772
469.13492681295759,0.64805042874211072,542.11925523492027
318.39825479177716,1.0192733231362801,316.37861899468834
482.84124833060173,0.73316904060011678,535.4714555673263
438.06102547330187,1.2540174229065943,406.22510411033505
491.48972869545031,0.94089386194306979,501.5730974262176
417.82934710052911,1.3454841981107657,378.47692487285894
330.94054050675163,0.76230663369729301,362.27642397834904
304.00351738145321,0.93638633190814313,310.73744219811823
406.17400756920932,1.3324913442482011,369.11128999365695
318.45130231042714,0.91768143970216198,327.70196577545352
428.99612630626098,1.0950361743246944,416.20811977772172
451.39953874348407,0.61863924704451145,529.76340496244018
430.35449231350628,1.0949852361574972,417.53246832613524
377.98193132450967,0.73969130195470578,417.94666980845221
454.48054047169916,0.87942362405386099,474.36858122565292
391.05637746333423,0.61547332350324591,459.73012351473307
454.55057332202523,0.92285071471087676,466.87977284023128
329.95536955844102,1.1224967593099078,317.48764907289024
356.25740308908161,0.9766898831116817,359.0693493730526
324.89859966700749,0.82700897121876693,346.13413660977147
468.19031470549953,0.67750632301941571,533.07048977690283
488.73243216630277,0.60420006199013809,578.11056273039003
420.17471342837058,1.1517810113736722,400.84204989022334
383.19279748427897,0.84118338748033805,405.93245476726167
451.65632825835183,0.92196795427393541,464.05503689016871
441.66452915954801,0.74088406175074095,488.10033344209046
369.8799230695339,0.66943103863335762,422.82320159140113
479.00470378772883,0.75554429470718742,525.92013879346484
381.52429838404726,0.87088685452005621,399.51671797374945
306.45501022050075,0.80404636254191875,329.56394698190354
355.99773900508154,0.80778473795368877,382.25105426213696
376.894779514898,1.1297990367128687,361.87039564211182
387.68651150608764,0.83992844026644997,410.89727605704212
382.75366789925545,0.81210528867293419,410.24999233995987
445.50463506253959,1.2574620803450811,412.75017018648219
449.2053849714826,0.67743923706632136,511.47157727777164
471.93247582869503,1.1661179325375381,448.36569090508584
399.57591211811291,0.96662075921250046,404.12333366873133
470.15643209103087,1.3047528296284376,430.26197476457611
458.99283088280248,1.0061900740417633,458.04965390166973


==> anc/competitors/data/v3/quadratic_vertex__s42.csv <==
x0,x1,x2,y
3.9828022185018348,-1.9807260855750841,2.3858038645738269,2.1395403288242805
2.4749529788842355,4.1844189551555431,-1.8284682887002122,-3.5971243138500943
4.3636906396012209,2.8129403543151588,3.9001945711769554,3.4468722523852531
3.6381561307671375,-3.8941158900388952,0.93830548028447591,-0.10371539650070516
0.92379806549442289,4.9703465783757306,-3.7397365825337348,-10.425273723150445
4.890300582365402,3.7920002430774531,-3.5628133854446586,-4.2979044908539867
3.9251286589565884,-2.1609156213596101,1.9309542692970147,1.63354004874779
4.037289373746292,3.3689657966093822,-3.2705606355792192,-3.9733793765722654
1.0765113470399563,-3.9358046812861716,0.072927015820432928,-3.5244708499401005
2.5267367205300522,4.991047304742386,4.9177447592871069,2.4530485964681961
2.1685911090466155,1.6568473610653687,-4.959923952666605,-5.2763901558177526
4.670442449818708,1.5012501555879698,-4.8342019810244308,-4.954841088232592
3.3973930403629904,-4.095592730158673,4.9308458193050662,3.6965258854583491
4.2024272597187347,3.970333988966253,0.84638834134165464,-0.091376372341677503
2.4953638947229901,-4.7100049679553058,-3.7309002448148689,-5.953436489436049
1.5225742480314959,-2.5917194195885296,3.9730219975409362,2.8701185498836899
2.9956315415712567,-3.56978124833365,3.8038030012769219,2.7403095455471771
0.78717765246878901,2.7676794069221859,0.36200413111375251,-2.070753352370847
4.2243402739666198,-3.0179577278710212,1.2179202986075657,0.67889714608438967
3.3424897960492919,4.1063822713088527,-2.2681280849912366,-3.5293417600524442
3.9113948303841823,1.5626903932749014,-4.4948030362799489,-4.6508855446388537
2.0953668565844077,-4.6383728950530383,0.94567608890864374,-1.6212375574960753
4.8681411097770644,-4.9457016587129949,-2.05244806797237,-3.3085725488276818
4.5190450459498894,-4.4834208298560103,1.6362104666035195,0.52419110558818938
4.0027257368319287,1.0592517764772769,3.3624517684260127,3.2923736266958779
1.3758741853338541,3.0148181085941523,-4.8183945608563592,-6.4699133415691747
2.6002445167716539,-2.614471793726115,0.95713774685727415,0.29994351799720798
0.6971169460425295,3.4940884292307288,-2.6871946031314775,-7.0654606962853936
1.1943027143039653,-4.4276805984673961,3.7388849790380139,-0.36483915372298714
3.573720289591046,3.0096385364167624,-2.4633549343817149,-3.097003022780469
3.8514297015851771,4.2779543017228043,1.1077013323541829,-0.080227204943040586
4.853793795953945,2.7210839910438054,0.53540840089611486,0.15404186589379337
1.9662141116216838,1.9812078397863715,-1.0383349994075108,-1.5374139757548004
2.1670686771569101,3.3798021865538317,1.7762076359979408,0.45840643515868429
2.6130011507411357,-4.5984870045293356,2.2576963471543383,0.23453585937312971
1.3526211158792856,-2.9821788928094461,0.66937795319386773,-0.97435487862299541
1.0846467740096224,-3.750763206943569,2.5842223718475408,-0.65835967690448927
2.6406721680167018,0.045309901929865504,4.8341707599293766,4.8339763977478682
1.5210920707289786,2.4518812832884453,-0.80727612099194879,-1.7953362691950576
3.5141629760712965,1.3001184457639869,0.14583051885530907,0.025580833188662319
2.4671836349254885,3.5113109976193506,-4.8753012205878674,-6.1246310989427633
4.2470518822602683,-3.4478700755890914,2.9602855631037839,2.2605173245877008
3.6511929590101211,2.3462109193516154,0.20230067045993838,-0.17461077600995312
1.9056498862191849,-3.0695850913109588,-0.92038569639434797,-2.1564932181559247
4.2451691062784054,-2.2924124868219975,-4.059280369106042,-4.368758912726677
4.1214396087356082,2.0990469728130385,3.8965642167539727,3.6293033435910593
2.2436527056357853,4.8020478489868186,-1.0499275995944357,-3.6193608597014739
1.7974764676860984,1.1154360597706958,1.8258159820922035,1.652768152843229
3.5712297678873899,-4.4549968500870438,-3.5062584363184923,-4.8956255608276953
1.128886176241894,1.1630896992753286,4.6154962954103258,4.3159139112359037
1.3995869111379875,-4.5764944841983288,-3.2155823817816911,-6.956740147194802
0.53313021387952486,3.8414571136681719,-3.0045800710050963,-9.9244621054373532
4.041159698759623,2.0957828510062075,3.5898286055771376,3.3181055058986058
3.4918288546641447,-3.2687215357749677,4.125827441419311,3.3608600759535472
3.6732442038185078,-4.0827899417580191,-2.8785259247669859,-4.013025347048254
4.0132806395988556,-3.1646677111968105,-0.30199111825172054,-0.92586486529752343
2.56512098992253,4.8002717955419243,2.3349490456282984,0.089186623348637806
3.059335381788022,-0.4143935754151018,3.7836573381080161,3.769624712233818
1.1290864915744585,2.8408094834140796,-1.2094730496269479,-2.9963597454818096
1.0153853309118805,1.364083421077769,0.170194868494292,-0.28793750820357256
3.5078133280571224,0.72413149958637391,2.4171641051973491,2.3797927872526996
2.6199329276440961,-3.548697453349503,2.3113597665279535,1.1096826660827341
3.0435624791653497,4.4602445355809515,2.8296013002608493,1.1955144814948271
3.9424948583721151,-1.9865736748528207,0.69933818641526369,0.44908580135268883
3.3562324400026586,0.78017215807542151,-3.9538490319522479,-3.9991877120881489
2.9911073029609812,1.9977594458906616,4.039732908780401,3.706157212608074
3.0164322233543608,1.4923315524530887,3.6557253932102824,3.4711486069987147
1.8677754412817549,4.4059440969551851,2.9809743581833299,0.3826503096332825
0.63868025555572738,-3.51561010079942,-4.0013752283927051,-8.8392867942076947
2.4652282515456307,0.083527384469420873,-2.9560263291857081,-2.9567338523077482
1.4656310276878814,-0.95965609259233986,2.4360036510765193,2.2789143498383977
2.3383788967608625,-0.25831270517381899,-4.7685990541805356,-4.775732784063516
4.3403138297067478,-3.8078247380225538,4.7922463370727968,3.9570803903009137
1.5527276863940334,-3.6590539012723466,-1.2285531964431931,-3.3842234356191105
0.76236233760079708,-2.2192445421874263,2.1931253369082357,0.57806446128572198
1.7662275140989845,-1.9529539623916872,3.8757108848804336,3.3358555790413296
1.8211719099500763,-0.72096786318649997,-1.0537011184991774,-1.1250555382697356
3.478624316271028,1.1098754703662825,-1.8086751140033397,-1.8972031819783008
3.0066446855357527,1.34629117418263,1.0874112889824676,0.93670343061783057
4.0275419409788604,-0.88189103414429759,0.80989373748050753,0.76161790277156605
3.4894109314732438,-0.91216890571302933,-0.90860022375202831,-0.96821287248342958
2.3287408764803175,-2.8237147330303802,1.017747558677085,0.16177373886937674
4.1630917309971558,0.88306248409008248,4.3538136956649467,4.3069855567963513
1.2513781395846677,-1.8295908868276212,-0.32359743373403482,-0.99234069911377132
0.6022043291023722,-4.6394016572263634,-3.0325781924936868,-11.968103352682185
0.90521537349038783,-0.81599955843139593,-1.2279401711699611,-1.4118343301900365
3.7506170776840264,-0.25867324909829659,-1.0589301740688137,-1.0633902301351335
2.5784475361312431,-2.7440713179578902,-3.6889130697378016,-4.41899651069635
1.2257230056512081,0.72457933122115659,-3.371284994454451,-3.4783677539385085
2.7547014879651357,0.65771900431920916,1.845620733936773,1.8063610999498791
1.1854044622092579,2.0200218111037138,-1.6052224579109731,-2.465791202044485
3.6334416878498121,1.4794848220121004,4.5489839185580756,4.3983777215545743
2.5077032400831381,1.5243305652103158,-2.5640325464139258,-2.7956771480252955
2.2145955174341712,-1.8378584817595689,-4.0107549489517771,-4.3920575132784014
1.8568044011654443,2.8743222198595388,2.5350456300025792,1.4226871852476148
3.3362716690349981,0.49144383599679387,3.8103605191787011,3.7922626941288979
2.128156747490257,-0.68581804820109937,-2.2188664312851216,-2.2741192217331285
0.89442463692245444,1.2601248094105708,-2.9791189835452201,-3.4229558563631861
1.0310265595423189,-1.393426655497457,-3.142338651289128,-3.6131407432140774
4.8285394904728154,0.12739244606758238,0.22012301366512332,0.21928275775818173
4.5886131081842318,2.3670568848222029,-0.31583358753229085,-0.62109784515682109
3.6486821021483729,3.8640288672370779,-2.4056016014546575,-3.4286229738873319
1.696414826567838,4.2105719729519162,-4.5482688301057363,-7.1609724067534781
4.8612936980647579,0.036329251830991893,-0.18508659673719308,-0.18515447036407995
4.0043790678460756,0.20275114740569045,4.5933234763560833,4.5907570342761854
3.7260058512154801,2.9987041076383649,1.5251920075266323,0.92184980382116843
2.5221267596470489,-1.8554930825579872,-0.044934433713815558,-0.38619945600618649
1.7250870283032156,3.3738236234506864,-3.8930792597038391,-5.542660651164109
0.93375932969074682,-0.058583534825765504,-2.4756370945041271,-2.4765559690051773
4.5617107844472873,-3.8414327566473161,-2.0522605042545727,-2.8609815258806162
2.55099330425125,-4.2794085292705635,2.6480355260723432,0.85330939626691316
1.4106351415785365,3.4199321103946314,3.767107972646194,1.6942942281544346
1.8768048086779363,-4.444320830931221,4.0164185356643838,1.3853527534210337
3.1064880602385321,-2.1938856386634411,4.845686082507541,4.4583407827509314
1.2954775232265427,-1.658699594984542,4.8236668310453243,4.2927266377431899
4.3547642784156899,-3.2700555480840618,4.5299913276798147,3.9161083133593659
3.9133378842584454,-1.8610663019801077,-4.281778594971156,-4.5030454445765944
3.7375833017792157,2.4269256672508561,-3.6220646407219483,-4.0160336655432269
2.4444186789879669,-4.8531715643992923,-1.9553347352396711,-4.3642177179254915
3.3228897831609943,3.271734245206865,0.52898254064461447,-0.27635901969722554
3.1284408601073102,3.5654802357455821,-4.030221112945207,-5.0461144828342821
3.4243097069966901,-1.2773842680845182,3.4579695780214248,3.3388426073347603
0.8799994451295009,-3.4638710093936522,1.1675617907730906,-2.2410773953437007
2.3711333097677434,1.0084040794508091,0.42364402302204951,0.31642959698534567
0.68726378237851615,-3.8032744413510566,-3.3468867663270885,-8.6086570091054035
2.722958686600335,-1.3508063892174746,-2.4674452559980264,-2.6349723938618856
1.9843754554975339,4.5842918090097236,-3.3968797501774195,-6.044530341189752
1.150358849897211,4.9546447258363706,3.5193315779479857,-1.8156350634291085
0.96531335475148239,2.7210489135458555,0.84227860061218163,-1.0752612203859571
3.1444005747997044,-1.8903849007923377,2.3512942751963344,2.0671737418756644
1.2676683584159876,1.876650491660925,-2.0396713708997427,-2.734217591224251
4.6630405326955877,2.0540636548401272,-1.2874736291172284,-1.5136767614164119
3.1147751286517775,-1.1215830483635028,-0.95145035573466252,-1.0524165958658456
2.0609141204067667,1.4088863458615943,2.600149717440349,2.3593632727383906
3.1591197116663752,-4.8927235502432378,2.7235298767456806,0.82911419104841677
0.60261741963363868,-2.9094234139775854,-2.931864724859683,-6.4435225055736609
4.8135164595865039,0.25088302967261189,4.4153885673809903,4.4121195282540775
2.6703654662430512,-3.3624869574170413,-3.7934466255631358,-4.8519457974673674
4.0223085226262878,-3.3409313212346636,3.9612208242363032,3.2674760486665453
0.87228499965097361,3.3630429055023789,-3.9960435435019068,-7.2375464894356796
2.6899624887717217,4.8913300268360551,-2.3546018884868891,-4.5781560766302878
2.7081814745953441,0.55969428028448398,3.4647853606795707,3.4358676450167036
4.720219047387423,3.3906973088171348,-3.2050792765391254,-3.8139931915820671
3.0727762356923392,4.9032166432627253,-0.86432068690030128,-2.8203314412395035
2.6307023047562921,-3.584041114312253,-0.50140700055873744,-1.7221219676092003
1.7013904839135212,-0.51754386745648873,-2.5474102697679033,-2.5867680270367859
1.9920604880414849,-1.0742728415808012,2.1024520133598656,1.9576192955425571
2.8430258111219202,-4.1995071635381498,3.5133464940220378,1.9625462561542766
2.47510157137271,2.5533017279474448,3.7457513985557185,3.0872582492903606
0.59725435946148697,-0.66220972677407008,-1.6067785426343906,-1.7903358977575832
4.2183136588746102,-0.30673065809598743,0.30850394287814442,0.302928035997793
4.5327234732789501,-3.4932702618675981,-2.5159359613434851,-3.1889825962411669
1.1311209004937486,-3.1907334776913188,-2.5520349844985457,-4.8021879348189085
2.9931626459257221,4.0710362215621494,-3.3874593714807588,-4.7717256040417055
0.98859083510949597,-4.5535091102572114,4.4001901080751473,-0.84324440517797239
3.5250804186791527,-2.6714771505629376,3.8798882860557988,3.3737445022032002
1.7655520272755374,-2.0794066968547167,2.7735871332769229,2.1613236394623847
3.467401856113558,-0.098024575984135609,0.17661521287728998,0.1759224162318761
3.7714757642909715,0.86445173014795884,-0.093920844881281162,-0.1434556185653092
3.9589137136294568,-0.067100241493333712,0.29745666182497921,0.29717233872941873
0.98483425680153447,-4.15884665443118,0.36568013577089253,-4.0249077666153417
4.6220533031192357,-2.5633254594428645,-0.65436915302309639,-1.009765174018447
1.5359629590269637,3.4358838476254121,-3.6824516710793254,-5.6039331991644641
0.668356502792809,1.375887004784591,-3.7433614713146399,-4.4514659941346881
2.9968361122616751,1.491490501342744,4.522497158456833,4.3369227866640427
2.1691502773809743,1.7020325535135497,-0.17969240413649423,-0.5135690888719544
4.2340538440958593,2.6290301903952908,4.5320552490518899,4.1239475586142733
4.1371316242893581,-4.4189151827855264,-3.3642312228989004,-4.5442040377598847
1.927125017702219,-1.3339161506738764,0.54416552039933563,0.31333821538746698
4.7880472778138525,0.39527435261678701,-2.9228274664846077,-2.9309853753758057
1.8091302716305337,-1.6154351670267397,-2.4681539387339848,-2.8287734612455813
2.8177570815427155,3.4447887328718654,-4.6994542123882121,-5.7522924335971206
1.6518429075542125,-0.17427491412706075,-3.8104668925978871,-3.8150635381921956
4.7121960652203345,2.6862758945937912,4.1684840762919571,3.7856435661561454
1.2407351791190817,3.5201551688116908,-1.7846700851766828,-4.2814745244023005
0.70209778726548044,0.047914829034980677,1.0812921191459157,1.0804746294446617
2.4579367700136707,4.0955224387134983,-0.34985868010727028,-2.0558936207368115
4.9656900382512665,0.87123940536980626,-0.99548754754721713,-1.033702684598766
4.5125476981471131,3.5027429883372179,0.31886091346068124,-0.36086644140935009
3.8687360875562713,-1.594092044084757,-3.1276105538465848,-3.2918198322455314
4.5085662089533622,-0.011830414685148227,4.886038985195766,4.886031224485091
4.5205098786403841,0.31411041004577722,3.1830786870386305,3.1776221482660176
2.8348626217390209,-3.9502028410392942,2.4161463273151531,1.0400564979795506
1.9216807332385686,-1.0144749329845935,-0.3124070298604753,-0.44629495565547384
3.9740559444994461,4.1733767255167606,-3.4712287787366405,-4.5669024139551038
3.4774756842549248,1.3083224036474235,4.2066585827356775,4.0836018263911313
2.1814597799316955,-3.2249341756303251,-1.5861293261827236,-2.7780147476817723
0.92510000627681865,-1.6114436439039501,-4.4989331030306623,-5.2006817247632977
3.8605532510706171,-3.0839699033730019,-1.5759632318937133,-2.1918639685480326
1.6810723216528911,-4.7517686820142746,2.9445703049588436,-0.41330212511764541
4.7156591774020065,4.274604585040267,1.2270874498820818,0.25838701633452932
1.5843675875255814,-0.51792671743128516,2.5083858474485963,2.4660585354754816
1.052410695851687,-1.9246492757921385,2.9363538386237744,2.056403917597593
4.2400070245620771,0.98477191557736621,-2.8804538891945741,-2.9376339669687423
1.1897794248102231,-4.9268554370698432,4.2378331609318014,-0.86267202339186078
1.3067073867098258,-2.2197789339918614,-0.62010397079627388,-1.5628204821417961
3.1972225618437959,2.0303346569889253,1.3901364926416457,1.0678052551664945
4.4355291837685904,1.3376977306926294,-4.9769122741325802,-5.0777703197322168
1.3839559957155796,4.8180594754253541,4.93368498411178,0.74032602244672496
1.8964565280504264,1.2035770965804407,-2.1910361403584488,-2.3819972573135226
3.998321772085299,-0.22494126372267242,-4.3793689345984479,-4.3825326727246798
4.873218917274353,2.6143256318400763,-0.41737958463486002,-0.76800504520408985
2.7533353379105403,4.0332787196405313,-3.7096994281795825,-5.1867568180224568
1.1475387614806285,2.2069594671835162,-3.4767328984242427,-4.5378452227492394
0.5627132946869069,4.6321122354937962,1.3228281303021019,-8.2097633175993074
1.5334521349948487,2.8200517073817721,-1.0707260842976671,-2.3672601349567648
1.0931999800393446,3.6680143826192655,4.2185245015499504,1.1417019263662302
3.5494640312578585,-3.8589592881636281,-1.8084350539192995,-2.8572952942657177
1.0482462708283902,2.3241350299378771,2.2618012838390111,0.97355352477098944
2.7784846922928486,-0.59911300472631357,-0.38900569845092381,-0.42130175477146375
3.6241809603929891,0.53103802411275236,1.599513011292788,1.5800602448515257
3.1150247414940608,1.5410240948235678,0.99695356715990435,0.80636477109084082
1.3989904324702593,4.6981511670556948,-0.27216027241001761,-4.2165447149705324
4.1185603678201819,4.845780814316246,4.5006109462443717,3.0752590269265392
3.7193320832711074,-2.1177175451209473,-1.5728635724504416,-1.8743106804597396
3.825428017619938,2.337534974379162,-3.2276449875072744,-3.5847337715125058
1.0897598820079097,2.4998353793526862,1.7809406087982822,0.34732733604017585
1.0568921164265508,-1.5350713868695118,3.4600756130790877,2.9026762044353651
4.6740314795292841,-3.7613022513577898,-4.5974626006007622,-5.354164533826399
2.2891018722122327,-4.5905303971428024,-0.50367311577319462,-2.8051182352434267
1.8542691130142288,2.7734312752917853,3.924876896873263,2.8878212471861842
2.6986282040819001,-0.1030025818309408,2.4961861892286752,2.4952033258012687
3.482888957436121,4.8554016949492613,4.9180771649762818,3.2258809804709836
4.800304656711365,-0.35026543806346933,0.31413811597243768,0.30774863208154207
1.7890080209692476,4.7791697907384023,1.5999571880115129,-1.5918205487272039
4.6616379319041217,-0.88423997805940147,-1.9751971886207187,-2.0171288202821636
0.61186771123815342,2.9368215055997258,4.475355996659923,0.9513423915376813
2.998391190470711,-4.1518072768816792,-1.3366451144346367,-2.7738744959068375
3.3528880025648831,0.55461710137763909,2.385107126866286,2.362171665787268
0.97653831687838988,3.0205978698572427,-0.96859795880918043,-3.304402743344415
1.1315281867876068,4.2470166721988871,0.618189300629993,-3.3669413449314174
2.3860144369233671,3.2258309061743162,2.1978253502154619,1.1075149905841777
4.8480436046443174,-4.630292727988258,0.089341517513542357,-1.0162390266838259
3.1821914895546777,-1.2729765869326579,4.070863269095085,3.9435556105052583
4.6986044972009502,-4.5130152768614877,-0.80699012072189724,-1.8906792725391213
4.1196241202583685,-3.9071770888544197,1.4707179814332516,0.54429651930289924
2.6032172069988118,1.7530562866748411,-1.5763756669994589,-1.8715110802092934
4.0314355216348439,2.1325819631169818,-0.91843331768986936,-1.2004610101213482
0.58026552789644481,2.7372068275162631,-0.59949891766447649,-3.8274613143634642
0.99114798544580718,3.654565480556629,-3.7419298168771475,-7.1107125435223502
4.2324287669723137,2.3943146847650985,-4.0827632094099329,-4.4213833685025765
4.0856768974632276,3.0087159210663206,1.6748992314675792,1.1209903125257434
1.5468833388489516,-4.5103629017672073,1.5551773834305225,-1.7326228330964026
2.8884631576957407,-2.654648495587014,1.629097142100953,1.0191569896407571
3.2270711931500493,1.2189777337524577,-4.802335546573083,-4.9174481848175029
4.4048252919920508,3.5812530462482322,-1.7345315732822009,-2.4624476954368468
3.2139822080242655,-4.9549987506034086,-3.0219015274080308,-4.9316828383610734
2.3565720617315615,0.14629342116349786,2.7815142254401239,2.7792437914670596
2.183828195332322,1.7728739936439721,3.6063040139613012,3.2464906591313403
2.4164693886807944,-4.7039271087138683,-2.5331962277385269,-4.8223758825419347
3.4336896151098837,-0.98644442446612057,1.6784915884798632,1.6076441392609306
4.4037078428854617,3.9563488138369678,-3.7063719654172553,-4.5949808658712978
2.5425359693433487,1.7161280885585875,-2.2484747439828667,-2.5380572368020706
1.6152780332811116,-2.6234163663940269,-3.6134550376658048,-4.6786452540962244
1.5649806334891152,3.5278112963191273,-2.164792334007708,-4.1529083969345981
3.857064261095509,-1.5196857659048568,1.7473654734927795,1.5976761845179901
4.1745594354075966,3.533446711440595,4.1032691018525256,3.3555707006336126
0.97375135934356227,-2.0105634888109449,-2.9747759207581401,-4.012609014327511
0.79951485629830166,0.90320250883149011,0.42079034950719141,0.16570604258871879
3.1749514869040332,-1.0305993225216592,2.0139110124343231,1.9302770602335437
1.1577795988671422,-2.2517494924493295,4.5292246848556577,3.4343755914472389
4.2109888570535361,3.8655756217186923,1.1006048288717381,0.21348096114905257
1.896506032658335,-3.1240631806050869,-2.4489306897261933,-3.7354769211046523
1.147423698370142,-4.1518840876423688,1.2547815691393627,-2.5010545491366987
4.6443671261935258,-1.5807306145433966,-1.7950883832198383,-1.929590523547118
1.2448927523087518,2.1763914764156755,4.7612839069170771,3.8100614321636783
1.78124037052071,3.0743160597628165,-1.0032386483636313,-2.329760799968672
1.1912602783642638,4.9874337006676477,1.8542772076101421,-3.3659285212149026
1.0197052864940974,-2.0363794298883509,-4.7677241765324148,-5.7844005724962617
0.5951660735139801,-0.92058048868717801,-0.99938553865244639,-1.3553653541465907
0.7492793412391705,-3.6317872197037371,3.7510761332251157,-0.64977868928666016
1.2858866192113372,0.74871929623033573,1.1022744443324584,0.99328727233523639
0.74021869682228925,4.9758003726291715,-0.56057113604023634,-8.922488179794879
3.1601471724993706,2.0088101012065849,4.3593749943572586,4.0401400187027807
3.5632153705977787,0.95212840413371769,3.5398437614722909,3.4762390952038205
2.271337055744127,-1.07630907078206,-1.7778432617706175,-1.9053497906803281
1.9309599362842222,4.1529876028555481,0.44548402041339585,-1.7875123387266525
2.7703680666000352,-0.030834038696506028,-0.1017574390753726,-0.10184323434873356
4.4375222400557384,-3.6563308668693848,1.3220250011486234,0.56885945713470176
4.3300923206999276,-1.3462153680086653,-1.6588873304124441,-1.7635211166483089
0.69563777905756374,-4.3283333115223313,-2.5579499923411175,-9.2907892010651452
1.3167428431843584,-2.9802096231121844,4.1267183525553612,2.4404267877932848
1.5653519199697821,-4.8233121900008777,4.2387449949850637,0.52323217875838335
1.6222440912449532,-0.46720083499836562,3.43322885761979,3.3995907908514811
3.0705469328424773,1.3454026495179718,4.7820443076456129,4.6346676082399538
2.3731809156643653,-1.5670753762109224,2.449915257796885,2.1912197219321938
0.72164353967417294,-0.79618228494722842,2.6466722856199967,2.4270672465622081
2.1812636230680722,4.5920927284457598,2.6259009196264067,0.20903170175260533
2.8568882692293673,2.5196312157491549,-0.19392369057693504,-0.74947057105487325
0.95752356306672182,0.4085663694495123,-0.43547805485728297,-0.47906091920751609
4.2505634920485189,-2.1545912488817476,-2.5977372385099686,-2.8707753579523696
0.73382839909296915,3.9699679877299516,1.4481919435929047,-3.921130721992526
4.6617884105812797,-2.6490288311934052,-2.1067986389766546,-2.4831216898344532
0.94600913710943968,-1.7465726948332296,-2.4219159029764556,-3.2280698973390147
4.2960872821898874,4.0906481442294851,0.85961374096054755,-0.1141445384195704
4.561939147674277,0.29542055285072344,-0.90017611774956841,-0.90495880446576016
4.9080680626396669,2.4231794941797666,-2.811433912053678,-3.110523023394125
4.1091164612311708,0.90744794163766151,3.1605601675283115,3.1104604821974347
4.0076489334709802,1.5343920900949515,3.6056991929437601,3.4588325932721373
3.3911747419799645,-2.0061670848517443,-3.3230048032221902,-3.6197092403689979
4.0054835956015804,-2.5862793837333706,-4.9249296720000011,-5.3424099144649357
1.1054849378591618,-1.7750765283133472,-1.6387003147062629,-2.351260154614816
2.9123061617643677,-3.4455843591657755,2.9751083568075254,1.9559803087338159
2.8140029158568649,3.7431436529080742,3.3917386623432435,2.1469705486222592
4.3590746485515091,-2.167530667498859,-3.616709298839508,-3.8861580679784598
2.5825971451708214,0.61489394414384613,2.7433590118305116,2.706758785266743
2.2329027324515907,2.9197442514137411,-3.8429583269057055,-4.7974229314054906
3.3780347205669954,2.8382410937571354,-1.0993740984347076,-1.6955500685369023
1.6990849287538072,-0.61613741415807155,4.9860951501191586,4.9302378314676671
1.1289578492928058,-0.23742691413274386,-3.0740917676909021,-3.0865748598607978
2.6504477331068559,4.9470174893502481,-3.4603641742237357,-5.7687460500709911
2.3760021586769824,1.7459747697902408,-0.77199667453206544,-1.092748476630756
1.5465647323799316,3.1463844311788272,1.1966852596986142,-0.40359288926872683
2.1538031455180762,4.0255396921923197,4.3290078241325318,2.448036268405942
2.1487660242181135,2.875898362293392,4.8082114553303423,3.845939237575577
1.9737300398564546,-3.148206550464324,-4.3035936340860541,-5.558983718373784
2.2075883587711802,0.62170733737572181,-3.6200248265209467,-3.6637965754309154
3.5858450545517542,-3.9810584268545512,2.9073797389599392,1.8024221936031164
1.835944135570784,1.5292212656399844,-2.2936784772913956,-2.6121137763260425
4.7698606702190318,4.553494281878109,3.8484905950636055,2.7617549643693593
4.6235660879218008,0.1273206430011129,1.6345325722908672,1.6336560548027446
2.6640969273503536,-0.67027507132232778,-3.8815519761932284,-3.9237115412811043
1.9776254225210996,-4.6415724858183687,3.3252928492400713,0.60179995521652518
2.9094565542350139,4.597745223292204,-3.2364361999192415,-5.0528631463481117
4.3185221994813103,-3.9699731586984122,-0.76504605320346197,-1.6774349534318107
3.4366430325204593,-4.5892090669515309,0.52184928559329968,-1.0102301056101537
4.1197632257618482,-2.5393338849506151,0.0076614908027829998,-0.38363627474210132
2.8972502422958311,-4.3446956608161758,1.8616291561515039,0.2328105517429202
3.3481293317042935,-0.44882157588237703,1.5268673486925524,1.5118260534631502
1.7967002638210778,0.160878012571124,4.9204200552805482,4.9168187680416588
3.8070192303963086,-1.8743005097141605,4.9942190922418774,4.7635266404763357
1.4108206690657326,-4.4903951742511392,0.16459402635640963,-3.4084413818735042
3.6265915796832422,-3.8839963175077328,-4.0480091303913603,-5.0879268508568138
4.3732358074665232,-1.1549562201007193,2.2784329896871833,2.2021780191644469
1.0944627678569476,-4.3947154917346385,4.7666407821658918,0.35499590476408471
3.2647088324386391,1.9818972560991348,-1.8167361237097968,-2.1175222684575998
0.92793086703470573,-2.92979458475188,-0.38791114162426155,-2.7005016087006197
3.765720327221421,-1.9792843121636148,-0.75223075184544097,-1.0123115629493562
0.8802194847058411,-1.0587422282190251,-4.4858084544307069,-4.8041765220805583
4.7117292021528172,-0.83390366930852089,1.7226443122344479,1.6857472782660863
1.1183356851701096,-4.9833929232519942,-1.4666230493153218,-7.0182220362823999
4.8149611065908617,-3.8792962900130243,2.8746387463150223,2.0932752330610223
4.1039787923829349,3.6276456374087811,3.3212007528198608,2.519551089386181
3.1715690200985933,-4.9876693748809187,3.2123078659784543,1.2513820879583628
4.0218084708329611,0.081673558128750656,-0.83334001960119863,-0.83375466951216448
4.0780167754238867,-0.10497993492791924,-1.7845431775910048,-1.7852187993052095
4.7571217826779861,-1.669058389893622,2.4882077966705483,2.341808564312339
1.6402250922763424,-0.68672979853550409,3.0138943384272299,2.9420142930576461
3.1553415291123912,2.8058113752658436,-0.087425536086338518,-0.71117556448546626
0.9277213890398055,3.4120370621495653,3.9303101953630311,0.79305448178836091
3.2727456501085457,-2.3965145658474993,-3.5609130392144173,-3.9996335111313797
1.2708108684175496,-1.7750955903227017,3.7906877965896015,3.1708149986203074
3.0422777516259885,-2.5751714697166728,-4.0390476702811871,-4.5839936482493746
3.0759373131523238,-0.20136599448934867,-3.4647447794538611,-3.4680403817051899
2.5969331884155231,1.8325835765881298,0.33840013273960334,0.015099308120623434
2.8518429898090525,-2.7174712453657945,-4.32481519812585,-4.9721728889049945
3.9376552550296458,-1.6926425794513333,-4.4719289859988969,-4.65382904556557
4.0966012243042993,4.3038461758915041,-4.9948125583429448,-6.1252064441233207
2.7146894700894313,-4.5143071015304193,-0.63683340305736813,-2.5135645017211705
3.1981704868517555,-0.39230394760433818,2.7462388129222983,2.7342083108009554
4.6905630606054585,2.115580415967778,-4.6516164972008429,-4.8901635777217409
1.0388011482550525,-3.4954598844252596,1.522576064658554,-1.4178904106023964
1.0269660465504973,-4.5262597999451817,3.2312731741618652,-1.7559968152925576
0.89469055359845784,-3.6179462836146925,-3.3199915142212886,-6.9775508956395544
3.4603847826823753,4.1882319353068294,-3.5313626517859573,-4.798655730846848
2.3837373535567075,-4.9074021817887656,3.6080097362053607,1.0822914415815661
3.9844463726382946,-3.1167802518864818,3.2312460995009467,2.6217311110913246
3.5205413598886666,-4.6871648709835547,0.38941766264186839,-1.1706772405236101
2.0013699124770716,-3.8937053243779673,3.1919987929398026,1.2981783329423779
4.542649463126911,1.2014928662829627,-4.0724392257550521,-4.1518854343744138
3.9313946618179356,-2.5836109126091422,-1.0551848206124559,-1.4796553916150124
1.7174072340957907,0.69212050430676797,2.377975561063729,2.3082438773122536
2.1388640799742431,0.90195382766126109,-2.4254804067603661,-2.5205683455931363
1.914979910919183,3.4943533308977912,2.5232891443355276,0.92921169063322062
1.2092524188124985,-4.952586070881261,0.041786043908138559,-5.0291380261826228
1.1650251764398625,3.5336945934236681,2.5026598794823309,-0.17689540655663771
4.7125735851908486,1.19119086426974,-0.35320362142670447,-0.42847754816063716
2.4705681673943896,-3.3725651389504243,-1.3209565977818238,-2.4719262175008789
2.2249392024983443,2.7293738813528403,-2.8081078352136766,-3.6451511323795249
3.7835856890482007,3.5549154179058569,-2.9162065856498498,-3.751222934364014
2.9884687936380496,-2.457365162458427,2.5149081057139604,2.0097461014695464
4.7126299407730796,4.1879368090268088,-3.8108965196603952,-4.7413119637343097
4.0113567225922644,-0.45542569701342206,-4.1401764988905487,-4.1531030833259344
2.6571630385604315,1.034244543333215,-3.2370863497786981,-3.3377258062113415
2.1936176306637178,4.8464953361764369,-3.2465348854607812,-5.9234504877110563
4.9398419521594494,-1.3846392136080068,3.2310762280689982,3.1340475290524799
3.7299210620163956,3.1315934582011291,-1.0149337652578758,-1.6722451013687336
4.7803759700172854,-1.8160088217154033,4.9038845736048238,4.7314144550810582
1.0331535974766861,2.9921352224149098,-3.6278874220938762,-5.7942819473324025
4.327401556358522,1.0073391886264247,1.5353982569364337,1.4767757656026024
3.3668324779604339,-2.8364430477459859,-0.51270492798749423,-1.1101068789141038
1.0486475525080066,-0.85973906210763573,-1.0708182330292604,-1.2470336004198388
3.1471609998614931,-1.823643656364383,3.7508419905408239,3.4866613380778246
3.5874336429745197,-4.2189160691963608,4.7559564582839968,3.5155674664359813
0.55536208649871277,-4.7016522990030252,3.7285895877417872,-6.2223662292482818
2.5444308282878594,-1.535213445928191,-3.0769932096486698,-3.3085656597970443
4.214297800383445,-4.809658521825134,-2.7920207879106593,-4.1643024936826363
1.8291156140484044,-3.3451224241822497,1.5607387909506336,0.031332455612389287
2.5634663680934802,2.2518332085086881,-2.1091641836180832,-2.6036852803307533
2.4904135718055196,2.0809123568358787,2.3472513078057986,1.9125648479086066


==> anc/competitors/data/v3/quadratic_vertex__s42_holdout.csv <==
x0,x1,x2,y
2.1083381682146425,-4.3985153030505835,3.9796733037714382,1.6855753783478682
2.1749389647812212,2.110753515546353,-4.6627195949856981,-5.1748351618516688
3.0920164805387902,4.1498250148269165,-2.6528658868318642,-4.0452458888526177
3.861913515277863,-2.3382725894253289,3.6759844779274413,3.3220460300033654
1.3307330809285969,-2.7037519568401103,-4.3497647278927429,-5.7231195255009073
3.1307254078586202,0.11365456771701776,-1.4326867371707355,-1.43371823619094
2.9064755510530387,-2.3935449403761702,4.4510264947757019,3.9582425988708589
3.2112147585498101,1.1281782904042306,-4.2044777091890264,-4.3035668663024396
1.6887364681678942,1.4718075490541205,-1.3337720522186358,-1.6544581838746337
0.56599151122757729,0.33902449068694462,-3.312554571714931,-3.3633228266293265
1.5424653685507372,3.3230892437086386,-0.82666781591076344,-2.6164846809771913
4.5021869548052544,2.774181936025907,0.247972828473908,-0.17937978323617976
4.5303846929391351,-1.9033677780711908,-0.75558988186745335,-0.95550717058280332
0.80845724028494237,-4.9577395937839199,-2.1334424354299344,-9.7340861847238873
2.3182092994916745,1.5379642832130038,-3.0447005976423194,-3.2997826276554796
4.322153004277264,-4.6158981418363521,-0.56859175341530843,-1.8009935005725155
4.9067034115534849,0.589441720877252,2.3723081514479363,2.3546057597824528
3.0075160005895065,-3.4586582440847904,0.71511766734797,-0.27925084532419353
1.9270316165943966,-3.9872237499009766,-0.94770282317989452,-3.0101953498814713
3.1999976133727355,1.0242991517983624,2.0493629453691664,1.9673950129564748
4.3855945387042112,-3.7121778919846395,-3.1716723670247471,-3.957213790207196
1.2554996920736889,4.4032821078035997,3.2899157238173533,-0.57087640606341594
1.3729075459370124,-3.9711721141405443,4.8463286820589158,1.9746480640162276
2.8145452903181498,-2.7771141685106415,3.4236294982872941,2.7385842858801093
0.95290319886148211,-1.9190897601244892,-0.62651796948275607,-1.5927508228866913
4.0293013046143908,-4.7663570307249152,0.65484459587732502,-0.75471488024846112
2.4982829848401158,-0.73291639359926997,-4.8617942873056723,-4.9155478495788563
4.154547452510772,-3.3202453038104163,-2.1832380495603254,-2.8466092713051165
4.58205533142013,-3.9335830235114777,2.4908703248784629,1.6466489938550506
3.5570485496176198,4.5520999228064802,-2.8642853160121327,-4.3206622404599537
1.699171498413115,2.8421234563850462,2.9886572169469394,1.8001859901052182
2.7760069204282849,-2.2025020471323353,1.7823072055807856,1.3454373231676584
1.9768932792909468,-3.1906478714021205,2.958313843249659,1.6709107818494209
3.5869504681778772,2.0695782846504143,2.9762715948178471,2.6777482172095457
3.7469889194604846,1.6725354272308017,-0.0054976300969098446,-0.19213914515541342
4.3342896004608367,4.2340575851600715,0.85846879702296164,-0.17556707084714152
2.3075119439256748,4.2653611791582886,0.61558333605626814,-1.355512202209838
3.9878876459994332,2.4355964536752426,3.2089433864738837,2.8370591577954247
1.4509045116286956,-0.95726158074729462,1.4208266819388014,1.2629338422256331
2.4720382993954217,-0.4315516810453861,-0.47896210846510812,-0.49779644989285277
1.4492163635064768,-4.8185955188112324,-3.0001043100778491,-7.0055211958160291
4.1667208269666016,-1.1771151371496433,-0.69834082089443861,-0.78147574303389167
4.1124785961944959,-3.6065958140108076,2.2879899370130783,1.4972543099828932
3.7321072939191686,-4.9326731452957002,-3.6574728591675787,-5.2873338493623816
1.9601974960095898,2.853338309645518,2.6198413013568764,1.581484257504838
3.8640543414962147,-1.4931536390302536,1.4773244591769972,1.3330777953939257
3.8321169697897961,0.34485919168936618,-4.9579261889444295,-4.9656848157706852
4.1482680126957341,0.3307095308234862,-3.0819024134025277,-3.0884936457820875
1.7622732873613831,4.3107825513319256,-2.4434074632966052,-5.0796112714885107
2.0729354014232397,3.9824559979391356,4.268525185011562,2.3557839866326544
4.778247494872752,-2.4935843668103552,3.8113648098656832,3.4860382648785766
1.8624146762892613,3.6735543079261195,-1.8360334553346758,-3.6475260065223702
1.7413178552626014,4.1535843624535058,-2.5622866420133539,-5.0391840969895663
1.088228416809371,-2.4543857806975278,4.5619192124687213,3.1780163784129138
3.510809266716941,0.74184078670795017,1.23473840608046,1.1955503079088596
0.69130528335618779,-4.4098371097957765,4.6933655570165946,-2.3392233017438979
4.7853284932537337,-1.7029330843049251,-0.60008307385646731,-0.75158683654008573
4.7991495337679604,-0.4537856330659249,3.7450647123000085,3.7343377387327061
4.6828506530292486,-2.1949119528960868,2.2668461525555816,2.0096503311465819
1.3852786884593962,-1.3121106162401173,3.869886420940162,3.5591846315470304
0.83869480958732057,-2.5928226942666699,-4.2516496857507011,-6.2555757405727732
1.4341997441852261,-0.69295933647784302,-3.6034740362753306,-3.687177970116954
0.55076886731068897,-4.9670922516536686,-2.3080793891209126,-13.506971928611721
2.2082376524062171,-2.3567772124938866,-4.8200635414115283,-5.4488906542087037
3.8724061295072096,-4.3639814540518476,-4.2487202240415147,-5.4782099453154043
3.4524724001506417,4.0653157480123081,1.9779140694052222,0.78117806289031444
0.6663251198934812,-3.4557444784630142,2.2365601364265224,-2.2440490826648594
4.7877692265798419,-2.6665389896275862,3.7909136074970675,3.4196326493563873
0.85723224284266875,1.6328541643066163,-2.4700770934169292,-3.2476413836529181
3.8282460799790829,2.288327739500823,-3.8646606155734164,-4.2066216425012852
2.0766186439973922,-2.8762986012285108,-4.7099370739122257,-5.7059184096455615
2.9659566533698238,1.6208772315906881,2.3105284683635388,2.089078586678307
0.5674246875092972,0.80982332144332059,-3.3969448614547968,-3.6858879698486953
4.4654817601004169,2.0337092238861736,4.0621680094342647,3.8306155460318223
4.9505963326647464,-3.9366607336140458,0.077608312756208164,-0.70498921137059645
3.9618368119948189,-1.5792757372466837,-2.3967422901191124,-2.5541258455639575
2.9024539495052104,-2.3595932553792096,2.7149815407980338,2.2354149027312875
2.0561981788077373,-1.8545895867090811,-2.0674182992827395,-2.4856054383653299
1.4716613444233704,0.47858001951310136,-1.355050956298073,-1.3939591663874844
4.4093113347689084,-1.042062228008287,-1.6190782610520182,-1.6806464745777312
1.5710404865140304,-3.6982256277852574,2.0819726304425163,-0.094430987320888615
0.79855886559234368,0.64425455922870078,-0.3861739766846215,-0.51611553608960259
4.3841497067134778,3.3888874091086958,0.46979940814384857,-0.1850914281584034
0.64433218274671722,4.3765446480176458,-0.48348735031383328,-7.9152684909204902
1.0854688833212711,-2.1473098533351322,3.7218677744794775,2.6598982244814637
4.7741758978469253,-4.7151394819443091,2.2806337428696022,1.1164254685045669
3.3985965445752453,0.46701658908290788,-0.40878715497347073,-0.42483087269768594
3.209331809945644,-1.1651083608604984,0.77185718484200549,0.66611262702312812
4.448145636802785,-3.9561198088103886,4.7874723179271363,3.9078426239165212
3.3228494171840439,4.6423073348239381,2.2304298360806172,0.60900386357720526
2.4320941063133321,0.18765026507191784,2.2615744867759506,2.2579549082931369
4.8175489961610944,4.8409917757291154,-0.19901439495156747,-1.4151515526302687
2.7729893292854739,3.7500011959348374,-2.0663755205926915,-3.3341868335500555
2.7562745636633572,1.0675348433159426,-4.7118960239314589,-4.8152629613837021
1.4984574916909434,-3.7253386629850005,-1.7343030432806694,-4.0497087573042929
2.7792133137487021,0.21355556126265629,-2.3160277546556305,-2.3201301725521444
1.7795865916829254,0.27385642839161939,0.43809610198357518,0.42756032028546598
1.5202814465801686,-2.3822148414742172,2.6427950530932254,1.7095883163232561
3.6282531550602908,-1.9332567681785351,-3.6462193707034132,-3.9037456217655451
2.8080153807180062,2.5623111546768271,0.23245618763010611,-0.35207038747919051
2.2636472847183136,-0.72203612091833591,-2.2729648691055369,-2.3305418780581122
3.2244686573385648,3.1960344403121344,-1.4551074903503549,-2.2470702312824011
0.54687706307989581,-2.2675792639226868,3.9497862848878746,1.5992051098364044
1.9074207449643164,-4.675671601285627,-3.3263944738656237,-6.1917697431638885
4.2439818128016391,-0.62859241569606716,4.2465858221581083,4.2233100140550466
4.8554307256039362,-4.9666841962117916,-0.69959302626939568,-1.9697147363176675
3.2322668331374209,-4.0193187988755632,4.8733475775078041,3.6238434028080917
3.3137781534337716,4.729278606669169,-0.37909368064309668,-2.0664483483297911
4.1783868252832637,-3.0341179556283882,0.82132403529716935,0.27052104878559258
4.6674700458725793,4.6207542619078161,-0.94602928070294112,-2.0896557924477865
3.2337241260813805,-2.7124599544202646,-1.6212884629484292,-2.1900938648218191
0.75411187428803039,-0.98473369515437525,1.6042452729978018,1.2827742540962959
1.9287406093743455,-0.12764437149259855,-1.5916380770282879,-1.5937499584153638
4.3392076312029308,1.7591238093585657,-3.3657663222803835,-3.5440544361286208
1.6512112114367308,-0.84953771227080921,-4.1816638139831062,-4.2909342573357696
2.9201030562334176,4.451185809921439,-2.5530038544603997,-4.2492671997002116
3.0382625150422067,2.9754262758729286,0.46874078955078868,-0.25973160868041378
3.8095775900466444,3.8711890922692795,2.9576015399465092,1.9741522838361252
4.7404172954221373,-1.8589332776194922,-0.96563005536774416,-1.147873132046789
3.2146430677065547,-0.17867428337450875,2.0740876069491971,2.071604866341064
2.6401251845988085,0.65182241410844277,1.9043012398557932,1.8640690131783753
0.63356362330093496,-1.0153536690874554,3.1964170122547984,2.7896137191782353
1.1614057214244646,0.89529014171118959,-0.10336084780512422,-0.27589840790560044
4.1823431642982518,3.5955365298561723,2.7242299389716447,1.9514643844921311
3.5300236521835671,-0.13835495010868915,-0.18859305191265019,-0.18994871508276359
4.245032406363249,-4.2521995762359062,-1.9364106902679667,-3.0012554019972182
4.7787550312507454,-0.24815092184810972,-2.5585934737325298,-2.5618149655024243
0.576076000111996,0.13964132670665741,-3.0635422077762087,-3.0720045027340808
1.3450610065243724,-2.0752445287721679,-3.4072379250535789,-4.2076922972547219
4.4337358403126643,-3.9758976574570637,-1.8219064995371981,-2.7132407350392511
4.1068050238809963,0.77579199790715148,1.2129260795129015,1.1762885218179899
1.5700291257161991,-2.9354625690490312,-3.977658860332125,-5.3497576884919456
3.7127012075888901,2.8614290930820649,0.34038617441876973,-0.2109493624943779
2.5303917970015353,1.0482018174714192,-3.422611120296768,-3.5311641763346073
2.7536615232127155,-2.7092001463665047,-0.39454486465879057,-1.0609090284457887
2.2560814714228874,1.2334434046761995,1.2829637052114551,1.1143768598547918
3.7221767261339083,4.4087180359927363,4.5524834064356643,3.24701108801918
2.8305485924912164,-2.2214601542304404,0.15017242115309504,-0.28568701170778471
3.9514838877365843,4.9379526928891408,4.8117551970285017,3.2690830332317038
2.4958097685489382,-3.100777351453802,3.7504509584836612,2.7873547016644862
1.4237480014597577,4.4626289475089784,0.10051206029440607,-3.3964300078816936
3.9218417736708444,-2.2991098572866586,-1.8912801360994203,-2.2282331827113104
1.6372524178997712,3.0629875065995886,4.4642777302572352,3.0317111383538258
2.9087556139720849,-0.71468966135921086,-2.3538727312159047,-2.3977730600713287
4.2294218674391173,0.014651305671771198,-2.884203833538399,-2.8842165220786189
4.3060427819043179,-2.8540942034926884,-1.6416518256809454,-2.1145833625343782
0.69627493000749208,4.8613583381923622,3.6740109491779691,-4.8114320395772445
4.7971160848788754,1.5916923079600229,0.5061977279728076,0.37416608862990264
1.0766985965863094,-3.4856971296881154,0.15638758450981616,-2.6647557973144957
3.2541650769085315,1.6252953777139867,-4.7082410450598129,-4.911179817555027
2.3836140691394907,4.9249470040414831,-2.0281325555544019,-4.5720744741148085
2.4933874279699229,-1.0052694980057728,-2.2215705411366637,-2.3228952242048266
3.4641230921059294,4.938412423618928,-1.7007529420265923,-3.4607883548363416
1.0315450518428586,-3.9424590741830667,1.116512292523276,-2.6504059636984985
1.113374855504554,1.0162797486972259,-2.3612071217858732,-2.5931201478672925
3.2791673636563901,3.9683857057354057,-0.10068902135696156,-1.3013051658715717
2.1004300943750422,-4.9383569677486996,-2.177622866587674,-5.0802866598533463
4.86986370099073,-2.3862057572389972,-4.8690690342332701,-5.1613758761435555
0.81127062801363492,-1.65995691252132,2.1647090199231016,1.3155913345663839
0.69905566456941659,2.6023681315470482,-4.7798666901201532,-7.2018197030690878
1.1138915747964446,-0.49140230300514709,-1.1284206222258453,-1.1826171501605525
2.7524119718571978,-0.77345454732270191,-1.4206859393894211,-1.4750230029259623
1.3230895012741735,-2.4407777788169782,0.68025334150954819,-0.44540674418941562
3.7856026774715295,4.6200510516761391,-2.247637493454703,-3.6572460511038654
2.1299556870096654,3.4518585622129869,-0.16491668393674352,-1.5634584008129688
4.04982088666062,-0.57621066330595827,0.47630766443345518,0.45581177475095697
4.8268562765120713,2.0154182261971068,-1.5667143963908159,-1.7770951490896856
2.04980014468617,1.2857769029193484,-4.8727356255344789,-5.0743677515208372
2.3399611143744226,-4.6629971967412045,1.3081704867476462,-1.0148962004769153
3.447102362211564,-4.0043297803783258,-0.81540333879998705,-1.9783117256963763
1.8553980444057401,2.1125106076120073,-3.684892583278141,-4.2862057463388732
0.97400211419525906,2.9816791613703462,3.6636645384215942,1.3817365806225461
3.7711772113456501,1.0094707709696973,3.2319221476167677,3.16436822610014
2.2850159538340105,4.886355218445372,2.6705708792237326,0.058284159653331002
3.5930990594741261,3.4542804626007495,-4.2903480710424633,-5.1205543440119863
3.0433405500276032,-3.8529212640239363,-4.814054081956157,-6.033520160656515
4.9967575169466434,-3.1282140852880969,3.6985200970762282,3.2089164225830049
2.7130523615550715,-2.3654735163154914,-0.44482612987963321,-0.960432190020577
1.5478269080575391,4.2397559375517861,2.9298302229934361,0.02648064358791391
2.5099693477986831,-0.88561819249577312,0.78437003174758768,0.70624959737183013
3.0056684338278048,-3.4261551769430323,1.983327067765293,1.0069602832274378
1.8163521368293485,-3.8202521465555916,2.5341066469253235,0.52536531211748727
3.8427675629244438,3.6025562955068686,2.020342740408215,1.1760025838818553
3.1702533375344601,0.91683446259663715,1.0309116452943137,0.96462471627726254
3.3954315318566262,4.3124497931798373,-3.9767334972928268,-5.346016241195473
0.99261553992698248,-3.3661368771896316,3.1858162827803049,0.33202319265563451
4.7788774493219357,-2.4792061029768497,-2.1181166844587107,-2.4396599216633899
2.5239801167295246,2.744554513550713,0.52900313324864978,-0.21709817594193281
0.71438906183089568,-2.5129017185733185,-0.62462382068443922,-2.8344403564475162
0.84603508825445295,-0.035282173433429875,1.6717722745421471,1.6714044317128518
4.2670785107614009,1.2576999256412282,-3.9431060560368469,-4.035781237602448
1.3480472853093064,1.5440780140822348,4.6007686470184694,4.1586148480467413
4.2152607233162591,-1.3692259809508545,-3.9439772591476663,-4.0551672845084159
4.2377163493505678,3.9205671649198788,3.1426844625961543,2.2358961344318891
4.0344132708277076,-1.3196095417875195,-3.4832550157106636,-3.5911622395050298
3.2087532462342305,2.4089690797267371,-0.48748271995950176,-0.93961564992926461
3.2190894084349497,3.4776462932967096,3.8787272911854025,2.9394846819563387
1.7105705766760095,1.3480265089857104,-2.9672990910767005,-3.2328794029483316
0.68784247466043014,-1.5026995052321537,1.4685341223312696,0.64781357721673327
3.6979470521784514,-3.9580197272423048,-2.9805882496322456,-4.0396840087244756
0.56710817030709482,4.393411435532645,1.0372274969095123,-7.4717594356084724
0.59605356406462562,-2.7816121966911966,0.061214334220228928,-3.1840336096131878
3.3801086249072831,-3.2992798006693103,4.5242996856584554,3.7192037249182066
4.7811421696825693,-3.2325874883340222,-4.4035571694387805,-4.9499549494501744
1.5187486164344912,-2.088993839750819,-3.8724960620611935,-4.590833385186107
0.53211018159555512,0.84114648467905972,-4.8641161937340724,-5.1965320322012056
4.379215511439206,-3.4990852080645976,3.7607806199460967,3.0618199692705219
2.9229525806913395,2.5512752213919176,-1.4296282024858229,-1.9863431230669892
1.9802234758450878,0.58618309865461793,-4.428346700364866,-4.4717269841232037
1.5257989232905795,-2.1993937246097039,1.793622337310909,1.0010321928932844
3.5144312627545218,3.1262285031145876,4.1966299351040597,3.501403316414553
4.1487243168851142,1.782452562711951,4.2394545129058372,4.0480018580868844
4.9423881307734234,4.0550496374744149,4.3346449094814758,3.5028897373209991
1.7968408745987716,0.21062378036790719,0.64729580177267732,0.64112352777173465
4.7335295697993187,-1.4388228369544298,4.8615631062356144,4.7522255006701037
2.3026288605362923,0.22340591116088326,2.6218523899469313,2.6164335617114074
0.58939801981279949,-0.55013602293202979,-3.4933655850107503,-3.6217379384772568
1.2300602872472146,-2.4043852660975009,4.6916666263332338,3.5167102913140047
1.9217857094826174,-3.3433257988165588,1.3091693662854897,-0.14492451914069449
0.90112430118677167,-0.95393677722584158,2.2723233124280107,2.0198621997531081
2.7862432871108056,-0.79336532097051027,4.6486255821912241,4.5921491309575515
0.81748036173089478,2.7502415233409296,-1.3222964863312003,-3.6354494349516844
0.74174597237874851,-0.5125568654189907,-3.7915958938952099,-3.8801418887745709
3.2630094862052768,0.65862102292932878,-3.9776597233467657,-4.0108945065797244
0.77947685454600213,-2.5822126497205957,-1.1926816339151713,-3.3312384523407359
4.0553887344390604,-1.7224406892316599,-3.6051300329709202,-3.7880226064205527
0.52529947084264239,-4.3706795469931166,4.9245498484630108,-4.1668545612257812
0.66801633091662249,-0.83936217040952332,-0.46825550539145944,-0.73192003742013845
2.5856034639600849,0.97963983235639507,3.9187031606857463,3.8259110703172752
4.4845230347227698,-0.33185483724223097,3.7414878093697315,3.7353484924263034
1.1149507993559808,0.89215665368741526,4.2700322031814579,4.0915616609883676
0.77982957674712294,4.4712225859751591,-3.7824308577019563,-10.191469450699945
1.7140963756343206,-2.2496350127337261,2.7775322983262054,2.0394090278880652
1.3387446401480874,-1.048625026102763,-0.79797751560407093,-1.0033218382613376
3.7309449276774487,2.2159817315254848,-1.7076312657297787,-2.0366749215357336
0.85609004844367076,0.048921714613641143,-2.5934998855688676,-2.5941987998259277
3.2761987018292889,-4.8738413127575164,4.4688692810436947,2.6562251693878212
0.65559138274664575,3.4420370021479858,3.8606315840944099,-0.65728118747050512
4.3070670498449246,-3.8117563979466951,2.3088052675555666,1.4654537089926056
2.2081607797410827,4.7763819963582979,3.7293897453796916,1.14649075717618
1.3112714191753572,1.8643005723693715,-4.8393402230850358,-5.5019827113813449
2.6012932711680326,1.6871249714454919,-2.609316644155899,-2.8828719849572906
2.0599698675213509,-2.9502919563687491,-3.6947488864966447,-4.7511020357647276
2.2825428419336538,0.79134167724045312,-3.84527975753852,-3.9138679170500441
3.2120160305793819,-0.19152945294474844,4.175673298017367,4.1728181183579194
3.421631554344041,-3.9118003030317094,3.8536490652219193,2.7356019166787338
1.0393392758877924,-3.151565623009227,-4.8656917971040103,-7.2547975748226037
2.7952865916929461,-2.8530264052257861,4.6674587690334377,3.9394690440169251
4.3659572690306963,2.5716911088742886,0.59706690384162098,0.21836443655136167
3.3871770654806896,1.7356274819755866,-3.9401357237007453,-4.1624744661072786
3.2963628296546967,2.4556701348982033,0.72790835475998783,0.27056217329741411
3.3425826618025951,-3.6130570323228417,1.0890633374434655,0.11270894028865786
0.94742732271976249,2.4443806744577445,-4.0719020913977912,-5.6485393537975561
2.7394070271974158,-1.5824373806802425,0.79614945518291336,0.56762298586739823
4.2598130001802321,2.0950829784636795,1.0604619151805652,0.80285831342254621
3.8897143693889622,4.480992013035328,1.7928538521524695,0.50231632715415775
3.4487275550543832,3.364134929080473,3.7402411608747492,2.9198368494010341
3.5465302021603384,-0.18820191680806531,4.3232237601868864,4.3207269563059656
0.87330237035572078,-0.58946329447740631,2.0726301982071913,1.9731609343728838
2.9885813807652943,1.4315408897945527,-4.8789320637586577,-5.0503603317274735
4.1574672395418633,0.10492966573209017,4.8093823699585361,4.8087202941010325
3.9236445196760874,2.4710367763549499,3.6134206009927041,3.2243675968610543
4.5228827796122069,-2.7176427639110412,-4.6459962889604443,-5.0542305143492836
4.4577247327009388,-2.6236048330291895,-3.8959385977675085,-4.2819708638134379
0.90436089319391999,-0.18806475498237596,-4.0416968672461149,-4.0514740348383773
3.6163513876912909,-2.7024811454730413,2.3787430521923492,1.8738554210777858
2.3060232370550335,-1.1331198835839817,-4.5131080089820692,-4.6523044240421676
1.9849636444914878,-0.57460144929362134,2.5749807966628051,2.5333973114379518
1.7070795226653499,4.0436537841410924,1.7192356190816325,-0.6753710335230334
4.8751824807725033,-0.70085811414204713,-3.4708520496107562,-3.4960409578257834
2.924096189207865,3.9572846539098663,4.0691642334956786,2.7302802828010848
3.3839138298844005,-1.2554696655843935,-2.9447753344930039,-3.0612236366987693
1.0247947560872803,-1.5334502038496156,-0.60101452546534517,-1.174658543869689
2.2654506750382608,2.4937043309436469,1.5719897775224343,0.88575090255089284
1.8781330695170722,-2.8591426914543216,0.19186440932348248,-0.89627692937817782
2.7290779221688997,3.5256954500738562,3.0795155804844789,1.9408041950660215
1.3957691755637174,1.0354577823895479,-0.22933664754076233,-0.42137642709063949
4.6266175221456178,1.1748749885728769,-0.50701884488437621,-0.5816052588340419
2.7437251041026522,-3.2955893554187887,-3.5929605705066714,-4.5825740328128504
4.0996766064367485,-2.2963940144922912,-0.32981376368753423,-0.65138946197044345
4.9212821227073444,-2.7908325162528982,4.702385434059666,4.3067189217784287
4.0619724026126347,1.1441643756228972,3.1656281936983994,3.0850569841548214
2.2382493885937471,-1.3299395313103624,3.1181777032541351,2.9206193831272955
4.061632874662557,1.0814623611987653,-1.5705675199927804,-1.6425558603217163
2.8456947992275676,3.3041214916472903,2.4096973466701854,1.4505977592400021
0.9291028714174947,2.4264561085661374,3.0226040475127771,1.4383636399313988
0.52879503068482592,-0.44391944472546285,-0.31784089052102615,-0.41100764794599254
1.8425996866265035,2.802842032761963,2.8201014442269292,1.7542264853800467
1.0262069570794365,3.7779918418765064,4.4698748465657658,0.99269554593357956
3.5234307519475725,1.9874746057258639,3.5267402239812764,3.2464696875004764
1.4312502302262498,-0.95918632761961575,-2.6277633707906558,-2.7884687442575595
4.3043465656999036,1.9787390704171859,3.8322675917541336,3.6048574466233818
3.6697852148123915,2.1028044033521622,2.9469436998309693,2.6457144656983052
2.1350743770347758,0.31866834897903118,-3.209398280178922,-3.221288910047992
4.2450126235135599,1.1469983440897744,2.1204309924997498,2.0429515290667428
1.7156260631904063,1.7917332358742923,2.7967904875209957,2.3289863346500281
0.78737862344709897,-4.6971107222703985,-2.9738864752992242,-9.9790452643064889
2.195731560640104,2.9373854799006685,4.7130554480421338,3.7306683461534176
2.4326821228280369,1.9813965268597098,4.808865179955859,4.4054080081565541
2.1688842372814383,3.4830295718275561,-1.9780395605051568,-3.3763962350678485
2.2922322791213832,1.5511152200120399,1.8348246662194754,1.5724212388195253
2.7893904982862154,4.2675858158496229,4.9991244950771812,3.3668423973545414
0.73063408772059368,-4.1823643667474375,2.9128431902676795,-3.0724276827387218
2.9970709405434186,4.2369328283674648,1.6486873480259749,0.1512586794837647
1.123362013565208,1.9260656757698937,4.6958799346393256,3.8702936715776546
1.6330918124387146,-3.0416384268117791,-3.0933732567711134,-4.5096384429951764
1.1258551219171942,-0.26250597004640586,4.5403799575749311,4.5250783919097461
1.0847770953015383,-0.19728466245026421,4.1670006962286052,4.1580308262417915
1.9065948096006804,2.0457979214786306,-0.98180424763316143,-1.5305953586824539
4.0456073332142992,-2.0266540234415578,2.5595829971423569,2.3057690334754657
2.4393228841178658,-3.359426811151355,-2.9052443072871945,-4.0618919750644595
4.4900593807233538,4.1521069871559142,0.23390340926672337,-0.72599438778710867
2.5333198434732127,-0.61385787304351513,-3.1120214458396789,-3.1492079749378838
3.1138264154198327,0.36232877222482607,1.6455607230092255,1.6350204646849469
0.54708814906104863,3.2795547753059235,1.2136057589293454,-3.7012692674677723
4.1823587676472105,-2.4243567735020219,0.53187810337905539,0.18055089236294197
3.6449333650605138,2.5005067430611749,1.9801677392255277,1.551316691355233
1.3544767712158208,1.4348541824079639,3.6491898269411962,3.2691894887062376
3.8246552310369535,-4.1717269050782226,4.1443350589277053,3.0067615837209556
3.3770010259160461,1.8127088790545223,-2.8628602482206453,-3.1061170206487621
1.2791542824043205,1.6113165934957472,-2.3042824783129703,-2.8117156316450709
1.0936580938072198,3.5854710787657815,0.33485740060502422,-2.6038130416154508
3.0936849625601797,4.0164423471934985,1.8303579302251451,0.52674998989212729
0.65014706055236271,0.92291946044637818,-4.8738695087751802,-5.2014032246651531
1.8524981999630006,1.7520550055916031,0.6886177313090478,0.27435326094682255
4.5421803003338042,-2.877805947865788,3.7426569735212336,3.286831437876871
3.4248683892876213,-3.3246157406266841,4.2186696821470768,3.4118452609959786
2.6447804523221121,0.83681205779740786,0.61699882535604367,0.55080671293889483
1.8587939837579883,-2.4287315465450785,4.6660602375941789,3.8727048446988395
4.053234188549931,1.1361172741783339,2.2709135791375568,2.1913004602896065
4.1397158631737243,-3.0193614908726998,4.5200141877220759,3.9694604713629178
2.5461573317124131,1.2682502487562051,4.1670338296486857,4.0091038115939481
0.90216788011249571,4.83121795492651,-3.433645902717124,-9.9015848092468683
2.3370031372843627,3.2767326395070668,-0.51018698891595626,-1.6587708974604158
3.9227054639997139,3.991036888880684,2.0442183220809342,1.0290786694491165
1.0589550623933672,0.45277959140846402,-2.0176114598841433,-2.0660104348917958
3.7629969837854631,-0.27345380514658757,1.113280771505929,1.1083128573758247
4.8984236190258574,2.5719144450347873,1.1491286744430615,0.81153313212989686
2.3930802979540307,-1.5094154310840691,-4.6923901827333161,-4.9304029800413058
4.6159388582477403,0.7012432260341237,-0.30944761713459457,-0.33608044726730429
3.9515758483888752,4.1105479816781099,0.18260044684257082,-0.88637844651253306
2.0425772800692581,-3.1286096006286392,-0.48047844757301661,-1.678498973975548
3.0595581087841643,4.718496099109565,4.7051545418772811,2.8859207958838331
1.3793848744921187,0.40360129219460283,-2.4071376026151592,-2.4366605454271011
1.934237483993996,-0.78944530864977835,0.60084705246969783,0.52029542676365315
4.257246360087322,-2.3670020690457982,0.18362841734156099,-0.14538113020269777
4.0458058859071331,-0.56115200759539619,4.7463862579257672,4.7269283560572415
4.3522868923178333,1.5842665655499903,0.62674001521613931,0.4825686512402399
4.195268392844838,4.0798190858182561,-4.1922968650528016,-5.1841835701677441
3.5548163795403314,-0.96417583267112938,1.3398517569340163,1.2744732016830644
3.0011475206144271,-3.8866060802295932,3.961031028502509,2.7027034455430883
1.0573296494490922,2.1004242765526335,-2.0275360131616504,-3.0706785524421756
4.7558901145643411,-3.9643843069393778,3.3873139218730977,2.5611624258062626
2.8645430753364547,-2.2202406972199027,2.7501658202350834,2.3199515920014471
2.1695989408391361,4.1286029295278208,-2.0378251622109547,-4.0019395693549153
2.5946138253991493,2.5172541862287563,-0.32660580981841036,-0.93715607514656518
4.8458075582538331,-1.7789019020744035,-2.7314031575175313,-2.8946624254084874
4.0666268396821295,2.1011162054239376,2.7203941877424933,2.4489966952545812
1.2726375653565005,4.3330128259707088,4.3837426537113071,0.69553623479122795
3.2162385958078832,4.2970524357586832,-1.1219567123317309,-2.5572248901751657
4.3055358532915466,-4.3993696407236165,2.851151330522395,1.7273392258731954
0.9139607328149858,0.24091653920350264,0.88893814109811409,0.87306197246802753
4.6139280874385395,-3.3353869924985391,0.06470759928292491,-0.53807630734187895
3.6063730731492925,3.1752177863324285,2.5653203073882018,1.8664181287904107
4.8085188956476319,-0.73882672571162633,2.1904885668707337,2.162108469876634
3.1511603097619054,4.3185524763845731,0.37512284961772302,-1.1044825701313339
1.1961621614019113,-2.9711670787838362,2.8595396945852869,1.0145068689977879
0.59007914108269688,-0.79517085114821029,-3.5536808436605041,-3.8215672331690409
2.8889151703072096,4.1561418031025141,-1.6128389813629376,-3.1076487688773402
0.9151543019846109,-1.0289820037229749,0.96558739586990239,0.67634547194253369
3.4024128418908726,1.1879521790586809,1.7480075120359659,1.6443141593102879
3.9064896217283924,-4.7670094119436071,-1.9045992997230341,-3.3588703290867787
3.4329760770538904,1.1873154519687166,-3.6095610606390336,-3.7122211106104182
2.2545934548014679,-3.2538587255661779,-2.102737901020447,-3.2767407554369941
3.9758121606132315,-1.5072046993267376,-0.37347985178013943,-0.51632274235838915
2.5487684929250203,-4.8065834562094256,3.9663007910802932,1.7001824102193877
3.9773878997455681,-0.96436606611403963,1.8299026615090588,1.771447091363904
1.1739958150649226,1.5312094913738488,0.19561757527996271,-0.30366071779123172
1.7657915695043367,-0.29137646110397775,4.7464363095528093,4.7344161703201095
1.0602184925076685,-2.1623878597654125,-2.0970282394108875,-3.1996125861999101
4.284282080873739,-4.0311709622573035,2.2050528803712401,1.256799531257474
4.7464797237418122,-4.9474992251232743,4.4892786820678552,3.2000206420430493
3.2039310521383375,1.8972626421709027,3.1403354879107184,2.8594613465200274
2.3718379433962768,-1.9852076564957732,-0.11220810234340561,-0.52760847259026378
3.9122673858129162,-0.97540057157580584,3.0255696353091519,2.9647732874879051
3.6874519060898301,-3.2389492281157373,3.804782213324069,3.0935327943834463
2.072298269064512,-4.1321120170830294,3.2563073416743276,1.1964747904666075
4.5276058352238984,-3.0556963161601569,1.4018235923835132,0.88624867727316281
2.3342967136410628,-1.6139143184992966,-0.99674600767582078,-1.2757079121581967
0.64523772996126727,-2.4494204682260143,-3.1050894370839108,-5.429682510138047
1.7599491276143351,-2.4026907755788898,-4.4690059634900106,-5.289047132929559
2.2301325390852051,1.6224879589108596,2.898729803138095,2.6036277037477871
2.4729465088869711,-2.0008944966693756,2.1492730385572267,1.7445353327057025
2.3619575277332476,-2.3486838915883226,-4.761987675863657,-5.345858888389273
3.7738542889071409,3.2182760043135143,3.4323618017391109,2.7462396274951035
3.857121161858359,-4.0320095366709827,-3.8905502992940622,-4.9442572105888249
4.3684807061456388,2.0764741567192271,-3.4475361321651707,-3.6942892491846075
2.740458022657541,-0.41724050984374284,-4.9200717271253689,-4.9359531638793097
4.3285197220481946,3.8094103703554723,-1.3725510770656015,-2.2106902274923628
4.0773386948630552,0.077375925522042088,-1.3868128433745976,-1.3871799353859833


==> anc/competitors/data/v3/receptor_occupancy__s42.csv <==
x0,x1,y
15.501725366263669,1.8586732614912123,0.89617065128747098
8.8336809510658405,4.6329885298199942,0.65850911616569729
17.186098606236513,4.0158231594418217,0.81106900530130177
13.977623778281341,0.99764784948249718,0.93590708241191567
1.9741292229642255,4.9866559602690792,0.28362981062631271
19.514884797571444,4.4564001093848535,0.81447362843036852
15.246680069608022,1.7775879703881754,0.89353937820436402
15.742679675011379,4.2660346084742216,0.78753386371879319
2.6494612902433627,0.97888789342122284,0.73032419243331692
9.0626801641217849,4.9959712871340738,0.64219665896270639
7.4788806822283656,3.4955813124794162,0.68138461366735492
18.542623278087177,3.4255625700145864,0.84391795723970142
12.912915889605223,0.90698327142859736,0.93773410787369182
16.472956104089516,4.5366502950348133,0.78574071610740204
8.9239425566638886,0.63049776442011241,0.93403138634496896
4.6220505635170595,1.5837262611851617,0.7452634980611581
11.136237261615111,1.1435984382498576,0.90695455838089356
1.3699633964730888,3.9954557331149836,0.25495242325608902
16.569860322652385,1.3919190224580404,0.92048160070409901
12.67012154252909,4.5978720220889837,0.7334518477225217
15.185946027698938,3.4532106769737059,0.81333772534940207
7.1550667657843796,0.66273219722613297,0.91288867186703382
19.416890685458576,0.52443425357915208,0.97465753276232714
17.873110314311734,0.73246062656479516,0.96136417014862741
15.58983159176786,3.2266632994147746,0.82517683483783111
3.9733102862541547,4.1066681488673691,0.49151811511939086
9.3877479741679792,1.5734876928232482,0.85831255893967517
0.97169493916585259,4.3223397931538283,0.18552686033390553
3.1703608921442017,0.75754373068967173,0.80905709951099813
13.692674169524846,4.1043373413875432,0.76945333045928999
14.920766902565559,4.6750794357752614,0.75984405900824425
19.353443675440779,3.9744877959697127,0.82759796899513194
6.5839246269492229,3.6415435279038673,0.64451981990189933
7.47214815009389,4.2709109839492241,0.63701293575042439
9.4441606443885764,0.68068084796179895,0.93517956374132361
3.8704800457772852,1.4080194982357492,0.73531169224110104
2.6854379561758854,1.0621565568753939,0.71632907078767982
9.5665280318960804,2.7703894558684392,0.77311141181435616
4.6154960461125931,3.8533465774798001,0.54440027406653668
13.429298494181955,3.3350533005937941,0.80146919304046327
8.7993231855593805,4.3300899489287072,0.66982121692115903
16.670296101550964,1.1984584659849089,0.93184880746135801
14.035275529844757,3.805794913708227,0.78715658811055267
6.3160961635026167,1.3686867089100685,0.82095369215641889
16.661970047764502,1.7184143809301011,0.90533325245383811
16.114810714186358,3.6945711377658674,0.81407654011060016
7.8108197427004704,4.9109215320440684,0.61322205484083903
5.8377292682118567,3.2519462268968131,0.64269404162923927
13.681660529102011,0.74525141746083023,0.94885408372019586
2.881074423825265,3.2733903646738978,0.4659958766212845
4.0781732292546549,0.69057748211075198,0.85428660760192021
0.24650916804500969,4.4786557011506769,0.054859242270955594
15.759795112292553,3.6931022829527933,0.80797752485824059
13.330532046181439,1.2790753089012645,0.90848985134628424
14.132791034664066,0.91274452620889135,0.93585136538706548
15.63650771733716,1.3258995299614353,0.92188751567148408
9.2324239332129636,4.9101223079938663,0.65286984298342376
11.417949799462585,2.5635228910632044,0.8164285508200646
2.8819602627403831,4.028364267536336,0.41932288350572028
2.3791484633658713,3.363837539484996,0.40926991734968132
13.401218939630384,3.0758591748138682,0.81406568028498316
9.4748145022483357,1.1530861459927237,0.89442502183808736
11.348198518975657,4.757110041011428,0.70251485342416731
15.323477262578908,1.8560418463162307,0.89125139755268346
12.730894568011756,3.1010774711339399,0.80271711580811655
11.116230073094115,3.6489917506507976,0.75119261517278202
11.228222498833729,3.42154919860389,0.76583313916165907
6.1486069514459816,4.7326748436298329,0.56773330055925397
0.7132749079019941,1.167975454640261,0.38258678438233129
8.7906760457240107,2.7875873230112393,0.75861112065746927
4.3702349891086305,2.318154758333447,0.65697015838388462
8.2297200101202588,2.6337592826717815,0.75762495861011303
17.082721158036506,1.0364788678898509,0.94607747995767
4.7553957687202804,1.103425744427444,0.81148967153718765
1.2602245596124138,1.7513399560156582,0.41870693525130254
5.6995394512377304,1.8711707169237408,0.75352452758634714
5.9425157795570032,2.4255644615660747,0.71608790672485811
13.27213864306521,3.2494439616648272,0.80491386044789293
11.184939831591437,3.3558310283821835,0.76788914352527682
15.699574361217627,2.3531490346350661,0.87146411221477305
13.31983945251501,2.3395239924291369,0.849922115525655
8.1870985426574023,1.4793283701363289,0.84604600457379586
16.299005654854088,3.1473781178405371,0.83985080415067648
3.4227611061633079,1.9266841009275706,0.63989293696096738
0.55197025536382349,0.66226925424813665,0.4551022000512584
1.8919524294352708,2.3828001987058718,0.44261374574158519
14.47495107686936,2.6335970379057665,0.84669511132864828
9.2913568820026082,1.5151679069189494,0.86058641315025175
3.3093084027686754,3.0760606990495205,0.51464052963701756
10.070791024556934,3.0459735519436442,0.76902714777018588
3.1310108439920512,3.6590098149966712,0.45928231359111993
13.956775464046945,3.4157681699054452,0.80068295919466859
8.9785098839232091,3.4359487543446421,0.72312080112181976
7.6823223993200003,1.922963683208194,0.79995863166398429
6.100090574042742,4.043444998936792,0.6000797363961663
12.642623603065879,2.9711497261985573,0.81126439685666607
7.3000709500124685,2.4413818783095054,0.74687120157635489
1.8442333943904099,3.3170561642347569,0.35655895786964142
2.4483174521982547,2.1229580050261445,0.53449319203308843
19.24176352453534,2.8073266007304118,0.87259119103594163
18.180755745081381,3.8151755981699913,0.82707255245841116
14.024171962833915,4.4888129902566849,0.75564606788110622
5.3908122330444392,4.6447573878283626,0.53852552470888881
19.386609909219704,2.7663481633239466,0.87524297734421508
15.597142988919311,2.8412380163325608,0.84236684270825468
14.366114764264012,4.0994168484372642,0.77433211643874655
9.0422938926613927,1.9150281128489057,0.8252054063801173
5.5176070807186637,4.2682206305528085,0.56342313567821878
2.0181801468546356,2.7236374093284055,0.42541972104961751
18.061787691222449,1.0213552595087076,0.94642631651493625
9.1699481676888599,0.82426616182824664,0.91794764690372077
4.1270309594250829,4.2889694496775839,0.49215200419542521
6.1885368205979843,0.75005562608095055,0.88982222785912612
11.626469421943728,1.7627514626014515,0.86615294063366755
3.6177783804907109,2.0035851822569564,0.64153125573960068
17.146624253438272,1.2784750033621721,0.9311528226337249
15.19453864372068,1.9125201641089515,0.89053192722881158
14.417312823423641,3.8421165502628853,0.78877482927666021
8.6986514915245632,0.56607279602031846,0.93421999085560803
12.583445929978618,4.2222804103430889,0.74557157133209873
11.723549581363438,4.3544661060855123,0.72760799251835739
13.031947370940916,2.1751770793619669,0.85591988225939408
1.7804419906837929,1.1912580457728565,0.59836845432686658
8.3745673031951302,3.203781835752864,0.72336763255443493
0.92812205985166019,1.0385265013920244,0.47134759704934026
9.9304173029659264,2.1421371248521366,0.82452451955386241
6.6642381254224272,4.8129313140543761,0.57938701443538809
2.9760313584343332,4.9795901266263671,0.37246581926760025
2.1577190576787775,3.9744720110956351,0.35276343768620888
11.794126986336469,1.899326794643448,0.85842383426989111
3.4948000738840332,3.5944927212474163,0.49369782741706897
18.509890355698264,3.6743286446780572,0.83456382074319035
11.663116680037859,2.245287628236424,0.83829028599765731
7.0027091102432566,3.3839988556377172,0.67717046070697162
11.859218280480192,0.54827440239054304,0.95464699046128254
0.5537970334909802,1.4407594637100867,0.28150865272216052
19.175328343504763,2.8628973633526753,0.86967227766031729
9.6978383951637142,1.2368808691623314,0.88449593341036736
15.676431022280694,1.2465809054444015,0.92646892451342078
1.7463269984565275,4.2633693074760703,0.28857144746649022
9.7845007836793894,4.951098512076225,0.66259787152954086
9.8650691876549654,3.0018624261280178,0.76744220875728231
18.762746454002158,4.2758137889677101,0.81544559619201273
11.477388242283899,4.9564474894682267,0.69723588109657841
9.5224390810333794,1.1371814985594861,0.89516601324985967
5.412815695528681,2.51710525964458,0.68474677178274201
6.6982230471167874,2.2665772212886397,0.74985629521770358
10.4613808091836,0.86022177640783259,0.92500986652253292
8.8343380600704275,3.8989857775763501,0.69634741869154571
0.5300803896185754,2.4520056229516687,0.17423627623358709
16.543209291467722,2.6119712038568057,0.86304678150012359
17.933599359611357,1.1780283821595807,0.93673864260245121
2.8909568710723543,1.3141699350389064,0.68770692404319123
11.125319256427082,4.5819662997029678,0.70722130610619405
2.2606572485953267,0.70092090038425492,0.76301773182492694
13.477577851492251,1.5478352822466781,0.90050670430000501
5.6965522983962646,1.8142669864153775,0.75812867993057753
13.222510430368844,2.7058889408071387,0.83089585682715139
14.567192824308963,3.1390032785665816,0.82228270980144624
15.396085089161373,2.7198048913279997,0.85000798396855815
2.2440448245223417,0.87851900550596906,0.71866584463731042
18.328635718238399,1.5965035432507109,0.92071364164324043
4.6812584188081274,4.2961477314314358,0.5236289551942086
0.84450986790597748,3.3691491521530659,0.20350394041043932
11.141564140890518,3.4211707256042345,0.76565285126542393
7.4813534488625306,3.5159146490810973,0.68139492583560679
16.612815888335021,3.9330635856778806,0.80641860982440194
16.184204294079606,0.76148816774651307,0.95489862360518796
6.4110639671720344,2.1497377321967557,0.7506450375820557
19.062697961887924,2.9278734586775541,0.86847784616867252
5.8892649789883595,2.0230541748379673,0.74471178539562632
10.349636871711118,4.3001549297923392,0.70812817103526948
5.1937053022952941,2.6715762886428229,0.66125117202858086
18.727267043974372,3.9588241525672063,0.82774108456554185
3.3756955698821609,4.3340698259652601,0.43838806682733139
0.99372132590734674,2.7715616730657411,0.26325132503042487
8.7584314940604546,4.5929850974210744,0.65662097148648191
19.848273724711156,3.1420577324164127,0.85784875199215405
17.844377598472789,4.3262343447517484,0.80558257085876495
14.997299587193288,2.0326585801618595,0.87381669204867507
17.826770568482644,2.7446763133916834,0.86335407777754403
17.879588129987479,2.8913496845205997,0.86164348222428655
10.425281371690335,0.97240872153231761,0.91557706979814169
6.3869881314327799,2.2934862801569329,0.73361322520501204
15.46304739900866,4.6280195264825421,0.76831568763780289
13.267059137038444,3.3387450816413407,0.80150510312000034
7.5357888045868293,1.2987796209663536,0.85208337084682062
1.9798866944241538,2.0248503602432226,0.49858227187677628
14.961113265845617,1.3622135434821492,0.91654445275602503
5.3229642668650063,0.61170409309357643,0.89769035533331532
18.742581695622206,4.6735720632681197,0.80343734748432039
4.8953144426131256,2.5169329771559217,0.66068104690073293
2.542882854988572,1.8839078258935378,0.57255513828466464
16.639142175285631,3.1931473620098147,0.83878722036585862
3.1503579008274314,0.53291505331857036,0.85524818734994223
3.6674393323390078,1.7510994797036623,0.67427861682166179
12.027717551264784,3.6636505956450165,0.76603947695740071
17.503784612665545,3.3519639788116833,0.83789015256297783
4.0090498477200072,4.9181267639414097,0.4508130380140391
6.2754410907118849,3.291609693461198,0.65600786709264425
15.570356280999432,2.6487764313247975,0.85408661078596082
19.439345878613249,3.9264465343280346,0.83175883806121154
10.064749605426611,4.5649754238382387,0.68838315929100657
2.9635603007698905,3.7431317602325822,0.44303501877804408
0.3773321253932107,4.8344505059722085,0.070529546720141112
4.6701549969772191,4.0190232683217975,0.53551935480793078
2.7232621339517684,4.4006064721786693,0.38433957821028703
13.585407604895863,1.0134683203263672,0.92980761209927554
2.5244668421077692,3.7958607634720449,0.39676960659145027
10.175965639250595,2.4803991478731588,0.80484991264066008
13.91582246929344,2.9889671108507385,0.82405502823185051
11.664220523495956,3.4434608426706053,0.76920850218323422
4.0755354680351461,4.8641680251750623,0.45632088791325442
16.102078071027027,4.9306013664423105,0.76695040111707646
14.336601879354452,1.7970271046955737,0.88931647020380866
14.805781677919279,3.8018907384706226,0.79686387100780343
2.7080492559905336,3.8749259207087086,0.40874451089444375
2.5627006926418576,2.0592178759087196,0.55508617746755662
18.558494765029501,1.0574139868889945,0.94552791605138764
8.0118060571163188,0.68426132128573891,0.92041049566157729
6.0888789664407001,3.9980440738813035,0.60526951244447025
9.8228225024955123,2.7036488381760764,0.7869326122021425
13.29099783399529,4.9349307627271681,0.73259263069460057
19.116902815234702,2.5923805528714388,0.88304630219555691
5.8002799149528936,4.9006264058322806,0.54183103100019792
18.503687743309339,2.3520920098732692,0.88788096775031711
0.59470387858650064,4.0715696775198769,0.12888186261903267
11.14844104230381,0.88168672540324433,0.92693681242038473
12.716104722453592,2.9995776956199376,0.80937938251996078
2.2073583346399905,4.1092690414357591,0.35099312903457242
2.8927579815718611,4.6611575024894991,0.38283724619592091
8.4403749543944446,4.2016239077784423,0.66628124443972658
19.328015051649317,0.66636827240528396,0.96589682569638924
11.961246809364019,2.1771605358803039,0.84719683316762762
18.667162109844202,0.71914312541233072,0.96291018037659437
16.106782220698118,0.99177031001551108,0.94263329529507633
9.4008938709503003,3.5388753290036785,0.727765303916728
15.716792640118529,3.7096618834026418,0.80833945625255832
0.45495200114205592,3.9817430723823186,0.10395779310766905
2.2719655356381252,4.394554466250483,0.34151107112781259
16.605629436166453,3.8274416081442943,0.81037387393905647
15.956660057670717,4.1039221644798438,0.7981218573706711
4.7295507651320294,0.72033669420475666,0.8668886009481549
10.662314852921163,1.5554081769858437,0.86959609510619362
12.159714831930216,3.2985399801886057,0.78466119573761284
17.368005180142621,4.3615638708117039,0.79736959706774158
12.10183243104064,0.52025056222846611,0.95888011783484695
8.3101742285462379,2.8158320395235741,0.74640207115954049
7.5462624638029352,3.5477932971397874,0.67957757879865655
8.5750535188328456,0.63323280107875946,0.93239163166457883
13.073427409041486,2.3061000089902457,0.85068975241958666
17.363063571871265,4.5303569662266359,0.79366348346369164
9.1325479533183636,3.5222576398513641,0.722433108626236
5.0320073027320262,1.5694626351226879,0.76340825300040827
4.8095810236518641,4.3375150833436074,0.52186055829661371
14.945684176844582,2.0661414053428144,0.87786496048433715
16.349718392135816,4.3400510201482678,0.78615326281426701
2.1950337890970868,1.8452464300350748,0.54335497360078688
1.4245212534080454,3.1564411289741705,0.31095683163972765
11.92922990875339,2.2862303048652532,0.84112896003297999
3.0088475594346957,1.7367127283978017,0.63625604865488383
16.510817390081193,4.4895090297734113,0.78659653268384411
6.2756600110890801,1.3441715687277109,0.82265955127851798
2.9630514661257386,0.88165216056093398,0.77159161817974387
18.427312402500259,2.0386712234554718,0.89939969786294327
3.3940812824320354,3.729376164387054,0.47646283400925243
5.7659296385249164,4.1334422268932673,0.58429896621132471
3.1569065643219667,4.9943451653004418,0.38624753079775609
2.3982522669405637,1.8336292565502421,0.56821790849499298
0.52084552509515669,2.3357387800907699,0.18359886886414484
1.2023686423687763,1.1156957511333183,0.51690886415445436
3.5753652716234683,3.0869236833036511,0.53847916298022558
1.1623004592807902,4.9891101676831271,0.19025549160070587
11.863761940608326,3.6539645455429635,0.76472033037752873
13.646219083310175,3.1784577818601729,0.80965741263421831
7.9332460909573612,2.2656609181480731,0.77624516335987626
6.4280228293457826,4.6188444212849964,0.58088062624045456
10.140072116742378,2.7361246825865724,0.78852030620598967
17.512598350468711,1.1046511099087768,0.93887738704232127
17.037519373761899,2.1442030843961009,0.88903484606994843
0.96515373405455962,0.80225000981495098,0.54376250913618696
3.7118183509708289,1.408905669599517,0.7244802448183072
4.8112229349774802,0.57950951449960497,0.89270405881526671
5.062812759061015,2.5397596242507352,0.67050855225139017
11.467529769681176,3.3554311922830871,0.77105616743632976
8.3836222714935253,2.0448160807050848,0.80667310582591056
1.0801569865591203,2.3917179717737471,0.31139665445719017
7.5349213553454737,4.8164417278005915,0.61081698314838095
10.522683679480979,3.8838340470871198,0.73063273016298558
2.1232708677839476,2.9338548662522808,0.42068924311467909
16.685825220392339,1.7804339380032137,0.90329696631892276
1.1340411426555748,4.5364855944784788,0.2027089317520866
18.504353193459437,1.5579370259629677,0.92149103441203872
2.0723515174395222,1.9640422873250467,0.51553478147441001
16.88714153679528,4.5907916649032678,0.78504993718708704
18.062797564159581,2.8829392487828258,0.8622488062736049
19.593456543673195,3.8404307723808953,0.83411091892724942
16.060315017444513,3.1583515737369474,0.83651355808727246
15.611603061349443,3.4404764405427279,0.82212083337157649
12.885417192311397,1.8472248118167149,0.87447214814493912
15.602027456104766,1.5861742773199832,0.90734892822756108
2.7775889474216267,1.9512155622589937,0.58529132596073852
10.76775391535798,1.199487038375401,0.8993401610672872
10.333035116789247,4.4344146438086334,0.69673714593274183
17.165685668038897,1.7746111996255134,0.9045971725882862
9.309707375310964,3.0267022748647308,0.75507717865796808
7.7632809723970331,4.0638849131361834,0.65886164648481882
12.827309097618489,4.0272084921907112,0.76631609473112727
5.4026200182668358,2.4727381636288679,0.68491839378439467
2.8813913779837415,2.6431578886402654,0.52424652731056987
9.6097577530725395,4.9761578702076115,0.65929417104372634
8.3960984350382102,3.5356886464056081,0.70339188994419222
4.7281418165245856,4.1658729940304724,0.53241869601853098
7.4134850212910468,4.5614928614865438,0.61919714629526112
7.3912097515423225,4.0441542630320262,0.64655322590714392
6.6171617318096541,1.3333070522910542,0.8315343953711426
7.6513351865658858,3.0297683018190749,0.71372753755946172
13.746292574573312,0.95852370791545194,0.93192783016433323
6.0078418439685768,3.4381495695379929,0.63724235076494118
18.982272741635274,4.7990724268451492,0.79768247352896704
18.335325588809742,2.8072942893505011,0.86610590718312142
9.6701175231715624,2.4483762179049524,0.79797956449342911
6.6343879795933063,0.6612923813817343,0.91084553572195803
10.755152317617062,4.8189853504814915,0.69091513645769953
16.98635372659513,0.96351207858571453,0.94509469023512416
13.086488077146029,0.68485591987181116,0.95256365631855333
16.107397376146842,1.6072997517722232,0.91222180278772824
10.701173293708228,0.79488695263272091,0.93178092991402151
12.695060822425651,2.5480302908529304,0.83466185740899546
5.8342967222309872,2.822395105657006,0.67628725064762651
14.724373929974785,1.9065647706286277,0.88747456647896539
4.1278514032017943,0.72932217158698731,0.85099524887665312
13.926482763488114,1.0022016571215202,0.93398677749804671
17.228309459685292,2.2302697009546764,0.88635592033559618
2.7288464623007243,0.77237802871941263,0.77734482962052187
12.326156836784202,3.6418537652446106,0.77323906827018807
1.9924053897756986,1.4315924368616539,0.57935799400730259
14.541741002601393,1.8593220595263733,0.88514750609840898
1.7814150545880527,2.2735659973014388,0.44175398483322437
18.72520247174246,2.3747433488111653,0.88902452669140797
2.834417807752263,0.5074731845366024,0.85093053652766215
19.1817168935907,1.004316669494139,0.94973870169921981
16.037595104093423,4.3824405368339514,0.78322962427274989
11.914271888880446,0.5055487813035866,0.95884518878129044
15.674219682127982,2.7867531011579381,0.84923712968642306
15.922785295763408,2.7027590292824364,0.8550374351952289
18.925938550064874,1.9989237245478702,0.90659225859451509
5.1423287413998242,2.4409715906590232,0.6774363666122083
11.842510317630351,4.0126151188696291,0.74757859193503828
1.9914790315315842,4.2854166779673042,0.31542179167900097
12.361697430480012,1.6715684453686253,0.8817277453165705
3.5086969514464972,1.9512069843547843,0.64263561132986935
11.342517168301592,1.5911728386274973,0.8755718053788929
11.491367229273608,2.6593853024797931,0.81162637814206662
9.3731045443264236,3.5746626094646583,0.72357211665388077
10.500372332711143,1.5271379395853923,0.87252417817198458
15.302075461131098,1.9883108392469,0.88831868037224182
16.004969858590126,4.6867307791511772,0.77331289808228032
9.8938489899510387,0.71856180431131134,0.93183414318200153
12.031909486299984,2.5734632235780479,0.81987629998894684
18.631601090233026,3.7020111871855002,0.83256748169465244
2.4826984111723438,1.1770430520086332,0.677888658137206
2.430360961412199,0.71318309002466829,0.77184459203789602
1.8454093370242912,1.1219241723733884,0.62449321447185224
13.191479372306503,4.6347043708880733,0.73969723304491553
8.4303051857285514,0.54166901819505542,0.94203698873941122
15.508996181222679,1.3474488866510832,0.92017872030695558
13.457505124840992,0.64077580805740042,0.95461901218154654
6.7393913907319387,0.99783260402991469,0.87086868319423738
17.977494292494562,3.290671789827333,0.84528422765583477
15.27438972670598,1.587375089325886,0.90907503500206954
5.4836453241124961,3.0614542269380456,0.63739027969349371
7.3474211536638743,3.1558792224475676,0.69579000135060409
6.3573556060648304,4.3224589989040059,0.59425217844220135
3.2364718076374932,0.52133626810343259,0.86129303988341455
3.0408891135896137,4.3401625670406503,0.41327694116627423
18.728936521177307,3.2860358889213828,0.85162137295659845
8.8142903402551891,1.2323456874723091,0.87661862871607477
7.7280644732704546,3.9782182466087779,0.66207027223861736
14.620745602679818,4.3497119380576361,0.77263858119055573
11.104561998532708,1.644185676893708,0.87137593073056407
18.729185738085398,4.6345715640620639,0.80343510171244181
15.627999728796903,2.5450584363439601,0.86046437984658164
9.6394543260783525,3.2154100444999467,0.74881779574286356
7.5895535222684405,4.9309229012793967,0.60747678815557649
19.733967743994008,2.126912353876397,0.9029138564469763
14.383428696472503,4.1592170561905082,0.77569702659203033
19.028773734076438,1.9327960302280685,0.91054897358290798
2.457723686619123,4.096460850086709,0.37040030632914211
17.025620215896573,3.2033026348818914,0.83899517441844607
12.77777029142503,1.4736006285143064,0.89437859181871493
2.5262413988687404,2.3631174220515638,0.51600193820301599
11.806334199387491,1.9293603546360276,0.85906042190334864
13.753317665598431,0.85148776886163746,0.93887818672104195
0.34482344918319646,0.63425646544863867,0.35034827638956201
9.1409274406507546,2.0591539493323143,0.81453783204990093
16.52545027280679,0.58565366517868966,0.97037085083522534
5.9776446043473879,1.2446949091179875,0.83103114698464653
9.2251068277911656,3.7633249438289096,0.70948532717343338
8.902051128651074,3.6864105605761455,0.70647937197399491


==> anc/competitors/data/v3/receptor_occupancy__s42_holdout.csv <==
x0,x1,y
7.2124287883269744,0.77066811362723764,0.90346251297055113
7.506952310921398,3.6998390819958589,0.66985741482310679
11.56247288060487,4.6174212566721122,0.71461981039579248
14.967128656450992,1.697777334758602,0.89812259753195456
3.7736862912175728,1.5333116194219505,0.71107740284804855
11.733652359197007,2.8011445554726579,0.80728010360808533
10.741969659101214,1.6729047768307235,0.86524996402791687
12.089594154475826,3.2576802306819035,0.78773558425251144
5.3568568258980198,3.412313397074354,0.61087385575716124
0.39182912742861931,2.902561020809125,0.11893828896927068
4.7100135187021488,4.2453901596688866,0.5259409500520571
17.798560089027681,3.9983818712116581,0.81656225545283989
17.923256753219732,1.8934844998679641,0.90445025871380669
1.4640664625934121,0.51901718279723608,0.73827771511120766
8.1405255688631826,3.4420839274458515,0.70282310488472211
17.002409952248346,0.67284583617364158,0.96193289397178716
19.587421753314299,3.0152487743947631,0.86659767611538163
11.188792980384706,1.1936037901618444,0.90360478570667224
6.4106509267174419,0.95574931254456053,0.87025558189866803
12.039989445803874,3.2109346183092633,0.78945966783318422
17.282962515603067,1.0795199486069122,0.94121056612519649
3.440987527170313,4.7314769485116202,0.4210464955105464
3.9601911475881213,0.96297254863675508,0.80439964866998614
10.335433617184705,1.5002986241702114,0.87323989816801884
2.1028385905207765,1.8864096079439798,0.52712653760927786
15.70735465818364,0.60513933617378834,0.96290332205589724
8.9368514218485107,2.4201876228803285,0.78689977085148666
16.261220956658747,1.2558896132853126,0.9283049788222395
18.151755798946795,0.97988763941983503,0.94878183661656756
13.61894803053125,4.7984449652629166,0.73946122741917386
5.4030028485379962,4.0289555553732708,0.57283997841821122
10.165008381449525,1.7588740787904491,0.85249149472452534
6.6311502795310755,1.3142084578690458,0.83459419501314036
13.751180959275501,3.6813102280926864,0.78882477618802915
14.458906554947475,3.5026409422538607,0.80499225120777462
17.056080677593474,4.6553259133220326,0.78558156083402186
8.0932194853602049,4.66941253062123,0.63413404658426509
15.524214256753048,3.8460184041538592,0.8014469690952184
4.3051110625357865,2.3192322886637173,0.64989250017607225
8.8207915906597538,2.5558017435295763,0.77534560052798995
4.2976456963953078,0.58163201653494523,0.88079546794526575
16.315054323696749,2.2202981882826602,0.88021278867786945
16.075183125393437,1.1270318836951365,0.93448332769357423
14.393096699775878,0.5302970846169347,0.96446538285604111
6.5573178156868517,4.0340022393404826,0.61912186409420411
14.976595865727704,2.0780808624363858,0.87815184681837777
14.835361710848208,2.9051866362602148,0.83624031346619909
16.233451878365582,2.8988192888705688,0.84848535422000637
5.6820529818870043,4.6898521480993667,0.5478311757267752
7.0558698862938805,4.5421051990726111,0.60837084356186277
19.019361143992835,1.6278870349353403,0.92115719146550956
6.1249004573680663,4.4030994385667537,0.58177246560698359
5.5893834043835033,4.6191129631040777,0.547522691214819
2.7012767765569965,1.6455263986861124,0.62143986457494005
13.414467646148248,3.0838283540185776,0.81308200834877775
0.94599447528625258,0.76557330059190054,0.55270640673337734
19.050674892388734,1.9836801120627836,0.90569332353461862
19.111794604884981,2.5457964651203335,0.88245246403945021
18.597495110062678,1.7622896211967609,0.91344262012303967
4.014899088964885,2.159550222691947,0.65024407624257263
1.597783713508373,1.5832297875799985,0.50228762404236804
4.2312388687302214,2.4381682985849706,0.63442503397697492
0.32451121321838033,0.51480848675584912,0.38663600202443021
7.6542065073074923,1.689450254377751,0.81918746616361815
15.013529328265214,0.78620834567666864,0.95023915194659581
13.156489058443949,4.5793920866055391,0.74180070055985015
0.8355266413067276,1.1949149846916436,0.41149995676231171
19.061468357541969,1.5500574546675863,0.9247965692210236
1.679760362793135,3.4847843739379774,0.32524848721832073
14.818243775907499,3.7797474827753703,0.7967658210931402
7.0721580034551339,1.4556656294471702,0.82930397108227261
11.005008311568776,3.4793947542158099,0.75978335189836554
0.39816695143000336,3.1144204946494942,0.11335431716423436
17.636241561332952,3.665169150748778,0.82793772674079436
19.781526004450768,0.9785026698736794,0.95286602512818919
15.409011679710421,2.0393259182389922,0.88312205063715299
10.724185243367485,1.6881830350793556,0.86399186704677788
6.9818541685053255,1.9154346859809135,0.78471703939171278
4.3969023897833477,2.9653610087808957,0.59722155426289314
17.387843458200283,2.2810719973962708,0.88402654927538371
4.8363790403620444,1.0857984674966341,0.81665553488462839
1.4202936500639198,3.0399145516529154,0.31843662578738291
17.276573147466269,4.2749993340989132,0.80163863505757327
0.7382689859243714,4.7194450916079411,0.13527073339433299
2.6890735062429543,1.7837105659991905,0.60120798652704888
19.001355637145291,0.62818723312506086,0.96799786743498373
12.918238052677195,2.9601574650873088,0.81357326300535027
12.081267337315179,2.2257012376127756,0.84443236692969514
17.559577371638984,0.96974608603532508,0.94766424752363609
12.583267422658325,4.8390383006707722,0.72225040832619969
8.6441494923634004,2.8344426192823633,0.75306704936342839
19.193161116356841,4.9284462990781019,0.79568333841945837
10.151663922840205,4.4375005381706769,0.69583586846047507
10.077747514866847,3.2303906794921744,0.75726201273883265
4.5154009076999486,1.0735976016567497,0.80790876936907208
10.179187765244258,2.8461000025681953,0.78149427073685396
5.7586162609978251,2.8732353927762286,0.66713568443684035
4.6119112859878557,1.6780033213366021,0.73322319521117085
13.933830619044395,1.8800344543196592,0.88111480364871209
10.306556905841848,3.9030400196045725,0.72532366399394177
7.8992402146432088,2.4250837455867487,0.76510968128001922
12.14820584023054,4.18821549814046,0.74362711322196517
0.3073007900644279,1.729589331234791,0.1508676324024871
6.3239272943977536,0.64594777942146786,0.90732290427301543
16.656719572167248,2.4671334129367697,0.87099182288953636
19.360682542115185,0.51499211170469383,0.97408932674364757
12.182691106541037,0.9413065405059966,0.92827592888834487
12.543152278518233,4.8781753730011266,0.71998831142035913
16.366643960697097,1.3846469199672253,0.92199739561050975
18.529478647303183,4.8293394178585176,0.79325411909170218
12.189135579782103,1.529393020510881,0.88851624944105023
1.2237391774070674,2.306869837180531,0.34660852344478854
6.4182084725665494,2.6925600328283306,0.70446400528847275
17.077829302430739,3.5416057142113546,0.82823943956985735
5.1909118016868749,2.3677080294781359,0.68675392037633398
10.802233515343335,4.7530336144646474,0.69444217352226723
11.324760899853311,4.0889418241428181,0.73472033959905469
14.735687564872936,4.492035091521176,0.76637716427497116
18.85206759531123,1.9134800250712285,0.90785313924526378
12.104754899413429,2.669596572481471,0.81930871364744384
9.5641091496702852,3.0433200863487992,0.75860898924150877
0.69064802304191231,2.2930908489106452,0.23147066572550049
3.024883079188188,3.1528805637700352,0.4896404676530684
16.384139771007824,4.3679914384352774,0.78951600708617076
13.499437928545108,2.6877402724510899,0.83395869007695989
16.661365530361923,0.83651019069384203,0.95219361458332663
19.021605582642184,2.6383320851683507,0.87819299733769529
0.43642497827304894,2.8128385970179961,0.134315043443023
3.8370475621855578,1.8161399620525245,0.67874054163853381
17.495854049382672,0.96084605414432134,0.94794052843927878
16.050093327829295,3.0991063990582184,0.8381600044253158
4.8319065781671915,1.429041843927936,0.77175313585322114
14.307278673559757,4.0376430918869293,0.77990404409944269
9.078843724517899,3.2216908178621386,0.73808529972724479
10.066192069318452,1.5308599341350728,0.86799576877992846
7.8657825069589915,3.3050495321042899,0.70413577784117942
14.349181522236615,4.7339231161967312,0.75193118699026473
10.406203775683379,1.7503429305963019,0.8560164351861429
15.36322874799067,4.9720787118001137,0.75549527728403143
8.9259143098053038,1.3546501918457892,0.86823192523832449
4.1850189397887059,4.7581830263790401,0.46795532021089198
15.232144732455509,1.7154005642210035,0.89878176843950375
5.1291829147123211,4.1283443779698157,0.55405539217441169
10.752052604009886,2.428389652388355,0.81575810544524563
16.592332258230762,2.756593087552297,0.85753249659660946
16.931166968865764,1.4656576084282902,0.92033094612223176
0.96797135714424265,4.9376112521865627,0.16390785146495968
19.102802242019916,3.4662615385820104,0.84641535988031291
2.6502893493483457,1.181436291640348,0.69166991524594024
12.279530006773284,3.4813829199712938,0.77911286381997835
8.4297599946390793,4.9662261518186677,0.62927506063957306
8.9152021814669897,2.2976287258974022,0.79508932713964675
13.208011007312887,4.972285590628517,0.72650140420747922
2.4506103403717523,0.97589341661761997,0.71519266114125934
2.8124799165645831,3.2073258869137518,0.46720442625233688
12.390095674836035,4.5357735675809323,0.73202123314210155
7.17745752845852,0.52773936451308523,0.93150864645724119
19.424508366603447,1.6762074092424513,0.9205615853486252
1.4765078883269633,2.0030193893654058,0.42434151839907025
0.98026838331808663,3.9210656591961719,0.2000003213033883
2.8147649640998331,2.5288689636476835,0.52675108402987691
10.060666275546273,2.4019454537047844,0.80726789007899791
3.7398846834124555,1.6516499995323599,0.69365865256193782
14.629665173707428,4.8290229732542622,0.75183203837879098
7.3080262603316308,4.3033363529958439,0.62938575804561536
15.798096809899185,2.490705201512319,0.86381255590397799
19.234319978353383,3.656938201788698,0.84024739168941565
6.9535606398343965,3.3285996063137069,0.67627429191636401
8.236716928011333,0.65165126146645802,0.92668493838521504
13.132741557335581,0.94805159882975321,0.93267058266425529
6.0938713519276053,3.700629773425403,0.62217271445848887
2.1961426827745902,4.091755622616656,0.3492649810973591
14.565872556839651,3.2042618469363635,0.81968274554775
7.9937372180659576,4.9488598483004171,0.61763007664351199
13.778371396341134,4.3044262081703373,0.76196016223195318
11.347217099010955,1.0161854311892287,0.9178069767843452
19.985661019386267,1.3423036616203565,0.9370636775849629
9.8866093322102024,1.6855369176580288,0.85434534949148078
4.733723437854449,4.6578901718983037,0.50403728630175948
8.9885311158208427,2.3514718133769019,0.79263922345889037
11.180622629594069,1.2082301703756355,0.90247441067516843
5.9212016717564513,1.0308865340499838,0.85171555602689564
14.882461000488094,4.3711503329780914,0.77296984668116475
11.908453648207944,3.1625755081684868,0.79015530556316205
12.904241663099302,4.6906024069309264,0.73341040203245933
2.2784553876770999,1.2352384052646657,0.64845018431999202
19.022146942557004,1.6343572536604176,0.92087929118424117
9.0504898495372306,3.9850495310978209,0.6942934684376918
1.048076073429961,1.6191942266420067,0.39293958073978558
1.6302440569474699,2.7341230219549568,0.37353504585536651
16.758858303144862,3.3159649665385524,0.83481971811197686
3.8502535505900437,3.4448351063370057,0.52778708137207309
16.529708531998565,2.1338483085721154,0.88566765023408756
16.629012300461401,4.5142552242139455,0.78649207276285171
15.729960908771417,2.1561757061956159,0.87944989168922383
12.078708800013597,3.8340360858770319,0.75905878505746927
12.124417606190109,4.3149408319835185,0.73752376966464528
5.4534121057450191,3.3566119290435696,0.61900082045302651
0.93068116572056869,2.0737852226455309,0.30976587700376812
14.242032519633595,0.9688911227409629,0.93630293955050636
0.39676724202470814,4.7270351459896904,0.077436093740232109
0.52477020553023346,1.4982745114889615,0.25939624622012464
12.836480363478874,1.2653240896988103,0.91027218581139213
19.032162039262918,1.2953356302496899,0.93627668042031331
4.6051327704547491,1.8099527721121316,0.71785991627043655
0.24199835861145486,3.1285159181055766,0.071798645175052495
17.254753039475602,1.1754116563709311,0.93622348602040306
10.814834745723923,3.8980738496263632,0.73505756361061947
6.6458771487371653,3.0137823943945783,0.68800324887874009
4.6363107941072288,1.7602728239256331,0.724810472427316
13.430484917514439,4.1568028264015648,0.76364730668379877
16.235469756891948,3.552103653220378,0.82048816296974059
19.745227511642472,4.5747723368634867,0.81189258366115791
5.8349185343367891,2.8447807011655581,0.67224893121530915
18.821608542001432,2.1025297233705067,0.89951654416038473
8.071625405482715,2.8505326600223975,0.73901378803287177
0.49533790983882409,2.5024387896805869,0.16523509236636413
3.3284888258265712,1.6680266302561246,0.66616201932779184
6.387452359712019,1.2455033905325485,0.8368255455309509
1.8738607985815015,2.3207284502483714,0.44673284734714747
10.210275869667784,2.3929856055632701,0.81012965490986932
1.5039687107655124,3.9876086855034183,0.27386825355267391
1.1690544111860213,2.5193494105614542,0.31695401796654465
12.318641950107779,3.0463794603181977,0.80173282034927273
1.3359087567700982,1.588004307625732,0.45689072395390723
15.822719070074955,1.974901689845753,0.88903563479152636
0.21187988217079659,0.78319420385309735,0.21292875088067451
0.84300555227573049,2.3722870233157147,0.26218626531075839
9.3230019850679291,3.1908379245603777,0.74501528327006117
17.720446309107363,2.600665323240996,0.87202150304114756
2.8194490904853371,3.1514704941593368,0.47219679490175559
1.3374685727261659,4.7620501636888219,0.21927444287387624
5.46900397224955,1.7376642442698231,0.75888105403733042
3.8091151864326531,2.2781187382537569,0.62575469146750151
14.387956457951383,3.7471917791864682,0.79337407501788015
1.6747093253397884,2.7720147715761385,0.37661642342534829
12.376967592533966,0.55677140925911761,0.95695201448073697
0.78805967036850022,4.2989166509665928,0.15491711000566866
16.935696509314223,1.0347096209239872,0.94242146708176422
7.6538665592994537,4.8993718983612338,0.60971251244165103
3.6876224981310242,3.5889352575662175,0.50678117620158636
9.3923857991652984,3.5092062371504711,0.72800207700936004
6.9985334141499731,1.4223686196340628,0.83109070573109334
7.9828005676621583,3.106103754758204,0.719890832814018
12.093137557451044,2.6638117461748632,0.81948763993379425
13.020103984765869,0.98968986363573075,0.92935728574274168
2.4850781311482377,1.3317954696458478,0.65107687365681344
10.250267372153251,1.4661381176483963,0.87486451207884774
17.196122145269083,3.9072609989934302,0.81485144006136678
12.867738578459049,3.531032366889014,0.78467701154819269
12.466137846695213,3.8550515607041915,0.76380081962920798
12.670532215527031,1.1241243354547212,0.91851016143096953
2.0786230493607274,3.8499713035059848,0.35060976103983738
10.003155520273015,2.0379031786938908,0.83075382076920368
16.726728600797024,3.6927873403086555,0.81915402152727534
15.090070211297853,4.7664464058658975,0.75995556029470779
13.139928521240494,4.263860718086212,0.75500388682877628
13.572433560664606,2.6653091374363709,0.83585716395493315
1.7508260377952982,2.4847415174851673,0.41336279375654161
11.105059883828744,3.3941934004075485,0.76590564121686577
16.274132903751795,2.7972183495794405,0.85332878030386838
15.240116875900918,3.8619665493597277,0.79782485169902195
17.890081625396206,1.5270607562400316,0.92135502092809241
17.601938262388597,1.5693778251368649,0.91813927546904095
1.8881737276797794,2.6653708602579309,0.41466020398296544
13.881198358901486,1.5338834845371314,0.90049462596982421
8.0866360927544818,2.2400960523872082,0.78307793589464958
6.6668392278623561,2.4914293478178706,0.72795847520416046
5.4379738891201015,4.5696442028634916,0.54338343441343795
19.448029192749516,2.4346138486360789,0.88874223995558443
10.819892036719224,4.53077809425944,0.70484818867183974
12.853307825488791,2.1850386504870229,0.85470220053928903
2.4207590324748613,2.0599474082676732,0.5402628055395875
7.9072152073914195,3.8721669489246411,0.67127588717814035
6.1944106851977185,1.4633857888455553,0.80890249645497625
9.9574779224802441,4.3365629525332352,0.6966174232708604
4.0612903541595493,3.2159560020752966,0.55808064690293224
18.348819709043955,3.2786937448577946,0.84840172441246153
10.022251015920617,1.266984790061545,0.88777054427455837
16.018569881798065,1.716622693478469,0.90320811650664001
19.651892053750256,1.4941253676861959,0.92934246965239198
15.851833513775873,3.2648739690303037,0.82921358335546136
7.7869250740034586,2.1515272109103369,0.78351486235172896
15.850332045729973,3.2366580625394441,0.83042595798605423
10.473183667695244,4.2368546712412805,0.71197528017132361
1.9975882536018097,3.8419052488547618,0.34208245163068673
0.22733802458400817,2.5502362498735418,0.081847685109485133
6.037274169748315,4.0112789147428831,0.60081029766028338
2.4270040990846193,4.4500963288444275,0.35291095782579424
13.470282658612598,3.6443635725766388,0.78706170590103952
4.218195462556082,2.3183661525711727,0.64532329241632358
16.92366592387291,3.6404325816877336,0.82297144799693789
14.117494616614795,3.696261981508473,0.79250519332357516
7.3306622451093411,2.8934007570405638,0.71700088737401735
16.661278046204409,3.2661492548403985,0.83609779599250356
5.4757685905531295,3.5562799561434315,0.60625987141708526
1.3708521347993934,0.63630017497832048,0.68298361221586179
7.598901790386237,4.0718234659553012,0.65110793232470376
8.6467498320617615,3.6416284370868697,0.7036526417623723
7.4801769604223587,4.3173633073224007,0.63404546970470177
8.0256494121145607,3.4480018490054181,0.69948521438075784
10.224193536865707,4.6704136171323301,0.68643593155267002
1.1199151879199585,0.86793603496365312,0.56337978165961033
11.142602603736449,4.6566197727653593,0.70526272358244968
2.8566453488772536,3.6167295540964521,0.4412915043071246
5.1107837927845372,1.3812627079346993,0.78723770574014318
2.8676704280338146,2.6318723134791173,0.52143797454057328
2.6860142658890247,2.6612219018973811,0.50231824097661903
6.3202748246785641,3.6706090646653835,0.6326041714306806
15.779463540214342,1.8380056894512991,0.8956714119666902
8.6761167542101152,1.2382579349818903,0.8751047873617529
17.744929261421056,4.6184481442201619,0.79348163470804078
9.0917921966926514,2.4737639571304184,0.78610938166491018
11.658921259301037,2.9130479475011715,0.80009236183800347
0.30823425918108172,4.2257996488876657,0.067982345397229901
16.384208772484332,1.6590394519240901,0.90805206294952001
14.007594214378715,3.8752280343775287,0.78329885627269746
3.8786861660432965,3.395684382083584,0.53319887135004995
14.802364243918971,0.87272289271479986,0.94432420789067351
12.822737870162069,3.5657189955745348,0.7824249699171254
3.5455933821879952,3.4750924670730865,0.50502094215783278
2.7252880148363712,4.3634619854446015,0.38445255012919777
11.569851278877238,4.5573990562370739,0.71741003819391813
0.76398366777600368,3.1653137572008703,0.19443263900555965
6.0810475953919356,3.5384247525162213,0.63216020333114376
17.975419550365046,1.4549873234603954,0.92511802079551941
13.034417988183035,1.2539229167179922,0.91224153139516118
9.5846957780466724,3.1265654260088338,0.75403184815277735
6.1088889503964365,1.6570708040547146,0.78662382288229804
15.813191189365247,3.2612527733802503,0.82902501484447777
16.195632372701581,1.3912873291072851,0.92089078970638683
9.1485624224615592,3.3207126119402925,0.73368839785964457
1.8784757364974813,4.924048079716929,0.27614394116783098
8.2236360959908481,4.2245296877781797,0.66063034818459121
15.235964163020956,4.5459665999963077,0.77019601097304979
2.5718234981395574,2.9537508161338089,0.46544003425963548
14.529697772740157,2.6269457876840359,0.84688463227482902
19.550806670803233,3.9073615002656545,0.83343279527322045
8.4716217620633802,2.070763056012169,0.80357736017549641
18.301596284251119,3.0655594517153557,0.85652936265376578
15.363635418430801,4.5997465917551494,0.76959081435158561
6.9216195274173851,1.3421256797171124,0.83758869059050978
11.418934747734413,4.8733232445993044,0.70088104135765383
3.9888353338651461,2.9316205814875715,0.57638331674306253
6.4425168736623366,2.3947496111075997,0.72901692902045123
16.715378347941712,1.6848490689293909,0.90843324754863852
15.780341584344876,2.4974815965820718,0.86336000891023978
17.135668701583306,3.4629199544974956,0.83188557175856692
16.44129800391384,4.585918588618215,0.78190558087241402
13.609076878411685,2.316120875297992,0.8545625045843801
11.160630146717132,1.0010272638966831,0.91768989784048194
2.5646355608970968,3.6951909244486854,0.40969754783154039
18.92049183996231,0.96602706187727994,0.95142301844553001
10.556534933154541,1.7508916862510437,0.8577369794356241
7.483337538377512,4.6078713182875193,0.61890730919369374
9.3628478056540132,3.8827643838029404,0.7068641050133202
19.318126757611395,1.9494941440665183,0.90833510936276307
15.872416468816526,3.6955022924407719,0.81114484695441746
3.5167750112431908,4.6998557716868188,0.42800694154948099
12.111810679239305,4.6836735960914071,0.72113494798296418
16.928925217889283,0.77028366167437279,0.95647920384940033
1.9306263517818261,2.8584124426415762,0.40313441478693895
18.292704208894875,1.2490758533756574,0.93608177712596108
13.837072034593536,4.178848003849593,0.76804692766549865
19.153228005197306,2.4175279734297681,0.88792567233966568
11.824020036502647,4.6933486143730576,0.71585373472158786
3.1785837804217851,1.4129748145472738,0.6922668446188488
0.49834997945459258,2.3921731169833054,0.17240823298340993
10.664313753136327,4.6202638113961312,0.69771727142022177
1.9359045798875016,2.2869580983246616,0.45843417780923607
12.935114567472969,3.2845784805764064,0.79749441183343361
15.164254104976667,0.60484576462537687,0.96164360872675214
13.07027198519387,3.2842919533859227,0.79918193076133293
7.8592021667887124,1.28576357349522,0.859402034954447
15.470813776934065,2.0717578853029681,0.88190113027939154
9.1601095576017553,0.58703744470575847,0.93977340809913046
15.47778204554151,2.3160352702486824,0.86984044912086189
3.0805592710648795,3.4390442711182319,0.47250714727253862
5.6976116073636209,2.6188805925032099,0.68509793196882396
2.5774106668672454,1.7769254631055644,0.5919181684495588
16.834936313197201,0.93597306698421345,0.94733116651711502
18.878877000547128,0.52362534869452659,0.9730124836853844
12.05738398612287,3.6037681889769062,0.76989124754775928
8.377683349685757,1.856656554576902,0.81858560767523514
15.189804661706004,2.3110697427908873,0.86794547007336664
14.195620651375027,1.2924728473479181,0.91655055236756622
7.05305234541862,0.89054959231263675,0.88789095937919271
17.910968026879019,1.3749366577279294,0.92870769195363001
8.2116676892126996,2.0237385566753163,0.80228058290423654
0.74227351693982635,1.6477607892982935,0.31057023533195821
5.6717750310056143,1.6687891509894996,0.77266200395295304
7.7510305617323505,3.4801195815098871,0.69013684821906973
8.8248078948557165,1.849597476498781,0.82672594752094541
8.3339899559759161,1.6930922487852549,0.8311480633936239
14.577711188722688,4.1982242019410814,0.77640399188694353
14.945935804662518,0.93559570849805773,0.9410890752114961
17.20728134495516,3.6844133705236519,0.8236421974999546
10.007803255752236,2.5622417705703158,0.79616288046663297
17.03056499305757,4.4642346666599622,0.79231094323590323
15.919786672838844,2.7848191664849189,0.85111585935533418


==> anc/competitors/data/v3/renal_clearance_urine__s42.csv <==
x0,x1,x2,y
389.23846379242201,1.2548184786062291,7.5165136713451357,62.766545705290355
225.05043547850565,2.7961047387888858,3.5129551257347984,177.19264583033083
430.71298075657739,2.4532350885787899,8.9551848426181078,123.51353196267773
351.7103342390883,0.77647102749027619,6.1413902062702519,48.515892205806416
56.146900464948274,2.9925866445939326,1.697250246592952,98.07289965376394
488.05495230201041,2.6980000607693633,1.8653272838275743,705.10331698535788
382.95845397527296,1.2097710946600975,7.0844065558321638,62.813910961211455
395.17150958570738,2.5922414491523456,2.1429673961997415,473.7320558750435
72.775680011017471,0.76604882967845711,5.3192806650294111,10.218073286511459
230.68910956882789,2.9977618261855965,9.9218575213227513,67.457701423219277
191.69103187396482,2.1642118402663422,0.53807224496672523,770.82105975642105
464.11484453581488,2.1253125388969925,0.65750811802679077,1496.5975689732688
325.4939088395256,0.72610181746033187,9.9343035283398127,22.078404209720034
413.15319050270671,2.7425834972415633,6.0540689242745724,187.49850273802932
227.27295742539226,0.57249875801117356,1.7056447674258748,77.106874953127615
121.34697367454068,1.1020701451028676,9.0243708976638892,15.757088297293929
281.74654563775903,0.85755468791658751,8.8636128512130767,24.292006980331763
41.270455491045908,2.4419198517305465,5.5939039245580648,19.936261072531199
415.53927427636523,0.99551056803224469,6.4070242836771873,62.767681042715992
319.5155555698118,2.7765955678272132,3.0952783192583251,288.04092101462504
381.46299264183318,2.1406725983187256,0.97993711553404894,833.2819917333959
183.7177243836355,0.59040677623674054,6.1483922844632115,14.549142838318186
485.64203195350262,0.51357458532175115,3.3001743354262487,74.865369912163487
447.62934944787685,0.62914479253599731,6.8043999432733431,42.209393049837011
391.40791356614329,2.0148129441193192,8.4443291800047113,94.767000471962191
105.37296684746411,2.5037045271485381,0.67252516718645849,391.97005978021292
238.69329182624674,1.0963820515684712,6.1592808595144106,45.93028908699663
31.463845235742099,2.6235221073076822,2.6971651270250963,32.868513258915058
85.601851113098434,0.64307985038315096,8.8019407300861126,5.6774989364012622
344.69398708880277,2.5024096341041906,2.9098128123373708,298.11877923960589
374.93345639483039,2.8194885754307011,6.302316265736474,172.08024587376045
484.0797688927629,2.4302709977609513,5.7586379808513088,208.69720200665071
169.65442548769445,2.2453019599465929,4.2635817505628646,86.584827762240494
191.52525595708576,2.5949505466384579,6.9373972541980438,69.55868854279997
240.08234752514588,0.60037824886766611,7.3948115297966215,22.82850418351418
102.84096595129999,1.0044552767976385,5.8859090555341744,15.172418826237099
73.661537614381103,0.81230919826410775,7.7050112532551642,4.7942609521136665
243.09541385070753,1.7613274754824664,9.842462221932907,42.40997189189244
121.18558103493322,2.3629703208221113,4.4830876850576491,64.819354944068806
338.20885739443008,2.0750296114409967,5.3885389929125438,130.00808544989243
224.20444024744205,2.6278277494048377,0.61846384044152569,951.1738280460504
418.01231606834034,0.88803248110272714,8.0622712849485936,44.527799968046942
353.12989998110208,2.3365527298379041,5.4421856369369417,150.01256583600764
163.05965427720011,0.9826037271722603,4.3756335884253694,34.640952924412595
417.80730268364852,1.1768968782945006,1.3936836493492601,357.94414048297722
404.33453517343293,2.2747617432032596,8.9517360059162741,103.41555030034624
199.86440572478548,2.9505119622467046,4.2525687803852863,140.66211070725453
151.28077092581961,2.028859014942674,6.9845251829875936,42.845014651695728
344.42279694773799,0.63625078747823904,1.9190544854974323,113.7734518663222
78.478716968561812,2.0407724248188321,9.6347214806398096,15.019651901102675
107.95501921280308,0.60587637895041779,2.195196737307394,23.837625944683957
13.607512177992701,2.710364278417043,2.3956489325451584,12.298908154157422
395.59294497604782,2.2739457127515519,8.660337175298281,99.802647467197971
335.77691973009576,0.93281961605625807,9.1695360693483465,29.103698637261417
355.53103552690419,0.72930251456049522,2.5154003714713635,100.39505355786491
392.55722520076426,0.95883307220079739,4.963108437660865,78.815945417241011
234.86873001378657,2.9500679488854811,7.4682015933468833,92.677341308458224
288.68318601691794,1.6464016061462245,8.8444744712026147,56.63820028304788
78.500529082552148,2.4602023708535201,4.1010006028543993,48.01612635662503
66.119736032626989,2.0910208552694423,5.4116851250695772,27.306316024830043
337.51745127733113,1.9310328748965935,7.5463058999374812,84.343523403634947
240.83714101013493,0.86282563666262424,7.4457917782015564,29.085696730280631
286.96569217578252,2.8650611338952379,7.9381212352478068,105.21023284940351
384.84944013385251,1.2533565812867948,5.9143712770945003,80.260533123006525
321.01197680028952,1.9450430395188554,1.4938434196453645,419.22747055851772
281.25390632241795,2.2494398614726654,9.0877462633413799,70.889386963286711
284.01150876525264,2.1230828881132719,8.722939123549768,67.891003429721351
158.93554805067998,2.8514860242387963,8.0819256402741644,53.553331221984131
25.100738938290309,0.87109747480014499,1.4486935330269302,12.432450260144392
223.99152072385755,1.7708818461173552,2.4417749872735772,162.64279918440718
115.14648968156931,1.510085976851915,7.5642034685226935,23.722114960944136
210.1790354250717,1.6854218237065453,0.71983089852849114,490.33533488453179
428.1675059014014,0.79804381549436154,9.8026340202191573,34.917347699889554
124.63034807401696,0.83523652468191334,4.0828744633789666,26.777645059261744
38.568343427642347,1.1951888644531434,7.333469070062824,7.674762124862454
147.87810709077831,1.2617615094020782,8.9319253406364112,24.376769418892085
153.86094130567497,1.569758034203375,4.2489839374257814,59.712090142467069
334.33909221617859,2.0274688675915709,3.5317586416968272,189.68352439934455
282.94575464722641,2.0865727935456575,6.2830407245333442,97.747968481512629
394.11012246214261,1.5295272414639256,6.0193990506064816,98.950208693706259
335.5136347604199,1.5219577735717427,4.3868297874355733,118.75011606561543
209.12956210563456,1.0440713167424049,6.2168601807432307,35.27437377113322
408.86998848635699,1.9707656210225206,9.3861230108817004,84.922699995027074
91.816730754774909,1.2926022782930948,4.9425824379526668,19.950576100383554
21.128915835591634,0.59014958569340925,2.3690507171309978,4.8778985575296661
54.123451780064457,1.546000110392151,4.0834568373885372,16.987441441912221
363.95608179226065,1.6853316877254259,4.2440163346346269,146.70317512709426
236.31984282317981,1.0639821705105275,1.7455325837490887,147.45582931300677
89.023171726464881,1.9311448328052891,2.0472792552682715,82.182662591235214
255.51193980064812,1.9144297510798023,7.0033396972399338,70.525118551155458
84.63293032945252,2.2550054527759285,3.7250386649845755,49.603889986877171
351.19698378809068,2.1198712055030251,9.5715347226301724,76.369794961083912
228.61657503127503,2.1310826413025792,2.8141690809067708,174.86440964142835
196.70040078727641,1.2905353795601078,1.439782798495812,176.22391017790403
157.74092368245951,2.4685805549648849,7.6582933485024505,54.755113247450943
318.83847062825532,1.8728609589991985,8.8698424932197657,66.239000295317013
187.28817917116132,1.5785454879497252,3.1420768902791347,96.336943569719793
52.948460464889493,2.0650312023526425,2.4198369656320406,45.403830337927438
67.822892039052505,1.4016433361256357,2.2647782812753281,43.762766157359692
481.32985562926211,1.7818481115168956,5.4591168629818672,156.1006838024735
455.20453844672744,2.3417642212055507,4.9499580918443238,215.24030931387932
352.8564955672673,2.7160072168092695,2.9646784786180751,323.00009140922623
140.27628111516458,2.8026429932379791,0.92914461139955073,421.24650718163599
484.89642490038472,1.759082312957748,5.0741677330996664,169.58862631250099
391.58794294323934,1.8006877868514226,9.6136573025382788,74.807478461514975
361.27619268790784,2.499676026909591,6.6989324071503003,136.14220518925649
230.18713605045644,1.2861267293605032,5.2073122879718747,60.306084790974325
143.39836530412791,2.5934559058626716,1.5515747032813532,242.94675474992624
57.231571455214656,1.7353541162935586,2.8981447602210793,33.426725055031788
452.27517430648243,0.78964181083817098,3.3003525209581559,109.04948767324137
233.33038201846944,0.68014786768235924,7.7656337497687264,19.034932493432557
109.15804874966285,2.6049830275986579,8.8287525740138832,32.260295449338507
159.91874583381971,0.63891979226719475,9.0655976088811645,9.9230951309429916
293.81758878152903,1.2015285903341397,9.8534017783821639,39.468357433437149
96.618663640223531,1.3353251012538645,9.8324834894930575,13.938725035281728
429.74099920526402,0.93248611297898454,9.5534917612958239,41.455775091452651
381.67456961925296,1.2847334245049731,1.1823103347774016,417.42080457373606
362.53684841595901,2.356731416812714,1.8090385913141493,467.41905509932513
221.72558948980083,0.53670710890017692,3.3924320015223124,30.553140656520888
317.38133194419714,2.5679335613017162,5.752533413612384,143.46732385247918
296.20800476724042,2.6413700589363955,1.4212899427020533,550.61816400897067
328.4248347618618,1.4306539329788706,8.5350710991203531,55.613497286064465
51.377717358545652,0.88403224765158694,6.3591837012344357,4.1621083271632706
213.74562706359873,2.0021010198627023,5.652461821870947,75.656461617447889
30.390945192327315,0.79918138966223584,2.0704575719892659,16.232319820045507
252.05550142981429,1.4122984026956313,2.9059270068018748,124.35239925709888
171.63199404306479,2.8960729522524309,2.0229642373314514,246.08944752752188
80.816852544362973,2.9886611814590927,8.5933649990505874,27.120555862499369
60.667454184050307,2.4302622283864639,6.050164670581573,23.48266817138288
297.94584036707892,1.2774037748019156,7.4837295614365171,46.072568324766962
93.590554583074194,2.2191626229152313,3.3123121976452445,63.28211233738331
463.30885800463062,2.263515913710032,4.0269000523386325,262.32507546166096
294.71995845319356,1.4696042379091243,4.3461221620520707,96.116824531070591
179.96620422207016,2.1022215864653986,7.7201422315683317,47.519301284224397
299.54859082589422,0.52681911243919055,7.8373533829083968,17.534678553294302
21.173896804551774,1.0226441465056038,2.4647285113833011,6.6162677041864661
479.6940144883082,1.812720757418153,9.4446191390119409,92.188600981925632
246.3286841020211,0.90937826064573968,1.6462257057150207,131.38904645525594
393.54026135264024,0.91476716969133409,9.0131597830244878,41.321533437075146
50.537699961994896,2.5907607263755947,1.4537586336731882,91.757661634066253
248.46258211069858,2.9728325067090138,3.0131282059374556,244.57560179832922
250.44642723371524,1.889923570071121,8.5415460926455911,49.840548521015997
469.53496293774157,2.5976743272042837,2.2051746872878306,550.86878840145948
290.14674566427692,2.9758041608156813,4.4288953474447137,197.72170156051274
242.00980651790738,0.85398972142193674,4.7736633494691993,37.052798230428323
140.81807491502786,1.6206140331358778,2.8299602437204916,79.86048436605158
172.46880869785056,1.4814317896047997,7.2473294126918724,32.603156328953929
265.12947721105354,0.70012320911546255,8.5876791693209356,23.422841882575469
225.06661554947289,2.3883254319868614,8.8084638286279322,59.507627282201298
20.589919141361911,1.5844475683064825,3.7235603844973291,9.6690470517026945
414.88304285523532,1.6733173354760031,5.5430787457342374,126.51337125736536
449.11877820148567,0.87668243453310046,2.8598608367236893,141.80189306412558
78.722053609319275,0.95231663057717031,2.8255667647263816,26.076150184301447
281.4777103341342,2.7677590553905373,2.0319135970932791,384.25811906621135
63.202113156367339,0.61162272243569715,9.4301806026713901,0.76242659170405602
339.3976455895077,1.0821307123592656,8.9358938717530094,43.775538119295817
147.80455408111408,1.2301483257863208,7.8849077766130762,21.350666214490769
333.11709099903186,1.7254938560039661,5.417784452233426,104.83351376579648
366.2273610005725,1.9661129325369897,5.1607751973627831,139.47253001524109
386.63727103965192,1.7332249396266666,5.5325838287337303,117.61251399130209
62.793063518389317,0.71028833639220501,5.5973961289823482,8.4822196132883292
458.84580411742786,1.1091686351392838,4.6283493046280579,112.13465995899105
122.80485553849159,2.608970961906353,1.751670912474641,183.56600282177985
28.332152526328091,2.0939717511961478,1.6938066022510918,31.455622529991111
281.87771000182687,2.122872625335686,9.5463723005339922,62.404315000934496
191.75191909259499,2.1755081383783876,5.0792922160703302,83.796379370476927
416.59697413488243,2.4072575475988227,9.5554524865992949,100.73159138832948
406.04322131150786,0.6452712043036184,2.0539803382460446,125.14623675843318
165.39805748313051,1.4165209623315309,5.7669572443793689,42.595729974017864
476.92070358417504,1.8488185881541968,2.4733139068396226,357.10826766930614
152.54974068865812,1.3461412082433151,2.9052537582027145,71.609145289575409
262.37799332354012,2.6111971832179663,0.78551849823119846,876.36716201215256
135.42289437812536,1.7064312714682348,1.6300564520320076,142.82079181296359
468.66134932399206,2.4215689736484478,9.210059872477359,124.70168996896237
90.657830615188885,2.6300387922029227,3.5545634190821511,73.168881483930718
32.006203502241206,1.7619787072587452,6.2772275131886204,8.5035497109361646
223.1975594014886,2.7738806096783746,4.9176342538980933,124.10587906219389
496.26402638736016,1.9678098513424516,4.3042868298301435,227.84042607268901
446.92186046490781,2.6256857470843045,5.552917867787647,212.3124375401901
376.8179295339051,1.3514769889788107,2.2787699738457445,222.29708271324944
446.48832053047715,1.7470423963287129,9.8917370359359769,76.537464453267503
447.78885345195295,1.8285276025114443,8.2739247526866979,104.15074354047002
264.24059658936005,0.76244928974017645,7.5453390109493954,27.435636504008269
164.80523539708858,1.4963812667538516,4.953213321632548,48.142823130168146
388.28609173438412,2.7933441813791902,1.9523326602001918,557.60710435032013
334.21401895220293,2.0770806009118559,9.2463256535988947,74.832095703182802
193.09228714811795,0.94376645609241872,3.7431771401264124,48.116123859465908
56.288667350142482,1.3471390890240125,0.97601355212087082,78.955582355210382
375.92690956102274,0.97900752415674952,3.7528349297009722,95.165901298237642
138.60565280220368,0.56205782949643135,8.0473417897109023,10.473070818810342
469.03844376155183,2.8186511462600667,6.4157330773879773,210.36281669994099
128.07558175278552,1.6205183206421787,7.6329665550761669,28.238552857643885
70.151386881628156,1.2688376810519655,8.0395361466925852,10.226322008920475
417.24520934120403,1.9961929788943416,2.5135688052651544,330.22290367182478
85.109315146002075,0.51828614073253909,9.2759415028852121,3.8334346071184471
97.841470997292149,1.1950552665020346,4.6609012277435395,24.515934369036689
303.69756784521331,2.2575836642472313,6.5706296680095635,103.49768522689205
438.53540001035759,2.0844244326731571,0.52193333957404908,1753.4202351123415
106.2529862001409,2.9545148688563385,9.9370007349061904,27.697320575304506
162.05859972104645,2.0508942741451102,3.1685156666594736,106.83294506029239
390.92837073817702,1.6937646840693319,1.0895995121314748,606.83867243313875
486.19494876987403,2.4035814079600191,4.8534893945968829,241.62406305913339
255.36318123914774,2.7583196799101328,1.7257855432293967,405.61427345576357
80.509776250112878,2.3017398667958791,1.9471037464969692,98.158710197326954
16.828780977018756,2.9080280588734491,6.5066867237869968,10.320061160145137
122.53145469943908,2.455012926845443,4.2328102199172157,73.223833164046411
74.592886715395309,2.6670035956548164,9.2575982764724536,18.085853388631527
342.05275007030014,0.78526017795909298,3.5319866987766657,77.910898519712703
69.697927267980248,2.3310337574844695,7.3987112196470601,22.868648861108085
258.10166649411019,1.6002217488184216,4.8804445864716222,81.020669018540318
350.18859346501438,1.8827595060281881,6.7695373607281484,97.340674444819427
294.74713851824214,2.135256023705892,6.197105888801909,102.37624481121708
107.89006931342823,2.9245377917639237,4.9914477412104832,64.46327380382543
404.02101782930873,2.9614452035790615,9.5255803989321528,126.00596976815032
360.54949351174281,1.2205706137197632,3.7557796061720805,117.82740175722677
372.10216191861548,2.3343837435947905,2.1837372618680893,401.08288551622053
74.218298263083497,2.3749588448381713,6.9418935783583686,28.146292106577036
70.639363788668859,1.366232153282622,8.5370718324251342,4.8628670784945003
464.50564999318874,0.80967443716055254,0.88241052942927567,425.50373442194285
204.8133149742209,0.60236740071429939,4.7715105400154654,25.48619356160064
157.46485897266047,2.4433578188229461,8.9786330520296005,38.914204849673517
249.40618222225132,1.7242493545422648,7.6213768797672419,56.636914025203694
334.80346425415541,2.9638504237373153,9.9221733067274673,102.81488123041063
478.25539595301524,1.6624336404841327,5.548431210173816,140.85459083308396
150.35865117220695,2.9447924476846006,6.7699593286109367,66.158758432255866
463.15613036289329,1.5289400054851496,3.3735626708103172,207.85030009039636
22.181150779265593,2.4842053763999314,9.5015881968269262,4.2895937632252448
282.0470407401441,0.71204818077958021,3.9801871412870948,53.777219679998446
320.64780472373172,1.8886542753444098,7.5158517705229713,79.356350731853141
61.889727837869117,2.5051494674643107,4.3298319391312781,36.846626073483861
78.766402561317193,2.8117541680497218,5.8372798355984932,33.736522527872616
215.36601646498889,2.5564577265435791,7.3379340827046891,79.21561385580732
483.45363695015902,0.59242681800293551,5.3348744416378651,55.040616296561915
302.06085108484268,1.4317558532668355,9.1173201056403315,47.024650576738189
467.18137858410353,0.62174618078462818,4.4833593853141966,66.081260101107588
404.13684865035566,0.77320572778639507,6.6471820823615886,43.841842711011239
239.01698476209285,2.1882640716687103,3.7524431163505141,142.04146682898892
394.53409013357185,2.2831454907792454,4.3774883481946238,205.04728922428075
18.74002414872399,2.434301706879066,4.6804760282187479,9.2881119698919861
63.480558415210119,2.6636413701391572,1.6951666739667099,98.643284625437175
416.42002129254081,2.3485786711912748,1.3713749510605635,711.8447163593089
400.44037327932926,2.5021789802665801,6.8411542698942007,148.02347479124273
123.99396356355251,0.62240927455819817,6.7274185142589964,12.046700935717384
270.07709939353623,1.0863378761032465,6.7976422849959048,44.625683663796352
306.94775214300535,2.0547444334381142,0.68778123075557085,916.98575929650337
435.19208735024546,2.645313261562058,3.6021950053819092,320.74140278308573
305.52250709597558,0.51125031234914786,2.3791935489623706,64.71075658832612
212.16006894410336,1.7865733552908745,7.8924385141681173,53.035587103326769
193.35018126951951,2.1932184984109933,8.6759888132632366,45.354386699384477
218.68222232301983,0.57401822282153303,2.8434635836483997,46.979183770421429
329.44620253418736,1.5033888938834699,6.8445670090558703,75.435403071875669
435.0704095586392,2.7390872034592419,1.7289466328536072,687.34648142145033
232.40947221738688,2.1790320221396469,3.1139489932162765,167.64088026444188
131.44138584616547,1.0941459084014933,1.8172177142174855,81.377538862160037
125.96455786881477,2.6319528240797818,3.1934472826926772,105.99860912361912
375.54699731928872,1.3700785585237858,6.9099971998181404,74.524481537628944
410.1186940777161,2.6333616778601487,9.1481056467598982,117.56814830554097
61.586259128521235,1.2473591277972638,2.4239628752797664,31.221463986352052
42.613839908037299,1.9758006272078725,5.6497508320318319,15.780158141116766
301.27249524066139,1.4923501693695851,7.1632154618126069,65.913968557554952
81.624889654422162,1.1870626268876676,9.5527634506128738,10.550409138421411
414.08545332360723,2.7163939054296731,6.2955745874281517,176.62033387763537
162.06399022279646,0.96898420484872827,2.9235158447601166,55.567657223930169
80.497247155859895,0.71202897808940779,6.442042490682395,10.966948173124992
461.27553151885064,1.3548173463641509,3.5446660359411535,177.77643182414735
91.110544140286294,2.2940978691039189,9.7732197115712243,23.061701866369727
149.51284034558842,2.5185790149407041,4.2969232840545502,87.026032196696647
85.270563644108734,2.9968584251669119,7.011563347229635,34.358728577326644
66.590131196023933,1.2409051425279123,0.72066203229420556,112.71056360400539
20.362528004855619,1.5198548778282055,4.3005837382801761,3.5215685059887258
37.143750490487456,0.84205319507406573,8.8135223265638611,4.081147307543886
95.574320758567822,1.9371798240575839,6.2971607221158354,29.213790446822198
36.15714698731594,2.9939500931572929,4.7174574207617752,21.958655870596505
299.66046989437592,2.2522025253016462,9.3914062446393967,65.222242326490075
343.55011813175815,1.9880321010334294,8.612851573398677,76.496216232475447
202.87892384769384,1.4809227323044851,3.5610489013179132,86.889040650676478
165.8156375065042,2.788246900713887,5.6732098193927261,80.001086210724992
257.21785614089276,1.7422914903258735,5.1533304328783958,87.773090053566349
438.75242169495817,0.8359172832826538,6.505923751091192,53.248653748181653
427.05449714288096,1.4134461579978337,3.6740570361081781,167.52469169176339
31.302780386268051,0.66791667211941719,2.8199475072759386,7.0905855153571453
98.934220702296798,1.0049475942219539,9.1703824349275926,11.493512788128381
126.00498684115405,0.54417195249978056,9.2768077452358106,12.617116980732295
132.19991215778379,1.6331997912504086,8.511567414738801,28.773776705145515
289.90399935395862,2.086350662379493,9.792942092263333,61.074176545880981
213.96858859456421,1.3582311559472693,7.5774194949070406,37.020375767996995
34.134518764521054,1.5509544287631929,7.7643386713389964,6.0870327544905223
193.07092784519008,2.8980231821114399,7.7446058736450869,73.39261187417101
266.63894487164225,2.3799078039372885,5.0657724939519122,125.03096574463616
59.819232422820825,1.8521415923623781,4.8362958478855811,22.020725651286607
418.39469135639428,1.2113521877795632,2.7821496234155298,185.46626185122383
35.461314567901084,2.7424919969324879,6.6257823464132599,14.421254378135417
463.1725158188504,1.0877427922016487,3.248541292972178,160.25575305784452
58.565439374138997,1.3133568262916926,2.9491798921723671,26.28480557142959
423.35172628289882,2.7726620360573713,6.0666330539125202,197.49783471378456
452.30004052453239,1.8238551382126809,4.3948326881379103,188.50732551324924
489.98963348743041,2.3557948735449417,2.5791377835490059,449.72216488529853
402.99268133406082,1.9768619854094154,8.2525321591518956,94.907217939183013
391.94399497795115,2.1335980225237376,8.6754142332965714,94.474907545751037
324.81680523781836,1.2484582287870638,2.0931454369389191,194.77013947350656
391.70821374328318,1.1034301540666573,0.5713168115999987,758.75876624635646
75.930582122442075,1.3062308679216632,3.6932347010290503,26.945736319650308
272.6733376143423,0.88860391020855611,8.0763529389671493,27.110624083314057
261.96920639330312,2.6857859132270185,8.4721517292260824,79.991424923843098
430.21035062005319,1.2081173331252852,1.8141261661024677,283.29198653120659
236.77168914082279,1.9037234860359615,7.8561910612389863,53.403226407078535
198.69385308917322,2.4799360628534353,1.5991895894395798,308.36959907703425
323.38600290618393,2.4595602734392839,4.2055946064870273,191.65385401912218
140.56702557541456,1.5959656464604821,9.9867903926132016,22.43354441549744
78.486521367438868,1.690643271466814,2.3296128206936433,51.880252392504254
244.15986427163546,2.986754372337562,1.9626540344874512,371.13230653649873
214.27579061149365,2.1864936924475602,4.5166031591945384,103.36541050707088
123.95927085914811,2.5365961077947068,6.3868509967136839,53.941005379822137
190.08078695641274,2.7563849230480799,9.3625574329259056,52.686749290604091
189.53230041486123,2.4689745905733478,9.8178008825638248,46.785663159096181
170.47282656214728,0.96294836238391901,1.1615860476182491,145.15386413939444
195.93739906619518,1.9054268343439305,1.8109764148051006,207.1674457707314
346.01423927341324,0.75473539328636219,8.0120107520119426,33.860408251553785
155.4694725399298,2.1323053164099961,3.0710054465731744,108.20529001729587
474.94038409051683,2.8883735704695273,8.9060660653104264,154.77178000036429
459.01052957370717,1.7818301607502782,6.802805943676324,121.97387748339095
245.64610986703849,1.5824312321694181,1.5625256226164332,246.95667336971295
170.8969904522975,0.58960687854540794,8.4090282067780677,13.95549168807179
272.36304701670156,2.899436305823051,2.1753856100767206,359.93081284563232
425.79463949907603,0.75750671032539696,4.5232062494567113,72.046135158852238
329.76779687444997,0.60269773326211729,5.745756821313635,34.992405182003417
404.15199569406792,1.1151665287623462,5.2572784162626434,84.343420276420133
271.03391527221271,0.66382608479595606,7.0185476983439292,25.583874047985542
320.12963834113418,1.6377946060294057,6.7005239812579243,76.84982518377106
151.19625094940625,1.790219503142781,9.924399052516522,24.865658300567997
370.09764953204251,1.2814248725714599,9.9945081376297846,46.656764219275594
109.17825063160198,0.6274012064372152,5.4063643250385889,10.189460762474427
350.45108312106413,0.77900092062306681,1.4043913261282079,195.11677179059339
431.75234347968808,1.4612609449748202,7.4145113402028242,82.506178566450529
74.730390277756527,0.65132112706634038,9.7783087430575968,6.5774240168588971
311.04607286554068,2.2454743140247837,3.5241006824756931,195.53662577265067
56.596916632667956,1.01755135381203,4.881484415456951,10.52530115559574
365.60065785299918,1.2551789219590963,4.5353807857468311,99.77756589505195
51.401677223524914,1.4853144429452438,0.98848196829082891,80.214716237035063
468.61051312330676,1.5415240826728698,6.8865120966227256,105.63911089841716
77.329885718523059,0.50415176918700133,3.856708103150444,9.6328807830483516
479.85132049544939,0.78017592749674392,7.9809068089992712,48.028570157826401
402.43324628169734,2.6569114093521953,8.4051407151788666,122.47677081032472
300.90418218851352,0.50308265627977033,8.301692472679532,18.137880934340608
393.48581126847796,1.7704183895321877,4.4583269813788613,160.74286159036657
399.60627110171208,1.7237550162680202,3.5546839812885453,194.07642454958946
473.55326078049183,1.3327354025265945,7.6137974068370209,83.044369365501083
134.15784338120173,1.578317550366124,8.1131996215058688,27.330241840583902
299.13718872557149,2.4514528438164609,5.1669457407179786,143.9376895625073
56.5741068065566,2.6030092655373913,8.9837946855948783,11.904001193775134
311.92119301181941,1.1508713585381252,1.8671326127463037,188.4833677904827
93.932739005466516,1.3062261024193247,8.8511534067601207,14.334804437976054
286.82579962149651,1.1062071325708318,1.412904713232872,222.95861785269011
290.49095187658634,1.6996585013776628,1.958492459518832,255.0476867593413
238.33272496080139,2.2081458941470324,5.5714801261026237,93.750301192989653
266.08957000143016,1.0706321886585513,1.1414255617804427,245.23953938344943
384.32246110322808,1.3268393551371667,1.0016674633010485,506.23621452415074
401.62991109091263,2.825961543972876,0.50492806957420244,2241.6482938405497
251.15507563196027,0.62142322461739519,4.6450082670955002,33.074232794607134
303.80078634608003,1.6519240130989155,7.8589268722761831,63.434782878233008
466.30575548814988,2.2788951039919443,0.83096432765919881,1277.876034329857
68.669458365550184,0.87613502889368511,6.6964472614256261,11.408531616058081
67.380747291054149,0.61843505001370458,8.3197095154537717,7.7015886226710837
52.977415836276521,0.84551342909632687,2.0960080614897754,20.987837732995814
332.35300966985864,2.7970579838267073,1.8952054808033403,485.71012345083375
215.11806738728595,0.52314945455280859,8.6776092493950934,14.35583865104987
389.41749390950321,0.97080493702837956,8.3196837945259006,46.688065622775511
338.90339252121038,0.57820878225411132,5.6199467795097755,35.563273883709684
173.4825015808367,0.77657366890550816,8.282398853292813,18.471317447470589
450.19960820715255,2.0503732165707405,1.3811827355327002,665.70652023047433
383.64075206461962,1.1040972718477144,4.2475744204181671,104.23544714532294
142.56212104598609,1.923030126076692,7.509076783010542,34.353599684746698
188.45408870830647,1.9754884569153153,2.9457936135776519,128.06323500673901
164.07559030008881,2.6235883327244478,7.647124687118751,52.50006586287946
87.229707826249836,0.51185348227968475,5.2896967417127314,6.3505263052037346
82.413852545673905,2.633423648355917,7.6275268855082139,31.860691942754677
468.70245705411457,2.0477977160674348,4.9144565596446306,194.71673158823609
224.57297822738909,0.90685871526239392,3.9950912321072671,52.863751155648806
197.82671316093081,2.4323434703382101,2.5822975565470072,186.87132032443554
367.5459972519152,2.6387288544764642,2.4796037436326426,390.89692081289627
280.96660197392094,1.1356587093853934,7.6391627004282618,44.833662909703861
468.7085935508465,2.7969842022567022,1.6296483063226248,803.91822710750557
392.34773201560216,1.6361435757466445,1.3168323260539787,483.4848235355704
244.89108642102477,2.008561135833304,2.1747679677102365,224.3704823210559
194.41614200560485,2.9616238340441092,2.1657918588122578,267.09386858924904
493.44945701291778,1.4038401965979983,8.3195224166655475,84.15355786487234
361.70251564178528,2.5328983645502823,4.2858129230050181,210.24375922837737
476.08538340188215,1.2959977945711492,9.9086903449245831,60.641629727784711
68.054502836350267,2.4980338056037272,1.8035069490108175,92.955097278787832
426.76150280348349,2.0018347971566062,6.708628344089612,126.52320136724984
322.16620315569173,1.0408892380635035,4.7629303184118807,67.314588786816586
69.741622384205158,1.5350652344730911,4.2327226786222027,23.881053239305142
298.24641998491813,1.2940890859089043,8.8132998910137825,42.155515730778632
346.18721890166989,0.6952709827009097,9.7681586353697973,26.374205425664687
16.028316085415391,0.57458692524924371,8.7921601083546985,2.8654813768856933
232.61580130245582,1.3661966385179523,2.3268564508337639,136.251037471861
414.44576048619734,0.5475853695437165,2.5975802514848736,86.486766697510575
154.72592241860403,0.91371939395443758,6.7327018514031014,21.31280893837214
234.68856008129003,2.3129583021271722,3.246294025562821,165.37896202484481
226.73392226326766,2.2702280892089695,7.4798887424155085,66.239436399387927


==> anc/competitors/data/v3/renal_clearance_urine__s42_holdout.csv <==
x0,x1,x2,y
185.13015609448331,0.65037117423735424,9.0306896385828672,13.332682422336903
192.38224283173295,2.2776883788865883,0.8204163847635868,534.10293472898491
292.24179454755711,2.7874562537067291,2.729777407509729,298.41671909403181
376.07502721914506,1.1654318526436678,8.7421852540310692,50.13504095019357
100.45760214555833,1.0740620107899725,1.1177235085018939,96.533439029313044
296.45676663349417,1.7784136419292544,3.8889475996878016,135.56951964731232
272.03844889244198,1.1516137649059575,9.4784751700369174,33.052069737814357
305.22116259764601,2.0320445726010576,1.2557461762704252,493.90793985262059
139.44019320050404,2.1179518872635299,3.9829165503922961,74.148583484710613
17.185742333669523,1.8347561226717362,2.1030731568708161,14.993128444602119
123.51289568663584,2.5807723109271596,4.4646655748847746,71.395865128986955
445.7936906343499,2.443545484006477,5.4855741870502124,198.57851200330055
448.86411100892803,1.2741580554822023,4.5321896122259195,126.19150384089755
43.587566164360396,0.51056510155402002,3.2232296863415626,6.9043451167944365
207.98279038909345,2.134491070803251,2.3575344322397971,188.30580071082881
426.1899937990799,0.59602546454091199,4.709837834255457,53.93393530224192
489.84103814693503,1.897360430219313,7.503692743875539,123.8596827723413
283.04063117530183,0.8853354389788024,5.9293617839805712,42.261867394806991
165.38788714027874,0.75319406252475585,4.3496823179791004,28.638683356868295
303.99974012280899,2.0060747879495908,7.1968947981007076,84.737408467404009
433.09807199223633,0.82195552700384011,2.2369112513264904,159.14236820867384
92.265522025801687,2.8508205269508999,8.3754199376264857,31.405284281845422
105.04993277980802,0.75720697146486393,9.8540122479559695,8.07229983596641
262.02826494575407,1.0557214578723397,8.5024480233729296,32.535201757405417
59.316126098250272,1.2702275599688777,4.6548079289913815,16.186484871119635
394.30169761356706,0.5584107423187713,5.8721023660834586,37.496332648029025
227.59081390481259,1.5667709016001825,0.63129542705961172,564.84278107069406
407.93961149561738,0.91993867404739593,3.1759238529176907,118.16386118512334
454.49046942130298,0.76660424412213057,7.6163268086345397,45.745715950166037
342.87861984725191,2.8880249807016201,2.5289289497884737,391.56577315079744
140.57645204942807,2.4605308640962615,8.0892243560995922,42.759686690102647
257.83186466885769,1.1993744882169162,6.9431918453017465,44.538155883230559
170.81726818945867,0.95233803214946988,8.0603981510871758,20.182102421672038
346.13460653492444,2.2673945711626038,8.0774580150769548,97.162216910800552
363.56101567458614,2.1681338568077004,5.2447772514079354,150.29216863077716
427.51153427240217,2.8085143962900179,6.0655453571718141,197.94960351989079
206.81796722746236,2.8163402947895722,5.8348041692534549,99.826790735925698
389.7922103421605,2.3588991134188104,8.2984962171501895,110.80085781004819
113.5429357106802,1.5106846048131763,6.5997853478418618,25.989870264417998
224.73305926750149,1.6421120797386535,4.7949859969581468,76.963075924287864
113.3591151373719,0.54535112029719179,2.3999009054260432,25.759613780840429
409.26515671414109,1.4557212157125892,4.5865762201502829,129.89557850652957
403.35878047451183,0.84835104649729809,7.4235904401624246,46.094924859828211
361.9405720045317,0.51683171367607483,1.7754007837908001,105.36345809118608
168.999282898822,2.4633345774113797,7.7388492362890329,53.793757238514544
376.30813940736562,1.3767115902424365,6.6534582362181478,77.864436602995596
372.83051448822226,1.8362147979223415,0.53997012050279225,1267.8422042738448
407.25585027131331,1.8326773827058715,2.322192707267599,321.40682529534644
147.44753573490615,2.8276956378329814,2.9287629098682251,142.35933957029528
181.27518815497496,2.7456139994847839,9.3050989257609835,53.488060506227662
475.85361610836634,1.1266039082974113,8.8707965693724002,60.434092867837002
158.35182030705292,2.6683885769815299,3.5057682174320579,120.52827290478476
145.16572201748326,2.7883960906133765,2.815827690087314,143.75152754892716
74.051538719242629,1.1364035548256179,9.5838232518452848,8.780674437485203
337.843675709178,1.9354601966769875,6.423001485776437,101.80333734659229
30.831019743229337,0.64754072255105588,9.7086972791657651,2.0563356985451362
476.62465815429545,1.3242667289237686,4.6799210798363555,134.8694061739325
478.12961589917791,1.6365535917335188,8.8078114766850071,88.839860195153818
465.46595999651817,1.2012720117759783,7.403503844927803,75.525216423211987
106.39701274335647,1.4219723459399707,8.9263920998931532,16.949021297584107
46.880101488397123,1.1017943264333325,1.2109327985368337,42.654910251787719
111.72397214461351,1.5767601658805392,1.8266996655384362,96.437259049723551
15.52816555160836,0.50822693708658284,3.0573245803351328,2.5812869420629951
196.00809992867698,1.1608056968765283,0.67093963565904857,339.11742120832861
377.21755632411839,0.65900463648703811,1.2137157871605613,204.81575770178145
331.49143912751435,2.766328937003077,7.1290183659349609,128.63122429436635
28.110957499512391,0.88606388038424644,7.3747321296051958,3.3774927204939753
476.89042689424946,1.0833652525931035,8.8513679271222152,58.369115603975949
48.898621998423927,2.1582135410766541,2.9034267612539173,36.347969766390776
372.40901759772237,2.3220819348752055,1.5785724152052545,547.81411598140232
181.67625234638271,1.0309253496928723,0.77555977978338531,241.4960894869983
278.51528003360306,2.155219307897672,7.4450020449453618,80.626103988847674
17.341799306567921,1.9524558303608301,2.0229023816179428,16.737879925760435
441.79690276648978,2.2584273059715434,9.1090596089625517,109.53558673825968
494.62048955682798,0.76583481659648855,5.3237278971183972,71.152695859916605
386.9555639727692,1.355181065688329,2.9730948243868429,176.38013064948055
271.60054116834516,1.1601016861551976,7.8292324637581316,40.244589393481483
179.45269058128693,1.2863526033227297,3.2859526156813974,70.250384804967226
115.80312417054476,1.8696450048782753,3.9627015915168307,54.637152875264164
435.68056756372562,1.4894844429979281,3.7118756520005824,174.8279005933077
126.62440853152773,0.82544359305368564,7.2278739989203906,14.460864531143473
42.509743142277422,1.9110636398071752,4.8831347221496095,16.636613380387463
432.94074584213422,2.5972218522771739,5.6963094377366561,197.39853990255662
25.716171010198089,2.8441361620044114,4.7906870172018579,15.267182275896964
73.751056183871754,1.2131725366662169,8.785774385755504,10.18382125284981
475.41026443222074,0.57121512951392273,7.4166020557261216,36.615357508663308
325.62495707597117,1.866754147270727,4.8616522027752023,125.03192612779513
305.01613041630344,1.4587229097848753,5.9832643255999054,74.363088956057837
439.90919156296997,0.76097004779740285,9.7980987020307797,34.165579334366917
317.3769365378181,2.9105768337059845,7.3689083442765861,125.35777565438471
220.38358046522947,1.7969125662679795,7.398495762437153,53.525748726880508
480.1331129153192,2.9602479439322789,5.0609363247960104,280.83994128866397
257.50328252219606,2.6875002989837093,3.2869432554369431,210.54216485878871
255.68323026556558,2.0168837108289859,0.77369877726511405,666.51694096971926
118.72092687301384,0.81866533425374988,3.6024121088833638,26.979896897897561
258.18100527485865,1.8033888903156641,3.0497736330771508,152.66731653569633
149.3327622054741,1.8184641070979048,5.6661912968843966,47.92571479783232
121.0973130720628,1.1544462896314456,7.7606553004385646,18.013987008607401
350.63201021767611,1.2666858079553662,1.7860915978317577,248.66618917907672
261.31723034484958,2.3905777886692068,5.4708333782486003,114.18720393545227
202.04159322488306,1.569490969770416,3.0906833743497399,102.59946350900404
306.66436491019925,2.5490086100780336,3.8676478841671629,202.10994639925309
15.104391313144205,1.1831051840193283,9.0022969706434814,1.9850582270626951
163.25248111833668,0.58108209967859326,2.0899252498276573,45.390663859296268
417.6780196161784,1.5928518960759832,9.2842565310502039,71.658858549402353
484.25801234353969,0.50832895094705211,4.585386625044074,53.684102897196823
307.51349960829691,0.7451703002811092,9.8796801986324141,23.194063191977534
316.38917670723288,2.9323196516672922,4.8898610033890577,189.73017838144028
410.53545430862198,0.99147051109290296,6.0302578335323114,67.498572688176509
463.79118277279196,2.905188565476954,4.3512721833322061,309.65675880305582
307.67218261775031,1.0718850113949339,3.7097759601989924,88.897336256780733
37.669959644696632,1.5038165762114062,6.774033009347912,8.3626267632201419
165.5739774652065,1.7180889071268504,3.7379438268231264,76.103555101739914
428.04705317543028,2.1897809523396417,2.0525219938336354,456.67198040492468
135.35410968977735,1.5376155719322977,1.2774193767160489,162.9242444396524
273.52233278986103,2.8627964524803597,2.8246463382626206,277.21656809843205
286.3885849712625,2.4938565689682322,5.6953037500732497,125.40368086582106
370.37622647174572,2.7177972730673199,8.0597214629491845,124.89358384669791
471.73432772374383,1.2852666805951269,4.332651447400643,139.9384235904829
305.59446737249152,1.7053314291563728,7.2203832266017374,72.176203593543221
243.03585343409247,1.9129556035271107,7.0590861778630041,65.860762423144834
24.543594537212918,1.4961615827281363,8.2865961616420574,4.4313952957685236
82.019734110663933,1.9738225354277974,5.1518071945851318,31.424390203807206
410.96625566803186,2.6488841324640431,7.8380184420230625,138.88739885845851
339.93590879332174,1.7154112624728277,5.0708366006829824,114.9967810803565
417.79241758177602,0.68695010594102335,3.4104098442454314,84.154854878639355
475.90888118063674,1.6879622695379726,2.8193361999540967,284.93098311014631
18.283831123306232,1.7849103316766644,2.3396349026126018,13.94875714932193
102.017754043765,1.231188867806958,2.0131239711991,62.392145190411355
438.34012483404564,0.75602558563573408,3.5191888254396617,94.16839107628671
402.74099148926405,1.9439479994767879,6.4022797755372567,122.28574385397802
126.51428257798614,1.0161343577377422,1.4712240826844813,87.379965285412723
359.82746482634582,2.4653572732705165,5.5733668656978317,159.16828712495851
231.08710678461162,2.0120504543678548,1.9985194357180704,232.65168699121031
255.39869919427346,1.0726999634083738,4.8751823785741495,56.19608744983416
201.21776022160333,2.0583608511690499,6.4688155199508826,64.026985917696109
360.85924351235889,2.8521795089981841,9.5748592361138805,107.49352179471502
263.77084673793252,1.1946349614423899,5.3926638000954403,58.433065179553687
385.82824555353915,2.9844881732222852,9.8211674371770759,117.24673702138001
227.32150813088438,0.97480566213654951,8.8129284105594774,25.14422935580594
110.58589349228473,2.8656572368772446,5.3454864572796863,59.283896520050803
382.60054868860306,1.1752225356783352,3.4532838707055507,130.20672606618783
133.8341521713084,2.5157468766498972,9.4910638437443726,35.474721891790118
272.28672241029369,1.5713275846601973,3.0138209053448906,141.96319267055009
416.09260334337051,1.7536628264179428,2.5100063581385208,290.71086950229375
424.43576958513682,1.0364764491268279,3.6904307656031019,119.20496746404139
31.372159045260247,2.9653395845480905,8.7403104017190714,10.64368435374462
477.90819590903311,2.147923076990006,5.7308878415741678,179.11885052590907
72.796069406064788,0.87857571757797115,5.3985682052843256,11.847003961658896
309.8979750411512,2.1563238444284965,0.77717100719317733,859.83700721769253
215.10464308407788,2.9812367510103708,3.3232740722233185,192.9656878543868
227.05774215672491,1.4986826254985568,3.1395079859201696,108.38879680552199
332.76007002931232,2.984603105904732,3.6342847050747373,273.27433570181398
67.879350089555714,0.76438523145423332,6.3106866778971122,8.2219218569187067
76.789706488273652,2.0040699371743065,3.0068532343034207,51.180397001731016
312.6204462648069,2.7420964264338514,5.1543454297108866,166.3131468821573
184.26905472083794,0.5154107580628251,3.1812582767417097,29.854304466741151
485.82960299676836,1.1534485606902507,0.62438441747839368,897.49109784074631
43.893912828151358,1.33501077186967,7.306473568926946,8.0201270684534052
31.674950142003141,2.4005920328867623,0.70912664438585404,107.22856566591452
76.845971477835093,1.6271494242487132,4.1780004088854472,29.928163238104837
255.26263693556155,1.5566363631693245,3.9003483575800502,101.87579836046197
99.625301249854431,1.1398055552957556,5.896240674434071,19.258622244672242
367.76562488023319,2.9050127629190348,3.1147443812180322,343.00209047080261
187.48406369660802,2.6129646405532467,5.0933291502600939,96.182519262760167
396.53605210304528,1.6059473341735104,5.7024922812117822,111.67327974764925
481.14657233131442,2.2538545565492765,3.761621323428725,288.28909163789382
178.75601575471632,2.0714442257298371,0.62090115574224503,596.36403189961959
210.35132134299266,0.58425070081469888,6.4927619624102642,18.928447958427668
330.90670166303693,0.74891755490541845,4.4753668281400127,55.374642443398216
157.58778705751391,2.2781276519030018,1.7493520458857661,205.22175404445017
61.613563545705993,2.4954197903425865,8.7304813115005153,17.610908303869888
366.19485190208189,2.0023676927424243,8.3203260402359298,88.128366262499668
204.3684038619256,2.971588804611343,7.7870423352625462,77.98838567787395
346.80411980940482,2.6135701156501874,1.1741693325096596,771.94733197545077
286.94152655856124,0.78676968399401592,0.67664862214165056,333.63977519188609
499.64692962307896,0.96794647867797579,8.7635940922224176,55.186431619435538
250.97681270266332,1.1586316209211271,4.8274151766143483,60.237137407196641
124.09670776626535,2.8099389843879465,8.0333387118437649,43.407129898870522
228.86332898252329,1.5285954518760567,5.9951515301602081,58.353728345970609
282.83945168347208,0.89346120576424193,7.1341607143770283,35.421977112114845
153.33612156586238,0.79493696336110209,7.6574013145790571,15.918265981314331
373.99024574066163,2.6506390738767172,7.1693256033878043,138.27146560905484
300.76091897597456,1.9792086156491593,6.2293660630295982,95.558455878944429
325.2803223577215,2.8281124482949593,1.4721031775718143,624.90818772816078
63.640358792049199,0.9084657807025921,8.2765254686412888,6.9854298706946683
475.92221114838861,1.1301984742557876,3.2377891497642248,166.12772852843688
230.38894604388156,2.4361386283876785,5.7525529765862178,97.56701299326356
33.344586732697536,1.1217745703566704,4.656607370349783,8.0326955830469373
47.679376276595995,1.7411794566416425,6.8381836608150399,12.140409587712201
420.1929933940192,2.0644249814103071,1.5040492467649953,576.74767926779714
102.34292662256892,2.1360195035205587,9.620730214667546,22.722442313151884
414.55061209443704,1.4076935047622863,1.503221603809717,388.20637127727059
416.99578026261742,2.7301417912299697,8.2355502394663471,138.23698154445256
394.85833393457261,1.4200976145531201,1.9409077350748698,288.90470575886269
304.95313125661625,2.3522422699316845,4.7868914160384728,149.85166433615896
306.07862447402783,2.6194115733241774,8.9347909266261336,89.733033249291779
141.81768501583215,2.0870066272464278,2.4310658634771345,121.7467831436941
30.453958351913503,1.3743251236919616,6.6451074162147066,6.298414375782162
358.22090123720915,0.76049506818942381,2.4184411628493665,112.64496854341554
17.30733410010588,2.8483528588831613,6.2353661220640362,7.9060946219729189
20.459165864814796,1.0545969508272008,5.308153617509217,4.0647229700232339
323.61182804545973,0.92518004983267244,9.548084701375533,31.356991120366587
476.16881403210198,0.94185312791649445,1.066620689033158,420.46914289554053
120.9304049006446,1.2277515400622954,1.571128741041866,94.500524991138846
13.496441995960446,1.9602866211697649,0.62908961595263091,42.055843884835589
432.403466801158,0.87522869798385061,8.8227415889487926,42.895047920945885
273.83261434194588,2.3878188053479796,3.891853207638468,168.00804941974047
171.17988959202066,1.8965457746636545,1.0430706346533776,311.24497759542635
121.69810498052976,1.2001515688475739,6.9539412204453637,21.00336585945508
338.23807083327017,2.5315571257786469,9.2367984383488562,92.70192525502938
407.30553672749016,2.1956131406779877,9.2774817872605464,96.393117142819278
493.72670757310607,2.7637624093686037,9.3679126640074024,145.66140439530443
151.21156190075513,1.8026559450919768,5.8649310116840434,46.476662808821509
470.98433093370357,1.3902942907613927,9.8684849509238326,66.353328762375327
206.28625370284072,1.8058514777902208,7.7407597704495847,48.124776784727317
19.734451046282604,1.6124659942669926,1.9313026942397871,16.476511591148082
89.495453500252253,1.1489036834756248,9.707083295016572,10.592435756016222
164.81666614366279,0.9141685502958603,6.4937108979712157,23.202482389572015
53.677979462559584,1.5115158056935396,7.4087071468066101,10.951318869490455
258.94649126317665,1.5516586697573724,9.6661943030816637,41.567193413819922
44.57008383291965,2.4375603808352322,3.9938183379853598,27.202606960944877
36.323450325685947,1.6218607836452523,1.6479839007995505,35.747666941002485
310.86103294235238,1.9146552557323322,1.4712232628205724,404.55566844720636
40.431924161675788,1.1044468375698511,4.1169524477805872,10.846593771395135
397.14232886114218,1.319389827692085,1.8251264686776258,287.09547411527234
12.754831269532177,0.65733011325172075,9.9283223560398604,0.8444664045187571
28.295111588698894,1.5401594573976192,4.805157269878114,9.0692106967314707
237.09904385343145,1.9949099580890988,8.9727680026514598,52.714083713837809
443.87028600314613,1.6670362906894423,8.8044134189012446,84.042836236816456
76.9613092632068,1.9730391634218538,9.3065305930223854,16.316249726657173
40.470331690242276,2.8678056464937898,1.6566906851831418,70.055953579483784
142.20160534684825,1.1875912468165684,7.8886556834098949,21.407624894611114
101.32997192723619,1.4878437434743093,4.4919213601761321,33.563179911158151
361.81400323598882,2.3039954328813712,3.6277502975567102,229.78919237348987
48.774249719421924,1.7622304286534103,2.7861751087095761,30.849269567307999
312.29719197696704,0.5315396718106209,9.49542581699151,17.481927628118708
26.942172787968097,2.6105092505369965,8.9176000048896888,7.886964121960176
424.54730098311404,0.79706090051332623,7.4433650041777888,45.461972352850154
195.99972934958456,2.9440954990895745,8.7929202581107067,65.625742536288271
98.338443421316683,2.2160751430923429,0.65262678806921604,333.92037234803172
238.80748952718577,2.171781242861373,2.7711491880518961,187.15615479892494
179.8633855745471,1.0124270109078126,1.7399885578281873,104.65502718954039
204.09910945499789,1.9478354193101133,1.5969842303384061,248.9388854903433
305.30841221864381,1.7021176367638129,9.216889633116498,56.382451540107489
328.13321369524004,0.77204992424207264,8.9109666119608235,28.429600716343892
68.728054485559625,0.96210859424769324,0.62759279275119018,105.36107592410723
259.93120665100969,1.0367433986935535,9.6840858305817648,27.827300100839281
430.95979151667586,2.3929227772185722,5.8172135586495397,177.27619775145843
324.38150268567512,2.1839068704938969,1.5068710624842923,470.12581899903921
314.49284145128922,2.3639175337245506,5.9415129370219883,125.12556145509011
319.52566761850477,0.84673574191928958,6.284610170571292,43.050212485751793
58.719864029485258,2.3610951686144359,1.3816930131720986,100.34297484317189
253.8465429614964,1.3543906548299394,6.0063419824237672,57.240727643216751
419.40186001962525,2.2737707446159199,6.2574388194215365,152.39840245665908
379.10223133346477,2.870248003258832,6.9532111595448463,156.49135306672792
331.08366710592173,2.5910337322701182,8.8032291028310112,97.447077618286684
341.73328867968127,1.7029495207979837,9.3570625721775418,62.1941486132813
50.64848032762292,1.6026341763806484,7.218998688296832,11.244078169231804
280.97886146110983,2.1078852224486382,0.61501453942927542,963.01981810695986
408.25754386122514,1.7762324164330225,9.818913251460609,73.853415860636474
382.79684769806283,2.3677591940887375,8.68274957094307,104.387527038492
448.04723600221814,1.0705893090222398,0.83630352548757769,573.56517840969468
440.95224867188,1.0940987917427027,1.5488583321208667,311.48447374623004
54.030408370004622,1.702983811254406,1.4103879761161906,65.239432218473638
349.33603999305171,1.0743797136317397,7.5098058995827319,49.977264343121675
206.65586359043698,1.4667200291040046,0.96254739146703383,314.90012538282383
171.69604128907309,1.6063496376765947,7.6962317568296648,35.83622250856191
141.43754802356031,2.7609134460352731,6.8832738381275513,56.731264409311038
486.40875901745039,1.5747854714644882,1.9526905528697813,392.27385300144567
273.95714060263418,2.7393211634774666,9.1157060218208947,82.325668614383574
324.02617258741247,1.4361325836039016,2.4524634322316463,189.74576267985327
67.144317885059408,1.3666374490375961,4.6790362008079223,19.611290738883923
202.23796239305508,2.3734260827359117,6.7433902886463128,71.180346134080466
160.06337868074786,1.0352143271364196,5.4322711888573085,30.50287754412123
252.72181819172462,2.6314238625184641,8.1755398014602552,81.342423756529982
107.53931022804922,2.008864445597387,5.0321301848362756,42.930506343453089
459.34279685585614,2.0437187471432194,4.7683320973598429,196.87544116721543
254.31673355784437,0.92610266114530282,1.8366874580186621,128.23270649203047
401.96478603422372,1.1759014963769272,4.936676924496842,95.746794983277297
491.42849780591081,1.0522918709367755,9.7172661623566832,53.217253160266914
397.85921717337578,2.0360410939057241,8.25734678401348,98.101452796248779
199.27604453576356,1.4175151171724094,8.2122688180914292,34.39692633995098
397.8222463521451,2.0203655902996913,3.7579608560068585,213.87832614085482
265.42010036033514,2.5760303729118226,7.5392124793366762,90.689875366091854
56.724534887682751,2.3566140271415343,8.1214738451371389,16.459799926516322
13.135458896792162,1.6390201388186343,4.9480511540050252,4.3510628719027364
156.19418809933038,2.4507105081904905,7.9290963720155823,48.276212084430284
67.298090881983086,2.6944979604691266,9.4963811042374768,19.095123356417762
339.21801521206902,2.2468686514314662,8.6004032127822132,88.621231531101301
111.40280284685831,1.5102034180950961,2.753624797748877,61.097973036209787
424.25107048732292,2.2446847676042965,8.8906542121664263,107.1135928624376
355.1543900573493,2.2757011008380408,8.049596514839422,100.40568305889747
188.04143216600892,1.8296670872447578,2.2010716338300238,156.31168662777083
417.79026344925421,2.0367495860224434,7.2644094428747623,117.1374153420149
142.3681713251776,2.1979333089685733,7.9069509631449462,39.574767486365168
41.292338997573005,0.57572231943240026,2.4248078484657367,9.8040433172936439
194.64632549192245,2.4843463699751673,9.7274026756400271,49.712025736926265
220.44760893016402,2.2453491317149274,9.8184219209580661,50.413584920750296
191.7229502817566,2.620757392956889,3.370862417520101,149.05958093658191
205.15418150432839,2.13777880500301,6.9930834329085014,62.715433783304064
259.28918759116573,2.8168964539624057,9.999168270323322,73.04515468992409
35.113489551797969,0.70440890831314062,8.0172010307542969,3.0851483887413211
281.90328019250558,2.8092332070918662,6.8162529806246761,116.18290256479487
77.877197032655999,2.2315164189424737,9.7110859379073595,17.895449072407107
133.38110846554895,0.98959039329705523,2.3112954060674422,57.107656268567986
78.148668830983368,1.6843735074883985,9.5633609596961833,13.764151324951612
73.67572815505639,1.7006788343874339,9.2086506614171757,13.606635335442702
163.1625459342963,2.2614494803696576,4.3172859647484962,85.466623645441089
396.07724295000145,1.2433364941396106,7.6816038472852393,64.108654969492761
221.17071404838981,0.91014329721216125,2.4900179080771649,80.84160450324417
444.47313256765409,2.7880267467889785,5.472208238803387,226.45391544870756
231.40593851152761,1.5965355317391212,2.293579626452305,161.07912663165385
294.61665412349288,1.8405821930562065,6.8132826868587637,79.589559435630875
15.127376231091962,2.5698886938264809,6.4029254709828782,6.0715485944232119
410.96795469936296,1.1439108066244945,5.7552841982101022,81.68331369338317
352.44829975103374,2.3751266857652937,7.1311593522642518,117.38755519822882
103.04302619905604,2.108713545601991,8.7167303355941357,24.927721377187684
372.01801404624604,0.70706827373044434,9.1871183059813202,28.631625960128595
323.2734450441917,2.2031772197636306,2.5302827641903867,281.48185647692407
94.841244084026016,2.1528291483739368,3.0609316456026785,66.704199365398509
74.642770214563924,2.6463677696914454,5.568114530574773,35.475603142077638
292.42347370099736,2.7541105867983746,6.9888400337138874,115.23608794352373
26.349346593479488,1.9807298651115945,0.61982396666357853,84.202839081582212
157.27202621819339,2.188013751397901,5.9041868447435952,58.282938044546654
450.14852159190309,1.030548513033553,8.8055241248451726,52.682825348450756
328.4856690557632,0.91884606484332898,9.2577361980397228,32.602761400052266
243.54276036396328,1.959203014449352,5.8361488840882414,81.757631569904035
157.95756712031428,1.1428171133637304,9.6827572257144698,18.643099964439656
396.90772275321467,2.0340293185445835,7.4073679001806791,108.98904384337541
406.32461621224996,0.99515962728182505,9.5440134783359731,42.367695157081265
232.80379834201833,2.0670625621890513,9.2086821381662514,52.257207781527597
53.791613612249542,2.9578044887316275,1.9880363924187323,80.031269450180829
210.02923050429732,2.5691831598767667,4.7653223605298418,113.23547942169427
382.69459496885776,2.747759222220171,7.192007405976887,146.21127916881784
70.86399568283332,1.863194897852116,3.333269113110064,39.610793703505479
365.30411601219487,1.6816365487133531,6.307616732930633,97.391578926215246
488.93946073837111,2.3929786112586968,6.341672240720909,184.49734192101317
216.13541022166115,1.3726461422289828,0.79222932640334998,374.48429028338393
458.18000900919839,1.9253108065085309,4.9560247637221346,177.99324352226822
385.83825904678861,2.7776369954195275,5.4234704245004428,197.60753515593098
177.96952605198589,0.96784759984284019,4.7935454748056348,35.933189648433768
288.70743851205344,2.9296240247773913,9.7198968147834179,87.01782170263705
105.7552418891418,1.8509003230486507,2.9632192775155985,66.057349471893872
166.17252603490178,1.5526386728375554,5.8208046998462128,44.324780436579601
419.12238143173056,1.1582494827385506,5.424446996474483,89.492676730542186
396.09886313211007,1.609711998101151,9.7590669450294794,65.334636600964231
429.47123938571963,2.1460666413874976,5.8454030144553322,157.67499657453777
412.37366944310457,2.769954771454564,1.2673179781998387,901.31792726453102
342.63556132772493,1.5089560418322177,6.5228591690873152,79.263094144708646
282.34717446690428,0.7783484799426017,9.0129794770773835,24.383112667828463
70.687006273345617,2.2751060691381584,3.3238407874964322,48.38391705964596
473.41914580811721,0.75890392326515554,8.4679482257794447,42.428181836167099
267.47246820330281,1.1949398256950243,7.8626575292233287,40.649551801685043
191.80077355803925,2.7821507323819552,3.3140660958995931,161.01630057594713
238.08017209901845,2.3793135465571891,4.9397244806725107,114.67590568224176
483.21015634319514,1.305274524481399,2.6551670003583454,237.54509865493333
398.36603365427635,2.2752790513559846,7.8343744783553682,115.69448124410093
94.131646005485607,2.8332532064926772,9.4145555210257417,28.328346174373415
305.76820265463618,2.8242631089396708,4.1841411232848555,206.39118739052302
424.38057069174613,0.65015758981909599,7.9585937639962747,34.668718769790864
55.075724239854011,1.8102291348008757,6.0944912340432085,16.358983352429856
457.96105840997433,0.91615325187536523,5.3114722193187784,78.991755123665683
348.24951240958961,2.5438044465831071,7.6870542920187912,115.24292980572426
479.14983530385325,1.5652933185720934,7.3309641385271975,102.30714836735223
298.68190039629633,2.8296381190961433,5.6063667071368366,150.75034063853815
85.804324241541451,1.0072082303040411,7.9665627098560226,10.848194474743423
19.80861758456032,1.5512072872129474,1.8740031985225214,16.396595251817136
270.12631854456282,2.7890354507756285,3.7178029677052096,202.6443803377031
55.205690660546523,1.4927544990692563,6.167308026076407,13.362157810071976
326.04050945033947,2.04698804476467,6.9106071364341677,96.576322713405219
380.92886992153609,0.55824764701409824,3.4406306652631176,61.80629832210564
329.36850616809028,2.0468288629921791,1.8209169923929178,370.23157442203393
201.05573174504872,0.93653531860845551,3.2523989940305751,57.894432427725448
388.47732415566298,1.3731988251683156,4.8951941408088677,108.97557681888803
233.08812478516887,0.5483541359476436,9.0179857515262789,14.173324375079586
388.64890463896182,1.5089084834714901,6.9884075284336058,83.915488173179909
83.390655418180458,2.1328023728434622,5.435836696515965,32.719119002022509
147.83063756824998,1.6771558847240056,9.7591144940751686,25.405483652293999
71.00156918416836,1.2094030350586469,3.2578231725596569,26.35794170430448
422.06627102847375,0.74220725943567412,7.3448002363526781,42.650669894303171
472.39445880744182,0.51312519371918142,9.5148147479644614,25.475797964357994
304.42804789950787,2.2243156605427257,8.2333187135151835,82.244365609189728
213.82235383648347,1.2536980858760567,5.1434023027737652,52.118939943264124
381.55800423296199,1.5061498571060485,8.1242911535436946,70.736452287591447
357.07809644089264,0.94026269297106568,8.8645431026578656,37.875298103049232
181.205811520358,0.71697199572924264,8.3434919745906111,15.571357019236878
448.56152427993567,0.98607592095996077,6.5817324127643371,67.203540104993138
209.73453104091575,1.3465214203751759,4.3030912927079701,65.630036508291496
25.814775040226881,1.1376448829434964,2.3001650347702842,12.767799825191485
147.19446056244982,1.1493273061052776,1.0044443346844902,168.42607100273011
198.39220981150012,2.1556219897277149,8.0037933129811911,53.431990724539737
224.83195318991466,1.2497763758326561,7.2918093866293656,38.534971051808611
212.74648635317584,1.1628290271029194,0.72611170792952584,340.70210828998046
366.48635590322198,2.5545690010783786,8.5107437116521556,110.00386286180452
375.55319318013238,0.74199761583225432,1.5539772156706411,179.32024430460439
431.23456578030289,2.2691185391798068,1.9748406744430875,495.49432549701061
253.96098468937672,1.6456898725390643,0.57593185923089929,725.67789717602182
426.8832586230256,2.7023525925888681,3.9460764767876788,292.3382472333131
399.53243566286608,1.7693439813805105,3.9325277987941325,179.75977452038728


==> anc/competitors/data/v3/schwartz_egfr__s42.csv <==
x0,x1,y
157.39560485559633,1.1152039568947274,60.20027434483206
123.88784397520523,2.7797931178919963,19.908622398113454
165.85979199113825,2.4094938956650926,28.711330398613875
149.73680290593637,0.5985887096894984,104.80466910099459
89.41773478876496,2.9919935761614473,12.356104255022069
177.56223516367561,2.673840065630912,27.650323739966939
156.11397019903529,1.0665527822329053,59.24322991358946
158.60643052769538,2.5596207650845333,26.030259360904214
92.811363267554583,0.58733273605273373,65.329738259547099
125.03859378955671,2.9975827722804445,15.787719968526837
117.07980242325812,2.0973487874876495,22.998213133086072
172.67649888486017,2.0553375420087518,34.609531303649447
144.38651200806646,0.54418996285715848,111.5655264799628
162.276161327083,2.7219901770208881,25.610075074698152
124.34141988273311,0.37829865865206747,135.75991062103398
102.72387217847769,0.95023575671109706,44.921753977108011
135.45847870158349,0.68615906294991458,81.581495576647228
86.381725610417533,2.3972734398689899,14.657483308362178
162.7631171992582,0.83515141347482436,79.293401446041358
143.1664399122065,2.7587232132533903,21.266053063612635
155.8087740085374,2.0719264061842235,30.232927323393874
115.45259681298683,0.39763931833567978,118.53053393792824
177.06980243949033,0.31466055214749122,232.97367978624453
169.31211213221977,0.43947637593887712,159.54431768899988
157.83834970737618,1.9359979796488649,31.696300743460242
99.463870785196761,2.4640008893204213,16.535893039644041
126.67210037270343,0.94409261569394887,56.514145341495741
84.380376578722874,2.5934038758922968,14.608337674276427
95.42894920675478,0.45452623841380302,87.844255420106734
148.30489532424548,2.4626024048325257,24.91504070616562
154.47621559078172,2.8050476614651569,21.810220408156301
176.75097324342102,2.3846926775818273,29.41333535675016
112.58253581381518,2.1849261167423206,21.661510330581418
117.04597060348689,2.5625465903695344,19.283255895800984
126.95558112758079,0.40840850877707935,129.80573962038289
98.947135908428578,0.84481169894144958,49.587719499011719
92.992150533547161,0.63729393412523638,60.117655335848291
127.57049262259338,1.6622336735210637,30.321066294059033
102.69093490508841,2.31200794648788,17.99124401676778
146.98139946825103,2.0010319803562764,30.576109215852483
123.71519188723308,2.5980539693572244,19.443041740108068
163.26781960578376,0.71907507959094541,93.133956762829712
150.02651020022489,2.2834769482249362,27.413986110213244
111.23666413820411,0.8212120253460411,55.385588762495075
163.22598013952012,1.0310486285580607,64.688104381775375
160.47643574968021,2.2167426826595205,30.242513992447353
118.74783790301746,2.9465529192264408,16.199827941856658
108.8328103930244,1.9511677361380879,23.306241966594477
148.24955039749756,0.44715085047649811,137.22905850501593
93.975248360930976,1.9640342188043387,18.501854603213889
99.99082024751084,0.41434648926645112,99.133972454131666
80.73622697510055,2.6871934206904062,13.997667665221615
158.69243775021386,2.2158613697716758,28.293218136666205
146.48508565920321,0.76744518534075867,76.491313835397776
150.51653786263353,0.54764671572533474,111.45203386779166
158.07290310219679,0.79553971797686129,82.094839421954461
125.891577553834,2.9460733847963199,17.682484284186998
136.87411959528936,1.5381137346379226,36.622172043414352
93.979699812765745,2.4170185605218015,17.400499314998797
91.453007353597343,2.0183025236909975,15.759536019974917
146.84029617904716,1.8455155048883209,33.298381589217719
127.10962061431326,0.6918516875956342,77.603769997101281
136.52361064811888,2.8542660246068565,18.507854464637706
156.49988574160255,1.1136251077897386,57.619891048905529
143.47183200005907,1.8606464826803639,31.013685480636955
135.3579400657996,2.1893950503904787,24.544948145042195
135.92071607454136,2.0529295191623342,26.983362225118469
110.39500980626121,2.8396049061778998,17.633940047774413
83.081783456793943,0.70078527278415659,50.994168048596862
123.67173892323623,1.6725523938067437,30.166703837263235
101.45846728195292,1.3908928550000683,32.231864638709446
120.85286437246361,1.5802555696030691,31.624234223535574
165.34030732681663,0.6218873207339104,111.74206500596011
103.39394858653407,0.66205544665646643,64.395555542584177
85.830274168906598,1.050803973609395,33.878934829864974
108.13838920219965,1.1227024301542445,40.184001387985802
109.35937577666836,1.455338676939645,34.547856333933424
146.1916514726895,1.9496663769988964,31.908857150183721
135.70321523412784,2.0134986170293101,27.053116079888095
158.38982091064133,1.4118894207810397,47.402552217743953
146.43135403273874,1.4037143954574822,42.683014755843068
120.63868614400705,0.88759702208179747,55.592015317367988
161.40203846660347,1.8884268707043224,36.302982314584966
96.697291990770395,1.1560104605565424,34.580742837769385
82.271207313386043,0.397361552548882,85.816956351210692
89.004786077564177,1.4296801192235231,25.726787233080184
152.23593505964504,1.5801582227434601,40.161354374887544
126.18772302513874,0.90910074415136966,57.796172622850072
96.127177903360177,1.8456364194297126,19.369570809930178
130.10447751033635,1.8275841311661867,30.137946121277928
95.23121027131684,2.1954058889980028,16.829490348651415
149.63203750777359,2.049460901943267,28.559153026176805
124.61562755740307,2.0615692526067853,24.900039852137752
118.10212260964825,1.1537782099249165,42.367999082879756
110.15120891478765,2.4260669993620754,17.984997318809651
143.02825931188886,1.7826898357191345,34.054228067026379
116.18126105533904,1.4648291269857034,31.273134850440407
88.764991931610098,1.9902336985408544,17.970127514941264
91.800590212051532,1.2737748030156866,29.118338227223575
176.18976645495144,1.6843959604382475,43.148785467439716
170.85806907076071,2.289105358901995,31.134409496942567
149.97071338107497,2.6932877941540108,21.883122352013192
106.58699614595196,2.7868544326970173,16.596282357381398
176.91763773477237,1.6598088979943679,44.090959303579133
157.87509039657948,1.7047428097995367,36.156505646322955
151.68901891589957,2.4596501090623586,23.305302342850595
124.93615021437887,1.1490168677093435,44.893148251666162
107.22415618451591,2.5609323783316853,17.047741353750855
89.639096215349923,1.6341824455970433,22.539799546105151
170.26023965438418,0.61281315570522465,114.71445220000773
125.57762898336111,0.49455969709694797,105.11745941627996
100.23633647952303,2.5733816698065506,17.134277733890826
110.59566241506525,0.45003337564857032,100.26662129759329
137.92195689418961,1.0576508775608711,52.561504633749678
97.677278293923166,1.2021511093541737,32.34866998463152
165.66142840923754,0.76708500201730323,89.511759432322123
155.85195298352102,1.1475120984653711,57.468556770733635
151.94629559509366,2.3052699301577313,26.745141927642816
123.20930397751037,0.33964367761219105,147.05497682516526
142.73088407024431,2.5333682462058533,21.385164494295964
138.40979689127357,2.6126796636513072,20.958417179115258
144.984660155482,1.3051062476171802,45.26384707912662
88.44443211398891,0.71475482746371399,50.653619439193456
121.58074021706096,1.9222691014517186,26.164295920572986
84.161417386189243,0.62311590083521473,55.437452917292262
129.39908192445188,1.2852822749112818,42.739655624694919
112.98612123327854,2.8877587884326257,15.411796261528256
94.45241888660469,2.9877540759758201,12.103134147794934
90.340296772255158,2.3846832066573809,16.175207557136879
138.7644572177712,1.1395960767860689,48.592174757873295
97.059296853688608,2.1566956327484497,19.01725276247879
172.51201183767972,2.2045971868068341,32.431028427348515
138.1061139700395,1.3471725769418543,42.175948283612762
114.6869804534837,2.0303993133826306,25.083784146728703
139.09154914814167,0.32896464143432586,173.93533312959795
82.280387102969755,0.86445567822605196,41.587279999493219
175.85592132414453,1.7177384180116053,42.032297287113217
128.23034369429001,0.74212852149739894,69.949660194962433
158.27352272502861,0.74794854326664084,87.472283964649264
88.272999992243854,2.5580215844856422,13.062369472254593
128.66583308381604,2.9706591072457349,17.057038122130379
129.0706994354521,1.8011174556768108,30.035018001590323
173.78264549749827,2.5654882733806263,28.590130623381409
137.17280523760755,2.9738684936809361,18.36238315088849
127.34894010569539,0.6823088991356917,78.17538747708069
106.69756630918936,1.5102631557867481,30.457140225106706
113.15689973425522,1.3599463327731838,35.951972902980941
132.06724024715379,0.51613306584469953,106.26288387944722
123.89114603050467,2.33939146654581,23.378928891779317
82.161207988033041,1.4712033737710013,20.985679598822667
162.62919241943578,1.5671827223140835,42.506327374758364
169.61607718397667,0.70681702929574852,98.15001645467386
94.024908899861074,0.78850196102334391,49.379960165774399
135.40361435390494,2.7491797798217803,19.709611319911215
90.857574113544359,0.420552540230553,89.042245642099189
147.22400930398118,0.92870116934800695,67.551909309731457
108.12337838390083,1.0885601918492267,40.834446434598966
145.94226346919018,1.6235333644842835,37.58265502823668
152.69946142868827,1.8834019671399491,33.227830636328861
156.8647491917657,1.6318829347967998,39.783310611614183
90.774094595589659,0.52711140330358153,71.129568084914823
171.60118451376078,0.95790212595042656,74.481467762716932
103.02139908948809,2.5776886388588611,17.794199426946705
83.741255617617981,2.0214894912918395,18.929587117004854
135.48524693914834,2.0527024353625407,27.60160524346362
117.09222838624387,2.1095487894486582,23.575522131070414
162.97897431324131,2.3598381514067284,27.251238445901876
160.82514720643019,0.45689290064790777,145.27782780431696
111.71388928227154,1.2898426393180535,36.809419820760183
175.28993950697449,1.7567240752065325,42.167228875588904
109.09178381401186,1.2138325049027803,37.351784347787429
131.50571292317144,2.5800929578754035,22.030071585452216
105.59650905676028,1.6029457731856938,27.749447026948999
173.60435700489631,2.3752944915403238,31.51182674304647
96.460781758201819,2.6004418955791566,15.639645993805154
84.491061939232893,1.6629370038394449,20.590693215180593
123.50970600030379,2.7557910584526448,18.881134997428131
179.23755640558369,1.8852346394498478,36.026573628626707
169.16772662549141,2.5957406068510487,27.338936339281847
154.8608019456949,1.2195951480971157,48.40904051938405
169.07924908785247,1.6468057880350102,40.498210451429529
169.34466396978632,1.73480981071236,40.814616685747886
131.8858360386449,0.58344523291939066,93.88507143937457
111.5929051830793,1.3760917680941598,32.207037770109103
157.20124321109881,2.7768117158895254,22.593733533283494
146.16612631677611,2.0032470489848047,31.649225414815362
117.36577288737101,0.77926777257981228,61.66707112908815
89.446666806151526,1.2149102161459335,32.885827525501675
154.67896113490258,0.81732812608928951,78.157932591559316
106.24605159228646,0.36702245585614585,120.00667806555923
173.68131505337794,2.8041432379608722,27.367256230396304
104.09705750056847,1.5101597862935532,28.613389659752599
92.275793241148605,1.1303446955361227,32.607412969159164
163.11126721249062,1.915888417205889,35.039928582971172
95.328431662449404,0.31974903199114219,123.09046459678871
97.926830815773911,1.0506596878221974,36.985267898756902
139.93827915208436,2.1981903573870101,26.009089812086362
167.45620408374646,2.0111783872870101,33.567170752815834
99.643466571457324,2.9508760583648459,14.967626510120835
111.03236729000947,1.9749658160767192,23.257072032073925
157.74048382411775,1.5892658587948787,40.679198434093017
177.18264260609675,2.3558679205968205,30.943985434266335
130.07411862023423,2.7389852543029432,19.85994047607501
94.38975025512508,2.2458790561395494,18.039312048962941
81.393628770820158,2.900670303583325,10.483925569450555
102.96560299988553,2.4114139609930785,16.483540692761384
93.182221778652107,2.6403638833072014,15.796351385584515
147.76586736128576,0.60808099219582035,99.904733358563533
92.18325046285311,2.2775164580832268,15.150294611244552
130.63299316206331,1.4882394887238954,36.742385687657894
149.42624356428865,1.7933802665104432,34.923732139306907
138.11166092209024,2.0660765056023633,25.916056747922308
99.97756516600576,2.9185008151050376,14.401569967091451
160.41245261822627,2.9583608198653866,23.207306140002046
151.54071296158017,1.0782162628173442,58.459966017332391
153.89840039155416,2.2811344430823737,28.56186882998837
93.105775155731322,2.3249555524252252,14.986981935721643
92.375380365034459,1.2355307255452317,31.244149551187817
172.75625510065078,0.63444839213339677,112.12278640245317
119.75781938249406,0.41055679277144336,119.93687064927423
110.09486917809397,2.3988264443287819,19.916976364984318
128.85840453515334,1.622189302905646,34.441629613814108
146.28642127635823,2.9609584576363006,22.387600426935723
175.562325704697,1.5554283317228634,48.068853034312966
108.6446226882055,2.9403758434993685,15.138743887642297
172.48084293120272,1.4112552059239618,50.86590766204128
82.485949138625628,2.4429418065119259,14.792509304347623
135.51980423268247,0.52901203524194651,105.93432574994299
143.39751116810851,1.7997466173719627,33.050926708792318
90.589740375075337,2.4655614248614555,16.084945310116439
94.033959706391258,2.7966945014936995,13.820877971303215
121.91143193163037,2.5209743446670654,19.166133955099571
176.62319121431818,0.39982096344317042,181.9869931590687
139.60425532343729,1.3062963215281824,44.838080503623445
173.30232216002111,0.43148587524739845,165.88094931641413
160.43609156129708,0.5950621860093066,111.7259151563097
126.73816015552916,2.1233251974022074,25.391994360213499
158.47634492521874,2.2257971300415851,28.991215544264957
81.783678397698779,2.3890458434293911,14.974010704053201
90.914399676573495,2.6367326797502897,14.658948243624687
162.94286148827365,2.2964649648865767,27.939083983737859
159.68170883251616,2.4623532986879066,28.376894883754353
103.26407419664338,0.43220201652285395,98.122755396816075
133.07695905990533,0.93324490619150624,57.062774914479562
140.60158207000109,1.9791239881131637,28.185407242281137
166.77389537760112,2.6169383224870226,25.191374142775025
140.31071573387257,0.31215033733707964,185.70002757001294
121.25715692736803,1.6894992237141446,29.338765412612336
117.41840434071827,2.1286759782838724,22.408906905927932
122.58820863735099,0.3799396806472557,133.94012896259036
145.19310255799741,1.3836600053941475,43.713439465015483
166.74906317523249,2.7182141797359813,25.684841880594483
125.38968820762997,2.1133545839108185,24.95712118633671
104.78395629513581,0.94167758107361288,46.637048483428828
103.66623629975811,2.6025090500061641,14.121209093888959
154.60142802434464,1.2396848432056886,51.102530661913001
161.65687634239106,2.6040306120889603,23.22906406158187
90.527807985412494,1.107147858021045,33.809496745428802
86.65588569551781,1.8938646773845025,18.892153787787006
139.44336637564518,1.3717381829191522,43.138926281078426
94.617324419269835,1.042027637038681,38.813561086999343
162.46641904563413,2.6937054178640469,25.133541911366702
111.03346739240745,0.80650294123662669,56.305796693389681
94.387193297114266,0.52899129633656039,74.227268345919697
172.09704724874501,1.2232027340732829,57.523039873010227
96.553172273527821,2.2376256986322325,17.819341203869556
108.47200823379356,2.4800653361359606,19.153578459087413
95.36133951920587,2.9966070991802649,12.526443294595003
91.549006366535494,1.1001775539301453,35.25745125997048
82.114801633644007,1.401443268054462,24.947644134529057
85.539540916426006,0.66941745067999103,51.718669680467357
97.464147093585268,1.8521542099821908,22.809340400768662
85.338193262717539,2.9934661006098766,12.545985574367283
139.11438161109712,2.192378727325778,26.319005465239144
148.07145267995065,1.9070746691161038,31.224069419265721
119.36304568320283,1.3593965508888439,35.314167968218634
111.79910969520495,2.7713066527709977,16.066832751798376
130.45262370222301,1.6416748095519436,33.417997754249832
167.50049422346086,0.66279066594526603,103.31714089896397
165.1131626822206,1.2865218506376603,53.488302036640349
84.347506201279188,0.48135000588897059,70.997958277519686
98.149840959652408,0.84534340175971034,47.726418586662426
103.6744871104396,0.34770570869976292,123.26430490883362
104.93875758322119,1.5238557745504413,31.143395494872774
137.12326517427726,2.0132587153698522,26.607141711535483
121.62624257031922,1.2268896484230509,42.569264504083613
84.925411992759393,1.4350307830642484,24.607042744870782
117.36141384595716,2.8898650366803551,17.226964801821175
132.37529487176371,2.3303004282522717,23.591730762788092
90.167190290371593,1.7603129197513685,21.646341457082432
163.34585537885596,1.0682603628019283,62.981253419331139
85.196186646510426,2.7218913566870873,14.534195838190698
172.4841869018062,0.93476221557778061,75.70305041222106
89.911314157987547,1.1784253723950282,32.76245591019579
164.35749515977528,2.7544749989419608,23.931193863987669
170.2653143927617,1.7297635492696954,40.586113649449786
177.95706805865927,2.3042584634285368,30.711015573272636
160.20258802735935,1.8950109442421688,35.417596019286243
157.94775407713288,2.0642858643256368,33.197761359813796
144.24832759955478,1.1083348870900291,53.665905765790235
157.89963545781291,0.95170456639198986,68.304225842080925
93.455220841314713,1.1707293373553962,31.736368715480197
133.60680359476373,0.71969222302524072,76.417686806970181
131.42228701904145,2.6606487862851802,18.639565240530171
165.75721441225573,1.0647667197753081,63.284647067465059
126.27993655935158,1.8160213649188386,28.969276641737174
118.50894961003534,2.4383309478817101,21.530718492906036
143.95632712371102,2.4163250953144266,27.710108184890569
106.64633175008461,1.4836428981773209,29.038672875907857
93.976841095395685,1.5858947331841593,26.059947462461611
127.78772740237457,2.9856947221245669,17.945816071483907
121.68893685948851,2.1214131878433649,23.523418010035012
103.25699405288736,2.4995237964182833,17.539447281218273
116.7511810115128,2.7368957168919263,17.686292768310071
116.63924498262475,2.4264925578192158,19.974545863135724
112.74955644125455,0.79998423137463248,57.756779580333081
117.9464079726929,1.817860981091445,25.250939456368791
148.57433454559452,0.5751142247492711,104.98778343086045
109.68764745712853,2.0628897417227958,22.681995309588217
174.88579267153403,2.8794434561070896,24.778122159080667
171.63480195381777,1.6843765736103007,41.425071853918212
128.09104283000786,1.4690257307429715,36.020751817755595
112.83612050046888,0.3967754288290406,118.32874009594727
133.54347898300031,2.8913912102888948,19.274412945944562
164.85604887736247,0.5781072471514288,117.04808292311824
145.25873405601021,0.41091355192308671,147.35170591458282
160.43918279470773,0.9643798510633339,70.45425696762986
133.27222760657401,0.47693217157963252,115.95387741145103
143.29176292676209,1.5288181745117584,39.785490763355554
108.81556141824618,1.6934370633942035,27.91095775552504
153.48931623102908,1.1439388623771767,56.663837975193466
100.24045931257183,0.43759330295219234,95.285574598682032
149.47981288184982,0.60132099427291208,103.32724931648713
166.07190683258941,1.3381618205728059,51.829534729790687
93.210283730154387,0.46342681723164758,81.854926636754939
141.43797405419198,2.1851122591467664,27.507171023942639
89.509574822993457,0.85895546211699236,41.539118138460843
152.57156282714269,1.115593235715824,55.604740188940724
88.449321882352024,1.3641395983808633,28.219285463337172
173.59398227006261,1.4248460092866995,51.245923561047526
93.740793003780212,0.3044839107219614,128.79340848484378
175.88802459090803,0.60259000169648336,120.2489403445979
160.08841760850967,2.6294643221003708,23.870913028449888
139.3682004466354,0.30332926878215194,189.49195525269974
158.26241046295468,1.672051860694763,39.203891458773008
159.5114838983086,1.621655417569462,40.711375164553516
174.60270628173305,1.1993542347287223,61.37783168646326
105.33833538391872,1.4645829543954141,29.30521089585439
139.0075895358309,2.4075690713217774,24.234785248367384
89.504919756440117,2.5712500067803825,13.283763969673332
141.61657000241212,1.0029410672211752,58.813862598857511
97.129130409278872,1.1707241906128707,34.267980118689579
136.4950611472442,0.95470370317649844,58.21831341590709
137.24305140338498,1.5956311814878761,35.262198557456102
126.59851529812273,2.144797565678795,24.174111638105707
132.26317755131228,0.91628276375123541,59.316941064275113
156.39233900065881,1.19298650354814,56.099308597387477
159.92447165120666,2.8120384674907064,23.379063254298039
129.21532155754292,0.43113708258678679,123.50991332222858
139.95934415226122,1.5440779341468289,35.117132026158338
173.12362356901019,2.2212067123113002,31.201377705098032
91.973358850112277,0.70622583120518001,53.495135232004749
91.710356590011045,0.42790985401480097,87.756786108520643
88.770901191076845,0.67315450342403305,55.990733945553892
145.78632850405279,2.7808226225328436,21.469473901319805
121.86083007903795,0.32500141091703322,156.28042461730834
157.43214161418433,0.80846933199064996,80.491133934300919
147.12314133085926,0.38446548483444026,158.08357205340153
113.36377583282382,0.59869956241794875,78.103413682990961
169.83665473615358,1.9744030738964,35.530142675634046
156.25321470706524,0.95242505359553165,69.655834685053819
107.05349409101757,1.8368725361628275,21.505925687310175
116.4192017772054,1.8935275334685409,23.180071681312484
111.44399802042629,2.5934753993424033,17.14662495126662
95.761164862499967,0.31280176086205957,126.45192212856252
94.778337254219167,2.60409754022439,15.794250075461452
173.61274633757441,1.97162153335283,36.889950914411429
123.79040371987533,0.7394074124833856,68.719095075482471
118.33198227774099,2.3869309479652667,21.600792379553571
152.96857086773781,2.6098271628345815,25.345638487834382
135.29930652528998,0.98651140613622479,56.846080348785883
173.61399868384621,2.7807429384372382,26.8494195689706
158.03014939093921,1.5270350618063762,43.041989166906312
127.93695641245404,1.9292460266999683,26.767281084010403
117.63594734808262,2.9585537407676377,17.192706985728492
178.6631544924322,1.2761474123258383,57.943073998557033
151.77602360036434,2.4955302337143048,25.119789204020957
175.11946600038411,1.1596776181368411,63.993940707786699
91.847857721704131,2.4578765100520257,12.72438537015611
165.05336791907825,1.921981580929135,33.900111461311631
143.70738839912076,0.88416037710858397,65.815077010920177
92.192167833511263,1.4178704532309383,26.452401746903075
138.82579999692206,1.1576162127816165,49.247136849383928
148.60963651054487,0.51089266131698241,118.46836239037924
81.230268588860284,0.38055387926918322,87.067097396936276
125.43179618417466,1.2354923695993885,40.977822241685971
162.53995111963212,0.35139219910721375,193.75341566363787
109.53590253440899,0.74681694547079258,62.566300440935436
125.85480817985511,2.2579949662973458,22.564451223528472
124.23141270678931,2.2118463363456873,22.794852264947497


==> anc/competitors/data/v3/schwartz_egfr__s42_holdout.csv <==
x0,x1,y
115.74084818254761,0.46240086817634257,103.3756067282353
117.22086588402713,2.2199034491975156,21.808253700224661
137.60036623419535,2.7704527540032671,20.5125141270161
154.70918922839695,1.0186664008551614,62.724062654553776
98.460735131746588,0.91998697165317034,44.200934211426571
138.46056461908046,1.6806867332835949,34.024314023088742
133.47723446784531,1.0037428660984342,54.920537616866156
140.24921685666243,1.9546081384091423,29.634035295148784
106.41636595928654,2.0473880382446126,21.466355336757321
81.466478027279493,1.7415366124854752,19.31952230234668
103.16589707890527,2.5472340958013322,16.726972822725198
168.93748788456122,2.3990291227269949,29.083091086870315
169.56410428753634,1.1360906999207785,61.641183292527444
86.854605339665383,0.31141030967834166,115.18871049045617
120.404651099815,2.0652503564675109,24.078011050088332
164.93673342838366,0.40370750170418496,168.73323041650158
177.92674247896633,1.8091492646368581,40.617845127645197
135.72257779087792,0.71616227409710664,78.269166996127083
111.7118137020977,0.57344958752673625,80.455161294915527
139.99994696383857,1.9265607709855579,30.012018809293384
166.34654530453804,0.64771196916414742,106.06739798159191
96.78888204608198,2.838886169106972,14.080807015100014
99.397945465266943,0.577783529182053,71.049708764232406
131.43433978484777,0.90017917450212681,60.301753105057948
90.064515530255164,1.131845764766388,32.863704642365946
158.4289178803198,0.36308360170427301,180.20957921934715
124.40628855200256,1.4521125737281972,35.382792010445186
161.21216561135049,0.75353376797118765,88.35785100480534
170.71234069822509,0.58793258365190104,119.91884557653738
147.9344122137249,2.8790669791577499,21.221080539828858
106.64825552029144,2.4173733332239626,18.220491193695008
130.57793156507302,1.0553244472742696,51.101522262337546
112.81985065090993,0.78852507472142763,59.090826420817201
148.59889929284174,2.2087861368556116,27.785100777258037
152.15530932134411,2.1015845653523164,29.901315314989663
165.20643556579637,2.7931955479932191,24.427311556362085
120.16693208723721,2.8016475183727376,17.714199458201158
157.50861435554296,2.3076110424923155,28.18978438349879
101.13121136952657,1.3915393731982304,30.015097740008084
123.82307331989827,1.5334810461177459,33.348263032389227
101.0936969668106,0.34897920992096715,119.63949616582669
161.48268504370225,1.3321789129695965,50.062606661730804
160.27730213765545,0.67621913021708191,97.889164658210319
151.82460653153709,0.31817825077016082,197.07054880636497
112.44883324465755,2.4204013436042899,19.187465852620281
154.75676314436032,1.2468485174618316,51.260872739159637
154.04704377310657,1.7431119817561289,36.498761837547853
161.07262250434965,1.7392915733223415,38.247177250003119
108.05051749691962,2.8139112888596198,15.858660471244885
114.95412003162755,2.7252631194435666,17.420722143979862
175.07216655272782,0.97673222096120416,74.027254588899794
110.27588169531691,2.6418596631400519,17.239348393711964
107.58484122805781,2.7714677778624468,16.03213278613595
93.071742595763794,0.98731583921166743,38.932455213867705
146.90687259370981,1.8502970124111466,32.790702235496212
84.251228519026398,0.45934398035514029,75.750981544279028
175.2295220723052,1.1902080672376703,60.804320360408596
175.53665630595466,1.5274778790722003,47.461662160629253
172.95223673398328,1.0573737727180565,67.553475993187277
99.672859743542134,1.2957301336151683,31.769648637583412
87.526551324162682,0.94993787254799922,38.053505120202111
100.75999431522725,1.4629009791509826,28.446134253283574
81.12819705134865,0.30888509205350945,108.47381840105969
117.96083672013816,1.0136701526266505,48.060826728673092
154.94235843349355,0.47172500740600121,135.65359696514309
145.61049778112539,2.7476352519633234,21.88687000599289
83.696113775410694,0.7169489908149862,48.213325399832733
175.28376059066318,0.93003447280055185,77.838182606236103
87.938494285392636,2.0908706243627866,17.370083885958085
153.9610239995352,2.267848489665222,28.037985430496963
115.03596986660872,0.87339937766830222,54.396484322837004
134.79903674155165,2.0876368525294859,26.667474329553929
81.498326389095496,1.8686522967896966,18.012344434821571
168.12181689112037,2.1991014904492667,31.573945394329023
178.90214072588327,0.58710160192420768,125.84974027941459
156.9297069332182,1.2235955509433956,52.968457521318143
133.38786554456021,1.0129098210476133,54.38706124196402
114.58218175128304,1.1492608115885481,41.176415819720837
101.59247432051934,1.7792166052685376,23.582115730109095
166.87358521708686,1.3686431984377627,50.355557075302158
103.80089970031179,0.65147908049798042,65.803757725359006
86.634641457607643,1.8239487309917493,19.616838079948096
166.31443792696615,2.5649996004593478,26.778898075280864
83.207381838815934,2.8316670549647647,12.135836605217907
93.010419629361579,1.0702263395995144,35.892690999644834
174.98168661882056,0.37691233987503647,191.73539554988523
144.41325654611654,1.7760944790523854,33.580800828437788
140.20737355434764,1.3354207425676656,43.361349297756249
167.73656970672857,0.58184765162119501,119.06072508131338
142.7299870485343,2.9034229804024636,20.302754730856865
122.9354245847407,1.7006655715694181,29.854388306716817
175.94553324802433,2.9570677794468612,24.573500051806928
130.51087398412164,2.6625003229024062,20.24450119002595
130.13943474807462,1.9382344076953046,27.73017873254269
102.18794425979874,0.64415856099404989,65.517441721443973
130.64918474997114,1.7076600015409173,31.597691140536554
108.4352575929539,1.7239412356657373,25.977545208259805
102.67292103511485,1.0068019928019614,42.117433905241896
149.51673677911756,1.1280206725917956,54.742270057777205
131.28923068262236,2.3418240117627431,23.153939834748122
119.19216188262919,1.4550502473520495,33.831383450234576
140.543747940857,2.5129292988842762,23.098368873865788
81.041712512886576,1.0377535987408746,32.252576438599867
111.27601655476259,0.38756866765288073,118.57768357652054
163.19959584003641,1.4802800477620619,45.532893038607682
176.78734945786525,0.30899526702281632,236.29221259465774
140.71704073638713,0.56478392430359803,102.89977338818113
142.52840340963937,2.9269052238006759,20.11142353688653
161.74192945073918,0.83078815198033529,80.404874219651134
172.61044546383511,2.8976036507151104,24.602437934867467
140.74942502403067,0.91763581230652869,63.347040029761807
85.646930539734001,1.3841219023083189,25.555684260121506
111.7497913194299,1.6155360196969983,28.568019067492351
165.31572513784292,2.1249634285268129,32.130150366523182
105.58247136526069,1.4206248176868816,30.694635297764957
133.78006791629815,2.8518201686787883,19.374001438186159
136.40583366760458,2.4533650944856906,22.962586951018217
153.5461686677032,2.6952210549127056,23.528521916290583
174.23149545382529,1.1480880150427371,62.676037620470467
140.3254015045901,1.6017579434888827,36.18174085352863
127.55833743552907,1.8259920518092796,28.8509434138413
82.968080517798555,1.3758545093463872,24.905116799107706
94.697904920543664,1.8917283382620211,20.674339936206746
161.8298480955167,2.6207948630611666,25.50208267173657
147.3338589374126,1.6126441634706541,37.732368441526127
163.22294236362777,0.50190611441630528,134.310129444377
175.08344513890546,1.5829992511010107,45.678772616016801
81.69057778026658,1.6877031582107977,19.990605847427183
98.77913347831938,1.0896839772315148,37.438177470676351
167.4163520069481,0.57650763248659276,119.9341508813026
160.15122275291105,1.859463839434931,35.570713231536772
103.77842501591553,0.85742510635676172,49.987444050582191
151.393360168642,2.4225858551321577,25.8093877734782
125.11981771114523,1.9330144907172833,26.732590450228926
130.08136718250478,0.91851596048104378,58.489571175484443
119.02403269828639,1.9830297192625741,24.788799192919903
151.60392724742019,2.8403538697180388,22.043880736381645
131.78996872202703,1.0502057583577813,51.827231615363459
156.69964194970186,2.9832472270800681,21.693459240577354
124.3513281899764,0.81279011510747345,63.186175111971451
100.52773336577239,2.8549098158274244,14.542649876325797
156.04092830379653,1.0292403385326021,62.614047445271808
105.27227595332825,2.4770066267818889,17.552415685383203
133.527902532713,1.4570337914330131,37.84882963611475
162.87604149864706,1.6539558525313784,40.670858920440885
164.57872848676263,0.87939456505697411,77.292966736301423
84.361665111277603,2.9625667513119378,11.760534231179284
175.49146855286392,2.0797569231492061,34.849253634210925
92.815524368584647,0.70886177498420877,54.0765674169402
141.20366837574514,2.0888297519827765,27.91855821846011
121.85809042532202,2.9797356910912005,16.889884393480465
124.29749839933162,1.3785772355384414,37.237570384566602
145.86940204679843,2.9833713543771103,20.19328333260944
91.81211226317464,0.58553604997057196,64.758442057661242
93.630552344545649,1.9243955321482513,20.094319214683328
141.75927474791979,2.7214641405485596,21.512898001694694
115.56511320833428,0.31664361870785118,150.7322078676668
177.10808224423843,1.0057244455454708,72.729303032103147
86.91712506696966,1.2018116336192437,29.868884314720518
84.423459212653697,2.352639395517703,14.820328487763613
93.64203499547655,1.5173213781886103,25.488443654106629
130.0535993746044,1.4411672722228706,37.269883640131162
98.290877806092738,0.99098999971941581,40.963211077215647
153.01339283270065,2.8974137839525573,21.810668393279144
116.22123748910367,2.5820018117975061,18.589983501825742
158.88490859245823,1.4944231209073915,43.909563717698688
176.15236170026827,2.194162921073219,33.156574055415419
114.44000321524823,1.9971597637882244,23.665468424142198
120.88802476387605,0.39099075687987483,127.69292713182972
145.4911636047014,0.56883095929785199,105.63393146342162
110.11995654234978,2.2203778640552421,20.482793847047173
90.533380315450202,2.4550533735699935,15.229927981529046
152.69282691879221,1.9225571081618185,32.801177790633069
119.66702119631134,2.9693159089802506,16.644399339459202
148.7355346549806,2.5826557249022022,23.784732599167114
136.5186788895023,0.60971125871353715,92.473631699582427
179.92794482103653,0.80538219697221392,92.267052202610117
129.17894136789047,1.0113221505948173,52.753618373294792
103.28504240127864,2.7947341031389823,15.263249002406708
124.66598550663741,1.4108830880261414,36.492784165605705
135.68152075172901,0.72493810222538135,77.298279533722848
109.25226970731886,0.61853192042999028,72.948842086848799
154.28372362054319,2.6226901997868546,24.295350575703822
139.33896305632135,1.8975453049010922,30.327071292382293
144.34292293014727,2.814361444158556,21.181937129604982
90.947011998377391,0.74114304315879953,50.679981822728791
175.08616554048746,0.9806143521962507,73.740085698592523
124.97733592732277,2.3910297186586926,21.587201252747029
84.764201374019905,0.97151653598520404,36.033987967038968
87.689668627876728,1.6404738131729741,22.076446970686529
163.71285579469779,1.9895789799231318,33.983777535598236
98.845495229095704,2.0669010638022036,19.750916115220104
162.56134940702799,1.2803089851432694,52.438776954759618
163.06036331890152,2.7085531345283669,24.863433244935305
158.54251712950463,1.2937054237173697,50.612804409785113
140.19451658298291,2.3004216515262188,25.169444614798273
140.4242090763322,2.5889644991901113,22.400924526646641
106.90156837057799,2.013967157426142,21.92207930216351
84.174277214676223,1.2442711335873187,27.939229281510666
151.06549004841003,0.5813346736445778,107.32208178612443
81.491292673490989,2.8362210875938141,11.866459924922385
82.134523645880577,0.89896470689337704,37.734026714990925
144.00241388682849,0.7591944538192863,78.336974981928321
175.13649265961266,0.77720137814981405,93.066447772661249
102.6388581429887,1.0859716632672789,39.034028093807969
80.713559591012341,1.8771095508633462,17.758526717716791
166.20478914309348,0.70524699382255873,97.331259143754949
133.84339068202976,2.3388443097758178,23.634459173119016
112.89385501877973,1.8082694366367469,25.784410872682514
102.79553162867954,1.05616369435538,40.196945596161967
146.98736139454493,2.4940816958409386,24.339932552000331
161.08276259744696,2.131262191932227,31.214921000607291
178.7197362394094,2.7448634021180922,26.89068279679023
108.81868610219493,1.706868420699335,26.330159264293435
174.0784348844293,1.2615178340223041,56.990390201648289
120.05841912302873,1.7103195960134385,28.991147159505076
81.986622662506647,1.5014632738083522,22.551650613291802
96.22356193882699,1.000815978153675,39.707930277101781
111.59523798850262,0.74730203431952913,61.67363552170535
88.913873359706031,1.392437070149023,26.372056938722945
130.80540638024013,1.4357913633379622,37.625684493216376
87.055119149575432,2.3925652113020508,15.02728704694672
85.372132719527741,1.5116096463368727,23.325261848261128
141.40021080456171,1.8278276761909189,31.949558387244931
86.210596767688941,0.95280258457543932,37.368681657093532
159.00863854309023,1.1849410139074519,55.420959311503211
80.562210463169833,0.46991652231185843,70.804475564296439
83.733696242591606,1.4233722139894289,24.29583506570205
126.34674364355745,1.9145027547362268,27.255748259280285
168.54495632717266,1.5603991939445976,44.609781415712391
93.665573319021803,1.8908822964956022,20.458111989545497
86.21843503882495,2.857230098213293,12.4624942503936
106.97991945854045,1.0425985465618939,42.377487367573558
98.638769781068618,1.366871242952254,29.803693749232199
151.79877617060998,2.2483150675118808,27.884390165939514
87.913112187637125,1.6632088629456832,21.830159844861214
141.69330448509533,0.33406284555547056,175.1746281602793
83.457586283258792,2.579349990579956,13.363050094351832
164.60148999655388,0.62082577255439242,109.49998916583441
117.95912843869073,2.9396231390167404,16.57257333383027
98.028253759452383,2.1533611545397302,18.801151268704594
126.69540602595627,2.1055237422902828,24.851395231384672
114.66599705603002,0.85342117178043786,55.490838931664193
119.6120631540812,1.8636622528549227,26.506831914935539
140.26702290176405,1.598287047704918,36.245229254416046
144.92514565208978,0.59381391818143847,100.79602939859824
91.985317241950938,0.7990772817875087,47.54225515702754
131.00636870428769,0.87968287058903782,61.505835891338371
165.91016153401549,2.344356599396058,29.228017926624485
144.15949034401532,2.1186194201334083,28.102201342197297
142.14139621454882,2.313030936422515,25.379857965671967
143.16850359561323,0.67447460127283276,87.666150620651862
89.942829393772499,2.309982782103591,16.080807539959498
129.76460060438703,1.2227419072163346,43.8300018452953
163.55140000400513,2.2156724041851934,30.485882332634013
155.32698598642139,2.8598678435195386,22.431122248447966
145.52727900120851,2.5583164308517277,23.493093154035442
147.70067115911863,1.5991854824618226,38.144654174080308
88.295608230127129,1.4908449104911006,24.460013206222889
135.301808461451,2.0365160402445293,27.438844472774033
161.27704976759696,1.6783310097476645,39.686701352215323
156.08098932613527,2.3171799296158366,27.818922375346517
169.39739510249348,0.91623645374401885,76.357062515301067
167.94943850446532,0.94162669508211883,73.663075255417482
88.98579762653155,1.5992225161547586,22.980625928231415
149.25225305980646,0.92033009072227889,66.977252113232339
120.13384971233408,1.3440576314323252,36.914547985803509
112.99919209981084,1.4948576086907224,31.219472721617162
106.82398939256333,2.7417865217180948,16.091080494291241
177.22627735050008,1.4607683091816475,50.106818504819273
133.86880420461921,2.718466856555664,20.337866545321127
144.08697399743113,1.3110231902922138,45.39044061278225
91.662105690828454,1.2359684449606039,30.62897746674982
119.23223722307247,2.3233001693547846,21.195243999316897
110.62517932260161,0.87803147330733311,52.034807918830083
129.53506493708664,2.6019377715199412,20.560822939191791
99.905981679193715,1.9295736012451783,21.383569098831291
171.70261160323594,1.967216246914677,36.047475056875186
129.86055786894784,0.76019087403692709,70.551242104585171
159.99281347637219,1.0299736160870814,64.154101555311186
178.25071383794096,0.89647522061171747,82.118884183810536
159.15494228028078,1.9589243814181823,33.554634260138904
118.62776419097216,1.2909163265462023,37.952317747774657
159.1473972147235,1.9419948375236666,33.845545713959602
132.12655109394595,2.5421128027447684,21.465713694089917
89.535619364833209,2.3051431493128569,16.041611475928946
80.639889570773917,1.5301417499241252,21.765483096177903
109.83554859170007,2.40676734884573,18.847721858171081
91.693487935098588,2.670057797306657,14.182992800903179
147.18735004327939,2.1866181435459833,27.800178896025905
100.69444956058334,1.391019691542704,29.896634764673433
164.54103479333122,2.1842595490126402,31.111434261722227
150.43967144027536,2.2177571889050838,28.015503507626256
116.33498615632836,1.7360404542243384,27.675823547574346
163.22250274474578,1.9596895529042393,34.398761545509984
107.01391251534237,2.1337679736860591,20.713004606816288
86.386191632157761,0.38178010498699227,93.450383291441355
117.68292356978009,2.4430940795731804,19.894054772876508
122.94849161840082,2.1849770622521216,23.239478306496
117.08631638403196,2.5904179843934401,18.66750808477272
119.82738398047519,2.068801109403251,23.921443854122519
130.87534440636034,2.8022481702793982,19.288626115665412
85.125201949346518,0.5207616209781919,67.510175460016043
135.49046534540929,2.7939718636592157,20.027961954623052
93.852489190337963,2.1700377324578715,17.861937355212358
105.17981805419366,0.82875762476081971,52.414920307874809
93.907891598159864,1.5791233880874704,24.560436203159892
92.995046562256405,1.5967331411384287,24.05345842751704
111.25766243557068,2.2023654387992302,20.863664937887485
158.79127407142886,1.1028034136707796,59.467349645943315
123.09606409150813,0.74295476098913427,68.427685155565442
168.66798623829675,2.7710688865320972,25.138270165341734
125.18488541051585,1.4842583742782511,34.833125128691833
138.08503145377406,1.747828768500703,32.628549785988803
81.046403312467746,2.5354797893325993,13.201511094221688
161.83019483660468,0.99542367115445396,67.143139553838481
149.88740811245586,2.3251368206265171,26.623594362831572
98.988372693684909,2.0374106292501502,20.065762559380666
153.88122735637674,0.52363373562887994,121.36908410199547
143.93335613146769,2.1394313973447212,27.785175143299075
97.314539608984902,2.0850554802438519,19.275700449855822
93.192402084604879,2.6180771912667611,14.701041737550566
137.63744361244844,2.7344394337422444,20.788269621370407
83.336601345608059,1.8991882543205223,18.12248800372344
110.05551555473335,2.1230548515097327,21.409210361090146
169.82622889630676,0.87299239407623719,80.342317997388662
144.99707531750269,0.7523537500307953,79.595259681602499
127.66178782938027,1.8759392556053003,28.105557371324235
110.19542186128862,0.99424248243282887,45.774255307770872
158.96075974555401,1.9567516640281504,33.550907343942512
160.88257473719386,0.83477239746437104,79.595951625002058
125.47016292694252,1.9924275671641756,26.008060791179251
88.937064002499909,2.9544288478301577,12.432523958060143
120.8222919396525,2.5347178126669081,19.686454374412005
156.06012142221587,2.7275799599977848,23.63004241585185
92.421223608741499,1.7722504896802855,21.537567952539323
152.51104408412141,1.5761674726104216,39.962162842013257
177.74274708946348,2.3444169001593926,31.311732372752285
122.06845106564512,1.2424578336073013,40.576242449806685
171.46530796106089,1.8393356710292137,38.500407132480063
156.7016855197528,2.7598479550530897,23.449768673366272
114.27949511265018,0.80527540783026752,58.610297821826187
136.87906908409252,2.9239939467595826,19.333506348184763
99.541886099824865,1.7589723488925431,23.372055271426643
111.87194408875547,1.4368497666645599,32.155841188539767
163.49436355749603,1.0109094413576345,66.794481668470084
158.79568635349185,1.4984889579492433,43.765833652685174
165.60637538484073,2.0777519726984974,32.917996918135557
162.11707539655197,2.7515511531709289,24.333311798189452
147.88480843422957,1.3896725251787951,43.95022911997107
135.58105601365395,0.60061635833800986,93.229189242505939
92.385103321090938,2.217114554669211,17.209326234973549
174.57533587920759,0.57961623712636801,124.39198404028417
132.54540167414342,1.0505350117506262,52.107973822023929
117.10219868531414,2.7647227909725118,17.492968269713078
126.54697389775887,2.3296586302817643,22.434145303706266
176.57350129452962,1.1696964864399111,62.345109932402089
159.25837421515843,2.217301375464463,29.663855928056986
97.169723674588894,2.8199134630120914,14.231321777775113
140.36085768461965,2.8102041576548444,20.628050836037442
164.56746340647879,0.4621701970046237,147.05916311214631
89.199127395888581,1.7150474655849459,21.480011692817691
171.42062416530086,0.74944551202539444,94.46546365851124
149.03051273665093,2.5073088023097561,24.548073896417055
175.74486434772516,1.450516784057861,50.039151406823827
138.91467355026455,2.8160091686238347,20.373428046861246
95.470270253375801,0.84778488872836433,46.508521370068415
82.001758690726589,1.4353038701899834,23.595509663599895
133.08700378460466,2.7721582868376791,19.827487060900335
89.225651155213569,1.3721748589947969,26.855319266014135
144.49806315313049,1.970747088345844,30.2817649383583
155.69976937174204,0.36290745877522612,177.19119074473861
145.17724615675314,1.9705751720315536,30.426752307513073
118.99096566225484,0.77145814409713198,63.701795352780366
157.24027023584958,1.243054731181781,52.242455604240959
125.52818873166711,0.35222246682345509,147.18862886212173
157.27528666101261,1.3896211621492094,46.742734754080942
94.977684779220496,2.0634265626709389,19.010021739297304
108.12870154454082,1.571328355501926,28.420001192959202
92.449299833503744,1.0661552778633387,35.81238270259842
164.09515735274977,0.56158384019052809,120.67886419896436
174.36621608315139,0.31417520921671599,229.21365254082559
140.08735671418529,2.1622609133861439,26.757214157080956
121.59639874213948,1.1139939327461412,45.080418487294999
155.82816412917592,1.3866418456745324,46.412151765146788
150.83226457977401,0.77548370840875092,80.328863902595572
114.93996153476694,0.53432975538758209,88.840652490755815
169.50235189386441,0.82496199463675768,84.857813799034403
120.76214919202363,1.21424313400519,41.07477836979276
83.227505110250377,0.98865647357897601,34.767343894590525
107.99886950254077,1.0012734905937,44.546803169733273
118.447389757449,2.0880717489059322,23.427725601602511
123.84325575304381,1.1097584858992686,46.0886447600002
121.37683394962772,1.0158553492711531,49.346230698260428
152.7523175312698,2.5189345211646486,25.0449968470184
154.6026924857413,0.56135742509883468,113.74377382711081
165.96623791434752,2.2106480223141913,31.006318313338259
129.78795605905646,1.5373450623421896,34.866880029344529
165.07821604551543,2.6785407999959778,25.453150919672478
159.49641544140124,1.6708914998909514,39.423277682361643


==> anc/competitors/data/v3/shunt_fraction__s42.csv <==
x0,x1,x2,y
21.321868145667889,16.207709565769967,12.954321545829531,0.6060540857074006
20.316635319256157,18.673767582062219,11.268612684519915,0.17708443432756446
21.575793759734147,18.125176141726065,13.560077828470781,0.44329212514750199
21.092104087178093,15.442353643984442,12.37532219211379,0.65753887473944561
19.282532043662947,18.988138631350292,10.504105366986506,0.031389553036758028
21.926867054910268,18.516800097230981,10.574874645822137,0.29849832923601288
21.28341910597106,16.135633751456155,12.772381707718806,0.59884559272496141
21.358192915830863,18.347586318643753,10.691775745768313,0.27230384902726618
19.384340898026636,15.425678127485531,12.029170806328173,0.5376056876429256
20.351157813686701,18.996418921896954,13.967097903714842,0.20700465956927797
20.112394072697743,17.662738944426149,10.016030418933358,0.24218513842384506
21.780294966545807,17.600500062235188,10.066319207590228,0.34847929688802465
20.931595360241992,15.36176290793653,13.972338327722026,0.79637653131661068
21.46828483981249,18.588133595586502,12.338555336536661,0.31624430064895159
20.330242596481995,15.115998012817878,10.507639902074052,0.53275050036667182
19.681716165354331,15.963312232164588,13.589208799016374,0.61250036624351245
20.663754361047506,15.572087500666541,13.521521200510769,0.70601190219031429
19.191451768312525,18.107071762768875,12.144801652445501,0.1583413808270995
21.482893515977747,15.792816908851592,12.487168119443027,0.62835963923409777
20.894993197366194,18.642552908523541,11.092748766003506,0.23308731963657423
21.27426322025612,17.625076157309962,10.20207878548802,0.32952603211979775
20.063577904389604,15.144650841978784,12.378270435563458,0.63286784069658597
21.912094073184711,15.021719336514803,11.179020772811052,0.64032758727730821
21.679363363966594,15.206631668057597,12.654484186641408,0.71911443797480346
21.335150491221285,17.423700710590911,13.344980707370405,0.49272814976230095
19.583916123555902,18.20592724343766,10.072642175657457,0.14414455530213202
20.400163011181103,15.954211282509554,12.38285509874291,0.56252940924460415
19.131411297361687,18.397635371692292,10.92512215874741,0.094668463017021642
19.462868476202644,15.228927760613042,13.495553991615205,0.70818402484092269
21.049146859727365,18.203855414566704,11.014658026247314,0.28746160924033204
21.23428646772345,18.711181720689122,12.443080532941673,0.29708416172280255
21.902529197302631,18.088433596417524,12.214163360358446,0.40389795345178581
19.977476074414454,17.792483135914548,11.584666000236997,0.25393945665641621
20.111379118104608,18.351920874621534,12.710483054399177,0.23290580479609641
20.408667433827425,15.160605198188266,12.903078538861735,0.70696149289126131
19.568414077252857,15.807128442876222,12.267751181277546,0.50968098359123903
19.389764516006416,15.499694717222573,13.033688948739016,0.60512941062793701
20.427114778677801,17.018123960771945,13.93366830397175,0.52245489880835938
19.680728047152652,17.980752513315377,11.67708955160322,0.21459098962487436
21.00944198404753,17.520047378305595,12.058332207542124,0.38929435854712424
20.311455756616994,18.404524399047741,10.049879511764853,0.18244080572126165
21.49803458817351,15.620851969764363,13.184114225241514,0.70339401509327104
21.100795306006749,17.938484367740646,12.080920268183975,0.34688022577058331
19.937099924146125,15.772165963475617,11.631845721442261,0.49689691508836586
21.496779404185602,16.083035005271199,10.376287852357583,0.49872019517631566
21.414293072490405,17.839618789125215,13.558625686701589,0.4565949276913992
20.162435137090522,18.920819139594727,11.580028960162226,0.14929261035954525
19.864984311790732,17.446174423908278,12.730326392836881,0.33647297488335376
21.047486511924927,15.218001259965183,10.597496625472603,0.55687662272406135
19.419257450827928,17.465235879710132,13.84619851816413,0.34689944817923951
19.599724607425326,15.169402206320669,10.713767047287323,0.48475227992961667
19.022086809253018,18.536582845467269,10.798167971597962,0.051852008192692159
21.360773132506417,17.838313140402484,13.435931442230855,0.43504453513650404
20.994552569776097,15.692511385690013,13.650330976567725,0.71020554864157071
21.115496135879006,15.366884023296793,10.848589630093205,0.5536852411809694
21.342187093065903,15.734132915521275,11.879203552699312,0.59953767965612847
20.376747326615021,18.92010871821677,12.933979618251319,0.19548030698371846
20.70622358785868,16.834242569833961,13.513462935243206,0.54504413393609408
19.419390994382972,18.136323793365634,11.516210780149221,0.16449067531371911
19.343590220607922,17.545633368431108,12.068077947397716,0.251203928504034
21.005208885371417,17.28965259983455,12.96686564207894,0.45753272149818108
20.413288618429398,15.5805210186602,12.924543906611181,0.64806884117140462
20.695708319443568,18.784097814232382,13.13184052010434,0.25652803434846244
21.294996572248078,16.205370530058872,12.279735274566105,0.56155061237782433
20.904154960001772,17.31206886323017,10.418460387219101,0.34548705775435457
20.660738201973988,17.799103778356265,13.61589316351216,0.40915415536561128
20.677621482236241,17.596932620981235,13.462290157284112,0.42409946760519568
19.911850294187836,18.762377638782073,13.192389743273331,0.16521319691742012
19.092453503703819,15.593755959680232,10.399449908642918,0.39629992107561635
20.310152167697087,17.033410953787769,10.817589468325718,0.34564132335057079
19.643754018458587,16.616137562963065,12.974401460430608,0.45566428429052008
20.22558593117391,16.896674917930472,10.092560378327786,0.32438948069411022
21.560209219804499,15.476870104790979,13.916898534829119,0.79604227166832109
19.701818457596023,15.536378439491061,11.508578721422722,0.51137384685921827
19.174908225067199,16.112302183125031,12.877250134763294,0.48953135989280733
19.844151676065991,16.218818415043327,13.550284353952174,0.58410041771584431
19.880781273300052,16.711612854725399,11.57851955260033,0.38838042821242413
20.985749544180685,17.443950188146513,11.276529954398665,0.35956748180646986
20.671096457023836,17.538516469673052,12.434964515592988,0.38912258600714111
21.35169462731924,16.647243586342281,12.323957494992204,0.5183427782117036
20.992940620982161,16.635132437714788,11.636559910499189,0.47120483739892965
20.21916058432021,15.870514106787848,12.407099023470835,0.5570124045076571
21.442061153998104,17.353224993636033,13.741525478265979,0.52883220092758176
19.500918759723113,16.268163645268952,11.870561026506387,0.41424663119999916
19.06813621940158,15.144239337109454,10.786968723002525,0.47293940897951803
19.270143582326924,16.673600176627442,11.508823931532016,0.32642012068646431
21.16707805178935,16.896530700360682,11.576427930372475,0.4503249132298428
20.385631690754163,15.902371472816844,10.524434772104879,0.46254358670732187
19.483815337100804,17.289831732488462,10.651486002218221,0.24424942335749775
20.503134325310089,17.263087601727683,12.73824829357471,0.41884324304401399
19.456936308139504,17.808008724441486,11.357911016835612,0.19981432593018902
21.088961125233208,17.59179392880484,13.81959356742323,0.47780642760600528
20.338468826722092,17.609732226084127,10.97438698143443,0.29544206426471886
20.143063678289447,16.264856607296174,10.395698020419289,0.39767142777802356
19.904536267443628,18.149728887943816,13.014018252001032,0.26373869706493874
20.890847779356665,17.196577534398717,13.52414420767148,0.49896824894449288
20.085437831660172,16.72567278071956,11.112453427485951,0.3796407302012873
19.262949757948302,17.504049923764228,10.808352406581912,0.20854845688720428
19.354017706361546,16.442629337801016,10.743064539484349,0.34225132164746164
21.885692993648544,17.050956978427031,12.088049205466049,0.49112801029881498
21.72574207212282,17.946822753928881,11.873666564987083,0.38330745841053315
21.099121401432249,18.545611546894833,11.037759359418137,0.25319155782621366
19.797609884378559,18.684228789180768,10.180692467957705,0.11141479615367601
21.907529132043173,17.014531700732398,11.925965361305122,0.49365493759965884
21.336252711897384,17.081100458962275,13.837329390542433,0.57082485395382365
21.150670567476986,18.199481643055346,12.610076803010653,0.34864266078702594
20.348084506431366,16.257802766976805,11.982026226514474,0.49692607939160682
19.816724685535476,18.349529449380274,10.442768296118464,0.16407371153228539
19.289172886460499,16.976566586069694,11.00974516219835,0.2773649890702895
21.707807189631524,15.463426897341073,11.179095798298171,0.59502588214542973
20.367328869500835,15.288236588291774,13.059214210428937,0.69174267045687299
19.60709009438569,18.367972844157851,13.506843189058477,0.20324750539419925
19.917869872451959,15.222271667627512,13.606567414265754,0.74087177928989678
20.737658706825687,16.122445744534623,13.938274433003016,0.68721470815220365
19.530318348817694,16.336520162006185,13.929466732418129,0.57213035237527199
21.569842852277127,15.691977780766376,13.811996531071927,0.75653052882297434
21.275558589505629,16.255573479207957,10.287288562011538,0.46307180635769546
21.15838886785281,17.970770266900342,10.55117414371122,0.28919873480524722
20.296279119325312,15.058731374240283,11.217866105904132,0.56642371606617348
20.881926522107328,18.308693698082745,12.211593016257845,0.30093463308918345
20.752293906738206,18.426192094298234,10.387911554821917,0.22474748877673109
20.949539804664461,16.489046292766194,13.38318783120857,0.59082263377114563
19.253332963419666,15.614451596242539,12.467024716309236,0.52929473747351741
20.247422206511828,17.403361631780324,12.16945760920882,0.35195526735109367
19.124842521585677,15.478690223459576,10.661245293469165,0.44124842352911936
20.481972457733555,16.459677444313009,11.01302189760079,0.42908440439355039
19.989583636998354,18.833716723603889,10.641248099929033,0.12452882414604496
19.433572566598141,18.981857890334549,13.407732631179194,0.072674143116229176
19.310208903167656,18.088419565418342,12.336911440244872,0.17315278127067377
20.762933716533137,16.243846039683064,12.940517710078534,0.56661041444333671
19.511778905610658,17.75066019666437,11.184131451640102,0.21282162263274804
21.775360355130392,17.821625461936051,11.48501054835311,0.38862525489655131
20.743183419101186,16.5513667806546,11.619419857706134,0.45122568539378083
20.040609413604511,17.563554538344636,13.04005988697614,0.35038922533725558
20.772746474444251,15.042910579902705,13.089411950698272,0.73971470499930514
19.068411613089093,15.836230634408967,10.827254110056128,0.38716748460827588
21.875677639724337,17.100353211869045,13.766155426952396,0.58913278039901806
20.446910310828702,15.655005217033183,10.482621349774746,0.47004185193314513
21.348205681750859,15.663627471506135,13.584488329694521,0.73540019003790258
19.248189999767316,18.345217162200953,10.401582582599238,0.10599981819095668
20.459974992514482,18.956532010734421,11.058159244605244,0.15860085107514232
20.472120983063562,17.223877712113794,13.385914144271828,0.44545758280452802
21.813479364924948,18.356278923526855,10.71796828938435,0.30639115686816176
20.715184157128228,18.961286657305092,11.65427172523988,0.19999456839571988
20.420468203170863,15.566383554275099,11.799437199776506,0.54856978560623193
19.800926989275681,16.792982453017405,10.981035892092839,0.33922936002853538
19.994706992027655,16.570290863367681,12.840980805343946,0.4725384845949539
20.562017207414613,15.32019713458474,13.405338597608814,0.73663178043771094
20.31673438091514,18.021320691178978,13.498300559422287,0.33312884949387395
19.064836239640993,16.735116109290374,11.357288582946243,0.30437059163974239
21.478875772583073,16.877307736761605,12.123401577151258,0.49480609930152059
21.688482315519302,15.60269189525296,10.993625615462605,0.57861126821054454
19.420747266995832,15.723706608923472,10.979186006200582,0.43689903749888681
20.662108430617149,18.628414488624859,10.645016251407696,0.20498271140026647
19.325727223406332,15.178596355897115,13.760076043230059,0.73738787412714613
21.016720279119436,15.931409139774825,13.551955314422319,0.68744761252823561
19.843701351517026,16.168237321258115,13.10943485331077,0.54182080724066117
20.978267904075704,16.960790169606344,12.070646085150916,0.448092527404991
21.180983842860648,17.345780692059183,11.962431662047488,0.415914985843792
21.305942475752971,16.973159903402667,12.118982664729991,0.46347576476480257
19.323222837867689,15.336461338227528,12.146272054308357,0.55668775322659825
21.748035535412825,15.974669816222853,11.738252338790762,0.58181572495345257
19.690641972684642,18.374353539050166,10.527019331568269,0.14516987189523028
19.11223766852854,17.550354801913837,10.502655411474144,0.17312920023077866
20.664557408174449,17.596596200537096,13.808998863382733,0.44686898537176029
20.112766851587317,17.68081302140542,11.928123038345403,0.30100439528838502
21.489369229397241,18.051612076158115,13.812822099620757,0.43803597611904244
21.424754416192904,15.23243392688579,10.654307510840439,0.56933348612705648
19.951416678468146,16.466433539730449,12.217666208159734,0.45518950394365915
21.858698185209235,17.158109741046715,10.830869013406158,0.4276558600494505
19.872753514420356,16.353825933189306,11.012738424506406,0.39931709542087745
20.545171387695145,18.377915493148745,10.120218315044715,0.21758477250662225
19.767895271702809,16.930290034349177,10.475813242960845,0.30782141552601033
21.808130710146891,18.074510357837518,13.667393630516782,0.46206377262837273
19.493823452746053,18.408062067524675,11.286131965929327,0.14641701251275852
19.134731858176988,17.01916593161399,12.432516847658366,0.31453718704995903
20.305291180009114,18.638208975485398,11.860056527957092,0.19323977887042607
21.977126692167509,17.348495762147923,11.601804980981113,0.44834937932836122
21.675031798764742,18.401097195334888,12.127544365384272,0.34519906459757066
21.245824058370847,16.362363182366096,10.748955778461365,0.46248449343818737
21.672377472635574,16.99526783412594,13.954415594078306,0.60062129954264187
21.680339919093591,17.125644164018311,13.273231474815452,0.55380848264307514
20.556575081159348,15.419918863584282,12.966458530926062,0.67845974941648501
19.947787155492378,16.594210026806163,11.87503718805581,0.41160200429974347
21.316037296332965,18.669350690206706,10.611508488505343,0.252024002114978
20.984983789503282,17.523328961458969,13.682663433094271,0.47347963600020054
20.120973186621129,15.710026329747869,11.365548269526911,0.50247758759581174
19.283400004184546,16.355422542438419,10.200426758787735,0.32529006130506677
21.240368834047079,15.766412038650799,11.369614707242516,0.54782857209263125
19.787381547768593,15.09929252719429,13.177828121983538,0.71112808177043951
21.810439451601336,18.709841834016107,12.490834979952833,0.34266853805404801
19.722911725017056,16.792829313027486,13.003354338979438,0.43848308247711698
19.368273797234458,16.230140289683145,13.17454153544951,0.50470156295076207
21.493338016374718,17.393908766230947,10.84781844432217,0.38244138873466887
19.459852949873483,15.029257825172063,13.695133264372721,0.7664316730322146
19.537804924473217,16.112088426403254,11.751958411681491,0.438668899189745
20.79814837456253,17.812133862795569,12.556054597056658,0.36031883184017099
21.623686122512392,17.535079092277051,10.009235090346968,0.35680432443961985
19.58930399714372,18.927223790170142,13.973473993644712,0.10886009027761265
19.930971018700284,17.481430838632175,11.12358554385662,0.28261704442422297
21.332214514723532,16.910023494510931,10.24825242616062,0.39699273158532045
21.9154792781829,18.045730252736032,11.833048166146057,0.38577614115066405
20.502223558607028,18.613311487856212,10.516120228728166,0.1832790580891514
19.431692507653754,17.882783786873407,10.609306840630303,0.18249192585897273
19.041808863124604,18.852844894197517,12.529131252120841,0.035508308901912894
19.688968089996564,18.128020682952709,11.571709566280934,0.19730219095269111
19.395466653359563,18.467205753047708,13.68740980061998,0.15472647834277908
21.032976020838571,15.456416284734548,11.27662597843228,0.57590480522732435
19.365497513885593,17.929654011975153,12.904720513535604,0.22435058275633848
20.518989794861898,16.760354798109475,11.84439772061963,0.42492410990348856
21.082787306928658,17.212415209645101,12.639805204517115,0.45828625941697804
20.743349827662708,17.616409637929426,12.398781426863962,0.37662793743309753
19.599326954980175,18.879260466822277,11.891135891035994,0.096314586376417072
21.412373578546788,18.9383123257265,13.800244378497748,0.32593973446417229
21.146221388847405,16.152912981951623,11.370854571019823,0.51232341602139986
21.216952011746624,17.935013989751663,10.708942004997091,0.32000922980698621
19.39317325467194,17.999934151741073,12.712376243519312,0.21493518488247593
19.371261410951035,16.385971445252196,13.384030245231635,0.48366342393306316
21.782687653019522,15.495479099456883,10.161014959759695,0.53933517307756762
20.192734581474824,15.163787841142879,11.798530753690722,0.59823919628202682
19.902846075342818,18.109372510116714,13.569950758749306,0.27406589851230967
20.465752136054601,16.958798967267622,12.99847447569147,0.47013377545725987
20.988592638290747,18.942160677979704,13.967230865990512,0.29796778472595642
21.866869771140909,16.859893824774613,12.125655246388975,0.50833484632766091
19.859338680646164,18.911667916295361,12.639982875204606,0.13302171547751723
21.774425287936083,16.646304008776241,11.209921124551713,0.48063629712013606
19.07457847415877,18.174728602239892,13.790142398663969,0.16678035550936404
20.665594126980473,15.339277089247329,11.465341954226146,0.5866333176275732
20.901925335043256,17.221846840551056,12.954042850746514,0.46019791967301299
19.317692211252261,18.208239147942898,11.612560816476329,0.14639837989760127
19.421018791191738,18.698806668879556,12.247275720251997,0.090919681235234154
20.257342957948911,18.290332362469726,12.879130140086184,0.27630545977298221
21.898695736429545,15.147882908804696,12.035736607005417,0.68760283767853347
20.788127659703118,16.490809365226937,13.628345307638034,0.59925098887413208
21.799069664800633,15.194793889255404,11.677203951711242,0.65547646594411457
21.413082746838914,15.437129164458232,12.588287192573301,0.66982815053461009
20.402144804665873,17.701222514669936,11.369449733200216,0.30518077086013112
21.354290347756564,17.853032785246793,11.632626672924053,0.35846110110790946
19.053510351930964,18.094882731006507,11.760200432934209,0.1303754912668165
19.327431990297203,18.461826192222652,10.50322807324914,0.095531481323283166
21.48828584464821,17.957725873906039,10.366894716236027,0.31442973875702956
21.390451264975486,18.203486368426528,12.669959692587032,0.36907835541881023
19.697922225899301,15.195854839293117,12.622070953372209,0.63759210505732278
20.59230877179716,15.938140601765195,12.651638856840382,0.58951539968279509
20.818047462100033,17.487591093500981,10.079065781370767,0.31008191639525168
21.603216861328033,18.432501218499294,11.30618737068712,0.31060059622370312
20.809321472016176,15.018000499758637,10.791239389036788,0.5759033291395651
20.237714707821041,17.058517368465399,13.11260569017605,0.4578199441923933
20.12255213022155,17.709149597457589,13.44252160558452,0.3531125012711005
20.27764625912053,15.118429156514452,10.986721508904589,0.56186969497257655
20.955793076739923,16.605422230213552,12.671396635391945,0.53225920754858169
21.602471895256976,18.582539525534788,10.517451213833098,0.26799130458004022
20.361690646228901,17.686451235423434,11.100610102406854,0.30049028339712286
19.743518688854074,15.950633453442389,10.554617984933678,0.41795762684342708
19.709987088992744,18.41112451852765,11.134083066396917,0.15651745326464647
21.238042840730341,16.392125693638057,12.698946189397113,0.56764371432525373
21.449706290271731,18.413378684576237,13.64130764074101,0.38772166712525385
19.315834239562374,16.195774604475623,10.810089631696744,0.36572627824204712
19.199676570865535,17.361281003532596,12.168316139802876,0.26349244022151436
20.783300991269357,16.587760270991335,12.80556440497373,0.5332105599302418
19.438519732578094,16.099300203020267,13.811689873942264,0.5943911692199384
21.473992571369024,18.546230248687475,12.440241931548695,0.31934018481406434
19.931004021772225,15.750374727757965,11.020427724109522,0.4734738385561752
19.431615798913427,15.339246364943053,12.501912627655745,0.59535677171755841
21.762911417462352,16.367707754182643,11.281964646712066,0.51817575879949918
19.496595168205836,17.87055659056627,13.90451356276683,0.29466148802512243
19.854160247013805,18.229726423905127,11.598704540654548,0.19535859161187699
19.460840185576174,18.99497348026706,12.741710883044057,0.064491547288164752
19.346470190996065,16.18544822804466,10.092910329387035,0.33707472968998375
19.06344404900932,16.631767804525129,11.600245784539021,0.31729657386203958
19.16618622749278,15.547285112118505,13.500430453290047,0.639967499856825
19.52392441280756,17.299487718492134,12.440909777732983,0.31361723145847903
19.160145797881526,18.990320149051669,11.775771545583906,0.020704309677009085
20.773431448332914,17.803524040482635,13.743749997742903,0.40707338041178409
21.04214358039852,17.380851361653487,13.415937504588916,0.47359124253906026
20.180891370496084,16.569476371687177,11.288862695291753,0.4119836922909772
19.953973290856148,18.661195041142218,12.178193608165358,0.16279234906929219
20.513578711066689,16.987666384521397,11.959297024369851,0.41406076527429159
21.625014826703826,15.537467653252246,12.528810000459449,0.66199066539838258
21.55339488046662,16.461513852796536,11.336445067835022,0.50587584807385988
19.130425186038376,15.268666675391067,10.976820003063553,0.47287507086972619
19.544495228789572,15.807916150755126,13.650687341022145,0.63549584684609761
19.710234613313187,15.070675123999649,13.695497997994025,0.78348969827539716
19.748162727496634,16.813119666000652,13.373291543047916,0.46831344686941473
20.713697955228319,17.538161059807187,13.912817723058245,0.46533214508447951
20.248787277109578,16.37316984951563,12.979966103118754,0.53009129470424721
19.147762359782782,16.681527086021109,13.058668914247999,0.40332796045549091
20.120842415378714,18.836837091378303,13.050360367850562,0.18425892767684043
20.571258846152912,18.007852486299662,11.922430523769226,0.29583916748736827
19.305015708711149,17.163426547779807,11.825808778057088,0.28427865503798638
21.50037566136568,16.138163500447302,10.960905104596012,0.5164227832582301
19.155885599395312,18.58798719509198,12.579276777437162,0.085755873375635186
21.774525607054187,15.940388467522638,11.157280544409339,0.56148412781919088
19.297339424739626,16.30137092206671,11.031233638809418,0.3629131784597257
21.530724854793259,18.636259257691794,12.343845496384219,0.32437205798012336
21.70795943178285,17.118168221140291,11.639929552900172,0.45774050316305431
21.938712041759779,17.969271797671908,10.875426435178529,0.36381390965565574
21.406077640820779,17.362979176655063,13.264224067011325,0.49280465376496563
21.338432622313988,17.613756836037979,13.442279677177504,0.46725699099145662
20.927449827986642,16.197533166059301,10.670798078711124,0.46355247255427784
21.336989063734386,15.965488246506652,10.0300281312,0.48021475872825908
19.403656625239442,16.28996938867466,11.344519874117495,0.38656479057077986
20.608204107842912,15.621766256333689,13.19004334272301,0.66548729097820258
20.542668610571244,18.49725746116323,13.356695464937298,0.27754835538708245
21.572716432367674,16.132987733000455,10.553316280464196,0.48621047450289318
20.388398096780548,17.245957577657538,13.097343604732204,0.4217848070542819
20.155268488301061,18.167897700565497,10.462816669237718,0.20561389268204375
20.918689813711332,18.135296437502856,11.560250360626117,0.30328555079732183
19.799389952502537,16.753545034336771,13.994438060047663,0.52462776523428656
19.41930523286187,16.905029234346902,10.770363292923639,0.27891971743991234
20.433631822071238,18.978806995740101,10.615854330310505,0.14718826701849344
20.250668105784655,17.698389907916095,11.691201330187173,0.29733324101715036
19.697709821586621,18.258553772471529,12.478674103879445,0.21028220078140777
20.102535430345384,18.610215876876929,13.731603129653013,0.22664271396942023
20.099177349478744,18.150359344917355,13.923284582132137,0.31351582554016727
19.982486693237636,15.740717379814271,10.278562546365578,0.44601161208838069
20.138392239180789,17.248682934950288,10.551990069391621,0.30378410134540484
21.057230036367837,15.40757662925818,13.162951895583976,0.7186009086883367
19.890629423713857,17.611688506255994,11.082528609083441,0.25932971437754876
21.84657378014602,18.821397712751242,13.539396238025443,0.36588413035612921
21.749044058614533,17.050928257200447,12.653813028916346,0.52060085856502825
20.442731284900237,16.73188997147107,10.447379209522708,0.36703682054244324
19.985083615014066,15.143371005672652,13.330117139696029,0.73211107063811276
20.606304369490008,18.839098089316881,10.705425520032303,0.17133234809842435
21.545681466320872,15.412010736520635,11.693981578718615,0.62431203026483584
20.957762021680306,15.164316373219387,12.20873971423732,0.66311384403761675
21.413175483841233,15.984266446019754,12.003064596321114,0.57371021313609938
20.598166828197222,15.26212173567353,12.744651662460601,0.67932845773633166
20.898752887802864,16.820471369647048,12.610746939477021,0.48882497926779533
19.864466842547387,17.064351205028451,13.96816802211222,0.46930698034552459
21.204679486930871,16.250279796114334,13.997687636896751,0.68560009786072207
19.607213779377155,15.203841930299545,12.065837610542564,0.57813988697295882
21.084394386455493,15.446401472996907,10.380796347843456,0.52842085134877936
21.582157204977683,16.538017511959712,12.911373195874873,0.57574432837077749
19.396308511904632,15.242113803306145,13.906656312866357,0.76044340827731582
20.843139221625758,17.792758902439655,11.273305550516081,0.3125904913046591
19.285287244689805,15.828082166099248,11.844835543350296,0.46169778534383649
21.177146884814281,16.208286275134554,11.699107699261823,0.5209937789127721
19.25347965647056,16.576503108712391,10.205676618227717,0.30277835449304163
21.807819468101879,16.66643853227659,12.689057724893779,0.56554627018994474
19.412223790113405,15.006642830699203,11.413350780273872,0.54967143722747813
21.876640737727243,15.448281483994791,13.149855498526009,0.7392238117660096
21.402652528255288,18.451058254963513,13.328480301127945,0.35457514921188077
20.781046013399063,15.004932250047633,13.284923146391382,0.77032198053693746
21.34787231388864,17.032669423251502,11.666663992159521,0.45614286436154733
21.385344516949257,16.958008026028832,11.286182728963599,0.43907645482131086
21.838081188451991,16.332376644042551,12.995283118668219,0.62297421477915793
19.76015006151756,16.725308080585798,13.205557735370892,0.46586743271270886
20.770227686074929,18.122324550106338,11.965029785565465,0.30538926468513222
19.285147592693203,18.364814824859828,13.572124078145212,0.15068098439155739
20.848497100072365,16.041394173661001,10.575634784314232,0.45917191996272116
19.513873912278367,16.28996176387092,13.516275118635841,0.53863006564168736
20.694851834417324,15.969931412113331,10.384380931887526,0.45453760449178382
20.717291542101549,16.919453602204261,10.614102088218456,0.38274446585950767
20.397955458943681,17.733033430635253,12.135360053095841,0.32088543233036054
20.567895326539368,15.913011501853681,10.27007392074966,0.44194133146400083
21.291770170019763,16.322942968219465,10.211228405600441,0.44181800075052668
21.397734149536198,18.721538470356602,10.002074976662822,0.22050931408675911
20.476459646726287,15.194277159387832,11.745266638777053,0.60375782008827727
20.798780324567836,16.843078420958264,13.09849552516892,0.51272646928292487
21.793708707070305,17.846232166387111,10.139353401119664,0.33649982924422578
19.359200765503367,15.601816046229896,12.609030425863422,0.56225975872567313
19.351310697700331,15.189496080021927,13.292509269664746,0.69315185493532738
19.263127035732307,15.552821486554123,10.672003394311485,0.43098839447395076
20.973589855121585,18.675292774122731,10.587454939285617,0.21015691699451791
20.255824902371138,15.037039127284494,13.443203894482144,0.76926459128672353
21.322964248425528,15.753287899245407,13.292498439800379,0.69646338264165386
21.013694239925776,15.125134051606578,12.155767065056747,0.66639143748757557
20.000913274984715,15.442517870248814,13.27679951717592,0.68303412439501443
21.695099642084607,17.480597146513183,10.37102430969798,0.3660996161444679
21.287596441211956,15.966555634956343,11.577926071755018,0.55848624867162988
19.811604822730526,17.276848201722707,12.951190224425492,0.364474203920924
20.092576053316161,17.360781531064504,11.029807837295854,0.30533618821102831
19.943319940612788,18.397741332359118,13.009315657734211,0.21410224460743657
19.472834945875,15.018965571647495,12.016714417563255,0.59249458072914485
19.443350117626576,18.413477837369467,13.001063951792933,0.16776616562223753
21.808382390127232,17.476476345707894,11.858718551429318,0.43402207514855562
20.31371211159626,15.65097394441983,11.47161736088727,0.53171264321433598
20.149959468332231,18.091749552541135,10.87675686591453,0.22318769003882014
21.189057126032132,18.421966167162342,10.833517365740061,0.26666161303634967
20.6589791957587,16.01705393501663,13.005963242285585,0.61365826730586415
21.808419960515387,18.675174723610724,10.475641392135842,0.27524264138616389
21.340904481728177,16.817829721194631,10.343929400443781,0.40201869672821711
20.438108692373621,17.413697817333286,10.705165460088521,0.30655229238245568
20.129078420442479,18.938598134470574,10.701386045815688,0.1291482069432707
21.959894634772965,16.446144314556797,13.292430491227599,0.63820522104851907
21.153280708010932,18.252637383280451,11.59402649389685,0.29526913976269625
21.853583980011525,16.273596471313837,13.961553829441929,0.70326481320586365
19.355435731651124,18.196854088965964,10.54884503116245,0.12852595017885163
21.551601037572347,17.402935675450571,12.614159302774574,0.46228416017253193
20.911221651973623,15.865422780901605,11.794918028805002,0.5463190881440444
19.365765035005339,16.656104375156946,11.571672706788295,0.34437999361695715
20.764773999907661,16.270542537454247,13.500336796216329,0.61486376854208447
21.058289095316347,15.312433572321456,13.902382583313599,0.80697486734689727
19.036908057665809,15.11933908039879,13.491435835096715,0.71066257815379219
20.36295388552524,16.385914621628725,10.769202716140532,0.41378464594957876
21.476198533588963,15.076136591269947,10.883191684835737,0.60213431247209903
19.886077076032269,15.661951030327099,12.624295516380254,0.58242222781816755
20.375644245395655,17.900733283403476,11.156334326552766,0.2641917910533414
20.326942381203679,17.832364942734351,12.938900523122319,0.33167223277963209


==> anc/competitors/data/v3/shunt_fraction__s42_holdout.csv <==
x0,x1,x2,y
20.072225445476427,15.240593878779766,13.591869321508575,0.74558118014944919
20.116625976520815,17.844301406218541,10.134912162005721,0.22764873973825328
20.728010987025861,18.659930005930768,10.938853645267255,0.21126241094042583
21.24127567685191,16.064690964229868,13.470393791170977,0.66615151134399686
19.553822053952398,15.918499217263957,10.260094108842903,0.3911587317984066
20.753816938572413,17.045461827086807,11.426925305131705,0.39759817710218065
20.604317034035358,16.042582023849533,13.780410597910281,0.66849319416756015
20.807476505699874,17.451271316161691,10.318208916324389,0.31996563734704064
19.792490978778595,17.588723019621646,11.466491179112545,0.26468508433609861
19.043994340818386,17.135609796274778,10.674978171314027,0.22802973562143675
19.694976912367157,18.329235697483455,11.669332873635694,0.17017216416435679
21.668124636536838,18.109672774410363,12.099189131389563,0.37187541500434712
21.686923128626091,16.238652888771522,11.697764047253019,0.54541830753441867
19.205638160189963,15.016904162486432,11.146623025828026,0.51975755447382832
20.212139532994449,17.6151857132852,10.782119760943072,0.27539219243273289
21.548102002851508,15.153640743265459,11.772563298633877,0.65412878543738717
21.937802274368991,17.235776688350899,12.948923260579175,0.52309365592803359
20.671677333726336,15.616536702366083,12.286047066939188,0.60283371321319512
19.95135441106293,15.405110500039608,11.620918870728042,0.5457390419757765
20.799998408915158,17.409719660719347,12.819745178147667,0.42483347960998918
21.59039635913614,15.515128843206144,10.7313310531901,0.55946505014601899
19.503666461382458,18.761312843121441,13.315966289526941,0.11997246111529125
19.58193836395801,15.411531154343782,13.938531472823566,0.73898751057021295
20.543030193545434,15.889154332595744,13.369451799314918,0.64875235275781695
19.301935465907654,16.232364095950203,11.749392812206898,0.40642886915088877
21.352867536409594,15.093457187710033,12.26193783835093,0.68853357759836553
20.332188656560078,16.706833442560292,10.05528228507773,0.3527671735980662
21.436364968340513,15.671901878475833,11.126704780175871,0.55913221043717909
21.721370220946753,15.426566790595409,12.996348129951386,0.72146561518140762
21.038032366411748,18.820839969122591,10.854285873595147,0.21771873434331043
19.799447665608742,18.136849382554018,13.195462886778776,0.25175683147914335
20.517337946952189,16.118999181147068,12.712922882232315,0.56357058528165194
19.984595519527296,15.723740851439151,13.183325537299863,0.62647927213921661
21.057966978785252,17.827831313860166,13.190508637927138,0.41056914761785329
21.164659279640322,17.669014170892321,11.997800947961236,0.38133512947043724
21.55619306697389,18.693623034064029,12.343387518809184,0.31071642812217148
20.205007962617117,18.706144471663315,12.246233334422508,0.18832842503718547
21.325258430666288,17.974238581470097,13.283577354589553,0.4167063848335355
19.633936341085796,16.617095367701083,12.56833067277552,0.42697556515437185
20.314692199596948,16.827379327581845,11.808415156613957,0.40996935020966213
19.632810909004316,15.072561792475508,10.79995827596886,0.51628271250367908
21.444480551311067,16.529153945140141,11.720663671642225,0.50549353890530313
21.408319064129664,15.557361674395677,12.915195974805231,0.68890528586456512
21.154738195946113,15.026930741881721,10.537010856332969,0.57712985633022096
19.973464997339725,18.141335323858208,13.04793652054275,0.26454727312432758
21.242702894330812,16.402738544387898,12.590929783670799,0.55941877902224491
21.221411313193197,17.137943676675746,10.016829524422228,0.36444623400489867
21.432178675130491,17.132283812329394,10.767239034638989,0.4031804218071442
19.841515524907589,18.724313020532769,11.022637014681358,0.12668305874486532
20.048623600948826,18.592982399175654,13.707410074004624,0.22955246587866257
21.852164996581834,16.002566253275859,13.524545923946274,0.70243351578456259
19.908276450859507,18.469421723170449,11.265586617866131,0.16648228219370384
19.827545236841733,18.661433744981402,10.975085343194658,0.13172739621189195
19.392152277872913,16.018245687720988,13.824767684987489,0.60601284748020634
21.007206177811295,17.29673631468318,12.493895362432184,0.43584334503859901
19.127536855570792,15.23606515608169,13.877346222806638,0.74120579073912507
21.856885662169155,16.318826766278029,11.759966770457414,0.54848998543874139
21.86609968917864,16.818485746773629,13.498025884920004,0.60319902291447358
21.788567102019499,16.122035218841564,12.906738461022233,0.63799157946169149
19.590185792306265,16.475155753503952,13.547954568376065,0.51554300445591461
19.225796539724879,15.962870922293332,10.29934012569972,0.36553425750277241
19.622799829456817,16.722816265408863,10.558610385489867,0.31993854298556829
19.03384591154046,15.013163099338533,11.076768244351635,0.50529641413220039
20.138825101604144,16.057289115002444,10.071974583435388,0.40544318992671063
21.248270753004807,15.254407418379261,10.300511910383394,0.54749683663933635
20.96831493343376,18.626126299204923,12.791165627762089,0.28643094881541353
19.110883413262322,15.617702208614794,12.89462405457061,0.56194264156035956
21.858512817719895,15.933384404148965,13.516365442998827,0.71026417388952512
19.238154828561779,17.653141665722647,11.011969162633228,0.19267899208791078
21.218830719986055,17.91533109580033,10.454135753770633,0.3068827899493326
20.051079095998261,15.849480559508596,10.11602517043511,0.42290646512535213
20.64397110224655,17.648350892636277,12.924211387345416,0.38804578383805793
19.044949791672863,17.323929328577329,10.641222055418082,0.2047925060292978
21.643654506733611,17.81348368955447,13.624867203773706,0.47764963360050006
21.967064221776496,15.425335706554382,12.031043325102484,0.65838514061618925
21.307891207996548,16.368289705101326,11.041303083952355,0.48113369731145161
20.601635966336808,16.056162697848315,13.085992616319214,0.60480161934212218
20.037465452538491,16.258164165316366,11.173032680286905,0.42634440175941163
19.647774229615582,17.19143200780524,11.45797961748077,0.29992720674225232
21.606207556512604,16.583175108796684,11.352368695579193,0.48986847909746373
19.714026991009355,15.520709748885897,12.832789052177006,0.60938413689485149
19.19903924372823,17.25770182369148,11.845530409326152,0.2640015078182199
21.589433137808985,18.355554963643478,12.18791976325754,0.34397421407910284
19.096221455164478,18.750617859207058,11.806605059874467,0.047410395446970746
19.390312588880846,16.141076058665949,13.488747109791792,0.55057196971343925
21.849450598564616,15.113944207222277,12.912253497147841,0.75364863445549257
20.932397696383497,17.186806635633165,11.836485138010612,0.41178837601098922
20.806221206630429,16.5339566556558,12.308742873936803,0.50276851363507491
21.632097091201857,15.417552076475845,13.914988927170855,0.80529453295622433
20.881899611456028,18.856922933929575,12.892171934432247,0.25344752154065514
20.288062737542223,17.075060106028769,12.904629794710381,0.4351637857878532
21.878365997440731,18.936396710291646,11.920394242019373,0.29543860531110733
20.515326219523651,18.500000478373934,11.173449791762923,0.21573029323754345
20.504183042442239,17.427013937326379,10.115241590427416,0.29619659705744872
19.665638327793964,15.509864534805999,11.306278782687732,0.49714021397977243
20.519475542499134,17.085422224505063,11.073588898137748,0.36355013004988684
19.853057727788617,17.109542571356648,12.17523844079343,0.35732999877699367
19.680187631053446,16.047114063410312,13.05711802123729,0.54854829885201539
21.085502103373528,16.226697292728588,10.541512251718634,0.46081273588122285
20.538676920478672,18.024924461870732,12.092982475052043,0.29763715403759894
20.175764856478875,16.711185551632667,11.090814052357786,0.38135366712988861
20.816312438225708,18.278413776124854,11.417957003859858,0.27003646327535363
19.031251375386596,16.092968294430925,13.579914513955149,0.53900229533496813
19.938280496642879,15.129731359485749,10.669442210453751,0.51878660396114851
21.495987875201092,16.748563033721574,13.698634328863243,0.60885078677870408
21.903620483735956,15.013326321515283,11.720162789492242,0.6766163683397507
20.821511222091615,15.392272480449774,13.949339031003122,0.79003240761083082
20.87585210228918,18.891711442667667,11.848362527742761,0.2197887511513637
21.452257883522176,15.786352817748645,12.328529614118867,0.62100765152928883
21.778313363915053,18.848301704763127,11.621588287718824,0.28847996152015937
20.822482750720919,15.915016018231894,11.351484614820627,0.51815729050637516
19.169407916192021,16.606106521938251,12.641698109199121,0.3926800470676251
19.952493739582899,16.948942251402961,11.363344769188686,0.34969139533297494
21.559471754135288,17.703649523743426,10.653693471087847,0.35355773153627834
19.76747414095782,16.660184915091676,10.327334474406758,0.32915712432477029
20.613402037488946,18.780474323968576,10.97879845821584,0.19024422732488355
20.692175010028137,18.190170510349173,12.187496315820315,0.29419153734555242
21.206385060031096,18.54847563690771,13.183040615978603,0.33127200778393956
21.826944863614759,16.256426688952203,11.613747977852903,0.54542355708704438
20.809762045137703,16.928530286650197,12.829635042779678,0.48636215405351962
20.426750123065872,17.260728965643377,12.761720495942317,0.4130474781492271
19.089042415533957,16.593858532365019,13.278566804901919,0.42942850988019599
19.44093714761631,17.358116056684477,11.95865566087795,0.27836711230704675
21.454895442865499,18.43821461194247,13.089691975588657,0.36062252911405407
21.020015768122377,16.944658019956524,11.92456277923494,0.44806539631890879
21.496688270908834,15.299120169505638,11.225435723892813,0.60338971055713142
21.852503354167162,16.900739631260755,10.976562610506988,0.45529520982292032
19.050717333407999,17.055856530682664,10.774583116889517,0.24103775392426049
19.563374004349583,16.169902188491132,10.637104829978568,0.38016687034284624
21.622490560208444,15.409640937017175,11.271237400185122,0.60020265441728138
21.404536682587331,17.310316799162862,12.485170431805161,0.45902587339828455
19.713352750477465,15.825814972380387,10.408936455867149,0.41781640621013233
21.141800805059262,18.144571637232826,12.136154469767508,0.33281666370583002
20.353594531334355,17.419280726988568,10.630955551881293,0.30180219697007143
20.502441015475142,15.916319941453398,11.842182054136483,0.52955934626149381
20.170720980948591,17.493377361870479,12.513185482084582,0.34963515604665424
21.148117817422605,18.763487214397095,13.820993362574265,0.32545244969158482
20.553699061660812,16.111415938307825,12.060068968461238,0.52301349065221248
21.300989258491057,18.975181077155657,13.9247020788114,0.31530878946017488
20.330539845699292,15.759689059418479,13.500180383393465,0.66919622773963972
19.615832000973171,18.785051579003593,12.040204824117762,0.10966490332414028
21.281227849113897,16.080356057085336,11.243487945560233,0.51813175495683994
19.758168278599847,18.225195002639836,13.785711092102893,0.25667379908991039
20.605837075981391,16.714124135456316,11.058450907513638,0.40762077408979996
21.486281244959411,17.005860522268708,10.846318466584641,0.42109364628576984
21.537361854602878,15.858362318602925,11.343339269727622,0.55709112754231227
19.130849953338327,18.944543335276943,13.469604379671187,0.0329091214357446
21.864744056585916,17.636676923184009,12.202479091189122,0.43758550904407706
19.384465731057539,15.605721148124754,12.062555033803926,0.51608722629602133
20.836110051272353,17.650118151085593,10.116703581976076,0.29721719288399356
20.255742712759659,18.969978801616595,11.188746977778239,0.14180704929444848
20.32892495197995,16.597892200797691,11.111371783545334,0.40477474694251059
20.976082061403954,18.975364969447572,11.319698823189363,0.20719114419968929
19.354363367895239,15.423016370326774,12.44660491700931,0.56912050783481938
19.40891657033637,17.40651189947889,11.055517151285651,0.23971135227782914
20.852778242437594,18.587354282294161,11.959724391457215,0.25474083460021901
20.066953396250028,15.02465721290052,11.12895085336493,0.564141278675661
21.913242467327152,16.045517697104401,10.052372386306692,0.49471284401067445
19.207513752009088,16.336017234991473,12.865883607969241,0.45280100727986766
19.132703776379611,18.040947252618821,10.088053323951939,0.12070743137096598
19.409261049864295,16.80343907879794,11.548631751109662,0.33150297158513731
20.501607981238131,16.690618181070921,11.431725624244232,0.42018073114570315
19.548726334182781,16.02368888847321,12.27210133660382,0.48443302312300035
21.19040178498102,18.848020420670455,11.100945002618118,0.23216129617654113
20.086637124673111,18.380743424885196,11.934033326425302,0.20924525979718925
21.366547257773746,16.769515734677618,12.190523065773382,0.50098293410165684
21.884570851008046,17.806167290478843,11.373314241443673,0.38800342452092679
20.033200096457445,17.514310761167739,10.050905749786208,0.252335710390034
20.226640742916281,15.134801121303518,12.523268194699058,0.6609883644782516
20.964734908141043,15.39826808784867,11.673838664480005,0.59913130814373727
19.903598696270492,17.845004243044801,10.526042966688744,0.21952356377171933
19.316001409463507,18.19267166454814,13.465465815368638,0.19200459972402856
21.180784807563768,17.403788308387877,13.292768859046706,0.47882718846251338
20.19001063588934,18.954542087378147,13.068228351689493,0.17347743854121503
21.062066039649416,18.3817121850403,10.283860771583015,0.24868276192052602
20.695560366685068,15.458831494390425,10.074378367217538,0.49304577141764211
21.997838344631095,15.748714365884762,13.479408038830492,0.73360041162642464
20.475368241036715,16.053810593473802,11.822069548048146,0.51096787530812149
19.698551272038358,18.695902375020715,13.171932089197375,0.15362454418264346
20.339979565199123,16.645752723001692,12.313748012699035,0.46026915845042088
20.67044562255187,15.629537929222787,12.793330827106118,0.63994340875209088
19.877568091219565,15.471899141377763,13.013642658770129,0.6418585098570353
21.228511708616296,18.441022518202747,12.808137096163286,0.33104099505158502
20.780168891689641,17.366733785038655,12.412364658117726,0.4079248284700745
20.930287687904418,18.724979917271934,10.40930660108287,0.20961046811450171
19.32841035995132,15.653545249124146,13.274326513112122,0.60700598204397171
21.852584966214625,16.00831755880926,11.152753326216516,0.54620180990122547
20.349320077819684,18.097821805420285,12.21160125329946,0.27667437533173067
19.142926041220598,15.994839312570672,11.750150471726224,0.4258328552053201
19.230690058836302,16.985887130626629,12.668708909816859,0.34209225495033818
21.511385673840934,17.50307997025649,10.422757577585262,0.36147895562823862
19.565364856872872,17.617631205632893,13.840307458807388,0.34021207401311371
21.476840482210839,16.452309607619657,10.422409096340933,0.45452639753263863
21.491810899567046,18.568226865967951,13.257073785038461,0.35503064553706298
21.356275513885137,16.472156183284991,10.606697993715734,0.45435453825381383
20.805835497489486,17.963587631890697,11.8050069120162,0.3157762464431309
20.812726272289968,18.391058517318683,13.551490916474162,0.33350630248221835
19.80704705111734,17.539210603594285,10.81308036356932,0.25215086138386894
19.125228316440285,16.398920197907138,12.587413648932507,0.41700602681238419
21.131964701452301,15.416792109103078,10.807764700147102,0.55357050344110958
19.044738780204732,18.757364574213057,12.414890998763806,0.04334552096295903
19.064035709376416,15.887355121323521,12.024485733688092,0.45126188449884258
20.920072416604857,15.680288079732275,13.809719874263383,0.73692328273037988
21.85409477978838,15.70696500466639,10.238577132224489,0.5292170320460251
19.679165744289662,16.164402464099673,10.451001575175523,0.38087351024308769
19.021406787730371,17.336458593871622,10.054353522506371,0.18790433646617327
21.586143674292803,15.600365916774161,13.504312247978438,0.74064620279371429
20.615301720460891,18.020510088556769,11.428148719005671,0.28243696730566203
19.986815650563393,17.234473239461849,10.228661319854053,0.28205563447995508
19.683865948860387,16.120242510156118,12.717448934924363,0.51154322682311304
21.009620841836348,18.250491401245835,13.678651974041625,0.37636627441039794
21.432482877923409,17.71298102508478,13.695781805162335,0.48076070380100822
21.961592087182282,18.622019854989766,13.733857963792591,0.40589209399691534
19.864560583065849,17.084249512147164,12.258918320709071,0.36555901198239427
21.822353046532879,16.424470865218229,13.944625242494245,0.68520800865286891
20.201752573690861,17.089362364464353,13.048740955978772,0.43511605678364806
19.059598679875201,16.77994559082719,10.602653765995701,0.26955988388982588
19.486706858164808,16.038245893561001,13.876666650533293,0.61469451857274693
19.947857139655078,15.662669680473376,12.523667746514196,0.57719263777682361
19.267416200791182,16.618425289109663,12.908929324971204,0.41660712106760628
20.524162191407203,16.682653871611794,13.85945023287649,0.57639525064220465
19.211653574487265,18.100096609336372,11.471081405467519,0.14360139546268949
19.161163981585833,16.794977253832403,10.483361642441917,0.2726711943045777
20.84200632413685,17.26344840917173,10.408936110661294,0.3430014216086637
19.18631790303067,15.967114940111761,11.522927346433931,0.42007554477929876
21.370259156292708,16.311023724307336,10.557947986811632,0.46791433882014177
19.016866313895093,15.251728181202754,13.969819939385204,0.74600823002304306
19.112010887277748,16.664255131836192,11.812697797843416,0.33534056224888514
20.390402309306722,17.391855932942558,13.567481264274299,0.43948132428519326
21.656348689815182,16.867258065103108,13.496595123747893,0.58691608587638333
19.409967199570655,17.356862661474967,13.708012881272584,0.36007032387248278
19.186553051164747,18.788489034390064,10.487027656919217,0.045756980839206457
19.809397583756216,16.100145994906509,13.111012919330483,0.5537531471653262
19.559163093432058,16.580549989558897,11.680808993758372,0.37807555565400813
21.153963285118298,17.886392692610194,11.316947493708089,0.33217092071371712
19.237393365629114,17.019568685845456,10.962600045772453,0.26802176127609617
20.850799134552858,15.050463474896993,13.787547712417478,0.8211990927405346
19.103727588497765,18.376814800859194,13.544252633637765,0.13075205726093192
21.538044699896616,15.475297440821322,12.923522107022226,0.70378215318515402
20.138773853160721,18.910552798543318,13.491755898151876,0.18477775491668114
19.540847612783573,17.74572022894775,10.064263910765986,0.18942769254004857
20.400862180778688,17.674849988578195,10.95627334233764,0.28863217222386323
20.039979911680902,15.819883217452499,10.522100445401342,0.44338623000843641
20.188361894622435,17.316536670896181,10.461888096984591,0.29525861925662122
20.808010687052921,16.923388218822101,13.670269319206946,0.54423693267035822
20.947754369562695,15.435279878787316,13.541459626088768,0.74429585666067477
19.359559517258528,15.739373750796309,10.053723281158396,0.38902315435322532
20.53019106112863,15.858789437909685,13.866983507613375,0.70107400763082794
21.577304846020464,18.028676443549717,12.238826761536648,0.38000072071346491
20.924784710320459,17.694250992790234,10.423945710519702,0.30764529554176773
20.864241886436464,17.982268053959281,12.291163341903996,0.33616556963836275
20.895055107868398,15.554777187070863,12.435625334977386,0.63128107498580177
19.298284881813174,17.977752269783096,10.371239163440883,0.1479249298916839
20.492938018131611,16.367025047727903,12.318459782073166,0.50473104842384808
21.506542000120156,17.83803319138547,12.424184766072226,0.40391593439885676
21.259809579592641,18.792396805214132,12.717141540860988,0.28883397589505899
20.965818370036256,18.345653971632188,13.4960964643499,0.3507713448354024
21.031020134773559,16.924719233276775,13.729289504074755,0.56237364936917633
19.248868246903815,16.764214682209037,12.829052079282876,0.38702877151317916
20.659054253843529,17.57261635591782,10.048427174496537,0.29088176173237607
21.438311493027911,17.041971866292837,13.923752947983415,0.58504296697964464
21.282429679784059,17.988414710541981,13.445368240397082,0.42031251059067093
21.681921853074805,15.912942894435584,10.141601484415823,0.49989764359631828
21.638483155133958,15.950558066788325,10.441624560892997,0.50799293752545771
19.269573928795946,16.924774098007049,10.383321253101554,0.26386823741827364
21.077567591794192,15.919007541810783,12.95149722087694,0.63481606908618515
20.204015491370022,16.546752046566407,10.194756796407173,0.36538804283719128
19.989975762994327,16.770159420282553,13.029992318665123,0.462618391044477
19.804719681776898,18.617461513656437,12.687694247632653,0.16681943588743375
21.916788320515003,16.71965675434318,10.611659180155698,0.45971448018387212
20.616064126138575,18.582913861563945,13.627665693398271,0.29093221918335688
20.922609219922933,16.497812133766242,10.822089866202798,0.43807619501535711
19.349863170724852,16.386619918460156,11.759594189813862,0.39040029539362198
20.176967116692175,17.997481732377459,12.628795911008973,0.28874350156150791
19.918755379678046,15.856342923418271,12.076745763729393,0.51803206769829269
20.4860519481126,18.410278180029543,13.231806232193792,0.28614605148099032
19.597179450375812,17.414183112955818,11.908265340983695,0.28391477734852477
21.751078348097078,17.46994999542915,11.797192462046249,0.43009618571852554
20.495816736068434,15.681764257832484,10.562815771797332,0.48465237198224848
21.399784404291164,16.081442394203084,11.868074494524986,0.55796305809085889
21.94752141513823,15.88366699349884,13.880954173623866,0.75172675564296199
21.374648268408421,17.457665750249159,13.266251277479359,0.48307729906925206
20.158832925729165,16.468024187475855,13.247271081301655,0.53400502250139703
21.374421916441705,17.432584944479505,11.371772992002889,0.39407930856509105
20.56379653281838,18.321648596658918,12.963878938668074,0.29502266417799772
19.286068580944995,17.970582443426455,13.209041619005111,0.21646870184341196
19.019196687123216,16.822432222109814,11.87286364379159,0.3073974374960376
19.895066457751003,18.121136813104783,13.128040577690772,0.26214317428182066
19.350804638052956,18.511196736750602,13.787949938626307,0.15093112199908634
21.015620501298383,17.794989842290345,13.410696089592511,0.42349279028344911
19.620833486817499,16.616325468952155,10.948894651683737,0.34646323907322629
21.536231043799937,17.791495628166874,13.532907036701653,0.46789751512144118
21.113190143208261,17.841121761340865,13.178777479932387,0.41238948876607329
20.090049584689851,17.127467339591611,10.716240687928432,0.31604892714655081
21.496675082342371,17.458799337635909,12.8481723969999,0.46688726264141361
19.810417375460272,17.716693294349717,13.118716195008398,0.31288367855200172
19.191585748964734,15.121155711091841,10.810445409880311,0.48566541940491553
20.130487707093401,18.174954191960268,13.885222179216854,0.31312255762454894
20.288454748552024,17.792558610743885,13.923546071982344,0.39213384898921799
20.112589491520957,18.393211828731022,11.208784175797938,0.19310593637461124
20.194821519414255,17.620446088004815,12.73392986648779,0.34504929855128841
20.526260332190809,18.707034326339848,13.999649798030873,0.2787397832809585
19.153756058480397,15.327054253301025,13.165137276107071,0.6389957257661385
20.664713960362278,18.694773131346984,12.659474939210391,0.24608145038645393
19.41557467571014,17.770426270307958,13.878351973855731,0.29710714088693302
19.755394541625808,15.783344629275287,10.762650697291555,0.44169499110697485
19.417236747944795,16.894997611981438,13.816151983029972,0.45031261654218385
19.389851396867691,16.921086135019895,13.666800278491442,0.43137221925570313
19.93772987306712,17.818319168591451,11.607278300946735,0.25441726491379224
21.363738222142867,16.189338390623377,13.023833198856943,0.62043870008974944
20.292881922745245,15.656229275539458,10.837902277085123,0.49039266301689305
21.660039587148901,18.660842794862365,12.093561363706689,0.31351106668879913
20.355546562315475,16.754456850782596,10.755191421664129,0.37509963525042672
20.742550943613221,17.144931508889929,12.658224289203691,0.44501163653017406
19.031392099374031,18.311821910122369,12.485442303571737,0.10992601710955674
21.454905845098139,16.030257290599192,12.212751241351622,0.58694631144775955
21.096622243373677,18.00020269722447,12.792067095690211,0.37285796663207721
19.569651180810546,17.573941672963187,13.459675930776479,0.32663135711330932
21.216436820691303,15.331309237968711,13.657734023571082,0.77858962585018676
20.91800068394403,17.725083551621807,10.854855900711742,0.31728820374744282
19.519436188269548,17.6445266373983,11.078287008674812,0.22211543842911483
19.395772062538146,18.434188431506314,12.13394296024201,0.13241617469733438
20.729123308373453,18.606576938877399,12.732143172090058,0.26541848714438709
19.100098040368241,17.369167784178551,10.050452196489928,0.1912704967742565
19.901665466642001,17.700822002236642,12.275447092523619,0.28858909572724956
21.694786866889203,15.848877620853685,13.497062789408494,0.71311368750435655
20.949912259525082,15.670153703749326,13.68746787285883,0.72699469691903185
20.429853634881407,17.334724823118965,12.246799530142418,0.37823638609085874
19.905862655838661,16.028507381381967,13.866424095037672,0.64200591419584774
21.368822792366622,17.454446909671333,12.908365431655023,0.46266717221136794
21.426477242115816,15.79225540365092,13.808005675088831,0.73954753114128668
20.364104887808274,17.507300099502483,13.666813531859475,0.42656122251098777
19.268111920074997,18.932487181970604,10.62654163891315,0.038838397095032194
20.224668758189576,18.310693055802826,11.795925204433617,0.2270772257074849
21.281803642666475,18.596414755552274,12.817687328832374,0.31726748399299404
19.372636708262245,17.181111836563385,11.192955416046342,0.2679230147737417
21.175331322523643,16.890618477941366,12.445312308602372,0.49080223510964704
21.932282412683904,18.028765778013916,12.459651469777224,0.41208368173501247
20.262053531969354,16.396233827566373,10.123043926906673,0.38128178737227675
21.743959238831827,17.280497290413649,11.876220953146163,0.4523287727333592
21.301050565592583,18.644219192671244,12.073040178737028,0.28790944759942494
20.028384853379507,15.748556159748544,11.807808620970793,0.52062392861928708
20.706372072522775,18.887398439643825,13.882061816750912,0.26654322044348727
19.586256582994746,17.161440516877843,11.037144958953936,0.28363368882658174
19.956158322662663,16.684221876540089,12.24033882098788,0.42405559712903762
21.50483090672488,16.053199172381682,12.073451366936624,0.57803121074115871
21.363870590604755,16.775539196961841,13.898554503170306,0.61461984193354535
21.568191261545223,17.633706626219997,12.250696006086455,0.4222684881991392
21.463512261896557,18.631927634327301,10.323081253978879,0.25417191000570849
21.036544253026889,16.61432966693155,12.535940702773607,0.52022360058934591
20.667431680409617,15.445357567908163,13.584412411401004,0.73726668164667741
19.371553099632727,17.840169710621055,11.188985594735339,0.18715194076860556
21.837260076376229,15.414246277224249,13.354925568749239,0.75722241245928845
20.576362050224304,16.111903721112039,13.100066328094034,0.59714844022250335
20.113065960559425,18.651441171811129,11.184869935115618,0.16370885950341132
20.396409216932767,18.006901674491502,11.869357676072635,0.28022670333246669
21.897205038835889,16.288439239170238,10.907438736992987,0.51036260877768647
21.377751226454752,17.840446482169575,13.088157675096998,0.42671630670068261
19.515091710237666,18.733205130388285,13.753497061484524,0.1357066276813812
20.810825730538589,18.718820974303473,11.551217315067309,0.22592799418382759
21.537023902194363,15.240252143710553,13.140460532208959,0.74992249579065062
19.275973821876658,17.096366615681401,12.355575256439245,0.31495399948218045
21.742618724959026,15.665845203000584,12.02588303971317,0.6253924897005867
21.070915382099528,18.27008711453297,13.026128122955281,0.34815442314934408
21.872345930431756,16.70446930971535,12.876195426748293,0.5744542200133741
20.767440206507938,18.727420990553828,12.15004913984709,0.23673281161006857
19.464108107601273,15.811533168486466,13.143815877834115,0.57791235062075108
19.060052760721799,16.681931659540716,10.578527662535798,0.28038838223678753
20.592610113538139,18.662456721241007,11.354864407454825,0.20894203561222432
19.276769534656406,16.588407198510811,12.386234958347961,0.39015294189059357
20.934941894593916,17.475180871623472,12.699203004814386,0.4200911502019537
21.270993081152263,15.093196235222557,11.238160280110787,0.61575797867262461
20.955317384702592,17.474926180787488,10.556175575744387,0.33468061767529378
20.169728969867645,15.698456509773528,11.158904839591822,0.49621126718819336
21.317208107075487,16.397118120269305,11.850608059287945,0.51973147296489686
20.365845661950015,15.07736661751623,13.586520316432118,0.78008928247266163
21.318258599830379,16.614253573554386,12.731961064603624,0.54785022379867543
19.449330543376615,17.61248379654954,12.078247030111985,0.24919630113016325
19.843861046336226,16.88344941555841,13.898574523821123,0.49794263397846122
19.373478995005112,16.135044856093835,11.161188704235645,0.39433994954504287
21.522854720582494,15.387531615097078,12.882021152148496,0.71003833795601479
21.830986482494541,15.02100030995069,13.795711472827142,0.84751127551336092
20.802620701425557,17.758905056868361,13.256134195164288,0.40332883945818299
20.247891962264184,16.205916937401689,11.955116759062637,0.48740921173192198
21.274844923875278,16.609839771369678,13.21022785412366,0.57845339861242506
21.124967937393219,15.704420308753704,13.521912885329627,0.71294336178300988
20.048198846043007,15.347155193166788,13.302522936669732,0.69689734817292481
21.685070556815933,15.777721473535937,12.560729436953405,0.64742746963070574
20.222864475760709,16.35443427260028,11.601301596929671,0.44869245373814798
19.096825153307513,16.020231812709593,10.757964225166436,0.36894647447775142
19.839966085076224,16.038923689768446,10.212397614603995,0.39480813945552118
20.15342169272347,17.648995183564345,13.159491921255238,0.3580857387753511
20.315297672591313,16.199642201332249,12.859709215422891,0.55202288791864984
20.241305018488831,16.060526443364672,10.095204929654537,0.41205769098661599
21.182569525938092,18.287310401725406,13.372944720695644,0.37072960563600377
21.238080774572239,15.387196185331607,10.443779880282374,0.54203460201259746
21.578987137430424,17.830589662687689,10.620985547133932,0.34206944065987438
20.493638681771692,16.833103796062503,10.031971309149853,0.34989975835867249
21.552346481365461,18.523764148142188,11.450979569173759,0.29981906008858744
21.384892463242036,17.030950370208817,11.445274862650161,0.43803919506661443


==> anc/competitors/data/v3/species_area__s42.csv <==
x0,x1,y
15.705164922563304,16.132793162137123,32.671692925837291
9.3386903552889944,4718.1047861206862,78.338190560438676
17.313360478316266,1334.0623932307137,104.8112182457521
14.249992552127914,2.7691956707702388,19.317011026071814
2.7893696098653411,9730.5778445024898,27.712228292696892
19.536824681098363,3287.0029755904688,148.06955951427852
15.461654337816707,13.665758808779788,28.97127530948617
15.935221800262122,2226.3134940364084,109.73451185725094
3.4341590208353718,2.6648828842022034,4.429514901229795
9.557332820015775,9917.8816578425358,94.475132663380606
8.0451624604190428,459.97999525911683,37.222575148260141
18.608534788123436,398.56582942860422,83.090032789290746
13.233437281532627,2.3001857464787556,17.541051354767081
16.63247065214577,3873.7678958623787,131.83577616446985
9.4248697777192909,1.3061649115569425,10.083611257390656
5.3175357139107611,9.1899306094521584,9.4306043339442116
11.537110953300861,3.7332536696661762,16.067438573877183
2.212527865979331,1279.5927264402706,13.092542637771942
16.724992267859058,6.2060734159813142,25.648953041731385
13.001623583319232,4390.8935504823557,105.7320628340443
15.403667061622103,421.77045805768711,69.289797291770412
7.7359933944674992,1.3952461794521258,7.5425652254309696
19.443262463503164,1.051282261448117,20.041624809988761
17.969301305121757,1.6092802005299003,20.509741325701391
15.789286444401476,265.27767990808047,62.485421823974185
4.6981354491873839,1606.6720676247462,29.659653392476393
9.8676990708136501,8.9993528992974952,17.780032290372336
1.8322715499573468,2498.2469834800063,13.686782714714761
3.9315003492834086,1.6940559922503635,5.1951230568497886
13.977930111606637,1599.0255919689002,88.417655828745055
15.150480962248526,5142.5878651130079,127.71384442741012
19.382684916249989,1225.8394576186986,113.93927637609156
7.1906818046248873,620.13056290146676,36.121626403808186
8.0387344146625086,2248.6448813423776,55.61885348987672
9.92156041424035,1.4474554245484386,11.773344118811305
4.5999558226014283,6.4139924278113059,8.0815557008914123
3.4685086013739612,3.160055551157642,4.5330211426045448
10.038393598292741,104.26149807553783,31.216170285564186
5.3112776319667985,956.64876088411847,29.317602884571517
13.726465898967696,331.16724740151528,58.706203988226463
9.3058864585742835,2538.191579803944,65.912604469365249
16.820885725098911,4.176879725101772,23.647174217555712
14.305036938042733,867.92933595446004,77.819374404732599
6.9349661862587801,5.9178773971071816,10.467759683333858
16.812936226508818,12.106957148591418,30.92730123545099
16.290522792439234,691.22396856054741,83.74498094378535
8.3620892015733155,8333.3407331227118,79.616834376338488
6.4782339746746382,279.36656243994122,26.653925683385303
13.967414575524534,1.6519665908696182,16.023982628251805
3.6552971885768866,291.90119955808359,14.320421973122862
4.7982558470270575,1.4770738392099583,4.9567368869385033
1.1398831252691046,3440.1932981498367,9.7247160234077281
15.951563172540629,689.14901603193641,80.92589643992433
13.632166275248611,4.9261925794296477,18.844559918576731
14.398142193900368,2.3274696326813444,16.495600357350227
15.833851589417391,5.4216679477976619,24.181415097154794
9.7193997352284587,8319.7201504133373,92.846749459290152
11.80608272310498,68.271991246787437,33.855072497514733
3.6561429644254915,1368.7489321583757,23.078597868861387
3.1760713971834953,351.26377830779882,11.900381494194312
13.699656274018961,194.82855067598939,51.456625775611577
9.9508279167195184,3.8064577936575499,14.97963871497541
11.739486023142588,6082.719842706837,102.89450214518276
15.534978290904487,16.046138264427455,30.829520965362352
13.059648080011225,205.14874439583917,48.904259510497404
11.518008612501921,629.65662668214463,57.078165030227112
11.624936054162857,395.30528530650685,51.609315046941987
6.7750518631896313,5785.989467971689,60.07681317128165
1.5855388567908486,3.9242436092184758,3.5029916684772076
9.2976303954148847,107.99681653073623,29.740185526024234
5.0771087835710551,41.317835568613013,14.190364445565404
8.7620442307680868,78.826985378555278,26.132651484952799
17.214658392095156,2.9982656192937021,23.865969604515993
5.4448502314414746,3.438574510343829,7.3499187109766995
2.1077520920922543,12.950966593287957,4.0891678403079226
6.3462939484179346,16.550778062293254,13.053329664609471
6.5782813975669887,51.476955642087241,19.82002855356307
13.576413779811006,277.93944639624584,56.022593627400859
11.583610894484288,345.55443372922787,49.453424742296342
15.894065973021856,44.385752417413407,41.695252334535418
13.621957266220363,43.165068825162543,34.665477453020245
8.7213503673613388,7.4218830516681837,14.056133129987607
16.46638730865466,225.54073616448227,64.441039752508928
4.1724854782463741,18.542301789980257,8.6798720308852957
1.431529389543349,1.3939247749776316,1.7482272824842413
2.7109093547371934,47.162864711103481,7.1138749104210568
14.724827661332556,78.800813392945628,44.104442959800082
9.7756673747763596,7.9867754224222365,16.727907174949074
4.0641638016384345,194.90892782878942,13.845201973659524
10.519850726963908,183.26840565837171,39.167524085754962
3.8939299515501999,642.70062825173602,18.926543448885511
14.230087126476985,390.65548716146481,62.265901499703013
9.4769692359065836,407.12917585819599,42.529471821176593
8.2394032958331671,18.401643269186877,17.123253560026107
6.7287296938096537,1411.6560311170335,40.764552804740404
12.975369269258881,157.24524966428922,46.52277425042265
7.8744396005144184,53.170749317020537,20.334923154188985
2.6653484670059191,319.19047553225903,10.98432727700798
3.242112140289791,27.709541377292457,7.0337917540380683
19.276055626440776,112.44935751795894,62.738527705967684
18.263033123444533,884.75444646981316,99.79737874055715
14.294435542404242,3512.4612917101949,109.34747482047156
6.0515292677308716,4833.1334762639381,50.958278803564497
19.414351169606753,103.40265755850092,61.952882521987952
15.796267175350097,120.53147158739731,51.030354895416188
14.620913594020916,1583.0026542599962,90.868942556836302
9.537868540731985,18.105176668544001,19.66589945548904
6.1725896750580214,2236.2968362077777,42.294370580317768
2.8314282809164864,94.747243992984011,8.7622305156072944
18.14944553433299,2.906878617648343,23.679095197208969
9.6597495068386099,1.9419434917040499,11.559232478735254
4.8449039311093758,2333.3121588897525,34.328467672284226
6.8131758588623974,1.6682904650163268,6.9743094691964904
12.005171809896023,13.257014904102004,22.096656935914901
4.3586828758454024,21.70301956922577,8.6512061324883245
17.275671397755133,4.9201436275803703,25.929301629896564
15.411871066868992,18.012478656231739,32.611817159113258
14.669796163067799,934.91099409355638,80.819421411774712
9.2097677557269702,1.1448046222041568,7.7953886296708053
12.918867973346421,2035.6058865036562,85.596560583400489
12.097861409341975,2668.0385129370652,86.370979485505686
13.347085429541579,30.835166141216849,31.066056764416167
2.6044421016578925,4.1157747288522026,3.4270167619894787
8.9003406412415842,253.1404989513079,35.528223768088829
1.7906693033759571,3.0108576529213327,2.1430674433957759
10.38582556564586,28.818902938108714,24.789686869354444
7.267363034322921,6818.937715617818,65.572068183538178
3.7459595884548911,9590.8674818488798,36.473736939189479
2.964656386728481,1225.7998543649089,17.873367704113615
12.165246871376528,17.532588495955007,23.8306983497313
4.2412664022008357,563.19682349766356,20.931090938672043
18.577282249159147,663.17090130939414,94.344226730593803
12.040161654307504,35.593179161055367,29.30655317503183
7.5905262861619045,366.06190742567748,34.300735537978284
12.227394338146919,1.1038513164049593,12.102646955626179
1.4332735495642526,6.8585235532179825,3.7450986929269776
19.212625051587462,125.99497127911599,64.212751270934064
10.163765301915104,4.51861372400636,13.934916055675739
15.871969317755438,4.6092203590363887,23.304524077092399
2.5718699985263327,2214.2016099152702,16.897506524919656
10.246508285925046,9047.5712261173885,99.412810462640977
10.323432892735898,167.44713149131829,37.41059724287355
18.818702644524674,2271.3231298233386,130.29947324680518
11.862832995145432,9147.168036786401,115.58340066825916
9.996298620082122,3.6845423637620378,14.532775100698013
6.0725375987459778,62.084394950412403,17.846685219211732
7.2998109495084913,37.178414357447359,19.01923608704811
10.892775646959217,2.0902447176652501,13.463814722966973
9.3393177457958867,1050.3177166460073,54.110823089065455
1.410629517726278,54.339558971157096,2.5285070127254623
16.699546559692799,75.388957318732679,48.987557426798467
18.027054664955568,4.005824286409025,24.903449367531795
3.6647326909736044,5.2930574639390287,5.6411444678120883
11.526686727241939,4250.2501232291052,92.674237989319394
3.0629390815734272,1.5086773001013962,3.2796167236191529
13.772561767756422,8.5390418053253043,24.845668143304088
6.3434418929411578,14.731172709840655,12.310076066773437
13.529030059146134,91.36716921981926,42.114047987715203
14.81289767145077,221.70765684023058,56.998354904564934
15.604302346435484,94.006937211434405,48.640984430878191
3.0470779731620348,2.1700080164703968,3.7024357393326088
18.40422505761455,9.4334340200343014,32.564325908019754
5.3740658270027355,2367.8464674206298,38.294265583732816
1.7108385673474158,355.10337658508871,8.5666588384047415
11.542196918438183,394.99918589816701,51.670422571942602
8.047523393386335,479.5269514715722,38.066657133986297
16.766005119515849,1126.191061770973,96.329004012107404
16.356777969221735,1.707787879209036,18.637670247205733
7.0256389636315912,29.270729058805887,16.992227014039628
19.105088506325153,143.91621914707889,66.7715532750303
6.5274389246622535,22.585303615896947,14.376241529840948
10.786085455402576,2387.3466977287871,76.008379273786332
5.863336720784452,85.170664251459257,18.151780900926514
18.784827830930304,1187.1630143091081,111.09483178265512
4.1275485340583451,2558.9515752754173,29.556956157705176
1.8533017684542508,104.51194534732561,5.6795439624563517
9.2668441400577208,4347.1935377952295,75.478506546825429
19.855135717060904,223.09804374351231,74.707735886188075
17.941868058843365,2518.2404482434322,127.36388923970691
15.223552369682036,23.033672221910383,30.826294038331422
17.925057326691974,98.916293411980433,55.337244179923033
17.9754861542594,133.55008353854041,61.419706549032959
10.858308847342531,2.6297766419189892,14.157874098391197
7.002651984785067,39.283486621578291,16.72698578791131
15.668236210108773,4670.3635716643412,129.03350261844972
13.571564000187461,333.67906619344916,58.95291692727902
8.0994968486004915,5.1289247791688988,11.85397462411566
2.7948666931687902,22.668487426617521,7.6504178882134983
15.189002615631495,5.8399891285486083,23.610643923741936
5.9867498025344288,1.2568762712272687,6.6212487874323829
18.799449860141806,5126.7463868488467,160.1951520774038
5.5784409251080103,62.062506743367379,15.748083983965037
3.3324007158182347,16.987923229104034,6.0718017329833991
16.791140770373218,247.69016715311201,66.53682798229957
3.9124020158653869,1.0696897274684913,3.9542122020656509
4.4060978549970429,12.944593786109749,7.413153622242123
12.388273038896026,648.83439326472671,62.346612195543443
17.616678775911826,342.83021596850261,75.290728577515253
4.7322586485768916,8457.1452613445217,46.020654158242024
6.8961497851018008,302.99177451635035,28.795575241378547
15.770691926582373,81.287448994873102,47.158312020576169
19.46470209515838,1111.0414272863381,112.3042745008046
10.514082537844503,4104.9841809832797,84.313136693763482
3.7340525484737648,763.45560324740325,20.054824004656354
1.2647894664558295,7125.9848418144293,10.928865676591734
5.3634645699782499,1342.8289108463614,31.746895184984684
3.5046221379438998,2932.2821256408179,26.553874569939758
13.875514798644293,2.8603309457357908,17.759526110948535
3.3148175879420911,850.46023475455354,16.920433752217274
10.620268700792026,57.591023670705034,29.56372328306605
14.190986277214844,163.08544749968675,51.033291381664121
12.041215575197144,413.4372830086142,53.237422820448671
4.7957373815410946,7572.8693943834824,44.896167857068782
16.278365997462991,8675.8558132426242,157.61358847183178
14.592735462700231,14.220438286863494,28.596782921820441
15.040696074395294,861.02148747317517,81.91175371911298
3.4900972795889516,999.84839027451494,18.65382036747371
3.3513222693565474,24.320440975579181,7.6713980653513669
18.623688469123646,3.1295298584419284,24.561139819814233
8.553985682673872,1.4581017833874059,9.0656617395743879
6.7180251438378553,1286.3895698281408,40.835604110331367
10.283096861679134,90.949217582200731,32.779440216026586
13.594420042508066,8753.0755699725796,132.73408957041738
19.156841883892429,72.425887343664982,56.7950638412633
6.4424783107590455,8159.5820950500984,61.154870058927415
18.571360156928517,44.289829537392428,48.153355250814805
1.47233033633887,1495.3009259343041,9.6862217528842187
11.548762804209669,2.1841229849670496,14.123450010960909
13.045527121940617,166.66593403739313,46.963547169268907
3.0120506712643125,1615.2477618707032,19.665107863102694
3.6664523442143402,4998.1198846359594,30.787146531453377
8.9631720670097721,1951.3373730559861,59.06772680009766
19.358406330720452,1.4056684873238314,20.791732522315339
12.324808511453083,30.960599767447505,29.511148793119983
18.727441210404013,1.566007686005144,20.951728128742413
16.282857396646442,2.7360823494607445,21.177158053707487
9.8802504295505393,502.60003519677491,47.245106077581333
15.910505535791561,712.90684601796249,81.953943386362511
1.338898895562767,1244.1786110164358,8.4751470929398796
3.073735938548964,2896.1842819415833,22.810925892128044
16.759143682771992,907.24769588337563,91.123419715072714
16.139524678178073,1597.6673809149474,103.03610684228977
5.4201740973622403,1.5698380063172535,5.7205469820724382
11.084622221382016,8.6724259796197902,17.876738098627868
12.514300593300208,307.32019034198549,51.673624538141269
17.487040121744212,2707.0807991627184,125.43022230908204
12.459035989435787,1.0423186288270034,12.62490844339799
8.8388598161999266,114.4240639796438,28.719009030800233
8.1094968247364712,511.85812027335982,38.339739094658206
9.0917596410966883,1.3134972156753104,10.161998382007923
13.38668948601951,40.310875467000713,33.966142965706773
17.482322003294172,3824.1905637962436,137.69694220961864
9.6240407594496951,485.79298081073142,45.466084555424345
5.708951696075804,8.925518478414169,10.294011813281854
5.4965848969540421,2577.0599315529248,37.704215394855879
15.174271324625481,24.667531623651723,33.56515044830163
16.514806505054295,2590.4707005590221,116.31115391619782
3.0002835172283744,15.695480094674178,5.9967614747251181
2.2646182821483851,229.76348163579323,8.8136808769039305
12.294239611372584,38.704393906745857,31.388377529025419
3.7772916396612675,12.568984857595574,7.934019242053596
16.668619618670483,3517.4687575764442,128.50843690842916
6.8963588045574138,5.6282674660403051,10.275948159792565
3.7335667264517101,2.1839684739421292,4.8744531594714946
18.498438977261554,23.318883578716893,40.284840837152657
4.1451027319702849,742.26091144455768,21.634910473226853
6.4096815644207759,1697.1742109105471,41.822722134899685
3.918654508649114,9884.9273155138453,38.687368554277846
3.1943112096417443,15.326684870847856,6.8778187761168148
1.4018123103923608,42.831945823944238,4.0549110061140281
2.0525127741209421,3.5260227667713382,2.1519189773841605
4.3181879477812011,199.29101474294484,16.898473944449574
2.0142567199163324,9779.5787693252096,20.514019965481651
12.231732506108454,636.09801523178476,61.498897514694548
13.933576009190622,240.35400417732941,54.334983801126214
8.4789786798085363,37.10875394804826,20.332738491754185
7.0418308420889391,4583.4768390645113,57.568741662579718
10.585998503422372,97.200026766740294,33.614488834152624
17.625093902457564,3.4472093040936844,23.354619272648318
17.171500909621916,28.941021294710751,40.130576966519421
1.8260261782430469,1.8563791218453647,1.272200268083213
4.448469782333957,6.4256364556339829,6.9413436890225366
5.4981525509835247,1.1767253893171572,5.8023228550941335
5.7383639408120244,65.030885250726612,17.987438759948819
11.853420383112681,345.27176097868158,50.142608428361321
8.9089860883606526,23.614015801517684,20.657634095728117
1.9358282786242857,48.031603559286985,5.1999097170658866
8.0986686307318614,6868.1076144152685,74.010892269948371
10.951306025635107,1018.245469154128,61.944615388898121
2.9317661551706036,145.68892802267055,10.493316888930362
16.835712521982636,13.745593630540913,32.310623206175343
1.9872754628369809,3872.4622703438495,16.68284940881626
18.571995511343179,8.7174299758594866,31.596263459317772
2.8831496900176345,20.015706405106627,6.8817745354477751
17.027924080357302,4327.721028259718,137.66456854211802
18.150409734624724,131.27082695582649,61.395094367847328
19.611842931145262,931.6907798591144,107.61010333664143
16.23849172519828,230.66365885562431,63.598356055829868
15.810073274655249,410.91958046086893,72.182442452951264
13.207182243915405,15.7591636721563,26.260872187647031
15.800930736984451,9.2360919205922478,27.409521605957011
3.5564919598497946,19.497071694511824,6.7020623829029731
11.185292683005109,4.1856822491874226,15.840194683347109
10.770234533617876,3142.3710217897155,79.535812346619252
17.293870738328593,13.582750804650782,32.568407815289149
9.7931879462768023,176.18039431411702,35.835992939674007
8.316700425906717,1471.9657354233382,52.426726378925856
13.151702153505092,1365.5148815699838,81.89157388089734
6.0628030325160749,56.695035861513958,16.230521796534525
3.6555998081251806,80.358021302265627,11.938171935341579
10.079668206451171,9523.7282716306636,99.743132326824679
8.9208980033028151,499.33258515486006,42.065580889921996
5.4188288700485998,1813.6512204491924,35.661911915479074
7.982724392187432,4075.8282664310109,63.825867432081019
7.9614565466987006,1413.7067932805342,48.894656971779654
7.2224157238383633,5.5044937103066323,10.780168311723711
8.2098175148116503,177.28946724015674,28.989975302522332
14.029123563662962,2.556092872074573,16.670695260438166
6.6406530168544204,408.96722650966245,30.314982201363399
19.028300607591468,6628.232177843377,171.50028704884713
18.41061237122538,112.44192114282778,59.539065406686163
10.137298137701492,53.937395478477605,27.478166036784017
7.2388628950890874,1.3911405363348566,8.411698689034834
11.17326100677006,6903.957183179733,101.97326416657415
17.122649286698866,2.5823240294206715,21.251730115777928
13.399159470641939,1.4598773590040144,15.576979600781478
16.283444730994471,9.6442052826366318,29.788170275683981
11.121723245249063,1.8286127167931427,13.275308841054695
13.025434956084794,66.141093330889873,37.819564957175558
6.4749566694667724,115.97148146059557,22.107707346143599
14.962970083895526,17.79425443434469,31.513763982311733
4.8456872693886481,1.5989759451176275,5.8739189021112255
14.201164447551466,2.7951265342084453,18.776214494149443
17.353662298191988,34.515765677061559,42.422125650043562
3.5099539087293348,1.7462796912378722,3.2755615537177523
12.673215070296475,620.52445590051445,63.737201261947924
2.8068192163687575,6.7310399176796132,3.5828388565817697
14.788596937157111,16.154230489727478,29.098384990724913
2.6053711576468843,37.714044460125116,7.358485637343378
18.782856631311894,46.39151252641156,49.601167759009137
3.6107506707182413,1.0154132606136432,4.6538012225225422
19.218724672272529,2.8072525434851476,24.68883692638623
16.216799345616835,2825.2589212855792,117.43324156195496
12.279958084860729,1.0114216601425734,12.148500868164518
15.869857987961391,107.8125760874083,51.20820777369844
16.107181940678633,90.783730741432549,49.773563645851006
18.974514193529277,21.49693998716284,41.641304031731252
5.8142837229445572,53.126117758276344,15.447254012053778
12.211442011807874,1325.3315911252821,73.923333747037574
2.8059347537236232,2316.406766343935,18.782115883402994
12.707148300458305,11.00003770151192,23.453374239937123
4.2545347777629878,19.496729392119317,8.9422539164080455
11.734061617976396,9.3310692410071159,19.989534252685061
11.876179766643144,83.071796431290281,35.69102647901984
9.85371790664332,540.79595012963978,47.390594206525741
10.930003734749333,8.1848646464068384,18.30035114773354
15.51454441012517,21.035021886107589,34.451441605853162
16.185649613729268,5266.6986591306431,137.81615840209554
10.350911095933153,1.5641455353951754,11.406950311937557
12.392275388929633,69.675231596565894,34.351754835883888
18.693488478111934,701.83038464940842,95.597489537742817
3.2749381815213336,3.9977538135201494,4.4487759435465586
3.2249677521020996,1.5470205403489865,3.1220789633532982
2.6664712263045995,3.5712601404483717,4.6216597687585628
13.499402415770028,4734.70335426769,111.86516718178871
8.9535577150172099,1.0890282037140591,10.038059209143769
15.712106906695022,5.6661478059231367,24.28402457900695
13.75339685286326,1.3339331073958716,14.80640854111434
7.3391174082365254,2.7702430261373605,9.4068847927510628
18.068964399869181,302.41069516371221,75.352504044022297
15.488110794342393,9.258819869147553,28.20634813637006
6.1401638772933387,189.16823062927313,21.166446773858162
7.9196483376690265,229.49938763610817,29.439886647878673
6.9743596238809946,2498.8565887664463,48.93467870083574
3.9946213238749935,1.0446374031320749,4.0485240566858707
3.8078840783016412,2591.062192598115,27.645242262141853
18.786421804139138,299.5548432382721,78.483506003701919
9.3201767067763122,4.4768644433713316,13.291244037024976
8.2830766327707863,1235.234896970207,49.810514283180538
14.864028464870181,2642.2029138031958,107.28115968982617
11.506868239805099,10.400493214981015,20.791656724835697
18.786659749930781,4733.4165357143156,156.49331258336156
15.825728384278452,65.740003246780816,45.251766641897795
10.108021718366267,259.23749565631937,40.170793268951265
8.1508299961356983,8681.5672640182784,79.160507840760474
19.745999353562119,27.934719481084556,45.472289769636497
14.637444484069226,1789.1114011851248,95.19822179219355
19.072698540072981,18.775714434013516,40.721119120454112
3.2510929671237858,1573.4541382188909,18.779995639407606
17.16013990462487,252.8923402909509,67.450314884315901
13.104403795832944,7.3353827711663619,20.744764232514882
3.3165118883671392,45.300643907365789,8.3527825938106819
12.176901999415193,18.644147814813387,25.126846917691292
14.035830937003528,2.0532109527717428,15.758434838895823
1.2337510318834539,1.3162521100449789,0.63979737044256857
9.6320412749931847,24.317259067375204,20.793654472866841
16.682590712730104,1.1916167280753451,19.13044410947461
6.6118214815377074,4.5914623803958117,10.925247777174455
9.7124135541724712,795.67054908850889,51.298548880534881
9.4039684142899702,679.77461524438991,47.766231069491113


==> anc/competitors/data/v3/species_area__s42_holdout.csv <==
x0,x1,y
7.7907611546840467,1.7401788211885663,8.948049127961843
8.0719645179651547,698.71715496018669,41.500621035425596
11.944069584497113,4570.1452788139404,98.205277313517584
15.194745953395422,11.606224428700305,28.045693558533522
4.5075396750318539,8.2889442234179267,7.6482902754895044
12.107507277625285,111.03549348640789,39.302501734427558
11.160674548890608,11.030165374846881,20.339297560872634
12.447351202765866,282.66453094546955,51.038132190169655
6.0191095322644417,387.90289390981485,26.712405657595408
1.2786308251831038,136.6500504211642,4.371672495373339
5.401520444992002,2134.2028596305272,36.713428960016294
17.898122698066629,1287.2792666314422,107.20762488388313
18.017179814631906,17.324188030985955,36.757844406886235
2.3023750145364237,1.039690707773741,2.3248883661059492
8.6768837089648478,412.27377818637126,39.098509818652779
17.137979351392893,1.4244287912581273,18.722757015655251
19.606081071003604,172.09834279561935,71.012526801735206
11.587289780266806,4.1355826281238377,16.524032623209322
7.0252446033985638,2.5416193020852211,8.8703156612681315
12.399989923129327,256.873711471104,49.642226001335828
17.405843607862224,3.2743782225019329,23.414090241201624
4.1898875887555755,5771.8208558580418,36.519984298328687
4.6856096384007184,2.5794739977187695,5.9381189500158822
10.772524559121077,7.7473706250064405,17.972400007194068
2.9122579507484803,17.075133032170562,5.9199885070544669
15.901494397260763,1.2401013712136555,16.780397234844145
9.4371948248804891,50.913557366285787,25.208748270923063
16.430311466156592,4.6978795593708975,24.189186667060735
18.235344732662771,2.6703414101063281,23.310719342114908
13.907538320607728,6619.7253199630768,125.44699355740097
6.0631685488553737,1370.4064137974733,36.890283002131227
10.609806997363869,13.152223523663544,20.204926690140812
7.2357716236728873,5.2934748184215135,10.97539259236078
14.033790865639928,672.71531335875704,71.471488786218487
14.709508771055381,466.67460751149076,68.36781688734942
17.189222757501309,4938.8181337347878,144.09934217143254
8.6317170965750716,5083.2851413596563,72.884187360706832
15.726636727553162,942.40716962127249,87.13557480149781
5.0149301602100484,41.409059592094458,12.721511977988776
9.3263839307806702,67.201555792515208,26.702881076174407
5.0078024236940131,1.1818484568563423,5.2214080468688735
16.481710158303429,33.818469189333506,39.745755701016357
16.252687406154539,3.6087905296465888,22.400906900253087
14.646675240992046,1.0639733299832865,14.875505661429578
7.1652783164849341,1384.6350593017658,43.708599892567825
15.203784997428462,25.277757571260025,34.090734276218178
15.06893831689025,137.3863788098399,51.590361888967273
16.403798275826436,135.60753208350374,55.977741598920652
6.3295983244147287,5300.4533982577941,54.007541216143174
7.641282806009233,3917.2600115140103,60.45216695985885
19.063711645018287,10.059265092139247,33.950722716002439
6.752417522110215,2947.2822133525574,49.752478300920934
6.2411198333309841,4585.9967749502466,51.359520166979337
3.4836310931951227,10.429072527822699,6.2602774347328332
13.712305792804862,198.03242912192803,51.439242961452827
1.8077334186150151,1.7221269218691249,2.0708596956860745
19.093609193737986,20.836595759563206,40.793852455382087
19.151964698131387,65.839382158646259,54.555026270722436
18.660924979456826,13.244489362045647,35.599342071333808
4.737843351273006,29.864534757047249,11.075660521837653
2.4300447515909087,9.1805969720216734,4.2299185244483155
4.9443989198931773,52.82217326176275,13.329613876347363
1.2143574397562427,1.0307731547287733,1.2235939266949212
8.2125589768262497,11.410091181274337,15.093876079800321
15.239048102363775,1.7964180842266051,17.642482467190263
13.465994578413822,4227.9155037265136,108.58504360367934
1.7022616173280314,4.1466961032238556,2.4291361599386621
19.103914512226002,8.5779676518383994,32.694030773740757
2.5083139142246011,449.92659583600494,11.552269282830128
15.052594559911684,822.86974723023945,80.620249538454431
7.6568342746556564,7.0709954780306914,12.485886626340205
11.411816980894812,444.99065698288985,52.413422724956092
1.2846820139281441,210.82850471923112,4.8952849416015383
17.743145209312868,650.85416677947035,89.619296245700198
19.791406737917818,2.6627825765199455,25.2819513231609
15.616644317311458,23.350151629522767,34.328920369016146
11.143694453466445,11.38053550013448,20.46773899554174
7.5706145327437788,18.120249169505747,15.619681553012262
5.1025701208986742,155.39319915310404,18.015527527228294
17.505981191246502,38.297913048798186,43.549205344835869
5.5221709430592387,3.3167271733640882,7.4522477340024542
2.2605818769454511,181.00968962224044,8.2917404160454051
17.399743206123571,2267.5400353750624,120.06918968657803
1.6094025493750279,5631.4192259455476,13.941809675562775
3.4719797295787003,13.838087063157783,6.6964741337820275
19.046520457575905,1.3000025590727295,20.337693561950132
13.238518743762146,153.74699479846907,46.61664923335379
12.439400975326052,34.194531328661476,30.080747982013889
17.669948244278427,2.6154840533803196,22.471046403371115
12.918697539221519,7193.2132225672021,118.97328793008153
9.1577306711007349,118.86667266319928,30.237988204372829
19.229651317124624,8637.6720361172593,185.38329072087427
10.597066056983111,3162.2811434086834,79.466806603554716
10.526492602134175,267.30921918405539,42.563484425727331
5.2157094093617609,3.2349273729229688,6.9948679558077309
10.62334510249452,121.7368961173361,35.287171324101543
6.4026989426612406,128.68933935054918,21.564963352957331
5.3078549966718231,11.145872311326865,9.6983435848705231
14.208179988032338,16.853778919152777,28.788084797017465
10.744953829698247,1059.0695020521568,61.296498862636192
8.4465107576995475,51.426332284586024,22.6190170229778
12.503312108762829,1898.5138778950188,82.533168115118912
1.1979253774484486,12.387061517707302,2.2473558198188668
6.9424431454048916,1.3481287158211006,7.4807505242687586
16.807923209606919,56.048376035846793,45.989089738191375
19.389596396994396,1.031160626053045,19.538910767816454
12.536237739913554,2.4675870390195804,15.712139983635598
12.88039664783148,7793.1214180473489,121.0199858621028
16.530966595640443,6.1143855152197375,25.99479834504989
18.595984638128666,7051.8278995448572,170.40981498711699
12.54239075456583,8.2227297756320468,21.239013038401975
2.0729168025494613,40.374440956790963,5.2252671859059969
7.0324603506916805,88.908288770469184,21.594485197307264
17.209987776190154,505.41662545596125,81.60052309786316
5.8606695593995299,45.728285131258296,15.240298179040602
11.218212904096653,6032.1804386928152,98.864929037710851
11.717108396844871,1549.4248262992539,73.512818707707368
14.973772046863608,3535.7018593081916,115.46493797141902
18.903984136226804,18.047900539651234,38.963684350227467
12.461826285872119,84.826253617409265,37.819367792749446
10.036084112750524,182.27578012003991,36.876231601675478
1.5639352983817254,39.251705556968439,3.9145641545681373
3.7926019349032951,228.09515301345783,14.738940866747981
16.547671138148175,2742.929289211625,119.75413945728843
13.793433198108396,88.035537459259913,42.250989161236873
16.812359049089274,1.9912242355330958,19.971408674195956
19.065854576392034,79.568217907740276,56.943110145710932
1.3212097782506498,113.72515323638537,4.3145540299563221
4.5680353608806836,14.787753018896451,8.9578751299983406
17.609106881320137,2.5682715270117922,22.291924513070455
16.228732323053094,204.32278481106368,61.356954770040325
5.5179007530239526,6.6959927133310293,8.8762112137254405
14.564738432041981,1394.9917437011966,89.011393244396118
9.5727653651175935,262.59153807795775,38.535198101185202
10.51545976467591,8.2474547500765922,17.820022635072043
8.4145662126744156,311.44213067720386,35.34891374082936
14.604746177009835,5800.7909477835674,127.45762365843601
10.840094057185137,12.924565097470023,20.553559050497469
15.572931970443355,9444.5458034687344,153.52024531396643
9.4267523560955162,5.7502808869912254,14.597697609657651
4.9002693394967549,6096.0929321603626,43.299496482319398
15.447776377721343,12.032505173680027,28.771002067713379
5.8017324311323675,1679.5579874600717,37.141244055571562
11.17030148121547,51.775480192641766,29.963733691728898
16.746447884742938,101.35858109037721,53.135874538887855
17.069958412484898,7.2170932811416479,27.97841081118716
1.8287163711427443,8801.2292875530948,17.712594758590104
19.14337902504414,433.18850442726091,87.334900327866677
3.4349496300310838,4.0338630345164805,4.8680010137169667
12.628696991391578,446.80513026193131,58.061477183649963
8.953037180811183,9332.0874875686732,87.99643713516015
9.4165246958730062,39.617968358214327,23.624558437011789
13.515186388891703,9448.5457320847818,133.24879240249362
3.2443013300031804,2.6485999732389436,4.13880797424489
3.5898049454636722,254.98339511774049,14.344942983243762
12.734262202104759,3866.8229035435552,100.41818290763258
7.7573715095835123,1.0584179898209851,7.8682634723520479
19.450535626405301,11.104977861845512,35.506755504238733
2.3142537627242366,21.67790131938737,4.9936176606051914
1.8404572504042034,1098.8723674172713,10.59650256015464
3.5919866491405443,63.597358658889426,10.14365531930167
10.510183881174836,49.047647405898651,27.814090254606882
4.4752667831576209,10.560607177157415,8.0675404583674091
14.872544638213125,7047.2620464779056,136.26690319717082
7.8820351229296985,2402.9427555551351,55.185403457696445
15.988132632567062,58.818742404272193,44.276845908601722
19.268948723050968,639.98130916916193,96.916973502849444
7.5436006108971636,326.82160704185367,32.074240203292923
8.7687247051364494,1.3639583891018456,9.4762545005001311
13.44332108489327,2.5018892890767717,16.907274103062765
6.7227917430464581,699.84883347217885,34.57806758001135
3.0013422599355386,1558.3738950313127,18.857470605739366
14.811637114570521,253.38932137132764,59.094918819333238
8.5367340272991559,9006.2103749886919,83.162449452983481
14.05975158444631,2408.3088690237955,98.493074345894456
11.738548989005436,2.8762822050112034,15.287000872159133
19.98630951599694,5.6067909786098529,30.754679127040291
10.343998859899189,11.319066032088585,18.973223051921174
5.4241580562429421,4964.8070509636736,45.531077685117232
9.4865372462611077,44.233644474702182,24.465038128639865
11.57948894282851,4.2612589777505336,16.636956254320374
6.5579312443905824,2.9641429301915707,8.6048171160306683
15.113907487903207,2760.7209961083049,109.55504690421958
12.274402980701055,232.66646155273733,47.938431889563532
13.225155356727978,5308.598955391044,112.88747568428225
3.0799322796917035,4.5034490026037739,4.4867046291411414
19.066371452692618,10.193364607399944,34.06806282309001
9.5456938261913269,1252.6271063334955,56.788834007614952
1.9051982610637821,9.881874011490428,3.3779250146011939
2.4610370392965795,96.802624193261209,7.7195135287424472
16.905442600992579,318.47839084963323,71.416167122418983
4.5806440935281829,414.60182136031455,20.669708443045369
16.686656387335315,28.33411208838945,38.498758520149579
16.781469030591289,3700.2142042557348,130.88404011481288
15.923078254605878,29.658978096578483,37.159176024356015
12.436958150766753,919.57600802623426,68.487463335016031
12.48059972450312,2460.6991391341926,87.902268711196882
6.1112979904098177,346.10717582359558,26.359435875555473
1.7931126707884828,25.056487949826955,4.0117848033100305
14.502443109197905,2.6109112473032527,18.434832577069553
1.2833456079632892,5719.5857334377133,11.160528791865552
1.4055594927173085,7.7153409236332937,2.3425453804823078
13.160458638497417,4.7894768643391252,19.468973075872043
19.075933605326401,5.0928983096486844,28.656757813083509
5.3013830471678514,14.601667814813618,10.363102673278817
1.1355763222923438,216.99943039878661,4.3584390498427164
17.37890993718776,3.9844273889275259,24.553534148960171
11.230244229585656,1048.3591464299536,63.902334365688198
7.249832453568148,171.58259803841392,26.238939601119512
5.3311510094491137,13.189930590372896,10.159717028226694
13.727598664963537,1780.2926598438771,89.169724353366959
16.405724893514925,516.39380683305501,78.206109357284248
19.756749885487785,4188.1271187748853,158.93533644411542
6.4755503594170358,121.40861705015466,21.495079871402076
18.874902628041568,26.574852653402562,42.855092434290746
8.6110996333754564,122.8463803163106,28.668119447242233
1.3774583058762642,60.248410108333623,3.8376455462867254
4.0824767683771288,10.920584749540842,7.4213889868361518
7.0030952178154964,4.5990664067251048,10.255514462504097
2.6936359383441468,41.536059136791906,6.8382538715438947
10.653027212245624,48.156384304195434,28.063155601109035
2.3404726384193335,1259.2054924360934,13.942084823595893
2.0207052167102715,62.370216823435634,5.6786784272588733
12.666040052866723,183.42072645269471,46.612560421452088
2.1800133858608977,9.2707515005569192,3.8039771132285165
16.011641323187146,20.465564313931409,34.055854679647815
1.1068199880022682,1.7853697872898358,1.2794079315198967
1.7094022860924061,46.158866107606137,4.4556191658117363
9.8058812922759131,246.52214219140475,38.855331155536533
17.823541702162807,73.664469416488885,52.216591926548055
3.596458930614141,227.43780821762977,13.966602425342252
2.1815026573767415,6144.5351701944628,19.314256956469684
6.126184697122687,12.59348690472557,11.540552070455371
4.5413662584030359,38.06711723159232,11.280387698653811
14.641767472415895,769.82620881178923,77.124378733125013
2.5034913156510541,104.60891216099951,8.0064180114149313
12.72172785216811,1.1232165007705783,13.096702715014578
1.6569413938191713,2381.3037772928305,11.574729432488668
17.074283099345237,2.9874279564570312,22.447440968964425
8.2122344033512391,8138.6579898427899,78.00088615410678
4.4253682142959532,556.82692732485646,21.497079838523788
9.8721271449316923,472.9878540852103,46.038719645362377
7.5865394406457032,6.605158102658554,12.162266748308342
8.5262919992754291,207.2701066634055,32.351496104068815
12.450734351335168,83.827829002995045,37.674025016645103
13.335777673897063,2.7244565040722764,17.13319336205911
3.2772102759706794,5.4874901133633642,5.015887019525425
10.691210053814663,7.2241946290067203,17.527671365470205
17.322930691462943,1068.2587125710722,99.035404254751924
13.190303165362911,494.5964476451428,62.203887273219017
12.806865280764274,959.99297272695776,71.286920563874176
13.002015683166512,3.587378385082415,17.893899026028894
2.8891375848167753,950.06270438459978,16.040071191316269
10.455274114833534,23.282255330942764,22.966334476610005
16.874766000760978,688.70492928861609,86.446229815148882
15.312127337420062,6200.073032531076,135.87349084753021
13.450183010229619,2216.4297540474295,92.287246083075075
13.86312752023254,84.085136450500457,41.979863918267796
2.5761655637241541,58.105157431115899,7.1125845352698347
11.507343607675686,373.78025495052214,50.597512951532018
16.442639455843423,110.14679538555967,53.267768117073743
15.455387971965703,973.67654987986884,86.334343146752389
17.985505069473763,8.183571749301441,30.419940608361344
17.710393315848407,8.923969284017419,30.610309650211434
2.7073015490409955,84.095759656498572,8.198419869144697
14.157928081363229,8.2986517854673014,24.029879187174828
8.6254314453434748,35.216974799334722,21.012070021946826
7.2698464989640588,58.905984703529676,20.140261077784817
6.096557984587033,4144.3985554588216,48.915904356071216
19.472992696595014,52.439284131848773,52.401882568989883
11.235072798877653,3827.4882097375453,88.369898508614426
13.176525059511912,31.46386961931417,31.207136873420339
3.2158000812574055,24.356782525758806,7.1440423675883107
8.4541250723837678,994.21825351426185,47.472171911733483
6.8187840712943046,7.1836129289932007,11.163301871130107
10.411662338046465,2572.0427339842372,74.1463232166697
4.7821365190468068,259.52733847890187,19.194099787384697
18.423496204614832,295.08694446485998,76.358879711470507
10.473505995100087,4.8057841179203855,15.507191500899433
16.198634560510719,12.062640760048172,30.188324276140253
19.667635629208785,7.6500979096323753,32.709123166419218
16.039439033253345,286.85719688079143,66.009373776553929
8.33927519628471,29.378132651587176,19.41486399935755
16.038005470797465,270.76027372762803,65.05738360643852
10.90404470784973,2097.2422425068271,73.790384384648803
2.8117676793183106,934.50675164481424,15.546228451184643
1.1215790184470431,66.440397503535678,3.2021224232816996
6.6687542324230149,1321.7119393483767,40.209522492445089
3.2217627076687321,3244.865774886267,24.316033575124106
13.765596508223085,623.7202471246768,68.792722331517339
4.9319454165108318,41.33571640505037,12.50545877007549
17.062796610732928,618.72209914487121,85.098934225996075
14.383537573652319,693.62024618687849,73.815259779506064
7.9036473697023872,134.11190749395809,26.896414581388672
16.812275521501697,287.60692424235981,69.235101475136091
6.1326433779150493,520.82676507480039,29.296857196136358
2.2133764101099738,1.3217694538681586,2.3732539083257791
8.1597554782582176,1496.0778461044551,50.747621557620718
9.1602134074961548,620.23834303125545,45.713581104426261
8.0464001129660723,2472.930031623564,56.74199243999395
8.5672029562902843,417.29779317193322,38.721357762887578
10.666315437208466,5093.7112981309256,90.110003094618435
1.9737883703758397,2.1235097203011337,2.3826713847680798
11.543188415627768,4951.914429535922,96.832036876183636
3.6319729461642121,589.4219030688937,17.895719850919598
5.7841654302967953,6.0721798914507072,9.0798121341201998
3.6424994036503757,78.523131691276276,10.842985882740223
3.4690588468287173,83.384654768537757,10.482942429784348
6.9389558627584282,658.14133618795449,35.145839158193475
15.970342073571484,15.464589295848516,31.670054896856314
9.1882521773865431,4.5313673963418486,13.4057224954605
17.846917385276384,4579.7607934721427,146.81617728830724
9.585128227998009,56.814194115808561,26.315531129344983
12.036155976217071,139.61481619006204,41.373349732824892
1.198816629368872,2050.3212371375489,8.0669290293719982
16.547737018954891,10.721542972447629,29.943525561364027
14.278607541366615,1000.4668365417328,80.303880329700064
4.6077908118001325,374.92264564090073,20.275808121183026
15.037433197711582,2.1444169827432455,18.197051346717892
13.147337664978862,530.9865881106914,63.111529449938253
4.2897625257071317,441.08941645654124,19.659157876047662
3.5065563960749273,2717.6181320851651,25.317914910798542
11.951114286365202,4041.8197236726041,95.291164492847429
1.6339542556655311,233.97409934022807,6.3904558661476809
6.7105479553993357,502.13674408839017,31.76606972756338
18.066983490298284,7.0611855021070129,29.451339557176453
13.349444310325513,4.6790070951654972,19.633675729141178
10.05573968758225,216.13486199868481,38.556289103293786
6.7371301536448396,10.678429417212332,12.1787238445119
16.00254435165526,284.73896997453647,65.735620532496839
16.367689200066835,6.198054684730594,25.825647604347793
9.6393309561190783,321.58819604045561,40.819898118888347
2.6980421604749822,8560.2644606618069,25.951981760820271
8.7562354685339763,2044.9987920057531,58.883104033471255
15.451423070221015,3948.3419266284727,122.48197279477819
3.3600324856608839,151.74410782640783,11.792922254053789
14.777098375983066,77.735335617325205,43.877692886490813
19.571121946998062,1068.4784762097731,111.89409486235832
8.9930057024725745,24.90197699450032,20.089231604915106
18.37840851260157,190.76438220617652,68.301811680437694
15.573320248753028,4407.7727197474569,126.89251719433
7.5131040714035349,5.6047488914337809,11.56001625221562
11.807023125977581,7716.1105218941384,110.65983639294343
4.7129583589667225,145.0242128360409,16.355119881692861
7.0556693768635386,48.33056548164285,18.603458552937948
16.863929075924247,11.303141707403284,30.921358084186377
15.97118040716345,59.640214528711333,44.383527363392908
17.26521132311974,430.23588018486225,78.631861111505287
16.60224432534487,4284.7711811248037,134.32248241574123
13.898113602503621,41.14619376530591,35.199644229640555
11.560400642594249,2.7884160118399142,14.938681824748846
3.3531696310072787,692.10137271349322,17.198792301636765
18.969313817049443,2.5956508716628059,24.077599741857053
10.983626318087252,12.939089625442918,20.83155450333286
8.0494177502096846,4481.6833838619923,65.860460049455781
9.8439250405741845,1016.0186373137925,55.576822937852036
19.348965245960628,19.428498545555136,40.622584837160296
16.059091100880103,692.54258260063432,82.382047643313058
4.2622474981718907,5410.0979785863374,36.554424180101371
12.46856296007773,5233.8464149968122,106.05267960000921
17.067818047230972,1.7388100581790427,19.599321650587978
2.7478342052188287,124.84369548295895,9.1850638420588133
18.369918591407167,4.6328176127405598,26.950605840772305
14.115797419963679,1862.4606876250346,92.731480954738544
19.191524226067781,50.63715645041907,51.194911432003352
12.193787974550267,5338.5214316861093,104.23027578640624
3.9393513481414031,6.4793757848591911,6.285039465647543
1.3803341512380531,48.076368965612673,3.6346880908500321
11.086530719074885,4596.8117762828697,91.28719129644746
2.7528737194905797,38.762091153480284,6.8689141652061432
13.254631999094796,298.66262070374745,55.101432860310837
15.382956180630991,1.2393564611394541,16.230760214313239
13.383676769783094,298.48752215763079,55.629734164157227
8.4082834758284193,4.9940916689653907,12.569600434890576
15.675651344811421,24.952733040105212,35.035242308229876
9.6503558590167522,1.194996456596952,10.089856338942441
15.682304465592399,41.138985111505114,39.716710808207146
3.8457601080518953,409.71682306602293,17.302272170688035
6.3444532934627542,76.462662338046869,18.761024838605664
3.3653669683657119,13.647240848001273,6.4683519419159685
16.978079897022454,2.4407967429159512,21.221275169976437
18.929581055798764,1.0495431776982576,19.159804786707269
12.416597775695204,573.99096566204832,60.775547093327944
8.9033157610065032,16.066339409057957,17.825060414989043
15.407351184543423,40.723000662398178,38.92135260125508
14.458130270157062,5.0631443438879113,21.687885446958393
7.6385926916057185,2.2241045223450908,9.3282924105074176
18.00544685983424,5.9940653503652648,28.173076372059448
8.7448083464844881,22.61696222131776,19.070358790517659
1.6132259709475729,10.476876214688954,2.9023725515813434
6.3197852054827486,10.937641632086073,11.49299559732148
8.3050040539153116,445.65130598438969,38.158267189416598
9.3302185930783228,15.835879971022814,18.612399642744538
8.8615984504292662,11.495462349719933,16.317126392827678
14.822940330941261,1937.8064705309594,98.347191165628701
15.174511572290848,2.4389123077581543,18.963293531146149
17.333585203726031,677.00154950275055,88.417008166788392
10.459711651220729,68.093208151548453,30.046622544328578
17.164861048647932,3340.1359834143063,130.49123131572034
16.104318933866235,107.38666872617875,51.8417860482244


==> anc/competitors/data/v3/stirling_log_factorial__s42.csv <==
x0,y
39.14989033068624,107.37204048250427
23.06616510809851,52.039871524819368
43.212700155746361,122.45422053363434
35.473665394849469,93.213723126258444
6.5205126986071775,6.557519376483139
48.829872878564288,143.92411941744464
38.534705695536942,104.71672720785813
39.731086653293787,109.52376306152763
8.149454368426202,11.220704777414744
23.618525018987221,53.624029772600366
19.798305163163899,42.053554749979817
46.484719464732891,134.91398841722108
32.9055257638719,84.950695315352434
41.492557436999839,115.56397335069343
23.283881543711892,52.422975551879908
12.907458645669291,22.390673715541197
28.620069776760069,70.32735937259028
5.0632282930004155,4.7081590388693222
41.726296255643938,116.97102225617105
32.319891157859111,82.555039498904691
38.38821152409794,104.33412973416689
19.01724647023368,39.747274279457578
48.593505170955353,142.11332228112457
44.869813823465492,128.06176244983345
39.362407859540568,107.31942983730005
11.342657976894444,17.32275510897183
24.402608178897641,55.777650785444088
4.1025807577869813,3.6391611449435524
9.4058956192422958,13.591671309246472
34.786349755637822,91.457750954530255
37.748583483575224,102.52237636167563
48.440467156842082,142.96095738336024
17.639617190631292,35.312646187769182
19.782065889673706,42.262598986221761
24.538678941238778,56.550347934891775
11.094625236045713,17.362366643984352
8.2362322561026389,10.845083942209119
24.833836458844821,56.81914728486116
12.891648754442437,21.878098685219189
34.1510717447605,88.958057501999463
22.983292105871875,51.899569147422085
41.968553410776195,118.39989402459327
35.612724896107956,93.725518632998003
16.993598786337969,33.652583143612851
41.948470466969653,117.12446420879505
40.628689159846488,112.85674449131503
20.598962193448372,44.092441346784128
15.839748988651717,29.422349719436792
34.759784190798825,91.680591406973633
8.7081192132468708,11.876594210094945
11.595593718805199,18.733062771599712
2.3533889480482646,0.54269538397988148
39.772370120102643,109.19228220040276
33.912841116417539,88.455824981193018
35.847938174064083,95.088417442745595
39.474993489054455,108.52157126001745
24.027957225840318,55.028007045239455
29.299577405738901,72.843609756720014
8.7102559101275574,11.995307542738209
7.4974435297267252,8.8909564542131818
34.083342165942639,89.337443109791934
24.612617894870361,56.604471439906789
29.131333111097064,72.183393301781976
38.719945155969228,105.76765670387985
32.466479360028359,83.125673241373732
28.571811231583801,69.959654563768225
28.841943715779848,71.567608757129591
16.589604707005385,33.232925996085918
3.4792560592610915,2.4312475751087765
22.962434683153393,51.554103634048062
12.300064295337402,21.20973820277764
21.609374898782534,46.886937198975694
42.963347516871977,121.53763752421763
13.229095321536356,23.132873519135828
4.7985316010751689,4.5665803871308599
15.506426817055834,28.927996180780593
16.092500372800814,30.235395056087079
33.771992706890963,86.870763969381372
28.737543312381362,69.881394241112702
39.627114037107845,108.74073203413114
33.8870499357146,88.051168455812032
21.506569349123385,47.778388740790156
41.072978463969662,114.78484093743212
10.014700155569788,14.712522973608744
3.0901795104253029,2.0304284829498132
6.3222973172308041,7.0005932839411571
36.67324882862961,98.02190772526076
24.170107052066594,55.406547458990644
9.741045393612886,14.759190563571707
26.05014920496145,61.275447991480867
9.3109809302320841,13.960544478633098
35.423378003731329,93.151293859780253
23.415501227553474,52.921292132662842
20.289018852631159,44.335549550932775
16.472580279098075,32.095345770119032
32.253564469706646,83.062007688634296
19.367005306562739,40.468988563435722
6.207196127172848,7.2095551952508474
7.6642833017847352,9.8571182616765967
48.171087898376697,141.26252267974974
45.611873153965135,131.12338470951659
35.585942422915977,94.417224267406567
14.76175815005694,26.872339969516393
48.520466112690748,142.98450303839192
39.380043390358139,108.5003275912961
36.410729079631793,97.356546833796727
23.569352102901856,53.283056906552019
15.067594968567633,28.276473985198621
6.6267661833679661,7.6355622862419645
45.3249150341044,130.77030694656969
23.877261912013331,53.59295778054237
11.713441510171055,19.113700121782031
16.685917959231318,31.738641400281058
29.802539309211006,73.331408539459076
10.485093581083122,16.84109005397973
43.117485636434026,122.36362847590786
38.408937432090084,104.14838842996495
36.534221885644968,96.990052078552182
22.740465909204978,49.496610599881969
32.110824353717277,81.705144752229188
30.036702507811306,75.832907386849911
33.192636874631361,85.917982850979328
6.0533274147146763,6.4223792661850254
21.95875530418926,48.541142383324065
3.997480345370839,2.4750182052440119
25.711559323736907,60.18553185527297
17.833338191973695,35.948460154237544
8.9371610655702511,12.613795519835152
6.9633424506824788,8.7831104727390592
30.20693946453018,75.513242682394051
10.188462489770533,15.831607054659196
46.405765682086269,134.21128377444029
29.89093470561896,74.673100086158854
18.649750617672179,39.006139065926241
30.363943591108004,75.479875522323908
3.0945858094254799,1.4991729778060077
48.010842235589379,141.29484474592746
25.150564973259211,58.40521313817343
39.571290908013736,109.34415955468464
5.9710399962770513,6.3187977117034695
25.359599880231698,59.799899069209097
25.553935729017006,59.857519763561861
47.015669838799177,136.97368381648462
29.44294651405162,73.436714202056322
24.727491250733785,56.96187486482215
14.814831828410892,26.978169981661907
17.915311872442505,35.948918424504114
26.992275318633816,64.725448528847863
23.067750094642243,51.136528747734374
3.0373798342558604,2.0886341984665515
41.662012361329175,116.26976923491399
45.015717048308801,129.68096128835302
8.731956271933317,11.151919059370993
28.593734889874369,69.540091438054489
7.2116355745012903,8.2101608700885844
34.267524465910959,89.167629620493997
15.499221624272399,29.377863196041044
33.652286465211283,87.270960608920504
36.895741485770365,98.840502231453073
38.895079612047539,106.17484920362749
7.1715654058830349,8.9497063482959565
45.968568566605178,132.39175378858499
13.050271562954279,22.983943066149745
3.7958026964566294,3.1413032747891432
28.632918530791201,70.181405988312235
19.804269625397062,41.983023431647219
41.82990767035583,117.26129609253364
40.796070659086489,114.15738964825908
17.222666855490338,34.101139543105603
47.73917096334776,139.52698424529018
15.964056230725694,30.238406148724632
26.722742203122298,63.188272131359902
14.286324347244932,25.413043561490813
46.93009136235024,136.14480174265438
9.901175243936871,14.833333976160567
4.1557097308317914,3.5405035700622549
22.884658880145821,51.26140498207527
49.634027074680176,146.70935145464841
44.800508780235873,128.75215370062057
37.933184933933561,103.0435091400784
44.758039562169195,128.12958828134074
44.885438705497435,128.40108079242773
26.905201298549557,64.478781947431827
17.164594487878063,34.05381409289533
39.056596741327425,106.20833727944714
33.759740632052534,87.698894422091854
19.935570985938085,42.250816980813084
6.5344000669527329,7.1976405304713778
37.845901344753244,102.48625112329658
14.598104764297505,26.164909676820837
46.967031225621405,137.25442085483402
13.566587600272868,24.574920290325043
7.8923807557513292,10.254607645923322
41.893408261995496,117.52832520275639
9.3576471979757141,12.557479899553988
10.604878791571476,16.03358507899895
30.77037399300049,77.170453008261205
43.978977960198293,124.76961187471829
11.428863954299516,18.860979441223709
16.895536299204551,34.069526699319546
39.315432235576523,107.27913808253739
48.647668450926432,142.82650791447293
26.035576937712431,61.477450601999209
8.9070801224600373,13.283936200527602
2.6689418099936741,0.8296107948031306
13.023489439945052,22.715166227312761
8.3274664537530096,12.093399595590506
34.527616333417157,89.732811951576664
7.847960222169494,9.7131040810710765
26.303836717790382,62.07189203318088
35.324596910858553,93.067703197007532
29.893597242603313,74.645154332036412
11.589231279682766,19.054278960480495
40.597977256748607,111.76483952163338
36.339542221558482,97.164438044436793
37.471232187946001,100.78824182006184
8.2907720747510361,11.775819009299978
7.9401825752165411,10.193508636433204
46.523002448312369,134.68507555462563
21.083753303597149,45.868508179603189
16.44553720548511,32.253412979131895
25.4520341768736,59.663093121283069
33.817482212651953,87.199943157741771
47.869916338254555,140.40127245936122
15.749418890338641,29.516433770534114
46.390804606977298,134.55515731964184
3.1932555865403032,1.3949077262775689
28.649506031687586,70.26397997671728
32.430805360692084,82.707415129497804
7.0830753800361581,8.1238417574139419
8.7363006590678065,12.512444856776638
22.117487327182584,48.938553973087473
48.379131782872719,141.87845795248592
30.610042555249898,77.377284464158038
46.785114636810135,135.78028966946582
40.609323949422595,112.59241062623509
24.434316874653994,56.291291050255133
39.668645564104999,108.82412216403111
2.8561656308954113,1.7897712100068899
7.2389118447552772,8.7671236232315479
41.812573514371344,116.88863165383965
40.247220239607763,111.82660918909808
13.166755614388817,22.528643593163036
27.476940348754567,65.090648709972285
31.088759393600526,79.096050473998446
43.651469781248537,125.10189225952205
30.949143552258832,77.737974123518953
21.803435325136654,47.014391372834019
19.960834083544768,42.078232479409905
22.442340145928476,49.724655993050511
33.292689227838764,85.998494837324614
43.639550324111596,123.46482419559899
23.787050339662386,54.352877247303645
13.89629902166519,25.136230709644565
13.359793423883895,22.837678571131683
37.808685451685427,102.57193242975657
41.195300644347697,115.65243913482909
7.0533478329979982,8.6958125645834894
5.1948251338485516,4.9606545712521175
30.532815860309686,76.419457980236515
9.0163157212495175,13.096750119667904
41.583881141904385,115.45947220464022
16.896064348355573,33.274401199097838
8.905852782614847,12.411238700614566
46.206582679397613,134.54751635217025
9.9455226912933519,14.892360203438711
15.666563952220907,30.460052453904101
9.3734429692188144,13.161363130572775
7.5435230559370385,9.8841164668885373
3.0151047841491216,1.9220455596189407
4.6589796398844854,3.8208654119391605
10.382790604920929,16.080608434357682
4.5623327661044186,4.5673826866456784
30.374903173326619,75.798391621688282
34.674297286376309,90.237277738788535
20.894261927937357,45.044358416886013
17.263572653698372,33.864435829341915
26.217259377067045,61.822623439749982
44.000237227261209,125.2808172443093
42.854318087465884,120.24042909753393
4.0868029766140133,2.5870551514724331
10.711923660633156,17.004014139010348
13.363753813011009,23.270416952502227
13.970603639946168,23.991958873947151
29.419167283653088,73.016931843198464
21.980596433753227,48.525363645159665
4.3641977565245114,3.411546320490197
19.933478646059434,41.558282371712025
27.140141538446585,65.382553886433016
6.8802513393783666,8.4244850908055291
42.006010581850866,118.82798281434977
4.4941695903250043,4.112537799288428
46.392409712866979,134.62758280236412
6.7574307958340238,7.955313616421817
42.49159767669213,119.97100566953635
45.327350908525617,130.64468821531653
49.019392668156449,145.18375369183917
40.497242253132491,111.93549622571169
39.414921957023786,107.96796583605094
32.839197247786288,84.279411747592079
39.391825019750193,108.41576406544164
8.4585060038310598,12.239625678522785
27.73126572548659,66.788335895946275
26.682697769139892,63.320018031322022
43.163462917882761,122.28467480325135
24.214369548488762,55.361121024235977
20.484295812816967,44.213840755821359
32.699037019381286,83.017730509450033
14.790239240040611,26.960796189189342
8.7088837257899296,11.801182771844617
24.938109153139798,56.791396514147486
22.010689692554479,48.08185633623831
13.163357145385937,22.574270226286796
19.640566885526145,41.161460627283546
19.586837591659876,41.571313420980147
17.719787091802182,35.468733705801164
20.214275826892589,42.531813832991283
34.915680581885383,91.808151376547201
16.250070779421694,31.825695514145597
47.545180482336342,138.4847111653913
45.984704937832539,132.49627821051391
25.08370055840377,58.514266500006109
17.76133784022506,35.599623080378038
27.700869911840151,67.167653253045614
42.730903461133977,120.51079125340995
33.3241923468849,86.49692145677723
40.610807741459716,112.13409503378423
27.570669251155529,66.446479340217067
32.380046204845797,82.789074322291725
15.831469480758162,29.666521423897365
37.274871790893954,99.646086176213529
11.715420470034481,19.562565528288165
35.350310183287917,93.233462113954602
43.314515279642919,122.27457713630297
8.3409361904741086,11.289377109560851
31.49022754601215,80.274941193280625
6.5645959150368611,6.6564541275349312
36.834350157028489,98.077857579182506
6.0556745035289712,6.2688928841799001
46.925111489630048,137.14695082172688
8.5955806418145038,12.013029792069602
48.026251803635859,141.10759242520956
40.442440452084639,111.4630570521627
30.496736214384995,75.870674950455992
39.56595702221825,108.90896530472635
40.165512271188121,110.95684554570842
47.409299015231852,138.62142145110585
14.162400984280985,25.538993035562306
30.32364297719884,75.884226303068658
6.5623614830912587,7.7120776349152322
31.575953601157821,80.419914869026925
10.221982596453863,15.97138851347667
29.117629350677209,70.948477288837211
29.476664673624786,71.894556145476017
24.367287343098912,56.394293934588696
27.086325224629896,65.356919848899821
38.668322720316219,104.96805501145164
40.363746392579202,110.85820987094208
25.623354347620598,60.069837518607187
30.78048519308539,77.737519578054417
46.699339313124888,136.42240316564394
7.747212248053895,10.280914522901607
7.6209711632053043,9.6293198111345646
6.2100325717168836,6.5743598143822286
33.577437681945334,87.089630340332178
22.093198437938213,48.627715756762768
39.167427974808476,106.80432914393668
34.219107838812448,90.245394734463133
18.014612399755432,37.209348875180304
45.121594273353715,130.08022319378435
38.601543059391311,104.76653149474384
14.985677163688434,28.226075035730052
19.481216853058591,41.048961473199718
17.093119049804621,33.959327225196553
9.5653591339999835,14.625792212391753
9.0936018820251991,13.280045383868277
46.934118242035716,136.86827157559975
23.019393785540156,51.941109226931275
20.39935149331567,43.689764297414733
37.024914016514138,98.643458621771003
28.543667132139198,69.749580850248066
46.934719368246185,136.3072228124702
39.454471707650825,107.74678338011704
25.009739077977937,58.762783800811945
20.065254727079658,43.280142333654403
49.358314156367456,146.55424410816769
36.452491328174887,97.458891494234749
47.657343680184376,139.93036070281252
7.6869717064179852,9.93475459197521
42.825616601157563,120.96171651770227
32.579546431577967,83.102846946773624
7.8522405600854039,10.451530156595112
30.236383998522591,75.490545930440533
34.932625525061539,91.327186139664335
2.5905289226529362,1.247915127227639
23.807262168403835,54.130817807754774
41.619176537423414,117.12495462374565
16.177233216516314,31.553184373338787
24.010307926330455,54.819207956447364
23.231078099258873,52.441882129210192


==> anc/competitors/data/v3/stirling_log_factorial__s42_holdout.csv <==
x0,y
19.155607127622854,39.798388032950946
19.866015624333023,41.927157743972693
29.64817579241376,73.455007825628556
37.860410829630538,102.45665466501258
10.861152863238367,17.156321881113612
30.061071017158614,74.86425219224104
27.669072544565743,66.780067835024525
30.919624091197974,77.812331851303384
14.679855660457537,27.019403683498833
2.7039094530941572,1.4019535561914709
13.119630597874531,22.85773017990067
44.689994184589381,127.93960815853686
44.990770058017446,129.08684492503721
5.2902105630393859,5.2743968423291818
21.394232527911196,46.589397709050928
42.769632045624149,120.66261588186453
49.004836389903843,144.58291523723247
28.746837339621404,70.398416162627214
17.221670577006897,34.136128662644353
30.799974542642513,77.400060660838719
43.446341746178248,123.21739601106073
10.058663382119349,15.234255772070371
11.311013823328132,18.258809511183244
26.68848309672693,63.52374512504695
6.8309674545224759,8.1741780722141222
39.645880582553502,109.00937853183945
23.315018504961234,52.59974059812383
40.981839493448234,113.96452145552418
45.541923535148051,131.19423731834803
34.608517862587945,90.738512956068362
14.791162649739892,27.322625025463328
26.277407151235039,62.169097227226274
17.753528312436767,35.673222715417786
34.927471660564024,91.874969230861396
36.634548474245172,98.005592478146838
42.899089071582253,121.15054110825135
21.280127401873862,46.237510824604051
39.204134890660619,107.3806279144809
12.142981457372754,20.34233803495172
23.035075193551165,51.71381932882494
12.124974544069085,20.296650603992063
41.111688820977086,114.44845598291909
40.533105026074622,112.29527323372993
36.475811135137803,97.432153827537135
17.575439957435623,35.156791869555867
37.883246309292957,102.53994502045084
37.542581011091158,101.29881367858198
40.914858802087835,113.71505040425563
15.46424839852142,29.173276149445169
18.777977615181221,38.677192454596501
47.634639945309353,139.25537899815538
16.532423213752121,32.16797235467579
15.240723789467749,28.555490524446942
8.2744364459666251,11.186385109398614
34.1152988449807,88.986849907501096
4.0405896891326698,3.2187858041205102
47.710170594706497,139.54804824537959
47.857595026858242,140.11963514695512
46.617073632311985,135.32410038295615
11.442972676900226,18.585478457864877
5.6127446355980855,5.8509219242488761
11.964797271309079,19.891378910152774
2.5415345846473496,1.2144502800785388
20.221201625666318,43.000829441950948
37.972332048076908,102.86500701410863
33.493038934940181,86.786936173190099
3.7741346121971322,2.8215860529209915
47.736205083518314,139.64895517667392
5.8104772569884666,6.2127727974241367
37.501291519776885,101.14859213650686
18.817265535972183,38.793497637153116
28.303537635944789,68.905247054777135
2.7191966667658374,1.4200217722310819
44.298472107737773,126.4492426301567
49.473027548423964,146.41206106974727
38.926259327944734,106.35859352720804
27.626175461388911,66.636893482104625
18.599447240615863,38.149694068815023
12.364387673849283,20.906175142710826
43.699320904201691,124.17515170010947
13.424431856149656,23.657318915374248
5.1846278996516659,5.0894918213106095
43.430930204943763,123.15909631188276
3.5395432826316497,2.4853686794398597
8.2450014220935586,11.122454449824119
47.591209577033865,139.08714688172668
32.918363142135945,84.765360558726854
30.899539306086869,77.743094728074155
44.113553459229706,125.74652018512604
32.110393783296466,81.939863206772372
22.609003800675541,50.371855720475828
48.053855959051674,140.88126569232648
26.245219512378387,62.063292073272585
26.066928679075811,61.477928393995541
12.650213244703396,21.639680485067469
26.311608679986154,62.281564693109047
15.648923644617872,29.686049005837763
12.883002096855131,22.241668939183661
35.368033653976433,93.449440863190048
26.618830727658732,63.293774926215718
20.812237703662014,44.800875693740117
31.060999011611358,78.300048163028961
2.5000220061855547,1.1678352942055998
17.012487946286043,33.535924813552761
41.935806003217479,117.52924564291095
48.457927739775315,142.45184280084678
31.144179553465822,78.587301069366333
32.013633636626892,81.60282184224549
41.236126136354805,114.91260069652316
46.453013822640841,134.6923143013467
31.159724011534728,78.641006041126701
4.7105266590723236,4.2836846261528292
17.239899833326351,34.18855081591478
42.951548066164598,121.34836974231129
14.279586255325128,25.935774126133012
27.814432599823121,67.265710090731474
29.074800160450202,71.507424167535845
37.302160960497538,100.42473581124153
47.231117817836136,137.69380732148412
30.956192722203248,77.938425741816971
24.828001969053958,57.443772943114936
3.4246786485433063,2.3255692936851542
9.0549943618609561,12.916620606980345
41.278327085848019,115.0700923330934
34.320252289958049,89.713892760669637
41.947012334541327,117.57124915810564
47.640053666674618,139.27635236656383
2.8114773345279573,1.5305687223055626
11.013984069593306,17.528910625652713
43.959848963335084,125.16299996070535
40.472586921397294,112.07052612179665
13.413644007639459,23.628904424576874
36.268812880948161,96.685396606211953
23.657512501349707,53.688082523132223
26.039056247602296,61.386525653755264
20.73153569517747,44.554115513347746
36.369885078761691,97.049874785242153
26.859184986572977,64.088102367883764
38.815828135856897,105.95296735568768
23.288637531188673,52.516113193380519
11.853312015570749,19.610516276994652
38.499645585822336,104.79331149745056
14.13069245759756,25.535428765931748
27.69339321570224,66.861270115444995
41.780499919350582,116.94743315588921
42.597789673646062,120.01553814091142
4.0935992534132488,3.2996710523151274
47.835904905374676,140.03551102552112
8.151451696920633,10.919928472617535
31.377760820357672,79.395109762070533
22.091883404154565,48.75368475702475
23.262799231679175,52.434234406245103
33.617312982463247,87.225386371973599
7.6698138863238245,9.8934239779050692
8.5426651253819088,11.773450529981123
31.644451879001494,80.319515535698827
19.071254340000451,39.547307733320899
48.611879477234453,143.05111297169725
5.3202200321454391,5.3273016204147492
4.123260422073777,3.3451932424012343
8.5481767978287433,11.785597740339881
26.025727699810112,61.342827364214102
10.779621346924516,16.958392794809406
37.046428559696309,99.496666112583384
19.386193994769762,40.486582934661506
39.864756124379952,109.81819355233254
48.153133616128763,141.26683518504265
18.531201543319149,37.948490264334346
21.626251886660505,47.306748044433292
33.435758530256678,86.584998500889213
16.457579140327894,31.955911493377428
7.0560225514160972,8.6264887701234372
36.892556921020265,98.939094224611495
21.040170174229445,45.499463855743073
34.993056634390676,92.109010122606605
29.128965866961103,71.69093670153849
49.965413514097527,148.34046315927117
25.605891856587427,59.969819536122067
13.176820352613749,23.007242157612303
23.439673043185955,52.995288709281738
28.72712996082992,70.331892248423429
16.041089459513053,30.781911737497111
37.656187337860736,101.71237313033599
30.482702267034242,76.309068057896212
32.884603006470684,84.646905878637
7.2545657592211459,9.0310609108471063
47.641359459433986,139.28141124641513
23.589121245114931,53.470365837564181
4.2868166595295545,3.5995461524386103
5.6910409413808321,5.9934564225943605
42.182170781454943,118.45335001927876
11.045837709965936,17.606822773581889
41.629447715373431,116.38210384167004
41.868974393072726,117.27880920358464
39.700408222162217,109.21076423102024
30.893367959831792,77.721823180643412
31.003620356639463,78.102026333696642
14.912752817877434,27.654784400073524
4.0036530630445881,3.1627854710386831
36.111435223236811,96.118427632576456
2.715820483275678,1.4160253584632683
3.0245713500226739,1.7952548273828151
32.721158665677684,84.073909589254356
47.665516476614073,139.37500633374361
12.866651908634573,22.199254761884319
2.3425086036859213,0.99603694787645103
43.378298788684866,122.96003981071438
27.844827527374289,67.367352786112122
17.789050409014269,35.776439957351229
12.941855181766181,22.394505215260349
34.15393346938157,89.123808099479703
40.919726046774549,113.73317491638092
49.385473394916517,146.06966674484588
15.832969329053563,30.199172851905725
47.157648744526064,137.40985895779247
21.228041179053786,46.077081417970824
2.953578878003194,1.7056464115170484
9.7873097306369559,14.597873396141583
17.165714234481253,33.975331251469385
6.2786592126588978,7.0937368596072776
26.386595062515262,62.528300624350877
5.386457191796211,5.444615239308904
4.5786237053733174,4.0669250712555245
31.472101186189619,79.721858763402793
4.9810864484906894,4.7385477407463057
39.924146500683314,110.03786490818639
2.2698610223215194,0.91958412683717006
3.7921741964439732,2.8479729551549475
24.246436948907572,55.570816113538072
44.501579037042887,127.2219630336684
8.5594751931304618,11.810508803608839
4.9848488186359781,4.7449677265714936
14.95036134009942,27.757717525505463
10.946609494912932,17.364406361215543
36.463412561892781,97.387392629814116
5.7982938500658214,6.1902973920544637
31.61278615284575,80.209639557055993
3.6596414159642219,2.6558710051487084
42.608715198345863,120.05665817537769
20.220381650571547,42.998343737971453
10.653561804537144,16.653524781149898
24.413794892459013,56.108413959394667
18.639678586894409,38.268419430582171
21.013790313958978,45.418488624509685
30.928170992846741,77.841798986941171
33.164069913003104,85.628500470606539
7.7529522761364529,10.068640841090009
26.483056978058094,62.846007224471784
43.236877536327434,122.42548547227817
32.796555365127354,84.338132512357959
31.827870182983432,80.956565879764426
32.320881725894345,82.674038976648077
6.7725581090108005,8.0579031987281784
25.887008290105769,60.888427117253769
42.104672001922474,118.16250153986812
38.156953273482259,103.5393213500019
33.453093920580088,86.646102896745404
34.496322156376941,90.339438670962139
5.9818919504610211,6.531445880794899
28.544868061496473,69.717282606544998
41.012983888446541,114.08055627757568
38.518874876544928,104.86376536148106
44.910749649196873,128.78143176539288
44.215730482143343,126.13471578671204
6.3131828607351466,7.1599986985299839
35.241081468707108,92.995183852214595
21.26424786192036,46.188587465448045
17.839612207909202,35.923477219799302
14.875514908430398,27.552955941921844
48.66861312824004,143.27207526961541
27.857026018217226,67.408154529559155
32.761747518766938,84.216129401384421
7.5978107315976562,9.7423554391867118
20.831473867074784,44.859738669054835
16.70008607484877,32.644213420461483
25.776831169801596,60.528041492262012
11.554871206012985,18.863628214812483
46.017253569553255,133.01701193952312
25.933067777094958,61.039222555665383
40.396550468658653,111.78827496231972
49.160342642211674,145.18996357637408
39.99437229453477,110.29772654239414
20.541326811666636,43.973734257297657
39.990750663067274,110.2843221752232
27.020744525094056,64.623214896399304
6.5770972951199429,7.6722157547421386
2.307146993971477,0.95859925202821206
16.321063324016038,31.569962860090861
7.6128742088473231,9.7739073093677575
34.249928020774107,89.464291254075249
11.933335789079997,19.812017410302044
42.579696700798976,119.94744831054695
35.811042291332171,95.038111707831632
19.440793355037609,40.64992911532714
41.946801317477963,117.57045819767174
14.966678007364335,27.802404092061877
5.0653719834357229,4.8829795316567175
20.087803313494444,42.596868093643565
22.615275976832393,50.391554110254603
19.801431864335342,41.732593168663186
21.117144310628088,45.735926953354991
26.420165315052966,62.638828295460122
4.460096935686332,3.8750322141597904
28.635423365796463,70.022503809445126
8.6491948113622197,12.008822570204401
14.086312666012956,25.416392540109808
8.6757879671167384,12.067772207290879
8.2376223498830754,11.106443121526432
17.003677969073927,33.510701086946142
39.819811554285856,109.65201198482747
22.686110763923899,50.614135743823006
44.560633394382442,127.44680753842802
23.688744997047603,53.787572436381048
29.880815097811549,74.248333990109714
2.5022735899845188,1.1703495431407793
41.278493521570248,115.07071354651757
35.545955893978814,94.086833253073138
11.114418892968756,17.77486571280771
37.462989131060837,101.00927852718216
32.688010943104487,83.957799626928903
10.310979012312753,15.832235765521968
8.3323530006103432,11.312462440154867
29.665972933975247,73.515634857290422
3.6015686458918683,2.5729947929534083
16.426647466272009,31.868366952584992
45.116589870227244,129.56734477642007
33.198596152401294,85.749931192509166
24.877658158102527,57.604315866669261
16.493802493418542,32.05850448975378
39.901164677865921,109.95285007125158
40.823635873853057,113.37546285366366
23.825678204932409,54.224242994195244
6.2897907211999549,7.115082715145463
21.594700131033207,47.209053868960446
38.508858282663617,104.82706455467135
7.9621873321959171,10.51328301419438
36.805301160378271,98.623193883803324
48.916518602942475,144.23836727076258
22.19285651150966,49.068728251319364
45.903347821309225,132.57976687594751
38.816809049481336,105.95656899774495
18.454157654072088,37.721641312456015
29.30195316036442,72.277676875123277
11.380105327915931,18.429665556844249
17.298533162602624,34.357290403311055
42.077294507598097,118.059789050692
39.821929449676084,109.65984173266051
43.091060184723553,121.8747932131073
41.416196190344934,115.58490914146182
34.584708048430201,90.653792683700075
28.678906886553889,70.169167248282648
7.9448495941236512,10.476241292384852
47.396161222019643,138.3320905543091
27.221792803588848,65.290444222921295
19.809055368950787,41.755549009082891
24.342547470924259,55.879410645361283
48.35528062137422,142.05254907827677
40.04401962327605,110.48151366415304
10.241467363802672,15.666903207241127
30.973211688617422,77.997124077387852
42.592382435109826,119.99518812121714
6.4155811500265152,7.3575526733994909
45.881899599344422,132.49746577173286
35.134646113592453,92.61468700294327
47.957534886908078,140.50737282256435
30.27904330412699,75.61046300269426
9.425729721620387,13.761019207795441
2.9608441715487661,1.714752184132476
27.481761816610238,66.155376267730475
6.4283125545025168,7.3822207777861566
32.959070313502643,84.908235745252952
38.335889298436186,104.19371226373784
33.2850781552415,86.054248409902328
20.715663517882323,44.505619659858588
39.0753297132078,106.90663614154512
23.853530591200219,54.313156771161324
39.092137597286055,106.96846393303906
9.1892886940258407,13.220865523521647
15.50177674137959,29.277306092675296
7.9756639200817983,10.542099911676155
42.36567552931988,119.14259335274538
47.295783719912663,137.94382614681797
30.841931222808935,77.544576980154133
21.966271396226951,48.362395908414662
38.39751878200444,104.41928985717522
35.999486998291523,95.715534314095564
18.771181536688132,38.657081937097885
44.961128909054921,128.97369739956017
21.565831612171337,47.119707289091281
3.5492024529201842,2.4989536233678571
15.439457361219574,29.10460280932779
20.454747083575519,43.710123141392408
23.04476276146103,51.744421675565782
21.860880295821307,48.034637771604345
36.921112415009503,99.042520634932146
37.809292393155829,102.27025405023902
43.263794198886814,122.52719184714655
25.898218908347104,60.925122478093023
42.837543701847409,120.91852758580524
40.158279411872591,110.90471742621469


==> anc/competitors/data/v3/sum_of_squares__s42.csv <==
x0,y
23.444725408122938,4574.2397117338469
13.727474752809517,958.7944455479884
25.899339677430092,6130.5878481195441
21.223672842721552,3415.4534973499431
3.7311430887418364,24.896852442788944
29.293048197465922,8812.5425406437698
23.073051357720235,4364.4620624043901
23.795864853031659,4778.5029971550784
4.7152953475908301,46.849529307148266
14.061192198971447,1027.9149318972111
11.753142702744857,612.20583593721267
27.876184676609451,7613.8776004913998
19.672088482339273,2734.4150399122659
24.860086784854069,5434.5313588674144
13.859011765992603,985.65626503720921
7.5899229317585295,175.81250550042941
17.082958823459208,1810.5198546730569
2.8507004270210845,12.260428816943579
25.00130398778488,5525.8478527520047
19.318267574539881,2592.9807070014613
22.984544462475842,4315.4715796636483
11.281253075766182,544.08938539376993
29.150242707452193,8686.4032261031152
26.900512518343731,6855.0427427592194
23.573121415139095,4648.2402937817351
6.6445225277070596,120.96677384327336
14.534909108083991,1131.6199340945789
2.2703092078296345,6.8561580182849866
5.4743952699588867,70.584291463720433
20.808419644031183,3223.2447168281019
22.598102521326698,4105.859727695909
29.05778224059209,8605.3787382222599
10.448935386006406,436.60407624882606
11.743331475011198,610.73477982844827
14.61711852699843,1150.2981954330514
6.4946694134442851,113.48944432989765
4.7677236547286777,48.285557289732424
14.795442860552079,1191.5179166997652
7.5803711224756389,175.18890343641135
20.424605845792801,3052.1266878352803
13.677405647297592,948.69920290676134
25.147667685677284,5621.5657268133618
21.307687958065223,3455.2482731616524
10.058632600079191,391.49552200623572
25.135534240460832,5613.5890982633318
24.338166367407254,5105.7708060672012
12.236872991875059,687.69745596388941
9.3615150139770797,318.85393743417654
20.792369615274289,3215.9640466161222
5.0528220246699842,56.608859452885035
6.797337871778141,128.92240875935153
1.21350582277916,1.5342172561100365
23.820806947562012,4793.2390837325647
20.280674841168931,2989.5525393121811
21.449795980163717,3523.2608456481285
23.64114189963707,4687.7650144569252
14.308557490611859,1081.2388036418486
17.493494682633919,1940.3935809361765
5.0541129457020659,56.648565173293719
4.3213721325432299,36.956828663423856
20.383685891923676,3034.2487550504097
14.661789978150843,1160.5333142125403
17.391847087954474,1907.6775944927383
23.184966865064741,4426.9386461519471
19.406831280017133,2627.9136146936085
17.053802619081878,1801.5232780886247
17.217007661616993,1852.2680345545348
9.8145528438157541,364.92888087899814
1.8937172024702429,4.3724293065288355
13.664804287738509,946.16964510475202
7.2229555117663464,152.89918092299823
12.847330668014449,791.50220754139616
25.748689124776817,6026.2062543882157
7.7842450900948812,188.82201606489343
2.6907795089829145,10.562622340790282
9.1601328686379002,299.68361981481951
9.514218975233824,333.9227353596072
20.195578927079957,2952.9623874582649
17.153932417897071,1832.5448569111395
23.733048064085992,4741.523956901262
20.265092669494237,2982.8299325475878
12.785218981762045,780.49352212301494
24.606591155315005,5273.145035020053
5.8422146773234136,84.507234827402627
1.658650120881954,3.1730504289884913
3.6113879624936107,22.823014856256382
21.948421167297059,3768.9523269001165
14.394439677290235,1100.1744767242383
5.6768815919744515,78.042564467768258
15.530298477997542,1371.7685827298194
5.4170509786818837,68.561840647126601
21.193290877254345,3401.1382769507145
13.93853199164689,1002.1361817453386
12.049615556797992,657.77910812633729
9.7438505852884187,357.46420209741478
19.278195200447765,2577.2768738902928
11.492565706048323,573.93074428321188
3.5418476601669289,21.673104592548807
4.4221711614949442,39.340894269494022
28.895032271935921,8463.9852340496782
27.348840030520606,7197.1418107090603
21.291506880511736,3447.5600099512576
8.7102288823260672,259.66188314627675
29.106114943083991,8647.6702658489539
23.583776215008044,4654.4167573873847
21.789815485610873,3689.6025042494698
14.031483562169871,1021.6311783313178
8.8950052935096124,275.63731842118926
3.7953379024514797,26.058279751840036
27.17546949977141,7063.5327001163141
14.217512405174721,1061.4033063170923
6.8685375790616794,132.74505445753906
9.8727421003689226,371.14977744488812
17.797367499314984,2040.4227480346663
6.1264107052377197,96.434859236081692
25.841814238678889,6090.5890143253064
22.997066365221094,4322.3803469005043
21.864425722577167,3726.7895479310723
13.530698153478008,919.52748281808465
19.191956380370854,2543.6962963726764
17.938841098469332,2088.1425838809832
19.845551445089779,2805.5936517219457
3.4488853130567838,20.19683089506697
13.05841466294768,829.68733655933011
2.2068110419948819,6.3852102684231111
15.325733758091049,1319.886499746159
10.565975157650774,450.77547180546441
5.1912014771153601,60.971310234503704
3.9986860639539978,29.973510057908513
18.041692593153648,2123.2979978197586
5.9471960875696972,88.79150959455518
27.828483432927118,7575.5366906389381
17.850773051311453,2058.3503753155451
11.059224331510276,513.867888221405
18.136549252961085,2156.0683968288763
1.6613122598612273,3.1852488449493923
28.798217184001913,8380.6137119879968
14.986799671344107,1236.8324211555841
23.6993215902583,4721.7487637907143
3.3991699977507186,19.435447519176499
15.113091594306651,1267.3595538537238
15.230502836281106,1296.1867193135192
28.196967194274503,7875.0784249565104
17.580113518906185,1968.5658025596549
14.731192630651661,1176.5549454156221
8.742294229664914,262.38874127550434
10.615500922934013,456.86324530522637
16.099499671674597,1523.2441753760893
13.728432348846354,958.9882163786757
1.6267503165295825,3.0292488003224265
24.962465801636377,5500.6324225468516
26.988662383353233,6921.4304066191444
5.0672235809597126,57.052867174396305
17.067048162632432,1805.6066834119538
4.1486964929278631,33.099306444141483
20.494962698154538,3083.0295024813063
9.1557797313312417,299.27793881206344
20.123256406065153,2922.1002963615078
22.082843814319595,3837.087386565177
23.290777265612054,4486.5526670331428
4.1244874327210006,32.580876669546804
27.564343508990628,7365.5559603256597
7.6762057359515437,181.51269461962332
2.0849641291092134,5.5421971702038704
17.090721612353018,1812.9202147323883
11.756746232010723,612.74672687512009
25.06390255083998,5566.6515256220146
24.439292689864754,5168.4050499691266
10.197027891858745,407.11606552350167
28.634082457022604,8240.5243413872558
9.4366173060634395,326.20710127925435
15.936656747719722,1478.8261975178023
8.422987626460479,236.07164134115632
28.145263531419936,7832.5806124271921
5.7736267098785259,81.783817742324899
2.3024079623775409,7.1026940013543474
13.6178147400881,936.77674064583073
29.778891357619273,9250.8196233509807
26.858640721392504,6823.6574011802632
22.709632564251528,4165.641981609001
26.832982235477221,6804.472291419358
26.909952551238032,6862.1318623765728
16.046892451207022,1508.7988783901526
10.161942503092996,403.11744785523268
23.388360531218652,4542.0036263733909
20.188176631865073,2949.7936834127104
11.836074137337592,624.73467223160401
3.7395333737839427,25.046658989240047
22.656898729121753,4137.3038361386316
8.6113549617630767,251.37253193473012
28.167581365479599,7850.9059479054886
7.9881466751648578,203.14577876372667
4.5599800399330945,42.762562615785811
25.102267491622278,5591.7579659786943
5.4452451821103276,69.551323277996573
6.1987809365744333,99.641387787815987
18.382100954104462,2242.4618265947897
26.362299184286471,6458.8886709696371
6.696605305722624,123.64038489924502
9.9993865141027491,384.93241825540781
23.54474030899415,4631.8147601596756
29.182966355768052,8715.2008278899484
15.521494399867928,1369.5081706240146
5.173027573986273,60.386053857123613
1.4041523435378447,2.1426767151263353
7.6600248699668025,180.43448591421136
4.8228443158091103,49.826562984613126
20.652101534772868,3152.8011070715161
4.5331426342274028,42.081308275518118
15.683568016998358,1411.5193323970909
21.133610633643709,3373.1349899764214
17.852381667406167,2058.8919916228247
6.793493898141671,128.71814091966294
24.319611259285619,5094.3336152705642
21.746806758858249,3668.2790140283919
22.430536113550712,4017.1202613240607
4.8006747951620845,49.202901176622312
4.5888603058599937,43.503817275684433
27.899313979188722,7632.5147535884862
12.529767620923279,736.28977553975244
9.7275120616472535,355.75378968146168
15.168937315194466,1281.0170861677368
20.223062170143891,2964.7470011045061
28.713074454362129,8307.7477054620704
9.3069405795795959,313.58046707475916
27.819444450048785,7568.2859475311425
1.7209252502014332,3.466500799688538
17.100743227477917,1816.0221699300862
19.385278238751468,2619.3835740099157
4.0710247087718461,31.455151346818397
5.0698483148534663,57.134037752081717
13.154315260172812,847.43379966839018
29.02072545215227,8573.0472721408241
18.285234043796812,2208.1104488918349
28.057673426406126,7760.9352958116542
24.32646655277615,5098.5571611178411
14.554066445103453,1135.9543450004694
23.758140028313434,4756.2721490506401
1.5172667353326443,2.5682260429866339
4.1651759062063132,33.455323470941039
25.053429831599352,5559.8111424004646
24.10769556142969,4964.9198616628964
7.746581517026577,186.25208577259957
16.392318127372551,1605.3356176525447
18.574458800300317,2311.7288977569565
26.164429659504325,6317.1749913088825
18.490107562823045,2281.1815135721445
12.964575508936729,812.56376480329618
11.851337258808298,627.05899770417659
13.350580504831786,884.53768518001198
19.905999741819251,2830.685086985804
26.157228320817421,6312.0568812733436
14.163009580212693,1049.6459197319155
8.1873473255893856,217.82076557268195
7.8632085269298528,194.28641336071541
22.634414127059944,4125.2602261549182
24.680494139293401,5319.8602092921874
4.0530643157696238,31.082851371806182
2.9302068517001665,13.167785498690115
18.2385762489371,2191.6903609134197
5.2390240815882505,62.529340623633651
24.915261523233898,5470.0887697387761
9.999705543798159,384.96756165215214
5.172286056163137,60.362254322004439
27.708143702136056,7479.3833894456038
5.800419959323067,82.840634300051718
9.2568823878001307,308.79477039740271
5.4547884605697003,69.888385903196806
4.3492118462952938,37.605404346546614
1.6132924737567609,2.969883934705694
2.6064668657635433,9.7337374077499152
6.0646026571397282,93.751296354038161
2.5480760461880863,9.1856490366498225
18.143170667218165,2158.3684182353959
20.740721277185685,3192.6095542020917
12.415283248128819,717.03302605903446
10.221741811609434,409.94846957754197
15.631260873644672,1397.8682697675385
26.375143324803648,6468.1601478122184
25.682817177843972,5980.9401893036738
2.2607767983709666,6.7840462716566963
6.263453878299198,102.56621878140898
7.865601262027484,194.45361753711813
8.2322396991341442,221.2225901201729
17.565746900540407,1963.8744193891869
13.071610345392576,832.11436888711478
2.4283694779002256,8.1265647959271163
11.834810015327577,624.54242481165022
16.18883551281148,1547.985347662486
3.9484851842077631,28.973014305032553
25.17029805986823,5636.4633046645058
2.5068941274880236,8.8116153329733233
27.8204142015238,7569.0636252420927
3.8742811058163893,27.53513020978032
25.463673596334829,5831.9806721414679
27.176941173900897,7064.6598391564667
29.407549737011188,8914.5586156400768
24.258750527934215,5056.9395364309321
23.604848682368537,4666.6483257718728
19.632015003870883,2718.1443264404284
23.590894282765742,4658.5460651607573
4.9020140439812652,52.096583592633543
16.545973042481481,1649.5683404293943
15.912463235522019,1472.3016213170868
25.869592179554168,6109.881900453428
14.421181602211959,1106.1154505793972
12.16759538691025,676.52548474558569
19.547334865876191,2683.974848921539
8.7274362075245371,261.1228463968568
5.053283917664749,56.623064077707276
14.858440946688628,1206.311892430457
13.089791689251665,835.46613843262242
7.7445282753373377,186.11265866570432
11.657842493338713,598.01644737469246
11.625381044961175,593.23372394488456
10.497371367963819,442.4322305770076
12.00445831208094,650.69648822301144
20.886557018222415,3258.846638778286
9.6094177625672739,343.55281723631703
28.516879874744873,8141.4528325823767
27.57409256660716,7373.2362452575981
14.946402420702279,1227.1721235732516
10.522474945135976,445.47315558831093
16.527608905070089,1644.2396381160099
25.60825417443511,5929.9759167359525
19.925032876242959,2838.6163844889743
24.327363010465245,5099.1096411465551
16.448946005906464,1621.5439165242078
19.354611248761003,2607.2783486096469
9.35651281129139,318.36813939593117
22.311901706998434,3955.0732217534628
6.8697332006458325,132.80988204404335
21.14914573573645,3380.4095491066741
25.960852981450927,6173.552859438124
4.8309822817447738,50.056807830159649
18.817012475715675,2401.0851469038653
3.7577766986681036,25.374450745670099
22.045753219871379,3818.2058872528996
3.4503033458820869,20.218833038785018
28.142254858318154,7830.1123523492997
4.9848299710962625,54.543635344818632
28.807527131363329,8388.6069999561169
24.225641106467805,5036.6734909240795
18.216778129524268,2184.0470116655474
23.696099034256861,4719.8621317471943
24.058330330509492,4935.0913456550579
28.434784821702578,8072.5327147611833
8.3481172613364283,230.16660246432457
18.112200965390965,2147.6247987071188
3.7564267293676354,25.350097864017076
18.868805300699517,2420.4590307306585
5.967447818690875,89.634259212853735
17.383567732700815,1905.0291384586799
17.600484906981642,1975.2308242233182
14.513569436455592,1126.8047551930679
16.156321489880561,1538.9499728763467
23.153778310191051,4409.4681916792297
24.178096778849934,5007.6667354263773
15.272443251687445,1306.5890208868157
18.388209804155757,2244.6400333772558
28.005850835012954,7718.7528288561552
4.4722740665325613,40.562998690141399
4.3960034111032051,38.712453194725654
3.5435613454122841,21.700969331605005
20.078035266175306,2902.912810876705
13.139640722921005,844.7020363435563
23.455321068113456,4580.316537715119
20.465710985949187,3070.1560792493237
10.675494991518907,464.31085446405854
27.052629873484538,6969.8731769416481
23.113432265048917,4386.9363738416332
8.8455132863950965,271.29594736366943
11.561568515389567,583.90630148708522
10.118759425923624,398.23197832211235
5.5707378101249905,74.070807360519211
5.2857178037235579,64.075919219740783
28.147696437896577,7834.5769033831102
13.699217078763844,953.0882057093304
12.116274860544886,668.3277794343212
22.160885551643961,3877.0186851359854
17.036798892334097,1796.2903085868147
28.148059618315404,7834.874935620308
23.628743323372372,4680.5439331918542
14.90171735961167,1216.5451913134812
11.91442473094396,636.72732567299511
29.61231480280534,9098.9528736751108
21.815046844105659,3702.1504412248414
28.584645140111391,8198.6374904197528
4.4358787392941998,39.672781722160806
25.665476696532696,5969.0619134864655
19.475142635745019,2655.0714783964891
4.5357286717182648,42.146637296562695
18.059481999107401,2129.4182825145285
20.896794588058015,3263.530536531578
1.3567778907694823,1.9790925993554929
14.17522089341065,1052.2725685717787
24.936585824693314,5483.8726766373038
9.565411734978607,339.07860276296429
14.297894372157982,1078.9030243616546
13.827109684968903,979.09591655093584


==> anc/competitors/data/v3/sum_of_squares__s42_holdout.csv <==
x0,y
11.364845972938808,555.7674593357998
11.794051106367869,618.36492284218104
17.704106207916645,2009.3661050185656
22.665664876235116,4142.0056612493308
6.3536131882065128,106.73820316796019
17.95356373953333,2093.1509182027048
16.508397995675139,1638.6775200622021
18.472272888432109,2274.757423272757
8.6607461281930966,255.4909792559464
1.4252786279110534,2.2183687960120322
7.7181101528825291,184.32490889694967
26.791871486522751,6773.8083811732067
26.973590243385537,6910.0489968025358
2.9878355485029622,13.852516482026461
12.717348818946348,768.58138717490613
25.631652694231256,5945.9376540922858
29.398755318900236,8906.6953926947899
17.1595475593546,1834.2949681206546
10.196425973608333,407.04724421694465
18.399984619513184,2248.8425072224823
26.040498138316028,6229.4799275568803
5.8687757933637732,85.577888052954236
6.6254041849274135,119.99509555737932
15.915958537605853,1473.2430564198123
3.9187095037739956,28.390199251147919
23.744386185292743,4748.1843330843358
13.877823680080745,989.53844445682353
24.551528027291642,5238.5171470995838
27.30657880248528,7164.4190167759471
20.700979541980217,3174.7161840608569
8.7279941008845192,261.17030493093057
15.66760015387117,1407.3426789823534
10.51775668876388,444.90054978254824
20.893680794924098,3262.1054379120992
21.925039703189793,3757.1838845666475
25.709866314080944,5999.5003611818493
12.648410305298793,756.60639672299931
23.477498163107459,4593.05296528909
7.1280512971627052,147.3158929257161
13.708691262770497,954.99885481227511
7.1171721203750717,146.68467345180582
24.629978662673658,5287.8989259073651
24.280417619920087,5070.2311923638927
21.829135894145754,3709.1694995303601
10.410161640950689,431.97558363021909
22.679461311864493,4149.4127518021714
22.473642694200908,4039.8251538449772
24.511060526261399,5213.164966034913
9.1346500741066912,297.31400321607771
11.136694809171988,524.28223159601623
28.570928300291069,8187.0408026853738
9.7800056916419074,361.26858500963971
8.9996039561367649,284.96429153505966
4.7908053527715024,48.926936390993582
20.402993052175841,3042.6753329386033
2.2328562705176545,6.5757107558731756
28.616561400968507,8225.662962899607
28.705630328726855,8301.3971000086658
27.956148652855155,7678.440173261105
6.7051293256272197,124.08166627356297
3.1826998840071767,16.34170875030005
7.0203983514159018,141.14883092928213
1.3271771448911069,1.8811253533286525
12.008642648840066,651.35062756794946
22.733283945713129,4178.3936910175571
20.027044356526361,2881.3781373702236
2.0718729948691008,5.4562548789375223
28.632290571292316,8239.0036410349621
3.3021633427638655,18.005076178518685
22.448696959865202,4026.6754580564593
11.160431261316528,527.50103062122969
16.891720655049976,1752.0532280065856
1.4345146528376933,2.2519987773921759
26.555326898424905,6599.161403603589
29.681620810506146,9161.9351749408015
23.309615010633276,4497.2217259411455
16.482481007922466,1631.1936869697363
11.028832707872084,509.82029111820839
7.2618175529506086,155.22551485096423
26.19333971295519,6337.7496872906713
7.9022609130904176,197.02738456060328
2.9240460227062148,13.09593873992543
26.031186998820189,6222.9242557817633
1.9301407332566218,4.5812883361647847
4.7730216925148579,48.432278483930169
28.544689119457963,8164.8877715252056
19.679844398373803,2737.5715914317157
18.460138330760817,2270.3934281984725
26.443605214951283,6517.7287115175241
19.191696244074951,2543.5954455133938
13.451273129574806,903.98679571561979
28.824204641927054,8402.9385965567835
15.648153455395276,1402.2672135635432
15.540436076941637,1374.3744492837661
7.4345038353416353,165.84792780226113
15.688263577491634,1412.7491022197762
9.2462247019566313,307.78218928552059
7.5751471001833082,174.84847030077324
21.159853665944095,3385.4297912165243
15.873876897960484,1461.9352930882906
12.365726945962466,708.80261663073134
18.557686902848531,2305.6334564726103
1.3020966287371061,1.800626273652665
10.070044800881151,392.76823266177502
25.12788279361056,5608.5628540049065
29.068331342780922,8614.5975037127901
18.607941813552266,2323.9297960340632
19.133236988795417,2520.9992161750338
24.705159540714362,5335.5127556649886
27.857029184512175,7598.4654538569594
18.617333256968898,2327.3596412109468
2.6376098565228623,10.034699253591992
10.207439482634671,408.30771874835563
25.741560289974444,6021.2964601728154
8.4189166959255992,235.74800213765602
16.596219695726468,1664.2071606057018
17.357691763605331,1896.7675591843374
22.32838891363393,3963.6577099606698
28.327133681609329,7982.7487100091612
18.494366436331131,2282.717355923332
14.791917856303431,1190.693723730082
1.8607433501615809,4.1888315214139924
5.2623924269576605,63.300200588832723
24.730655947699844,5351.7248906040159
20.526819091849656,3097.0900955488178
25.13465328545205,5613.010245016133
28.574199090282583,8189.8050474829133
1.4902675562773076,2.4620703957205672
6.4459487087126224,111.12638915811378
26.350742082014946,6450.5538115673007
24.2438545983442,5047.8151291452086
7.895743254615506,196.56815095574427
21.70407444890618,3647.1740804292317
14.084747136232115,1032.9153661362152
15.523596482926388,1370.0476463391417
12.316969482503055,700.76655344932772
21.765138901751854,3677.3579165261285
16.01909092938784,1501.201930583524
23.242896165413541,4459.5104087013569
13.861885175093157,986.24858713998913
6.9530426760739941,137.37906655303573
23.051869208100996,4352.7037190029296
8.3289600264651931,228.67163962159023
16.523091734486769,1642.9306559392844
25.034052034607644,5547.1690792927002
25.527831261161161,5875.3317595155631
2.2648828822705047,6.8150467813430708
28.692525880330532,8290.2255204931298
4.7165020668895492,46.882258269090862
18.749063828966094,2375.8250600062397
13.138846223343384,844.55430261966592
13.846274535806169,983.03347770250764
20.102126593571544,2913.1243571965401
4.4255125563206441,39.42162532978945
4.9528601799182361,53.590135737923191
18.910189676896735,2436.0141523023726
11.31388283041694,548.6281635457816
29.161343850829148,8696.1653801157463
3.0059662694212026,14.072714269381633
2.2828031716695736,6.9514362862387458
4.956190148688199,53.68893095752906
15.515543818635274,1367.9817892690235
6.3043545637668954,104.4451211189255
22.173883921483188,3883.6962988284081
11.504158871840065,575.59873855087346
23.876623491812886,4826.3258395216453
28.884184893077794,8454.6167242453976
10.987600932421985,504.36302390712427
12.857527181524055,793.3192673766672
19.992437445363411,2866.8236389234553
9.7347873972814369,356.51473955889247
4.0546802914805582,31.1162284125943
22.080919806449742,3836.1064156585558
12.503436146930291,731.83057599153972
20.933305049944369,3280.2713550099029
17.390416877955666,1907.2199140344026
29.979103998100591,9435.5765501335118
15.261892996688237,1303.9670687017281
7.7526622963708069,186.66541416952836
13.953135796924848,1005.1825180213315
17.147641018001408,1830.5852938264518
9.4831582151224687,330.82005985913185
22.542279849957527,4076.1536569710393
18.208299286333187,2181.0787740426772
19.659447649742702,2729.2755948950303
4.174633479529442,33.660786262423464
28.574988006741364,8190.4718780599696
14.043427418923603,1024.1543693179813
2.3816183984657724,7.7359203224438149
3.2300039020842526,16.987592964191105
25.27672818046236,5706.8792538617772
6.4651936164377526,112.05585407197401
24.942791328038112,5487.8882232544165
25.087505362481437,5582.088551494172
23.777329967556341,4767.5719463361229
18.456409809065043,2269.0536479699181
18.52302063213634,2293.0686029223734
8.8014548274676159,267.4697264767417
2.2105403922561053,6.4122614535171287
21.608992114038909,3600.5048762816077
1.4324748753123888,2.2445432497597051
1.6190118573053653,2.995019306399259
19.560700027180268,2689.3487169521168
28.589582871287668,8202.8146967845641
7.5652688614667216,174.20594093861004
1.2069322813935774,1.5155384102514697
25.999388851497109,6200.570881790627
16.614583297788634,1669.5787245664035
10.539217955446121,447.50904308071631
7.6107041723170674,177.174337232559
20.42633480441803,3052.8836120469318
24.514001153259624,5215.0044557467008
29.628723509428728,9113.8382347548995
9.3574189696365284,318.45610602514461
28.282746116484496,7945.9229486274817
12.61694154567833,751.18168838842291
1.5761205721269298,2.8098746133623873
5.7048329622598271,79.111521176691525
10.162619016665758,403.1943004044096
3.585023274314751,22.382407821413565
15.733567850269637,1424.6510160812604
3.0459845533768775,14.56691217243371
2.5579184886630459,9.2765682747469
18.806061133322896,2397.001915561832
2.8010730626297917,11.715600030393723
23.912505177496168,4847.6758566867711
1.1630410343192512,1.394573815514861
2.0827719103515672,5.5277437820306394
14.440555656631659,1110.4329108686773
26.678037334880077,6689.3820886840049
4.9630162625163212,53.891829939773061
2.8033461612592365,11.740197811254314
8.8241766429767328,269.43846378491691
6.4052432365098966,109.17738329345934
21.821645089476892,3705.4365339395558
3.2948025344147673,17.899484324144844
18.891058300677642,2428.8149980536828
2.0027000221450506,5.016668368421267
25.534432099000625,5879.8040679955348
12.008147247220311,651.27315834163608
6.2281935902411911,100.96459395638909
14.54166774752732,1133.1478380136439
11.053139146248705,513.05574718869582
12.487498314683549,729.14028813508924
18.477436641511574,2276.616177034291
19.828292239106041,2798.4568478265755
4.4757420001657735,40.648508998699143
15.791846924243432,1440.0595720486665
25.913946844864491,6140.7723668462868
19.606252199764445,2707.7182160006905
19.021004902219158,2477.9939702648649
19.318866042727834,2593.2157208249578
3.8834205241940252,27.709610919942687
15.431734175272236,1346.6040952089804
25.229906001161492,5675.8291167369271
22.8448259360622,4238.8826651518893
20.002910910350469,2871.2232412118246
20.633194636144403,3144.3510796800128
3.405726386736867,19.534749092835025
17.037524453820787,1796.5133960384376
24.570344432603118,5250.3332328502265
23.063486904579229,4359.1501565707431
26.925244579723113,6873.6259840339117
26.50533716629494,6562.6411186201194
3.605881311694151,22.730516626373724
21.083153387343877,3349.5795769503434
12.638816416576883,754.9498079984254
10.569765708945143,451.23948995801965
8.7789569238433653,265.52985296966028
29.195620431645022,8726.3537611501706
16.621953219339574,1671.7377561985325
19.585222459255025,2699.2273455014465
4.3820106503402503,38.379158608425506
12.377348794691015,710.72711534565099
9.881302003554465,372.0708166885268
15.365168831755131,1329.7845109109974
6.772734686966178,127.6187236217794
27.593757364938426,7388.7443681383656
15.459561781994871,1353.6773279916029
24.197915908147937,5019.7447973562184
29.492707013002885,8990.9385149519949
23.954933261281425,4873.0021749033876
12.202051615381926,682.06678753577694
23.952745192269813,4871.6939132999187
16.116699817244324,1527.9870410135193
3.7653296158016323,25.510988656001363
1.1855679755244339,1.4558471976503247
9.6523090915930219,347.95137508727208
4.3911115011785906,38.595714743968607
20.484331512551023,3078.346656991554
7.0013903725691655,140.07810709204983
25.516900090066049,5867.9304800919226
21.427504717679856,3512.5338200804222
11.537145985335222,580.36250136518913
25.13452579597627,5612.9264782029923
8.8340346294492846,270.2956047341699
2.8519955733257492,12.274867367268284
11.928047835236226,638.82806002638131
13.455062569336238,904.72424934476351
11.755031751369268,612.4893430715947
12.549941354337804,739.71839242913529
15.7538498778445,1430.0009034145207
2.4863085653104924,8.6284795513257446
17.092234950168699,1813.3884063052556
5.0172218651980076,55.521159228957664
8.302147235716161,226.59014357431661
5.0332885634663631,56.010312000420548
4.7685635030543576,48.308795895837797
10.064722106315497,392.17429307098428
23.849469480714369,4810.2106192420815
13.497858586537356,913.08052560829321
26.713716009106061,6715.7676271426326
14.103616769049594,1036.9328400918291
17.844659121594479,2056.2926995269368
1.3034569606156468,1.8049339971523393
24.73075650261536,5351.7888943309581
21.267348352612199,3436.1025820980844
6.506628081168623,114.07453125444543
22.425555933349255,4014.5026190313479
19.540673278125631,2681.2990305502904
6.0212164866056215,91.897557607470461
4.8257966045354159,49.910009590068803
17.714858647610047,2012.9305594924524
1.9676143902263372,4.8028994867216843
9.7160995108726702,354.56229665760685
27.04960637992896,6967.5784034521903
19.849151842075781,2807.0839690388689
14.821918470520277,1197.7204221509548
9.7566723397737025,358.81028809938806
23.898620326210661,4839.4067588301141
24.455946673786222,5178.768831117638
14.186347248813329,1054.6696539219977
3.5917485607249726,22.494259892081974
12.838464662499229,789.92450548329816
23.057435212442602,4355.7913948448186
4.6021548465350328,43.847891672321168
22.028202784395205,3809.2932132790816
29.345396655944413,8859.0857079953967
13.199850809037088,855.9480110856839
27.524939308707658,7334.5677600568988
23.243488800728308,4459.8444510669888
10.941053582668554,498.24913905738214
17.494930034386837,1940.8582162769528
6.6671469689492087,122.12339591912639
10.242863785739086,412.37958825256163
25.21336543167385,5664.8872118895624
23.850749042512636,4810.969200401054
25.825848861603813,6079.5188234719253
24.813951865000067,5404.9182122775273
20.68659444592658,3168.2559339319723
17.118506243959644,1821.5289817213745
4.5916799631163725,43.576642022454571
28.4268474049702,8065.8898209049394
16.238166485501594,1561.7614156994875
11.759637618741099,613.18095515109724
14.498622430350073,1123.4401900908381
29.006315375413589,8560.4966058333666
23.984928522395947,4890.9601655446859
5.9792198656307809,90.126574800612332
18.504648728539692,2286.4282142451348
25.524564387878854,5873.119172752522
3.6677469448076865,23.78410176734798
27.511981007937255,7324.3961316261821
21.018848693628772,3319.7188785124836
28.766010660840294,8353.0011611433729
18.085255329576722,2138.306205213064
5.4863783734789839,71.011869030549576
1.580510020310713,2.8284685912750231
16.395231097535351,1606.1667354865374
3.6754388350119371,23.917316527979281
19.704438314407845,2747.5970378930087
22.952933117805195,4298.0632611403707
19.901401385458406,2828.7711238543429
12.307380042053904,699.19322837285699
23.39967836839638,4548.4643100866988
14.203174732183465,1058.3019114873648
23.409833131693659,4554.2662749464625
5.3435285859739459,66.025691220973371
9.1573234479168359,299.42176017961771
4.6102969517160863,44.059506737539458
25.387595632297426,5780.8520443524894
28.366202664113903,8015.2559419822683
18.425333447113733,2257.9073846513897
13.062955635220451,830.5220074511135
22.990167597461014,4318.5731466371526
21.541356728134463,3567.5508619387915
11.132588845082413,523.72677037476319
26.95568204922068,6896.5422260919613
12.821023265686851,786.82693492922317
1.9359764819726113,4.6153483549507017
9.1196721557368257,295.92706420369012
12.149743029660211,673.66627621331747
13.714544168382705,956.1804788904218
12.999281845392039,818.86918313136448
22.098172084068242,3844.9086014958393
22.634780820864979,4125.4564536419239
25.930208995160783,6152.1240452418642
15.438507257126377,1348.3234064297296
25.672682653199477,5973.9961015335693
24.05396047800636,4932.4566700527294


==> anc/competitors/data/v3/torus_volume__s42.csv <==
x0,x1,y
8.4176923398917438,1.1038547828849832,206.80225028355358
6.0721490782643661,2.3368837910311084,657.96624200144868
9.0101854393796774,2.0625880708630318,757.27900441444046
7.8815762034155474,0.721176821992221,84.303786390113942
3.6592414352135467,2.4940693156751461,449.33172187565663
9.8293564614572908,2.2584000486154903,990.10181395104064
8.3279779139324717,1.0678168757280779,184.69627325095217
8.5024501369386769,2.1737931593218764,794.06393329403681
3.8967954287288213,0.71283906374276573,39.237453048308211
6.1527015652689698,2.4982094609484773,754.70331548136403
5.5955861696280689,1.8313694722130738,370.31953820026962
9.4873549219402129,1.800250031117594,606.73263362271325
7.5070558405646519,0.68088145396826549,73.208571997765929
8.7593312928958103,2.2940667977932505,912.18407558413764
6.1038993917913178,0.55799900640893885,37.543635769023751
4.5906710524934384,0.98165611608229408,87.946512451885198
6.8820935091108435,0.78604375033327001,84.04607386124961
3.4467207927292272,2.0535358813844371,286.39733545806297
8.7934182039480753,0.89640845442579575,136.75969215649809
7.4216507938544538,2.3212764542617705,788.99707654601582
8.3066141805976166,1.8125380786549803,536.80426017360753
5.4816817769090784,0.57232542098939243,32.305361511881912
9.7948861707643218,0.51085966825740092,51.741142900408185
9.2518478492553839,0.60331583402879785,67.455214241378727
8.4486844795163343,1.7118503552954554,484.22549747463785
4.362470954963773,2.1029636217188306,380.51744714475984
6.267047026089239,0.97710564125477695,120.60566196438992
3.3066263605106014,2.1988176858461461,318.2262943515081
4.0800264444728347,0.61446388030652077,32.982088602542895
7.7813426726971819,2.1019277072833527,678.70698882005888
8.2133350913547201,2.3555908603445608,897.4785070860047
9.7725681270394702,2.0442167982087609,803.38691221288252
5.2807775069670635,1.8962415679572744,375.67801013525894
5.593217942244082,2.1759604373107662,523.70108949505925
6.2868906789306553,0.58030259909413284,45.020679864460753
4.3262995135899995,0.90356422143811077,72.481436892325462
3.9094505373483015,0.74984735861128615,43.058336866289025
6.3299344835815363,1.5090619803859731,281.41762027861506
4.5883654433561887,1.990376256657689,358.00391244469711
7.6886979627775727,1.7600236891527974,470.67686009700947
6.0600634321063147,2.20226219952387,579.64911743174582
8.8287473724048624,0.81042598488218176,113.01029511232463
7.9018557140157437,1.9692421838703231,605.49770343861724
5.1865664896742878,0.8860829817378082,79.117296800735545
8.825818609766408,1.0415175026356005,187.40480419480315
8.6333505024776134,1.9198093945626078,628.87657111740668
5.7123486532112207,2.4604095697973634,681.58019558689443
5.018296727511709,1.7230872119541392,294.71633457560716
7.7774685278248281,0.60900062998259119,57.623752007811945
3.9782673852651689,1.7326179398550656,232.8785444273183
4.3993574173257581,0.58470110316033419,28.480764195366238
3.0515358882570385,2.2682914227336344,313.52536414634858
8.5084706425149683,1.9191565702012414,615.67266232487043
7.6539559961442247,0.84625569284500646,102.88633897155771
7.9361576503843461,0.68344201164839613,68.499581995756273
8.465103217153775,0.86706645776063795,125.69535794049925
6.2124104287683792,2.4600543591083852,742.20638930682389
6.9811883716702567,1.4171212849169796,276.4456314433038
3.9785789868936021,2.0681618966828159,338.95989903305787
3.801710514751814,1.7728166842155537,229.14303609577343
7.6788207325333016,1.6448262999172747,411.06956558938674
6.2976734430019281,0.79026050933009939,81.552035478628639
6.9566527453683218,2.3920489071161901,782.89420590822726
8.3549920019121799,1.1026852650294359,199.57670561869512
7.4430282400041357,1.6560344316150843,401.03003317945479
6.8750558046059709,1.8995518891781322,487.43111349383264
6.9144501252178951,1.7984663104906178,440.64192562649487
5.1276506864382849,2.3811888193910367,577.48165824759667
3.2157248419755757,0.79687797984011599,44.91887441638216
6.0570217246265363,1.5167054768938841,274.19415135103782
4.5020927097367043,1.3080687814815319,156.83722236307713
5.8597005060724534,1.4483374589652362,242.71938178849629
8.9738215128771621,0.73843505239548923,100.99066486619051
4.6375764010573857,0.76818921974553067,53.786204537411251
3.4081191918234621,1.0561510915625147,75.369535183578918
4.9696872441539757,1.1094092075216626,121.65467215904722
5.0551563043667853,1.3558064273627,191.4025845468565
7.6334156030882649,1.7219750940732566,448.92514107121212
6.8992250663889489,1.769258234836526,424.52239902311317
8.4872874637448952,1.3236217931711405,295.94403694014869
7.6501947822917131,1.3175662188573942,261.24036427439137
5.8447080300804934,0.93525705339392395,99.685736152251323
8.6981426926622429,1.6766124968180165,484.91823598666974
4.1688104393539271,1.1340818226344758,105.91333674538402
3.1589845119370232,0.5721196685547274,21.109440139258126
3.6303350254294924,1.3368000883137208,128.09388011183847
8.0565154541751518,1.4482653501803406,334.40409236223149
6.2331406117597119,0.95118573640842197,112.38491328703205
4.128902453235213,1.6449158662442314,215.6612405037738
6.5073134257235452,1.6315438008638419,343.59620510572961
4.0661847189921794,1.9040043622207428,288.50871940658891
7.8742426255441522,1.7958969644024201,497.68488866688807
6.1230939290182151,1.8048661130420631,393.57629375152021
5.6671485826753774,1.1324283036480862,143.66577071721119
5.1105846240351358,2.0748644439719079,432.5496526077082
7.4119781518322192,1.5982887671993589,375.82952763174745
5.5326882738737329,1.3628363903597802,199.47181457260572
3.6135494352127071,1.7520249618821142,217.92848906871234
3.8260413148436072,1.2213146689005085,111.18317189096611
9.7332836518466017,1.5254784892135165,446.97962063864219
9.3600648349532491,1.9734113769644406,720.22141706078185
7.8979499366752473,2.2728057734474154,802.79129103476032
4.8610897302166372,2.3421143945903831,528.17354020817766
9.7842346414340682,1.5072658503661984,438.92748684089833
8.4512563277605626,1.5405502294811382,391.16802326801536
8.0182313241129695,2.0997408215276732,692.89911038161017
6.1455305150065209,1.1289013834884025,154.56611025527394
4.9056909329161131,2.1747647246901369,457.43390621035883
3.6747367350744948,1.4882832930348469,160.40766039188546
9.3182167758068921,0.73171344867053678,98.409005874860753
6.190434028835277,0.64411829414588739,51.263007212729534
4.416543553566612,2.1839864220789265,418.20451858645151
5.1416963690545678,0.6111358338137558,35.118092063913075
7.0545369825932713,1.0612228722673118,153.88264251620913
4.2374094805746214,1.1682600810030916,111.41515033320893
8.9962999886466282,0.84598889038318759,127.81841151369971
8.3096367088464707,1.1277867396039785,211.74880890709102
8.0362406916565572,1.9853851334501713,624.19423278727402
6.0246512784257256,0.52936568712014154,27.047413953647464
7.3911618849171026,2.1543468490413726,672.85653741466854
7.0886857823891489,2.2130960471491163,683.2336393060292
7.5489262108837396,1.2445231463830964,229.3924902035352
3.5911102479792234,0.8072257981212696,45.165242438957662
5.9106518151942673,1.7016808158901617,337.9447937982668
3.2912992170332473,0.73934511172978867,34.731036752028274
6.4579357347116328,1.229838722156505,195.43889943485382
5.3090284863294972,2.4168583618019448,610.43856462134181
4.0116693220623283,2.4909289451672745,489.17090456722804
3.7238207740578613,2.0442097827091712,308.3650797364532
7.113512005243984,1.1219230198415324,172.88849157778878
4.1941507797582025,1.875330098332185,292.13623681460604
9.4758408286375797,1.9108127309680254,683.19923651115221
7.0674279779027644,1.2756833903272995,226.65670344794674
5.4280886317438597,1.7817772691723188,344.14585694312728
7.1364084403699177,0.52145528995135249,36.742571538348592
3.1596270972078826,0.91811531720448292,57.742828795430221
9.7099144926901175,1.5501766059345223,460.01687241715638
6.3761240586003014,0.82750260851659174,82.979147561645007
8.4791465907520038,0.83181373575306727,115.98225738672291
3.5791099994570699,2.1726085811004756,330.77769149318652
6.406608315867123,2.4782660053672112,774.81432880938928
6.4349489604816466,1.6119388560568968,331.04042612106304
9.5647851848248795,2.1781394617634269,897.1225573809561
7.0020963666325278,2.4806433286525449,848.96252601393405
6.3144258073986768,0.78319177713754939,78.931751819544161
4.8688296416432548,1.3964912265087022,190.33106719353034
5.3209829813978651,1.2851454316838398,177.07500125421757
6.6447068173007651,0.66009856729237004,58.479431207223357
6.0723802221353269,2.0106603455894891,488.00213069155319
3.1512845591623129,1.367558054645186,111.61488358253882
8.7840434693605047,1.4386538683808026,358.07198886315416
9.2731254028783674,0.80134594762648037,115.36709919391765
3.9817436229902752,0.86185330446173625,58.679946994087196
6.8782530047733452,2.31420724431243,725.69653151500154
3.7600301879481046,0.58929817794855777,25.357600330643542
7.7056806512786817,0.96570456988741249,146.57316553606768
4.9686364868730584,1.0841186606290567,114.84524579646722
7.6159584428433122,1.4803950848031728,330.50360017744725
8.0889623000081787,1.6728903460295919,446.2627549475589
8.3805324434235988,1.4865799517013332,365.76618111107661
3.754186621691276,0.66823066911376405,33.105223340895812
9.4120829159632553,0.9873349081114271,182.23588488434424
4.6114979362641657,2.1871767695250823,438.37548598486183
3.2618878932332587,1.7751774009569181,207.03412228405725
6.8839672857403835,1.7982981002685487,440.20920051350737
5.5964559870370714,1.8404065107027099,375.65062122297053
8.808528201926892,2.0258060380790583,710.66922768324719
8.6577603044501128,0.61621696344289467,64.673189298777189
5.2199722497590075,1.2332167698652248,159.06239155504142
9.6702957654882145,1.5790548705233574,478.12594167088156
5.0364248669808305,1.1769129665946521,138.23319195771919
6.6053999046220016,2.1889577465743733,626.97052337926812
4.791755633973219,1.4651450171745879,204.27342197468417
9.5523049903427442,2.0372551789187581,785.59214349199249
4.1522547230741269,2.2040310337623383,398.87834235166702
3.3143743357463027,1.5095829658069961,148.19628933695051
6.0456794200212656,2.3191044877426998,642.66608078892136
9.9466289483908596,1.6742478810739612,543.00376183726735
9.241740863784397,2.2005485976674435,884.33653762858626
8.2402561361986457,1.1811815911830486,217.78079805882251
9.2355474361496732,1.4976339170629704,404.56249333801037
9.2541264778850412,1.5628220820091554,447.28712230293559
6.632008522705144,0.70995943179214116,67.182815674681706
5.2115033628155505,1.2971050134030813,170.16144185775167
8.404087024776917,2.334675345103352,902.4313014379436
7.6316288421743277,1.7616644807294848,470.95192842564762
5.6156041021159702,0.85501316487393497,79.82021290871343
3.661266676430607,1.1777112712192099,105.86790575791245
8.2275272794431817,0.88320601932539966,126.67957457884113
4.8372236114600522,0.54964626359714508,29.870391193019863
9.5576920537364547,2.3549209170080534,1050.3073198797304
4.6867940250397933,1.396414656513743,180.72791857986633
3.8593055268804024,1.1150701448415723,92.205042122655499
8.8177887048743422,1.6969543831154732,500.94623164768103
4.0729902163714584,0.51462891258603127,21.2033737235937
4.2548781571041738,1.0560442132016277,90.241091964225575
7.1956795406459042,1.9060669313977852,515.39145252614173
9.1219342858622525,1.7675395461385259,560.67953427672876
4.3750426600020127,2.4636118950850712,526.4708443984199
5.172265710300664,1.7407154193160881,309.44825344912931
8.4418338676882421,1.4550117472554656,352.06676021750337
9.8027849824267719,2.0228651263680151,791.52912365927887
6.5051883034163964,2.3066557439281059,683.77142634467009
4.007282517858755,1.9413918934367032,299.67815382878797
3.0975540139574109,2.4264224470987594,357.47385817951704
4.6075922099919868,2.0640103414763544,384.8467877300381
3.9227555245056474,2.2336028765238529,389.07939723087975
7.7436107152900027,0.72820814236727438,80.021113267424028
3.8528275323997176,1.9648270059875754,290.04582645294266
6.5443095213444309,1.3801773990547372,247.18639145468603
7.8598370495002055,1.6062076048225504,401.4268899881871
7.0678162645463161,1.8082048189647135,452.31147502175929
4.3984295616204037,2.4396302334111386,517.31981100291705
8.6288716832758396,2.469156162863249,1040.2845957262653
8.0078499073106109,1.0764564909758105,184.10286453617999
8.1728880274087921,1.9675069948758324,626.09369849412758
3.9174042609011925,1.9999670758705372,305.77175473178642
3.8662766255524121,1.1929857226260976,109.44655759152124
9.492937857045554,0.74773954972844203,104.00918534127172
5.7830473567745848,0.58189392057143952,37.440667652833433
5.1066408424665788,2.0546862550583569,427.73997320970125
6.4200883174607331,1.4793994836338118,281.07074546157435
7.6400494893450768,2.4710803389898524,925.37562840466364
9.6893627993287907,1.4299469123873061,394.37867063174394
5.005123588174385,2.4558339581476805,595.58231881790755
9.4736590051841887,1.3231520043881198,328.27629828585708
3.1740164397037942,2.087364301119945,274.90716569643803
6.8863862962877729,0.66963854462366412,61.258058471557725
7.4378257817675957,1.6109234202755278,381.32863206851181
3.7412818262552729,2.1041195739714484,329.02441449573104
3.9823771794473886,2.3494033344397773,433.74888006151218
5.933800235214127,2.1451661812348632,537.16467436493576
9.7636233850022727,0.57394145440234845,62.445617139129951
7.1722978726406099,1.2454046826134684,221.17897363201811
9.5311625512014793,0.59739694462770254,67.150645881855056
8.6305264092907947,0.71856458222911601,88.81644873583177
6.2716712108870407,1.8506112573349682,425.65961062976857
8.4933441447653131,1.9265163926233964,621.29356824809395
3.1248574878389141,2.0474413655032526,260.47058487799313
3.7640079773601447,2.2309130961113257,370.73251866827354
8.8060003041791539,1.9788629369530197,677.57643592885813
8.5777196182761326,2.1017431842132641,751.54923026341794
4.6284851937650355,0.59792741964655849,31.407133514170052
6.7153871341933744,0.96907030088259716,120.33004411453312
7.2421107449000761,1.7437955467504915,432.07393151932558
9.0741726764320774,2.2162506092496463,877.21864043110315
7.2217501013710796,0.50900024987931825,37.063380831836156
5.8880009849157622,1.5292586842326996,271.11909786699778
5.6192883038502792,1.8545747987287944,380.65933296193293
5.9811746046145693,0.55921457825722642,38.4760715445098
7.5635171790598195,1.3027111151067758,254.21973153423193
9.0724344222662729,2.2912697627673939,940.9623126604323
6.1772781745340986,1.8432256177117174,415.29882486163177
4.7348769406595066,0.97531672672119463,90.451878279236084
4.6566365409830679,2.2055622592638251,441.84737557175521
8.2220999617041244,1.1960628468190286,231.26316467560045
8.715981343967373,2.2066893422881186,832.30592186478805
3.7369465589788748,1.0978873022378111,89.002852617571051
3.4659119986862472,1.680640501766298,193.22832701310406
7.1610356462951623,1.2938801354956682,239.26668484427518
4.0232127093488881,1.049650101510134,90.477009894976959
8.7726493331943889,2.2731151243437386,895.26228255081116
5.1723427174685206,0.87518736387898266,76.946608019813709
4.0071035307979983,0.66962318247152619,36.684213729739739
9.4467933074121504,1.1838538770913207,260.01792096802035
4.1587220591469469,1.9352782952831351,307.4479150956102
4.9930405763655488,2.1148632119525637,443.29271590838209
4.0752937663444104,2.4974867401335299,500.35916857531862
3.8084304456574847,1.0927241140223298,91.784677441632397
3.1480361143550804,1.3158839022625644,109.29798437510793
3.3877678641498208,0.77364255605925258,37.62835552192945
4.2224902965509692,1.6497438592460671,229.29007712521368
3.3736735283902277,2.4951600745258347,416.35330538983811
7.1380067127767983,1.901762020241317,509.84358791157371
7.7650016875965449,1.6904256808267435,436.07626638270602
5.7554131978241978,1.284738185843588,185.35867349116512
5.2259376786643461,2.3305975205711098,558.96097616865495
6.5316836591556111,1.4938331922606989,289.07433941759609
9.1250345956422603,0.768733826626123,104.04472148160002
8.9579213877554409,1.2307569263982669,268.94168281969269
3.3043254340895434,0.63433333769553379,23.128974269870632
4.2704888671756684,0.90395807537756312,68.369614557783649
4.6572140977307726,0.53533756199982441,26.620951771043515
4.7457130308254829,1.4065598330003268,191.46667992079045
6.9986285621994089,1.7690805299035943,428.89615044470617
5.9138369799223458,1.1865849247578155,168.05413725412285
3.3447788394931579,1.3407635430105542,119.06257532163242
5.615298969217001,2.4184185456891516,649.31617867958289
6.6662706410234609,2.0039262431498308,528.71321461998866
3.7117033203260119,1.5817132738899025,184.414340337205
8.8342098765199175,1.0690817502236505,198.91984012018941
3.3637330652557296,2.2939935975459904,353.05909819564579
9.4738930831264341,0.97019423376131897,174.88002588919394
3.6937919910591286,1.1506854610333541,99.383062874727003
8.9050246611842692,2.318129628845897,942.96639817657194
9.3185720074933194,1.5590841105701447,446.96272931745091
9.8569947641061493,1.9846358988359534,763.67550524633532
8.6141811619151554,1.6814895883275323,481.90603189518117
8.4563427853993023,1.8068784180189903,548.59340214055999
7.4973829319688337,1.0987665830296511,178.47533851536869
8.452974482046903,0.98274412325332583,160.6521829370067
3.9418654588920297,1.1449846943373305,99.210172538287679
6.7524762516334613,0.81088312816684494,87.066013635759205
6.5995600913329007,2.2486287305816148,654.69174613992141
9.0030050088579028,1.0664938665002281,199.84068403252306
6.2395955591546111,1.6229787888287692,324.99227624866785
5.6956264727024744,2.0839488502827481,491.56344573706082
7.4769428986597708,2.0676482187514269,638.01716844139537
4.8652432225059226,1.3767725171683858,180.56459272545982
3.9783788766776982,1.4525146171734513,169.2843756942446
6.3451409181662211,2.4894034978700494,776.79016892548213
5.9182255801641954,1.8491949539580481,399.09274206972725
4.6279895837021154,2.1292768862357656,415.26295830159341
5.5725826708058959,2.3051079384384638,584.63421587946789
5.5647471487837317,2.0751796724586784,473.30474321708294
5.2924689508878178,0.87035868990713516,78.113233774953571
5.6562485580885031,1.6243414674751444,291.07808563607671
7.800203418191618,0.70378831462908975,72.390426177554076
5.0781353219989969,1.8058442531279968,328.52396735289466
9.642005487007383,2.410698856375622,1105.3767274447553
9.4144361367672449,1.5254641286002226,430.94634713381009
6.3663729981005499,1.3659449857355344,234.49185920058494
5.2985284350328214,0.57168550283632635,36.176970310182845
6.7480435288100225,2.4195490446584405,780.24048060041707
8.9399234214153722,0.70600536826031757,86.312531769647009
7.5681113839207139,0.58215818660969387,53.706278325877079
8.6307427956295424,0.99213322300987694,171.65698916598242
6.7290559324601809,0.63106086783676485,54.137483722620516
7.4304234048733449,1.4102356848235247,294.13680020463477
5.0170892992772318,1.5321756025142248,235.6035937087596
8.1442521361720353,1.1251398980571679,206.34976151394679
4.416832151880028,0.60192096514977211,33.1288486255823
7.8635869017294873,0.7232007364984534,82.685076616769692
9.0250334782812587,1.2690087559798562,288.18902054254039
3.9247198611108076,0.62105690165307226,27.127733248223379
7.3006581837934386,1.8963794512198269,520.0119033413655
3.6656702376095422,0.91404108304962395,57.050231910976812
8.080009397899989,1.104143137567277,192.44903626144273
3.5914525317646415,1.288251554356195,120.92371227490489
9.5515787589043821,1.3332192661382958,337.23442190793224
3.9618555102646154,0.50332141534960106,23.544094291084317
9.7121617213635627,0.72414074199739509,99.847311918763197
8.6061892325956766,2.2255291274817561,838.51760690329047
7.1557740312644791,0.50246612502381627,35.058168459308597
8.4783687324068282,1.5163347116257502,385.05349844455986
8.5658038728816024,1.4790040130144162,370.05754056272997
9.6221894397213124,1.1661883220212756,261.15476483786114
4.7736834768743108,1.3626540402928993,174.05978796391051
7.1305312675081645,2.0611622750531686,598.84872696980699
3.6653443829508086,2.1824074124299129,342.11983865799374
7.3131599001688494,1.0206970868305001,151.52336117999715
4.1990391286495221,1.1449808819354597,108.66941005082477
6.9546542803070928,0.98496570605666545,131.30100692593999
7.0070135982369477,1.4597268011021303,294.12566420521222
6.2618960708685911,1.8665167153176259,430.16294840360018
6.6584224285918596,0.95650575092684109,119.56962222208548
8.3474637300461154,1.1614714841097333,226.72555376504411
8.5947130155844675,2.3607692351783012,945.26746035688325
6.4450725090280034,0.59713857969391615,44.751592754004541
7.1971540906582856,1.4215392104791325,281.82010716959877
9.5186536498307124,1.9231160831935556,692.64638189041193
3.8381351195078599,0.80090802311494813,47.937489924243103
3.8197249613007735,0.59474804001096371,24.949204172221375
3.6139630833753786,0.7764107432770615,46.470067354830881
7.6050429952836947,2.3376463870613655,819.91695834775589
5.9302581055326566,0.51851956364224683,34.70592400670639
8.4202499129929027,0.87664394962270364,127.88728116726271
7.6986198931601484,0.5625670258032891,48.187449761419529
5.3354643082976674,0.72125893512440653,54.56503666973105
9.2885658315307502,1.7402985732565925,555.30730071761695
8.3377250294945657,0.98327781747817156,163.43502303427101
4.8937445863712306,1.6384241008613536,253.49176203316068
5.549344124404378,1.6803907655322523,304.28585855167563
5.2010798614298404,2.1988706661795581,495.02651009788758
4.1032815403749971,0.50948278582374784,21.060686021604649
4.034483607795341,2.2067389186847333,389.54230076494571
9.5528922436302075,1.738238172853948,570.9356699885825
6.065328260391273,0.82548697220991518,80.619671488017303
5.6832387594418687,2.0458747762705682,472.10925852268974
8.1077999607416444,2.2109830835811715,784.93973280129455
6.8709514567702996,1.0085269675083146,138.41186219193722
9.5529799078692363,2.3375873618053618,1032.8120524891574
8.4621104573657462,1.4089148605973156,332.25624466635543
6.3555869488717827,1.706848908666643,364.0810559719294
5.6345163143657837,2.469299067235287,679.91360992238629
9.9064208144702555,1.2230721572783987,292.79428020542747
8.0243216520255043,2.1263186916402255,716.13817106618978
9.6583626200268888,1.1367982356569193,250.07318724319117
3.8293500405192895,2.0984270444829818,326.69512519032423
8.9537357543354794,1.701467837725285,508.10247407195772
7.4595171879384532,0.93271139045080287,125.11697735627654
3.8534517483457882,1.3280521875784728,133.24437879470315
7.1178059997845446,1.1352712687271234,180.44303854458602
7.8026745557381414,0.65621678616072776,62.541054759099119
3.0861188012202199,0.55966954019939497,16.609024086374642
6.1802257328922261,1.1929573108143618,171.45344152656523
8.7777965783742484,0.53806829563497316,56.33047262446027
5.0675131774086291,0.83097551516355006,73.59318080024434
6.2098365725898574,1.9503666417017376,465.24207073359764
6.0961988894752519,1.9161824713671758,440.92513806534646


==> anc/competitors/data/v3/torus_volume__s42_holdout.csv <==
x0,x1,y
5.5018593727783331,0.62029693938988339,41.786741196259243
5.6054606118818988,1.9221507031092706,408.80473363116329
7.0320256363936728,2.3299650029653831,753.54463474449062
8.2296432459877877,1.0323454821149343,173.12543318102121
4.2922514592222623,0.95924960863197795,77.961136108709141
7.092239523335631,1.5227309135434035,324.60818374406222
6.7434064127491711,1.021291011924766,138.83791892673204
7.2174451799663712,1.7256356580808461,424.2398373504526
4.8491456171500573,1.7943615098108241,308.18738410185784
3.1026534619095645,1.5678048981373889,150.5383135751029
4.6216127955233688,2.1646178487417274,427.45043988232055
9.2256241519192841,2.0548363872051816,768.917940412245
9.269487300127544,1.1193264443857618,229.24453076970835
3.4798223737765772,0.50845208124321606,17.757706591009445
5.8283255769870497,1.8075928566426007,375.90212238875318
8.9455713399868557,0.57682037163272959,58.751506144150568
9.8548719735276435,1.6178883441754504,509.18760138584156
6.900580445361455,0.80826835118304197,88.986988929499489
5.2198269591468396,0.70255525001980468,50.856540504378302
7.1999962874687,1.7048598303596725,413.08494736260593
9.0442581713176615,0.75756442160307214,102.45704648047258
4.1752217432257384,2.3806564215607198,467.0923246109009
4.3578561825686855,0.70576557717189115,42.847311753253003
6.6004037849393438,0.9445771662978717,116.24522746638199
3.7045160871178613,1.1161820479751021,91.10270931864936
8.4900242516223869,0.54672859385501704,50.093600502900586
6.1084401986401797,1.353416721280146,220.86308965586022
8.6848515927945336,0.83595093923791675,119.79914617408629
9.3498638488757564,0.71328339529770446,93.898630034128843
7.7554088549607414,2.4104199845612961,889.44659726997372
4.8653778864204007,2.0684246912770092,410.89016365818736
6.5404552095551098,1.0594995905735329,144.92366330090243
5.2973895455636955,0.86187042571957595,77.673988834336683
7.8019229504989207,1.9139156569300828,564.12713289212309
8.050871652494088,1.8345070854461603,534.82466912058931
8.9644504896057455,2.3468115170320143,974.56281305052596
5.8116852461066051,2.3530722358316574,635.18808895007965
8.4256030048880071,1.9871192907350486,656.71753461828564
4.4791847958668605,1.308547683850541,151.39370852059028
6.0676151323928789,1.4136896637909229,239.36240078868843
4.4765587876767414,0.53628089623775343,25.413160904963199
8.7037879530591589,1.2645769725700713,274.7442306443329
8.6194111496358836,0.77868083719783843,103.16355811758177
8.0277224572075951,0.51346537094085987,41.777688636509019
5.2714183271260282,2.0706676619291038,446.14704965161258
8.2329734201052229,1.2013692721939493,234.55219075879015
8.1832930641174606,1.5689718383378732,397.63823972296541
8.6750835753044768,1.5661419061646973,420.01580139519587
4.9635362247843737,2.3621565102663853,546.68640717523306
5.4467884022139277,2.2964911995878272,567.02187804345488
9.6550516586909474,1.001283126637929,191.07247892050424
5.1193117186721846,2.2347108615852238,504.64270039091053
4.9309388859640464,2.3307168724907013,528.73541565203209
3.9150219817034664,1.0091228438604944,78.69588450509552
7.6834810815596857,1.64836815734159,412.0939133996597
3.2975859963318479,0.61803257804084466,24.862718227191536
9.6660665450613639,1.159413383139015,256.48155613964639
9.6875659414168265,1.409242873386815,379.76602357699772
9.50665657137883,1.0610176094207826,211.2529245605067
4.3771001820479496,1.2375778767519765,132.33091097474625
3.5268585926913874,0.98143546114666602,67.056561476749266
4.4531996020659079,1.3614081327044314,162.9215690216574
3.0789737935944053,0.50658154966926627,15.596762892556722
5.6572585704096712,1.0286445575012226,118.15889892135527
8.2459650903445478,0.62720370918963053,64.030732336042377
7.5927348446787768,2.3130631496024616,801.86813221650345
3.2587279642787483,0.80885110430739715,42.083806400824379
9.6698632413464214,0.96669220207448281,178.37192681891332
3.5556945999774845,1.8265708328613233,234.16782929967374
8.177271679967463,1.9576655479001646,618.60747540297825
5.4525178906626106,0.92474027975429784,92.037834166550851
6.8359325719086153,1.8241754463181377,449.01486908167504
3.1048828472366847,1.6619646642886641,169.28502064897987
9.1685271823784262,1.9067418447772346,657.98063649250912
9.9231498508118285,0.71266785327719084,99.484089450950776
8.3850794853252744,1.1841448525506633,232.08474108592196
6.7371505881192162,1.028081348924158,140.55974371750955
5.4207527225898131,1.1290820826581838,136.40816571238432
4.5114732024363535,1.5957160039026204,226.75628047647928
9.0811509651960804,1.2915875543983426,299.03246414355982
4.6660629790218247,0.76035487444294847,53.24919003929115
3.4644249020325346,1.6288509118457402,181.43604201361771
9.0420106548876316,2.1777774818217392,846.48986232482116
3.2245167287171155,2.3753089296035292,359.11585381957474
3.9107293740553106,1.0705380293329736,88.469119244934788
9.648718063317439,0.55697210361113814,59.083504183471753
7.5089279582281589,1.5934033178165816,376.32157090466285
7.2145161488043348,1.2669783278279003,228.59952478712077
9.141559879471,0.70877603823792223,90.650061496202667
7.3910990933974015,2.4284614669647877,860.40158074404258
6.0054797209318496,1.5375300530143836,280.23648216765883
9.7161873273617019,2.4681983551458231,1168.3843671839268
6.5357611788885146,2.2500002391869676,653.11708397784162
6.5097604323652227,1.7135069686631885,377.28235762735443
4.5531560981859123,0.7549322674029999,51.22220354858068
6.5454429324979806,1.5427111122525312,307.49495682159102
4.9904680315067731,1.5547712856783238,238.12447825170742
4.5871044724580399,1.0235570317051566,94.862041080387783
7.8661715745382299,1.113348646364293,192.46666753884352
6.5902461477835654,2.0124622309353652,526.84984170112932
5.7434513317840441,1.3555927758163329,208.3344919474668
7.2380623558599897,2.1392068880624269,653.81915185458217
3.0729198759020599,1.0464841472154627,66.42725175630477
5.1893211588333816,0.5648656797428746,32.683658758323439
8.8239717088025493,1.3742815168607865,328.96164083354995
9.775114462050567,0.50666316075764173,49.532500057741558
7.2501928515470988,0.6961362402248874,69.353404718888228
7.3769882386747554,2.4458557213338339,871.10499050510623
8.7219350615517435,0.89317640887432237,137.3463357131152
9.4827311824684557,2.4241508523815636,1099.9741127569737
7.2524597516821476,0.95750800911594713,131.25017738526108
3.3952851377813804,1.303053260969125,113.79687299253007
5.2224853923600927,1.4744711257014802,224.11943527275992
8.9721007596490043,1.8518247618717132,607.32849388538875
4.7907729955682479,1.3300924575458382,167.30117665059205
6.7646047541408718,2.3902371619842877,762.87635803600188
6.9484083567323207,2.0950852551745855,602.03047470939532
8.1482318067392239,2.2742378184538561,831.88802179369156
9.5962046817677695,1.1282133444761016,241.10804864505008
7.2227781053213072,1.4642651433250982,305.6845311544302
6.3290836204870349,1.6303644828216886,332.07790933866454
3.2077656362458988,1.2969292661825089,106.50376304604903
4.0288533444380565,1.6790580283422378,224.20361518180988
8.7280893666861701,2.2191073059712343,848.40951765941315
7.7133701256188827,1.4723290099782622,330.05297450959614
8.825605965453942,0.64956008475281868,73.50433187416229
9.6558411597233818,1.4503698156303781,400.93812929473143
3.1183404446186604,1.5279282653413315,143.70080421322635
4.3145393434823571,1.0849510942455665,100.25002716685015
9.1191446404863665,0.70482046850858726,89.421275614467532
8.6105855927037727,1.6551583995814303,465.63064353663481
4.6644897511140879,0.9129074861901938,76.733926396415015
7.9975352118049408,2.0722858186164128,677.9305603994128
6.1583872397801658,1.7096403634942838,355.30904252618683
6.505695702775335,0.95815997072669901,117.89612564566488
5.731682288880048,1.74668868093524,345.17780442520518
8.0122749073194122,2.3817436071985476,897.17176898929745
6.6252978105418929,1.055707969153912,145.75475965740509
8.3689749364791304,2.4875905385778285,1022.2563122787444
6.1045929732983479,0.87984452970923965,93.282103315172307
4.4369413356040681,2.3925257895017955,501.33345078925709
8.3228649812657576,1.0401780285426683,177.75341059891028
4.769059316732978,2.1125975013199181,420.14189387834978
6.7469531772899103,1.3570620677281577,245.26572424822083
8.8013229049052928,1.5029302611343542,392.42381339479294
8.9205109940733838,0.92918115930146228,152.02683851583762
3.3053165577894319,2.4722716676384726,398.78166651089356
9.6844027987004733,1.8183384615920046,632.05087325140664
3.8970867058009255,0.80286057406237687,49.584972047451892
7.2842567863021603,1.8250590755427973,478.9264709567928
5.9300663297725409,2.4849894008082964,722.83366916180262
6.1008248879532125,1.2989461003988454,203.18917246779117
7.6108581432758902,2.4876824847237855,929.72233689868904
3.8268478584222243,0.71150818516338665,38.241131924286378
3.954138664118195,1.7032559497394453,226.43390980123181
7.3231492323543845,2.2936771411470813,760.48770698938404
5.4895579245833996,0.51232860645026013,28.442274584659813
9.7975657570966916,1.0227588485522006,202.2993182106861
3.4841987546878768,1.168008617495736,93.82633581367871
3.3096421448857591,2.0204736263094096,266.69639853068821
3.9549424496833585,1.4017195393989705,153.38827515205858
6.5037519562223078,1.3453090905354597,232.34742525500866
4.2803614464264914,1.0118444442366044,86.504298299769033
8.1109374982890454,2.4240102103352275,940.74016245291637
5.5354866242372571,2.1903717124425972,524.22917966739385
8.521943601472076,1.3847578673388083,322.56413606456658
9.7306653190187777,1.9030836452394213,695.64558086618229
5.4108002250673763,1.7571553805838698,329.77032622142724
5.8621617334713232,0.56740056065175914,37.253498032025668
7.5843814523290991,0.69913404392433476,73.176361113674574
5.1083969579644846,1.9225021215224014,372.69025244077233
3.7373366220815143,2.0963358322740691,324.20049455271135
8.0884978843154549,1.7018941541939394,462.44779215951377
5.7766914837417946,2.4772710436890746,699.77104347854845
7.8114874258486404,2.1908560925201499,740.1013260869662
6.9563075222651607,0.72941574719521274,73.056486837752217
9.9949561374725562,0.87435718294238063,150.83023161794569
6.4425258957523326,1.0269052967369017,134.10553461140654
4.6299529680895049,2.3479511875103571,503.83049285170796
6.1266189854646189,1.3228763615008454,211.63579584339683
6.8977064526210299,0.81476896461139359,90.38646570777243
5.0476588795123201,0.73594957068888167,53.965456016435567
8.199860653438023,2.2205112591013738,798.07218074947184
7.1537274139424936,1.6833668925193275,400.14711656537236
7.5040046051103078,2.3624899586359671,826.72824511712417
3.766290839886417,0.82677262456207368,50.817789670520959
9.6560315878341214,1.0041587794046301,192.19106713506162
6.148413514912594,2.0489109027101424,509.49386213914477
3.3334940961813935,0.99741965628533635,65.461398117746057
3.5382768039513715,1.4929435653133141,155.67121998084636
8.8598999056288452,1.7515399851282456,536.53575481300845
4.3191846660366995,1.808815602816447,278.94597860342031
8.7792944584919574,1.2261548038098291,260.54333296724775
8.8142254323231057,2.2841134329839754,907.71441159158121
8.4979761990653238,1.236078091642496,256.29319167798502
7.2136161608088036,1.9817938159453474,559.24190762371802
7.2296946353432547,2.1955292586593416,687.90450465292861
4.8831097859404586,1.769605301797142,301.84157002329601
3.2921994050273358,1.1994600989535693,93.494805805733321
7.9745843033887018,0.70839605455153909,78.993264503656178
3.1043904871443697,2.3786822871065292,346.72005447112917
3.14941665521164,0.94367756066176067,55.361406785033431
7.4801689720779958,0.84014403986613795,104.21941978083211
9.659554486172885,0.85348250233319556,138.89163210372737
4.5847200700092081,1.0822012320498362,105.98846760960105
3.0499491713708635,1.6682292969358119,167.54590995047806
9.0343352400165422,0.80018295838708053,114.18381230700285
6.769037347742084,2.0102550442783835,539.95674725931201
5.3025698513145807,1.6172366197309236,273.75576431952578
4.595687214007568,1.0601212550780592,101.95095253394419
7.6891152976181454,2.1252457006229175,685.52675103679985
8.675793381821288,1.8564905125423903,590.23425381907589
9.9103815367586581,2.311009927494883,1044.7773234840126
5.0173080271536445,1.5421247560735813,235.52636183100603
9.58549044191005,1.212235432609114,278.04688076446331
5.8040893386120107,1.5446811822321767,273.36413896836166
3.1390635863754657,1.3899727954135941,119.71331435510717
4.1356493357178898,1.0191229467804999,84.786480757379195
5.211666659195183,0.83133484023668824,71.098155597672289
3.6239711351794224,1.3092126445548318,122.61252982765922
6.5563784466168089,1.3413269358058979,232.84292529934203
3.4938583404702808,2.0500483046681861,289.8432709086739
3.3760492903669421,1.3974886269162019,130.1472764279988
7.2980147563193194,1.6317242045858658,383.55530138008595
3.4347417737382253,0.9835574700558809,65.587838024101487
8.530604698016317,1.155511862153668,224.83213003021103
3.0393547324218884,0.6258640906013766,23.500180637842661
3.2613587369814128,1.3321275659180953,114.2404601802973
6.2442720550490209,1.695927966471279,354.50826220186354
9.1981469429020883,1.4336290325515537,373.167367651294
3.9565901323315256,1.678431330737483,220.01787210974558
3.435290452717747,2.3942445171950322,388.71402151277198
4.888594362097832,1.0500729974532548,106.40271879691376
4.3047138846748023,1.2902749947794474,141.46160911103402
8.0259143319426975,1.943196346305097,598.21545825518876
3.5539178531345987,1.5097843429227282,159.90681039913787
7.3185313139566723,0.52523173744849672,39.852502517535697
3.2420310398281158,2.1884074004295968,306.48079045764905
8.9221042997587716,0.73764872041066099,95.828838366368842
5.6571389907083507,2.4552763992716597,673.17405404400427
4.2619777631616671,1.8728601144738743,295.08803609067985
6.2686784218169391,1.8374249942890983,417.75818917756425
5.426619793922101,0.90994160872625018,88.692354549070927
5.7728444207856846,1.6582683354480907,313.34964741444423
7.2186916031234833,1.4616941094110503,304.43965623664792
7.544760195646286,0.71763993939365811,76.698767181601497
3.8389722069365662,0.86968687539815459,57.315296211296079
6.5704458093001392,0.92939471895484282,112.02758645911108
9.0137113073810831,2.0143382217748576,721.93512475840305
7.4911643240810726,1.8471254963951174,504.51243020223842
7.3498977350184171,1.9911340269796407,575.19092562268452
7.4217952516929255,0.77738859353543166,88.535009497785481
3.6959980575640752,1.9888761348915489,288.5871229202445
6.4835220423070918,1.1835125238639514,179.26126164166737
8.8485980002803615,1.9190165956927359,643.22315110243164
8.2728890190494973,2.3961984026070655,937.63214512785316
7.5869095300845961,2.1728269858160942,707.04155485830961
7.739046981138304,1.462359616638387,326.68229281949806
3.5806925761088988,1.3821073411045188,135.01447262450586
6.871126592301569,1.7863081779589105,432.78327000051326
8.6893934837317879,1.5209859331464179,396.79811463785859
8.3256692528294689,1.99420735527099,653.56610750527273
9.2578176571745452,0.95647144721779176,167.17925420759445
9.1564606953125711,0.97527903339416211,171.91554652265773
3.6290058338572089,1.4623870490035249,153.19411143141701
7.847657714186453,0.95950377090539174,142.61432977438028
5.8093694798633857,1.2733760232832037,185.93967869605416
5.3099434469867584,1.3850797101412757,201.08013657561727
4.877679257479433,2.3087307568282185,513.20343819125128
9.8058394145350043,1.3598283771715907,357.91732220422307
6.7708162943233461,2.2914569307819734,701.76898334549048
7.4860881798201779,1.2489060668831213,230.48582972089955
3.8163473983579914,1.1933099592300769,107.27145534496151
5.7462566056150726,1.9987408661887294,453.13513884306519
5.1437625525821122,0.92817146170913567,87.471601034330973
6.4674545455960661,2.2051390900147712,620.7762628494612
4.3934187175435602,1.7070915564779097,252.72369668263383
9.4191828122265164,1.7349749977145754,559.66662407145509
6.4902390508263483,0.84088212891624226,90.585915836094344
8.599496943346054,1.0407211971015418,183.85336710513587
9.8775499686558685,0.94183349674942041,172.95265806455185
8.540845959619654,1.7288328751245794,503.89106206977613
5.7039434933680511,1.2340120937379275,171.45248632808961
8.5403178050306447,1.716292472239753,496.57673474485244
6.6488585765762167,2.1608242983294579,612.79575216928595
3.6674933555383249,1.9852912217132275,285.33005579710493
3.0447922699541738,1.4112161110549075,119.69457340618587
5.0884884014190055,2.0605684065523926,426.47404319243611
3.8185441554569013,2.2555983683753014,383.48740202507514
7.7031145030295578,1.8974949211451728,547.46623448340699
4.4486114692408325,1.3081627344760769,150.27189557638221
8.9178724355331838,1.8957478140834372,632.63341127617252
7.9307770008192753,1.9205608806704324,577.43304888670059
5.5434490309429849,1.5637336697958062,267.56874061913834
8.8255751921322023,1.7293996688179549,521.0309279289188
4.8909738760739661,1.8583466471748584,333.40993825667556
3.447033414251043,0.56057785554592021,21.381940175837162
5.6378046498846066,2.0874770959801339,484.93463415312368
6.0063944132880573,1.896279305371942,426.33226260599918
5.5960421468822368,2.1966059143655112,532.98503475956693
5.7879168786332631,1.8102230440024081,374.38307307407683
6.5612741084452244,2.3535171631699248,717.38561197080946
3.3587641364542566,0.6635271266505125,29.189497160906274
6.884332574178651,2.3473865656734931,748.79133992484151
3.9696742433236571,1.8852131351539787,278.48738333237247
4.7625872637935558,0.89167231463764418,74.74519036934403
3.9735524118711911,1.4474988059907188,164.3406934499175
3.9096532593579485,1.4605430675099471,164.6253527921599
5.1880363704899475,1.9091595842957261,373.26495522557582
8.5153891850000214,1.0946691953116885,201.41881498861471
6.0167244864055682,0.82811463776972905,81.44619292610453
9.2067590366807721,2.3304213974311829,986.97337309257364
6.162941978736109,1.377228425391297,230.74365927888499
7.0659522017641843,1.5724657544449652,344.87588538205131
3.0732482318727423,2.1559109550611848,281.9609857321027
8.728113638562327,1.0151286452995956,177.53839899849291
7.8921185678719104,2.000101348612235,623.19986085155062
4.3291860885579432,1.7869708364815928,272.87950898899589
8.171685914946373,0.66565461898435552,71.472554870165098
7.475334929202738,1.8625417758109044,511.88504537819989
4.2120177726289434,1.8222633186991495,276.08461267906779
3.9234681459223415,2.2170942157531561,380.68710819629285
7.0346210528713904,2.3032884694386997,736.66004537071353
3.233562094192564,1.6845838920892757,181.13243836290283
5.1038860888313344,1.8504110011183206,344.9587119622862
9.2878360227414731,0.92443881042684239,156.67533083847815
7.5497952722251886,0.83507685187466318,103.92446721584315
6.3363251480566181,1.6673624115594816,347.71802912606751
5.1136795302902041,1.0142536906909843,103.83803047534282
8.5272531821887796,1.7272234548356669,502.15287390808493
8.6617802316035704,0.89612770182546009,137.30195060663905
6.1829114048859761,1.7536500497512411,375.32598096148837
3.6255944801749935,2.466243590985302,435.29222231139477
5.8575604357756763,2.1553465279014135,537.13163034521574
8.3242084995551107,2.2982073777761372,867.86289284468342
3.8694856526119046,1.5905559182816928,193.23280832213183
8.075773085888498,1.4453092389706825,332.99323175979293
9.8419922962624433,2.0143828890069573,788.30958875383351
5.9447915745951594,1.1981169137831862,168.44757845843534
9.4025715572742623,1.6402486452068248,499.33931797159954
8.3691179863826939,2.322109596335622,890.78902576691644
5.399564657885513,0.8742780798742722,81.468114795269898
6.9815348358864782,2.4436992198219132,822.9551185550381
4.3679320269877397,1.5807202584389206,215.43469730385519
5.2310360862128826,1.3421109382700442,185.99201043903179
8.8446054490247228,1.0265995861908404,183.99684445420334
8.515698044744429,1.3877695984809209,323.73133123341466
8.9924462769388516,1.816853313109998,585.93214326912585
8.7481952777586365,2.3159638171636514,926.21487168919646
7.7519365903960704,1.3071648334657742,261.45723483016161
6.8906739209557752,0.72267878395408136,71.036580908777935
3.8669572324763659,1.9200848553105268,281.41027736705996
9.6202735115445321,0.70712313861212439,94.952686697492851
6.6781781171900398,1.0559518605560194,146.98600247123662
5.5971539079719896,2.3257205859055645,597.60203014308422
6.2582881728431214,2.0034508372457513,495.84127720346748
9.7601450906170726,1.1442196195851193,252.23467843975189
8.5480861950610905,1.9202232410847875,622.15998773635965
4.2018806572212224,2.3666025651941416,464.54107028938233
7.2252600379233742,2.3594104871517363,793.94466352572874
8.9197224384535154,0.62012607185527679,67.708167946533877
3.6439389177121999,1.5481833078407006,172.40330649263606
9.3994436915710615,0.83292260150029218,128.71856379601587
7.8321358915655654,2.1350435572664859,704.73109474274554
9.7021405043407611,1.3522346548576747,350.18813255862545
7.1240271485185191,2.3637104952769148,785.67670008648963
4.0829189177363059,0.90576658424323275,66.120036637651836
3.1401231083508616,1.3409658297703579,111.4581521633061
6.7160902649223262,2.3312283606205026,720.46999925182945
3.6457955808649505,1.2942035992554051,120.53891051728407
7.5148644207191353,1.7375904358117362,447.86355761233938
8.2989838560219447,0.54659811761127863,48.943038091313234
7.5624072309727186,1.7374630903937434,450.63090823136127
5.7293675963578385,0.84922825488676446,81.561517793866031
8.4068189165094704,1.1985590601346525,238.38576162523142
6.1869732112166984,0.53868330875811488,35.438474165835252
8.4092700662708832,1.3071267867771921,283.61126085861531
4.0484379345454347,1.8062418982747697,260.71682034164417
4.9690091081178567,1.4417247077792044,203.87511380250876
3.8714509883452624,1.0675224280469175,87.087840741263904
8.886661014692482,0.69376580754853934,84.429484691715814
9.6056351258205979,0.51050015497534518,49.413723793117484
7.2061149699929699,1.8794525284341805,502.45092401994293
5.9117479119497638,1.1029584687008454,141.95933849729101
8.3079714890423126,1.3049198856848387,279.24952130747357
7.9582585205841809,0.85221015437685255,114.08832217590142
5.4457973074336863,0.67357759658339411,48.771541439744055
9.2651646325705102,0.88886073676796862,144.49417084285221
5.8533504434416539,1.1772171363001407,160.1206771505816
3.2259253577175269,1.0101159063547971,64.972035876875808
4.959920865177855,1.0194618448842221,101.75281688237085
5.69131728302143,1.824497591782172,373.96342404596095
6.0690279027130671,1.0998211006661249,144.9082028754822
5.8963783764739404,1.0302632216823355,123.54110435145861
8.0926622271888853,2.1436552008627028,734.05908676218041
8.2221884740018911,0.69359809266580341,78.0787674896564
9.0176366540043276,1.9152948313438454,652.97077915944419
6.4851569241339533,1.4165518980312515,256.871079645804
8.9554751231860799,2.2618820740710945,904.39528666059437
8.5647490808980855,1.5154751851044084,388.27733855464191


==> anc/competitors/data/v3/triangle_area_sine__s42.csv <==
x0,x1,x2,y
7.9656044370036696,3.7173465229824245,2.1464509661434565,12.167805477418744
4.949905957768471,9.2659770596399884,1.092882927824947,20.143577592243478
8.7273812792024419,8.0316463188836433,2.5250486427942387,20.892664652063036
7.276312261534275,1.9952956989649944,1.784576370071119,7.5539967304532416
1.8475961309888458,9.9733119205381584,0.61506585436656636,5.2110685166685213
9.780601164730804,8.9128002187697071,0.65929665363883538,26.606417503074631
7.8502573179131767,3.5551759407763508,2.0327385673242535,12.198496945352067
8.0745787474925841,8.5320692169484431,0.73235984110519514,22.544576624570407
2.1530226940799126,1.9577757868424457,1.5682317539551083,2.0777172864892379
5.0534734410601043,9.9919425742681476,2.7794361898217765,8.6900171587361772
4.3371822180932309,6.9911626249588323,0.31001901183334873,4.6035949498309412
9.3408848996374161,6.8511251400291728,0.3414495047438923,10.305974157567205
6.7947860807259808,1.8139665428571947,2.7827114548262664,1.9699673898800421
8.4048545194374693,9.0733005900696266,1.7615970853354137,37.475880613009217
4.9907277894459803,1.2609955288402248,0.61727493879628281,1.9148306557473427
3.0451484960629918,3.1674525223703234,2.5432554993852339,2.823063761915976
5.9912630831425133,2.2871968764997153,2.5009507503192303,3.7581031848059498
1.574355304937578,7.9909114662299672,1.6405010327784382,6.4932231098075945
8.4486805479332396,2.7838380449160809,1.8544800746518915,11.085525070079596
6.6849795920985837,9.1957440441779674,0.98296797875219077,25.739025712124704
7.8227896607683647,6.9064213539474117,0.42629924093001287,11.167575929522227
4.1907337131688154,1.3254643944522659,1.786419022227161,2.3615801651518713
9.7362822195541288,1.0488685071583042,1.0368879830069075,4.3146687793627034
9.0380900918997789,1.4649212531295903,1.9590526166508799,6.2206093347056228
8.0054514736638573,6.4533265988295492,2.390612942106503,17.782360178615345
2.7517483706677082,8.2133362977347382,0.34540135978591013,3.7900662595476944
5.2004890335433078,3.1469753856464964,1.7892844367143186,8.3794844842516536
1.394233892085059,8.6446795863076566,0.87820134921713056,4.8950835075842818
2.3886054286079306,1.5150874613793435,2.4847212447595033,1.0394079381425587
7.1474405791820921,8.2086746827750865,0.93416126640457131,23.780235635247472
7.7028594031703541,9.3501588715505228,1.8269253330885458,35.330474882760683
9.70758759190789,7.9489755919394254,1.6838521002240288,38.836957373713837
3.9324282232433676,7.2830870558077345,1.2904162501481222,13.44736140592927
4.3341373543138202,8.5418219678984482,1.9940519089994853,16.640689964695344
5.2260023014822714,1.3613616959235979,2.1144240867885844,3.4235725803777384
2.7052422317585711,2.8160389964714985,1.717344488298467,3.4979883998235586
2.1692935480192448,2.1243131137507878,2.1960555929618852,1.5305229704728114
5.2813443360334036,5.5407789117368784,2.758542689982344,5.3443525994177641
3.0421841414579571,7.7066931549596003,1.3481809697520128,11.540614460858555
7.0283259521425929,6.6701066011875882,1.5864576297138273,23.410821613775152
4.9343672698509771,8.6601798978574145,0.33117469485303308,6.7812136345707543
8.4941037645205366,2.3969169319698178,2.290071390775946,7.4859687979750476
7.3023859180202422,7.611589827416454,1.6005751676149846,27.597176916596204
3.8112997724383697,2.737373417820137,1.3199035759014131,4.8285837635675097
8.4903382125568108,3.4368287618602023,0.53517990772348956,8.0233788722918202
8.2428792174712164,7.3891422755317349,2.524141054188493,17.707532384688005
4.4873054112715707,9.8218430640881369,1.2875181001013911,21.384933761435803
3.5949529353721967,6.5038924537936262,2.0064539955230507,10.473728100843269
7.1424595357747798,1.4905028349216605,0.67343539092037696,3.272296155234101
2.257772352483788,6.5467807293477955,2.7038740738525813,2.9504768629404023
2.799173822275975,1.381154964221504,0.74610440455457727,0.63504486374416824
1.0662604277590497,8.9573114023013538,0.79885498224872586,3.0700057076818372
8.082319397519246,7.3862045659055866,2.4474571513942842,18.632616566851279
6.9836577093282894,2.5581506178025291,2.5814568603548276,4.1714652081671098
7.3464884076370156,1.8254890524177827,0.83036851880825346,4.6446245712709322
8.0265612791977112,2.6517990599228707,1.4745022204370699,10.931418655415488
5.13024197984506,9.8202446159877326,2.1337372614070746,21.291664228901897
6.118670763576044,5.1270457821264088,2.4959143345270038,9.7680358881888782
2.258172983148917,8.0567285350726721,1.2476317375932631,8.7307905294928538
2.0307706618237611,6.727675078969992,1.592548717123573,7.029381364289212
7.0156266561142449,6.1517183496277363,2.1542910262993371,17.778625417406552
5.2398658552881923,2.3061722919854475,2.1278399416319882,5.2623786451061276
6.0871249583306994,9.514220082022856,2.2574003250652122,22.581599527230711
7.8849897167442302,3.7120836926324614,1.724834546603816,14.314349082968349
6.7124648800053173,6.2021549422678799,0.56153774201193807,11.227082226149333
5.9822146059219623,7.2979835013015952,2.5599332271951001,12.137693862118773
6.0328644467087216,6.8430983972077799,2.4639313483025704,12.801490959571984
3.7355508825635098,9.4653496872596659,2.2952435895458323,12.952627548783866
1.2773605111114548,2.335950909280522,0.54965619290182377,0.47702347689165231
4.9304565030912615,5.5751746460224787,0.81099341770357292,9.9861565953732434
2.9312620553757629,4.6363095166668939,2.1590009127691299,5.7366165418648913
4.676757793521725,5.267518565343563,0.35785023645486608,4.111969772839136
8.6806276594134957,2.0729577357797018,2.748061584268199,3.4568155247101808
3.1054553727880667,2.206851488854888,1.2428617008892018,3.3897106256635516
1.5247246752015942,3.5026799120313163,2.098281334227059,2.4651970844218023
3.532455028197969,3.7423414338474816,2.5189277212201082,4.2511138577909264
3.6423438199001525,4.8511289231321495,1.2865747203752056,8.806350077708764
6.9572486325420559,6.4988879233296544,1.097831221499165,19.869741543804942
6.0132893710715054,6.711662056764367,1.821852822245617,19.976842126967494
8.0550838819577208,4.7062980692701322,1.7524734343701269,18.507278618302877
6.9788218629464875,4.6790479848582738,1.322849944061993,16.094605401522873
4.6574817529606349,2.9586567402726578,1.8044368896692713,6.7201043187941041
8.3261834619943116,6.2947562356810742,2.6384534239162365,12.530553249083813
2.5027562791693354,3.8533682018551412,1.4691006415664913,4.3355387754364196
1.2044086582047444,1.3245385084962733,0.79185545187657835,0.52384242874753739
1.8104307469807757,4.7656003974117436,1.2430149572075098,3.6860529254040353
7.5012341553680528,5.267194075811533,1.2852674564827966,19.202380227328312
5.1568950722624862,3.0303358138378989,0.62777173256554963,4.9765299366523923
2.4514460113024161,6.152121398099041,0.70717875138638719,4.6957132174421892
5.5094029759302714,6.0919471038872883,2.0114051834841931,15.255835107792839
2.3708089244185158,7.3180196299933424,1.1486943855222567,7.7282053181134254
7.2668833756996243,6.8315363398108904,2.6872459796395187,10.733285085908131
5.0154064801662761,6.8718975086892842,0.90899186339651861,13.792351377455308
4.4291910348683423,3.845927366416388,0.54731126276205577,4.4224383850175535
3.7136088023308886,8.086889997873584,2.1837614075006448,12.726282172597458
6.6725433380699961,5.9422994523971147,2.5025901297946751,11.700476103994152
4.2563134949805139,4.8827637566190107,0.99528339217871964,8.972553739979773
1.7888492738449089,6.6341123284695138,0.80522025411369502,4.3029813444692602
2.0620531190846378,4.245916010052289,0.76441533717771792,3.2330294195050722
9.6570789809456308,5.6146532014608237,1.6050307534162809,26.980514403403127
9.1772262163684637,7.6303511963399826,1.4710416031169273,34.826013892120919
7.2973642042967457,8.9776259805133698,0.94859959963633567,26.588447466042453
3.3928296531356761,9.2895147756567251,0.41293279247356596,6.1105179147937383
9.7225873961295157,5.5326963266478932,1.5037283508157018,27.004646446850497
8.0087581356921511,5.6824760326651216,2.6983308690890206,9.9252938479522061
7.4520117024309602,8.1988336968745283,1.9312980018816581,28.73677367514853
5.0442535192940978,3.8300562256978115,1.5387663915715462,10.047374118960988
3.4501740566064312,8.5364412611056171,0.57673018507404028,8.4000062457520066
1.8675186593814936,5.447274818656811,0.93109072637396828,3.9849723946246192
9.1234215688945746,2.0427105190174153,1.0369348739363569,8.1168593699899052
5.1019866085025001,1.6485323236564933,2.2120088815180856,3.2108544432751751
2.8212702831570731,8.5779388993551677,2.4917769931615483,7.3271501047449794
3.7536096173558726,1.5001112521619011,2.5541046339160958,1.407368981091522
6.2129761204770642,3.5255029252029031,2.7614215206268851,4.4776975780517763
2.5909550464530855,4.0071703645139127,2.7559167077613309,2.0457188890964177
8.7095285568313798,2.5569500067243442,2.6824978319199535,4.8786203013038811
7.8266757685168908,3.8250403282179031,0.47955535125721094,7.2110910609974095
7.4751666035584314,7.6842331005257707,0.64448383981951296,16.700613420236134
4.8888373579759339,1.1321455920406369,1.0611663161900822,1.9014944587022011
6.6457795663219885,8.4445608206861777,1.6822456351611537,28.089462800116539
6.2568817202146203,8.7089322121710246,0.54244472176369829,14.080357676588317
6.8486194139933803,4.3503541587239338,2.414492394505356,9.9660467693261889
1.7599988902590018,2.3825160915457131,1.8418904476932727,1.6813656697061505
4.7422666195354868,6.407563671505728,1.6559110057555124,15.132254897602293
1.3745275647570323,2.0770530027840488,0.71327830841822792,1.4455923340122903
5.44591737320067,4.2842742497042732,0.93313868600049332,9.583910671389182
3.9687509109950678,9.6258626281087523,0.70078006245564506,12.360136401863931
2.3007176997944221,9.9591802532527343,2.4298328944869962,7.370990833653126
1.9306267095029648,7.9489440221912702,1.7605696501530455,7.4347162614108262
6.2888011495994087,3.798653589286896,2.1378235687990834,9.5315340864229068
2.5353367168319751,7.1889854424948325,1.0400821572750643,7.9254684577744587
9.3260810653911754,7.3486572893561144,1.2281315927206928,32.490771341847157
6.229550257303555,4.4905752564728481,1.3121374110663344,13.119523283048428
4.1218282408135334,6.7679977112754344,2.2000374293600871,11.107929406590554
6.3182394233327503,1.0965488047810861,2.2308824691864202,2.4409104579227381
1.2052348392672774,2.8815189274201733,0.81703381878507919,1.0195930888255702
9.6270329191730077,5.7257947267053506,2.6538471418452474,12.92981542341613
5.3407309324861023,2.4737617383246628,0.60163834360921598,3.206648258258467
8.0446170452525756,2.493161810888803,2.5403052060590756,5.8298809195127408
1.7445699993019472,8.5267386149521407,0.55098911412452323,4.0863706546237726
5.3799249775434435,9.90219702415245,0.96134952787827777,21.776908750724616
5.4163629491906882,6.0037248522560356,2.4161963401698925,10.153446095320728
9.4404380947748461,8.5516275779354203,0.74873018086521859,27.222779996298691
6.1455524713846783,9.9128949789364533,1.3339198282749247,29.924334246327589
5.2614046095125842,2.2743629971189723,1.4246482498603157,5.2100676889807831
3.4027809678270424,5.03421051928916,0.91314743255802422,6.690001185217624
3.9841209760829699,4.5331544425772794,2.0756130033399662,7.6026086747704822
5.6860516222438404,1.7204435528156652,2.4283366235055093,3.4057879825119839
4.9502031427454201,7.7979715551527002,2.4864378496389294,11.587232416483817
1.1945087189229739,4.9040112459033374,1.1483053643414023,2.7745450698612841
8.4366273177492204,5.2239424077136114,1.6271259857195361,22.145658024586279
9.0654469465579002,2.3560567643191614,0.92101600966412867,8.9719333379322812
2.2622418009874972,2.6283398700778129,0.91199125387536362,2.2989815080417246
5.9863252918514442,9.1639325994059355,0.70313515712981034,17.832040397804509
1.9771816702189919,1.4018418007685098,2.6500475270187867,0.27491747479140705
7.0501608373583053,3.0956705644933562,2.5199720715139495,6.6588783556225772
3.5311040545510748,3.6285339728307551,2.2433967833192305,4.8169010994768957
6.934803712227116,5.4117778816142774,1.5941538032193225,18.616509822314455
7.5429515285819431,6.2780065571331631,1.5265197887796798,23.648464045235592
7.9178274272589135,5.4396097826559995,1.6243641654562448,21.104996272610862
1.9696685136030689,1.7570380110119381,1.6414200339427232,1.7844907277485897
9.2441066062384714,3.1930070865014217,1.3864077117442259,14.755103170615333
3.0719259180539273,8.5922954628628716,0.62938708223016859,7.8434658288890891
1.336713005585618,6.7382983043061317,0.61415963217133995,2.1895883299841357
5.9936722245233502,6.842341451208469,2.6806242896142081,9.0894983047461544
4.3383005547619486,7.0318292981621946,1.5050768989658765,15.409633078908444
8.4681076881917186,7.8661271713557612,2.6830138122629723,14.26401662104897
8.2742632485787162,1.5229763354930261,0.70894219427527494,3.8275615407276717
3.854250035404438,4.2994754643935114,1.686041380099834,8.4544776325962836
9.5760945556277051,5.8557469173551082,0.81929313337884802,20.555008195598731
3.6182605432610675,4.0461083496759347,0.93296151531650384,5.985932570027682
5.6355141630854311,8.6003098595846783,0.37513644690294695,9.3539674172639824
3.303685815108425,5.3431525772856459,0.59738327685052828,5.0841215701791747
9.424392130440669,7.9176483051344126,2.5921210190729891,19.652378432815929
2.4814703582381634,8.6681396519305203,1.1038324787058293,10.295590257507488
1.4041955745309609,5.5431233461314822,1.820323029786479,3.7166909940722572
4.9158735400273414,9.1859701948421488,1.4625353299731825,22.242620278517265
9.9313800765025331,6.2841154648328255,1.3011281131131958,30.186432906381128
9.0250953962942262,8.6524686895034968,1.6297152283651704,39.089016588897593
7.7374721751125426,4.065317160323719,0.76809736153835373,10.792572291210607
9.0171324179067245,5.4893526267833668,2.7715097462989413,8.687965655414617
9.0410197572807682,5.7826993690411994,2.3457696717596574,19.265773635238826
5.6697252434780419,1.9448174430646352,2.1540365818287883,4.6853017068705105
3.8433614664771372,4.5869725603138658,1.4718982425348812,8.584646112259712
7.9481118889988922,9.2560390529650842,0.68219280531583992,23.426066099254413
6.9549513685098496,6.6774901632826813,2.6016646456839192,11.909351528771257
4.362919559863391,2.5975592419327072,1.153467668454319,5.1155762975654797
1.8502000125536373,4.0497007204864452,0.42526672424233442,1.6891879601296813
7.7211065021412342,2.7244270869642984,1.1560091920265716,9.2960460202331703
3.3621446433057822,1.2234081861871529,2.286142576239711,1.6425243740756343
9.4313183548040129,9.3471441265362394,1.8567718624705205,42.776249505558773
3.1687351750511628,5.0338659543118434,2.1770964618621491,6.6729890233408193
2.104821391703374,3.7678156517870756,2.2840884596559436,2.9025386765294874
8.4800140491241542,6.3862947240196295,0.82988652770135651,19.850101720507492
2.3795588496204463,1.0658301066371407,2.6094582902329502,0.53862775359301429
2.6134147734196516,3.5021989594073246,1.3949740073009316,4.4409502015047595
6.3944451236875919,7.327301191290033,1.8975341231604115,22.091125246115645
8.8710583675371808,6.7039279576233666,0.305771931466855,9.1852164441325375
2.7679119914311592,9.8362535278828194,2.7834212460279448,4.3296344951652932
3.7929130561008528,6.5832193869223961,1.0022409649103878,10.740777191864996
7.9966435441705981,5.2975528626495949,0.45515776635038807,9.2144465608507407
9.7464378345487059,7.8528930686560692,1.445655103841285,38.065854505013561
5.5066706758210806,9.1299508476764775,0.6225751429551043,14.37083207519874
2.295077522961257,7.4862635204651644,0.68081677539393926,5.7465215784109036
1.1254265893738138,9.668901011944417,1.8807070325755255,5.4996774266142952
3.0669042699896973,8.0380465366435949,1.2823184789255833,12.061643956699728
2.1863999600786892,8.8012129443573386,2.6046311253874874,4.5348842753003664
7.098928062515717,2.0269366406527345,1.0978912365201752,6.6166336604607636
2.0964925416567803,7.5917215269440899,2.1154503209597526,6.9098985013233776
5.5569693845856971,4.9607982957463177,1.4527485753872691,13.277692834595959
7.2483619207859782,5.977934221701477,1.949878252823197,20.120791702858288
6.2300494829881217,6.8869216853412105,1.7992383917899761,20.988671101459278
2.7979808649405187,9.7283360503501246,1.4819599318974956,13.698166171494941
8.2371207356403637,9.861202732884621,2.6751527365610928,18.309738679022029
7.4386641665422149,3.5940542093911474,1.1567841068873896,12.312479598412368
7.650856035239876,7.6037814769412453,0.74308875312318134,20.056015919484661
2.1795197640158195,7.7498518414174171,1.9952351521995706,8.0091598554167955
2.1137842328531016,4.1184357518174393,2.4150189032697718,2.1595212102265919
9.3480629590585682,2.1148279737779889,0.40063434984980939,3.7740331252877022
4.5782037444244654,1.3685226425714778,1.4240817210567014,3.0569911392117475
3.7085382260284576,7.9960881477626069,2.5312192242183156,8.0510132283114118
5.3972564081638001,5.4072976763521527,2.1740465473071686,12.040738095466857
6.9657779148722421,9.8698615254543363,2.7795192912440703,12.495179420877886
9.6006093134227299,5.1847611057428775,1.6285345289931095,24.569520037404292
3.5780160419384952,9.8012528116645612,1.9499892970028783,16.374827096142234
9.3232758638082434,4.7041840197465383,1.0562007028448204,18.855349527220607
1.2237354224763068,8.1431393550397537,2.6688389991649806,2.0971778554133285
5.996782380941422,1.7633734508064887,1.2158387213913409,5.3349113240274768
6.7057760051297661,5.9991553912398752,2.1462767817165713,16.736138558992664
1.9530766337567798,8.2185380828715182,1.3078505102977049,7.8678803382168114
2.2630563735752136,9.3223150049789982,1.7045473251574983,9.976462355211849
4.7720288738467342,8.4032478155568846,2.0994563375538653,17.788597276933224
9.6960872092886348,1.3327365448105679,1.5723353793783856,6.6150356467653184
6.3643829791093554,4.3543210717606078,2.5677158172737711,7.4758653751060402
9.3972089944019004,1.4382862508246614,1.3482524698195257,6.7382390422487353
8.2392482405167371,1.9835406200310222,1.9176794953583129,7.3247487980931423
5.2064344139976235,7.077750658007357,1.1559060832501353,17.16370414018575
8.0628710432696877,7.4193237668052836,1.3203916705775327,28.894958023661438
1.1605310557928896,7.9634861447646372,1.4001252705838809,4.5016928290105325
1.9822959708916144,8.7891089325009659,0.61451754578071305,4.8970928291407478
8.4648575339446275,7.6548832162885887,0.52930919764751672,16.211072014170785
8.1713537949264552,8.2078443289596876,1.9687248078668949,31.091771514282495
3.0937666776979031,1.4406733884095133,1.9387943458576307,2.1446927508368439
5.7769263153914814,3.1108163539716873,1.9572742855252383,8.4891450213656352
6.4541423863000986,6.5970799603772114,0.34941611335672917,7.2861122985921769
8.8096505839841015,8.7231277416234079,1.1163671066794498,34.655320809896629
6.427964416048531,1.0405011244569322,0.79452461814799236,2.2792080767466736
4.7131441234631231,5.6316640790471482,2.245378556360031,10.933884516490917
4.367656390664644,7.0955865942795748,2.4515760034903251,9.4633397530309811
4.8329387773615888,1.2664656021575189,0.91670094306536831,2.75067153442926
6.8673792302197674,4.6122000179804914,1.9696228971199659,14.943218745684209
8.8074156857709234,9.0607139324532717,0.6234070086456861,23.076650569003498
5.0850719386866974,7.0445152797027282,0.98788131400428325,15.522362761399553
3.2305560665622233,3.1389252702453758,0.64663624058354885,3.3090277053928108
3.1299612669782304,8.6750301666872147,1.008801916498073,11.736111195930894
7.7141285221910181,4.1322828106856289,1.9868413683731949,14.585994894786374
8.3491188708151931,8.6801020402965356,2.5758172754631312,19.369372823119122
1.9475027186871245,3.6904928600701496,0.80630601981046501,2.5401745151961785
1.5990297125966033,6.312882257948341,1.6551975873767979,5.1289928481204043
6.3499029738080663,4.5724606097305065,2.0534777531085808,13.216557638555717
2.3155591977342844,3.4734254567956033,2.6823061712139142,1.8290443965283523
8.4219777141070722,8.9790180595468225,1.8251512072179346,36.361298129869752
3.7930120653166699,2.6883431374554219,0.93776732756845171,4.3210832168845581
2.294847396740284,1.763304321121868,1.8636953922848407,2.1722906349903282
9.2887342523870515,4.0773424469109436,1.1012279041950404,17.054196474824135
2.4897855046175037,7.458752328774108,2.7403209767292691,3.8171094045146683
3.5624807410414201,8.2668844537865347,1.2991903379090921,14.116319956928356
2.3825205567285277,9.9886903306008836,2.0135693019025354,10.514458325731452
2.0394105729881948,3.6672585131004842,0.35806895586689619,1.0888964337238762
1.1903321470279602,4.6714775601815397,1.3001536153368884,2.2615083896374157
1.498558682478341,2.2313915022666366,2.4877690333062787,1.0774158360565116
2.5717732384226744,6.1738473666073022,1.8255686110831146,7.661299294753622
1.4804373936445785,9.9782203353662542,1.409857215989941,7.1782724624567589
6.3202943449987412,7.3079290910859269,2.6398437485893145,10.352670843050445
7.1264307411955574,6.3569155637203458,2.4349609403680725,14.388298176417722
4.5426741114882541,4.5313218362961463,1.1055391845573457,9.4843569050016292
3.8619198725684445,9.2376888425699928,1.661371005103349,17.594786782995129
5.5407361332000704,5.4722493651731448,1.5245606402311569,15.236015334010013
8.8750444801114767,2.2093022198175536,1.8805062502871559,8.9822903977822399
8.6601846413998551,4.2884061687922017,1.135278167396889,17.203141553523078
1.3912755581151275,1.604500019629902,0.91051250191472066,0.84478088000398122
2.6334856863687168,2.817811339199034,2.5816795881388401,2.0446618777064636
3.1307038399395641,1.1590190289992099,2.6096862487462658,1.5140114530881217
3.2444881824899063,5.0795192485014704,2.4083072144049473,5.9024974025931929
6.1410938656849545,6.7108623845661741,2.7455110769114031,7.8716535917555532
4.7463618313287306,4.0896321614101696,2.1624788144492211,7.9040759983069906
1.4432870793483459,4.7834359435474942,2.2116680714049992,2.6838616834925015
4.3625272461361444,9.6328834556011831,2.2064752299066015,17.037781796055608
5.7137765384587347,7.7676680941742395,1.5015190773557663,22.111261810307347
1.9150471261334436,5.8677097325045615,1.4411304862856793,5.4703843881721879
8.5011269840970378,3.5608678760064274,0.90056569037250789,12.236140683702009
1.4676567981859383,9.0729711889569575,1.9120479858982262,6.2449184014054122
9.3235768211625594,3.1158740519259354,1.0233003402558363,12.98952236289896
1.8920182742188794,3.9280845746500934,0.94452102425588613,3.033936646755
8.5921745643797749,9.1815833298065357,1.7649034352401369,39.159974668549424
9.123878295348554,5.7658784975656516,1.3249559705626079,25.603957051262054
9.8161361252793338,7.6808615447617905,0.84714152198658055,28.496555140605139
8.2182329224623416,6.3167031474738948,2.3401400418820777,18.460974400238513
8.0152978669419603,6.8809528810854559,2.4514247982359398,17.339006533943682
6.782349483959929,3.6944496236334299,0.71924879919445239,8.3714180868705146
8.0109671912031608,3.1723485546399663,0.31876758199999966,4.2346756199091962
2.2109698757183236,3.9024311245179875,1.1403249213234343,3.9307805837040268
5.8246123235287355,2.3989740767508021,2.2937770892018814,4.9103093244017018
5.6280058317137298,8.8688292876172667,2.3979346655858107,16.548125397240806
8.7181492971030181,3.5492223992510268,0.64582267529012305,8.9471061190948475
5.1651942903416428,6.0534045497294615,2.2358397529576277,11.850512559311314
4.4658054649031813,8.1277698262723668,0.58926041827357367,10.113928413265754
6.7560694411339908,8.0544169843814224,1.2751564753913232,26.314965103057521
3.3981698575076145,4.9454763272577358,2.7965237875297895,2.8389127664323088
2.2579156985856117,5.2863157772805307,0.78147705807727452,3.6262896786879821
5.3008954662137118,9.9523157404152229,0.68490895644406602,16.638139592139943
4.7520043173539648,7.0713772928112162,1.3570008313669837,16.377511530681964
3.0931294647598633,8.3317459880609448,1.8491713149246536,12.924713760340264
4.3076062910361523,9.1229857229730875,2.6322519560331328,9.2088841168411157
4.2975320484362269,8.0883085260640524,2.7520528638325854,6.5004777458402918
3.9474600797129091,2.6666141045821083,0.47410159147848657,2.8384112588514325
4.4151767175423604,6.0595366036381497,0.64499379336976337,8.1570379350377724
7.1716901091035083,1.9170474158309039,2.2768449347399846,5.3746563194753803
3.6718882711415679,6.8762991390759858,0.97658038067715114,10.489763927076632
9.5397213404380636,9.5981448536902985,2.5121226487659012,27.036751855394019
9.2471321758436016,5.6145885787010021,1.9586331430727169,24.229948410267607
5.3281938547007073,4.8967524358099048,0.57961200595169293,6.9382794058292721
3.9552508450421993,1.3225847627634686,2.3813232123100176,2.0266373292528557
5.8189131084700279,9.6379707009629829,0.74089095002018968,18.575746481098591
8.6370443989626207,1.9270241571714291,1.3587384866991346,8.2193289315945783
6.8732860650409187,1.3697118397436223,1.680462321398325,4.7245719362094531
8.2395264515236963,3.2145995035444463,1.5519153727006958,13.083666966686575
5.7945004845916621,1.5897739052654418,2.015407289037876,4.1523788740237375
6.696258663408587,5.0960605817058608,1.9317168371731381,15.804028181964229
3.5934005276421557,5.644790211314012,2.7801050138201369,3.3132372673131165
7.6140384607926173,3.8131295412572555,2.7985547730604692,4.7923805408144631
2.8216413381314651,1.4586443431739746,1.5911485065891025,1.775572183145895
7.2531831593664844,2.0044033142430404,0.53799771740215996,3.8072629935043363
8.7464716149330464,4.4605394019093527,2.1196082474217959,16.3486324755856
2.1889255357138953,1.5447560574388253,2.7416601955414728,0.84006867628604942
6.5294176648772781,7.2837075304892211,1.0958159690725509,20.845195879849051
1.8558617340694115,2.8631848737233079,1.4530222145939347,2.4938377004172394
7.5314406544428421,3.7186441190527466,1.3619423120386398,13.539585465691591
1.7604389694116822,4.5471319946028776,0.42854788639232338,2.0015865928110541
9.4234584043056344,4.7494866976223307,1.980661078058612,20.6091414033734
2.2366713703402192,1.0149463690732048,1.1833442376711696,0.99685171029829289
9.6299222131817235,2.008633338988278,2.2686596865787556,7.5378008358081141
8.2079575847658699,8.7648810736679028,2.380300188204965,24.276752033637134
6.3431380401971866,1.0110975626071732,2.3530769664946134,2.2635702850796302
8.0436169416659222,5.5735062023158761,1.3416649950997004,22.339758240489463
8.1560335508477735,5.4055180585648728,1.1038642056022487,19.717874922319453
9.5142435653559723,3.9978474490957403,2.1720519491676371,15.700281477004252
3.2804501845526848,4.8819431813180465,2.3034735846068073,6.0926120862835482
6.3106830582247824,8.0252302377392581,1.5281436159784154,25.52799145219744
1.855442778079611,8.5708333559346084,2.5325775488407576,4.0386223201919318
6.5454913002170914,3.3431368907372505,0.65977174019639562,6.2767262142654889
2.5416217368350993,3.9024139687095687,2.4976719491474002,3.0308972663074294
6.0845555032519769,3.1823456772549945,0.54023808242970317,4.7970921522077452
6.1518746263046475,5.3187706049595862,0.68381380513653478,10.670630491477571
5.1938663768310462,7.1493252189293166,1.6346000331849009,18.448066684942695
5.703685979618105,3.0542758791707847,0.46879620046853754,3.4414770493879621
7.8753105100592915,3.9766216784938,0.43201775350027588,6.2325355821370447
8.1932024486085986,9.3734615583023544,0.30129686041426379,10.6932547602337
5.4293789401788626,1.4371236086226227,1.390791649235658,3.7785292391001697
6.3963409737035111,5.1469264471560958,2.2365597032305744,12.897380410742651
9.3811261212109169,7.4040223743710003,0.38709587569978915,13.001856543773561
2.0776022965101051,2.3540861040172665,1.9306440161646385,2.5642747254891192
2.0539320931009946,1.4263661800493366,2.3578182935404661,1.340132052304726
1.7893811071969157,2.2438483447467767,0.72000212144467779,1.2802446742700904
6.9207695653647505,9.2694087417761466,0.6671593370535106,19.302011475753883
4.7674747071134149,1.0833380363901108,2.45200243405134,1.8005868508740983
7.9688927452765892,2.6948977733021664,2.3578115248752365,7.7221987638015008
7.0410827197773331,1.2815516161148008,1.6473544156604671,4.5775384842545996
4.0027398249541433,1.9956652080598294,2.3479996982349505,3.0978852237344663
9.085298926253822,6.581343579654666,0.5318901935612369,14.865106339593064
7.8627893236358712,3.174750178651772,1.2862037948468861,12.492060043558748
3.4348144681915813,6.1229084538760912,2.1444938902659323,8.5870145820007124
4.2777281599484862,6.3117584448951352,0.94362989830990851,11.122161920113225
3.8299598218383659,8.6449179978080117,2.180822286083882,13.138059764199133
2.4185048376249969,1.0426725362068652,1.5604465109770347,1.0232573850767586
2.330050352879725,8.6803251340813006,2.1756649698705828,8.7057348487162791
9.4251471703816971,6.5720717778427655,1.4616990946433239,30.720623851600081
4.9411363347887791,2.4646913749446182,1.2197608505545441,5.9323138449005208
4.4498784049966886,7.9564364932175557,0.8479730411965809,13.336401053753224
7.5671713780964014,8.6994238761152722,0.82094835358753748,24.060161692438832
5.9769375872760993,3.288371353787416,2.1787270264284899,8.41471236105156
9.4252598815461592,9.2691431281241279,0.59727587008490124,24.506005909303902
8.0227134451845288,5.0901168726879202,0.51495587527736286,9.6012424462115522
5.3143260771208629,6.4308200889998934,0.7407284125553254,11.326147887778214
4.3872352613274357,9.8618458025587934,0.73836627863480464,14.70157042270986
9.8796839043188989,4.253824707752794,2.3577690570172494,14.936164756709681
7.4598421240327912,8.3184341123810164,1.2962665586855311,29.465098682099867
9.5607519400345709,3.8655920604561369,2.7759711434012058,6.4218369249682343
2.0663071949533722,8.192921700173418,0.64302814447653089,4.9269906371095669
8.6548031127170439,6.4066052697637828,1.9338495642341085,25.823502718021935
6.7336649559208679,2.9472012570286128,1.4218237680031265,9.4615104158885366
2.0972951050160131,4.7262348441031277,1.2822954417426848,4.5908787394796775
6.2943219997229862,3.8587207092720552,2.4877104976352058,7.2008289057215764
7.1748672859490394,1.7029755377232749,2.738989114570999,2.5907198524324406
1.1107241729974255,1.2685129308972773,2.4821473969354466,0.63821939996941046
5.0888616565757188,4.1183078986646287,0.78075169758783258,7.3378560437060614
8.4285956007668901,1.1713073303573793,0.85199480302233521,3.6148885863844029
3.6582312280968088,2.489389818235975,1.9401846977376584,4.2819762618525665
5.1269327361869603,7.5266498876578192,1.0227089540954792,16.25963382187723
4.9808271436110392,7.3728211211522909,2.1368128269514495,15.204979129757795


==> anc/competitors/data/v3/triangle_area_sine__s42_holdout.csv <==
x0,x1,x2,y
4.216676336429285,1.5413362272544753,2.5449183259428594,1.8259651513140704
4.3498779295624423,7.3996781639917177,0.38432010125357546,6.0340492008836888
6.1840329610775804,9.2348425133442245,0.886783528292034,22.130805906711799
7.7238270305557259,3.3955546695172041,2.4689961194818602,8.1698604771833221
2.6614661618571938,3.066623238843901,0.4625588180268142,1.8210395274340396
6.2614508157172404,5.6022891109453159,1.1918283157073162,16.294766672608073
5.8129511021060774,3.3458095536614469,2.6627566236939253,4.4805349297733059
6.4224295170996202,6.515360461363807,0.49888057270274344,10.010087334085259
3.3774729363357885,6.824626794148708,1.216556986945341,10.809416233627978
1.1319830224551546,5.8051220416182501,0.72186135707126731,2.1711012270210843
3.0849307371014745,8.4907803193377731,1.3433330460223092,12.759383359832684
9.0043739096105089,7.9967637424233162,1.611993207118477,35.972377947007359
9.0607693858782703,3.7869689997359282,1.3611025295331367,16.780609719745339
1.6169144805698847,1.0380343655944722,1.0166393911425164,0.71361444908919214
4.6364185989833491,6.8841678548917029,0.7888248505894202,11.323278792623768
8.644306008554528,1.3456916723472832,1.4078520616461729,5.7392423823344787
9.8134068231069698,6.0304975487895263,2.1430770378619841,24.875252098225946
6.015032001179013,2.3872075803236887,1.7287794168369925,7.0901550404291482
3.8540632331887932,1.9114986250891211,1.3130742942050264,3.5618630638181656
6.3999952267454709,6.4218692366185266,2.0623407363422914,18.116952311112065
8.7711890774084225,2.1590398972138245,0.75708190824381316,6.5031169914422868
2.5109993841473779,9.4629538970232403,2.3724789309543381,8.2630362053484792
2.7458150918740247,1.9259450972735102,2.7615821705147288,0.98079308170170143
5.6290905806362996,3.0005972483404229,2.4059073745718234,5.6676129472616568
1.9058063977229642,3.7728192158879597,1.393370507629311,3.5386925623084862
8.0586026092287817,1.2102786723475767,1.7137111489693313,4.8268609551948396
4.9965659696802316,4.840375245760657,0.33455142817358202,3.9705597084875337
8.3090949050215439,2.5117792265706251,1.0041904876099186,8.8045569291500048
9.16411066284026,1.9597752788396701,2.1727175812196156,7.4015925809381669
7.1140970992352397,9.5968899305258333,0.83392867099696688,25.280784514411909
3.39834299682623,8.0579111107465415,2.2971643042367349,10.235853962172765
5.5520138408565698,3.5177481575808982,1.9955768013951964,8.8974440609848635
3.9537865585818937,2.6284169157380917,2.2895784608124146,3.9106273397423745
7.1739009363557544,7.3626204561853728,2.2940678987044616,19.797627254446738
7.4939778389209692,7.0052818845077214,1.5486255924757726,26.242262697688599
8.6685792009216733,9.3106518266440652,1.7646171992557405,39.599431544005277
4.6150238878513496,9.3388250612424599,1.7038958340140671,21.358852582215743
7.9757752919988665,7.6920368083077184,2.3522358466184707,21.776180074974551
2.9018090232573912,4.6384645773274347,1.9052066704847004,6.3571558515413011
4.9440765987908435,5.1116034870591527,1.430259472883723,12.511499715041543
2.8984327270129535,1.1632640330698905,0.79997392248053778,1.2093035284388218
8.3334416539332032,4.4405963765653205,1.3754147947763904,18.150686447095342
8.2249571923889917,2.254063767390273,2.1219974842532694,7.8968968869362177
7.4642145878383372,1.0605941692338694,0.63563178520810526,2.3499584547602974
3.9203949920191796,8.0680044786809653,2.2049603253392189,12.739952130373325
7.7281086829924295,4.1561617248727716,1.9193311147942493,15.094035121746387
7.6642339395795922,5.8103732725204296,0.31051845276389267,6.8034374720851885
8.2965360253914682,5.7976385777411377,0.77952439664936812,16.905848034339158
3.5245465747227662,9.3797042961987334,0.93914813417584875,13.340304604150752
4.1458708028464795,9.0842103981452222,2.6171312962528903,9.4295542359487854
9.556494989745504,3.2557740698706805,2.5028412024664206,9.2749195749991671
3.7248293525785225,8.8061988771335074,1.090991636166331,14.548899942001887
3.4826357105252028,9.2382259262081554,0.90942833949666158,12.694853985832697
2.176456833618742,3.2910527973722248,2.6904798031171802,1.5613808747636684
7.0216185334338821,6.1676567080371552,1.8586846015201151,20.762330715493796
1.3826105667123756,1.5311466011838011,2.7233413892541485,0.42991945006308346
9.5706569865074673,3.9673602241255672,1.3999792315358832,18.708816252630992
9.5982990675359208,5.0915929302406671,2.4862661780750019,14.891324278060248
9.3657013060584973,3.5245792423935218,2.1167115381388952,14.106105866921409
2.7705573769187923,4.3191004453838939,2.5174716052350403,3.4964631816927558
1.6773896191746411,3.1664595751599971,0.48708757856232465,1.2430082832574687
2.8683994883704522,4.8763365971699413,0.6491314909311674,4.227619237564805
1.1015377346213779,1.0296169735116982,0.9729801527197719,0.46873026470021228
4.4164753048124341,3.378900508755502,0.34498411464711803,2.5233143278427743
7.7448122590144193,1.5724166913533373,0.48781994398962136,2.8539387167958963
6.9049448003012834,9.1587841732110782,2.0444785173513056,28.138868409230305
1.3326502397869624,2.3898299693832872,2.1091400341066304,1.3671726655618739
9.5755384531596839,3.1001149093351725,2.4977284018742667,8.9098922679780816
1.7144644856853375,6.9695687478759547,0.93248072664576775,4.7981555097323856
7.6564921599581659,7.5594949655507406,0.58383484610664582,15.952310234218954
4.1532372879947843,2.9113312588943403,0.37251573152194351,2.2004005999967067
5.9319133067396477,6.9587895084316198,2.1276321170908847,17.521497686394294
1.1348493750185944,6.2288409892989884,0.70076378463630074,2.2789858448736706
8.9309635202008337,7.3303383014975561,2.565542002358566,17.83046299739593
9.9011926653294928,1.9570053397473588,1.5694020781890521,9.6883340412333734
7.9236736239896377,4.0786518364779845,0.95081442747022193,13.15159366366103
5.8049078990104208,3.3763660701587113,2.2287453851995083,7.7540305947340995
4.1123963576154745,3.830869371961827,1.0331454251793151,6.7656889967649985
2.9433226888467408,5.9307220175617914,1.2112372609254818,8.1698758217479739
8.8186226695378167,4.5621439947925415,1.1452304347369955,18.321679537468441
3.1420809730280608,2.1715969349932682,2.0704931576106289,2.9945149456111069
1.5971177311846874,6.0798291033058307,1.4534565058288447,4.8217157081190294
8.7682994134269556,8.5499986681978264,1.6674498520359622,37.309522237467021
1.2886643654934344,9.4388901832158822,1.4291281624215417,6.0208524481612198
2.1709377666425422,3.5674211319983811,2.4804669436198692,2.3776296499982394
9.5483517956938506,1.2563744662501217,2.1201584357174004,5.11557110861082
6.7971930891504906,5.9203149301746176,1.4478032112566324,19.968767149820579
6.4186636198912881,4.4514024752255512,1.7429642962105014,14.074818200595768
8.8962912736055699,1.9394921720706502,2.7468680794817839,3.3176022259996762
6.6456988343680878,9.6780766013415445,2.1076074590201541,27.635458771060115
4.8641882126266642,5.6688852385647266,2.1153936216939875,11.792741729962694
9.6350979923221889,9.8568925981562039,1.5002464012621082,47.367936049085138
5.5459786585709479,8.8750010763413538,1.0334061198518272,21.141403495487594
5.5125491273267144,6.4607813589843488,0.37202599401713526,6.4731580597199097
2.9969149833818869,2.1471952033134993,1.1164242391798327,2.8910248304800312
5.5584266274974041,5.6922000051363906,0.97099306133609242,13.058432844447186
3.5591731833658509,5.7464707855524573,1.6595240254958938,10.186114786648142
3.0405628931603372,3.3560066426732043,2.2106987632733062,4.0926496702049064
7.2565063101205816,3.7600689086393184,0.63844515732414675,8.130204161500366
5.6160307614360123,7.8060800392091449,1.6081140469075266,21.904331837827751
4.5272945694366271,4.8501674911734973,0.98175878272361583,9.1288293799108011
6.4489373146771296,8.37643099628092,1.1862231274124113,25.036725653568045
1.0937541261597916,3.4591786624695819,2.5374465712219685,1.0746240221677874
3.8148414899286327,1.2918955588429357,0.71840138153359412,1.6218843916760688
8.4879636256032782,4.9342668258735394,2.6116464555395269,10.585370584653276
9.7108614512078724,1.0299842234093877,1.3751017434326511,4.9055618622191233
6.4645336662748418,1.8826130810119932,2.7683368943769509,2.2189281375001966
6.6275563068675432,9.7563507460022532,1.4552265798392259,32.114713950974938
8.3567736505665273,2.7692938399344507,1.7553310088242924,11.374722353385311
9.3349400917451586,9.6586788357170352,1.3134926798242648,43.597492030799174
6.467448252162761,3.058786041021762,1.1446778842628926,9.0067632214146602
1.5082237485760608,4.6137396743610619,1.9510613182494505,3.2307383668656438
3.8574812187486911,5.3851200656566611,1.152090480742928,9.4892711190169567
8.6784152624058617,7.0832114284227092,0.70855841942990416,20.000831116268863
3.3024224228734615,4.7354160589562717,0.50458404650422339,3.7801268779322363
5.8402061124668352,9.5060672289292949,0.91174903638490012,21.945358690134963
6.0765250300844134,8.1778836482856363,1.6671851973876972,24.731224301235326
7.6191551800932888,8.9840701830423519,2.2894003849866271,25.762414557381309
9.4808345908442746,3.826960050142457,1.308592486158064,17.521334342373382
6.4292861354131094,5.339193144962942,2.0685219017372991,15.081152775687055
5.280250369197617,6.0866401726975985,2.0260753099639484,14.432627691754906
1.2671272466018699,4.5861816978212904,2.3491042530636994,2.0691120672848982
2.3228114428489293,6.3057611275400705,1.524159788048719,7.3155842592013478
8.3646863285965036,8.7359828768705547,2.231057484742911,28.857998713711154
7.0600473043671341,5.3754805449021799,1.5028517370218375,18.931790255886469
8.4900648127264979,1.6730203813876841,1.0658973274330084,6.21585864821634
9.5575100625014908,5.2766641703367014,0.9103516315668676,19.913476533486431
1.152152000223992,5.6256771940359922,0.78411444805594788,2.2886604580205923
2.6901220130487449,3.632279924105049,0.69819051873660531,3.1406477576328409
8.8674716806253286,1.9216921082886427,1.0945233751157004,7.5720523149650587
8.2136100477619927,6.1982127981164368,1.8532315198782254,24.446320316331043
3.1400582514323983,2.858083687855872,0.55558528491696868,2.3667710218198068
7.4254024151777802,8.0752861837738585,1.6350965436046925,29.919167369303064
5.0607835940030705,6.4433816357242772,0.69434721992580806,10.432846833724044
5.507323046425431,3.0617198682701456,1.4513637838353024,8.3708816140926228
4.5121629428457748,6.6100990642085797,1.8707409263028638,14.247102700057905
7.4443534522678165,9.4678462323934625,2.6881208516089159,15.438695923223166
5.6610971849824328,3.5006858611926037,1.5875431052882738,9.9074719767910633
7.9029677754731686,9.9441574236002275,2.7529387992571253,14.890253973917728
4.9916195370978764,2.7093003836915783,2.4876127396209151,4.1136005274370229
2.8474960029195153,9.5163660527580802,1.5751280150736016,13.548780036354772
7.8436835473416888,3.430801128442007,1.0771799659751449,11.848863372418544
3.2745048357995423,8.2566887559396314,2.6660694325643086,6.188720009188402
5.8175112279441699,4.85677930477671,0.96153181719602387,11.585267613929274
8.4588437348782346,5.5131861751045941,0.82894904161540017,17.190233402517375
8.6120855638086358,2.9313152168565804,1.1395870435797637,11.466929345045452
1.3925498600149842,9.8752225043731254,2.4685027372944921,4.286451388018885
9.5942321697577508,6.9325230771640207,1.6765494319932019,33.070327667864156
2.1533971931726188,2.362872583280696,1.5890968961274541,2.5436755826221291
6.508330153817063,6.9627658399425876,0.37293973873504666,8.2555441338202815
4.7672281382789814,9.9324523036373353,1.0429668611113996,20.453002244046537
4.9867748559398457,4.5952574517948044,0.994607364715834,9.6078462423528421
6.9282461842118588,9.9445711812570341,1.124811764493352,31.079617104764161
2.0630901036857172,1.9517868332352399,1.829128073130819,1.9465478805468501
2.2267497110091079,6.4146517738275035,0.95969821955353174,5.849357717295173
6.5583347273127801,9.0715471351618646,1.5248277446607597,29.715697359768892
4.2008601887500845,1.0554787290261705,1.0055942833530815,1.8721786781281078
9.7397274019814599,3.3524148184849025,0.33273274144168252,5.3324498367235735
1.6225412560272698,4.0060387787308116,2.0911772549807752,2.8197810155023753
1.3981113291388332,7.8421313183923438,0.35503332746996158,1.905691697137468
2.2277831495928893,5.0577379272953671,1.2678948444435387,5.37729433573059
5.5048239437143955,4.8038909074095688,1.1948285151526448,12.298745853596799
2.6461790025483469,3.3032999990647198,1.7200633353773871,4.3219624299867325
7.5712053549430589,9.6580459465085244,0.9880906266363243,30.528024862939727
4.2599113740193308,8.6066727059916879,1.5087708290158142,18.296580013882487
8.09964177332124,4.981410403024638,1.6690769161083638,20.076468081762481
9.6537125530241426,7.313876403577396,1.158321400902296,32.342217556490333
4.09960028937234,6.6571992126274138,0.33181609361638026,4.4453055886680497
4.6799222287488451,1.303302522932916,1.8770426216869116,2.9077817140667741
6.8942047244231279,1.8961031976595064,1.3461491653000033,6.3718286629784933
3.7107960888114802,7.401259546850806,0.62877685418046481,8.0767240928321034
1.9480042283905181,8.1835112452333121,2.4659161346053984,4.9851135400660276
7.5423544226913002,6.408523693872727,2.3579805369041917,17.058580137953154
4.5700319076680209,9.8977196966008343,2.2176427198059332,18.047661709054921
7.1861981189482522,8.6088524163406746,0.47741298223938411,14.212938098127188
6.0866811000552064,2.0323708623784573,0.34648647951096068,2.1004630495837486
9.9935150338932868,2.6846073232407131,2.4746300242690569,8.298137447451273
5.4261047231101429,3.3710738353160576,1.4387934675300917,9.0663329355177193
3.0956538161150782,9.3157803437966074,2.2824575557483588,10.919354447367606
5.0199386955973662,4.7029436267538038,1.746092507936897,11.623343455015702
6.0113368676556096,2.416460340751271,2.0458317669413231,6.4588851818537849
3.632704273658697,2.0617730680999675,2.1835266617313307,3.0636357963520142
7.6855351258488875,8.7423006659561828,2.0550856851020538,29.731449710095937
6.3405066750689203,6.3251510163369735,1.8077279113235785,19.492124562890691
6.7908630637132523,9.3812048138618529,0.55581662567679324,16.806952844530635
1.985231079853965,2.4704768105293313,2.3464540706950761,1.750798336377732
9.5577548986438714,3.2687145073208352,1.0204708288853224,13.314444833184025
5.0479602334590492,7.9700990621956418,1.6822507833121625,19.991557098282804
1.4287781236617914,3.2383884532840135,1.3938440448288902,2.2773438977309222
1.6920701765089059,5.4682460439099136,1.9679430686355368,4.266253300875432
8.5341570215228018,6.6319299330771049,0.5642234859907882,15.133149798812083
2.6960945706186128,6.8896702126740115,2.7001921617546172,3.9677203095102289
8.4305214466325182,4.2676966171442308,0.56400568521308347,9.6167260879495586
8.4754326987011357,9.0285104484278911,2.3356711156490384,27.603598586304386
8.0688265416554152,4.3123514123912319,0.67918624607233413,10.928608023482719
6.4175064924684611,7.6680721717540639,1.4281293200101246,24.3549728569349
6.4381788168698995,8.629881663967037,2.5196818227963504,16.184540394499631
3.4211411533520191,6.7132238580871393,0.80817522723082491,8.3028485772659746
1.3756849493208603,4.1475704452910618,1.9171335305828174,2.6834781656223021
7.3958941043569029,1.9377822454819258,0.80485293759193866,5.1646093857262496
1.1342163406141896,9.4540702919793809,1.8093068742273781,5.2097020537325358
1.1921071281292512,2.996549022977923,1.5653035835550573,1.7860767815295291
6.7602172498145663,2.5306481793976205,2.6810749214146137,3.8014402608092874
9.5622843393651387,2.5906712604993798,0.44911070764030475,5.3777223579446449
3.0374972328689824,3.6199055442242631,0.58187598448470157,3.0215074162003246
1.0642203631911102,6.2570318362111532,0.33397095156648182,1.0913777854768076
8.7584310228784119,2.3508233127418623,2.490195154986524,6.2416970644248551
5.8459051613826789,7.7961476992527263,1.1925929493785443,21.177347857810449
3.9604469516901757,6.0275647887891566,0.44291332490878355,5.1154211528058937
3.0515978465811591,3.5205456478512662,1.9984055843277273,4.8879806926638754
7.0288625255090436,8.3136056528031297,2.5991574837760147,15.082798700568146
8.2974486337702285,7.104207306440756,2.6098636282264591,14.943731739795599
9.8847762615468469,9.1495446737269734,2.6336612273703688,21.993982927413033
3.5936817491975432,5.6895614023311163,1.7118239504431694,10.121740967229794
9.4670591395986374,4.2050594467410134,2.7653907765589034,7.3128269796214385
4.6052577210725847,5.7010653200447949,2.2054630974867329,10.571122648810748
1.178796039625599,5.0048775793611737,0.67665860374731235,1.847179876482641
2.4601205744944292,3.3360532605122493,2.7229166565833083,1.6683016577719765
3.8435714189652348,2.4910067810650971,1.8772923415713725,4.5640825147668886
1.8022486023735433,4.6414569004967428,2.1180808281070025,3.5716323998903898
5.5724865742216112,4.7859712111265402,2.7121563955478059,5.5520882216285905
1.6349607234617896,7.9752173710068366,1.2194258784171998,6.1212494581368668
1.483491944757497,5.0386988211229085,0.60210102652619746,2.1167905355717833
6.5260189724105535,6.0927589206363955,0.55558506916330852,10.485901468661156
1.5589537090920043,3.1760086152514639,1.2518295915212072,2.3507545260753355
8.1107774688781209,3.949803379691506,0.64871749175727,9.6775065850480821
1.0505989416852848,1.5663884077061947,2.7811374621157525,0.29020984468648292
1.336032661833245,4.7445740466314295,1.4329361236521352,3.1393822003733245
5.1712069279201698,6.3816758491207555,2.5296757901714364,9.4784972971534351
8.9690460694455396,5.2013306464819919,2.4853719523424327,14.231506288716037
2.2299015987119617,6.3029409883186736,2.6175080507953643,3.5166908599897391
1.5596591534942459,9.5241003273776439,0.60439228557451097,4.2205823195861187
3.4281927512686412,3.4753284885396463,2.2443830745815512,4.6559650019596353
2.6774892802961747,4.5562374765075138,1.3505056210989823,5.9522344386685626
7.4618898553548973,7.4943835583729363,1.1230921835675554,25.205376705478937
1.7121800968873415,5.544029543152277,0.90162502860778315,3.7226065613581705
6.5523974036585777,1.1135428185182352,2.6672173202609235,1.6664294873330037
1.3111827654932915,8.5978333019331856,2.5151578960236023,3.3045526308977271
8.6141340996898492,2.0694192418479744,2.1272013168888915,7.5686646164417484
4.4163215594821654,9.7987437967224675,2.4823474363449227,13.253227571699204
2.6225428383507143,7.1778705151324349,0.34016494422874105,3.1402895806738949
5.2025865423360651,7.0184124743009422,0.89767083896102529,14.274687830472699
4.1199397350427018,2.8447372392681256,0.62631277837583876,3.4349484923898035
4.5650856838673075,6.212207509516408,0.58868006061536993,7.8734343681139478
6.4240320611587638,5.3276234923497263,2.5939183245043416,8.910486448990671
6.843263108688082,1.9793797272714615,2.5134122663054796,3.9801410001227344
2.0786785517755848,2.6635909392916957,0.3335770507239974,0.906435049959601
5.5905731833858923,2.9322762352967926,2.7168646922583592,3.377577370914413
8.7319145380613925,7.8145219979868603,1.6992667259604053,33.836704517814198
6.7743541309613793,7.062064733778028,0.56496606907481373,12.806709079750082
6.5927256593093935,7.7101031214083831,1.731977088689997,25.085876415635056
6.6851653236051902,2.2482486709094425,1.8222658343608664,7.2785951982955464
1.894854645439525,7.6999426070119696,0.53202447715055223,3.7006695713507582
5.4788140543948316,4.0758063573877816,1.7490373637957284,10.988401706796749
8.5196260003604642,7.385574680617311,1.8151154787951413,30.526840979040646
7.7794287387779244,9.532892811731795,1.9982134630381174,33.744471772022074
6.8974551101087664,8.5277214361724241,2.4850602902186871,17.950962975134701
7.0930604043206769,5.3306182748727418,2.6308059400467214,9.2420653076859143
1.7466047407114416,4.9694830349703345,2.0681575495517976,3.8140636902516158
5.9771627615305887,6.7883868008150969,0.33026698406033561,6.5791943613024051
8.3149344790837265,5.594436699158881,2.7523455924896338,8.8264836075295428
7.8472890393521748,7.7239330987194554,2.4533551502481759,19.249649926234543
9.0457655592244137,3.0541215124800631,0.38850092775988887,5.232549130842302
8.9154494654018777,3.1387556502737297,0.57601535055812281,7.6210960199582205
1.80872178638784,5.3307417205158618,0.53957578318847121,2.476851242728749
7.2327027753825819,3.0677669690742628,2.1446857630480873,9.3167976050149122
4.6120464741100671,4.4801921047744164,0.42172299775448258,4.2289950534910492
3.9699272889829755,4.9828586956357412,2.1937451991657011,8.0329217855413297
3.4141590453306998,9.1392884057269832,1.9798089047704082,14.314586964684864
9.7503649615450065,4.8692276972721578,0.68228698759731088,14.96869855687401
5.8481923784157299,9.06155618851888,2.5672910583739195,14.39438213984316
6.767827659768801,4.3700773009740459,0.81380616637674907,10.749464453326468
2.0495895121745606,4.1198948165353464,1.3997463686336638,4.1604325435093088
4.5309013500765216,7.7443338978492822,1.9429974443806086,16.343125676536783
3.7562661390341443,2.9267715776911105,1.5979661023308707,5.4948377274330342
5.4581558443377993,8.6731259050664704,2.3198788951211196,17.333604183539535
2.7915383511274348,6.4319120041505933,1.4926658381148095,8.9500775540998152
9.2532350442912357,6.5573874897155893,1.423245288778906,30.008867911785771
5.4874502082053045,2.5339695801230899,0.65175985737333209,4.2173020506935011
8.1993532128734969,3.4332453869569379,1.4675465590781165,14.000238008611211
9.8425642454146889,2.9882507353723917,2.7255963585149163,5.9427260832198794
8.1239448052252694,6.5297479380606074,2.3414070484245997,19.030335636330246
4.4764987771874942,4.3030544218206739,2.3295444258135336,6.9894207018432093
8.1232657493251139,6.4733161250788882,1.1573581200018048,24.076978902979651
5.6913895984551353,8.4737093424825609,2.1524243366675462,20.148577311900599
1.8582057428349894,7.6838104977095236,2.3056510118781941,5.2966627527195342
1.0575900613696518,5.1004724997470836,1.4705397773697435,2.6835610565312442
3.6851993732530071,8.0225578294857662,2.2550253610567323,11.454950092434427
2.0524139141588731,8.900192657688855,2.6674687116414413,4.169955885830003
7.046861503895145,7.2887271451532776,2.4316850559953189,16.738155481502485
2.8625004604524995,4.6367323051423455,0.89305915730233609,5.1696539226743772
8.6086931313998072,7.2808651633754673,2.5080668979385332,18.552591777910717
7.339570429624783,7.3925239630169459,2.2867359249577421,20.468184821176827
4.2701487540695515,5.7868015140811275,0.74765042995526942,8.4005545960721619
8.4900252470271198,6.5322985096807971,2.0801077481249375,24.210249880764636
3.4312521263808127,7.112559912286863,2.2491976218802487,9.5005802636531183
1.5747572468941979,1.272600349956641,0.80652838117519399,0.72334613616800603
4.391463121280208,8.1436469319106024,2.7282638620105333,7.1821882517902891
4.8653642456560737,7.2832568741737393,2.7522162949889646,6.725899682661141
4.3377684745628766,8.6347266146448014,1.0554901098737108,16.295775225364764
4.5844645582427663,6.8960036980108361,2.0087061665548687,14.31567038646091
5.5787809965724309,9.3408272342646601,2.7997811237692951,8.7335613452140848
1.4612681754411874,1.7358720699273062,2.2782107975669197,0.96395501291168717
5.9941418810868372,9.3132395455307186,1.9621718370064938,25.801846959184765
2.2467240271304161,7.2334591081929043,2.7239699836598312,3.2957289942918924
3.2661836248774292,2.7625254158693986,0.77665668580722158,3.1620747295977072
2.2517102438343883,5.2637446269582346,2.6850949893937326,2.612317222578644
2.1695541906030766,5.3224438037947621,2.5917501740571511,3.0170456439722115
3.8131896192013608,7.341218129330767,1.3045489380917097,13.50355432146042
8.0912146664285984,3.6760113789025981,2.1898957492855891,12.111532060255515
4.8786457682357316,2.4765158699637806,0.82368892317820142,4.4320410422367598
8.9801187614467075,9.2368962884403238,1.6084758523166809,41.444774874568544
5.0666396869464254,4.9475279142608368,0.77199463854008021,8.7430603031102372
6.2276528308396655,5.8260958950023429,1.9613901807523064,16.775093793283773
1.0941762981220973,8.4515992977753314,1.8534014397323364,4.4403552264194301
8.364717535294421,3.3180789038481802,1.6829695258447639,13.790179469627502
7.2898667301210276,7.7504560687550574,2.045041934806382,25.132166244271549
2.7089535424316415,6.7913687641671681,2.4622974567352989,5.7790679265097928
7.649310462073907,1.7454457854295997,2.5860837647319261,3.5206171593496203
6.7540020518320922,7.1314379911490695,0.83428493794483871,17.840987307442571
2.558308564808641,6.950184934146173,0.97392938042175747,7.3532212617986108
2.1873161876144396,8.726923970889203,1.6337143501512561,9.5253859197655757
6.1873699251203593,9.1147981124741477,2.0075894825562863,25.5508567970152
1.3002941211047254,6.3306275144017405,0.33153262280620488,1.3396749851514862
3.7049963999260012,7.0768495050324427,1.722154432827262,12.959968839665674
9.0843606006676083,2.9099746469207908,2.4856642433803082,8.0613695171841346
6.8497367785752425,2.5078458334359843,2.604667420536769,4.3932632583519196
5.2895609046442242,6.2531308520176676,1.704249706339011,16.391106002703424
3.7175879675159766,3.3141416081094293,2.7165150593985445,2.5404578571444438
8.106468377099862,6.5225055467605006,2.1177283947843892,22.580685312281204
8.2794317263474486,2.7825746582145703,2.6800035469305188,5.1302644363273213
5.0923146634248262,6.6414252238805851,2.5917584574121713,8.8363099833483751
1.8043357602249914,9.8480961594338581,0.69158852432071893,5.6662789970638672
4.6740062745687254,8.4490593755563594,1.422453252771011,19.528620165535997
7.8454109279994277,9.0919331999926154,2.0610545805202336,31.464044461106138
2.1179101247867345,5.9075016322676177,1.0455971350289641,5.4126504654448224
7.5259939675709262,5.2538915753680717,1.8283201928764823,19.118421873109316
9.7968472380517149,7.8147230005313091,1.8372821686107654,36.928633220733886
4.7861605959080613,4.1415261120243381,0.37690245431667102,3.6476670579001524
9.2318777164954806,6.1311189034307114,1.4726380957163514,28.164639442265873
7.9031516967777504,9.1994931835102989,1.5956501117106427,36.341267998097351
4.0851545601385162,2.6842513594342248,1.4298803881067459,5.4284441455453498
6.1191162175683287,9.7466464891986089,2.7262886354693201,12.031593464096181
2.7587697489842373,5.8632411629751431,0.94821559934621025,6.5702279567864226
3.868474967987992,4.7894992222151993,1.7002117631174245,9.1865585176142979
8.5144927201746441,3.3696981378587818,1.5959071043353903,14.341112541287979
8.0916117718142662,4.9949631931641436,2.7365965644814416,7.962515167332791
8.7045737846356666,6.9258399089949911,1.7066850038040349,29.865361730255405
8.390536785689676,9.17183717723643,0.50192578373679964,18.512484053724581
7.1096327590806627,4.6322417505959841,1.8849629392335041,15.660790430054979
6.0022950412288543,2.0020545277933661,2.5402577571256271,3.399248992932451
2.1146592988981845,7.3903818488973707,1.0431159967095873,6.7511798975718547
9.5117802291286822,1.9320541237545599,2.3968284804682742,6.2280438802266129
5.7290861506729094,3.5017833725020875,2.2375414550587709,7.8827557186651465
4.3391978816782721,9.2157426365750386,1.0405437094472614,17.248812199484579
5.1892276507982986,7.7655287676058808,1.4683485475453975,20.042905725920448
9.6916151165076663,3.8989882881330367,0.86714921062061712,14.406247155313189
8.1332536793642589,7.3910045848815438,2.2300985469356234,23.757221013714137
2.545275130713001,9.3997115433736376,2.6459356634278266,5.6894456023068862
6.4324771916157664,9.3673471921828142,1.2695108219170672,28.770549094861664
8.6110717065830933,1.5405673233487456,2.2627878326305986,5.1072314812585766
1.8279214656299716,5.7168248852831525,1.7722345352745286,5.1193040478252358
9.2278561748770791,2.4981517067513148,1.5661768998207313,11.526169346296719
7.2127461462985849,8.357696007699186,2.1913300768470503,24.521734973296521
9.6170377912952638,4.8350559468595362,2.0976221417176832,20.097002919003174
6.3023206195238108,9.3866972287461152,1.6437807124044308,29.500243209633535
2.3923243228038227,2.8259496290945476,2.2648849236463215,2.5982191600931732
1.1801582821653938,4.7843462339666107,0.66157978908487403,1.7344376780850148
5.7778303406144191,9.2405276227922624,1.1467902546592657,24.331198567164584
1.8303086039692218,4.5739161966493231,1.7913968489674756,4.0844003876770696
6.8048256837817451,6.5691569611528129,1.9870018780089915,20.442871325625461
7.8129792434567849,1.2096915292507537,1.0738501750692415,4.1540451935779572
6.8659521541077808,6.5685839067718454,0.64760973484024154,13.60387936954047
4.5091869096029358,2.5715271469904399,1.0243155247448883,4.9533565565809674
7.951624321226463,4.1435157706059362,1.4566300370549652,16.366597409940322
5.0975369858500406,1.1740748894115169,2.5415751977700731,1.6897047067499895
7.9547757994911361,4.6320705404973648,2.0074756653772647,16.694695971857616
2.3479916301298451,6.8780885422364637,1.5989043938199907,8.0716575535081958
3.5315831390086734,5.2377611850064199,2.7366090773882021,3.6440589485226376
2.1204369850153371,3.5538509262111289,1.0257429401472782,3.2218943207325159
8.5685641617474779,1.8719461339684269,2.1012632200928101,6.9177717882494445
9.4929594474836243,1.0472506973890532,2.6723196705169636,2.2479638414035725
6.407862104276675,7.2075363779538124,2.3350838719776794,16.669875355500871
4.7436758867925537,3.7133131091538041,1.5219479744141486,8.7968711052959367
7.8245347716258324,4.6221394855817746,2.3063924088272878,13.407328685828171
7.3749038121796602,2.5849456946958362,2.5011955533310171,5.6954206568775572
4.144596538129024,1.7810991846252735,2.3640768354185817,2.5892559682560705
9.0552116704477967,2.7498733154558588,1.9004558980958783,11.779923926167513
4.6685934272821257,4.0474771133506326,1.3008134980810448,9.1057627710609701
1.2904754599225345,3.295521578596587,0.77372764072902223,1.485938570518059
3.5198982552286702,3.3375783019789993,0.4327485091274974,2.4633514329751569
4.4602650781704103,6.9602391630197742,2.2746824507845238,11.833126438534684
4.9458930177739422,3.6991949529975621,2.0873182596393067,7.9544940431011124
4.7239150554664953,3.3861844975705098,0.35950308103408574,2.8137778119733445
7.5477085778142818,8.3964484038821627,2.4080904504347775,21.213645384677612
7.7142423237167179,1.8711914169961155,0.5773624251764844,3.9393775134757139
8.7369614122912775,7.3688267410473038,0.68811596695870725,20.443688508075589
5.480916045315082,5.1244835411406315,0.31998206821865771,4.4173550729101621
8.6570394440963891,8.9284693333199243,1.2068622307335997,36.115816607882529
8.1546773897261104,5.5696383329698378,1.2032967891563506,21.19297082503466


==> anc/competitors/data/v3/verhulst_logistic_solution__s42.csv <==
x0,x1,x2,x3,y
796.56044370036705,18.586732614912123,0.76472234781164439,5.6642065080964468,512.22275108875635
494.9905957768471,46.32988529819994,0.38543785401698094,5.5090876849040296,229.89588780179977
872.73812792024421,40.158231594418211,0.9010175114059259,8.2854692483878587,859.18882209947571
727.63122615342752,9.9764784948249723,0.63444749322560279,7.1053277174267784,401.21621954929543
184.75961309888459,49.866559602690785,0.21342370757196388,0.26577764997291697,48.146661561547184
978.06011647308037,44.564001093848539,0.22934679530998073,0.49459137146015686,47.071551522708454
785.02573179131764,17.775879703881753,0.72378588423673129,6.0155845245601567,500.16567756335888
807.45787474925839,42.660346084742223,0.25564954279787028,4.8619207562227551,131.46828934004827
215.30226940799128,9.788878934212228,0.55656343142383902,2.601846553429914,39.240547997032195
505.34734410601044,49.959712871340741,0.99259702833583963,4.1865608731480162,435.72942771946879
433.7182218093231,34.955813124794162,0.10360684426000555,7.579103187328605,70.034404863995547
934.08848996374161,34.255625700145863,0.11492182170780124,8.2661148465792991,82.812390334846697
679.47860807259804,9.0698327142859725,0.99377612373745583,5.6122306789004419,532.38985373075127
840.48545194374697,45.366502950348135,0.62617495072074891,3.8536948085710296,327.07360670075332
499.07277894459804,6.3049776442011236,0.21421897796666184,2.7069676149510702,5.2558316260556364
304.51484960629921,15.837262611851617,0.90757197977868431,5.2191847076925342,257.44046787170112
599.12630831425133,11.435984382498575,0.89234227011492295,3.14749618564381,146.31514753313385
157.4355304937578,39.954557331149836,0.5825803718002377,5.6409513704722292,146.01165541964269
844.86805479332384,13.919190224580404,0.65961282687468092,6.7665238250963764,491.54161957886663
668.49795920985832,45.978720220889841,0.34586847235078871,0.66079210919394837,58.183626888900413
782.27896607683647,34.532106769737055,0.14546772673480465,0.010674650227472382,39.406303972110052
419.07337131688155,6.6273219722613295,0.63511084800177786,2.1227713884074295,23.797216186078288
973.62822195541298,5.244342535791521,0.36527967388248672,8.94511497718781,123.39208140525474
903.80900918997793,7.3246062656479518,0.69725894199431671,6.4629076322855914,381.56878607000255
800.54514736638566,32.266632994147741,0.85262065915834107,1.7196035193702286,122.7601447312253
275.17483706677081,41.066681488673687,0.11634448952292765,8.9026396182361882,84.441545661470286
520.04890335433083,15.734876928232481,0.6361423972171546,4.6995594028734002,189.56425914591983
139.42338920850591,43.22339793153828,0.308152485718167,4.7609175667866062,95.958713317995347
238.86054286079303,7.5754373068967169,0.8864996481134213,9.3554194384265514,233.05702714906622
714.74405791820914,41.043373413875429,0.32829805590564565,0.59486692183340018,47.437967897024613
770.2859403170354,46.750794357752618,0.6496931199118765,2.1517827462871852,154.05416398540353
970.75875919078896,39.744877959697128,0.59818675608065031,5.8577132515472243,563.79813045955495
393.24282232433677,36.415435279038675,0.45654985005332405,1.9548650958200409,77.725592685145386
433.41373543138201,42.709109839492235,0.7098586872398146,6.7952700920895781,400.77204198072553
522.60023014822718,6.8068084796179891,0.75319267124389044,2.1409228933672022,33.974924023088661
270.52422317585712,14.080194982357492,0.61024401578744814,0.99156970598814342,26.55198575347746
216.92935480192449,10.621565568753939,0.7825800134662787,2.0698515964083972,46.078731623246341
528.13443360334031,27.703894558684393,0.98507536839364385,4.2273403427206224,413.33636681503492
304.21841414579569,38.533465774798003,0.47734514911072468,1.7613829917307988,82.943624560056392
702.8325952142593,33.35053300593794,0.56312474669697776,1.3469202492334731,63.237409016710295
493.43672698509766,43.300899489287076,0.11122289014709191,8.6028188621894088,98.602768867436367
849.4103764520537,11.984584659849091,0.8164257006793405,3.2039720359730781,143.64587445497196
730.23859180202419,38.057949137082268,0.56820706034139445,3.6075868651825358,223.6491823093809
381.12997724383695,13.686867089100684,0.46716528732450868,0.55270409501227635,11.769520089545193
849.033821255681,17.184143809301013,0.18466476678045624,3.5736962350205417,31.362036526969437
824.28792174712169,36.945711377658675,0.90069077950785759,2.6480717732157966,283.7650323227607
448.73054112715704,49.109215320440683,0.45550651603650083,6.1048506734178858,300.33285893721558
359.49529353721971,32.519462268968127,0.71432343838829837,2.0539029767240669,109.1240979922149
714.24595357747796,7.4525141746083019,0.23443674073133569,8.8836545306284052,54.844295795001194
225.77723524837882,32.73390364673898,0.9653946665869293,9.2966662091955516,224.05288794359183
279.9173822275975,6.9057748211075189,0.26059758563964786,0.99831057176790194,10.061012660689242
106.62604277590496,44.786557011506773,0.27958779360954134,1.0740295628857721,51.694150488154207
808.23193975192453,36.931022829527933,0.87308457450194243,1.1532643811098797,93.477704278809796
698.36577093282892,12.790753089012645,0.92132446972773807,6.1956925631031199,593.22477839592807
734.64884076370163,9.1274452620889122,0.29093266677097129,1.2196896420962289,10.197879704129445
802.65612791977105,13.258995299614353,0.52282079935734516,8.5238231793026635,476.8642268909411
513.02419798450592,49.101223079938663,0.7601454141065469,7.5427151493789246,509.62089152199167
611.86707635760445,25.635228910632041,0.89052916042972141,8.1980885823802403,595.3601997411613
225.8172983148917,40.28364267536336,0.44114742553357467,5.2606052688602087,156.80312490273315
203.07706618237609,33.638375394849959,0.56531753816448627,9.9667721151915352,196.40503675463992
701.56266561142445,30.758591748138681,0.7675447694677614,0.44175102944161271,44.763905694588665
523.98658552881921,11.530861459927237,0.7580223789875159,4.0126496418611337,168.008470396333
608.71249583306997,47.571100410114276,0.8046641170234764,3.2393666893763617,328.54167795191881
788.49897167442305,18.560418463162307,0.61294043677737375,9.486454987126411,706.42250943820932
671.24648800053171,31.010774711339398,0.1941535871242977,5.7686095849759287,87.546338756798889
598.22146059219631,36.489917506507979,0.91357596179023604,8.0619096544472519,597.03858077283269
603.28644467087224,34.215491986038899,0.87901528538892537,1.7034119365851885,118.28280743118664
373.55508825635098,47.326748436298331,0.81828769223649978,9.7863414390043886,379.14809953719669
127.73605111114546,11.679754546402609,0.18987622944465654,4.9863954687631518,27.829731348309007
493.04565030912613,27.875873230112393,0.28395763037328625,4.9367207627064582,100.90286746821801
293.12620553757631,23.181547583334467,0.76924032859688674,9.7088472854573773,286.2450768466918
467.67577935217253,26.337592826717817,0.1208260851237518,3.8073236121714507,37.024912406991575
868.06276594134954,10.364788678898508,0.98130217033655165,3.9752502455499297,325.28342769808211
310.54553727880671,11.03425744427444,0.4394302123201127,5.8475270280493667,100.8119202886527
152.4724675201594,17.513399560156582,0.74738128032174123,1.2805261054778694,39.657234027655505
353.24550281979691,18.711707169237407,0.89881397963923904,3.210856264118549,181.22918675853126
364.23438199001527,24.255644615660749,0.45516689933507404,1.9320832244513053,46.272526600858015
695.7248632542055,32.494439616648272,0.38721923973969941,1.032834791070496,51.332537214588811
601.32893710715052,33.558310283821839,0.647867016008422,8.6614460633102013,566.33630601647178
805.50838819577211,23.531490346350662,0.62289043637324559,5.89331166127476,435.56041873976716
697.88218629464882,23.395239924291371,0.4682259798623174,3.5867279152791118,103.48341572402863
465.74817529606349,14.79328370136329,0.64159728028093765,4.086693773667128,146.91365810232682
832.61834619943124,31.473781178405371,0.94184323260984526,4.3151900368735463,569.5432437177144
250.27562791693353,19.266841009275705,0.52087623096393687,6.3314918214470941,176.05218451018075
120.44086582047443,6.6226925424813663,0.27706796267556821,9.2676939148899322,45.903720480311293
181.04307469807759,23.828001987058716,0.43948538459470354,9.3277961965698246,163.40571838330217
750.12341553680528,26.335970379057663,0.45469628433380671,3.9149197953066341,132.65450159911177
515.68950722624868,15.151679069189495,0.21799782372359788,3.2926245959776956,34.871303377722874
245.14460113024163,30.760606990495205,0.24658435049909944,4.5104650018525501,73.747709342630444
550.94029759302725,30.459735519436443,0.71610586605430948,5.6793423042849254,423.38476767299784
237.08089244185157,36.590098149966714,0.40552997878801245,4.6181791144974831,126.6453976440509
726.68833756996241,34.15768169905445,0.95940855267022684,6.5875340981670094,706.2668187602427
501.54064801662764,34.35948754344642,0.31923707082274666,5.5439902337976363,153.40705378830486
442.91910348683422,19.22963683208194,0.18903205459434008,3.2071554669407609,32.463725571316758
371.36088023308889,40.434449989367927,0.77815410670023211,3.4573080576263262,237.80050490977786
667.25433380699963,29.711497261985574,0.89293244672608307,3.7859278755973094,379.30672317467713
425.63134949805141,24.413818783095056,0.35030202118433906,0.94639768249388689,34.835663088772357
178.88492738449088,33.170561642347565,0.28187929148093016,1.6606263241397312,40.558001240830627
206.20531190846378,21.229580050261443,0.26718952138397845,7.2311380214538614,94.206116842717449
965.70789809456312,28.07326600730412,0.56981107122986108,3.8909671152208003,208.73914325949414
917.72262163684638,38.151755981699914,0.52157497712209389,2.1453897256014365,117.26606347850651
729.73642042967458,44.888129902566845,0.33349585586908082,5.6267241057485728,214.2713078806598
339.28296531356762,46.447573878283627,0.14065580529048377,7.5553954247342725,106.33131688959456
972.25873961295144,27.663481633239464,0.5333422062936527,2.5742236234537144,108.02991265976311
800.8758135692151,28.412380163325608,0.96339911287204749,8.2678988192374447,798.2142966247186
745.20117024309604,40.994168484372643,0.68726728067739695,9.275048596250496,721.17868557770259
504.42535192940983,19.150281128489056,0.54595590096575664,5.9739452907384072,256.79164626063749
345.01740566064313,42.682206305528084,0.19962286662665452,6.6894765899157962,120.50197068538999
186.75186593814936,27.236374093284056,0.32719266149462856,0.52575990323055377,32.629955440965809
912.34215688945756,10.213552595087076,0.36529655461708843,9.4551989102190639,237.70523335429556
510.19866085024995,8.2426616182824652,0.78832319734651091,3.9248473426494379,135.33795195465569
282.12702831570732,42.889694496775839,0.88903971753815736,9.2390040054542979,275.22264790520035
375.36096173558724,7.5005562608095051,0.91147766820979459,5.7897752475024253,300.73022947078425
621.29761204770637,17.627514626014516,0.98611174742567864,0.046187988433276095,20.249042862453742
259.09550464530855,20.035851822569562,0.98413001479407924,0.38541999323435716,27.347362665263955
870.95285568313795,12.784750033621719,0.95769921949118331,6.8041880566992194,785.7467942130852
782.66757685168909,19.125201641089514,0.16463992645259595,5.6266801383193314,50.569800842159893
747.5166603558431,38.421165502628853,0.22401418233502468,0.26532437206074344,42.123915449035266
488.88373579759332,5.6607279602031841,0.37401987382842961,7.4345996122238533,74.753172235138294
664.57795663219883,42.222804103430889,0.59760842865801533,8.5214533706918179,608.26395053106796
625.68817202146204,43.54466106085512,0.18728009983493138,4.9641748243930826,93.605527148007909
684.86194139933798,21.751770793619666,0.86121726202192828,4.6575744035725499,437.07752171619177
175.99988902590019,11.912580457728566,0.65508056116957813,0.054731088346274825,10.136634150346703
474.22666195354867,32.037818357528636,0.58812796207198448,7.866497124935993,422.76159893852207
137.45275647570324,10.385265013920245,0.24878019103056204,3.3071606674610541,18.97192360850531
544.59173732006707,21.421371248521364,0.32792992696017764,8.7876361978253961,232.51676923059355
396.87509109950679,48.129313140543758,0.24428082248403227,3.7306058755805305,99.245905736813455
230.07176997944219,49.79590126626367,0.86673984201531873,5.6507791063070556,225.02412775730195
193.06267095029648,39.744720110956351,0.62580507405509633,2.7034178819932753,112.29540978741606
628.88011495994078,18.993267946434479,0.76161648476767008,1.6058831258491868,63.713592478996212
253.5336716831975,35.944927212474163,0.3664295766190232,7.7490790338132793,185.09999897419962
932.60810653911744,36.743286446780573,0.43412737337944951,4.965904788462816,237.53561860972519
622.95502573035549,22.45287628236424,0.46436946798388046,5.3648792375225076,188.18804487008876
412.18282408135337,33.839988556377172,0.78401347456963133,9.6541595348173548,407.66127525215029
631.82394233327511,5.4827440239054308,0.79511768890711121,9.6357991222215365,594.52853067552758
120.52348392672775,14.407594637100866,0.28613217476262853,8.5564212170240346,75.302149870188032
962.70329191730082,28.628973633526751,0.94738497106428909,1.8760929276503358,145.84352780238825
534.07309324861023,12.368808691623315,0.20858980369931776,5.9427269430157992,50.053643543930413
804.46170452525757,12.465809054444014,0.90650987418126727,8.7814742465553746,779.96714269162999
174.45699993019471,42.633693074760707,0.19035608108482838,3.7446393644893772,70.167621927635679
537.9924977543443,49.51098512076225,0.33808583003617998,1.0110616593558497,62.595522404475815
541.63629491906886,30.018624261280177,0.86183068246116123,8.1096290223992185,531.25773119407597
944.04380947748461,42.758137889677101,0.26154286511147873,4.8176355136217168,135.84356389184168
614.55524713846785,49.564474894682263,0.47221113817897287,5.6439268035917856,333.27325725940625
526.14046095125843,11.371814985594861,0.50487336994971366,9.8214429631784448,400.18526316368593
340.27809678270421,25.171052596445797,0.32073307572088872,6.0721143049407207,129.87585479340188
398.41209760829696,22.665772212886395,0.73922068120238793,4.2497938566610136,230.27865120231041
568.605162224384,8.6022177640783255,0.86620118446198346,3.6998436784719777,157.22566046152221
495.02031427454205,38.989857775763504,0.88711762587001464,4.1761929265404563,388.54972107366632
119.45087189229739,24.520056229516683,0.40538993116290489,1.1839908317866876,34.512318139952377
843.66273177492201,26.119712038568057,0.57776535485903302,7.9475055841757181,638.13518515239969
906.54469465579007,11.780283821595809,0.32356576347908639,8.3771685818704107,140.59341064339338
226.22418009874968,13.141699350389066,0.32031685139513089,2.8439713457340887,32.680562179225788
598.63252918514445,45.819662997029674,0.24512865656673172,3.037966184099441,88.498769656968491
197.71816702189921,7.0092090038425496,0.94601710972676323,8.7433425633481328,192.24633033128544
705.01608373583053,15.478352822466782,0.89918994574502198,0.23970355527955456,19.613744197989153
353.11040545510753,18.142669864153774,0.79962284199492306,5.2045744376722771,271.85722048414021
693.4803712227116,27.058889408071387,0.56589536915895611,4.6367571468150102,246.77240835755242
754.29515285819434,31.390032785665817,0.54154712396068472,6.9012676957845978,489.57248290346814
791.78274272589135,27.198048913279997,0.57677109956424821,1.6339170014945448,60.80452988069375
196.96685136030692,8.7851900550596902,0.58291121221938036,6.6833074079515375,141.46453351317345
924.41066062384709,15.96503543250711,0.49110677622792132,3.7673400787487643,87.279768906385328
307.19259180539274,42.961477314314351,0.21857934960286074,6.1871477816964209,115.89110431768046
133.6713005585618,33.691491521530658,0.21309746758168241,0.40095009872775922,43.685732898477532
599.367222452335,34.211707256042345,0.95702474426111495,4.6172719718450939,504.44811186110519
433.8300554761949,35.159146490810969,0.53382768362771549,5.2225089398237214,255.9043162495021
846.81076881917181,39.330635856778805,0.95788497241467008,2.1432640285498659,229.14201730708189
827.42632485787158,7.6148816774651298,0.247219189939099,1.396236541791207,8.5676392219251163
385.42500354044381,21.497377321967559,0.59897489683594018,1.8847430301230139,59.826291589678512
957.60945556277045,29.278734586775542,0.28694552801638529,3.4414107806334804,74.901274612991372
361.82605432610677,20.230541748379672,0.32786614551394139,0.96810149304971449,26.85098383518357
563.55141630854314,43.00154929792339,0.1270491208850609,9.4731979572960441,121.51075693543976
330.36858151084243,26.715762886428227,0.20705797966619019,4.0499406149581727,54.994383549581194
942.43921304406695,39.588241525672061,0.9251635668662761,8.0896960250674894,924.67017367732979
248.14703582381634,43.340698259652605,0.38937969233409853,9.7441712310884672,222.20351228486069
140.4195574530961,27.715616730657413,0.64731629072313246,0.80735280002739107,44.871385556695223
491.58735400273417,45.929850974210744,0.51851271879034566,6.5166946793499401,363.87360083804873
993.13800765025337,31.420577324164125,0.46040612072075049,8.7140908674121391,638.35576326944624
902.50953962942253,43.26234344751748,0.57869748221146133,6.3423443396672834,596.01413332832124
773.74721751125435,20.326585801618592,0.26851505015380739,4.2902612135741265,61.314391099620742
901.71324179067233,27.446763133916836,0.98974350866761884,4.310763576379383,621.6266163076217
904.10197572807692,28.913496845205998,0.83647708183347669,0.3589888600735891,44.597431068399558
566.97252434780421,9.724087215323177,0.76745316945836373,5.3460075128927533,293.24969759016733
384.33614664771369,22.934862801569327,0.52188336731255724,9.9354299678684743,347.85713125780535
794.8111888998892,46.280195264825423,0.23758940991370239,9.5870752597193416,301.7474985467606
695.49513685098498,33.387450816413406,0.9285992724462111,0.40399228842163182,44.406037837492732
436.29195598633908,12.987796209663536,0.40724836064355485,7.0579700362948818,151.28783238159329
185.02000125536375,20.248503602432223,0.1450960207272404,3.0176486669693081,30.865477813512584
772.11065021412344,13.622135434821493,0.40816330912956578,9.0298915340613668,320.1904924951869
336.21446433057821,6.1170409309357643,0.8150113274462959,0.45114745709278536,12.384328627843404
943.13183548040126,46.7357206326812,0.66043787048938729,9.3587410201108057,903.99962816561617
316.8735175051163,25.169329771559216,0.77575472627037367,8.3747574378777685,308.92013329945695
210.4821391703374,18.839078258935377,0.81427184547613962,1.1750438225260151,40.228920999009802
848.00140491241552,31.931473620098146,0.29075914997248831,0.59824337317299192,35.435033619228051
237.95588496204465,5.3291505331857039,0.93140498448386222,8.3470766432693591,238.1249515263919
261.34147734196517,17.510994797036624,0.49419064262833534,1.5575767097457938,37.633963325505199
639.44451236875921,36.636505956450165,0.67511228433774817,5.3489815297587047,449.58104414162011
887.10583675371799,33.519639788116834,0.10207789532806781,9.1574485787870952,89.842519681226307
276.79119914311593,49.181267639414095,0.99403164857006021,5.6744811354932336,268.13767533347237
379.29130561008532,32.916096934611986,0.35280674736773965,3.9723330147282407,105.90435540157426
799.66435441705983,26.487764313247975,0.15585679588613971,4.4501605485399223,46.529702936676152
974.64378345487057,39.264465343280342,0.51243583738286258,0.63117170703871017,50.28365734608176
550.66706758210807,45.649754238382386,0.21612705146383759,9.6875232136159877,230.45990138711838
229.50775229612569,37.431317602325819,0.23709403914181815,3.106541850810828,62.108042341685398
112.54265893738139,48.344505059722081,0.66905453172718909,1.8936349167285382,77.640335977731311
306.69042699896977,40.190232683217971,0.45363465241320999,2.8604730184039528,108.50029995897772
218.63999600786894,44.006064721786693,0.92966720513949552,9.6437319489147892,213.59645365892732
709.89280625157176,10.134683203263673,0.38724084514726309,0.94286053488007004,17.923644450530926
209.64925416567803,37.958607634720444,0.753562115545511,8.6730304050118132,204.56180661528506
555.69693845856978,24.803991478731589,0.51498948713941683,7.0784389440144775,367.8553423036783
724.83619207859783,29.889671108507386,0.69395617101635088,8.3001917915902812,673.5250914181463
623.00494829881211,34.434608426706049,0.63972582104439135,9.7589754036789635,603.26284182679422
279.79808649405186,48.641680251750621,0.5255055754830984,8.4215465551687192,259.49024264454829
823.71207356403647,49.306013664423105,0.95505498516199339,9.4338235127785293,829.05086398730919
743.86641665422155,17.970271046955737,0.40844227847946024,1.2693525679091977,34.231155160278774
765.08560352398763,38.018907384706225,0.25951195112434533,7.9578856516697005,224.59641755770843
217.95197640158193,38.749259207087086,0.71028465479184544,5.4567569408104779,193.41921880418354
211.37842328531013,20.592178759087197,0.86140680517711787,5.4349559507986065,195.52519642721953
934.80629590585693,10.574139868889946,0.13622836594593141,8.9892157632051362,30.482727908585677
457.82037444244656,6.8426132128573887,0.50466941958041256,9.7180381864671119,313.47324323660706
370.85382260284575,39.980440738813037,0.90323892071859369,7.0483832304318099,368.93442046863066
539.72564081638006,27.036488381760766,0.77465675703058079,4.8293838947178394,372.62592316834292
696.5777914872242,49.349307627271678,0.9926269448478654,4.5640385790184537,600.44022573002462
960.06093134227297,25.923805528714386,0.57827243043751941,3.8634145722318181,193.60540335186994
357.80160419384953,49.006264058322813,0.69399614692103617,3.6159902957266263,239.3752298458773
932.32758638082441,23.520920098732695,0.37223225302413532,3.9150684168443139,98.17490955982241
122.37354224763068,40.715696775198765,0.95278203969939312,0.89753235251195274,70.544584244853155
599.67823809414222,8.8168672540324433,0.42970193970088266,0.77436085260438214,5.7724553962999412
670.57760051297657,29.995776956199375,0.76465964141796572,7.7986984387231173,636.89434881410079
195.30766337567798,41.092690414357591,0.46282618370717377,4.4607289292022614,136.42597663385706
226.30563735752139,46.611575024894989,0.60563703705669936,9.3068448854462051,216.5143516332619
477.20288738467343,42.016239077784419,0.7478042815193916,6.1222100859395248,431.27708882120777
969.60872092886359,6.6636827240528405,0.55804073657621889,0.35175982184419752,9.2070808884499904
636.4382979109356,21.77160535880304,0.91637769421855764,1.5752334131747947,81.805550548404554
939.72089944019012,7.191431254123307,0.47737088913502923,2.0581979301300759,11.458158627188588
823.92482405167368,9.9177031001551104,0.68236461832899264,9.7573602438966063,744.07413301919155
520.64344139976242,35.388753290036789,0.40812618997004868,2.187042261516349,77.362912191749857
806.28710432696869,37.096618834026415,0.46734100140791179,5.157556762880513,281.1535308011243
116.05310557928897,39.817430723823186,0.4960450974101972,9.3617693164019613,111.66970854303841
198.22959708916144,43.94554466250483,0.21322631648105672,9.7719272991435737,136.14936034707219
846.48575339446268,38.274416081442943,0.18255131115310602,2.3636043538354459,57.360492700733914
817.1353794926456,41.039221644798445,0.70074093083208211,0.4911764375004013,58.523130874929571
309.37666776979029,7.2033669420475661,0.68996596450874703,1.536018325377585,18.678905549610512
577.69263153914812,15.554081769858437,0.69661874278908575,0.63328478702558089,22.162464798107969
645.41423863000978,32.985399801886061,0.11778980080842251,1.9512424109233639,41.342040756353391
880.96505839841006,43.615638708117039,0.3938921584046019,5.6856971470373541,281.55163165308437
642.79644160485304,5.2025056222846606,0.27802886253327724,9.1244879629564188,62.032134756162066
471.31441234631228,28.158320395235741,0.80033628028961112,5.3721888369434003,388.34656929390491
436.76563906646442,35.477932971397877,0.87456736125651713,6.2598955669908074,417.15698680937402
483.29387773615889,6.3323280107875943,0.32201233950353259,2.0186725160954113,15.881449113343695
686.73792302197671,23.061000089902457,0.7010642429631877,8.0058362067385005,613.51553437142729
880.74156857709238,45.303569662266355,0.21642652311244701,6.1778890850558321,142.7351494797449
508.50719386866979,35.222576398513638,0.34763727304154202,8.6413682919272485,306.28598223202431
323.05560665622227,15.69462635122688,0.22478904661007759,9.4884310700578407,97.260602065493799
312.996126697823,43.375150833436066,0.35516868993930628,3.4790077575659231,112.20784916930187
771.41285221910175,20.661414053428146,0.70726289261435016,0.9057905853543935,36.414643660732828
834.91188708151935,43.400510201482675,0.91929421916672727,2.2592895791678247,256.82482534908411
194.75027186871245,18.452464300350748,0.28227016713176739,4.3784156567583725,55.354233565378138
159.90297125966035,31.564411289741706,0.58787113145564729,9.4569365182447331,159.40005636607825
634.99029738080662,22.862303048652535,0.73125199111908901,3.7830982237341528,235.54364982260037
231.55591977342846,17.367127283978014,0.95763022163700917,7.7077321366536999,221.24578487671386
842.19777141070722,44.895090297734114,0.64905443459845646,5.4047669217075498,552.85036020538325
379.30120653166699,13.44171568727711,0.32959623792464265,1.8280877043097654,28.808619663881945
229.48473967402839,8.8165216056093385,0.66293034122254269,3.2073411895345161,60.192105838479286
928.87342523870518,20.386712234554714,0.38844204551021455,6.5319188502281866,201.7505403382269
248.97855046175036,37.293761643870539,0.97851555162253701,6.7285339468489349,249.77184249899804
356.24807410414201,41.334422268932677,0.45970852164727316,4.3475974680904619,178.76521544323302
238.25205567285278,49.943451653004416,0.71688494868491281,2.2864560266211464,143.87629704210175
203.94105729881949,18.336292565502422,0.12090482411208264,7.2190677951267634,35.45157181732047
119.03321470279603,23.357387800907699,0.46005530152127982,1.6887304161271477,40.36242639010662
149.85586824783411,11.156957511333182,0.8875968519902605,9.3666969186512663,152.43020224594454
257.17732384226741,30.86923683303651,0.64920469998992125,1.879035790364767,81.498415312688365
148.04373936445785,49.891101676831276,0.49954859775637872,1.0731236283252044,64.296736970433443
632.02943449987413,36.539645455429635,0.94234374949215327,4.9764770236537883,551.37530554199611
712.64307411955576,31.784577818601729,0.86858593853250621,5.1954959810969399,579.40595383226344
454.26741114882543,22.656609181480729,0.38999410644064447,5.0819291477824482,125.66547026578833
386.19198725684447,46.188444212849966,0.59009356183720563,4.366674893388395,248.51156167984897
554.0736133200071,27.361246825865724,0.54084183048321643,9.9481489282960833,507.89718993097529
887.5044480111477,11.046511099087766,0.66898225010337609,4.8628061267058182,224.22342293151712
866.01846413998544,21.442030843961007,0.40070014026288003,4.7794658073983101,123.65071842309693
139.12755581151276,8.0225000981495107,0.31978450068929942,4.2176606271456132,24.160456008518384
263.34856863687168,14.08905669599517,0.92140465172998243,0.66825754701462903,24.987976988834312
313.0703839939564,5.7950951449960488,0.93148704954865569,5.9295663114961608,261.9361259715792
324.44881824899062,25.397596242507355,0.85899059718578108,2.2796777222318241,115.83256699764397
614.10938656849544,33.554311922830877,0.9803839876881052,6.3760898022904993,588.96808072837939
474.63618313287304,20.448160807050847,0.7704923732017197,0.50833461948477154,21.378480239679277
144.3287079348346,23.917179717737469,0.78820050570579969,9.8138710125300168,144.14433256603436
436.25272461361442,48.164417278005914,0.78633108276637664,4.6900507901267217,358.51697599866071
571.37765384587351,38.838340470871195,0.53254686784807592,8.967553715906984,510.59972691915442
191.5047126133444,29.338548662522804,0.51080697506284456,4.7556117323293474,131.46682749036967
850.11269840970374,17.804339380032136,0.31620364853410288,0.60330818574221734,18.851097327866345
146.76567981859384,45.364855944784786,0.68033727492336138,8.2221354609380697,146.49278373628539
932.35768211625589,15.579370259629677,0.36038812249210106,6.4818372966713431,138.12497366409693
189.20182742188794,19.640422873250468,0.33202756873211897,7.8175704757394513,117.80963729213133
859.21745643797749,45.907916649032686,0.62736523668644928,4.2816986350887332,391.2095227226672
912.38782953485543,28.829392487828258,0.46898414940253885,6.3793674424664495,356.62970238886089
981.61361252793347,38.404307723808948,0.29697094791516898,8.5622900379660756,334.15103892030322
821.82329224623425,31.583515737369474,0.83445041507754802,6.3106544287188751,732.01012228310037
801.52978669419599,34.404764405427287,0.87451292736493835,3.476736348359033,389.5388298644861
678.23494839599289,18.472248118167151,0.25092956771000285,6.6252959436619987,81.577757299325128
801.09671912031604,15.861742773199831,0.10675632951999989,6.7185418861406729,34.494162933382853
221.09698757183236,19.512155622589937,0.40251697167643641,9.6058696250662496,177.38969168370704
582.46123235287359,11.994870383754012,0.81775975211267726,3.709123215416692,182.7354232210142
562.80058317137309,44.344146438086334,0.85525647961089202,4.2508176751413114,434.32704885515813
871.81492971030184,17.746111996255131,0.22449616310444431,8.1212296118705911,100.54964357212332
516.5194290341642,30.267022748647307,0.79690231106474607,5.057623147427412,402.46398692379921
446.58054649031811,40.63884913136183,0.20413375057848651,7.36573093115733,137.80548745458637
675.60694411339909,40.272084921907108,0.45105633114087629,4.5970946445359209,229.1862637667015
339.81698575076143,24.72738163628868,0.99874856351072427,2.1549514181270046,135.46671011531544
225.79156985856116,26.431578886402654,0.27333174090781887,7.4520384278101082,114.77236332978261
530.08954662137126,49.761578702076115,0.2385672243198638,1.3115516918470993,69.309358124835953
475.20043173539653,35.356886464056082,0.48052029929211415,1.9858366353130807,79.784056433866226
309.31294647598634,41.658729940304724,0.65770167337287533,6.2682498278420864,277.65258105010474
430.7606291036152,45.614928614865434,0.93961070417192794,7.4726980019206977,422.69648608735025
429.75320484362265,40.441542630320264,0.98273903097973081,8.9468788686781497,424.81027486057059
394.74600797129091,13.333070522910541,0.16267657293225518,2.7258649741589167,12.976674018590344
441.51767175423606,30.297683018190749,0.2241977656131148,1.1072425860055435,41.0568294930262
717.16901091035083,9.5852370791545205,0.81166417650639444,9.5604665952262913,702.61204894300272
367.18882711415677,34.381495695379925,0.34356893704377445,1.5442308802214244,60.628073686510923
953.97213404380636,47.990724268451494,0.89636415355572452,1.9766698225463952,220.01742486312534
924.71321758436011,28.072942893505008,0.69710793150617811,2.9132945355846571,181.07236134962778
532.81938547007076,24.483762179049524,0.20066032214260948,5.2939135402628743,70.927780538785782
395.52508450421993,6.6129238138173427,0.84927635643160637,8.8282556603407798,381.18435311925805
581.89131084700284,48.189853504814913,0.25872074200726825,7.6054602272986696,228.77834703018706
863.7044398962621,9.6351207858571453,0.4811458552116884,7.0815755384263515,211.25118931857784
687.32860650409179,6.848559198718112,0.59696643570339702,1.7518056785600367,20.21765019481942
823.95264515236966,16.072997517722229,0.55068953417225042,3.5768263152597424,98.534414959400777
579.45004845916617,7.9488695263272096,0.71754662405363534,4.7840492608667793,175.23381802333896
669.62586634085869,25.480302908529307,0.68741806138232964,1.4742595348558585,59.475374713273268
359.34005276421556,28.223951056570058,0.99283780497524943,2.734297021266725,204.42695526808077
761.40384607926171,19.065647706286278,0.99947971830176907,3.0833320395284423,277.41308616772602
282.16413381314652,7.2932217158698727,0.56481346237207686,1.2727619832903925,11.395198903842438
725.31831593664845,10.0220165712152,0.18567917826477759,5.5023969190825763,22.562998588350258
874.64716149330468,22.302697009546765,0.75505896907184655,7.0502819652419291,728.51427518334344
218.89255357138956,7.7237802871941259,0.97899767039493024,0.69931631476861211,13.722978916776796
652.94176648772782,36.418537652446105,0.38649374886611831,4.8112310176314974,177.18721266620742
185.58617340694116,14.315924368616539,0.51508799725381649,7.8221119526779503,146.72955223478763
753.14406544428414,18.59322059526373,0.48229923233391037,7.4799012895244683,365.43869211327382
176.04389694116821,22.735659973014386,0.14627723910123644,8.1507309621875415,55.956776185074254
942.34584043056338,23.747433488111653,0.7050379881011003,4.4824063317060698,352.49672465708534
223.66713703402195,5.0747318453660242,0.41800392556162103,8.2055708263986062,91.13653462044627
962.99222131817237,10.043166694941389,0.80871748716835201,2.4075307121426945,70.573255560899995
820.79575847658703,43.824405368339512,0.84890806775378747,3.6081056141751535,451.25303002582933
634.31380401971865,5.0554878130358656,0.83910770793806089,1.7635557641780131,21.092692576069929
804.3616941665922,27.867531011579381,0.4749993982358921,4.6748453942857182,202.37132979517131
815.60335508477726,27.027590292824364,0.38939111401680959,3.9206002241544322,106.42602585765228
951.42435653559721,19.989237245478702,0.7739387017003494,2.4092711641431217,115.8712671675584
328.04501845526852,24.409715906590232,0.82125049045845067,7.517807092307816,320.35754826792612
631.06830582247824,40.126151188696291,0.54213170175222958,3.1384677211164655,169.28032632531168
185.54427780796109,42.854166779673037,0.90372791758267268,2.7280433014583574,146.39021103685536
654.54913002170917,16.715684453686251,0.22951782647070246,1.3089033085049506,19.20900765306979
254.16217368350993,19.512069843547842,0.89116190169306408,4.3882170180194873,206.89473032246303
608.45555032519769,15.911728386274973,0.18648570967469313,3.0296462883730202,29.687620134558991
615.18746263046478,26.59385302479793,0.23817296984915251,3.6927284134096858,48.57602211514839
519.3866376831046,35.746626094646587,0.58045601194656438,2.3599726262055265,121.84515037161829
570.36859796181056,15.271379395853925,0.16076663216867354,7.6315548981990045,36.571639857437717
787.53105100592916,19.883108392468998,0.14752639126009934,9.3000334735471739,70.483022174467621
819.32024486085993,46.86730779151177,0.10046686974913498,4.9793185278888767,78.680595876869305
542.93789401788626,7.1856180431131129,0.49268499372483687,6.4299842334083257,129.91670514906045
639.63409737035101,25.734632235780481,0.79716149316300677,8.6717227660670595,618.8597269220777
938.11261212109162,37.020111871855001,0.1313545152519241,9.9882963733365866,119.74654700521789
207.76022965101055,11.770430520086332,0.6870318458192699,6.1351648472983209,170.91018076928648
205.39320931009945,7.1318309002466833,0.84081458567456779,8.8977946653986866,194.43544068294653
178.93811071969157,11.219241723733884,0.25120076372008404,9.0860824655564194,75.433679689726603
692.076956536475,46.347043708880726,0.23217736133926384,7.9145148780762229,214.83399061185565
476.74747071134152,5.4166901819505533,0.87472087625848249,4.6093139107311023,182.5852817260168
796.88927452765893,13.474488866510832,0.84081214895508527,0.81154000423899308,23.861681025499351
704.10827197773335,6.4077580805740046,0.58504758963776826,0.15805555440133845,2.898372069440688
400.27398249541437,9.978326040299148,0.83727989136458225,4.7720063328292461,236.27908216472849
908.52989262538222,32.906717898273328,0.18348046968204529,4.9431453353461769,80.334750314706199
786.27893236358705,15.87375089325886,0.45503336614487899,4.0736238786297232,84.420345298395844
343.48144681915812,30.614542269380458,0.76401780049573553,5.6816735129136458,301.49600104686778
427.7728159948486,31.558792224475678,0.33170676339156702,5.5216270330442709,138.57915077925205
382.99598218383659,43.224589989040055,0.77709602299019753,8.3661304103269298,383.77239257649427
241.85048376249969,5.2133626810343268,0.55376074395173247,1.0865710326226241,3.8757191581238857
233.00503528797248,43.401625670406503,0.77523938915340973,2.2517766610554544,138.70954279830224
942.51471703816969,32.860358889213828,0.51821167407159663,7.9300497895963042,647.88222681049922
494.11363347887794,12.323456874723092,0.43111390619963585,8.4783686722365452,241.00446307057143
444.98784049966883,39.782182466087782,0.29727029483076911,9.9482421362086786,288.24331755159335
756.71713780964012,43.497119380576358,0.28754140729151356,8.7291201638708422,321.16315875787848
597.69375872760997,16.441856768937079,0.7763417295142564,8.8989900707233112,572.1358599862217
942.52598815461602,46.345715640620639,0.20701931323056444,3.1434794262990486,85.395922833097146
802.27134451845302,25.450584363439603,0.17738411509985064,4.0166163400937638,45.260879964513997
531.43260771208634,32.154100444999472,0.25866222851991716,2.6808510482055103,51.815176269778533
438.72352613274359,49.309229012793963,0.25781186030852971,6.0629939819271561,163.74416748850638
987.96839043188982,21.269123538763971,0.84079686052620972,9.3880535420703843,964.18149832756274
745.98421240327912,41.592170561905078,0.45865596112679119,3.4464088651161773,163.24842267709968
956.075194003457,19.327960302280683,0.99134961162443413,5.5700178188145024,797.18744466471173
206.63071949533722,40.964608500867094,0.22349013201155116,2.9629963045348506,63.433696964171979
865.48031127170429,32.033026348818908,0.688185843124279,1.697999737727075,103.35550212083129
673.36649559208684,14.736006285143064,0.50385655648112559,1.9518552981865567,38.235950278462838
209.72951050160134,23.631174220515636,0.45362635902736659,0.57945344538129939,30.723352439076663
629.43219997229858,19.293603546360274,0.88757577914867403,9.4929352300925736,617.89800303813331
717.48672859490387,8.5148776886163748,0.97803608124555963,4.0287960850762961,271.32279506975107
111.07241729974255,6.3425646544863863,0.88557306289676085,8.3412089200210815,110.82076489265449
508.88616565757189,20.59153949332314,0.27307061113161973,6.8132947268969115,104.35931414117901
842.85956007668904,5.8565366517868958,0.29871812908804063,1.9192116141108539,14.016020287855149
365.82312280968085,12.446949091179876,0.69046649118555703,1.7546224657908782,33.822269018092442
512.69327361869603,37.633249438289099,0.36017522347437259,8.119882015105448,304.42907207458961
498.08271436110385,36.864105605761452,0.76125261770252184,2.6471171061953735,184.32530980512826


==> anc/competitors/data/v3/verhulst_logistic_solution__s42_holdout.csv <==
x0,x1,x2,x3,y
421.66763364292854,7.7066811362723762,0.9081705973394294,1.1142209643175227,20.542426160297051
434.98779295624416,36.998390819958587,0.13035523645128719,8.2738290795553464,93.377952128010222
618.40329610775802,46.174212566721117,0.31124207018513222,7.9516137586628446,302.67209357099631
772.38270305557262,16.977773347586023,0.88083860301346972,4.5197710941866962,421.97332121127795
266.14661618571938,15.333116194219503,0.15852117448965314,2.7129579008041671,22.864559288295585
626.14508157172406,28.011445554726578,0.42105819365463382,1.1654120626032605,44.494896792061454
581.29511021060773,16.729047768307236,0.95059238452981309,8.8009531542197941,576.767334902068
642.24295170996197,32.576802306819033,0.17159700617298765,8.1806086907710824,114.73459630845886
337.74729363357881,34.123133970743538,0.42996051530032275,2.1101259208655421,73.560729362315442
113.19830224551545,29.025610208091251,0.25187008854565623,9.8587552305636734,91.13513021086365
308.49307371014743,42.453901596688873,0.47559989656803137,3.3908225124012539,137.1532528531348
900.43739096105082,39.98381871211658,0.57231755456265176,9.3162393587934442,815.57501049938912
906.07693858782704,18.93484499867964,0.48199691063192918,0.5853605782603688,24.937109373630236
161.69144805698849,5.1901718279723612,0.35799018081130596,8.1051235970655959,60.864988889519402
463.64185989833493,34.420839274458515,0.27597694621219127,6.0658559034908786,138.9002837019803
864.43060085545278,6.7284583617364158,0.49882674219262224,2.5134979109619495,23.123420664645735
981.34068231069705,30.152487743947631,0.76350773363031421,6.796626437724842,834.54342494268064
601.50320011790132,11.936037901618445,0.61436059006131727,1.7756340774790602,34.191015874561273
385.40632331887934,9.557493125445605,0.46470674591380956,6.5554113962137901,134.3247372548276
639.99952267454717,32.109346183092626,0.73444266508322498,1.8414228999374815,108.54727593110121
877.11890774084225,10.795199486069123,0.26454948696777281,4.9971255337448914,39.165355800697824
251.09993841473778,47.314769485116202,0.84609241514356182,9.4786356410673012,250.74475549772475
274.5815091874025,9.6297254863675512,0.98616958138530242,2.0574092216420015,59.467475171485169
562.90905806362991,15.002986241702112,0.8581266548458566,9.4910829438980411,557.00361149305411
190.58063977229642,18.864096079439797,0.49361338274655198,0.37562899430190089,22.258234682819797
805.86026092287818,6.0513933617378832,0.60893601362895922,3.1418977687079974,39.293244125506035
499.65659696802311,24.201876228803286,0.11243851414248954,7.1602727923791001,51.077035878410761
830.90949050215431,12.558896132853127,0.35350857553957071,1.0393570545034125,18.01423575373202
916.41106628402588,9.7988763941983503,0.7741783292390616,3.8152583172743504,157.33082350812998
711.40970992352391,47.984449652629166,0.29221432155890803,8.3770302727903179,324.01558092227197
339.83429968262294,40.289555553732711,0.81897914952522455,4.8820180307314223,299.04231368575381
555.20138408565697,17.588740787904491,0.71040764850227067,1.008847486044453,34.85865059205944
395.3786558581894,13.14208457869046,0.81624824589246936,2.5466435911286767,85.241468463908191
717.39009363557545,36.813102280926863,0.81786444353360632,7.1280563288217911,680.42335699969317
749.39778389209698,35.026409422538606,0.54950521329127811,0.19841434521741363,38.85210750899693
866.85792009216721,46.553259133220322,0.62726219173206654,6.2585079662905043,643.2512179193443
461.50238878513494,46.694125306212293,0.60540250024506415,8.3916565502402971,437.34499425640519
797.57752919988661,38.460184041538589,0.83880490478264957,9.2881895879426466,791.12155784371544
290.18090232573911,23.192322886637172,0.67787440137449217,2.3692826866465824,87.66421654531284
494.40765987908441,25.558017435295763,0.50689341023814027,7.7442407488692613,363.00724593651069
289.84327270129535,5.8163201653494525,0.27999061209299358,1.4106180693834536,8.5502073203802347
833.3441653933204,22.202981882826602,0.48714932611950057,9.5378221047526868,617.02075204122536
822.49571923889926,11.270318836951365,0.7559190943311771,5.0760282001426296,322.34115904956985
746.42145878383371,5.3029708461693472,0.22082744267491794,2.5233420008048766,9.2092247073665909
392.03949920191792,40.34002239340483,0.78578571712211887,5.8136598120935421,359.51785146009911
772.810868299243,20.780808624363857,0.6829592013259298,9.8464677309032247,740.62569089768772
766.42339395795921,29.051866362602148,0.10378664299500137,9.0825932480230733,70.389306345052916
829.65360253914696,28.98819288870569,0.27262878279377256,6.2643516427126738,138.12885291925238
352.45465747227661,46.898521480993665,0.33009332830330551,0.17576745915386938,49.308113212417233
414.58708028464793,45.421051990726113,0.93416726665104066,2.7704648014593172,257.36214656275433
955.6494989745504,16.278870349353401,0.89302283288791151,1.3051566596950515,50.324238648189066
372.48293525785226,44.030994385667533,0.3847569890198792,7.843719806159493,272.92295723099608
348.26357105252032,46.191129631040781,0.31939420221879816,4.1237568261650539,126.54788779016287
217.64568336187421,16.455263986861127,0.96057272912218494,0.8579494678149302,34.206037838264479
702.1618533433882,30.838283540185778,0.66112645654724145,1.4515506089894459,75.193193500745608
138.26105667123755,7.6557330059190054,0.97240290013149355,5.8723646140046002,130.86751904694236
957.06569865074675,19.83680112062784,0.49599252335291788,4.1949640199922893,138.73298315490803
959.82990675359201,25.457964651203337,0.88705582410700068,5.3882187622567077,733.66790177052462
936.57013060584961,17.622896211967607,0.7540161537300023,5.5748261813896338,526.39767495897649
277.05573769187924,21.595502226919471,0.8982897778846145,7.4264343036665963,272.96455686997746
167.73896191746411,15.832297875799986,0.16735152828243688,6.4009609454133578,39.126501936230405
286.8399488370452,24.381682985849707,0.22568733673522029,4.3788240796205962,57.28907273279404
110.15377346213781,5.1480848675584916,0.34227285497911786,2.5716298398776072,11.645812813758056
441.64753048124345,16.894502543777509,0.1161942812729625,1.4395603946954616,19.832385728183613
774.48122590144192,7.8620834567666869,0.1676151798362637,2.364067694811447,11.627597033858896
690.49448003012844,45.793920866055387,0.72801226624646997,3.6571929683951501,348.3279256459623
133.26502397869623,11.949149846916436,0.751290412278387,8.2363961883197199,130.54262930556305
957.55384531596837,15.500574546675864,0.89118222467473618,1.4471330725327136,53.991144550947951
171.44644856853375,34.847843739379769,0.32769306159247635,8.8031914627502168,140.64530388439334
765.64921599581658,37.797474827753703,0.20218054459839252,3.9197923365636225,78.789571045516297
415.32372879947849,14.556656294471701,0.12610566334789966,4.7808484844748698,25.851111654745242
593.19133067396479,34.793947542158094,0.75794756215271841,6.4306832471215731,528.38912067284105
113.48493750185945,31.144204946494941,0.24427496246906827,7.2165821619197938,78.072934443208922
893.09635202008326,36.651691507487783,0.91559512084908379,7.012209766437298,860.36473520890786
990.11926653294938,9.7850266987367931,0.55698474814805876,0.38541081417824752,12.099421736755636
792.36736239896379,20.393259182389926,0.33429319388927986,4.6921740641213248,89.162735584171941
580.49078990104204,16.881830350793557,0.79434833867182308,9.8088167296132429,572.59223889707869
411.23963576154745,19.154346859809134,0.36393235306455352,9.630561748324574,254.61720862462502
294.33226888467402,29.653610087808957,0.42804541393317341,7.5069580209048992,216.57737302013638
881.86226695378173,22.810719973962708,0.40428295650531842,3.784761434419762,96.338405342062529
314.2080973028061,10.857984674966341,0.73737753673982653,9.3449972858763193,305.52627369830299
159.71177311846873,30.399145516529153,0.5152443420983841,9.9920846938411216,155.86045888037376
876.82994134269552,42.749993340989136,0.59228194673294632,3.5704417352309203,261.40316976862363
128.86643654934343,47.194450916079411,0.50648613847175494,5.241673225436517,114.88747977652822
217.09377666425422,17.837105659991906,0.88496809970315304,7.8852112701454766,214.85680221845416
954.83517956938499,6.2818723312506082,0.75525703685826417,1.1111199429301089,14.414555459535878
679.71930891504906,29.601574650873086,0.51320915605238759,9.8307247916543812,595.49371952891352
641.86636198912879,22.257012376127758,0.61946714663578051,5.5594780044613659,339.7634479653002
889.62912736055705,9.6974608603532495,0.98087250861344222,4.0280238468574598,324.03971429910894
664.56988343680882,48.390383006707722,0.75073868524725551,4.4496962314236654,458.01302099381377
486.41882126266643,28.344426192823633,0.75354170380983554,0.21210626732784177,32.924358871343678
963.50979923221894,49.284462990781023,0.53208870445435896,7.1001920185044103,676.50960880383707
554.5978658570948,44.375005381706771,0.36402620314665779,7.734824733725115,328.49179581703021
551.25491273267153,32.303906794921744,0.12592935784616871,0.10847345243317985,32.721832516733329
299.69149833818869,10.735976016567498,0.39391272610473982,5.8180734896169772,80.54883871360866
555.84266274974038,28.461000025681951,0.34155750208099322,5.3486823534101093,139.59791274525514
355.91731833658514,28.732353927762286,0.58942864917852178,5.5544865779434698,248.70615133968738
304.05628931603371,16.780033213366025,0.78785155477839031,3.922421488969249,170.93563810657142
725.65063101205817,18.800344543196594,0.22184025663669282,3.8996911369492073,43.119402772478253
561.60307614360113,39.030400196045726,0.57092105688670958,0.80436545222352329,59.374311381039007
452.72945694366274,24.25083745586749,0.34543316178050165,2.6373291113092687,55.859514549883151
644.893731467713,41.882154981404604,0.41904032586846807,4.6744493783305288,212.799431824544
109.37541261597914,17.295893312347911,0.90548076563990876,4.9273222181084799,103.04268362570349
381.48414899286325,6.4594777942146786,0.25062449735209391,5.4110278260324742,23.904145957509481
848.79636256032768,24.671334129367697,0.93219272399422981,9.1115841460163622,843.0306364437464
971.08614512078725,5.1499211170469392,0.48703662763575439,5.3966963389747633,66.782282080814298
646.45336662748412,9.4130654050599674,0.9886012819757023,6.0325227593541584,550.66827015069816
662.75563068675433,48.78175373001126,0.51588156874212132,7.7059146136899557,536.08918133386669
835.67736505665266,13.846469199672253,0.62391916317674523,7.9579390436228303,590.95340407774313
933.49400917451578,48.293394178585174,0.46485736473673533,5.4782702197534716,383.19782936482488
646.74482521627613,15.293930205108811,0.40408403833464135,4.5559073594675095,85.651931339568478
150.82237485760606,23.068698371805311,0.69438207456980217,2.5405202068549269,77.388932668499478
385.74812187486907,26.925600328283306,0.40675257306745416,7.8574891426346696,249.61650299193008
867.84152624058618,35.416057142113544,0.2470810309947655,2.3682962065244895,61.583072710010867
330.24224228734613,23.677080294781359,0.17365025674152043,6.7992530443919481,66.369422803354936
584.02061124668353,47.530336144646476,0.32022965309856405,0.62524333470028504,57.03753800797918
607.65250300844127,40.889418241428181,0.59218667105957101,8.4905465094760686,557.06226575198775
761.91551800932882,44.920350915211756,0.81618413859518579,7.0412092013096048,724.97208018026367
948.08345908442743,19.134800250712285,0.46309329501690299,7.6037178490138082,389.32242450275265
642.92861354131094,26.695965724814709,0.73666788462542776,8.3348963036294226,612.46440489813926
528.02503691976165,30.433200863487993,0.7213871115870214,2.103633819044223,115.16780005621887
126.71272466018699,22.93090848910645,0.83767753110293175,4.8127020769134869,117.29141395368183
232.28114428489292,31.528805637700351,0.54069752369753887,8.5909206041902237,218.889285499284
836.46863285965037,43.679914384352777,0.7951806945074481,1.1082230358169309,98.188796175177501
706.00473043671343,26.877402724510901,0.53302662532786149,3.8119384004644097,163.71691403373768
849.00648127264981,8.3651019069384205,0.37572303787588301,2.9901161470706308,25.211019117006646
955.75100625014909,26.383320851683507,0.31972658736407233,9.521608453059466,356.92150270000644
115.2152000223992,28.128385970179959,0.27428120130014122,5.9153849932616689,71.509523939798484
269.01220130487445,18.161399620525245,0.2433485867451779,3.2854318088125201,37.314397216886171
886.74716806253286,9.6084605414432129,0.3860284150416522,7.3907433776076958,141.55138635929904
821.36100477619925,30.99106399058218,0.65916334715616109,3.9084946732808303,279.41545405756483
314.00582514323986,14.29041843927936,0.19201070257010877,2.8702830101747678,23.993974518938717
742.5402415177781,40.376430918869296,0.5806347556976893,3.0724383942026225,189.37099380794967
506.07835940030702,32.216908178621388,0.2419649991732909,3.8398819296376328,74.331378466468209
550.73230464254311,15.308599341350728,0.51449096218070889,7.8022160581401216,337.54477381404746
451.21629428457754,33.050495321042902,0.66546673346903096,4.6195818547406713,284.69934563933998
744.43534522678169,47.339231161967319,0.9597235065792098,3.5460712526317471,499.67264482936099
566.1097184982433,17.503429305963017,0.56351551790377863,4.7963366408712318,182.58675173502635
790.29677754731676,49.720787118001134,0.98305796773256504,0.67521007438528402,91.159652173382909
499.16195370978761,13.546501918457892,0.8875405862635295,1.4990304353716011,47.644865290668733
284.74960029195154,47.581830263790401,0.55904608542649659,6.8520883781811381,256.96144956404487
784.36835473416886,17.154005642210038,0.37978478775105218,3.2614920626319188,56.186753432940186
327.45048357995427,41.283443779698153,0.95178499572315112,9.1930048362294698,327.09111658395494
581.75112279441703,24.283896523883548,0.33815145419056858,1.2167976506547185,35.882507888367442
845.88437348782338,27.56593087552297,0.2904216549815441,8.059493157044793,219.27127956921944
861.20855638086357,14.656576084282902,0.40225133568871496,3.1178560398151345,49.269468421807645
139.25498600149842,49.376112521865629,0.88066098542601723,2.1809039901845404,109.93548644962047
959.42321697577506,34.662615385820104,0.59555779551755272,3.6443771952791826,237.19905045137176
215.33971931726188,11.814362916403478,0.56407488260588345,4.5049467749008265,91.358051958646953
650.83301538170633,34.813829199712941,0.12625830594461682,1.8252720007951695,43.237239866388336
476.72281382789811,49.662261518186675,0.36746807000010384,0.84298061081063524,65.227749883115706
498.6774855939845,22.976287258974022,0.35005865129770031,7.9849666620452888,220.16070343455527
692.82461842118585,49.722855906285176,0.39693223521760668,7.8733004784330536,441.80355571658652
206.30901036857171,9.7589341661761999,0.6504861063270948,0.64547185307749277,14.493098125402986
222.6749711009108,32.073258869137518,0.33749135903927141,3.1662313791146746,73.216998605992927
655.83347273127799,45.357735675809323,0.54093798807787352,4.4818134890906265,299.25233873413356
420.08601887500851,5.2773936451308527,0.35401394200710934,7.8699903437694543,71.850073609146833
973.97274019814597,16.762074092424513,0.11178378691900571,4.3220693568117543,26.886460125698065
162.25412560272699,20.030193893654062,0.7448238117930791,2.9087751542558085,89.468295540638138
139.81113291388331,39.210656591961715,0.11981199788918617,1.7749737033046042,45.4797952858274
222.77831495928893,25.288689636476835,0.44844214399967397,6.3149187716525068,152.58875791917103
550.48239437143957,24.019454537047842,0.42213826545495214,3.4443024697953128,89.933767632932202
264.61790025483469,16.516499995323599,0.61122280073585933,5.4906229581701513,173.64887826887812
757.12053549430584,48.29022973254262,0.34771262558907678,6.7732072743887048,316.4269858544003
425.99113740193309,43.033363529958436,0.53515749844569316,9.8224547073532076,407.10442808346181
809.964177332124,24.907052015123188,0.59286768979901094,9.2968368624504318,718.4975958574787
965.37125530241428,36.56938201788698,0.40899570432482657,7.5437805756985785,446.71746509982808
409.96002893723403,33.28599606313707,0.1114537937018969,0.95858824239245854,36.703122283859862
467.99222287488448,6.5165126146645811,0.66773534380728816,1.6868439312244365,19.532769123662987
689.42047244231276,9.4805159882975332,0.47661369950800114,0.6229922300841384,12.697721197329225
371.07960888114803,37.006297734254034,0.21835966750496733,7.2597105110597706,130.21531048714934
194.80042283905181,40.91755622616656,0.87972980845794357,0.1610812687244656,45.685914324768888
754.23544226912998,32.042618469363632,0.84087299328550913,8.669234449781591,742.80889887745377
457.00319076680211,49.488598483004175,0.79035137913013598,2.1030827369554506,178.35652080171153
718.61981189482526,43.044262081703373,0.16386867360617829,8.5740043212971191,148.13937295975649
608.6681100055207,10.161854311892286,0.11673513262394586,1.0270900046483677,11.4319723596783
999.35150338932863,13.423036616203564,0.88286680873686063,7.1725018325994663,883.92644540978711
542.61047231101429,16.85536917658029,0.50996564831083302,7.5779471361022015,328.0178341625911
309.5653816115078,46.578901718983033,0.81368472006940917,2.1441124961352962,155.84112775437526
501.99386955973665,23.514718133769023,0.62059330285728287,5.8678949561265892,327.38520430338082
601.13368676556092,12.082301703756356,0.72849943609887635,0.63277452567374715,18.935071358329708
363.27042736586969,10.308865340499837,0.77806959822327915,1.8430121983528902,39.654139869086762
768.55351258488872,43.711503329780911,0.73183084663673936,7.1835222167844961,707.43217525026614
634.05066750689207,31.625755081684868,0.6427820480764882,3.6742599790371289,226.81711127209098
679.08630637132524,46.906024069309268,0.19209398524364557,4.7372350017958098,105.6929167114136
198.52310798539648,12.352384052646658,0.83672346545022747,7.033848056497761,190.54027846859691
955.77548986438717,16.343572536604178,0.35936949839871601,3.2702398588281403,50.982864478619327
504.79602334590493,39.850495310978211,0.59761028199237853,6.2675410236631537,395.72852898425492
142.87781236617914,16.191942266420067,0.49378385613840048,7.1563546168674641,116.30863589589393
169.20701765089061,27.341230219549566,0.70045950470879326,8.2926408072724627,166.61225298203212
853.41570215228012,33.15964966538553,0.19512045495668379,6.6574001155902724,110.14258159200796
269.60945706186129,34.448351063370055,0.96406917823166227,0.89280508088497745,69.368742576086575
843.05214466325174,21.338483085721155,0.19504204667671005,2.6581565586809583,35.230553258914121
847.54326987011359,45.142552242139452,0.83284160163365395,1.9715040776984871,190.83477804124385
806.88265416554157,21.561757061956161,0.2365070485860403,5.635379233828921,76.079570514271836
641.75064924684614,38.340360858770318,0.5061265552036448,9.3997584157849463,565.3445686358973
643.81788168698995,43.149408319835189,0.89908545620668623,6.9960574060652734,627.6140712172529
342.11411533520186,33.566119290435694,0.28294308180309696,5.9640180941878205,126.68864464456493
137.56849493208603,20.73785222645531,0.68216807100981425,5.0579994634207655,116.7048687436004
739.5894104356903,9.6889112274096298,0.28174705753309792,3.9482892849069948,28.703103042667774
113.42163406141896,47.270351459896901,0.64335047472185602,3.6522692270202217,100.06289482357008
119.21071281292514,14.982745114889616,0.55550929007982064,8.7522812976834281,113.12351417952895
676.0217249814566,12.653240896988104,0.95718697170926104,1.6642176779574769,57.980428739409874
956.22843393651385,12.9533563024969,0.15367985475050971,8.6170917087407481,46.942791968688638
303.74972328689825,18.099527721121312,0.20147535441449257,1.8267818645743727,25.476882516111257
106.42203631911103,31.285159181055768,0.11222954256393347,3.7608147104830483,41.333045078433535
875.84310228784125,11.754116563709312,0.88847025579514871,2.0000133866737069,65.19086362442512
584.59051613826796,38.980738496263626,0.42133346177627595,0.43359776226457036,46.176910773235825
396.04469516901753,30.137823943945779,0.1514487969671621,5.1586443120200967,60.386521106919048
305.15978465811588,17.602728239256333,0.71142601035798181,3.8397315044481504,147.87562695961202
702.88625255090437,41.568028264015645,0.92769669415936529,2.8370380849789409,327.75790617211311
829.74486337702285,35.52103653220378,0.93155090616152547,0.89119286029471501,77.200871966509922
988.47762615468469,45.747723368634865,0.94011804185333292,1.171018705982334,125.86652017792275
359.36817491975432,28.447807011655581,0.60825662215954091,1.0732976043856735,50.934500841277575
946.70591395986366,21.025297233705064,0.98754067956120517,9.5945359529145495,943.51781876351106
460.52577210725849,28.505326600223974,0.78596671509522387,1.6861387772821956,91.60228963014842
117.87960396255988,25.024387896805866,0.23559709734903247,7.0008682911230755,68.812415943316125
246.01205744944292,16.680266302561247,0.9722499963699911,0.3292337508719223,22.400117191642256
384.3571418965235,12.455033905325486,0.66782524296569412,4.3521247350129224,146.01054672900275
180.22486023735433,23.207284502483716,0.75450909811852096,1.1305756938601119,46.412769465894279
557.24865742216116,23.929856055632701,0.96837630239721018,0.62536323898072066,42.334198853715904
163.49607234617895,39.876086855034181,0.43099331623019199,5.5094438818980906,126.88976271804178
148.3491944757497,25.193494105614544,0.20875636954943111,4.0030705960233268,47.554892970446581
652.60189724105533,30.463794603181981,0.19201062489879106,1.40578459000409,39.334553639150855
155.89537090920044,15.880043076257321,0.44265865294763462,5.1968460567886252,82.764170186741609
811.07774688781217,19.74901689845753,0.22553829703261719,4.1029703294376487,48.041838952865078
105.05989416852849,7.8319420385309737,0.99320948636167095,2.4911532149951188,51.358441622031627
133.60326618332451,23.722870233157145,0.50785700451476867,6.2073627132619889,111.5221368472851
517.12069279201705,31.908379245603776,0.90268328446171719,2.3807540189694141,186.48682264752159
896.90460694455408,26.00665323240996,0.8867339028432758,6.7614648383938656,827.88271034209072
222.99015987119617,31.514704941593365,0.93430289828633128,3.3707196396507011,176.89936508984457
155.96591534942459,47.620501636888221,0.20958122280682395,9.652339378923676,119.88830527321416
342.81927512686411,17.376642442698234,0.79997790684935843,2.569774981158913,100.91268119461236
267.74892802961745,22.781187382537567,0.47818202359563355,8.7880647910342873,230.64328243814256
746.18898553548968,37.471917791864684,0.39631318608431998,1.5515773643291852,66.468468837871967
171.21800968873416,27.720147715761385,0.31658501029880193,1.0915137972716982,36.709158632612741
655.23974036585787,5.5677140925911761,0.95219823529393255,3.6712144685081505,144.36730407146507
131.11827654932915,42.989166509665935,0.89745684256849689,4.8574408875911645,127.76903011275387
861.41340996898498,10.347096209239872,0.75779247408000106,2.5381324464370913,66.170891435171811
441.63215594821651,48.993718983612339,0.88564507708417228,8.1602637832713292,439.07531984441653
262.25428383507142,35.889352575662173,0.11445937992234678,0.4523574206262293,37.523646137115676
520.25865423360642,35.09206237150471,0.3151615020259691,8.3114581634077247,259.21033045946382
411.99397350427017,14.22368619634063,0.21747260021530196,6.58010186945112,53.605110818778137
456.50856838673081,31.061037547582043,0.20392482182153321,4.929247479645654,75.922992052337506
642.4032061158764,26.638117461748632,0.92581059682156308,2.112070157629252,150.40476777653444
684.32631086880815,9.8968986363573066,0.89682841586997275,9.8989833734299211,677.88371360253859
207.86785517755851,13.317954696458479,0.11208773826063907,3.4857164868306989,19.099308586230656
559.05731833858931,14.661381176483964,0.97007128921300934,8.7875803377056396,554.96632443085309
873.19145380613941,39.0726099899343,0.60373602134574589,1.9644523469691844,116.10892221022407
677.43541309613795,35.310323668890142,0.19538778486693295,6.7822986539907824,116.14207362070933
659.27256593093932,38.550515607041916,0.61551175192839891,3.576754764146004,237.03211055795299
668.51653236051902,11.241243354547212,0.64801570036991185,1.8529443998659745,35.945914827908176
189.4854645439525,38.499713035059848,0.18352881177419883,3.3977746924376184,61.082621610184056
547.88140543948316,20.37903178693891,0.62165345096646218,5.6450018324508822,308.75934545440026
851.9626000360463,36.927873403086558,0.64544157236625088,3.2482844283706647,229.51580341451177
777.94287387779241,47.664464058658972,0.71135684669372223,7.0409753427298547,705.71636727192947
689.74551101087661,42.638607180862124,0.88662170447872735,2.199516639071569,218.34790831504154
709.30604043206768,26.653091374363708,0.93909013841681976,3.5815682245486293,375.96570620032048
174.66047407114417,24.847415174851673,0.73653671783864727,1.2333110306908035,50.908276203404114
597.71627615305886,33.941934004075485,0.11089611426172083,6.748875279578856,67.474772454811202
831.49344790837267,27.972183495794404,0.98284441329626826,1.7468993242722597,134.99104070070024
784.72890393521743,38.619665493597275,0.87520785408934343,8.4397559449638564,775.44752588975109
904.57655592244146,15.270607562400315,0.13186033399356001,7.1399470119549502,38.14327581856746
891.54494654018777,15.693778251368647,0.19936552620092424,6.9447812845192818,59.52934223265342
180.87217863878399,26.653708602579311,0.18624728194784965,5.761501433359979,60.724356768613113
723.27027753825826,15.338834845371315,0.7640868746973114,1.28643022447961,39.586214748014797
461.2046474110067,22.400960523872083,0.14382027919161375,5.5210223299534134,46.801950513763501
396.99272889829751,24.914293478178703,0.78174827169965244,1.3461794157037399,63.889920054506923
341.41590453306998,45.69644202863492,0.70473120571734693,9.4347069350595962,338.57758636690471
975.0364961545007,24.34613848636079,0.23762331553503194,6.1184205206070068,96.307027290052417
584.819237841573,45.307780942594398,0.91622478101461102,4.6204984882024105,498.69692199336453
676.78276597688011,21.850386504870229,0.28497021989562965,9.5427428628593809,227.43753518137606
204.95895121745605,20.599474082676728,0.49590869270811888,8.0185648274158208,175.50536697369895
453.09013500765218,38.721669489246409,0.69147907997701907,0.51318122696521806,53.276549949384275
375.62661390341441,14.633857888455552,0.56726779683911344,2.6129195552281281,56.887616585331926
545.81558443377992,43.365629525332352,0.82715640224360309,4.4438997349286247,421.9769448380095
279.15383511274342,32.159560020752963,0.5293597017213314,1.4982328205832196,62.382836142477963
925.32350442912355,32.786937448577945,0.50436830396040622,4.7178463782110764,262.82966077296817
548.7450208205305,12.669847900615451,0.22663354865439958,7.7109089210235062,65.556255593585917
819.93532128734978,17.166226934784689,0.52031676126812199,4.4080483024743877,143.37692074199128
984.25642454146885,14.94125367686196,0.9732146890653699,3.8192608767131029,381.94384842160792
812.39448052252692,32.648739690303032,0.83490653743285603,1.6350859606695611,114.448410205914
447.64987771874939,21.515272109103371,0.83063599329287219,0.91921508678395436,43.758538432668139
812.32657493251145,32.366580625394441,0.40864892320064983,3.817808297874119,133.97942312672612
569.13895984551357,42.368546712412808,0.76687276120031667,2.6401467938246856,215.44827807791592
185.82057428349893,38.419052488547621,0.82203436427614995,7.7556020480740298,184.61433872268384
105.7590061369652,25.502362498735419,0.52139431985310769,9.0114001700497557,102.81177687608897
368.5199373253007,40.112789147428835,0.80380912998042364,9.5948473394991378,367.17550349308385
205.24139141588731,44.500963288444282,0.95228873619091892,6.9012114766016435,204.20941066427756
704.68615038951452,36.443635725766384,0.86740662015831482,4.0109691933214053,450.16933701889815
286.25004604524997,23.183661525711731,0.31350129662884102,5.1347784496999802,87.573544962971255
860.86931313998082,36.404325816877332,0.89490408325787207,7.1469430406649419,829.52382346732134
733.95704296247823,36.962619815084729,0.81522493298478726,2.3235050350284778,191.29202305910769
427.01487540695518,28.93400757040564,0.26115415478389703,7.1089928770996069,135.594823090533
849.00252470271187,32.661492548403984,0.74083878932497749,5.0766982861554162,536.88016011089883
343.12521263808128,35.562799561434318,0.80171114387688958,8.7950533725215188,340.57311548740989
157.47572468941979,6.363001749783205,0.2823502172230698,3.9848709589444842,18.081821771621524
439.14631212802084,40.718234659553005,0.97417499032379207,8.4252396282270468,437.97823086642279
486.53642456560738,36.416284370868695,0.98279786619602727,0.94833519613956141,82.927706229394488
433.77684745628761,43.173633073224003,0.37197643955453585,1.999344120428751,81.835501551479894
458.44645582427665,34.480018490054178,0.71513421995975279,8.2072483153606388,443.05691027841675
557.87809965724318,46.704136171323299,0.99992120455694633,7.3259933180658781,553.88559275123362
146.12681754411872,8.6793603496365321,0.81215588712409115,3.7169974985213647,82.382303335091208
599.41418810868367,46.566197727653595,0.6983818613223377,9.4247650875131086,589.71766786220508
224.67240271304161,36.167295540964517,0.97262919411753923,5.8457592635226661,220.76715101263764
326.61836248774296,13.812627079346994,0.27159640689059977,8.4853577177571697,100.18678653361717
225.17102438343886,26.318723134791174,0.95863419618174373,6.714377563454363,222.47849708570564
216.95541906030766,26.612219018973811,0.92503006266057453,9.4430861712480372,216.70612898873253
381.31896192013608,36.706090646653834,0.46163761771301548,0.55727880407679398,46.171085221476673
809.12146664285979,18.38005689451299,0.78036246974281209,8.77258268244932,773.7075638962009
487.86457682357309,12.382579349818904,0.28852801234415248,3.83199277063241,35.584180245000169
898.01187614467085,46.184481442201616,0.57105130683400518,9.5669773722355931,832.8811694400016
506.66396869464256,24.737639571304182,0.2699180698744289,7.9210775682982799,153.69357486564348
622.76528308396655,29.130479475011715,0.69810046507083023,0.54388434784355288,41.68321871589567
109.41762981220973,42.257996488876657,0.65922451830364115,3.6414021523083315,95.636120739012512
836.47175352944214,16.590394519240903,0.59786902930411501,7.2687781312641144,509.87543936991187
728.98667301210276,38.75228034377529,0.72821509653029748,4.1742272415843971,393.57149797117984
270.89535424316421,33.956843820835843,0.87842708442470763,9.0528041089952449,270.23186175235907
764.93104620739075,8.7272289271479995,0.9229901553034936,8.6520484235328148,743.02341400689909
675.40020518320921,35.657189955745352,0.29234257766014193,9.407851693465858,314.63734856735641
255.83085648086413,34.750924670730868,0.34261457695183273,1.5454322235387907,53.898482729013708
218.73161876144394,43.634619854446015,0.5801371660544522,6.2799912612561375,197.94664288562541
618.73699251203595,45.573990562370746,0.71473221372026308,7.2595550961986843,578.16589479662707
130.02941211047252,31.653137572008703,0.11135174421023376,4.6285114797422997,45.524188237035354
370.49963999260012,35.384247525162209,0.61197559581781436,1.2340552471890354,67.976456520228126
908.43606006676077,14.549873234603954,0.88683912761691097,0.56675149239739264,23.802595187846986
684.97367785752431,12.539229167179922,0.92968027139323695,0.22510410684403404,15.392564840807211
528.95609046442246,31.265654260088336,0.60552989428204385,2.6224902402092356,124.38348079282858
371.75879675159769,16.570708040547146,0.96994542138347606,4.2463036644035981,275.65148122192261
810.64683770998613,32.612527733802509,0.75438222212238015,5.238171755643112,555.75871613543188
827.94317263474477,13.912873291072852,0.95680127689498695,8.1842732224849417,809.13253208300989
509.23146634248263,33.207126119402929,0.92503304466838165,5.5538935432259358,469.69392267957323
180.43357602249915,49.240480797169297,0.24097186875545884,6.3833772942558644,114.76475484785304
467.4006274568726,42.245296877781804,0.50408317099756395,4.6208209493629742,236.07422085747666
784.54109279994282,45.459665999963079,0.73397964898728407,4.6534407005267635,511.36164150846258
211.79101247867345,29.537508161338089,0.36841496861042711,2.7322344937927321,65.066740945431661
752.59939675709256,26.269457876840356,0.65019526943553363,7.8170696511314368,642.40983510329124
979.68472380517142,39.073615002656545,0.65342158069987555,3.4106495058342521,272.72881361449657
478.61605959080617,20.707630560121689,0.12768488355400157,8.9543619026263368,59.465685471118192
923.18777164954804,30.655594517153556,0.52214971445788649,2.5409014904124771,105.80437360036011
790.31516967777509,45.997465917551494,0.56643404021583144,7.3604994934090096,632.13342180790335
408.51545601385163,13.421256797171125,0.50675693971842861,7.8833312483706752,264.94053248206745
611.9116217568328,48.733232445993046,0.97346390876895528,3.7676541127854337,472.48204032606532
275.87697489842367,29.316205814875715,0.33335761576463568,4.0062388320856073,85.885877683753677
386.84749679879917,23.947496111075996,0.60407623472227279,1.4981805027811079,54.253812689929049
851.4492720174643,16.848490689293907,0.56652655756074055,3.0346556194989072,86.204030662895903
809.16117718142664,24.974815965820721,0.97717476321331909,2.1131925589166167,162.41225036132903
870.45737846356667,34.629199544974952,0.60640660136945257,0.91408559681833812,58.554745779138905
839.0536785689676,45.859185886182154,0.17269328214524787,7.8848475867838994,154.46726044708939
710.96327590806629,23.16120875297992,0.67058665812406149,0.04459259753886391,23.840686967255884
600.22950412288549,10.01027263896683,0.90649279256522586,7.5847537932299778,565.77778282331963
211.46592988981845,36.951909244486856,0.36752175881545146,7.4624670053425879,162.14835683124278
951.1780229128683,9.6602706187727989,0.85485825296857887,4.7901741178855577,362.5680354311599
572.90861506729084,17.508916862510439,0.79751492382115752,8.0719623220450778,545.22960600489091
433.91978816782722,46.078713182875198,0.36659573540101409,0.59427977260559262,55.851223519636036
518.92276507982979,38.827643838029402,0.52060547711634308,5.5398156755026466,306.8220358929126
969.16151165076656,19.494941440665187,0.30417371582342223,5.9445067462464971,107.84249036468633
813.32536793642589,36.955022924407714,0.79483547689682432,2.9281987180135118,266.72642104678243
254.52751307130009,46.998557716868191,0.94453683883401762,6.5164995197488906,252.16397501403102
643.2477191615767,46.836735960914069,0.44902389589014424,5.060519423320633,278.15576312177399
861.1071706583092,7.7028366167437277,0.80660361974701555,3.6846663008346194,129.05867456910607
182.79214656299717,28.584124426415762,0.63000443269883033,4.9074684695229323,146.81461010947598
922.7856174877079,12.490758533756575,0.55582368393546322,5.1125994639424412,175.74639874182847
721.27461462985843,41.788480038495933,0.7808788276649381,3.022540553480658,284.53546542401426
961.70377912952642,24.175279734297682,0.74714397101836605,2.3728952541282746,126.76513909156877
630.23206195238106,46.933486143730576,0.58376105646559506,7.73598329858594,554.84134128766391
239.23243228038226,14.129748145472737,0.80735857251267584,6.3697863908033554,218.86331202878782
118.01582821653936,23.921731169833052,0.23016872407055466,2.1694663798392231,34.840636504779056
577.78303406144187,46.202638113961314,0.40484449167733561,7.1368711030544043,352.33674060564437
183.03086039692221,22.869580983246614,0.63690286562829124,9.1637065527250474,179.36376966752962
680.48256837817451,32.845784805764069,0.7073206760832369,6.7599630343493624,583.95166577526152
781.29792434567844,6.0484576462537696,0.37858606302492692,8.2034161795586105,115.89752874891842
686.59521541077811,32.842919533859231,0.22513950454248696,6.8459413251994334,130.48581583847013
450.91869096029353,12.857635734952201,0.36075358890815978,7.0880443465902179,123.82449374489926
795.16243212264624,20.717578853029682,0.51638681333978742,7.7750851343394203,474.86634428347838
509.75369858500409,5.8703744470575847,0.9069670711972263,2.1686753682890094,39.190019893842745
795.47757994911353,23.160352702486822,0.71469123953581526,0.19471003993160596,26.503103464705333
234.79916301298451,34.390442711182317,0.56760558177519671,0.068271938754620454,35.543584119701244
353.15831390086731,26.188805925032099,0.97717926785975284,7.8233938054603991,351.06104338660907
212.0436985015337,17.769254631055645,0.36126745845302011,5.2783679791083582,80.808971412071941
856.85641617474778,9.3597306698421363,0.74845475923341154,3.4742958254199143,110.95032144400612
949.29594474836244,5.2362534869452668,0.95403508138610693,3.4001337513991183,118.16180815804556
640.78621042766747,36.037681889769061,0.83263019391196469,1.8267652377569232,137.31729407278971
474.36758867925533,18.56656554576902,0.53990127078909356,1.2904490054169149,35.852567268174994
782.45347716258323,23.110697427908871,0.8223012671778237,6.1030483478206801,642.7675582155548
737.49038121796605,12.924728473479181,0.89243039919916611,8.4427668787974905,716.0432953151186
414.45965381290245,8.9054959231263666,0.8430676607506894,6.2970494918138193,338.2472537050939
905.52116704477976,13.749366577279293,0.67616412331451614,1.4408818090525366,35.535486699421845
466.8593427282126,20.237385566753165,0.46029285930917618,3.2966660136390704,79.952647493354647
129.04754599225345,16.477607892982935,0.27054195066244802,1.2717855699077207,22.086448012343116
351.98982552286702,16.687891509894996,0.14778946328589909,0.70414967119675875,18.42232287974176
446.02650781704102,34.801195815098865,0.81088568228242852,1.766977278167382,116.76637739050672
494.58930177739427,18.49597476498781,0.74343457347015041,3.0391455348993226,134.12165876235304
472.39150554664951,16.930922487852548,0.12142110917227088,1.4615823745321521,20.078967139173248
754.77085778142816,41.982242019410812,0.85891256215652001,3.2601210840840178,371.38942399595425
771.42423237167179,9.3559570849805773,0.19985047306353443,8.4569127863981812,48.130250343587299
873.69614122912776,36.844133705236516,0.23972174810513464,3.2897635422699478,77.164808454645836
548.09160453150821,25.622417705703157,0.10719354455871678,0.37087117813404791,26.611102908568455
865.70394440963889,44.642346666599629,0.42647040306409589,2.945773458234128,138.81517959699852
815.46773897261107,27.848191664849189,0.42518684409628626,1.8836963122186623,59.538520332498827


==> anc/competitors/data/v3/von_bertalanffy__s42.csv <==
x0,x1,x2,x3,y
166.0934072833945,0.25096369572124577,11.340125410403358,-0.15036902378553307,156.46117232383739
115.83176596280785,0.55922094775777709,5.4401443958197024,-0.17363684726439566,110.93738413695827
178.78968798670738,0.49064701771575792,13.460272399647737,0.24282038725817867,177.80236908919537
154.60520435890459,0.15529420549805525,9.3136276723982654,0.065799157614016668,116.82960688729162
64.126602183147426,0.59851732891878651,2.7643687844527713,-0.96013335250406251,56.402833400265365
196.34335274551339,0.53960001215387265,3.0120612603774779,-0.92581129428097642,172.33512960858371
164.17095529855294,0.24195421893201949,10.70333597701582,-0.097662321315976408,151.12104446788319
167.90964579154308,0.51844828983046909,3.4212151101890926,-0.27071188656658673,143.28839059591203
69.217044901331889,0.15320976593569144,8.1020978221486075,-0.6097230169855129,51.635690034837623
117.55789068433506,0.5995523652371193,14.884842663001949,-0.37201586902779749,116.15669357080316
105.61970363488719,0.43284236805326848,1.056106466266753,0.13686547809929084,34.692890348041693
189.01474832729028,0.42506250777939847,1.2321172265657969,0.23991722698689499,64.847545741581115
146.57976801209969,0.14522036349206638,14.90318414702709,-0.1581653981649338,130.42809305183721
173.41424199062448,0.54851669944831261,9.1849436778783176,-0.42194577871434547,172.51053449309759
116.51212982409967,0.11449975160223472,2.776739657259184,-0.59395485775733947,36.034290220246014
84.08580826771653,0.22041402902057353,13.56223079655731,-0.21712229384611981,78.947581612830874
133.1877180523752,0.17151093758331751,13.325324201787691,-0.52787557215342851,120.83715175032657
59.572588415626299,0.48838397034610925,8.506805783559253,-0.15385729442916563,59.605590628589347
174.14467579888731,0.19910211360644894,9.7050884180505914,0.014978573764456549,146.91336456828765
144.74965986830972,0.55531911356544261,4.8246206810122683,-0.90088118362090774,139.02952638353014
163.71316101280607,0.42813451966374505,1.7072757492080721,-0.9983988024658792,113.34968337699668
103.17889521948025,0.11808135524734811,9.3239465244721007,-0.68158429173888557,71.386785392528751
195.6047036592355,0.10271491706435024,5.126572704838682,0.34176724657817159,76.429646193840568
183.96816819832966,0.12582895850719947,10.290694653244927,-0.030563855157161202,133.15126582278575
166.75752456106429,0.40296258882386382,12.707432475796418,-0.74205947209446577,165.91455746415519
79.195806177795134,0.50074090542970762,1.2542476148010968,0.33539594273542805,27.787855270265968
120.00815055905512,0.21927641031369424,9.3399928456001842,-0.29506608956899005,103.44718513717061
56.570564868084318,0.52470442146153651,4.237927555615931,-0.28586236498200901,52.126487286810352
73.143423810132177,0.1286159700766302,13.234438970653219,0.40331291576398254,58.238428139071829
152.45734298636819,0.50048192682083814,4.5513030918655986,-0.91076996172499003,142.15201958709591
161.71432338617257,0.56389771508614017,9.5507818652958569,-0.67723258805692221,159.99547180264452
195.12645986513149,0.48605419955219031,8.7495717612545612,-0.12134301226791644,191.27609739968821
98.87380372072279,0.44906039198931857,6.5463310008294844,-0.70677023562699381,94.914995090333193
105.56895590523033,0.51899010932769152,10.486690690397117,0.019290513813436716,104.46901782856152
120.43337169137119,0.12007564977353322,11.160774886016075,-0.67886156599491976,91.701705883482504
78.420703862642853,0.2008910553595277,8.9371291344714159,-0.85126454410177854,67.840926661483152
69.488225800320748,0.16246183965282154,11.617911320586558,-0.68952226053874033,60.359940126460266
121.35573893389007,0.3522654950964933,14.767839063901127,-0.36589894859190664,120.97729629031399
84.036402357632625,0.47259406416442229,6.8698134306112717,-0.73579255124038023,83.107750300440074
150.47209920237657,0.41500592228819932,8.2041627263974313,-0.79796196261497898,145.94908930147309
115.57278783084961,0.52556554988096749,1.1745782911769853,0.29042282932841124,42.906281493966389
174.90172940867564,0.17760649622054545,12.144399788345297,-0.51940419460403819,157.4430656174207
155.03976530033736,0.46731054596758081,8.2832209386439146,-0.45886197022261954,153.538652033842
96.854996207306158,0.19652074543445205,6.7114600250479128,-0.9170943857481586,73.981751271099341
174.83897020928015,0.23537937565890013,2.3170074832515413,-0.46394556474691884,83.708707304183733
170.71465362452028,0.45495234864065193,13.455189903455562,-0.60278923401763052,171.61810831252419
108.12175685452617,0.59010239244934093,6.53010136056779,-0.084272398987317199,106.38462408701059
93.249215589536618,0.40577180298853477,10.556142374929085,-0.69191455349138997,92.44852243235691
152.37432559624631,0.1272501574956478,3.0912381891541107,0.33254817959426086,44.919498192713334
70.962872541396479,0.40815448496376638,14.461694813574455,0.3944999313793327,70.399288096459046
79.986230371266245,0.12117527579008355,3.498184665505633,-0.85025341423481471,33.013042529707384
51.104340462650825,0.54207285568340857,3.7935879005928652,-0.83889556556713418,46.735105468322679
168.03865662532075,0.45478914255031033,13.025760047807992,-0.82701034283351804,167.69285871481284
149.72762848880484,0.18656392321125162,13.776158417987038,-0.070646115534531928,138.48847734683233
155.77480679395026,0.14586050291209904,3.9700637053262198,-0.81704655368556567,77.690562729755726
167.10935465329518,0.19176661444015949,7.5772124344475902,0.27857347689539935,126.3512644349738
118.837366330751,0.59001358977709628,11.268928663879617,0.13140727240683869,121.22089514306566
135.31117939293406,0.32928032122924489,13.297120273351222,0.22971328735703622,131.92558406721756
70.969549719148617,0.49204047417070396,6.3067377305222729,-0.2109092096709686,68.380202856007301
67.179511030396014,0.41820417105388841,8.2382728158920102,0.49501581727873023,63.878774369311174
150.26044426857075,0.38620657497931865,11.384029747276289,-0.93373734558375809,149.47498113936905
120.66443092146987,0.17256512733252485,11.235903673139136,-0.39810255372083003,104.49903666736556
134.78541597217833,0.57301222677904751,11.961441820365188,-0.51409499659354574,135.34608946944391
164.74982861240383,0.25067131625735894,8.9790734609813683,0.42296824806896161,146.48699853943452
145.20774800008863,0.38900860790377112,2.4646113552668529,-0.13470856225361061,92.549893267191564
133.03691009869937,0.44988797229453303,13.655626072292559,0.20928644816708797,133.71354327293599
133.88107411181204,0.42461657762265448,13.118015550494395,-0.74448820951222172,131.45802688190344
95.592514709391821,0.57029720484775925,12.173364101456663,0.46795121585065846,96.863548942781421
54.622675185190914,0.174219494960029,2.3980746802502129,-0.25204067968552724,20.527075677774434
115.50760838485435,0.35417636922347107,3.8615631391400087,-0.25949188559403136,89.614380324931091
82.18770092292938,0.30201719537038296,11.410405111507128,0.45632709281860673,78.114109581282634
111.27929655869542,0.33708436474130909,1.3239613241472501,-0.42890145817428249,48.920429804821907
178.01046099022491,0.15960876309887231,14.709144871901914,-0.40371246316751064,162.1843409268034
85.090922879801113,0.16704730493638267,6.2800255249795303,-0.12287094579259505,55.877035411600716
58.745411253359904,0.23903777289062869,11.070375471671531,-0.80792108417831954,55.558658285484121
92.207583803299485,0.25235230188041569,13.425995238832607,-0.51837156038221766,90.424195543855205
94.039063665002544,0.31395160684067502,6.5248184341011513,-0.71018751633230415,82.793150928285073
149.28747720903425,0.40549377351831417,5.467854840395324,-0.8450747813394256,138.59722881166505
133.55482285119174,0.41731455870913148,9.5223758045754536,0.29921690949653001,130.71709636860214
167.58473136596203,0.3059054482927851,9.1338512324727095,-0.11600325080878593,157.5126276815592
149.64703104910814,0.30439155471434853,6.7279596867471598,-0.46199081270813314,131.58769736605703
110.95802921601057,0.20881426334848099,9.4248465821479179,-0.3869959339499307,97.097616467133918
172.10305769990521,0.3941531242045041,14.095339173930928,-0.35272149446896806,169.41188322281783
75.045937986155593,0.25852045565861892,7.5469635927723502,-0.050276226782935973,65.085056296323344
53.406810970079071,0.11802991713868186,3.7543905305088385,0.39015408723348988,16.19692704132197
63.507179116346265,0.30920002207843023,6.2808837603620544,0.39916942948547374,53.250009401544183
158.35390258946754,0.33706633754508519,6.5174977563036602,-0.41276203070400497,142.93398320702698
119.28158453770811,0.2127964341021055,2.8355217023670782,-0.50610631060334565,61.72448954991517
74.190766855040266,0.38622896656105787,3.2802010077637687,-0.32343024972211742,55.589085993832349
125.15671626550453,0.3828859502159605,10.583869027511481,-0.14809865435726111,122.49400842486693
72.846815406975267,0.45100109055518567,5.7526885589246373,-0.3072731328253776,67.666996968280429
154.44805626166041,0.423974241100605,14.368577485981307,-0.011869885274948588,155.21433231709855
116.9234413361046,0.42621652826051581,4.4103544350205039,-0.16840146493035446,100.7831377835511
107.15318391447238,0.25810707591202153,2.3849430714675126,-0.51892667995888586,56.175344417303208
95.226813372181482,0.49371611099297696,11.549063882003612,-0.48140379135605116,94.769196823833781
144.54238896783326,0.37457219179983969,13.334504726850181,-0.43211081866040368,142.33839068024182
104.27189158300857,0.31570909758994503,4.8935869962008303,-0.85804034762591697,87.646656274046563
63.147487897415147,0.41300624047052859,3.8292334230366913,-0.75090605137904032,52.083383420618617
67.700885318077297,0.28032866722512717,3.6007258881952202,0.084670703218079124,43.092979405907194
194.28464968242719,0.3563696223033791,8.3081722191311727,-0.41635493271687996,185.72459705312556
186.28710360614105,0.46835284424111012,7.5578329774547939,-0.67819154115978453,184.44058424696109
154.95607007161243,0.54320144336185383,4.632157757963479,-0.15599138413771407,142.49502687022226
89.880494218927936,0.56052859864759585,1.6324236378519694,0.13330931371014088,50.999813240734518
195.37645660215858,0.35181646259154964,7.7408787645679302,-0.61386645648194293,186.61434898869078
166.81263559486919,0.36013755737028452,14.430652866898518,0.24018482288561671,166.84870444525964
157.53352837384932,0.49993520538191827,10.135268810537285,0.39125728943757432,155.71720604488743
117.4042253215683,0.25722534587210066,7.9370917928006577,-0.10390820638923892,102.76096870444378
90.836234276773851,0.51869118117253432,2.5496890364146259,0.0034214884873693396,66.590041861366373
64.458644323024899,0.34707082325871175,4.5341080676942216,-0.92113601451541693,55.000091621869899
185.39035948157624,0.1579283621676342,5.1268352940435982,0.41827983653285972,96.645838657241086
118.36644347504166,0.13602957353647185,11.70724973650128,-0.41127289860258431,95.521388420552242
80.354504719284549,0.52099660551973159,13.273951161704669,0.38585060081814482,78.85877373762446
95.893493622597873,0.12778395845343896,13.622985949930138,-0.13153371287463611,79.474213168029948
136.88293534128439,0.24030571806682796,14.783960515510557,-0.99307180173500864,134.18779370192851
76.515917440884749,0.26706502025077294,14.753133563463454,-0.94218700101484643,75.15993363967813
178.49214261385632,0.1864972225957969,14.34198785875174,0.020628208504883006,164.72907372613889
163.7779294752815,0.25694668490099459,2.0055099670403811,-0.15599797925210035,70.659383929341445
157.91944339264052,0.47134628336254281,2.9291095029892729,-0.96020134419088854,132.98721603909641
114.81395596626555,0.10734142178003539,5.2625313706644601,0.115189941833578,48.103732713880667
144.09632610536647,0.51358671226034325,8.7405755569024599,0.27821800560377263,141.98381667176088
137.61469533691033,0.52827401178727906,2.3576904418767102,-0.25537377634103753,101.69506383443517
147.47699023322298,0.28613078659577407,12.841157409229995,-0.3013638394641176,143.14761055353637
62.666648170983365,0.17680644953031741,9.6345865070823269,-0.99179033674805872,52.62239742150792
112.37111032559145,0.40042020397254041,8.5931016322308693,0.17997456874039885,109.57685583610169
56.242126079283871,0.15983627793244717,3.3143585271420761,-0.5039258998808418,25.132544275719489
124.09862288667784,0.28245968053912629,4.5455766416027625,0.31814542967380932,87.059033601214935
99.479181849917794,0.57921459045048618,3.2443683497516127,-0.44040911866292043,87.236782735163231
71.678628329907042,0.5977322362918186,12.927064209127181,-0.15238313405394166,71.866731892970066
65.510445158382751,0.48605244567729278,9.1791900408570548,-0.59448731770100871,64.82024531606892
138.14668582665681,0.25548075496038314,11.291811985274867,-0.75911753112262192,132.55372518697268
75.588945280532911,0.44383252458304623,5.1444600807403607,0.16236185507199208,66.838928121393209
188.76801775651958,0.45270318274200638,6.1975369192358798,-0.2551142817305776,177.22269110389843
137.15917095505924,0.29392084758182491,6.6679695019714735,-0.19526811437162395,117.70495215376533
102.03047068022556,0.42044431729307974,11.640209604416489,0.44812393022260322,100.64232143853528
138.6373237222125,0.10536382248783813,11.812941827443954,0.44536986833323056,95.692803583661714
53.420580654454625,0.20452882930112073,3.8953893851964438,0.28346318255360536,28.259747540986037
193.78388198621681,0.36254415148363062,14.181543994333387,-0.71858606085244969,192.50281390183363
122.34551554143503,0.18187565212914794,2.6891747242116093,-0.10859095854763012,50.870432207352586
167.41028408754295,0.18295343393826682,13.545709153930824,0.31722113698330601,151.00636561888507
62.409499988365788,0.51815214527511899,2.4055390390973299,-0.43830409532659342,48.288896449779877
122.99874962572405,0.59456650134180278,4.7035573561183552,-0.84834075109662255,117.47964228892742
123.60604915317813,0.37798471401422418,12.850699504951397,0.21644435335988277,122.13191460484495
190.67396824624743,0.5195348654408567,3.5128890128452239,-0.27735467295674254,164.18466898069283
135.75920785641131,0.59516083216313631,6.7899510383395771,-0.15341097946123217,131.54643118239042
121.02341015854307,0.17079794428438735,7.2980301992177665,0.47321644447676658,83.505747208117512
90.04634946378404,0.32412280662717552,4.4336256223249348,-0.08918285425889183,70.92328403447695
99.735349601382836,0.29628635792095992,10.943432818703812,-0.36253092150084787,95.838760682885123
128.10086037073069,0.14002464182309252,12.918685091630854,-0.44502344822920326,108.60944711892779
115.83671904575701,0.47766508639737226,13.244051957978005,-0.37357106101893156,116.5601597805334
53.241811982049562,0.31688951366129647,5.7505100403118536,-0.82240137523199686,46.466018638847061
173.94378862915369,0.33466346709520067,8.4319055200294031,0.19212583762635771,162.39928131823359
184.42411577596502,0.1753364869066201,4.4776896541191213,0.25657528728056178,94.451734787538172
71.037363349791619,0.19046332611543407,4.427151021702036,-0.57340429813988669,44.191623730881183
133.10542153085743,0.55355181107810747,3.2575568799269377,-0.54430507238508385,116.78041797515968
66.286361170316525,0.12232454448713945,14.160266151305207,0.31150138450221987,53.21851808011975
150.83601395597174,0.21642614247185313,13.431843600478119,-0.96404446670806676,144.25723251592859
92.185067575851249,0.24602966515726418,11.883021986587691,-0.21931383434915852,86.98045660599567
148.91339520378529,0.34509877120079324,8.2472612980282065,-0.30448642797774839,140.66627946950996
159.04919214303237,0.39322258650739794,7.8685108171662064,0.035190154367689574,152.27164495647094
165.29712378764856,0.34664498792533327,8.416439326554972,-0.75491244977581828,157.24659946742884
66.161141893384482,0.14205766727844102,8.5119521900792492,0.0024961111927306323,47.325419498383717
187.40177677064119,0.22183372702785678,7.0838831857676645,-0.43489898818768535,150.82752455165874
84.532098634232113,0.52179419238127056,2.8445676604889445,-0.071927832745536935,65.497515544560869
55.611883426426971,0.41879435023922951,2.7592939401595036,-0.93985748519083612,45.481270654286362
133.22787040872251,0.42457452506713722,14.331496021839566,-0.30740920422323592,133.94801131090429
105.63834257936581,0.4351016276756775,7.7484306342089075,-0.21662365902644187,102.42212375549566
174.46846146986198,0.48145150951976456,14.344877348672645,-0.67851039571752003,173.51949489520945
171.23772080964528,0.12905424086072367,3.2900762879415399,-0.79056451873131894,69.642399139402755
97.570833923407292,0.28330419246630623,8.7618317285590699,-0.71728854548154786,90.981707235420231
192.93490926046175,0.36976371763083937,3.9080415469215493,-0.48378838290497794,154.9362888604791
93.637675721017786,0.26922824164866299,4.5445844857724218,-0.85478477604254288,71.673851562822847
127.25856938475718,0.52223943664359329,1.420764102656503,0.42097969359440679,51.734498814175168
88.39476358514041,0.34128625429364701,2.6653463503629586,-0.39250890775627401,57.07604506083711
190.4065355073445,0.48431379472968961,13.83587770680874,0.21345440376012359,188.88517156059859
74.691172637302714,0.52600775844058456,5.5014618807526441,0.46162568466327003,68.967452284672106
56.736592908849346,0.35239574145174901,9.513808966804282,-0.87889707999589128,56.080313937721314
115.26455900045569,0.55477612193567494,7.5101978478498221,-0.022495798097508901,112.30208338772582
198.85633460837556,0.39356197026849027,6.6063174334338965,0.30711363011182091,182.02306349989686
183.75158993823709,0.52513714941686085,8.4464052788449528,-0.048648349049907558,180.91198898302372
162.29120291854238,0.27029539779576217,3.6213452246147813,-0.35646081796388096,107.00912575233679
183.61887363177874,0.34940847926574259,14.840454579274072,-0.35338546354309264,182.37035890500715
184.01699595467949,0.36570552050228888,12.456310161854081,-0.94615167098896169,183.94123966692905
127.82875405796736,0.1524898579480353,11.382604858241214,-0.19809887306608709,106.40996664146789
97.389357774618958,0.29927625335077035,7.5626301581953346,0.49031449518027115,84.511662652804176
165.80186481664822,0.55866883627583808,3.1402797097687039,0.4380612889579012,129.74889138478952
149.24918947516414,0.41541612018237117,13.889322015829951,-0.93940115673675528,148.25616258120559
106.04865933105651,0.18875329121848375,5.7794189433441865,0.058695505444232188,69.523140189368306
64.170000209227283,0.26942781780480252,1.7014936557570728,-0.54735269995460378,29.434573979397761
162.0184417023539,0.19580150483134992,5.7936514753488009,0.3544837301092052,105.73574892049913
89.369077388429702,0.11241156589928628,12.122398426942381,-0.93232788143608225,69.550689193461636
190.52197258006689,0.56373022925201333,9.7179224298349141,0.40381115301662085,188.84517143662256
86.145586250852716,0.32410366412843572,11.511740186428035,0.25621361568166545,83.360422478138716
68.413689861722901,0.25376753621039305,12.110895374073284,-0.82374342662109767,65.2712406863468
174.66690081873594,0.39923859577886833,3.9673645551275962,-0.91026349402405127,149.25515220326082
72.992647493674099,0.10365722814650782,13.932966425304523,0.25206149649040377,56.277952059977544
76.890246223660867,0.23901105330040692,7.131854440885216,-0.76636349353813094,65.798447874760939
139.90741872812652,0.45151673284944627,9.9461910896983046,-0.19765277053619423,139.96901143382598
181.18430612561968,0.41688488653463152,1.032322816214388,0.37361728681806428,45.491439939839772
79.465199857185979,0.59090297377126777,14.907158977756492,-0.14882782967601504,78.552470276945897
96.548550935014219,0.41017885482902205,4.9325494034981716,-0.4041500477907638,85.793969149009897
166.61072573617662,0.33875293681386642,1.8688834915621733,-0.33247591771901175,86.542438621529058
195.7739639091451,0.48071628159200386,7.4156685815111949,-0.90532424394419353,191.50798225589367
125.11117793035135,0.55166393598202657,2.8064208005485844,0.4531284820423982,90.402571724430558
71.584625382687619,0.46034797335917577,3.1325739422060597,-0.53401872237837589,57.423222054039464
52.090443156230229,0.58160561177468983,9.8519593824229421,-0.71595476249071921,51.058525387873601
84.448404499828285,0.49100258536908858,6.5009834819832655,-0.57092904723940707,81.700483864170451
69.773332667978153,0.53340071913096321,13.90593430216993,0.44655979233721821,68.655546236630627
151.64880104192861,0.1570520355918186,5.4681909245129807,-0.85857091976798949,96.240707009053324
68.274875694279672,0.46620675149689383,11.166521797374616,0.30095456075177207,67.041038917641231
125.94948974309494,0.32004434976368434,7.4553920221687067,0.0617658416021718,116.59016878520082
154.13936534643295,0.37655190120563764,10.239318215809902,0.24502876873854218,150.16754258707951
137.16749138313537,0.42705120474117841,9.395734994023865,0.46384631055184444,134.20575379530158
79.966347749008648,0.58490755835278474,7.6189756186259743,0.26323198327530783,77.750557991115883
170.6186789273394,0.59228904071581234,14.30085532474212,0.41507352691677935,172.06574016676888
157.31106944237024,0.24411412274395264,5.7979909985693823,-0.80959711481362029,126.94044068645509
160.84760058733127,0.46687674871895812,3.4812970174898159,0.19368284775045508,126.44876666667287
69.658662733596984,0.47499176896763429,10.493316852317596,-0.1814864588784284,68.042809197109761
68.563070547551689,0.27324643065652443,12.844105858310723,-0.18475660738020894,66.79772209815583
189.13438265097614,0.16193488743211051,1.5635523591589326,0.34838236448077042,32.803352445421766
109.63672907374109,0.12047348014285988,7.2948576379175281,0.45770572797006692,62.806888226463869
95.142303767140959,0.48867156376458931,13.494827655622569,0.05725748456477131,95.716501377122441
123.28760680273,0.34484987090845298,11.494660664920145,-0.27559241579232419,121.24233260869194
149.42963191453737,0.59277008474746307,14.885308030966796,-0.31539421314723204,147.27960858595006
193.3434885570455,0.33248672809682656,8.4397933623614136,-0.42048781416522729,182.322167673412
92.966934032308245,0.58895848953692009,10.239940063216117,-0.45760145564100596,93.398063929814057
188.72126439680406,0.30578800109702997,5.2347239359309938,-0.41273973747335291,156.22218799095035
53.728923707938449,0.49684107527998633,14.265498395323892,-0.86537014712320715,54.670225850510512
133.27970634902368,0.14240963615591604,6.128696839791508,-0.88384587210934273,82.789809144077111
145.09626675216276,0.37773085506888193,11.3391499776128,0.16980476580846759,143.22527966305563
65.884610562612991,0.50102989349286209,6.6439628576671463,-0.33089066061966088,64.772868895638098
71.050939559586894,0.56235083360994431,8.8654650208819916,0.39602673281693068,68.993036783447266
112.86714789744558,0.51129154530871579,11.076955490301646,-0.081668487109071375,112.48458208270667
194.93478682147725,0.11848536360058712,8.1250781245189607,-0.94723602672337037,128.63935896857774
139.40638298515591,0.28635117065336713,13.699208576733119,-0.76371498802378079,136.92674535774847
189.95348324003169,0.12434923615692564,6.8702138309893428,-0.6912703104804887,114.15140843426312
170.65413734194561,0.15464114555727901,10.059005174006552,0.4636040365844909,131.6708809202344
120.10724023329372,0.43765281433374204,5.7930740662007576,-0.67194366077254775,112.72896564610595
167.7145173878281,0.45662909815584907,6.7141933552341824,-0.22636648556792305,160.53514033252756
52.675517596548161,0.48686034137581313,7.160701515269734,0.40426539746029411,50.219028988688883
66.371599514860236,0.53272827402783141,2.7612982563719934,0.46578909487153597,46.445478773778596
174.41429223241045,0.46971573423825497,2.2841315068260934,-0.64545934692468321,130.3280881629959
169.52256324877425,0.50043579605331601,10.344858924054611,-0.92632353437493986,169.30771293924633
84.896111294965053,0.12448185491163963,10.177248336802732,-0.7695972511933622,62.898639547987706
129.61543858985803,0.21726757522064929,10.280735998941333,-0.90500728194616287,117.84948710234325
140.90237310500163,0.41094888668762286,1.2767302347976834,-0.70731363836149541,78.635489746281905
180.16084306640167,0.52906265231241156,5.5716557974049188,-0.14714542794439689,169.73714934292119
140.46607360080884,0.10225006246982957,3.7693378616287569,0.36867319444346269,41.67257595246749
111.88573539105205,0.35731467105817494,11.894119915616173,-0.19417167445849004,110.39616906959131
106.1276065110774,0.43864369968219863,13.048825619545822,-0.06101566495137889,105.82474205457029
113.88231295602648,0.11480364456430661,4.4535252811660628,-0.69719912258568839,51.678257072619708
147.78965383699614,0.30067777877669399,10.349888223871808,0.20087543101077521,139.09289231679469
180.12359476284874,0.54781744069184846,2.811079248415842,-0.073316637241625182,141.3000981499016
118.08453231144496,0.43580640442792939,4.8521353584239861,0.29620524378908719,102.1097454467656
87.175934442703721,0.21882918168029866,2.9411629472678733,0.42326466050867628,36.923318031163703
85.499354449637167,0.52639056481595636,4.9692907323892088,-0.47814883636511163,80.78830610344987
161.90214203651698,0.27401571170475714,10.44631166288989,-0.86413141219684098,154.19867690040908
172.48531451358656,0.52667233557202975,13.744576742593534,-0.6611065631248263,172.97916593649578
65.791711978118741,0.24947182555945277,3.8353137109386033,-0.34323765148624419,43.409820843168042
59.983828543276722,0.39516012544157453,8.589106489310069,0.41854047773670988,58.031362521548616
139.16504956346779,0.29847003387391702,10.819475417408052,-0.43253526643987716,134.09509781407849
71.925986628904738,0.23741252537753352,14.34091455879792,0.15615982049805499,67.602447824142956
173.6996285684512,0.54327878108593464,9.5408467604204343,-0.18928496174386744,173.49358453622818
96.550201088611175,0.19379684096974567,4.5714970343833299,-0.72578684435353513,63.032590800268778
71.580789945671398,0.14240579561788155,9.7566941967951077,-0.51889882156982259,55.575942328391321
188.14557087311752,0.27096346927283022,5.4868762634922259,-0.020212172465772005,145.06705710187197
74.829758410291731,0.45881957382078375,14.665797469683909,0.0092800920273401477,75.329451839919216
92.708012350690325,0.50371580298814089,6.5954658922909157,-0.34786037978643081,90.654306597045064
73.042009278808791,0.59937168503338245,10.595988090654199,-0.65703159600682803,74.319964979470569
67.323509549803248,0.24818102850558246,1.3251861528546187,0.082860169269014516,17.095770366720906
53.172202450466003,0.30397097556564112,6.6008602458865751,-0.74669043758092779,47.276182936651871
58.309311374639016,0.16841063901481315,13.251506586515163,0.40500453779768986,52.26204137910387
76.196220640377902,0.38743596481151676,9.5431842220654417,-0.71814463144528495,74.816410901056798
58.007289894076308,0.59879001863145864,7.2152004095436686,-0.83903145575121929,56.563025707554708
138.67157241664569,0.45044050506032929,14.103124992100163,-0.25352844645193184,138.81883436171287
152.10717901992598,0.39760642020668591,12.955781266061207,-0.22067560283545895,151.80651691378264
109.04456852480423,0.29618454646089698,5.5110194335211355,-0.23771062783263286,89.254303383386528
97.698664542807421,0.55764938014277743,8.6236776285787542,-0.34499876599174084,97.233413842490833
125.67893555333451,0.3484582980651747,7.8575395852944778,0.4922223392444125,115.79999959730686
181.25074133519129,0.16718345665653075,9.8508350016080719,-0.2705790809941272,149.17116287938276
177.66974402333091,0.28268923159956671,5.6775577374225783,-0.28308012889025358,143.93406150241276
56.521259301918789,0.13358333442388345,4.4188700107224355,-0.36735090592815811,26.185035113547183
77.224761439478613,0.20098951884439079,13.777405693577505,-0.89976136794780559,73.192277382867246
85.5117306656594,0.10883439049995611,13.934242992979089,-0.11056505327557598,67.737738961414166
87.40813637483177,0.32663995825008174,12.806520400667706,-0.6580483416652263,85.022751023136763
135.68489776141593,0.41727013247589861,14.694862030703858,-0.043586529656425177,134.24891080792935
112.43936385547883,0.27164623118945386,11.429881360915639,-0.92374980707728427,106.73441567435913
57.388117989139097,0.31019088575263853,11.705341199867995,0.47208065187950243,55.656605153252436
106.04212076893575,0.57960463642228799,11.67626128747697,-0.29649238148099166,104.9608952521731
128.56294230764559,0.47598156078745779,7.7285068331922915,0.3451330573860476,124.39951674577861
65.25078543555739,0.37042831847247559,7.3903307231998028,-0.28665824015059782,62.031517259524506
175.01878306828394,0.24227043755591263,4.3631678660860445,-0.9095037721386674,125.66962025715566
57.79427996976564,0.54849839938649758,10.027468721030067,0.23332031914071028,57.728221982735988
188.72628035270932,0.21754855844032975,5.050481905432683,-0.027724405499298443,125.94094348215533
64.866971236981328,0.26267136525833856,4.6093177358329616,0.17263557136091778,45.229454773433616
176.5362427396629,0.55453240721147423,9.2034592373447666,-0.35774520473669003,176.07253076595606
185.39797158914257,0.36477102764253622,6.7397534351506048,-0.043094883630032665,169.17619918099192
196.93560208798891,0.47115897470898838,4.0639925231248508,0.28434350569491129,163.60425470021153
170.30388204103903,0.3953723970818831,12.424784234539636,-0.053401835692168831,169.99077018710503
166.92163111569934,0.42671960450474755,13.047978870121264,-0.47848954774614505,166.74611751316473
146.37249139933215,0.24969164575741279,3.3477932754889332,-0.006205608450700284,81.79927587642176
166.84945318671936,0.22068603081333146,1.1050984591999982,0.0077812829211010293,36.458203642354306
70.182831261972069,0.26124617358433266,5.705819559411232,0.44088044375993762,51.496720353414887
130.4102053921456,0.17772078204171124,12.165151699530536,-0.4436315176874962,117.77454400911627
127.13343052856217,0.53715718264540369,12.748434127280543,-0.36237734872880323,127.91839508147379
178.63582161838363,0.24162346662505704,2.9366069816246894,0.21818444178058871,86.268590859876568
119.41990483902738,0.38074469720719228,11.840702616562716,-0.24135652788588813,118.35730685107048
107.76342441505302,0.49598721257068701,2.6198583423320123,0.10485963967359968,76.62563174646931
145.93449068556652,0.49191205468785681,6.4608762621914089,-0.31043580331961196,141.30938266347371
89.969497625126905,0.31919312929209642,14.980533210166822,-0.6767572872809493,89.037468993721589
70.965261643093527,0.33812865429336281,3.6962715252327376,0.11780576417151623,50.009347269376185
121.68159110356187,0.59735087446751245,3.1554901560867701,-0.80326724622293511,111.00995249369795
112.53340528923275,0.43729873848951206,6.9192046556551094,-0.70212450470303789,108.02516976032264
84.885491079331047,0.50731922155894138,9.6753593635780604,-0.059762525823687129,83.738293921119393
105.1267715172692,0.55127698460961594,14.060610953785545,0.12090470028810474,104.03338677941294
104.95886747393712,0.49379491811466958,14.731496037462479,0.34203183030172246,103.94134530060917
99.124334661881818,0.1925896724767838,1.9749689122795249,-0.5911202538761624,37.05299766454381
106.91961195903934,0.38108536686878614,2.9319652428706746,-0.83391361209916848,82.10208246838782
152.86150181839182,0.15094707865727244,12.070331634543914,0.43406998928394369,128.05195466000555
94.531471185692794,0.42646106328199918,4.7888501317920467,-0.76836536796678634,86.941166856690273
192.32868900730105,0.57767471409390547,13.387886833089048,-0.70349952661804072,190.84982387576102
187.45220293072668,0.35636603215005569,10.288345601207215,-0.56300581966230134,184.16494815240611
122.13656424501178,0.31648624643388357,2.5658272333294807,-0.20591296896056877,72.57956593247259
99.254180750703313,0.11792137570908159,12.6554099889361,0.32423834905111715,75.667863660059808
130.31521847450045,0.5798872611646102,3.4689893201130619,0.14081903409480034,111.48827412425132
177.2840733160437,0.1515013420650794,6.9289355255151532,0.06223633076395263,112.8850069297237
147.88810108401532,0.12053954665242347,8.7305889998306192,-0.7372291482159945,100.88298141457982
170.65877419206163,0.22303330575246924,8.0107260871238957,-0.46347605271103864,143.94720887739311
129.90834140986101,0.13276521695919122,10.606280818612106,-0.28239261086998302,99.477140790585295
144.93764439014311,0.32755892120588115,10.137614288169573,-0.77886106977162117,139.51433828613085
93.22334212736925,0.35804390062855618,14.888588077392768,-0.58985544680999125,93.333004792281159
160.23397434654362,0.256284974514292,14.991906729138631,-0.53750019407073357,158.13618745258694
80.360688968857744,0.12548024128744303,8.2304316368989738,-0.80908570250644107,53.827137681964238
154.21971932277472,0.15580018412461336,2.3327872174520961,-0.17464046213761364,48.878066754251634
179.10786024888412,0.29225218899496408,11.189806185562057,0.057542294786289361,170.30039127846359
69.815425595231588,0.13026422541326807,14.673297095032249,-0.89510255278470818,60.39476817617188
142.15696108128799,0.4490948628049567,5.4565694268062845,-0.2783153473552753,130.8277735579816
64.264362234490193,0.20351027076240599,7.4569244017260328,0.17331679290169255,48.311710240185299
158.85734424071404,0.25103578439181928,6.9468769474163832,0.12198519342867042,130.61629757103464
62.673982823528036,0.29706288858904872,1.719868163797011,0.22260964432813113,22.108419727415932
190.39097340509392,0.30830481653457398,10.411702037128228,-0.32763905024408946,182.50426164780714
70.611189505670325,0.10083035383740027,5.9467277309585489,0.23083562395979107,30.445716010820902
193.83203688636206,0.15603518549934878,12.024494244841032,-0.63887039317859573,167.89803117785328
170.13262641276449,0.53138228187043901,12.649681053947806,-0.45878415787372706,170.49961342516917
139.05230066995313,0.10061653125595407,12.497231012369836,-0.73546663537329804,102.2148429660231
167.39361569443201,0.35408367790643758,6.8333239725583219,-0.29877319085714227,154.53888135572006
169.2672258474629,0.34475100325360408,5.5016395513725929,-0.41190996637683508,146.21327001656309
191.90405942259954,0.26654708050531895,11.483490915338768,-0.63860932537853166,184.34956281036429
88.007503075878077,0.3156635100732248,12.219452073798122,0.12767106384617222,86.200670069252979
138.51138430374638,0.49029056876329213,7.8776042494791261,-0.52922984183253008,135.85426476762365
64.257379634660182,0.5206018531074782,13.502434273508243,-0.59079350478124648,64.596562881070838
142.42485500361818,0.23017427170762503,3.0147217450998158,-0.80366450372425735,82.601239463888035
75.693695613918322,0.26124522048386489,13.306962915225443,-0.34176744729707698,73.999299261794988
134.74259172086627,0.22124142651416637,2.3453332616063376,-0.54555305674404697,64.147132507540093
135.86457710507744,0.33993170027553254,3.1493573087645945,-0.44609073798854704,93.289223202217755
119.89777294718409,0.44162917882940644,8.4737601858354452,-0.64600410606917102,118.80294272460624
128.39476632696841,0.21412643773171028,1.9452587226238103,0.14473323472985067,38.409028819528309
164.58850850098818,0.26536787102743331,1.739299419601545,0.39500502103207591,48.844159028461803
169.88670747680999,0.56519230879457527,1.0072624183198773,-0.25310222081666855,87.455967772142259
123.82298233631437,0.12428464492347904,7.1084332357196836,-0.035502364988751145,72.588906379174986
139.93901622839184,0.33038480261978309,11.844734338091218,0.30075841491005906,135.56897273048975
189.68543535351529,0.45577902079838895,1.4877369039188193,0.49824445600048795,67.899333714345531
67.960038275168415,0.17522700577873704,10.131606490521975,-0.079725272905251776,57.504005716338987
67.565534885016575,0.12368701000274093,12.523782443826612,0.33466919980980303,50.923017797275712
63.156351786615261,0.16910268581926538,3.3520118800901955,0.36291236983346309,26.046693939286666
148.67949275607918,0.55941159676534147,3.0560922874996592,0.18717723171143352,118.76026554825323
112.79124511855693,0.10462989091056171,13.051213630687505,-0.30860291339033474,83.873696248818717
166.14821242127647,0.19416098740567592,12.523744539301326,-0.87826899936415104,153.32405829273503
150.68471199628888,0.11564175645082228,8.5451847276986168,-0.97629166683979918,99.69023440179572
100.04566374923573,0.15531473378110164,12.468798310115725,-0.28419905007561308,87.000421060356146
184.75498210423035,0.41007464331414811,2.2985850839429265,-0.25852819969807339,120.65299433770058
164.37982206059786,0.22081945436954289,6.5227412511425618,-0.38895641820554161,127.14731742368699
90.580241136526354,0.38460602521533838,11.32916578548922,-0.1477489730629532,89.130582495179937
104.62880266580811,0.39509769138306305,4.6043274305354869,-0.17175594504335945,88.019890479615697
97.165997030639431,0.52471766654488949,11.532604802069738,0.25491956154903939,98.036252967325183
73.641747293749944,0.10237069645593697,8.0585004614713931,-0.83701434510660633,42.83681954798643
72.167505881328751,0.5266847296711834,11.503723831275263,-0.66223350084168175,73.452171426804014
190.4191195063616,0.40955954321348698,7.5055149300026143,0.18950746843944555,180.87482215746601
115.68560557981299,0.1813717430524788,6.1506607631054466,0.27175530083548183,74.83939703360808
107.49797341661147,0.48646869406764204,4.0686490307008523,0.49223632043130161,88.033753955724976
159.45285630160669,0.52774577089529284,3.9173107800902103,0.30936802458062629,134.99933772756944
132.948959787935,0.22713174187707866,11.520871347999543,0.33484851060849663,121.35583683314994
190.42099802576934,0.55939684045134042,2.6647448724754472,-0.52847808605514279,158.59272091668154
167.04522408640884,0.32722871514932894,2.2037529015532318,-0.39750754898593543,94.659334975943736
121.90543461868106,0.40171222716666077,3.4680791103098221,-0.59787234276917345,96.192482010196741
106.45392102212392,0.59232476680882185,3.4548511603549064,-0.090550902710926584,93.086129403996424
197.99473173864831,0.2807680393195997,12.523506719296597,0.40820803131055761,189.82002957723927
157.66403540054654,0.50657967291005646,6.5790927286389733,-0.48303867023257341,152.60005676392908
192.67919900057618,0.25919955891422986,14.865438403046754,-0.16449732717782473,187.96695815033439
67.771786582556203,0.49960676112074554,2.9209576090685734,-0.5555505543197724,55.077072440084876
177.58005187861738,0.40036695943132128,10.149557559711006,-0.7453000393409388,177.06606419892813
145.56108259868114,0.20817784761270072,7.2822131008175086,-0.70722170527201644,118.02267396424865
68.28825175026688,0.30701304689461817,6.5008544737590359,-0.91308198319280509,61.491369834446836
138.23869999538312,0.25881781718178087,13.251178786757151,0.42394028451388621,131.68625951046135
152.91445476581731,0.13905419654018195,14.658339041597594,-0.39568058723855559,133.49147609547691
51.845402883290426,0.11491738504984875,13.220025422838502,0.25118133800316222,40.353289890472503
118.14769427626199,0.2732393277035905,3.6922095064918627,0.021994209034536638,73.910719493084045
173.80992667944815,0.1095170739087433,4.0911708969250764,-0.71211825788337191,71.893365807140682
94.303853801613485,0.18274387879088752,10.185034307330886,-0.73680663013136827,80.436442244382349
118.78221226978266,0.46259166042543443,5.047170142934684,0.21798230226581738,105.80943359438912
116.34711906018399,0.45404561784179398,11.286151830928118,-0.60293243407069397,115.30789176608207


==> anc/competitors/data/v3/von_bertalanffy__s42_holdout.csv <==
x0,x1,x2,x3,y
103.61127227382141,0.13007423484747085,13.571542625280014,-0.83286685535237159,87.700385335558437
105.83129882604069,0.45553767577731763,1.4721925670200227,0.24107436193330178,45.429095690075556
136.40054935129299,0.55749125074134576,4.2859877584353896,0.1927420637994266,122.47608788752724
162.06378384259543,0.23308637052873357,13.146378269098419,-0.32203433587199548,155.04432186108971
77.691102697619897,0.21481240215799449,1.9103293809501596,-0.59305631487937494,32.315142779942413
137.69084692862066,0.35568272838585091,5.9942385679609709,-0.82518819060951087,125.51494657923243
130.21585170176797,0.23032275298119151,14.231437092685983,0.32014297313296902,124.92961860571943
140.37382528499367,0.40640891452021155,2.1137312071353636,0.22709130361566232,75.167154957409721
89.624548938929806,0.423590377452706,6.1327191268939103,-0.68348111187016869,84.629973385426837
52.199717040919239,0.36695122453434725,3.3624235995990972,0.47881328458455097,34.081231131742094
84.748845618357905,0.51615446218543193,6.8426650577249317,-0.49137662313981201,82.825254552897817
183.4062318268418,0.48870909680129537,8.3471619598634703,0.39743590381901672,179.63802178780583
184.34615643130451,0.25483161109644048,6.9421741653855653,-0.91219591326094474,159.43605269094621
60.281908009498082,0.10211302031080402,5.0131805903980924,0.21576853955983943,23.34712295073836
110.6069766497225,0.42689821416065021,3.7374191633007534,-0.090121614476368128,89.021669807122635
177.40510014257546,0.1192050929081824,7.2039715452185682,-0.62297531335570766,107.61976486446109
196.8901137184495,0.37947208604386262,11.32123141202711,0.019493965658726298,194.1882227406108
133.58386668631687,0.1770670877957605,9.0011647342871584,-0.73365488837814097,109.75224515307475
97.567720553146557,0.15063881250495118,6.6732160475481477,-0.016688290567931419,61.951988159401914
139.99992044575785,0.4012149575899181,10.869108123516833,-0.72378656500937777,138.66295947831037
179.51981795680703,0.16439110540076804,3.5596586861653541,-0.2504311699382662,83.55892675430232
75.183323069122963,0.57016410539018003,12.605882013344296,0.42179534616009517,75.111028006040172
79.096918197900408,0.15144139429297279,14.784860154882482,-0.69138861675369978,71.506177154809365
127.15150967727166,0.21114429157446793,12.793081297602214,0.42366244158470612,117.81766335165946
65.096773295382732,0.25404551199377556,7.1228748427241415,-0.94365565085471492,56.710392020346781
167.64337682047972,0.11168214846375427,8.9167824342282564,-0.52871533469380039,109.26500463235242
116.60943282800386,0.31335418032003648,1.1934879977720594,0.074040918856864923,34.500505494714446
171.81824841702573,0.18398773480947919,4.943466730615544,-0.84409644182448806,112.57827239121437
186.06851104733767,0.15332084882442612,11.487218454829847,-0.42771125240884744,156.12514471981564
151.90161832058732,0.57760499614032401,3.9900005575830138,0.25655454091854768,134.32137045670697
89.972383280437157,0.49210617281925229,12.184120103725714,-0.26769729539028675,89.77608372337221
125.86689734760949,0.23987489764338324,10.4952300878131,-0.84867287709333206,117.58470743391035
99.229775976364891,0.19046760642989399,12.141639380549522,-0.6180034613306985,90.49650921513178
152.89834893926258,0.45347891423252074,12.166780232744987,0.06920844932326875,152.26467478100332
158.23296398201614,0.43362677136154004,7.9923033178643257,-0.9702378482173879,154.98616165172447
177.80965334869455,0.56170287925800355,9.2018563158321474,-0.061223805056424441,176.83178981990099
110.25039813085583,0.56326805895791443,8.861816670478774,0.25874848253604465,109.38371287414557
166.26292153331445,0.47177982268376217,12.492520741063437,0.39322843819139686,165.71115572179693
81.696817054289852,0.30213692096263522,9.9891573547143224,-0.64460759700301273,78.409203160472501
115.73460997984739,0.32842241594773069,7.3294530481488476,0.1616361123303891,104.74194786363942
81.640545450215882,0.10907022405943836,3.7998539658910113,-0.78840728959248196,32.144967269384331
172.2240275655534,0.29114424314251786,7.0223228507477859,0.43067331571290302,146.95257756111542
170.41595320648321,0.16967020929945961,11.203185911818309,-0.23859576997860565,145.95904453134963
157.73690979730563,0.10336634273521497,2.8795379971653898,-0.62149869987926842,47.895328454531402
98.673249866986325,0.49266691548227592,11.667777821899627,-0.1279510281859686,98.377887248819292
162.13514471654048,0.2753423180484873,10.068254242847797,0.47697015963548361,150.57522611799862
161.07056565965988,0.36724295958446829,1.058903335477799,0.36238898720346091,36.352891718262157
171.60893375652449,0.36653547654117435,3.6853366212364618,-0.060347253593099004,128.12931807756078
92.075776245379444,0.5655391275665963,4.5792295513847527,-0.97363488112691954,88.091921871893604
102.43118004744132,0.54912279989695678,13.975935259016188,-0.58443027978110251,102.39666077651371
192.60824982909173,0.22532078165948224,13.335910733811957,-0.80422650104574234,184.64695576172866
95.413822542975382,0.53367771539630593,5.4295531625314535,0.17655797092392378,89.631433158957265
91.37726184208671,0.55767921812267529,4.4127987011813046,-0.381436476075242,85.072209027403687
69.607613893645706,0.22728071096512362,14.38668689745621,-0.87130757982776053,67.436965061863575
150.36030889056468,0.38709203933539749,9.7286337685126441,-0.78226740865158306,147.78917166535985
56.376842778539597,0.12950814451021117,14.570711779823235,-0.11914530789930988,47.965321468582381
192.8442831084578,0.26485334578475372,7.1598836966009447,-0.37075539700115667,166.60210205235956
193.30498445893201,0.32731071834670378,13.243090597220011,-0.19176718566149376,190.92547056586645
189.42835510097495,0.24025440235519566,11.173584613577814,-0.16377607279155493,176.99776891100851
79.509289615313207,0.28439446918799416,13.417840989316227,0.11396514554998927,77.701101764045845
61.289826986244016,0.22035886528666651,2.0476904399490179,-0.039855858187996418,22.598922696765698
81.139991472840876,0.31535203317610783,2.9551363492145377,-0.34317638805691064,52.464398986114411
51.692295577022968,0.10164538741731657,4.7686888552307218,-0.61425552401835892,21.783360079744423
106.94125508020724,0.23216113937530566,1.2519110420238611,-0.7840659407956807,40.281264625818075
162.41353765024033,0.13180092729740764,2.0517916863418799,-0.64538984577828296,48.589382692454031
148.41574667168805,0.55326578740061538,10.76907969716731,-0.45142105474072758,148.11692304256371
55.544170663116034,0.17721277607684929,11.13118419099713,0.23545942824795785,47.488977962524586
192.92564088599474,0.21667305051862071,13.307279050495897,-0.78293003912009296,183.81597305679631
61.907741428088954,0.43164270821533079,4.5418920692162992,0.32047871941253248,51.898558699245768
160.94153599930277,0.46441638697504117,2.589475138197217,-0.41203114951545672,121.01295181613422
102.55395479991307,0.20618506993857447,1.4060880965228837,-0.28287272732876945,30.157991465539297
132.19855511232748,0.43104386157953445,11.234739855708954,-0.035397512931763964,131.17182257510825
52.247489583643244,0.39049116607216605,3.244277193963284,0.082487324287968899,37.046799449859513
182.18272533668053,0.45168546119430864,13.68703521320797,0.051831464965594876,181.79745619695981
198.35321108882488,0.15316696331929772,8.1086516378586904,-0.94218837787326293,148.76467622191993
165.3945603998273,0.27103621313766579,4.6445607938332421,-0.2961738903818012,122.04849759972342
130.08179831684035,0.23202033723103951,11.800974157117247,0.47132250944198661,120.6935955675511
101.87327262692457,0.25727052066454592,5.1056143810041643,0.44458426224868619,71.163406655210608
82.388711480779008,0.37392900097565507,6.1029286611826983,0.12604370313573487,73.573156173124261
180.3103778256303,0.29789688859958563,5.7332904345271745,-0.43228578483703561,151.57946298910707
85.701349550467683,0.16508871861073712,10.914761682619524,0.40174959288144807,70.592375455309238
59.951962186411457,0.38221272796143502,7.4593564326415294,0.49881270407616807,55.760141358255687
179.47165689044925,0.51944437045543479,8.6577191714013875,-0.46443373971536195,177.90088630294201
54.811072758223908,0.56882723240088229,7.3231177095606323,-0.21374901618452236,54.05776604271621
69.515629444042375,0.2426345073332434,13.210614884271269,0.18278169052182158,66.569330690502966
192.47252992823084,0.11424302590278454,11.192887240017443,-0.83333200856048362,143.75486154615848
146.61988481917484,0.37335082945414544,7.4276979830371399,0.47460871874815713,135.68561610563324
140.31106033152145,0.29174458195697506,9.080600058778808,-0.16607829933079521,130.85937086206465
181.60485456009283,0.15219400955948056,14.702461245097991,-0.39579642297138096,163.35843584279502
144.09498057280146,0.5821153667411969,11.122601770512864,-0.33254556528645018,143.91188456355002
114.40313687711107,0.35938251325359594,11.16620428148633,-0.96818405990082379,112.9425453344024
193.9182998720365,0.59204958878645575,7.721379847067805,0.065028802775661365,191.83386567873703
125.76631097618247,0.53750005979674187,5.1070742711702319,0.16022371005876734,116.9597849747127
125.20915212211192,0.40337674216579711,1.4033455664959575,-0.98372898213502302,77.405826953370976
83.281916389698111,0.16373306685074998,5.5719757394070628,-0.12728897655745341,50.526335883324634
125.97377712495673,0.36067777806313284,4.7575611434821168,-0.19769764698848369,104.88329115365312
92.652886389430847,0.36369282141958093,8.6133345427770038,-0.1668270133084796,88.850691976726139
84.009381552672295,0.23088925792628914,11.699913074330516,-0.41163677665461273,78.882478823628503
154.27510516867636,0.25333716159107322,2.8952928810152221,-0.41504632945761899,87.581740588376007
126.93384602393353,0.4781155577338414,8.3254386626821475,-0.87934518216647151,125.37691640085434
108.78824282394379,0.31389819395408325,4.8178491832522479,-0.6044006333036096,88.954813936661736
140.81562191128549,0.5098017220156067,5.9628495135095037,-0.29883259325042077,135.03081450659403
51.562568769329857,0.23662103680386568,13.529700798843026,-0.2609016672837281,49.58938306759844
96.91402483214388,0.11621641993571866,3.3430477365881268,-0.18834582609512895,32.623110098466768
174.79939376005461,0.3185703792151966,13.945220151021353,0.36673762190245451,172.48780129333014
195.18102418679786,0.10166579018941044,7.020569763222845,-0.19049554915378542,101.41441592006835
141.07556110458069,0.14903406005622186,14.822686608510926,-0.095121586096876154,125.80336207260886
143.79260511445904,0.58646393033345845,7.4692688470996647,0.15588719205349344,141.82003470287265
172.61289417610877,0.1982941022185806,9.1498536494160376,0.19369085654342455,143.38576904084144
188.91566819575263,0.58103771309539087,6.6755590070158819,-0.17825946703697926,185.39386298073367
141.12413753604602,0.21437700227898679,5.7301961518721996,-0.31661389607987367,102.52063932193477
58.470395809601015,0.30076331524228128,10.245943382196923,-0.61892196897176088,56.243145791081076
97.624686979144855,0.34361778142537003,5.7717066921603966,0.17862337139520035,83.339151508686271
177.97358770676436,0.43795619046792833,3.2879271488074631,-0.64475556902132658,146.17911646995603
88.373707047891031,0.30752311438645952,2.1456706604236508,0.019887956658792394,42.410226674818617
130.67010187444725,0.5725592904960719,4.425794603755441,-0.90621349979495724,124.49956983692432
134.60875050140689,0.49877131379364648,8.6562371053711047,0.27358197642141024,132.55155321775632
160.31925300155481,0.543559454613464,12.140642155925113,0.056181380196440811,160.09420819358868
191.34724318073791,0.25705333611902537,6.6481179224851576,0.14055767735207114,155.4270459751269
140.48810225688516,0.34106628583127452,10.903722649728877,0.25023444554441343,136.77607873806113
121.33750615329362,0.38259112070542212,10.666021735798111,-0.68445492714336664,119.75978044847992
54.452120776697832,0.29923231654562721,12.474983817156716,-0.27809468846297702,53.253479586915319
72.046857380815482,0.39476450708555944,7.8552948130728266,0.28863809062853374,68.413092772809463
172.74477214327507,0.52977682649280866,11.813921914560304,-0.83376654462746036,172.53223468985198
151.00078840611891,0.34308225249456559,7.7359697273222903,-0.42820923993033855,141.82746035861422
174.83441354544163,0.13739002118820468,5.2890250336248466,-0.55148257793940547,96.466713506095601
192.62516770835819,0.33759245390759451,4.4179691367744578,0.42824126795891981,142.53402788440053
52.535866670399869,0.35698206633533291,3.7110409091133079,-0.11269225101074976,39.119277401552559
78.168700217479085,0.24623777356139162,3.2298669049249895,-0.50718522867812199,47.023320287028255
181.12452801042215,0.15120511712714682,5.4493309006479222,0.10861150664115438,100.35169424286188
170.22683412936655,0.38878959989535755,9.6980965113180631,-0.41372579900787554,166.88753642808359
85.66763752387331,0.20322687154754845,2.431277595535025,-0.56945754847378482,39.112139190610577
157.09004025296301,0.49307145465410329,8.4765406441862776,-0.53913424086960671,155.24694342509238
117.67972656671785,0.40241009087357094,3.2083444315845249,-0.424017710554355,90.396623560895648
125.12205077375718,0.21453999268167476,7.4476371894776943,0.17033240872101807,98.862841612278615
108.53604904742959,0.41167217023380998,9.796149187296038,-0.30706272178889937,106.84072958897617
157.40589087113028,0.57043590179963688,14.37347676900993,-0.46808931210523785,157.37276147765311
127.68495308304055,0.238926992288478,8.2102413896143336,-0.28054950386931532,110.89321817551478
165.04946292455281,0.59689763464445711,14.736457275839902,-0.8987184888422074,165.03485738246022
116.52699228496461,0.19496113242730992,13.250631341877126,-0.77514543469425989,108.96116562111119
80.791600048658594,0.57313144737544897,8.1407168844121696,0.027813256727170721,80.018917661521527
164.06139245569483,0.23504450713566707,5.3522078094608112,-0.51077619060521218,122.70700515719096
87.908413929992378,0.5031493753299795,14.249988822360129,0.37895072543442065,87.826567339526846
130.29185379906949,0.31426551693203941,4.7045781762977334,-0.81748035240179218,107.31736574358985
174.31406224797058,0.35073256528358854,3.9621146330462413,0.20892397355671899,127.57910472762246
176.86809273014393,0.20729528982536558,5.7016874440466765,-0.53232159402772983,128.2923878848998
56.542497666916404,0.59306791690961813,13.143615328849156,-0.67286440147231885,56.526876342153109
193.23720282929585,0.42958461539800119,8.7086768191619317,-0.45334342070812261,189.46350444849566
69.223286552876971,0.17571514351559422,8.2189426183137435,-0.32425798376487602,53.79554023843211
141.80550256361772,0.43126476888569931,1.4084625369162613,-0.72620919988072452,85.32769891251732
112.78713563798303,0.5962473502020742,5.1606144222238379,-0.87355290837840471,109.69875772676576
116.44624759899742,0.29973652509971138,4.8898012424086712,0.19774499930679323,87.913594943853823
148.80410307019764,0.59692062118094635,5.6189458811627713,0.18099507176495822,143.0113612630669
67.71816839476196,0.15287704629084667,9.5631172095325869,-0.90317922203837608,54.046878222708322
70.445828516818466,0.4008139874348613,4.6943100294997775,-0.52506529313279882,61.749982957966253
142.63891212187968,0.54841928528677031,7.8590353701002549,-0.32772797663640596,141.03805779129499
103.34766981250141,0.10308215161256504,4.9513279867772564,0.18049855156541805,40.147222671075333
195.66212336635766,0.23068971213805015,1.1833033520734222,-0.35168959647823694,58.346481659202503
60.375687600454498,0.26700215437393404,11.030592627892341,-0.56368372686162882,57.644081543112712
56.635188818980552,0.48011840657735239,1.3081866338317849,-0.73375394450430931,35.387306266561907
70.463052493214818,0.32542988484974267,6.4202111288838166,-0.052762184252123978,61.890294208071595
125.08039906190659,0.31132727263386495,6.0110396848548104,-0.48335462953070307,108.51899960371492
77.436316709139106,0.22796111105915109,8.952354678113366,-0.17640655627447721,67.771875209814326
159.52008924905098,0.58100255258380695,4.8533075091634164,0.015981091158305816,149.92097460966974
104.33185623365551,0.52259292811064928,7.7691166424885596,0.47336820610298114,102.02734131667306
168.32736288868733,0.32118946683470206,8.6668307302068364,0.39452552936756469,156.51751943121366
194.22854255040238,0.45077091130985536,5.8065998450528582,0.13156708635478687,179.18579730117992
101.66000482287234,0.41428884514596742,1.1781701242517295,-0.85621176364113127,57.895975285470705
111.33203714581407,0.11685014016293979,9.8314386814467056,-0.74697341031633457,78.988050281497962
148.23674540705213,0.1497835109810837,6.8584353256800181,-0.90655116548737924,101.90887709168014
95.179934813524667,0.45562553038060039,2.8411503834106027,0.088956576658965503,68.018465819358809
65.80007047317531,0.49908395806851735,13.129130353790233,-0.97583780969133016,65.742396105012261
159.03924037818831,0.40047353854848489,12.524691006663476,0.30038516746723865,157.84961321369866
109.50053179446702,0.59431776092226862,11.738799230913227,-0.68453758945668242,109.43247960094645
153.10330198247087,0.52271402313003745,1.9935127005405511,0.28610064819456804,90.386797217063233
134.77801833425343,0.15735393679880319,1.2603242852613799,-0.84593649930274484,38.021210942985199
199.89191723155477,0.19358929573559516,13.17792813590672,0.075875274889919853,184.07057788157914
123.76841205183571,0.23172632418422542,7.377243418168514,0.13669207041533005,100.65100638752286
84.927563601917967,0.56198779687758926,12.101762312190811,-0.67838312557970548,84.86302469816836
116.9989782599561,0.30571909037521139,9.0981180444466219,-0.11981575658101162,110.01186936266464
133.52228112759349,0.1786922411528484,10.776657894871409,-0.90508382114893793,116.96490390820586
93.878404560978282,0.15898739267222042,11.547749305695453,-0.72354817024706652,80.535045853322373
161.42558543081481,0.53012781477534343,10.828479836571502,0.077528332517674325,160.88512516721033
139.00844458448199,0.3958417231298319,9.4432763034120395,-0.44886100314443067,136.23853686098477
146.51438439522087,0.56562248965899187,2.432573103790042,-0.28941474973062853,115.09245416518422
66.42051799756608,0.18169315614051842,12.460142795892427,0.055077208474664241,59.447204569579931
192.62924831073119,0.22603969485115752,5.034636641757805,-0.50946402117577905,137.61564287781184
117.46600389098415,0.48722772567753569,8.7406043865481102,-0.059868846450527036,115.85265124130029
57.146302061029857,0.22435491407133409,7.1255266510417856,0.073453192530119615,45.401070337134037
61.534502941815099,0.34823589132832855,10.340481184359007,0.24389612109086944,59.705804020448085
175.5692836920467,0.41288499628206143,2.4796515215484143,-0.001389982661459066,112.53688043164986
78.268242843643549,0.42720390070411174,14.441076105825857,-0.86607923786725338,78.155103437040012
173.84202411054196,0.28153870095245725,2.4784318371932672,-0.60127651619785616,100.79598681336374
174.59054497835228,0.54602835824599394,12.399758247634617,-0.70427438834522693,174.45422221392613
167.81377569425695,0.28401952291062404,3.1234429780050714,-0.15469311492566185,101.67202098519257
140.29177487447436,0.47044845398633683,7.3175241920566965,0.4099637623677419,134.8501743309472
140.63631361449831,0.52388231466483548,13.430218207659564,0.049408610909791095,140.50934207061522
90.352352555866986,0.41740132544928554,3.8457812724926193,-0.10539728587182684,72.98677600390036
56.261415822014335,0.27486502473839236,10.055947771263778,-0.24130008048688512,52.942441875419313
156.59823507261504,0.15209901363788478,3.8271764505148562,-0.40775660726395069,74.365424953322929
52.236939010236497,0.56967057177663227,9.4521184956733162,-0.45215961594696674,52.051751405185556
53.201785468820859,0.21091939016544017,8.08570006790832,0.31284219465251439,42.875986531624989
146.00362083024277,0.18503600996653449,14.334019559921838,-0.75036734830637841,137.04625084632775
192.70473898941898,0.1883706255832989,1.8350199627857067,0.29256375631111231,48.590584195668733
83.95828721448305,0.24555030801245906,2.5785055131143286,-0.72598272031384403,46.661693871762907
51.070339386518505,0.39205732423395301,1.1902373287722983,-0.43587779342754285,24.074748762458729
179.30718371464022,0.17504573959677014,13.265092867924535,-0.69999799199894397,163.74924888310846
130.76508602304466,0.47756376106959586,5.9985205165198474,-0.93496033566031445,125.99567279716339
99.340782528169598,0.37930915493273087,1.8003146194891879,-0.22620335319698559,53.28380060973398
84.193297443019318,0.24003031376951481,10.511071272235274,-0.42404027433277736,78.092880869197984
150.48104209181741,0.50631142515572936,13.875281909145682,-0.57444428725315877,150.38100601136273
171.62414389617047,0.43912262813559755,13.935236318068174,-0.86632107095579269,171.36603969763863
198.07960435911411,0.55275248187372072,14.068502873274067,-0.82434719410264989,198.02691758627986
93.228029153292383,0.36053118901839531,8.9062141224817477,-0.83900535934214893,90.450413582148784
191.11765232664393,0.27805885815227849,14.806188348729858,0.43918039293718225,187.59922048109078
110.08762868454309,0.36117029555804414,11.670593345925704,-0.74707918340767066,108.84605184631125
52.979933993759978,0.32249319885339855,3.1092881809849495,0.050130243668461416,33.225941767286194
74.335342908240492,0.22978073669512497,14.568333276866527,-0.95061493736921165,72.233885382902699
97.392856982753926,0.18283371005917207,9.8328371127996856,-0.34718128974806173,82.250402741122954
63.370810039559053,0.30230316113870792,11.181252637399215,-0.83041364592098321,61.692413901048333
126.20810957036019,0.31033173395147451,14.508075815067714,-0.9061955141528919,125.15220833000774
60.582678724363163,0.4875120761670465,6.14878491913632,-0.1735834177152864,57.804548532943443
58.058199079291619,0.32437215672905051,2.6917657485467061,-0.39953941059650089,36.758080958708014
142.10031620684256,0.38293105114646642,2.4312763873145276,-0.78913231149938645,100.69791943545481
59.315895151533404,0.22088936751397023,6.3302457125187601,-0.22047309148170613,45.360123193727198
168.51295781463534,0.26387796553841703,2.9528179538407118,-0.38455445058435278,98.662711817447246
50.84331569475475,0.13146602265034416,14.894369787848214,-0.62632701775073218,44.235161406654903
55.600544363887415,0.30803189147952381,7.3444422924519568,-0.068895593010701583,49.933608832997791
119.52011546533616,0.39898199161781978,13.486184424960046,-0.6428868971545878,119.09430473581818
182.81743449075901,0.33340725813788841,13.238082933117624,0.014219725759079926,180.5928813603262
70.49835997853269,0.39460783268437072,13.978045084454042,-0.49439205405239484,70.265040731912023
59.327652558237432,0.57356112929875802,2.7045967992172617,0.44785090683855144,43.067885286812704
90.46987918781069,0.2375182493633137,11.888545217656688,-0.61453375282616296,85.827126045404228
77.958154671602912,0.29756874869486183,6.8828314781542996,0.31820971865514291,66.904667917644801
157.69816425591495,0.46079908657627422,5.6093162279783098,-0.76726339535062227,149.34733549071973
61.869668281455688,0.35244608573068203,4.3691001602035859,-0.83627293040924533,51.990615079234011
142.53995672764296,0.10630793436212418,14.256416993461173,-0.44931782972377743,112.68693496891338
55.186379424888194,0.52210185010739929,13.404884217732173,-0.27138386686132532,55.142648016002425
176.90223499483082,0.15941218010266525,11.232327374577794,-0.6192801330344363,150.15832871404098
106.93869265803609,0.58881909981791491,13.221145643531569,0.22403956749069942,106.88793478784827
77.042380639178575,0.44321502861846862,1.2249236876809499,-0.93214638690606555,47.42652760286969
120.04310903893442,0.43435624857227462,4.3469566981817414,0.24671872451115862,99.818766890460594
101.99899558404502,0.20248540218156255,2.8273515589046969,-0.012984719582331938,44.610931877357302
109.4180947311218,0.38956708386202266,2.616608339446072,-0.26061287805315181,73.748251773338254
140.40053435264605,0.3404235273527626,13.845942617224313,-0.68318947635561211,139.40209223703806
147.3877184781347,0.15440998484841453,13.395108691310687,0.48484750601448834,127.31034624794975
67.977975862926414,0.19242171884953865,1.1880314840543855,-0.47714252697539516,18.636347030949413
126.50955305643154,0.20734867973871071,14.534442276646811,0.31813705065584585,119.87304649894912
178.86524230102322,0.47858455544371448,8.8358936653782685,-0.7053321479546224,177.00566468877324
146.23923551602297,0.43678137409877937,2.4838099868189571,0.017344798098617442,96.443077847781623
143.21209432182323,0.47278350674491021,9.0190716966639819,-0.4634867853780994,141.59419360277633
144.75275539341982,0.16934714838385792,9.5246886724208508,-0.72205834002010383,119.22491172484514
64.914244090658755,0.4722190337228872,2.2993370720430928,-0.49033379613435724,47.527094651862356
124.64690090658053,0.2708781309659879,9.1146092372560776,-0.15324972513236768,114.5217285723716
175.32710000600773,0.454754148923184,9.4846466812527908,-0.5127573357444003,173.46762830260846
162.99047897963209,0.57404960065176636,10.509995393013458,0.056146301409478294,162.58688104520056
148.29091850181277,0.51820674645402365,13.236337625224648,-0.67007250413926456,148.18091241038078
151.55100673867793,0.34058990415959678,14.052513264261641,-0.46276476631770569,150.47078634002355
62.443412345190694,0.32052683527612968,10.901682277490067,-0.81500334539637942,60.98295654119994
132.95271269217648,0.42157704448972766,1.1694951107378795,0.012331291936828581,51.325734811525741
171.91557465139545,0.35524648328660446,14.733135317941951,-0.73796510135916105,171.21021714629711
164.12148398920291,0.47355183881774754,13.058788841389788,0.26596339174457828,163.7376169758316
184.09609265374024,0.21411786180444795,1.4956051954553777,0.070992051793242528,48.39932540843288
181.92415775669795,0.21881975834854053,2.5456859631254876,0.04171719267789209,76.744276065058088
63.478696439797332,0.3405967622508812,2.3416243858554386,-0.13577478499600315,36.178054284741023
153.87837958970971,0.21487594272634794,11.33024027306929,-0.80703546632805856,142.54044688117844
110.20077456850112,0.29334400582080089,1.6816487874251025,-0.171846650506988,46.219391664791509
99.498788149716262,0.32126992753531891,11.604973115327926,-0.79807308764443907,97.648355068137164
90.235984088844987,0.5521826892070546,10.406929866714286,0.41520604025893948,89.873519555349986
195.83941602575013,0.31495709429289764,3.1408071305449408,-0.082236921908949046,124.87529384780808
130.80320630692884,0.54786423269549334,13.696829926893949,-0.30692522676963852,130.74230268425029
146.13046099614667,0.28722651672078037,3.8773145317097946,0.43141142942890709,91.818469188804698
67.493158536242674,0.2733274898075192,7.1585796643485162,0.20278472411237303,57.410507102739814
108.8483558346087,0.47468521654718232,10.200785688531408,-0.92302281595521729,108.29422350912247
95.937768983902401,0.20704286542728392,8.268610173052874,-0.60806206671578078,80.668410824897023
124.30259740563,0.52628477250369277,12.311321812678271,-0.3334150397607063,124.14250651573529
79.85897251879058,0.40177288911947739,7.6789286934429333,-0.77526507691251711,77.184916630135064
187.55391740485393,0.40874374942864389,7.2901736171618738,-0.29232304326833847,179.09883060368102
124.79083680342174,0.18522053222906057,2.9698552012906601,0.15663633815352584,50.679157517023576
169.98922021455829,0.23518029927538545,7.5382607308374521,-0.33879275462884184,143.32807611166371
197.37607075691147,0.21045837418735511,14.583339607683532,-0.42711086849303448,188.99449533628569
168.73241342042115,0.40720821878114488,12.43187947117776,-0.75473710589956577,167.94687392390796
107.94164628645824,0.28350302343448186,12.36544878455579,-0.8621177369824069,105.40324195564736
168.72109582208523,0.40407311805993829,5.8012054720101069,-0.42732875531888215,155.10212430894646
128.18982664091891,0.51520607458236456,11.37357628533826,-0.60397798092629706,127.92199495426914
64.303429047249821,0.47132280542830685,12.231645666517888,0.16334030721110437,64.08568926313437
50.959834356160869,0.32780402776372686,7.5550227532705634,0.35171002550746344,46.154325994068635
94.753322887550127,0.49014210163809813,11.9481420219177,0.43922710092487049,94.417014538231541
67.540231902647889,0.53889959209382532,14.257824785192073,0.035181721490246343,67.508545039540678
150.78102506491911,0.44937373028629324,12.937436313573787,-0.3983546210017892,150.40455829623073
81.041674340874991,0.30204068361901926,4.3211312808930824,-0.22978323254500288,60.542139613347217
176.8115521899968,0.44893695352085927,13.365174628455787,0.072041456099741108,176.35892850701512
155.65950716041306,0.45514022016760813,12.125721179763357,-0.65147424474572824,155.19544861684781
104.50247923449253,0.36593341744895158,3.5068424077495086,0.066348931564941038,74.830021682283174
174.83375411711864,0.40734991720448877,10.96860338949965,-0.23849525707668751,173.01413929926005
90.520868773013547,0.43958666179371464,11.915506682529394,0.31925800587822772,89.967635661678997
59.579287448236634,0.11514446388648006,3.8365589345810855,-0.40226935615832737,23.009209026401777
106.52438535467013,0.49686927399503344,14.598277627258987,0.2637859442340571,106.43843578433939
114.42273742760123,0.44906982634298553,14.732411251938203,-0.85774972057906584,114.31850907279856
105.62947457604794,0.52415147859137778,5.2307446152927799,-0.70009838193568741,100.911982486916
109.74107597071279,0.427555761000602,10.568754532707265,0.23108724730409591,108.42033287020608
126.31301660954051,0.56337929079248117,14.998774293108054,0.098898997709881531,126.28445003856298
57.687802924019785,0.14088178166262813,12.077980466374752,-0.4424503752217952,47.801550389476049
133.23569801811396,0.56184664141837326,10.308162287236364,0.41371476312696642,132.72247376295527
70.778733785506944,0.44630328378849471,14.574231908495056,-0.1231361104716,70.678467424554881
87.769727081290483,0.19791807865941105,3.6692774405204407,0.27280365766357528,42.95695984369307
70.86183739723981,0.33687470149767973,14.356531940604903,0.0071566345181546254,70.298124099375457
69.492569843384615,0.34013576687748681,13.833800974720047,0.41646292568720544,68.768231542006575
96.886493653356013,0.45228989607393155,6.6254740533135745,-0.91640817938848085,93.688821817972993
168.18691110714329,0.24866729882792213,11.5834161959993,0.3158874023673981,157.97852063455477
114.64409613726218,0.18202865944243227,3.9326579697979271,-0.4252010844051386,62.782566683853503
183.00197935744515,0.55760534935779571,8.3274647729734141,0.43504660583533905,180.75712110589618
117.77732811577376,0.31930710634782422,3.6431699758244496,0.18816163524474216,78.698256291291813
137.12754718066111,0.36811643861124133,10.303785012212915,-0.91841734782346707,134.9245157655196
51.569604968701618,0.51397773876529618,9.6990480625010846,-0.45378967715375018,51.290285788376067
172.74529225490704,0.2287821613248989,8.7446293447306775,0.090316719689617075,148.89334491775691
154.83111216868377,0.47502533715305872,10.772234834915739,-0.37386591376234035,154.05413579961797
78.482559040527363,0.42174270912039824,13.108865757717675,0.35792061634928674,78.120062999296962
160.82184103456513,0.14141365474608888,13.802069082498789,0.29780726352992204,136.9998259570593
145.90003419720153,0.44063544395272614,3.991995652491096,0.41117775401987866,115.78313631978706
75.971809413477359,0.4305658296747874,4.7740045303618421,-0.76818516646918145,68.98457493907199
69.788603126907319,0.52927355393828912,8.4688003608470339,-0.058001310811579443,69.023343336141579
136.45616541867264,0.5508221173596749,10.562501102315203,0.08893326442980265,136.03006037520004
55.004902018412089,0.39614597302231891,1.1765826877147474,-0.30572327803865496,24.428982058623767
95.083273332100021,0.43760275027958018,8.9640648238326683,-0.81489171292164464,93.766143771217841
184.73934334446014,0.2061097026067106,13.239719762929727,-0.9149872761403911,174.74995445697547
147.49561297625405,0.1837692129686658,13.906137555005907,-0.96623438397339489,137.90567571665937
121.4926817440704,0.39184060288987044,8.8637983554984601,-0.60662646396861475,118.52150805123213
95.293132791932948,0.22856342267274607,14.532484332631849,-0.36305445033946038,92.127406762653621
168.44113961833102,0.40680586370891669,11.17927901079258,-0.21427423665353329,166.80617347048639
171.32386210579079,0.19903192545636503,14.328019862810908,0.22764098337274108,160.97237555304898
118.20524439041377,0.4134125124378103,13.833847361508159,-0.16691596851610957,117.84308406290694
63.405596003749856,0.59156089774632548,3.1928957361960264,-0.042493405861620426,54.053294930086224
111.23343790947877,0.51383663197535334,7.2857382155176618,-0.30687685759555394,108.98492902123625
164.09018213332379,0.54955184444403427,10.861905650913307,-0.30198389492098554,163.73485624784544
68.631835413112242,0.37263897957042325,5.1753439561621999,-0.5901648259310901,60.624939248763383
158.76656612618211,0.33632730974267067,9.5585930801083006,0.17256044766971534,152.00904664910877
196.61412063419525,0.47859572225173941,9.6087801442202867,-0.4884025741248621,195.04772912292052
113.1026765984677,0.27452922844579652,1.4306537441733578,0.34315428539395043,29.192603984813321
187.19796194159133,0.38506216130170623,7.5667733360115665,-0.61886477643812843,179.19199466095608
165.05252827962917,0.55552739908390547,8.2556406255796002,0.10407492401135143,163.27033339881922
101.41924266897527,0.19356951996856805,7.3273301733977778,0.18249968725560128,75.981310929838017
135.31860362613881,0.58592480495547827,14.587216358628194,-0.43485188308218503,135.29824336741132
79.312829149737283,0.37018006460973019,4.6300073563387771,-0.39906417518715898,66.986496115271265
97.807916133133205,0.31052773456751104,8.8411858734575759,-0.77527292458283381,92.870568104688317
175.24154533624403,0.23164989654771009,8.2570797842781865,-0.54480165707516393,152.43128713254367
168.19352953023775,0.32194239962023019,14.644940761096075,-0.68302111616250749,166.98380285018118
178.40956307726111,0.42921332827749947,8.8774360213025965,-0.86288716047724923,175.6820089267739
173.17561309482792,0.55399095429091283,2.1307843889260782,0.182727138017585,114.31924193902265
151.82721265134438,0.30179120836644358,9.8757924597076219,-0.99331111036917041,146.11536121817628
133.3715840204809,0.15566969598852035,13.545443439903513,0.13771306898449676,116.82860494588465
68.577654981636414,0.45502121382763172,5.1614495815736898,0.11937005080138818,61.662512260678341
191.86300381881139,0.1517807846530311,12.742239490622339,-0.28147388231716641,165.28637640888971
128.81810251121516,0.23898796513900486,11.850232148329116,0.2107943483067618,120.83987878446167
105.6532980279712,0.55643014647639111,5.147044772904664,-0.91085803410916111,102.02282404391336
119.8204608466383,0.47586270931143781,7.5427518662542266,-0.16902764867460307,116.76709002057842
194.86025194179442,0.2610549048962798,4.1760355794754567,-0.10832398806302534,131.18286124304123
168.88756132273767,0.4550558102711969,11.80855186283949,-0.56077019229797331,168.28072652959645
75.754585511883349,0.56665064129853548,14.137239715195829,-0.022525072037666405,75.729766388528859
140.54128652692944,0.56485262178793416,6.4292606027355763,-0.24092208650190505,137.29396302210722
176.85119510971822,0.1300315179638192,11.991611862731352,-0.44730005487480717,141.76323429429843
63.798691093832858,0.36204582696017518,9.2445133975373608,-0.26387972957156025,61.758061016505863
187.13093624795133,0.18323065037507305,8.090590638996094,-0.2331100804086339,146.41370116072324
153.54576910497642,0.50876088931662145,11.591448430343481,-0.54661891697790121,153.22638961055151
193.61729652158775,0.31305866371441871,11.066683993619028,-0.6440657118807589,188.66559203273528
138.37201032539684,0.56592762381922868,8.5251719894648126,0.160397494787891,137.15537534918082
73.205405380063709,0.20144164606080819,12.003355572419402,-0.044532041379496623,66.740922963226836
53.002638036089891,0.31024145744258946,3.0248468188752948,-0.67458004302411645,36.181671687615818
129.63050567690698,0.55780709015512575,5.7420254260918879,0.070530665458160557,124.15059856589943
63.838476732820368,0.2985508998138513,9.3518223542178625,0.37455598290875702,59.462257603454034
146.74709472969576,0.40939760895293409,10.447210516850353,0.013994455152404273,144.69804333502029
163.54965405761308,0.11164952940281966,5.3335609803877517,0.23051242693379148,71.035313157393219
147.76586923512968,0.40936577259843587,2.9466145151053524,0.026891198779915193,103.04705713901633
108.48644849338226,0.18730706372169112,5.0561669385713737,0.063206651988532592,65.905431820839823
165.86040535377438,0.27463976503366316,7.4771282075078043,0.16626277015091295,143.58925494953553
118.29228309750067,0.10967082718952872,13.552821107512409,-0.67469869475664868,93.443353634604037
165.91292999151892,0.301781696694298,10.561863726112682,-0.97079349401025916,160.80334457389938
72.466527168830751,0.42656047456869239,8.2738646053919478,-0.98975920918680693,71.073291320021497
92.193052316811219,0.33543117694480107,14.645010833373933,0.17350907081905986,91.474350046163366
68.673949750255616,0.24188060701172939,5.0641604648247576,-0.20824480313374627,49.489935287233848
176.14273602912462,0.14844145188713484,11.087074032519736,-0.47885562618701294,144.50244707049535
191.54932412472709,0.1026250387438363,14.284990154894995,-0.48997993729013234,149.49915263949751
140.13103507127792,0.44486313210854511,12.396469683075008,-0.72598521433646157,139.72247586401045
112.39459811320923,0.25073961717521132,7.8429086567192332,-0.80643264918746271,99.545375031411993
163.74224619376386,0.30122997142120966,12.235797489432812,-0.084542747826898079,159.73927139526748
156.24839686966101,0.18805253859421314,13.326695098653696,0.26641503181962367,142.84607176456953
102.4099423021504,0.14339439914584853,12.558830278344058,-0.055442576227927032,85.630277512787515
184.25352784079664,0.19721518419199216,9.9625530293369184,-0.78386772864211951,162.12305924046535
111.14322378803544,0.26930428407503515,6.6045555892538514,-0.50550009795413953,94.763385310753108
54.841257665375579,0.22752897658869928,3.6528747880825243,-0.80923216451384183,34.97179210411614
91.99830425381117,0.22986546122105553,1.7433916511139855,-0.89437754932048619,41.827257069223869
107.6710846361735,0.43112439794554303,12.058221724393333,-0.73495340827489275,107.23780366159571
115.76488362956572,0.24995527516653124,11.008982253980118,-0.5441281697651017,109.316687808751
112.06525092444159,0.23256580542058389,1.3332172537908802,-0.78076264382017713,43.523582283204242
159.12847629690469,0.51091380021567567,12.805306522434755,-0.51098183738739733,158.95185785835571
161.90403872861197,0.14839952316645086,2.553229580988313,0.26853691795972701,46.555709007641966
178.9493568715213,0.45382370783596138,3.1734494149687604,-0.50653546865950783,145.26483437914891
124.68193408858471,0.3291379745078129,1.1118995820244832,-0.94436932327989287,61.31325081931206
177.61732406827315,0.54047051851777361,6.0784284921081584,-0.5581339812648809,172.69999746221779
169.24462316210185,0.35386879627610213,6.0584620192755638,-0.7174455531672006,153.85700937381358


==> anc/competitors/data/v3/winters_formula__s42.csv <==
x0,y
24.348901213899083,44.664145924530168
15.971960993801307,32.125813220397582
26.464947997784563,47.785899104625891
22.434200726484097,41.198861270993675
7.3544336971912383,18.291837394832424
29.390558790918899,52.103244981518195
24.028492549758823,43.891652034126587
24.651607631923845,45.12453024347213
8.2028408168886457,20.529062641496235
16.259648447389178,32.433744640824166
14.269950605814531,29.648359360280292
28.169124721215045,50.327092274953593
21.096628002016615,39.81469580445313
25.569040331770751,46.127888114883071
16.085354970683277,32.070511704396694
10.680968044619423,24.084469826996408
18.864619675395872,36.559704654336514
6.5954314026043832,17.767051063069303
25.690779299814551,46.703073333102807
20.791609978051621,39.102279803355273
23.952193502134346,43.890647245619228
13.863149203246708,29.060378184896908
29.267450609872583,51.262896152193008
27.328028033054942,48.576845369231016
24.459587426844045,44.214709646430613
9.8659676962991902,22.051608430990797
16.668025093175856,32.784822711334868
6.0950941446807194,17.382648242679565
8.8572373016886949,21.194621518842737
22.076223831061366,41.17767823655528
23.61905389769543,43.777403940582133
29.18774331085525,52.206807901549546
13.145633953453798,27.696309431004025
14.261492650871721,29.825726337163381
16.738895281895196,33.137846585917892
9.7367839771071427,22.336998269047921
8.2480376333867902,20.181699087498373
16.892623155648344,32.864791296821721
10.672733726272103,23.724674751854423
21.74534986706276,40.503369564859462
15.928797971808269,32.150545938636327
25.816954901445936,47.27651077172137
22.506627550056226,41.317296183803307
12.809166034551026,27.339552477970283
25.806495034880026,46.37650721829673
25.119108937420048,45.830685667642641
14.686959475754362,29.988458570446703
12.208202598256102,25.725954305135794
22.062387599374386,41.390869525412697
8.4938120902327441,20.546965995693785
9.9977050618777081,22.825575457825142
5.1840567437751375,15.43349573650878
24.67310943755346,44.800129221717654
21.621271414800802,40.568939503597605
22.629134465658378,41.88309599142341
24.518225775549197,44.882593028843473
16.472894388458499,32.825247452056381
19.218529898822343,37.250738187145295
8.4949249531914361,20.632609790243801
7.8632518383993357,19.321912427273809
21.710074044761789,40.906890212722509
16.777405153578314,33.059948280875084
19.130902662029719,37.053303441877389
24.124971435400639,44.310234092700149
20.86795800001477,39.25994006261682
18.839485016449895,36.37092338602011
18.98017901863534,37.095082433153152
12.598752451565305,27.563283962303544
5.7704458641984848,16.677888180670486
15.917934730809058,31.9282033088415
10.36461682048823,23.891592317691671
15.213216093115904,30.549000269465278
26.335076831704153,47.609281398495106
10.848487146633518,24.264448114620151
6.4575685422266504,17.786882261219333
12.034597300549914,25.785008679692428
12.33984394416709,26.000705188825446
21.547912868172375,39.657994090725794
18.92580380853196,36.030862229104308
24.597455227660337,44.749291580071265
21.607838508184688,40.317862836139817
15.159671536001763,31.359907701524762
25.350509616650868,46.379960010745627
9.1743229976925988,21.453373764785916
5.5678018283465116,16.463056754527216
7.2511965193910441,18.746427528883128
23.058983764911257,42.497407817371965
16.546930756284684,32.879746876247715
9.0317944758400444,21.745981940840657
17.526119377584088,34.180531166039643
8.80780256782921,21.552403468089636
22.408009376943401,41.246307100142069
16.153906889350768,32.232890425677446
14.525530652412062,30.620203829301065
12.537802228696913,26.878144874488775
20.757064827972211,39.594585754469037
14.045315263834761,29.097282332860694
7.1912479829025244,18.972866474030567
7.9501475530128829,19.907036449440469
29.047441613737863,51.516589206451769
27.714517267690177,49.322145811864672
22.49267834526874,41.876821998508703
11.646749036487989,25.197417839006675
29.229409433693096,52.057268550077509
24.468772599144867,45.050723248311705
22.922254728974892,42.50076417731708
16.234037553594717,32.259384860547748
11.806039046128976,25.854441542235911
7.4097740538374826,19.01580819728041
27.565059913596041,49.64719986005133
16.394407245840277,32.005101068222956
10.059084119880758,22.981147553299852
12.648915603766312,26.335813687883125
19.480489223547401,36.741938970061206
9.4193195734807915,22.565757730274242
26.415357102309386,47.909719622544237
23.962988245880254,43.714068037585179
22.986573898773418,41.998682473847225
15.802325994377593,30.754095390466059
20.682721017561079,38.850026495784491
19.60244922281839,38.178814387863717
21.246165038870501,40.008519721651396
7.1111080284972275,18.487458406421879
15.395185054265241,31.241720026909526
6.0403543465473124,16.560632900856618
17.349770481112973,33.929437589735791
13.246530308319633,27.901653231960122
8.6131047216511725,20.892083254607041
7.5850741930637913,19.63086781456515
19.691114304442799,37.647044467127643
9.2648242134221519,22.111268458036989
28.128002959419931,49.971552463226523
19.526528492509875,37.577319104787563
13.671745113370926,29.029286508264107
19.772887287035417,37.348639486330846
5.5700967757424378,16.07085965945457
28.963980331036133,51.873756890521541
17.057585923572503,33.525100764445085
24.568380681257157,45.302146357333001
7.0682499980609643,18.46065245158411
17.16645827095401,34.215667342867221
17.267674858863025,33.943620764864946
28.44566137437457,50.751190124523092
19.293201309401887,37.440904621070516
16.837235026423848,33.139995148751836
11.674391577297339,25.210191985904501
13.289224933563805,27.790184222360498
18.016810061788444,35.17007553486129
15.972786507626168,31.457743706907483
5.5403019970082603,16.514603748960706
25.657298104858945,46.313405053844058
27.404019295994168,49.473617203363951
8.5062272249652686,19.992576357431581
18.850903588476235,36.024456833374522
7.7143935283860889,19.03149702352297
21.806002325995291,40.444402599167361
12.030844595975207,26.125582169537854
21.485565867297545,40.170951278217991
23.174865357172067,42.681153592313677
24.216187297941424,44.273301817833996
7.6935236488974139,19.605420779745842
27.900296128440196,49.527459422710486
10.755349772372021,24.359394028774112
5.9353139044044942,17.115190358039882
18.871311734787085,36.430276422633092
14.273057096560969,29.587816088277137
25.744743578310327,46.712043556264483
25.206286801607547,46.461164652324669
12.928472320567884,27.36481647736213
28.822484876743623,51.135383578744694
12.272945953502965,26.168100898899166
17.876428230792861,34.484059097481591
11.399127264190069,24.700147445866673
28.401089251224082,50.316995565653109
9.1151954395504546,21.650157689834799
6.1227654848082249,17.291206607560497
15.877426500075948,31.832518050273038
29.809389101395926,52.468920142624548
27.291931656372849,49.226182575255862
23.715200486423729,43.809598446255585
27.269812271963122,48.853590862967486
27.336165992446581,48.795151879582185
17.971459009661224,35.132823155671325
12.898226295769824,27.407538190537263
24.3003108027747,43.986701866261875
21.541531579194029,40.290526617496973
14.341443221842752,29.596082088034841
7.3616667015378816,18.754371813400336
23.669740283725648,43.56540797967881
11.561512898071616,24.876360855811985
28.420328763344482,51.058408204245609
11.024264375142119,24.936053909669965
8.0689483102871513,20.022553513071777
25.777816803122654,46.783121853700159
8.832107915612351,20.476381729378062
9.4817077039434778,21.852239953612123
19.984569788021087,37.882771661697895
26.864051020936611,47.952724759252106
9.9108666428643311,23.095086218827227
12.758091822502369,27.776774131142286
24.43512095602944,44.275869283888142
29.295660651524184,51.675292406624685
17.518529655058558,34.353197079927959
8.5974375637812699,21.41211805347859
5.3484071927050385,15.63114407918412
10.741400749971382,24.191855215368683
8.2955554446630266,21.02660611498592
21.941466840321436,40.3832225875977
8.0458126157132774,19.658455109630566
17.658248290515825,34.351711956973823
22.356560891072164,41.368122328291314
19.527915230522559,37.552109296511333
9.9943912915014401,23.068978726703815
25.103113154556567,45.086236191870711
22.885178240395042,42.492828105561003
23.474600097888544,43.026942686799721
8.2764437889328306,20.822808797832586
8.0938450912586148,19.939782042274064
28.18906377516269,50.079718922391599
14.939454845623516,30.582480258352948
12.523717294523493,27.029903981774225
17.214601133788335,33.965406011839043
21.57160531908956,39.817593595070399
28.890581426174247,51.508178256820131
12.161155672051375,25.910495223837213
28.120210732800679,50.255663531137721
5.6214872846564079,15.976278417641453
18.879951058170619,36.462861742919735
20.849377792027127,39.015752507173595
7.6474350937688325,19.060387491749022
8.5084899265978162,20.991336568943421
15.477857982907596,31.294173896590792
29.155797803579542,51.537069963532367
19.901063830859322,38.316337359096437
28.32558054000528,50.347251390285138
25.109022890324269,45.673816853175254
16.68454003888229,33.11292988391493
24.619086231304685,44.730180654142188
5.4459195994246929,16.319761312137988
7.7285999191433739,19.422061181372896
25.735715372068409,46.471745435415606
24.920427208129045,45.817028607212499
10.816018549160843,23.890779002870008
18.269239764976337,34.631164108866564
20.150395517500272,38.741497609956802
26.69347384440028,48.856635830312548
20.077678933468142,37.986730474907361
15.314289231842007,30.351159347930086
14.354601085179567,29.432468794975851
15.647052159337747,31.378915026425211
21.298275639499355,39.886590141539564
26.687265793808123,47.674334953146449
16.347422051907493,32.706738167307478
11.195989073783952,24.961957670995439
10.916559074939528,23.896253578998795
23.650357006086161,43.699454026806642
25.414219085597761,46.77870323783138
7.6319519963531235,19.50299847897729
6.6639714238794543,17.887928383907585
19.860841593911296,37.745785706217006
8.6543311048174569,21.178533309437974
25.616604761408531,45.870657668503071
12.758366848101861,27.190196574490898
8.5967983242785664,20.770150979752646
28.024261812186257,50.628160698695069
9.1382930683819552,21.651660594168693
12.11800205844839,26.711145918445066
8.8403348798014658,20.907028154643587
7.8872515916338743,20.018947777602929
5.5287004084110007,16.395338896259553
6.3848852291065032,17.29901451250074
9.366036773396317,22.10586645973391
6.3345483156793847,17.890132956523065
19.778595402774279,37.564198456899064
22.01786316998766,40.484941866954919
14.840761420800707,30.255517616822225
12.949777423801235,27.135664153078221
17.613155925555752,34.310098828484179
26.875123555865216,48.286556761365553
26.278290670555151,46.871199019058565
6.0868765503197988,16.612898476097108
9.5374602399131021,22.460572790935437
10.9186217776099,24.210531432537728
11.234689395805296,24.030671914497194
19.280816293569316,37.172571601058273
15.406560642579807,31.1970676757471
6.2313529981898501,17.1184103044891
14.34035346148929,29.088813877602131
18.093823717940928,35.408403969399586
7.5417975725928992,19.424576277669548
25.836463844713993,47.517726752728123
6.2990466616276066,17.58313585052738
28.121046725451553,50.305732442998156
7.4778285394968869,19.163283957144781
26.089373789943817,47.395634049274754
27.566328598190427,49.549677116319778
29.489267014664819,52.634766824358536
25.050647006839839,45.409016275663227
24.486938519283221,44.59096805973315
21.062081899888693,39.439689535599577
24.474908864453226,44.965618412380813
8.3638052103286764,21.025563868000063
18.401700898690933,35.455607178507314
17.855571754760362,34.647323381458094
26.439303603063937,47.759538978885047
16.569984139837896,32.776270820714672
14.627237402508836,30.245752326953067
20.989081780927755,38.762488532459379
11.661582937521151,25.227621211264175
8.4942102738489211,20.490745724495614
16.946931850593643,32.677301226342998
15.422234214872125,30.82474505706298
10.814248513221843,23.928293023297218
14.1877952528782,29.21728889386284
14.159811245656185,29.596145411967253
13.187389110313637,27.702602724029749
14.486601993173224,29.39978376897183
22.143583636398635,41.197135700512412
12.421911864282134,26.968866795631747
28.721448167883512,50.769620374059919
27.908700488454446,49.571438130678075
17.022760707501966,33.713016976058448
13.20903012511722,27.74259800443285
18.385869745750078,35.786162298646047
26.214012219340614,47.316647929019993
21.314683514002549,40.196733821353412
25.109795698676937,45.333208650460946
18.318056901643505,35.473215229839546
20.822940731690519,39.166937390112594
12.203890354561544,25.916445134202984
23.37232905775727,42.557788064658688
10.060114828142959,23.309784120412424
22.369953220462456,41.442536946632131
26.517976708147351,47.449578684480933
8.3025709325385986,20.423054989116729
20.359493513547996,38.900489542522578
7.3773937057483652,18.335681770371416
23.142890706785671,42.235035883632449
7.1123304705880059,18.372940313978475
28.398495567515649,51.065687480680999
8.4351982509450529,20.743296166617633
28.972006147727008,51.703743406668721
25.022104402127418,45.168018822432956
19.842050111658853,37.404542579571903
24.565602615738673,44.991816755932163
24.877870974577146,45.335468880052481
28.650676570433259,51.151749062264741
11.334583845979679,24.941773928965375
19.751897383957729,37.716921908396529
7.376229939110031,19.114982718459483
20.404142500603033,38.855294607503453
9.2822826023197198,22.181869187982485
19.123765286811047,36.166882153191153
19.310762850846242,36.246454064738842
16.649628824530684,33.29525329548801
18.06579438782807,35.479061841263729
24.098084750164698,43.820271487517061
24.981117912801665,44.876062547110152
17.30383038938573,33.987461593769638
19.989836038065306,38.282856016666074
28.280905892252544,50.997040449293642
7.9933397125280701,20.155354430666893
7.9275891475027631,19.772341042817072
7.1927252977692104,18.503061888733335
21.446582126013194,40.17354047769571
15.465207519759486,31.10197143106798
24.358035403546083,44.211976498851406
21.780785332714814,41.327294235932264
13.340943958205955,28.583118069593709
27.459163684038394,49.552566358878778
24.063303676766306,43.800052168590284
11.763373522754392,25.918881157432981
14.10480044430135,29.362041723324392
12.860999505106573,27.433224977595906
8.9402912156249918,21.810643491324882
8.6945843135547918,21.245354773412377
28.403186584393602,50.841770244740097
15.947600929968832,32.125371328460261
14.582995569435246,29.983632175113954
23.242142716934449,42.292010661291918
18.824826631322498,36.264019688437877
28.403499670961555,50.427128423599619
24.507537347734804,44.351435555813723
16.984239103113509,34.014962265539801
14.408986837020656,30.167192903563201
29.66578862310805,52.933974817787728
22.944005900091085,42.497741225880468
28.779866500096027,51.602338921613651
7.9619644304260344,19.946806689903156
26.263341979769564,47.459959019276013
20.92684709978019,39.040085247912195
8.048041958377814,20.199199836817826
19.706449999230514,37.579013658436743
22.152409127636218,40.81143792699698
5.3075671472150709,15.944954789795373
16.357949046043665,32.511390089081104
25.63498777990803,47.028152598548765
12.383975633602248,26.86233624640132
16.463702044963778,32.699218481826705
16.057853176697328,32.1664541729806


==> anc/competitors/data/v3/winters_formula__s42_holdout.csv <==
x0,y
13.935212045636904,28.902818068455357
14.305216471006784,29.457824706510173
19.400091558548834,37.100137337823249
23.677297307099238,43.515945960648857
9.6151837829366489,22.422775674404974
19.615141154770111,37.422711732155165
18.369308616961327,35.553962925441994
20.062304214165611,38.093456321248418
11.604091489821634,25.406137234732451
5.3666195068198732,16.04992926022981
10.791474269726319,24.187211404589476
27.234371971140302,48.851557956710451
27.391026071884085,49.086539107826127
6.7136513349163467,18.07047700237452
15.101162774953748,30.651744162430621
26.234183357095912,47.351275035643866
29.481685619741583,52.222528429612375
18.93064444771948,36.395966671579217
12.927953425524425,27.391930138286639
19.999986740959642,37.999980111439463
26.586636326134506,47.879954489201758
9.197220511520495,21.795830767280741
9.8494863663167358,22.774229549475102
17.858584946211941,34.787877419317908
7.5161288825637893,19.274193323845683
24.60722947007995,44.910844205119929
16.101572138000641,32.152358207000958
25.303041402837621,45.954562104256432
27.678085174556276,49.517127761834416
21.983603053431221,40.975404580146829
11.662063880072861,25.493095820109289
17.64448289126825,34.466724336902374
13.204962662727484,27.807443994091226
22.14972482321043,41.224587234815644
23.038827330336026,42.558240995504036
26.301608891449089,47.452413337173631
15.041733021809303,30.562599532713953
24.37715358888574,44.565730383328614
10.282802842381642,23.424204263572463
15.955768329974566,31.933652494961848
10.273424241702649,23.410136362553974
25.370671260925565,46.05600689138835
25.069325534413867,45.603988301620802
22.956151632884271,42.434227449326407
13.112208311164387,27.668312466746581
23.68919078609008,43.53378617913512
23.511760943276645,43.267641414914969
25.268155626087413,45.902233439131123
12.012629374229906,26.018944061344861
13.738530007906887,28.607795011860329
28.768041638181955,51.152062457272933
12.56897042382923,26.853455635743845
11.896210307014453,25.844315460521678
8.2679356489409503,20.401903473411426
21.726718148427448,40.59007722264117
6.0628071297565986,17.094210694634896
28.8073805180763,51.21107077711445
28.884164076488666,51.326246114732996
28.238059183495825,50.357088775243739
9.9182149358855334,22.877322403828302
6.8816378310406696,18.322456746561002
10.189998578806811,23.284997868210219
5.2820492628371616,15.923073894255742
14.49020918003454,29.73531377005181
23.735589608373388,43.603384412560082
21.402624445281344,40.103936667922014
5.9240284438526727,16.886042665779009
28.820940147665791,51.231410221498685
6.9846235713481599,18.476935357022242
23.490255999883797,43.235383999825693
13.758992466652179,28.638488699978268
18.699759185387911,36.049638778081871
5.374581597273874,16.061872395910811
27.03045422278009,48.545681334170133
29.725535181470814,52.58830277220622
24.23242673330455,44.348640099956825
18.346966386140057,35.520449579210087
13.645545437820761,28.468318156731144
10.398118580129836,23.597177870194756
26.718396304271714,48.077594456407567
10.950224925077947,24.425337387616921
6.6586603644019089,17.987990546602862
26.578609481741541,47.867914222612313
5.8018454597039844,16.702768189555975
8.2526049073403946,20.37890736101059
28.74542165470514,51.11813248205771
21.103314136529139,39.654971204793711
20.05184338858691,38.077765082880362
26.93414242668214,48.401213640023208
20.682496762133574,39.023745143200358
15.733856146185177,31.600784219277767
28.986383312006083,51.479574968009125
17.627718496030411,34.441577744045617
17.534858687018652,34.302288030527976
10.546986064949685,23.820479097424528
17.662296187492789,34.493444281239185
12.108814398238476,26.163221597357712
10.668230258778713,24.00234538816807
22.379184194779391,41.56877629216909
17.82230767065559,34.733461505983385
14.798040470657298,30.197060705985947
20.135936985214251,38.20390547782138
5.2604281282216432,15.890642192332464
12.819004138690648,27.228506208035974
25.799898960009102,46.699848440013653
29.196837364466312,51.795256046699464
20.179260184096783,38.268890276145171
20.632100852409842,38.948151278614759
25.435482362684795,46.153223544027192
28.152611365958773,50.228917048938158
20.187356256007668,38.281034384011505
6.411732634933502,17.617598952400254
12.937447829857476,27.406171744786214
26.32893128446073,47.493396926691091
11.395617841315172,25.093426761972758
18.445016979074541,35.667525468611814
19.101458416901146,36.652187625351715
23.3865421669258,43.079813250388696
28.557873863456319,50.836810795184476
20.081350376147526,38.122025564221289
16.889584358882267,33.334376538323397
5.7420201294496387,16.613030194174456
8.6744762301359142,21.01171434520387
25.457462023879177,46.186193035818768
21.83346473435315,40.750197101529722
25.805735590906941,46.708603386360409
28.770861284726365,51.156291927089548
5.4226444450666449,16.133966667599967
9.6947833695798469,22.542175054369771
26.854088001737022,48.281132002605531
25.03780568822776,45.556708532341638
10.944606253978884,24.416909380968328
22.848340042160501,42.272510063240752
16.279954427786308,32.419931641679462
17.520341795626194,34.280512693439292
14.756008174571598,30.134012261857396
22.900981811855047,42.35147271778257
17.947492180506757,34.921238270760135
24.174910487425468,44.262365731138203
16.0878320474941,32.131748071241148
10.131933341443098,23.197900012164645
24.010232075949133,44.0153481139237
11.318068988332062,24.977103482498094
18.38197563317825,35.572963449767371
25.71901037466176,46.578515561992639
26.144682121690657,47.217023182535982
6.0904162778194006,17.135624416729101
28.872867138215977,51.309300707323963
8.2038810921461636,20.305821638219246
20.300917093936285,38.45137564090443
15.464522606330503,31.196783909495753
16.074374599832904,32.111561899749354
21.467350511699607,40.20102576754941
7.9530280657936583,19.929542098690487
8.4076380861364104,20.611457129204616
20.439818686979944,38.659728030469914
13.891278302083569,28.836917453125352
29.277020561059608,51.915530841589415
6.729281266742416,18.093921900113624
6.1058648031634259,17.158797204745138
8.4105087488691375,20.615763123303708
17.513399843651101,34.270099765476651
9.5727194515231844,22.359079177284777
23.253348208175161,42.880022312262739
14.055309372275918,29.082964058413879
24.721227148114558,45.081840722171833
29.038090425067065,51.557135637600595
13.610000803812056,28.415001205718085
15.222006190969013,30.833009286453521
21.372790901175353,40.059186351763032
12.529989135587446,26.79498370338117
7.6333450788625505,19.450017618293828
23.173206729698055,42.759810094547085
14.916755299077836,30.375132948616756
22.183883663745146,41.275825495617717
19.129669722375574,36.694504583563358
29.98198620525913,52.972979307888693
17.294735341972618,33.942103012958924
10.821260600319661,24.231890900479492
16.166496376659353,32.24974456498903
18.920380187932249,36.380570281898372
12.313067426829715,26.469601140244571
23.5709309051358,43.356396357703701
19.834740764080333,37.752111146120498
21.085730732536813,39.628596098805218
7.7367529995943469,19.60512949939152
28.771541385121868,51.157312077682803
16.244333981830692,32.366500972746039
6.1910503435049762,17.286575515257464
6.9224171569691837,18.383625735453776
25.928213948674447,46.892320923011667
9.711373807273926,22.567060710910887
25.640337351756994,46.460506027635489
25.765090829725377,46.647636244588064
24.635629282376154,44.95344392356423
20.048629145745728,38.072943718618589
20.106052269083051,38.159078403624576
11.725392092644498,25.588088138966746
6.0435693036690559,17.065353955503582
22.766372512102507,42.14955876815376
5.372823168372749,16.059234752559124
5.5336309114701425,16.300446367205215
21.000603471707127,39.500905207560692
28.784123164903161,51.176184747354739
10.659714535747174,23.989571803620763
5.1783898977530836,15.767584846629624
26.55119728577337,47.826795928660054
18.460847670507441,35.691271505761165
13.223463754694931,27.835195632042396
10.698882907169885,24.048324360754826
21.746840348636233,40.620260522954354
25.270690649361743,45.906035974042616
29.67993405985235,52.519901089778529
12.204671525548731,26.307007288323096
28.519608721107325,50.779413081660991
15.01460478075718,30.521907171135769
5.4966556656266636,16.244983498439996
9.0558904847067474,21.583835727060119
12.898809497125653,27.348214245688478
7.2284683399265095,18.842702509889765
17.701351595060032,34.552027392590048
6.7637797873938599,18.145669681090791
6.3430331798819362,17.514549769822906
20.350052701140427,38.525079051710641
6.5526491919222343,17.828973787883349
24.752159635772561,45.128239453658843
5.1405526157924584,15.710828923688688
5.9334240606479032,16.900136090971856
16.586685910889361,32.880028866334044
27.136239081793168,48.704358622689753
8.416393329755449,20.624589994633173
6.5546087597062384,17.831913139559358
11.744979864635114,25.617469796952673
9.6596924452671526,22.489538667900728
22.949694042652492,42.424541063978737
6.9782780469092822,18.467417070363922
20.423326121273828,38.63498918191074
5.8643965708146988,16.79659485622205
26.15037249913847,47.225558748707705
14.489782109672682,29.734673164509022
9.5070634398630958,22.260595159794644
16.673851506489068,33.010777259733601
13.666499264007504,28.499748896011255
14.9030157885203,30.354523682780449
20.066755725441013,38.100133588161519
21.231286413022449,39.846929619533675
7.9963293104877362,19.994493965731603
17.751592176071924,34.627388264107886
26.477540383503872,47.716310575255804
21.039872586003831,39.559808879005743
20.535349053637205,38.803023580455807
20.792125898903308,39.188188848354962
7.4857073484431247,19.228561022664685
17.441150151096757,34.161725226645132
25.887850001001286,46.831775001501931
23.831746496605344,43.747619744908015
21.381819750302128,40.072729625453192
21.925167789779657,40.887751684669482
7.0739020575317824,18.610853086297674
18.825452115362747,36.238178173044119
25.319262441899241,45.978893662848861
24.020247331533817,44.030370997300722
27.349348775623373,49.024023163435061
26.987359626116326,48.481039439174488
7.2464494066328893,18.869674109949333
22.313063264951616,41.469594897427427
15.033462428083521,30.550193642125279
13.249798024952709,27.874697037429062
11.705997348140833,25.55899602221125
29.306569337625021,51.959854006437531
18.467201051154806,35.700801576732211
21.021743499357779,39.532615249036667
7.9155264227071127,19.873289634060669
14.808059305768117,30.212088958652174
12.656294830650401,26.9844422459756
17.383766234271665,34.075649351407499
9.9764954197984288,22.964743129697645
27.925652900808988,49.888479351213483
17.465139467236959,34.197709200855442
24.998203369093048,45.497305053639572
29.562678459485245,52.344017689227869
24.788735570070195,45.183103355105288
14.65694104774304,29.985411571614559
24.786849303680874,45.180273955521315
18.031637773486487,35.047456660229727
7.3839048412083041,19.075857261812455
5.1599723926934775,15.739958589040217
12.458887147925019,26.688330721887528
7.923371983774647,19.885057975661972
21.796837510819849,40.695256266229777
10.173612390145832,23.260418585218748
26.135258698332802,47.202888047499201
22.60991786006884,41.914876790103264
14.083746539082089,29.125619808623135
25.805625686186442,46.708438529279661
11.753478128835592,25.630217193253387
6.5965479080394385,17.894821862059157
14.420730892445023,29.631096338667536
15.737122904600206,31.605684356900309
14.27157909600799,29.407368644011985
14.956845995118796,30.435268992678193
17.718836101590085,34.578254152385128
6.2813004873366314,17.421950731004948
18.872616336352323,36.308924504528484
8.4631222975844889,20.694683446376732
11.294954513548415,24.942431770322621
8.4769728995399678,20.715459349309953
8.2487616405641013,20.373142460846154
12.81441560889267,27.221623413339003
24.697818517857215,45.046727776785822
15.774016022877031,31.661024034315545
27.166996559574191,48.750494839361288
16.296221352628962,32.444332028943442
19.521257863443516,37.281886795165278
5.2616008281169364,15.892401242175405
25.457548709151173,46.186323063726761
22.471852028113965,41.707778042170943
9.7470931734212272,22.620639760131841
23.470306839094185,43.205460258641281
20.983339032866922,39.475008549300384
9.3286349022462254,21.99295235336934
8.2981005211512198,20.44715078172683
19.409360903112109,37.11404135466816
5.8341503364020149,16.751225504603021
12.513878888683337,26.770818333025005
27.45655722407669,49.184835836115035
21.249268829375673,39.873903244063513
16.915446957345068,33.373170436017602
12.548855465322157,26.823283197983237
24.740189936388504,45.110284904582755
25.220643684298466,45.830965526447699
16.36754073173563,32.551311097603445
7.2342660006249764,18.851399000937462
15.205572984913127,30.808359477369692
24.015030355553968,44.022545533330955
8.1053059021853731,20.15795885327806
23.127761021030349,42.691641531545521
29.435686772365873,52.153530158548811
15.517112766411282,31.275669149616924
27.866326990265222,49.799490485397833
24.175421379938197,44.263132069907293
13.569873778162545,28.354810667243818
19.219767271023134,36.829650906534702
9.8854715249562144,22.828207287434321
12.967986022188867,27.451979033283301
25.873590889374007,46.810386334061008
24.698921588372961,45.048382382559438
26.401593846210183,47.602390769315278
25.529268849137988,46.293903273706981
21.971202108557396,40.956803162836096
18.895264003413487,36.342896005120231
8.0962758302727345,20.144413745409103
28.643833969801896,50.965750954702841
18.136350418535859,35.20452562780379
14.275549671328534,29.413324506992801
16.636743474439719,32.955115211659574
29.143375323632405,51.715062985448611
24.81459355378961,45.221890330684417
9.2924309186472236,21.938646377970834
20.090214421154908,38.13532163173236
26.141865851619702,47.212798777429555
7.2997818489721435,18.949672773458214
27.85515604132522,49.782734061987831
22.257628184162733,41.386442276244097
28.936216086931289,51.40432413039693
19.728668387566138,37.593002581349211
8.8675675633439521,21.301351345015927
5.5004396726816491,16.250659509022473
18.271750946151165,35.407626419226744
7.3064127888033941,18.959619183205092
21.124515788282626,39.68677368242394
23.924942342935513,43.887413514403271
21.294311539188282,39.941467308782421
14.747741415563709,30.121612123345564
24.310067558962395,44.465101338443588
16.382047182916779,32.573070774375168
24.318821665253154,44.478232497879731
8.7444211948051258,21.116631792207688
12.032175386135204,26.048263079202805
8.112324958375936,20.168487437563904
26.023789338187438,47.035684007281155
28.591554020787846,50.887331031181773
20.021839178546323,38.032758767819487
15.399099685534871,31.098649528302307
23.957041032293979,43.935561548440973
22.708066144943501,42.062099217415252
13.734990383691734,28.6024855755376
27.375587973466104,49.063381960199152
15.190537298005905,30.785805947008857
5.8068762775625959,16.710314416343895
11.999717375635194,25.999576063452793
14.611847439362251,29.917771159043376
15.960813938260952,31.941220907391425
15.344208487406931,31.016312731110396
23.188079382817449,42.782119074226173
23.650673121435325,43.476009682152991
26.491559478586883,47.737339217880326
17.446989014764117,34.170483522146178
26.269554011378858,47.404331017068287
24.87410386035031,45.311155790525461


==> anc/competitors/data/v5/arrhenius_activation__s42.csv <==
x0,x1,x2,y
77.621648807040373,673.66204374073402,360.78705796860743,11.996862088530435
44.448965535453176,1845.0396014795531,297.57297566949683,0.090179676973368261
86.001194071226863,1584.4586673198801,383.50291856765432,1.3810147061075517
70.039434876877024,310.11798089260992,339.07458220426713,28.06315072005069
10.323557440877304,1994.3658498913887,268.903951261994,0.0062061210664750696
97.586612812038837,1770.480046184716,271.5577992183301,0.1438510557596058
76.352830497044948,639.42603194167407,353.96431403945519,12.539639308452138
78.820366222418428,1690.1035013557826,275.94159046631171,0.17244305913166891
13.683249634879042,302.19711055562743,326.0939052373065,5.4165244939407033
45.588207851661146,1998.2989879010534,398.76617138930658,0.30374832269434554
37.709004399025545,1364.8009986024201,250.60114071000092,0.16264106281477106
92.749733896011577,1335.2375295617142,252.48697028463354,0.46839773400026713
64.742646887985785,271.83738126985224,398.96268728957597,32.755134218991998
82.453399713812161,1804.3634579035879,337.69582512012482,0.39418750079713394
44.89800568390578,155.09905608849192,269.03649632777694,25.226503703543134
23.496633456692912,557.57331027817941,384.59532996311407,5.5129008415749423
55.903893914567647,371.74156281660652,382.05704501915386,21.128733354524748
7.3179083543133574,1575.8590873152152,330.43006196670626,0.062113568034038648
82.935486027265625,476.58803170450597,343.2688044791135,20.690643730804027
63.534775513084419,1830.2126315486821,290.97807872513147,0.11785774821787358
76.050686268452012,1346.9111747222312,257.57795445580075,0.40748957948560693
36.09807084485697,168.70914993992281,339.18514133362964,21.951686342657382
97.099104415095425,110.31668484453087,294.21327898041443,66.738189110884974
89.418991010897571,198.15004232735794,349.54315699905277,50.726587231169908
78.05996621030242,1251.2578375306825,375.43677652639019,2.7861803443500057
20.269232077344789,1622.815440632889,252.72408158715461,0.032968946339070514
47.205379368976381,553.2503591920381,339.35706620285913,9.2462500445145075
5.3365728129356489,1713.8768015538385,284.69208095302781,0.012964720851875448
16.274659714687235,208.74068629119472,381.08327468557025,9.4107550051912305
68.621846371003002,1621.8313219191848,288.04967598427424,0.24615923663685582
74.731453434873899,1862.8113173273327,341.61551998531274,0.32012430321875734
96.783463510986792,1567.0059582983231,333.03112601344174,0.87563351249796917
33.256710455677045,1426.4294895594107,309.42497500888732,0.33098575341877245
37.675510897452021,1692.1624154452279,351.64311453996913,0.30631287518795602
47.486025316304982,176.28746913942621,358.86544520731508,29.055270649181445
19.757664549344284,483.38601036620526,335.04066929790804,4.6681989492622087
13.862229028211694,337.35499068072181,363.76333557771312,5.4836196595881352
48.09478769636744,1058.6088813666743,397.51256139894065,3.3537897204504352
23.464025556037527,1515.8574438248045,312.89085818512075,0.18466425715196882
67.311585473568528,1297.0225046951575,327.18745778282965,1.2778451780542017
44.278039968360744,1717.1490895476766,251.87048169118199,0.04845601381559822
83.435141409725901,394.90468563807269,369.40428344655675,28.646705099236119
70.326245098222657,1495.7800746768069,328.03451005689908,0.73588583262570872
31.924297496822067,466.77883265091776,311.19421455408479,7.123559497690434
83.393720338124908,614.44162750382043,264.11079446340938,8.1426767134572202
80.671671392183384,1448.8189248344775,383.44846325130959,1.8441060715672268
39.36035952398727,1962.3890913074954,309.25108600608348,0.069054567404466236
29.544482289094166,1261.9328513564321,352.38723973138303,0.82267019240954631
68.567054893522567,203.55059848346161,272.4061234552226,32.478556592196256
14.835495877321671,1270.9870428623124,394.23244443115487,0.59041431823032964
20.790912045035725,180.46604800231748,276.76626427327466,10.831556620697761
1.7288647053495456,1779.8768515969527,279.93129893492357,0.0029950386056448938
78.905513372711695,1448.1987416911793,378.84742908365706,1.7256562169635827
66.820234802611182,428.94290820275614,386.88741162128969,22.04980576010508
70.81137248400718,274.26991106597632,281.82211112849524,26.757568602298385
78.292174071174827,448.71313487260608,320.47013322622422,19.303302365410573
46.432661778295653,1962.0516411529657,360.02423568442447,0.19953344110332208
57.305378399336483,971.26522067113069,381.75486007162021,4.5004738023226327
14.839902814638087,1589.753801848675,306.85790425559577,0.083456530093957301
12.338477280061371,1309.1758500047761,327.55292302741441,0.22670287930809779
67.171893217256695,1187.584984921411,361.25746157796027,2.5090151867437185
47.63852440817012,375.74748386359443,359.67039649791934,16.75911465671091
56.958374541637696,1897.4464617603805,367.44401950391273,0.32576288761077798
76.734886884186537,672.55100177796407,335.49007279622896,10.336426195656204
63.837113680058494,1198.2327100343302,265.69226452071626,0.70221408526693729
55.804360665141587,1429.5742947192257,385.59599363170599,1.3694528461603237
56.361508913795944,1333.5429949660868,379.83588089815419,1.68362041472248
31.091059708198607,1887.1293784214849,369.71461537274996,0.18874349612179631
4.0509656222260011,382.03408084811019,264.97937157410945,0.95810778842202504
44.235021534003877,1065.87020304919,280.65960506221438,0.99181762272298046
22.24388260913339,867.66534240745534,361.54005476614782,2.0180913584171241
41.444335728738977,1000.9205860169744,253.47101418729196,0.79891159703248771
85.486904253548445,326.51329977571481,396.88369505609194,37.549893620513323
24.160009100668734,354.77975875825416,306.57170205335211,7.5946941856729184
6.7719714272175358,628.34353698438906,357.89688005362353,1.1701559066101708
28.857005310177659,678.93874714557944,383.13566327320649,4.9051930138065849
30.065782018901679,913.01610599456501,309.19448322251236,1.5690989993739264
66.529734957962617,1260.8763393695938,297.86987328994991,0.96528868566527892
56.146183081786553,1305.7953230946996,341.31116933473697,1.2240169619593457
78.605922701534936,882.44070351258347,337.14840606220764,5.7378309808301671
66.767040492411368,876.68790791452454,311.37099664371959,3.9973678766625236
41.232299282566984,513.49420072422777,340.26621338015627,9.1168690917530597
81.588018081937435,1217.7818719771158,390.30720543497421,3.6024799532183476
17.530319070862689,702.377731502752,320.14603849398947,1.9542426622342943
3.2484952402521872,168.51368512699105,279.5113271125947,1.7776728157270594
9.9147382167885336,894.96008389803478,306.58089743245057,0.53518533078090591
72.513575709048581,1000.8520826713236,309.11604738896779,2.8462042610335234
46.725845794887348,528.62644958800092,269.66630395393298,6.5797645399025058
16.96590612432658,1187.6700729320198,274.43072508318323,0.22390054740846418
50.603432735232992,1174.9666108206497,352.68431100905161,1.8085451467222924
16.078898168603672,1433.8041441097057,300.92166313133544,0.13707854189993732
69.935717132695871,1331.1021161822991,393.23475877837114,2.369242404396787
45.16947128182904,1339.6228073899599,286.53951180379113,0.42115467677433588
38.721101383551769,700.80688846568194,264.83867576572334,2.746203748546999
30.849696825639775,1596.1212217733123,363.02568445003868,0.37999767608647544
63.397976718769954,1143.374328839391,382.15540778768047,3.1820403839256408
36.81944844478565,919.69457084179123,291.71700353072316,1.5735461560627639
9.6773420122939982,1289.4237137880084,280.3132152468217,0.097280978413110897
12.682584309931016,785.24893545548309,277.86492023066307,0.75142800659060782
96.227868790401942,1074.2045647528407,328.30184520497687,3.6499599236968709
90.949488380053097,1499.7408081162187,320.26249618701564,0.84152092260827949
70.271006247264211,1784.1654847750447,288.91597597818014,0.14616500262490295
27.321126184492439,1850.0086748608642,256.77596754841397,0.020300746477270638
96.948461357424662,1056.9025578478886,322.22370104894208,3.6479017662636455
78.096339492613666,1088.5227180070813,393.89985214534124,4.9258298141838042
71.972128726740564,1619.7537804512892,347.8778801128995,0.68398461258144982
45.486788712235075,697.45631431398238,324.32598349429276,5.2959513092523052
27.951914622670742,1691.0264884556302,266.6038111044424,0.049175551772158002
10.542705253196431,1038.8691283831045,287.8654435824381,0.28552194216464827
90.357637257840324,320.12777623700993,294.21609243618138,30.438409965902604
46.121852693527494,236.91237943859304,364.72053289108516,24.088017070614864
21.0339731147278,1699.7871009749799,381.50661958969289,0.24430933263951696
31.289705790914599,205.57904212306801,385.24627803496577,18.350539438590864
58.342737325247704,633.16172865394628,397.68529123761311,11.87241142446508
18.500505510983938,734.84707695293707,397.35500246567983,2.9108687379742273
85.804814125145171,428.68944586402819,392.94986991519721,28.821542620550218
76.093433453685805,696.3974026237795,260.77332107543265,5.2669600188220729
72.226832639142742,1511.1158767776628,270.66903038917076,0.27169367119182719
43.777210937735269,127.89740276413445,295.66997897140493,28.404434515573058
63.103575229541875,1671.6295065893041,332.93473810966924,0.41639747617813189
58.825698922360822,1727.4412447916604,264.54668330582189,0.085842806710942118
65.334813553927177,807.29698906394151,376.86954367032138,7.6707350913199228
9.3599877928490205,391.86450821520611,342.51342686159637,2.9812983284576995
42.164932814890356,1241.5967750956536,331.35466034533073,0.99457090777456081
5.1198032123273549,327.37785614329925,274.79669850509367,1.555458466523653
49.905091105207376,793.34678604867975,287.98832116002961,3.175086805858903
33.656260020945744,1921.0154437118476,274.04680374733869,0.030390998834023797
15.307894697738643,1991.3824979089106,377.78997366921976,0.078648418787183164
11.236893804532613,1566.9992935737127,337.63417900918273,0.10840151012657025
59.176812645593493,690.82686884945576,360.26941412794503,8.6972013329751352
17.888703885151724,1406.5635934155757,294.40492943650383,0.15054696940446366
92.586891719302926,1440.2720944196242,305.68789556324157,0.83241052040960817
58.525052830339099,836.89922081093448,310.72824466398009,3.9594580468542975
35.340110648948873,1317.6884057137029,364.00224576160525,0.94650203290421131
59.500633656660256,120.38252545378487,365.85294815118522,42.817236937493192
3.2575832319400524,497.20955134425878,281.02202912710476,0.55526781979361384
95.897362110903089,1097.6677756377962,391.23082851071484,5.7985063254748015
48.748040257347121,411.12747809076217,268.09830061655293,10.518858760468655
78.490787497778342,415.22304896541391,384.41831236354454,26.651565361456779
9.1902699923214186,1688.9781520454521,265.05934684747137,0.01570258207066088
49.179174752977872,1979.3527050988505,289.68097167269667,0.053003320072370949
49.579992441097573,1156.3419132540519,376.97178041019356,2.3074380440547544
93.844819042523298,1694.2324886752556,276.92381085191312,0.20671732613996346
57.60107718523146,1981.6111622199178,312.03518969649548,0.10055400922933976
47.875450704638425,369.0321882806719,317.47889499161892,14.972564459512441
27.430590646097464,951.66666518326701,286.78884595348143,0.99332806247343863
33.825330736912669,845.88816009964773,356.53678020039797,3.1540801877341633
52.546567844682244,252.09363892775153,377.70019741033059,26.957351028891075
44.452234570199622,1535.1273283100145,381.18627097833576,0.79229503544231472
3.1395959081527121,924.1801519129267,300.89832186048415,0.14553926346362764
82.802900495241431,991.72117496176247,329.62755914317216,4.0871661806071033
89.719916412136911,386.27865024515637,287.26096057984773,23.382709246500315
14.884659810862466,443.76063923864945,286.7194752325218,3.1664593011742705
55.849578210365891,1823.4968820968086,274.18810942778862,0.072232128315062857
11.748998372408911,184.83326905112989,391.00285162112721,7.3232343498312478
67.551769210941359,542.4193413930418,383.19832429083698,16.401761541697063
28.842144600061825,654.91272759760386,366.60380699915385,4.8327022978312186
66.282840834498273,1031.3753305630144,327.64922819315939,2.8466069064186446
72.972466814401372,1214.2458287281122,323.59118732678076,1.712022169279684
77.096101699848049,1037.2509541162665,329.46184992737471,3.3092906547475378
11.666353649633759,259.81913565807588,330.48520203656341,5.3150060407910038
91.685172668623181,562.96816270585578,315.18446270465358,15.366750556292777
23.7911850985932,1702.8179310488283,269.76322493381014,0.043155152898322925
4.7038430614417983,1311.4185309090722,268.84957793028042,0.035810660735971125
55.930394469756855,1333.3831952551213,392.83745737685251,1.8773694465653241
37.721306102381433,1373.3861851675745,322.30461393795258,0.53210292657154257
83.149184570108901,1549.5157361751053,392.98082873577835,1.6122906313627661
81.016895734365875,210.40611527074992,274.5365316565165,37.646986965530992
32.396750389448819,796.55593137196354,333.16248280599007,2.9658535638806849
95.337040111904756,1125.1021269971895,281.1575880027309,1.7432312480553898
29.800865975871744,743.06731826491944,287.97769091899022,2.2574654972480777
51.990655793939737,1704.5098592456543,254.50818681417681,0.064170911253112528
26.340543966192673,1016.8877663158585,267.84299661103171,0.59127612508231375
93.668313434847363,1560.3924199728203,387.52726114437939,1.6706689006488162
17.296173940619795,1718.8294820742212,298.22994872234977,0.054315178972359608
5.4461513198405695,1059.1038175166464,341.21938178718875,0.24439482098721826
44.074608940300756,1828.1492633555649,319.75211979839094,0.14492898237491891
99.245180841527869,1215.5354870202632,310.06768678679174,1.9686875573342317
89.276049359236481,1715.5211677840714,329.78291370191022,0.49152730031034741
75.112193926237978,747.12251162389612,278.08584169230124,5.1157369298554833
89.188456596973964,1047.752221209822,398.29058477793649,6.4245654995718953
89.451217330088454,1109.6809779086975,372.74618030557946,4.5569410210041319
52.366977678258458,299.46146020253411,361.24219490972729,22.857955658513529
32.276976131248503,857.24976273292725,320.31389455209285,2.2212583783259072
77.429230778987815,1842.9415778481846,272.93156831895038,0.090443496194321113
66.504465053608342,1298.5812566930106,388.09987874103518,2.342623616395906
37.992115158497299,437.26250663023825,301.20806010725914,8.8967206269812102
10.352200138090012,743.82570765824948,257.51600345454005,0.57622046607742572
74.932171523553578,464.04571835912969,301.36055152159429,16.06668193246605
26.983591076363602,147.16395041728782,369.16855457438265,18.112326734907622
93.744501902844149,1862.1748711576506,343.40631174823125,0.41391913279274617
24.856086925562792,951.59392368805584,362.62578771172895,1.8020530060085866
13.153035308737117,684.31663759949367,369.04530757935663,2.0592948107650928
83.280154540365714,1237.1066639596995,281.79319166208137,1.0326080230970176
16.175147345824911,113.89746695672972,388.56749741397704,12.065552639293617
18.74756250761617,628.2420025415463,315.69844043805585,2.5626889369207193
60.33889636056351,1435.763584827896,345.85204738962466,0.94989487360703795
87.581642042908982,1304.1625688315996,250.3463158880113,0.47861324652096987
20.447031905742751,1965.4313003308173,399.00527476167667,0.14837830803625848
31.722043617109382,1278.6796483502837,292.13445789462327,0.39851403096840277
77.963078985876578,1007.2611598926923,259.30946598102327,1.6029367430903423
97.210816180035764,1546.7218700496146,318.7393062304771,0.75900904322827623
50.57337743403189,1816.3229567317007,269.35450857730626,0.059616798308309481
15.245852752573827,1469.322298764868,272.84900652363638,0.069892013208899206
2.379692483111953,1930.1013247438214,344.84242195453152,0.0088257493688900877
23.735946969886669,1585.8098244025366,308.939108735535,0.14000298979762846
14.050399560865582,1746.9227326976602,388.27786752324926,0.15621761791218083
68.088208687672889,316.79773524891067,297.87347419121051,23.506402835317076
13.061417958224581,1491.5856556881968,358.92701925758519,0.20473950631304177
51.126663230442666,936.16852910200043,319.16491452323612,2.7213414525193005
69.731981128645756,1150.897224581423,348.99269516939182,2.5776812218393044
58.530544312869331,1342.7945780164778,339.95430350739855,1.127070794007982
20.777789514345706,1942.6487217405818,320.91759591384971,0.048823938228162375
80.608328092044005,1970.6983547200869,392.50916419366558,0.53196992068784821
71.825305831964371,647.63366642701999,301.40704641324339,8.3773841815318377
74.159416387638629,1494.1316451320408,276.58532518739088,0.33425636855681534
13.974717404174012,1524.9687220770104,351.71410913197423,0.18294509155925046
13.251626561384116,758.33643649479268,376.90113419618632,1.7719669102438487
92.828692549644259,335.35257224201996,256.03806099098858,25.052647876625148
40.360241188669121,177.79922454286753,317.44490326340207,23.051951251350573
30.793920486313034,1576.9519423054392,383.87315345309895,0.50626987905071497
49.369820489801796,1030.4295094521212,362.44279283843014,2.8757873230558748
66.62355706359466,1972.5263220403597,398.77115747464427,0.47357082912164339
95.606702447650022,983.44956676794084,329.71207173958658,4.8427863313142696
29.358176461323445,1958.0422602402964,348.99935782017269,0.1074343294294888
92.556034501890679,881.9944041687138,295.37204217068921,4.6728472761464523
3.4610896472393753,1607.996086063948,392.13033994989883,0.057321248560014172
55.964606190355646,261.15661739248094,304.95032328348043,23.767729799524496
63.763536056427427,1155.3772492617513,360.77660690299427,2.5927231966266961
11.483842971324576,1623.9135952728759,310.47103061786231,0.061449327490493456
14.893620109327351,1856.9331677177884,334.27283950944991,0.057601349014068187
42.492317612314082,1662.90787217312,357.96738025323191,0.40816081268108551
96.656959302174997,170.24438168223102,326.34012276270312,57.368217971182467
60.00821277020291,808.13444848279494,386.06294903642629,7.3980040661318336
93.369298938420911,192.5270973963174,312.89514818917155,50.463682357152074
80.631730645684101,307.63635311766018,347.06076972149879,33.231140133967941
47.270778553973862,1383.0806944682199,301.3543649950081,0.48014990722435535
78.691581475966558,1455.1905729922266,311.22350023465197,0.73332009042579649
2.7658416137217858,1570.0692972280899,316.00751623503288,0.019233329793452679
11.805255679807759,1744.3674413057595,268.87105274684279,0.017967289006557498
83.113432873390892,1504.9197901053687,263.75855185885098,0.27652178108022329
79.884891744191009,1621.6560250026009,350.12348847201372,0.77795856203113523
24.031433454676936,193.03104866423058,348.32766075145787,13.807301626088327
53.546189469306299,545.61678583846731,349.43645713151432,11.236028631976076
60.995566249301078,1281.605769412967,252.96496680140376,0.38460601105021841
86.906156423825109,1730.4380787871639,298.98202640076698,0.26635177928893849
60.707608576533843,108.55023738535233,279.67147708887956,41.179238981324445
41.844585358094349,1077.7957500210646,366.72271338160186,2.2143716654535863
38.044220297311085,1386.8460587923546,379.09456020941951,0.98062759583539771
43.162326550977475,156.25384934436511,287.00205658392213,25.041474894793094
65.541171532417437,862.57555935143705,350.17737382719793,5.5813196974530435
86.881572543480161,1801.7062746290239,269.40442051874118,0.10826293868283485
45.935791325553673,1376.0643368261315,291.27287884025702,0.40776317598121686
25.536116732184453,551.55089038513484,270.79817443501292,3.3312039667867777
24.429573936760534,1720.2841463006341,292.52811498988439,0.068224358138411281
74.855413744101199,761.2597044780772,351.21048210239167,8.5679385405711947
81.840307578967128,1721.354875173713,386.54903652778785,0.95278625791456428
11.42252990555837,667.99293712592055,280.37836118862788,1.0545541370999207
7.5893268385626378,1221.6084766779832,331.31185524260786,0.19005472327508169
59.848932711888729,854.18612872088477,355.20866518651485,5.4036733543710698
15.47115117507713,622.1675964346274,392.93837027283485,3.1759446571695933
82.641754855177794,1784.4593681265515,341.50907243307608,0.44454544694509335
31.72313271848337,456.42799568503352,288.26603965410709,6.5122781939721479
15.243321364143123,261.14202334794987,343.82172353709041,7.1321594255429668
92.176076776257574,749.66118323675471,298.07367425170241,7.4534786577601659
17.38764055079254,1463.5143805189784,396.41925860375613,0.43340828484953803
29.187288151455618,1634.1200513549352,309.95142027454551,0.14980094128483135
16.207726124013803,1997.6124031268532,352.81415811415212,0.056334316055810761
12.433516302870142,663.08790832121338,253.48413735201376,0.90891897217141515
3.0936536173075635,875.08970714943609,310.00921692021331,0.18388709880742063
6.4841455072617507,359.96042825628996,381.26614199837672,2.522477410277153
18.289505622649418,1192.2566662837637,341.53411666498687,0.55735184068677224
6.2848113300903634,1995.4020707995428,316.59143295939646,0.011508938473383936
59.523237794986152,1431.6739192292512,390.3906249153589,1.5205637923381952
68.390738153151133,1230.9043967854063,378.09765642208436,2.6371997009777939
39.969415226370799,845.50127655140864,298.33235107344075,2.3490775515646272
32.481118598252891,1839.067644542554,331.68226030620093,0.12694416572770459
50.948097465200782,1044.141532647664,323.47363841386942,2.0196099585631915
87.625489281226251,355.29713529481683,344.83037501722936,31.271857441796559
85.262031055398396,794.21908007835361,300.11669004381332,6.0457868953666551
5.3040311392664021,227.61667081075711,286.63075011488326,2.3973308844209735
18.968342550055883,483.76017160868497,386.90077528833041,5.4326364085385395
24.437742239335204,133.57068389983317,388.58117492477595,17.329136725205572
25.68937000738897,961.23184135031045,376.49843286429683,1.9996937448494798
57.552032522534496,1305.6265034084147,396.7306646146842,2.1419679888879721
42.209980144616033,752.25567851992469,361.74872886695329,5.2759508002424083
5.8761578728318042,898.7253658600265,364.70008428429992,0.49988209288091862
37.987799707497587,1922.4976184046943,364.38851379439609,0.1942342162290723
52.851541923046085,1528.7299309923394,322.09114464134598,0.45896646792451978
11.065518387467881,1127.6276101954074,318.46782917714074,0.32079407230603529
83.512396825067412,640.62766271246801,286.03394142235049,8.8933519119751665
6.1442247800453211,1804.2939176686909,346.72287915389359,0.033764760768090742
92.559345032788144,546.68452207325299,293.39802041535017,14.361681774889645
10.812201016407673,718.15118798168646,288.67126145535315,0.89842967206099733
84.513920208177524,1827.2231474036021,337.89420611440823,0.37879429152367805
90.362661248834087,1106.1299050416374,311.49735823375647,2.5930173536783099
97.97749737807267,1510.4041038941557,282.82849131919482,0.46972136668810899
80.400562147085765,1222.4151089111556,372.40840251292468,3.0179044950507139
78.16827653636156,1341.5344971180407,379.08548789415636,2.2704845577758315
64.605844323559211,668.82825387816854,275.15492795166716,5.6835244813792203
78.120639103234765,558.60691709065952,251.12605491999997,8.447291377551009
14.32066863290156,712.73545962046398,300.41949527940608,1.3354074485623073
54.070735558816089,395.33897175850268,369.62662535211291,18.554829053598482
51.908064148851032,1761.1972940525341,375.87607993514865,0.47897568347661651
85.899642268133192,638.16917317521677,270.74936051740735,8.1346434169280535
46.817137193758072,1166.8298493873308,366.15038517745768,1.9338232779394173
39.123860113934995,1604.7514077686108,267.35562509641443,0.096754568189503745
64.316763852473898,1589.2658078138559,308.5093885234794,0.37246438139770111
27.379868432583759,932.9338913099665,399.79142725178735,2.6545004915127803
14.837072684441729,1004.8888863147788,278.88862348463647,0.40411260649224495
48.309850128350831,1989.9333229765473,273.09453738664399,0.033075108483999208
42.27204749089362,1381.7352062601458,313.42004988201904,0.51455796603178594
24.024424112358496,1647.8130419239772,342.95027889547919,0.19676499615939341
37.383669201397673,1814.8525415165407,389.93511736198798,0.35593455298973886
37.272852532798495,1596.4206888357444,397.12317182995514,0.66918258370313533
33.422060876842004,451.84075541177839,260.4460954887092,5.8964102800127201
38.566943892965966,1168.1243941013872,270.69962760218579,0.51540128155660225
68.888591200138592,293.59889889763525,368.61069608439908,31.06212646975489
30.390770982557246,1340.5520404715969,290.59482284062909,0.30149790473451055
94.9369347448187,1915.163913556841,382.72735892595409,0.63713273514465707
91.718453934279609,1074.1909221702115,349.51798858436302,4.2434394841741865
48.61013240170778,922.64773644875766,266.77672035710157,1.5300957442712231
33.50775929546419,168.10122769451004,374.87939273860104,21.399399771547792
54.008044193170313,1923.5715924255187,276.4534570012114,0.051359902266286353
85.007488388588826,295.70509984730165,313.52430920194809,33.101365241304919
65.606146715450095,178.05027727920918,332.82773928389952,38.424955774134538
80.634790966760661,567.52656185938304,325.11492236204174,14.073757519958459
53.73950533050828,224.5078244449266,352.92443734227254,28.446147128589974
63.658845297494452,964.72390058234839,347.9030102303883,3.9771692520007895
29.527405804063712,1080.5668223885136,398.80630082920823,1.9656361984851762
73.754423068718793,693.88290315430947,399.91328638362813,13.009210036417336
21.038054719446116,196.82491689228351,327.46891039534614,11.53382193719297
69.785014753031319,312.04069967353075,264.27986304412957,21.428003001737803
86.211187764263514,830.55831818086335,359.17649484530773,8.5369506659894672
14.078180892852849,215.00405657041864,396.49961173248835,8.1855527603941844
61.823594313650062,1426.5604786588356,297.74895814435303,0.51331437901022714
10.414479074763527,493.33902889714273,319.18133287563609,2.2201135207434324
72.845847198871255,673.93598068891311,313.71653872231838,8.5004006070030922
9.3648286635285025,848.83897663838525,257.71287318353939,0.34757385744104102
93.658042447361979,891.55830283138096,350.83966468351673,7.3775185538274899
14.603385073742414,103.15534458212102,303.00065426027015,10.389621856827919
95.92914434499896,312.93370489752533,368.11958119472536,40.997977882634665
80.287533432424567,1739.2526711076682,374.81801129229791,0.77519187732690376
59.774518442169054,102.34281877262545,373.18461798967678,45.437495856245093
78.479786358325143,1065.5179760444626,312.49989970598199,2.5939517247461863
79.716369059325501,1030.0538123636954,298.23185233613492,2.5208741786852586
94.656679218915698,732.87890592021188,362.32311695005819,12.522594042768207
26.084952030079531,919.52133827825435,370.20841507640841,2.1761665651984052
59.417513640472606,1583.1041613005102,323.68861695870493,0.44653598031743857
10.409870558875721,1698.2870418084171,383.95465293044549,0.12488145002328395
62.000404302388006,594.66223248897506,271.58630441178371,6.9417400200817818
17.957839105186093,712.73183783868672,381.860316948844,2.7775079038634622
56.930110535771746,560.71742075383213,264.41428494578219,6.8293024537662905
57.67062088935112,1011.7404610470237,273.02882830819209,1.4178337314309164
47.132530145141509,1398.1908795517445,330.07600199109407,0.68181081710613933
52.740545775799156,533.68046338049908,260.12777202811225,6.7786338624038098
76.628415610652212,728.39790990424672,257.92106521001654,4.5487670696048577
80.125226934694595,1867.730773419386,250.07781162485583,0.045729678531770145
49.723168341967487,192.28165070922034,315.44749895413946,27.029233388052205
60.359750710738616,975.46224995517582,366.19358219383446,4.2060922593863008
93.192387333320085,1451.9602790338779,255.22575254198736,0.31529095108170813
12.853625261611159,385.86262195920074,347.83864096987833,4.2389300606671991
12.59325302411094,190.01063801041551,373.46909761242796,7.5714844701278707
9.6831921791660722,362.59020611320841,275.20012728668064,2.5930650832835838
66.128465219012256,1845.7640677082975,272.02956022321064,0.074753397063574478
42.442221778247571,117.59358546013449,379.12014604308041,31.123671738903926
77.657820198042486,457.81175214156849,373.46869149251421,22.793495812231551
67.451909917550665,159.43867451312465,330.84126493962805,41.658105095955108
34.030138074495575,310.19598836818619,372.87998189409706,14.810764373741325
89.938288188792043,1278.2836445937628,263.91341161367421,0.70861113027435285
76.490682559994582,559.11392660426304,309.17222769081314,12.537782883604079
27.782959150107395,1181.5028958182859,360.6696334159559,1.0497623089598767
37.055009759433347,1221.3712272556397,288.61779389859453,0.53827211295553168
32.129558040222022,1713.9271328705802,362.84933716503292,0.28543343601135973
16.603553213874967,109.00864653256045,325.6267906586221,11.879938365616614
15.630553881676974,1721.4019727504967,362.53989819223494,0.13547814900881336
93.676618874198667,1276.3262642112506,319.70194567859943,1.729116529233887
44.352499682676573,409.21262359941943,305.18565103327262,11.603473699045107
38.948662454963575,1568.5810374570397,282.87838247179485,0.15215923502532419
73.238885159060416,1725.4339294021129,281.25690121525224,0.15865882074751136
55.746313460037094,583.10061913289883,362.7236215857094,11.17020017782615
93.677858697007764,1845.7079937150936,267.83655220509405,0.095244210232501625
78.249847897029824,963.46911756744987,262.89735251664177,2.003901147565752
48.457586848329491,1246.5064632333108,276.44370475331954,0.53344999861895337
38.259587874601792,1970.8341138735229,276.30197671808827,0.030546508689700835
98.676522947507877,786.91854941447878,373.46614342103499,11.998469301500435
72.058263364360698,1645.0027570582145,309.77599352113185,0.35600064696543748
95.168271340380272,704.95832387407336,398.5582686040724,16.230230125785479
12.729379144487094,1618.5056922588328,270.58168866859188,0.032139606618142413
85.20283423988748,1241.3944458390208,348.03097385404647,2.4063877249077632
64.070314515129553,511.07582092826271,317.30942608018756,12.798484327142685
13.070246155176145,886.64957819954918,308.93772650456111,0.74107299753247291
59.237541996952849,703.50770529076715,381.26262985811235,9.3591129063579679
68.923540145439432,248.40594685269139,396.33934687425995,36.827583547502861
2.2179659029716809,156.68606318942523,380.9288438161268,1.4700026246664364
45.977478222332905,758.30944527364375,278.84510185526995,3.0303764440453254
82.714551608435798,136.1648808532245,283.11968818134011,51.134067518961267
30.240543509064896,414.42673940537253,348.41108186425947,9.2046351851634292
46.396260098056558,1477.8483096166508,293.36253724572873,0.30107410649766025
44.789098579721426,1445.3733477988169,360.208769617087,0.81007031794602735


==> anc/competitors/data/v5/arrhenius_activation__s42_holdout.csv <==
x0,x1,x2,y
36.383439700722136,214.28209242038923,384.69509955657156,20.844616729104455
37.848657225186862,1451.0431679538071,255.05920607521452,0.12803533797548192
58.024362571853381,1838.466752817114,285.20701169752203,0.092069144237177936
74.96209733611299,605.72820800918748,380.13976716891159,15.234263913672994
19.276127780429132,536.28712820037913,259.75352908160886,2.4455436704733673
58.875958972889642,1071.5943678662334,303.50969894243894,1.72418931678079
53.942462123166848,595.22646132852765,391.7653974216355,11.805597943632451
60.646724688095823,1264.3538751768037,261.93283436216461,0.48580403321257865
27.15220229969367,1329.6434343202829,304.99341921672044,0.34710686623444376
2.4518132470066991,1114.4146532305194,275.31168142427606,0.04280923998219819
23.934238108116219,1681.3869563046412,312.59998276133854,0.11042625275708823
89.048113005715592,1577.0945678449223,328.71959242710864,0.73453856877341839
89.66846324466097,688.36012216647373,313.66615177198821,9.9897159136140044
7.786059286268733,108.02947718105526,292.99836346855096,5.3850765017216622
41.000604588816842,1342.2132138104707,279.32949103536521,0.33569961529047027
85.087366094099806,172.97935305109311,316.47112369877038,49.258919412533842
97.947475054176664,1161.9939269666779,360.58462227171901,3.9036174877318994
56.165352012969144,392.85493362388985,335.72676501021954,17.429032792211395
32.394695565076724,292.42748751881447,310.78445765230157,12.642463368894781
60.399947494200184,1244.6168388416888,355.74044418053751,1.8263559179124307
86.483079851492647,344.68620052291851,277.42491449462881,24.965632324674434
17.620993225621156,1886.623600482684,374.34873585726029,0.11410253172925948
20.203966010614273,295.47729831329661,397.69493023088376,9.6109603929678329
51.919996386999294,522.3483079829781,376.35444247430939,12.958968811920853
10.963870374952606,685.37294557634698,315.60223045775865,1.2497831445715248
78.644628701516609,144.3921641622662,334.82266893815989,51.095154428780084
44.962225666482546,910.74588521613873,252.07308569041493,1.2126397474626074
81.400043955236981,419.1533922760209,292.25142925659509,19.397689090509537
90.805217291242855,302.6192255328192,362.36305487317691,39.393057390629615
68.255068091587631,1914.8989853332314,282.03572025981799,0.076818465823930385
27.381772965088526,1590.0034567131588,369.82985825420411,0.37179745025576616
51.072152249422267,631.52461104485633,351.73460808371181,8.4806040635717821
33.491652144400831,443.77690443359717,369.3747076487449,10.07310289192821
68.912910299913307,1443.2198740835786,369.64407392226769,1.3888741371549789
72.433756228130662,1367.7817311738522,324.91753554854637,1.075779082375893
85.354371210138396,1854.4709411804135,337.87703195534442,0.35282412858615608
40.765262766364842,1860.4186240400747,334.23375004084403,0.15592349583072471
77.733528211987533,1512.7633261982962,373.13415079710825,1.3486161995346155
21.919899255831304,868.12029965801389,346.31240022908202,1.7871818343628711
44.384842586699286,968.00518060137676,317.81556837302338,2.110848693727494
21.882759997142486,134.46685142586577,279.99843534883229,13.537419601514497
81.667858193265246,826.34812394156768,314.52488768658344,5.902467069454433
80.474529116278916,364.74679533794648,359.31984905519619,29.161149888580358
72.106360466221716,112.79210239381688,270.13790711248635,47.494171277755683
33.124344912210972,1592.1342788326483,364.29761952035312,0.41888730828820869
75.009195512916719,766.30080858425185,347.15986688765497,8.2504519618851315
74.306573335375518,1115.5232464209796,250.63110716583355,0.86705081271549012
81.261896279306157,1112.8348108564624,278.77146379896209,1.5004305494048504
28.770012321950428,1869.0486847530658,288.34888805055095,0.044043984845125769
35.604578831311272,1806.6666396084358,389.02787777517347,0.34246692932090211
95.121444887200539,576.21897030603259,382.17047214798527,21.060529988740907
30.97312287836375,1747.9753185059626,297.45949816997984,0.086879995544784011
28.308992815777231,1839.1810288661661,286.56570036979969,0.046197540070964931
13.941025169806164,583.66670166746974,393.42878818703082,3.162293571088842
67.237803867772698,1190.9497494745106,343.52107609120691,2.0987580099347265
5.2087162338361317,212.13094913880241,395.40048335524892,3.0460235552322503
95.277226851582142,726.44271398206422,315.99875389215299,9.5631044343639253
95.581289742895123,963.78072971747417,381.17597068450016,7.6257957016251243
93.022714366643456,632.96672894974347,359.00269228833372,15.954140778602726
20.476131146106717,800.69898291437767,383.04829631410246,2.5317875583491389
8.4512858109210516,557.36368808933275,261.2252547137395,1.0006671985376654
21.552394372074975,918.33772606920979,270.94788945587004,0.72697374522708902
2.1169150808351587,106.25247218580296,290.3788091631863,1.4682188637215332
38.581228352936776,602.21232962616148,252.69904687882709,3.559589202084235
75.192934849158618,220.843523730149,261.2691966393773,32.290895695743117
65.954392803314121,1822.4099921223385,354.66871104107832,0.38698051564414659
4.659152637656585,393.40854909202727,358.54840204639783,1.5552056955980533
95.330922984756526,543.35759197075868,381.86370411245605,22.975868682051676
8.8591093425387122,1360.2422912182572,287.94884359874607,0.078672912698686731
74.221413759539828,1484.7822705051562,267.03009076639876,0.28556005162627002
35.685610167942635,503.50326576658296,254.3509438913166,4.9292473408010071
55.251046374136124,1357.9666740022308,359.65792702545309,1.2663894923199848
2.4833431252045397,1203.8664310742308,274.04582707817804,0.03070491034321433
88.240598722209157,1436.4047525383728,385.93252014151398,2.134346833683026
98.913119318624425,302.03446061333131,326.16412469134309,39.182178423709509
77.160409863886017,749.93760992313014,289.04886564821334,5.7625804267272622
53.85398688911463,601.67728147795015,365.72472311197049,10.392787686141357
35.236359933770217,697.62797852527456,293.98872551075891,3.2841347438538127
22.376549577314147,1140.9302037074895,304.67423565552889,0.52901370171108331
87.004849364915984,852.00817667842546,300.7138260842197,5.1175621277663605
24.562890703308668,347.33713072080104,356.22958945663777,9.2645891445693085
7.5682950430315614,1172.4083662534531,319.20739034973064,0.19226018631357253
86.451293547696508,1693.8886077306522,332.04699112215769,0.52635946729882277
4.1753080204277779,1881.5434831233529,317.74768974529252,0.011194714170222511
13.880315433067965,642.01112786632495,380.82801661719213,2.5718927850863555
95.03186975263236,154.12349843058124,359.20950614304405,61.877048907289897
64.769123980655394,1138.7331519257525,318.86819267539795,1.8214939893980187
60.60529981880417,828.62941143650528,336.57785777263007,5.167853596818123
87.859204009661283,298.33723632602613,396.81208476890708,41.425661088129452
63.102687178048967,1932.0383936165483,358.45644754120929,0.28790639452853867
43.506070338893302,1085.6535503636644,358.92361730163924,2.1130920856090611
95.986077915544087,1969.788437388532,322.01478407572648,0.21163940307353751
51.005765244280425,1762.5002272276192,294.00436719110962,0.12708857273805815
50.638040400593859,1252.8316202300291,254.3215596410281,0.36733963435822942
22.966064817200756,342.18565403284992,298.98545435078995,7.312084434048157
51.142692902471445,1090.5755566399048,290.25958368016552,1.1940816859709926
29.15090501702436,1102.0327213944076,331.57144152975366,1.0500313023255989
23.446191824763709,597.37918011989871,364.64192579639837,4.5560026233467905
69.821569411326394,682.68121404607837,270.30670943944881,5.5865560079863483
51.776338375796129,1536.8391193885973,328.48684281445162,0.48113488919267255
39.800240263802905,912.8131370255162,290.90552696341695,1.7264017837282333
60.938310461448424,1657.2465436593054,303.17338764474471,0.25756827281757
2.0312953877577065,619.15993985468958,384.24679427331813,0.40547893515556871
31.963256389214962,161.62239575573088,275.10408289201564,17.762536701681409
83.367599881636053,930.56744101774711,388.69878733237164,7.6080107957884282
96.819475963286592,106.33000271975965,314.50610460595908,69.045279631868368
61.109870329023259,286.32942821364304,398.10021366261708,29.767994987287445
62.903119375542971,1948.5629352671422,319.31359479035353,0.14075238668984424
81.92451015623179,473.51758843060622,337.31986052945751,20.126430150372013
92.684341009196743,1927.9433097624851,310.80956078945587,0.18753806326018663
61.141930773790371,534.6326086601498,300.68067305577358,10.330735604601264
6.5904612343366678,862.9005979206687,349.06367909496703,0.55631524342601724
32.432293406235601,1025.7475694164063,301.12542884457571,1.0754883798606454
85.462567886464484,1384.2335237781276,274.51350516579424,0.55188338538454473
26.326646651608076,888.58783466854629,262.27504279025339,0.8892131096739524
54.242267237135188,1895.7253038850733,286.70494218309398,0.072901070249466043
56.841775330928542,1615.3309924158564,332.03111184326184,0.43835448957680334
73.810706981026172,1785.525927531163,369.36402309919765,0.58710535525773999
94.289180499287028,696.80267725229646,310.51554916948385,9.9976275327768551
60.722147489544206,1016.0518861588432,356.11131410423798,3.5012578935936935
48.08275406117378,1173.846258680604,353.56451859783692,1.7382684399840242
3.9383997126205692,857.08280287338346,372.94625518382196,0.39559442142924578
15.550925871338222,1220.1051269251259,323.44958728292312,0.35770575022959267
82.011549614561545,1733.1519406726727,365.86344908457465,0.71871159980406873
67.660520348038474,1023.7125594793491,322.17110422131026,2.8206286460655425
83.390712939991488,242.08208051517775,295.95383964598051,36.802453732332587
95.132610687516404,1002.8513248488592,286.62109789401205,2.8759902827120691
2.673672002463912,1076.5318520742649,279.04686688335687,0.05644795362226334
19.591342143536195,655.70353953328811,273.89143112419629,1.7879335796648024
87.542188486878615,294.57944508315791,297.67140250694206,32.541232613317241
80.349710525381923,1197.4004796023587,343.19389119269351,2.453209704569367
24.540640765756383,492.26211188068413,265.33511709501812,3.8385082197864904
71.679426566955584,1593.6715276855923,330.10579261628152,0.57375305681445121
45.668619534033773,1249.1583453195697,273.66083319554849,0.47558440115550582
50.580553510679742,535.25197219036409,319.08182703011812,9.4507264027495737
39.633792371303528,1284.354246888478,344.24445557817182,0.95003682991057559
71.887887974945983,1887.6564268386201,393.28725109653499,0.59180325553582658
52.272069034806762,627.92257069621633,327.25258631729645,7.6728781414350653
76.932645530204852,1988.2110116489368,397.1763279554275,0.51533684462320795
44.907814908076638,460.85230322377765,381.25676437725491,13.407849932648112
21.322456032114669,1897.8995000267059,326.50768090441608,0.063738618815144366
76.280519020758575,613.16912711553482,296.63079795850871,9.6533541268175291
26.019553193794966,1631.9676262539219,391.96416595385853,0.40465718619775015
53.992623507385872,914.20896434174983,289.69190903176144,2.3003241930974463
83.047281083660579,1052.7837480776366,281.73694249692403,1.9791127515565576
84.732941201895002,507.72210133638919,300.3752226147858,15.630303439772179
5.3180484601648255,1973.6580842565488,380.11016423766955,0.029563187091127568
95.536553867335257,1352.4215385124044,332.59296591959213,1.6375687329264113
13.687369124898806,387.71754535925805,327.34581376764726,4.1872552699551369
61.591631691987693,1358.8061217656575,254.37638432410279,0.29487938061154256
42.439509521068793,1985.7399307678818,294.57801166668401,0.050142577433369043
44.854523415338299,858.99879537890308,291.67644188295003,2.3593458915708734
66.210708026330451,1988.2983604875963,299.48870586960112,0.086627852088462715
12.693991140542888,300.93277590521734,341.74768438784918,5.2622499995578327
14.494246821100187,1243.0931522524729,289.58189317321188,0.19810356560313516
62.141682000440582,1803.993284089727,323.48966467964556,0.23521685826430172
36.209462076250936,111.71217612774711,292.33565700118487,24.709401343049453
97.137001421796057,596.62090612459053,251.96396448650094,9.0996912739399622
7.8479538162999685,734.60818662094925,357.4706352988465,1.0052496975530485
5.3792246205271645,1544.4499449939392,253.30199964819769,0.012097906671637217
14.505614645521783,956.63356242902205,308.07369066661232,0.65007054252471752
50.553063380858354,903.04363600868669,303.68971090915869,2.5842883706386504
19.107969028031814,586.25222202477414,335.2038001226432,3.3239798865066188
73.283258904373639,1927.8096998184662,291.28543759817944,0.097886010774914267
36.859025114212635,1705.8531268204674,322.52624974094886,0.18601349435062708
79.096059506533649,940.5199739718679,332.14461496650182,4.6599513268490345
96.190838083265575,1432.9294629774502,301.49928405413777,0.82998689032483963
35.095603183095747,1294.2976115546762,251.90896561698281,0.20599943547491484
41.479144516237291,164.0305326191712,344.62255730121467,25.770210925676501
65.836251968654409,289.17734172811799,312.7689499180002,26.117324238637288
30.818756976926281,1451.3770154462813,269.72661125082789,0.14187691619994747
11.428046512295701,1616.5190406603658,379.95496807632389,0.16228015248286157
72.965898649604298,1241.7994464842425,373.4788322142515,2.6248913476555185
40.270350984348234,1978.4074915046206,365.058563188356,0.17838529743782447
69.048179308430775,1706.3132878941424,260.64477893436305,0.099092245270386917
56.953492100607271,317.9449598354521,252.78918877065763,16.191518370187161
99.92866537282616,455.63932379526159,380.47780145614342,30.171914041609725
49.687151954211565,600.56003190005663,318.3276080518055,7.5318179495807192
24.052191977265856,1855.5536281348393,368.94745334490153,0.15738021142981387
45.219325651571033,881.7325434258031,336.76555047621383,3.2979003666809419
56.124705544211707,399.03051638082388,354.74990601647937,18.224266861738133
29.959747010245668,324.15209215443758,363.01159970387982,12.266871793103855
74.540886384337767,1734.4856961463051,355.30514110612324,0.56533807951713544
59.745573425758124,1224.1985478933611,340.46367467941468,1.6395384092568408
64.699493700845778,1869.365460704169,265.34899754060757,0.0564061020866235
11.837541878393614,410.43399333396997,372.78724424170457,3.9364872781373901
95.135303885082593,578.95084043439851,293.22824973311936,13.208978310825094
45.527562568049539,1571.4653575746356,332.93504699872972,0.40587179838121912
5.7165593602797058,572.54867347106961,315.63064268973341,0.9318195908676018
8.6127719415979662,1043.2963870476483,350.07658411813219,0.43738191971689849
83.875727236750819,1288.9629858718333,265.85340915944732,0.65766396814352102
19.657040276804743,1343.3748226756247,394.01152970527704,0.64982938322436734
82.735735912957693,789.84706361933763,265.84034111278498,4.2398098554368397
83.229759685712494,1794.9077613347768,372.14026693894232,0.66925023412663953
78.757091958209571,799.27418706037122,272.75117476434002,4.20364974557911
60.592571417153074,1507.70412514808,317.6877592006075,0.52639912777768605
60.81996698556889,1710.7527957263746,383.18090936778106,0.69998911577515299
27.632552686872209,1306.1250367072848,280.4905136338495,0.26248004910934675
5.1325344425294634,764.48709400589087,347.02801183496905,0.56702299529693956
71.354835147925925,297.97625182396212,280.29117625551629,24.644893971159139
2.476379746756086,1884.7481727512024,340.55841245364269,0.0097792761746019648
3.1131784094217649,521.49368262867256,325.91821501330344,0.62849255933834924
64.362389747960236,423.13683787283105,392.86449528487685,21.921634424383139
95.185127733016515,435.8083772165358,258.9466424584183,17.686809915428082
23.412469561558808,653.09117044734444,266.91255906908208,2.0267491330428746
1.7064239951022127,1209.8178320890213,252.0382570939889,0.014041532470828873
86.342741251662545,385.17381046772653,381.41170929919144,31.451954154295859
54.304956775209469,1534.7422920644644,303.55557696271268,0.3460160340841546
33.564916468591932,1161.3747887443774,258.57479949452704,0.37607571529935074
23.567576312392749,632.11519232415628,351.90433505966365,3.9102523202682682
67.317487780599478,1643.9834155917717,387.9494490265609,0.97219127327847454
81.271934971472504,1388.6659869152709,388.59181769358759,2.2800913464487467
98.732538877015315,1820.4594311201388,390.01967364222219,0.92756290019304777
29.530499241172976,1090.0185182699024,334.70943702659014,1.1374766581764399
94.13765053558501,776.62366097865834,397.92344659353421,13.370716087096831
40.657834931798433,1092.4471231205678,364.32778584920396,2.0272159625933002
2.9667564358815874,945.47415564291441,272.59951622483874,0.092467870045964448
17.06132631943872,593.16679944147495,395.3749993949985,3.8058923430785403
32.279285608617585,414.76809822485382,344.63754049428235,9.6884547461572978
9.8247346261089774,868.75201232709014,359.08484968642017,0.87419914122245335
51.297352316437724,899.26058901560305,394.72938373286837,5.2565203035859085
7.9845679580796851,1572.5458894347767,305.16555270503198,0.046162827117767744
6.3184113923324672,952.61419557039176,268.12606159157184,0.18097586933578835
61.786208696516091,1175.1379943565726,265.3351041497985,0.73697426818817957
7.1484908000120466,559.37959655308691,307.10977549127244,1.1565820875777781
79.218552157659332,722.73626904598461,270.92304950543621,5.4987980133860717
1.5565883585381339,219.57088607130777,398.86824772694513,0.89763812625167327
4.6963592801656944,890.52118762219061,317.9761674191281,0.28541717508194564
46.883276207121867,1236.1315681477149,383.7805474102862,1.8714764552439904
88.65950676390095,986.94758092397603,381.12231714054599,6.6540190028453816
14.528917585831577,1219.5097642006087,389.05048304772185,0.63226999677417428
7.156250688436705,1899.5322913352804,268.26353713447065,0.0060188568496501024
27.710120263955055,622.56934758059208,366.66298447489305,5.0726544727609522
19.452382083257923,850.76124504047505,313.03033726593895,1.2842127859207839
72.080788408903871,1471.0365289898421,299.3855310140533,0.52954794918724157
8.8339810657607565,1059.2951257765917,286.09750171646698,0.21784726514288713
62.076371440244358,123.97015057607189,392.03303921565544,45.247240859948953
4.4230104204262073,1703.9870304081171,382.90947376141617,0.051649044936757045
84.755475096588341,325.76628439012791,359.63207901333351,34.258620917560179
38.579537154303821,1957.5125793080765,380.94084618069542,0.2262976520863198
18.847971221857861,1404.2171087501806,252.40989665372447,0.072306893394961838
47.228451965696713,1370.5537445746434,285.86025033766151,0.39082624300638896
35.319337085469719,489.44452828993769,269.5787667025503,5.7479343694200793
40.215942522540388,1200.3549186756861,267.32080363692222,0.45110613203919603
60.664352672746404,1013.6094039404977,387.63509947026051,4.4393221861748184
65.275894195568895,306.75794242397524,382.80473597832878,29.290982112592999
12.865464069531434,451.20253162824685,252.01462304343985,2.1471989374326763
51.496305017244822,507.92498300710071,395.01188153550152,14.234416124685962
86.051059918675335,1538.6213106861148,333.95600355762429,0.85871629444426878
64.517895440575174,1379.7692215753616,265.89796414448881,0.35982042021730914
62.519982252403331,1516.5773256306586,335.91862532139982,0.6843880656323269
63.536818559657092,363.51916385866008,341.335950061652,21.903143640642845
10.843401099834775,1514.4323281469715,263.92146862903314,0.034922068480335168
50.266954598343155,749.33689767075384,336.94224182774371,5.438020476763505
83.715886003965096,1448.0657659080991,340.90692872770848,1.1969088032456052
75.573716126557173,1901.3884824767122,351.89280778228704,0.34020438520701851
65.872006211196435,1689.1856365252897,381.10361741312124,0.78298705823271408
68.023664447527437,1014.2416358064677,389.84835640280329,5.0441264171432101
9.2126521478258567,938.00197404929293,356.08945297310788,0.66126716514369044
55.748790376836475,1321.992769060965,251.81601904362014,0.29259082263771219
81.464279269920993,1069.9366364890971,397.14073554937806,5.5072487818825939
76.320179432873914,1519.4969875074405,379.20130901489057,1.387965355900844
89.503421151468558,533.64787485690215,255.31005566559332,11.068260119202957
88.069944119420654,551.51508172445392,266.56092103348738,11.124271103503331
9.8959396502662393,1014.2676965533486,264.37454699130825,0.21344937500020697
69.559730529208409,536.52858236012207,360.68114578288521,15.71543231423691
40.732511215210742,834.70722211904342,257.30337986526894,1.5887825851080848
33.66920017881273,940.82572463421195,363.62471194994208,2.5325579289442008
27.555749498637695,1818.2942189868077,350.78853428622449,0.15455008557779454
97.254014576995075,916.83695831301111,272.93721925583867,3.3810172827538678
54.330116162573034,1801.8840842428745,386.03746350243517,0.51039937948168024
64.44610425745681,811.46076353896524,280.82836998260495,3.583369949069954
12.545484633920166,758.64446126857308,315.98478211801984,1.1370891018355673
39.839914850841737,1523.803822879293,348.57984666283653,0.50328761307493108
31.318927529375586,506.76288862367886,327.87796613985222,6.6767996607747158
50.039714287715796,1719.8821355140326,371.19273370726717,0.48647153431821305
20.706921862401781,1246.7369786540141,321.55995028688858,0.42883437446101991
91.785585487203591,1273.2262478288467,317.39471732673439,1.6619035254468835
50.361952290258351,423.83802247043013,271.10559144239994,10.547271255275396
80.192885341608473,613.68513724646471,320.05279354468701,11.78685686978098
98.268206699561574,519.74182191194939,395.53578151089499,26.408364860865419
79.363392857477962,1267.3912313683504,372.48442290547598,2.6419105832287344
39.241486549062436,797.31148905103112,371.77266554881203,4.5956649402046983
79.355923242576253,1255.4778486277653,301.44148720010827,1.232480940672372
52.605285583006491,1677.7830834129852,361.14546020005275,0.50514486294444272
10.440263171184883,1511.0266606275661,370.33906071269166,0.17649775704302337
1.6334906750661715,965.65530550216215,320.23238664218462,0.080077231392980036
30.537193105783079,1582.539986224773,367.30152166340395,0.41081478045077563
12.576553055747604,1767.8184499565364,392.04812269848651,0.13843516645814333
67.515476542846599,1427.6201750879143,377.90110335971917,1.5443382833656989
21.487505064977494,867.75459775227307,285.58354943814015,1.0293629876119561
84.695624445397897,1425.9604233792654,382.48401387631202,2.035836966749109
70.735274725872614,1449.5328366369108,369.20415549746451,1.3949286899597118
36.971636294765069,1110.5469863060159,276.85902579731618,0.66959293464492442
83.390277717298304,1267.9296853770572,356.80646488749625,2.3868667591739028
27.743773390188942,1390.4293148161155,366.95185731281492,0.62743113620090429
7.3223297158361786,157.54896276862419,280.39170287051161,4.1746884200097201
38.306094334082289,1608.103241181127,395.69583172063199,0.65811254414855869
43.519006702216814,1426.4653401033449,397.13297769933786,1.1987618389756935
37.715453220191641,1711.7756186472357,295.32940659242263,0.11462525449997384
40.429110140670431,1344.7118918022877,352.52236999329216,0.89137206216594111
51.36659096229674,1860.8413050114284,399.98686742615769,0.49004011547417037
6.0739499298530601,255.35077031798687,368.69264785401521,3.0386846457155308
55.93556069195521,1855.0172373898185,349.73031022038958,0.27805509973283588
14.713964298434577,1415.9524783962797,395.43819901958989,0.40986784425582951
25.928019873651721,472.08869890576199,278.59940114843329,4.7627108123637045
14.768812682178273,1000.1238656911828,393.10569936362396,1.1599275301301424
13.865096096633843,1012.5159141344498,387.50501044342911,1.016600380966439
31.94508581121497,1438.7016050809398,310.27293628550257,0.30947682847747904
79.003361330714569,664.93573554610407,363.39374495713537,12.675820564069824
43.665103450593044,411.70890588124257,281.42133539069209,10.110622191803909
88.781306375913786,1838.9003275596237,328.50855113900087,0.32904910913827451
45.733036556410681,933.36700412173218,278.31967831240479,1.5987818968232439
58.504181139236323,1118.8424667227168,349.68341084513838,2.3857446702473073
2.03593927934307,1673.1154073081257,343.20408638394019,0.015544792665133717
82.011892888238634,589.37221303461581,332.97817155068583,13.969295200735123
70.188534031331301,1525.0962811816232,354.70251608838294,0.95269170255018676
19.798488966748057,1322.6222946575133,379.73784740411793,0.60812051994889649
74.142415082812974,257.37188803513777,387.16502588391563,38.138627085872614
64.294022570153004,1394.4146870203592,282.05709627669034,0.4582844056486361
18.141394212895054,1356.1501527641919,290.43576282530546,0.17013429057876445
14.060478063758833,1731.2395049654986,330.02286100907537,0.074091903104286441
58.061069176323954,1813.1240459667647,352.45536895337716,0.33865605565486423
4.3032353321519778,1225.354697484812,251.89195736837229,0.033198945966110206
30.754960399186015,1382.8904510624045,335.32926596963568,0.49761603546791944
89.927966607343691,503.21686990550029,381.1398546028185,24.015859785113079
65.347104564327665,418.32300928093002,388.28004523220613,22.249925472459196
48.185169951086465,1208.9942909815074,334.25498238034066,1.2944283741084743
30.893467642675745,588.54100615643506,394.99090356391264,6.9624624650656317
79.171152148098471,1265.8622820938836,359.06370368706337,2.3306770270135182
81.073748989821937,476.32131673418706,392.80021281583117,24.112472442701105
46.015461297673092,1290.9675472636791,387.50550744473026,1.6445974623046571
9.8476933624749066,1967.9314114360368,273.49531145924311,0.0073854181018488006
41.414069020255987,1672.5792015063428,317.34719516626069,0.21291081796390121
76.299520207993709,1808.2970088873301,355.66327483121404,0.47254214177178705
13.29701137265408,1136.0281223676081,294.73582810173787,0.28171620251265672
72.785933643280188,998.04377702214845,341.69921157258892,3.9223744530189739
97.765319618568853,1538.6637445566096,342.23693011664591,1.0905343164384718
42.647766554988678,763.21106809402693,254.61414725900028,2.128579026029219
91.550654881450285,1183.2362129464836,320.35828574298108,2.278266018122892
76.934668664555261,1831.0041165188409,327.73900670263856,0.28828131694940906
34.936700161523682,455.56417588055859,317.79282328640477,8.3312388657267249
57.310278393251615,1946.5142588308174,395.57731812815922,0.41802572624714335
20.346467238826609,1126.6842455169747,288.8929359607726,0.41184882871946793
32.553224647867907,900.00539135654208,334.01270578704543,2.199768250635564
83.659419921921071,600.26960688129839,327.75442626012341,13.400507124592799
79.00772948995693,943.38111855687475,396.19579386888654,7.3041846333316895
85.750311630992329,1351.010647454498,334.40110022824206,1.5088524604432696
82.295904642586436,1825.1656263054685,262.11554702420796,0.077856432121443137
68.205960349887292,866.80659179248551,345.09777635401025,5.5331702963975866
56.0252454535174,311.5448447563773,384.41546542753764,24.912371987771262
13.26125228788003,1449.0806125450003,294.58695980257522,0.096890039823050209
94.629582520415511,296.76698168151813,375.80970882809646,42.961166486266727
53.019947657402,628.1542675282185,366.25248730352627,9.5408529103272883
37.731176698460992,1834.4345566102861,294.43262256683568,0.074279629793311153
47.081504158781279,1528.2782953834637,320.10091285272387,0.39753041433510478
96.607766281584318,712.00863860586333,284.02895263723701,7.8761721877288497
79.465790473006848,1449.212079030548,365.80591281613738,1.5122973473841357
17.998026437843009,1873.2724369344346,390.75613980566959,0.14901535746374181
60.757249107773433,1866.4399627941498,308.17064931502404,0.14232701341339937
84.721788772414016,214.11976826251293,367.76726995783594,47.330618648583688
10.107136121929688,1095.7741424486655,338.3340721164717,0.39633616966380975
91.506417923647874,416.27647142527758,325.97061398924387,25.517699413143873
69.340207609284434,1653.2913794031615,363.47980461082301,0.7338250266014279
95.787415704247906,909.62292211479098,357.85732850306101,7.5403769482802829
59.325526814761915,1870.5249705130689,330.62684274426584,0.20711704116899793
16.315567550842047,485.47825503107111,367.8930954187793,4.3601304506564231
2.98174110381933,898.91753828184005,271.69478734509244,0.10903906715615103
53.556133746758611,1839.6669425894777,300.80741527955593,0.11824069544444804
10.133394643661441,854.49341929263483,339.48381093804852,0.81774809435397877
64.853082521599191,1275.7109140211494,351.2201126805395,1.7158321631746851
75.942771678024627,144.26821173071471,296.43101050415447,46.679080708513162
65.525473695185596,1275.5899358740562,270.85658409041451,0.59035734772474335
39.601056005632294,431.76684214242624,293.45893148469327,9.0934406325147492
77.467867533491088,763.6311071279199,319.3978022232979,7.0923502282124504
46.072906844350449,136.74914332020913,384.49451186620439,32.283799074463346
77.502533794402495,866.77044743833244,352.44853992263586,6.6261792360930087
15.827907931428296,1340.9298033610312,327.93426362919945,0.26520679007207354
28.847414529095406,994.63847239024415,396.1965446432921,2.3432832973375519
13.324806835168708,639.14630664457172,293.54457640883669,1.5102687489091713
84.254205779222247,284.07751717111239,358.07579320556863,38.110652326923237
94.422553922319878,109.97514722657792,392.33918023101785,71.341175337301053
60.48648314704343,1410.4799020124715,372.10503231866079,1.3659873789383798
42.180434754718092,672.81054526580306,323.31687846484891,5.2645371059017139
76.069882487884158,864.67389140059686,370.38354452963728,7.367776447096408
71.123941933976269,434.59964665800993,382.071733199861,22.804142455785026
35.590561919419272,264.89871675422444,373.84461012511491,17.522762460902367
89.607328374925771,469.41769992957018,346.02735388575269,23.07721577058339
41.35452770010339,743.35627948513365,310.04880988486269,3.7608158935841169
4.1952300591478799,584.61011103705721,278.42365844374132,0.51387973128784648
28.718880807515372,593.48875264001094,257.96491054764982,2.8774309636710163
39.062915859874515,1358.2727121930634,368.48094704707142,0.97925089999572446
44.404823195513373,669.83004563281872,357.23909557835839,6.8095716849412451
41.963065610131444,603.75006059821874,253.57018486204515,3.8798326002571342
73.024794355957098,1661.4724408195677,376.48542702608665,0.88487118915791851
74.856665560883897,283.91818803251323,266.64174551058909,25.810527324399974
86.106575535204058,1444.5300897766531,273.28695801752247,0.43597201832956262
50.290076498465908,970.72430312968891,251.19892409311947,1.0548967338222615
85.227433885060279,1773.7879703675399,304.411733844016,0.2511729476756448
79.701451286987222,1064.7014258491879,304.19780734938104,2.4067032858354325


==> anc/competitors/data/v5/binary_cross_entropy__s42.csv <==
x0,x1,y
0.77395604855596334,0.32173465229824239,0.96544197054120928
0.43887843975205232,0.87659770596399877,1.2318411801794626
0.85859791991138246,0.75316463188836424,0.44121426305340339
0.6973680290593639,0.14952956989649946,1.3741973270703998
0.094177347887649532,0.94733119205381566,2.6715946255512981
0.97562235163675592,0.84128002187697071,0.21348734046401929
0.76113970199035297,0.30551759407763501,0.98960551751867654
0.78606430527695381,0.80320692169484442,0.52003481416784469
0.12811363267554587,0.14577757868424457,0.38408261385413411
0.45038593789556713,0.94919425742681474,1.6611941770012386
0.37079802423258124,0.64911626249588317,0.8192013775170579
0.92676498884860181,0.63511251400291724,0.49454091255517629
0.64386512008066454,0.13139665428571945,1.3569148217402376
0.82276161327082997,0.85733005900696269,0.4717719720571823
0.44341419882733113,0.076099552884022481,1.1861619646563566
0.22723872178477689,0.26674525223703233,0.54004568516905738
0.5545847870158348,0.17871968764997148,1.0426580507870029
0.063817256104175324,0.7490911466229967,1.3128640803259015
0.82763117199258207,0.22838380449160806,1.2668756099914062
0.63166439912206485,0.86957440441779665,0.83855804261111999
0.75808774008537383,0.64064213539474113,0.58514639385115519
0.35452596812986836,0.082546439445226591,0.93993726135327049
0.97069802439490327,0.054886850715830417,2.8190871460314484
0.89312112132219768,0.096492125312959032,2.0992246976149187
0.77838349707376187,0.59533265988295492,0.60419109522443448
0.19463870785196757,0.77133362977347375,1.2388384085402462
0.46672100372703418,0.26469753856464961,0.78431945581256757
0.043803765787228777,0.8144679586307656,1.6197284432043237
0.15428949206754783,0.10150874613793434,0.44347765455411825
0.68304895324245463,0.77086746827750852,0.64476886096168229
0.74476215590781714,0.88501588715505231,0.64304204236759699
0.96750973243421001,0.74489755919394252,0.32932454451712356
0.32582535813815194,0.6783087055807735,0.89109388863597538
0.37045970603486889,0.80418219678984471,1.1072439820036166
0.46955581127580792,0.086136169592359785,1.1990481554387455
0.1894713590842857,0.23160389964714984,0.49067852311675952
0.12992150533547164,0.16243131137507877,0.39035549990161295
0.47570492622593374,0.50407789117368784,0.69357673951360455
0.22690934905088411,0.72066931549596003,1.0602978867159565
0.66981399468251035,0.61701066011875882,0.64032779796154804
0.43715191887233074,0.81601798978574147,1.0417364896120134
0.83267819605783744,0.18969169319698176,1.4194014708421381
0.70026510200224912,0.71115898274164535,0.61092628339208033
0.31236664138204107,0.22373734178201365,0.64185411265601866
0.83225980139520106,0.29368287618602018,1.0780520221877652
0.80476435749680186,0.68891422755317344,0.52786023165929863
0.38747837903017446,0.93218430640881356,1.6754827515006616
0.28832810393024411,0.60038924537936267,0.7998896307245178
0.68249550397497549,0.099050283492166033,1.611134291914829
0.13975248360930981,0.60467807293477949,0.8686606267763386
0.19990820247510832,0.088115496422150386,0.55940040491320731
0.0073622697510055124,0.8457311402301354,1.8565314203809273
0.78692437750213839,0.68862045659055859,0.54217838952089281
0.66485085659203214,0.20581506178025288,1.1282125315990399
0.7051653786263351,0.13254890524177826,1.4669250857746967
0.78072903102196789,0.21517990599228709,1.2525485667456693
0.45891577553833995,0.93202446159877317,1.4870689676634452
0.56874119595289374,0.46270457821264077,0.70621085540915907
0.13979699812765745,0.75567285350726709,1.2514023328558381
0.11453007353597344,0.6227675078969992,0.91747833952568991
0.66840296179047165,0.56517183496277357,0.65756320395379042
0.47109620614313252,0.18061722919854473,0.91158210414452157
0.56523610648118883,0.90142200820228546,1.0659688108287102
0.76499885741602558,0.32120836926324609,0.95983170713649524
0.63471832000059081,0.57021549422678797,0.66501717079554956
0.55357940065799582,0.67979835013015943,0.72204469959969575
0.55920716074541355,0.63430983972077803,0.69798488896306488
0.3039500980626122,0.89653496872596661,1.6122010430915721
0.030817834567939406,0.18359509092805221,0.24883052062118499
0.43671738923236236,0.50751746460224778,0.69516326043237298
0.2145846728195292,0.41363095166668934,0.60869064389646799
0.40852864372463615,0.47675185653435626,0.68571700840211802
0.85340307326816611,0.15729577357797014,1.6035661412557405
0.23393948586534075,0.1706851488854888,0.55696208574917871
0.058302741689066018,0.30026799120313158,0.40638326611970788
0.28138389202199654,0.32423414338474815,0.59855153707313713
0.29359375776668362,0.43511289231321493,0.64776333195062441
0.66191651472689506,0.59988879233296544,0.64793539506945197
0.55703215234127834,0.62116620567643666,0.69520468616260855
0.7838982091064135,0.42062980692701318,0.79680883990751594
0.66431354032738754,0.41790479848582734,0.76126172767378786
0.40638686144007052,0.24586567402726578,0.73765713800185562
0.81402038466603466,0.57947562356810745,0.60526067972450637
0.16697291990770391,0.33533682018551403,0.52270854405499523
0.022712073133860478,0.082453850849627336,0.1407763269208939
0.090047860775641753,0.42656003974117429,0.58274720992733142
0.72235935059645029,0.47671940758115322,0.71495394196830508
0.46187723025138738,0.25303358138378984,0.7917162354544659
0.16127177903360179,0.56521213980990415,0.79058853918469019
0.50104477510336354,0.55919471038872881,0.69995623804889018
0.15231210271316842,0.68180196299933427,1.0290095651374083
0.69632037507773603,0.63315363398108904,0.62278139568675306
0.4461562755740307,0.63718975086892837,0.76260566229848781
0.38102122609648248,0.33459273664163874,0.66930245296270119
0.30151208914787653,0.75868899978735849,1.0762849984628589
0.63028259311888846,0.54422994523971147,0.67396517142551082
0.36181261055339042,0.43827637566190103,0.66653283002818275
0.087649919316100999,0.61341123284695143,0.90992807460391345
0.11800590212051532,0.37459160100522881,0.52983651322551784
0.96189766454951453,0.51146532014608237,0.67222322445670901
0.90858069070760705,0.71303511963399824,0.42143179271885339
0.69970713381074956,0.84776259805133691,0.68080538070484253
0.26586996145951958,0.87895147756567249,1.5844664425068475
0.96917637734772388,0.5032696326647893,0.68703233691020438
0.77875090396579461,0.5182476032665122,0.67345839063478719
0.71689018915899561,0.76988336968745275,0.60341458989409524
0.44936150214378867,0.33300562256978111,0.71711015674340528
0.27224156184515902,0.80364412611056169,1.2441761932131352
0.096390962153499293,0.49472748186568105,0.68469032312990097
0.90260239654384167,0.15427105190174156,1.7033233139948287
0.45577628983361107,0.11485323236564933,1.0527418396388719
0.20236336479523032,0.80779388993551682,1.3586460880058078
0.3059566241506525,0.1000111252161901,0.77759047276488258
0.57921956894189597,0.30255029252029031,0.84407914377359494
0.17677278293923171,0.35071703645139118,0.54075905045992245
0.8566142840923755,0.2056950006724344,1.3876362136263958
0.75851952983521009,0.33250403282179025,0.93282005176710081
0.71946295595093679,0.71842331005257709,0.59346249345183244
0.43209303977510372,0.063214559204063686,1.2301891157104132
0.62730884070244319,0.79445608206861773,0.73397526775800259
0.58409796891273558,0.82089322121710229,0.83053601624275708
0.64984660155481999,0.38503541587239332,0.79046785798055375
0.084444321139889089,0.18825160915457129,0.3319727113162152
0.41580740217060963,0.59075636715057278,0.74080461927091146
0.041614173861892478,0.1577053002784049,0.24134579015509738
0.49399081924451893,0.3784274249704272,0.72063485862438958
0.32986121233278531,0.91258626281087507,1.6633704213017837
0.1445241888660469,0.94591802532527336,2.5036759711417322
0.10340296772255164,0.74489440221912706,1.255274720041984
0.58764457217771204,0.32986535892868957,0.81679562449033405
0.1705929685368861,0.66889854424948325,0.98536817350359529
0.9251201183767972,0.68486572893561137,0.43665603713524803
0.58106113970039497,0.39905752564728475,0.74713879617897083
0.34686980453483707,0.62679977112754348,0.80578401876443584
0.59091549148141675,0.059654880478108623,1.6910588325710734
0.022803871029697498,0.23815189274201731,0.2985252972614108
0.95855921324144533,0.52257947267053506,0.65272359776920885
0.48230343694290023,0.19737617383246625,0.89643220592719652
0.78273522725028621,0.19931618108888027,1.3107401816045645
0.082729999922438568,0.80267386149521414,1.506819708803723
0.48665833083816035,0.94021970241524488,1.4761225593055523
0.49070699435452092,0.55037248522560356,0.70012670487503503
0.93782645497498285,0.80516275779354207,0.30492763087550701
0.57172805237607538,0.94128949789364524,1.2488016391075969
0.47348940105695381,0.17743629971189723,0.9215741461368262
0.26697566309189358,0.45342105192891591,0.65396294959577661
0.33156899734255219,0.40331544425772786,0.6462321826597307
0.52067240247153779,0.12204435528156651,1.157555991657818
0.43891146030504669,0.72979715551527002,0.87248267596385598
0.021612079880330426,0.44040112459033365,0.58571187970519101
0.82629192419435782,0.47239424077136111,0.73074048689619364
0.89616077183976672,0.18560567643191617,1.5305713192849055
0.14024908899861077,0.21283398700778128,0.42275163858558273
0.5540361435390494,0.86639325994059346,0.97711823487313421
0.10857574113544355,0.090184180076851,0.34547377804101936
0.67224009303981169,0.25956705644933559,1.0051757142555386
0.28123378383900832,0.31285339728307549,0.59648600089492743
0.65942263469190177,0.49117778816142771,0.69892929259182657
0.72699461428688261,0.57780065571331629,0.63418216185078391
0.76864749191765702,0.49396097826559987,0.69970991320514142
0.10774094595589656,0.12570380110119383,0.34329864075607652
0.91601184513760792,0.26930070865014216,1.2280919074892735
0.23021399089488082,0.80922954628628707,1.3240224705349559
0.037412556176179779,0.62382983043061313,0.95878904142177457
0.55485246939148336,0.63423414512084697,0.70035732468634548
0.37092228386243875,0.65318292981621939,0.82414184059446305
0.82978974313241316,0.73661271713557608,0.48074349574951386
0.80825147206430181,0.1022976335493026,1.8634001337437727
0.31713889282271535,0.37994754643935108,0.6332765932852702
0.95289939506974497,0.53557469173551076,0.63112862057200991
0.29091783814011862,0.35461083496759338,0.61211285626764877
0.51505712923171454,0.81003098595846779,0.91395251858006377
0.25596509056760275,0.48431525772856449,0.67832392140810549
0.93604357004896332,0.74176483051344122,0.3662073933245531
0.16460781758201815,0.81681396519305216,1.4511793271844891
0.044910619392328988,0.50431233461314828,0.70103455980420404
0.43509706000303794,0.86859701948421486,1.2077576143224653
0.99237556405583704,0.57841154648328252,0.54988091933332961
0.89167726625491395,0.81524686895034959,0.36506620405720108
0.74860801945694921,0.35653171603237183,0.88289779925524725
0.89079249087852486,0.49893526267833666,0.69481381581225621
0.8934466396978632,0.52826993690411994,0.65020977282538306
0.51885836038644906,0.14448174430646352,1.0788655989145854
0.31592905183079301,0.40869725603138651,0.64211662613187914
0.77201243211098802,0.87560390529650844,0.57774620554650413
0.66166126316776108,0.61774901632826817,0.6440772557856016
0.37365772887371007,0.20975592419327072,0.73103201431133757
0.094466668061515269,0.35497007204864445,0.49488003099195954
0.74678961134902599,0.22244270869642985,1.1861960003578458
0.26246051592286468,0.072340818618715289,0.74470005387718585
0.93681315053377923,0.88471441265362394,0.2512558613321495
0.24097057500568475,0.45338659543118426,0.64907416617158686
0.12275793241148603,0.32678156517870749,0.48441215309426822
0.83111267212490614,0.58862947240196295,0.59047113622128911
0.15328431662449404,0.056583010663714073,0.48955824910456602
0.17926830815773909,0.3002198959407324,0.50869510750942704
0.59938279152084351,0.68273011912900328,0.68866738174311648
0.87456204083746447,0.62039279576233664,0.5390195641844665
0.19643466571457324,0.93362535278828185,2.1931139885240207
0.31032367290009477,0.60832193869223961,0.80069070228236516
0.77740483824117756,0.47975528626495945,0.71644376405117549
0.97182642606096736,0.7352893068656069,0.33627411303992699
0.50074118620234231,0.86299508476764775,1.0661783065110733
0.14389750255125078,0.69862635204651635,1.0784204158568123
0.013936287708201545,0.91689010119444159,2.4541328937300939
0.22965602999885526,0.75380465366435945,1.1446430456935026
0.13182221778652103,0.83012129443573379,1.5635363396876274
0.67765867361285748,0.15269366406527346,1.3269482501602785
0.12183250462853112,0.70917215269440892,1.1264263264236536
0.506329931620633,0.44607982957463171,0.7003665997035331
0.69426243564288648,0.5477934221701477,0.66048500327471438
0.58111660922090236,0.63869216853412103,0.68696731618836793
0.19977565166005762,0.92283360503501244,2.0660509564880112
0.80412452618226271,0.93612027328846215,0.59188640934263059
0.71540712961580166,0.30940542093911472,0.94460306893930679
0.73898400391554175,0.71037814769412455,0.57614696387748321
0.13105775155731325,0.72498518414174173,1.1638925884723357
0.12375380365034461,0.36184357518174387,0.51938621796848694
0.92756255100650764,0.16148279737779891,1.7040350514368203
0.39757819382494064,0.086852264257147788,1.0262354880380222
0.30094869178093975,0.74960881477626062,1.0547324606515931
0.48858404535153332,0.49072976763521525,0.69289572180010262
0.66286421276358243,0.93698615254543349,0.97512212591798253
0.95562325704696993,0.46847611057428767,0.75266702766413762
0.28644622688205501,0.93012528116645621,1.9195522628030164
0.92480842931202711,0.42041840197465385,0.84236415972759926
0.024859491386256316,0.76431393550397531,1.4160079517037485
0.55519804232682468,0.12633734508064887,1.2086688699439478
0.63397511168108511,0.5499155391239875,0.67131614058956091
0.10589740375075329,0.77185380828715178,1.3487000027309657
0.14033959706391264,0.88223150049789978,1.8564278789970829
0.41911431931630383,0.79032478155568842,1.0060793466999829
0.96623191214318171,0.083273654481056808,2.4046243244022483
0.59604255323437283,0.38543210717606075,0.76492211523675002
0.93302322160021123,0.093828625082466144,2.2143981420444541
0.80436091561297074,0.14835406200310219,1.5662607235545645
0.46738160155529151,0.65777506580073564,0.76690234565158366
0.78476344925218744,0.69193237668052832,0.54242977575905393
0.017836783976987736,0.74634861447646361,1.3525444250174583
0.10914399676573494,0.82891089325009659,1.593349381257116
0.82942861488273634,0.71548832162885889,0.49208939410956543
0.79681708832516174,0.77078443289596887,0.50675576926199994
0.2326407419664337,0.094067338840951309,0.62571089915014766
0.53076959059905349,0.26108163539716872,0.85475626258162307
0.60601582070001092,0.60970799603772119,0.67052554849130119
0.86773895377601118,0.82231277416234083,0.39827106969125309
0.60310715733872566,0.054050112445693216,1.7818260144272939
0.41257156927368033,0.51316640790471479,0.69809954765897286
0.3741840434071827,0.65955865942795744,0.83005402869445766
0.42588208637350988,0.076646560215751891,1.1396816631484901
0.65193102557997418,0.41122000179804907,0.76369653108432978
0.86749063175232488,0.85607139324532711,0.3916705280366663
0.45389688207629975,0.65445152797027284,0.77273448226063679
0.24783956295135812,0.26389252702453758,0.56062144899489008
0.23666236299758114,0.81750301666872138,1.3461414644710175
0.7460142802434464,0.36322828106856286,0.87014133863713161
0.81656876342391038,0.81801020402965341,0.47656371101675499
0.10527807985412496,0.31904928600701493,0.46408132861024309
0.066558856955178158,0.58128822579483408,0.84873692556337443
0.59443366375645179,0.40724606097305061,0.74610359580459007
0.14617324419269828,0.29734254567956031,0.47859251979682188
0.82466419045634132,0.84790180595468223,0.46625918463614036
0.31033467392407443,0.21883431374554219,0.64186030907817571
0.14387193297114265,0.12633043211218678,0.41327277230948156
0.92097047248745023,0.35773424469109427,0.98171589028179895
0.16553172273527816,0.69587523287741082,1.0533012824467358
0.28472008233793555,0.77668844537865356,1.1442919380212413
0.15361339519205863,0.9488690330600883,2.5246785937097429
0.11549006366535497,0.31672585131004838,0.46965475402207324
0.021148016336440034,0.4171477560181539,0.54689543375965988
0.055395409164260112,0.17313915022666365,0.27673184029633568
0.17464147093585269,0.56738473666073019,0.79054566784231661
0.053381932627175388,0.94782203353662542,2.7983137136967486
0.59114381611097122,0.68079290910859269,0.69417218382862222
0.68071452679950639,0.58569155637203452,0.64549304712100053
0.39363045683202824,0.40313218362961456,0.67053246335745664
0.31799109695204941,0.87376888425699928,1.454422971081262
0.5045262370222301,0.49722493651731442,0.69321282564803055
0.87500494223460856,0.17093022198175534,1.5691265548409352
0.851131626822206,0.3788406168792201,0.89702843762195272
0.043475062012791943,0.11045000196299021,0.2077351852230914
0.18149840959652408,0.2317811339199034,0.48116672504763924
0.23674487110439602,0.065901902899920983,0.69588251727219474
0.24938757583221183,0.45795192485014702,0.65444495455347873
0.57123265174277271,0.62108623845661748,0.68816556896180026
0.41626242570319227,0.35896321614101695,0.68604524894445706
0.049254119927593987,0.42834359435474934,0.57343251010907392
0.37361413845957159,0.91328834556011829,1.5655061835405475
0.52375294871763722,0.72676680941742389,0.78505260423783674
0.10167190290371597,0.53677097325045608,0.7545523421796505
0.83345855378855971,0.30608678760064267,1.0475760516542978
0.051961866465104256,0.8572971188956956,1.8538219072277471
0.92484186901806209,0.26158740519259349,1.2629926378979788
0.099113141579875497,0.34280845746500932,0.48428295703404123
0.84357495159775275,0.86815833298065359,0.4362067834218622
0.90265314392761709,0.52658784975656514,0.65169985432583111
0.97957068058659269,0.71808615447617896,0.35026689418805895
0.80202588027359356,0.58167031474738951,0.60711045736769731
0.77947754077132891,0.63809528810854566,0.5743274112765675
0.64248327599554766,0.31944496236334297,0.87077191032048773
0.77899635457812899,0.26723485546399661,1.0967016034511117
0.13455220841314708,0.34024311245179867,0.50498581869113546
0.5360680359476373,0.18989740767508023,0.98825591486466113
0.51422287019041446,0.83688292876172665,0.97242163275348403
0.85757214412255756,0.30492223992510264,1.0703426426108997
0.46279936559351587,0.55534045497294615,0.70757881458697158
0.38508949610035348,0.76277698262723659,0.98898352612616669
0.6395632712371101,0.75544169843814213,0.68697082935340736
0.26646331750084606,0.44454763272577352,0.64732063624432068
0.13976841095395687,0.47863157772805304,0.66325214553798195
0.4778772740237458,0.94523157404152236,1.5434958910206196
0.41688936859488501,0.65713772928112169,0.79921290405827516
0.2325699405288737,0.78317459880609441,1.2299818287900162
0.36751181011512801,0.86229857229730866,1.3084620146935111
0.36639244982624741,0.75883085260640526,1.0022682684542821
0.32749556441254546,0.2166614104582108,0.66509711731873267
0.37946407972692897,0.55595366036381499,0.72653951693665553
0.6857433454559454,0.14170474158309038,1.3879697812974319
0.2968764745712853,0.63762991390759849,0.84732672661892472
0.94885792671534042,0.90981448536902987,0.21272291327677284
0.9163480195381779,0.51145885787010015,0.6743230271999473
0.48091042830007857,0.43967524358099042,0.69584998174343826
0.32836120500468879,0.082258476276346859,0.87786292270286426
0.53543478983000314,0.91379707009629829,1.1869407845471014
0.84856048877362455,0.1427024157171429,1.6754592016032175
0.65258734056010204,0.086971183974362237,1.6253450557572864
0.80439182794707742,0.27145995035444459,1.110830801718605
0.53272227606574019,0.10897739052654418,1.2347571679998033
0.63291762926762074,0.45960605817058603,0.71794439228130058
0.28815561418246172,0.51447902113140109,0.70583926916477302
0.73489316231029078,0.33131295412572548,0.9185198644433078
0.20240459312571835,0.09586443431739744,0.55498083324878777
0.69479812881849823,0.15044033142430402,1.3658380220174946
0.86071906832589407,0.39605394019093526,0.86743743769867698
0.13210283730154393,0.10447560574388251,0.39416293128264784
0.61437974054191979,0.67837075304892203,0.67584758454670779
0.095095748229934607,0.23631848737233074,0.38114894437523983
0.72571562827142688,0.32186441190527459,0.92922356091605096
0.084493218823520233,0.40471319946028772,0.5513149173498455
0.93593982270062603,0.42494866976223306,0.83640927227485407
0.13740793003780216,0.051494636907320479,0.45319344243563758
0.95888024590908039,0.15086333389882778,1.8203323313995861
0.80088417608509666,0.82648810736679024,0.50137748280700167
0.59368200446635411,0.051109756260717322,1.7867959093687058
0.7826241046295469,0.5073506202315875,0.68494480689202075
0.79511483898308588,0.49055180585648722,0.70448028615101843
0.94602706281733029,0.34978474490957401,1.0169748887703538
0.2533833538391872,0.43819431813180465,0.63956338424611403
0.59007589535830918,0.75252302377392588,0.74020603863823586
0.095049197564401222,0.80708333559346079,1.5094655446903407
0.6161657000241213,0.28431368907372501,0.90333518423541603
0.17129130409278881,0.34024139687095678,0.52931356136057173
0.56495061147244185,0.26823456772549942,0.87927866078708661
0.5724305140338497,0.48187706049595858,0.69905741077108996
0.46598515298122734,0.66493252189293162,0.77405872602422188
0.52263177551312279,0.25542758791707848,0.85409382959819113
0.76392339000658793,0.34766216784937998,0.90795364133243295
0.79924471651206663,0.88734615583023535,0.53386203331838689
0.49215321557542913,0.093712360862262256,1.2151565122981201
0.59959344152261229,0.46469264471560956,0.70973560935911351
0.93123623569010183,0.69040223743710005,0.42562946943577668
0.11973358850112281,0.18540861040172663,0.38228927541212582
0.11710356590011051,0.092636618004933668,0.36442603527595191
0.087709011910768409,0.17438483447467767,0.32800211921504185
0.65786328504052782,0.87694087417761457,0.80319510942247552
0.41860830079037947,0.058333803639011077,1.2244504804544993
0.77432141614184324,0.21948977733021663,1.230144249799344
0.67123141330859259,0.07815516161148009,1.7377632414915969
0.33363775832823817,0.14956652080598293,0.74187315808950682
0.89836654736153576,0.60813435796546667,0.54202498348034067
0.76253214707065231,0.26747501786517719,1.0794870676515897
0.27053494091017571,0.5622908453876091,0.75844120066746434
0.36419201777205401,0.58117584448951354,0.75099401233969354
0.31443998020426289,0.81449179978080111,1.2194531606942318
0.15761164862499966,0.054267253620686531,0.50625550373995043
0.14778337254219165,0.81803251340812999,1.4817978996046908
0.93612746337574404,0.60720717778427657,0.52670732599473435
0.43790403719875326,0.19646913749446182,0.83553200351952661
0.38331982277740984,0.74564364932175553,0.95675413727637904
0.72968570867737792,0.81994238761152716,0.60830609917355294
0.55299306525289993,0.27883713537874155,0.85236482424705551
0.93613998683846222,0.87691431281241272,0.25673695379080697
0.78030149390939219,0.45901168726879199,0.74257830813646686
0.47936956412454035,0.5930820088999893,0.71855502100755331
0.37635947348082621,0.93618458025587925,1.7409274528809549
0.98663154492432203,0.37538247077527936,0.97300271251605608
0.71776023600364347,0.78184341123810153,0.60636331289939138
0.95119466000384112,0.33655920604561362,1.0558586964722907
0.11847857721704136,0.76929217001734185,1.3239172049047516
0.8505336791907826,0.59066052697637828,0.5813226270031866
0.63707388399120757,0.24472012570286128,0.99863207313408764
0.12192167833511258,0.42262348441031272,0.58730182399431041
0.58825799996922068,0.33587207092720545,0.8103221098618909
0.6860963651054488,0.1202975537723275,1.4932394742587538
0.012302685888602838,0.07685129308972774,0.11054841364535983
0.45431796184174655,0.36183078986646278,0.70694399687694687
0.82539951119632116,0.067130733035737924,2.2416306396847787
0.29535902534408986,0.19893898182359754,0.63323525325753915
0.45854808179855111,0.70266498876578187,0.81853492852483423
0.44231412706789319,0.68728211211522905,0.81415647851237238


==> anc/competitors/data/v5/binary_cross_entropy__s42_holdout.csv <==
x0,x1,y
0.35740848182547613,0.10413362272544752,0.87914865093154404
0.37220865884027132,0.68996781639917171,0.87332383849141026
0.57600366234195333,0.87348425133442231,0.95447838385046602
0.74709189228396955,0.28955546695172041,1.0124122493308261
0.18460735131746597,0.25666232388439003,0.49291430828603577
0.58460564619080446,0.5102289110945315,0.68989430802122675
0.53477234467845303,0.28458095536614469,0.82786708178595947
0.60249216856662446,0.60153604613638068,0.67199013870263458
0.26416365959286536,0.63246267941487078,0.85754334320478864
0.014664780272794942,0.53051220416182499,0.75432092882118573
0.23165897078905273,0.79907803193377736,1.2850237285990895
0.88937487884561206,0.74967637424233158,0.40945692702249714
0.89564104287536339,0.32869689997359275,1.0380980949982255
0.068546053396653872,0.053803436559447228,0.25183422782537201
0.40404651099814992,0.63841678548917036,0.78756298101863642
0.84936733428383648,0.084569167234728321,2.1114048737431101
0.97926742478966333,0.55304975487895269,0.59672336167950768
0.55722577790877925,0.18872075803236887,1.0217697585281356
0.31711813702097702,0.14114986250891209,0.72480397022970278
0.59999946963838569,0.59218692366185266,0.67313850685222931
0.86346545304538025,0.16590398972138246,1.5758510315176861
0.16788882046081977,0.89629538970232392,1.9041189485470955
0.19397945465266941,0.14259450972735099,0.50182521961419813
0.51434339784847771,0.25005972483404226,0.85266186418889678
0.10064515530255158,0.32728192158879593,0.46894421654649948
0.78428917880319804,0.071027867234757666,2.0900890711209663
0.44406288552002571,0.43403752457606565,0.68708036325700905
0.81212165611350484,0.20117792265706252,1.344491007979487
0.90712340698225102,0.14597752788396701,1.7602356388512119
0.67934412213724882,0.90968899305258322,0.83531737625257174
0.26648255520291442,0.75579111107465413,1.108675031078189
0.50577931565072998,0.30177481575808979,0.78349193883247248
0.32819850650909932,0.21284169157380917,0.66857039719013478
0.6859889929284172,0.68626204561853721,0.62227260347928093
0.72155309321344108,0.65052818845077209,0.60298689898707547
0.85206435565796357,0.88106518266440637,0.42287308391400213
0.40166932087237217,0.8838825061242459,1.3378758314641148
0.7750861435554296,0.7192036808307718,0.54114554199240705
0.2113121136952657,0.41384645773274342,0.60772845157197319
0.43823073319898265,0.46116034870591521,0.68655759779422587
0.21093696966810593,0.066326403306989051,0.62645938146135094
0.81482685043702263,0.39405963765653201,0.85157684209660223
0.80277302137655471,0.17540637673902726,1.4353848354005458
0.71824606531537083,0.056059416923386944,2.0857683329014787
0.32448833244657549,0.75680044786809653,1.0455082014880908
0.74756763144360328,0.36561617248727712,0.86706327348169787
0.7404704377310658,0.53103732725204289,0.66518486040988112
0.81072622504349656,0.52976385777411372,0.65788466756111563
0.28050517496919625,0.88797042961987327,1.6082974566629491
0.34954120031627545,0.85842103981452222,1.3249415696972475
0.95072166552727821,0.27557740698706801,1.2412588972783636
0.3027588169531692,0.83061988771335071,1.2942152413086787
0.2758484122805781,0.87382259262081552,1.5362477030844774
0.13071742595763802,0.27910527973722249,0.45130046633464493
0.66906872593709799,0.56676567080371554,0.65671971242438065
0.042512285190263954,0.10311466011838009,0.20078499951768675
0.95229522072305195,0.34673602241255669,1.0289744863146684
0.9553665630595467,0.45915929302406666,0.7710503599833588
0.92952236733983296,0.30245792423935214,1.1369205386077608
0.19672859743542137,0.38191004453838939,0.57583604201536054
0.07526551324162678,0.26664595751599968,0.38627332150935295
0.20759994315227248,0.43763365971699408,0.6276619025021839
0.01128197051348645,0.052961697351169824,0.086950354938335805
0.37960836720138158,0.28789005087555014,0.683316672405478
0.7494235843349355,0.10724166913533373,1.7016410831842932
0.65610497781125376,0.86587841732110771,0.78537422926009282
0.036961137754106921,0.18898299693832871,0.26330503449962117
0.95283760590663158,0.26001149093351722,1.297701888531535
0.079384942853926388,0.64695687478759545,0.99308244170064874
0.7396102399953518,0.705949496555074,0.57625889092908245
0.35035969866608718,0.24113312588943403,0.67760831797402199
0.54799036741551643,0.64587895084316194,0.70878889686256696
0.014983263890954945,0.57288409892989878,0.84630036542500142
0.88121816891120364,0.68303383014975561,0.47240556154948449
0.98902140725883259,0.14570053397473587,1.9067837519356143
0.769297069332182,0.3578651836477984,0.89272033597513656
0.53387865544560231,0.28763660701587107,0.82333646828851226
0.34582181751283048,0.33308693719618265,0.64518451210181493
0.21592474320519339,0.5430722017561791,0.7459360408091158
0.86873585217086857,0.40621439947925414,0.85104142577438524
0.23800899700311784,0.1671596934993268,0.56513018228986867
0.066346414576076373,0.55798291033058312,0.80094935953784219
0.8631443792696617,0.80499986681978264,0.41095279628114845
0.03207381838815937,0.89388901832158807,2.1749173468721623
0.1301041962936158,0.30674211319983807,0.47243948860960344
0.9498168661882056,0.075637446625012164,2.4561877366641607
0.6441325654611656,0.54203149301746167,0.67240326556006025
0.60207373554347643,0.39514024752255511,0.7590950818682376
0.87736569706728562,0.14394921720706499,1.7196537880171299
0.62729987048534308,0.91780766013415438,0.98506516644029507
0.42935424584740711,0.51688852385647255,0.69849217688146747
0.95945533248024328,0.93568925981562034,0.17503249458450029
0.5051087398412164,0.8375001076341354,0.98882888739851582
0.50139434748074607,0.59607813589843484,0.71141606196425067
0.22187944259798742,0.16471952033134996,0.54021417855819731
0.50649184749971154,0.51922000051363904,0.69338720449510927
0.284352575929539,0.52464707855524573,0.71564117743964362
0.22672921035114857,0.28560066426732045,0.54418929877497213
0.69516736779117572,0.32600689086393181,0.89943640235474442
0.51289230682622355,0.73060800392091441,0.79987019030928286
0.39192161882629195,0.43501674911734972,0.6734120314432458
0.60543747940856996,0.78764309962809209,0.75589357617075681
0.010417125128865723,0.29591786624695821,0.35988996268083112
0.31276016554762587,0.079189555884293578,0.84982992808947877
0.83199595840036411,0.44342668258735385,0.77504112647006296
0.96787349457865246,0.052998422340938781,2.8448711773888062
0.60717040736387129,0.13826130810119933,1.2598076458619158
0.62528403409639366,0.92563507460022521,1.0221198958645021
0.81741929450739181,0.22692938399344503,1.2593214693778023
0.92610445463835089,0.91586788357170346,0.26430756995908161
0.60749425024030679,0.25587860410217617,0.9440518462570413
0.056469305397340075,0.41137396743610621,0.55019651135686509
0.31749791319429899,0.48851200656566601,0.68502339096834519
0.85315725137842913,0.65832114284227095,0.51436505250152198
0.25582471365260684,0.42354160589562712,0.62971044167917356
0.53780067916298169,0.90060672289292942,1.1233666048140734
0.56405833667604588,0.76778836482856361,0.78556850678186485
0.73546168667703204,0.84840701830423515,0.61997243420729342
0.94231495453825276,0.33269600501424568,1.0603763585399795
0.60325401504590104,0.48391931449629411,0.70030849781794124
0.47558337435529074,0.55866401726975989,0.70583394774711694
0.029680805177985548,0.40861816978212895,0.53626581721260957
0.14697904920543658,0.580576112754007,0.8210846094311961
0.81829848095516711,0.82359828768705545,0.47405971419614645
0.67333858937412605,0.48754805449021793,0.70209277486588073
0.83222942363627761,0.1173020381387684,1.8044033779684101
0.95083445138905454,0.47766641703367013,0.7344475664717609
0.016905777802665778,0.51256771940359913,0.71775386245619111
0.18779133478319388,0.31322799241050486,0.52318244605110698
0.87416352006948095,0.14216921082886425,1.7245602141524219
0.80151222752911033,0.56982127981164366,0.61823179441409837
0.23778425015915539,0.2358083687855872,0.54852320368696827
0.71393360168642006,0.75752861837738583,0.6035744031343564
0.45119817711145227,0.59433816357242775,0.72990991204925937
0.50081367182504788,0.25617198682701453,0.829793178516953
0.39024032698286393,0.61100990642085795,0.76798475490687457
0.71603927247420185,0.89678462323934627,0.72286204561550937
0.51789968722027035,0.30006858611926035,0.79541909050087989
0.76699641949701869,0.94441574236002268,0.71721022974192705
0.44351328189976402,0.22093003836915781,0.80859415598707096
0.20527733365772394,0.90163660527580802,1.8642858237636575
0.7604092830379654,0.29308011284420071,1.0163565223217321
0.25272275953328249,0.77566887559396303,1.181103590295693
0.53527902532713001,0.43567793047767095,0.71061852756400312
0.82876041498647046,0.50131861751045936,0.69141661709643065
0.84578728486762622,0.24313152168565799,1.2390307923006492
0.043616651112776017,0.93752225043731252,2.6548121460307308
0.95491468552863901,0.64325230771640207,0.46779640512370296
0.12815524368584652,0.18628725832806958,0.39508939409950705
0.61203668375745146,0.6462765839942588,0.67035796680309345
0.41858090425322014,0.94324523036373342,1.6925576979536738
0.44297498399331614,0.40952574517948037,0.6889254244614329
0.65869402046798431,0.94445711812570343,1.0242201001140006
0.11812112263174634,0.14517868332352399,0.36628296686342132
0.13630552344545643,0.5914651773827504,0.84474158274317268
0.61759274747919779,0.85715471351618644,0.83935569193924864
0.35565113208334276,0.055547872902617063,1.0648378912019705
0.97108082244238436,0.28524148184849024,1.227853746880279
0.069171250669696649,0.35060387787308117,0.47434857129279107
0.04423459212653702,0.73421313183923431,1.2801135656080851
0.13642034995476549,0.45577379272953666,0.63258695075913729
0.50053599374604396,0.43038909074095683,0.70308391158306915
0.18290877806092742,0.28032999990647195,0.50141352759134561
0.73013392832700652,0.9158045946508524,0.73203153972095214
0.36221237489103675,0.81066727059916877,1.1374651341147051
0.78884908592458225,0.44814104030246371,0.75868892635607077
0.96152361700268252,0.68138764035773958,0.41287197269082654
0.34440003215248227,0.61571992126274133,0.79402637539766729
0.40888024763876052,0.080330252293291618,1.0805368558098778
0.65491163604701419,0.13961031976595062,1.3413465243817406
0.30119956542349779,0.69012595468508064,0.93041640327215813
0.10533380315450203,0.7683511245233311,1.3362347567386639
0.72692826918792219,0.5908523693872727,0.62654025997316998
0.39667021196311347,0.93977196966008347,1.7197662469288186
0.68735534654980579,0.81088524163406739,0.66476823341216917
0.56518678889502294,0.15323708623784571,1.1324842968563578
0.99927944821036518,0.21846073232407126,1.5202305374571181
0.49178941367890472,0.28710738353160575,0.78569440739116958
0.23285042401278644,0.88157803437966065,1.6660633048551898
0.44665985506637407,0.4202943626753804,0.68886505760937489
0.55681520751728997,0.19164603407512709,1.0142071759493902
0.29252269707318856,0.15617730680999675,0.66328418090871211
0.74283723620543196,0.82423006659561815,0.59069245056914943
0.59338963056321337,0.58251510163369735,0.67584482236942356
0.64342922930147251,0.88812048138618527,0.8573501299260522
0.10947011998377387,0.19704768105293313,0.37324899952788371
0.95086165540487466,0.27687145073208352,1.2370274912802977
0.4497733592732277,0.7470099062195642,0.88742268527772161
0.047642013740199052,0.27383884532840136,0.36644533799276957
0.076896686278767334,0.4968246043909913,0.68779319337110723
0.83712855794697794,0.61319299330771049,0.56411920125926229
0.18845495229095699,0.63896702126740113,0.9112001416123604
0.82561349407027973,0.37676966171442305,0.88835563933337114
0.83060363318901509,0.85285104484278895,0.45682342466057407
0.78542517129504619,0.38123514123912317,0.86041841039893119
0.60194516582982904,0.7168072171754063,0.70261353524534897
0.60424209076332214,0.81298816639670379,0.78862264632300327
0.26901568370577988,0.62132238580871391,0.83786294306855091
0.041742772146762253,0.36475704452910612,0.47690563573009037
0.71065490048410029,0.14377822454819258,1.4232171328622301
0.014912926734909959,0.89540702919793802,2.2256578635351896
0.021345236458805705,0.2496549022977923,0.31071149154170813
0.64002413886828513,0.20306481793976205,1.1020537314012255
0.95136492659612648,0.20906712604993799,1.5003881287251162
0.22638858142988694,0.31199055442242624,0.5529875155850883
0.0071355959101233601,0.57570318362111539,0.85514453891581932
0.86204789143093474,0.18508233127418622,1.4824699945126683
0.53843390682029768,0.72961476992527252,0.77342093128645817
0.32893855018779727,0.55275647887891566,0.7349781524707093
0.22795531628679544,0.3020545647851266,0.55053450865713294
0.66987361394544931,0.78136056528031284,0.66717174155577652
0.81082762597446978,0.66042073064407558,0.54070990659142393
0.98719736239409406,0.86495446737269732,0.1688537408061164
0.28818686102194924,0.51895614023311154,0.70993470782474988
0.94078434884429296,0.37050594467410125,0.96149871583922897
0.40058419123028721,0.52010653200447943,0.7019563229041883
0.019866226625066541,0.45048775793611728,0.60267164904298431
0.16223561938826991,0.2836053260512249,0.48385930053554049
0.31595237988502611,0.19910067810650972,0.66180193034770651
0.089138733597060371,0.41414569004967428,0.56560220388845062
0.50805406380240126,0.42859712111265402,0.7057654967183935
0.070551191495754395,0.74752173710068359,1.2998511612834631
0.053721327195277446,0.45386988211229079,0.61483897505505913
0.61400210804561706,0.55927589206363959,0.67306627535831942
0.062105967676889362,0.26760086152514639,0.3739597373314858
0.79008638543090237,0.34498033796915056,0.92967589918853633
0.0056221046316983214,0.10663884077061947,0.12471437210091557
0.037336962425916109,0.42445740466314286,0.56381120318235278
0.46346743643557442,0.58816758491207555,0.72196110552347936
0.88544956327172675,0.47013306464819909,0.74103811444497791
0.13665573319021795,0.58029409883186733,0.82392721299117433
0.062184350388249543,0.90241003273776432,2.1886642888729839
0.26979919458540458,0.29753284885396464,0.58493411343324242
0.18638769781068609,0.40562374765075127,0.59145896929406028
0.71798776170609968,0.69943835583729363,0.59567214307735139
0.07913112187637128,0.50440295431522764,0.70059841145024027
0.61693304485095313,0.061354281851823525,1.7461705620956001
0.034575862832587956,0.80978333019331861,1.6095047929898847
0.8460148999655388,0.15694192418479744,1.5930058578341237
0.37959128438690726,0.92987437967224673,1.6763142106491316
0.18028253759452384,0.66778705151324347,0.9761070693934869
0.46695406025956276,0.6518412474300942,0.76224998774388697
0.34665997056030018,0.23447372392681259,0.67736675284955417
0.39612063154081201,0.57122075095164082,0.73319238697665634
0.60267022901764045,0.48276234923497258,0.70082378805969692
0.649251456520898,0.14793797272714615,1.2968484115542918
0.11985317241950944,0.21635909392916958,0.39805678935137123
0.51006368704287697,0.24322762352967925,0.85764809386096164
0.85910161534015483,0.73145219979868592,0.45390400290314337
0.64159490344015324,0.6562064733778028,0.65296511315487105
0.62141396214548816,0.72101031214083833,0.68656118789693732
0.63168503595613223,0.17482486709094425,1.1724153777266584
0.09942829393772501,0.71999426070119699,1.1790418026514331
0.49764600604387021,0.35758063573877813,0.73407502152101312
0.8355140000400515,0.68855746806173113,0.50365704818791313
0.7532698598642138,0.90328928117317941,0.6529861662502856
0.65527279001208516,0.80277214361724247,0.70358181610587467
0.67700671159118631,0.48306182748727411,0.70571858509453311
0.082956082301271272,0.44694830349703341,0.60997415249599996
0.55301808461450985,0.62883868008150967,0.69954635915911623
0.81277049767596965,0.50944366991588808,0.68150936762130332
0.76080989326135273,0.7223933098719455,0.55393844388942515
0.89397395102493493,0.25541215124800626,1.2514339418626013
0.87949438504465305,0.26387556502737292,1.2086483271290791
0.089857976265315553,0.48307417205158615,0.66594188903408569
0.69252253059806468,0.25677669690742627,1.0327645622581423
0.4013384971233408,0.3980192104774416,0.67357362017037659
0.32999192099810837,0.44828586956357402,0.66323120691966198
0.2682398939256333,0.86392884057269825,1.4987861701819063
0.97226277350500079,0.43692276972721578,0.82096299340640555
0.53868804204619225,0.85615561885188796,0.97815454660589307
0.64086973997431118,0.38700773009740458,0.78414385481198456
0.1166210569082845,0.36198948165353456,0.51549428216543369
0.39232237223072464,0.72443338978492822,0.9097226158231394
0.30625179322601603,0.24267715776911103,0.62649783585194863
0.49535064937086659,0.81731259050664695,0.95782205726794367
0.19905981679193718,0.59319120041505935,0.82433189980607513
0.91702611603235951,0.60573874897155888,0.53693838490833579
0.4986055786894783,0.203396958012309,0.90809361061309812
0.79992813476372193,0.29332453869569375,1.0505540743220279
0.98250713837940984,0.24882507353723915,1.3716774851502327
0.79154942280280771,0.60297479380606067,0.5929862995049191
0.38627764190972158,0.38030544218206735,0.66712939562777773
0.79147397214723492,0.5973316125078888,0.59751698342573589
0.5212655109394595,0.79737093424825611,0.88227422799797517
0.095356193648332144,0.7183810497709523,1.1779045102428916
0.0063988957077391051,0.46004724997470831,0.6172984419293186
0.29835548591700078,0.75225578294857665,1.0639811045285099
0.1169348793509859,0.84001926576888553,1.6387804189577035
0.67187350043279392,0.67887271451532771,0.63295583962701119
0.20694449560583328,0.41367323051423455,0.60606044348748644
0.84541034793331205,0.67808651633754669,0.50364845729008501
0.70439671440275364,0.68925239630169455,0.60763316543456569
0.36334986156328353,0.52868015140811275,0.71048880876187703
0.83222502744745763,0.60322985096807968,0.57574481742392547
0.27013912515342364,0.66125599122868628,0.9018155163041327
0.063861916321577561,0.077260034995664098,0.23879626316029812
0.37682923569780091,0.76436469319106015,1.0020325124023568
0.42948491618400819,0.67832568741737387,0.81378217389484597
0.37086316384031959,0.81347266146448005,1.1329944855338718
0.39827383980475184,0.63960036980108359,0.79207993291443557
0.50875344406360345,0.88408272342646599,1.1212574154710735
0.051252019493465251,0.12358720699273062,0.23231515124302748
0.55490465345409301,0.88132395455307189,1.0187585504295518
0.13852489190337958,0.67334591081929041,1.018650493420616
0.25179818054193659,0.22625254158693986,0.56611920205576138
0.13907891598159872,0.4763744626958234,0.6601315246787467
0.12995046562256407,0.48224438037947615,0.66748521149938345
0.31257662435570677,0.68412181293307672,0.91084586760170438
0.78791274071428863,0.31760113789025979,0.98475080985550434
0.43096064091508124,0.19765158699637808,0.82400419246813017
0.88667986238296759,0.87368962884403223,0.35418930814536187
0.4518488541051584,0.44475279142608359,0.6886047693537205
0.58085031453774061,0.53260958950023429,0.68471751409566783
0.010464033124677474,0.79515992977753314,1.5713332377259457
0.81830194836604686,0.28180789038481796,1.0965490637901441
0.69887408112455862,0.72504560687550568,0.61350123947688817
0.18988372693684907,0.62913687641671678,0.89156567616180582
0.73881227356376744,0.12454457854295997,1.5737544691367302
0.63933356131467689,0.66314379911490695,0.65505568358821553
0.17314539608984902,0.64501849341461726,0.93228485258854532
0.13192402084604882,0.82269239708892028,1.5274058813071538
0.57637443612448436,0.8614798112474148,0.9233367935197323
0.03336601345608059,0.58306275144017405,0.86362995571561618
0.30055515554733347,0.65768495050324427,0.87576290278186764
0.89826228896306759,0.24099746469207906,1.3062534604694536
0.64997075317502695,0.20078458334359844,1.1219930007883283
0.47661787829380264,0.57531308520176672,0.71171989890368326
0.30195421861288629,0.28141416081094289,0.61353941857266536
0.7896075974555401,0.60225055467605004,0.59436327604481576
0.80882574737193869,0.22825746582145701,1.244397019119168
0.45470162926942514,0.61414252238805844,0.74096055487117607
0.08937064002499906,0.93480961594338585,2.4924465274422927
0.40822291939652511,0.79490593755563599,1.0312444920955506
0.76060121422215865,0.85919331999926163,0.58473942542852775
0.12421223608741494,0.54075016322676173,0.75786922703037973
0.72511044084121401,0.47538915753680711,0.71653859070817927
0.97742747089463489,0.7314723000531308,0.33531597712211586
0.42068451065645129,0.36415261120243375,0.68728016167130901
0.91465307961060893,0.56311189034307119,0.59593808424416739
0.76701685519752782,0.86994931835102984,0.58210728851005633
0.34279495112650182,0.2184251359434225,0.68346251913521128
0.56879069084092537,0.92466464891986089,1.159573572717429
0.19541886099824857,0.5363241162975142,0.74012571711704622
0.31871944088755466,0.42894992222151984,0.65147570893080264
0.83494363557496032,0.28696981378587816,1.0981527377376836
0.78795686353491845,0.44949631931641432,0.75664520241279509
0.85606375384840738,0.64258399089949902,0.52669033572693802
0.82117075396551953,0.867183717723643,0.47803888040900855
0.67884808434229582,0.41322417505959835,0.77115228075251974
0.5558105601365394,0.15020545277933661,1.1259751267263736
0.1238510332109094,0.689038184889737,1.069545983016966
0.94575335879207589,0.14320541237545598,1.846432428087263
0.52545401674143433,0.3001783372502087,0.80169965507681007
0.37102198685314136,0.8715742636575039,1.3419158169764485
0.4654697389775887,0.72655287676058811,0.84178858706137949
0.96573501294529618,0.33989882881330363,1.0563640506408118
0.79258374215158434,0.68910045848815438,0.53745438688641045
0.17169723674588899,0.88997115433736373,1.8480888289502886
0.60360857684619629,0.8867347192182814,0.9359089113438519
0.84567463406478804,0.10405673233487456,1.9305656423831703
0.091991273958885733,0.52168248852831522,0.72949711126360495
0.91420624165300879,0.19981517067513149,1.4913279410451383
0.6903051273665094,0.78576960076991864,0.64357469265766809
0.95744864347725156,0.43350559468595357,0.82446542955665469
0.58914673550264562,0.88866972287461155,0.9714640529162154
0.15470270253375806,0.23259496290945475,0.44941165295487467
0.020017586907265961,0.42843462339666105,0.56514629111384129
0.53087003784604658,0.87405276227922624,1.0434495371534407
0.092256511552135767,0.40739161966493226,0.55779544586796115
0.64498063153130503,0.60691569611528129,0.6535736531173586
0.75699769371742054,0.070969152925075385,2.0205331505359618
0.65177246156753121,0.6068583906771845,0.65063429589778643
0.3899096566225484,0.207152714699044,0.75545139474167122
0.77240270235849584,0.36435157706059357,0.88297211452798519
0.45528188731667119,0.0674074889411517,1.2659090675143898
0.77275286661012621,0.4132070540497364,0.8041056246485131
0.14977684779220501,0.6378088542236463,0.93082947325673659
0.28128701544540813,0.47377611850064189,0.67156137524297022
0.12449299833503746,0.30538509262111285,0.46670403408396732
0.8409515735274975,0.13719461339684269,1.6938983754151797
0.94366216083151389,0.054725069738905334,2.7449181870988486
0.6008735671418528,0.67075363779538122,0.68336998803851867
0.41596398742139484,0.32133131091538036,0.69862199328772678
0.75828164129175912,0.41221394855817739,0.80044613893797822
0.70832264579774007,0.20849456946958361,1.178737767357994
0.34939961534766939,0.12810991846252734,0.80716166903421938
0.89502351893864418,0.22498733154558587,1.3618725673380605
0.40762149192023622,0.35474771133506328,0.68196714141611559
0.032275051102503838,0.27955215785965865,0.35843653620222971
0.2799886950254078,0.28375783019789991,0.59297768412274465
0.38447389757449002,0.64602391630197742,0.80722367309380338
0.43843255753043808,0.31991949529975616,0.71618441380737885
0.41376833949627723,0.28861844975705098,0.71380816023959714
0.72752317531269795,0.78964484038821625,0.59660051553976023
0.74602692485741307,0.13711914169961154,1.5197402964727817
0.85966237914347532,0.68688267410473036,0.4858389862399336
0.49787956059056471,0.4624483541140631,0.69565631180098753
0.85078216045515431,0.84284693333199245,0.42159098538378881
0.79496415441401236,0.50696383329698369,0.68502732378776832


==> anc/competitors/data/v5/capacitor_charging__s42.csv <==
x0,x1,x2,y
9.5135165341155972,3.0192739144249159,3.8236117390582218,5.194298703063529
5.8276628372725758,9.1844189551555431,1.9271892700849045,5.7780294101067158
10.444577119025206,7.8129403543151588,4.50508755702963,8.6007661175197399
8.6710483196530035,1.105884109961105,3.1722374661280144,2.5521845770007978
2.0359508267641448,9.9703465783757306,1.0671185378598194,2.0357725688142971
11.731845868004315,8.7920002430774531,1.1467339765499036,11.726355088256929
9.3725367218938835,2.8390843786403899,3.6189294211836569,5.0954405100092144
9.6467073580464913,8.3689657966093822,1.2782477139893513,9.6328730107532028
2.4092499594310048,1.0641953187138287,2.7828171571191951,0.7656335606967285
5.9542453168512388,9.991047304742386,4.9629851416791979,5.1589231553281705
5.0787782665583938,6.6568473610653687,0.51803422130002774,5.0787649318065222
11.194414877334619,6.5012501555879698,0.57460910853900615,11.194278324446135
8.0825163208873096,0.90440726984132747,4.9688806186872796,1.3450161504947646
10.05037774597913,8.970333988966253,3.1308747536037447,9.4777448598858225
5.8775561871006428,0.28999503204469423,1.071094889833309,1.3940977957626011
3.499625939632546,2.4082805804114704,4.5378598988934211,1.4411875310967426
7.1004326571741831,1.43021875166635,4.4617113505746149,1.9473151657403129
1.7019898171459285,7.7676794069221859,2.9129018590011886,1.5837273000748198
10.103942891918402,1.9820422721289788,3.2980641343734045,4.5641655041594396
7.9483083903427136,9.1063822713088527,1.7293423617539436,7.9072535849428913
9.3389651409391128,6.5626903932749014,0.72733863367402318,9.3378386931848532
4.8997856494285514,0.36162710494696215,3.1755542400088896,0.52738136454030093
11.677678268343936,0.054298341287004614,1.8263983694124335,0.34206435579649669
10.824332334544174,0.51657917014398924,3.4862947099715837,1.4907180320626641
9.5622184678113804,6.0592517764772769,4.263103295791705,7.2539548020356994
3.1410257863716433,8.0148181085941523,0.58172244761463832,3.1410225244243972
6.1339310409973757,2.385528206273885,3.1807119860857731,3.2364619121275275
1.4818414236595165,8.4940884292307288,1.5407624285908352,1.4758631710864401
2.697184412743026,0.57231940153260386,4.4324982405671065,0.3267114555282547
8.5135384856670004,8.0096385364167624,1.6414902795282282,8.4488281439271127
9.1923837149859882,9.2779543017228043,3.2484655995593821,8.663892088881509
11.64260705677631,7.7210839910438054,2.9909337804032514,10.7617190157228
4.5840789395196708,6.9812078397863715,2.2827492502666202,4.3687646260622275
5.0750567663835575,8.3798021865538317,3.5492934361990733,4.5963369839184383
6.1651139240338875,0.40151299547066421,3.7659633562194523,0.62347474447884199
3.0841849499271428,2.0178211071905539,3.0512200789372406,1.4922164871880157
2.4291365586901881,1.2492367930564308,3.9129000673313934,0.66391755314327638
6.2327541884852709,5.0453099019298655,4.9253768419682196,3.9950100155981954
3.4960028395597251,7.4518812832884453,2.386725745553623,3.3419714810325258
8.367953941507615,6.3001184457639869,2.8156237334848888,7.4749350507690364
5.8086711075956377,8.5113109976193506,0.55611445073545962,5.8086697977627688
10.159460156636213,1.5521299244109088,4.082128503396703,3.2133649136499698
8.7029161220247406,7.3462109193516154,2.841035301706972,8.0472432024340463
4.4360330552024516,1.930414908689041,2.3358264366225434,2.4948009600720695
10.154857815347212,2.7075875131780025,0.92332383390228112,9.6139374580807182
9.8524079324648213,7.0990469728130385,4.5034538975392877,7.8156489783388929
5.2622621693319189,9.8020478489868186,2.2775325801825037,5.1911317624473039
4.1716091432326854,6.1154360597706958,3.5716171919414919,3.4187896677566245
8.5074505437247296,0.54500314991295595,1.1721837036566785,3.1633383029965603
2.5372773197024081,6.1630896992753286,4.8269733329346467,1.8295599905164175
3.1989902272261914,0.42350551580167095,1.3029879281982391,0.88769337447358798
1.0809849672610605,8.8414571136681719,1.3979389680477068,1.0790482575900353
9.6561681525235219,7.0957828510062075,4.3654228725097122,7.7556140665169595
8.3133594225123524,1.7312784642250323,4.6066223486386901,2.6043817977324348
8.756819164889686,0.91721005824198065,1.4546633338548562,4.0954840407406579
9.5880193412416475,1.8353322888031898,2.6141039967867257,4.8366832601484537
6.048073530921739,9.8002717955419243,3.8007270705327345,5.5891105557831295
7.2561531554818313,4.5856064245848982,4.4526458021486075,4.6652959645546455
2.5377669794042319,7.8408094834140796,2.2057371276678737,2.4652148373094707
2.2598308088957078,6.364083421077769,2.8265876908224317,2.022005189505526
8.3524325796951882,5.7241314995863739,3.8377238473388071,6.4729256534124415
6.1820582675744582,1.451302546650497,3.7901118949375792,1.9667060857803198
7.2175971712930771,9.4602445355809515,4.0233205851173821,6.5301912562572939
9.4149874315762823,3.0134263251471793,3.0647021838868689,5.8929700904944191
7.9819015200064989,5.7801721580754215,0.97076793562148844,7.9611896812453908
7.0893734072379537,6.9977594458906616,4.5678798089511803,5.5572603873847353
7.1512787681995489,6.4923315524530887,4.3950764269446267,5.5187857056739338
4.3434510786887337,9.4059440969551851,4.0914384611824985,3.9075169299363974
1.3389961802473334,1.48438989920058,0.94938114722328271,1.0586174531645547
5.8038912815559858,5.0835273844694209,1.4197881518664315,5.642181888899767
3.3604314010148211,4.0403439074076601,3.8462016429844335,2.1850496404663162
5.4938150809709976,4.741687294826181,0.60413042561875896,5.4916712435899324
10.387433805949827,1.1921752619774462,4.906510851682758,2.2406879180078429
3.5733343445187482,1.3409460987276534,2.1971510616005632,1.6323643215380124
1.6413301585797262,2.7807554578125737,3.7369064016087061,0.86145859718711004
4.0952228122419623,3.0470460376083128,4.4940698981961944,2.0163906060354693
4.2295313354335198,4.2790321368135,2.2758344966753703,3.5842780668075678
8.2810816619958452,6.1098754703662825,1.9360961986984973,7.9282615707964341
7.1273536757540619,6.34629117418263,3.2393350800421103,6.1225359974907549
9.6228803001705483,4.1181089658557024,3.1144521818662283,7.0580668708825129
8.307448943601262,4.0878310942869707,2.3411298993115874,6.8581798817368442
5.4702554758407755,2.1762852669696198,3.2079864014046882,2.6944824354065235
9.954224231326382,5.8830624840900825,4.7092161630492262,7.1001964527533463
2.8367021189847428,3.1704091131723788,2.6043811548196842,1.9969887591545106
1.2498328044724651,0.360598342773637,1.385339813377841,0.28643239912360369
1.9905264685320594,4.1840004415686041,2.1974269229735173,1.694008113249474
8.9459528565609538,4.7413267509017034,2.2734814216690338,7.8344539349221192
6.0806495327652614,2.2559286820421098,1.0899891186179893,5.3131124477518972
2.7739895693696197,5.7245793312211566,1.2329217524954972,2.7472821457975769
6.5114925261369994,5.6577190043192092,3.5805293302715477,5.1704679985695252
2.6754331298448526,7.0200218111037138,2.0276498939400622,2.5915252393244983
8.6595241258550963,6.4794848220121004,4.7970427633511346,6.4162534375758229
5.907719031314338,6.5243305652103158,1.5961853541137334,5.8085760197624072
5.1912334870613073,3.1621415182404311,0.94516027297170035,5.0083018467528673
4.3166329806266415,7.8743222198595388,3.8907705335011604,3.7462063805264862
7.933108524307773,5.4914438359967939,4.4646622336304151,5.6142726719386911
4.979938716087295,4.3141819517989006,1.7515101059216953,4.555803841419765
1.9641491124771111,6.2601248094105708,1.4093964574046509,1.9410196246648346
2.2980649233256685,3.606573344502543,1.3359476069198923,2.1435661906358003
11.58087431004466,5.1273924460675824,2.8490553561493055,9.6659590125087487
10.994387597783678,7.3670568848222029,2.6078748856104692,10.342277811405198
8.696778471918245,8.8640288672370779,1.6674792793454041,8.6540492752430893
3.9245695760547155,9.2105719729519162,0.70327902645241869,3.9245615221579597
11.660940150824963,5.0363292518309919,2.6667110314682634,9.8968187813136925
9.5662599436237414,5.2027511474056904,4.816995564360238,6.3178678855071366
8.8857920807489528,7.9987041076383649,3.4363364033869845,8.0192373922294689
5.9429765235816756,3.1445069174420128,2.729779504828783,4.0648344448641192
3.9946571802967492,8.3738236234506864,0.99811433313327247,3.9937495613532961
2.060300583688492,4.9414164651742345,1.6359633074731428,1.9598050074376361
10.928626361982259,1.1585672433526839,1.8264827730854423,5.133196685120307
6.0135391881697213,0.72059147072943697,3.9416159867325544,1.004734987486021
3.2259970127475333,8.4199321103946314,4.4451985876907871,2.740664614349015
4.3655228656571774,0.55567916906877901,4.5573883410489726,0.50111421842287418
7.3714152583608552,2.8061143613365589,4.9305587371283934,3.1990517456098626
2.9445006123315487,3.341300405015458,4.9206500739703962,1.4513284079591526
10.42275712501613,1.7299444519159379,4.7884960974559165,3.1602822121152143
9.343714828187311,3.1389336980198923,0.82319963226297976,9.1374068897585161
8.9140925154603039,7.4269256672508561,1.1200709116751233,8.9023334447184403
5.7530234375261404,0.14682843560070769,1.8700993691421481,0.43441432612586572
7.9003972477268753,8.271734245206865,2.9880421432900768,7.4044897833644816
7.4250776580400917,8.5654802357455821,0.93640049917465684,7.4242867880768637
8.14831261710302,3.7226157319154818,4.3060863101096416,4.7157403613164961
1.92888753253878,1.536128990606348,3.2754028058478908,0.72210941967435416
5.5738814238767063,6.0084040794508091,2.9406398103599223,4.851454168155338
1.4577559124808173,1.1967255586489434,1.2439009551528102,0.90074833162498913
6.4338990116897081,3.6491936107825254,1.6396496348008882,5.7390167063051694
4.6284733356606385,9.5842918090097236,1.2214041124201613,4.6266638609110426
2.5897660775265159,9.9546447258363706,4.3336992100765936,2.3293472857958237
2.1374326449480678,7.7210489135458555,3.1290253702754818,1.956196011807525
7.4640902939548326,3.1096150992076623,3.8080824238383504,4.1654160885211953
2.8765226539057469,6.876650491660925,1.8321478830951157,2.8090980342761216
11.176321302144769,7.0540636548401272,2.1706368668972473,10.742867233455279
7.3916725367043448,3.8784169516364972,2.321847339919402,6.0007702344959126
4.815567849883208,6.4088863458615943,3.9200673728481568,3.8766599760953189
7.5000704062955847,0.10727644975676243,3.975588444535556,0.19967423673759921
1.2508425813266726,2.0905765860224146,1.4306608738131428,0.96071918899896092
11.544151345655898,5.2508830296726119,4.7369248553214458,7.7339632917272469
6.3053378063719023,1.6375130425829587,1.0429490184965888,4.9936471488602612
9.6100874997531491,1.6590686787653364,4.5325493709063363,2.9456937010651352
1.9100299991468241,8.3630429055023789,0.95178040542414188,1.9097382501695417
6.3532416392197639,9.8913300268360551,1.6904291501808999,6.3349700323053506
6.3977769378997298,5.559694280284484,4.3091534123058066,4.637018089614851
11.316091004724811,8.3906973088171348,1.3077143255573935,11.297592804947451
7.2890085761368288,9.9032166432627253,2.3610556908948643,7.1790920914753382
6.2083834116264915,1.415958885687747,2.5243668497485681,2.6653470303977582
3.9367322940108291,4.4824561325435113,1.6036653786044435,3.6961711080731892
4.6472589707680738,3.9257271584191988,3.6961034060119395,3.0406083108293367
6.7273964271869158,0.80049283646185021,4.3310059223099167,1.1352688350304561
5.8280260633555132,7.5533017279474448,4.435588129350073,4.7664101648635171
1.2377328786836346,4.3377902732259299,2.0269496558145241,1.0921160892510908
10.089211166137936,4.6932693419040126,2.8888267742951648,8.1017888385158923
10.857768490237435,1.5067297381324019,1.6178288173954316,6.5794822059452009
2.5427399789847183,1.8092665223086812,1.6015842569756544,1.7210817804067069
7.0943975789295433,9.0710362215621494,1.2256432828336585,7.0900656208573389
2.1943331524898788,0.44649088974278883,4.7300855486338165,0.19765601478692746
8.394641023437929,2.3285228494370624,4.49594972872511,3.3934411845255408
4.0935716222290921,2.9205933031452833,3.9981142099746152,2.1218144091500335
8.2536489816109189,4.9019754240158644,2.8294768457947805,6.7940111472159268
8.9969407571557092,5.8644517301479588,2.7077356198034233,7.9653824303035963
9.4551224110942265,4.9328997585066663,2.8838554978212407,7.7459075253927763
2.1851504055148623,0.84115334556882027,2.9145560610969019,0.5477982718683182
11.076130296513687,2.4366745405571355,2.4555338811396066,6.9700342447992902
3.532353899843689,8.4358838476254121,1.0928967480143035,3.5307841911098827
1.4115381179379776,6.375887004784591,1.065487337908412,1.4079828688060705
7.103377163306317,6.491490501342744,4.7851237213055748,5.2740063855232897
5.0801451224868259,6.7020325535135497,2.6691384181385773,4.6676764313723416
10.127687174456545,7.6290301903952908,4.7894248620733499,8.0683538427746555
9.8907661927073196,0.58108481721447336,1.2360959496954949,3.7096135856611077
4.4885278210498694,3.6660838493261236,2.994874484179701,3.1688265458416129
11.481893345767194,5.395274352616787,1.4347276400819267,11.214682032317684
4.2000962195413045,3.3845648329732603,1.6393307275697069,3.667234943828189
6.6656284215488597,8.4447887328718654,0.63524560442530453,6.6656171898882173
3.81561599624363,4.8257250858729392,1.0352898983309509,3.7795400378796282
11.296479270538597,7.6862758945937912,4.6258178343313805,9.1520199893098297
2.8106859934021995,8.5201551688116908,1.9468984616704927,2.7753496174264995
1.4940168133156189,5.0479148290349807,3.2365814536156621,1.1799582033773899
5.7860676600334173,9.0955224387134983,2.5925635939517284,5.6127898755462837
11.916131204614208,5.8712394053698063,2.3020306036037521,10.986128710429441
10.808449928804054,8.5027429883372179,2.8934874110573068,10.236241140473888
9.2346882140264412,3.405907955915243,1.3425752507690367,8.5040816041826357
10.798717399663774,4.9881695853148518,4.9487175433380948,6.8576358412595297
10.827913036676495,5.3141104100457772,4.1823854091673835,7.7888959010715331
6.7074419642509397,1.0497971589607058,3.8372658472918189,1.6054135938981371
4.475219570138723,3.9855250670154065,2.6094168365627861,3.5036155527914339
9.4921367532208691,9.1733767255167606,1.1879470495685118,9.4879321612073149
8.2782738948453716,6.3083224036474235,4.6429963622310551,6.1507482698181537
5.1102350176108109,1.7750658243696749,2.0362418032177745,2.973008155691002
2.0391333486766681,3.3885563560960499,0.72548010363620197,2.0200369001607199
9.2146857248392866,1.9160300966269983,2.0408165456478291,5.6110479104003517
3.8870656751515114,0.2482313179857254,4.07505663723148,0.22971241220606498
11.304944655871571,9.274604585040267,3.3021893524469368,10.623392619127932
3.6506763250625323,4.4820732825687148,3.8787736313518684,2.5011227374606517
2.3503372565263465,3.0753507242078615,4.0713592273806984,1.2460538040180473
10.142239393373968,5.9847719155773662,1.4537957498624416,9.9769311958931137
2.6861274828694346,0.073144562930156365,4.6570249224193105,0.041859495977083841
2.9719513897351302,2.7802210660081386,2.4709532131416765,2.0072557094406585
7.5932107067292787,7.0303346569889253,3.3755614216887406,6.6471619267157882
10.620182449212109,6.3376977306926294,0.51038947664033896,10.620139462486756
3.1607813228603057,9.8180594754253541,4.9701582428503013,2.7223633448964555
4.4135604019010426,6.2035770965804407,1.764033736838698,4.2824896607695111
9.5514532206529523,4.7750587362773276,0.77928397943069849,9.5306115677216585
11.690090686670642,7.6143256318400763,2.5621791869143129,11.091438600180959
6.5081530482257657,9.0332787196405313,1.0806352573191877,6.5066286786499257
2.5828725280637586,7.2069594671835162,1.1854701957090907,2.576958972000456
1.1532991647902171,9.6321122354937962,3.3452726586359458,1.0885149855695504
3.5262163299874079,7.8200517073817721,2.2681732620660497,3.4140200855374334
2.4500443956517315,8.6680143826192655,4.6483360256974775,2.0704493490201719
8.4542454097414321,1.1410407118363719,1.9362042257363152,3.7646309989651212
2.3401575509138421,7.3241350299378771,3.767810577727555,2.005166690766619
6.5696292478269633,4.4008869952736864,2.5749474356970845,5.380358642136259
8.6368867920717509,5.5310380241127524,3.4697808550817548,6.8827402520797651
7.3922827014299255,6.5410240948235678,3.1986291052219569,6.4358162032427071
3.1975321682606337,9.6981511670556948,2.627527877415492,3.1177615509568262
9.8453697880048896,9.845780814316246,4.7752749258099669,8.5928261950130853
8.8694784257738171,2.8822824548790527,2.0422113923973013,6.7069840349767729
9.12882404307096,7.337534974379162,1.2975597556217267,9.0968693305218657
2.4416352671304455,7.4998353793526862,3.5514232739592271,2.1461437109607799
2.3612918401537906,3.4649286131304882,4.3070340258855895,1.3050390999468857
11.203188061071584,1.2386977486422102,0.68114182972965698,9.3853685596050394
5.3733601320743469,0.40946960285719758,2.5233470979020627,0.80487791698117384
4.3104356095903373,7.7734312752917853,4.5161946035929681,3.5395349983515563
6.3744244988668664,4.8969974181690592,3.8732837851529038,4.5740537928997398
8.2915063403994065,9.8554016949492613,4.9631347242393273,7.1532352911992323
11.511855827516669,4.6497345619365307,2.8913621521875967,9.2065099381760973
4.1509084957026054,9.7791697907384023,3.4699807346051807,3.903048932954543
11.172892722432298,4.1157600219405985,1.8611612651206766,9.9489259959550527
1.2734544052488195,7.9368215055997258,4.7639101984969656,1.0327769661686004
7.1071784655950712,0.84819272311832061,2.1485096985044132,2.318169789319938
7.9737262284919366,5.5546171013776391,3.8232982070898287,6.1086199207674268
2.1648714412582861,8.0205978698572427,2.3141309185358687,2.0972318152222202
2.5437355677030391,9.2470166721988871,3.0281851852834971,2.4237058557194406
5.6102575124793423,8.2258309061743162,3.7390214075969581,4.9886205690926699
11.628551033574999,0.36970727201174225,2.7902036828810943,1.4430883528996581
7.5564680855781008,3.7270234130673421,4.5818884710927881,4.2064065128499495
11.263255437602323,0.48698472313851271,2.3868544456751462,2.0787500212657535
9.8479700717426777,1.0928229111455801,3.4118230916449632,2.6990545662874634
6.1411976171082063,6.7530562866748411,2.0406309498502435,5.916787137168102
9.6323979417740624,7.1325819631169818,2.3367050070395585,9.1773160513479866
1.1962046237468651,7.7372068275162631,2.4802254870509857,1.1433602534520371
2.2005839644230845,8.654565480556629,1.0661315824052835,2.1999277379290922
10.123714763710099,7.3943146847650985,0.91275655576553016,10.120645139754764
9.7649879715767796,8.0087159210663206,3.5037046541604107,8.7719454309973219
3.5590481616307708,0.48963709823279244,3.4498298225437352,0.47092862579544503
6.8384654965895884,2.345351504412986,3.4830937139454288,3.3508774549101061
7.6661740277001202,6.2189777337524577,0.58894900404211259,7.6659751126336166
10.545128491536122,8.5812530462482322,1.9694607920230096,10.409995330774919
7.6341787307259823,0.045001249396591225,1.3901443126663862,0.24317367504787138
5.5382872620104839,5.1462934211634979,4.0016814014480557,4.0076984228994821
5.1160244774790096,6.7728739936439721,4.3728368062825851,4.0289106026834292
5.6847029501086084,0.29607289128613212,1.6100616975176629,0.95487080091009613
8.1712412813797162,4.0135555755338794,3.5053212148159387,5.5709292606611864
10.542396949275574,8.9563488138369678,1.0821326155622351,10.539714881844738
5.9928657028392971,6.7161280885585875,1.7381863652077101,5.8670958242820639
3.7262351924649391,2.3765836336059731,1.1239452330503878,3.2765029488728294
3.6032859929733925,8.5278112963191273,1.7758434496965314,3.5736946267093344
9.20615708267791,3.4803142340951432,3.5363144630717507,5.7653424029460334
9.982256397663015,8.533446711440595,4.5964710958336363,8.4228771725164027
2.1580588783953747,2.9894365111890551,1.4113508356588369,1.8985409077974453
1.7321474265069599,5.9032025088314901,2.9393556572782362,1.4996718806398617
7.5387703013209695,3.9694006774783408,3.6562599555954454,4.9930491083589352
2.6079056861196812,2.7482505075506705,4.7881511081850459,1.1389107684287776
10.071306095019754,8.8655756217186923,3.2452721729922822,9.4156724267798122
4.4136814131648183,1.8759368193949133,1.647981189623213,2.9997345904608528
2.5825912626825689,0.84811591235763095,3.3146517061127132,0.58303662824922453
11.130675197361953,3.4192693854566034,1.9422102275510729,9.2166651068405443
2.8208489500880596,7.1763914764156755,4.8925777581126848,2.1701795604582403
4.1319209057172905,8.0743160597628165,2.298542608236366,4.0087343882817548
2.689747347112645,9.9874337006676477,3.584424743424564,2.5239343868235919
2.2703907003189046,2.9636205701116491,0.60452412056041316,2.2535246171292727
1.2326281797008405,4.079419511312822,2.3002765076063989,1.0233935090253827
1.6093495008068612,1.3682127802962629,4.4379842599513024,0.42696393453755016
2.9210561802943795,5.7487192962303357,3.2460234999496063,2.4240030423045784
1.5872012588989293,9.9758003726291715,2.4977429887818934,1.5579535381822187
7.5025819772206832,7.0088101012065849,4.7117187474607665,5.8075188894471736
8.48785979479457,5.9521284041337177,4.3429296926625316,6.3321848022759246
5.3299350251523103,3.92369092921794,1.9499705322032221,4.6173389646760672
4.4979020664725438,9.1529876028555481,2.9504678091860281,4.2957236322800236
6.5497886072445315,4.969165961303494,2.7042091524160821,5.507034279213082
10.625054364580695,1.343669133130615,3.3449112505168808,3.5150037305690631
10.362447895044266,3.6537846319913347,2.0035007013144002,8.689665589922873
1.4782256821407114,0.67166668847766897,1.5989225034464971,0.50703462640605301
2.9964825055617648,2.0197903768878156,4.607023258649912,1.0635783633951204
3.6041935821483562,0.17668780999912204,4.6574352477432788,0.13417019785488651
3.7432633341543302,4.5327991650016344,4.2949529859289051,2.4403800534917672
7.2835591691705002,6.3454026495179718,4.9019199384405256,5.2875561054285312
5.5788866827351153,3.4329246237890776,3.8524618660085985,3.2904010268016659
1.5417953192035339,4.2038177150527716,3.9410025285289985,1.011191619392755
5.1097555230552878,9.5920927284457598,3.9316554138318831,4.6642549906876383
6.7612824358940093,7.5196312157491549,2.6627343392403793,6.3598891211445929
2.1183909319408758,5.4085663694495123,2.5540348753142226,1.8635202107665014
10.168044091674156,2.8454087511182524,1.5810182426705142,8.4868268057501872
1.5715805311161468,8.9699679877299516,3.4016863746168071,1.4590843683226553
11.173260559198683,2.3509711688065948,1.8019406124605055,8.1424351699158617
2.0902445573786306,3.2534273051667704,1.6601378436605949,1.7957374556707306
10.279324467575281,9.0906481442294851,3.1368261834322464,9.7126133399911438
10.929184583203789,5.2954205528507234,2.3449207470126945,9.7867229076706366
11.77527748645252,7.4231794941797666,1.4848547395758449,11.695877802013399
9.8222846830095296,5.9074479416376615,4.1722520753877399,7.4383216504394731
9.5742529484846184,6.5343920900949515,4.3725646368246913,7.4259669639605121
8.0673160359510234,2.9938329151482557,1.2546478385500144,7.3252915049035163
9.5689599003594186,2.4137206162666294,0.53378164759999946,9.4649636627869675
2.480074292544618,3.2249234716866528,2.0125848583821817,1.9805456618373614
6.8967483954240105,1.5544156408342247,4.0887987605633862,2.1811035344868848
6.656451572094559,8.7431436529080742,4.2762823980544598,5.7948651697063571
10.433293585348133,2.832469332501141,1.1224808155222215,9.59668512551373
6.0907930215286745,5.6148939441438461,3.9845115553237305,4.6025469362348783
5.2359844571038883,7.9197442514137411,1.0206687528924325,5.2337501249681342
8.0351959836082116,7.8382410937571354,2.2552816557043815,7.7865370113528982
3.9310964925093068,4.3838625858419284,4.9937428175536214,2.2970698921799433
2.5374525204935257,4.7625730858672561,1.3666587045390941,2.4596568302299375
6.2566500142612043,9.9470174893502481,1.1928361215993188,6.2551545507972985
5.585783054543735,6.7459747697902408,2.4026014964605706,5.2487433977782656
3.5582693458176107,8.1463844311788272,3.2885083668643764,3.2594611920672318
5.0426299112664079,9.0255396921923197,4.6980535208596397,4.3041751695188823
5.0303169480887213,7.875898362293392,4.9136951548986545,4.0176001284153084
4.6024512085379996,1.8517934495356758,0.81338286466127585,4.1301165608806256
5.1741048769962186,5.6217073373757218,1.120988828065574,5.1397594907082089
8.5431768000153987,1.0189415731454488,4.058320882531973,1.8968904169279399
4.2656412202841381,6.5292212656399844,1.717844685218872,4.1702939077448171
11.437437193868744,9.553494281878109,4.4818207677786228,10.08042974637849
11.079828214919957,5.1273206430011129,3.4855396575308903,8.5349066307618475
6.2900147113008646,4.3297249286776722,1.0033016107130472,6.2059790049078423
4.6119732550515771,0.35842751418163177,4.2463817821580321,0.37330954195317934
6.889782688130035,9.597745223292204,1.2936037100363413,6.8856521452410604
10.334165376509871,1.0300268413015878,2.4057292760584419,3.5992875132797062
8.1784607461611216,0.41079093304846936,2.9848321785169851,1.0515503251904932
9.8483101074178521,2.4606661150493849,2.7534476708612523,5.8188492331909103
6.8599450367231416,0.65530433918382425,3.5877331202681768,1.1452092304919035
7.9620939219438283,4.551178424117623,3.4370903069116485,5.8439185856460067
4.1697117560070787,5.160878012571124,4.964189024876247,2.6953497835331013
9.0838247854131993,3.1256994902858395,4.997398591508845,4.2238656983384564
3.2264505243829018,0.50960482574886057,2.8240673118603841,0.53270676365346203
8.6427794170034815,1.116003682492267,0.92839589132388789,6.0450263603080865
10.467909751584834,3.8450437798992807,3.7752948453592325,6.6874740524504421
2.4531312103169833,0.60528450826536129,4.8949883519746518,0.28533445529759582
7.7581771459611177,6.9818972560991348,1.9324687443305915,7.548920639561663
2.0460532305292807,2.07020541524812,2.5754399862690822,1.1302128948223544
8.9828719109856969,3.0207156878363852,2.4114961616695516,6.4159992486142547
1.9294254070587225,3.9412577717809749,0.73138619550618211,1.9206124153843207
11.295338049706887,4.1660963306914791,3.5251899405055016,7.8307890704473566
2.511487230415824,0.016607076748005323,2.0900196278081049,0.019876939492764104
11.547682704999884,1.1207037099869754,4.0435874358417596,2.7952736293985865
9.8097259369360632,8.6276456374087811,4.2445403387689371,8.524764280057223
7.5305020491298951,0.01233062511908134,4.195538539690304,0.022099542055264997
9.6088651509250163,5.0816735581287507,2.3749969911794606,8.4779452304709579
9.7462632288139446,4.8950200650720808,1.946955570084048,8.9575149280830573
11.406297690990634,3.330941610106378,3.8696935085017468,6.5833319645284742
3.7872168922310592,4.3132702014644959,4.106252452292253,2.462476951745177
7.4908348489414012,7.8058113752658436,2.7106585087611474,7.070201281317404
2.0455411732084134,8.4120370621495653,4.5186395879133636,1.7276251680940677
7.7778227002653342,2.6034854341525007,1.1475891323535121,6.9731985168300614
2.8842043450206769,3.2249044096772983,4.45580950846532,1.4855699672049185
7.2144567261968602,2.4248285302833272,0.93242854837346578,6.678908686796265
7.2967356543723465,4.7986340055106513,1.1908648492457625,7.1669810084171033
6.1258366827935005,6.8325835765881298,2.9022800597328215,5.5440765198911253
6.7489495306443503,2.2825287546342055,0.80383316084336753,6.354462291102239
9.4031572900724676,3.3073574205486667,0.73763195630049661,9.2969863318067674
9.7916918816327332,9.3038461758915041,0.50233434874567484,9.7916917930818155
6.4136853713297199,0.48569289846958075,2.4634249686241843,1.1476782676883752
7.5955278567487348,4.6076960523956618,3.985807465815034,5.2049529414248896
11.24359859259112,7.115580415967778,0.65677257625962049,11.243376931938432
2.3170694735123512,1.5045401155747407,3.4351592290963495,0.82177884686915603
2.2881392249012156,0.47374020005481854,4.2040729283728391,0.24384437642573553
1.9647991310184525,1.3820537163853075,1.2560038186004201,1.3110083445441996
8.2364961354458064,9.1882319353068294,1.1608868066963192,8.2334874853341748
5.6046913086941741,0.09259781821123414,4.373604381292413,0.11741501352280284
9.5175355775602757,1.8832197481135182,4.2040607447754264,3.4364490006905841
8.3835455463945188,0.3128351290164455,2.9252379481888409,0.8502888823898731
4.67001534161062,1.1062946756220327,4.1863994568229117,1.0844967056865416
10.882032020976894,6.2014928662829627,0.9174023484102265,10.869415230373511
9.387853617777175,2.4163890873908578,2.2751668307243946,6.1421066307242045
3.975884350011933,5.692120504306768,3.820089002478678,3.0798728072347483
5.0061121954925945,5.9019538276612611,1.6585338169578352,4.8635358007155469
4.4588397822468924,8.4943533308977912,3.8854801149509877,3.9579103133496569
2.7337281348749962,0.047413929118739206,2.7688037197586626,0.046414737924564284
2.625617097964108,8.5336945934236681,3.8761969457670489,2.335145005154843
11.297402097133185,6.19119086426974,2.5910583703579833,10.261649790188809
5.8169444091862861,1.6274348610495759,2.1555695309981795,3.08289325332577
5.2165180505515085,7.7293738813528403,1.4863514741538455,5.187747494977784
9.0265427954511566,8.5549154179058569,1.4377070364575677,9.0030302009406675
7.0829237177818989,2.542634837541573,3.8817086475712821,3.4038648488032286
11.297539855223084,9.1879368090268088,1.0350965661528222,11.295962207726319
9.5833164330033149,4.5445743029865779,0.88692057549925307,9.5262745049425828
6.2730652053699441,6.034244543333215,1.2933111425995858,6.2140209454037567
5.1399542082890886,9.8464953361764369,1.2890593015426486,5.1374790925828364
11.852946994167542,3.6153607863919932,4.2039843026310493,6.8371508595562052
8.8953625960400782,8.1315934582011291,2.2932798056339561,8.6387802526233166
11.463141260042253,3.1839911782845967,4.9567480581221712,5.4329307199794776
2.3032643493874549,7.9921352224149098,1.1174506600577558,2.3014604186255387
10.355870471098608,6.0073391886264247,3.4409292156213951,8.5488025250264634
8.0078127239032835,2.1635569522540141,2.5192827824056279,4.6151370763937285
2.3411384616862385,4.1402609378923643,2.2681317951368327,1.9638587661267648
7.4708379996614278,3.176356343635617,4.4378788957433706,3.8188573088258724
8.5470600161599357,0.7810839308036388,4.890180406227798,1.2617325194153479
1.1353295447746312,0.29834770099697483,4.4278653144838049,0.073977745946705045
5.9974975802592123,3.464786554071809,1.3653530556580986,5.5233831136194542
10.079394623159533,0.1903414781748658,1.4935906454402033,1.2060273344381616
4.2489492787849885,1.6548775758177503,3.452332455927785,1.6180620444828047
6.0440288997840623,7.2518332085086881,1.8008761173718626,5.9362599191827643
5.8654553977468247,7.0809123568358787,3.8062630885126096,4.9526674635366383


==> anc/competitors/data/v5/capacitor_charging__s42_holdout.csv <==
x0,x1,x2,y
4.9314933000802377,0.60148469694941697,4.5408529866971472,0.61181421427564542
5.0942952472429841,7.110753515546353,0.65177618225643585,5.0942021333766885
7.3360402857614861,9.1498250148269165,1.5562103509256611,7.3155285114458799
9.2180108151236659,2.6617274105746711,4.4041930150673494,4.1810788915676191
3.0306808644921257,2.2962480431598897,0.79260587244826564,2.8634365440355984
7.4306621080988489,5.1136545677170178,2.1052909682731693,6.7758054211233114
6.8824957914629836,2.6064550596238298,4.7529619226490656,2.9052247416047585
7.6274138542328691,6.1281782904042306,0.85798503086493816,7.6213824457048061
3.9058002555215188,6.4718075490541205,2.1498025765016138,3.7133575463416402
1.1613125830007442,5.3390244906869446,1.2593504427282811,1.1445726075307738
3.5482486786795802,8.3230892437086386,2.3779994828401563,3.4411049554710287
10.783123667301732,7.774181936025907,2.8615877728132588,10.070466571168867
10.852051471628997,3.0966322219288092,2.4099845531596458,7.8495785193452319
1.7540065873631927,0.042260406216080293,1.7899509040565296,0.040926730284938713
5.4445116209796494,6.5379642832130038,1.3798847310609563,5.3968411428296799
10.343040677122202,0.38410185816364795,2.4941337109631112,1.4762600157782442
11.771941672686296,5.589441720877252,3.8175386681515713,9.0493864879633712
7.129483556996572,1.5413417559152098,3.0718029503065862,2.8128848272291407
4.4882995072307477,1.0127762500990234,2.3235337295690472,1.5857301645242743
7.5999941660222428,6.0242991517983624,3.6722133254161249,6.1264972339550239
10.498119983499183,1.2878221080153607,1.3227474348388637,6.532747408487011
2.8467770250690174,9.4032821078035997,4.2304620757178091,2.5384418446025943
3.1337740011793636,1.0288278858594557,4.9308479069265125,0.59015793366860447
6.6577773763332546,2.2228858314893585,4.2906332742292825,2.6919798636058889
2.1070967083280676,3.0809102398755108,2.46806691373276,1.5023817091600482
9.6271809668351782,0.23364296927508521,3.0446800681447965,0.71113700144872338
5.8846917407202826,4.26708360640073,0.56219257071244766,5.8817173627254871
9.9333382172485525,1.6797546961895837,1.7675428776978537,6.0929886836039442
10.978357476804762,1.0664169764885223,3.8708916461953082,2.6436421253233484
8.472785343509738,9.5520999228064802,1.4610716077945403,8.4605187579839001
3.9313081072320584,7.8421234563850462,4.094895747626123,3.3521182769636564
6.5635724721580297,2.7974979528676647,3.5520382425113532,3.5774980121566471
4.6101835716000927,1.8093521285978797,4.0812412294623464,1.6509393954247844
8.545878922212589,7.0695782846504143,4.0893222176680313,7.0289931007820519
8.9370840253478523,6.6725354272308017,2.7475260664563903,8.1491586681876278
10.372707912237599,9.2340575851600715,3.1363109586603328,9.8266682185431851
5.4183625295960942,9.2653611791582886,3.0270125012253204,5.1645347516467233
9.5259475791097259,7.4355964536752426,4.1940245239132476,7.9080671335873847
3.3244332506479228,4.0427384192527054,3.3893720068724607,2.3158667227353789
5.820538065188809,4.5684483189546139,2.5344670511907013,4.8608389702455961
3.3203066663491652,0.18140448118876717,1.3999530604649679,0.40353277413802036
9.9630953548072494,3.8228848628503567,2.4357466305975026,7.8892681384922687
9.8305032351421016,1.3934041859891921,3.7795954716558855,3.0311654233674812
8.9007067184690793,0.067326854704299333,1.1041372133745897,0.52652147197333532
4.5693716569123302,7.853338309645518,3.9289285856105947,3.9502627900964677
9.223243945879636,3.5068463609697464,3.4147960066296488,5.9204442956924783
9.1451748150417238,5.3448591916893662,0.51893321497500677,9.1448671438535261
9.9179884754784631,5.3307095308234862,1.3631439139688626,9.7193460836688903
4.0855569246611587,9.3107825513319256,1.6504666415165277,4.0710603810381452
4.8449532034790295,8.9824559979391356,4.6708363332552034,4.1368434149627547
11.457938320800061,2.5064156331896448,4.4651141644395578,4.9217781760230208
4.3303469864848614,8.6735543079261195,1.923784945099396,4.2826525551958943
4.0343325350863593,9.1535843624535058,1.5969710110939908,4.0212568439308516
2.4378916855340185,2.5456142193024722,4.802863645610925,1.0029653511331522
8.3597559853080767,5.7418407867079502,3.305632282736207,6.8880208164689485
1.4676351370929035,0.5901628902042233,4.8620145006574678,0.16775770711521576
11.475247427953571,3.2970669156950749,2.4799626167645896,8.438734446175566
11.509032193655013,4.5462143669340751,4.4352791205350037,7.3796817167616515
11.224746040738163,2.8050880471039132,3.7700807686500117,5.8908519803853707
3.1640145717896351,3.6878893837598827,4.4914488894230722,1.7720022618708748
1.8279206456578945,2.4071773057333301,0.83675764141218445,1.7249810055232759
3.2835993746749974,4.307040663522157,1.1284366836761013,3.2113679916909077
1.1241016756483511,0.032907748346331367,1.7113642748955893,0.021408807495038578
5.175692039215197,2.6432227875061134,0.58097140636481248,5.1209808844063174
9.2436594276842907,0.63601854594815266,0.83807589918131842,4.9159665704491919
8.2171547559237919,9.0653157480123081,3.6400613312323502,7.5361632086269603
1.406572515295176,1.5442555215369858,3.756452061391935,0.47412112722748345
11.481213664972948,2.3334610103724138,4.4559111233736806,4.6804530051485829
1.8732343713931903,6.6328541643066163,1.6384653079623819,1.8405397595736439
9.1357126399488706,7.288327739500823,1.0109027229919625,9.1289580359816114
4.8539566853269589,2.1237013987714892,0.63052831673949838,4.6867184476608692
7.027894041570681,6.6208772315906881,3.7897378107635924,5.8030262324282571
1.1648159028005045,5.8098233214433206,1.2213748123453414,1.1548064645679135
10.693399858023239,7.0337092238861736,4.5779756042454194,8.3927233071226279
11.879235479847159,1.0633392663859542,2.7849237407402936,3.7702556231444682
9.4622677626540028,3.4207242627533163,1.6714659694463994,8.2399233054282259
6.8726652099016254,2.6404067446207904,3.9717416933591152,3.3375221220079654
4.804039992641135,3.1454104132909189,1.8196617653227674,3.9511387319862461
3.3751721752571271,5.4785800195131014,2.1402270696658672,3.1142064414848942
10.556094373879555,3.957937771991713,2.021414782526592,9.0662084059913752
3.618098967034296,1.3017743722147423,3.6868876836991324,1.0763140635571633
1.7298105603368401,5.6442545592287008,2.5762217104919203,1.5363907254653144
10.494588171966278,8.3888874091086958,2.9614097336647318,9.8769637576214571
1.352812002269753,9.3765446480176458,2.5324306923587749,1.3194521285241121
2.4311461592297738,2.8526901466648678,4.4248404985157652,1.155230814152822
11.447985528070262,0.28486051805569068,3.776285184291321,0.83180056991371154
8.0854582200728213,5.4670165890829079,2.5660457802619381,7.125105531289317
7.6228110909782405,3.8348916391395016,3.0973357331789022,5.4127519051145754
10.651022667740142,1.0438801911896112,4.9043625430672115,2.0420186008650809
7.9002985753387742,9.6423073348239381,3.753693426236278,7.2948898100239203
5.722896704321478,5.1876502650719178,3.7677085190491777,4.2786272133714176
11.554008657282676,9.8409917757291154,2.6604435222717946,11.268068222039144
6.5561961382533802,8.7500011959348374,1.8201310157332888,6.5026352579319031
6.515337822288207,6.0675348433159426,0.6296467892308435,6.514912324708658
3.4406738685778615,1.2746613370149995,1.9695636305236988,1.6394114233647827
6.5714103224968268,5.2135555612626563,1.7077875104049662,6.2610695513917953
4.1278783352249295,5.2738564283916194,2.9471432458926086,3.4383291879457962
3.4940213138626341,2.6177851585257828,3.9392577738919514,1.696307691083744
8.6468410457029332,3.0667432318214649,1.1092012831834641,8.1021993561562216
6.6418153750884592,7.5623111546768271,2.8546052844335477,6.1721695501711986
5.3111378070892119,4.2779638790816641,1.7271658089025084,4.8649713435146662
7.6598122734942695,8.1960344403121344,2.0952016293423403,7.5065836675052564
1.1145883764175228,2.7324207360773132,4.5274038281995441,0.50504435322055885
4.4403618210238847,0.32432839871437302,1.2531224867604693,1.0125583605856943
10.151955542404005,4.3714075843039328,4.6609636199711488,6.1778885832964168
11.646608440365178,0.033315803788208642,2.4351831381787719,0.15825255568733645
7.678874481002584,0.98068120112443702,4.943006409878512,1.3818622958561624
7.87812437506033,9.729278606669169,2.5794078437106065,7.6968627931690685
9.9916122395813094,1.9658820443716118,3.1195958158837263,4.6710768801704212
11.18714900102186,9.6207542619078161,2.3242868236836767,11.00888020731988
7.6824367526433743,2.2875400455797354,2.0204201916732067,5.2062327767156598
1.6211623593707407,4.0152663048456247,3.4719103728490106,1.1111687920276911
4.4924770451372886,4.8723556285074014,2.0337628653372706,4.0831865653374857
10.384729765162721,6.7591238093585657,1.2354051549738274,10.341048825263725
3.8140718501786752,4.1504622877291908,0.86825128370760218,3.7820570623628522
6.9158074707927986,9.451185809921439,1.6011482654928202,6.8969141193794847
7.2046417034365042,7.9754262758729286,2.960933355297855,6.7173176313914329
9.090078553447352,8.8711890922692795,4.0809206929759299,8.0561527235239776
11.36546449992078,3.1410667223805078,2.3154664750845151,8.4383404202955568
7.6357941655049117,4.8213257166254913,3.6833394231271388,5.5733497151341034
6.2314171179081983,5.6518224141084428,3.606935557935107,4.9310171741883799
1.326488856957841,3.9846463309125446,4.1883876555146591,0.81417619507936267
2.6167695412598024,5.8952901417111896,2.7034876184876944,2.3211504480550236
10.001283290506839,8.5955365298561723,3.9759034725372402,8.8500823840633878
8.4067244831153864,4.8616450498913109,2.6651331266393075,7.0502812708909142
10.154523659999054,0.74780042376409339,1.878615189379415,3.3345207875738354
11.4591789652796,4.7518490781518903,1.5986329368203616,10.872721014734182
1.1859635558293236,5.1396413267066574,1.3714060065007061,1.1580086123403219
3.0657046826151326,2.9247554712278321,1.2167429337258895,2.7886334007337314
10.615798720764291,1.0241023425429363,1.930142075208261,4.3709343836117567
9.8166345028202144,5.7757919979071515,3.2958167357808055,8.1149530918151207
3.6156267517507095,2.0645374309509688,0.96005351285054374,3.1946487659811789
8.8532696185506197,7.8614290930820649,2.9031737784884464,8.2629476989302688
5.9631799482259753,6.0482018174714192,1.2098249958664544,5.9229696868893882
6.508950390075527,2.2907998536334953,2.5724548109035443,3.837378558985971
5.2926435968115033,6.2334434046761995,3.3273336673451546,4.4796947632978341
8.8764319972162191,9.4087180359927363,4.7986175328960492,7.6270045924445968
6.6968965594229743,2.7785398457695596,2.8175775895188928,4.1988743758428022
9.4369606144672051,9.9379526928891408,4.9152898386628259,8.1874033966198336
5.878646100897404,1.8992226485461983,4.4377029313176468,2.0467788554049959
3.2580506702349634,9.4626289475089784,2.7952304271324828,3.1477061516313594
9.3645021134176201,2.7008901427133414,1.898923938755261,7.1062310366485422
3.7799503548661075,8.0629875065995886,4.7589249786157559,3.0854597942728357
6.8880692785984303,4.2853103386407891,1.6907572709528429,6.3418638115677926
10.116364564851175,5.0146513056717712,1.4521082749077205,9.7962910961533325
10.303660133543888,2.1459057965073116,2.0112566784435746,6.7586130891684446
1.4797831622405362,9.8613583381923622,4.4033049271300868,1.3221744905289778
11.504061540815028,6.5916923079600229,2.9777889775877635,10.246618329072888
2.4097076805443116,1.5143028703118844,2.820374413029417,1.0011167017812412
7.7324035213319657,6.6252953777139867,0.631291529723084,7.7321894940853637
5.6043899467854219,9.9249470040414831,1.8373403500005192,5.5791228139485574
5.8727248239264771,3.9947305019942272,1.7502932564885012,5.2734302123688241
8.2456342251478283,9.938412423618928,1.9846611760880335,8.1904968662697453
2.2993323489492097,1.0575409258169333,3.2524305316354742,0.63825772266646086
2.4993607579000208,6.0162797486972259,1.6874567951963571,2.4286571794917777
7.7935202222711757,8.9683857057354057,2.7046899403893674,7.5105948112261167
4.9121624529167702,0.061643032251300633,1.7700697100355467,0.16812259871831339
11.681889046866228,2.6137942427610028,0.5589189345950285,11.573114500068323
1.7608837573666631,3.34004308747868,3.7241190589653956,1.0427160407624951
1.4865805133919072,7.6023681315470482,0.59905998944593086,1.4865759343328506
2.5006238495024204,4.5085976969948529,2.2422107199983694,2.1658305955111885
6.5058959312064832,4.2265454526772981,2.1106913272747603,5.6275696979000429
3.0119965586702016,2.5592222211830218,3.0561140036792964,1.708314543218779
9.0314732115970724,9.6200510516761391,1.7385631279453837,8.9957737201620827
4.9843361238014037,8.4518585622129869,2.6757874922284657,4.7725849077649043
9.6773399451704041,4.4237893366940417,2.9643384489950551,7.5014212904274853
11.576759787029507,7.0154182261971068,2.0449785216241327,11.202033255712712
4.7884003536773054,6.2857769029193484,0.55726896850948449,4.7883398867555131
5.4976827240263653,0.33700280325879572,3.3386767190364406,0.52784272402027976
8.204027996517155,0.99567021962167379,2.3830684975400058,2.8017803532332048
4.3131952196584757,7.1125106076120073,1.0917983375248366,4.3068038850308179
2.1586718346995224,7.9816791613703462,4.3986490422897173,1.8070088492095564
8.9962109610671437,6.0094707709696973,4.204364966427546,6.841917967561181
5.3633723315942481,9.886355218445372,3.9517568956506794,4.923894961054585
8.5609088120478631,8.4542804626007495,0.81934336803089147,8.5606261205622687
7.217054677845252,1.1470787359760637,0.58367566311972929,6.2058123937265917
11.992073930314017,1.8717859147119031,4.4143340436843026,4.1443668572276291
6.4096835504679515,2.6345264836845086,2.5498282415541653,4.1287320804902317
3.5613546641406506,9.2397559375517861,4.068423600347046,3.1938241567820347
5.9132584057301152,4.1143818075042269,3.1029665142864147,4.3429909873710519
7.1249672826901893,1.5738448230569679,3.6424971804943818,2.4997349425914726
4.2177496678050748,1.1797478534444084,3.8903479911163958,1.1033021436411747
9.1712095982597521,8.6025562955068686,3.6591542331836968,8.2974057010260545
7.527285936195347,5.9168344625966371,3.2139102403824409,6.3330261785424966
8.0777215223161978,9.3124497931798373,0.96046992621822791,8.0772243692369141
2.2041713198215125,1.6338631228103684,4.1836173272511372,0.71262520614282276
11.459478209453621,2.5207938970231503,1.7968474919935802,8.6417834244235188
5.9475069520055044,7.744554513550713,2.9880514099618924,5.5021454613756466
1.5240621511421897,2.4870982814266815,2.4689192806920026,0.96750415786689581
1.8458635490664408,4.9647178265665701,3.502297523543966,1.3986025904713992
10.208414137416757,6.2576999256412282,0.97560227478341888,10.191691288805687
3.073004475200527,6.5440780140822348,4.8203458911583112,2.2823856928604287
10.081748434773077,3.6307740190491455,0.97521023338355017,9.8381760962812592
10.136639965079166,8.9205671649198788,4.16420800816827,8.946636291698967
9.6396768842455085,3.6803904582124805,1.1825352429302014,9.2107207384365104
7.6213968241281194,7.4089690797267371,2.5306327760182241,7.2135054441247783
7.6466629983965433,8.4776462932967096,4.4954272810334315,6.4866495106876751
3.9591725207635786,6.3480265089857104,1.4147154090154848,3.9146208331647334
1.4591704936143848,3.4973004947678463,3.4108403550490713,0.93580777130484238
8.817203905325103,1.0419802727576954,1.4087352876654895,4.6089481190251353
1.1640421940840096,9.393411435532645,3.2167523736092805,1.101270756846966
1.2347976010468629,2.2183878033088034,2.777546450399103,0.67923781564186458
8.0402655275511368,1.7007201993306897,4.7859348585463053,2.4046627230002993
11.465014192557391,1.7674125116659778,0.76839927375254857,10.315686007142405
3.4902743957287563,2.911006160249181,1.0073767720724629,3.296237940170526
1.078491555011357,5.8411464846790597,0.56114771281966735,1.0784590371705045
10.482526805740282,1.5009147919354027,4.4423512789757442,3.0054283672803219
6.9227729750232747,7.5512752213919176,2.1066673088813799,6.7306555653408218
4.6183240520657698,5.5861830986546179,0.75724398483581035,4.6154353861099064
3.5075084791547497,2.8006062753902961,3.5571300517899092,1.9113750737096831
8.3686097533999426,8.1262285031145876,4.6384834707968263,6.9171455687977632
9.9191038857191671,6.782452562711951,4.6577545308076269,7.6066737177782384
11.859170986335034,9.0550496374744149,4.7005902092666645,10.131564198257179
4.1700554712414419,5.2106237803679072,3.0412831107977047,3.4183182834559531
11.348627837287223,3.5611771630455702,4.9377033978060263,5.8314002768302746
5.4064261035331596,5.2234059111608833,3.9298335754761191,3.97535804460255
1.2185284928757318,4.4498639770679702,1.1779854867451625,1.1906493441582382
2.7845918132709691,2.5956147339024991,4.861249981849955,1.1520119220344585
4.4754761787352875,1.6566742011834412,3.3391262148284704,1.7504644874193602
1.9805260695676641,4.0460632227741584,3.7725454905926048,1.3028864509167595
6.5885947018264135,4.2066346790294897,4.8418815119860508,3.8249829719752655
1.7760631064532983,7.7502415233409296,2.1549665811509597,1.7273621385512974
1.5909345991480519,4.4874431345810093,1.0437818477471557,1.569330968500017
7.7540231885017876,5.6586210229293288,0.96005312449395541,7.7326551478976953
1.683165644445783,2.4177873502794043,2.2132932647381729,1.1186105188127795
9.6909502397399265,3.2775593107683401,1.1276914851630859,9.1611419888840473
1.0618431509486816,0.629320453006883,4.966047431808355,0.12638455787423708
1.4107065866850772,4.1606378295904767,2.5392850225738433,1.1366489671160978
6.0981418007913186,5.9796398323563951,4.5134164223085858,4.4770089092639784
10.739945195988994,4.668145162757769,4.4336695142163789,6.9924609296523847
2.5032130650923974,5.8921566536874153,4.6715144914316564,1.7940853303330095
1.684027854270745,9.4712225859751591,1.0479061140341197,1.6838278251050209
3.9677911404394504,2.7503649872662739,3.9998895342467922,1.9728803836605178
3.0502646759175471,3.951374973897237,2.390910117978168,2.466021077828553
8.8978653787670972,7.2159817315254848,1.9815659304215996,8.6646385544196924
1.8704423406400841,5.0489217146136411,1.5829250514940096,1.7934030866072259
7.7862634933604848,0.12615868724248358,4.7609911764696626,0.20361395089311965
1.3803344911584676,8.4420370021479858,4.4872842128424839,1.1699878597988411
10.306163899620927,1.1882436020533049,3.7889623704000051,2.7743526229565525
5.1755041282559802,9.7763819963582979,4.4282253854208609,4.6064648904649221
2.9831079135397625,6.8643005723693715,0.57229689961173391,2.9830894799143057
6.1364946628551902,6.6871249714454919,1.5758075101298454,6.0484018414658074
4.8132596761633017,2.0497080436312509,1.0873630010765098,4.0824863333260204
5.3573269469489322,5.7913416772404531,1.0196241091076659,5.339037187397377
7.6293725191940451,4.8084705470552516,4.6290529841078154,4.9293865347948893
8.1417660217298788,1.0881996969682906,4.4841420793498639,1.7543502635412749
2.3183848966146039,1.848434376990773,0.56043869130319535,2.2327207728106302
6.6107005574716471,2.1469735947742139,4.8503564460650468,2.3644040360343541
10.450117768741704,7.5716911088742886,3.0186801067287297,9.599392029917297
8.057543937841686,6.7356274819755866,0.97693892433466467,8.0493798980654336
7.8355535836003698,7.4556701348982033,3.0775587596419944,7.1406073271792199
7.9485353955174549,1.3869429676771583,3.2400785018495597,2.7678920893272538
2.0937112333149752,7.4443806744577445,0.91764405887099398,2.0930835999902242
6.4741060664825723,3.4175626193197575,3.1082672548323109,4.3180013700774014
10.190654000440567,7.0950829784636795,3.2272078618312543,9.0598256456245494
9.2859684585063516,9.480992013035328,3.5567842334686111,8.6400637965475742
8.2080006901329376,8.364134929080473,4.4331085223936366,6.9639574897014036
8.4470738275030506,4.8117980831919347,4.6954506920840986,5.4156229558695212
1.9125169053139839,4.4105367055225937,3.6826835891932364,1.3351180066284696
7.0831989307596084,6.4315408897945527,0.55448057130860406,7.0831339547297221
9.9404754744356669,5.1049296657320902,4.914222066481341,6.4227747515934466
9.3689088258748807,7.4710367763549499,4.376039270446717,7.6697443559408933
10.833713461274284,2.2823572360889588,0.65930166996780004,10.493817927129275
10.674438235491184,2.3763951669708105,0.99682763100462113,9.6904152548313416
1.9884377389184711,4.811935245017624,0.93123640973924826,1.9771032481393109
8.6177478365787117,2.2975188545269587,3.8204343734865569,3.8947325144042209
5.4147234683567484,3.8668801164160183,0.71910139595806866,5.3897078849927524
4.6299111309791918,4.4253985507063787,3.9087413584982622,3.1375526595359466
3.9506388331819662,9.0436537841410924,3.5236560285867347,3.6472308172384693
11.694890508555009,4.2991418858579529,1.1881165776751597,11.381184555540488
6.9255684625081146,8.9572846539098663,4.5811239050730554,5.9454080761301498
8.0495671397174231,3.7445303344156065,1.4248510994781483,7.4682139880148135
2.2828316259911294,3.4665497961503844,2.4795434635405948,1.7187989474848617
5.3155460945379707,7.4937043309436469,3.4573953998850957,4.7070752876250497
4.3687697254861764,2.1408573085456784,2.8363389841955668,2.3149826431310165
6.4488571430795325,8.5256954500738562,4.1357820112180157,5.6281131811180805
3.1896579847113089,6.0354577823895479,2.6467985086066572,2.8634996671250095
11.087287276355955,6.1748749885728769,2.521841519802031,10.129144756048195
6.4846613655842615,1.7044106445812113,1.133167743271998,5.0436746630439977
9.7992094824009417,2.7036059855077088,2.6015838063406096,6.3329144622851601
11.807578522173507,2.2091674837471018,4.8660734453268493,4.3087432651862621
9.7070436508308848,6.1441643756228972,4.1745326871642803,7.4792072492756434
5.2490540610069374,3.6700604686896376,4.1531799664643607,3.0798222877551988
9.7062136936195849,6.0814623611987653,2.0432446160032489,9.2114172442892972
6.7339206203340547,8.3041214916472903,3.8343638060015834,5.9617523965628108
2.0489181301316535,7.4264561085661374,4.1101718213807494,1.7125456557863814
1.0703878527851303,4.5560805552745371,2.6069715992655382,0.88394518246731191
4.2819103450870086,7.802842032761963,4.0190456499021181,3.6674845621399501
2.2862836728608449,8.7779918418765064,4.7614436809545948,1.9244711680432236
8.3906085047607331,6.9874746057258639,4.3370331007915741,6.7153047978577529
3.2763894516641661,4.0408136723803842,1.5675064831442049,3.0275926716307882
10.299513827266432,6.9787390704171859,4.4745204162893604,8.1344826102626921
8.7483638584302899,7.1028044033521622,4.0761246649239364,7.216740585875745
4.996848477196119,5.3186683489790312,1.305770773919485,4.9117881685151454
10.154475301922034,6.1469983440897744,3.7041939466248874,8.2226899491591166
3.9715303766876602,6.7917332358742923,4.0085557193844483,3.2418566500093631
1.7024810795373533,0.30288927772960106,1.4117510861153491,0.32873962786853345
5.1451215926758103,7.9373854799006685,4.8708749516189602,4.1365969730769763
5.7243340780240901,6.9813965268597098,4.9139893309801366,4.3416763651945205
5.0794948022435156,8.4830295718275561,1.8598821977726794,5.0264089939998637
5.3810122378522705,6.5511152200120399,3.5756710997987642,4.5196665402885952
6.5962878846996382,9.2675858158496229,4.9996060227847314,5.5628987468807711
1.5637722144281176,0.8176356332525625,4.0607794356204554,0.28519033575025565
7.1039511879950235,9.2369328283674648,3.4919093066116886,6.5996528948296467
2.5237738109371755,6.9260656757698937,4.8631459705876967,1.916295715082087
3.7697799859613026,1.9583615731882209,1.3579820344529989,2.8784984348456266
2.529868075797586,4.7374940299535941,4.7931709809087186,1.5883078374872068
2.4294551218482048,4.8027153375497358,4.6251503133028722,1.5693702336834838
4.438342867912775,7.0457979214786306,2.3081880885650774,4.2286774404505891
9.6670401478571755,2.9733459765584422,3.9018123487140604,5.1553136442854406
5.7405670500658932,1.6405731888486452,1.4426400617207624,3.8994803832846423
10.753478486212643,9.1521069871559142,2.8552565341700258,10.317483432086904
5.9703373951567427,4.3861421269564849,1.3495903493721446,5.7388377451258066
7.3893534599151467,5.3623287722248261,3.4905023253541514,5.7992843632915658
1.1151043643714522,8.2795547753059235,3.2961225915182055,1.0246544861225384
10.001321432026515,2.5756432264979781,2.9893451465205749,5.7759406464037664
8.6876148923701457,7.5005067430611749,3.6410754826514875,7.5803108130901729
3.0887209963053399,6.4348541824079639,4.3921354221235376,2.375046616494648
9.1269350092014427,0.82827309492177759,4.6149507765174675,1.4994826492642084
8.0326691744614465,6.8127088790545223,1.4617128883007096,7.9566868103492565
2.9045993569883395,6.6113165934957472,1.7130728847591634,2.8433643531875794
2.4511642293065368,8.5854710787657815,2.9006858302722609,2.324123073928869
7.3401187973693283,9.0164423471934985,3.5736610686013153,6.7513205497657554
1.3670261480168864,5.9229194604463782,0.55675872105116886,1.366993364286208
4.3061067110206679,6.7520550055916031,3.0598779790890718,3.8321350448713214
10.880885178593743,2.122194052134212,4.4341956380845549,4.1385232487433221
8.1496782849252973,1.6753842593733159,4.6484013569661844,2.4662373302578526
6.2427966612318286,5.8368120577974079,3.0276494714102196,5.3347031057567769
4.3214964047417492,2.5712684534549215,4.8497271069173804,1.7783210082058314
9.6856835720109409,6.1361172741783339,3.7719111106119003,7.7818753185837783
9.8970832210913251,1.9806385091273004,4.7840063844749343,3.3551836615294994
6.0017179219636763,6.2682502487562051,4.6251652233419085,4.4539763588179655
1.9830770402749898,9.83121795492651,1.2048593437772941,1.9825099487524749
5.4904521133617763,8.2767326395070668,2.5204158549878199,5.2846551474597412
9.3666133564437448,8.991036888880684,3.6698982449364204,8.5582876042288607
2.3663345969615643,5.452779591408464,1.8420748430521354,2.24372954606222
8.9762148492533544,4.7265461948534124,3.250976347177668,6.8788260406650616
11.751702179840983,7.5719144450347873,3.2671079034993777,10.594068315523968
5.6275296172209641,3.4905845689159309,0.6384244177700078,5.6037714275181427
11.061183875716699,5.7012432260341237,2.6107485722894324,9.815500873174706
9.4371854071728052,9.1105479816781099,2.832170201079157,9.0589166349952031
4.7707444623915203,1.871390399371361,2.5337846985921426,2.4913103400435004
7.2566975992501792,9.718496099109565,4.8673195438447765,6.2713477690220412
3.149607470980734,5.4036012921946028,1.6667880788231784,3.0264937484318191
4.5059138497631013,4.2105546913502216,3.0203811736113639,3.3881353125167921
10.184379991324564,2.6329979309542018,2.8326327878037025,6.1641787562167334
9.6675254988841033,4.4388479924046038,4.8858738160665958,5.7702960295267207
10.416701292332482,6.5842665655499903,3.032033006847263,9.2292108878742063
10.032878293620715,9.0798190858182561,0.86346641072623931,10.032606284927045
8.467328927765255,4.0358241673288706,3.3529332906203075,5.9263601566758597
7.1139161615019333,1.1133939197704068,4.532463962826129,1.5494325972953318
2.3623613653200035,7.1004242765526335,1.8376087940772572,2.3127872279093316
11.403286946712836,1.035615693060622,4.2742912648428941,2.4536569581278784
6.7799941841557771,2.7797593027800973,3.9875746191057875,3.4033885021453889
5.0812418553845546,9.1286029295278208,1.8329786770050704,5.0463201141120182
6.1201671287534758,7.5172541862287563,2.6030273855817154,5.7793126385776787
11.623085142398258,3.2210980979255965,1.5208685791171108,10.225060889747169
9.7184211636674274,7.1011162054239376,3.9741773844841219,8.090654274598915
2.8886696042047788,9.3330128259707088,4.7226841941700881,2.4883184907378664
7.6396943453081594,9.2970524357586832,2.2451194794507212,7.5181708974987735
10.302420974712668,0.60063035927638397,4.0330180987350772,1.4255364301736255
2.0119040135477428,5.2409165392035026,3.1500221634941514,1.6308026060499483
11.056268658183097,1.6646130075014609,2.7791184196773164,4.9822164247049461
8.5933564010316026,8.1752177863324285,3.9043941383246907,7.534553585770932
11.531935078249766,4.2611732742883737,3.7357198550918302,7.8462234835901805
7.4806140905291016,9.3185524763845731,2.9188052823279751,7.173420289471383
2.7017297278713386,2.0288329212161638,4.0367928625633791,1.0672788950044521
1.2201934559799255,4.2048291488517897,1.1508436203527732,1.1885961516987338
6.8395704163065121,9.1561418031025141,2.0242224583866779,6.7653386716671449
2.0148216270734935,3.9710179962770251,3.1845143281414563,1.4358182212618866
8.094786946844355,6.1879521790586809,3.5366033804161847,6.6876848244650136
9.3269746308916268,0.23299058805639317,1.8929303151246346,1.0801676683236727
8.169497077242843,6.1873154519687166,1.1256975227124348,8.1359907408243739
5.2890062228480321,1.7461412744338223,1.8037679445407988,3.2801243026978559
9.4964297259434538,3.4927953006732624,2.581934066698937,7.0414134792664687
6.0081007604833827,0.19341654379057438,4.5348353559861314,0.25086531051634509
9.500281532711389,4.0356339338859604,3.5734561976790764,6.4293372573317891
2.6475453257142552,6.5312094913738488,2.8380279088759832,2.3824555584036964
4.0941571698994892,4.7086235388960223,4.885896339298764,2.5323502525195747
2.3694229816854122,2.8376121402345875,1.8063372922651006,1.8769294556057461
10.250467308802472,0.96882903774269669,3.742273796167058,2.3380329337615402
11.380283769146653,0.052500774876725886,4.7701754069305347,0.12456519578114417
7.6096092385603811,6.8972626421709027,4.1631509695598234,6.1580027240191919
5.5756038616353436,3.0147923435042268,2.6995063539454676,3.7505551370367698
9.3410980542093505,4.0245994284241942,4.1115063358891186,5.8312901915904476
8.7915491037751412,1.7610507718842627,4.4621519959958302,2.8668676218558655
4.8433957688243634,0.86788798291697056,4.2153383037534473,0.90123897739499326
10.845258708325087,1.9443036838398431,3.3808206165725809,4.7431777815051746
5.4838364111225983,3.3860856815007034,2.3014642965458805,4.2245685958631336
1.3550255621275422,2.5505795317739857,1.3527097533122401,1.1494030307841148
4.0798756452794862,2.5973092244211102,0.73894731642949529,3.9584934283058386
5.2292128733193906,6.6224879589108596,4.0544284114121432,4.2081291216500949
5.822758132834819,2.9991055033306244,3.7171728673507518,3.224218190171396
5.5514517344590493,2.6513161084116774,0.60710554586135435,5.4810179685063041
9.0027549284396766,8.2182760043135143,4.2945628107826002,7.6744761916449384
9.2062961734315429,0.96799046332901706,0.99925236531767203,5.711856960837487
10.456286170578229,7.0764741567192271,1.1986087405256731,10.427753438042506
6.4766751664962117,4.5827594901562572,0.53596772279358396,6.4754221883331047
10.358603765006697,8.8094103703554723,2.1323520153204791,10.192225941003359
9.7446056985541354,5.0773759255220421,2.1259342204814313,8.85019438658429


==> anc/competitors/data/v5/continuous_compounding__s42.csv <==
x0,x1,x2,y
3892.3846379242204,0.037173465229824246,22.418831207264098,8956.7517168040104
2250.5043547850564,0.09265977059639989,10.197441962769384,5789.5060769467627
4307.1298075657742,0.080316463188836437,26.810564256413169,37099.423912685765
3517.103342390883,0.019952956989649946,18.221085892824981,5059.169198814343
561.46900464948271,0.099733119205381582,4.6547639106521697,893.18229309503874
4880.5495230201041,0.089128002187697078,5.1678411822104895,7735.7866652917346
3829.5845397527296,0.035551759407763513,21.099767380961342,8108.3157879897617
3951.7150958570737,0.085320692169484444,6.0153741568202639,6602.0854267684481
727.75680011017482,0.019577757868424459,15.711488345879257,989.85913110370132
2306.8910956882792,0.099919425742681478,29.76145980193261,45134.582321290472
1916.9103187396481,0.069911626249588327,1.1162205372668454,2072.4914320304165
4641.1484453581488,0.068511251400291739,1.4808142550291508,5136.71763512294
3254.9390883952565,0.018139665428571948,29.799452875984688,5588.5824450893042
4131.5319050270664,0.090733005900696273,17.9545261898908,21067.180231061193
2272.7295742539227,0.012609955288402249,4.6803892900368806,2410.9022726301901
1213.4697367454066,0.031674525223703238,27.021763792868715,2855.8951907936703
2817.4654563775907,0.022871968764997152,26.531028703703072,5168.8724310493626
412.70455491045908,0.079909114662299677,16.549811980229883,1548.7645022189813
4155.3927427636518,0.027838380449160809,19.031968865961939,7058.4546310228916
3195.155555698118,0.091957440441779684,8.922428553525414,7258.1100131684898
3814.6299264183317,0.069064213539474117,2.4650711947881492,4522.6217485145908
1837.177243836355,0.01325464394452266,18.242460657835068,2339.7114452155256
4856.4203195350265,0.010488685071583043,9.5479006028801265,5367.9523839122312
4476.2934944787685,0.014649212531295905,20.245010353150207,6021.6952241020535
3914.0791356614332,0.064533265988295493,25.251110128435435,19967.714491912117
1053.7296684746411,0.082133362977347385,1.5266557735165578,1194.4971579331386
2386.9329182624674,0.031469753856464965,18.275699465886095,4242.4503190607693
314.63845235742099,0.086446795863076575,7.7071356509187154,612.58113052247154
856.01851113098439,0.015150874613793434,26.342766439210241,1275.9010991043226
3446.9398708880276,0.082086746827750856,8.3562706902930266,6844.3666020680439
3749.3345639483041,0.093501588715505235,18.71233386382713,21568.012611576298
4840.7976889276288,0.07948975591939425,17.052684362598733,18776.258699673239
1696.5442548769445,0.072830870558077354,12.488828501718219,4212.9606504381036
1915.2525595708576,0.085418219678984483,20.651002144394027,11176.589154303989
2400.8234752514586,0.013613616959235979,22.047319406747583,3241.2386449561504
1028.409659513,0.028160389964714989,17.441196064262218,1680.6228550261085
736.61537614381109,0.021243131137507879,22.994244878357868,1200.5506885489228
2430.9541385070752,0.055407789117368794,29.519095203795189,12476.80888421395
1211.8558103493322,0.077066931549596013,13.158899249123348,3340.99577877208
3382.0885739443006,0.066701066011875892,15.922908504680395,9782.2391640204223
2242.0444024744206,0.08660179897857416,1.361626460295184,2522.6436782678384
4180.1231606834035,0.023969169319698183,24.084828133000972,7445.6802643527635
3531.2989998110206,0.07611589827416454,16.086671944333823,12014.536325650908
1630.5965427720012,0.027373734178201374,12.830881480456391,2316.7725246174468
4178.073026836485,0.034368287618602028,3.7280869295924783,4749.2091324053108
4043.3453517343291,0.073891422755317349,26.800036228586521,29293.487260206486
1998.6440572478548,0.098218430640881371,12.455209961176136,6792.3715728923726
1512.8077092581962,0.065038924537936263,20.794866348067391,5850.0082854381917
3444.2279694773797,0.014905028349216604,5.3318505346763718,3729.1158237157506
784.7871696856181,0.065467807293477953,28.884939256689943,5200.1679209762005
1079.5501921280306,0.013811549642215039,6.1748110928330968,1175.6582171388529
136.075121779927,0.089573114023013545,6.786717794085221,249.91342204902776
3955.9294497604783,0.073862045659055867,25.910502956173701,26816.52581244782
3357.7691973009573,0.025581506178025293,27.464899580116004,6779.2760732136085
3555.3103552690418,0.018254890524177829,7.1522748181757407,4051.172536124579
3925.5722520076429,0.026517990599228713,14.624225757070009,5785.2826492676513
2348.6873001378658,0.098202446159877332,22.271352232322066,20925.276808697501
2886.8318601691794,0.05127045782126409,26.472606280513247,11216.90821969942
785.00529082552146,0.080567285350726714,11.992528156081852,2062.9574667860757
661.19736032626986,0.067276750789699927,15.993565118633448,1939.2323316630175
3375.1745127733111,0.061517183496277369,22.509775905072313,13479.702631842663
2408.3714101013493,0.023061722919854474,22.202943322931066,4018.8222318250005
2869.6569217578253,0.095142200820228562,23.705843770756463,27374.683647637099
3848.4944013385252,0.037120836926324619,17.528080740604263,7376.7933150526487
3210.1197680028949,0.062021549422678804,4.0338378073384806,4122.6374581062864
2812.5390632241797,0.072979835013015956,27.215225435463161,20496.421679782001
2840.1150876525262,0.068430983972077808,26.101603640309818,16945.511585235141
1589.3554805067997,0.094653496872596665,24.144825638731657,15622.633903278214
251.00738938290309,0.023359509092805222,3.8960118376611552,274.92306707001285
2239.9152072385755,0.055751746460224794,6.9275236453614468,3295.8350098808755
1151.464896815693,0.046363095166668943,22.564410588121905,3277.8603281293385
2101.7903542507174,0.052675185653435638,1.6710627428764466,2295.1841303376468
4281.6750590140136,0.020729577357797017,29.397514377511108,7875.387189100391
1246.3034807401696,0.022068514888548881,11.937195730314741,1621.9321705364796
385.6834342764235,0.035026799120313167,21.860063477033883,829.40200622475527
1478.781070907783,0.03742341433847482,26.739561566153256,4022.5009634995799
1538.6094130567496,0.048511289231321503,12.444266756352386,2813.8860216806802
3343.390922161786,0.064988879233296548,10.254842169390315,6510.6300761894699
2829.4575464722639,0.06711662056764367,18.653492738049156,9895.1467330225641
3941.1012246214264,0.047062980692701331,17.848691838693469,9129.1521150895642
3355.1363476041988,0.046790479848582749,12.865059351119116,6125.4652335101437
2091.2956210563452,0.029586567402726582,18.451467920163545,3609.9697311598161
4088.6998848635699,0.062947562356810746,28.126059717428348,24015.367570571852
918.16730754774915,0.03853368201855141,14.561567442171297,1609.1967746481419
211.28915835591636,0.013245385084962733,6.7055232417683079,230.91388564226671
541.23451780064465,0.047656003974117442,11.938973503607112,956.05595638025966
3639.5608179226065,0.052671940758115335,12.429102495200439,7004.3260846419644
2363.1984282317981,0.030303358138378991,4.8021520977603753,2733.3755279737516
890.23171726464875,0.061521213980990419,5.7232735160820924,1265.9581179527531
2555.1193980064813,0.060919471038872894,20.85230012841664,9101.2343524343614
846.32930329452529,0.073180196299933428,10.844854872058178,1871.577879038284
3511.9698378809067,0.068315363398108911,28.69205336381842,24935.316692030385
2286.1657503127503,0.068718975086892842,8.0643056153996149,3979.0650757862413
1967.0040078727641,0.038459273664163886,3.868810648039847,2282.5727922351589
1577.4092368245949,0.08086889997873585,22.851632327007479,10011.857561552932
3188.3847062825535,0.059422994523971158,26.550045505618233,15443.645675075737
1872.881791711613,0.048827637566190116,9.0652873492731487,2915.7144230091435
529.4846046488949,0.066341123284695144,6.8605549477188612,834.67381761479351
678.22892039052499,0.042459160100522891,6.3872179112615282,889.51892202941895
4813.2985562926215,0.056146532014608251,16.138356739628858,11911.393546768986
4552.0453844672747,0.076303511963399823,14.584082596156358,13851.498030773373
3528.564955672673,0.089776259805133693,8.5237553557814927,7584.6171392494089
1402.762811151646,0.092895147756567251,2.3100203926933651,1738.5186745881801
4848.9642490038468,0.055326963266478936,14.963248869462141,11096.572155267046
3915.8794294323934,0.056824760326651229,28.820638081432644,20141.166122176019
3612.7619268790786,0.081988336968745287,19.923056821827235,18502.962468117341
2301.8713605045646,0.038300562256978116,15.369690142229935,4147.0208180513882
1433.9836530412792,0.085364412611056179,4.2100701468588673,2054.1178951601269
572.31571455214657,0.054472748186568117,8.3206524259380306,900.49047938805313
4522.751743064824,0.020427105190174155,9.5484445376617391,5496.8086715228237
2333.3038201846944,0.016485323236564934,23.179303025609794,3419.1894312953109
1091.5804874966284,0.085779388993551683,26.424613120673961,10530.900103784013
1599.1874583381973,0.015001112521619012,27.147613753426715,2403.0531394907771
2938.17588781529,0.035255029252029037,29.552489639271869,8328.3289446988038
966.18663640223542,0.04007170364513913,29.488633810031441,3149.5561460376771
4297.4099920526396,0.025569500067243442,28.636974850271461,8937.4082671987489
3816.7456961925295,0.038250403282179032,3.0828420745836471,4294.4268477995738
3625.3684841595905,0.076842331005257711,4.9960125419063504,5322.063922070527
2217.2558948980081,0.01132145592040637,9.8295292678049542,2478.2556115491111
3173.8133194419715,0.084445608206861783,17.034049367869383,13374.962164012906
2962.0800476724044,0.087089322121710236,3.8123587724588996,4128.4724904751911
3284.248347618618,0.04350354158723934,25.528111776262133,9971.2014631000675
513.77717358545647,0.023825160915457132,18.885929193241964,805.73101546994133
2137.4562706359875,0.064075636715057283,16.728567666763944,6243.3074874130907
303.90945192327314,0.020770530027840489,5.7940283776514434,342.77520109941901
2520.5550142981429,0.04284274249704273,8.3444087576057235,3603.7554300049756
1716.3199404306481,0.096258626281087514,5.6490487244854837,2956.3402436141146
808.16852544362985,0.099591802532527349,25.706061576049159,10455.501897786262
606.67454184050303,0.079489440221912705,17.942607941775329,2525.616155161772
2979.4584036707888,0.037986535892868961,22.318753398069369,6955.645745596953
935.90554583074186,0.07188985442494833,9.5849530243907459,1864.1779108111136
4633.0885800463066,0.073486572893561142,11.766326475560037,10999.950071774951
2947.1995845319352,0.044905752564728486,12.740793968369481,5222.5739149917563
1799.6620422207016,0.06767997711275435,23.040434180577012,8558.9280196445307
2995.4859082589419,0.010965488047810862,23.398236642562473,3871.6452367292736
211.73896804551774,0.028815189274201736,6.9975922979069196,259.04225101944024
4796.9401448830822,0.057257947267053515,28.304626845404872,24255.492247078244
2463.2868410202113,0.024737617383246632,4.4990047858669051,2753.2753281141163
3935.4026135264025,0.02493161810888803,26.987540390285279,7712.6068507146392
505.376999619949,0.08526738614952141,3.9114737238444697,705.44289476031929
2484.6258211069858,0.099021970241524496,8.6716545233880211,5863.8500288227042
2504.4642723371526,0.060037248522560364,25.547877545970753,11610.375311714773
4695.349629377416,0.085516275779354209,6.2052700980365358,7982.2806576503162
2901.4674566427693,0.09912894978936454,12.993470007989124,10519.657655753253
2420.0980651790737,0.022743629971189724,14.045919698379659,3330.9690323775312
1408.1807491502786,0.050342105192891604,8.1125102176730799,2118.4813025083217
1724.6880869785057,0.045331544425772793,21.59711083874361,4590.9023926058089
2651.2947721105352,0.017204435528156654,25.688704832663912,4124.7597679581304
2250.6661554947286,0.07797971555152701,26.362679055811583,17583.842760924734
205.89919141361909,0.049040112459033378,10.840342226360267,350.37299562711678
4148.8304285523536,0.052239424077136123,16.394661434346617,9769.5864963597614
4491.1877820148566,0.023560567643191619,8.203785712103894,5448.8417022742624
787.22053609319278,0.026283398700778136,8.0990985449542165,973.96977281337024
2814.7771033413419,0.091639325994059356,5.6763678227057994,4735.3782062972477
632.02113156367341,0.0140184180076851,28.260551313417928,939.25879761217914
3393.9764558950774,0.030956705644933566,26.751676029561818,7769.0352262562883
1478.0455408111409,0.036285339728307553,23.543402686503075,3472.9382700097781
3331.1709099903187,0.054117778816142784,16.012184117344141,7923.7747745794213
3662.273610005725,0.062780065571331645,15.227629549844284,9526.484301971248
3866.3727103965193,0.054396097826559998,16.362624319292443,9415.7111836432614
627.93063518389317,0.017570380110119382,16.560472393735587,840.00135220170557
4588.4580411742791,0.031930070865014225,13.60232945623302,7084.2029767688246
1228.048555384916,0.085922954628628714,4.8208901538699562,1858.280309226913
283.32152526328093,0.067382983043061326,4.6442517331875433,387.42640965545002
2818.7771000182684,0.068423414512084696,28.615241759524814,19970.49005518599
1917.5191909259499,0.070318292981621955,14.978892028004166,5497.6590847416319
4165.9697413488248,0.078661271713557621,28.64296022225048,39648.009945715465
4060.4322131150789,0.015229763354930261,5.7437294535931898,4431.6193753008065
1653.9805748313051,0.042994754643935124,17.078080009158072,3446.8222235695821
4769.2070358417504,0.058557469173551091,7.023800347194638,7195.645299474254
1525.4974068865813,0.040461083496759344,8.3423535776714459,2137.9794269609988
2623.7799332354011,0.086003098595846789,1.8715827840741848,3081.9974803694831
1354.2289437812535,0.05343152577285646,4.449646011466128,1717.6955959345296
4686.61349323992,0.079176483051344129,27.588603821246675,41640.734164854803
906.57830615188891,0.086681396519305218,10.32445675298762,2218.5647107192294
320.06203502241203,0.05543123346131483,18.635747145523155,899.21061787077474
2231.9755940148857,0.091859701948421496,14.485409827688917,8444.476333262448
4962.6402638736017,0.062841154648328262,12.613086112113072,10963.360015985832
4469.2186046490788,0.086524686895034966,16.424696649035976,18510.818027907695
3768.1792953390514,0.040653171603237191,6.4299293938449038,4893.8972138408953
4464.8832053047718,0.054893526267833677,29.669513057067718,22757.784222798891
4477.8885345195295,0.057826993690411999,24.730928192412026,18713.90545250088
2642.4059658936003,0.019448174430646354,22.506824349213943,4093.5251703401555
1648.0523539708856,0.045869725603138664,14.594019613404623,3218.8297901085234
3882.8609173438413,0.092560390529650857,5.4334365416637436,6420.4823030879916
3342.1401895220292,0.066774901632826816,27.699309889933467,21247.305137789426
1930.9228714811793,0.025975592419327079,10.900224954070101,2562.8959793855474
562.88667350142487,0.040497007204864453,2.4530940012110793,621.6773839837299
3759.2690956102274,0.027244270869642984,10.929706627508232,5063.188569570375
1386.0565280220369,0.01223408186187153,24.039253884380646,1859.9709789057399
4690.3844376155184,0.093471441265362401,19.058553604658037,27853.120940777932
1280.7558175278552,0.05033865954311844,22.774318957600929,4030.4542004817627
701.5138688162815,0.037678156517870758,24.015426132008944,1733.846542383717
4172.4520934120401,0.063862947240196297,7.1466837213357355,6585.7760565246335
851.09315146002086,0.010658301066371407,27.789716166702227,1144.4881039218412
978.41470997292151,0.035021989594073245,13.701698484690805,1580.9707889634815
3036.9756784521333,0.073273011912900338,19.531395828660774,12704.882607311039
4385.3540001035763,0.067039279576233665,1.066954405015518,4710.5195368212917
1062.5298620014089,0.098362535278828198,29.807686453924163,19937.698512572442
1620.5859972104645,0.065832193869223968,9.1459951929604983,2959.110567355438
3909.28370738177,0.05297552862649596,2.7998300896645016,4534.3268639921507
4861.9494876987401,0.078528930686560694,14.289599204558904,14933.19268228173
2553.6318123914775,0.091299508476764782,4.7418716582792104,3937.110732654719
805.09776250112884,0.07486263520465164,5.4174745945696952,1207.7690041136752
168.28780977018755,0.096689010119444169,19.336201577876096,1091.4625415292098
1225.3145469943909,0.080380465366435949,12.394894355536765,3318.4737406633649
745.92886715395309,0.088012129443573381,27.733721054494858,8565.810972238176
3420.5275007030018,0.02026936640652735,10.255538343634031,4210.8648053029983
696.97927267980253,0.075917215269440896,22.059223723133133,3719.8198120705424
2581.0166649411017,0.04960798295746318,14.371883474492321,5265.3284534534641
3501.8859346501436,0.05977934221701478,20.138587732749084,11671.770979730227
2947.4713851824217,0.068869216853412116,18.391165344763721,10459.731609210874
1078.9006931342824,0.097283360503501254,14.710735210010947,4513.4074605284877
4040.2101782930872,0.098612027328846219,28.551771744108677,67480.9145484037
3605.4949351174282,0.035940542093911475,10.938695639893719,5342.0084885427796
3721.0216191861546,0.07603781476941246,6.1398295362289046,5934.9433348185403
742.18298263083489,0.077498518414174183,20.664727765515021,3681.5222677484644
706.39363788668857,0.041184357518174397,25.534219277929353,2021.8800159959603
4645.0564999318876,0.021148279737779892,2.1673584582577892,4862.9217420220921
2048.1331497422088,0.013685226425714779,14.039347964257736,2481.9892990397138
1574.6485897266048,0.079960881477626075,26.882143000932462,13511.645998424381
2494.0618222225135,0.054072976763521539,22.738939948763157,8529.0229044158768
3348.0346425415537,0.098698615254543362,29.76242377843122,63173.411805778422
4782.5539595301525,0.051847611057428779,16.411000536320067,11199.239540683864
1503.5865117220696,0.098012528116645625,20.139875845233387,10824.514354522691
4631.5613036289333,0.047041840197465393,9.7719281529999158,7334.4579405008426
221.81150779265596,0.081431393550397538,28.478532390313777,2254.9307366931057
2820.4704074014408,0.017633734508064887,11.623729168139553,3462.0934045121608
3206.4780472373172,0.059991553912398757,22.41681066791223,12304.837269133022
618.89727837869111,0.082185380828715182,12.691065919453376,1756.2908576159684
787.66402561317193,0.093223150049789982,17.292748971826981,3948.7571692060392
2153.6601646498889,0.084032478155568843,21.87369351562484,13534.872045118544
4834.5363695015903,0.013327365448105682,15.759090400789274,5964.4234221743991
3020.6085108484267,0.043543210717606085,27.305503480375748,9918.7568563563818
4671.8137858410346,0.014382862508246615,13.159728649906496,5645.2921784496784
4041.3684865035566,0.01983540620031022,19.765082146156431,5981.2633120702149
2390.1698476209285,0.070777506580073576,10.928510565701568,5180.2698931711775
3945.3409013357186,0.074193237668052844,12.836543378699378,10225.862779847872
187.4002414872399,0.079634861447646366,13.761453138773019,560.67312591039763
634.80558415210123,0.087891089325009664,4.6484035310562719,955.15347587510905
4164.2002129254079,0.076548832162885896,3.6599866927111941,5510.701552320751
4004.4037327932924,0.082078443289596889,20.357207771255979,21290.960912151058
1239.9396356355251,0.014406733884095132,20.010014411948514,1654.2399359585845
2700.7709939353622,0.031108163539716877,20.224381712092761,5066.6541021717903
3069.4775214300535,0.065970799603772126,1.5732269149380587,3405.1684038576973
4351.9208735024549,0.087231277416234085,10.469858437481617,10847.302739209703
3055.2250709597556,0.010405011244569322,6.7364855705167113,3277.059318448411
2121.6006894410339,0.056316640790471488,23.566391253776359,7999.2743949798423
1933.5018126951952,0.070955865942795751,25.958281640487773,12197.428145530141
2186.8222232301982,0.012664656021575189,8.1537309395582724,2424.7141667769588
3294.4620253418734,0.046122000179804917,20.367625606591606,8428.6660116735511
4350.7040955863922,0.090607139324532723,4.7515213002899586,6691.6430742402981
2324.0947221738688,0.070445152797027288,8.9794232424496876,4374.9165211738637
1314.4138584616549,0.031389252702453761,5.0209803907691661,1538.788861673665
1259.6455786881477,0.086750301666872143,9.2221022313776473,2803.4492813101797
3755.4699731928872,0.041322828106856294,20.56735987312906,8785.6078701151528
4101.186940777161,0.086801020402965348,27.399480395372322,44237.784922365041
615.86259128521226,0.036904928600701499,6.8731498298013927,793.67731652820112
426.13839908037295,0.063128822579483407,16.720292013570855,1224.5105865672192
3012.7249524066137,0.045724606097305075,21.340341936059538,7993.4599255854228
816.24889654422157,0.034734254567956035,28.634751586081407,2206.8602429590146
4140.8545332360718,0.089790180595468227,18.691754003728043,22181.046061205427
1620.6399022279647,0.02688343137455422,8.398100999794039,2031.1270672614085
804.97247155859895,0.017633043211218679,19.138866550504151,1128.0937506818925
4612.7553151885058,0.040773424469109434,10.294243688662469,7018.5519948911351
911.10544140286299,0.074587523287741084,29.307723330059524,8108.3455854529557
1495.1284034558842,0.082668844537865355,12.590607919745469,4233.6440532496899
852.70563644108734,0.099886903306008842,20.87740390206941,6862.2703493551726
665.90131196023935,0.036672585131004846,1.6735998880559959,708.05141682478813
203.62528004855616,0.046714775601815403,12.601781937907905,366.85653456972608
371.43750490487457,0.022313915022666365,26.378120786352838,669.13094406635707
955.74320758567819,0.061738473666073032,18.696595888564129,3031.4264356530998
361.5714698731594,0.099782203353662557,13.874343705483314,1443.5668523922268
2996.6046989437591,0.073079290910859268,28.14218748363605,23431.727655584407
3435.5011813175815,0.063569155637203459,25.765546908269645,17673.332779127824
2028.7892384769384,0.045313218362961469,10.34425454086521,3241.9358815479281
1658.1563750650421,0.092376888425699938,16.791903659198848,7821.6081447676206
2572.1785614089276,0.054722493651731458,15.204903426681419,5910.9316602810968
4387.5242169495823,0.022093022198175535,19.333872503331008,6725.5168846291008
4270.5449714288097,0.042884061687922019,10.689226741803912,6754.0269086270573
313.02780386268051,0.016045000196299022,8.0819450222107587,356.36904112561115
989.34220702296795,0.028178113391990341,27.467483222410547,2145.273098220357
1260.0498684115405,0.011590190289992098,27.792360485456683,1738.9301102065988
1321.999121577838,0.050795192485014712,25.45636368709739,4817.2632214207188
2899.0399935395862,0.067108623845661755,29.367928492172279,20805.573588228679
2139.6858859456424,0.040896321614101699,22.604754247610966,5393.0459450758071
341.34518764521056,0.047834359435474948,23.17534962829799,1034.2918306516378
1930.7092784519007,0.096328834556011836,23.115112666916581,17895.32134000173
2666.3894487164225,0.077676680941742404,14.937621297326888,8508.1977033698731
598.19232422820824,0.05867709732504562,14.237113640913877,1379.2633308595114
4183.9469135639429,0.035608678760064273,7.966562008321092,5556.3075953623311
354.61314567901081,0.090729711889569575,19.699756636419423,2118.3244655156491
4631.7251581885039,0.031158740519259355,9.3902839469677009,6206.0140127808436
585.65439374138987,0.039280845746500939,8.4764438813682776,817.04300273693059
4233.5172628289884,0.091815833298065364,17.992879848785588,22088.661189555016
4523.0004052453241,0.057658784975656519,12.889489258526252,9510.2281774833409
4899.8963348743046,0.076808615447617898,7.3468416550443338,8615.0854112704619
4029.9268133406085,0.063167031474738955,24.665624485832101,19140.423143148728
3919.4399497795116,0.068809528810854573,25.956527659536903,23382.905272120395
3248.1680523781833,0.036944496236334307,5.863286070655648,4033.7937543680182
3917.082137432832,0.031723485546399664,1.2177039511999963,4071.3589482136922
759.3058212244207,0.039024311245179875,10.747769087351838,1154.9691455771645
2726.7333761434229,0.023989740767508025,24.127814234741823,4864.3073723879406
2619.692063933031,0.088688292876172678,25.336042120795408,24780.749005321421
4302.1035062005321,0.035492223992510272,5.0115430333654274,5139.5981653478557
2367.7168914082276,0.060534045497294624,23.455741134308486,9794.2654366485967
1986.9385308917319,0.081277698262723672,4.3554208519734541,2830.8969623630801
3233.8600290618397,0.080544169843814226,12.311815114539348,8717.4032996167534
1405.6702557541457,0.049454763272577369,29.959675935345558,6185.2221361201091
784.86521367438866,0.052863157772805314,6.5851338736963845,1111.6747840339424
2441.5986427163543,0.09952315740415224,5.4649438947511664,4206.1236597751022
2142.7579061149363,0.070713772928112165,13.261209643857011,5473.0930190274476
1239.5927085914811,0.083317459880609443,18.970387253125981,6021.5659117726373
1900.8078695641273,0.091229857229730871,28.054122689984343,24573.106126625258
1895.3230041486124,0.08088308526064053,29.443813220457994,20509.654568807651
1704.7282656214727,0.026666141045821087,3.0195784611504441,1847.6715563497869
1959.3739906619519,0.060595366036381507,5.0019280030892546,2653.0732577315571
3460.1423927341325,0.019170474158309039,23.931401242983821,5474.4184522453561
1554.694725399298,0.068762991390759864,8.8483324158549532,2856.8425572752631
4749.4038409051682,0.095981448536902991,26.660622725684458,61371.422247700531
4590.1052957370721,0.056145885787010026,20.240144459643517,14300.633016879872
2456.4610986703851,0.048967524358099056,4.2434992690396385,3023.8032405412268
1708.9699045229752,0.013225847627634686,25.143349262796207,2383.1732553248503
2723.6304701670156,0.096379707009629834,6.1143350202341997,4909.9489265777593
4257.9463949907604,0.019270241571714294,13.28136644570996,5499.857137809744
3297.6779687445,0.013697118397436224,17.01336292822057,4163.0693274994346
4041.5199569406795,0.032145995035444463,15.522218323328071,6656.5278272496125
2710.339152722127,0.01589773905265442,20.898724552839361,3778.4589644388393
3201.2963834113416,0.050960605817058614,19.927915311208402,8838.2994171081064
1511.9625094940625,0.056447902113140123,29.769218160313592,8115.8455773331598
3700.9764953204249,0.038131295412572555,29.983235367501447,11610.342639344624
1091.7825063160199,0.014586443431739746,15.977322676433587,1378.3181180623008
3504.5108312106413,0.020044033142430404,3.7607735218650555,3778.8964279381848
4317.5234347968808,0.044605394019093532,22.107455670092833,11574.376469674778
747.30390277756521,0.015447560574388251,29.323258268281087,1175.4951496438305
3110.4607286554069,0.07283707530489221,10.23146524124159,6553.5105226966143
565.96916632667956,0.028631848737233082,14.37505768928964,854.1647386736048
3656.0065785299917,0.037186441190527469,13.318530819648222,5999.2845235247123
514.01677223524916,0.045471319946028779,2.4911554821509512,575.66852850018847
4686.1051312330674,0.047494866976223314,20.495668505479898,12404.270695791985
773.29885718523064,0.010149463690732049,11.246793156985566,866.80541135764747
4798.5132049544936,0.02008633338988278,23.836452364313566,7745.3529950681723
4024.3324628169735,0.087648810736679031,25.131482183177596,36419.471931128784
3009.0418218851351,0.010110975626071732,24.815692811337517,3867.2070795941477
3934.8581126847798,0.055735062023158768,13.083313943156524,8158.6126614475943
3996.0627110171208,0.054055180585648739,10.324824784986086,6982.5894012994822
4735.5326078049184,0.039978474490957407,22.715802610344589,11742.765380698094
1341.5784338120172,0.048819431813180471,24.240293581438966,4380.856337187688
2991.3718872557151,0.080252302377392587,15.246465945349618,10168.514195433912
565.74106806556597,0.085708333559346081,26.897899566552788,5673.2115352622077
3119.2119301181942,0.033431368907372506,5.1733521862781897,3708.1482530273843
939.32739005466522,0.039024139687095685,26.492994610109843,2641.3103007175055
2868.2579962149653,0.031823456772549948,3.786761756184557,3235.5946367546876
2904.9095187658636,0.05318770604959587,5.4522401395838029,3882.1704398601023
2383.327249608014,0.071493252189293172,16.48136038494485,7743.1111936963725
2660.8957000143018,0.030542758791707848,2.9580359254350355,2912.4928769588528
3843.2246110322808,0.039766216784938004,2.5314059406032001,4250.2431542915992
4016.2991109091263,0.093734615583023553,1.0150435808054601,4417.1980921232598
2511.5507563196029,0.014371236086226227,13.65318313113363,3056.0202930360429
3038.0078634608003,0.051469264471560965,23.464092557474665,10164.299969535081
4663.0575548814986,0.074040223743710012,2.0103121581175545,5411.4404947455687
686.69458365550179,0.023540861040172667,19.915470587509805,1097.4196755964176
673.80747291054149,0.014263661800493366,24.870692205069407,960.72822438556773
529.77415836276521,0.02243848344746777,5.8720246087582622,604.38422296301621
3323.5300966985865,0.092694087417761459,5.2590483098207228,5411.4126872025154
2151.1806738728596,0.010833380363901107,25.963228234995547,2849.9070194516735
3894.1749390950317,0.026948977733021663,24.870613688552748,7611.950493999906
3389.0339252121039,0.012815516161148011,16.629311221661418,4194.0133251776724
1734.825015808367,0.019956652080598297,24.756796499525429,2843.3113101142462
4501.9960820715251,0.065813435796546665,3.6899262453103483,5739.4741593167219
3836.4075206461962,0.031747501786517723,12.439964020223877,5694.3483599507745
1425.621210459861,0.061229084538760921,22.396129127084812,5617.5865914995884
1884.5408870830647,0.063117584448951353,8.4661068203949377,3215.6980024452482
1640.7559030008881,0.086449179978080118,22.817538518573031,11795.458047666667
872.2970782624983,0.010426725362068652,15.621179527333602,1026.6001546125162
824.1385254567391,0.086803251340813015,22.757713650498758,5941.8877633487764
4687.0245705411462,0.065720717778427667,14.475709497862558,12135.705556381045
2245.729782273891,0.024646913749446185,11.669225866432711,2994.091785114334
1978.2671316093081,0.079564364932175557,7.356487277880337,3552.0876954084506
3675.459972519152,0.086994238761152726,7.0430009016154358,6782.723988314182
2809.6660197392098,0.032883713537874157,22.793233506570484,5945.2452552482964
4687.0859355084649,0.092691431281241285,4.4484000929848548,7079.0493434565942
3923.4773201560215,0.050901168726879213,3.4934881532174087,4687.0386353208805
2448.9108642102478,0.064308200889998932,6.1124495856417749,3628.1541356882008
1944.1614200560484,0.098618458025587927,6.0850488321637348,3542.8407264361758
4934.4945701291781,0.042538247077527944,24.870121061400091,14213.349161430175
3617.0251564178529,0.083184341123810165,12.556692080752159,10279.710163610702
4760.8538340188215,0.03865592060456137,29.72126526345399,15019.207761061298
680.54502836350264,0.081929217001734195,4.9791264759277594,1023.3429230781212
4267.6150280348347,0.064066052697637835,19.952654945115658,15322.816206771504
3221.6620315569171,0.02947201257028613,14.013155708836267,4869.0229294428391
697.41622384205164,0.047262348441031284,12.394627124215145,1252.8567005049485
2982.4641998491811,0.038587207092720552,26.377441772568385,8253.040515381741
3461.8721890166989,0.017029755377232749,29.292273729023588,5701.0467245656828
160.28316085415389,0.012685129308972774,26.312909804451184,223.79370546453913
2326.1580130245579,0.04118307898664629,6.576719692018858,3049.7741896894154
4144.4576048619738,0.011713073303573792,7.403139715059087,4519.8799913413022
1547.2592241860402,0.024893898182359757,20.026142493756836,2547.24880186872
2346.8856008129005,0.0752664988765782,9.3834238675075596,4755.7130130929481
2267.3392226326769,0.073728211211522912,22.307028792636817,11743.082287152742


==> anc/competitors/data/v5/continuous_compounding__s42_holdout.csv <==
x0,x1,x2,y
1851.301560944833,0.015413362272544754,27.041052580937169,2808.5897185292865
1923.8224283173295,0.073996781639917186,1.9781131745414755,2227.0727692384294
2922.4179454755713,0.092348425133442241,7.8066889281875929,6009.5313381691358
3760.7502721914507,0.033955546695172048,26.160354985989581,9142.2601242464389
1004.5760214555833,0.030666232388439012,2.885682289111045,1097.5260341179778
2964.5676663349418,0.056022891109453167,11.345208462204868,5597.5140959414566
2720.3844889244197,0.033458095536614475,28.407976834849535,7037.4791409990548
3052.2116259764598,0.065153604613638075,3.3070146433518239,3786.0769431023923
1394.4019320050402,0.068246267941487096,11.632061048565957,3084.2556745046854
171.85742333669521,0.058051220416182506,5.8935917420267012,241.9655576404777
1235.1289568663583,0.084907803193377748,13.102663333858787,3757.2741816346606
4457.9369063434988,0.079967637424233171,16.219121202574335,16308.572431729053
4488.641110089281,0.037869689997359283,13.308789342584385,7430.1773991195496
435.87566164360396,0.010380343655944722,9.3130169372531917,480.11676716426939
2079.8279038909345,0.06884167854891704,6.6703682668372748,3291.9645025221962
4261.8999379907991,0.013456916723472833,13.851083915095606,5135.1442702799923
4898.4103814693499,0.060304975487895277,22.379693639199015,18887.826554066
2830.4063117530181,0.02387207580323689,17.573841235309111,4305.7198848146954
1653.8788714027874,0.019114986250891211,12.751661812778305,2110.3866991011964
3039.99740122809,0.06421869236618527,21.443152541570583,12048.110913547354
4330.9807199223633,0.021590398972138249,6.3021501356282332,4962.253371735067
922.65522025801681,0.094629538970232407,25.040755599070327,9866.0098483978927
1050.4993277980802,0.019259450972735105,29.554353177970857,1856.0790359407665
2620.2826494575406,0.030005972483404232,25.428525545033157,5619.764905248835
593.16126098250277,0.037728192158879598,13.683097888500008,993.96783745020173
3943.0169761356706,0.012102786723475768,17.399049328044242,4867.2210282846363
2275.908139048126,0.048403752457606579,1.4007965668135516,2435.5752355817126
4079.3961149561737,0.025117792265706256,9.1686096562750556,5135.8440361474923
4544.9046942130299,0.019597752788396702,22.723523942147541,7094.6200880123743
3428.7861984725191,0.095968899305258329,7.1935725835648148,6838.4805385431964
1405.7645204942805,0.08057911110746542,24.167105929146125,9854.6676033560288
2578.3186466885768,0.035177481575808987,20.668690896184277,5334.5791256797156
1708.1726818945867,0.026284169157380917,24.079110145424011,3216.5958030148222
3461.3460653492443,0.073626204561853731,24.131187624971759,20457.412904834255
3635.6101567458613,0.070052818845077219,15.484056872718961,10756.161832069631
4275.1153427240215,0.093106518266440647,17.98955951136659,22822.715504118805
2068.179672274624,0.093388250612424603,17.285191674563176,10390.611385258902
3897.9221034216052,0.076920368083077187,24.805935820774263,26272.567425239828
1135.4293571068019,0.046384645773274349,19.620397377622524,2821.0130270478153
2247.3305926750149,0.051116034870591534,14.111009885451185,4622.9913872905854
1133.5911513737192,0.011632640330698905,6.7996975007742382,1226.8980077100591
4092.6515671414109,0.044405963765653214,13.474811619406129,7445.0922836160689
4033.5878047451179,0.022540637673902731,22.135170817337929,6643.2222159885396
3619.4057200453171,0.010605941692338694,4.893328708414022,3812.2066914756106
1689.9928289882198,0.080680044786809665,23.097539773934944,10894.246753947466
3763.0813940736562,0.041561617248727721,19.784240931613294,8563.450379331498
3728.3051448822225,0.058103732725204305,1.122014052061155,3979.4632573376211
4072.5585027131333,0.057976385777411384,6.5624830011326702,5958.0334753449761
1474.4753573490616,0.093797042961987334,8.414118356439845,3246.3187353893304
1812.7518815497497,0.090842103981452232,27.878723036533533,22814.765230244611
4758.5361610836635,0.032557740698706802,26.552957948610484,11295.951773932764
1583.5182030705291,0.088061988771335073,10.17550297952944,3879.5691805230517
1451.6572201748327,0.092382259262081559,8.0693687381612733,3059.2577742966446
740.51538719242626,0.032910527973722251,28.729565716159293,1906.1706040037186
3378.4367570917802,0.061676567080371558,19.080741377633334,10959.950116867047
308.31019743229336,0.015311466011838011,29.110760115348128,481.46561900790834
4766.2465815429541,0.039673602241255677,13.759759085816244,8227.303546418736
4781.2961589917786,0.050915929302406682,26.360687665670024,18299.808261199461
4654.6595999651818,0.035245792423935218,22.073853842411186,10133.829201469131
1063.9701274335648,0.043191004453838951,26.722670620726468,3374.2946186641111
468.80101488397122,0.031664595751599973,3.1702159113229662,518.30403404671324
1117.2397214461353,0.048763365971699418,5.0499252948015423,1429.1965942675297
155.28165551608362,0.010296169735116982,8.8065697715493521,170.01973821295948
1960.0809992867698,0.033789005087555023,1.5218157299065693,2063.5059176825798
3772.1755632411841,0.015724166913533375,3.1787113502796078,3965.510091400969
3314.9143912751433,0.091587841732110778,21.235950801275145,23182.245364288745
281.10957499512392,0.023898299693832874,21.986024395636914,475.4078846138184
4768.904268942495,0.031001149093351728,26.493649461741498,10842.245700442236
488.98621998423931,0.069695687478759552,8.3367764290909054,874.25463154852571
3724.0901759772237,0.075594949655507407,4.2924842148370921,5151.6275921444312
1816.7625234638272,0.029113312588943403,1.8411824856545449,1916.8035961571088
2785.1528003360304,0.069587895084316204,22.200532558254263,13055.259348944792
173.41799306567924,0.062288409892989893,5.6488599017810888,246.54963350893306
4417.969027664898,0.073303383014975562,27.28028722735937,32636.047789082109
4946.2048955682794,0.019570053397473589,15.725064106993003,6728.5585571410375
3869.5556397276919,0.040786518364779853,8.5494473586545734,5484.0389841165997
2716.0054116834513,0.033763660701587116,23.373446468314299,5979.4902281314535
1794.5269058128692,0.038308693719618273,9.5044869320800558,2582.727223024795
1158.0312417054477,0.059307220175617924,11.570352226735588,2300.0406227114386
4356.8056756372562,0.045621439947925425,10.804673042949148,7132.5148636080166
1266.2440853152775,0.021715969349932682,21.537720628283299,2021.3540054222824
425.09743142277421,0.060798291033058317,14.380095467614597,1019.0270947117605
4329.4074584213422,0.085499986681978266,16.86241828361716,18304.871483298037
257.16171010198093,0.094388901832158825,14.097886684089882,973.0049324259229
737.51056183871742,0.035674211319983815,26.293416545990485,1884.23523641476
4754.1026443222072,0.012563744662501217,22.113837854321847,6276.6761956744203
3256.2495707597113,0.05920314930174618,14.314517250576934,7599.1818992863737
3050.1613041630344,0.044514024752255521,17.738385836041815,6718.0734335978841
4399.0919156296995,0.019394921720706504,29.383669721988696,7777.944583537469
3173.7693653781812,0.096780766013415453,21.968246524633791,26602.991779530068
2203.8358046522949,0.056688852385647269,22.058566011650257,7695.795818816483
4801.3311291531918,0.098568925981562042,14.922858254640454,20901.549788402328
2575.0328252219606,0.088750010763413545,9.5075109902811938,5987.3803809868778
2556.8323026556559,0.064607813589843494,1.8355015305987692,2878.7519549811982
1187.2092687301383,0.021471952033134997,10.470521174486059,1486.5053002497064
2581.8100527485867,0.056922000051363913,8.7835195114986711,4256.5808552126446
1493.3276220547411,0.057464707855524579,16.770478695752367,3914.6173769361399
1210.973130720628,0.033560066426732045,23.164105653970353,2634.8156068213602
3506.3201021767609,0.037600689086393191,4.9259638249601023,4219.7957137527965
2613.1723034484953,0.078060800392091442,16.174122944127305,9236.1941093599671
2020.4159322488306,0.048501674911734988,8.9084018795939421,3112.3429703289989
3066.6436491019927,0.083764309962809216,11.280188277983971,7888.9328875688443
151.04391313144203,0.034591786624695822,26.954380226174838,383.74212570719004
1632.5248111833669,0.012918955588429358,5.8534560257896917,1760.7649032627583
4176.7801961617843,0.0493426682587354,27.815098884258514,16477.764376984538
4842.5801234353967,0.010299842234093878,13.471180223818751,5563.3402544094306
3075.1349960829693,0.018826130810119933,29.632707974772632,5372.0954042913618
3163.891767072329,0.097563507460022528,14.400628326135021,12894.213577109129
4105.3545430862196,0.027692938399344509,17.881839702361791,6736.1786153241246
4637.9118277279194,0.096586788357170356,12.756515085961469,15900.889492663837
3076.7218261775033,0.030587860410217625,10.798263457449556,4280.8879940979068
376.69959644696638,0.046137396743610629,20.152311291693625,954.53396325317146
1655.7397746520651,0.053851200656566615,10.884249576617965,2975.397997289137
4280.470531754303,0.070832114284227102,5.7392776653868882,6427.5157616794495
1353.5410968977735,0.047354160589562724,3.3731749394489916,1587.9725246492649
2735.2233278986105,0.09506067228929295,8.0962888220648423,5905.3088212906259
2863.8858497126248,0.08177883648285636,16.859348289697287,11369.306116764057
3703.7622647174571,0.089840701830423517,24.077044465844878,32215.50003079712
4717.3432772374381,0.038269600501424576,12.699672839433541,7669.54416107222
3055.944673724915,0.053391931449629428,21.514854060152672,9638.9133584971642
2430.3585343409245,0.060866401726975994,21.022473595581801,8737.2991015708994
245.4359453721292,0.045861816978212906,24.769609335538913,764.34196575336148
820.19734110663921,0.063057611275400702,15.200253541365141,2138.8779547237468
4109.6625566803186,0.087359828768705558,23.40026682301777,31740.206623076956
3399.3590879332178,0.053754805449021809,14.953080149453315,7594.2153900963376
4177.9241758177604,0.01673020381387684,9.8844089982228969,4929.2295189371061
4759.0888118063676,0.05276664170336702,8.0800789261756627,7289.353459908124
182.83831123306231,0.056256771940359926,6.6157275974489949,265.27889214875734
1020.17754043765,0.036322799241050495,5.6190100173446211,1251.1646583366755
4383.4012483404567,0.019216921082886428,10.216471151342125,5334.2808843923658
4027.4099148926407,0.06198212798116437,19.017485630587416,13090.250239101801
1265.1428257798614,0.028580836878558724,3.9647893050368372,1416.9434022358923
3598.2746482634584,0.080752861837738596,16.487119905814431,13624.049573779883
2310.8710678461161,0.064433816357242782,5.5744277511393729,3309.5300257048139
2553.9869919427347,0.030617198682701456,14.355819892489508,3963.7504257813193
2012.1776022160332,0.0661009906420858,19.220594745113221,7168.6537337066156
3608.592435123589,0.094678462323934634,28.702201878663427,54641.743757625336
2637.7084673793247,0.035006858611926039,15.935500021343977,4607.8544273188072
3858.2824555353914,0.099441574236002278,29.454090071382652,72181.45876673673
2273.2150813088438,0.027093003836915784,26.376307779602616,4645.0798966631201
1105.8589349228473,0.09516366052758081,15.791484974853779,4969.8907852148141
3826.0054868860307,0.034308011284420077,10.015287605311681,5394.7480949437386
1338.3415217130841,0.082566887559396313,28.446405417745979,14015.47862087391
2722.8672241029371,0.048567793047767108,8.6737690794738764,4149.3482479031527
4160.926033433705,0.055131861751045945,7.135808882738643,6166.6027746588461
4244.3576958513686,0.029313152168565802,10.739209705525258,5814.7081072054261
313.72159045260247,0.098752225043731268,26.154631752616112,4151.9526421949731
4779.0819590903311,0.069325230771640212,16.967973411121143,15495.615946290971
727.96069406064794,0.023628725832806962,15.953523995078466,1061.2561149246314
3098.9797504115122,0.06962765839942589,1.8461009693265413,3524.0561171172658
2151.0464308407786,0.099324523036373361,9.6184155888922351,5591.7873489705471
2270.5774215672491,0.045952574517948049,9.0574454307036749,3442.6692180329023
3327.6007002931233,0.09944571181257035,10.567816468122883,9517.9126456783288
678.79350089555714,0.019517868332352403,18.737885648317501,978.51933240187725
767.89706488273657,0.064146517738275038,8.6524993468209672,1337.6684260963621
3126.2044626480692,0.090715471351618657,15.208001838064813,12421.398763622961
1842.6905472083795,0.010554787290261707,9.1848936868957445,2030.2752127243075
4858.2960299676834,0.033524148184849029,1.3796998007235173,5088.285952864012
438.9391282815136,0.040060387787308124,21.777656157776992,1050.2485130988093
316.74950142003138,0.078421313183923438,1.6383865986515544,360.17703473259041
768.45971477835087,0.050577379272953679,12.227580195545048,1426.2830907832972
2552.6263693556152,0.048038909074095693,11.380010775770678,4409.697446297082
996.25301249854442,0.033032999990647197,17.472734690377688,1774.3298810109475
3677.6562488023319,0.096580459465085255,8.9818512689813623,8756.0683243257026
1874.84063696608,0.086066727059916873,15.021741616583444,6830.4857961662328
3965.3605210304531,0.04981410403024638,16.88129222685702,9193.7437353645091
4811.4657233131447,0.073138764035773962,10.956528250466635,10722.546737693905
1787.560157547163,0.06657199212627414,1.3690666859500111,1958.1362856950693
2103.5132134299265,0.013033025229329162,19.293694411568175,2704.8977513184368
3309.0670166303694,0.018961031976595065,13.135330317480037,4244.9315710613801
1575.8778705751392,0.074012595468508066,4.8138115084933908,2250.3711968405719
616.13563545705995,0.081835112452333117,26.124627161422627,5225.8823231759434
3661.9485190208188,0.06408523693872728,24.872574228088627,18028.61469044472
2043.6840386192559,0.098977196966008346,23.244655549748824,20398.164702012189
3468.0411980940485,0.086088524163406746,3.0579905939768559,4512.4842596437948
2869.4152655856124,0.020323708623784575,1.5392431623271441,2960.5983652596728
4996.469296230789,0.026846073232407133,26.225708281521065,10102.559497560016
2509.768127026633,0.033710738353160581,14.210004223349065,4052.0385638372031
1240.9670776626535,0.093157803437966077,23.996507646680964,11604.035430324187
2288.6332898252331,0.047029436267538048,17.774673092068003,5279.797148258549
2828.3945168347209,0.024164603407512711,21.251648496519348,4726.7927161360103
1533.3612156586239,0.020617730680999674,22.84890927608344,2456.0511990729478
3739.9024574066166,0.087423006659561819,21.358993947183823,24199.379691832066
3007.6091897597453,0.063251510163369745,18.48964377135351,9685.6302049698152
3252.8032235772152,0.093812048138618528,3.9674728578508018,4719.5521406352937
636.40358792049199,0.024704768105293318,24.738867220062886,1172.6259471290452
4759.2221114838858,0.032687145073208357,9.3574616150697381,6462.0909265227783
2303.8894604388156,0.079700990621956416,17.034109086421086,8955.1978851211825
333.44586732697536,0.032383884532840142,13.688590920015127,519.44985641091898
476.79376276595991,0.054682460439099141,20.348139596172228,1450.6548768965256
4201.9299339401923,0.066319299330771062,4.0649924374931441,5502.1084761126831
1023.4292662256893,0.068896702126740123,28.842229076353561,7465.5079985016455
4145.5061209443702,0.042676966171442315,4.0624659484717682,4930.2939299458112
4169.9578026261734,0.090285104484278914,24.613784941528849,38480.978785387866
3948.5833393457265,0.043123514123912327,5.3985604544390764,4983.6460630280571
3049.5313125661623,0.076680721717540631,14.086300112117444,8981.2185556383647
3060.7862447402786,0.086298816639670387,26.74830914443767,30784.744288526126
1418.1768501583215,0.067132238580871403,6.8948326358775684,2252.9437351689235
304.53958351913502,0.041475704452910628,19.758748954760684,691.11698381675944
3582.2090123720914,0.019377822454819262,6.8562940760664883,4091.205631260098
173.07334100105879,0.094540702919793815,18.507959741037585,995.72485021337934
204.59165864814796,0.029965490229779235,15.677521569238664,327.27496955027681
3236.118280454597,0.02530648179397621,28.620469088409521,6676.9275216371652
4761.68814032102,0.025906712604993803,2.7296842086275355,5110.6132203222078
1209.3040490064459,0.036199055442242632,4.2697614200225384,1411.4342110721041
134.96441995960447,0.062570318362111535,1.3940630381711894,147.26565843009354
4324.0346680115799,0.023508233127418628,26.406263797843682,8044.2175995560738
2738.3261434194587,0.077961476992527257,11.354078212791112,6636.1205917755833
1711.7988959202066,0.060275647887891567,2.6577945689418891,2009.2169982766789
1216.9810498052977,0.03520545647851267,20.701504778201638,2522.3201393251284
3382.3807083327015,0.083136056528031285,27.670226811801772,33749.761597063996
4073.055367274902,0.071042073064407574,27.79441808742693,29340.432185543999
4937.2670757310607,0.091495446737269739,28.070470237496281,64401.193727766738
1512.1156190075512,0.05689561402331117,17.377157825140763,4064.1060579525329
4709.8433093370359,0.042050594467410135,29.59853300808328,16351.024373129092
2062.8625370284071,0.057010653200447958,23.103371930846102,7700.0969848805316
197.34451046282607,0.050048775793611743,5.3692398034688242,258.18460816637997
894.95453500252256,0.033360532605122499,29.105833216366378,2363.1695251761362
1648.1666614366279,0.024910067810650971,19.296591162227919,2665.3701745769431
536.77979462559574,0.046414569004967439,22.089737606041233,1496.4839391381938
2589.4649126317663,0.047859712111265412,28.981014188354553,10365.409495938078
445.70083832919653,0.079752173710068375,11.665340189639519,1130.0127536617101
363.23450325685951,0.05038698821122909,4.5043719077038915,455.78006263642266
3108.6103294235236,0.060927589206363965,3.9647868022943791,3958.0072879339959
404.31924161675789,0.031760086152514647,12.041223261646003,592.6684024140817
3971.4232886114214,0.039498033796915064,5.045122904384332,4847.1794371206906
127.54831269532178,0.015663884077061947,29.78119456054273,203.36133969076604
282.95111588698893,0.0474457404663143,14.142059034364767,553.49604680429923
2370.9904385343148,0.063816758491207562,26.864239165988668,13166.772712348076
4438.7028600314607,0.052013306464819921,26.350314647172219,17477.759313889612
769.61309263206795,0.063029409883186741,27.883093389226229,4461.9574260784429
404.70331690242278,0.095241003273776437,4.5309505126643277,623.0872271178057
1422.0160534684824,0.034753284885396467,23.554843665145995,3224.1966324613968
1013.2997192723618,0.045562374765075138,13.185865204748193,1847.79195143519
3618.1400323598882,0.074943835583729371,10.547869329383641,7976.1662431118839
487.74249719421925,0.055440295431522776,7.9788503318502846,759.10295706575857
3122.9719197696704,0.011135428185182353,28.459720915026715,4287.4676413299785
269.42172787968099,0.085978333019331873,26.695831593873788,2674.5622807790901
4245.4730098311402,0.020694192418479744,22.195535275911144,6720.5629201664979
1959.9972934958455,0.097987437967224686,26.315230261601108,25829.185802572203
983.38443421316686,0.071778705151324354,1.4659133530533963,1092.4973361478496
2388.0748952718577,0.070184124743009432,7.9329817319478924,4167.2524663280374
1798.6338557454708,0.028447372392681261,4.7852282291597295,2060.924311617367
2040.9910945499789,0.062122075095164091,4.3486887031382917,2674.0256920289912
3053.084122186438,0.05327623492349727,27.609452564250365,13290.904754358387
3281.3321369524001,0.019793797272714617,26.675582289143566,5563.6843808159711
687.28054485559619,0.026635909392916962,1.38949378839837,713.1936637890476
2599.3120665100973,0.029322762352967928,29.035630430196967,6090.0221028731648
4309.5979151667589,0.078145219979868605,17.231494021140701,16566.846499613206
3243.815026856751,0.070620647337780285,4.0736064012678392,4325.0808575794172
3144.9284145128918,0.077101031214083834,17.610934228803963,12226.580581164977
3195.256676185048,0.022482486709094425,18.658283678586049,4860.5521193049453
587.19864029485257,0.076999426070119698,3.6914839349464059,780.24291919355903
2538.4654296149643,0.040758063573877817,17.808833420030446,5245.7241733474602
4194.018600196252,0.073855746806173114,18.575339554023639,16536.250025960377
3791.0223133346476,0.095328928117317954,20.699276171242161,27272.409021992109
3310.8366710592172,0.085277214361724252,26.346699366536772,31311.143538050917
3417.332886796813,0.053306182748727421,28.037348904541968,15232.395361011728
506.48480327622923,0.049694830349703352,21.510627574800857,1475.0708593845086
2809.7886146110982,0.06788386800815098,1.3510970150998931,3079.6838506932795
4082.5754386122512,0.055944366991588813,29.447208872879752,21202.805000870907
3827.9684769806286,0.077239330987194557,25.978919742878844,28472.212720953274
4480.4723600221814,0.030541215124800632,2.0266107620147111,4766.5541033191448
4409.5224867187999,0.0313875565027373,4.2017780664742244,5031.1568635150961
540.30408370004625,0.053307417205158629,3.7790790849862663,660.88843566517164
3493.3603999305169,0.030677669690742627,22.398354851357812,6944.8020273056136
2066.55863590437,0.044801921047744171,2.4119867739519982,2302.3869061295532
1716.960412890731,0.049828586956357418,22.967444310322133,5392.4014388102996
1414.3754802356032,0.091392884057269835,20.485783295336734,9197.602888234218
4864.0875901745039,0.048692276972721583,5.434529056128806,6337.5911177452099
2739.5714060263422,0.090615561885188795,27.300576277137466,32513.602692300785
3240.2617258741247,0.043700773009740464,6.9601515299702887,4392.1467130376468
671.44317885059411,0.041198948165353466,13.757057876150498,1183.4695602203851
2022.3796239305507,0.077443338978492829,20.05877035481506,9561.0064795249255
1600.6337868074786,0.029267715776911105,16.0564067870381,2560.8366405338807
2527.2181819172465,0.0867312590506647,24.430595183404989,21031.376560964971
1075.3931022804923,0.064319120041505945,14.834923722131791,2792.2717476015177
4593.4279685585616,0.065573874897155895,14.02964534983531,11525.993492956408
2543.1673355784437,0.025339695801230903,5.0804143455306532,2892.5730674367201
4019.6478603422374,0.034332453869569381,14.543540085306152,6622.7435719445084
4914.2849780591087,0.029882507353723921,29.136917758773031,11737.98805736245
3978.5921717337578,0.06529747938060608,24.680321761725359,19935.276132268369
1992.7604453576357,0.043030544218206741,24.542715339436995,5729.3794912970197
3978.2224635214511,0.064733161250788887,10.945354192020936,8079.7625133312249
2654.2010036033516,0.084737093424825619,22.488122305343538,17844.972035739491
567.24534887682751,0.076838104977095242,24.265551737787053,3660.3386006596852
131.35458896792161,0.051004724997470843,14.578261417489024,276.29266020972341
1561.9418809933038,0.080225578294857672,23.678294188258093,10438.852753901456
672.98090881983092,0.08900192657688856,28.46263705504072,8475.5980431178505
3392.1801521206903,0.072887271451532773,25.727546649545701,22124.453805481484
1114.0280284685832,0.046367323051423465,7.8794862247070991,1605.3358461886032
4242.5107048732289,0.072808651633754676,26.613576016086988,29454.709907369881
3551.5439005734929,0.073925239630169462,24.046136729509811,21010.006630063042
1880.4143216600892,0.057868015140811288,6.1927449874811256,2690.8415730522038
4177.9026344925423,0.065322985096807978,21.649249878249275,17184.417015310872
1423.6817132517758,0.07112559912286863,23.610692413810888,7633.6867173477258
412.92338997573006,0.01272600349956641,6.8757292216322492,450.68228953603659
1946.4632549192245,0.081436469319106017,29.167860799322188,20933.308771393142
2204.4760893016401,0.072832568741737394,29.445709021871991,18823.319609461971
1917.2295028175661,0.086347266146448012,9.7636852745350442,4454.6509498345085
2051.5418150432843,0.068960036980108372,20.82099153203648,8622.7836464867651
2592.8918759116568,0.093408272342646606,29.997461035723827,42725.025132792078
351.13489551797971,0.017358720699273064,23.947245251776273,532.11732949684028
2819.0328019250555,0.093132395455307201,20.281193309275327,18638.511737550878
778.77197032655988,0.072334591081929051,29.118051810454045,6399.4072816235821
1333.8110846554894,0.02762525415869399,6.5292175553637701,1597.4548056377671
781.48668830983377,0.052637446269582354,28.667101876967298,3533.9134112671745
736.7572815505639,0.05322443803794763,27.584302019062957,3198.4368291363103
1631.6254593429633,0.073412181293307677,12.652767681863832,4130.688116151844
3960.7724295000144,0.036760113789025987,22.922790691712834,9198.8958301385228
2211.707140483898,0.024765158699637808,7.0747915088671354,2635.2367168525006
4444.731325676541,0.09236896288440323,16.178319886873499,19808.161547421845
2314.0593851152762,0.049475279142608374,6.4751378070649315,3187.9004766851613
2946.1665412349289,0.058260958950023443,20.272126096726751,9598.2266178492519
151.27376231091961,0.084515992977753321,19.019456700895102,754.86540341395914
4109.6795469936296,0.033180789038481803,17.042446499799262,7234.2513485870586
3524.4829975103371,0.077504560687550572,21.242486443754032,18285.773220751758
1030.4302619905604,0.067913687641671688,26.082650498129468,6057.7922825945243
3720.1801404624603,0.017454457854295998,27.518571670890349,6014.0225936887364
3232.7344504419166,0.0713143799114907,7.197705280160128,5401.2383265560366
948.41244084026027,0.069501849341461738,8.8175808128923876,1750.4490693108369
746.42770214563916,0.087269239708892041,16.47108646175457,3142.3240733813236
2924.2347370099733,0.091147981124741484,20.808037997652921,19484.971433896149
263.49346593479493,0.063306275144017418,1.3657784245519768,287.28964279408416
1572.720262181934,0.070768495050324426,17.496991420796238,5425.1335784624025
4501.4852159190314,0.029099746469207911,26.353705223211577,9691.9295187708121
3284.8566905576322,0.025078458334359843,27.734142078226522,6585.3833696874226
2435.4276036396332,0.062531308520176673,17.289296593532526,7179.6072984029788
1579.5756712031427,0.033141416081094298,29.031574689023117,4134.2409507566126
3969.0772275321465,0.065225055467605014,22.085649379498914,16761.277865531989
4063.2461621224998,0.027825746582145705,28.608041144394022,9007.1824094554031
2328.0379834201831,0.066414252238805857,27.584398105981187,14541.738320178914
537.91613612249535,0.098480961594338598,5.5424268821203402,928.45897543342937
2100.2923050429731,0.084490593755563614,14.020457732143727,6866.6291700086222
3826.9459496885775,0.090919331999926162,21.428233134034709,26851.125158285016
708.6399568283332,0.059075016322676185,9.6489267663359843,1253.0778520283986
3653.0411601219485,0.052538915753680721,18.728514237367193,9772.1435864021532
4889.3946073837105,0.078147230005313095,18.83247315588488,21301.427834100006
2161.3541022166114,0.041415261120243387,1.8920684700733839,2337.531444298877
4581.8000900919842,0.061311189034307122,14.602601910309675,11216.600178650066
3858.3825904678865,0.091994931835102989,16.029541295843458,16858.999960821086
1779.6952605198589,0.026842513594342254,14.106612502038253,2598.928086376075
2887.0743851205343,0.097466464891986099,29.144948171444113,49446.868705252193
1057.552418891418,0.058632411629751434,8.5193009524160388,1742.7500597011731
1661.7252603490178,0.047894992222151996,17.242456452162124,3794.9972787541219
4191.2238143173054,0.033696981378587822,16.032522410290529,7193.9498933479836
3960.9886313211005,0.049949631931641446,29.264520147984726,17085.764963191141
4294.7123938571958,0.069258399089949921,17.317546044126804,14250.188081985125
4123.7366944310452,0.091718371772364304,3.3423390913468758,5603.0641422310682
3426.3556132772496,0.046322417505959841,19.385570095108648,8410.5230379908116
2823.4717446690429,0.020020545277933663,26.986989982657278,4846.5227921372816
706.87006273345605,0.073903818488973705,9.6201455618312135,1439.15635117945
4734.1914580811717,0.019320541237545598,25.323210373431987,7721.9666866923735
2674.7246820330283,0.035017833725020875,23.47548087868174,6085.4881097887319
1918.0077355803926,0.092157426365750403,9.5903070295882316,4641.8130038342697
2380.8017209901845,0.07765528767605881,14.552843151526611,7370.9198610641251
4832.101563431951,0.038989882881330373,7.5789308431991591,6493.3794084340316
3983.6603365427632,0.073910045848815442,23.389143144453229,22441.091524133411
941.31646005485607,0.093997115433736386,28.212853695762789,13349.126760215799
3057.6820265463616,0.09367347192182815,12.246325534237981,9629.3232900956591
4243.8057069174611,0.015405673233487457,23.768338858514944,6120.4015113987216
550.75724239854003,0.057168248852831532,18.077920609184531,1548.0900120665929
4579.6105840997434,0.02498151706751315,15.687652037920483,6776.8698163412437
3482.4951240958962,0.083576960076991863,22.939428891425784,23687.719734793031
4791.4983530385325,0.048350559468595365,21.852416843925131,13782.776751781352
2986.8190039629635,0.093866972287461159,16.587856263891396,14171.895128112477
858.04324241541451,0.028259496290945478,23.792665114297332,1680.7967717274141
198.08617584560321,0.047843462339666111,5.1943255533845392,253.97013631558346
2701.2631854456281,0.092405276227922634,10.822766954047482,7343.3877319101166
552.0569066054652,0.045739161966493233,18.300203448022717,1274.9816969663398
3260.4050945033946,0.065691569611528139,20.5692217849043,12592.179095265819
3809.2886992153608,0.012096915292507539,9.976662030803201,4297.9119600604117
3293.6850616809029,0.065685839067718452,5.0322729241468016,4583.9271494614986
2010.5573174504871,0.025715271469904405,9.4020600870407023,2560.4639781040987
3884.7732415566297,0.041435157706059371,14.416908429837594,7059.9042483646599
2330.8812478516888,0.01174074889411517,27.002272294132847,3200.3920329835337
3886.4890463896186,0.046320705404973649,20.806717718376269,10188.789356782476
833.90655418180461,0.068780885422364643,16.067290968311891,2518.059514314692
1478.3063756824997,0.052377611850064204,29.264665297703147,6846.3137699149793
710.01569184168352,0.035538509262111294,9.4186181057084255,992.28535062686456
4220.6627102847378,0.018719461339684274,21.894653353076595,6358.8546398410199
4723.9445880744179,0.010472506973890534,28.518908177996778,6368.14764144733
3044.2804789950787,0.072075363779538132,24.606972914941085,17936.201518744117
2138.2235383648349,0.037133131091538041,15.174596503204125,3756.3796828082836
3815.5800423296196,0.046221394855817749,24.274151942396543,11717.434459921689
3570.7809644089261,0.025849456946958366,26.533868418639798,7089.8942051207832
1812.05811520358,0.017810991846252736,24.943291290855548,2825.620643590471
4485.6152427993566,0.027498733154558593,19.565288417912189,7682.1258272497971
2097.3453104091577,0.040474771133506338,12.609436577740121,3493.9624572669745
258.1477504022688,0.032955215785965872,6.4952406324566576,319.76429734887785
1471.9446056244983,0.033375783019789995,2.5398827058789699,1602.1635933639
1983.9220981150011,0.069602391630197741,23.906316429100475,10475.220770852375
2248.3195318991466,0.036991949529975622,21.732891811815957,5023.490945540505
2127.4648635317585,0.033861844975705102,1.6902357399953947,2252.7812558106152
3664.8635590322201,0.083964484038821632,25.453849225043424,31062.783281246837
3755.5319318013239,0.018711914169961152,4.2174041320472195,4063.9103030110182
4312.3456578030291,0.073688267410473046,5.5021452167210043,6468.3790266442265
2539.6098468937671,0.051244835411406321,1.2317919913364297,2705.0852932562575
4268.8325862302563,0.089284693333199258,11.519601876509757,11939.646626018237
3995.3243566286606,0.055696383329698382,11.478242754213667,7571.7284851455706


==> anc/competitors/data/v5/cooling_variable_rate__s42.csv <==
x0,x1,x2,x3,y
22.739560485559632,72.077095657699658,0.15294446956232888,16.992619524289339,26.273414562727645
19.388784397520524,96.737675820622172,0.077087570803396191,16.527263054712087,41.07110153970067
23.585979199113822,91.251761417260639,0.1802035022811852,24.856407745163573,24.07320594237218
21.973680290593638,64.423536439844426,0.12688949864512059,21.315983152280335,24.419344336933658
15.941773478876495,99.881386313502929,0.042684741514392777,0.79733294991875092,96.749957155106955
24.756223516367559,95.168000972309812,0.045869359061996143,1.4837741143804706,90.317353969839559
22.611397019903528,71.356337514561559,0.14475717684734629,18.046753573680469,25.787928298013941
22.860643052769539,93.475863186437522,0.051129908559574055,14.585762268668265,56.413972418930527
16.281136326755458,64.256781274855314,0.11131268628476781,7.8055396602897424,36.654073015539879
19.503859378955671,99.964189218969551,0.19851940566716794,12.559682619444049,25.607855183051303
18.707980242325814,86.627389444261468,0.020721368852001109,22.737309561985814,61.117677704678492
24.267649888486019,86.005000622351872,0.022984364341560246,24.798344539737901,59.107107876268643
21.438651200806646,63.617629079365308,0.19875522474749119,16.836692036701326,23.041050812410329
23.227616132708299,95.881335955865012,0.12523499014414979,11.561084425713089,40.30222072530313
19.434141988273311,61.159980128178773,0.042843795593332366,8.1209028448532106,48.399863321492532
17.272387217847768,69.633122321645885,0.18151439595573687,15.657554123077604,19.891994323818906
20.545847870158347,65.720875006665395,0.17846845402298461,9.4424885569314299,28.931842913640828
15.638172561041753,91.070717627688737,0.11651607436004756,16.922854111416687,26.492097264560414
23.276311719925822,67.928169088515915,0.13192256537493618,20.299571475289131,25.584054016536243
21.316643991220648,96.425529085235411,0.06917369447015774,1.9823763275818451,86.919612862522143
22.580877400853737,86.250761573099609,0.029093545346960931,0.032023950682417146,86.599766813588346
18.545259681298685,61.446508419787847,0.12702216960035559,6.368314165222289,37.598383835349615
24.706980243949033,60.21719336514802,0.073055934776497342,26.83534493156343,29.895325129588318
23.931211213221978,62.066316680575959,0.13945178839886335,19.388722896856773,26.243095143752498
22.783834970737619,84.2370071059091,0.17052413183166823,5.1588105581106856,48.240197090132284
16.946387078519678,92.059272434376609,0.023268897904585532,26.707918854708563,56.737515892085874
19.667210037270344,69.542112825095543,0.12722847944343094,14.0986782086202,27.158517963476218
15.438037657872288,93.976353716922915,0.061630497143633417,14.28275270035982,48.329716464082281
16.542894920675479,62.289277606130412,0.17729992962268426,28.066258315279654,16.520506035813384
21.830489532424547,92.03855414566705,0.065659611181129132,1.7846007655002005,84.11919614468421
22.447621559078172,97.111817206891217,0.1299386239823753,6.4553482388615553,54.243823601559356
24.675097324342101,90.884335964175222,0.11963735121613008,17.573139754641673,32.279452206888131
18.258253581381521,87.924831359145486,0.09130997001066482,5.8645952874601228,58.9799313492491
18.704597060348689,93.519208746215327,0.14197173744796293,20.385810276268735,22.594643215849498
19.695558112758079,61.606051981882658,0.1506385342487781,6.4227686801016057,35.752347868444282
16.894713590842859,68.071284428762212,0.12204880315748964,2.97470911796443,52.645636075395537
16.299215053354715,64.996947172225717,0.15651600269325575,6.2095547892251926,34.834876417563223
19.757049262259336,80.181239607719462,0.19701507367872878,12.682021028161866,24.806061178099412
17.26909349050884,89.807525133153774,0.095469029822144932,5.2841489751923962,61.611053241260805
21.698139946825101,85.200473783055941,0.11262494933939557,4.0407607477004195,61.61700556508579
19.371519188723308,94.045243990477402,0.022244578029418382,25.808456586568226,61.40984209796563
23.326781960578373,66.208519697643638,0.16328514013586812,9.6119161079192352,32.641491964917336
22.002651020022491,89.384843677406465,0.11364141206827891,10.822760595547608,42.133674951634831
18.123666413820409,67.721659634756165,0.093433057464901756,1.6581122850368291,60.115459485954162
23.32259801395201,70.830350052712006,0.036932953356091244,10.721088705061625,55.189659592720631
23.047643574968021,88.396187891252154,0.18013815590157151,7.9442153196473893,39.135753045132923
18.874783790301745,99.208191395947267,0.091101303207300172,18.314552020253657,34.194703751113991
17.883281039302442,84.461744239082776,0.14286468767765967,6.1617089301722006,45.557882874405216
21.824955039749753,62.180012599651825,0.046887348146267147,26.650963591885215,33.316866131615953
16.397524836093098,84.652358797101314,0.19307893331738588,27.889998627586653,16.578744453136881
16.999082024751083,61.694022063206681,0.052119517127929574,2.9949317153037058,55.33356094512741
15.073622697510055,95.36582845467268,0.055917558721908275,3.2220886886573163,82.041201730489661
22.869243775021385,88.383131404024823,0.1746169149003885,3.4597931433296392,58.660925945254768
21.648508565920324,66.925113856900126,0.18426489394554763,18.587077689309361,23.149285639723736
22.051653786263351,63.668840232967923,0.058186533354194256,3.6590689262886866,55.455189266991098
22.807290310219678,67.341329155212762,0.10456415987146904,25.571469537907991,26.062128090240158
19.5891577553834,99.201087182167697,0.15202908282130936,22.628145448136774,23.141759210746912
20.687411959528937,78.342425698339596,0.1781058320859443,24.594265747140721,20.799394134762995
16.397969981276574,91.363237933656322,0.088229485106714953,15.781815806580626,35.136014247594503
16.145300735359733,85.456333684311076,0.11306350763289727,29.900316345574602,18.242757801366828
21.684029617904717,82.896525998345496,0.15350895389355229,1.3252530883248381,71.826741512656014
19.710962061431324,65.805210186601983,0.15160447579750316,12.0379489255834,27.158095911183597
20.652361064811888,97.840978142323806,0.16093282340469528,9.7181000681290861,37.069829787052143
22.649988574160254,72.053705300588717,0.12258808735547476,28.459364961379229,24.562139414222791
21.347183200005908,83.120688632301693,0.038830717424859537,17.305828754927788,52.960172178376936
20.535794006579959,87.991037783562646,0.1827151923580472,24.185728963341756,21.73683623878512
20.592071607454137,85.969326209812351,0.17580305707778507,5.1102358097555651,46.410571147137418
18.039500980626123,97.62377638782074,0.16365753844729997,29.359024317013166,19.237176354625898
15.308178345679394,65.937559596802316,0.037975245888931308,14.959186406289454,44.124170587659343
19.367173892323624,80.33410953787768,0.056791526074657261,14.810162288119374,46.028457104023204
17.145846728195291,76.161375629630641,0.15384806571937734,29.126541856372135,17.395302260187989
19.08528643724636,78.966749179304728,0.024165217024750357,11.421970836514351,64.238326019473448
23.534030732681661,64.768701047909786,0.19626043406731034,11.925750736649789,27.553961613616551
17.339394858653407,65.36378439491061,0.08788604246402254,17.5425810841481,27.611087573473053
15.58302741689066,71.123021831250298,0.14947625606434825,3.8415783164336084,46.95704475044198
17.813838920219965,72.188184150433244,0.1797627959278478,9.6325687923556469,27.810591768045697
17.935937577666834,77.116128547253993,0.091033379867014819,5.7962496733539162,52.245717695859831
21.619165147268951,84.439501881465134,0.077443847947939889,3.0985043732114881,71.371594973805287
20.570321523412783,85.385164696730527,0.12957340320168442,25.984338189930604,22.809090124051483
22.838982091064135,76.472435863422817,0.12457808727464914,17.679934983824282,28.696765919651106
21.643135403273874,76.351324377147876,0.093645195972463499,10.760183745837336,41.11107474553188
19.063868614400704,68.705141067878486,0.12831945605618753,12.260081321001385,29.531083632531953
23.140203846660349,83.53224993636033,0.18836864652196908,12.94557011062064,27.583157021371491
16.66972919907704,72.681636452689517,0.10417524619278738,18.994475464341281,24.635430965538074
15.227120731338605,61.442393371094546,0.055413592535113645,27.8030817446698,24.616063545117754
15.900478607756417,76.736001766274413,0.087897076918940706,27.983388589709477,21.118083731842148
22.223593505964502,78.96530700360681,0.090939256866761367,11.744759385919902,41.683384475173526
19.618772302513875,69.023714728168443,0.043599564744719578,9.8778737879330869,52.136984246554498
16.612717790336017,82.89831732488463,0.049316870099819887,13.531395005557652,50.561129050932294
20.010447751033634,82.630876017276833,0.14322117321086192,17.038026912854775,25.229132246774824
16.523121027131683,88.080087244414855,0.081105995757602495,13.854537343492447,39.610936819836489
21.96320375077736,85.917939288048402,0.19188171053404537,19.762602294501029,23.842168745256348
19.461562755740307,86.097322260841267,0.063847414164549338,16.631970701392909,42.687960761002941
18.810212260964825,72.648566072961728,0.037806410918868022,9.6214664008222819,56.098893236121448
18.015120891478766,91.497288879438159,0.15563082134004644,10.371924172878979,32.560713283591809
21.302825931188885,81.965775343987175,0.17858648934521662,11.357783626791928,28.745327572343484
18.618126105533904,77.256727807195603,0.070060404236867824,2.8391930474816607,66.812801171466958
15.87649919316101,85.04049923764228,0.056375858296186035,4.9818789724191941,67.500712142572283
16.180059021205153,74.426293378010172,0.053437904276795692,21.693414064361583,34.711166741174118
24.618976645495145,80.509569784270326,0.11396221424597223,11.672901345662401,39.440926863759067
24.085806907076069,89.468227539288819,0.10431499542441879,6.4361691768043094,58.315356510826042
21.997071338107496,95.456115468948312,0.066699171173816171,16.880172317245719,45.446846961987077
17.658699614595196,96.842287891807672,0.028131161058096751,22.666186274202818,59.47560390050684
24.691763773477241,80.145317007323968,0.10666844125873054,7.7226708703611422,49.640678457447891
22.787509039657948,80.811004589622769,0.19267982257440952,24.803696457712334,23.683982777668824
22.168901891589954,91.994816430553456,0.13745345613547938,27.825145788751488,23.453956784856768
19.493615021437886,72.578027669768048,0.10919118019315133,17.921835872215222,27.071038725355447
17.722415618451592,93.495294493802746,0.039924573325330906,20.068429769747389,51.728420175535121
15.963909621534993,79.765665860696942,0.065438532298925711,1.5772797096916613,73.60560090252477
24.026023965438416,64.634268973410741,0.073059310923417692,28.365596730657195,28.898273464437395
19.557762898336112,62.882365882917746,0.15766463946930218,11.774542027948314,26.295689562780275
17.023633647952302,93.679728441578533,0.17780794350763149,27.717012016362897,17.030050591545113
18.059566241506523,62.222716676275112,0.18229553364195894,17.369325742507275,19.967736311671658
20.792195689418961,71.224457445346232,0.19722234948513576,0.13856396529982828,70.019365137142628
16.767727829392317,73.365201620061839,0.19682600295881586,1.1562599797030715,61.7671326828047
23.566142840923753,66.919777807663749,0.19153984389823667,20.41256417009766,23.880815817397202
22.585195298352101,72.555734792079562,0.032927985290519192,16.880040414957993,51.587499137898696
22.194629559509366,89.707702669003424,0.044802836467004933,0.79597311618223032,87.467597129869318
19.320930397751038,60.587313742402827,0.074803974765685927,22.303798836671561,26.852364968264364
21.273088407024431,93.08693698082746,0.11952168573160309,25.564360112075452,24.559169459267604
20.840979689127355,94.261920942982329,0.037456019966986276,14.892524473179249,62.356381020351712
21.4984660155482,74.890462927661929,0.17224345240438566,13.97272321071765,25.957748486936229
15.844443211398891,66.144515962425388,0.13101611223391565,0.16419326503882448,64.889432308069885
19.158074021706096,84.033616317803236,0.11762559241439691,23.599491374807979,23.620989152111587
15.416141738618926,64.786902234595772,0.049756038206112407,9.9214820023831631,45.332178755917475
19.939908192445188,74.596774443130101,0.065585985392035528,26.362908593476188,29.858783047144971
18.298612123327853,98.337167236038894,0.048856164496806451,11.191817626741592,64.440585668411572
16.445241888660469,99.818578903345482,0.17334796840306377,16.952337318921167,20.94387386372156
16.034029677225515,90.884195654183429,0.12516101481101929,8.1102536459798262,43.109006901298194
20.87644572177712,72.438460396830649,0.15232329695353403,4.8176493775475606,45.929051834104357
16.705929685368861,87.5066019666437,0.073285915323804643,23.24723710143984,29.408785766929459
24.251201183767972,88.216254619360512,0.086825474675889899,14.897714365388449,41.257654521462371
20.810611397003949,75.513667806545982,0.0928738935967761,16.094637712567522,32.606188642436919
18.468698045348372,85.635545383446384,0.15680269491392629,28.962478604452066,19.002048677000751
20.909154914814167,60.429105799027049,0.15902353778142225,28.907397366664611,20.878915464565722
15.228038710296975,68.36230634408966,0.057226434952525718,25.669263651072104,27.598459366866923
24.585592132414455,81.003532118690444,0.18947699421285782,5.628278782951007,43.846788842920468
19.823034369429003,66.550052170331838,0.041717960739863558,17.828180829047398,42.848584456304998
22.827352272502864,66.636274715061347,0.18130197483625346,26.344422739666122,22.60012412300819
15.827299999224385,93.452171622009516,0.038071216216965673,11.233918093468132,66.509709573763431
19.866583308381603,99.56532010734422,0.067617166007235996,3.0331849780675491,84.399621091848786
19.90706994354521,82.238777121137929,0.17236613649223226,24.328887067197655,20.678543895086069
24.378264549749829,93.562789235268539,0.052308573022295746,14.452906540865149,56.91140721253231
20.717280523760753,99.612866573050894,0.094442227635794587,16.931780410775357,35.862658123650434
19.734894010569537,65.663835542750988,0.10097467398994273,29.464328889535331,22.160377307620752
17.669756630918936,77.929824530174045,0.064146615144177743,18.216342914822164,37.053360975420759
18.315689973425521,75.702908633676799,0.1478441362404776,12.749381569983042,26.87379546946288
20.206724024715378,63.201971345847397,0.1732402368923967,11.099531035415934,26.581135499458181
19.389114603050466,90.213206911789783,0.17742352517400292,12.52857877962137,27.411022994167602
15.216120798803304,77.351161092903723,0.081077986232580973,3.5519724953600629,61.746931965646411
23.262919241943578,78.773077367616054,0.11555307097180662,23.842516752527153,26.594202251493581
23.961607718397666,66.026918952529613,0.064713152695817275,25.131505745611232,31.452604257863108
16.402490889986108,67.23706608923473,0.064063370279026186,8.5319140372022666,46.051871833800838
20.540361435390494,96.284144886248598,0.049025731313346345,9.1138985522983234,68.951931693814274
16.085757411354436,61.785963558971154,0.18920342194535267,26.230027690044395,16.057779937734932
21.722400930398116,69.314091397748257,0.1798379891490044,0.71911066583866368,63.584181032567784
17.812337838390082,71.682373212581126,0.15992456839898461,15.61372331301683,22.047136749064439
21.594226346919019,79.607901696063465,0.11317907383179124,13.910271440445031,33.429919465260596
22.269946142868825,83.457806920591835,0.10830942479213695,20.703803087353794,28.976278310110256
22.686474919176568,79.731599034026658,0.11535421991284965,4.9017510044836339,54.635107848157972
16.077409459558964,63.36461338227528,0.11658224244387609,20.049922223854612,21.003492527642443
24.160118451376078,69.74669816222854,0.098221355245584271,11.302020236246292,38.702376530010987
17.30213990894881,93.743535390501648,0.043715869920572151,18.561443345089263,51.031679957736465
15.374125561761797,85.503548019138364,0.042619493516336482,1.2028502961832777,82.658958000762254
20.548524693914835,85.965962005370983,0.19140494885222301,13.851815915535282,25.551240360721351
18.709222838624388,86.808130214054202,0.10676553672554312,15.667526819471163,31.526912259667135
23.297897431324131,90.516120761581163,0.19157699448293403,6.4297920856495985,42.587141197640335
23.082514720643019,62.324339268857891,0.049443837987819803,4.1887096253736207,54.801856187132451
18.171388928227152,74.664335397304498,0.11979497936718805,5.654229090369042,46.892819227975956
24.528993950697448,81.581097410467152,0.057389105603277063,10.324232341900441,56.088493633440734
17.909178381401187,73.538259331893045,0.065573229102788289,2.9043044791491432,63.860517124270629
20.150571292317146,93.779154931487454,0.02540982417701218,28.419593871888132,55.902366504186332
17.559650905676026,79.302900343491757,0.041411595933238038,12.149821844874518,54.817710462121347
24.360435700489631,90.745103578375165,0.18503271337325525,24.269088075202468,24.609974780449342
16.646078175820183,94.080620675246763,0.077875938466819714,29.2325136932654,24.41682849316113
15.44910619392329,80.191659316139919,0.1294632581446265,2.4220584000821734,63.07914389621601
19.350970600030379,96.382089754853993,0.10370254375806916,19.550084038049821,29.024662204185464
24.923755640558369,83.484957621479225,0.092081224144150112,26.142272602236421,30.133070654147321
23.916772662549139,94.010971953348871,0.11573949644229228,19.027033019001848,31.385171196139012
22.486080194569492,73.623631823660972,0.053703010030761472,12.870783640722381,48.142913406505578
23.907924908785247,79.9526783412594,0.19794870173352377,12.932290729138149,28.107367192697868
23.934466396978632,81.256441640183112,0.16729541636669534,1.0769665802207673,72.312656992422973
20.18858360386449,64.19918863584283,0.15349063389167275,16.038022538678259,24.116160306684549
18.15929051830793,75.942100268061623,0.10437667346251146,29.806289903605425,20.283440772072815
22.720124321109878,96.693506902067043,0.047517881982740477,28.761225779158021,41.810303460502702
21.616612631677611,85.233289614589694,0.18571985448924222,1.2119768652648955,72.145208879158929
18.736577288737102,67.100263297478705,0.081449672128710987,21.173910108884645,27.159026243963012
15.944666680615153,73.5542254243842,0.02901920414544808,9.0529460009079248,60.352132718243318
22.467896113490262,67.664120386507989,0.081632661825913166,27.0896746021841,27.250227724494387
17.624605159228647,60.992925271942902,0.1630022654892592,1.3534423712783561,52.713571339324098
24.368131505337793,97.098418340161061,0.13208757409787747,28.076223060332417,25.885200335673517
17.409705750056848,77.928293130274852,0.15515094525407475,25.124272313633305,18.424670257940171
16.22757932411486,72.301402896831448,0.16285436909522794,3.5251314675780456,47.584260814207305
23.31112672124906,83.939087662309461,0.058151829994497667,1.7947301195189758,77.736401842338012
16.532843166244941,60.292578251720627,0.18628099689677244,25.041229929808075,17.322409450775709
16.79268308157739,71.120884264032554,0.098838128525667077,4.6727301292373813,51.241820318058778
20.993827915208435,88.121338627955708,0.13502245686754963,16.046944589276116,29.270519332159441
23.745620408374645,85.350790922770514,0.020415579065613559,27.472345736361284,59.682960570886962
16.964346657145732,99.272237901701416,0.19880632971401205,17.0234434064797,19.400746564670452
18.103236729000947,84.814308386321756,0.070561349473547932,11.916999044184722,46.901958081563976
22.774048382411777,79.100234945109307,0.031171359177227943,13.350481645619766,59.521958749070549
24.718264260609672,90.457302527360298,0.10248716747657252,1.8935151211161305,78.594552443906124
20.007411862023424,96.133114878562125,0.043225410292767517,29.062569640847965,41.465830584694217
16.438975025512509,88.827837868734065,0.047418807828363635,9.319625552432484,62.607521862926731
15.139362877082016,98.528448941975185,0.13381090634543785,5.6809047501856149,53.770100759110058
17.296560299988553,91.280206829527089,0.090726930482641993,8.5814190552118585,51.210262588559893
16.318222177865209,94.672057530477062,0.18593344102789913,28.931195846744366,16.261925729444094
21.776586736128575,64.564162847345486,0.077448169029452618,2.8285816046402101,56.435454737244903
16.218325046285312,89.296540119751512,0.15071242310910221,26.019091215035441,17.351259504092614
20.063299316206329,77.603547981094749,0.10299789742788339,21.235316832043434,27.485409835549401
21.942624356428865,82.124152096451013,0.13879123420327019,24.900575374770845,23.686808817842572
20.811166092209024,86.164096379294278,0.12794516420887828,29.276926211036891,22.379242658253688
16.997756516600575,98.792604668222779,0.10510111509661969,25.264639665506156,22.301291478768615
23.041245261822628,99.383123257264984,0.19101099703239868,28.301470538335586,23.969583191511685
22.154071296158016,71.529129819516214,0.081688455695892059,3.8080577037275933,58.713403381322337
22.389840039155416,89.350139897516641,0.051902390224869061,23.873656955009103,41.886450659828952
16.310577515573133,89.999341517410741,0.1420569309583691,16.370270822431433,23.050196422546051
16.237538036503445,73.859714452521956,0.17228136103542357,16.304867852395819,19.782369806122432
24.275625510065076,64.954790994568839,0.027245673189186279,26.967647289615407,43.401457301007795
18.975781938249405,61.637878411428787,0.10093388391608252,29.154114559401339,21.727107773176883
18.009486917809397,91.093725101167138,0.18064778414371874,21.14514969129543,19.890074123554854
19.885840453515335,79.58798967267623,0.15493135140611616,14.488151684153518,26.24479268565652
21.628642127635825,99.421606779797045,0.19852538896957309,13.69211573705536,25.926094777311921
24.5562325704697,78.598938247746119,0.11565448608750389,11.590243716695454,38.362996157528336
17.864462268820549,99.116679162953602,0.13879922938420725,10.84797088717988,36.127467855507781
24.248084293120272,76.463040087762394,0.074446450604827075,11.745205250532942,46.444105033313811
15.248594913862563,91.747286022398896,0.19055640793987863,2.692597057535858,61.424605414482244
20.551980423268247,63.39277089247328,0.085940387940176541,2.3230825578131462,55.093044652753399
21.339751116810852,82.218468405510549,0.15293192828359314,23.396095316169351,23.143666194670043
16.058974037507532,92.082391479428964,0.092565236741434756,13.382186787606784,38.435554608465516
16.403395970639128,96.988066688795556,0.1211274074113399,27.920534656338614,18.572607281439385
19.191143193163036,92.903323624697265,0.14956085630387833,18.366630257818574,23.91518611315438
24.662319121431818,61.478829088046972,0.11160814731524378,1.0552794655325926,57.482264860729167
20.960425532343727,74.908093652269372,0.18327553884371153,4.7257002395243841,43.546855719322338
24.330232216002113,61.947938892554049,0.09547417782700586,6.1745937903902268,44.557191648861448
23.043609156129708,64.371291644582314,0.13647292366579855,29.272080731689815,23.692678030808182
19.673816015552916,87.012225146699365,0.081625237994009753,6.561126784549046,58.977693271839286
22.847634492521873,88.530327852467934,0.093468200281582356,15.472670288641538,38.262639722694317
15.178367839769876,90.948827310065056,0.099209019482039446,28.085307949205884,19.656065870240724
16.091439967657351,94.618261922226509,0.04264526329621135,29.315781897430721,38.433669752834973
23.294286148827364,89.577258739060397,0.036510262230621204,7.0908130615063367,74.445141097538681
22.968170883251616,92.034863684265275,0.14014818616641644,1.4735293125012039,79.299990411619632
17.326407419664335,61.958548392931171,0.13799319290174941,4.6080549761327552,40.853268547909373
20.307695905990535,69.38140601765194,0.13932374855781715,1.8998543610767427,57.828231153494599
21.060158207000107,84.875910935009827,0.023557960161684502,5.8537272327700922,76.687129508869035
23.677389537760114,94.325012184992929,0.078778431680920386,17.057091441112064,41.447984234678323
21.031071573387258,60.180004997586366,0.055605772506655451,27.373463888869253,29.738979941021295
19.125715692736804,80.585173684653995,0.16006725605792224,16.1165665108302,23.783787885385745
18.741840434071825,87.091495974575892,0.17491347225130344,18.779686700972423,21.314975149145091
19.258820863735099,61.184291565144527,0.064402467900706528,6.0560175482862331,47.973851159437338
21.519310255799741,76.054222302135514,0.14021284859263755,24.017508620215505,22.729082506180394
23.674906317523249,95.825395255347871,0.043285304622489404,18.533667255167497,55.34436764278685
19.538968820762996,86.86451235423435,0.069527454608308406,25.924104875781744,30.734692153447259
17.478395629513582,69.5063345344239,0.044957809322015513,28.465293210173524,31.945462420668299
17.366623629975813,94.111245185276516,0.071033737987861265,10.437023272697768,53.99043457325827
22.460142802434465,73.921256936380573,0.14145257852287002,2.7173717560631805,57.340024576111048
23.165687634239106,94.133786845762387,0.18385884383334544,6.7778687375034741,43.804406720251805
16.052780798541249,71.95774604475622,0.056454033426353481,13.135246970275116,43.00493210632829
15.665588569551781,83.612810035325964,0.11757422629112947,28.370809554734198,18.249976321560631
20.944336637564518,75.877602709913361,0.14625039822381783,11.349294671202458,31.301454301509491
16.461732441926983,70.993002030202689,0.19152604432740183,23.1231964099611,16.388899196882285
23.246641904563411,95.462302486874762,0.12981088691969131,16.214300765122651,32.311646230873954
18.103346739240745,67.503747277579649,0.065919247584928536,5.4842631129292965,52.935858403225268
16.438719329711425,63.392463649430525,0.13258606824450853,9.6220235686035487,29.770485122447596
24.209704724874502,73.677077541826407,0.077688409102042916,19.595756550684559,34.701362147620031
16.655317227352782,88.705565905662695,0.19570311032450741,20.185601840546806,18.273346717297159
17.847200823379357,92.297264239051259,0.091941704329454643,13.042792404271385,40.584949529750574
16.536133951920586,99.949734802670591,0.14337698973698257,6.8593680798634393,48.268579247276939
16.154900636653551,71.854482280446604,0.024180964822416526,21.657203385380292,48.846714909987156
15.211480163364401,76.317678045251284,0.092011060304255973,5.0661912483814433,53.472757766449931
15.553954091642602,65.472851121185045,0.1775193703980521,28.100090755953797,16.150736147311278
16.746414709358525,82.994877184921336,0.12984093999798427,5.6371073710943005,48.630376617320664
15.533819326271754,99.903201490516693,0.099909719551275755,3.2193708849756133,76.314293495497935
20.911438161109714,88.035240404826339,0.18846874989843068,14.929431070961364,25.079878999913493
21.807145267995065,83.808513616534867,0.17371718770650124,15.586487943290821,26.140868564353742
18.936304568320281,75.694763716871762,0.077998821288128892,15.245787443347345,36.248248773137128
18.179910969520495,96.611950411422185,0.11801871236744114,13.100024680165184,34.968236185170539
20.0452623702223,79.876663845213983,0.10816836609664331,29.844446784888248,22.327455414449055
23.750049422346088,65.374676532522457,0.13379645002067522,14.588418380117457,30.168409957405878
23.51131626822206,74.615138527965343,0.080140028052576015,14.33839742219493,39.39843341566872
15.43475062012792,62.686666753910679,0.063956900137859887,12.652981881436839,36.269434221879955
16.81498409596524,68.079161507551262,0.18428093034599649,2.0047726410438873,52.248468443653934
17.367448711043959,60.706751239996485,0.18629740990973115,17.788698934488483,19.245406348082
17.493875758322119,78.131196660006538,0.17179811943715623,6.8390331666954731,35.70716173438165
20.712326517427726,85.381610598071887,0.19607679753762106,19.128269406871496,21.782559323755851
19.162624257031922,73.731698495156309,0.15409847464034393,1.5250038584543146,61.60392788833768
15.492541199275941,76.815270860211086,0.15764010114115995,29.441613037590049,16.095301379093158
18.736141384595715,98.368370913783039,0.15726621655327533,14.070152370380166,27.063953209423008
20.237529487176374,90.078524862996616,0.10650937356961519,26.902661147720952,24.08376979302712
16.016719029037159,81.634265477798053,0.10216139501256891,14.266835196988044,31.520331990334078
23.334585537885598,71.381635004473011,0.06324072970682057,1.809924557226652,65.965002931277141
15.519618664651043,95.879871950919807,0.13606745498467229,24.666406382814209,18.400693423621036
24.248418690180621,69.403884675226379,0.072077624498420229,19.445511890014028,35.263231903689622
15.991131415798755,73.013709220667081,0.066405513746423797,23.452711427218354,28.23563576271011
23.435749515977527,96.362592576917933,0.12547304733728987,12.845095905266199,38.151040025607152
24.02653143927617,81.181682211402887,0.09379682988050779,19.138102327399348,33.283201661168995
24.795706805865926,89.692717976719067,0.059394189583033802,25.686870113898223,38.85159015343865
23.020258802735935,83.629791766550653,0.16689008301550962,18.931963286156623,25.951032974970182
22.794775407713288,86.137568360379802,0.17490258547298768,10.430209045077099,33.149216858025284
21.424832759955478,71.975331660593028,0.050185913542000582,19.875887830985995,39.588604730093266
22.789963545781291,69.654882465066521,0.021351265903999977,20.155625658422018,53.490427594628741
16.345522084131471,72.899693886746604,0.080503394335287276,28.817608875198751,21.531517361401278
20.360680359476373,66.217662563336901,0.16355195042253545,11.127369646250076,28.276211195813588
20.142228701904145,94.972574611632297,0.17105129592217841,12.752453025423936,28.941464461928437
23.575721441225575,71.329877330004564,0.044899232620888865,24.363688835611775,39.668279585385669
19.627993655935157,82.459575776575377,0.15938046221294921,15.172869442282238,25.278780412627441
18.850894961003533,91.678977005654957,0.040826750115697308,22.09719279347199,48.325053606041031
21.3956327123711,91.352964375028535,0.090211266228175269,13.791283933607762,41.789640060667324
17.664633175008461,77.535450343367714,0.19974971270214487,6.4648542543810139,33.995782944488148
16.397684109539568,79.050292343469025,0.054666348181563768,22.356115283430324,34.93617108717585
19.778772740237457,99.788069957400992,0.047713444863972762,3.9346550755412979,86.392423764288679
19.168893685948852,86.983899079160963,0.096104059858422838,5.9575099059392418,57.22986072697546
17.325699405288738,92.585537724715309,0.13154033467457507,18.804749483526258,23.457286275504519
18.675118101151281,96.102158768769272,0.1879221408343856,22.418094005762093,19.41142363107236
18.663924498262475,91.503593449173565,0.19654780619594617,26.840636606034451,18.671195354473713
18.274955644125455,67.407173798142708,0.032535314586451036,8.1775949224767501,55.301991303544796
18.794640797269288,82.486829349502884,0.044839553122622958,3.3217277580166304,73.923382635997172
21.857433454559455,64.07576629258179,0.1623328353012789,28.681399785678874,22.879570267923121
17.968764745712853,86.11688506255993,0.068713787408754889,4.6326926406642732,68.026370718426378
24.488579267153405,98.213977127512436,0.17927283071114491,5.9300094676391861,49.394278067217599
24.16348019538178,80.509282572004452,0.13942158630123563,8.7398836067539722,41.07174056784028
19.809104283000785,77.318899714710682,0.040132064428521894,15.881740620788623,50.701622886405168
18.283612050046887,61.433710056726525,0.1698552712863213,26.484766981022339,18.606863963968831
20.354347898300031,98.390980893168816,0.051744148401453652,22.816380681896007,44.353441418635526
23.485604887736244,64.120107365206351,0.096229171042337691,21.244726615279053,28.057114923195083
21.525873405601018,61.643163732193877,0.11939328714067941,5.25541703568011,43.037868159688074
23.043918279470773,69.84266446019754,0.1101379068344501,10.730478945779227,37.032818877401276
20.327222760657403,62.621217356735301,0.14350932481072709,14.352147782600339,25.788073505006864
21.329176292676209,78.204713696470492,0.13748361227646594,4.4227786045675757,51.756741715643436
17.881556141824618,80.6435120502845,0.19856756099504988,8.2028910638001751,30.379217043161276
22.348931623102906,72.502797961143358,0.19989594366035382,9.2499961185853277,30.594213650537824
17.024045931257184,62.038419302995443,0.11296269247441539,3.8182859498711776,45.998764730103481
21.947981288184984,64.464014729969065,0.037135835652955515,16.507190757247727,44.589502893597782
23.607190683258942,75.380175119597126,0.1510117938143693,21.150845895725787,24.990231009360418
16.321028373015441,62.421138033061446,0.19579953407898606,2.0979489443058363,46.800164492823058
21.1437974054192,87.927589024396539,0.077298749773223666,14.433693052894492,42.828145371111411
15.950957482299346,68.280821660992473,0.1030175994507633,23.466335858033851,20.083779296375766
22.25715628271427,72.082862751345544,0.096459846466782073,22.439703868573407,28.132822101503137
15.844932188235202,75.765031087123901,0.029255447820247284,24.452192886562624,44.99238825102028
24.35939822700626,76.664385322765924,0.14100759762022008,13.447218995118211,31.843470728079602
16.374079300378021,60.066428306992023,0.083600785112324216,24.616712479195822,21.763783939869441
24.588802459090804,64.482814839947906,0.16174349743367042,7.2225921364280845,37.360491315776187
23.008841760850967,94.510582549635131,0.16978161355075749,10.824316842525461,34.596854022545905
20.936820044663541,60.049322500476322,0.16782154158761217,5.2906672925340388,36.987926320451109
22.826241046295468,80.326694232514996,0.094999879647178431,14.024536182857155,38.210909669952457
22.951148389830859,79.580080260288327,0.077878222803361916,11.761800672463297,45.211132052373237
24.460270628173305,73.323766440425516,0.15478774034006987,7.227813492429366,40.434063702126821
17.533833538391871,77.253080805857991,0.16425009809169014,22.553421276923448,19.054382789626288
20.900758953583093,91.223245501063374,0.10842634035044592,9.4154031633493975,46.075188918679665
15.950491975644013,93.648148248598261,0.18074558351653455,8.1841299043750713,33.800216178242849
21.161657000241213,70.413941736609999,0.045903565294140497,3.9267099255148521,62.022482574593205
16.712913040927887,72.899617638709188,0.17823238033861283,13.16465105405846,22.265873259703913
20.649506114724417,69.699314121133312,0.037297141934938632,9.0889388651190615,55.786339684944217
20.724305140338497,79.194536022042598,0.047634593969830503,11.078185240229057,54.218035509555072
19.659851529812272,87.330334306352512,0.11609120238931288,7.0799178786165795,49.815551548724308
20.226317755131227,69.130115018536827,0.032153326433734704,22.894664694597012,42.603248262233365
22.639233900065879,73.229429682194663,0.029505278252019866,27.900100420641522,44.63812723241827
22.992447165120666,97.215384703566016,0.020093373949826993,14.937955583666628,78.321605164229879
19.921532155754292,61.942771593878319,0.09853699874496738,19.289952700224976,26.092829754505946
20.995934415226124,78.43078420958264,0.15943229863260136,26.015168298201182,21.400264607686378
24.312362356901019,88.462321663871109,0.02627090305038482,29.964889120009758,53.132595253584178
16.197335885011228,66.018160462298965,0.13740636916385399,18.405494541894964,20.522308071780024
16.171035659001106,61.894960800219273,0.16816291713491358,26.693383996196062,16.025191813648249
15.877090119107685,65.52821486554123,0.050240152744016803,27.258247396669258,28.888108779638419
21.578632850405278,96.752927741227325,0.046435472267852766,23.74354463422867,46.519523636567612
19.186083007903797,60.370391272844934,0.1749441752516965,13.827941732193306,22.442240205345851
22.743214161418432,67.532878992454073,0.16816242979101706,2.4346200127169793,52.285246196000521
21.712314133085926,61.251340516065781,0.11700951792755365,0.47416666320401535,58.768252850630418
18.336377583282381,64.425178702488125,0.16745597827291647,14.316018998487738,22.826054046852924
23.983665473615357,84.805971465131847,0.03669609393640906,14.829436006038533,59.531208525338435
22.625321470706524,69.665556349563431,0.091006673228975807,12.22087163588917,37.504035280552039
17.705349409101757,82.768482017227072,0.15280356009914711,17.045020538740935,22.37741266354314
18.641920177720539,83.607815310645037,0.066341352678313412,16.564881099132812,39.993936424909052
18.144399802042628,93.977413323591165,0.15541920459803951,25.098391230980788,20.122174694330749
16.576116486249997,60.189655716474959,0.11075214879034651,3.2597130978678726,46.509845775272218
16.477833725421917,94.134778373694672,0.15504787783068197,6.755329983166364,44.274287156779842
24.361274633757439,84.764763457078956,0.10364233481431934,23.790149368788914,29.481256109003674
19.379040371987532,66.509739444198303,0.086222781239927188,25.435106016709639,24.238709114811158
18.833198227774098,90.917495525411368,0.059454058966153828,29.844726408626034,30.825294917689732
22.29685708677378,94.219661671623427,0.05750828145830271,26.187360491612523,37.974032330764757
20.529930652529,70.170539350166294,0.1552683459028513,26.69697021216993,20.878785161407297
24.361399868384623,96.751747236107235,0.041403862646112892,9.4304382788971459,73.383955835698785
22.80301493909392,78.178297211946315,0.035476823019970127,12.049849020281291,58.494214526452367
19.793695641245403,84.136978173332864,0.051732445703983429,8.0425531446165301,61.48876466696079
18.763594734808262,99.385981344705755,0.051562372061705941,18.188981945781467,50.193877049580607
24.866315449243221,74.461443145567969,0.16815937210524196,28.164160626211149,24.682646886035499
22.177602360036435,92.526373832804524,0.091731192225358249,10.339226595348531,49.168963550112849
24.511946600038414,72.735964713138387,0.19826992232488685,16.710053456443507,25.955431594827328
16.184785772170414,91.968540889659636,0.044698026402310229,8.8889889136045515,66.821451626460259
23.505336791907826,84.029356754505699,0.13763716862485581,5.0939992131812248,54.213687655812016
21.370738839912075,68.654227809016049,0.10077131129622512,5.8555658945596702,47.598713586109184
16.219216783351126,76.561043751569457,0.090725271805473323,1.7383603361438982,67.841066182758595
20.882579999692208,72.705425374542472,0.17751515582973482,28.478805690277721,20.60324494449376
21.86096365105449,63.124335723214557,0.19560721624911195,12.086388255228888,25.516339168226757
15.123026858886028,61.193390803987896,0.17711461257935218,25.023626760063244,15.744703128318907
19.543179618417465,73.859146216287229,0.054614122226323947,20.439884180690733,36.979327495225341
23.253995111963214,60.761365912699461,0.059743625817608129,5.7576348423325623,50.156196800883798
17.9535902534409,66.619510303270999,0.13809329823711142,5.2638673973726346,41.066051523029309
19.585480817985513,89.007332834034756,0.072035044694874512,24.359646045316346,31.493759116515136
19.423141270678933,88.323649427343511,0.15225052354050439,7.9413513185861202,39.786958533734875


==> anc/competitors/data/v5/cooling_variable_rate__s42_holdout.csv <==
x0,x1,x2,x3,y
18.574084818254761,62.405938787797666,0.18163411946788591,3.3426628929525681,42.458333277914377
18.722086588402714,88.443014062185412,0.026071047290257436,24.821487238666037,55.224499142855166
20.760036623419534,96.599300059307666,0.062248414037026439,23.854841275988534,37.939077881250867
22.470918922839694,70.646909642298681,0.17616772060269395,13.559313282560089,26.890953262328988
16.846073513174659,69.184992172639554,0.031704234897930623,8.1388737024125017,57.281385945467846
20.846056461908045,80.454618270868067,0.084211638730926783,3.4962361878097816,65.2520939431421
20.347723446784531,70.425820238495319,0.19011847690596265,26.402859462659382,20.678574265384665
21.024921685666243,84.512713161616915,0.034319401234597528,24.541826072313246,48.371375231060711
17.641636595928652,85.887230196216478,0.085992103060064565,6.3303777625966262,57.238518381732071
15.14664780272795,81.356097962747782,0.050374017709131247,29.576265691691017,30.070307798104416
17.316589707890529,93.292356974834547,0.095119979313606273,10.172467537203762,46.18677858498566
23.893748788456122,91.096727744103632,0.11446351091253036,27.948718076380334,26.63553382018015
23.956410428753635,72.38652888771523,0.096399382126385852,1.7560817347811064,64.844413975090191
15.685460533966539,60.16904162486432,0.071598036162261194,24.315370791196791,23.485956832057497
19.040465109981497,86.151857132852015,0.055195389242438261,18.197567710472637,43.620437314393257
23.493673342838363,61.536407432654592,0.099765348438524457,7.5404937328858477,41.422863586607455
24.792674247896635,82.357766883509015,0.15270154672606284,20.389879313174525,27.350992844951783
20.572257779087792,66.165367023660835,0.12287211801226347,5.3269022324371811,44.266423181973209
18.171181370209769,64.051105000396092,0.092941349182761909,19.666234188641372,25.547106154669297
20.999994696383858,84.097196607193453,0.14688853301664501,5.5242686998124446,49.028574574324203
23.634654530453801,65.151288432061449,0.052909897393554561,14.991376601234675,42.416710908380281
16.678888204608199,97.613128431214392,0.16921848302871237,28.435906923201905,17.337089774596951
16.939794546526695,64.115311543437826,0.19723391627706049,6.1722276649260044,30.904071407548013
20.143433978484779,68.891543325957429,0.17162533096917132,28.473248831694121,20.511289750895774
16.006451553025517,72.323640959502043,0.098722676549310398,1.1268869829057027,66.394323365569022
22.842891788031981,60.934571877100339,0.12178720272579187,9.4256933061239927,34.929125152541417
19.440628855200259,77.068334425602927,0.022487702828497907,21.4808183771373,54.990950055081314
23.12121656113505,66.719018784758333,0.070701715107914148,3.1180711635102378,58.093427126854358
24.071234069822509,64.265667905954089,0.15483566584781233,11.445774951823051,30.902529603657744
21.79344122137249,98.208399691225921,0.058442864311781612,25.131090818370954,39.385463819023059
17.664825552029143,91.368493825540185,0.1637958299050449,14.646054092194266,24.358011499667256
20.057793156507302,71.189991811470662,0.14208152970045415,3.0265424581333589,53.319228473491584
18.281985065090993,67.237408514391518,0.16324964917849388,7.6399307733860304,32.34705114387755
21.859889929284172,88.278313138601661,0.16357288870672126,21.384168986465372,23.86982854520318
22.21553093213441,86.690141708923207,0.10990104265825563,0.5952430356522409,82.607352102651191
23.520643556579635,96.936230340640293,0.12545243834641331,18.775523898871512,30.484274410518488
19.016693208723723,97.061444716633162,0.12108050004901284,25.174969650720893,22.719475417579858
22.750861435554295,89.742385814700967,0.16776098095652991,27.864568763827936,23.375850403826927
17.113121136952657,76.170953677010829,0.13557488027489845,7.1078480599397462,39.643656730349711
19.382307331989828,78.273793275818463,0.10137868204762807,23.232722246607782,24.969035234696481
17.10936969668106,60.72561792475507,0.055998122418598723,4.2318542081503612,51.523039268021222
23.148268504370225,75.291539451401434,0.097429865223900111,28.613466314258062,26.358005413079518
23.027730213765548,65.573616743956762,0.15118381886623541,15.228084600427888,27.283787417364803
22.182460653153708,60.269307418817199,0.044165488534983588,7.5700260024146306,49.445586747273737
18.244883324465754,91.413353238582076,0.15715714342442377,17.440979436280628,22.964794980896716
22.475676314436033,74.027385443878984,0.13659184026518598,29.539403192709674,23.387547924074017
22.404704377310658,81.379436766757465,0.020757328599000275,27.24777974406922,55.903784179010437
23.107262250434964,81.322838123293948,0.05452575655875451,18.793054928138019,44.000956598333595
17.805051749691962,97.243130205327702,0.066018665660661113,0.52730237746160813,94.525328010051851
18.495412003162755,95.929823991756535,0.18683345333020812,8.3113944043779515,34.883992195872871
24.507216655272781,70.025662532758574,0.17860456657758231,3.9154699790851542,47.126365219520693
18.027588169531693,94.694217231704471,0.076951397803975849,23.531159418478477,30.564922265319666
17.758484122805783,96.61433744981403,0.063878840443759632,12.371270478495161,53.537412645490569
16.307174259576382,70.182456877209887,0.19211454582443699,2.5738484034447904,49.165267270198086
21.690687259370982,82.967363146831801,0.1322252913094483,4.3546518269683379,56.143966210449349
15.425122851902639,62.360651560816891,0.19448058002629873,17.617093842013801,16.951034909218482
24.522952207230517,73.188267662780305,0.099198504670583595,12.584892059976866,38.488090389567681
24.553665630595468,78.184857467736293,0.17741116482140015,16.164656286770125,27.601222780686346
24.295223673398329,71.22035218841566,0.15080323074600047,16.724478544168903,28.062860333198195
16.967285974354212,74.751557535039524,0.17965795557692293,22.279302910999789,18.022836659989508
15.752655132416267,69.628709222933324,0.033470305656487377,19.202882836240072,44.083744211261461
17.075999431522725,77.228162654088635,0.045137467347044061,13.136472238861787,50.321861784181657
15.112819705134864,60.131630993385329,0.068454570995823569,7.7148895196328215,41.660993951332117
18.796083672013815,70.572891150024446,0.023238856254592499,4.318681184086385,65.628756920704859
22.494235843349355,62.54407418379261,0.033523035967252743,7.0922030844343409,54.069450230109751
21.561049778112537,96.26126299204924,0.14560245324929399,10.971578905185449,36.680683440670421
15.369611377541069,66.177022086147943,0.1502580824556774,24.709188564959156,16.609829080648701
24.528376059066318,69.333844041489655,0.17823644493494725,4.3413992175981413,45.195301601888005
15.793849428539264,86.531416657226458,0.065538612318495282,26.409574388250647,28.323901636508161
22.39610239995352,89.153310958003289,0.040436108919678505,11.759377009690867,63.890517207841327
18.503596986660874,68.49480559508595,0.025221132669579933,14.342545453424609,53.320811014010403
20.479903674155164,86.483508926362759,0.15158951243054369,19.292049741364721,24.023836050835705
15.149832638909549,83.239293285773286,0.048854992493813656,21.64974648575938,38.794183832157529
23.812181689112037,88.134836895544694,0.18311902416981679,21.036629299311894,25.177933256730814
24.890214072588325,64.25335706554381,0.11139694962961175,1.1562324425347426,59.496285944607891
22.692970693321818,73.682897051013271,0.066858638777855972,14.076522192363974,42.588419020845578
20.338786554456021,70.561626978483162,0.15886966773436462,29.426450188839731,20.807154795625774
18.458218175128305,72.581641653163672,0.0727864706129107,28.891685244973722,25.06662935890844
17.159247432051934,81.914320078052413,0.085609082786634705,22.520874062714697,26.577227801669416
23.687358521708685,75.83175108796685,0.080856591301063679,11.354284303259286,44.508063539616685
17.380089970031179,65.207097488858963,0.1474755073479653,28.03499185762896,18.145851744571182
15.663464145760763,82.577018236914796,0.10304886841967682,29.976254081523365,18.711149756162524
23.631443792696615,93.55554963643479,0.11845638934658928,10.711325205692761,43.291432546042287
15.320738183881593,97.506178592070583,0.10129722769435101,15.725019676309552,32.031906606800092
16.301041962936157,71.410760586659478,0.17699361994063062,23.655633810436431,17.138344200065657
24.498168661882055,61.139442072222764,0.15105140737165285,3.3333598287903268,46.644383637695469
21.441325654611656,81.868066356331639,0.10264183121047753,29.492174374963142,24.369271058144722
21.020737355434765,75.339566556558012,0.12389342932715611,16.678434013384098,27.900076161507364
23.773656970672857,64.175520764758446,0.19617450172268847,12.084071540572381,27.548237295036376
21.272998704853432,98.569229339295759,0.15014773704945111,13.349088694270996,31.688651305867161
19.293542458474072,80.750601060287664,0.1507083407619671,0.63631880198352531,75.130733080262203
24.594553324802433,99.363967102916462,0.10641774089087179,21.300576055513229,32.344219057294012
20.051087398412164,95.000004783739342,0.072805240629331566,23.204474201175344,33.888824769253475
20.013943474807462,84.270139373263774,0.025185871569233742,0.32542035729953955,83.745648191741921
17.218794425979873,65.098645348060003,0.078782545220947964,17.454220468850931,29.323652354511943
20.064918474997114,80.854222245050622,0.068311500416198656,16.046047060230329,40.378390210411212
17.843525759295389,81.09542571356647,0.11788572983570436,16.663459733830408,26.714113481258067
17.267292103511487,70.471140634103136,0.15757031095567806,11.767264466907747,25.598089799217899
21.951673677911756,72.266972927285863,0.044368051327338572,11.699073410847621,51.893132459693618
20.128923068262235,90.249244618707309,0.11418421137734192,2.4130963566705699,73.361744019507498
18.919216188262919,77.111855516326656,0.069086632356100339,7.9119873339278071,52.607371952095264
21.0543747940857,92.78413776124853,0.08380806517369363,14.023348134991586,43.199914115383045
15.104171251288657,70.929682944309249,0.18109615312798177,14.781966654325439,18.943408320391196
18.127601655476258,61.297313594857492,0.050124899470418774,16.233083478097424,37.261421837876483
23.319959584003641,77.485630337215724,0.18643854479884597,27.334752438049087,23.651434168610333
24.678734945786523,60.133263215152837,0.097407325527150881,16.19008901692429,32.003182335866263
21.071704073638713,63.922724804497747,0.19772025639514049,18.097568278062475,22.268291418156217
21.252840340963935,98.917114426676676,0.10317631374842427,23.117743841069867,28.403408146809412
23.174192945073919,67.863528177486444,0.12478383263534906,23.873817130868492,25.446211088576625
24.261044546383509,98.483017047631265,0.092971472947347061,16.434810659260414,40.365430865862102
21.074942502403069,69.150160182318942,0.080816807666928281,13.667722078402528,37.004640297410347
15.5646930539734,76.061065219382499,0.13887641491396044,7.6215606205647815,36.556419555933246
18.17497913194299,79.489422514029599,0.081350514613490826,23.572467427904009,27.185411672575619
23.53157251378429,87.036495237434266,0.049416206198953101,7.1048886195734688,68.233686133342815
17.55824713652607,76.601849150916763,0.034730051348304085,20.397759133175846,46.632731573595862
20.378006791629815,97.804743239685763,0.06404593061971281,1.8757300041008551,89.040237684626007
20.64058336676046,91.901705103491707,0.11843733421191421,25.471639528428202,24.129383297743662
22.354616866770321,95.484756369077118,0.16323682771903716,21.123627603928814,24.680469339768671
24.423149545382529,72.564266889522031,0.092618659003380607,22.811153547041425,30.243719518913579
21.03254015045901,79.285302866501965,0.14733357692508556,25.00468891088827,22.495938346548485
19.755833743552905,82.607289656433778,0.14427742231740429,6.310901457132668,45.041900044208155
15.296808051779855,75.938585323650173,0.16753550622058636,14.438106230740459,20.695132474031247
16.469790492054365,83.581160566844758,0.10813950473950779,25.772761812570671,20.604015056542362
23.18298480955167,94.382146119424689,0.15903613890148963,3.3246691074507928,65.143896085356914
21.733385893741261,79.446580199565247,0.10660532506557231,11.435815201393229,38.787083033253822
23.322294236362776,62.991201695056375,0.075144607575176603,8.9703484412118915,43.538698760342832
24.508344513890545,79.007396312607568,0.06394531747281447,28.564825359178396,33.280622122480899
15.169057778026659,80.558565306826637,0.054856240260028249,17.746154979785008,39.870817106970144
16.877913347831939,71.699021884911332,0.048669717349035579,9.8562954264375602,50.810377459673248
23.741635200694809,64.096409370171742,0.077205683008330445,22.172230132823088,31.02714586644661
23.015122275291105,83.103167991628609,0.13183266943123223,11.72548401984249,35.822342045981657
17.377842501591555,68.258149723803882,0.038402140514021757,8.6108490305243031,53.932219135425584
22.139336016864199,91.445716372328263,0.11612695113953787,9.2173151826078676,45.903013547211259
19.511981771114524,84.192807269885677,0.048392999834658182,11.519645788912898,56.551839941696429
20.00813671825048,69.163199414533977,0.10289819243614179,23.406648174420365,24.429632531663007
18.902403269828639,84.933773618704805,0.13309334669380621,13.858745564222012,29.342179092494966
22.160392724742017,97.634872143970938,0.19194470131584196,10.638213757895242,31.955135751252069
20.178996872202703,71.114159383078231,0.11270310358075573,14.389009922613695,30.242017943211291
22.669964194970188,99.751810771556563,0.19661159354651303,2.0256302231558521,74.429330841747216
19.435132818997641,67.596890594184799,0.1775081172527059,4.497091306114803,41.113071399527286
17.052773336577239,97.850515790035914,0.11180921708529933,20.556265134543416,25.166596043791628
22.604092830379656,70.803560570853364,0.075956957550210438,9.7844761878957556,45.527279939631981
17.527227595332825,92.251950026398362,0.19035699914463022,27.57901450868841,17.919402463022294
20.352790253271301,77.141241354563164,0.067630290838113727,3.6503929519641556,64.718010839710473
23.287604149864706,80.058605222687078,0.058084330996308817,24.178479471134381,37.225826089990171
23.45787284867626,68.583623186029243,0.08045026713774299,9.3535681194454039,44.720607436303737
15.436166511127761,99.445433352769442,0.17613219708520345,6.5427119705536221,41.973296342208755
24.549146855286388,86.366769231840095,0.11911155910351057,10.933131585837547,41.358343004275604
16.281552436858465,66.057211481247535,0.11281497652117671,13.51484032470248,27.117289907499224
21.120366837574515,86.501181510855943,0.025251661188923361,5.4758160023855087,78.057937232963042
19.185809042532203,99.69978801616594,0.073493614000020774,2.5289418324319057,86.043727411700885
19.429749839933162,75.978922007976905,0.070011730259540064,23.954899986135867,29.999398577304252
21.586940204679841,99.753649694475712,0.079386447043521352,23.619901435299163,33.572994028645418
16.181211226317462,64.230163703267735,0.13009722126541898,1.9364155592324783,53.529909207124149
16.363055234454563,84.065118994788904,0.067498271807854282,9.4986941373440246,52.020973187038599
21.175927474791976,95.87354282294163,0.10818759761557471,13.445440467271881,38.61683171097323
18.55651132083343,60.246572129005202,0.070802788401421873,23.609971031308362,26.391590388679809
24.710808224423843,70.455176971044011,0.022356757383801142,12.966208070435263,58.943679423031504
15.691712506696966,73.36017234991472,0.14896476235861583,8.7263254627674254,31.409537246068361
15.442345921265371,90.409472526188196,0.023962399577837235,5.324921109913813,81.42895430479912
16.364203499547656,78.034390787979419,0.0896884287999348,18.94475631495752,27.640187992874004
20.00535993746044,76.906181810709199,0.084427653090990429,10.332907409385939,43.787304549275369
16.829087780609274,70.236888884732082,0.12224456014717187,16.471868874510456,23.959438753485934
22.301339283270067,98.480204206704556,0.069542525117815363,20.319621823166116,40.842742626217131
18.622123748910369,93.807434248851948,0.10703149968913864,29.467364122059621,21.831317375480104
22.88849085924582,77.69515734677617,0.1185735379598022,27.890510587351294,24.895680032176735
24.615236170026826,88.061672904788423,0.081799140864965328,22.631341727095737,34.579167684233049
18.444000321524822,85.143107611677394,0.02229075874037938,2.8757647271773754,81.001654047194592
19.088802476387606,61.348011213035186,0.13354706876145764,5.0605317936733094,40.587731067025956
21.549116360470144,63.982680878486697,0.095322739901600242,1.8689766902524152,57.058027611588855
18.01199565423498,88.450042430448036,0.043671933500993465,21.77913153317931,45.222328095012017
16.053338031545021,91.926716645481378,0.17594596169158871,0.48324380617339679,85.742240305500431
22.269282691879223,84.037883083878796,0.16817459865710183,26.007703349344773,23.047740938939501
18.966702119631137,99.545420873781495,0.1580702758260272,6.3092482108663521,48.689964203711938
21.873553465498059,93.817121850402998,0.03277373472123566,25.722012963891359,52.839113178698909
20.651867888950228,64.588314943904251,0.02334702652478917,3.0812700139451032,61.538604079303504
24.992794482103651,67.487143658847614,0.17657336174737212,21.5175054977984,25.943979032824327
19.917894136789048,70.538105934738041,0.10199312966216662,22.733841408306603,24.899016823403059
17.328504240127863,96.959023750207137,0.16273694401388186,6.4323374884058895,45.28413072121581
19.46659855066374,76.457527230016908,0.1241186605714566,17.603684868379766,25.877156573626571
20.5681520751729,66.295379292227878,0.14569988721977528,1.8983235770212414,55.246252324092254
17.925226970731885,64.71899141377763,0.15561391964465585,5.5290365950586704,37.718752667832035
22.428372362054319,94.410225182027474,0.14636616932734789,21.550566650353488,25.499792854273604
20.933896305632132,83.667337850386545,0.12855640961529766,11.022779937111387,36.142261994660757
21.434292293014725,97.249799172719349,0.038418797048729116,14.211705005387429,65.351500846519471
16.09470119983774,66.535452491241472,0.16734469309004549,21.101544169493284,17.571044035912269
24.508616554048746,70.083175588092601,0.071873899679743211,9.8107195764844199,47.02436443658371
19.497733592732278,90.978218054202856,0.11952205639847571,18.802623070989462,27.051877637015579
15.476420137401991,69.94839312570673,0.098756771227680118,21.469063850602392,22.013371374841196
15.768966862787673,79.85887130626628,0.14009190094175866,24.877922421817392,17.733179381156422
23.371285579469777,85.030799702564906,0.03902409099133676,19.972200346770819,51.653427526475582
16.88454952290957,86.176312056328939,0.19281383564633245,2.6784152426549324,58.227028414960188
23.256134940702797,74.52309607619658,0.039008409335342012,7.9744696760428759,60.817467614058501
23.306036331890152,95.682268659679522,0.1665683203267308,5.9145122330954614,50.329556239815062
22.854251712950461,74.721561832849915,0.047301409717208059,16.906137701486763,46.167098730308425
21.019451658298291,89.635876318906952,0.10122531104072897,28.199275247354837,24.970778866592404
21.042420907633222,93.910585173186831,0.17981709124133727,20.988172218195821,22.715423147283918
17.690156837057799,85.392106035942845,0.05658861636061939,17.892054282563461,42.287252549926436
15.417427721467622,73.989201979071382,0.13643361420196287,15.173998390262298,22.806553797355335
22.106549004841003,64.167921091030777,0.056349411506619582,11.844867854720984,43.684639238656267
15.1491292673491,97.57364574213058,0.12867009494437123,10.956807681060665,35.27627500421805
15.213452364588058,68.873551213235217,0.11110185801596413,26.256843893050284,18.115700178428028
21.400241388682851,66.802880797322757,0.19143739434185222,4.9926530338724309,38.858097467985139
24.513649265961263,67.069650046663909,0.030735970950101943,25.851275126222244,43.739520510892
17.26388581429887,71.644024640996719,0.04029507088289852,5.4803455937231185,60.868722525225067
15.071355959101233,83.364585938716232,0.022445908512786692,11.282444131449145,68.085880877369618
23.620478914309345,66.003659167741617,0.17769405115902975,6.0000401600211202,38.214036181450147
20.384339068202976,90.205100885567674,0.084266692355255191,1.3007932867937111,82.95633727640984
18.289385501877973,82.344732394618475,0.030289759393432418,15.475932936060289,58.37370487725341
17.279553162867956,71.20242510156119,0.14228520207159639,11.519194513344452,27.749865008378144
21.698736139454493,92.504914012458357,0.18553933883187307,8.5111142549368228,36.295498432956045
23.108276259744699,87.129810250847811,0.18631018123230508,2.6735785808841452,62.012568520644351
24.871973623940939,96.22019854989766,0.18802360837066659,3.5130561179470021,61.72858359106587
17.881868610219492,80.842495121471629,0.12165132443190821,3.2198928131570206,60.437207895032934
24.407843488442929,74.244708652182283,0.19750813591224106,28.783607858743647,24.577116611041795
19.00584191230287,80.893623644643526,0.15719334301904478,5.0584163318465869,46.949028527893006
15.198662266250665,77.799455908271881,0.047119419469806495,21.002604873369226,38.468253409244511
16.622356193882698,70.382458935610003,0.19444999927399823,0.98770125261576691,60.988342402864674
18.159523798850262,66.626696804733768,0.13356504859313884,13.056374205038766,26.633598507575314
15.891387335970604,76.184252891096634,0.15090181962370419,3.3917270815803358,52.031232203775289
20.080540638024011,76.826538716117966,0.19367526047944206,1.876089716942162,59.538388951620192
15.705511914957544,91.000966093363715,0.086198663246038407,16.528331645694273,33.819775475720995
15.537213271952774,77.949772538324041,0.041751273909886227,12.009211788069981,53.339388043603556
21.140021080456172,82.634484091717312,0.038402124979758215,4.2173537700122701,73.439781588392535
15.621059676768894,69.671149401117617,0.08853173058952693,15.590538170365877,29.215404426880475
22.900863854309023,73.110237243073357,0.045107659406523441,12.308910988312945,51.718154182980932
15.056221046316983,62.517281812027534,0.19864189727233419,7.4734596449853559,25.811184863346384
15.373369624259162,76.64255131836191,0.10157140090295375,18.622088139785966,24.615804732785023
19.634674364355746,83.918559329425577,0.18053665689234347,7.1422620569082431,37.340059934555363
23.854495632717267,78.672580651031069,0.17734678056865516,20.284394515181596,25.356271163122951
16.366557331902179,83.568626614749661,0.18686057965726627,10.112158918952103,26.5233241279842
15.621843503882495,97.884890343900636,0.041916244561364793,28.95701813677103,40.060167294318326
17.697991945854046,71.001459949065094,0.15999558136987169,7.7093249434767399,33.224417837593201
16.863876978106862,75.805499895588952,0.095636404719126725,26.364194373102862,21.599772082867673
22.179877617060995,88.863926926101939,0.079262637216863996,4.6547320929875555,68.289397894901626
15.791311218763713,80.195686858454565,0.063317002059760388,3.2745413918150943,68.135840623427825
21.16933044850953,60.504634748969934,0.19043964705878652,11.013643405524451,25.998565501000346
15.34575862832588,93.768148008591936,0.17949136851369937,14.572322662773495,21.08027448670364
23.460148999655388,64.75297440821322,0.1515584948160002,7.6143973393112745,36.482434594302823
18.795912843869072,99.105527985433184,0.17712901541683446,24.480791349813991,19.846795972562845
16.80282537594524,87.457202289477493,0.022891875984469356,1.3570722618786879,85.296002025938606
19.669540602595628,86.748499885781968,0.063032300405193822,24.934374490223174,33.601695060369643
18.466599705603002,68.198832174525009,0.043494520043060397,19.74030560835336,39.540980988230118
18.96120631540812,83.165366708961812,0.040784964364306647,14.787742438936963,54.087517773200922
21.026702290176402,79.233882188221003,0.18516211936431262,6.3362104728877569,39.034098124195793
21.492514565208978,64.352798787873155,0.17936568317399454,29.696950120289763,21.700837022336128
16.198531724195096,67.393737507963095,0.022417547652127813,10.457149460492097,56.695302795084757
20.100636870428769,68.587894379096852,0.19401425784260187,26.362741013116917,20.391923766390128
23.591016153401547,90.286764435497162,0.1207472042691492,5.8933570409075529,56.328961737049539
21.415949034401532,86.94250992790235,0.039077556973386593,20.346895961972347,51.003348710552174
21.214139621454883,89.82268053959281,0.12310235038567979,10.730264292438012,39.525035310276394
21.316850359561322,65.54777187070863,0.12960314007398238,5.5588331995979239,42.83683213388575
15.99428293937725,89.777522697830975,0.036705762354839765,10.193324077312855,66.747645398679282
19.976460060438704,73.670250477279026,0.12433069019329245,16.935005497352648,26.51527821102794
23.355140000400517,88.380331913854718,0.12908831447325017,9.7448532851119936,41.83770910468526
22.532698598642138,97.923968052141305,0.14227136933874446,21.122926028189564,26.266787554698986
21.55272790012085,93.456539716321885,0.17732434089574547,6.598549917214708,43.867430350035811
21.770067115911864,79.247192332767739,0.18781802768336395,10.744704673645888,29.409610282879136
15.829560823012713,77.642146822090382,0.14730734356772945,3.6999330920724107,51.67010191766731
20.5301808461451,85.726163559178218,0.022179222852344166,20.24662583873657,62.140301628638468
23.127704976759695,80.419718662928361,0.19656888265925365,5.2406979728167791,43.578118264025406
22.60809893261353,89.8841471054198,0.1750415708178687,25.319267834891569,23.408117664391867
23.93973951024935,69.129428944355837,0.026372066798711999,21.419841035864849,49.62669956673426
23.794943850446529,69.505580667883237,0.03987310524018485,20.834343853557844,43.712489592604058
15.898579762653156,79.247740980070489,0.037249456389569932,17.284504300079938,49.174142541030839
21.925225305980646,69.190075418107838,0.15281737493946229,3.8592906734388297,48.131535341128256
19.013384971233407,75.46752046566408,0.028764055838322748,16.563066989860239,54.071515765330787
18.299919209981084,77.701594202825518,0.15634965433993048,4.0385382471112194,49.891743607758336
17.682398939256334,96.17461513656437,0.1409462411434694,28.30412080517879,19.13541294944201
24.722627735050008,77.196567543431811,0.047524663107006385,18.35526156182102,46.655555088904613
20.386880420461921,95.829138615639465,0.18324495620292222,13.861495464607231,26.336447411039458
21.408697399743112,74.978121337662429,0.056994043979125941,28.628228588578139,31.887348273307879
16.166210569082846,73.866199184601541,0.099181738541623793,24.055694482247461,21.47504005753084
18.923223722307245,89.974817323774587,0.13829581599540383,1.5395436808956542,76.349032582224737
18.06251793226016,68.563429234182706,0.1134535593678227,7.8387586656843844,38.814801873022915
19.953506493708666,94.102781800295418,0.16543128044872063,13.331699204785874,28.124579418454704
16.990598167919373,84.141831129558199,0.10587194034426629,4.4946984617496586,58.71494589235477
24.170261160323594,84.699499954291511,0.10087366079208125,14.153539134633231,38.688522045399111
19.986055786894781,66.81764257832485,0.045326709730879919,23.132726763070519,36.398297715462597
22.999281347637218,70.814423942030828,0.1040633522536244,13.224144907423163,35.074961560175986
24.825071383794096,68.836669934988407,0.19464293781307399,11.45778263013931,29.556734404270422
22.915494228028077,84.576657502491585,0.1669813074865712,4.9052578820086836,50.09784553046758
18.862776419097216,74.680241874758551,0.16612719865857445,2.7576452603518629,54.165740877819267
22.914739721472351,84.325849444795068,0.081729784640129963,11.453424893622357,46.997706283666503
20.212655109394596,93.216485966589161,0.15337455224006336,7.9204403814740578,41.878085489386969
15.953561936483322,89.705824434264542,0.16440687285522998,23.266806144222087,17.562362376825902
15.063988957077392,78.224322221098149,0.10427886397062154,27.034200510149269,18.832126083164574
17.983554859170006,91.211368131047848,0.16076182599608474,28.784542018497412,18.699694412717356
16.169348793509858,95.111967367506026,0.19045774723818379,20.703634429804929,17.699786333300402
21.718735004327939,87.949898422903459,0.17348132403166297,12.032907579964217,29.931308719625108
17.069444956058334,76.163254689521537,0.062700259325768198,15.404335349099942,39.563934173759499
23.454103479333121,87.914956281668736,0.17898081665157442,21.440829121994824,24.843071444545949
22.043967144027537,88.411217613408652,0.16304498659695746,6.9705151050854344,43.343735068819271
18.633498615632835,81.274673395916125,0.052230830956779398,21.326978631298822,39.196573587060954
23.322250274474577,84.587993376359094,0.1481677578649955,15.23009485846625,29.737076053878255
17.701391251534236,87.166932943497173,0.16034222877537793,26.385160117564556,18.711618644215193
15.638619163215775,61.211557110918406,0.056470043444613968,11.954612876833453,38.840574706346068
18.768292356978009,91.749541919602677,0.19483499806475843,25.27571888468114,19.298550097838245
19.294849161840084,87.925586107438846,0.19655957323920548,2.845005588418684,58.528209365831898
18.708631638403197,93.932118287310232,0.074395287910907174,5.9980323612862527,66.854636413039415
18.98273839804752,86.20446088004816,0.14302684399195056,24.621744946081918,20.969341057119276
20.087534440636034,97.070343263398485,0.19998424091138928,21.977979954197632,21.037179008941223
15.512520194934652,63.27054253301025,0.16243117742481825,11.150992495564095,23.318407403944178
20.549046534540931,96.947731313469859,0.13967637226446755,28.274295262539329,22.021182656933849
16.385248919033796,87.704262703079579,0.19452583882350788,17.537277790567998,18.738291702188775
17.517981805419367,67.833446292752882,0.054319281378119963,25.456073153271507,30.141440379127257
16.390789159815988,78.94997611981438,0.19172683923634876,20.143132690363089,17.706180129707665
16.29950465622564,79.21086135019894,0.18500601253211491,28.329258513744108,16.632590025844166
18.125766243557067,88.183191685914522,0.09232752354260311,1.6718364122303819,78.162629038746161
22.879127407142885,71.893383906233765,0.15607249394856243,26.317748047347962,23.685374216629988
19.309606409150813,66.56229275539458,0.057705602468830497,11.495978311897229,43.649754012137947
23.866798623829673,96.608427948623657,0.11421026136680104,28.700932116706781,26.60958102513796
19.518488541051582,77.544568507825943,0.053983613974885783,23.76323270489484,35.60638767724744
20.808503145377408,81.449315088899311,0.13962009301416606,1.6316530435306587,69.09522345908016
15.104640331246774,93.118219101223701,0.13184490366072824,10.924206456924995,33.58266093794392
23.183019483660466,70.302572905991909,0.11957380586082302,21.806334393792344,26.656724201642803
21.988740811245584,90.002026972244693,0.1456430193060595,12.522681724753191,32.966396376212515
16.898837269368492,85.739416729631856,0.17568541688494155,27.158412326985733,17.481851547116303
22.388122735637673,63.313092379687113,0.18459803106069872,25.956145270598444,22.72781576317945
21.393335613146768,87.250835516218089,0.058468515532028378,28.223555080397571,34.038867558251425
16.731453960898492,86.445266373982989,0.068522915390366548,4.636296670616372,67.47101500911856
16.319240208460489,94.341884315063126,0.11602743321089046,18.839973783768411,25.086684015048164
20.763744361244843,96.065769388773987,0.14294644274405263,21.778665288596052,24.111614273531679
15.333660134560805,83.69167784178552,0.022270348842046754,13.8855344392269,65.508974706624272
18.005551555473335,87.008220022366416,0.12239511916356288,3.7021657415671063,61.866227758665005
23.982622889630676,68.488776208536848,0.17736782552338221,1.7002544771921779,56.901853926169998
21.499707531750268,66.701537037493267,0.1859360542786474,0.67531232053210211,61.367653965904168
19.766178782938027,83.347248231189639,0.12110597885640879,7.8674707206277059,44.286887961638257
18.019542186128863,70.285073813819679,0.19398908427669523,12.738910993210794,22.435070209292089
22.896075974555401,84.544469096713328,0.15087644442447604,15.714515266929336,28.653539257405352
23.088257473719388,67.922554036509197,0.1913602553789974,24.552819667454823,23.496676973515665
19.547016292694252,85.073000995024813,0.18500660893367635,16.661680629677807,22.550959249227212
15.893706400249991,99.324871819706033,0.048194373751091771,19.150131882767592,49.04538368925391
19.082229193965251,93.106930558028267,0.10081663419951281,13.862462848088921,37.380965326410504
22.606012142221587,95.964147555522743,0.14679592979745681,13.960322101580289,32.056203090910685
16.242122360874149,81.81111836563386,0.073682993722085421,8.1967034813781972,52.085015592962058
22.251104408412139,78.90618477941365,0.13003905388710674,23.45120895339431,24.935373947930941
24.774274708946351,90.287657780139142,0.13068431613997511,10.231948517502756,41.977540694564169
19.206845106564515,73.962338275663726,0.025536976710800317,26.863085707879009,46.780911330227084
24.146530796106092,82.804972904136491,0.10442994289157731,7.6227044712374319,50.608085470088213
22.67016855197528,96.442191926712439,0.11328680804316629,22.08149848022703,28.71641158598327
18.42794951126502,67.485561597485443,0.10135138794368573,23.649993745112027,22.891906872706112
20.687906908409254,98.87398439643826,0.19469278175379107,11.3029623383563,29.345929988335229
16.954188609982484,81.614405168778404,0.06667152315292714,12.01871649625682,45.969973438426742
18.187194408875548,76.842218765400887,0.12081524694445457,4.4945415083433238,52.265606113902237
23.349436355749603,70.531991723816802,0.11330531151214812,9.1039668584967224,40.168221645316805
22.879568635349184,77.755391969618415,0.19543495264266383,6.3395776767498502,38.776050399808263
23.560637538484073,86.337066262199954,0.12128132027389053,2.7422567904550146,68.575609295439023
23.211707539655194,96.319276343273032,0.034538656429049575,23.654542760351699,55.507461860534271
21.78848084342296,76.143296669315475,0.13411733162481229,0.13377779261659173,75.176763539269643
20.558105601365394,64.453575679081624,0.18129855851304519,22.754261379689932,21.267386486036525
16.238510332109094,88.401697106210534,0.073504351763090295,22.387401016027763,30.158955544561941
24.457533587920757,64.142462772242482,0.17097165059371577,14.370522353656671,27.858363764494946
20.254540167414344,71.119037211120386,0.1595029847642315,24.215886966135237,21.323470999237152
18.710219868531414,96.51441171811129,0.073319147080202832,1.7828393178167778,86.980808355325067
19.654697389775887,90.069016744915018,0.10412109542326864,16.619447026507938,32.132628997975473
24.657350129452961,72.884392391702391,0.060834743164684443,17.833520238739492,40.955022252393633
22.925837421515844,88.404464821695754,0.15896709537936488,8.7845961540405355,39.129901105485743
16.71697236745889,97.332051303882835,0.18890736776680353,19.549498559246672,18.723973033362906
21.036085768461962,97.188209743034733,0.089804779178028857,15.181558269961899,40.515466016459641
23.456746340647882,62.402521437105534,0.16132072394940311,11.053998902503858,30.003250499875698
15.919912739588858,80.963666156814014,0.12600088653976607,14.722405408568797,26.095831666357071
24.142062416530088,66.658452030005847,0.11116473678709267,15.337798391827324,31.870195505614358
21.903051273665092,92.700871145329714,0.15617576553298762,9.0676216604419739,39.082012542367131
24.574486434772517,77.044693097153498,0.14942879420367322,7.118685762384823,42.68529442473276
20.891467355026457,97.274209905538299,0.11675221129311902,23.207949895757821,25.975868826769222
16.547027025337581,68.115331684864657,0.16147171450253517,19.109359172410066,18.903783372229267
15.200175869072659,76.819316595407159,0.046033744814110933,6.5083991395176701,60.866747825638356
20.308700378460465,96.624567212410057,0.080968898335467138,21.410613309163214,33.789778715368129
15.922565115521358,75.884071985108108,0.12738057312565826,27.49111965817514,17.729926939580324
21.449806315313051,84.75180871623472,0.14146413521664741,20.279889103048088,25.042994880082016
22.569976937174204,60.931962352225575,0.075717212604985387,24.61024853867583,28.521502508542685
21.517724615675313,84.749261807874859,0.045027900908497398,20.5378239755983,46.59665533466746
18.899096566225484,66.984565097735285,0.072150717781631957,21.264133039770652,29.267443075779724
22.724027023584959,73.971181202693046,0.10327736266795751,23.325255403018261,27.331544606401316
19.552818873166711,60.773666175162298,0.18139341423944527,6.5060261048670274,32.217205384136108
22.727528666101264,76.142535735543845,0.14293824790716306,0.58413011979481788,71.863786049766304
16.497768477922051,86.124837965495402,0.11352111635503935,0.20481581626386136,84.524619896504518
17.812870154454082,78.834494155584082,0.19543585357195059,23.470181416381198,18.434328342962768
16.244929983350374,71.350448560938347,0.072253491690604035,15.835103937325075,33.795884135210365
23.409515735274976,63.875316150970789,0.14969095184668232,10.422887476259742,31.911037986868106
24.436621608315139,60.210003099506906,0.19080701627722138,10.200401254197354,29.545071217755542
21.008735671418528,87.589050568683604,0.16652603878239294,5.4802957132707695,47.739016207053254
19.159639874213948,72.059169374016903,0.10798025415781873,3.8713470162507448,53.985680818331417
22.582816412917591,76.098397713696784,0.16446025343556475,18.309145043462038,25.217719011250711
22.0832264579774,67.044203087537056,0.17848607983983325,25.328300636392473,22.572440993847692
18.493996153476694,63.471551931667882,0.16861353215013788,18.891148475441458,20.354524182570341
23.95023518938644,67.777214735359365,0.13523282466290323,4.3226454271576102,48.377161178023272
19.076214919202364,73.54434272600281,0.092058571861835248,9.8899980409172112,40.99089256249195
15.322750511025038,70.202318127095936,0.054108390132489609,3.8153567097231624,59.965785118753999
17.799886950254077,70.389236897684441,0.029557892657179816,2.1124490135902763,67.20599620014201
18.8447389757449,86.489951835643438,0.16217713645648571,5.3009318345021459,47.478504760948596
19.384325575304381,71.996422013322501,0.14868691469403009,9.1174366046979678,32.946743029263388
19.137683394962771,70.60526443364671,0.024284221834454174,4.3847471235964566,65.406671957888847
22.275231753126981,92.873104017254065,0.17178251243130402,9.7803632522520534,35.43158310002962
22.460269248574129,63.871961853316066,0.039970094612706883,25.370738359194544,37.481918716495848
23.596623791434752,88.305896626876915,0.047944349621026922,9.8692906268098426,63.911792440041125
19.978795605905646,78.331037960625025,0.021438708911743355,1.1126135344021437,76.955631059678481
23.507821604551545,95.237641481421889,0.085294080612819193,8.837320374702383,57.263054112267298
22.949641544140125,80.309503702088165,0.085037368819257261,5.6510889366559871,58.423323175788497


==> anc/competitors/data/v5/dose_response_probability__s42.csv <==
x0,x1,x2,y
20.98302729986613,3.7173465229824245,2.3464509661434567,0.98306031765431101
2.073171926369453,9.2659770596399884,1.292882927824947,0.12611063195735445
37.652495018311846,8.0316463188836433,2.7250486427942389,0.98537408746429167
12.36243687952707,1.9952956989649944,1.984576370071119,0.9739060146265075
0.19166024706981727,9.9733119205381584,0.81506585436656631,0.038379574542768448
84.502013021390553,8.9128002187697071,0.85929665363883534,0.87355953229759897
19.205212018125561,3.5551759407763508,2.2327385673242537,0.97738201933485813
22.813552366256118,8.5320692169484431,0.93235984110519521,0.71442987094487287
0.24229301715750354,1.9577757868424457,1.7682317539551082,0.024255139709599888
2.2446974525094103,9.9919425742681476,2.9794361898217767,0.011556096210043068
1.2953707094821829,6.9911626249588323,0.51001901183334875,0.29737788876904392
60.296897486081079,6.8511251400291728,0.54144950474389231,0.76451259511381831
8.5427040331153226,1.8139665428571947,2.9827114548262665,0.99026162950831798
29.395769940595308,9.0733005900696266,1.9615970853354137,0.90936335794980361
2.13915668669887,1.2609955288402248,0.81727493879628277,0.60633637744997815
0.48052519691574586,3.1674525223703234,2.7432554993852341,0.0056342550366138399
4.610567249984423,2.2871968764997153,2.7009507503192305,0.86914623977909256
0.15540026974329252,7.9909114662299672,1.8405010327784381,0.00070848211001354295
30.401395269679973,2.7838380449160809,2.0544800746518916,0.99269278556467089
7.8522333505559674,9.1957440441779674,1.182967978752191,0.45342510165293587
18.804561916113499,6.9064213539474117,0.62629924093001288,0.65188409895376065
1.1576516747459553,1.3254643944522659,1.9864190222271609,0.4331771017274274
81.675927165997734,1.0488685071583042,1.2368879830069075,0.99544382718185032
47.792897834491995,1.4649212531295903,2.1590526166508797,0.99946057191303406
21.634680763066207,6.4533265988295492,2.5906129421065032,0.95826840184587037
0.38363314625091904,8.2133362977347382,0.5454013597859102,0.15828879108783661
2.5128294378026323,3.1469753856464964,1.9892844367143185,0.38991881793184358
0.13533536462213122,8.6446795863076566,1.0782013492171307,0.011184022582350855
0.29031433196504208,1.5150874613793435,2.6847212447595035,0.011706114236028686
11.198164932559395,8.2086746827750865,1.1341612664045713,0.58715663133030727
17.150882346504794,9.3501588715505228,2.0269253330885455,0.77375678419702754
79.896765387702118,7.9489755919394254,1.8838521002240287,0.98722428304946264
0.94945869142065786,7.2830870558077345,1.4904162501481224,0.045799484162397187
1.2923469377951078,8.5418219678984482,2.1940519089994854,0.015619402800449995
2.5625210040238215,1.3613616959235979,2.3144240867885846,0.81212651369753452
0.37018095991126954,2.8160389964714985,1.9173444882984669,0.020026417365427863
0.24533782794538345,2.1243131137507878,2.3960555929618854,0.0056409376902869452
2.6737129446658967,5.5407789117368784,2.9585426899823442,0.10379119128400252
0.47943313619182681,7.7066931549596003,1.5481809697520128,0.013391274890166496
10.219790287083484,6.6701066011875882,1.7864576297138273,0.68184507159530883
2.0485933406128138,8.6601798978574145,0.53117469485303315,0.31740309585640081
31.479990177253097,2.3969169319698178,2.4900713907759462,0.99836153261509664
12.612329434360221,7.611589827416454,1.8005751676149846,0.71285597854294969
0.86516695682080247,2.737373417820137,1.519903575901413,0.14796233129953026
31.389139069625994,3.4368287618602023,0.73517990772348951,0.83564206993327028
25.959305683261842,7.3891422755317349,2.7241410541884932,0.96841362951255727
1.4535672756798019,9.8218430640881369,1.4875181001013911,0.055094536567561081
0.73279806147632576,6.5038924537936262,2.2064539955230509,0.0080235372419973847
11.155435048867027,1.4905028349216605,0.87343539092037692,0.85296681885125425
0.26257746477219523,6.5467807293477955,2.9038740738525814,8.7885380935911385e-05
0.3978548049127214,1.381154964221504,0.94610440455457723,0.23550012674442147
0.10521721669668511,8.9573114023013538,0.99885498224872593,0.011668678753454358
22.949494952928898,7.3862045659055866,2.6474571513942844,0.95263617448367799
9.875351660720856,2.5581506178025291,2.7814568603548278,0.97718088612746667
13.046563604508179,1.8254890524177827,1.0303685188082534,0.88354135954853674
21.988069097489774,2.6517990599228707,1.6745022204370699,0.97185974541774944
2.3809338343207611,9.8202446159877326,2.3337372614070748,0.035338760276623041
5.08421125677524,5.1270457821264088,2.695914334527004,0.49434575169893674
0.26265821854959315,8.0567285350726721,1.447631737593263,0.0069929459597540709
0.22059223484879875,6.727675078969992,1.792548717123573,0.002179803888445147
10.120661170730875,6.1517183496277363,2.3542910262993373,0.76352042020725586
2.5899335315803294,2.3061722919854475,2.3278399416319884,0.56712474888522291
4.9625891243693916,9.514220082022856,2.4574003250652123,0.16806221940105751
19.72407168454135,3.7120836926324614,1.9248345466038159,0.96139294005132903
8.0196416004502122,6.2021549422678799,0.76153774201193802,0.54877263435915624
4.5786579640486611,7.2979835013015952,2.7599332271951003,0.21641881504330113
4.7601592505886003,6.8430983972077799,2.6639313483025706,0.27549899730108512
0.81630093545578897,9.4653496872596659,2.4952435895458325,0.0022048935655821699
0.12372387219901178,2.335950909280522,0.74965619290182373,0.099518916562509802
2.042453452255824,5.5751746460224787,1.0109934177035731,0.26596125626219969
0.44030540677812396,4.6363095166668939,2.3590009127691296,0.0038586467667822612
1.6810705158715591,5.267518565343563,0.55785023645486609,0.34589407799401589
36.325300845526456,2.0729577357797018,2.9480615842681992,0.99978440353792486
0.50329018104216661,2.206851488854888,1.4428617008892017,0.10595197775709791
0.14959195055913563,3.5026799120313163,2.2982813342270587,0.00071156149839683551
0.69847630227135382,3.7423414338474816,2.7189277212201084,0.010313870054767445
0.75994344502986932,4.8511289231321495,1.4865747203752058,0.059765692402211447
9.6771961543649621,6.4988879233296544,1.2978312214991652,0.6263804714497605
4.6891751739810088,6.711662056764367,2.0218528222456169,0.32628937376540196
22.474737466287856,4.7062980692701322,1.9524734343701269,0.95489779694738086
9.8387657580227792,4.6790479848582738,1.5228499440619929,0.75617762240939923
1.65638231262177,2.9586567402726578,2.0044368896692712,0.23816382331246264
27.673312922183186,6.2947562356810742,2.8384534239162367,0.98527021606654419
0.31689746108048572,3.8533682018551412,1.6691006415664913,0.01522279500555399
0.11698662699477451,1.3245385084962733,0.99185545187657831,0.082640853882712847
0.18627028640471932,4.7656003974117436,1.4430149572075097,0.0092098819987119461
14.691902981011795,5.267194075811533,1.4852674564827966,0.82106585423884726
2.4301422203106182,3.0303358138378989,0.82777173256554959,0.45444944381837754
0.30465992939497399,6.152121398099041,0.90717875138638726,0.061433687426601248
3.1851825318743248,6.0919471038872883,2.2114051834841932,0.19247562392580223
0.28637579520267664,7.3180196299933424,1.3486943855222568,0.012482883712583361
12.273293649724261,6.8315363398108904,2.8872459796395189,0.84443029721815877
2.1800619086334372,6.8718975086892842,1.1089918633965186,0.21870668707803476
1.3901564475150456,3.845927366416388,0.74731126276205573,0.31854579651680731
0.80266858802474117,8.086889997873584,2.3837614075006446,0.0040433661974583332
7.7776389624860816,5.9422994523971147,2.7025901297946753,0.67423887456561027
1.2174127103076258,4.8827637566190107,1.1952833921787196,0.15973126685093905
0.18321024604076938,6.6341123284695138,1.005220254113695,0.02638852503589513
0.22595278902083457,4.245916010052289,0.96441533717771799,0.055776871852692124
76.858692776371498,5.6146532014608237,1.8050307534162808,0.99119003814288986
53.179233352424333,7.6303511963399826,1.6710416031169273,0.96247079344805708
12.563811197821094,8.9776259805133698,1.1485995996363356,0.59532595950857103
0.62749444337212379,9.2895147756567251,0.61293279247356591,0.16086626280723301
80.821914183280072,5.5326963266478932,1.7037283508157017,0.98973474128892913
21.689658386253019,5.6824760326651216,2.8983308690890208,0.97980987612617165
14.147202418743058,8.1988336968745283,2.1312980018816581,0.76181867367835665
2.2288688076120708,3.8300562256978115,1.7387663915715461,0.28062923487232699
0.65572944468125227,8.5364412611056171,0.77673018507404024,0.11990158519999589
0.19461346559845083,5.447274818656811,1.1310907263739682,0.02256281777825123
51.027840531501361,2.0427105190174153,1.2369348739363568,0.98166741343671937
2.3298548724579105,1.6485323236564933,2.4120088815180858,0.69727678404586269
0.4046598296680734,8.5779388993551677,2.6917769931615485,0.0002690286645994126
0.82769412476867288,1.5001112521619011,2.7541046339160959,0.16277407683963782
5.4658625566886041,3.5255029252029031,2.9614215206268852,0.78559588685811765
0.339092628515892,4.0071703645139127,2.9559167077613311,0.00067519385749843189
37.14008148792368,2.5569500067243442,2.8824978319199537,0.99955332071547742
18.860733974395757,3.8250403282179031,0.679555351257211,0.74729543467962412
14.400874573494145,7.6842331005257707,0.84448383981951292,0.62958475046436135
1.9782406389761849,1.1321455920406369,1.2611663161900823,0.66904047400966504
7.6195008546994973,8.4445608206861777,1.8822456351611536,0.45177120560912315
5.6531942263546773,8.7089322121710246,0.74244472176369825,0.42047312064384496
8.9030703413970134,4.3503541587239338,2.6144923945053562,0.86672878170297307
0.17919791960426176,2.3825160915457131,2.0418904476932727,0.0050503667991920222
1.7677555381707628,6.407563671505728,1.8559110057555124,0.08393969252277024
0.13330379750161159,2.0770530027840488,0.91327830841822788,0.075304096803593054
3.0336987857336331,4.2842742497042732,1.1331386860004935,0.40344678325995675
0.97630078160628486,9.6258626281087523,0.90078006245564513,0.11290759826819553
0.27137670596893476,9.9591802532527343,2.6298328944869964,7.6770774222206215e-05
0.20427202922274021,7.9489440221912702,1.9605696501530454,0.00076237023169441719
5.7934026884218479,3.798653589286896,2.3378235687990836,0.72844204334113061
0.32492184125318041,7.1889854424948325,1.2400821572750642,0.021037473847057415
59.615659831876393,7.3486572893561144,1.428131592720693,0.95210442680034879
5.5358385940027377,4.4905752564728481,1.5121374110663344,0.57845476901822801
1.0980178836160126,6.7679977112754344,2.4000374293600872,0.012555706232468268
5.9257929703184224,1.0965488047810861,2.4308824691864199,0.98371762048386691
0.11706083377588759,2.8815189274201733,1.0170338187850794,0.03704244663203788
75.106519993487254,5.7257947267053506,2.8538471418452476,0.99935498476857643
2.7984033422354995,2.4737617383246628,0.80163834360921604,0.52469221423197787
22.294907855177513,2.493161810888803,2.7403052060590758,0.99753594231016551
0.17708835338265261,8.5267386149521407,0.75098911412452329,0.051682642483381412
2.8838654399997989,9.90219702415245,1.1613495278782777,0.19268302067637677
2.9656574289180457,6.0037248522560356,2.6161963401698927,0.13644282095035265
65.084768571823957,8.5516275779354203,0.94873018086521865,0.87275197735617827
5.1902007622752553,9.9128949789364533,1.5339198282749247,0.27040980755542493
2.6331051540749355,2.2743629971189723,1.6246482498603156,0.55920893075599609
0.6323055434023882,5.03421051928916,1.1131474325580242,0.090349139084915084
0.98788636675546637,4.5331544425772794,2.2756130033399664,0.030261891944910132
3.64768399323696,1.7204435528156652,2.6283366235055095,0.87817090891764615
2.0736448664669376,7.7979715551527002,2.6864378496389296,0.02769717778566019
0.11610107464600658,4.9040112459033374,1.3483053643414022,0.0063864125939639572
30.121442945455481,5.2239424077136114,1.8271259857195361,0.9608755463703208
48.807022661274289,2.3560567643191614,1.1210160096641286,0.967631651452032
0.26347976474360535,2.6283398700778129,1.1119912538753636,0.071909177639429792
4.5931267544993508,9.1639325994059355,0.9031351571298103,0.34891577186714928
0.21170310287683206,1.4018418007685098,2.8500475270187868,0.004552080618694789
10.392505885279629,3.0956705644933562,2.7199720715139497,0.96422601970639421
0.69775242015962502,3.6285339728307551,2.4433967833192307,0.017490085345674002
9.5119137597551315,5.4117778816142774,1.7941538032193225,0.73338092674310063
15.16993929398825,6.2780065571331631,1.7265197887796797,0.8210158303669246
20.22751238483016,5.4396097826559995,1.8243641654562448,0.91652206323637875
0.2104858172098997,1.7570380110119381,1.8414200339427231,0.019696301784176449
55.980340458974773,3.1930070865014217,1.5864077117442259,0.98947614498408831
0.4905033441826841,8.5922954628628716,0.82938708223016866,0.085123023441985649
0.12949042865580276,6.7382983043061317,0.81415963217134002,0.038511606857976929
4.6191004645863423,6.842341451208469,2.8806242896142082,0.24381363313409482
1.2964830748893101,7.0318292981621946,1.7050768989658764,0.053003887842204694
30.858103360688176,7.8661271713557612,2.8830138122629725,0.9809340271717385
26.592209046654659,1.5229763354930261,0.9089421942752749,0.93083137753187106
0.89416296591342892,4.2994754643935114,1.8860413800998339,0.049183427592035554
72.226768615854581,5.8557469173551082,1.0192931333788482,0.92829965307017803
0.74602522861490472,4.0461083496759347,1.1329615153165038,0.12835792282402797
3.5089032014738804,8.6003098595846783,0.57513644690294696,0.37388008577656973
0.58599683678907999,5.3431525772856459,0.79738327685052823,0.14648729094370233
64.288117694492158,7.9176483051344126,2.7921210190729893,0.99712115999977358
0.31176219661306559,8.6681396519305203,1.3038324787058293,0.012926525537849513
0.13637408765765316,5.5431233461314822,2.0203230297864789,0.00056106177413768285
2.0197200649695652,9.1859701948421488,1.6625353299731824,0.074587069363895364
94.869517581655842,6.2841154648328255,1.5011281131131957,0.98328805314988998
47.318590406296572,8.6524686895034968,1.8297152283651703,0.95725400811567185
17.612623782375248,4.065317160323719,0.9680973615383538,0.80523664013477014
47.030270065507601,5.4893526267833668,2.9715097462989415,0.99831237969248943
47.900485921660454,5.7826993690411994,2.5457696717596576,0.99542428640334479
3.6022602115955333,1.9448174430646352,2.3540365818287885,0.81015421694238188
0.88672132997588504,4.5869725603138658,1.6718982425348812,0.060218239478948672
20.703191359829191,9.2560390529650842,0.88219280531583988,0.67043993484983433
9.6601482080120604,6.6774901632826813,2.8016646456839194,0.73779932640385726
1.3212140597980877,2.5975592419327072,1.3534676684543192,0.28598332113237435
0.19204367324472851,4.0497007204864452,0.62526672424233443,0.12940438631252404
17.392773208328276,2.7244270869642984,1.3560091920265718,0.92510119964859627
0.61288860622561725,1.2234081861871529,2.4861425762397111,0.15207051270036923
64.630788086915928,9.3471441265362394,2.0567718624705202,0.98160328792038254
0.5283378505602192,5.0338659543118434,2.3770964618621493,0.0046860467134163496
0.2334929634741337,3.7678156517870756,2.4840884596559434,0.00099826267343035291
31.141391643437302,6.3862947240196295,1.0298865277013565,0.83640722363597098
0.28830551485457823,1.0658301066371407,2.8094582902329504,0.024762892626311126
0.34498874317435546,3.5021989594073246,1.5949740073009315,0.024207986962797363
6.282729685044818,7.327301191290033,2.0975341231604112,0.42004067087367958
42.042266664081879,6.7039279576233666,0.50577193146685495,0.71678875049358515
0.38842215832221166,9.8362535278828194,2.983421246027945,6.4962591707877674e-05
0.85304318691811643,6.5832193869223961,1.2022409649103878,0.078946905481048019
21.488916321401234,5.2975528626495949,0.65515776635038803,0.71451456510061317
82.315056038668459,7.8528930686560692,1.645655103841285,0.9795026585456853
3.1785098279519279,9.1299508476764775,0.82257514295510437,0.29568346357258302
0.27020445653796016,7.4862635204651644,0.88081677539393932,0.050894665696254608
0.11010546189317018,9.668901011944417,2.0807070325755257,9.0357587807171429e-05
0.48861645668627113,8.0380465366435949,1.4823184789255832,0.015504017997588564
0.2485802688326291,8.8012129443573386,2.8046311253874876,4.5226600203812985e-05
10.788871508457575,2.0269366406527345,1.2978912365201751,0.89752854201917565
0.23200509044234818,7.5917215269440899,2.3154503209597528,0.00031068615869985172
3.3036177803884978,4.9607982957463177,1.652748575387269,0.3380665013909735
12.100053956614596,5.977934221701477,2.1498782528231972,0.81994192581496084
5.5379601670098202,6.8869216853412105,1.9992383917899761,0.39273506387829543
0.39749068440273377,9.7283360503501246,1.6819599318974956,0.0045945473511231879
25.844823971660979,9.861202732884621,2.8751527365610929,0.94104497137003906
14.003009674078482,3.5940542093911474,1.3567841068873896,0.86356427820746529
16.479802845263094,7.6037814769412453,0.94308875312318141,0.67468886951660156
0.2472710395600235,7.7498518414174171,2.1952351521995705,0.00051932456603354679
0.23510475398209074,4.1184357518174393,2.6150189032697719,0.00055983098552753077
60.63001183641137,2.1148279737779889,0.60063434984980946,0.8824272115020132
1.5585996754699754,1.3685226425714778,1.6240817210567013,0.55260993264186797
0.79955082428466018,7.9960881477626069,2.7312192242183158,0.001853058921453572
2.9224839588663687,5.4072976763521527,2.3740465473071688,0.18834687402896363
9.7407554083445174,9.8698615254543363,2.9795192912440704,0.49019331228342483
73.598636929982163,5.1847611057428775,1.8285345289931094,0.99223955017467425
0.72333366896783657,9.8012528116645612,2.149989297002878,0.0036706062523817855
59.487441118472312,4.7041840197465383,1.2562007028448203,0.96035637293319354
0.11873492278636356,8.1431393550397537,2.8688389991649808,5.3975548414199324e-06
4.6301400442068914,1.7633734508064887,1.4158387213913408,0.79686132807302601
7.978575058857067,5.9991553912398752,2.3462767817165715,0.66128369436106527
0.20782233078780549,8.2185380828715182,1.5078505102977049,0.0038914821641626535
0.2636445457917907,9.3223150049789982,1.9045473251574982,0.0011228223991189429
1.8086017967290877,8.4032478155568846,2.2994563375538655,0.028412211351685687
79.19463042311115,1.3327365448105679,1.7723353793783856,0.9992827814330103
6.1394244538574689,4.3543210717606078,2.7677158172737713,0.7212926832617097
62.960716949660267,1.4382862508246614,1.5482524698195257,0.99713105244352018
25.887060985807487,1.9835406200310222,2.1176794953583129,0.99567936019895198
2.5243223045074026,7.077750658007357,1.3559060832501353,0.1981468874809528
22.609468219960497,7.4193237668052836,1.5203916705775327,0.84476827032374269
0.1131124350720796,7.9634861447646372,1.6001252705838809,0.0011044346741748026
0.21253574921514531,8.7891089325009659,0.81451754578071311,0.046011364851964151
30.781221115770617,7.6548832162885887,0.72930919764751678,0.7339737459158876
24.572608704277723,8.2078443289596876,2.1687248078668948,0.91514183972742413
0.49879515448438888,1.4406733884095133,2.1387943458576304,0.09376084629829666
3.9111887205357427,3.1108163539716873,2.1572742855252383,0.62102974115031928
6.5772971376425433,6.5970799603772114,0.54941611335672924,0.49958749445227757
40.106693706478637,8.7231277416234079,1.3163671066794498,0.88165576771705478
6.4464626686566771,1.0405011244569322,0.99452461814799231,0.85982568824992678
1.7286803995358297,5.6316640790471482,2.4453785563600308,0.052744662529917413
1.326026276805603,7.0955865942795748,2.6515760034903253,0.011572862170153889
1.8951616481998914,1.2664656021575189,1.1167009430653683,0.61066615635920785
9.0321902488082575,4.6122000179804914,2.1696228971199658,0.81125440983003472
40.037955750471319,9.0607139324532717,0.82340700864568617,0.77267608572351953
2.2998030533306206,7.0445152797027282,1.1878813140042834,0.20920154026776874
0.5540113840184695,3.1389252702453758,0.8466362405835488,0.18717852407625521
0.51284613751943842,8.6750301666872147,1.208801916498073,0.03171404898533467
17.299870043752204,4.1322828106856289,2.1868413683731949,0.95816434535710016
28.164775268213148,8.6801020402965356,2.7758172754631314,0.9632878551459787
0.20693513731576899,3.6904928600701496,1.006306019810465,0.052189254144639104
0.15837133252755611,6.312882257948341,1.8551975873767979,0.0010720020410431314
6.0715697881196737,4.5724606097305065,2.253477753108581,0.65452940814986538
0.27448570558062596,3.4734254567956033,2.8823061712139144,0.00066484905011876408
29.784654821777334,8.9790180595468225,2.0251512072179345,0.91896482071923169
0.85310801416454407,2.6883431374554219,1.1377673275684517,0.21316992080373559
0.2701567349712119,1.763304321121868,2.0636953922848407,0.020404707649328013
57.931052308545048,4.0773424469109436,1.3012279041950405,0.9693267017894297
0.31375826023815423,7.458752328774108,2.9403209767292693,8.992293321617923e-05
0.7147600112787228,8.2668844537865347,1.4991903379090923,0.024840706922082761
0.2889616347437487,9.9886903306008836,2.2135693019025355,0.00039253685095132028
0.22205992612427225,3.6672585131004842,0.5580689558668962,0.17293518455474838
0.11572949259636928,4.6714775601815397,1.5001536153368884,0.0038819396501782576
0.14661764094400384,2.2313915022666366,2.6877690333062789,0.00066331805465155171
0.33413687979680423,6.1738473666073022,2.0255686110831146,0.0027112649185355637
0.14459251037250742,9.9782203353662542,1.6098572159899409,0.0010943249658550245
5.9351465685489879,7.3079290910859269,2.8398437485893147,0.35643268899789926
11.019035453462893,6.3569155637203458,2.6349609403680727,0.80991252948289527
1.5166709571116128,4.5313218362961463,1.3055391845573456,0.19326899497465241
0.89944226406100947,9.2376888425699928,1.861371005103349,0.012924272475030238
3.262711780748035,5.4722493651731448,1.7245606402311568,0.29073358553074485
42.171090028635852,2.2093022198175536,2.0805062502871561,0.99784010619312313
35.759783473511838,4.2884061687922017,1.335278167396889,0.94438091265485902
0.13502842004185836,1.604500019629902,1.1105125019147206,0.060165215791946183
0.35034443935507498,2.817811339199034,2.7816795881388403,0.0030206961028979122
0.51313851533874411,1.1590190289992099,2.8096862487462659,0.092014199377174269
0.55996737855697132,5.0795192485014704,2.6083072144049475,0.0031677499923853185
5.1724696994363155,6.7108623845661741,2.9455110769114032,0.31714057158433695
1.7733206733987243,4.0896321614101696,2.3624788144492213,0.1219502559745604
0.14052783639104388,4.7834359435474942,2.4116680714049989,0.00020197183216368226
1.3208162863947208,9.6328834556011831,2.4064752299066017,0.0083136821817338131
3.7261372356279314,7.7676680941742395,1.7015190773557662,0.22271185132331997
0.20184393706133502,5.8677097325045615,1.6411304862856793,0.0039496997263533413
31.65014189237986,3.5608678760064274,1.1005656903725078,0.9171658612691207
0.14318106861361998,9.0729711889569575,2.1120479858982262,0.00015642601096718317
59.50118390634016,3.1158740519259354,1.2233003402558364,0.97361211141198245
0.1983076302206144,3.9280845746500934,1.1445210242558861,0.031748692092635748
33.941017275661927,9.1815833298065357,1.9649034352401369,0.92883718350482447
51.045731502591778,5.7658784975656516,1.5249559705626079,0.96529566019958613
86.838445747596495,7.6808615447617905,1.0471415219865805,0.92687516858631358
25.472856018371225,6.3167031474738948,2.5401400418820779,0.97185978668347794
21.798801781151941,6.8809528810854559,2.65142479823594,0.95509888555019962
8.4615481084682855,3.6944496236334299,0.91924879919445246,0.68174049838150164
21.726464672820683,3.1723485546399663,0.51876758199999973,0.73069260244814371
0.25331250242272785,3.9024311245179875,1.3403249213234343,0.024954542286889324
4.0569915938743701,2.3989740767508021,2.4937770892018811,0.78755194433429032
3.4887400475480166,8.8688292876172667,2.5979346655858109,0.081369861673563318
37.386639675686865,3.5492223992510268,0.845822675290123,0.87990821534189956
2.4456713543548081,6.0534045497294615,2.4358397529576279,0.099069682804375975
1.4297775983881202,8.1277698262723668,0.78926041827357363,0.20236933679948402
8.2925827454499501,8.0544169843814224,1.4751564753913231,0.51074516841428375
0.63007166955246552,4.9454763272577358,2.9965237875297897,0.0020785114825801866
0.26260635571158786,5.2863157772805307,0.98147705807727448,0.049896943628495942
2.7141373534149476,9.9523157404152229,0.88490895644406609,0.2405274934439004
1.7810171677851769,7.0713772928112162,1.5570008313669836,0.10462100806398518
0.49855126389274679,8.3317459880609448,2.0491713149246538,0.0031078351715535493
1.2662965695252422,9.1229857229730875,2.832251956033133,0.0037105800799564033
1.2565429836788886,8.0883085260640524,2.9520528638325856,0.0040827808608330362
0.96047638898479093,2.6666141045821083,0.67410159147848658,0.33440044422021464
1.3752835209587431,6.0595366036381497,0.84499379336976332,0.22216339857708797
11.408539131252285,1.9170474158309039,2.4768449347399848,0.98808111869967641
0.777372948501873,6.8762991390759858,1.1765803806771511,0.071435428051413452
70.238265792369361,9.5981448536902985,2.7121226487659014,0.9954947713929353
56.110489651255577,5.6145885787010021,2.1586331430727168,0.9930983911786867
2.7716046730387607,4.8967524358099048,0.77961200595169289,0.39085662363049933
0.96623689133319945,1.3225847627634686,2.5813232123100178,0.30781257433787107
4.0392838160560682,9.6379707009629829,0.94089095002018963,0.30613751556942326
35.130268274427046,1.9270241571714291,1.5587384866991345,0.98928303161841336
9.0732321226946038,1.3697118397436223,1.8804623213983249,0.97222478839434912
25.892589365439974,3.2145995035444463,1.7519153727006957,0.97478899671130204
3.9643028820321216,1.5897739052654418,2.2154072890378762,0.88332514368003734
7.9205052797551971,5.0960605817058608,2.1317168371731379,0.71911174254241028
0.73192544012837069,5.644790211314012,2.980105013820137,0.0022652839417304583
16.020626182814169,3.8131295412572555,2.9985547730604694,0.9866685176982154
0.40477509126450317,1.4586443431739746,1.7911485065891024,0.091444055223910456
12.144912395087564,2.0044033142430404,0.73799771740215991,0.79076620122964547
38.208255122720892,4.4605394019093527,2.3196082474217956,0.99318650048939749
0.24906259682102733,1.5447560574388253,2.941660195541473,0.0046404818908201955
6.9684986721987885,7.2837075304892211,1.2958159690725508,0.48567213245858992
0.1928800210160638,2.8631848737233079,1.6530222145939346,0.011438926035915958
15.03650436906355,3.7186441190527466,1.5619423120386398,0.89864178577067177
0.17925845808834009,4.5471319946028776,0.6285478863923234,0.11584683378863195
64.242061394285599,4.7494866976223307,2.1806610780586118,0.99659736587006498
0.25835911613036738,1.0149463690732048,1.3833442376711695,0.13093150400333806
75.27326216332068,2.008633338988278,2.4686596865787553,0.99986970890282145
25.27275156788615,8.7648810736679028,2.5803001882049652,0.93891567756321204
6.0401262098268464,1.0110975626071732,2.5530769664946136,0.98968043341890866
22.277800675089402,5.5735062023158761,1.5416649950997003,0.89436074324846959
24.28535839073438,5.4055180585648728,1.3038642056022489,0.87642416120605238
68.878104732457516,3.9978474490957403,2.3720519491676368,0.99883310463186026
0.57563880311614379,4.8819431813180465,2.5034735846068075,0.0047164491314209923
5.89152447331925,8.0252302377392581,1.7281436159784154,0.36955485231729979
0.19281800837064814,8.5708333559346084,2.7325775488407578,3.1407898481340868e-05
7.0550013317761788,3.3431368907372505,0.85977174019639568,0.65522822591262753
0.32649302843822253,3.9024139687095687,2.6976719491474004,0.0012383112177291611
4.9528118993441996,3.1823456772549945,0.74023808242970324,0.58113505241348218
5.2154470683669354,5.3187706049595862,0.88381380513653474,0.49566558182879189
2.5000889404949724,7.1493252189293166,1.8346000331849008,0.12701657580937664
3.6973905469964259,3.0542758791707847,0.66879620046853749,0.5319057811860225
19.578083211035935,3.9766216784938,0.63201775350027589,0.73251541756261129
24.988152603667288,9.3734615583023544,0.5012968604142638,0.62046709546183543
2.9954332532851908,1.4371236086226227,1.590791649235658,0.76284652942132636
6.2918784569162352,5.1469264471560958,2.4365597032305746,0.61996678103723546
62.188303166381722,7.4040223743710003,0.58709587569978916,0.77720018531350288
0.22866556334589827,2.3540861040172665,2.1306440161646387,0.0069095963785885247
0.22454877889783009,1.4263661800493366,2.5578182935404663,0.0087590081791875003
0.18328504721283165,2.2438483447467767,0.92000212144467786,0.090749471858786637
9.4100050201977794,9.2694087417761466,0.86715933705351067,0.50326348428853074
1.8022909517554655,1.0833380363901108,2.6520024340513402,0.79411326094075396
21.036052616604781,2.6948977733021664,2.5578115248752367,0.99481088408539819
10.320345577731162,1.2815516161148008,1.8473544156604671,0.97923831336006739
1.0021051059965653,1.9956652080598294,2.5479996982349506,0.14738597630114902
49.556387715274994,6.581343579654666,0.73189019356123697,0.8142087124055204
19.390831889026174,3.174750178651772,1.486203794846886,0.93639777588365214
0.64804449052271795,6.1229084538760912,2.344493890265932,0.0051410578539447952
1.2375878964020981,6.3117584448951352,1.1436298983099085,0.1343236298792104
0.87764713734274613,8.6449179978080117,2.3808222860838821,0.004294617908577731
0.29705368611773447,1.0426725362068652,1.7604465109770346,0.098814329759229727
0.27755567891872901,8.6803251340813006,2.3756649698705825,0.00028042549105467267
64.325384392688818,6.5720717778427655,1.6616990946433239,0.9779154230970788
2.0592644000026006,2.4646913749446182,1.419760850554544,0.43655478052371355
1.4124057220154662,7.9564364932175557,1.0479730411965809,0.14044279221453734
15.454577118902179,8.6994238761152722,1.0209483535875377,0.64260447959187039
4.5601507069376286,3.288371353787416,2.3787270264284901,0.68519635308589633
64.330949359083689,9.2691431281241279,0.79727587008490119,0.82413277275798058
21.923227051705677,5.0901168726879202,0.71495587527736282,0.73962326086214758
2.7422604009936453,6.4308200889998934,0.94072841255532547,0.30964035756128666
1.3461033976551289,9.8618458025587934,0.93836627863480471,0.13369010049363289
91.178960105501886,4.253824707752794,2.5577690570172495,0.99960631930496924
14.232484123092737,8.3184341123810164,1.496266558685531,0.69073854952789393
71.381222244857341,3.8655920604561369,2.9759711434012059,0.99982968553958562
0.22669175862816349,8.192921700173418,0.84302814447653096,0.046339704723279793
35.612383175670118,6.4066052697637828,2.1338495642341084,0.97492107053987698
8.1512019283290691,2.9472012570286128,1.6218237680031264,0.83887707001227552
0.23214804731653599,4.7262348441031277,1.4822954417426848,0.011352381461240214
5.8180037911485156,3.8587207092720552,2.687710497635206,0.75093996397973628
11.436393639538361,1.7029755377232749,2.9389891145709992,0.996305027676327
0.10886995857362924,1.2685129308972773,2.6821473969354468,0.0013778264425207698
2.3065022655352414,4.1183078986646287,0.98075169758783254,0.3615710722706999
29.936328346131745,1.1713073303573793,1.0519948030223352,0.96799903121191178
0.76926695315031113,2.489389818235975,2.1401846977376584,0.07492852897821628
2.3748940826591132,7.5266498876578192,1.2227089540954792,0.19617233654814298
2.1229627852113735,7.3728211211522909,2.3368128269514497,0.051695575468529466


==> anc/competitors/data/v5/dose_response_probability__s42_holdout.csv <==
x0,x1,x2,y
1.180933507879659,1.5413362272544753,2.7449183259428596,0.32495473305101985
1.3080549135533435,7.3996781639917177,0.58432010125357547,0.26647807044239086
5.3457788327760714,9.2348425133442245,1.086783528292034,0.35569036631165379
17.429128701017312,3.3955546695172041,2.6689961194818603,0.98745256518531233
0.35794974218590131,3.066623238843901,0.66255881802681427,0.19417036537105409
5.6730542753189042,5.6022891109453159,1.3918283157073161,0.50436757197596838
4.0208422435709839,3.3458095536614469,2.8627566236939255,0.62857891740471616
6.4191349457305487,6.515360461363807,0.6988805727027434,0.49740033236502867
0.62014176185474545,6.824626794148708,1.4165569869453409,0.032377066399144748
0.1106609363936816,5.8051220416182501,0.92186135707126726,0.025318040013871414
0.4954238527587661,8.4907803193377731,1.5433330460223091,0.012308176386955071
46.571972949642451,7.9967637424233162,1.811993207118477,0.96055724365260953
48.632111783449908,3.7869689997359282,1.5611025295331367,0.98174790445920679
0.160560296025409,1.0380343655944722,1.2166393911425164,0.093574277962212488
1.6298195877121486,6.8841678548917029,0.98882485058942016,0.19393297555064484
35.326613175195838,1.3456916723472832,1.6078520616461729,0.99480072857633228
86.656725511526716,6.0304975487895263,2.3430770378619838,0.99806284037178705
4.695451226581552,2.3872075803236887,1.9287794168369925,0.78663520097981643
0.89403477359496819,1.9114986250891211,1.5130742942050264,0.2405288351457805
6.3095503290390074,6.4218692366185266,2.2623407363422916,0.4900216745974717
38.940036936742537,2.1590398972138245,0.95708190824381323,0.94093440231352732
0.31890876916655947,9.4629538970232403,2.5724789309543383,0.00016304723140505399
0.38189006830319094,1.9259450972735102,2.9615821705147289,0.0082279505019354753
3.4916458967702759,3.0005972483404229,2.6059073745718235,0.59747523519902024
0.20041741944939592,3.7728192158879597,1.593370507629311,0.0092226986319267883
22.535517544520818,1.2102786723475767,1.9137111489693313,0.99630161751206836
2.1487636896052953,4.840375245760657,0.53455142817358203,0.39314556822144886
27.312720995725012,2.5117792265706251,1.2041904876099188,0.94652754777129866
52.646586900421795,1.9597752788396701,2.3727175812196157,0.99959372406367053
10.915216806177275,9.5968899305258333,1.0339286709969668,0.53322248573494746
0.63015540492318212,8.0579111107465415,2.4971643042367351,0.0017197050188019784
3.2910762689236512,3.5177481575808982,2.1955768013951964,0.46350514332741294
0.96515156567386529,2.6284169157380917,2.4895784608124147,0.076266571564504254
11.427914403027403,7.3626204561853728,2.4940678987044618,0.74960368125013888
14.610304913215295,7.0052818845077214,1.7486255924757725,0.78335898804693571
35.990929840431789,9.3106518266440652,1.9646171992557404,0.93440278476364003
1.6032747858280245,9.3388250612424599,1.903895834014067,0.033734548654956176
21.147470639272253,7.6920368083077184,2.5522358466184709,0.9296394874470717
0.43046350849721166,4.6384645773274347,2.1052066704847006,0.0066619582562508712
2.0639168638660808,5.1116034870591527,1.630259472883723,0.18565489735727336
0.42934944812543635,1.1632640330698905,0.99997392248053774,0.26959309608597415
27.827907513998571,4.4405963765653205,1.5754147947763903,0.9474137438643101
25.60466299765169,2.254063767390273,2.3219974842532696,0.99646868098176744
14.280328434993505,1.0605941692338694,0.83563178520810533,0.89776988567906524
0.94073000733745704,8.0680044786809653,2.4049603253392191,0.0056621552354613209
17.486500084858022,4.1561617248727716,2.1193311147942495,0.95457197012660344
16.649887875056521,5.8103732725204296,0.51051845276389263,0.63121965811023462
27.050710411764221,5.7976385777411377,0.97952439664936808,0.81887214084636784
0.69424941889664771,9.3797042961987334,1.1391481341758487,0.048997820806304965
1.1184680972159817,9.0842103981452222,2.8171312962528905,0.0027300523958033308
71.148376827946663,3.2557740698706805,2.7028412024664208,0.99976044174624856
0.80961109444704815,8.8061988771335074,1.2909916361663312,0.043891343815672126
0.67227233047836543,9.2382259262081554,1.1094283394966615,0.051799169422635252
0.24669041630230953,3.2910527973722248,2.8904798031171803,0.00055903583479380682
10.167312633008548,6.1676567080371552,2.058684601520115,0.73673205123493835
0.13413337603003397,1.5311466011838011,2.9233413892541487,0.00080960547163495431
71.925959174277935,3.9673602241255672,1.5999792315358832,0.99039669168848554
73.468248989150823,5.0915929302406671,2.6862661780750021,0.99923153733587433
61.45639794892984,3.5245792423935218,2.3167115381388954,0.99867163196078723
0.38921161512243985,4.3191004453838939,2.7174716052350405,0.0014422861593695847
0.16818859388178964,3.1664595751599971,0.68708757856232472,0.11745061472190417
0.41956555757941466,4.8763365971699413,0.84913149093116735,0.11077394607477734
0.10810503246560492,1.0296169735116982,1.1729801527197719,0.066377858321518352
1.3766549529107408,3.378900508755502,0.54498411464711805,0.38004956980569926
17.712128446526599,1.5724166913533373,0.68781994398962132,0.84099491996156894
9.2964028131317917,9.1587841732110782,2.2444785173513058,0.5083678091821342
0.12908726911800714,2.3898299693832872,2.3091400341066306,0.001182195156520356
72.195947045566527,3.1001149093351725,2.6977284018742669,0.99979500089161399
0.1730433158959222,6.9695687478759547,1.1324807266457677,0.014988286438106704
16.551247005072472,7.5594949655507406,0.78383484610664589,0.64891143107502891
1.1248098116000196,2.9113312588943403,0.57251573152194357,0.36715057921700689
4.4052555016547243,6.9587895084316198,2.3276321170908849,0.2565056750510451
0.11090465921435291,6.2288409892989884,0.9007637846363008,0.025868408579893573
44.020452930227954,7.3303383014975561,2.7655420023585662,0.99301930081685463
92.696688949797377,1.9570053397473588,1.769402078189052,0.99891621022709087
20.318479634837139,4.0786518364779845,1.1508144274702219,0.86388466827552057
3.9960964914176986,3.3763660701587113,2.4287453851995084,0.60091698006741789
1.0900977733261121,3.830869371961827,1.2331454251793152,0.17510833424371691
0.44440018351997457,5.9307220175617914,1.4112372609254817,0.025166233695163024
40.383834787841955,4.5621439947925415,1.3452304347369954,0.94947587177413018
0.51763900174679567,2.1715969349932682,2.2704931576106291,0.037120783798140336
0.15813909304989207,6.0798291033058307,1.6534565058288446,0.0023904328217325219
38.85376756880661,8.5499986681978264,1.8674498520359621,0.94412194617794309
0.12480197414453148,9.4388901832158822,1.6291281624215417,0.00086892089291642105
0.24564763590977068,3.5674211319983811,2.6804669436198694,0.00076710023362275292
70.705076836866567,1.2563744662501217,2.3201584357174005,0.99991312078684325
8.5585008154628692,5.9203149301746176,1.6478032112566323,0.64731866875397892
6.4006076555800089,4.4514024752255512,1.9429642962105014,0.6694356229036732
42.864433773790864,1.9394921720706502,2.9468680794817841,0.9998908166451359
7.6190287340842779,9.6780766013415445,2.3076074590201543,0.36539758100920017
1.9411662753650003,5.6688852385647266,2.3153936216939877,0.077171335022698656
75.572884249177079,9.8568925981562039,1.7002464012621081,0.96962463441113578
3.2758666862638117,8.8750010763413538,1.2334061198518271,0.22630718867623603
3.1928832786186621,6.4607813589843488,0.57202599401713528,0.4005488536881755
0.46306113059427545,2.1471952033134993,1.3164242391798326,0.11717360106453162
3.3073148623342372,5.6922000051363906,1.1709930613360924,0.34619598270526397
0.71294779109140149,5.7464707855524573,1.8595240254958938,0.020219085450092298
0.47883692265246158,3.3560066426732043,2.4106987632733063,0.0090671860188316442
12.175928898726331,3.7600689086393184,0.83844515732414671,0.72813738757160251
3.4568212296516627,7.8060800392091449,1.8081140469075265,0.18651655404538076
1.4988730689751566,4.8501674911734973,1.1817587827236158,0.19976896046424297
6.5510729899086924,8.37643099628092,1.3862231274124113,0.41563360795009224
0.10746112315502468,3.4591786624695819,2.7374465712219687,7.4586500778992188e-05
0.8675219990240679,1.2918955588429357,0.91840138153359407,0.40957311713722122
31.331982492713497,4.9342668258735394,2.8116464555395271,0.99449810994150145
80.097780819728627,1.0299842234093877,1.5751017434326511,0.99894959425297214
6.6299647915958371,1.8826130810119932,2.968336894376951,0.97672793263656177
7.5136697462701951,9.7563507460022532,1.6552265798392258,0.39356866051955275
28.330737721071824,2.7692938399344507,1.9553310088242923,0.98951053231734121
60.022400992711091,9.6586788357170352,1.5134926798242647,0.94075161953070319
6.6448128056076117,3.058786041021762,1.3446778842628926,0.73947195587344161
0.14770932591137173,4.6137396743610619,2.1510613182494502,0.00060906269106731693
0.89638326436379101,5.3851200656566611,1.3520904807429281,0.081335793111448298
36.263670012832392,7.0832114284227092,0.90855841942990412,0.81513934915230901
0.58542887729895032,4.7354160589562717,0.70458404650422346,0.18649934934391829
4.1058401521688275,9.5060672289292949,1.1117490363849001,0.28224852465151473
4.9223785550679287,8.1778836482856363,1.8671851973876972,0.27931524405872504
16.083666527504526,8.9840701830423519,2.4894003849866273,0.80995308550315548
67.134361626840857,3.826960050142457,1.508592486158064,0.98689477108677914
6.4530056467178287,5.339193144962942,2.2685219017372993,0.6058307275310848
2.6714689022891478,6.0866401726975985,2.2260753099639485,0.13786923998297285
0.12275591153268521,4.5861816978212904,2.5491042530636996,9.8112269852594262e-05
0.27601783661252605,6.3057611275400705,1.7241597880487189,0.0045210895623441164
28.50331962629226,8.7359828768705547,2.4310574847429112,0.9465914071508692
10.471665673017155,5.3754805449021799,1.7028517370218375,0.75685327239603839
31.382552997037184,1.6730203813876841,1.2658973274330083,0.97613369243773807
71.203829923154203,5.2766641703367014,1.1103516315668676,0.94732071044752231
0.1123873247361982,5.6256771940359922,0.98411444805594783,0.020816299163736614
0.36590976898665267,3.632279924105049,0.89819051873660527,0.11289021375663294
41.926688343273412,1.9216921082886427,1.2945233751157006,0.98184787115337202
25.382633707637179,6.1982127981164368,2.0532315198782252,0.94758155598325289
0.51683599266030655,2.858083687855872,0.75558528491696875,0.21548276159203811
13.861199207105487,8.0752861837738585,1.8350965436046924,0.72937926464397973
2.2573272864238225,6.4433816357242772,0.89434721992580801,0.28129323704097603
3.1801017474759963,3.0617198682701456,1.6513637838353024,0.51565657323426184
1.4815659249012443,6.6100990642085797,2.0707409263028635,0.04323981321925055
14.064290149716708,9.4678462323934625,2.8881208516089161,0.75821861149896042
3.5784838509403412,3.5006858611926037,1.7875431052882738,0.50982141806736325
19.998124071840994,9.9441574236002275,2.9529387992571254,0.88726266283701327
2.140621315729148,2.7093003836915783,2.6876127396209153,0.34678840686069212
0.41288775287626261,9.5163660527580802,1.7751280150736015,0.0037974210476504548
19.108555106369245,3.430801128442007,1.277179965975145,0.89965122028989142
0.57301801858821666,8.2566887559396314,2.8660694325643088,0.00047759154047341621
4.0349399524481173,4.85677930477671,1.1615318171960238,0.44637465930369341
30.639469741633242,5.5131861751045941,1.0289490416154004,0.85380957946033176
34.463696303615095,2.9313152168565804,1.3395870435797637,0.96447517591599707
0.13516055092920509,9.8752225043731254,2.6685027372944923,1.0634449302629134e-05
73.239278379917764,6.9325230771640207,1.8765494319932019,0.98815554592052568
0.24236267155177971,2.362872583280696,1.789096896127454,0.016722634769235974
6.8566195283798361,6.9627658399425876,0.57293973873504667,0.49779960389679584
1.8019499030350827,9.9324523036373353,1.2429668611113995,0.10700863028452894
2.1326763453347763,4.5952574517948044,1.194607364715834,0.28556203711162542
9.464159729549424,9.9445711812570341,1.3248117644933519,0.48360643464312231
0.22613269984367884,1.9517868332352399,2.0291280731308188,0.012449598654278261
0.25639914364500666,6.4146517738275035,1.1596982195535317,0.023344564721145315
7.1248912912255369,9.0715471351618646,1.7248277446607596,0.39732360738464562
1.1666844144889359,1.0554787290261705,1.2055942833530815,0.5301548933428849
81.892186596074083,3.3524148184849025,0.53273274144168248,0.8458565463165475
0.1612552088267141,4.0060387787308116,2.2911772549807754,0.00063543369462782783
0.13573872839203274,7.8421313183923438,0.55503332746996159,0.095219159982902465
0.25660259843897404,5.0577379272953671,1.4678948444435387,0.012419270651555143
3.174007738289808,4.8038909074095688,1.3948285151526447,0.3593790256993975
0.3537743438796585,3.3032999990647198,1.920063335377387,0.013526896521203979
15.502501604956908,9.6580459465085244,1.1880906266363243,0.63696522569827407
1.2207792102266224,8.6066727059916879,1.7087708290158141,0.034313108045101216
23.256655395062758,4.981410403024638,1.8690769161083638,0.94684987132758891
76.660359403607231,7.313876403577396,1.3583214009022959,0.96051418851344994
1.0794439497305246,6.6571992126274138,0.53181609361638027,0.27537750461463134
1.6851584518748444,1.303302522932916,2.0770426216869113,0.63034870037313384
9.2200846455946959,1.8961031976595064,1.5461491653000032,0.92022175517371851
0.80093762615647146,7.401259546850806,0.82877685418046476,0.13671023609823185
0.2070148067258672,8.1835112452333121,2.6659161346053986,5.5293295518632054e-05
15.162988568791008,6.408523693872727,2.5579805369041919,0.90051911763970083
1.5488545499582766,9.8977196966008343,2.4176427198059329,0.011159780284518462
11.536286674654448,8.6088524163406746,0.67741298223938418,0.549409004670951
4.960898788137234,2.0323708623784573,0.54648647951096074,0.61955874343791606
99.503497127749313,2.6846073232407131,2.674630024269057,0.99993638034128696
2.9879150171799589,3.3710738353160576,1.6387934675300917,0.4507280604598396
0.49951814895643171,9.3157803437966074,2.482457555748359,0.00070035210290376538
2.1876586859126932,4.7029436267538038,1.9460925079368969,0.18400354111825468
4.6821532307068496,2.416460340751271,2.2458317669413232,0.81540415464360194
0.75434165665710096,2.0617730680999675,2.3835266617313309,0.083433909411149865
16.924338719829798,8.7423006659561828,2.2550856851020535,0.81602769336099645
6.0279395952698884,6.3251510163369735,2.0077279113235784,0.47586147059648931
8.5170204085081043,9.3812048138618529,0.75581662567679331,0.48174727557428726
0.21301508508496639,2.4704768105293313,2.5464540706950762,0.0019443943261469034
71.217211710465975,3.2687145073208352,1.2204708288853223,0.97726123493300066
2.2352189866530159,7.9700990621956418,1.8822507833121624,0.083706962837317822
0.13897159474615531,3.2383884532840135,1.5938440448288902,0.0065721784602710328
0.17009441692733596,5.4682460439099136,2.1679430686355365,0.00053992412842586478
32.462777405000118,6.6319299330771049,0.76422348599078826,0.77095975053500065
0.3675909891480898,6.8896702126740115,2.9001921617546174,0.00020344624178537097
29.980611190333018,4.2676966171442308,0.76400568521308343,0.81598988490582514
31.032080955501229,9.0285104484278911,2.5356711156490386,0.95813851364504454
22.713052977577348,4.3123514123912319,0.87918624607233409,0.81164424938825841
6.3949256195092348,7.6680721717540639,1.6281293200101246,0.42663250506079237
6.4972005483402695,8.629881663967037,2.7196818227963506,0.31604506150797851
0.64127904848181272,6.7132238580871393,1.0081752272308249,0.085679440739983639
0.13342226727373804,4.1475704452910618,2.1171335305828176,0.00069141571679701239
13.550792698644401,1.9377822454819258,1.0048529375919386,0.87591903701527252
0.1108507868497821,9.4540702919793809,2.0093068742273781,0.00013189009034326467
0.11588726392400957,2.996549022977923,1.7653035835550572,0.003198645131876828
8.31902475444919,2.5306481793976205,2.8810749214146139,0.96858891941344494
71.46522737181354,2.5906712604993798,0.64911070764030476,0.89597591246523578
0.4777115528679079,3.6199055442242631,0.78187598448470164,0.17030712179604038
0.10505259571398097,6.2570318362111532,0.53397095156648189,0.10134767289043818
38.56059035931721,2.3508233127418623,2.6901951549865242,0.99946125388630791
4.1238391798052252,7.7961476992527263,1.3925929493785443,0.29175698235031527
0.97009809234033062,6.0275647887891566,0.6429133249087835,0.23605868744269323
0.482909722111451,3.5205456478512662,2.1984055843277273,0.012527480145204984
10.224000024060091,8.3136056528031297,2.7991574837760149,0.64083504307907979
27.069664795603817,7.104207306440756,2.8098636282264593,0.97722000632071659
91.536033040366874,9.1495446737269734,2.833661227370369,0.99853729318721685
0.73208344000707459,5.6895614023311163,1.9118239504431693,0.019451585561917808
66.428285958168345,4.2050594467410134,2.9653907765589036,0.99972099110749535
1.5913018720378649,5.7010653200447949,2.4054630974867326,0.0443782423900543
0.11470931329496209,5.0048775793611737,0.87665860374731241,0.035227726219660693
0.30669511465636445,3.3360532605122493,2.9229166565833085,0.00093307194004873877
0.88686423174578588,2.4910067810650971,2.0772923415713724,0.10476895354236471
0.1851041692348217,4.6414569004967428,2.3180808281070027,0.00057043364154853887
3.3431987165248738,4.7859712111265402,2.912156395547806,0.26023106778010502
0.1627996903405193,7.9752173710068366,1.4194258784171998,0.0039747913082868449
0.14493189863612846,5.0386988211229085,0.80210102652619752,0.054869408609294214
6.9503443851154731,6.0927589206363955,0.75558506916330859,0.52485528436325279
0.15357407317988728,3.1760086152514639,1.4518295915212072,0.012153878486446928
23.45628103069221,3.949803379691506,0.84871749175726996,0.819352515052167
0.10396001030902821,1.5663884077061947,2.9811374621157527,0.00030760093084950029
0.12942282859013637,4.7445740466314295,1.6329361236521351,0.0027833839906145513
2.4569838923074081,6.3816758491207555,2.7296757901714366,0.068787518961973368
45.326135193695301,5.2013306464819919,2.6853719523424329,0.99702267384568566
0.25702016589541143,6.3029409883186736,2.8175080507953645,0.00012156415010427461
0.15365724816044737,9.5241003273776439,0.80439228557451092,0.034904498089556903
0.64475925344689589,3.4753284885396463,2.4443830745815514,0.016020628469142126
0.36237905943277809,4.5562374765075138,1.5505056210989823,0.019356122799133776
14.254870790574213,7.4943835583729363,1.3230921835675553,0.70070876378296809
0.17274017913306808,5.544029543152277,1.1016250286077831,0.021432237913588299
7.0924965718606687,1.1135428185182352,2.8672173202609237,0.99507564926274239
0.12697773866543663,8.5978333019331856,2.7151578960236025,1.0701890669183734e-05
34.517926519238102,2.0694192418479744,2.3272013168888916,0.99857083545981584
1.3764925118393041,9.7987437967224675,2.6823474363449229,0.005144419096071438
0.34741423777134439,7.1778705151324349,0.54016494422874106,0.16304430034804177
2.5168780937006332,7.0184124743009422,1.0976708389610252,0.24495904710819688
1.0964274796468929,2.8447372392681256,0.82631277837583883,0.31263742109816073
1.5429856768059313,6.212207509516408,0.78868006061536999,0.2500264480945682
6.4270353267374762,5.3276234923497263,2.7939183245043417,0.62812039561620525
8.8665439178749725,1.9793797272714615,2.7134122663054798,0.98318896662664323
0.22885453204657139,2.6635909392916957,0.53357705072399741,0.21255686958645639
3.3899325817101991,2.9322762352967926,2.9168646922583594,0.60420949028404025
37.783731468561442,7.8145219979868603,1.8992667259604052,0.95225891461152934
8.4097814624956726,7.062064733778028,0.76496606907481368,0.53335226616904396
7.3154641513109562,7.7101031214083831,1.931977088689997,0.47464472803588781
7.8533527991844689,2.2482486709094425,2.0222658343608666,0.92617924562688647
0.19873981527391532,7.6999426070119696,0.73202447715055219,0.064344688791993732
3.1112722692255783,4.0758063573877816,1.9490373637957283,0.37137747553261335
32.102732510350997,7.385574680617311,2.0151154787951411,0.95078248297884105
18.189031689329187,9.532892811731795,2.1982134630381172,0.80536991798844093
9.2431152896067879,8.5277214361724241,2.6850602902186873,0.55386510643872167
10.740392058242607,5.3306182748727418,2.8308059400467216,0.87901178305184258
0.17736513218455213,4.9694830349703345,2.2681575495517978,0.00052088881546434867
4.5609388950725371,6.7883868008150969,0.53026698406033557,0.44747472220964407
27.435412417463873,5.594436699158881,2.952345592489634,0.99093665519732621
19.161507777756558,7.7239330987194554,2.653355150248176,0.91764600907146576
48.075283402773962,3.0541215124800631,0.58850092775988894,0.83508056130158104
43.499388830975448,3.1387556502737297,0.77601535055812287,0.88494168156221331
0.18602612035942723,5.3307417205158618,0.73957578318847128,0.077162331364617795
11.955495815794333,3.0677669690742628,2.3446857630480871,0.96043107205422085
1.5996150861833771,4.4801921047744164,0.62172299775448259,0.34517549118997853
0.97718268504951367,4.9828586956357412,2.3937451991657013,0.019847786228220209
0.63785164776143299,9.1392884057269832,2.1798089047704083,0.0030089302724470896
82.563542850253583,4.8692276972721578,0.88228698759731095,0.92396149556566198
4.1310849538989967,9.06155618851888,2.7672910583739196,0.10213636857251908
8.3677600856062053,4.3700773009740459,1.013806166376749,0.65894000723751678
0.2238015915837413,4.1198948165353464,1.5997463686336637,0.0093797511881115545
1.5030281575780269,7.7443338978492822,2.1429974443806086,0.028933337614868285
0.8293834781272158,2.9267715776911105,1.7979661023308706,0.093877308194368791
3.0623297121984812,8.6731259050664704,2.5198788951211197,0.067652061954203035
0.39553001921668091,6.4319120041505933,1.6926658381148094,0.0088319589967102447
56.373934701281456,6.5573874897155893,1.6232452887789059,0.97046713008892849
3.1319638168381081,2.5339695801230899,0.85175985737333215,0.54499421393616287
25.106397715590482,3.4332453869569379,1.6675465590781164,0.96503370740223549
88.617892022249038,2.9882507353723917,2.9255963585149165,0.99995066043027414
23.694539267709672,6.5297479380606074,2.5414070484245999,0.96358076481750443
1.4415606725188301,4.3030544218206739,2.5295444258135338,0.059172289399127533
23.68219301794867,6.4733161250788882,1.357358120001805,0.85327738540352172
3.6626593867005308,8.4737093424825609,2.3524243366675464,0.12204946903404978
0.19322734249112772,7.6838104977095236,2.5056510118781943,9.8208334521562583e-05
0.10451934685033881,5.1004724997470836,1.6705397773697435,0.0015093213995137813
0.78535580419420437,8.0225578294857662,2.4550253610567321,0.0033176552979493185
0.22428727685271341,8.900192657688855,2.8674687116414415,2.6065628139112951e-05
10.366221903825918,7.2887271451532776,2.6316850559953191,0.71645444022364957
0.41767019669066474,4.6367323051423455,1.093059157302336,0.067165177628847286
34.374076867015752,7.2808651633754673,2.7080668979385334,0.98527049170390357
12.977473275461785,7.3925239630169459,2.4867359249577423,0.80208869768552404
1.2304092422678714,5.7868015140811275,0.94765042995526949,0.18737107557607369
31.381599992523636,6.5322985096807971,2.2801077481249372,0.97284185218136365
0.64627502845699458,7.112559912286863,2.4491976218802489,0.0028033388917184329
0.15544821841013656,1.272600349956641,1.0065283811751939,0.1075292454523583
1.3504786013913006,8.1436469319106024,2.9282638620105335,0.0051610378741121189
1.9429192382098037,7.2832568741737393,2.9522162949889648,0.019820502211061929
1.2959537166149846,8.6347266146448014,1.2554901098737108,0.084625804627355361
1.5661073198235849,6.8960036980108361,2.2087061665548688,0.036471418526050563
3.3593892813000861,9.3408272342646601,2.9997811237692953,0.044460156496607749
0.14248070602166088,1.7358720699273062,2.4782107975669199,0.0020340866330704104
4.6207658337412152,9.3132395455307186,2.1621718370064937,0.18013760074120444
0.26036024749830894,7.2334591081929043,2.9239699836598314,6.0038498110996464e-05
0.5693699490116737,2.7625254158693986,0.97665668580722165,0.17617179159983301
0.26135857160937237,5.2637446269582346,2.8850949893937328,0.00017281982255574536
0.2453869128287551,5.3224438037947621,2.7917501740571513,0.00018595849198205409
0.86642280159217422,7.341218129330767,1.5045489380917096,0.038603233648732832
23.10671576545257,3.6760113789025981,2.3898957492855892,0.9877914300120515
1.9628265452575042,2.4765158699637806,1.0236889231782014,0.44078567993173312
45.712985637256963,9.2368962884403238,1.8084758523166808,0.94745313535490949
2.2674961707529424,4.9475279142608368,0.97199463854008028,0.31900206187453256
5.5277824613778943,5.8260958950023429,2.1613901807523064,0.47162963035389605
0.10749594931257546,8.4515992977753314,2.0534014397323364,0.00012812262481984955
28.504002346715826,3.3180789038481802,1.8829695258447638,0.98286964538201371
12.491720067623534,7.7504560687550574,2.2450419348063821,0.74489930748473621
0.37123693706053057,6.7913687641671681,2.6622974567352991,0.00043568874051714152
16.460264919971149,1.7454457854295997,2.7860837647319263,0.99807672916460188
8.2794346758924267,7.1314379911490695,1.0342849379448387,0.53851833634079749
0.33070151787397267,6.950184934146173,1.1739293804217574,0.027252593468783844
0.2487551395696867,8.726923970889203,1.8337143501512561,0.0014659217261931846
5.3594880679750112,9.1147981124741477,2.2075894825562861,0.23643986030043904
0.12592096416165091,6.3306275144017405,0.53153262280620495,0.11083116190116814
0.79738023540869574,7.0768495050324427,1.9221544328272619,0.014824356840368124
49.520710474717802,2.9099746469207908,2.6856642433803084,0.99950568085657143
8.9107089697474482,2.5078458334359843,2.8046674205367692,0.97223551895745364
2.690627860709744,6.2531308520176676,1.9042497063390109,0.16716301601681222
0.8051237832598922,3.3141416081094293,2.9165150593985447,0.015879083916121039
23.378831043484226,6.5225055467605006,2.317728394784389,0.95067531976180197
26.697908611770295,2.7825746582145703,2.880003546930519,0.99851712537056581
2.3126232515543483,6.6414252238805851,2.7917584574121714,0.049966279983232012
0.1854009350255495,9.8480961594338581,0.891588524320719,0.028144730015681987
1.6775240615701199,8.4490593755563594,1.6224532527710109,0.067667791633761284
19.133906291336622,9.0919331999926154,2.2610545805202333,0.84322112164844576
0.2358504494844991,5.9075016322676177,1.2455971350289641,0.017779061944501087
14.973775672643825,5.2538915753680717,2.0283201928764822,0.89324489238847771
85.562292584076133,7.8147230005313091,2.0372821686107656,0.99242798560757883
1.8283255651637156,4.1415261120243381,0.57690245431667098,0.38421105783373694
55.457366041747278,6.1311189034307114,1.6726380957163514,0.97548252163150162
20.000947302653124,9.1994931835102989,1.7956501117106427,0.80131890178826437
1.0675417124570659,2.6842513594342248,1.6298803881067458,0.18200525780450733
5.0859498385466475,9.7466464891986089,2.9262886354693203,0.12972646107481928
0.38570616717910422,5.8632411629751431,1.1482155993462102,0.042098484225347087
0.90397896045948423,4.7894992222151993,1.9002117631174245,0.040373687112458902
31.976498570238252,3.3696981378587818,1.7959071043353902,0.98272570933211423
23.113759526575233,4.9949631931641436,2.9365965644814418,0.98900066516406993
36.999108649409962,6.9258399089949911,1.9066850038040348,0.96064217399583518
29.074500474051337,9.17183717723643,0.70192578373679959,0.6920729694671176
10.877879736190092,4.6322417505959841,2.0849629392335043,0.85568610761541242
4.6497722406911439,2.0020545277933661,2.7402577571256272,0.90962482655590959
0.2352627123107299,7.3903818488973707,1.2431159967095873,0.013582344752564594
68.748001278888935,1.9320541237545599,2.5968284804682744,0.99990631866855562
3.7701796958811933,3.5017833725020875,2.4375414550587706,0.54488215251311856
1.2973763012753892,9.2157426365750386,1.2405437094472613,0.080752107528566777
2.491203566248108,7.7655287676058808,1.6683485475453974,0.13047185455742369
78.923264168893155,3.8989882881330367,1.0671492106206171,0.96119870643822136
23.864438831411473,7.3910045848815438,2.4300985469356231,0.94523494123088592
0.32740982691740367,9.3997115433736376,2.8459356634278268,7.088104071338255e-05
6.4688298875409025,9.3673471921828142,1.4695108219170674,0.36724272377330813
34.436888321569029,1.5405673233487456,2.4627878326305987,0.99952505029969652
0.18878775493983474,5.7168248852831525,1.9722345352745285,0.0011974108945239656
55.286452625193142,2.4981517067513148,1.7661768998207312,0.99580562945986939
11.773765512226147,8.357696007699186,2.3913300768470505,0.69412749769508986
74.532541475087967,4.8350559468595362,2.2976221417176834,0.99813901183102338
5.8538313545418239,9.3866972287461152,1.8437807124044308,0.29512365735780682
0.2911441764192651,2.8259496290945476,2.4648849236463217,0.0036763784551137467
0.11482931146199454,4.7843462339666107,0.86157978908487398,0.038664639016112681
3.9139034992360031,9.2405276227922624,1.3467902546592656,0.23921670137597478
0.1891339682504963,4.5739161966493231,1.9913968489674756,0.0017542954343143496
8.6087856526161257,6.5691569611528129,2.1870018780089913,0.64367722649070114
18.663499573368242,1.2096915292507537,1.2738501750692415,0.97027278691996099
9.0223025137064212,6.5685839067718454,0.8476097348402416,0.5668553527831256
1.4781856090507384,2.5715271469904399,1.2243155247448883,0.3367336042936695
20.759080215884261,4.1435157706059362,1.6566300370549651,0.93520627896379538
2.3219114969545256,1.1740748894115169,2.7415751977700733,0.86640136775885879
20.809354073349368,4.6320705404973648,2.2074756653772649,0.96499082484360899
0.28140417947211566,6.8780885422364637,1.7989043938199907,0.0031731717244150768
0.69800903851487128,5.2377611850064199,2.9366090773882023,0.0026820372336447645
0.23630831040133649,3.5538509262111289,1.2257429401472781,0.034805314220575818
33.331489420631371,1.8719461339684269,2.3012632200928103,0.99867701730555203
67.762041620701439,1.0472506973890532,2.8723196705169638,0.99999371347452581
6.3477629686247763,7.2075363779538124,2.5350838719776796,0.42018393748239397
1.7696686700174094,3.7133131091538041,1.7219479744141486,0.21819929274474856
18.829766037296558,4.6221394855817746,2.506392408827288,0.9712635562938482
13.334229860700509,2.5849456946958362,2.7011955533310172,0.98824511892688305
1.117374731799043,1.7810991846252735,2.5640768354185819,0.23227713370107278
48.425103410462263,2.7498733154558588,2.1004558980958783,0.99758847395491257
1.6705692216584451,4.0474771133506326,1.5008134980810448,0.20947152157738472
0.12497557780090224,3.295521578596587,0.97372764072902229,0.039687101284818511
0.69177694656565814,3.3375783019789993,0.63274850912749736,0.26977195953619648
1.4237105154434855,6.9602391630197742,2.474682450784524,0.019318383206720045
2.0667962866531897,3.6991949529975621,2.2873182596393065,0.20891409918902873
1.7430306280893193,3.3861844975705098,0.55950308103408575,0.40816559100896455
15.225428563261653,8.3964484038821627,2.6080904504347777,0.82523504604550557
17.30138118244659,1.8711914169961155,0.77736242517648446,0.84928677450543
37.930375090707933,7.3688267410473038,0.88811596695870731,0.8107932039486212
3.1162958532047687,5.1244835411406315,0.51998206821865778,0.43570024058875084
35.673562461706851,8.9284693333199243,1.4068622307335996,0.87530876894155119
24.260093103872705,5.5696383329698378,1.4032967891563506,0.88745002881064661


==> anc/competitors/data/v5/exponential_cdf__s42.csv <==
x0,x1,y
1.5931208874007341,1.5794442180682089,0.91923774585609586
0.98998119155369424,4.6003652880262154,0.98947787514256536
1.7454762558404884,3.928340773614428,0.9989477510468624
1.4552624523068549,0.64188321388094149,0.6070640038035634
0.36951922619776917,4.9854698234041077,0.84153585905833173
1.9561202329461607,4.4080801191079519,0.99982003257747654
1.5700514635826353,1.491151345533791,0.90378638011431522
1.6149157494985169,4.200793240338597,0.99886817868908495
0.4306045388159826,0.62145570616977608,0.23478745546376645
1.0106946882120209,4.9956131793237697,0.99358450874480364
0.86743644361864636,3.3618552069220309,0.94586074332937087
1.8681769799274832,3.2856125762381057,0.99784099061359499
1.3589572161451962,0.54315956222225048,0.52199333668590375
1.680970903887494,4.4954636545934639,0.99947742581474552
0.99814555788919601,0.24209756570190019,0.2146679129130058
0.60902969921259842,1.2800574844016206,0.54140739080299183
1.1982526166285026,0.80080718831651154,0.6169421699167289
0.31487106098751561,3.9061629093918713,0.70768920013549641
1.6897361095866477,1.0712007133431998,0.83635347718451714
1.3369959184197167,4.562127312941338,0.99775611288246036
1.5645579321536729,3.3157182927047022,0.99441479060982962
0.83814674263376299,0.27719728142401145,0.20731708991524966
1.947256443910826,0.12660618723063227,0.21849576801226067
1.8076180183799557,0.35312379337055477,0.47181724676691095
1.6010902947327714,3.0690333704738659,0.99265547061080628
0.55034967413354163,4.0272608732111346,0.89099938005741441
1.0400978067086615,1.2689088210742037,0.73280840180968898
0.27884677841701183,4.2621033303230575,0.69531407375289045
0.47772108572158611,0.38043650675097596,0.16618401383106418
1.4294881158364183,4.0247228828442134,0.99682768454588899
1.5405718806340709,4.646197607844174,0.99922123512468275
1.941517518381578,3.8833311556114651,0.9994683661025997
0.78648564464867343,3.5207918414953228,0.93727857863531294
0.86682747086276413,4.206103071411377,0.97390380309126667
1.0452004602964542,0.29674136778062549,0.26666614298542413
0.54104844635171423,1.0887323425233715,0.44514970614002558
0.43385870960384898,0.71212602859765106,0.26579138919558365
1.0562688672066807,2.5722018519456342,0.93392314444851188
0.6084368282915914,3.7514218288113383,0.8979715108297589
1.4056651904285187,3.1870580384243539,0.98866586765498587
0.98687345397019532,4.2705423888334817,0.98522006730991984
1.6988207529041073,0.86054366296134532,0.76820674188431481
1.4604771836040484,3.6996433504822921,0.99549805026164218
0.76225995448767403,1.0459033052576301,0.54943377340325972
1.6980676425113619,1.4267178814572214,0.9113149074279131
1.6485758434942432,3.5785330166783895,0.99725913875901262
0.89746108225431409,4.9030034460035408,0.98772578770622221
0.71899058707443952,3.096563669287641,0.89208378397706856
1.4284919071549558,0.36705154345734847,0.40804825505495257
0.45155447049675768,3.1199139526449109,0.75556628054273101
0.55983476445519498,0.30751770274281875,0.15815477563523916
0.21325208555180994,4.4323139856974043,0.61139823545340488
1.6164638795038491,3.576933596993042,0.99691740640154058
1.3967315418656578,0.94832644747026584,0.73407938674843609
1.4692976815274033,0.54943292853857051,0.55393050827490242
1.6053122558395423,0.99931282151356304,0.79895150267313886
1.0260483959690119,4.902133179815543,0.99346005083171163
1.2237341527152088,2.3469471480466004,0.94341658623174562
0.45163459662978345,3.9419966468728993,0.8314195281630703
0.40615413236475217,3.2184008763281069,0.72941440968371007
1.4031253312228489,2.9048244347973231,0.98302192965240864
1.0479731710576385,0.81113824785874356,0.5726069177026113
1.2174249916661399,4.7355198224346662,0.99686504412627253
1.5769979433488461,1.5765788993221181,0.91677950952740606
1.3424929760010635,2.932284357456957,0.98048498585501931
1.1964429211843925,3.5289021284864242,0.98533262986570269
1.2065728893417444,3.2812424607020141,0.9809189235423964
0.74711017651270195,4.7089126075080401,0.97034357639792201
0.25547210222229094,0.82735105060828418,0.19052153752164702
0.98609130061825234,2.5909284183900163,0.9222993746904532
0.58625241107515258,2.0797685146297535,0.70455403138462247
0.93535155870434505,2.4234267744648292,0.89635213214161158
1.7361255318826989,0.6841658783689486,0.69510805672096687
0.62109107455761337,0.75706358837655019,0.37512611750347491
0.30494493504031883,1.4625701743281614,0.35981838330699045
0.70649100563959388,1.5930525584280737,0.67550245360096284
0.72846876398003046,2.1967257470386152,0.79815316055570473
1.3914497265084111,3.0938389804794788,0.98649805329076001
1.202657874214301,3.2096826753494891,0.97893516345717524
1.6110167763915444,2.1178733932692944,0.96702249335796542
1.3957643725892976,2.103037236200616,0.94688757833961967
0.93149635059212699,1.166379780815114,0.66259743587288633
1.6652366923988624,2.9827006172041406,0.99303531229286346
0.50055125583386706,1.6535004654544658,0.56292992170195921
0.24088173164094887,0.27669318795908215,0.064477735752648369
0.36208614939615513,2.150160216368616,0.54092571145222557
1.5002468310736106,2.4232501079418349,0.97362855005108695
1.0313790144524972,1.205405054200634,0.71154883423800841
0.49028920226048323,2.9050438722983669,0.7593259240368595
1.1018805951860544,2.8722823121164129,0.95778214924116634
0.4741617848837032,3.5398106874408199,0.81333560501295221
1.4533766751399249,3.2749475627859295,0.99143209813921829
1.0030812960332554,3.2969219769530551,0.96337707137515838
0.88583820697366855,1.6494493439378115,0.76802954146579472
0.74272176046617777,3.9584178877311742,0.94713443526338892
1.3345086676139992,2.7908074796384295,0.97587138434361453
0.85126269899610274,2.2139491563814619,0.84811814563759746
0.35776985476898182,3.1674611566111803,0.67800591977050484
0.41241062381692761,1.8672209388062462,0.53701552287097909
1.9314157961891261,2.6124222985731156,0.99356287774649288
1.8354452432736927,3.7098578735628798,0.99889646982436331
1.4594728408593491,4.4433741449461674,0.9984738146410973
0.67856593062713522,4.613180266746439,0.95629736848047586
1.944517479225903,2.5678013333971865,0.99321563498030219
1.6017516271384302,2.6493480622287886,0.98564414734684802
1.4904023404861921,4.0193650127427984,0.99749751495360728
1.0088507038588197,1.6408083895465864,0.80897112773940183
0.69003481132128619,4.2031735754908359,0.94499526932162559
0.37350373187629871,2.5212940679353752,0.61004063731515135
1.824684313778915,0.66769794924281511,0.70427874497126108
1.0203973217005,0.45308982065742409,0.3701865657021145
0.56425405663141459,4.2257667340933693,0.90785630535295692
0.75072192347117461,0.37228279284370169,0.24382379481489969
1.2425952240954128,1.4749960370549142,0.84003864612491497
0.51819100929061712,1.7372371984575747,0.59352005916286465
1.7419057113662759,0.94767278143880962,0.80809534723716303
1.5653351537033782,1.6380775120297475,0.9230146637881318
1.4950333207116862,3.7391935769529199,0.9962657899800178
0.97776747159518673,0.17194593344434678,0.15475025628044714
1.3291559132643977,4.153149780151363,0.99599488741986664
1.251376344042924,4.2970853155153348,0.99537958574428997
1.369723882798676,1.9240817086385862,0.92831406167265351
0.35199977805180038,0.85270320539711053,0.25929388555622124
0.94845332390709736,3.0441179989308966,0.94426816963238047
0.27490551295140647,0.68639552373798229,0.17196008028323961
1.0891834746401341,1.8881048692834375,0.87209821598895665
0.79375018219901361,4.7963029864147648,0.9777867510673266
0.46014353995888446,4.977775915659822,0.89878329139390789
0.386125341900593,3.8833139676374699,0.7767461766404119
1.2577602299198816,1.6237113986117546,0.87026217842584086
0.50706734336639503,3.4695587409138535,0.82783465114675514
1.865216213078235,3.5564911908716628,0.99868461388237784
1.2459100514607109,2.0004243063018841,0.9172845397298347
0.82436564816270685,3.2403543094721816,0.93083337155657697
1.2636478846665502,0.15256546038081359,0.1753440593611536
0.2410469678534555,1.1243825271509833,0.23740561829637419
1.9254065838346015,2.67293268453958,0.99418015813726435
1.0681461864972204,0.90238139086564984,0.61858804505977116
1.6089234090505151,0.91294365259501487,0.76981142479797138
0.3489139998603894,4.1978910236961653,0.76885335615989803
1.0759849955086886,4.9467517131496672,0.99512010033537412
1.0832725898381377,2.8242501973393974,0.95308570373767132
1.8880876189549691,4.2114416813203954,0.99964789139620769
1.2291104942769357,4.9525761551987353,0.9977283829086433
1.0522809219025169,0.79381985398699606,0.56626498149094351
0.68055619356540853,2.2964035049463205,0.79045811437441715
0.79682419521659398,2.0236063076254074,0.80060319955758497
1.1372103244487681,0.49224148986630667,0.42866645864729647
0.99004062854908415,3.8011178466942481,0.97679206660610507
0.23890174378459478,2.2255172338807059,0.41238302593835319
1.687325463549844,2.3997019775329664,0.98256155891147257
1.81308938931158,0.83829757168487695,0.78126808518803936
0.4524483601974994,0.98654059593125387,0.36004580461293212
1.1972650583702888,4.5448077485654537,0.99566632563802482
0.39543633404379841,0.31878053597396655,0.11843576219550078
1.4100321674716609,1.2409761962241608,0.82619414103230915
0.70622081091021505,1.5310907185411891,0.66084163552017761
1.3869607424454231,2.5019679577677736,0.96888705586563806
1.5085903057163887,2.9735813477725004,0.98873343731683416
1.5835654854517827,2.5171208816682666,0.98142661711631252
0.39393370272061379,0.51216513932872199,0.18270821813913196
1.8488213212476943,1.2939705248729965,0.90858267759524203
0.61438518361078542,4.233583085336452,0.92580442162486154
0.2673426011171236,3.2241846323444499,0.57766730809072164
1.1987344449046702,3.2808303456579448,0.98041212140774425
0.86766011095238982,3.3839959512216398,0.94693078651052165
1.6936215376383437,3.8382247932936928,0.99849731260352348
1.6548526497157432,0.38473156043509193,0.4709509039252322
0.77085000708088769,1.8963810861698009,0.76818725658972908
1.9152189111255409,2.7436844327822256,0.99477738117262915
0.72365210865221363,1.7584367681568978,0.71986859300501194
1.1271028326170862,4.2379464791072134,0.99157541852959852
0.66073716302168495,2.4646052920777408,0.80376773751682484
1.8848784260881339,3.8662751883509583,0.99931593573620792
0.49629407164763267,4.274876032717728,0.88015974508244821
0.28083911490619218,2.5734782662271409,0.51457639579677239
0.98317470800546825,4.5568059949696149,0.98866813265759823
1.9862760153005066,2.9769073086312052,0.99729582819889184
1.8050190792588452,4.2663440642852368,0.99954754960933212
1.5474944350225086,1.7688948983984691,0.93525863921093211
1.8034264835813447,2.5442030968042779,0.98982969667995424
1.8082039514561536,2.703914100922431,0.99247276996200284
1.1339450486956084,0.61440060789074591,0.5017715275940946
0.76867229329542752,2.0529072828375492,0.79361521187212691
1.5896223777997784,4.5949545955032125,0.99932732122809464
1.3909902737019699,3.1910779777872382,0.98818940689817125
0.87258391197267815,0.9697822539411407,0.57096483465212078
0.37004000251072749,1.7603926144870645,0.47869275402382416
1.5442213004282468,1.0388547473472294,0.79895401759543505
0.67242892866115644,0.22163334581300548,0.13845903493063616
1.8862636709608025,4.6445562466697305,0.9998432498961336
0.63374703501023255,2.2962159084586706,0.76665098406817345
0.42096427834067485,1.6069218548618522,0.4915847270863124
1.696002809824831,3.0325382386329096,0.99416098624296068
0.47591176992408929,0.13584083583577664,0.062602867611927904
0.52268295468393045,1.4623083223439879,0.53435122678459446
1.2788890247375182,3.544863981924574,0.98925685756162529
1.774211673507436,3.2054718880393889,0.99661088225224037
0.55358239828623179,4.9108491429584236,0.93403029425413864
0.75858261122017057,3.139752777324416,0.90761234012674885
1.5993287088341197,2.4397787807758911,0.97979869852710433
1.9492875669097411,3.8310195596016379,0.9994287929451684
1.1013341351642163,4.5263065726238603,0.99316005736889912
0.45901550459225143,3.6314101389199229,0.81116346971309305
0.2250853178747628,4.8197349953919604,0.66204806018648976
0.61338085399793951,3.9318253366170688,0.91033783401149737
0.43727999201573786,4.3473270474834393,0.85058074563066755
1.4197856125031434,0.65910994879982221,0.60772604652030937
0.41929850833135607,3.6888261646695599,0.78705456255962447
1.1113938769171394,2.2564346276841065,0.91855176621903667
1.4496723841571957,2.8102086318152488,0.98298877480532731
1.2460098965976243,3.3051018064635485,0.9837260492028771
0.55959617298810371,4.85209407185729,0.93380916525532442
1.6474241471280728,4.9244325990149607,0.99970027020560592
1.487732833308443,1.5123184028907359,0.8945929484537728
1.5301712070479752,3.6953921374457894,0.99649856588571317
0.43590395280316385,3.7749193358828164,0.80708435535964473
0.42275684657062029,1.7978150204339394,0.53235162866048036
1.8696125918117137,0.70696189683468302,0.73333040645617709
0.91564074888489322,0.30064010540002684,0.24063926001742497
0.74170764520569166,3.9089813248929755,0.94493942486070293
1.0794512816327599,2.4995287349028392,0.93266798814576135
1.3931555829744484,4.9291468305251387,0.99895847409651439
1.9201218626845458,2.3783699353489003,0.98960842721466458
0.71560320838769909,4.8917931974618174,0.96982021371077576
1.8646551727616487,2.1167224107508935,0.98068662450944033
0.24474708449526139,3.9890425377438663,0.62330013815705343
1.1993564761882844,0.51561443432797716,0.46119713173447241
1.3411552010259531,2.8217623796750435,0.97727799160935758
0.39061532675135591,4.0300929562300487,0.79283010570055135
0.45261127471504276,4.6310381693774545,0.87706015264130854
0.95440577476934685,4.130657144025415,0.98059691164158524
1.939217441857727,0.28115656328575372,0.42028791937832566
1.2728765958218711,1.9262414724029977,0.91386743259371561
1.8794417988803802,0.33862251433787127,0.47081717794862787
1.6478496481033473,0.63548322646133426,0.64907431834091045
1.0412868827995247,3.4089975804706727,0.97126801922945483
1.6125742086539374,3.5949651619273215,0.99696379865091822
0.23210621115857794,3.8912313454829692,0.59472075852651574
0.39645919417832287,4.3407370854727478,0.82109943442089328
1.6929715067889255,3.7232141955348985,0.9981697368903758
1.6342707589852912,4.0242708013224968,0.99860763020752952
0.61875333553958067,0.33992217813406833,0.18968156710934425
1.1553852630782964,1.2492222371623631,0.76386059828919484
1.2908284772600196,3.1472990895387047,0.98279617078619264
1.7619301167968202,4.3048139926616331,0.99949187415814633
1.2855928832097061,0.12205061220432971,0.1452167905895414
0.94262882469262466,2.6216837763701144,0.9155228923607841
0.87353127813292897,3.4187082568855467,0.94952860774418857
0.9665877554723179,0.24507571673020476,0.21091969845187564
1.3734758460439536,2.0666422320116009,0.94148564604456764
1.7614831371541848,4.4886109187801146,0.99963169989251677
1.0170143877373397,3.3909027633937079,0.96820978998599183
0.6461112133124447,1.2645259804669271,0.55825585214254614
0.62599225339564613,4.2786275351963718,0.93132621177324293
1.5428257044382034,1.8053539747066203,0.93829229749074983
1.6698237741630386,4.2813888886058908,0.99921448024628279
0.38950054373742493,1.5648238904826373,0.45637725502356263
0.31980594251932071,2.9925692293274304,0.61597261849708063
1.2699805947616132,2.045006331964387,0.92551208323012502
0.46311183954685692,1.4466427486998286,0.48826961504085697
1.6843955428214143,4.444132054642159,0.99943893636334324
0.75860241306333398,1.0192090415035076,0.53845440766816743
0.45896947934805676,0.51557679705523918,0.21071989945493486
1.8577468504774104,1.775441998873736,0.96305488262080019
0.49795710092350071,3.6164318234436812,0.83483790716597184
0.71249614820828411,4.0564148692837803,0.94443378853393589
0.47650411134570558,4.9938425133271478,0.90741114389527189
0.40788211459763896,1.5521740793547083,0.46905882515379194
0.23806642940559208,2.0989155605432828,0.39327602825641805
0.29971173649566824,0.77042426234516881,0.2061852787414401
0.51435464768453487,2.9168724551528649,0.77693830888541915
0.29608747872891572,4.9881421825882946,0.77166157774402167
1.2640588689997483,3.534316949591227,0.98852500186986714
1.4252861482391115,3.0165429180255217,0.98642379752032894
0.90853482229765081,2.0226085553167907,0.84080259474950092
0.7723839745136889,4.5849639253992187,0.97102589154545182
1.1081472266400143,2.5348913210387125,0.93973674840096078
1.7750088960222954,0.75839787523400137,0.73976311725256427
1.7320369282799708,1.8903544696757542,0.96215149314997506
0.27825511162302552,0.42911667735405779,0.11255072035057012
0.52669713727374334,1.0896972846750297,0.4366985958332118
0.62614076798791285,0.18657702689956981,0.11025776598879511
0.64889763649798127,2.3210715908508011,0.77823518918951806
1.2282187731369909,3.2092472982638065,0.98058399939439433
0.94927236626574607,1.7821330656566483,0.81579935844416851
0.2886574158696692,2.1598706803758581,0.46391507548900024
0.87250544922722884,4.8001254369384219,0.9848254500635889
1.1427553076917469,3.7846192957170866,0.98676504426398948
0.38300942522668879,2.7501975210302612,0.65123312913960452
1.7002253968194074,1.4942502880479438,0.92117793344875376
0.29353135963718768,4.4952843139876766,0.73273294558222057
1.8647153642325118,1.2519758727152317,0.90314871734607349
0.37840365484377592,1.6941793795317177,0.47327867700531001
1.7184349128759548,4.5544175906724478,0.99960096849952351
1.8247756590697108,2.694756070896855,0.99268131992801434
1.9632272250558669,3.737357952148086,0.99934918353378166
1.6436465844924684,2.9946494914024542,0.99271651198295352
1.6030595733883921,3.3018521241465266,0.99497367238290779
1.3564698967919857,1.5669781284226454,0.88063373553755342
1.6021934382406322,1.2827231019706484,0.87192900713512667
0.44219397514366476,1.6802125011264599,0.52430569381677627
1.1649224647057472,0.86166366400877015,0.63350535143598719
1.1256011663427461,4.3841403899249567,0.99280805433173758
1.7436298594206037,1.4879099729255592,0.92530665323862016
1.0330388580683285,2.8512980326304849,0.94742432210660221
0.8931610929806364,3.9806746831927331,0.97142959110612859
1.3512138882267981,3.9407381359409968,0.99513057831352003
0.67963397150152294,2.2480926670625454,0.78300482215893596
0.45158313971712238,2.4336608120749559,0.666795942210341
1.0601790932427424,4.9740385697816221,0.99487370293777166
0.950400863470793,3.4055276371972183,0.9607033657774211
0.61862589295197268,4.0917283712776253,0.92044042106240287
0.86152125820723047,4.5225144491742366,0.97968188321586769
0.85950640968724534,3.9591901975237627,0.96672501454921178
0.78949201594258178,1.0073787902724813,0.54856212475549082
0.88303534350847213,2.854636595314104,0.91960031385990881
1.4343380218207018,0.59928137084126998,0.57665678924025154
0.73437765422831358,3.2993184201635923,0.91133993548092196
1.9079442680876126,4.781212198120274,0.99989079529482672
1.8494264351687202,2.6123871150705456,0.99202479391691256
1.0656387709401414,2.2215652150520593,0.90627459782247088
0.79105016900843994,0.27562948194899961,0.19590410801694225
1.1637826216940057,4.8028951594131799,0.99626320101479127
1.7274088797925242,0.60471315223777811,0.64816285577770127
1.3746572130081836,0.30128755719375,0.33910950181013844
1.6479052903047393,1.3057263963741987,0.88371525951476682
1.1589000969183323,0.42109912620007395,0.3861543815291556
1.3392517326817173,2.3300774278176357,0.95586756293230402
0.71868010552843109,2.6288302261598511,0.84882058736865373
1.5228076921585234,1.6315927502400613,0.91664127452785849
0.56432826762629307,0.34970636461694171,0.17909606565842251
1.4506366318732968,0.64684180442121086,0.60872021667882925
1.7492943229866094,1.984071452150648,0.96890551876041853
0.43778510714277907,0.39658940905002704,0.1593845164438048
1.3058835329754557,3.521129655488576,0.98992990596914765
0.37117234681388234,1.1144006534715789,0.33875754483952014
1.5062881308885683,1.5801506870398287,0.90746443528040599
0.35208779388233646,2.0312163081726777,0.51088931667036275
1.8846916808611269,2.1413872020388247,0.98232942841104043
0.44733427406804394,0.10813746760652261,0.047222232976324663
1.9259844426363446,0.649144817893618,0.71356476386940348
1.6415915169531741,4.3275463623303025,0.99917824100359864
1.2686276080394374,0.10604200630834987,0.12587143693385261
1.6087233883331844,2.5900200434830882,0.98449551311046379
1.6312067101695547,2.4985598318853199,0.98301912492049581
1.9028487130711944,1.7321613889521255,0.9629705252943207
0.65609003691053691,2.2135023987176035,0.76595850972544954
1.2621366116449566,3.9248475738802635,0.99294270763059678
0.37108855561592224,4.2218981604532866,0.79126673587473584
1.3090982600434182,1.3757078627347255,0.83485588621908569
0.50832434736701981,1.6802031607418764,0.57432884827730324
1.2169111006503954,1.2881659798388305,0.79145146443439396
1.2303749252609295,2.4513306627002196,0.95100591884436125
1.0387732753662093,3.4479659525281838,0.97217039469379762
1.140737195923621,1.2184390897707609,0.75090446730808846
1.5750621020118583,1.7206051360688468,0.93346718153793862
1.6386404897217199,4.6588846261868371,0.99951639252647884
1.0858757880357726,0.3379895202500946,0.3072004952932762
1.2792681947407021,2.3577710656738748,0.95101403913074345
1.8762252242421833,3.5866344038242115,0.99880467114452343
0.41552045930202108,0.83722465663162293,0.29381919310739169
0.41078641862019893,0.33213269802686107,0.12753749629832123
0.35787622143938314,0.77720632102880072,0.24281196502965352
1.3841539130729501,4.6022336483003459,0.9982881826810398
0.95349494142268298,0.14537293092350473,0.12943456595694769
1.5937785490553178,1.022777676575624,0.80408631930564733
1.4082165439554666,0.25328921321805831,0.30000778152102892
0.8005479649908287,0.64208439105479598,0.40191318059097325
1.8170597852507644,3.1387315044786521,0.99666493394591316
1.5725578647271741,1.2840306528215204,0.86724002781519338
0.68696289363831631,2.8891390471103167,0.86258246949039941
0.85554563198969724,2.9919573755540183,0.92267639982837268
0.76599196436767314,4.2622331321399169,0.96179681269248607
0.48370096752499941,0.12323282526818222,0.057866068607536181
0.46601007057594501,4.2815103507775971,0.86401720936990911
1.8850294340763392,3.1336835234921727,0.99727989740017786
0.98822726695775587,0.89744308191429223,0.58806006293804258
0.88997568099933777,3.8873932018628921,0.96856034900466803
1.5134342756192802,4.2919085547738698,0.99848981257692859
1.19538751745522,1.345891070395371,0.79988466134946412
1.8850519763092319,4.6020890364231359,0.99982922728425649
1.6045426890369059,2.3268414084634235,0.97609138370306536
1.0628652154241727,3.0567798262332757,0.9611848617946458
0.87744705226548714,4.9247827147264536,0.98671654596937786
1.9759367808637796,1.8715267853320769,0.97522743805574585
1.4919684248065583,4.0844807945185533,0.99774344593012199
1.9121503880069139,1.6601556773594524,0.95818362721050654
0.41326143899067447,4.0161462589833059,0.80980746583371788
1.7309606225434087,3.0435962024269485,0.99484787061693936
1.3467329911841737,1.1601429066044673,0.79036822228943393
0.41945902100320265,2.1287278595672583,0.59053919884921546
1.2588643999445972,1.6564146083814524,0.87571791053516279
1.4349734571898078,0.48273112609378299,0.49977953758259452
0.22214483459948511,0.24619037348851769,0.053221320234359437
1.0177723313151439,1.7977454114951867,0.839537585044696
1.6857191201533781,0.19326732430568425,0.27804641140725939
0.73164624561936176,0.91089001215069765,0.48647124727670743
1.025386547237392,3.6533982721692575,0.97639142864740747
0.9961654287222077,3.5696470548495811,0.97144602116324874


==> anc/competitors/data/v5/exponential_cdf__s42_holdout.csv <==
x0,x1,y
0.84333526728585717,0.3947275015052143,0.28314925282478987
0.86997558591248847,3.5842692226177135,0.95576445895699769
1.236806592215516,4.583414257265189,0.99654798433644276
1.5447654061111451,1.4042464311815892,0.88573458198896371
0.53229323237143877,1.2251615411483461,0.47907291389391771
1.252290163143448,2.6056907381813388,0.96172969001457476
1.1625902204212155,1.377162979215677,0.79832064849289375
1.2844859034199241,3.1028073622980732,0.98141707847972359
0.67549458726715761,3.2711856990365193,0.89026295046219539
0.22639660449103091,2.7161220004366031,0.45931628330733887
0.61698614742029489,4.1783137294172326,0.92407138759815965
1.8008747819221016,3.9093491486526948,0.99912409094905263
1.812153877175654,1.6173497887451165,0.94665028751247515
0.32338289611397697,0.12070759904587935,0.038282733193452989
0.9272837197966699,3.3036024987743722,0.95327036876942739
1.7288612017109057,0.28820991050018752,0.39242213079008248
1.9626813646213941,2.8388264432298538,0.99619603660656297
1.2030064002358027,0.85525746039845285,0.6425930386565315
0.77081264663775872,0.59626036254852155,0.36846696597070583
1.2799990453490941,3.0519065843811979,0.97988797762273883
1.7542378154816844,0.73103283292752674,0.72263069782055322
0.50219987682947553,4.7076082328237643,0.90597177489281089
0.54916301837480497,0.60412566407113333,0.28234295206413773
1.12581811612726,1.1892140574297858,0.73785008122560813
0.38116127954459289,1.6096460175390004,0.45856634220405024
1.6117205218457564,0.21448505494479175,0.29226812502856148
0.99931319393604623,2.190870967136358,0.88801230319437741
1.6618189810043087,0.92307980113289612,0.78432691960352408
1.8328221325680518,0.62254431847937597,0.68050479254359375
1.4228194198470479,4.7805289621751754,0.9988882605793078
0.67966859936524604,3.942640493628673,0.93141551541801004
1.110402768171314,1.4707739969051559,0.80468692938714625
0.79075731171637886,0.98658254301296111,0.54166153419819207
1.434780187271151,3.5640933594787034,0.99398615241296906
1.498795567784194,3.3695423593430931,0.99359230170991453
1.7337158401843344,4.6246882167284351,0.99967048715361029
0.92300477757026989,4.6400269777875609,0.98619558856297718
1.5951550583997733,3.7434422623008694,0.99744925769082582
0.58036180465147824,2.0809418254338254,0.70111582439063813
0.98881531975816883,2.3385396762877613,0.90097509133086295
0.57968654540259068,0.18888819578249594,0.10371420181625324
1.6666883307866407,1.9732135827966748,0.96269888472319454
1.6449914384777984,0.78276805113470416,0.72408067105786655
1.4928429175676674,0.13299015880510667,0.1800676291337483
0.78407899840383588,3.9481357717263039,0.95475442218501505
1.5456217365984859,1.8183547168751759,0.93982441509228543
1.5328467879159184,2.7189810039277895,0.98451341785882029
1.6593072050782938,2.7120476701035088,0.98889233912185182
0.70490931494455333,4.6622834501526436,0.96261504891428407
0.82917416056929594,4.5014034389901765,0.97606581286117988
1.9112989979491009,1.3281436602629262,0.92101360424625289
0.74496587051570451,4.3500416108837987,0.96086086961919548
0.69652714210504063,4.5852563376022184,0.9589824597443336
0.43529136672374846,1.3473509674582116,0.44372374359032796
1.4043237066867764,2.9135019854868958,0.98328585492678688
0.27652211334247512,0.38917981620006947,0.10202838943145354
1.9141313973014935,1.7155627886905869,0.96251493147164646
1.9196598135071841,2.3276450397976971,0.98853305399892766
1.8731402612116994,1.4744931430809176,0.93683042305526976
0.55411147538375849,1.9070657980423427,0.65240839701646203
0.33547792383492825,1.2795168798093319,0.34900262324908926
0.57367989767409044,2.2104499251258574,0.71863167050750465
0.22030754692427562,0.11612479668970238,0.02525869275869419
0.88329506096248678,1.3951791658779957,0.70839492247958913
1.5489624518028839,0.41164908751459484,0.47145587168830128
1.3809889600602567,4.5420047165260309,0.99811241750165547
0.26653004795739249,0.856685205553123,0.20414028723945421
1.9151076906319369,1.243395895082483,0.90756384058005379
0.3428928971370675,3.3500985405102424,0.68295925944133384
1.5312984319916332,3.6712805923554037,0.99638197222257574
0.83064745759895686,1.14061368539803,0.61227069791206867
1.1863826613479296,3.3442298434794377,0.98108001109672627
0.2269698750037189,2.9468134275072271,0.48769640736255304
1.7861927040401666,3.5465175197042251,0.99822643515024723
1.9802385330658987,0.62103624052911754,0.70764892694655801
1.5847347247979275,1.7761548887491252,0.94007936418833293
1.1609815798020842,1.3937993048641875,0.80173986924964502
0.82247927152309486,1.6412511025125505,0.74073252059649808
0.58866453776934813,2.7845042095614203,0.80585284634119092
1.7637245339075633,2.0393895082759395,0.97259202665535194
0.62841619460561216,0.73786944238522378,0.37104093701818675
0.31942354623693747,2.8656847340220635,0.59963040866360107
1.7536598826853911,4.210554830463261,0.99937881467464607
0.25773287309868687,4.6945068775286467,0.70178147186345252
0.43418755332850845,1.4978181718657855,0.47812856126095338
1.90967035913877,0.23958165384728844,0.36715008303113728
1.3594386178300981,2.7788381286506252,0.97712383785107326
1.2837327239782577,1.9790969031783561,0.92118338535024513
1.7792582547211142,0.61150129368290951,0.6631167084741274
1.3291397668736176,4.8247305940637295,0.99835947882340137
0.97283764252533289,2.6419486298852402,0.92347877125956057
1.9270195984644378,4.9220859701072666,0.99992401359609917
1.1091957317141896,4.3875005860080707,0.99230047717555181
1.1025098254653429,3.0730920732248124,0.96622769548039134
0.5993829966763774,0.7245840551373498,0.35228426686429692
1.1116853254994807,2.6546422250187018,0.94771923753133813
0.71183463667317026,2.6841896499118936,0.85202310972591377
0.60811257863206747,1.3827147276776337,0.56865464350133688
1.4513012620241164,1.602704183592518,0.90231493566079046
1.1232061522872023,3.8055324657916456,0.98607956644412997
0.90545891388732547,2.1962023007500155,0.86310909029985361
1.289787462935426,4.1160568757529461,0.99505233017210826
0.21875082523195832,1.4388861606778838,0.27003415606401349
0.76296829798572663,0.2589209153700428,0.17925962529932316
1.6975927251206553,2.2419897163089271,0.97776272695946276
1.9421722902415743,0.11632474385622224,0.20222022770421622
1.2929067332549684,0.58053378855097415,0.52790547286763068
1.3255112613735085,4.8673465172678929,0.99842219812926836
1.6713547301133052,1.06328220174209,0.83087576864359902
1.8669880183490315,4.8141695883348303,0.99987509997488122
1.2934896504325522,1.2208946223340706,0.7938630568035635
0.30164474971521216,2.0674804893743564,0.46401260488181917
0.77149624374973813,2.487454257968627,0.85325539975007114
1.7356830524811724,3.4119706665856975,0.99732043191980935
0.66048448457469233,2.1337265209873038,0.7556841103869838
1.1680412224933672,4.7310810468615045,0.99601850415439264
1.2153050060168826,4.0079588751777351,0.99233348001973687
1.5238310360186578,4.4468826552119465,0.99885951059212241
1.896166918168855,1.6391226939664489,0.95531199809359546
1.2858572270826218,2.4624496011464907,0.9578431720501579
1.0560500738395233,2.869392982913137,0.95169511919086403
0.25342544932037397,2.0524767021471471,0.40556852264481247
0.46456228856978588,2.9886921694384831,0.75053425656151407
1.6729372657193007,4.3118128996295244,0.99926334617367418
1.4120094608734268,2.4822060744467427,0.96995017558029595
1.6980129625452998,0.46642220764440578,0.54705789019904794
1.9115020125002982,2.4284060482944265,0.99036066396223932
0.23043040004479842,2.6184242500862625,0.45303176384591382
0.53802440260974893,1.533130180901638,0.56170428574009068
1.7734943361250657,0.60181014784603881,0.65606647743031277
1.6427220095523987,2.9301380789745046,0.99187981476891696
0.62801165028647965,1.1116233411659751,0.50247646102621446
1.4850804830355562,3.9521002556102123,0.99717483061420154
1.0121567188006142,3.0636188905609956,0.95498963326821096
1.1014646092850862,1.2224919282804128,0.73985902780063773
0.90243258856915509,3.1543872682913383,0.94195994294128838
1.4888706904535634,4.7102718376364408,0.99909988289201879
1.1322194369964866,1.4614845244270844,0.80885465761620612
1.5805935550946337,4.9695968195156794,0.99961215807236137
0.99832390741957533,1.0306190977876373,0.6425971438292688
0.56949920058390313,4.7366881842793997,0.93262896723375011
1.5687367094683378,1.4234361699295375,0.89279330440137072
0.65490096715990853,4.0508638782337991,0.92955441221937085
1.163502245588834,2.1998020659339867,0.92265463634396516
1.6917687469756468,2.5571791397791683,0.98678173573203343
1.7224171127617272,1.1514938402885828,0.86239289171273814
0.27850997200299688,4.9320655857142572,0.74681363685362911
1.9188464339515503,3.3299292309004116,0.99832111069137297
0.43067943863452374,0.84200840645282338,0.30416012363951439
1.3016660307634127,3.346394735079854,0.98716896395907816
0.95344562765579632,4.9632240319803271,0.99119261101448164
0.99735497118796901,2.0574179459771713,0.871519227504995
1.3856492368423718,4.9698220875732746,0.99897844589909146
0.41261802073714343,0.61819505365029737,0.22514426819475319
0.44534994220182156,3.0479770768616414,0.74267526078416379
1.311666945462556,4.4945089958103486,0.99724764641952979
0.84017203775001703,0.13020508580313733,0.10362342729545193
1.9479454803962919,1.3807591789528915,0.93209486369625316
0.32450825120545401,1.7366211128645535,0.43081392677371388
0.27962226582776667,3.8251603844580542,0.65685425648487783
0.44555662991857792,2.3092128715274782,0.64259479212424575
1.1009647887428791,2.1710072718118765,0.90838887496866316
0.52923580050966934,1.3540188883796809,0.51158765971053133
1.5142410709886118,4.8138250153213074,0.99931718837844563
0.85198227480386612,4.2414106954843627,0.97304554617386596
1.619928354664248,2.2676567749800807,0.97461105684110017
1.9307425106048286,3.5375549308365826,0.9989192582721903
0.81992005787446809,3.1800306824304814,0.9262718752397483
0.93598444574976902,0.26513137359680994,0.2197640006301671
1.3788409448846255,0.58787840761462018,0.55540468676201882
0.74215921776229599,3.5851301977298839,0.93010334067748779
0.38960084567810366,4.01102278907147,0.7904300846884994
1.5084708845382599,3.0446406777751518,0.98987504202185339
0.91400638153360436,4.9443140570382322,0.98910154889648516
1.4372396237896503,4.2425974266743669,0.99775180842279321
1.2173362200110414,0.66206858062827123,0.55334110018488536
1.9987030067786573,1.0171750982088326,0.86906194460707986
1.0852209446220284,1.3909179770054092,0.77896922215577558
0.61913076322301563,4.6274804094003752,0.94301775082733141
1.0039877391194734,2.1160470856770717,0.88050554727738151
1.202267373531122,0.87118396329791437,0.64914984497085082
0.72654085473173935,0.67807644818776014,0.38899506458434208
1.5371070251697776,4.3152525847983654,0.99868379813301289
1.268101335013784,2.9992488866723526,0.97770407866963227
1.3581726127426506,4.6631003986581199,0.99822382881645655
0.39704621597079298,0.90059293017708053,0.30063116506200172
1.9115509797287744,1.3351890095413439,0.92209630224902006
1.0095920466918098,3.8948317116398496,0.98039932195624002
0.28575562473235833,1.3186781578990743,0.31396024485662533
0.33841403530178121,2.5327117350176196,0.57561117271817586
1.7068314043045603,3.166272963564202,0.9955027722554427
0.53921891412372258,3.3065982269002956,0.83186369770727031
1.6861042893265035,1.8790792693340814,0.95792592888387362
1.695086539740227,4.4710779108107399,0.99948885844207547
1.6137653083310832,1.9033913245241156,0.95365430574860155
1.2835012984936922,3.7303948490661014,0.99167062314288434
1.2876357633739799,4.2540466837153872,0.99582091371737769
0.68422823067040384,3.2105329894029984,0.88883473453071193
0.27513698986417207,1.8136772424362451,0.3928683936868711
1.4791788208713805,0.61057033365127078,0.59470606358368461
0.22684326812283795,4.7027716034109961,0.6558893718167933
0.23842142562585028,1.1870100236213139,0.24648670900808645
1.3520434499629133,0.933352897672038,0.71689393733077733
1.9124568678730276,0.96603213071632921,0.84236842662891642
0.60749944657379651,1.5263930185220989,0.6043727955407312
0.21284407263822205,2.9621617774927396,0.46766302395022119
1.7516862045756825,0.83544824804834739,0.76856197936569326
1.1691810322765359,3.80012485848204,0.98823979500151649
0.79208939033803505,2.8372297183407631,0.89431999356212455
0.61031956931623177,1.4722970749412452,0.59284922870029111
1.4057725051018088,4.0818519665261483,0.99677929585396019
1.6594897267540456,3.4234017557288565,0.99659019455710462
1.9769552523093692,4.5369743223624637,0.99987275487531901
0.71873634983950874,2.6532056523802745,0.8514680728144095
1.8934118279197274,1.8449768098923296,0.96959964260083975
0.92105154421451707,2.6594688964688329,0.91366394090180059
0.23575920792511978,2.2804333487633057,0.41587084222370962
0.49202411489888587,1.3718512196122248,0.49083537279539813
0.76871428379304696,0.9117703585798862,0.50385690614042811
0.36044972047470869,2.0825709791593381,0.52794611052947049
1.1144973148443222,2.1612509927244501,0.91006862757142304
0.32699214469235793,3.897618346437056,0.72042664843248216
0.29669838895149941,2.2988471359446949,0.49442770891720123
1.3052037944821107,2.8727243012353716,0.97647027252830565
0.31179074181840088,1.2847158016369085,0.33005689815200878
1.6221554937756242,1.7060040622764867,0.93717510469606979
0.210119788337057,0.40836702197337271,0.082227731091126244
0.26720653236664904,2.1387125364993338,0.43530976826762391
1.034241385584034,3.0300235178546338,0.9564469577422261
1.7938092138891082,2.3873911297513071,0.98619223557716151
0.44598031974239233,2.9871567603068336,0.73610741327160323
0.31193183069884922,4.7408990671278284,0.77209748908359477
0.68563855025372833,1.4476788437604744,0.62938238071538044
0.53549785605923494,2.0361737372096465,0.66390676447842545
1.4923779710709795,3.6358310484474878,0.99559948704089796
0.34243601937746831,2.5739716401606842,0.58580591159685513
1.3104794807317157,0.16181775674881696,0.19108290847356491
0.26223655309865834,4.2365981310525127,0.67076743411369755
1.7228268199379699,0.68223936500611948,0.69129843432395122
0.88326431189643317,4.8904271782155657,0.98669399439529537
0.52450856767014287,3.4635072804609925,0.83742880381426965
1.040517308467213,3.3766912360082912,0.9702077109723648
0.82398794700854028,1.1043569413793131,0.59746644087527456
0.91301713677346164,2.9377574218478224,0.93158908354759151
1.2848064122317528,2.4561505680570734,0.95739049801322818
1.3686526217376165,0.63321785151446242,0.57964482596638822
0.41573571035511703,1.0057328447254787,0.34171615061380767
1.1181146366771786,1.152017061439365,0.72420215798155585
1.7463829076122788,3.8101286433484018,0.9987110708718121
1.3548708261922757,3.4004574661680378,0.99002008411068654
1.3185451318618786,3.7532783661001199,0.99290856043998854
1.337033064721038,0.77960205416180761,0.64737627441223444
0.37897092908790503,3.747746530484295,0.75835534136110372
1.0957628108789663,1.7746056834666812,0.85694797617597018
1.7039252000720926,3.576590659447203,0.99774418275031895
1.5558857477555847,4.7456860863873107,0.99937873034618352
1.3794910220217533,4.1984261152494318,0.99694718490660794
1.4186120808641354,2.4577810607640482,0.96939640841703234
0.34932094814228831,2.2611629857060715,0.54609692642906293
1.1954325523061178,3.2514550359993311,0.9794910764492617
1.6629868958167453,2.6014155362087243,0.98678126248581222
1.5694578078704349,3.760808020413926,0.99726720261575397
1.8091531118448829,1.2183550456835899,0.88966022631731756
1.7830898930803756,1.2644336318156972,0.89508437563701726
0.36174435727756804,2.4578482700586362,0.5889797282617566
1.4465405550765165,1.2257842387182099,0.83020214082059041
0.9224092948220135,1.9947712570438492,0.84118186692225105
0.79398545779659502,2.2684452898461256,0.83488491641708751
0.68283180906613994,4.5313903542291349,0.95468773230734338
1.9500729923090014,2.2065795240703974,0.98647196574551677
1.1696384756831462,4.489069480415834,0.99475556825015043
1.3535655319537601,1.9348198638636476,0.92711740923282926
0.40991790243491211,1.7986094001136885,0.52158761705307422
0.90618027001530432,3.7719151221623872,0.96722322402354921
0.7512532278068289,1.1490200811873825,0.57819200001025839
1.09163116886756,4.2775907705361895,0.99062352524950414
0.558307670225487,3.0573743133708788,0.81858272783056896
1.8506470088582472,3.1256887444007102,0.99692529564003673
1.0974900416410609,0.93516121584479361,0.64168046031030213
1.6398706425746994,1.4247669328987775,0.90332819256985475
1.9685128490829378,1.1824920670360801,0.90248517174732057
1.6247889610450539,3.1106405440552196,0.99361711071250602
0.89529975543749885,1.8983296296579226,0.81723864590520479
1.6246531498650227,3.0799165569873952,0.99328758267388872
1.1382779196910271,4.169019530907172,0.99130930945723461
0.37164114856699787,3.7389634931974078,0.75081325583971026
0.21151801227393041,2.3324794720845237,0.389429444207266
0.7370398746506015,3.9233925960533624,0.94451800843557632
0.41048278283177464,4.4012160025194884,0.83579233342058346
1.4093723007790291,3.5238625568056738,0.99303205044731757
0.5725000920904999,2.0799986994663886,0.696021847517587
1.7217386262799617,3.5195821445044215,0.99766513341504648
1.4679140859249566,3.5803741576425598,0.99478221167231728
0.8540297508139103,2.7061474909997254,0.90085089664785112
1.6980050494054237,3.1120291886039899,0.99492912187483473
0.68625042527616253,3.4279492855784035,0.90486246096171452
0.31495144937883962,0.24841574608750452,0.075256520397780746
0.8782926242560416,3.9893188851513277,0.96991682858064199
0.97307284913121483,3.520884298161258,0.96748575296754225
0.86755369491257528,4.2566844901955028,0.97510037055990628
0.91689291164855335,3.3100464578059001,0.95192332440716876
1.1157561993144862,4.641117049766315,0.99436272857269459
0.29225363508823748,0.50064146029375567,0.13611384736754872
1.1988283762173675,4.6260970859000583,0.99609655763596028
0.44934480542608324,3.4937721811272482,0.79193575586400689
0.65323672497548591,1.0595971708622283,0.49951006268180775
0.45034204876687772,2.4213720746772611,0.66393331146727141
0.43391083812061537,2.4533305153993705,0.65510894696398969
0.76263792384027229,3.552440981524529,0.93341168815864939
1.6182429332857196,1.5569395285136369,0.91950066774575878
0.97572915364714619,0.90388086253583622,0.58602219139627487
1.7960237522893416,4.5845324237063982,0.99973450886989756
1.0133279373892852,2.2492096422086778,0.89763259908448512
1.245530566167933,2.7275410983901649,0.96653435231529072
0.21883525962441946,4.1569818398999026,0.59735266531187903
1.6729435070588843,1.3620651809840094,0.89757844604846104
1.4579733460242055,3.7752483040999762,0.99593040340847228
0.54179070848632838,3.2530785493799028,0.82838260575996858
1.5298620924147814,0.50585381651167105,0.53878297568567945
1.3508004103664184,3.438227350736716,0.99038430785245546
0.51166171296172824,3.3395451308129167,0.81890207685230243
0.43746323752288785,4.3068808285952329,0.84803454153520974
1.2374739850240719,4.5180567501248143,0.99626862205443234
0.26005882422094506,3.0022305356187258,0.54194066146187225
0.74099927998520032,3.4085069527398857,0.91999780424959121
1.8168721201335216,1.139875085545764,0.87394125661852773
1.3699473557150486,0.9209382870929248,0.71680992712365632
1.0579121809288448,2.9600379083207304,0.95634599111022822
0.74351759350319546,1.3599215421929116,0.63619075190685148
1.6212936754199723,3.1066974643473841,0.9935059502888125
1.6558863452694896,1.0705128694723773,0.83011739562747733
1.0184629326849652,3.1714426218905407,0.96044237278926792
0.36086715204499831,4.9172967979139894,0.83043024302078572
0.93480125491374522,4.1555989933584625,0.97944516639775536
1.5690821855998855,4.5056080755515353,0.99914948572892792
0.42358202495734687,2.7718619997901479,0.69090633306318772
1.5051987935141853,2.4160076354781723,0.97365750272782403
1.9593694476103427,3.8102380780670462,0.99942759517350521
0.95723211918161244,1.8103864387688064,0.8232395843661745
1.846375543299096,2.8936091807567208,0.99521700913040811
1.5806303393555501,4.5641685110222738,0.9992639873283391
0.81703091202770328,1.016981295691967,0.56434522752808314
1.2238232435136656,4.8620630885636871,0.99739495627584718
0.55175394979684744,2.7477646331753558,0.78043127323129236
0.77369499359759852,2.1631717987616086,0.81243600609846722
1.7028985440349285,1.390168986167559,0.90626810403695757
1.6183223543628531,2.2750355162782565,0.97482089595384214
1.7409147569271333,3.3262906171194953,0.99694442785128368
1.6781073571379352,4.5491113520509456,0.99951622818949259
1.4219265518161324,2.077553841991147,0.94787595762605592
1.2004590082457709,0.64556302068749938,0.53928329311847234
0.42293185977963693,3.5792078955107907,0.77991931542260362
1.9023560458257367,0.60745168959970475,0.68512810148700554
1.1458172301345819,1.4620820583622478,0.81274403744512269
0.86783957633565456,4.5730154354686325,0.98110095293622035
1.0378455301596596,3.783454551252091,0.98029024118509733
1.9383230233015332,1.6783380679835425,0.96134817622221558
1.6266507358728517,3.5795469406577296,0.99704031568038509
0.50905502614260023,4.6731762847256473,0.90734791994146013
1.2864954383231533,4.6555556935217544,0.99749471095174003
1.7222143413166184,0.39430887604542819,0.49291893732261916
0.36558429312599433,2.6680491042097167,0.622957303936164
1.8455712349754159,0.91566037367571584,0.81546505814089365
1.4425492292597168,4.10585671530289,0.99732257680156333
1.9234075582590529,2.1879749044013033,0.9851293747018145
1.260464123904762,4.6660907134284404,0.99720923616089396
0.47846486456076454,1.0941281313959204,0.40755774355591168
0.23603165643307875,2.1603662829373773,0.39945327616081583
1.1555660681228839,4.5865094835202322,0.99500847962012307
0.36606172079384436,2.0457988181757427,0.52710818414802285
1.3609651367563491,3.132096567738754,0.98591541347309053
1.5625958486913569,0.21416538814763267,0.28441432552835366
1.3731904308215561,3.1317845714646717,0.9864387199903073
0.90183738192058716,0.9556092244725729,0.57760066508830765
1.5903248642452925,1.8114696973298989,0.9439115461011528
1.0195073971700082,0.19477410645738147,0.18010061076826811
1.5909551598982272,2.0774606276041205,0.96330617172555788
0.46959832602596907,3.3002926507731858,0.7877120994656821
0.70631662780173476,2.4072255340590512,0.81736459239113191
0.42408739700306741,1.4904299487149482,0.4685108829707032
1.7137128323494955,0.57472622849392141,0.62652929561158455
1.8985918894967251,0.12572537968959568,0.21234979202288318
1.281572420855335,3.4796586946637427,0.98843109770135595
0.94873517735851065,1.5772482483170713,0.7760630850781739
1.5649069543251664,2.072053719927855,0.96093667673214167
1.4749807624359321,0.96291487822328881,0.75835387616821703
0.82891930762580501,0.52526511162931566,0.35299573507227411
1.8110423340895596,1.0527088050815232,0.8514004554245691
0.93371868545642522,1.7591819839353449,0.80651999196891233
0.25809509198450692,1.3497839705692531,0.29416417995445476
0.70397965104573412,1.3726815199663442,0.6195269216075574
0.89205301563408201,3.3450190998663216,0.94940661160666462
0.98917860355478848,1.5695616966320063,0.78829825271121901
0.9447830110932991,1.3991448931217223,0.73336866035233883
1.5095417155628563,4.1269552421136222,0.99803017603133304
1.5428484647433436,0.57431532703121835,0.58773194431043052
1.7473922824582555,3.5674723367924215,0.99803796607938611
1.0961832090630166,2.3455521501765664,0.92355279315661165
1.7314078888192777,4.4166110814741817,0.99952250423553402
1.6309354779452223,2.5879142035058007,0.98531195069629585


==> anc/competitors/data/v5/first_order_elimination__s42.csv <==
x0,x1,x2,y
38.923846379242207,0.37173465229824243,8.9936744442599004,1.309495869922487
22.505043547850562,0.92659770596399882,4.1472614679947561,0.42523165691401832
43.071298075657744,0.80316463188836429,10.735223756853499,0.17078520641904588
35.171033423908831,0.19952956989649945,7.3290513023271471,8.2682463611029515
5.6146900464948271,0.99733119205381571,1.949302930086205,0.77623523315444942
48.805495230201039,0.89128002187697075,2.1527646067386428,7.1402973171277235
38.295845397527295,0.35551759407763506,8.4705974096915675,1.8086981963667228
39.517150958570738,0.85320692169484436,2.4888552690838974,4.6001067672567073
7.2775680011017476,0.19577757868424459,6.3338660681934984,2.098198320253911
23.068910956882789,0.99919425742681478,11.905406473180173,-0.066041716378818588
19.16910318739648,0.69911626249588321,0.54608745443340423,13.080085579304242
46.411484453581487,0.68511251400291728,0.69066772182190461,28.808878870093082
32.549390883952562,0.18139665428571949,11.920472692200825,3.694461341737346
41.315319050270666,0.90733005900696273,7.223346592542903,0.068712343531592793
22.727295742539226,0.1260995528840225,1.959464718462901,17.77595490563268
12.134697367454068,0.31674525223703232,10.818975297172077,0.4219377989320382
28.174654563775906,0.22871968764997153,10.624373451468461,2.3927957189179798
4.127045549104591,0.79909114662299674,6.6663047507808155,0.076753214778887607
41.553927427636523,0.2783838044916081,7.6506083433987007,4.8860297970532134
31.951555556981177,0.9195744044177967,3.6416527022600778,1.1643634353559642
38.14629926418332,0.69064213539474117,1.0809765082780594,18.080279043974613
18.37177243836355,0.13254643944522659,7.3375275022449404,6.8552876899943902
48.56420319535026,0.10488685071583043,3.8896847218317747,32.273942209395273
44.762934944787688,0.14649212531295905,8.1316420365940481,13.62545107774139
39.140791356614329,0.64533265988295496,10.116819533689915,0.097845183722437765
10.537296684746412,0.82133362977347379,0.70884625501518661,5.8775008351736489
23.869329182624675,0.31469753856464966,7.3507084088858647,2.4632326805584004
3.1463845235742101,0.86446795863076564,3.1597262063988008,0.27174086157510741
8.5601851113098437,0.15150874613793436,10.549717725893716,1.714056323973314
34.469398708880277,0.82086746827750856,3.4171418254610275,2.1353533658414539
37.493345639483039,0.93501588715505235,7.5238565322073105,0.16130684099065831
48.407976889276291,0.79489755919394245,6.865719661030532,0.33647393119551483
16.965442548769445,0.72830870558077343,5.0559147506813629,0.34548267042924768
19.152525595708575,0.85418219678984475,8.2926387813976312,-0.045400650582220613
24.008234752514589,0.1361361695923598,8.8463507992274888,7.2985661166357376
10.284096595129999,0.28160389964714982,7.0197846461729485,1.3542622170778735
7.3661537614381105,0.21243131137507876,9.2218557276246713,0.95087217055543427
24.309541385070755,0.55407789117368789,11.809296373918782,0.0027453544963293303
12.118558103493321,0.77066931549596007,5.3216324608592593,0.22847076973696068
33.820885739443007,0.66701066011875887,6.4177050966836049,0.4610607611031462
22.420444024744207,0.86601798978574152,0.64340359632395216,12.799522338785668
41.801231606834037,0.2396916931969818,9.6543283975693512,4.0876929219182498
35.312989998110204,0.7611589827416454,6.4826457710289294,0.20683083971074229
16.305965427720011,0.2737373417820137,5.1915564491464998,3.8786092513304848
41.780730268364849,0.34368287618602023,1.5818275755280518,24.410379167799267
40.433453517343288,0.73891422755317349,10.731048849267069,0.034294572512122735
19.98644057247855,0.9821843064088136,5.0425832604663992,0.20001283434997397
15.128077092581961,0.6503892453793626,8.3496883794060341,0.033825371685076544
34.442279694773802,0.14905028349216604,2.2178027982337341,24.735070819479017
7.8478716968561804,0.65467807293477953,11.557820739721874,-0.043277596890598499
10.795501921280307,0.1381154964221504,2.5520802609510556,7.4126862225761077
1.3607512177992702,0.89573114023013545,2.7947329183441392,0.019906771331043308
39.559294497604782,0.73862045659055864,10.378302896413709,-0.10157922819113469
33.577691973009571,0.25581506178025293,10.994701557632208,1.8670207337120983
35.553103552690423,0.18254890524177825,2.9396951865179664,20.708977006248926
39.255722520076425,0.26517990599228708,5.9027102140105212,8.2935015692041372
23.486873001378658,0.98202446159877321,8.9351914024725438,0.0006834448295807323
28.868318601691794,0.51270457821264082,10.601205938824219,0.21148338238124359
7.8500529082552148,0.80567285350726714,4.8591059929290097,0.18382308682006934
6.6119736032626983,0.67276750789699913,6.4457240987684363,0.13841781539262105
33.751745127733109,0.61517183496277361,9.0297387209769511,0.070807949785480134
24.083714101013495,0.23061722919854474,8.9080637315071467,3.1217076205332228
28.696569217578251,0.95142200820228551,9.5040414952999761,0.051738587593892056
38.484944013385253,0.37120836926324619,7.054238914377553,2.7675047032099656
32.101197680028946,0.6202154942267879,1.7030736132549149,11.200298918638758
28.125390632241796,0.72979835013015948,10.895692845097461,0.047464081375713847
28.401150876525264,0.68430983972077797,10.454084202191824,-0.014252385947051287
15.893554805067998,0.94653496872596654,9.67812051191083,-0.07281589133941721
2.510073893829031,0.2335950909280522,1.6484184873483891,1.6293178122816894
22.399152072385757,0.55751746460224783,2.8505697214364356,4.5769615276627018
11.51464896815693,0.46363095166668944,9.0514041987379965,0.19496660497647259
21.01790354250717,0.5267518565343563,0.76611108769238401,13.986212261932081
42.816750590140138,0.20729577357797016,11.761083287633715,3.7410940326304418
12.463034807401696,0.22068514888548879,4.8371638240903279,4.3235199952129237
3.8568343427642349,0.35026799120313168,8.772094137444471,0.21958841639862844
14.78781070907783,0.37423414338474814,10.707067517612499,0.3719263587795586
15.386094130567496,0.48511289231321497,5.0382437137259464,1.4202721303150123
33.43390922161786,0.64988879233296548,4.1700236188961597,2.1580435404350817
28.294575464722637,0.6711662056764367,7.5005229823298372,0.2959479946128567
39.411012246214263,0.47062980692701328,7.1813777981025835,1.3069269256353941
33.551363476041992,0.46790479848582744,5.2051097426851669,3.0068854240730492
20.912956210563454,0.29586567402726582,7.4204096924786471,2.3323120834428903
40.886998848635699,0.62947562356810738,11.256885750014689,0.0068712906798238764
9.1816730754774909,0.38533682018551407,5.8778629512058593,0.83344904494186467
2.1128915835591635,0.13245385084962735,2.7625350786322604,1.4540485945660619
5.4123451780064462,0.47656003974117433,4.8378688031545449,0.43618844687038871
36.395608179226066,0.52671940758115332,5.0322302998208643,2.6340920550790408
23.631984282317983,0.30303358138378989,2.0077499698015284,12.961445260873663
8.9023171726464874,0.61521213980990408,2.3730222563773813,2.0147544232585886
25.551193980064813,0.60919471038872886,8.3724638440272887,0.17574060438548034
8.463293032945252,0.7318019629993342,4.4039941734023813,0.2890648950120499
35.119698378809062,0.68315363398108908,11.481331506341787,-0.027917585108238802
22.861657503127503,0.68718975086892842,3.3013625716239856,2.4164299191507239
19.670040078727641,0.38459273664163884,1.6376318087054567,10.475417642426843
15.774092368245951,0.80868899978735842,9.1653024745029654,0.1249389969230357
31.883847062825534,0.59422994523971151,10.631914597055506,0.02552336454264395
18.728817917116132,0.48827637566190107,3.6983036040221102,3.1442639060660049
5.2948460464889493,0.66341123284695136,2.8240131689229968,0.81968698525129302
6.7822892039052505,0.42459160100522886,2.6363105510175027,2.2671441470904035
48.132985562926208,0.56146532014608241,6.5031414657148918,1.2197547098416222
45.520453844672744,0.76303511963399828,5.8867913743378661,0.50654787155964087
35.285649556726732,0.89776259805133696,3.4835581583271438,1.5389517910890278
14.02762811151646,0.92895147756567242,1.0194908453784035,5.3855805477212595
48.48964249003847,0.55326963266478935,6.0371504137522285,1.761953396118463
39.158794294323933,0.56824760326651225,11.532321997809497,0.098960393252652962
36.127619268790788,0.81988336968745279,8.0039708086556267,0.090411235640687135
23.018713605045644,0.3830056225697811,6.1983254012291118,2.2451946515848031
14.339836530412793,0.85364412611056173,1.7729588513405854,3.2529727980126717
5.7231571455214656,0.5447274818656811,3.4030173413202536,0.87167985632851708
45.227517430648241,0.20427105190174155,3.8899004201072414,20.456939785094864
23.333038201846943,0.16485323236564933,9.2952408549831951,4.9992025725440197
10.915804874966286,0.85779388993551675,10.582174168543123,0.0027963050467282565
15.991874583381973,0.15001112521619012,10.868881316014042,3.0920734660578533
29.381758878152901,0.35255029252029035,11.822538994883672,0.56238344534034679
9.6618663640223534,0.40071703645139123,11.797216855702123,0.10963512632929162
42.974099920526399,0.25569500067243445,11.459490026831787,2.279917088856203
38.167456961925296,0.38250403282179035,1.3259546157831703,23.063230856292204
36.253684841595906,0.76842331005257714,2.0846256631697599,7.1617799586295705
22.172558948980083,0.1132145592040637,4.0013650544743786,13.961699006828804
31.738133194419717,0.84445608206861777,6.8583299217413067,0.14970066079337113
29.620800476724042,0.87089322121710233,1.6152457201130119,7.2595876298748143
32.842483476186175,0.43503541587239336,10.226665014724638,0.40056667110697231
5.1377717358545656,0.23825160915457133,7.5926960593890538,0.75368721981217546
21.374562706359871,0.64075636715057283,6.7371906264753569,0.28362109790085538
3.0390945192327314,0.20770530027840489,2.4010802187238482,1.9785861849491169
25.205550142981426,0.4284274249704273,3.4124379556022695,5.8967312593216672
17.163199404306482,0.96258626281087512,2.3435882872959675,1.8095942998157493
8.081685254436298,0.9959180253252734,10.297231314640184,-0.028843238628837548
6.0667454184050307,0.79489440221912699,7.2186203907040092,-0.0066351380586339472
29.794584036707889,0.37986535892868956,8.9539884164757844,0.85178670508109933
9.3590554583074184,0.7188985442494833,3.904377923465296,0.58233091655334945
46.330885800463065,0.73486572893561142,4.7694053265151872,1.448361734777577
29.471995845319352,0.44905752564728474,5.1558320909051387,2.8055357224461965
17.996620422207016,0.67679977112754341,9.2401721750564008,-0.0092676670196808544
29.954859082589422,0.10965488047810862,9.382059358257532,10.630267928738226
2.1173896804551773,0.28815189274201736,2.8783555664113645,0.85979419814199765
47.969401448830823,0.57257947267053511,11.327696852488138,0.076683409360908228
24.632868410202111,0.2473761738324663,1.8875363806023935,15.304629735558633
39.354026135264021,0.24931618108888029,10.805403947871749,2.7015766717071865
5.05376999619949,0.85267386149521407,1.6545499249728068,1.2828797244329695
24.846258211069856,0.99021970241524493,3.5422078282400777,0.72797967233919436
25.044642723371524,0.6003724852256036,10.234503164781506,-0.11084776344251257
46.953496293774158,0.85516275779354212,2.5641588319800057,5.1742263832290796
29.014674566427693,0.99128949789364529,5.2560312100646529,0.24022189644495998
24.200980651790736,0.22743629971189724,5.6733819493574513,6.4753085223261166
14.081807491502785,0.50342105192891595,3.3204781897669111,2.6235693674213145
17.246880869785056,0.45331544425772796,8.6678198153638455,0.26076098598311448
26.512947721105352,0.17204435528156653,10.290348468125345,4.5676163933259142
22.506661554947289,0.77979715551526996,10.557614108339076,-0.038806003134611355
2.058991914136191,0.49040112459033369,4.4022046759704505,0.26452656693430932
41.488304285523533,0.52239424077136121,6.6047795343098663,1.3541926577327941
44.911877820148568,0.23560567643191618,3.3566736444549923,20.487494016975674
7.872205360931928,0.26283398700778132,3.3151597678266724,3.2802036995862145
28.14777103341342,0.91639325994059351,2.3544217227971274,3.2789700142565152
6.3202113156367341,0.14018418007685102,11.310218624286419,1.1961272551619921
33.93976455895077,0.30956705644933563,10.711871528964169,1.3108579474994826
14.780455408111408,0.36285339728307553,9.4396252032684611,0.43054363598630102
33.311709099903183,0.54117778816142781,6.4531074948088838,0.97652255249902198
36.622736100057246,0.62780065571331634,6.1419910283865269,0.77322612266281265
38.663727103965194,0.54396097826559997,6.5920751610987267,0.96782732273132344
6.2793063518389314,0.17570380110119382,6.6705321561365265,1.9600985481087732
45.884580411742789,0.31930070865014221,5.4974754740234388,7.9952004454344818
12.280485553849161,0.859229546286287,2.0151805782587759,2.1933031954984785
2.8332152526328089,0.67382983043061317,1.9451343079881638,0.65852148588218518
28.187771000182686,0.6842341451208469,11.450871732225359,0.0029377142730850781
19.1751919092595,0.70318292981621944,6.0433537352430315,0.32286078115375294
41.659697413488246,0.78661271713557612,11.461863536409673,-0.11952926647433809
40.604322131150788,0.15229763354930262,2.3811340936662648,28.182652875340263
16.53980574831305,0.42994754643935118,6.875790348459236,0.91846402942995531
47.692070358417503,0.5855746917355108,2.8887484135427011,8.8041613636919429
15.254974068865813,0.40461083496759342,3.4116229704559178,3.8636984923296516
26.237799332354012,0.86003098595846783,0.84562765575355603,12.802209895571437
13.542289437812535,0.53431525772856459,1.8679630735124302,5.0225830243328033
46.866134932399206,0.79176483051344126,11.043756687735751,0.051116021110125205
9.0657830615188892,0.86681396519305209,4.1976294020468146,0.41817510486185411
3.2006203502241206,0.55431233461314833,7.4934859370178035,0.036083857451362132
22.319755940148859,0.91859701948421491,5.847662517876639,0.05077553894995971
49.626402638736018,0.62841154648328257,5.1051893203207008,2.034822831814973
44.692186046490782,0.86524686895034952,6.6166900504797832,0.17495946563486423
37.681792953390513,0.40653171603237181,2.6532478630764276,12.779176097570629
44.64883205304772,0.5489352626783367,11.86894483297513,-0.0023820433913511185
44.778885345195299,0.57826993690411999,9.9105404900944247,0.29849847212012254
26.424059658936002,0.19448174430646353,9.0285682764124253,4.5865222653474778
16.480523539708855,0.45869725603138656,5.890731915660453,1.0567190004536489
38.828609173438416,0.92560390529650849,2.2580869044528638,4.8629119699702823
33.421401895220292,0.66774901632826811,11.087657370146029,0.013111149650512239
19.309228714811795,0.25975592419327076,4.4259512748898677,6.0992711735413874
5.6288667350142481,0.40497007204864444,1.0762269315147384,3.6776105486911259
37.592690956102274,0.27244270869642984,4.43764228332223,11.135511527460094
13.860565280220369,0.12234081861871529,9.6362558507026694,4.2871067058488155
46.903844376155185,0.93471441265362398,7.6611505673643938,0.16331919575070233
12.807558175278553,0.50338659543118436,9.1346437245658851,0.15989096951569695
7.0151386881628151,0.37678156517870753,9.6268069144173403,0.16157716813870995
41.724520934120399,0.63862947240196288,2.9374780274262395,6.358880345246642
8.5109315146002089,0.10658301066371408,11.123508135071573,2.5734612240031973
9.7841470997292159,0.35021989594073244,5.5368804335842849,1.3904021488844331
30.369756784521332,0.73273011912900332,7.8486569665378925,0.071504489582643854
43.853540001035761,0.67039279576233668,0.52655088474753309,30.871412265736559
10.625298620014089,0.98362535278828189,11.923737731728547,-0.11489808337510066
16.205859972104644,0.65832193869223965,3.7303084385877838,1.4476385997876342
39.092837073817698,0.52975528626495949,1.2137257252117852,20.526880408382461
48.619494876987403,0.78528930686560683,5.7700134776699104,0.5485664197964486
25.536318123914775,0.91299508476764779,1.9838456575934802,4.0991735331262307
8.0509776250112886,0.7486263520465164,2.2517571668121206,1.5800707100166318
1.6828780977018756,0.96689010119444163,7.7712523498474173,0.083555203141470663
12.253145469943908,0.80380465366435949,5.0186650030576825,0.28057702049609468
7.4592886715395306,0.88012129443573384,11.101303176782443,-0.10006512333011502
34.205275007030018,0.20269366406527348,4.1702996879928058,14.743823508817735
6.9697927267980253,0.75917215269440896,8.8510714764148624,0.035272339765867119
25.810166649411016,0.49607982957463181,5.8026434467814374,1.3444184339494201
35.018859346501436,0.59779342217014775,8.089439962986706,0.27644560459482292
29.474713851824216,0.68869216853412107,7.3964966022338894,0.20498147444259676
10.789006931342824,0.97283360503501248,5.9370156867284791,0.070357705646119262
40.40210178293087,0.98612027328846219,11.425702588181027,0.012276392505748124
36.05494935117428,0.35940542093911476,4.4412068916819925,7.3264487586331741
37.210216191861548,0.7603781476941246,2.5382082643666344,5.4987677400761994
7.4218298263083495,0.77498518414174178,8.2980817001180256,0.093293642428153467
7.0639363788668854,0.41184357518174397,10.229086955040952,-0.085622527762930292
46.450564999318871,0.2114827973777989,0.96291800930912319,37.871244784804375
20.48133149742209,0.1368522642571478,5.6707759168608263,9.4149208929962072
15.746485897266048,0.79960881477626067,10.763608431404252,-0.11335715919792744
24.940618222225133,0.5407297676352153,9.1206141176129769,0.18615981799996364
33.48034642541554,0.98698615254543354,11.905788739722725,0.083108406326241641
47.825539595301528,0.51847611057428777,6.6112588333683036,1.4802811430873575
15.035865117220695,0.98012528116645625,8.0899507662132386,0.027731568269747809
46.315613036289328,0.4704184019746539,3.9785232330861735,7.066372508105804
2.2181150779265595,0.81431393550397535,11.396659396158912,-0.044368876046215665
28.204704074014408,0.17633734508064886,4.7128581184001677,12.383711345611331
32.064780472373172,0.59991553912398754,8.9928731958962285,0.10956017902701337
6.1889727837869115,0.82185380828715182,5.1361123473694423,0.12153033664396096
7.8766402561317195,0.93223150049789982,6.9609176957244925,-0.11216866498740692
21.536601646498887,0.84032478155568846,8.7774991527477813,0.1370337300565328
48.345363695015905,0.13327365448105682,6.3527427451405742,20.772782911548884
30.20608510848427,0.43543210717606073,10.931492759459347,0.24664615105529961
46.718137858410351,0.14382862508246616,5.3219613611698176,21.767928407028982
40.413684865035563,0.19835406200310221,7.9413256786482389,8.2707838720032623
23.901698476209283,0.70777506580073568,4.4371679829506228,1.1124487042200841
39.453409013357188,0.74193237668052836,5.1938016846566502,0.81517332821283728
1.874002414872399,0.79634861447646366,5.5605762446858522,0.0088306837360125363
6.3480558415210124,0.87891089325009653,1.9467807105912804,1.1143277489069336
41.642002129254081,0.76548832162885883,1.5548223091785769,12.627349084328607
40.044037327932926,0.82078443289596881,8.1761341161877166,0.094844587671954875
12.399396356355251,0.14406733884095133,8.0384539909451007,3.9114921048789761
27.007709939353621,0.31108163539716871,8.1234617134160949,2.2009806531714746
30.694775214300535,0.65970799603772123,0.7273141214409542,18.996348882396248
43.519208735024549,0.87231277416234088,4.255288690725469,1.0972214826674671
30.552250709597558,0.10405011244569322,2.7748132434807644,22.862638509264166
21.216006894410334,0.56316640790471484,9.4487413592561431,0.25160258953658665
19.335018126951951,0.70955865942795748,10.397249616055497,-0.091930875374629295
21.868222232301985,0.12664656021575191,3.3368243381006941,14.414827283305538
32.944620253418734,0.46122000179804912,8.1802653267518437,0.84798983945433304
43.507040955863921,0.90607139324532715,1.9876722397701561,7.1281382180143931
23.240947221738686,0.70445152797027288,3.6642540444197031,1.9066838583613974
13.144138584616547,0.31389252702453763,2.0945267066843245,6.8769108303370592
12.596455786881476,0.86750301666872143,3.7604888158911356,0.54690486571316421
37.554699731928871,0.41322828106856291,8.2594702945166958,1.2389366265174329
41.011869407771606,0.86801020402965345,10.968759467130404,-0.011405080101819854
6.1586259128521235,0.36904928600701503,2.8290076911281385,2.1541190645508212
4.2613839908037292,0.63128822579483412,6.7339089019332707,0.086630746480589896
30.127249524066137,0.45724606097305065,8.5659976642994717,0.69264910836593585
8.1624889654422148,0.34734254567956035,11.458608387584006,0.16454049870156423
41.408545332360724,0.89790180595468227,7.5156955532024989,-0.011902392340818864
16.206399022279648,0.26883431374554223,3.4337297068148778,6.4932336826728791
8.0497247155859899,0.1763304321121868,7.6929988045102675,2.1343826577470821
46.12755315188506,0.40773424469109432,4.1856483592971863,8.4144723772256533
9.1110544140286294,0.74587523287741075,11.725476492954639,0.050907442806913096
14.951284034558842,0.82668844537865349,5.0962755543818243,0.20332645883679451
8.527056364410873,0.99886903306008834,8.3824187887516644,-0.059660502655596019
6.6590131196023936,0.36672585131004842,0.76711719698772252,4.9685291160227409
2.0362528004855616,0.46714775601815395,5.1007066305496869,0.079433380828421746
3.7143750490487455,0.22313915022666367,10.563737553208885,0.3674208539166634
9.5574320758567826,0.61738473666073024,7.5176156109823271,0.08665033683165814
3.615714698731594,0.99782203353662546,5.6053431935537281,-0.015726929957016692
29.96604698943759,0.73079290910859263,11.263281243510848,-0.18810220425305199
34.355011813175814,0.63569155637203456,10.320820325693134,-0.034147904795346788
20.287892384769386,0.4531321836296146,4.2054802489637897,3.0917289836370521
16.581563750650421,0.92376888425699932,6.7623066234754052,-0.011980028323378598
25.721785614089274,0.54722493651731452,6.1329789450633214,0.92084930064612613
43.87524216949582,0.22093022198175535,7.7703287513209167,7.7902763293583179
42.705449714288093,0.42884061687922015,4.3422795700256893,6.7292651398948991
3.1302780386268054,0.16045000196299022,3.3083575088077151,1.831420978770248
9.8934220702296791,0.28178113391990345,10.995726105438665,0.46565145187868773
12.600498684115404,0.11590190289992099,11.124556744232823,3.6250748831361013
13.21999121577838,0.50795192485014706,10.198213186262759,0.17499011280700016
28.990399935395864,0.67108623845661741,11.749350953792455,-0.0094257119350588826
21.396858859456422,0.40896321614101705,9.0674025464664183,0.48531266924628697
3.4134518764521053,0.47834359435474938,9.2936731284629968,0.018444104266497997
19.307092784519007,0.96328834556011833,9.2697860575703679,0.036384212442948469
26.663894487164225,0.77676680941742393,6.026987755836525,0.24004725156494844
5.9819232422820825,0.58677097325045613,5.749200236914124,0.17878374140825878
41.839469135639426,0.35608678760064272,3.2626021757135364,13.190241653864524
3.5461314567901088,0.90729711889569564,7.9154207351318409,-0.0048803056483050057
46.317251581885046,0.31158740519259354,3.827181565176847,14.208046222158989
5.8565439374138997,0.39280845746500936,3.4647967115770757,1.5076605434264105
42.335172628289882,0.91815833298065364,7.2385558021046297,0.17343524296402479
45.230004052453239,0.57658784975656519,5.2147974645879964,2.260338575661144
48.99896334874304,0.76808615447617901,3.0168510011382703,4.8926826685685505
40.299268133406088,0.63167031474738955,9.8846441926575572,0.030205078468280647
39.194399497795118,0.68809528810854559,10.396554071885324,-0.025994694873083583
32.481680523781833,0.36944496236334301,2.4285444762944808,13.273413111699723
39.17082137432832,0.31723485546399666,0.58633087719999843,32.587931495850427
7.5930582122442072,0.39024311245179877,4.3654946380877977,1.3848068064896288
27.267333761434227,0.23989740767508022,9.6713746103286535,2.5939484076301889
26.196920639330308,0.8868829287617267,10.15049946169473,-0.087016097863364242
43.021035062005318,0.35492223992510263,2.0907843063345659,20.388896369116807
23.677168914082277,0.6053404549729462,9.4048628636050893,-0.037498732746602884
19.86938530891732,0.81277698262723663,1.8305979240584387,4.4948375126031683
32.338600290618395,0.80544169843814217,4.985719786800086,0.65770887132256606
14.056702557541458,0.49454763272577362,11.984009422637033,0.036604358722659457
7.8486521367438868,0.52863157772805314,2.7147944671554627,1.7186896833384389
24.415986427163546,0.99523157404152229,2.2705811996427041,2.5357912625267587
21.427579061149366,0.70713772928112162,5.3622038242881249,0.47248995104221181
12.395927085914812,0.83317459880609446,7.6261880486534066,0.16061902417129509
19.008078695641274,0.91229857229730871,11.228358997752412,-0.095992366526369277
18.953230041486123,0.8088308526064053,11.779443173629893,-0.024538052001778866
17.047282656214726,0.26666141045821085,1.3008673208010384,12.163591123166176
19.593739906619518,0.60595366036381493,2.0869714495009113,5.5621439034064721
34.601423927341322,0.19170474158309039,9.593486699803929,5.5375352484797951
15.546947253992979,0.68762991390759853,3.6122697511148951,1.304479350284564
47.494038409051683,0.95981448536902991,10.675764184323148,0.023573688787836704
45.901052957370716,0.56145885787010019,8.1297124581344988,0.52965163344714461
24.564610986703851,0.48967524358099046,1.7862152273777876,10.189777928221744
17.08969904522975,0.13225847627634688,10.074086776626082,4.5673289412085838
27.236304701670154,0.96379707009629834,2.5280983700928723,2.2909999329555193
42.579463949907606,0.19270241571714292,5.370197038816019,15.149403158239991
32.976779687445003,0.13697118397436225,6.8501266784322947,12.915811049782926
40.415199569406795,0.32145995035444463,6.2588107144232001,5.3637061617418684
27.10339152722127,0.15897739052654419,8.3908735295742289,7.1384015932716363
32.012963834113421,0.50960605817058613,8.0058974509964358,0.50003693923893378
15.119625094940623,0.56447902113140114,11.908483063572632,-0.052893959373789406
37.009764953204247,0.38131295412572552,11.993351956078159,0.35865374867541111
10.917825063160199,0.14586443431739746,6.439283130309871,4.1947130024037094
35.045108312106414,0.20044033142430404,1.5947895000499359,25.478036851314151
43.175234347968811,0.44605394019093525,8.8701979381402616,0.74957010131659707
7.4730390277756529,0.15447560574388253,11.731636899490775,1.2674766547532375
31.104607286554071,0.72837075304892207,4.1607534577337333,1.4235997581669131
5.6596916632667957,0.28631848737233079,5.803902187132099,1.0366619848026615
36.560065785299919,0.37186441190527464,5.3849346353777428,4.8942455233637849
5.1401677223524915,0.45471319946028776,1.0913202774046877,3.217333163154831
46.861051312330673,0.47494866976223316,8.231040959069615,0.96166786827371875
7.7329885718523057,0.10149463690732048,4.5633834932873798,4.8522657260159257
47.985132049544937,0.20086333389882779,9.5558345582622763,7.0721443143188738
40.243324628169738,0.87648810736679028,10.06938086574284,-0.13388221657774485
30.090418218851351,0.10110975626071733,9.9441540458752229,11.006608299578449
39.348581126847797,0.55735062023158755,5.2916589774586216,2.1934340494846229
39.96062711017121,0.54055180585648732,4.1977753457703439,4.1408546608576735
47.355326078049181,0.39978474490957405,9.1114389661711304,1.2444479458102338
13.415784338120172,0.48819431813180469,9.7159784891913148,0.15321491900938219
29.913718872557151,0.80252302377392593,6.1494606335007109,0.27449123192333869
5.6574106806556603,0.85708333559346084,10.769856724667484,-0.13196062466184921
31.192119301181943,0.33431368907372505,2.1549500049034203,15.064709958178435
9.3932739005466512,0.39024139687095682,10.609290966078042,0.1634911534349231
28.682579962149649,0.31823456772549946,1.6050951791766346,17.162618535854719
29.049095187658637,0.53187706049595862,2.2655435036280598,8.7929048436947106
23.833272496080138,0.71493252189293166,6.6391601526505442,0.18600135983944296
26.608957000143018,0.30542758791707847,1.2764625221552728,17.889836158332105
38.432246110322808,0.39766216784938002,1.1072816661012692,24.659625303905997
40.162991109091266,0.93734615583023539,0.50596555790561348,24.812714199476776
25.115507563196026,0.14371236086226227,5.517641586484026,11.349396502210004
30.380078634608001,0.5146926447156096,9.408174634860643,0.227162987640286
46.630575548814988,0.74040223743709999,0.90064102821903014,23.908707460866601
6.8669458365550176,0.23540861040172667,8.0009624743573369,1.1157462256554842
6.7380747291054153,0.14263661800493369,9.965964150286144,1.7057389673195977
5.2977415836276522,0.22438483447467766,2.4320097586455178,3.0583798089896321
33.235300966985861,0.92694087417761462,2.1889329504461488,4.2276739928105087
21.511806738728595,0.10833380363901107,10.399211196636164,7.0137441870892108
38.941749390950321,0.26948977733021662,9.9659330144260903,2.6915917631239097
33.890339252121038,0.12815516161148011,6.6978303120381488,14.385148826006205
17.348250158083669,0.19956652080598294,9.9207986118807732,2.46070965618522
45.019960820715255,0.6581343579654666,1.5666948903816897,15.977561404749512
38.364075206461962,0.31747501786517718,5.036537456295676,7.8867817796540374
14.25621210459861,0.61229084538760914,8.984671895223288,-0.0054597731651007328
18.845408870830646,0.63117584448951358,3.4606975322255789,2.1708593441891155
16.407559030008883,0.86449179978080115,9.1517825159858575,-0.10592862135558923
8.7229707826249836,0.10426725362068653,6.2980539504943591,4.4617533712981956
8.2413852545673905,0.86803251340813004,9.1280588614046803,0.10358282439315269
46.870245705411456,0.65720717778427662,5.8438158353592904,0.98949992240494344
22.457297822738909,0.24646913749446184,4.7308999125509024,7.0535147226287274
19.782671316093083,0.79564364932175557,3.0206759895042716,1.8043047959868721
36.754599725191518,0.8699423876115272,2.8963624265026726,2.9512782141574347
28.096660197392097,0.3288371353787416,9.1421443215710543,1.4805777928279285
46.870859355084647,0.92691431281241277,1.8674690023905458,8.2856019388452324
39.234773201560216,0.50901168726879209,1.488797026275869,18.270783661355338
24.489108642102476,0.64308200889998934,2.5273506977544971,4.7674868578326048
19.441614200560483,0.9861845802558793,2.5164848817201015,1.6618747486777756
49.344945701291778,0.42538247077527946,9.9657376622793468,0.7377138420478706
36.170251564178528,0.83184341123810157,5.0828261699534423,0.42339548393793325
47.608538340188218,0.38655920604561367,11.889467259645548,0.43242542401373069
6.805450283635027,0.81929217001734189,2.0779294645920423,1.2016322835050508
42.676150280348345,0.64066052697637821,8.0157079954768982,0.22690354315102376
32.216620315569173,0.29472012570286132,5.6603893328143817,5.9841440486988926
6.9741622384205169,0.47262348441031277,5.0185590320163502,0.60903237741143268
29.824641998491813,0.38587207092720555,10.563468289121946,0.45786844393504822
34.618721890166988,0.1702975537723275,11.719349927026595,4.7561481501619314
1.6028316085415391,0.12685129308972773,10.537878025903055,0.47474183695132149
23.26158013024558,0.41183078986646282,2.7114578089040298,7.6054887661614572
41.444576048619737,0.11713073303573793,3.0391760939027415,29.00533606725471
15.472592241860404,0.24893898182359753,8.0448496095932285,2.0976730245812147
23.468856008129006,0.75266498876578192,3.8244611888392046,1.2651732543035998
22.673392226326765,0.73728211211522909,8.949339003976668,-0.045182475609533534


==> anc/competitors/data/v5/first_order_elimination__s42_holdout.csv <==
x0,x1,x2,y
18.513015609448331,0.15413362272544753,10.826624299337155,3.4893909427865717
19.238224283173295,0.73996781639917175,0.88787246576644718,9.9732060128934652
29.224179454755713,0.92348425133442236,3.1992042301433559,1.5228471485545212
37.607502721914507,0.33955546695172045,10.477382149616558,1.0720269290569826
10.045760214555832,0.30666232388439008,1.2477705629233453,6.8517661817666644
29.64567666334942,0.56022891109453155,4.6024102522536543,2.2499613052814298
27.203844889244198,0.33458095536614474,11.368680468992057,0.60629679442214612
30.522116259764598,0.65153604613638072,1.4148506344326199,12.141451669577178
13.944019320050403,0.68246267941487082,4.7161621399485689,0.55791204368964487
1.7185742333669523,0.58051220416182503,2.4405622425278297,0.41674483380223815
12.351289568663583,0.8490780319337774,5.2993320117026226,0.13727268650951896
44.579369063434989,0.79967637424233162,6.535168752744994,0.2396085142019386
44.886411100892808,0.37869689997359279,5.3810716358524289,5.8494050418324024
4.3587566164360396,0.10380343655944724,3.7965411992555755,2.9390688498613939
20.798279038909346,0.68841678548917029,2.748594312711333,3.1351962863466474
42.61899937990799,0.13456916723472834,5.5961194835723953,20.070177564572944
48.984103814693505,0.60304975487895263,8.9781543741651273,0.21810515697037211
28.304063117530184,0.23872075803236889,7.0723853174501654,5.231406563542377
16.538788714027874,0.19114986250891211,5.1601417533431215,6.1678361198977667
30.3999740122809,0.64218692366185259,8.6067673871745409,0.12090964867302859
43.309807199223634,0.21590398972138247,2.602576777921541,24.691829357381945
9.2265522025801694,0.94629538970232396,10.033403082389956,0.00069438941113494153
10.504993277980802,0.19259450972735104,11.823277984367753,1.0776171571726298
26.202826494575408,0.30005972483404231,10.187173923030389,1.2325764855363939
5.9316126098250272,0.37728192158879592,5.5295043350948303,0.73647064302508192
39.430169761356701,0.12102786723475767,7.0030712852589243,16.894100388040719
22.75908139048126,0.48403752457606575,0.65893656959847735,16.543846528924146
40.793961149561738,0.25117792265706251,3.7392762430056257,15.947633055686101
45.449046942130302,0.195977527883967,9.1145008736102326,7.6167860455615815
34.28786198472519,0.95968899305258326,2.9560718865860474,2.0094916131884313
14.057645204942807,0.80579111107465418,9.686955799488981,0.005727383489651976
25.78318646688577,0.35177481575808989,8.2996532864179038,1.3911261325987043
17.081726818945867,0.26284169157380921,9.6520609197371083,1.3512705064193524
34.613460653492446,0.73626204561853725,9.6727123340405239,0.027948036645117767
36.356101567458616,0.70052818845077214,6.2436777253885536,0.458172192076576
42.751153427240212,0.93106518266440641,7.2372391165764061,0.050643459683863606
20.681796722746235,0.93388250612424595,6.9579208364647078,0.031159795523092681
38.979221034216053,0.76920368083077184,9.9402848944449662,0.018628268891503388
11.35429357106802,0.46384645773274347,7.8839506842296219,0.29306916575513631
22.47330592675015,0.51116034870591531,5.6991935752651255,1.2203362387995309
11.335911513737191,0.11632640330698905,2.7998800434104734,8.1847750025097685
40.926515671414109,0.44405963765653211,5.4469080559713952,3.6437965277586852
40.335878047451182,0.2254063767390273,8.881188427565041,5.4486334953074902
36.194057200453173,0.10605941692338694,2.0439062119572844,29.140222565420594
16.899928289882197,0.80680044786809657,9.2628174965604089,0.0096005400582054659
37.630813940736559,0.41561617248727722,7.9489231280535471,1.3828163164874963
37.283051448822221,0.58103732725204293,0.5483848827139064,27.110110841293555
40.725585027131331,0.57976385777411377,2.7058122245870933,8.4835109051406974
14.744753573490616,0.93797042961987331,3.440081417208904,0.58519666120342317
18.127518815497496,0.90842103981452227,11.158803962763297,0.00071769839580214097
47.585361610836635,0.32557740698706805,10.633069531345537,1.4927767532796044
15.83518203070529,0.88061988771335076,4.1385615263651232,0.41384432135434057
14.516572201748327,0.92382259262081556,3.3033703616846433,0.68630217174231423
7.4051538719242629,0.32910527973722248,11.496207094339029,0.16842138014823338
33.784367570917802,0.61676567080371547,7.669949166992529,0.29802939827631975
3.0831019743229335,0.1531146601183801,11.647370390569085,0.51817257598328204
47.662465815429549,0.39673602241255679,5.5599044650650624,5.2505342088740354
47.812961589917791,0.50915929302406671,10.556824419145009,0.22139463478690433
46.546595999651814,0.35245792423935218,8.8568730754389193,2.0519258187528946
10.639701274335646,0.43191004453838944,10.700369384081187,0.10466352381304829
4.6880101488397123,0.31664595751599972,1.3606028613866934,3.0470649666354399
11.172397214461352,0.48763365971699413,2.1060048582833701,4.0007720119610024
1.5528165551608359,0.10296169735116983,3.5957087025109504,1.072347470560487
19.600809992867699,0.33789005087555019,0.70692692737674301,15.436075210816549
37.721755632411842,0.15724166913533374,1.3639717423522584,30.440190983443845
33.149143912751434,0.91587841732110775,8.5246011798160062,0.013480900875313416
2.8110957499512392,0.23898299693832872,8.8220441568905006,0.34138507118570627
47.689042689424944,0.31001149093351726,10.609550648621628,1.7782309890992418
4.8898621998423932,0.69695687478759549,3.4094113425705315,0.45427681090823663
37.240901759772235,0.75594949655507404,1.8056402920905712,9.5108646943061981
18.167625234638273,0.29113312588943407,0.83357236500094012,14.252903616805529
27.851528003360304,0.69587895084316198,8.9071077386180697,0.056620681790483948
1.7341799306567922,0.62288409892989882,2.3435134093269836,0.40284532522408179
44.179690276648977,0.73303383014975554,10.921493210849405,0.014734570495281955
49.462048955682796,0.19570053397473589,6.3392495596696392,14.305029145419448
38.695556397276917,0.40786518364779845,3.4937463663630206,9.3068181721118801
27.160054116834512,0.33763660701587112,9.3722287719177384,1.1472178753715951
17.945269058128694,0.3830869371961827,3.8724689558248495,4.0707784490974879
11.580312417054476,0.59307220175617914,4.6916914002572163,0.71662305783686053
43.568056756372563,0.45621439947925424,4.3880599997901788,5.8851255886694034
12.662440853152773,0.21715969349932682,8.6442685250088935,1.9376065903815824
4.2509743142277419,0.60798291033058305,5.8058999268126854,0.12458840589967016
43.294074584213426,0.85499986681978268,6.790269319365426,0.13033286725578522
2.5716171010198092,0.94388901832158811,5.6939895471390916,0.011914974831560732
7.3751056183871739,0.35674211319983817,10.5301479406514,0.17231397927535405
47.541026443222073,0.12563744662501217,8.8727288043000421,15.59337370127524
32.562495707597115,0.59203149301746172,5.7798947717805085,1.0631981160699673
30.501613041630346,0.44514024752255521,7.1376357625683058,1.2719238779525417
43.990919156296997,0.19394921720706501,11.755593165616206,4.499629848620569
31.737693653781811,0.96780766013415442,8.8149943114927094,0.0062591306960697946
22.038358046522948,0.56688852385647259,8.8508106597923426,0.14592849943179545
48.01331129153192,0.98568925981562039,6.0211334458056971,0.1270101494977674
25.750328252219603,0.88750010763413545,3.8736681513184048,0.82742771704728579
25.568323026556559,0.64607813589843488,0.83131957247882227,14.943206828079905
11.872092687301384,0.21471952033134994,4.2555515002272299,4.760918047359449
25.818100527485864,0.56922000051363908,3.5865680821460248,3.3519073137664885
14.933276220547411,0.57464707855524577,6.7538105172811109,0.30805853768674757
12.10973130720628,0.33560066426732049,9.2892143110572096,0.53608790812001317
35.063201021767611,0.37600689086393191,2.0568477236910754,16.179795281867328
26.131723034484953,0.78060800392091445,6.5173246157746219,0.16132638323021622
20.204159322488305,0.48501674911734982,3.6360904005286323,3.4636527652735514
30.66643649101993,0.83764309962809214,4.5766263860970922,0.66337772552765739
1.5104391313144205,0.34591786624695819,10.792254227621056,0.036122724273427102
16.325248111833666,0.12918955588429357,2.4246463550545325,11.934983622146532
41.767801961617842,0.49342668258735389,11.133573695481825,0.17179101341749684
48.425801234353969,0.10299842234093878,5.4454680197901943,27.637074217427699
30.751349960829693,0.18826130810119934,11.854349714133974,3.3009770835838737
31.638917670723288,0.97563507460022525,5.8140422672604384,0.10882702036412348
41.053545430862201,0.27692938399344508,7.1945226405917451,5.5985211235202721
46.379118277279197,0.9658678835717035,5.1620663271916172,0.31694571764082358
30.767218261775032,0.30587860410217621,4.3855182676093065,8.0447006882035641
3.7669959644696638,0.46137396743610626,8.0948820639474732,0.089951018441179004
16.55739774652065,0.53851200656566611,4.4196162114174689,1.5323716012036943
42.804705317543025,0.70832114284227088,2.3793687293775587,7.9350595306295162
13.535410968977736,0.47354160589562722,1.4410866139194276,6.8407325006688282
27.352233278986102,0.95060672289292947,3.3140455673705405,1.1716865244322257
28.638858497126247,0.81778836482856354,6.7890519079834073,0.1111090448108189
37.037622647174572,0.89840701830423508,9.6512417709384852,0.0063531208267095058
47.173432772374383,0.38269600501424572,5.1395254363270944,6.5992434718162967
30.55944673724915,0.53391931449629415,8.6352007479915773,0.30396989748228365
24.303585343409246,0.60866401726975983,8.4399464258341617,0.14277749884143551
2.4543594537212918,0.45861816978212899,9.9258795640930177,0.02587901405310972
8.2019734110663922,0.63057611275400705,6.1311350250241077,0.17174018343397113
41.096625566803191,0.8735982876870555,9.382864429817392,0.011322897406113893
33.993590879332174,0.53754805449021803,6.0331179903004521,1.3272128808146173
41.779241758177605,0.16730203813876843,4.023127706191838,21.313105018067279
47.590888118063674,0.52766641703367023,3.3076175052075905,8.308861857778167
1.8283831123306231,0.56256771940359918,2.72692646105736,0.39429781914964329
10.2017754043765,0.36322799241050496,2.3316763861883842,4.3737975297571667
43.834012483404564,0.19216921082886429,4.1548075255322221,19.726915522431483
40.274099148926403,0.61982127981164359,7.644864991439837,0.35248703354747157
12.651428257798614,0.28580836878558724,1.6756923106180563,7.8368990647918766
35.982746482634582,0.80752861837738588,6.6414441005815856,0.1686184819404139
23.108710678461161,0.64433816357242768,2.3139972116587169,5.2028831206859838
25.539869919427346,0.30617198682701458,5.796273405642391,4.3300721841668643
20.121776022160333,0.661009906420858,7.7254082609931736,0.12187385082375045
36.085924351235889,0.94678462323934631,11.485355917401014,0.00068351941776665303
26.377084673793249,0.35006858611926039,6.4226982843260592,2.7846180567408689
38.582824555353916,0.99441574236002273,11.783518476582776,0.00031437970350869476
22.732150813088438,0.27093003836915786,10.563018602256211,1.299450161889752
11.058589349228473,0.95163660527580807,6.3655888693385672,0.025873915546612322
38.260054868860301,0.3430801128442007,4.0750278434856666,9.4531251045389428
13.383415217130842,0.82566887559396307,11.383919389795819,0.001107852688206759
27.228672241029372,0.48567793047767105,3.5430463591017096,4.8719346714324381
41.609260334337051,0.55131861751045941,2.933165591430841,8.2582602997685122
42.443576958513688,0.29313152168565804,4.3621004004669128,11.816613497302088
3.1372159045260251,0.98752225043731257,10.475112591554664,0.00010093124575812776
47.790819590903311,0.69325230771640212,6.8321273871687289,0.41913822725415179
7.2796069406064792,0.2362872583280696,6.4298457221862888,1.5932664052952445
30.989797504115121,0.69627658399425885,0.83552279818121467,17.320713159515037
21.510464308407787,0.99324523036373347,3.9176475611124379,0.43926815297020205
22.705774215672491,0.45952574517948042,3.6951938776928368,4.1561224766669662
33.27600700293123,0.99445711812570348,4.2941341166694187,0.46510336320387746
6.7879350089555706,0.195178683323524,7.5339891364017673,1.5599795202134588
7.6789706488273648,0.64146517738275033,3.534611809946246,0.79545191159647255
31.262044626480691,0.90715471351618648,6.1342076254394948,0.11975939015224073
18.426905472083796,0.10554787290261707,3.7457337034241749,12.409441890270333
48.582960299676834,0.33524148184849023,0.65057061063173971,39.062956067441931
4.3893912828151356,0.40060387787308127,8.7394153729115658,0.13240986473271213
3.167495014200314,0.78421313183923436,0.75315330636182332,1.7547183259913235
7.6845971477835091,0.50577379272953671,4.9523162844402782,0.62779987420491867
25.526263693556153,0.48038909074095681,4.6162111697021659,2.7791090324692287
9.9625301249854434,0.33032999990647194,7.0322913427359799,0.97614344538439879
36.776562488023316,0.96580459465085244,3.6652168825270919,1.0671349578996072
18.748406369660799,0.8606672705991687,6.060345813472745,0.10179110712855607
39.653605210304534,0.49814104030246376,6.7977538140984732,1.3417056975638049
48.114657233131446,0.73138764035773962,4.4482784441505618,1.8592459084487967
17.875601575471631,0.66571992126274138,0.64635403063534924,11.624860927815437
21.035132134299264,0.13033025229329162,7.7543960597597934,7.6565508664262207
33.090670166303696,0.18961031976595066,5.3122861603800153,12.085266874187756
15.758778705751393,0.74012595468508058,2.0123735292301381,3.5536942941600271
6.1613563545705992,0.81835112452333114,10.463214219184835,0.0011775889639722634
36.619485190208188,0.64085236938727275,9.966710469759283,0.061629813597518478
20.436840386192561,0.98977196966008341,9.3211565111072918,0.0020122932918849733
34.680411980940484,0.86088524163406743,1.3160997183011669,11.169247103181043
28.694152655856126,0.20323708623784575,0.71383780575041911,24.819137925283499
49.964692962307893,0.26846073232407131,10.503298111637664,2.9790173933595248
25.097681270266332,0.33710738353160574,5.7384499506384223,3.6266219176961623
12.409670776626536,0.93157803437966069,9.6193047564424514,0.0015921707423057893
22.886332898252331,0.4702943626753805,7.1520255365097256,0.7921398093364006
28.283945168347209,0.24164603407512714,8.5308261279300872,3.5997126899538991
15.33361215658624,0.20617730680999674,9.1642226439641217,2.3177399422295553
37.399024574066168,0.87423006659561819,8.5733941514694472,0.020786026585297296
30.076091897597454,0.6325151016336974,7.4355483920884602,0.27270461118606548
32.528032235772152,0.93812048138618531,1.6767564781132489,6.7470316559276453
6.3640358792049199,0.24704768105293318,9.9136887251973498,0.54964038396556092
47.592221114838857,0.32687145073208357,3.8141658128724827,13.679897416043236
23.038894604388158,0.79700990621956413,6.8583536032359476,0.097393879930293914
3.3344586732697534,0.32383884532840135,5.531682606212895,0.55595753775786794
4.7679376276595988,0.54682460439099134,8.1725381157234693,0.054637704619032203
42.019299339401918,0.66319299330771053,1.7154280355576259,13.47005626020127
10.234292662256893,0.68896702126740117,11.54088394407124,0.0036046005215663889
41.455061209443706,0.4267696617144231,1.7144261519801838,19.944330334375987
41.69957802626174,0.902851044842789,9.8640871319855776,0.005654461699931836
39.485833393457263,0.43123514123912321,2.2442567319327371,15.001340901476668
30.495313125661625,0.76680721717540634,5.6893948720465728,0.38864224178938578
30.607862447402784,0.86298816639670384,10.710536384863214,0.0029622408971646651
14.181768501583214,0.67132238580871395,2.8376060452617944,2.1106770463398297
3.0453958351913504,0.41475704452910622,7.9388142406809603,0.11314916984662959
35.822090123720912,0.1937782245481926,2.8223235129229174,20.731616584152938
1.730733410010588,0.94540702919793806,7.442811621445939,0.0015216786647338895
2.0459165864814794,0.29965490229779235,6.320396484353263,0.30786561893520475
32.361182804545976,0.2530648179397621,11.452944638507224,1.7835794875969488
47.616881403210201,0.25906712604993798,1.1859092551454018,35.021327995736236
12.09304049006446,0.36199055442242634,1.7966295286296272,6.3108299792699967
1.3496441995960446,0.62570318362111532,0.65626637720581638,0.89512942729245537
43.240346680115799,0.23508233127418626,10.574897712938011,3.5995268381416419
27.383261434194587,0.77961476992527257,4.6059275671413031,0.75509083146675249
17.117988959202066,0.60275647887891559,1.1574012945804044,8.5207023041299763
12.169810498052977,0.35205456478512664,8.3126656879075469,0.6521024709838884
33.823807083327019,0.83136056528031288,11.076124425369668,0.0033894481540296157
40.730553672749018,0.71042073064407563,11.125372689841713,0.015044890009358249
49.372670757310608,0.91495446737269737,11.234841645903698,0.0016951712571763615
15.121156190075512,0.56895614023311158,6.994390172038579,0.28268943121510737
47.098433093370353,0.4205059446741013,11.840797572170956,0.3240407381806828
20.628625370284073,0.57010653200447947,9.2651302484389717,0.10482829194673575
1.9734451046282606,0.50048775793611733,2.232629577237637,0.64556913466353316
8.9495453500252253,0.33360532605122495,11.645416620283219,0.18389868895886502
16.481666614366279,0.24910067810650971,7.7555447712283136,2.3877158252133821
5.3677979462559584,0.46414569004967432,8.8631718092922114,0.087739310922398783
25.894649126317663,0.47859712111265407,11.595919419519909,0.10068712918173239
4.4570083832919654,0.79752173710068364,4.7293590407191193,0.10256188949796304
3.6323450325685949,0.50386988211229089,1.8896647220205085,1.4017666212693547
31.086103294235237,0.60927589206363963,1.6756913181512192,11.198754393153111
4.043192416167579,0.31760086152514644,4.878416120997553,0.85868375384697371
39.714232886114218,0.39498033796915055,2.1041004620834416,17.29869945720738
1.2754831269532176,0.15663884077061949,11.913232325732462,0.19735525066077358
2.8295111588698894,0.4744574046631429,5.7115061687998221,0.18829179239009317
23.709904385343147,0.63816758491207548,10.756508634788609,0.024759097787140503
44.387028600314608,0.52013306464819919,10.55271098077519,0.18344018633258985
7.6961309263206799,0.63029409883186738,11.160537033658677,0.0067805103524834426
4.0470331690242274,0.95241003273776437,1.9002045136427506,0.66246352368037797
14.220160534684824,0.34753284885396463,9.4441621430751361,0.5339271561925425
10.132997192723618,0.45562374765075131,5.3323258570553183,0.89249252272430768
36.181400323598886,0.74943835583729368,4.2862240444107549,1.4568615271339957
4.8774249719421929,0.55440295431522768,3.2674751315958024,0.79701605572521417
31.229719197696703,0.11135428185182353,11.389199673200249,8.7857758174963774
2.6942172787968097,0.85978333019331865,10.689726321708571,0.00027472477815702607
42.454730098311401,0.20694192418479745,8.9051260576889018,6.7234029154030086
19.599972934958455,0.97987437967224678,10.538798207186646,0.0006418408575802777
9.8338443421316679,0.7177870515132434,0.68475874345220888,6.0153767398898141
23.880748952718577,0.70184124743009424,3.2492858592207163,2.4414443490826359
17.986338557454708,0.28447372392681258,2.0010387805288583,10.179435391747711
20.409910945499789,0.62122075095164087,1.8279282788307021,6.5566095697612203
30.530841221864382,0.53276234923497268,11.052024292719972,0.084638581884791148
32.813321369524004,0.19793797272714614,10.681696425005207,3.9610979090515608
6.8728054485559626,0.26635909392916957,0.65445443333038811,5.7733499649815299
25.993120665100971,0.29322762352967929,11.617577584388453,0.86177354380633386
43.095979151667585,0.78145219979868596,6.9366269394178639,0.19066969769830805
32.438150268567512,0.70620647337780285,1.7188439177441432,9.6357149843510701
31.449284145128921,0.77101031214083826,7.0870946079739854,0.13320755481427027
31.952566761850481,0.22482486709094424,7.5024228380599851,5.9151762671041324
5.8719864029485258,0.76999426070119703,1.5673125948925404,1.7565844549361425
25.384654296149641,0.40758063573877812,7.1655718734603502,1.3683374876314913
41.940186001962523,0.73855746806173117,7.4695312024576497,0.16856504295385058
37.910223133346477,0.95328928117317946,8.3117819299753393,0.013728081411721434
33.108366710592172,0.85277214361724252,10.551277335005961,0.0040947509986415196
34.173328867968131,0.53306182748727415,11.221707324214918,0.086257494713771976
5.064848032762292,0.49694830349703345,8.633524727938271,0.069384530976871958
28.097886146110984,0.67883868008150972,0.63922812667754392,18.206188606492177
40.825754386122512,0.55944366991588812,11.780789725452316,0.056057623776289159
38.279684769806281,0.77239330987194554,10.40543369114161,0.012373873095588427
44.804723600221813,0.3054121512480063,0.9071042676954888,33.963041054517518
44.095224867188001,0.31387556502737296,1.7696706125673649,25.302295769714203
5.4030408370004626,0.53307417205158625,1.6020486026669676,2.3000967346376093
34.93360399930517,0.30677669690742626,8.9855545100212009,2.2186313545243266
20.665586359043701,0.44801921047744164,1.0599257896706198,12.853327234865899
17.169604128907309,0.49828586956357412,9.2112279161622261,0.17435111803617387
14.143754802356032,0.9139288405726983,8.2271209619438785,0.0076754377441879424
48.640875901745041,0.48692276972721582,2.25852014294763,16.195596136485275
27.395714060263419,0.90615561885188789,10.92953886852003,0.0013692714386952807
32.402617258741245,0.43700773009740457,2.8635083653330455,9.2707465311042174
6.7144317885059408,0.41198948165353466,5.5588332957148525,0.67982379462182529
20.223796239305507,0.77443338978492826,8.0577882441507995,0.039424795966979148
16.006337868074787,0.29267715776911107,6.4706440707220043,2.4089116428097217
25.272181819172463,0.867312590506647,9.7914429175571502,0.0051821385332034573
10.753931022804922,0.64319120041505939,5.9862628553281239,0.22876952400016584
45.934279685585615,0.65573874897155893,5.6669283283829675,1.1176040802615026
25.431673355784437,0.25339695801230899,2.1180953439173278,14.86896957887431
40.196478603422378,0.34332453869569379,5.8707141717593352,5.3560092776491519
49.142849780591085,0.29882507353723919,11.657743249168616,1.5084843044053693
39.78592171733758,0.65297479380606072,9.8904724227531595,0.062367182285095954
19.927604453576357,0.43030544218206745,9.8359043587422565,0.28928664090805079
39.782224635214511,0.64733161250788884,4.4438473520083024,2.2406753662339032
26.542010036033517,0.84737093424825616,9.0211519486707132,0.01270787762214561
5.6724534887682747,0.76838104977095234,9.7259946546396936,0.0032223375210271733
1.313545889679216,0.51004724997470841,5.8844829759008199,0.065308434026438308
15.619418809933038,0.80225578294857669,9.4931166608609683,0.0076933973596553292
6.7298090881983086,0.89001926576888557,11.390356073550631,0.00026624607749707732
33.921801521206902,0.72887271451532776,10.305751257578468,0.018545595196631424
11.140280284685831,0.46367323051423459,3.2280721235907461,2.4937728499706342
42.425107048732293,0.72808651633754673,10.657107730517254,0.018105199669954997
35.515439005734926,0.73925239630169459,9.6389852548056147,0.028562076315730486
18.804143216600892,0.5786801514081128,2.5591919777942396,4.2764517193812566
41.779026344925427,0.65322985096807973,8.688495641374713,0.14324622712518925
14.236817132517759,0.71125599122868632,9.4663090606491451,0.016955929739707058
4.1292338997573008,0.1272600349956641,2.830030553405892,2.8804372515373662
19.464632549192245,0.81436469319106009,11.670013765248454,0.0014516592359584113
22.044760893016402,0.72832568741737391,11.780194956949238,0.0041413079234762194
19.172295028175661,0.8634726614644801,3.9752545054190693,0.6193669827233752
20.51541815043284,0.68960036980108363,8.3600483661523981,0.064318000811883796
25.92891875911657,0.93408272342646603,11.998993169338759,0.00035171361130699447
3.5113489551797974,0.17358720699273061,9.5997696688078324,0.66338688421342951
28.190328019250558,0.93132395455307193,8.1459904502298706,0.014298836641216525
7.7877197032655996,0.72334591081929045,11.650261924835224,0.0017042652027125164
13.338110846554892,0.2762525415869399,2.6926207547132193,6.3393870739287062
7.814866883098337,0.52637446269582344,11.471436951211169,0.018643764511817783
7.367572815505639,0.53224438037947619,11.042050800662896,0.020651214090038866
16.316254593429633,0.73412181293307677,5.1209251152218647,0.38013797341212163
39.607724295000146,0.36760113789025983,9.1935204467137108,1.3491510998863419
22.117071404838981,0.24765158699637807,2.9089690466197262,10.761112818367929
44.447313256765412,0.92368962884403227,6.5189889206567324,0.10782799712964233
23.140593851152762,0.49475279142608364,2.6711753372843692,6.1719629423658731
29.461665412349291,0.58260958950023434,8.14239483146061,0.25646902816390948
1.5127376231091962,0.84515992977753318,7.6456466227687478,0.0023628821429860537
41.096795469936296,0.33180789038481801,6.8616598188859133,4.217224795512184
35.244829975103372,0.77504560687550572,8.5271929001093572,0.04751810203429415
10.304302619905604,0.67913687641671672,10.446568300982376,0.0085477411227888669
37.201801404624604,0.17454457854295999,11.015985317766862,5.4388991074655468
32.327344504419166,0.713143799114907,2.9577107145462578,3.922151657801733
9.484124408402602,0.6950184934146173,3.6000751499400843,0.77685658490744669
7.4642770214563923,0.87269239708892032,6.6350860106957779,0.022816746012901148
29.242347370099733,0.91147981124741484,8.3549116197589157,0.014411693474491342
2.634934659347949,0.6330627514401741,0.64505006490854244,1.7515501845417483
15.727202621819341,0.7076849505032442,7.0419103910054055,0.10773700695327702
45.014852159190312,0.2909974646920791,10.554055519549419,2.0871282642726561
32.84856690557632,0.25078458334359843,11.101470134469139,2.0295834123515659
24.354276036396328,0.62531308520176676,6.9595486491594496,0.31374039703571543
15.795756712031428,0.33141416081094294,11.615969273233306,0.33623150030482823
39.690772275321464,0.65225055467605009,8.8615506160081896,0.12259946977876912
40.632461621224998,0.27825746582145705,11.448016315880388,1.6804662517618583
23.280379834201831,0.66414252238805849,11.042088904095989,0.015208362490479315
5.3791613612249538,0.9848096159433859,2.3013072118753075,0.55776531345100033
21.002923050429729,0.84490593755563603,5.6632849627466504,0.17547100381050287
38.269459496885773,0.90919331999926156,8.6008510703930749,0.015372360365284644
7.0863995682833316,0.59075016322676177,3.9297468211332354,0.69536305900294071
36.530411601219484,0.52538915753680715,7.5302728872318188,0.69894821771368576
48.893946073837107,0.78147230005313084,7.5714979756095211,0.13169556429113391
21.613541022166114,0.41415261120243385,0.8537512898566868,15.176325662257652
45.818000900919834,0.61311189034307112,5.8941352402952161,1.2348044871641575
38.583825904678861,0.91994931835102989,6.4599905138689566,0.10126335310799177
17.796952605198591,0.26842513594342249,5.6974497852910311,3.8562241588426338
28.870743851205344,0.97466464891986093,11.660927723158874,0.00033456972104854368
10.57552418891418,0.58632411629751424,3.4817917569925667,1.3731176581785776
16.617252603490179,0.47894992222151989,6.9409741103401519,0.59813575175200417
41.912238143173056,0.3369698137858782,6.4611726799427958,4.7510122911708166
39.609886313211007,0.49949631931641436,11.708344196614632,0.11426944234099685
42.947123938571963,0.69258399089949907,6.9707510174985607,0.34374304047706317
41.237366944310459,0.91718371772364304,1.4288586051892784,11.120819280032071
34.263556132772493,0.46322417505959834,7.7908295204741185,0.92791208028689931
28.234717446690432,0.2002054527793366,10.805185682777886,3.2455838076727082
7.0687006273345609,0.73903818488973705,3.9183335848641021,0.39058039096927205
47.341914580811718,0.19320541237545596,10.145411010154064,6.6675183453371716
26.747246820330282,0.35017833725020875,9.4126906932703456,0.99035795491887768
19.180077355803927,0.92157426365750394,3.9065010634574024,0.52400254466784857
23.808017209901845,0.77655287676058815,5.8744033187088283,0.24863671720789224
48.321015634319515,0.38989882881330373,3.1088863688548392,14.37823231636745
39.836603365427635,0.73910045848815431,9.378453315903867,0.038897201434469411
9.4131646005485603,0.93997115433736378,11.291304051768003,0.00023139348354739487
30.576820265463617,0.93673471921828144,4.9597497808185098,0.29354403875980151
42.438057069174612,0.15405673233487457,9.5288240301007541,9.7773260728065239
5.5075724239854011,0.57168248852831527,7.2722788622628318,0.086180570446052263
45.796105840997427,0.24981517067513148,6.3244137391753634,9.4334752923542204
34.82495124095896,0.83576960076991869,9.2001183534964319,0.015941251049481079
47.914983530385328,0.48350559468595367,8.7690618519013448,0.69041514598283904
29.868190039629635,0.93866972287461159,6.6813912770603814,0.056425975801319417
8.5804324241541448,0.28259496290945474,9.5384706487730799,0.57923938116014095
1.9808617584560322,0.4784346233966611,2.1632670297904206,0.70366712733054015
27.012631854456284,0.92405276227922628,4.3952351714326223,0.46527595492330603
5.5205690660546525,0.45739161966493225,7.3604255052503875,0.190497540241365
32.604050945033947,0.65691569611528133,8.2602086388413607,0.14344204897093488
38.092886992153609,0.12096915292507539,4.0597108053185105,23.31105692957496
32.936850616809025,0.65685839067718454,2.0990047802651111,8.2965785630761797
20.105573174504872,0.25715271469904399,3.8318514138264859,7.5054247238799379
38.847732415566298,0.41435157706059367,5.8204981704528391,3.4830805273308458
23.308812478516888,0.1174074889411517,10.811245909742336,6.5502962159858233
38.864890463896181,0.4632070540497365,8.3543880607354168,0.81081108104175892
8.3390655418180462,0.68780885422364635,6.4749602115719576,0.097044678879789709
14.783063756824998,0.52377611850064199,11.708401755985731,0.032093587317648602
7.100156918416836,0.35538509262111295,3.8384175246774794,1.814845821837255
42.206627102847378,0.18719461339684271,8.7858108124269254,8.1492083751701028
47.239445880744178,0.10472506973890533,11.412670484378033,14.296811623333278
30.442804789950788,0.72075363779538126,9.8613858110973265,0.024927590749882517
21.382235383648347,0.37133131091538041,6.1209606823050837,2.202638810276266
38.155800423296199,0.46221394855817743,9.7294050806055257,0.42511780905003066
35.707809644089266,0.25849456946958366,10.625499545322679,2.2904206531566076
18.1205811520358,0.17810991846252736,9.994753442925477,3.0553179171297975
44.856152427993564,0.27498733154558586,7.8620971312410397,5.1628236380753219
20.973453104091575,0.40474771133506338,5.1037420911728066,2.6578820118431947
2.5814775040226881,0.32955215785965869,2.6791471473535022,1.0676320805946142
14.719446056244982,0.33375783019789995,1.1106431419864882,10.160255966137591
19.83922098115001,0.69602391630197735,9.5835392736088085,0.025154670315967992
22.483195318991466,0.36991949529975621,8.7216639943408101,0.89266367970860372
21.274648635317583,0.33861844975705102,0.77371417275679444,16.371176616836731
36.648635590322201,0.8396448403882163,10.197216071999978,0.0070082751655114834
37.55531931801324,0.18711914169961152,1.7758671558118286,26.93741708505469
43.123456578030293,0.73688267410473041,2.2853334480100536,8.0048248235130774
25.396098468937669,0.5124483541140632,0.59191751380582547,18.75139974918817
42.688325862302563,0.8928469333319925,4.6715662613745588,0.65897602469754568
39.953243566286602,0.55696383329698373,4.6551652301192128,2.9890367800570279


==> anc/competitors/data/v5/illuminance_cosine__s42.csv <==
x0,x1,x2,y
79.656044370036696,0.36231286973098992,3.9543215458295307,4.7634689224684523
49.499059577684712,1.102130274618665,2.268612684519915,4.3443322830291216
87.273812792024415,0.93755284251781901,4.5600778284707815,2.4836298148047349
72.763122615342752,0.13270609319533258,3.3753221921137904,6.3306079881815034
18.475961309888458,1.1964415894050877,1.5041053669865061,2.9863607316410499
97.80601164730804,1.0550400291692943,1.5748746458221365,19.448691624590062
78.502573179131772,0.34069012543684674,3.772381707718806,5.1993036824719878
80.745787474925848,1.0042758955931259,1.6917757457683122,15.141375962517115
21.530226940799128,0.12770343824565944,3.0291708063281733,2.3272880588531382
50.53473441060104,1.1989256765690863,4.9670979037148424,0.74425249186244136
43.371822180932313,0.7988216833278442,1.016030418933358,29.306943250823341
93.408848996374161,0.78015001867055633,1.0663192075902277,58.393684429788777
67.947860807259815,0.10852887238095929,4.9723383277220261,2.7320694620289698
84.048545194374697,1.0764400786759503,3.338555336536662,3.5778101270912681
49.907277894459803,0.034799403845363307,1.5076399020740525,21.94348581174696
30.451484960629919,0.28899366964937645,4.5892087990163741,1.3859229062837131
59.912630831425133,0.171626250199962,4.5215212005107688,2.8874960725561531
15.74355304937578,0.93212152883066224,3.1448016524455009,0.94898348209146488
84.486805479332389,0.23784507265547744,3.4871681194430262,6.752140048077206
66.849795920985827,1.0927658725570624,2.0927487660035053,7.0218780388411703
78.227896607683647,0.78752284719298815,1.2020787854880206,38.199360120250482
41.907337131688152,0.043395252593635456,3.3782704355634574,3.6685309885958146
97.362822195541298,0.0065158009544405539,2.179020772811052,20.505067060623407
90.380900918997796,0.061989500417278708,3.6544841866414077,6.7544427631839987
80.054514736638566,0.7271102131772732,4.3449807073704054,3.1680201146505751
27.517483706677083,0.96177817303129831,1.0726421756574562,13.681773467774804
52.004890335433075,0.28626338475286617,3.3828550987429096,4.3594771749824952
13.94233892085059,1.0192906115076874,1.925122158747409,1.9711774243455857
23.886054286079304,0.068678328183912465,4.4955539916152052,1.1791062783222721
71.474405791820914,0.96115662437001137,2.0146580262473139,10.082728273794933
77.028594031703548,1.1133545162067364,3.4430805329416732,2.8697241709764638
97.075875919078896,0.92653007892525663,3.2141633603584459,5.6437710066175732
39.324282232433674,0.83774494077436457,2.5846660002369957,3.9388474237656474
43.341373543138197,1.0055762623864597,3.7104830543991763,1.6861013863352527
52.260023014822714,0.048181559456479707,3.9030785388617355,3.4264998847081909
27.052422317585712,0.24213853286286646,3.2677511812775473,2.4595192819195413
21.692935480192446,0.1499084151667717,4.033688948739016,1.3183031145878676
52.813443360334034,0.60543718823158377,4.9336683039717499,1.7840632452732041
30.421841414579571,0.89422575399461335,2.6770895516032205,2.6577807474210271
70.283259521425933,0.75601421349167841,3.0583322075421235,5.4671504598155432
49.343672698509764,1.021357319714322,1.0498795117648529,23.377432306000003
84.94103764520537,0.18625559092930905,4.1841142252415136,4.7679692829340281
73.023859180202422,0.88154531032219385,3.0809202681839754,4.8925268907230537
38.112997724383696,0.23164978904268491,2.6318457214422608,5.35542632759591
84.9033821255681,0.32491050158136031,1.3762878523575832,42.478368884862213
82.428792174712171,0.85188563673756468,4.5586256867015891,2.6122211065020742
44.8730541127157,1.176245741878418,2.5800289601622257,2.5912679498873814
35.949529353721971,0.7338523271724835,3.7303263928368815,1.9184673718534411
71.424595357747791,0.065400377989554712,1.5974966254726031,27.927910413932427
22.577723524837882,0.73957076391303933,4.8461985181641296,0.71019874275962425
27.99173822275975,0.050820661896200513,1.7137670472873237,9.5184277100313448
10.662604277590496,1.0609748536401806,1.7981679715979615,1.6093172616517561
80.823193975192453,0.85149394212074481,4.4359314422308547,2.7061977369232939
69.836577093282898,0.20775341570700387,4.6503309765677248,3.1599092719717277
73.464884076370168,0.11006520698903767,1.8485896300932056,21.367949395761393
80.265612791977105,0.22023987465638276,2.8792035526993116,9.4485607684539499
51.302419798450593,1.1760326154650309,3.9339796182513194,1.2748870862797919
61.186707635760435,0.55027277095018778,4.5134629352432061,2.5601861971290001
22.58172983148917,0.94089713800968955,2.5162107801492208,2.1009955544886036
20.30770661823761,0.76369001052933216,3.0680779473977169,1.558256961970039
70.156266561142445,0.68689577995036477,3.9668656420789397,3.4472563617878915
52.398658552881926,0.17415630559805964,3.9245439066111816,3.3505958972069414
60.871249583306991,1.1352293442697141,4.1318405201043396,1.5043880476548595
78.849897167442307,0.3616111590176615,3.2797352745661055,6.8562635543771604
67.124648800053166,0.69362065896905056,1.4184603872191008,25.652987842718026
59.822146059219627,0.83973113350687933,4.6158931635121601,1.8745965309264838
60.328644467087216,0.77907978629437069,4.4622901572841123,2.1558558928395297
37.355508825635098,1.1287132916346221,4.1923897432733321,0.90927585145140633
12.773605111114547,0.17812678790406958,1.399449908642918,6.419070204106573
49.304565030912613,0.6100232861363305,1.8175894683257168,12.232517934337444
29.312620553757629,0.48484126888891915,3.9744014604306077,1.6418415024133219
46.767577935217254,0.56900247537914173,1.0925603783277857,33.005960298938788
86.806276594134957,0.14306103143729354,4.9168985348291185,3.5539323597131096
31.054553727880666,0.16091353184731841,2.5085787214227229,4.871051952050605
15.247246752015942,0.33369065493750882,3.8772501347632944,0.95830123405242973
35.32455028197969,0.36564552451299753,4.5502843539521738,1.5932970632891073
36.423438199001524,0.51348385641761995,2.5785195526003291,4.7717471170415733
69.572486325420556,0.73318505644395393,2.2765299543986641,9.974860766644829
60.132893710715052,0.76155494090191556,3.4349645155929869,3.6886250611782931
80.550838819577208,0.49417307590268428,3.3239574949922028,6.4183005456811282
69.788218629464879,0.49053973131443651,2.6365599104991886,8.8555220479168213
46.574817529606349,0.26115423203635435,3.4070990234708338,3.8761485024038174
83.261834619943116,0.70596749809080983,4.741525478265979,2.8182885250851371
25.027562791693352,0.38044909358068546,2.8705610265063859,2.8201093409728566
12.044086582047443,0.043271801132836442,1.7869687230025253,3.7681939023948545
18.104307469807758,0.50208005298823244,2.5088239315320155,2.5213597056491319
75.012341553680528,0.56895921010820438,2.5764279303724744,9.5202231867469358
51.568950722624862,0.27071144184505319,1.5244347721048794,21.382514726007241
24.51446011302416,0.68694951974653884,1.6514860022182196,6.949530921089309
55.094029759302721,0.67892628051830506,3.738248293574709,3.0682160691212395
23.708089244185157,0.84240261733244559,2.3579110168356108,2.8385849446559317
72.668833756996236,0.77753817864145203,4.8195935674232304,2.2294576007921001
50.154064801662763,0.78291966782523781,1.9743869814344297,9.1201150070093231
44.291910348683423,0.37945698218885171,1.3956980204192893,21.120029175109732
37.136088023308886,0.94491866638314459,4.0140182520010317,1.3501852409268305
66.725433380699968,0.65897326031961534,4.5241442076714797,2.5774310065658312
42.563134949805139,0.51770183421586813,2.1124534274859514,8.2881672771876627
17.888492738449088,0.75121497712926855,1.8083524065819119,3.9979917803026104
20.620531190846378,0.43278880134030512,1.7430645394843487,6.1611661743947126
96.570789809456301,0.61528709352810984,3.0880492054660493,8.2697212083696687
91.77226216368463,0.88404682617866437,2.8736665649870838,7.046060434904005
72.973642042967469,1.0636834640684492,2.0377593594181369,8.5347052040026554
33.928296531356764,1.1052686367542299,1.1806924679577055,10.925282034044436
97.22587396129515,0.60435951021971901,2.9259653613051229,9.3448584298087365
80.087581356921518,0.62433013768868284,4.8373293905424335,2.7769285437081668
74.520117024309599,0.95984449291660368,3.6100768030106529,3.2800891796908274
50.44253519294098,0.37734083009304148,2.9820262265144737,5.2734202616316965
34.501740566064313,1.0048588348140823,1.4427682961184645,8.8875203440502268
18.675186593814935,0.59296997582090805,2.0097451621983491,3.834304386039233
91.234215688945753,0.13902806920232205,2.1790957982981709,19.028051081042324
51.019866085024994,0.086470976487532436,4.0592142104289373,3.084818996066887
28.212702831570727,1.0103918532473557,4.5068431890584773,0.73828940937849197
37.536096173558725,0.066681500288253481,4.6065674142657542,1.7649320759655511
62.129761204770638,0.33673372336038709,4.9382744330030164,2.4046236424805763
25.909550464530852,0.40095604860185496,4.9294667324181294,0.98168602398549698
87.095285568313798,0.20759333422991255,4.8119965310719257,3.6805954202295621
78.266757685168912,0.37667204376238705,1.2872885620115375,43.919654986802605
74.751666035584307,0.89123108007010277,1.5511741437112208,19.524228774762321
48.888373579759332,0.017619412272084922,2.2178661059041316,9.9372799774282221
66.457795663219883,0.99260810942482369,3.2115930162578459,3.5212842824407171
62.568817202146199,1.0278576282894698,1.3879115548219172,16.781640890088845
68.486194139933801,0.44671388782985783,4.3831878312085699,3.2149007681411996
17.59998890259002,0.18433547887276175,3.4670247163092363,1.4393876746225807
47.422666195354864,0.72100848953409702,3.1694576092088198,3.5459872736701379
13.745275647570324,0.14360706703787321,1.6612452934691646,4.9293791480795015
54.459173732006704,0.43790323329390302,2.0130218976007894,12.171132030551419
39.687509109950682,1.1501150170811669,1.6412480999290322,6.016895169699997
23.007176997944221,1.1945573671003644,4.4077326311791944,0.43511262015767677
19.306267095029646,0.92652586962550265,3.3369114402448727,1.0413706668712353
62.888011495994085,0.37315381190491942,3.9405177100785336,3.7713425518015051
25.35336716831975,0.82519805899931098,2.1841314516401029,3.6055479984943619
93.260810653911747,0.84648763858081522,2.4850105483531086,10.00704461469838
62.295502573035549,0.46541003419637966,2.6194198577061352,8.1134937673707004
41.218282408135337,0.76906636150339125,4.0400598869761399,1.814585770853389
63.182394233327507,0.01287317397081149,4.0894119506982722,3.7777948399588337
12.052348392672775,0.25086919032268973,1.8272541100561268,3.4967271342838631
96.270329191730085,0.63010596356071336,4.7661554269523965,3.4241173806983904
53.407309324861018,0.19650156510995503,1.4826213497747456,23.828735716899057
80.446170452525763,0.19908824145184037,4.5844883296945209,3.7519694237473975
17.44569999301947,1.0035651486602855,1.4015825825992372,4.7716323582125746
53.799249775434433,1.1869596032203265,2.0581592446052444,4.7560649952286251
54.163629491906882,0.66716331363413806,4.3859141442718279,2.2119634877090824
94.40438094774845,1.006883677058056,1.7179682893843498,17.096501340891916
61.455524713846785,1.1883859971915269,2.6542717252398793,3.2550875015169347
52.614046095125843,0.16991506628252964,2.7994371997765048,6.6169911667312205
34.027809678270422,0.5378947359052213,1.9810358920928386,7.4462200594345411
39.841209760829699,0.47108725901030385,3.8409808053439463,2.4063715062798154
56.860516222438399,0.096059140375422028,4.4053385976088153,2.9163888238254105
49.502031427454199,0.90639620735369331,4.4983005594222867,1.5084135371572955
11.945087189229739,0.52053483278711155,2.3572885829462438,1.8649190639409958
84.366273177492204,0.56319232102848149,3.1234015771512578,7.312318800057505
90.654469465578998,0.18080756857588823,1.993625615462606,22.436966992223347
22.62241800987497,0.21711198267704174,1.9791860062005817,5.6396033039006159
59.863252918514448,1.0885243465874579,1.6450162514076965,10.259928150294702
19.77181670218992,0.053578906769134661,4.7600760432300593,0.87135500734863958
70.501608373583053,0.27942274193244748,4.5519553144223197,3.2705703620840763
35.31104054551075,0.35047119637743401,4.109434853310769,1.9638553797458167
69.348037122271165,0.5882370508819037,3.0706460851509161,6.1186600908348545
75.429515285819434,0.70373420761775507,2.9624316620474875,6.5530775213481576
79.178274272589135,0.59194797102079988,3.1189826647299919,6.7543334417164038
19.696685136030691,0.10093840146825843,3.1462720543083571,1.9796317557831946
92.441066062384706,0.29240094486685625,2.7382523387907614,11.805422620051678
30.719259180539275,1.0123060617150494,1.5270193315682699,6.9810521746289229
13.36713005585618,0.76510644057415089,1.5026554114741439,4.2701242098303949
59.936722245233504,0.77897886016112927,4.8089988633827332,1.8443302534004131
43.38300554761949,0.80424390642162591,2.9281230383454022,3.5098226562563588
84.681076881917178,0.91548362284743479,4.8128220996207558,2.2278930447391394
82.742632485787169,0.069730178065736795,1.6543075108404399,30.160612692654027
38.542500354044378,0.43993006191913486,3.2176662081597343,3.3682288708992014
95.760945556277051,0.64743292231401439,1.8308690134061569,22.786516352632916
36.182605432610671,0.40614777995679124,2.0127384245064062,8.2049327398674521
56.355141630854305,1.0133746479446237,1.1202183150447151,23.756575076287245
33.036858151084246,0.57908701030475274,1.4758132429608453,12.695271870037377
94.243921304406697,0.92235310735125497,4.6673936305167825,2.6127800236554042
24.814703582381632,1.0224186202574028,2.2861319659293269,2.4751250035965362
14.041955745309609,0.60574977948419761,3.4325168476583663,0.97974692276412079
49.158735400273414,1.0914626926456199,2.860056527957092,2.7715931310305488
99.313800765025334,0.70454872864437668,2.6018049809811132,11.177902713282551
90.250953962942262,1.0203291586004661,3.1275443653842725,4.8263351653925639
77.374721751125435,0.4087089547098291,1.7489557784613661,23.211930513244535
90.171324179067241,0.59858035023778222,4.9544155940783057,3.0348366873475712
90.410197572807689,0.6376932492054932,4.2732314748154518,3.978092685322506
56.697252434780417,0.12597565907528468,3.9664585309260612,3.5752048083447385
38.433614664771369,0.47826300804184874,2.8750371880558099,4.1279775930051752
79.48111888998892,1.1008052070620113,1.6115084885053439,13.860546498793701
69.549513685098503,0.7569986884376908,4.6826634330942714,2.3055955438001181
43.629195598633906,0.21300789892436098,2.3655482695269106,7.6205387214432321
18.502000125536377,0.40662676273152593,1.2004267587877351,11.792548976926788
77.211065021412338,0.22992361159523977,2.3696147072425147,13.388811188751442
33.62144643305782,0.029787758158287048,4.1778281219835378,1.9254070159202274
94.313183548040129,1.1129525502048321,3.4908349799528327,3.4209817810844054
31.687351750511628,0.5378487939082458,4.0033543389794382,1.6979947545826148
21.048213917033742,0.36904208690494339,4.1745415354495101,1.1264897038625477
84.80014049124155,0.71817262986928387,1.8478184443221704,18.701583531126872
23.795588496204466,0.0087773475516187641,4.6951332643727213,1.0794036272559373
26.134147734196517,0.33362652792097658,2.7519584116814904,3.2605624327124567
63.944451236875913,0.84364015883867105,3.5560545970566584,3.3614211375610554
88.710583675371808,0.76052372768311549,1.009235090346968,63.09780015881546
27.679119914311592,1.1781671370510425,4.9734739936447117,0.42815295673352061
37.929130561008535,0.74442925158965279,2.1235855438566205,6.1858747879651128
79.966435441705983,0.57300704835327931,1.2482524261606209,43.124499647878444
97.464378345487063,0.91371907582080913,2.8330481661460558,7.4172136431701228
55.066706758210806,1.0839934463568637,1.516120228728167,11.206872156060829
22.950775229612571,0.86483513606202189,1.6093068406303028,5.7492004145732656
11.25426589373814,1.1558534682592554,3.5291312521208407,0.36427963953541925
30.669042699896973,0.93840620488581261,2.5717095662809331,2.7409334962755261
21.863999600786894,1.0401617259143117,4.6874098006199798,0.50359754592254558
70.989280625157164,0.13692488542036463,2.2766259784322802,13.568300294412296
20.964925416567802,0.87889620359254528,3.9047205135356045,0.87727370024878348
55.569693845856968,0.5281064394328423,2.8443977206196305,5.9326926106174351
72.483619207859789,0.66372456289353021,3.6398052045171152,4.3096914410029008
62.30049482988121,0.78492289137882809,3.3987814268639616,3.8153671450867965
27.979808649405186,1.1637781400466833,2.8911358910359928,1.3251452283796872
82.371207356403644,1.1814936977179495,4.800244378497748,1.3567820405377726
74.386641665422147,0.34587389458548629,2.3708545710198234,12.450104255004833
76.50856035239876,0.88050419692549942,1.7089420049970903,16.681412888902507
21.795197640158193,0.89998024552232236,3.7123762435193131,0.98307267127027131
21.137842328531015,0.41579143357565856,4.3840302452316351,1.0060933351213028
93.480629590585693,0.14864372983706522,1.161014959759695,68.585193013161572
45.782037444244658,0.049136352342863711,2.7985307536907222,5.8386233699745151
37.085382260284575,0.93281175303501418,4.5699507587493056,1.0575919130508498
53.972564081637998,0.58763969018028706,3.9984744756914701,2.8095644950568652
69.657779148722426,1.1826482033939114,4.9672308659905129,1.0685087169926677
96.006093134227299,0.55796814743238365,3.1256552463889751,8.3364822875764339
35.780160419384956,1.1735003748886081,3.6399828752046051,1.0448931565245063
93.232758638082444,0.49389120263287184,2.2099211245517125,16.808997949076069
12.237354224763068,0.95241858067196705,4.7901423986639688,0.30917511509375323
59.96782380941422,0.10178312677419847,2.4653419542261452,9.8154554891987278
67.057760051297663,0.66655405216531671,3.9540428507465144,3.3710487003336627
19.530766337567798,0.96247174438286898,2.6125608164763277,1.6353009483085468
22.630563735752137,1.1096420006638663,3.2472757202519973,0.95499177180251305
47.720288738467346,0.9870997087409179,3.8791301400861848,1.747730406167842
96.960872092886348,0.044364872641409071,3.035736607005417,10.510921656191421
63.643829791093552,0.44724280956808099,4.6283453076380336,2.6787944854734094
93.972089944019004,0.058438166776621524,2.6772039517112409,13.088623838761281
82.392482405167371,0.13113874933746961,3.5882871925733006,6.3440717081260596
52.064344139976235,0.81036675440098094,2.3694497332002165,6.3916253199337127
80.628710432696863,0.85590983557403777,2.6326266729240522,7.6261415041258864
11.605310557928895,0.92846481930195157,2.7602004329342096,0.91253321930400966
19.822959708916144,1.0385478576667955,1.503228073249141,4.4517511150455737
84.648575339446268,0.8873177621718118,1.3668947162360268,28.610061244984507
81.713537949264563,0.9610459105279584,3.6699596925870317,3.4743250877136096
30.937666776979032,0.058756451787935093,3.6220709533722091,2.3540926791761696
57.769263153914814,0.28144218052955827,3.651638856840381,4.1618750357541652
64.541423863000986,0.7462773280502949,1.0790657813707667,40.697683166897988
88.096505839841001,1.0297503655497877,2.3061873706871197,8.5310880910455094
64.279644160485304,0.0054001499275909467,1.7912393890367877,20.033640218164255
47.131441234631232,0.6175552105396197,4.1126056901760499,2.2719154812287146
43.676563906646443,0.81274487923727656,4.4425216055845205,1.5214825296923751
48.329387773615892,0.035528746954335853,1.9867215089045893,12.236667109515386
68.673792302197683,0.48162666906406548,3.6713966353919454,4.5152420369540485
88.074156857709241,1.0747618576604361,1.5174512138330978,18.204249315302917
50.850719386866977,0.80593537062703047,2.1006101024068533,7.9796946348765152
32.305560665622231,0.28519003603271675,1.5546179849336781,12.826963538145414
31.299612669782302,1.0233373555582952,2.1340830663969168,3.5772815511276637
77.141285221910181,0.41763770809141715,3.6989461893971116,5.1534803650272849
83.491188708151938,1.0240136053728712,4.6413076407410099,2.0151835019631679
19.475027186871245,0.35873238134268665,1.8100896316967439,5.5656091391797506
15.990297125966034,0.70838430105977879,3.1683161398028767,1.2097012899366066
63.499029738080658,0.4763280812974009,3.8055644049737292,3.8965169436317653
23.155591977342844,0.32979006090608043,4.8116898739422629,0.94624244798528279
84.219777141070722,1.0638690746062429,3.4402419315486954,3.4547711928821587
37.930120653166696,0.2251124183273896,2.0204277241095228,9.0573114853146652
22.94847396740284,0.10177390948291572,3.5019126276557451,1.8616160270946738
92.887342523870515,0.41031232625479241,2.2819646467120647,16.357099260511408
24.897855046175035,0.861166977169881,4.904513562766831,0.67440310744394105
35.624807410414199,0.96891792717153802,2.5987045406545475,2.9867734325173427
23.825205567285277,1.1984920440801177,3.7417108830440569,0.61903400322717594
20.394105729881947,0.35563446841339791,1.0929103293870339,16.005619606743657
11.903321470279604,0.48953034135753859,2.6002457845390214,1.5537478738252237
14.985586824783411,0.16418553363555155,4.500430453290047,0.72993727298583122
25.717732384226743,0.68984631554764031,3.4409097777329833,1.6754601892522261
14.804373936445785,1.1970960447155006,2.7757715455839054,0.7014394935897047
63.202943449987409,0.84105721214479023,4.7437499977429036,1.872440486367251
71.264307411955571,0.71425540849604607,4.415937504588916,2.7612604637300837
45.426741114882539,0.47084291150615276,2.288862695291753,7.7275276339118379
38.619198725684448,1.0983585123426658,3.1781936081653583,1.739841594413938
55.407361332000711,0.59629991535641935,2.9592970243698509,5.2349910077089126
88.750444801114767,0.1612402959756738,3.5288100004594494,7.0346722147632947
86.601846413998544,0.43845415583896014,2.3364450678350224,14.36351782982484
13.912755581151275,0.080600002617320268,1.976820003063553,3.5486789048034697
26.334856863687168,0.24237484522653785,4.6506873410221443,1.1819887641344746
31.30703839939564,0.021202537199894643,4.6954979979940248,1.4196491971486334
32.444881824899063,0.54393589980019608,4.373291543047916,1.4515765154739695
61.410938656849545,0.76144831794215662,4.9128177230582448,1.84172802403915
47.463618313287306,0.4119509548546893,3.9799661031187541,2.7457399899884174
14.43287079348346,0.50445812580633254,4.058668914247999,0.76702607415689694
43.62527246136144,1.1510511274134911,4.0503603678505629,1.0836974357452582
57.137765384587347,0.90235574588989853,2.9224305237692261,4.1462974464147031
19.150471261334438,0.6490279643339415,2.8258087780570866,1.9106155495251074
85.011269840970371,0.3414490501341903,1.9609051045960126,20.832381239396277
14.676567981859383,1.0763961585275943,3.5792767774371619,0.54359265297471893
93.235768211625583,0.28211654025679139,2.1572805444093381,19.242095532857206
18.920182742188793,0.39041127662001246,2.0312336388094177,4.2406373718072912
85.921745643797749,1.0908777773075382,3.343845496384219,3.5479466270887143
91.23878295348554,0.63545046634208679,2.6399295529001727,10.536227866547611
98.161361252793341,0.890781539301572,1.8754264351785288,17.549153072040262
82.182329224623416,0.70889375299651936,4.2642240670113249,3.4307367271891223
80.152978669419596,0.78412705081139411,4.4422796771775044,2.8757041874665541
67.823494839599292,0.35925994981779069,1.6707980787111238,22.744743500289555
80.109671912031615,0.2896464739519955,1.0300281311999995,72.361676555215297
22.109698757183239,0.38699081660239831,2.3445198741174949,3.7248511399588411
58.246123235287357,0.18652987690010694,4.1900433427230102,3.2600966909271043
56.280058317137303,1.0491772383489688,4.3566954649372978,1.4774662311567806
87.181492971030181,0.33989631990013686,1.5533162804641969,34.065842120387835
51.651942903416426,0.67378727329726151,4.0973436047322043,2.4043128741131765
44.658054649031811,0.95036931016964887,1.4628166692377178,12.133387413267217
67.560694411339909,0.94058893125085619,2.5602503606261169,6.0739995869952823
33.981698575076145,0.52606351030103149,4.9944380600476634,1.1781014318548031
22.579156985856116,0.57150877030407077,1.7703632929236393,6.0593110919994499
53.008954662137121,1.1936420987220298,1.6158543303105057,7.4768468385897009
47.520043173539648,0.80951697237482889,2.691201330187174,4.5262442535677048
30.931294647598634,0.97756613174145923,3.4786741038794458,1.4289440175227464
43.076062910361522,1.0830647630630783,4.7316031296530134,0.90166068363854113
42.975320484362264,0.94510780347520695,4.9232845821321369,1.0383684186738142
39.474600797129092,0.22221521394428109,1.2785625463655785,23.553839949165539
44.151767175423608,0.6746048804850866,1.5519900693916213,14.315138588626647
71.716901091035083,0.12227298877745385,4.1629518955839755,4.1073726661794572
36.718882711415674,0.78350655187679807,2.0825286090834418,5.9980830106423166
95.397213404380636,1.1464193138253731,4.5393962380254429,1.9062349073080496
92.471321758436005,0.61527847716013351,3.6538130289163471,5.6562758216650888
53.281938547007073,0.51956699144132057,1.4473792095227087,22.077618248167894
39.552508450421996,0.043011301701795811,4.3301171396960285,2.1075258071874168
58.189131084700286,1.1517294267950644,1.7054255200323034,8.1409085504267669
86.37044398962621,0.12360322095619053,2.6939815787186152,11.810000176320868
68.732860650409179,0.04929491196581632,3.20873971423732,6.6675696549024632
82.395264515236974,0.29527993380592615,3.0030645963211131,8.740938861186887
57.945004845916614,0.078636520702058912,3.7446516624606017,4.1195425605933922
66.962586634085866,0.54614141089411483,3.6107469394770209,4.3890242039363576
35.934005276421559,0.61930536150853488,4.96816802211222,1.1854625592492662
76.140384607926165,0.37508393883430069,4.9976876368967513,2.836497681007025
28.216413381314652,0.061152579089863268,3.0658376105425638,2.9963390565422094
72.531831593664833,0.13392044189907204,1.380796347843456,37.701898584193877
87.464716149330471,0.46140525358791368,3.9113731958748734,5.119233409645422
21.889255357138953,0.072634140991843357,4.9066563128663567,0.90680330341678927
65.294176648772776,0.83782767073189612,2.2733055505160813,8.4534917531541343
18.558617340694113,0.24842464982977436,2.8448355433502952,2.2227464864979605
75.314406544428422,0.36248588254036618,2.6991076992618237,9.6662429003760906
17.604389694116822,0.47295093261371696,1.2056766182277174,10.78103689076347
94.234584043056344,0.49993155968297742,3.6890577248937793,6.0769216572008036
22.366713703402194,0.0019928492097606386,2.4133507802738712,3.8402581018658979
96.299222131817231,0.13448444519843705,4.1498554985260085,5.5413756887531207
82.079575847658703,1.0353174764890536,4.3284803011279447,2.2353715134942429
63.431380401971872,0.0014796750142897607,4.2849231463913817,3.4547578589092351
80.436169416659226,0.60980082697545013,2.6666639921595205,9.2726234337746991
81.560335508477735,0.58740240780864972,2.2861827289635981,12.989139009365752
95.14243565355973,0.39971299321276538,3.9952831186682194,5.490605156909715
32.804501845526843,0.51759242417573958,4.2055577353708919,1.6118049733483051
63.106830582247824,0.93669736503190115,2.9650297855654646,4.2527644136606542
18.554427780796111,1.0094444474579476,4.5721240781452117,0.47249083430367783
65.454913002170912,0.31241825209830004,1.5756347843142331,25.088945270999201
25.416217368350992,0.3869885291612758,4.516275118635841,1.1539433103333527
60.845555032519769,0.29097942363399926,1.3843809318875251,30.413509146205467
61.518746263046474,0.57583608066127812,1.6141020882184556,19.804844853510321
51.938663768310462,0.81991002919057554,3.1353600530958414,3.6048153068181175
57.036859796181048,0.27390345055610466,1.2700739207496601,34.040715474556315
78.753105100592919,0.39688289046583997,1.2112284056004414,49.507825458244355
81.932024486085993,1.1164615411069805,1.0020749766628221,35.808314742273922
54.293789401788622,0.05828314781634969,2.7452666387770526,7.1918900324773132
63.963409737035107,0.55292352628747943,4.0984955251689197,3.2404741215568591
93.811261212109159,0.85386964991613334,1.1393534011196627,47.484337313852322
20.776022965101053,0.18054481386896887,3.6090304258634216,1.5691494660137166
20.539320931009946,0.056848824006578223,4.2925092696647464,1.1129135886494337
17.893811071969157,0.16584644596623691,1.6720033943114845,6.3128913032575875
69.207695653647505,1.1025878322368194,1.587454939285617,12.393833574913954
47.674747071134149,0.011111738185348096,4.4432038944821439,2.4147329020406829
79.688927452765896,0.22598636977362219,4.2924984398003794,4.2149489395612951
70.41082719777333,0.037540215481973456,3.1557670650567475,7.0651840080863622
40.027398249541434,0.13275536107464392,4.2767995171759212,2.1691085351953769
90.852989262538216,0.74417914395395546,1.3710243096979791,35.556312055380346
78.627893236358702,0.28996669048690293,2.5779260717550176,11.337468426236951
34.348144681915812,0.68305446051681218,3.9511902244254915,1.7065237898460983
42.777281599484859,0.70823445931935136,2.0298078372958535,7.8856537759893079
38.299598218383665,1.0193223997077347,4.0093156577342111,1.2483545325842069
24.18504837624997,0.0056896714942487048,3.0167144175632554,2.6574893517891129
23.30050352879725,1.02404335121084,4.0010639517929327,0.75674186720092107
94.251471703816961,0.74294290371236882,2.8587185514293183,8.4938949833376221
49.411363347887793,0.19529218332594911,2.4716173608872705,7.9346795370635306
44.498784049966886,0.92752486576234072,1.8767568659145293,7.5779259307037394
75.671713780964012,1.0265898501487027,1.8335173657400601,11.65399158871905
59.769375872760996,0.30511618050498873,4.005963242285584,3.552447016100273
94.252598815461596,1.1025524170832171,1.475641392135842,19.535124004743395
80.227134451845302,0.54534891635838934,1.3439294004437805,37.975826562835934
53.143260771208631,0.72410934519998571,1.7051654600885207,13.691435942750623
43.872352613274359,1.1815794403411723,1.7013860458156875,5.7511640949850573
98.796839043188982,0.43384329436703922,4.2924304912275986,4.8653562492994231
74.598421240327909,0.97579121498413535,2.5940264938968496,6.213932077611255
95.607519400345694,0.38207894139415155,4.9615538294419297,3.603743193007042
20.663071949533723,0.95905622668978918,1.5488450311624495,4.9466635476681837
86.548031127170432,0.72088070263517101,3.6141593027745733,4.9775138628265561
67.336649559208681,0.25962683427048172,2.7949180288050024,8.3312247572446996
20.972951050160134,0.49683131254708363,2.5716727067882958,2.7878223764665151
62.94321999722986,0.38116276123627402,4.5003367962163292,2.8848005635550353
71.748672859490398,0.093730071696436656,4.9023825833135986,2.9722748154416219
11.107241729974255,0.035801724119636981,4.4914358350967145,0.55024668317222891
50.888616565757189,0.41577438648861709,1.7692027161405322,14.872823349838063
84.285956007668901,0.022840977380983896,1.8831916848357362,23.76035163360298
36.58231228096809,0.19858530909813002,3.6242955163802533,2.7302575673334566
51.2693273618696,0.87021998502104247,2.1563343265527668,7.1081251631382028
49.808271436110388,0.84970948282030545,3.9389005231223195,2.1194729138139712


==> anc/competitors/data/v5/illuminance_cosine__s42_holdout.csv <==
x0,x1,x2,y
42.166763364292855,0.072178163633930037,4.5918693215085753,1.9946145081617008
43.498779295624416,0.85329042186556237,1.1349121620057208,22.205129600279726
61.840329610775797,1.0979790017792299,1.9388536452672542,7.4915427087187911
77.238270305557265,0.31940728926896056,4.4703937911709772,3.6694428654841196
26.614661618571937,0.27554976517918678,1.2600941088429027,16.129263420420148
62.614508157172402,0.61363854812604213,2.4269253051317059,8.6912216846567105
58.129511021060772,0.31277460715485961,4.7804105979102811,2.4202906571500482
64.2242951709962,0.73538139484850762,1.3182089163243895,27.408540050571172
33.774729363357878,0.77661690588649446,2.4664911791125457,3.9600266074856227
11.319830224551545,0.64068293888243333,1.6749781713140277,3.2346466301193413
30.849307371014746,0.99877070924503653,2.6693328736356947,2.343727446620913
90.043739096105085,0.93290183232310875,3.0991891313895632,5.5826833150950437
90.60769385878271,0.37159586663145705,2.6977640472530187,11.599950047557172
16.169144805698849,0.0050712487459296353,2.1466230258280263,3.5088911725925631
46.364185989833494,0.78455571398556045,1.7821197609430723,10.331406099555755
86.443060085545284,0.046092222979637755,2.7725632986338766,11.233257160431316
98.134068231069705,0.67073300650527024,3.9489232605791744,4.9297770876097777
60.150320011790136,0.18496101070982518,3.2860470669391879,5.4754384765358406
38.540632331887934,0.12153315001188281,2.6209188707280422,5.5692462634107915
63.999952267454709,0.72291589821580349,3.8197451781476666,3.2892928713370071
87.711890774084225,0.15453865296184327,1.7313310531901012,28.912890310866914
25.109993841473781,1.1283938529364319,4.3159662895269415,0.57709564087818555
27.458150918740248,0.12345934630313468,4.9385314728235663,1.1172680759270923
56.290905806362993,0.266746299778723,4.369451799314918,2.8441123122840208
19.058063977229644,0.36970922878506124,2.7493928122068976,2.3508373138462435
80.586026092287824,0.028037156313010226,3.2619378383509301,7.5707283105199989
49.965659696802312,0.51205003276808758,1.0552822850777313,39.113100920449341
83.090949050215443,0.20157056354275005,2.1267047801758698,17.999318440333994
91.641106628402596,0.12797003717862268,3.996348129951385,5.691121723484045
71.140970992352393,1.1462519907367776,1.8542858735951468,8.5224432392037777
33.9834299682623,0.94105481476620545,4.1954628867787758,1.1370392370438307
55.5201384085657,0.33569975434411975,3.7129228822323141,3.8025373495770047
39.537865585818935,0.21712225543174557,4.1833255372998632,2.2062344900981339
71.739009363557557,0.84834939415804966,4.190508637927139,2.7012787117093322
74.939778389209692,0.80070425126769618,2.997800947961236,5.8055273139450776
86.685792009216726,1.1080869102192086,3.3433875188091848,3.4615740393912811
46.150238878513498,1.1118433414989946,3.2462333344225072,1.940116042082342
79.757752919988661,0.89227157444102911,4.2835773545895535,2.7281856040389751
29.018090232573915,0.48512861031032456,3.5683306727755206,2.0160111572205821
49.440765987908435,0.54821379827455374,2.8084151566139566,5.3498808582085298
28.984327270129533,0.021768537742652059,1.7999582759688604,8.9440751832028038
83.33441653933204,0.45874618354204277,2.7206636716422246,10.094329990717851
82.249571923889917,0.16720850231870305,3.9151959748052314,5.2908686673732799
74.642145878383374,0.0080792225645159189,1.5370108563329685,31.594833577595651
39.203949920191789,0.94240059715746205,4.0479365205427502,1.4064596161360987
77.281086829924291,0.42082156331636955,3.590929783670799,5.470322922539899
76.642339395795915,0.64138310300272394,1.0168295244222283,59.395125196412529
82.965360253914696,0.63968514369881835,1.767239034638989,21.312490720904652
35.245465747227662,1.117293906159831,2.0226370146813579,3.7744794526877308
41.458708028464791,1.0778947197526962,4.707410074004625,0.88528239952449717
95.564949897455037,0.30076987598275734,4.524545923946274,4.4586299871988269
37.248293525785229,1.0408265169511342,2.2655866178661297,3.6683643546204596
34.826357105252029,1.0984301234944207,1.9750853431946584,4.0620251139945776
21.764568336187423,0.30547370631629667,4.8247676849874885,0.89168429932128901
70.216185334338817,0.68902089440495395,3.493895362432184,4.4397751483950492
13.826105667123755,0.070819546824506793,4.8773462228066382,0.57975260283905938
95.70656986507467,0.39564802988340897,2.7599667704574129,11.593556645845723
95.982990675359204,0.54554572403208901,4.4980258849200032,4.0554343181424661
93.657013060584973,0.33661056565246955,3.9067384610222327,5.7919955263774279
27.705573769187922,0.44254672605118589,4.5479545683760652,1.2104361473688421
16.77389619174641,0.2888612766879996,1.2993401256997195,9.5238286545293764
28.683994883704525,0.51684487962265879,1.5586103854898679,10.265389580915844
11.01537734621378,0.0039489298015597642,2.0767682443516349,2.553994302042919
44.164753048124339,0.31718673450073359,1.0719745834353889,36.51604593433273
77.448122590144195,0.076322225513778319,1.3005119103833942,45.657917209460614
69.049448003012841,1.0878378897614769,3.7911656277620889,2.2310437817982773
13.326502397869623,0.18531066258443829,3.8946240545706088,0.86354540920811795
95.755384531596846,0.2800153212446897,4.5163654429988274,4.5116103089058903
17.144644856853375,0.79594249971679398,2.0119691626332283,2.9630766025296742
76.564921599581666,0.87459932874009871,1.4541357537706334,23.221170913368343
41.532372879947843,0.25484416785257868,1.1160251704351096,32.268640559791095
59.319133067396479,0.7945052677908826,3.9242113873454154,2.6988801809807321
11.348493750185945,0.69717879857319842,1.6412220554180812,3.2300140955246737
89.309635202008323,0.84404510686634071,4.6248672037737055,2.7743353626205129
99.011926653294935,0.12760071196631451,3.0310433251024831,10.689515177828419
79.236736239896373,0.41048691153039796,2.0413030839523549,17.435972671855431
58.049078990104206,0.31684880935449483,4.0859926163192135,3.3038874384944443
41.123963576154743,0.37744924959491027,2.1730326802869042,8.095844928804901
29.433226888467406,0.65742960234157222,2.4579796174807709,3.8562769980251517
88.186226695378167,0.47495253263900555,2.3523686955791927,14.172462503179952
31.420809730280606,0.15621292466576908,3.8327890521770067,2.1128414821754902
15.971177311846873,0.67731054710744409,2.8455304093261513,1.5370691925632305
87.682994134269549,1.0066664890930435,3.1879197632575393,4.6131237214817356
12.886643654934343,1.1251853577621176,2.8066050598744665,0.7051212771110178
21.709377666425421,0.34232281759978417,4.4887471097917917,1.0149335832553907
95.483517956938499,0.034183262166682882,3.9122534971478409,6.2347730824450309
67.971930891504911,0.65604199068994895,2.8364851380106115,6.6945292331605133
64.186636198912879,0.46018699669674018,3.3087428739368021,5.2530530590160653
88.962912736055699,0.12526562294275334,4.9149889271708549,3.6538237706724872
66.456988343680877,1.1570768801788727,3.892171934432247,1.7636071296511746
48.641882126266637,0.62251803180863019,3.9046297947103801,2.5919547026711234
96.3509799232219,1.1809190130874938,2.9203942420193729,4.2938058461399269
55.459786585709473,1.0500001435121804,2.1734497917629234,5.8416288882275254
55.125491273267144,0.72810418119791309,1.1152415904274164,33.083230239888607
29.969149833818868,0.15295936044179995,2.3062787826877322,5.568655873166187
55.584266274974041,0.62562666735151873,2.0735888981377477,10.478790934598454
35.591731833658514,0.63286277140699421,3.17523844079343,2.8465141809114578
30.405628931603371,0.31413421902309391,4.0571180212372902,1.7568252626279168
72.565063101205823,0.36800918781857578,1.5415122517186348,28.492882987738518
56.160307614360121,0.90747733856121926,3.0929824750520423,3.6146704944065102
45.272945694366278,0.51335566548979972,2.0908140523577852,9.0214565672482507
64.4893731467713,0.9835241328374561,2.4179570038598581,6.1118562483495991
10.937541261597914,0.32789048832927759,4.57991451395515,0.49366036593944779
38.14841489928633,0.038919407845724764,1.6694422104537505,13.67743680292444
84.879636256032768,0.52456891011647189,4.6986343288632435,3.3277241810954674
97.108614512078717,0.0039978964545850371,2.7201627894922416,13.12394786376516
64.645336662748406,0.11768174413493243,4.949339031003122,2.6207678695219769
66.275563068675439,1.1675134328003003,2.8483625277427613,3.2057979595086499
83.567736505665266,0.23590584532459341,3.3285296141188678,7.3339074399826245
93.349400917451575,1.1544905114289379,2.6215882877188235,5.4925892598006696
64.67448252162761,0.27450480546956829,2.3514846148206283,11.258389915698741
15.082237485760608,0.48183195658147498,3.6416981091991207,1.0077757370517488
38.574812187486913,0.58468267542088814,2.3633447691886849,5.7591315732139456
86.784152624058621,0.81109485712302787,1.6536934710878466,21.855646514482952
33.024224228734617,0.49805547452750287,1.3273344744067574,16.467214628121763
58.40206112466835,1.1341422971905726,1.9787984582158402,6.3077258783613859
60.76525030084413,0.95705115310475142,3.1874963158203156,3.4445143000714427
76.191551800932885,1.0645426910723135,4.1830406159786033,2.1114393480401374
94.808345908442746,0.3769280066856609,2.6137479778529022,12.903530706760531
64.292861354131091,0.5785590859950589,3.829635042779679,3.6703195666156128
52.80250369197617,0.67821868969301313,3.7617204959423174,2.9056743280655484
12.671272466018699,0.47815755970950535,4.278566804901919,0.61455444631944822
23.228114428489292,0.70743481700534272,2.9586556608779504,2.0167714049371601
83.64686328596504,1.0314643835827406,4.089691975588658,2.5683965965669668
70.600473043671343,0.58339740598695733,2.92456277923494,6.8890921729554977
84.900648127264986,0.089736050851691201,2.2254357238928133,17.073790660469001
95.575100625014912,0.57022188937822682,1.976562610506988,20.593152832837585
11.521520002239921,0.61675695920479889,1.7745831168895165,2.9845488522088344
26.901220130487449,0.35097065654733989,1.6371048299785684,9.4254659584130014
88.674716806253286,0.12289228110515235,2.2712374001851208,17.060312851942793
82.136100477619934,0.69309503974885811,3.4851704318051606,5.2019489514755834
31.400582514323986,0.24774449171411628,1.40893645586715,15.335161729667835
74.254024151777799,0.94337149116984775,3.1361544697675079,4.4320951564704787
50.607835940030704,0.72578421809657023,1.6309555518812928,14.230593307518904
55.073230464254308,0.27489598243601937,2.8421820541364839,6.5617018681335821
45.121629428457751,0.74801320856114395,3.513185482084582,2.6798549941092555
74.443534522678164,1.1290461643191283,4.8209933625742654,1.3693443197801858
56.610971849824331,0.33342478149234717,3.0600689684612381,5.7126346416648879
79.029677754731679,1.1925543231466968,4.9247020788114,1.2033574944975207
49.916195370978762,0.22790671782554378,4.5001803833934648,2.4010636288603395
28.474960029195156,1.1355154737010773,3.0402048241177626,1.2990476278304175
78.436835473416892,0.32410681712560097,2.2434879455602319,14.772411387069209
32.745048357995429,0.96755850079195072,4.7857110921028934,0.81110018463309941
58.175112279441699,0.51423724063689458,2.0584509075136381,11.953879193946912
84.588437348782335,0.6017581566806125,1.8463184665846404,20.455259678217541
86.120855638086354,0.25750869558087736,2.3433392697276219,15.166200551812288
13.925498600149842,1.1833630005830833,4.4696043796711873,0.26335995707495752
95.942321697577512,0.79100307695520278,3.2024790911891232,6.5777103034844737
21.533971931726185,0.18171634443742612,3.0625550338039265,2.2581154604182081
65.08330153817063,0.79503544532567838,1.1167035819760747,36.547085004048711
47.672281382789812,1.1909936404849779,2.1887469777782393,3.6892748446931614
49.86774855939845,0.47936766023930721,2.1113717835453345,9.9255442292528162
69.282461842118579,1.1926094908342713,2.3196988231893632,4.7540548780940259
20.630901036857171,0.12690491109803198,3.4466049170093105,1.722775301463805
22.267497110091078,0.7219535698436671,2.0555171512856507,3.9553892773854971
65.583347273127799,1.0762062846882485,2.9597243914572156,3.5537232842787767
42.008601887500845,0.0073971638701560757,2.1289508533649304,9.268193108049843
97.397274019814589,0.31365530913132034,1.0523723863066921,83.653726542988053
16.225412560272698,0.40080517049744163,3.8658836079692405,0.99962838938414378
13.981113291388333,0.91228417578564569,1.0880533239519385,7.2268791741972462
22.277831495928893,0.54103172363938234,2.5486317511096619,2.9398802461379692
55.048239437143955,0.50718545432127582,2.4317256242442316,8.1373479624698444
26.461790025483467,0.30710666654196261,3.2721013366038192,2.3558917385519971
75.712053549430593,1.1544061262011365,2.1009450026181189,6.9376613912949434
42.59911374019331,1.0142230274655584,2.9340333264253027,2.614173932450921
80.996417733212397,0.53085472040328496,3.1905230657733821,6.8617994979994679
96.537125530241426,0.84185018714365278,2.3733142414436736,11.415970686169228
40.9960028937234,0.75429322835032186,1.0509057497862084,27.051786156029809
46.799222287488448,0.040440336391055487,3.5232681946990585,3.7669686450884363
68.942047244231276,0.11948042635460085,2.6738386644800052,9.5742876843466806
37.107960888114803,0.8535012729134408,1.5260429666887436,10.474404810167144
19.480042283905185,0.95780149936444148,4.4654658153686384,0.56203779434069301
75.423544226912995,0.72113649251636358,4.2927688590467072,3.0740021338604393
45.700319076680209,1.1863626262134446,4.068228351689493,1.0355700884827022
71.86198118948252,1.0145136555120899,1.2838607715830146,23.021011439816061
60.866811000552062,0.13764944831712764,1.0743783672175371,52.232235051499757
99.935150338932871,0.22461430976542837,4.479408038830492,4.8554358260115977
54.261047231101422,0.31614317804214098,2.8220695480481468,6.4755725750197648
30.956538161150778,1.1087707125062143,4.1719320891973748,0.79283208238535086
50.199386955973665,0.49372581690050721,3.3137480126990351,4.0255474713600785
60.1133686765561,0.18886137876683615,3.793330827106117,4.1033427570471597
36.327042736586975,0.14156974241332901,4.013642658770129,2.2324716793684893
76.855351258488881,1.0323067554608243,3.8081370961632861,2.717883060821598
63.405066750689201,0.71002013551159648,3.4123646581177254,4.1293535592884378
67.908630637132518,1.1174939751815804,1.4093066010828692,14.973571191990713
19.852310798539648,0.1960635747372442,4.274326513112122,1.0657965278047472
95.577548986438714,0.30249526764277801,2.1527533262165157,19.687338716088714
50.479602334590496,0.92934654162608554,3.21160125329946,2.9284213001748221
14.287781236617914,0.29845179377120179,2.7501504717262244,1.8055755520024426
16.92070176508906,0.59576613918798837,3.6687089098168588,1.0405781352624397
85.341570215228018,0.75092399107694729,1.4227575775852612,30.821309128585369
26.960945706186131,0.78528936168986818,4.8403074588073878,0.81380709640020099
84.305214466325182,0.43569288228589748,1.4224090963409335,37.775523645033878
84.754326987011353,1.0704680597903853,4.2570737850384619,2.2434766313027179
80.68826541655416,0.44164685498549761,1.6066979937157346,28.257506442048594
64.175064924684619,0.88907628956720841,2.8050069120161991,5.1395878012015546
64.381788168698989,1.0173175551956051,4.5514909164741617,1.6336242675238666
34.211411533520192,0.76176318107828522,1.8130803635693198,7.5309117972516058
13.756849493208602,0.41967605937214159,3.5874136489325079,0.97618460675067642
73.958941043569027,0.12503763273092344,1.8077647001471018,22.454481355433575
11.342163406141896,1.1272093722639174,3.4148909987638048,0.4174300681603495
11.921071281292514,0.26620653639705638,3.0244857336880915,1.2572990964100921
67.602172498145663,0.20408642391968276,4.8097198742633829,2.8616277380042119
95.62284339365138,0.21208950139991734,1.2385771322244876,60.935967641484091
30.374972328689825,0.3493207392299017,1.4510015751755225,13.5558150007572
10.642203631911102,0.70093757816148716,1.0543535225063709,7.3162341979900347
87.584310228784133,0.18010977503224831,4.5043122479784383,4.2470440323420515
58.459051613826794,0.90615302656703012,2.4281487190056708,6.1154772672267113
39.604469516901759,0.67034197183855415,1.2286613198540537,20.557930223912642
30.515978465811589,0.33607275304683554,3.7174489349243638,2.0846614215825547
70.288625255090437,0.97514742037375046,4.6786519740416237,1.8015323237475984
82.974486337702274,0.81389430752543412,4.6957818051623352,2.5839165446628893
98.847762615468469,1.0866059564969297,4.7338579637925911,2.0532818592335085
35.936817491975432,0.62527485364414881,3.2589183207090708,2.7435167746807165
94.670591395986364,0.42734125956546842,4.9446252424942454,3.5238997790888149
46.05257721072585,0.62680870933930599,4.0487409559787721,2.2753449447320016
11.787960396255988,0.53398367724815643,1.6026537659956999,3.9505232469166436
24.601205744944291,0.31147376806829991,4.8766666505332932,0.98467701647767625
38.435714189652352,0.19880090414201293,3.5236677465141959,3.0346308635555701
18.022486023735432,0.48552758673289903,3.9089293249712043,1.0431865208764
55.72486574221611,0.50479616148353867,4.8594502328764904,2.0654672929050211
16.349607234617896,0.93002898280091151,2.4710814054675199,1.6006520611986812
14.83491944757497,0.53849317614972114,1.483361642441916,5.7879198603392243
65.260189724105544,0.67903452275151943,1.4089361106612937,25.582647392612717
15.589537090920043,0.29013448203352854,2.5229273464339315,2.3468338863976528
81.10777468878122,0.39330711729220075,1.5579479868116319,30.864727661678817
10.505989416852849,0.075518454360825951,4.9698199393852036,0.42414668104874931
13.360326618332451,0.49927653955085716,2.8126977978434162,1.4826219037679029
51.7120692792017,0.71755677988276734,4.5674812642742992,1.8675504596573524
89.69046069445541,0.56017741953093225,4.4965951237478929,3.7578943346428373
22.299015987119617,0.70705879844248976,4.7080128812725839,0.76485931886734226
15.596591534942458,1.136546710317019,1.4870276569192176,2.9675282518108577
34.281927512686408,0.33004379847195287,4.1110129193304825,1.918985126032311
26.774892802961748,0.47416499686766844,2.6808089937583715,3.314568798172842
74.618898553548973,0.86591780778305816,2.3169474937080885,9.0064183336438077
17.121800968873416,0.60587060575363694,1.9626000457724531,3.6539377928711931
65.523974036585784,0.01513904246909803,4.7875477124174779,2.8584080695511207
13.111827654932917,1.0130444402577581,4.5442526336377638,0.33606546731249798
86.141340996898492,0.14258923224639658,3.9235221070222268,5.5389750373836426
44.163215594821651,1.1731658395629956,4.4917558981518768,0.84762304785789666
26.225428383507147,0.82371606868432456,1.0642639107659857,15.733055371304793
52.025865423360649,0.80245499657345898,1.9562733423376404,9.4473442224213073
41.19939735042702,0.24596496523575009,1.522100445401342,17.247750335906776
45.650856838673079,0.69496100126885441,1.461888096984592,16.406894335302812
64.240320611587634,0.57701646564663012,4.6702693192069464,2.4684058439320595
68.432631086880818,0.13058396363619487,4.5414596260887681,3.2897198782839867
20.786785517755849,0.22181212523889274,1.0537232811583959,18.262558926179405
55.90573183385893,0.25763683137290566,4.8669835076133747,2.2822369278111414
87.319145380613932,0.90860293306491458,3.2388267615366484,5.1180190932286154
67.743541309613789,0.80827529783707042,1.423945710519702,23.078085597407071
65.927256593093944,0.89468041618778438,3.291163341903995,3.8087245786844215
66.851653236051902,0.166433156121259,3.4356253349773862,5.5854427523799197
18.948546454395249,0.89332568093492937,1.3712391634408836,6.3167731267805989
54.788140543948316,0.41010751431837084,3.3184597820731652,4.5626767418634779
85.196260003604635,0.85140995741564152,3.424184766072226,4.787854661627434
77.794287387779235,1.1377190415642393,3.7171415408609878,2.3628342944405603
68.974551101087656,1.0036961914896567,4.4960964643498995,1.832923143808902
70.93060404320677,0.57741576998303212,4.7292895040747549,2.6571841153619356
17.466047407114417,0.5292644046627113,3.8290520792828766,1.028283354502415
59.771627615305889,0.77178490677534628,1.048427174496537,38.970497069332623
83.149344790837262,0.61259155988785075,4.9237529479834148,2.8061114116365169
78.472890393521752,0.89652441316259401,4.445368240397082,2.4792338013168447
90.457655592244137,0.27388286833067504,1.1416014844158222,66.822059849355909
89.154494654018777,0.28516742003649725,1.4416245608929965,41.165721303788658
18.087217863878401,0.57743222940211492,1.383321253101554,7.9195554444363045
72.327027753825831,0.27570226254323504,3.9514972208769397,4.4571584547072556
46.120464741100669,0.46402561396992215,1.1947567964071721,28.893325319258082
39.699272889829757,0.53104782608476542,4.0299923186651219,2.1077585537639454
34.141590453306996,1.0852384540969311,3.6876942476326531,1.1716919169944819
97.503649615450072,0.51589702630295442,1.6116591801556974,32.65270046587073
58.481923784157303,1.0748741584691839,4.6276656933982707,1.2994552104431629
67.678276597688011,0.44934364012987277,1.8220898662027984,18.361387308636665
20.495895121745605,0.41598597553804612,2.7595941898138618,2.4618627276795522
45.309013500765218,0.8992445197132376,3.6287959110089738,2.1408716360191411
37.562661390341447,0.25690287702548137,3.0767457637293929,3.837789381936263
54.581558443377993,1.0230834540088627,4.2318062321937919,1.5871282179649788
27.915383511274346,0.72425493388674578,2.9082653409836952,2.4720284957476779
92.53235044291236,0.74098499862874523,2.7971924620462496,8.7254918534845949
54.874502082053048,0.20452927734974535,1.5628157717973314,21.999216896200423
81.993532128734969,0.32443271826092507,2.8680744945249863,9.4477844341505719
98.425642454146882,0.26510009804965223,4.8809541736238664,3.9870890819130689
81.239448052252698,0.73729972507474761,4.2662512774793599,3.3042584213386847
44.764987771874942,0.44040725624275651,4.2472710813016548,2.2447324692067281
81.232657493251139,0.72977548334385178,2.3717729920028878,10.762907081470308
56.913895984551353,0.9964945789976748,3.9638789386680742,1.9677786281682479
18.582057428349891,0.89117473302793648,4.2090416190051112,0.65922211703115241
10.57590061369652,0.54672966663294453,2.8728636437915895,1.0946160425677693
36.851993732530069,0.93634104393143547,4.128040577690772,1.2818478989099549
20.52413914158873,1.0533590210251809,4.7879499386263067,0.44286132971919867
70.468615038951455,0.83849695268710367,4.4106960895925109,2.4217856178864672
28.625004604524996,0.48489764068564611,1.9488946516837378,6.6676990733723578
86.086931313998079,0.83744868845006226,4.5329070367016531,2.8044239148735399
73.395704296247828,0.85233652840225937,4.1787774799323874,2.7666049928810921
42.701487540695517,0.63824020187748365,1.7162406879284311,11.643427000729133
84.900252470271184,0.73763980129077289,3.8481723969999,4.2429280987339277
34.312521263808129,0.81500798830491505,4.1187161950083979,1.387286004652847
15.74757246894198,0.036346713327552127,1.8104454098803102,4.8012665204654565
43.914631212802085,0.95248625758808014,4.8852221792168535,1.0666283752316559
48.653642456560739,0.83776758322316514,4.9235460719823436,1.3429679227543321
43.377684745628763,1.0179635486193066,2.2087841757979372,4.6687641865412601
45.844645582427667,0.7861338264014448,3.7339298664877902,2.3233871302026392
55.787809965724314,1.1121102979019546,4.9996497980308732,0.98818591770669328
14.612681754411874,0.098116275990307492,4.165137276107072,0.83825758196585087
59.94141881086837,1.1084319394040958,3.6594749392103898,1.996586262016278
22.467240271304163,0.83112788109238722,4.8783519738557306,0.63634273517329043
32.661836248774293,0.2350033887825865,1.7626506972915545,10.223597543158798
22.517102438343883,0.56849928359443125,4.8161519830299717,0.81806952175224457
21.695541906030765,0.57632584050596825,4.6668002784914417,0.83525651797725253
38.131896192013613,0.84549575057743565,2.6072783009467355,3.7210299003659175
80.91214666428597,0.35680151718701308,4.0238331988569431,4.6825462824840862
48.786457682357309,0.19686878266183741,1.8379022770851221,14.163920388130247
89.801187614467082,1.0982528384587098,3.0935613637066894,4.2709211504397704
50.666396869464258,0.52633705523477814,1.7551914216641284,14.220435846578976
62.276528308396657,0.64347945266697903,3.65822428920369,3.7228949088574921
10.941762981220972,0.99354657303671079,3.4854423035717383,0.49152145839756689
83.647175352944217,0.30907718717975735,3.2127512413516222,7.7199475204937222
72.898667301210281,0.90006080916734099,3.7920670956902112,3.1510279206438461
27.089535424316416,0.77218250188895565,4.4596759307764788,0.97576279362165752
76.493104620739075,0.09939277139061331,4.6577340235710825,3.5085219350544494
67.540020518320915,0.81752506548654258,1.8548559007117418,13.428117446692589
25.58308564808641,0.79335799121948969,2.078287008674812,4.1547252401447095
21.873161876144394,1.0302565294518937,3.1339429602420097,1.1460359725028668
61.87369925120359,1.0819730816632198,3.732143172090058,2.0859591944525819
13.002941211047254,0.71075033525356546,1.0504521964899278,8.9306938144751253
37.049963999260015,0.8102466006709923,3.2754470925236192,2.3804955148413147
90.843606006676083,0.2546632862561054,4.4970627894084938,4.3470919194946038
68.497367785752431,0.20104611112479789,4.6874678728588304,3.0546433509151361
52.895609046442239,0.70041744693568897,3.2467995301424173,3.8364340831910786
37.175879675159763,0.30855221441459052,4.8664240950376714,1.4956547305181795
81.064683770998613,0.73633407290140007,3.9083654316550227,3.9320746882447697
82.794317263474483,0.23767662109527604,4.8080056750888307,3.4808606604271026
50.923146634248262,0.75219002985074457,4.6668135318594741,1.7073115440629671
18.043357602249916,1.1797461545911812,1.6265416389131504,2.5995235470843001
46.740062745687261,0.99320791674084807,2.7959252044336176,3.2646371928258371
78.454109279994285,1.0789244266656821,3.8176873288323736,2.542210478994781
21.179101247867344,0.65433355096901569,2.1929554160463427,3.4943751280386781
75.259939675709262,0.56718554338240945,3.4453123086023716,5.3474744843544624
97.968472380517142,0.90862973340417441,3.4596514697772247,5.0323932455371514
47.861605959080613,0.4188701482699117,1.1230439269066737,34.667750128864867
92.31877716495481,0.68414918712409489,2.876220953146162,8.6481494669725087
79.031516967777506,1.0932657578013731,3.0730401787370285,3.846200781978931
40.851545601385169,0.2245668479245633,2.8078086209707935,5.0516051050989628
61.191162175683282,1.1662195318931479,4.8820618167509124,1.0105785470294244
27.58769748984237,0.64843215506335239,2.0371449589539363,5.2984294982158371
38.684749679879921,0.50526656296202654,3.240338820987879,3.2239594303288728
85.144927201746427,0.31595975171450419,3.0734513669366246,8.5675681276710343
80.916117718142658,0.53266175908855251,4.8985545031703071,2.9049152229197754
87.045737846356658,0.79011198786599879,3.2506960060864558,5.7972620141594806
83.90536785689676,1.0895782902981908,1.3230812539788794,22.185316924035909
71.096327590806624,0.48429890007946447,3.5359407027736065,5.0324709045637865
60.022950412288544,0.13360727037244882,4.5844124114010043,2.8304932140559194
21.146592988981844,0.85205091318631598,2.1889855947353398,2.9058382145832269
95.117802291286836,0.12427388316727463,4.3549255687492394,4.9766608370687067
57.290861506729087,0.33357111633361164,4.1000663280940337,3.2201777077499445
43.391978816782725,1.0954323515433386,2.1848699351156182,4.1600947788477054
51.892276507982984,0.90207050234745079,2.869357676072636,3.9076509215088193
96.916151165076656,0.38653177175107156,1.9074387369929875,24.672325703585038
81.332536793642589,0.85213394465087244,4.0881576750969977,3.2039420515194417
25.452751307130008,1.119961539116485,4.7534970614845227,0.49080936835116656
64.324771916157658,1.115646292291042,2.5512173150673076,4.344483432218559
86.110717065830926,0.072075643113166069,4.1404605322089578,5.0099209281526091
18.279214656299715,0.62890998470442028,3.3555752564392458,1.3127876161644414
92.278561748770784,0.19975356090017529,3.02588303971317,9.8781087640011194
72.127461462985849,0.9810261343598915,4.0261281229552806,2.4747598668157553
96.170377912952645,0.51134079291460477,3.8761954267482936,5.5820136047842768
63.023206195238103,1.1182262971661487,3.1500491398470891,2.7773060033336749
23.923243228038224,0.24345995054593964,4.1438158778341148,1.3521318603121888
11.801582821653936,0.50457949786221479,1.5785276625357985,4.146020188235898
57.77830340614419,1.0987370163723016,2.3548644074548251,4.7378173024495336
18.303086039692218,0.47652215955324301,3.386234958347961,1.4183854816075079
68.048256837817462,0.74255426148704173,3.6992030048143865,3.6636770997882748
78.129792434567847,0.027958870566767179,2.2381602801107863,15.590661284666536
68.659521541077808,0.74247785423624602,1.5561755757443865,20.889620564327508
45.091869096029356,0.20953695293205868,2.1589048395918211,9.4629519413569092
79.516243212264627,0.41913543608079151,2.8506080592879441,8.9384332423117012
50.975369858500407,0.023209985254868924,4.5865203164321171,2.4225723376424475
79.547757994911365,0.48427607206631523,3.7319610646036234,5.054788656489877
23.479916301298452,0.78374513896486175,3.0782470301119851,1.7550573898568953
35.315831390086728,0.56503482466752264,4.8985745238211233,1.2429842420037789
21.20436985015337,0.34051345682815054,2.161188704235645,4.2791719522562666
85.685641617474772,0.1162594845291236,3.882021152148496,5.6474266942846869
94.92959447483625,0.0063000929852071062,4.7957114728271417,4.1274984015538294
64.078621042766756,0.82767151706050834,4.2561341951642877,2.3933681752508633
47.436758867925533,0.36177508122050722,2.9551167590626379,5.0804565113891078
78.245347716258323,0.4829519314109032,4.2102278541236604,3.9092966194566605
73.749038121796616,0.21132609262611152,4.5219128853296269,3.5264798696521313
41.44596538129025,0.10414655795003647,4.3025229366697308,2.2267748756242338
90.552116704477982,0.23331644206078117,3.5607294369534053,6.9485002524761459
46.685934272821257,0.4063302817800844,2.6013015969296718,6.3375355515491929
12.904754599225345,0.30606954381287826,1.7579642251664356,3.9816389256323488
35.198982552286701,0.31167710693053324,1.2123976146039959,22.792663054331804
44.602650781704099,0.7946985550693032,4.1594919212552384,1.8058771081457803
49.458930177739425,0.35989266039967494,3.8597092154228907,3.1072848080224675
47.239150554664953,0.31815793300940132,1.0952049296545372,37.406711315104843
75.477085778142822,0.98619312051762165,4.372944720695644,2.1782251883375277
77.142423237167179,0.11615885559948204,1.4437798802823751,36.758243626586975
87.369614122912779,0.8491768988063072,1.6209855471339316,21.965523473340152
54.809160453150824,0.54993113881875089,1.0319713091498524,43.877625530341149
86.570394440963895,1.0571292444426568,2.4509795691737595,7.0811293215632727
81.546773897261119,0.60928511106264505,2.445274862650161,11.183960911595966


==> anc/competitors/data/v5/iv_bolus_with_infusion__s42.csv <==
x0,x1,x2,x3,y
15.705164922563304,3.7173465229824245,0.39543215458295311,5.6642065080964468,10.07200872705239
9.3386903552889944,9.2659770596399884,0.2268612684519915,5.5090876849040296,31.815933995647772
17.313360478316266,8.0316463188836433,0.45600778284707821,8.2854692483878587,17.606109162683921
14.249992552127914,1.9952956989649944,0.33753221921137905,7.1053277174267784,6.6691853718096894
2.7893696098653411,9.9733119205381584,0.15041053669865062,0.26577764997291697,5.2784626867666624
19.536824681098363,8.9128002187697071,0.15748746458221366,0.49459137146015686,22.313705413943115
15.461654337816707,3.5551759407763508,0.3772381707718806,6.0155845245601567,10.048393232532089
15.935221800262122,8.5320692169484431,0.16917757457683125,4.8619207562227551,35.277237465436336
3.4341590208353718,1.9577757868424457,0.3029170806328173,2.601846553429914,5.0858631427857741
9.557332820015775,9.9919425742681476,0.49670979037148433,4.1865608731480162,18.7964776206904
8.0451624604190428,6.9911626249588323,0.1016030418933358,7.579103187328605,40.676018279308884
18.608534788123436,6.8511251400291728,0.10663192075902278,8.2661148465792991,45.345917898174662
13.233437281532627,1.8139665428571947,0.49723383277220268,5.6122306789004419,4.2365099435829228
16.63247065214577,9.0733005900696266,0.33385553365366621,3.8536948085710296,24.264683273200234
9.4248697777192909,1.2609955288402248,0.15076399020740527,2.7069676149510702,9.0693883721408639
5.3175357139107611,3.1674525223703234,0.45892087990163744,5.2191847076925342,6.7575295998259515
11.537110953300861,2.2871968764997153,0.45215212005107686,3.14749618564381,6.6195260506223494
2.212527865979331,7.9909114662299672,0.31448016524455014,5.6409513704722292,21.474272253785252
16.724992267859058,2.7838380449160809,0.3487168119443026,6.7665238250963764,8.8088329959955161
13.001623583319232,9.1957440441779674,0.20927487660035055,0.66079210919394837,16.997486578563432
15.403667061622103,6.9064213539474117,0.12020787854880206,0.010674650227472382,15.457590457683738
7.7359933944674992,1.3254643944522659,0.33782704355634574,2.1227713884074295,5.7845741445996692
19.443262463503164,1.0488685071583042,0.21790207728110522,8.94511497718781,6.8966744491040606
17.969301305121757,1.4649212531295903,0.3654484186641408,6.4629076322855914,5.3242859684695389
15.789286444401476,6.4533265988295492,0.4344980707370405,1.7196035193702286,15.296195303685728
4.6981354491873839,8.2133362977347382,0.10726421756574563,8.9026396182361882,48.911687286142445
9.8676990708136501,3.1469753856464964,0.33828550987429096,4.6995594028734002,9.4179575887734952
1.8322715499573468,8.6446795863076566,0.19251221587474091,4.7609175667866062,27.67985906316818
3.9315003492834086,1.5150874613793435,0.44955539916152054,9.3554194384265514,3.3785594356563395
13.977930111606637,8.2086746827750865,0.2014658026247314,0.59486692183340018,17.001039057277911
15.150480962248526,9.3501588715505228,0.34430805329416736,2.1517827462871852,21.433212705719484
19.382684916249989,7.9489755919394254,0.32141633603584463,5.8577132515472243,23.917227563824902
7.1906818046248873,7.2830870558077345,0.25846660002369959,1.9548650958200409,15.515445383569821
8.0387344146625086,8.5418219678984482,0.37104830543991763,6.7952700920895781,21.816986380770299
9.92156041424035,1.3613616959235979,0.39030785388617362,2.1409228933672022,6.2775837378461858
4.5999558226014283,2.8160389964714985,0.32677511812775473,0.99156970598814342,5.711915295522938
3.4685086013739612,2.1243131137507878,0.40336889487390171,2.0698515964083972,4.4862891895886134
10.038393598292741,5.5407789117368784,0.4933668303971751,4.2273403427206224,11.082446277033391
5.3112776319667985,7.7066931549596003,0.26770895516032206,1.7613829917307988,14.137387375961417
13.726465898967696,6.6701066011875882,0.30583322075421238,1.3469202492334731,16.455592180241126
9.3058864585742835,8.6601798978574145,0.10498795117648529,8.6028188621894088,52.828829737964838
16.820885725098911,2.3969169319698178,0.41841142252415142,3.2039720359730781,8.6313965074163068
14.305036938042733,7.611589827416454,0.30809202681839754,3.6075868651825358,21.283013210565841
6.9349661862587801,2.737373417820137,0.26318457214422608,0.55270409501227635,7.4041871052559767
16.812936226508818,3.4368287618602023,0.13762878523575833,3.5736962350205417,19.982643020517475
16.290522792439234,7.3891422755317349,0.45586256867015895,2.6480717732157966,16.233480421668425
8.3620892015733155,9.8218430640881369,0.25800289601622262,6.1048506734178858,31.919657698911646
6.4782339746746382,6.5038924537936262,0.37303263928368813,2.0539029767240669,12.342519440640062
13.967414575524534,1.4905028349216605,0.15974966254726031,8.8836545306284052,10.452051788263656
3.6552971885768866,6.5467807293477955,0.48461985181641298,9.2966662091955516,13.400223596151204
4.7982558470270575,1.381154964221504,0.17137670472873237,0.99831057176790194,5.3110416713172928
1.1398831252691046,8.9573114023013538,0.17981679715979615,1.0740295628857721,9.688146165230096
15.951563172540629,7.3862045659055866,0.44359314422308549,1.1532643811098797,16.231595870830073
13.632166275248611,2.5581506178025291,0.46503309765677248,6.1956925631031199,5.9568999310512378
14.398142193900368,1.8254890524177827,0.18485896300932059,1.2196896420962289,13.485110640270475
15.833851589417391,2.6517990599228707,0.28792035526993121,8.5238231793026635,9.7793773264862303
9.7193997352284587,9.8202446159877326,0.39339796182513198,7.5427151493789246,24.178471099378726
11.80608272310498,5.1270457821264088,0.45134629352432065,8.1980885823802403,11.370490659697108
3.6561429644254915,8.0567285350726721,0.25162107801492206,5.2606052688602087,24.470318033513898
3.1760713971834953,6.727675078969992,0.30680779473977171,9.9667721151915352,21.04688290881565
13.699656274018961,6.1517183496277363,0.39668656420789394,0.44175102944161271,13.990293174713557
9.9508279167195184,2.3061722919854475,0.3924543906611182,4.0126496418611337,6.7199269312839069
11.739486023142588,9.514220082022856,0.41318405201043396,3.2393666893763617,20.066540520567827
15.534978290904487,3.7120836926324614,0.32797352745661057,9.486454987126411,11.506066810649816
13.059648080011225,6.2021549422678799,0.14184603872191009,5.7686095849759287,30.195163336579114
11.518008612501921,7.2979835013015952,0.46158931635121603,8.0619096544472519,15.706664298456628
11.624936054162857,6.8430983972077799,0.44622901572841134,1.7034119365851885,13.60033218379084
6.7750518631896313,9.4653496872596659,0.41923897432733326,9.7863414390043886,22.316304707039766
1.5855388567908486,2.335950909280522,0.1399449908642918,4.9863954687631518,9.1739509603813367
9.2976303954148847,5.5751746460224787,0.18175894683257168,4.9367207627064582,21.959136201743242
5.0771087835710551,4.6363095166668939,0.39744014604306077,9.7088472854573773,11.526443010912836
8.7620442307680868,5.267518565343563,0.10925603783277858,3.8073236121714507,22.187149284097877
17.214658392095156,2.0729577357797018,0.49168985348291183,3.9752502455499297,6.0568908273321345
5.4448502314414746,2.206851488854888,0.25085787214227229,5.8475270280493667,8.0240289501316298
2.1077520920922543,3.5026799120313163,0.38772501347632948,1.2805261054778694,4.8182272512294073
6.3462939484179346,3.7423414338474816,0.45502843539521731,3.210856264118549,7.7886944588627047
6.5782813975669887,4.8511289231321495,0.25785195526003291,1.9320832244513053,11.379078656968954
13.576413779811006,6.4988879233296544,0.22765299543986642,1.032834791070496,16.713276637956064
11.583610894484288,6.711662056764367,0.3434964515592987,8.6614460633102013,19.133203783459173
15.894065973021856,4.7062980692701322,0.33239574949922029,5.89331166127476,14.40342353283582
13.621957266220363,4.6790479848582738,0.26365599104991888,3.5867279152791118,16.144614373274976
8.7213503673613388,2.9586567402726578,0.34070990234708343,4.086693773667128,8.6931308625941099
16.46638730865466,6.2947562356810742,0.47415254782659788,4.3151900368735463,13.688165518849711
4.1724854782463741,3.8533682018551412,0.28705610265063863,6.3314918214470941,11.921041531146681
1.431529389543349,1.3245385084962733,0.17869687230025255,9.2676939148899322,6.2706138744165081
2.7109093547371934,4.7656003974117436,0.2508823931532016,9.3277961965698246,17.426995873749473
14.724827661332556,5.267194075811533,0.25764279303724746,3.9149197953066341,18.358020637761491
9.7756673747763596,3.0303358138378989,0.15244347721048795,3.2926245959776956,13.762662518401754
4.0641638016384345,6.152121398099041,0.16514860022182198,4.5104650018525501,21.494990895767423
10.519850726963908,6.0919471038872883,0.37382482935747097,5.6793423042849254,15.605041005444988
3.8939299515501999,7.3180196299933424,0.2357911016835611,4.6181791144974831,21.900597702972867
14.230087126476985,6.8315363398108904,0.48195935674232304,6.5875340981670094,14.176830225989121
9.4769692359065836,6.8718975086892842,0.19743869814344298,5.5439902337976363,26.32851242616055
8.2394032958331671,3.845927366416388,0.13956980204192893,3.2071554669407609,15.209720380708077
6.7287296938096537,8.086889997873584,0.40140182520010315,3.4573080576263262,16.797092896734906
12.975369269258881,5.9422994523971147,0.452414420767148,3.7859278755973094,13.105912174972689
7.8744396005144184,4.8827637566190107,0.21124534274859516,0.94639768249388689,10.635964640966947
2.6653484670059191,6.6341123284695138,0.1808352406581912,1.6606263241397312,11.49042188848505
3.242112140289791,4.245916010052289,0.17430645394843486,7.2311380214538614,18.37164768680244
19.276055626440776,5.6146532014608237,0.30880492054660491,3.8909671152208003,18.510927184828198
18.263033123444533,7.6303511963399826,0.28736665649870841,2.1453897256014365,22.077729835817252
14.294435542404242,8.9776259805133698,0.2037759359418137,5.6267241057485728,34.60045979169211
6.0515292677308716,9.2895147756567251,0.11806924679577056,7.5553954247342725,48.91520542385922
19.414351169606753,5.5326963266478932,0.29259653613051229,2.5742236234537144,19.146925281322318
15.796267175350097,5.6824760326651216,0.48373293905424342,8.2678988192374447,11.821337656780338
14.620913594020916,8.1988336968745283,0.36100768030106534,9.275048596250496,22.426668394246576
9.537868540731985,3.8300562256978115,0.29820262265144737,5.9739452907384072,12.287103351290181
6.1725896750580214,8.5364412611056171,0.14427682961184646,6.6894765899157962,38.979835638447859
2.8314282809164864,5.447274818656811,0.20097451621983492,0.52575990323055377,5.2653523310643413
18.14944553433299,2.0427105190174153,0.2179095798298171,9.4551989102190639,10.492146784760847
9.6597495068386099,1.6485323236564933,0.40592142104289375,3.9248473426494379,5.1992716146345348
4.8449039311093758,8.5779388993551677,0.4506843189058477,9.2390040054542979,18.81255508518424
6.8131758588623974,1.5001112521619011,0.46065674142657542,5.7897752475024253,3.5034880924133596
12.005171809896023,3.5255029252029031,0.4938274433003017,0.046187988433276095,11.895439177481325
4.3586828758454024,4.0071703645139127,0.49294667324181296,0.38541999323435716,5.01107773207268
17.275671397755133,2.5569500067243442,0.48119965310719259,6.8041880566992194,5.7664374189453147
15.411871066868992,3.8250403282179031,0.12872885620115376,5.6266801383193314,22.78235300056863
14.669796163067799,7.6842331005257707,0.15511741437112209,0.26532437206074344,16.075724103051765
9.2097677557269702,1.1321455920406369,0.22178661059041316,7.4345996122238533,5.8939187773875465
12.918867973346421,8.4445608206861777,0.3211593016257846,8.5214533706918179,25.427541106720096
12.097861409341975,8.7089322121710246,0.13879115548219173,4.9641748243930826,37.317499330546362
13.347085429541579,4.3503541587239338,0.43831878312085704,4.6575744035725499,10.369381239869455
2.6044421016578925,2.3825160915457131,0.3467024716309236,0.054731088346274825,2.6846560078408643
8.9003406412415842,6.407563671505728,0.316945760920882,7.866497124935993,19.281410557782774
1.7906693033759571,2.0770530027840488,0.16612452934691646,3.3071606674610541,6.3188115292429838
10.38582556564586,4.2842742497042732,0.20130218976007896,8.7876361978253961,19.424773776197089
7.267363034322921,9.6258626281087523,0.16412480999290324,3.7306058755805305,30.794760278285786
3.7459595884548911,9.9591802532527343,0.44077326311791942,5.6507791063070556,21.03314887340391
2.964656386728481,7.9489440221912702,0.3336911440244873,2.7034178819932753,15.359443196458232
12.165246871376528,3.798653589286896,0.39405177100785338,1.6058831258491868,10.98115726794623
4.2412664022008357,7.1889854424948325,0.21841314516401031,7.7490790338132793,27.637039854609167
18.577282249159147,7.3486572893561144,0.24850105483531088,4.965904788462816,26.371213537023714
12.040161654307504,4.4905752564728481,0.26194198577061356,5.3648792375225076,15.891590069880287
7.5905262861619045,6.7679977112754344,0.40400598869761395,9.6541595348173548,16.566833758645732
12.227394338146919,1.0965488047810861,0.40894119506982729,9.6357991222215365,2.8669976370244137
1.4332735495642526,2.8815189274201733,0.18272541100561268,8.5564212170240346,12.767526138744357
19.212625051587462,5.7257947267053506,0.47661554269523965,1.8760929276503358,14.957512530118787
10.163765301915104,2.4737617383246628,0.14826213497747456,5.9427269430157992,13.9830584013697
15.871969317755438,2.493161810888803,0.45844883296945216,8.7814742465553746,5.624477601506741
2.5718699985263327,8.5267386149521407,0.14015825825992373,3.7446393644893772,26.364306058247927
10.246508285925046,9.90219702415245,0.20581592446052444,1.0110616593558497,17.360211523014879
10.323432892735898,6.0037248522560356,0.43859141442718286,8.1096290223992185,13.592642831869957
18.818702644524674,8.5516275779354203,0.17179682893843498,4.8176355136217168,36.246273980756889
11.862832995145432,9.9128949789364533,0.26542717252398795,5.6439268035917856,31.649583514534807
9.996298620082122,2.2743629971189723,0.2799437199776505,9.8214429631784448,8.2440928303785785
6.0725375987459778,5.03421051928916,0.19810358920928386,6.0721143049407207,19.603985516664299
7.2998109495084913,4.5331544425772794,0.38409808053439465,4.2497938566610136,10.922008214402002
10.892775646959217,1.7204435528156652,0.44053385976088155,3.6998436784719777,5.2745299329267894
9.3393177457958867,7.7979715551527002,0.44983005594222869,4.1761929265404563,16.113516264321671
1.410629517726278,4.9040112459033374,0.23572885829462439,1.1839908317866876,6.1335253573783515
16.699546559692799,5.2239424077136114,0.3123401577151258,7.9475055841757181,16.72302969890961
18.027054664955568,2.3560567643191614,0.19936256154626061,8.3771685818704107,12.986686034987322
3.6647326909736044,2.6283398700778129,0.19791860062005817,2.8439713457340887,7.803397351703806
11.526686727241939,9.1639325994059355,0.16450162514076966,3.037966184099441,28.903692459638659
3.0629390815734272,1.4018418007685098,0.47600760432300593,8.7433425633481328,2.946836023102505
13.772561767756422,3.0956705644933562,0.45519553144223202,0.23970355527955456,13.051885489361837
6.3434418929411578,3.6285339728307551,0.41094348533107694,5.2045744376722771,8.536880763470668
13.529030059146134,5.4117778816142774,0.30706460851509165,4.6367571468150102,16.638102844128639
14.81289767145077,6.2780065571331631,0.29624316620474878,6.9012676957845978,20.366282099427163
15.604302346435484,5.4396097826559995,0.31189826647299923,1.6339170014945448,16.337381321990186
3.0470779731620348,1.7570380110119381,0.31462720543083572,6.6833074079515375,5.2746364280063718
18.40422505761455,3.1930070865014217,0.27382523387907615,3.7673400787487643,14.06438482710243
5.3740658270027355,8.5922954628628716,0.15270193315682701,6.1871477816964209,36.48265415977793
1.7108385673474158,6.7382983043061317,0.15026554114741442,0.40095009872775922,4.2327495471057688
11.542196918438183,6.842341451208469,0.4808998863382733,4.6172719718450939,13.93660868245256
8.047523393386335,7.0318292981621946,0.29281230383454027,5.2225089398237214,20.554600506505473
16.766005119515849,7.8661271713557612,0.4812822099620756,2.1432640285498659,16.494498547243985
16.356777969221735,1.5229763354930261,0.16543075108404398,1.396236541791207,14.881991578255857
7.0256389636315912,4.2994754643935114,0.3217666208159734,1.8847430301230139,9.9069220495578172
19.105088506325153,5.8557469173551082,0.1830869013406157,3.4414107806334804,25.125060195522686
6.5274389246622535,4.0461083496759347,0.20127384245064062,0.96810149304971449,8.9308336347905488
10.786085455402576,8.6003098595846783,0.11202183150447152,9.4731979572960441,53.939318656721277
5.863336720784452,5.3431525772856459,0.14758132429608453,4.0499406149581727,19.514636103568215
18.784827830930304,7.9176483051344126,0.46673936305167829,8.0896960250674894,17.005484401295
4.1275485340583451,8.6681396519305203,0.22861319659293269,9.7441712310884672,34.274381375325113
1.8533017684542508,5.5431233461314822,0.34325168476583667,0.80735280002739107,5.3134045338593054
9.2668441400577208,9.1859701948421488,0.28600565279570922,6.5166946793499401,28.57435341111276
19.855135717060904,6.2841154648328255,0.26018049809811133,8.7140908674121391,23.707666469520124
17.941868058843365,8.6524686895034968,0.31275443653842727,6.3423443396672834,26.327677055201157
15.223552369682036,4.065317160323719,0.17489557784613663,4.2902612135741265,19.456859754301107
17.925057326691974,5.4893526267833668,0.49544155940783063,4.310763576379383,11.88855028135338
17.9754861542594,5.7826993690411994,0.42732314748154521,0.3589888600735891,17.343600503774262
10.858308847342531,1.9448174430646352,0.39664585309260614,5.3460075128927533,5.6176276965506888
7.002651984785067,4.5869725603138658,0.28750371880558101,9.9354299678684743,15.440009345419814
15.668236210108773,9.2560390529650842,0.16115084885053441,9.5870752597193416,48.527004443368867
13.571564000187461,6.6774901632826813,0.46826634330942718,0.40399228842163182,13.69022671015839
8.0994968486004915,2.5975592419327072,0.23655482695269106,7.0579700362948818,10.438177572843614
2.7948666931687902,4.0497007204864452,0.12004267587877351,3.0176486669693081,12.197397582653364
15.189002615631495,2.7244270869642984,0.23696147072425147,9.0298915340613668,11.931798331321389
5.9867498025344288,1.2234081861871529,0.41778281219835378,0.45114745709278536,5.4613622150063375
18.799449860141806,9.3471441265362394,0.34908349799528327,9.3587410201108057,26.472156040878701
5.5784409251080103,5.0338659543118434,0.4003354338979439,8.3747574378777685,12.329346289513889
3.3324007158182347,3.7678156517870756,0.41745415354495097,1.1750438225260151,5.5396716651351259
16.791140770373218,6.3862947240196295,0.18478184443221704,0.59824337317299192,18.650847174106286
3.9124020158653869,1.0658301066371407,0.46951332643727206,8.3470766432693591,2.3026903423095888
4.4060978549970429,3.5021989594073246,0.27519584116814905,1.5575767097457938,7.3065268220342974
12.388273038896026,7.327301191290033,0.35560545970566582,5.3489815297587047,19.378768047605099
17.616678775911826,6.7039279576233666,0.10092350903469681,9.1574485787870952,47.056014660313259
4.7322586485768916,9.8362535278828194,0.49734739936447125,5.6744811354932336,18.882609067273545
6.8961497851018008,6.5832193869223961,0.21235855438566206,3.9723330147282407,20.631361460204445
15.770691926582373,5.2975528626495949,0.12482524261606209,4.4501605485399223,27.137322479953976
19.46470209515838,7.8528930686560692,0.2833048166146056,0.63117170703871017,20.816229773246498
10.514082537844503,9.1299508476764775,0.15161202287281672,9.6875232136159877,48.776355210388061
3.7340525484737648,7.4862635204651644,0.16093068406303029,3.106541850810828,20.566832654689932
1.2647894664558295,9.668901011944417,0.35291312521208407,1.8936349167285382,14.002212891985103
5.3634645699782499,8.0380465366435949,0.25717095662809331,2.8604730184039528,18.848034516638151
3.5046221379438998,8.8012129443573386,0.46874098006199805,9.6437319489147892,18.610057342288826
13.875514798644293,2.0269366406527345,0.22766259784322804,0.94286053488007004,12.914974787017952
3.3148175879420911,7.5917215269440899,0.39047205135356045,8.6730304050118132,18.896915000613333
10.620268700792026,4.9607982957463177,0.28443977206196303,7.0784389440144775,16.529839073521075
14.190986277214844,5.977934221701477,0.36398052045171159,8.3001917915902812,16.314932997021707
12.041215575197144,6.8869216853412105,0.33987814268639616,9.7589754036789635,19.964742563704196
4.7957373815410946,9.7283360503501246,0.2891135891035993,8.4215465551687192,31.120823400525769
16.278365997462991,9.861202732884621,0.48002443784977489,9.4338235127785293,20.497078872814324
14.592735462700231,3.5940542093911474,0.23708545710198237,1.2693525679091977,14.739980216694658
15.040696074395294,7.6037814769412453,0.17089420049970905,7.9578856516697005,36.934228227260995
3.4900972795889516,7.7498518414174171,0.37123762435193131,5.4567569408104779,18.582651273258996
3.3513222693565474,4.1184357518174393,0.43840302452316349,5.4349559507986065,8.8364162191633877
18.623688469123646,2.1148279737779889,0.11610149597596951,8.9892157632051362,18.359143790602122
8.553985682673872,1.3685226425714778,0.27985307536907222,9.7180381864671119,5.1315923971518513
6.7180251438378553,7.9960881477626069,0.45699507587493049,7.0483832304318099,17.066883953244488
10.283096861679134,5.4072976763521527,0.39984744756914703,4.8293838947178394,13.053555335747522
13.594420042508066,9.8698615254543363,0.49672308659905129,4.5640385790184537,19.219702093290795
19.156841883892429,5.1847611057428775,0.31256552463889753,3.8634145722318181,17.355715145834164
6.4424783107590455,9.8012528116645612,0.36399828752046048,3.6159902957266263,21.433846319902397
18.571360156928517,4.7041840197465383,0.22099211245517125,3.9150684168443139,20.143606704902847
1.47233033633887,8.1431393550397537,0.47901423986639691,0.89753235251195274,6.8983354945255897
11.548762804209669,1.7633734508064887,0.24653419542261454,0.77436085260438214,10.784762340103541
13.045527121940617,5.9991553912398752,0.39540428507465142,7.7986984387231173,15.07482073105837
3.0120506712643125,8.2185380828715182,0.26125608164763281,4.4607289292022614,22.588399436212498
3.6664523442143402,9.3223150049789982,0.32472757202519975,9.3068448854462051,27.488719373201043
8.9631720670097721,8.4032478155568846,0.38791301400861855,6.1222100859395248,20.481334684518469
19.358406330720452,1.3327365448105679,0.3035736607005417,0.35175982184419752,17.842405171030393
12.324808511453083,4.3543210717606078,0.46283453076380343,1.5752334131747947,10.814911396795722
18.727441210404013,1.4382862508246614,0.26772039517112411,2.0581979301300759,13.069697756413568
16.282857396646442,1.9835406200310222,0.35882871925733006,9.7573602438966063,5.852197787937981
9.8802504295505393,7.077750658007357,0.23694497332002165,2.187042261516349,17.964724026995206
15.910505535791561,7.4193237668052836,0.26326266729240522,5.157556762880513,25.025583104819773
1.338898895562767,7.9634861447646372,0.276020043293421,9.3617693164019613,26.77480155121745
3.073735938548964,8.7891089325009659,0.1503228073249141,9.7719272991435737,45.718163663368699
16.759143682771992,7.6548832162885887,0.13668947162360268,2.3636043538354459,27.593464848087422
16.139524678178073,8.2078443289596876,0.36699596925870315,0.4911764375004013,17.166387318467706
5.4201740973622403,1.4406733884095133,0.36220709533722095,1.536018325377585,4.8045700124783437
11.084622221382016,3.1108163539716873,0.36516388568403813,0.63328478702558089,10.55491264029966
12.514300593300208,6.5970799603772114,0.10790657813707667,1.9512424109233639,21.745943525888254
17.487040121744212,8.7231277416234079,0.23061873706871197,5.6856971470373541,32.344064441991499
12.459035989435787,1.0405011244569322,0.17912393890367878,9.1244879629564188,7.1060658533391665
8.8388598161999266,5.6316640790471482,0.41126056901760499,5.3721888369434003,13.160752970991487
8.1094968247364712,7.0955865942795748,0.44425216055845207,6.2598955669908074,15.484677170269034
9.0917596410966883,1.2664656021575189,0.19867215089045895,2.0186725160954113,8.1940646583047805
13.38668948601951,4.6122000179804914,0.36713966353919458,8.0058362067385005,12.606124255835615
17.482322003294172,9.0607139324532717,0.15174512138330978,6.1778890850558321,43.172868172823037
9.6240407594496951,7.0445152797027282,0.21006101024068535,8.6413682919272485,29.642700181530042
5.708951696075804,3.1389252702453758,0.15546179849336783,9.4884310700578407,16.87808946010928
5.4965848969540421,8.6750301666872147,0.21340830663969168,3.4790077575659231,23.91880091114
15.174271324625481,4.1322828106856289,0.36989461893971121,0.9057905853543935,14.034703930553208
16.514806505054295,8.6801020402965356,0.46413076407410103,2.2592895791678247,17.935450510291517
3.0002835172283744,3.6904928600701496,0.18100896316967441,4.3784156567583725,12.516882994224529
2.2646182821483851,6.312882257948341,0.3168316139802877,9.4569365182447331,19.042480689697033
12.294239611372584,4.5724606097305065,0.38055644049737292,3.7830982237341528,12.081330956794623
3.7772916396612675,3.4734254567956033,0.48116898739422631,7.7077321366536999,7.1343771674135485
16.668619618670483,8.9790180595468225,0.34402419315486954,5.4047669217075498,24.630834958270057
6.8963588045574138,2.6883431374554219,0.20204277241095228,1.8280877043097654,8.8757124428048062
3.7335667264517101,1.763304321121868,0.35019126276557455,3.2073411895345161,4.611893957268097
18.498438977261554,4.0773424469109436,0.22819646467120647,6.5319188502281866,18.009759656259831
4.1451027319702849,7.458752328774108,0.49045135627668313,6.7285339468489349,14.799910259221583
6.4096815644207759,8.2668844537865347,0.25987045406545473,4.3475974680904619,23.604366504693473
3.918654508649114,9.9886903306008836,0.37417108830440571,2.2864560266211464,17.0139910498843
3.1943112096417443,3.6672585131004842,0.1092910329387034,7.2190677951267634,19.761878544112065
1.4018123103923608,4.6714775601815397,0.26002457845390214,1.6887304161271477,7.2884067527632963
2.0525127741209421,2.2313915022666366,0.45004304532900463,9.3666969186512663,4.9152680341070587
4.3181879477812011,6.1738473666073022,0.34409097777329833,1.879035790364767,10.805464063778404
2.0142567199163324,9.9782203353662542,0.27757715455839055,1.0731236283252044,10.755663724285819
12.231732506108454,7.3079290910859269,0.47437499977429043,4.9764770236537883,15.105941794781016
13.933576009190622,6.3569155637203458,0.44159375045889171,5.1954959810969399,14.348826982890428
8.4789786798085363,4.5313218362961463,0.22888626952917532,5.0819291477824482,16.260416334192424
7.0418308420889391,9.2376888425699928,0.31781936081653583,4.366674893388395,23.568202602443524
10.585998503422372,5.4722493651731448,0.29592970243698513,9.9481489282960833,18.075427569119043
17.625093902457564,2.2093022198175536,0.35288100004594491,4.8628061267058182,8.3038978446043643
17.171500909621916,4.2884061687922017,0.23364450678350224,4.7794658073983101,17.967170720166809
1.8260261782430469,1.604500019629902,0.1976820003063553,4.2176606271456132,5.3838657171450635
4.448469782333957,2.817811339199034,0.4650687341022145,0.66825754701462903,4.8786661936244835
5.4981525509835247,1.1590190289992099,0.46954979979940259,5.9295663114961608,2.6555331906112767
5.7383639408120244,5.0795192485014704,0.43732915430479158,2.2796777222318241,9.4464599668004752
11.853420383112681,6.7108623845661741,0.49128177230582459,6.3760898022904993,13.581123343497662
8.9089860883606526,4.0896321614101696,0.39799661031187539,0.50833461948477154,9.1592888670912735
1.9358282786242857,4.7834359435474942,0.40586689142479992,9.8138710125300168,11.602248610536973
8.0986686307318614,9.6328834556011831,0.40503603678505629,4.6900507901267217,21.436084536184612
10.951306025635107,7.7676680941742395,0.29224305237692261,8.967553715906984,25.442505488667514
2.9317661551706036,5.8677097325045615,0.28258087780570867,4.7556117323293474,16.1131496362439
16.835712521982636,3.5608678760064274,0.19609051045960127,0.60330818574221734,16.983390235862039
1.9872754628369809,9.0729711889569575,0.35792767774371625,8.2221354609380697,24.117214636200696
18.571995511343179,3.1158740519259354,0.21572805444093382,6.4818372966713431,15.463312813193905
2.8831496900176345,3.9280845746500934,0.20312336388094177,7.8175704757394513,15.975818257927054
17.027924080357302,9.1815833298065357,0.3343845496384219,4.2816986350887332,24.96643297164999
18.150409734624724,5.7658784975656516,0.26399295529001732,6.3793674424664495,21.15601566490075
19.611842931145262,7.6808615447617905,0.18754264351785288,8.5622900379660756,36.671011954119351
16.23849172519828,6.3167031474738948,0.42642240670113252,6.3106544287188751,14.909902747871186
15.810073274655249,6.8809528810854559,0.44422796771775042,3.476736348359033,15.558067117069758
13.207182243915405,3.6944496236334299,0.16707980787111237,6.6252959436619987,19.168305989010108
15.800930736984451,3.1723485546399663,0.10300281311999995,6.7185418861406729,23.291403131026893
3.5564919598497946,3.9024311245179875,0.2344519874117495,9.6058696250662496,15.268311556827834
11.185292683005109,2.3989740767508021,0.41900433427230099,3.709123215416692,6.879477466604845
10.770234533617876,8.8688292876172667,0.4356695464937298,4.2508176751413114,18.85235831008929
17.293870738328593,3.5492223992510268,0.1553316280464197,8.1212296118705911,21.275832445907831
9.7931879462768023,6.0534045497294615,0.40973436047322054,5.057623147427412,14.146901711725118
8.316700425906717,8.1277698262723668,0.14628166692377179,7.36573093115733,39.477392614629025
13.151702153505092,8.0544169843814224,0.25602503606261173,4.5970946445359209,25.816831895519954
6.0628030325160749,4.9454763272577358,0.49944380600476634,2.1549514181270046,8.5933416381470078
3.6555998081251806,5.2863157772805307,0.17703632929236393,7.4520384278101082,22.854893911603771
10.079668206451171,9.9523157404152229,0.16158543303105058,1.3115516918470993,19.917262837018527
8.9208980033028151,7.0713772928112162,0.2691201330187174,1.9858366353130807,16.105804484059199
5.4188288700485998,8.3317459880609448,0.34786741038794455,6.2682498278420864,21.85711652201762
7.982724392187432,9.1229857229730875,0.47316031296530137,7.4726980019206977,18.951777060633276
7.9614565466987006,8.0883085260640524,0.49232845821321369,8.9468788686781497,16.325226800448728
7.2224157238383633,2.6666141045821083,0.12785625463655786,2.7258649741589167,11.234436710125088
8.2098175148116503,6.0595366036381497,0.15519900693916214,1.1072425860055435,13.078128559827762
14.029123563662962,1.9170474158309039,0.41629518955839762,9.5604665952262913,4.7811189738198747
6.6406530168544204,6.8762991390759858,0.20825286090834419,1.5442308802214244,13.894827167893386
19.028300607591468,9.5981448536902985,0.45393962380254427,1.9766698225463952,20.281544800744705
18.41061237122538,5.6145885787010021,0.36538130289163473,2.9132945355846571,16.416376156055517
10.137298137701492,4.8967524358099048,0.14473792095227089,5.2939135402628743,22.819527944735238
7.2388628950890874,1.3225847627634686,0.43301171396960292,8.8282556603407798,3.1458911319826477
11.17326100677006,9.6379707009629829,0.17054255200323035,7.6054602272986696,44.120454831568779
17.122649286698866,1.9270241571714291,0.2693981578718615,7.0815755384263515,8.6326756062858543
13.399159470641939,1.3697118397436223,0.32087397142373197,1.7518056785600367,9.4731104594204485
16.283444730994471,3.2145995035444463,0.30030645963211133,3.5768263152597424,12.610143862390363
11.121723245249063,1.5897739052654418,0.37446516624606019,4.7840492608667793,5.3918407276867679
13.025434956084794,5.0960605817058608,0.36107469394770209,1.4742595348558585,13.474579804695331
6.4749566694667724,5.644790211314012,0.49681680221122193,2.734297021266725,10.105672066419569
14.962970083895526,3.8131295412572555,0.49976876368967516,3.0833320395284423,9.2003858188167413
4.8456872693886481,1.4586443431739746,0.30658376105425639,1.2727619832903925,4.817271350119336
14.201164447551466,2.0044033142430404,0.1380796347843456,5.5023969190825763,14.368879578662636
17.353662298191988,4.4605394019093527,0.39113731958748732,7.0502819652419291,11.781481302394369
3.5099539087293348,1.5447560574388253,0.49066563128663565,0.69931631476861211,3.4049060710076207
12.673215070296475,7.2837075304892211,0.22733055505160815,4.8112310176314974,25.552980483238876
2.8068192163687575,2.8631848737233079,0.28448355433502953,7.8221119526779503,9.2803872447274856
14.788596937157111,3.7186441190527466,0.26991076992618235,7.4799012895244683,13.911608852895252
2.6053711576468843,4.5471319946028776,0.12056766182277175,8.1507309621875415,24.57328661805985
18.782856631311894,4.7494866976223307,0.36890577248937795,4.4824063317060698,14.005158542660411
3.6107506707182413,1.0149463690732048,0.24133507802738713,8.2055708263986062,4.1234491774842867
19.218724672272529,2.008633338988278,0.41498554985260094,2.4075307121426945,10.134607774586943
16.216799345616835,8.7648810736679028,0.43284803011279449,3.6081056141751535,19.403438329825889
12.279958084860729,1.0110975626071732,0.42849231463913817,1.7635557641780131,7.0191837663400598
15.869857987961391,5.5735062023158761,0.26666639921595203,4.6748453942857182,19.454443716758441
16.107181940678633,5.4055180585648728,0.22861827289635983,3.9206002241544322,20.568638948074575
18.974514193529277,3.9978474490957403,0.39952831186682192,2.4092711641431217,13.431417898991805
5.8142837229445572,4.8819431813180465,0.42055577353708917,7.517807092307816,11.362904329123033
12.211442011807874,8.0252302377392581,0.2965029785565465,3.1384677211164655,21.208554358882672
2.8059347537236232,8.5708333559346084,0.45721240781452122,2.7280433014583574,14.16661596587714
12.707148300458305,3.3431368907372505,0.15756347843142332,1.3089033085049506,14.293164158428759
4.2545347777629878,3.9024139687095687,0.45162751186358407,4.3882170180194873,8.0362874688629997
11.734061617976396,3.1823456772549945,0.13843809318875253,3.0296462883730202,15.589162910354997
11.876179766643144,5.3187706049595862,0.16141020882184556,3.6927284134096858,21.339445314896103
9.85371790664332,7.1493252189293166,0.31353600530958414,2.3599726262055265,16.623930230200568
10.930003734749333,3.0542758791707847,0.12700739207496603,7.6315548981990045,19.071538547880703
15.51454441012517,3.9766216784938,0.12112284056004415,9.3000334735471739,27.217506257280803
16.185649613729268,9.3734615583023544,0.10020749766628222,4.9793185278888767,46.57383686249257
10.350911095933153,1.4371236086226227,0.2745266638777053,6.4299842334083257,6.1105285052638774
12.392275388929633,5.1469264471560958,0.40984955251689192,8.6717227660670595,12.553343877180334
18.693488478111934,7.4040223743710003,0.11393534011196627,9.9882963733365866,50.150358616215478
3.2749381815213336,2.3540861040172665,0.3609030425863422,6.1351648472983209,6.1679703575091187
3.2249677521020996,1.4263661800493366,0.4292509269664746,8.8977946653986866,3.3207700979495369
2.6664712263045995,2.2438483447467767,0.16720033943114845,9.0860824655564194,11.066276344334881
13.499402415770028,9.2694087417761466,0.15874549392856172,7.9145148780762229,45.611764929645254
8.9535577150172099,1.0833380363901108,0.4443203894482145,4.6093139107311023,3.2786152029147835
15.712106906695022,2.6948977733021664,0.42924984398003796,0.81154000423899308,12.937104509298432
13.75339685286326,1.2815516161148008,0.31557670650567476,0.15805555440133845,13.28181111514108
7.3391174082365254,1.9956652080598294,0.4276799517175921,4.7720063328292461,5.0134972144823617
18.068964399869181,6.581343579654666,0.13710243096979791,4.9431453353461769,32.803307097198612
15.488110794342393,3.174750178651772,0.25779260717550179,4.0736238786297232,13.425310870283607
6.1401638772933387,6.1229084538760912,0.39511902244254915,5.6816735129136458,14.505223161106564
7.9196483376690265,6.3117584448951352,0.20298078372958536,5.5216270330442709,23.53951407300535
6.9743596238809946,8.6449179978080117,0.40093156577342115,8.3661304103269298,21.052446433435385
3.9946213238749935,1.0426725362068652,0.30167144175632554,1.0865710326226241,3.8441743324719391
3.8078840783016412,8.6803251340813006,0.40010639517929325,2.2517766610554544,14.429573656913167
18.786421804139138,6.5720717778427655,0.28587185514293184,7.9300497895963042,22.554021730024804
9.3201767067763122,2.4646913749446182,0.24716173608872705,8.4783686722365452,9.8918029551181217
8.2830766327707863,7.9564364932175557,0.18767568659145295,9.9482421362086786,37.121642644834907
14.864028464870181,8.6994238761152722,0.18335173657400602,8.7291201638708422,40.871608348751089
11.506868239805099,3.288371353787416,0.4005963242285584,8.8989900707233112,8.3020283413497129
18.786659749930781,9.2691431281241279,0.14756413921358422,3.1434794262990486,35.127595040055638
15.825728384278452,5.0901168726879202,0.13439294004437807,4.0166163400937638,25.023269282624859
10.108021718366267,6.4308200889998934,0.17051654600885208,2.6808510482055103,20.236611997595659
8.1508299961356983,9.8618458025587934,0.17013860458156876,6.0629939819271561,40.207624845448088
19.745999353562119,4.253824707752794,0.4292430491227599,9.3880535420703843,10.084930536954197
14.637444484069226,8.3184341123810164,0.25940264938968494,3.4464088651161773,24.938465709901841
19.072698540072981,3.8655920604561369,0.49615538294419304,5.5700178188145024,8.5025626401782581
3.2510929671237858,8.192921700173418,0.15488450311624496,2.9629963045348506,21.522544812345089
17.16013990462487,6.4066052697637828,0.36141593027745733,1.697999737727075,17.4198559733506
13.104403795832944,2.9472012570286128,0.27949180288050024,1.9518552981865567,12.0282066671076
3.3165118883671392,4.7262348441031277,0.25716727067882961,0.57945344538129939,5.401708560810718
12.176901999415193,3.8587207092720552,0.45003367962163299,9.4929352300925736,8.6245563666039242
14.035830937003528,1.7029755377232749,0.49023825833135992,4.0287960850762961,4.939273906459686
1.2337510318834539,1.2685129308972773,0.44914358350967154,8.3412089200210815,2.786751829790854
9.6320412749931847,4.1183078986646287,0.17692027161405322,6.8132947268969115,19.189924533901312
16.682590712730104,1.1713073303573793,0.18831916848357363,1.9192116141108539,13.509051272365554
6.6118214815377074,2.489389818235975,0.36242955163802537,1.7546224657908782,6.7326580885408198
9.7124135541724712,7.5266498876578192,0.21563343265527668,8.119882015105448,30.531067600179437
9.4039684142899702,7.3728211211522909,0.39389005231223195,2.6471171061953735,15.434679073175658


==> anc/competitors/data/v5/iv_bolus_with_infusion__s42_holdout.csv <==
x0,x1,x2,x3,y
7.7907611546840467,1.5413362272544753,0.4591869321508576,1.1142209643175227,6.0149679596336352
8.0719645179651547,7.3996781639917177,0.11349121620057208,8.2738290795553464,42.862299838857851
11.944069584497113,9.2348425133442245,0.19388536452672545,7.9516137586628446,39.992952099059984
15.194745953395422,3.3955546695172041,0.44703937911709768,4.5197710941866962,8.6031919395989007
4.5075396750318539,3.066623238843901,0.1260094108842903,2.7129579008041671,10.249025544445185
12.107507277625285,5.6022891109453159,0.24269253051317061,1.1654120626032605,14.811619970617004
11.160674548890608,3.3458095536614469,0.47804105979102807,8.8009531542197941,7.0609583072368096
12.447351202765866,6.515360461363807,0.13182089163243896,8.1806086907710824,36.847700243447193
6.0191095322644417,6.824626794148708,0.24664911791125457,2.1101259208655421,14.803775584854138
1.2786308251831038,5.8051220416182501,0.16749781713140277,9.8587552305636734,28.255867863841569
5.401520444992002,8.4907803193377731,0.26693328736356947,3.3908225124012539,21.127162161419729
17.898122698066629,7.9967637424233162,0.30991891313895636,9.3162393587934442,25.362254349337345
18.017179814631906,3.7869689997359282,0.26977640472530184,0.5853605782603688,17.435823227514618
2.3023750145364237,1.0380343655944722,0.21466230258280264,8.1051235970655959,4.3909582979932287
8.6768837089648478,6.8841678548917029,0.17821197609430725,6.0658559034908786,28.467709460873042
17.137979351392893,1.3456916723472832,0.27725632986338766,2.5134979109619495,10.972885745040145
19.606081071003604,6.0304975487895263,0.39489232605791746,6.796626437724842,15.567287835612399
11.587289780266806,2.3872075803236887,0.32860470669391884,1.7756340774790602,9.6764896641027089
7.0252446033985638,1.9114986250891211,0.26209188707280423,6.5554113962137901,7.2451595178015964
12.399989923129327,6.4218692366185266,0.38197451781476666,1.8414228999374815,14.62859641009249
17.405843607862224,2.1590398972138245,0.17313310531901011,4.9971255337448914,14.548130139171239
4.1898875887555755,9.4629538970232403,0.43159662895269413,9.4786356410673012,21.628859522807939
4.6856096384007184,1.9259450972735102,0.49385314728235663,2.0574092216420015,4.1842996158438721
10.772524559121077,3.0005972483404229,0.43694517993149184,9.4910829438980411,6.9289614764226366
2.9122579507484803,3.7728192158879597,0.27493928122068978,0.37562899430190089,3.9729596461484071
15.901494397260763,1.2102786723475767,0.32619378383509301,3.1418977687079974,8.0850406663580845
9.4371948248804891,4.840375245760657,0.10552822850777313,7.1602727923791001,28.755624550915464
16.430311466156592,2.5117792265706251,0.21267047801758698,1.0393570545034125,15.514161898168929
18.235344732662771,1.9597752788396701,0.39963481299513848,3.8152583172743504,7.8059564142166682
13.907538320607728,9.5968899305258333,0.1854285873595147,8.3770302727903179,43.748887672743564
6.0631685488553737,8.0579111107465415,0.41954628867787758,4.8820180307314223,17.511283970453405
10.609806997363869,3.5177481575808982,0.37129228822323146,1.008847486044453,10.255063215780101
7.2357716236728873,2.6284169157380917,0.41833255372998635,2.5466435911286767,6.6113864321460714
14.033790865639928,7.3626204561853728,0.41905086379271395,7.1280563288217911,17.391408168228711
14.709508771055381,7.0052818845077214,0.29978009479612361,0.19841434521741363,15.209508178337044
17.189222757501309,9.3106518266440652,0.33433875188091849,6.2585079662905043,26.532851812411586
8.6317170965750716,9.3388250612424599,0.32462333344225069,8.3916565502402971,27.447166667113983
15.726636727553162,7.6920368083077184,0.42835773545895539,9.2881895879426466,17.915307516763409
5.0149301602100484,4.6384645773274347,0.35683306727755204,2.3692826866465824,9.5708737589090997
9.3263839307806702,5.1116034870591527,0.2808415156613957,7.7442407488692613,17.19269705546213
5.0078024236940131,1.1632640330698905,0.17999582759688604,1.4106180693834536,5.3340473001855822
16.481710158303429,4.4405963765653205,0.2720663671642225,9.5378221047526868,16.333681614976765
16.252687406154539,2.254063767390273,0.39151959748052312,5.0760282001426296,7.1956869292192707
14.646675240992046,1.0605941692338694,0.15370108563329687,2.5233420008048766,12.156397459715572
7.1652783164849341,8.0680044786809653,0.40479365205427509,5.8136598120935421,18.717733395749335
15.203784997428462,4.1561617248727716,0.35909297836707987,9.8464677309032247,11.679808626393539
15.06893831689025,5.8103732725204296,0.10168295244222283,9.0825932480230733,40.434451172588524
16.403798275826436,5.7976385777411377,0.17672390346389891,6.2643516427126738,27.384725127393803
6.3295983244147287,9.3797042961987334,0.2022637014681358,0.17576745915386938,7.7282105791315558
7.641282806009233,9.0842103981452222,0.47074100740046254,2.7704648014593172,16.134166657057754
19.063711645018287,3.2557740698706805,0.45245459239462738,1.3051566596950515,13.771061374700411
6.752417522110215,8.8061988771335074,0.22655866178661299,7.843719806159493,33.437317774600835
6.2411198333309841,9.2382259262081554,0.19750853431946586,4.1237568261650539,28.82306242946456
3.4836310931951227,3.2910527973722248,0.48247676849874888,0.8579494678149302,4.6149204605232335
13.712305792804862,6.1676567080371552,0.34938953624321845,1.4515506089894459,15.279759473722667
1.8077334186150151,1.5311466011838011,0.48773462228066389,5.8723646140046002,3.0633615808271677
19.093609193737986,3.9673602241255672,0.27599667704574127,4.1949640199922893,15.857253745256184
19.151964698131387,5.0915929302406671,0.44980258849200039,5.3882187622567077,12.013554950243673
18.660924979456826,3.5245792423935218,0.39067384610222333,5.5748261813896338,10.113665020324968
4.737843351273006,4.3191004453838939,0.45479545683760647,7.4264343036665963,9.3343632221965116
2.4300447515909087,3.1664595751599971,0.12993401256997195,6.4009609454133578,14.819231922672994
4.9443989198931773,4.8763365971699413,0.15586103854898681,4.3788240796205962,17.974275812564986
1.2143574397562427,1.0296169735116982,0.2076768244351635,2.5716298398776072,2.7633298381940783
8.2125589768262497,3.378900508755502,0.10719745834353889,1.4395603946954616,11.545569000933027
15.239048102363775,1.5724166913533373,0.13005119103833943,2.364067694811447,14.405756337584688
13.465994578413822,9.1587841732110782,0.37911656277620887,3.6571929683951501,21.485725386806919
1.7022616173280314,2.3898299693832872,0.3894624054570609,8.2363961883197199,5.9568876909292765
19.103914512226002,3.1001149093351725,0.45163654429988276,1.4471330725327136,13.231059461966863
2.5083139142246011,6.9695687478759547,0.20119691626332284,8.8031914627502168,29.173784521622302
15.052594559911684,7.5594949655507406,0.14541357537706334,3.9197923365636225,31.099106293655566
7.6568342746556564,2.9113312588943403,0.11160251704351097,4.7808484844748698,15.277244816956015
11.411816980894812,6.9587895084316198,0.39242113873454154,6.4306832471215731,17.22616126263167
1.2846820139281441,6.2288409892989884,0.16412220554180812,7.2165821619197938,26.734711912332646
17.743145209312868,7.3303383014975561,0.4624867203773706,7.012209766437298,15.923758498121922
19.791406737917818,1.9570053397473588,0.30310433251024832,0.38541081417824752,18.321179185595454
15.616644317311458,4.0786518364779845,0.20413030839523549,4.6921740641213248,18.306034843259074
11.143694453466445,3.3763660701587113,0.4085992616319214,9.8088167296132429,8.3156130904406069
7.5706145327437788,3.830869371961827,0.21730326802869043,9.630561748324574,16.388448087212325
5.1025701208986742,5.9307220175617914,0.24579796174807711,7.5069580209048992,21.122459183153495
17.505981191246502,4.5621439947925415,0.23523686955791928,3.784761434419762,18.618818871164798
5.5221709430592387,2.1715969349932682,0.38327890521770069,9.3449972858763193,5.6618420444633726
2.2605818769454511,6.0798291033058307,0.28455304093261513,9.9920846938411216,20.25363418771088
17.399743206123571,8.5499986681978264,0.31879197632575396,3.5704417352309203,23.801875291850763
1.6094025493750279,9.4388901832158822,0.28066050598744663,5.241673225436517,26.276729499005931
3.4719797295787003,3.5674211319983811,0.44887471097917919,7.8852112701454766,7.8175586770706875
19.046520457575905,1.2563744662501217,0.39122534971478407,1.1111199429301089,13.464000869443717
13.238518743762146,5.9203149301746176,0.28364851380106115,9.8307247916543812,20.402435059939254
12.439400975326052,4.4514024752255512,0.33087428739368019,5.5594780044613659,13.29232347712839
17.669948244278427,1.9394921720706502,0.49149889271708547,4.0280238468574598,5.8413581683152547
12.918697539221519,9.6780766013415445,0.3892171934432247,4.4496962314236654,22.751527433031384
9.1577306711007349,5.6688852385647266,0.39046297947103803,0.21210626732784177,9.5838093954582693
19.229651317124624,9.8568925981562039,0.29203942420193729,7.1001920185044103,31.925888383098638
10.597066056983111,8.8750010763413538,0.21734497917629236,7.734824733725115,35.204721530033552
10.526492602134175,6.4607813589843488,0.11152415904274166,0.10847345243317985,11.096517693216748
5.2157094093617609,2.1471952033134993,0.23062787826877323,5.8180734896169772,8.2400254137148945
10.62334510249452,5.6922000051363906,0.20735888981377479,5.3486823534101093,21.900255889034284
6.4026989426612406,5.7464707855524573,0.31752384407934298,5.5544865779434698,16.093080714802745
5.3078549966718231,3.3560066426732043,0.40571180212372904,3.922421488969249,7.6682828596321055
14.208179988032338,3.7600689086393184,0.1541512251718635,3.8996911369492073,18.809416830093632
10.744953829698247,7.8060800392091449,0.30929824750520424,0.80436545222352329,13.937132978663536
8.4465107576995475,4.8501674911734973,0.20908140523577853,2.6373291113092687,14.69896928839804
12.503312108762829,8.37643099628092,0.24179570038598583,4.6744493783305288,27.492743483147592
1.1979253774484486,3.4591786624695819,0.457991451395515,4.9273222181084799,6.8875737122015614
6.9424431454048916,1.2918955588429357,0.16694422104537504,5.4110278260324742,7.4159183963600732
16.807923209606919,4.9342668258735394,0.46986343288632437,9.1115841460163622,10.588684547105249
19.389596396994396,1.0299842234093877,0.2720162789492242,5.3966963389747633,7.3812550819550342
12.536237739913554,1.8826130810119932,0.49493390310031216,6.0325227593541584,4.2447925744190114
12.88039664783148,9.7563507460022532,0.28483625277427616,7.7059146136899557,31.872342689664915
16.530966595640443,2.7692938399344507,0.33285296141188681,7.9579390436228303,8.9006781249212032
18.595984638128666,9.6586788357170352,0.26215882877188235,5.4782702197534716,32.503102741810409
12.54239075456583,3.058786041021762,0.23514846148206284,4.5559073594675095,12.848431573622662
2.0729168025494613,4.6137396743610619,0.36416981091991207,2.5405202068549269,8.4681994233512938
7.0324603506916805,5.3851200656566611,0.2363344769188685,7.8574891426346696,20.326235507016946
17.209987776190154,7.0832114284227092,0.16536934710878465,2.3682962065244895,25.513148068576587
5.8606695593995299,4.7354160589562717,0.13273344744067575,6.7992530443919481,23.584195671935007
11.218212904096653,9.5060672289292949,0.19787984582158402,0.62524333470028504,15.503318572199843
11.717108396844871,8.1778836482856363,0.31874963158203157,8.4905465094760686,24.72529345438824
14.973772046863608,8.9840701830423519,0.41830406159786038,7.0412092013096048,21.13539059284232
18.903984136226804,3.826960050142457,0.26137479778529027,7.6037178490138082,15.225802360377745
12.461826285872119,5.339193144962942,0.38296350427796788,8.3348963036294226,13.880967465605828
10.036084112750524,6.0866401726975985,0.37617204959423178,2.103633819044223,13.395573359965635
1.5639352983817254,4.5861816978212904,0.42785668049019188,4.8127020769134869,9.5511259320369959
3.7926019349032951,6.3057611275400705,0.29586556608779502,8.5909206041902237,19.933588216686481
16.547671138148175,8.7359828768705547,0.40896919755886585,1.1082230358169309,18.301773198751821
13.793433198108396,5.3754805449021799,0.29245627792349405,3.8119384004644097,16.876040194770624
16.812359049089274,1.6730203813876841,0.22254357238928135,2.9901161470706308,12.295646718777146
19.065854576392034,5.2766641703367014,0.19765626105069881,9.521608453059466,25.534187890967502
1.3212097782506498,5.6256771940359922,0.17745831168895165,5.9153849932616689,21.067399830400404
4.5680353608806836,3.632279924105049,0.16371048299785684,3.2854318088125201,11.897669566088148
17.609106881320137,1.9216921082886427,0.2271237400185121,7.3907433776076958,10.168328365171824
16.228732323053094,6.1982127981164368,0.34851704318051607,3.9084946732808303,17.386088228562453
5.5179007530239526,2.858083687855872,0.14089364558671502,2.8702830101747678,10.429953990159225
14.564738432041981,8.0752861837738585,0.31361544697675081,3.0724383942026225,21.481865647938466
9.5727653651175935,6.4433816357242772,0.16309555518812929,3.8398819296376328,23.50455909796419
10.51545976467591,3.0617198682701456,0.28421820541364839,7.8022160581401216,10.744449043760788
8.4145662126744156,6.6100990642085797,0.3513185482084582,4.6195818547406713,16.7629125464412
14.604746177009835,9.4678462323934625,0.48209933625742662,3.5460712526317471,18.727899329900467
10.840094057185137,3.5006858611926037,0.30600689684612381,4.7963366408712318,11.301667308194757
15.572931970443355,9.9441574236002275,0.49247020788114004,0.67521007438528402,16.879717244712079
9.4267523560955162,2.7093003836915783,0.4500180383393465,1.4990304353716011,7.7554889813837029
4.9002693394967549,9.5163660527580802,0.30402048241177626,6.8520883781811381,28.013843358617649
15.447776377721343,3.430801128442007,0.22434879455602319,3.2614920626319188,15.367078944536816
5.8017324311323675,8.2566887559396314,0.47857110921028945,9.1930048362294698,17.112136018708032
11.17030148121547,4.85677930477671,0.20584509075136381,1.2167976506547185,13.923053548212994
16.746447884742938,5.5131861751045941,0.18463184665846405,8.059493157044793,26.899095187705022
17.069958412484898,2.9313152168565804,0.2343339269727622,3.1178560398151345,14.705676819379779
1.8287163711427443,9.8752225043731254,0.44696043796711882,2.1809039901845404,14.448500818854249
19.14337902504414,6.9325230771640207,0.32024790911891232,3.6443771952791826,20.867956118858345
3.4349496300310838,2.362872583280696,0.30625550338039265,4.5049467749008265,6.6381422099920382
12.628696991391578,6.9627658399425876,0.11167035819760747,1.8252720007951695,21.797401931096068
8.953037180811183,9.9324523036373353,0.21887469777782395,0.84298061081063524,15.090407199589862
9.4165246958730062,4.5952574517948044,0.21113717835453347,7.9849666620452888,19.476604712392845
13.515186388891703,9.9445711812570341,0.23196988231893634,7.8733004784330536,38.144039276260926
3.2443013300031804,1.9517868332352399,0.34466049170093105,0.64547185307749277,3.7267199343506774
3.5898049454636722,6.4146517738275035,0.20555171512856507,3.1662313791146746,16.801437820751005
12.734262202104759,9.0715471351618646,0.29597243914572158,4.4818134890906265,25.895029443547763
7.7573715095835123,1.0554787290261705,0.21289508533649304,7.8699903437694543,5.4818819942857457
19.450535626405301,3.3524148184849025,0.10523723863066921,4.3220693568117543,23.984061077877382
2.3142537627242366,4.0060387787308116,0.38658836079692405,2.9087751542558085,7.7483361209960258
1.8404572504042034,7.8421313183923438,0.10880533239519385,1.7749737033046042,14.175195330768386
3.5919866491405443,5.0577379272953671,0.25486317511096623,6.3149187716525068,16.594336549261278
10.510183881174836,4.8038909074095688,0.24317256242442317,3.4443024697953128,15.75420439462664
4.4752667831576209,3.3032999990647198,0.32721013366038193,5.4906229581701513,9.1631787608035768
14.872544638213125,9.6580459465085244,0.2100945002618119,6.7732072743887048,38.475933724299807
7.8820351229296985,8.6066727059916879,0.29340333264253027,9.8224547073532076,28.132067611546756
15.988132632567062,4.981410403024638,0.31905230657733819,9.2968368624504318,15.632458210782865
19.268948723050968,7.313876403577396,0.23733142414436736,7.5437805756985785,28.88977959578099
7.5436006108971636,6.6571992126274138,0.10509057497862084,0.95858824239245854,12.891300234905373
8.7687247051364494,1.303302522932916,0.35232681946990585,1.6868439312244365,6.4972294906473813
13.44332108489327,1.8961031976595064,0.2673838664480005,0.6229922300841384,12.468648438782072
6.7227917430464581,7.401259546850806,0.15260429666887437,7.2597105110597706,34.702278736948415
3.0013422599355386,8.1835112452333121,0.44654658153686377,0.1610812687244656,4.064953723337176
14.811637114570521,6.408523693872727,0.42927688590467072,8.669234449781591,14.925817003477368
8.5367340272991559,9.8977196966008343,0.40682283516894935,2.1030827369554506,17.616902367776095
14.05975158444631,8.6088524163406746,0.12838607715830147,8.5740043212971191,49.427822523893035
11.738548989005436,2.0323708623784573,0.10743783672175372,1.0270900046483677,12.488508301270626
19.98630951599694,2.6846073232407131,0.44794080388304913,7.1725018325994663,6.5563220587393269
10.343998859899189,3.3710738353160576,0.28220695480481472,7.5779471361022015,11.756710378502573
5.4241580562429421,9.3157803437966074,0.41719320891973743,2.1441124961352962,15.418549048881397
9.4865372462611077,4.7029436267538038,0.33137480126990349,5.8678949561265892,13.519011305133745
11.57948894282851,2.416460340751271,0.37933308271061172,0.63277452567374715,10.467857832495126
6.5579312443905824,2.0617730680999675,0.40136426587701302,1.8430121983528902,5.8150906367577937
15.113907487903207,8.7423006659561828,0.38081370961632866,7.1835222167844961,22.448229914897492
12.274402980701055,6.3251510163369735,0.34123646581177258,3.6742599790371289,16.748794395908529
13.225155356727978,9.3812048138618529,0.14093066010828692,4.7372350017958098,39.206088255234505
3.0799322796917035,2.4704768105293313,0.42743265131121222,7.033848056497761,5.6462553939794757
19.066371452692618,3.2687145073208352,0.21527533262165158,3.2702398588281403,17.104167130475233
9.5456938261913269,7.9700990621956418,0.32116012532994598,6.2675410236631537,22.776355672605593
1.9051982610637821,3.2383884532840135,0.27501504717262248,7.1563546168674641,10.396247855880368
2.4610370392965795,5.4682460439099136,0.3668708909816859,8.2926408072724627,14.31122078256287
16.905442600992579,6.6319299330771049,0.14227575775852613,6.6574001155902724,35.091629583819582
4.5806440935281829,6.8896702126740115,0.4840307458807388,0.89280508088497745,7.967843188994757
16.686656387335315,4.2676966171442308,0.14224090963409336,2.6581565586809583,20.879229222355164
16.781469030591289,9.0285104484278911,0.42570737850384621,1.9715040776984871,19.295795507607803
15.923078254605878,4.3123514123912319,0.16066979937157347,5.635379233828921,22.425473303266017
12.436958150766753,7.6680721717540639,0.28050069120161991,9.3997584157849463,26.270216100425692
12.48059972450312,8.629881663967037,0.45514909164741613,6.9960574060652734,18.692229222671088
6.1112979904098177,6.7132238580871393,0.18130803635693199,5.9640180941878205,26.541810691057361
1.7931126707884828,4.1475704452910618,0.35874136489325081,5.0579994634207655,9.9700207623395904
14.502443109197905,1.9377822454819258,0.1807764700147102,3.9482892849069948,12.572241867438162
1.2833456079632892,9.4540702919793809,0.34148909987638049,3.6522692270202217,20.099551076261683
1.4055594927173085,2.996549022977923,0.30244857336880915,8.7522812976834281,9.3052143573088522
13.160458638497417,2.5306481793976205,0.48097198742633829,1.6642176779574769,8.8091783028817225
19.075933605326401,2.5906712604993798,0.12385771322244876,8.6170917087407481,20.2834663232167
5.3013830471678514,3.6199055442242631,0.14510015751755226,1.8267818645743727,9.8759130830640594
1.1355763222923438,6.2570318362111532,0.1054353522506371,3.7608147104830483,20.190054058320307
17.37890993718776,2.3508233127418623,0.45043122479784392,2.0000133866737069,10.158588668429474
11.230244229585656,7.7961476992527263,0.24281487190056708,0.43359776226457036,13.316519102441422
7.249832453568148,6.0275647887891566,0.12286613198540537,5.1586443120200967,26.876261215699913
5.3311510094491137,3.5205456478512662,0.37174489349243645,3.8397315044481504,8.4772069598105269
13.727598664963537,8.3136056528031297,0.46786519740416244,2.8370380849789409,16.697477624884673
16.405724893514925,7.104207306440756,0.46957818051623357,0.89119286029471501,15.969110265710484
19.756749885487785,9.1495446737269734,0.47338579637925904,1.171018705982334,19.574244685567926
6.4755503594170358,5.6895614023311163,0.32589183207090711,1.0732976043856735,9.7172158157445665
18.874902628041568,4.2050594467410134,0.49446252424942461,9.5945359529145495,8.5945543656494099
8.6110996333754564,5.7010653200447949,0.40487409559787724,1.6861387772821956,11.317295972038533
1.3774583058762642,5.0048775793611737,0.16026537659956999,7.0008682911230755,21.508264547877655
4.0824767683771288,3.3360532605122493,0.48766666505332934,0.3292337508719223,4.4916263003043388
7.0030952178154964,2.4910067810650971,0.35236677465141963,4.3521247350129224,7.0550602924692987
2.6936359383441468,4.6414569004967428,0.39089293249712043,1.1305756938601119,5.9729298921991001
10.653027212245624,4.7859712111265402,0.48594502328764899,0.62536323898072066,10.442269558418918
2.3404726384193335,7.9752173710068366,0.24710814054675201,5.5094438818980906,24.602352291741681
2.0207052167102715,5.0386988211229085,0.1483361642441916,4.0030705960233268,16.325961011182429
12.666040052866723,6.0927589206363955,0.14089361106612938,1.40578459000409,18.160364127714537
2.1800133858608977,3.1760086152514639,0.25229273464339319,5.1968460567886252,9.783305789586084
16.011641323187146,3.949803379691506,0.15579479868116319,4.1029703294376487,20.423347518579813
1.1068199880022682,1.5663884077061947,0.49698199393852038,2.4911532149951188,2.5588656676251529
1.7094022860924061,4.7445740466314295,0.28126977978434164,6.2073627132619889,14.223462302576058
9.8058812922759131,6.3816758491207555,0.4567481264274299,2.3807540189694141,12.567629481489764
17.823541702162807,5.2013306464819919,0.44965951237478929,6.7614648383938656,11.866426293529566
3.596458930614141,6.3029409883186736,0.47080128812725841,3.3707196396507011,11.384885104303907
2.1815026573767415,9.5241003273776439,0.14870276569192176,9.652339378923676,49.321416712504991
6.126184697122687,3.4753284885396463,0.41110129193304823,2.569774981158913,7.6444435734418636
4.5413662584030359,4.5562374765075138,0.26808089937583712,8.7880647910342873,15.814992740746428
14.641767472415895,7.4943835583729363,0.23169474937080886,1.5515773643291852,19.987884538833725
2.5034913156510541,5.544029543152277,0.19626000457724532,1.0915137972716982,7.4678706792305061
12.72172785216811,1.1135428185182352,0.47875477124174781,3.6712144685081505,4.1187382096976517
1.6569413938191713,8.5978333019331856,0.45442526336377642,4.8574408875911645,17.021404652345311
17.074283099345237,2.0694192418479744,0.3923522107022227,2.5381324464370913,9.6334168849163859
8.2122344033512391,9.7987437967224675,0.44917558981518768,8.1602637832713292,21.466801653635727
4.4253682142959532,7.1778705151324349,0.10642639107659857,0.4523574206262293,7.3874092277699646
9.8721271449316923,7.0184124743009422,0.19562733423376405,8.3114581634077247,30.7607418819996
7.5865394406457032,2.8447372392681256,0.1522100445401342,6.58010186945112,14.61133785297017
8.5262919992754291,6.212207509516408,0.14618880969845921,4.929247479645654,25.970283999072972
12.450734351335168,5.3276234923497263,0.46702693192069467,2.112070157629252,11.796560549227964
13.335777673897063,1.9793797272714615,0.45414596260887674,9.8989833734299211,4.4586363465657053
3.2772102759706794,2.6635909392916957,0.10537232811583959,3.4857164868306989,10.040151740968746
10.691210053814663,2.9322762352967926,0.48669835076133749,8.7875803377056396,6.0896284804869136
17.322930691462943,7.8145219979868603,0.32388267615366484,1.9644523469691844,20.526091508137295
13.190303165362911,7.062064733778028,0.1423945710519702,6.7822986539907824,35.736019760796658
12.806865280764274,7.7101031214083831,0.32911633419039954,3.576754764146004,20.154183650909257
13.002015683166512,2.2482486709094425,0.34356253349773863,1.8529443998659745,9.960818929762862
2.8891375848167753,7.6999426070119696,0.13712391634408838,3.3977746924376184,22.726799814539557
10.455274114833534,4.0758063573877816,0.33184597820731654,5.6450018324508822,12.001566653022667
16.874766000760978,7.385574680617311,0.34241847660722258,3.2482844283706647,20.025387998011453
15.312127337420062,9.532892811731795,0.37171415408609876,7.0409753427298547,24.891357358329369
13.450183010229619,8.5277214361724241,0.44960964643499002,2.199516639071569,16.914837747643681
13.86312752023254,5.3306182748727418,0.47292895040747551,3.5815682245486293,11.747878463971301
2.5761655637241541,4.9694830349703345,0.38290520792828764,1.2333110306908035,6.4915209777406551
11.507343607675686,6.7883868008150969,0.10484271744965371,6.748875279578856,38.509015321179547
16.442639455843423,5.594436699158881,0.49237529479834141,1.7468993242722597,13.511734723397968
15.455387971965703,7.7239330987194554,0.44453682403970818,8.4397559449638564,17.330167814106122
17.985505069473763,3.0541215124800631,0.11416014844158223,7.1399470119549502,22.872515843930124
17.710393315848407,3.1387556502737297,0.14416245608929967,6.9447812845192818,20.27979788120156
2.7073015490409955,5.3307417205158618,0.1383321253101554,5.761501433359979,22.388671311015738
14.157928081363229,3.0677669690742628,0.39514972208769394,1.28643022447961,11.60975615622915
8.6254314453434748,4.4801921047744164,0.11947567964071722,5.5210223299534134,22.569996738874543
7.2698464989640588,4.9828586956357412,0.40299923186651221,1.3461794157037399,9.4030137175956767
6.096557984587033,9.1392884057269832,0.36876942476326535,9.4347069350595962,24.207075574626227
19.472992696595014,4.8692276972721578,0.16116591801556976,6.1184205206070068,26.206288533199903
11.235072798877653,9.06155618851888,0.46276656933982718,4.6204984882024105,18.597540558758059
13.176525059511912,4.3700773009740459,0.18220898662027984,9.5427428628593809,22.084635466330248
3.2158000812574055,4.1198948165353464,0.27595941898138621,8.0185648274158208,13.647957175509383
8.4541250723837678,7.7443338978492822,0.3628795911008974,0.51318122696521806,10.643810153904521
6.8187840712943046,2.9267715776911105,0.30767457637293927,2.6129195552281281,8.3069123336451973
10.411662338046465,8.6731259050664704,0.42318062321937921,4.4438997349286247,18.957340845326321
4.7821365190468068,6.4319120041505933,0.29082653409836956,1.4982328205832196,10.904534250619074
18.423496204614832,6.5573874897155893,0.27971924620462496,4.7178463782110764,22.101488563773785
10.473505995100087,2.5339695801230899,0.15628157717973315,7.7109089210235062,14.493835487084302
16.198634560510719,3.4332453869569379,0.28680744945249864,4.4080483024743877,13.164769886945592
19.667635629208785,2.9882507353723917,0.48809541736238671,3.8192608767131029,8.2221490579816656
16.039439033253345,6.5297479380606074,0.42662512774793604,1.6350859606695611,15.670894123072051
8.33927519628471,4.3030544218206739,0.42472710813016545,0.91921508678395436,8.9185140765210527
16.038005470797465,6.4733161250788882,0.23717729920028879,3.817808297874119,22.74223838922542
10.90404470784973,8.4737093424825609,0.39638789386680739,2.6401467938246856,17.699554940928106
2.8117676793183106,7.6838104977095236,0.42090416190051105,7.7556020480740298,17.665209750471298
1.1215790184470431,5.1004724997470836,0.287286364379159,9.0114001700497557,16.504771395685356
6.6687542324230149,8.0225578294857662,0.41280405776907714,9.5948473394991378,19.191141411876874
3.2217627076687321,8.900192657688855,0.47879499386263069,6.9012114766016435,18.024363642346707
13.765596508223085,7.2887271451532776,0.44106960895925107,4.0109691933214053,16.054664692707966
4.9319454165108318,4.6367323051423455,0.1948894651683738,5.1347784496999802,16.858474740030029
17.062796610732928,7.2808651633754673,0.45329070367016533,7.1469430406649419,16.101442005298122
14.383537573652319,7.3925239630169459,0.41787774799323885,2.3235050350284778,16.438151524669546
7.9036473697023872,5.7868015140811275,0.17162406879284312,7.1089928770996069,26.097313105521017
16.812275521501697,6.5322985096807971,0.38481723969999004,5.0766982861554162,16.95198943197445
6.1326433779150493,7.112559912286863,0.41187161950083984,8.7950533725215188,16.97134259719639
2.2133764101099738,1.272600349956641,0.18104454098803102,3.9848709589444842,4.6884639237878547
8.1597554782582176,8.1436469319106024,0.48852221792168538,8.4252396282270468,16.531152435329819
9.1602134074961548,7.2832568741737393,0.49235460719823443,0.94833519613956141,11.261516115507014
8.0464001129660723,8.6347266146448014,0.22087841757979373,1.999344120428751,19.129945859539838
8.5672029562902843,6.8960036980108361,0.37339298664877907,8.2072483153606388,18.006336875079882
10.666315437208466,9.3408272342646601,0.49996497980308729,7.3259933180658781,18.477239022031696
1.9737883703758397,1.7358720699273062,0.41651372761070726,3.7169974985213647,3.7011378107588886
11.543188415627768,9.3132395455307186,0.36594749392103898,9.4247650875131086,25.007735546979415
3.6319729461642121,7.2334591081929043,0.48783519738557302,5.8457592635226661,14.181205488050333
5.7841654302967953,2.7625254158693986,0.17626506972915545,8.4853577177571697,13.456593676061336
3.6424994036503757,5.2637446269582346,0.48161519830299726,6.714377563454363,10.642185359550943
3.4690588468287173,5.3224438037947621,0.4666800278491442,9.4430861712480372,11.30814897643249
6.9389558627584282,7.341218129330767,0.2607278300946736,0.55727880407679398,9.808339745628345
15.970342073571484,3.6760113789025981,0.40238331988569431,8.77258268244932,9.3358993217272506
9.1882521773865431,2.4765158699637806,0.18379022770851222,3.83199277063241,11.355203517390223
17.846917385276384,9.2368962884403238,0.30935613637066894,9.5669773722355931,29.235783108702542
9.585128227998009,4.9475279142608368,0.17551914216641284,7.9210775682982799,23.55585308004483
12.036155976217071,5.8260958950023429,0.36582242892036898,0.54388434784355288,12.737971355387753
1.198816629368872,8.4515992977753314,0.34854423035717386,3.6414021523083315,17.770017168001694
16.547737018954891,3.3180789038481802,0.32127512413516224,7.2687781312641144,10.929826421446613
14.278607541366615,7.7504560687550574,0.37920670956902114,4.1742272415843971,19.173466600819523
4.6077908118001325,6.7913687641671681,0.44596759307764788,9.0528041089952449,15.040981714274402
15.037433197711582,1.7454457854295997,0.46577340235710829,8.6520484235328148,3.9481078275040709
13.147337664978862,7.1314379911490695,0.18548559007117418,9.407851693465858,34.028960293006165
4.2897625257071317,6.950184934146173,0.2078287008674812,1.5454322235387907,12.298174989525082
3.5065563960749273,8.726923970889203,0.31339429602420099,6.2799912612561375,24.445689999376917
11.951114286365202,9.1147981124741477,0.37321431720900577,7.2595550961986843,23.592099389002342
1.6339542556655311,6.3306275144017405,0.10504521964899279,4.6285114797422997,24.209714158635165
6.7105479553993357,7.0768495050324427,0.3275447092523619,1.2340552471890354,11.663127266356192
18.066983490298284,2.9099746469207908,0.44970627894084936,0.56675149239739264,15.458034477766049
13.349444310325513,2.5078458334359843,0.46874678728588315,0.22510410684403404,12.548385397704918
10.05573968758225,6.2531308520176676,0.32467995301424174,2.6224902402092356,15.331378526635692
6.7371301536448396,3.3141416081094293,0.48664240950376714,4.2463036644035981,6.800963659301881
16.00254435165526,6.5225055467605006,0.39083654316550231,5.238171755643112,16.600018684571332
16.367689200066835,2.7825746582145703,0.48080056750888311,8.1842732224849417,5.9941769817627772
9.6393309561190783,6.6414252238805851,0.46668135318594739,5.5538935432259358,13.887350483293556
2.6980421604749822,9.8480961594338581,0.16265416389131504,6.3833772942558644,40.064376860377862
8.7562354685339763,8.4490593755563594,0.2795925204433618,4.6208209493629742,24.322557165454803
15.451423070221015,9.0919331999926154,0.38176873288323743,4.6534407005267635,22.399931950856587
3.3600324856608839,5.9075016322676177,0.21929554160463427,2.7322344937927321,13.987594860079732
14.777098375983066,5.2538915753680717,0.34453123086023718,7.8170696511314368,15.217434883325391
19.571121946998062,7.8147230005313091,0.34596514697772252,3.4106495058342521,21.661070527677722
8.9930057024725745,4.1415261120243381,0.11230439269066737,8.9543619026263368,26.67691526874723
18.37840851260157,6.1311189034307114,0.28762209531461624,2.5409014904124771,19.901807596403749
15.573320248753028,9.1994931835102989,0.30730401787370287,7.3604994934090096,28.440225800371341
7.5131040714035349,2.6842513594342248,0.28078086209707936,7.8833312483706752,9.336192760238772
11.807023125977581,9.7466464891986089,0.48820618167509122,3.7676541127854337,18.667911394037951
4.7129583589667225,5.8632411629751431,0.20371449589539364,4.0062388320856073,18.139926054580524
7.0556693768635386,4.7894992222151993,0.32403388209878792,1.4981805027811079,10.026674869543095
16.863929075924247,3.3696981378587818,0.30734513669366248,3.0346556194989072,13.285526244256008
15.97118040716345,4.9949631931641436,0.48985545031703071,2.1131925589166167,12.247693120328844
17.26521132311974,6.9258399089949911,0.32506960060864559,0.91408559681833812,18.303867264835588
16.60224432534487,9.17183717723643,0.13230812539788794,7.8848475867838994,50.747904643069077
13.898113602503621,4.6322417505959841,0.35359407027736067,0.04459259753886391,13.885634951763036
11.560400642594249,2.0020545277933661,0.45844124114010043,7.5847537932299778,4.5893274386175653
3.3531696310072787,7.3903818488973707,0.21889855947353398,7.4624670053425879,27.824703342955885
18.969313817049443,1.9320541237545599,0.43549255687492394,4.7901741178855577,6.2410555888153754
10.983626318087252,3.5017833725020875,0.4100066328094033,8.0719623220450778,8.6300390975892771
8.0494177502096846,9.2157426365750386,0.21848699351156184,0.59427977260559262,12.205346470825836
9.8439250405741845,7.7655287676058808,0.28693576760726358,5.5398156755026466,23.550600040020306
19.348965245960628,3.8989882881330367,0.19074387369929877,5.9445067462464971,20.089576188810355
16.059091100880103,7.3910045848815438,0.40881576750969972,2.9281987180135118,17.468886001042542
4.2622474981718907,9.3997115433736376,0.47534970614845229,6.5164995197488906,19.07383429144009
12.46856296007773,9.3673471921828142,0.25512173150673079,5.060519423320633,30.049229544339251
17.067818047230972,1.5405673233487456,0.41404605322089583,3.6846663008346194,6.6235586299039122
2.7478342052188287,5.7168248852831525,0.3355575256439246,4.9074684695229323,14.283635410858308
18.369918591407167,2.4981517067513148,0.30258830397131697,5.1125994639424412,10.409035730853724
14.115797419963679,8.357696007699186,0.40261281229552803,3.022540553480658,18.791412843326498
19.191524226067781,4.8350559468595362,0.38761954267482934,2.3728952541282746,15.151477776456964
12.193787974550267,9.3866972287461152,0.31500491398470892,7.73598329858594,28.259319719864092
3.9393513481414031,2.8259496290945476,0.4143815877834115,6.3697863908033554,6.6140374154602846
1.3803341512380531,4.7843462339666107,0.15785276625357986,2.1694663798392231,9.7689237284997752
11.086530719074885,9.2405276227922624,0.23548644074548253,7.1368711030544043,33.996401175916233
2.7528737194905797,4.5739161966493231,0.33862349583479612,9.1637065527250474,13.02437161591744
13.254631999094796,6.5691569611528129,0.36992030048143865,6.7599630343493624,17.388858930980653
15.382956180630991,1.2096915292507537,0.22381602801107864,8.2034161795586105,6.995807497913745
13.383676769783094,6.5685839067718454,0.15561755757443865,6.8459413251994334,32.276087810524928
8.4082834758284193,2.5715271469904399,0.21589048395918212,7.0880443465902179,11.152921711762856
15.675651344811421,4.1435157706059362,0.28506080592879446,7.7750851343394203,14.659825981855221
9.6503558590167522,1.1740748894115169,0.45865203164321178,2.1686753682890094,5.1822408342168593
15.682304465592399,4.6320705404973648,0.37319610646036239,0.19471003993160596,15.45308883030976
3.8457601080518953,6.8780885422364637,0.30782470301119852,0.068271938754620454,4.2304622947257906
6.3444532934627542,5.2377611850064199,0.48985745238211242,7.8233938054603991,10.598247794557819
3.3653669683657119,3.5538509262111289,0.21611887042356451,5.2783679791083582,12.264336392576318
16.978079897022454,1.8719461339684269,0.3882021152148496,3.4742958254199143,7.9774210400867318
18.929581055798764,1.0472506973890532,0.47957114728271422,3.4001337513991183,5.4627442601702283
12.416597775695204,7.2075363779538124,0.42561341951642884,1.8267652377569232,14.8582558072242
8.9033157610065032,3.7133131091538041,0.29551167590626382,1.2904490054169149,10.064499686553848
15.407351184543423,4.6221394855817746,0.42102278541236615,6.1030483478206801,11.317496699729617
14.458130270157062,2.5849456946958362,0.45219128853296275,8.4427668787974905,5.9086047851423986
7.6385926916057185,1.7810991846252735,0.43025229366697315,6.2970494918138193,4.3726282887558723
18.00544685983424,2.7498733154558588,0.35607294369534059,1.4408818090525366,13.87861663163598
8.7448083464844881,4.0474771133506326,0.26013015969296716,3.2966660136390704,12.668702467928352
1.6132259709475729,3.295521578596587,0.17579642251664357,1.2717855699077207,5.0457455582858834
6.3197852054827486,3.3375783019789993,0.12123976146039959,0.70414967119675875,8.0552795626108864
8.3050040539153116,6.9602391630197742,0.41594919212552384,1.766977278167382,12.691821771201951
9.3302185930783228,3.6991949529975621,0.38597092154228907,3.0391455348993226,9.5055611114342806
8.8615984504292662,3.3861844975705098,0.10952049296545373,1.4615823745321521,12.124190967064102
14.822940330941261,8.3964484038821627,0.43729447206956451,3.2601210840840178,18.148631564341265
15.174511572290848,1.8711914169961155,0.14437798802823754,8.4569127863981812,13.613399667228695
17.333585203726031,7.3688267410473038,0.16209855471339318,3.2897635422699478,28.958190114635279
10.459711651220729,5.1244835411406315,0.10319713091498524,0.37087117813404791,11.931566321501348
17.164861048647932,8.9284693333199243,0.24509795691737596,2.945773458234128,27.07047220181019
16.104318933866235,5.5696383329698378,0.24452748626501611,1.8836963122186623,18.567291585168824


==> anc/competitors/data/v5/langmuir_isotherm__s42.csv <==
x0,x1,y
3.8923846379242208,3.0890811752806671,0.92321803717327866
2.2505043547850567,9.192574765603986,0.95389140313840282
4.307129807565774,7.834810950772007,0.97121933416466277
3.5171033423908833,1.194825268861494,0.80777821407352912
0.56146900464948279,9.9706431125919739,0.84844367715671265
4.8805495230201039,8.8040802406466785,0.97725657407448374
3.8295845397527297,2.9106935348539857,0.91767343114927391
3.9517150958570739,8.3852761386432881,0.97070560441013409
0.72775680011017485,1.1535533655266905,0.45637587829409876
2.3068910956882793,9.9911368316949627,0.95841730368525402
1.9169103187396483,6.6902788874547152,0.92766551475710657
4.6411484453581489,6.5362376540320897,0.96808746508579624
3.2549390883952567,0.99536319714291421,0.76414240899668595
4.1315319050270665,8.9806306490765895,0.9737558722263483
2.2727295742539226,0.38709508172424734,0.46801788429739927
1.2134697367454068,2.484197774607356,0.7509029034649114
2.8174654563775907,1.5159165641496868,0.81028421043666976
0.4127045549104591,7.7900026128529634,0.76275036260482898
4.1553927427636523,2.0622218494076892,0.89549960377433546
3.1951555556981179,9.1153184485957635,0.96680482540710111
3.8146299264183323,6.597063489342152,0.96178152488543744
1.8371772438363552,0.45801083389749253,0.45694882570106138
4.856420319535026,0.15375535787413458,0.42749205291094022
4.4762934944787682,0.61141337844254939,0.73239605790198969
3.9140791356614333,6.0986592587125044,0.95979193930485029
1.0537296684746411,8.0346699275082116,0.89436288760602678
2.3869329182624677,2.4616729242111459,0.85456339638325374
0.31463845235742105,8.509147544938422,0.72806172017862314
0.85601851113098437,0.66659620751727777,0.36330822725907858
3.4469398708880279,8.0295421510525955,0.96512927326344755
3.7493345639483042,9.2851747587055762,0.97207735539637086
4.840797688927629,7.7438731511333678,0.97401687875475151
1.6965442548769447,7.0113957613885081,0.92245142340241204
1.9152525595708578,8.3960041646882928,0.94145359643055337
2.400823475251459,0.49749786551595754,0.54429551379366015
1.0284096595130001,2.0976428961186482,0.68326728461131769
0.73661537614381112,1.3367444251258667,0.496137007780171
2.4309541385070754,5.0948568029105665,0.92529153054669755
1.2118558103493324,7.477362470455561,0.90061109423665453
3.382088573944301,6.3371172613063473,0.95542220232438335
2.2420444024744208,8.526197887643157,0.95028861003408982
4.1801231606834035,1.6366086251667999,0.87246891639330237
3.5312989998110211,7.3727488101580994,0.9630114323698632
1.6305965427720015,2.0111107596021505,0.76631748081512352
4.1780730268364854,2.7805116380462227,0.92074299118788905
4.0433453517343292,7.1280565030849088,0.96646680224520787
1.998644057247855,9.8040273704969501,0.95144396198613568
1.5128077092581964,6.154281699172989,0.90300909246569894
3.4442279694773803,0.63955311841382634,0.68776995589217838
0.78478716968561812,6.2014588022825743,0.82955006351266602
1.0795501921280308,0.51927046064365423,0.35921199502291512
0.13607512177992703,8.8530425425314903,0.54641919679854289
3.9559294497604784,7.1248250224961449,0.96573618142707596
3.3577691973009576,1.8139656795827821,0.85897374229637702
3.5553103552690422,1.0080379576595608,0.78184457256595374
3.925572252007643,1.9169789659151579,0.88270124171005271
2.3486873001378661,9.8022690775865051,0.95837229841449045
2.8868318601691798,4.6397503603390486,0.93052747304002914
0.78500529082552151,7.8624013885799391,0.86056939782649722
0.66119736032626986,6.4004425868669905,0.80886688476487367
3.3751745127733113,5.7668901845905092,0.95113432088809169
2.4083714101013496,1.5367895211839921,0.78728653960897255
2.8696569217578256,9.4656420902251419,0.96449260237741463
3.8484944013385256,3.0832920618957078,0.92227596033418291
3.2101197680028952,5.8223704364946673,0.94921410460874334
2.8125390632241798,7.0277818514317545,0.95184415455099491
2.8401150876525265,6.527408236928558,0.94881923575738591
1.5893554805068,9.4118846559856326,0.93733876661492033
0.25100738938290312,1.5695460002085744,0.28262323427401698
2.239915207238576,5.1326921106247259,0.91997948346077973
1.1514648968156933,4.0999404683335827,0.82520347494624358
2.1017903542507175,4.7942704218779193,0.90971919234116627
4.281675059014014,1.2802535093576719,0.84571780956030007
1.2463034807401698,1.4275366377403769,0.64017695988445689
0.38568343427642349,2.852947903234448,0.52388541763730057
1.4787810709077833,3.1165755772322301,0.82170661263272549
1.5386094130567498,4.3362418154453648,0.86965219578118014
3.3433909221617859,6.1487767156626196,0.95361300048378139
2.829457546472264,6.3828282624408033,0.94753394206295194
3.9411012246214265,4.1769278761971451,0.94273179279161612
3.3551363476041991,4.1469527833441013,0.93294707277890865
2.0912956210563456,2.2545224142999238,0.82501797926348353
4.0886998848635701,5.9242318592491818,0.96035271198116767
0.91816730754774922,3.2387050220406555,0.74834366532502827
0.21128915835591636,0.45699235934590066,0.088055143714049461
0.54123451780064458,4.2421604371529176,0.69660227852598711
3.6395608179226069,4.7939134833926857,0.94579281703782891
2.3631984282317986,2.333369395221689,0.84648955901748513
0.89023171726464878,5.7673335379089448,0.83698123785065537
2.5551193980064815,5.7011418142760171,0.93576195143102125
0.84632930329452527,7.0498215929926769,0.85645529022840317
3.511969837880907,6.5146899737919792,0.95812289160023822
2.2861657503127506,6.5590872595582121,0.93748109055454187
1.9670040078727644,3.2305201030580268,0.86402782734027439
1.5774092368245951,7.8955789976609427,0.92567575183336004
3.1883847062825539,5.5365293976368264,0.94638812986186982
1.8728817917116134,4.3710401322809123,0.8911439208788221
0.52948460464889491,6.2975235613164653,0.76928978347361587
0.67822892039052507,3.6705076110575177,0.71342142723565327
4.8132985562926214,5.1761185216069068,0.96141112389799799
4.5520453844672746,7.3933863159739808,0.97114416007122817
3.5285649556726733,8.8753885785647064,0.96905690244706622
1.4027628111516461,9.2184662532223971,0.9282193013601282
4.8489642490038474,5.0859659593126816,0.96103137041808517
3.915879429432394,5.2507236359316334,0.95362039363918039
3.6127619268790787,8.0187170665619814,0.96663298346482851
2.3018713605045646,3.2130618482675928,0.88089644550015012
1.4339836530412793,8.3900853872161782,0.92326136316797547
0.57231571455214658,4.9920023005224916,0.74073122985660134
4.5227517430648243,1.2469815709191572,0.84939278348363623
2.3333038201846943,0.81338555602214258,0.65491962756393152
1.0915804874966286,8.4357327892906842,0.90204031711303323
1.5991874583381975,0.6501223773780912,0.50972402395761951
2.9381758878152904,2.8780532177231937,0.89424957272420658
0.96618663640223545,3.4078874009653037,0.76704395339816611
4.2974099920526401,1.8126450073967788,0.88623019947286341
3.8167456961925299,3.2075443610396936,0.92448488003936635
3.6253684841595906,7.4526564105783475,0.96430945573031779
2.2172558948980083,0.24536015124470062,0.35234261375908771
3.173813319441972,8.2890169027547955,0.96338041571406008
2.9620800476724045,8.579825433388125,0.96214147464750577
3.2842483476186182,3.7853895745963273,0.92555180696626871
0.5137771735854566,1.6207677007002848,0.45436096356187589
2.1374562706359876,6.0483200386563007,0.92820228365624569
0.30390945192327318,1.2847583030624541,0.28080847056423963
2.520555014298143,3.7127016746747001,0.90345690715927573
1.7163199404306482,9.5884488909196275,0.94271588359532954
0.80816852544362983,9.9550982785780082,0.88944653403961238
0.60667454184050307,7.7438384244103977,0.82449950504506586
2.9794584036707894,3.1785189482155856,0.90449143352026029
0.93590554583074193,6.9078839867443156,0.86604380488703614
4.633088580046306,7.0835230182917259,0.97043046408047662
2.9471995845319356,3.9396327821201327,0.92070341839829939
1.7996620422207019,6.4447974824029783,0.92062520288484795
2.9954859082589422,0.2062036852591948,0.38183085919101395
0.21173896804551776,2.1696708201621906,0.31478871127210323
4.7969401448830817,5.2983741993758855,0.96214413198460569
2.4632868410202113,1.7211379121571293,0.80914778961240619
3.9354026135264029,1.7424779919776832,0.87273066759156537
0.50537699961994897,8.3794124764473548,0.80896935986238816
2.4846258211069858,9.8924167265676939,0.96090535997876514
2.5044642723371529,5.6040973374816394,0.93348968383547715
4.6953496293774162,8.4067903357289637,0.9752920601334657
2.9014674566427696,9.9041844768300979,0.96637148559310626
2.420098065179074,1.5017992968308695,0.7842270664177855
1.4081807491502787,4.5376315712180757,0.86467843976339764
1.724688086978506,3.9864698868350072,0.87302259875361887
2.6512947721105355,0.89248790809723166,0.70293340120313352
2.2506661554947289,7.5777687106679696,0.94461376499965055
0.20589919141361912,4.3944123704936704,0.47501214074160458
4.148830428552353,4.7463366484849727,0.95167155037170392
4.4911877820148565,1.591662440751078,0.87727734749544006
0.78722053609319276,1.8911738570855945,0.59819523727308388
2.8147771033413425,9.0803258593465284,0.96234811226572492
0.63202113156367346,0.54202598084536091,0.25516091946253777
3.3939764558950776,2.405237620942692,0.89086924655248145
1.478045540811141,2.9913873701138307,0.8155460300855204
3.3311709099903188,4.9529556697757053,0.94285434058300321
3.6622736100057249,5.9058072128464794,0.95580829655223476
3.86637271039652,4.9835707609215989,0.95066197321538426
0.62793063518389314,0.93274181211313212,0.36936255790545724
4.5884580411742784,2.5123077951515644,0.92017637129467877
1.2280485553849161,8.4515250091491581,0.91211791235395068
0.28332152526328092,6.4121281347367445,0.64497384975989736
2.8187771000182686,6.5265755963293159,0.94844553447922098
1.9175191909259501,6.7350122279784141,0.92813260212440873
4.1659697413488246,7.6527398884913378,0.96958737625336855
4.060432213115079,0.67527396904232861,0.73275638476808114
1.6539805748313055,3.7294230108328628,0.86049872405532901
4.7692070358417507,5.4413216090906191,0.96289533531722193
1.5254974068865814,3.4507191846435279,0.84035920884423188
2.6237799332354017,8.460340845543147,0.95689297038258159
1.3542289437812536,4.87746783501421,0.86851115907158782
4.6866134932399204,7.7094131356478535,0.97306835439946515
0.90657830615188895,8.5349536171235734,0.88555214637139246
0.32006203502241204,5.0974356807446304,0.61998796965609304
2.231975594014886,9.1045672143263641,0.9530982626748159
4.9626402638736016,5.9125270113161079,0.96704210608411756
4.4692186046490781,8.5177155584538458,0.97440329789905233
3.7681792953390514,3.4718488763560904,0.92899012840098272
4.4648832053047718,5.0382878894617038,0.9574384175057844
4.4778885345195301,5.3609693059453187,0.96000931461285033
2.6424059658936008,1.1392991873710989,0.75065397040702275
1.648052353970886,4.045669816345252,0.86957897960251929
3.8828609173438418,9.1816429582615928,0.97271564656635867
3.3421401895220297,6.3452391796109495,0.95496850268965838
1.9309228714811795,1.8573151661259784,0.7819608508032474
0.56288667350142485,3.4546707925350892,0.66039393324112516
3.7592690956102279,1.9968697956607284,0.88244658161274803
1.3860565280220372,0.34574900480586812,0.32397154031984188
4.6903844376155179,9.281858539189864,0.97754599498591666
1.2807558175278555,4.5372525497430276,0.85318110873775332
0.70151386881628153,3.1445972169657832,0.68808275494435067
4.1724520934120397,6.0249241964215923,0.96174256140659886
0.85109315146002085,0.17241311730085479,0.1279624601503766
0.97841470997292157,2.8524188553480569,0.73620681957993472
3.0369756784521336,7.0600313104190366,0.95543899064687032
4.3853540001035762,6.3743207533857031,0.96546204378690093
1.062529862001409,9.8198788806711015,0.91254088917172704
1.6205859972104646,6.2415413256146355,0.91003112046909118
3.9092837073817703,4.827308148914554,0.94967620942711417
4.8619494876987401,7.6381823755216756,0.97377837162621428
2.5536318123914774,9.042945932444125,0.95849305622240599
0.80509776250112886,7.2348898725116806,0.85347542335599968
0.16828780977018759,9.6357911131388576,0.61855154450778427
1.2253145469943909,7.8418511903079544,0.90573804866260443
0.74592886715395312,8.6813342387930721,0.86623250757810677
3.420527500703002,1.2296303047180084,0.80791336516533974
0.69697927267980253,7.3508936796384985,0.83669258137040281
2.5810166649411022,4.4568781253209488,0.92002096548058243
3.5018859346501441,5.5757276438716241,0.95128026264542276
2.9474713851824217,6.5756138538753319,0.95093573808496967
1.0789006931342824,9.7011696553851365,0.912790180490337
4.040210178293087,9.8473230061730845,0.97548133488771904
3.6054949351174286,2.9534596303302623,0.91415339084894864
3.7210216191861551,7.36415962463537,0.96479145630881114
0.74218298263083493,7.524837025559159,0.84813523710381822
0.70639363788668863,3.5302793269991835,0.71377597846182383
4.6450564999318873,1.3263107711557882,0.8603505739066597
2.0481331497422093,0.50537490682862563,0.50861764259421005
1.5746485897266049,7.7956969625388677,0.92467317514355984
2.4940618222225135,4.9480274439873684,0.92504133788454856
3.3480346425415544,9.8568476779997685,0.97058915870128348
4.7825539595301523,4.7032372163171647,0.95743500944364779
1.5035865117220697,9.7813780928310177,0.93633471910980248
4.6315613036289331,4.1746024217211923,0.95082352652141711
0.22181150779265596,7.9574532905437287,0.63834350349172597
2.8204704074014413,0.93971079588713746,0.72605940637920408
3.2064780472373173,5.5990709303638626,0.94723873392486646
0.61889727837869113,8.04039189115867,0.83266893582009016
0.78766402561317195,9.2545465054768972,0.87936507458474744
2.1536601646498892,8.2435725971125731,0.94667762666615729
4.8345363695015902,0.46601019929162479,0.69258609173780183
3.0206085108484273,3.7897531789366687,0.91966168382241975
4.6718137858410351,0.58211487590712763,0.73114899434885994
4.0413684865035568,1.1818946820341243,0.82688395036894646
2.3901698476209288,6.7855257238080924,0.94192313068395572
3.9453409013357188,7.1612561434858115,0.96581616927531178
0.18740024148723991,7.7598347592411008,0.59253440025127901
0.6348055841521012,8.6680198257510614,0.84621316975314109
4.1642002129254081,7.4203715379174477,0.96865195186558972
4.0044037327932926,8.0286287618556571,0.96983397007767547
1.2399396356355252,0.58474072725046455,0.42030437410833932
2.7007709939353624,2.4218979893688561,0.86739144913255883
3.0694775214300538,6.2567879564149331,0.95050747161154581
4.351920873502455,8.5954405157857501,0.973962860674914
3.0552250709597559,0.14455123690262534,0.30634389717268423
2.121600689441034,5.1948304869518633,0.91681470835977419
1.9335018126951955,6.8051452537075319,0.92936736095903361
2.1868222232301986,0.39311216237327085,0.46226915049747602
3.2944620253418737,4.0734200197785402,0.93065056220690889
4.3507040955863916,8.9667853256985985,0.97500739133955328
2.3240947221738688,6.7489668076730016,0.94006678288084111
1.3144138584616549,2.4528177972699137,0.76325856806584313
1.2596455786881477,8.5425331833559355,0.91497006548304904
3.7554699731928878,3.5455110917541921,0.9301435013940248
4.1011869407771604,8.5481122443261874,0.97226644668923734
0.61586259128521237,3.059542146077165,0.65329032473760007
0.42613839908037299,5.944170483743175,0.71695757764314161
3.012724952406614,4.0297066707035576,0.92389880334289598
0.81624889654422161,2.8207680024751638,0.69719439427569807
4.1408545332360722,8.8769198655015042,0.97351557012892453
1.6206399022279649,1.9571774512009643,0.76029990546126625
0.80497247155859897,0.93963475323405465,0.4306471620279958
4.6127553151885063,3.4850766916020377,0.94143761073030063
0.91110544140286309,7.2046275616515185,0.86779788272169311
1.4951284034558845,8.0935728991651885,0.9236695452529643
0.85270563644108732,9.9875593636609725,0.89491877822482513
0.66590131196023938,3.0339843644105327,0.66891080783249801
0.20362528004855618,4.1386253161996933,0.45732652949890551
0.37143750490487459,1.4545306524933004,0.35076201298880916
0.95574320758567821,5.7912321032680323,0.84697619013426328
0.36157146987315947,9.9760423689028812,0.78294147010588344
2.9966046989437594,7.038722000194519,0.95473529353174325
3.4355011813175818,5.9926071200923801,0.95367712990354325
2.0287892384769384,3.984454019925761,0.88991170016195575
1.6581563750650423,9.1614577268269919,0.93823778644588363
2.5721785614089279,5.0194743016904591,0.92811436010132353
4.3875242169495818,1.4302324417993089,0.86254634630831251
4.2705449714288095,3.7172467856714215,0.94073958035362815
0.31302780386268053,0.76495002159289227,0.19319093510590804
0.98934220702296805,2.0995924731189377,0.67503087909927162
1.2600498684115407,0.2749209318991308,0.25728643822389546
1.3219991215778382,4.5874711733516174,0.85844982752621812
2.8990399935395867,6.381948623022792,0.94872195706959828
2.1396858859456422,3.4985953775511871,0.8821573938487508
0.34134518764521055,4.2617795379022434,0.59262453832367212
1.9307092784519011,9.5961718011613009,0.94878995249788345
2.6663894487164228,7.5444349035916636,0.95264344665197165
0.59819232422820834,5.4544807057550173,0.76541397287028323
4.1839469135639424,2.9169546636070702,0.92426757349992006
0.35461314567901092,8.9802683078526524,0.76102403268786412
4.6317251581885044,2.4274614571185289,0.91832290327316868
0.58565439374138994,3.3208930321151029,0.66042938786662653
4.2335172628289888,9.0997416627871903,0.97469886168767816
4.5230004052453241,5.3424663473222163,0.96026065426937846
4.8998963348743043,7.4489476992379693,0.97333267307177085
4.0299268133406088,5.9483734622212845,0.95995436353002239
3.919439949779512,6.5690481691940015,0.96261261523290054
3.2481680523781837,3.0638945859967732,0.90869284734199318
3.9170821374328324,2.4895834101039629,0.90699320600243161
0.7593058212244207,3.2926742369697863,0.71429769056138503
2.7267333761434229,1.6388714844258825,0.81714337794505776
2.619692063933031,8.7557122163789938,0.95822414134740619
4.3021035062005319,2.9041446391761294,0.92589260962954523
2.3677168914082278,5.6587450047024079,0.93054738586291041
1.9869385308917322,7.9405468088996027,0.94039593221863449
3.23386002906184,7.8598586828195645,0.96214656650645891
1.4056702557541458,4.4400239599835096,0.86190152569600853
0.78486521367438866,4.8149473550085835,0.79075491103594731
2.4415986427163547,9.9475473144567452,0.96045542384484384
2.1427579061149369,6.7785150220923382,0.9355865860741398
1.2395927085914813,8.1649205868670389,0.91008145202555046
1.9008078695641275,9.0352842952703956,0.94497736765458662
1.8953230041486124,7.8971393786704578,0.93737329808502756
1.7047282656214731,1.9332755150403191,0.76720957978679782
1.9593739906619523,5.6654902640019644,0.91736093308409017
3.4601423927341326,1.1087521574139945,0.79323636205556025
1.5546947253992982,6.5639290529835836,0.91075337793857269
4.7494038409051678,9.5579593390593285,0.9784457714818986
4.5901052957370716,5.1760474365711016,0.95960999858861151
2.4564610986703852,4.386427679390895,0.91507495156175978
1.7089699045229754,0.45484323903981549,0.43735303172927775
2.7236304701670155,9.601767771059281,0.96316984919921012
4.2579463949907606,1.1197265728885721,0.82662173723243149
3.2976779687445004,0.50668302371798468,0.62559120708538951
4.0415199569406797,2.5360594538988912,0.91110743605484223
2.7103391527221272,0.74875129579198596,0.66989835654450036
3.2012963834113419,4.6056666398764472,0.93648415923169914
1.5119625094940625,5.2092692324454122,0.88733942774775787
3.7009764953204254,3.1944424953829809,0.92201243231815344
1.09178250631602,0.604508777491372,0.39758749751126604
3.5045108312106414,1.2048436456673444,0.80851670243297746
4.3175234347968807,3.9065933421002885,0.94403029444633746
0.74730390277756531,0.69923166318270769,0.34320218069557573
3.1104607286554073,7.012078283538143,0.95616110537741172
0.5659691663266796,2.1495033610956389,0.54884896997805444
3.656006578529992,3.0905085309580214,0.91869204458499376
0.51401677223524922,4.001845194063165,0.6728835742694923
4.6861051312330675,4.2244353673845643,0.95191417237949238
0.77329885718523061,0.11644100598052527,0.082605584633071355
4.7985132049544941,1.2094966728871057,0.85302300280558674
4.0243324628169734,8.6413691810346922,0.97204809936551251
3.0090418218851354,0.11220731886789054,0.25241275291131088
3.9348581126847804,5.1308568225474636,0.95280613225791932
3.9960627110171214,4.9460698644213599,0.95184159046608119
4.7355326078049185,3.3976321940053147,0.94148487299566685
1.3415784338120174,4.370137499449851,0.85428862573419639
2.9913718872557151,7.8277532615131848,0.95904278239088048
0.56574106806556601,8.4279166915280683,0.82663023978043237
3.1192119301181949,2.6774505798109756,0.89306569291231996
0.93932739005466526,3.2926553655805257,0.75567334858277457
2.8682579962149655,2.5005802449804939,0.87763556598384374
2.904909518765864,4.8506476654555444,0.93373398901389992
2.3833272496080142,6.8642577408222483,0.94239555854025625
2.6608957000143021,2.3597034670878636,0.86261707240338081
3.8432246110322814,3.3742838463431801,0.9284084592391193
4.0162991109091264,9.31080771413259,0.97395493441437109
2.5115507563196031,0.58083596948488492,0.59329738116318975
3.0380078634608005,4.6616190918717058,0.93404579465608351
4.6630575548814992,7.1444246118081001,0.97085810905620451
0.68669458365550184,1.5894947144189935,0.52187366110357136
0.67380747291054155,0.56900279805427034,0.27714240147676855
0.5297741583627652,1.4682331792214545,0.43751715471505026
3.3235300966985868,9.1963496159537605,0.96831868335601046
2.1511806738728598,0.1916718400291218,0.29194554824873448
3.8941749390950324,1.9643875506323831,0.88438863654193356
3.3890339252121042,0.40970677772628106,0.58132897530210048
1.7348250158083671,1.1952317288658125,0.67463993001356815
4.5019960820715248,6.2394779376201326,0.9656240500982618
3.8364075206461967,2.4922251965169493,0.90531371377698322
1.4256212104598611,5.7351992992636998,0.89102268609401236
1.8845408870830649,5.9429342893846488,0.91803078910471791
1.6407559030008885,8.5094097975888126,0.93316340957408328
0.87229707826249836,0.14693978982755182,0.11361281040559988
0.82413852545673916,8.5483576474894303,0.87569966895443019
4.687024570541146,6.2292789556270423,0.9668838901574146
2.2457297822738913,1.7111605124390803,0.79350806388588557
1.9782671316093083,7.7520801425393113,0.93878432531465661
3.6754599725191524,8.5693662637267991,0.96922732524029453
2.8096660197392098,2.6172084891661576,0.88028943751837296
4.6870859355084651,9.1960574409365403,0.97732565717310971
3.9234773201560222,4.5991285599567124,0.94749161290712325
2.448910864210248,6.0739020978998823,0.93700567104234556
1.9441614200560486,9.848030382814672,0.95036275083808597
4.9344945701291776,3.6792071785280736,0.9477943854688754
3.6170251564178533,8.1502775236191169,0.96719134145966501
4.7608538340188211,3.2521512665017505,0.93933149431561458
0.68054502836350272,8.0122138701907613,0.84502544820210923
4.2676150280348351,6.0472657967401604,0.96269687061239806
3.2216620315569173,2.2419213827314746,0.87838563738903563
0.69741622384205171,4.19885832851344,0.74544032195046606
2.9824641998491814,3.2445927801992607,0.90633969563470607
3.4618721890166992,0.87327309149560239,0.75143915664865557
0.16028316085415392,0.3953642239870051,0.059593757536091481
2.3261580130245583,3.5301386885310913,0.89144193805921612
4.1444576048619739,0.28843806339311717,0.54450615039773964
1.5472592241860406,1.7383288000595729,0.72897123526237839
2.3468856008129007,7.2793148764236006,0.94470164100532272
2.267339222632677,7.1101032332675205,0.9415922510886271


==> anc/competitors/data/v5/langmuir_isotherm__s42_holdout.csv <==
x0,x1,y
1.8513015609448333,0.69546984997992278,0.56284619663239566
1.9238224283173297,7.1396459803908892,0.93213626715730558
2.9224179454755714,9.1583267646786464,0.96398272991905554
3.760750272191451,2.7351101364689248,0.91139516788689345
1.0045760214555834,2.3732855627282912,0.70450445446454568
2.9645676663349421,5.1625180220398468,0.93866774318928725
2.7203844889244202,2.6803905090275921,0.87939736452623829
3.0522116259764602,6.166896507500188,0.94955271728066493
1.3944019320050405,6.5070894735635791,0.90072961877484325
0.17185742333669524,5.385634245780075,0.48067088843015821
1.2351289568663586,8.3398583512715518,0.91151069378266714
4.457936906343499,7.7964401166656474,0.97203269567373973
4.4886411100892802,3.1656658997095208,0.93425178374644668
0.43587566164360403,0.1418378021539195,0.058224024395168376
2.0798279038909349,6.5725846403808736,0.9318329536283585
4.2618999379907985,0.48026083958201149,0.67178933953619302
4.8984103814693505,5.6335473036684789,0.96502937290985147
2.8304063117530185,1.6259283383560579,0.82149352965711631
1.6538788714027877,1.1026484875980334,0.64584808682824457
3.0399974012280904,6.0640561602803782,0.94854568221666036
4.3309807199223629,1.3749438869352073,0.8562155597638883
0.92265522025801694,9.4092492867255633,0.89671014555525275
1.0504993277980803,1.1185396070008613,0.54023519196303982
2.6202826494575411,2.300656973174465,0.85771953104568699
0.59316126098250277,3.1501011374767556,0.65138792473196894
3.9430169761356706,0.33130653958233436,0.56641395867956368
2.2759081390481262,4.3244127703367221,0.90776580745116353
4.0793961149561735,1.7629571492276881,0.87792671532239475
4.54490469421303,1.1557528067236371,0.84007129894339516
3.4287861984725194,9.5565789235784155,0.97038569602957725
1.4057645204942808,7.863702221821196,0.91704352124201016
2.5783186466885772,2.8695229733389884,0.8809317508085085
1.7081726818945868,1.8912586073119011,0.76362670128171584
3.4613460653492445,7.0988825018039101,0.960894253039974
3.6356101567458614,6.7058100729584931,0.96059844843356634
4.2751153427240212,9.24171700930847,0.97531437524494291
2.0681796722746237,9.2727075673667052,0.95044015411911353
3.8979221034216054,7.4612404891384907,0.96675900375153834
1.1354293571068022,4.1023110350601772,0.82325549045779856
2.2473305926750151,4.6227638357650678,0.91219504255621131
1.1335911513737191,0.27959043637687953,0.24066468110445205
4.0926515671414112,3.8846560142218531,0.94082330240144807
4.0335878047451184,1.4794701441293003,0.85647799619325926
3.6194057200453176,0.16665358615725634,0.37624242489995735
1.68999282898822,7.8748049265490625,0.93011080721069428
3.7630813940736565,3.5717778973600494,0.93075219503356554
3.7283051448822229,5.3914105997724722,0.95260848553522193
4.0725585027131332,5.3774024355152514,0.95633146966928229
1.4744753573490619,9.3176747258186055,0.93215132699542502
1.8127518815497499,8.9926314379597443,0.94220124108525871
4.7585361610836632,2.5813514768577486,0.92471837717282146
1.5835182030705293,8.6868187648468584,0.93222974277015769
1.4516572201748328,9.1620485188289713,0.93007068258738457
0.74051538719242638,2.6201580771094477,0.65989487582286621
3.3784367570917806,5.7844223788408708,0.95131997158640025
0.30831019743229338,0.68426126130218101,0.17421211393479621
4.7662465815429549,3.3640962465381246,0.94129426962781615
4.7812961589917791,4.6007522232647338,0.95651712414832246
4.6546595999651812,2.8770371666328742,0.93051516106134946
1.0639701274335649,3.751010489922284,0.79963786985255358
0.4688010148839713,2.4831055326759968,0.53791038507912781
1.1172397214461354,4.363970256886935,0.82980464218006766
0.15528165551608361,0.13257867086286806,0.020171758783579359
1.96008099928677,2.7167905596310522,0.84190047155420955
3.7721755632411842,0.72965836048867116,0.73350385085527692
3.3149143912751438,9.0746625905321849,0.9678267582817297
0.2811095749951239,1.628812966321616,0.31407009902226235
4.768904268942495,2.4101264002686902,0.91995941672808124
0.4889862199842393,6.6665256226635501,0.76524935300435282
3.7240901759772242,7.3154444621058143,0.96459346642669208
1.8167625234638274,2.2024643847837746,0.8000541754626791
2.7851528003360309,6.6546684592747809,0.94880791157992328
0.17341799306567923,5.8517250882288874,0.50367144672930553
4.4179690276648982,7.063372131647311,0.96894965305983627
4.9462048955682798,1.1527058737220948,0.85078010896085565
3.8695556397276922,3.4865170201257834,0.93099294335758331
2.7160054116834518,2.7140026771745824,0.88054346928116589
1.7945269058128694,3.2139563091580099,0.852235624849768
1.1580312417054477,5.5237942193179705,0.86480505532878027
4.356805675637256,4.0183583942717958,0.94596699445625543
1.2662440853152777,1.388756628492595,0.63748477951010007
0.42509743142277423,5.6878120136364139,0.70742048453664363
4.3294074584213424,8.4049985350176097,0.97325392483923423
0.25716171010198097,9.3827792015374705,0.70699332609268883
0.73751056183871744,2.9241632451982196,0.68320357499398054
4.7541026443222076,0.38201191287513381,0.64490198052977232
3.2562495707597119,5.5123464231920787,0.94722836979663572
3.0501613041630349,3.8965427227481069,0.9223908813504792
4.3990919156296995,1.1334413892777151,0.83294668432501751
3.1737693653781816,9.6458842614756986,0.96836825622561506
2.2038358046522952,5.2357737624211991,0.9202474605351072
4.8013311291531924,9.8425818579718243,0.97927783017077674
2.5750328252219608,8.7625011839754894,0.95756189375593104
2.5568323026556561,6.1068594948827828,0.93981058013129093
1.1872092687301385,1.3619147236448497,0.61786522609265482
2.5818100527485868,5.2614200056500291,0.93143164515116228
1.4933276220547413,5.3211178641077028,0.88822035078747619
1.2109731307206282,2.6916073069405253,0.76522868366833219
3.5063201021767614,3.1360757995032507,0.91663947458656914
2.6131723034484957,7.5866880431300592,0.95198153725267176
2.0204159322488309,4.3351842402908476,0.89752917540121846
3.0666436491019931,8.2140740959090124,0.96181696005455086
0.15104391313144205,2.8050965287165406,0.29760125876985227
1.632524811183367,0.42108511472722931,0.4073834911301753
4.1767801961617836,4.4276935084608926,0.94870085573999252
4.8425801234353969,0.13298264575032656,0.39171976723109958
3.0751349960829697,1.0708743891131927,0.76706718046112332
3.1638917670723292,9.7319858206024783,0.96854450698022232
4.1053545430862197,2.0462232239278957,0.89362236062517997
4.637911827727919,9.6245467192887393,0.97808833860380029
3.0767218261775038,2.3646646451239386,0.87916014354595273
0.37669959644696638,4.0751136417971683,0.60553725723576368
1.6557397746520652,4.9236320722223272,0.89073729168248927
4.280470531754303,6.7915325712649803,0.96674531956906873
1.3535410968977737,4.2089576648518987,0.85067934569083092
2.7352233278986104,9.4566739518222249,0.96277839231112805
2.8638858497126249,7.9956720131141994,0.95815670570491762
3.7037622647174575,8.8824772013465871,0.97050024261571133
4.7173432772374388,3.209656055156703,0.93804615955575366
3.0559446737249152,4.8731124594592359,0.93707510778636283
2.4303585343409249,5.6953041899673584,0.93262196113661067
0.24543594537212921,4.0447998676034196,0.49817820606816327
0.82019734110663933,5.9363372402940771,0.82961229358827127
4.1096625566803189,8.6095811645576106,0.97251423808832127
3.3993590879332181,4.9130285993923977,0.94350649029369926
4.1779241758177603,0.84032241952645248,0.77830999891584485
4.7590888118063672,4.8043305873703712,0.95809629094186088
0.18283831123306232,5.1882449134395907,0.48681366117590485
1.0201775404376501,2.995507916515554,0.75344863102544823
4.3834012483404567,1.1138613191175071,0.83000428158672934
4.0274099148926412,5.8180340779280799,0.95906941554345482
1.2651428257798616,2.1438920566414597,0.73062737067753902
3.5982746482634584,7.8828148021512447,0.9659453119314253
2.3108710678461164,6.0877197992967051,0.9336339078130873
2.5539869919427347,2.3678918550971604,0.8581070198667532
2.0121776022160334,6.2711089706294381,0.92657093235921917
3.6085924351235894,9.4146308556328098,0.9714069760857833
2.637708467379325,2.8507544473118642,0.88262165671710935
3.8582824555353921,9.9385731659602499,0.97458434118319348
2.2732150813088441,1.9802304220607365,0.81823104980277694
1.1058589349228474,9.468002658033889,0.91281813463309258
3.8260054868860309,2.7738812412862082,0.913888752623358
1.3383415217130843,8.0823576315335934,0.91537582939582685
2.7228672241029375,4.3424572352543809,0.92202081180935525
4.1609260334337055,5.064504792615053,0.95469584341898772
4.2443576958513685,2.2244467385422384,0.90422692212944744
0.31372159045260251,9.8627447548104392,0.75574941278378627
4.7790819590903313,6.6257753848804226,0.96938630901767708
0.72796069406064801,1.5991598416087656,0.53791959098228925
3.0989797504115124,6.6590424239368469,0.95378124343283477
2.1510464308407791,9.9256975340010687,0.9552585443818965
2.2705774215672494,4.0547831969742845,0.90202513244318994
3.3276007002931234,9.9390282993827377,0.97065135002274794
0.67879350089555712,1.146965516558764,0.43774509554074809
0.76789706488273657,6.056116951210254,0.82302371028541632
3.1262044626480696,8.9787018486780514,0.96559939688558027
1.8426905472083797,0.16102660192878765,0.22882479983658011
4.8582960299676836,2.6876563003333929,0.92886324138143972
0.4389391282815136,3.4066426566038936,0.59924799014494357
0.31674950142003144,7.6263444502315778,0.7072291678516327
0.76845971477835096,4.5635117200249038,0.77811676185521661
2.5526263693556155,4.2842799981505255,0.91622100497974335
0.99625301249854437,2.6336299989711915,0.72404367350989585
3.6776562488023323,9.6238505411593778,0.97252234996899845
1.8748406369660804,8.4673399765908552,0.94074043548856079
3.9653605210304534,4.4795514433271011,0.94670372234709388
4.8114657233131446,7.0452640439351351,0.97134510090206827
1.7875601575471634,6.3229191338901556,0.91871635781853245
2.1035132134299266,0.4336327752262078,0.47702909731604332
3.3090670166303697,1.0857135174254571,0.78226309938450389
1.5758778705751393,7.1413855015358871,0.91839366999060934
0.61613563545705996,8.001862369756644,0.8313725489596212
3.661948519020819,6.0493760632599995,0.95680812700549556
2.0436840386192561,9.8874916662609174,0.95284555591291342
3.4680411980940486,8.4697376579747417,0.96707645411834053
2.8694152655856127,1.2356079486163032,0.78000085980250522
4.9964692962307895,1.9530680555647844,0.90704976047352148
2.5097681270266334,2.7081812188476633,0.8717440118050761
1.2409670776626538,9.2473583781762674,0.91984396700075421
2.2886332898252331,4.1732379894291842,0.9052223561197833
2.8283945168347211,1.6581063748263984,0.82424624863099794
1.5333612156586243,1.2679503749099643,0.66035215219074772
3.7399024574066169,8.6165307325517997,0.96990216801533458
3.0076091897597457,5.9576661179706711,0.94714121554076602
3.2528032235772155,9.3193252952480385,0.96806533205807577
0.63640358792049201,1.7175244915822649,0.52222575880124367
4.7592221114838855,2.595585958052919,0.92511029428490033
2.3038894604388158,7.7671089684152061,0.94707471494203488
0.33344586732697534,2.5622272986124153,0.4607315802163594
0.47679376276595997,5.0150706483009042,0.70511516711149502
4.2019299339401917,6.2951229263848152,0.9635723376646631
1.0234292662256894,6.5786372339414125,0.87068023284105156
4.1455061209443702,3.6944662788586542,0.93870833668992115
4.1699578026261737,8.9313614932706784,0.97385169766028978
3.9485833393457268,3.7435865536303559,0.93663612663277729
3.0495313125661627,7.4348793889294695,0.95775760022918721
3.0607862447402789,8.4928698303637411,0.9629559097066327
1.4181768501583216,6.3845462438958531,0.90054121177779178
0.30453958351913507,3.5623274898201682,0.52035372495531873
3.582209012372092,1.1315604700301187,0.80211680066320878
0.17307334100105881,9.3994773211773186,0.61930851144079435
0.20459165864814799,2.2962039252757154,0.31962799665554137
3.2361182804545976,1.7837129973373831,0.85233981381066692
4.7616881403210201,1.8497383865493182,0.8980411392246046
1.2093040490064462,2.9818960986466894,0.78289277695196879
0.13496441995960448,5.8827350198322685,0.44257394549161444
4.3240346680115804,1.5859056440160488,0.87273323550942494
2.7383261434194588,7.5757624691779988,0.95401222298003541
1.7117988959202068,5.6303212676680712,0.90599717113423628
1.2169810498052978,2.8726002126363932,0.77757512511229376
3.3823807083327018,8.1449662180834412,0.9649729654766791
4.0730553672749021,6.814628037084832,0.96522508085836434
4.9372670757310608,9.0644991410996703,0.97814391727091232
1.5121156190075515,5.2585175425642277,0.8882867109276581
4.7098433093370353,3.6255653914151149,0.94467755142516452
2.0628625370284075,5.2711718520492745,0.91578027469043077
0.19734451046282608,4.5053653372972908,0.47064995291690648
0.89495453500252264,2.6696585865634743,0.70494712723074637
1.6481666614366282,1.740107459171607,0.74146759703359977
0.53677979462559589,4.1056025905464173,0.68787109350671705
2.5894649126317666,4.2645683322391941,0.91696386726692269
0.4457008383291966,7.7727391081075199,0.77600153649458448
0.36323450325685946,4.5425687032351991,0.62264402795468177
3.1086103294235237,5.7020348127000355,0.94659661372086501
0.40431924161675792,2.4936094767766108,0.50204517330874476
3.971423288611422,3.3447837176606567,0.92998940295925658
0.1275483126953218,0.72302724847681421,0.084434298139832942
0.28295111588698896,4.2190314512945717,0.5441657065417691
2.370990438534315,6.0198434340328308,0.93452494109621087
4.4387028600314613,4.7214637111301911,0.95445679948501094
0.76961309263206801,5.9332350871505408,0.82034729972301867
0.40470331690242278,9.4765103601154088,0.79318226047156504
1.4220160534684827,2.8228613373936113,0.80056456734668668
1.0132997192723618,4.011861224158265,0.80257512526024632
3.6181400323598889,7.2438219142102298,0.96324767378079046
0.48774249719421936,5.0984324974675044,0.71319768447640686
3.1229719197696708,0.22489710037005875,0.41257581059258686
0.26942172787968099,8.4576166321265056,0.694997875497116
4.24547300983114,1.2763611660327721,0.84420659350244731
1.9599972934958458,9.7786181763947155,0.95041174408231466
0.9833844342131669,6.8956575666456779,0.87148317424809407
2.388074895271858,6.7202537217310363,0.94134370727899319
1.7986338557454711,2.1292109631949385,0.79294655564578143
2.040991094549979,5.8334282604680485,0.92251650960868803
3.0530841221864384,4.8603858415846988,0.93686536608516036
3.2813321369524004,1.1773176999986077,0.79437282331428671
0.6872805448555962,1.9299500332208654,0.5701544681992432
2.5993120665100973,2.2255038588264719,0.85261126487056782
4.3095979151667585,7.5959741977855462,0.97035771822456984
3.2438150268567512,6.7682712071558306,0.95643654387413024
3.1449284145128922,7.4811134335492211,0.95922954640243663
3.1952566761850481,1.4730735380003868,0.82477192487941287
0.58719864029485258,7.4699368677131668,0.81434506560494069
2.5384654296149645,3.48338699312656,0.89839935767446588
4.1940186001962525,7.1241321486790428,0.96761526178830459
3.7910223133346479,9.4861820929049738,0.97294542701769549
3.3108366710592176,8.3804935797896682,0.96521309039064951
3.4173328867968134,4.8636801023600151,0.94324893265396748
0.50648480327622925,4.466431338467368,0.69345648514533098
2.8097886146110986,6.467225480896607,0.94783933991257863
4.0825754386122517,5.153880369074769,0.95463022468818437
3.8279684769806286,7.4963264085914005,0.96632509218213503
4.4804723600221807,2.3595336637280693,0.91358321019878319
4.4095224867188003,2.4526312153011025,0.91536134460514385
0.54030408370004623,4.8638158925674482,0.72436145215892822
3.4933603999305172,2.3745436659816894,0.89241686051843361
2.0665586359043702,3.9282113152518585,0.89032537083299912
1.7169604128907312,4.4811445651993145,0.88497745553896667
1.4143754802356034,9.0532172462996812,0.92756063287706869
4.8640875901745035,4.3561504669993738,0.9549320097194065
2.7395714060263425,8.9677118073707671,0.9608881317240785
3.2402617258741251,3.807085031071451,0.92501472662026385
0.67144317885059412,3.5318842981888809,0.70339256210661882
2.0223796239305507,7.5187672876342102,0.93829370401816614
1.6006337868074787,2.2194487354602219,0.78034166086276824
2.5272181819172466,8.5404384955731167,0.95571998486056908
1.0753931022804923,6.0751032045656528,0.86725294988678792
4.5934279685585615,6.2131262386871482,0.96614707829926771
2.5431673355784441,1.7873665381353994,0.81967595685931205
4.0196478603422374,2.7765699256526317,0.9177687934423655
4.9142849780591078,2.287075808909631,0.9182962632965922
3.9785921717337582,6.1827227318666678,0.96093526027961662
1.992760445357636,3.7333598640027414,0.88151226182616593
3.9782224635214516,6.1206477375867774,0.96055117631509435
2.6542010036033519,8.3210802767308181,0.95668336596262915
0.56724534887682754,7.4521915474804761,0.80869375886336403
0.13135458896792163,4.6105197497217922,0.37718488472533457
1.5619418809933041,7.824813612434343,0.92436792817247593
0.67298090881983097,8.7902119234577416,0.8554003238131459
3.3921801521206905,7.0175998596686053,0.95968548706833268
1.1140280284685833,4.1004055356565807,0.82040122457408604
4.2425107048732293,7.0089516797130136,0.96746438838255999
3.5515439005734932,7.1317763593186401,0.96201880219352509
1.8804143216600895,5.3654816654892405,0.90982321481295203
4.1779026344925425,6.1855283606488767,0.96274569479766747
1.4236817132517761,6.8238159035155492,0.9066723825663987
0.41292338997573008,0.39986038495230503,0.14171319785714875
1.9464632549192247,7.958011625101661,0.93935710236370507
2.2044760893016404,7.0115825615911129,0.93923508925648291
1.9172295028175661,8.4981992761092808,0.94217312819721855
2.0515418150432843,6.5856040678119196,0.93108506215215159
2.5928918759116573,9.2749099576911256,0.96007798953034929
0.35113489551797972,0.90945927692003692,0.24204692429873162
2.8190328019250561,9.2445635000837907,0.96304607882765236
0.77877197032655998,6.9568050190121946,0.84418250922733529
1.3338110846554894,2.0387779574563387,0.73113542919193464
0.7814866883098337,4.7901190896540582,0.78918139215454752
0.73675728155056397,4.854688184174238,0.78150323833012758
1.6316254593429633,7.0753399422638443,0.92028254915083274
3.9607724295000146,3.0436125167928583,0.92340132754405679
2.2117071404838984,1.7241674569601588,0.79224463671808498
4.4447313256765408,9.1605859172843562,0.97602857960270262
2.3140593851152764,4.4422807056869198,0.91134517056489617
2.9461665412349292,5.408705484502577,0.94095050947999481
0.15127376231091963,8.2967592275528652,0.55655714187428051
4.1096795469936298,2.6498867942329984,0.9158970232260254
3.5244829975103378,7.5255016756305633,0.96366741505349895
1.0304302619905605,6.4705056405838848,0.86957777459805519
3.7201801404624608,0.91999036397255984,0.773885077817006
3.2327344504419169,6.8445817902639767,0.95675996418996234
0.94841244084026022,6.6452034275607899,0.86305860045092975
0.74642770214563925,8.5996163679781237,0.86521079743496121
2.9242347370099737,9.0262779237215636,0.96349692914052654
0.26349346593479495,5.9636902658419144,0.61110579461097947
1.5727202621819343,6.7845344555356863,0.91431148063516188
4.5014852159190308,2.2009721116128702,0.90832116879913494
3.2848566905576324,1.758630416779583,0.85243879329211247
2.4354276036396332,5.8784439372194335,0.93471103764844266
1.579575671203143,2.6455557689203721,0.80690714496214355
3.9690772275321469,6.1747561014365511,0.96079674166230189
4.0632461621224998,2.0608321240360277,0.89331817846957928
2.3280379834201836,6.3055677462686432,0.93622286779190489
0.53791613612249545,9.8329057753772453,0.84099925434470546
2.1002923050429732,8.2939653131119968,0.94571045116326213
3.8269459496885778,9.0011265199918782,0.97178872835366559
0.70863995682833325,5.4982517954943795,0.79576335235619289
3.653041160121949,4.7792807329048781,0.9458256180052097
4.8893946073837107,7.5961953005844398,0.97378135498001339
2.1613541022166114,3.5556787232267717,0.88486002333788927
4.581800090091984,5.7442307937737827,0.96339532808584716
3.8583825904678868,9.1194425018613288,0.97236523075898906
1.779695260519859,1.9526764953776474,0.77654475691830605
2.8870743851205347,9.7213111381184696,0.96559571680975176
1.057552418891418,5.4495652792726572,0.85214101896014294
1.661725260349018,4.268449144436719,0.87643627028632742
4.1912238143173051,2.7066679516446599,0.91899063088466348
3.9609886313211007,4.4944595124805584,0.94681559161288742
4.2947123938571963,6.6184238998944895,0.96601440048436504
4.1237366944310461,9.0890208949600737,0.97401296632156265
3.4263556132772499,4.0954659256555823,0.93347756578224439
2.8234717446690434,1.2022599805727028,0.77244526439651018
0.70687006273345609,7.129420033787107,0.83442539681456074
4.7341914580811721,1.1252595361300159,0.8419520585724517
2.6747246820330286,2.8519617097522962,0.88410113749258856
1.9180077355803928,9.1373169002325429,0.94602018860293546
2.3808017209901848,7.5420816443664691,0.94724681373785058
4.8321015634319515,3.2888871169463409,0.94080120798219713
3.9836603365427634,7.1301050433696975,0.96599092523364039
0.94131646005485614,9.3396826977110017,0.89787161436705853
3.0576820265463622,9.3040819114010951,0.96604290198021336
4.2438057069174615,0.69462405568362018,0.74669753951427764
0.55075724239854018,5.2885073738114681,0.74442094811062454
4.5796105840997434,1.7479668774264465,0.88895067688672558
3.4824951240958963,8.1934656084691042,0.96614037985373091
4.7914983530385324,4.3185615415454892,0.9539008639755634
2.9868190039629638,9.3253669516207278,0.96534177903257312
0.85804324241541452,2.1085445920040025,0.64402961250240431
0.19808617584560323,4.2627808573632713,0.45781766055971795
2.7012631854456286,9.1645803850714884,0.96117401034241423
0.55205690660546525,4.0313078163142553,0.68997163551149099
3.2604050945033949,6.2260726572680944,0.95305058299641476
3.8092886992153612,0.33066068217582922,0.55744026990394324
3.2936850616809035,6.2254422974490291,0.95349842140310337
2.0105573174504872,1.8286798616894842,0.78617244228585292
3.8847732415566298,3.5578673476665301,0.93253048145819839
2.3308812478516892,0.29148237835266866,0.40455307648630828
3.8864890463896189,4.0952775945471007,0.9408852487666256
0.83390655418180459,6.5658973964601097,0.84556807095005981
1.4783063756825001,4.7615373035070618,0.87560658820544945
0.71001569184168356,2.9092360188322419,0.67379992558664992
4.2206627102847376,1.0591407473652699,0.817193862598941
4.723944588074418,0.15197576712795863,0.41790244611842409
3.0442804789950793,6.9282900157491936,0.95473404495769321
2.1382235383648349,3.0846444200691847,0.86834585917417506
3.81558004232962,4.0843534341399517,0.93970156174053909
3.5707809644089266,1.8434402641654202,0.8681177478204013
1.8120581152035802,0.95920910308780083,0.63478893115330148
4.4856152427993567,2.0248606470014447,0.90082066715275066
2.0973453104091577,3.4522248246856968,0.87864825141495417
0.25814775040226878,2.6250737364562458,0.40393055809177703
1.4719446056244985,2.6713361321768994,0.7972449156404785
1.9839220981150014,6.656263079321751,0.92960476730178943
2.2483195318991469,3.0691144482973187,0.87342332870114825
2.1274648635317588,2.7248029473275612,0.85287459206507599
3.6648635590322205,8.2360932442703785,0.96793243543695984
3.7555319318013245,1.0583105586957269,0.79897554306017837
4.3123456578030286,7.1057094151520346,0.96839670992332127
2.5396098468937671,4.636931895254695,0.92172822758871875
4.2688325862302561,8.8213162666519178,0.97413127808928135
3.9953243566286609,5.1266021662668209,0.95345034969265363


==> anc/competitors/data/v5/log_odds__s42.csv <==
x0,y
0.76299780661372485,1.1691857607064859
0.44132330216197024,-0.23579322943977005
0.84425400311492715,1.6902269457223535
0.68947330789698935,0.7976581216406049
0.11041025397214355,-2.0865573872200662
0.95659745757128567,3.0928646527691401
0.75069411391073881,1.1023176630301432
0.77462173306587567,1.2345946468674169
0.14298908736852403,-1.7906823368025855
0.45237050037974447,-0.19109742753427827
0.37596610326327801,-0.50670570015700156
0.90969438929465773,2.3099091146157953
0.63811051527743801,0.56717261538829011
0.80985114873999675,1.4490432706661742
0.4456776308742379,-0.21815052129832238
0.2381491729133858,-1.1628535172681442
0.5524013955352014,0.21037808922955301
0.081264565860008312,-2.4252881191383833
0.8145259251128788,1.4796911427577768
0.62639782315718229,0.51679413650163075
0.74776423048195884,1.086723484955779
0.36034492940467361,-0.5738673689071091
0.95187010341910716,2.9845250449259364
0.87739627646930973,1.9680013504828138
0.76724815719081141,1.1928374579869194
0.20685315953788885,-1.3439992079878489
0.46805216357795282,-0.12796568235296857
0.06205161515573962,-2.7157283794546987
0.16811791238484591,-1.5990251165126306
0.67572699511275647,0.73420337241428135
0.7349716696715044,1.0199952266332819
0.94880934313684162,2.919650843262632
0.33279234381262585,-0.69558262276796856
0.37564131779347415,-0.50809026839815652
0.47077357882477561,-0.11703910356159188
0.20189250472091425,-1.3745078933317032
0.14472464512205277,-1.7765905317003785
0.47667672917689641,-0.093360837238487232
0.23783297508884874,-1.164597082500302
0.66302143489520993,0.67678799652276234
0.43966584211743753,-0.24251832762167741
0.81937106821552397,1.5120922296952246
0.6922544979221591,0.81068051011895237
0.31987197572675941,-0.75436021155125432
0.818969409339393,1.5093807057615338
0.79257378319692973,1.3405099084788592
0.39197924386896749,-0.43900013068213495
0.29679497977303437,-0.86260688882349545
0.6751956838159765,0.73177965386553101
0.15416238426493739,-1.7023209074495065
0.21191187437610398,-1.3134394168078631
0.027067778960965294,-3.5819703677126569
0.7754474024020529,1.239330188722972
0.65825682232835081,0.65553565018155036
0.69695876348128172,0.83285735577214404
0.7694998697810892,1.2054893566759761
0.46055914451680635,-0.1580918674167725
0.56599154811477803,0.26551513713159308
0.15420511820255114,-1.7019932211512681
0.1299488705945345,-1.9014109093806837
0.66166684331885273,0.67073109075082538
0.47225235789740722,-0.11110471961824925
0.56262666222194124,0.25182913578307675
0.75439890311938451,1.1222126149514058
0.6293295872005672,0.52934181291351035
0.55143622463167596,0.20647532375235214
0.55683887431559698,0.22834250518010896
0.31179209414010772,-0.79175438027922729
0.049585121185221834,-2.9532077911797652
0.43924869366306785,-0.24421174997622891
0.22600128590674801,-1.2310295231011537
0.41218749797565069,-0.35492968493881905
0.83926695033743948,1.6527839204383858
0.24458190643072711,-1.1277211138508418
0.075970632021503379,-2.498397009826216
0.29012853634111668,-0.89475986299986499
0.30185000745601626,-0.83850373876502793
0.65543985413781924,0.64303787921808231
0.55475086624762726,0.21988514668441073
0.77254228074215692,1.2227223679236587
0.65774099871429204,0.65324347071561195
0.4101313869824677,-0.36342225788183907
0.80145956927939321,1.3954417663595089
0.18029400311139573,-1.5143568665448988
0.041803590208506061,-3.1320705516181668
0.10644594634461609,-2.1275695190617276
0.71346497657259222,0.91227257441494547
0.46340214104133187,-0.14665371569457264
0.17482090787225771,-1.5518383778210012
0.50100298409922894,0.0040119417781503096
0.16621961860464166,-1.612660118419855
0.68846756007462662,0.79296472642858185
0.4483100245510695,-0.20750123765214437
0.38578037705262319,-0.46508432011434181
0.3094516055819615,-0.80268433977021081
0.62507128939413292,0.51112980341518721
0.36734010613125478,-0.54364484666575363
0.10414392254345696,-2.1520059591491152
0.13328566603569469,-1.8722147447694928
0.94342175796753391,2.8138889390228474
0.89223746307930274,2.113802237218037
0.69171884845831955,0.80816738842645452
0.27523516300113882,-0.96822136904732325
0.95040932225381491,2.9530898899283247
0.76760086780716286,1.1948136038181858
0.70821458159263573,0.88672846546721595
0.45138704205803715,-0.1950680403899677
0.28135189937135269,-0.93776561224587074
0.11253532366735933,-2.0651015587273278
0.88649830068208801,2.0554613998547868
0.45754523824026661,-0.17022893224966018
0.21426883020342108,-1.2993832682197066
0.31371835918462643,-0.78279246045538475
0.57605078618422012,0.30658215794627652
0.18970187162166244,-1.4519484965645955
0.84234971272868042,1.6758160555977182
0.74817874864180167,1.0889224023806374
0.71068443771289935,0.89871049902838163
0.43480931818409957,-0.26225557816556327
0.62221648707434551,0.49896676771600756
0.58073405015622614,0.32578746332334174
0.64385273749262717,0.59212572741859804
0.10106654829429353,-2.1854298130638417
0.41917510608378522,-0.32616057711665425
0.059949606907416783,-2.7524291590552639
0.49423118647473818,-0.023076278084454525
0.33666676383947391,-0.67818387275949388
0.158743221311405,-1.6676090023424457
0.11926684901364958,-1.9993912754293572
0.58413878929060359,0.33978703099550639
0.18376924979541065,-1.4910162037049806
0.90811531364172526,2.2908369862149827
0.57781869411237918,0.31382528488468275
0.3529950123534436,-0.60590007582991734
0.5872788718221601,0.35272765632724973
0.041891716188509592,-3.12987269965129
0.94021684471178746,2.7553865973912077
0.48301129946518423,-0.067980970720724052
0.77142581816027478,1.2163797097903777
0.099420799925541023,-2.2036767654135572
0.48719199760463394,-0.05124321979692862
0.49107871458034008,-0.035688929277676411
0.92031339677598356,2.4466127790750276
0.5688589302810324,0.27719713321245854
0.47454982501467563,-0.10188875349453973
0.27629663656821785,-0.96290653067118281
0.33830623744885008,-0.67085134133101432
0.51984550637267624,0.079423750462970788
0.44135500189284482,-0.23566466084924656
0.04074759668511721,-3.1587573736389594
0.8132402472265835,1.4712035266023546
0.880314340966176,1.9954102515168521
0.15463912543866631,-1.6986694272576937
0.55187469779748743,0.20824813804107703
0.12423271149002581,-1.9529438909006285
0.66535048931821927,0.6872302060527522
0.28998443248544797,-0.89545965541684547
0.65304572930422566,0.63245416986275771
0.71791482971540732,0.93414189282149085
0.75790159224095077,1.1412092645426575
0.1234313081176607,-1.9603302801966491
0.89937137133210354,2.1902592465940312
0.24100543125908558,-1.1471751519794864
0.055916053929132584,-2.8263635590390122
0.55265837061582401,0.21141746170626338
0.37608539250794121,-0.5061972866984491
0.81659815340711661,1.4934674891290161
0.79592141318172971,1.3609953046481975
0.32445333710980673,-0.73338050760186235
0.93478341926695518,2.662601122985083
0.29928112461451389,-0.85072342514574228
0.5144548440624459,0.057835492233439825
0.26572648694489864,-1.0164140575863783
0.91860182724700479,2.4234999360501153
0.17802350487873742,-1.5297962084495385
0.063114194616635824,-2.6976157036679735
0.43769317760291643,-0.25052949109409339
0.9726805414936035,3.5724564909463474
0.87601017560471739,1.955178205946591
0.73866369867867121,1.0390346524419742
0.87516079124338386,1.947381051573857
0.87770877410994863,1.9709095486538182
0.51810402597099103,0.072447775193990774
0.32329188975756129,-0.7386844295493955
0.76113193482654851,1.1588953422272243
0.65519481264105062,0.64195303207211796
0.37871141971876165,-0.49502118703236908
0.11068800133905465,-2.0837326837156533
0.73691802689506491,1.0300109921997207
0.27196209528595011,-0.98469041273740676
0.91934062451242804,2.4334216537096487
0.25133175200545738,-1.0915221712556458
0.13784761511502658,-1.8332831989088598
0.81786816523990991,1.5019703647620843
0.16715294395951427,-1.6059407937239483
0.1920975758314295,-1.4364378386716765
0.59540747986000975,0.3863655737367182
0.85957955920396589,1.8118023143480406
0.2085772790859903,-1.3335226226458279
0.31791072598409098,-0.76338994212595279
0.76630864471153048,1.1875837687936495
0.95295336901852867,3.0084267133335434
0.50071153875424856,0.0028461569382931058
0.15814160244920072,-1.6721209764730487
0.033378836199873481,-3.3658846018342761
0.24046978879890102,-1.1501056356392909
0.14654932907506019,-1.7619256553262161
0.67055232666834319,0.71068420588761938
0.13695920444338988,-1.8407788580602429
0.50607673435580769,0.024308134295966524
0.68649193821717103,0.78376940667026174
0.57787194485206628,0.31404357920522624
0.2117846255936553,-1.3142015290204354
0.79195954513497224,1.336777755801686
0.70679084443116957,0.87984859092685008
0.72942464375892002,0.99170542335943024
0.14581544149502071,-1.7678055583899723
0.13880365150433083,-1.8252621700675031
0.91046004896624733,2.3192651141307872
0.40167506607194303,-0.3984905057320518
0.30891074410970215,-0.80521660342963952
0.48904068353747199,-0.043844288068704426
0.6563496442530391,0.64706890847277632
0.93739832676509116,2.7063162937717191
0.29498837780677284,-0.8712783297583
0.90781609213954606,2.2872562361969742
0.043865111730806067,-3.0817797168853884
0.55299012063375175,0.21275944046450665
0.62861610721384176,0.52628446891703562
0.12166150760072317,-1.9767893852558593
0.15472601318135612,-1.6980049236811974
0.42234974654365171,-0.31313483363682981
0.94758263565745438,2.8946762305523155
0.59220085110499787,0.37307108178483717
0.91570229273620274,2.3853366366249698
0.79218647898845185,1.3381556733915219
0.46868633749307986,-0.12541879365303718
0.77337291128209995,1.2274554674060161
0.03712331261790823,-3.2556802083926324
0.12477823689510555,-1.9479392409193004
0.81625147028742684,1.4911543453632798
0.78494440479215521,1.2947163162905215
0.24333511228777632,-1.1344809145441739
0.52953880697509137,0.11829297686835259
0.60177518787201045,0.41286723308182344
0.85302939562497071,1.7585614118132904
0.59898287104517667,0.40122885979632905
0.41606870650273314,-0.33893292129981162
0.37921668167089539,-0.49287433609834985
0.42884680291856947,-0.28655771738790564
0.64585378455677522,0.60086327263623085
0.85279100648223183,1.7566612057903082
0.45574100679324775,-0.1775005434133832
0.25792598043330378,-1.0567763488071211
0.24719586847767788,-1.1136240642973676
0.73617370903370849,1.0261752107772648
0.80390601288695396,1.4108882925697692
0.12106695665995997,-1.9823649677340183
0.083896502676971033,-2.3905454184532817
0.59065631720619372,0.36667921726589298
0.16032631442499035,-1.655802143305656
0.81167762283808764,1.4609479786960151
0.31792128696711147,-0.76334123930781062
0.15811705565229692,-1.6723053663277174
0.90413165358795222,2.2439991255797791
0.17891045382586701,-1.5237467504304469
0.29333127904441814,-0.87925937048438485
0.16746885938437628,-1.6036732074420783
0.13087046111874076,-1.8932841932146525
0.040302095682982431,-3.1702150822759947
0.073179592797689708,-2.5388432161262107
0.18765581209841856,-1.4653146288962597
0.071246655322088376,-2.5676953220947332
0.58749806346653233,0.35363204939539816
0.67348594572752618,0.72399413508101551
0.39788523855874713,-0.41428444238873546
0.32527145307396743,-0.7296503833469542
0.50434518754134083,0.017381187731782616
0.86000474454522424,1.8153293737190928
0.83708636174931772,1.6367070115574081
0.061736059532280257,-2.7211631023916549
0.1942384732126631,-1.4227011787289248
0.24727507626022016,-1.1131984679121831
0.25941207279892337,-1.0490265549266165
0.56838334567306181,0.27525827537829334
0.41961192867506458,-0.3243666634915372
0.067283955130490222,-2.6291790081278088
0.37866957292118875,-0.49519904356675981
0.52280283076893175,0.091274638198779068
0.11760502678756733,-2.0153079918577488
0.82012021163701732,1.5171621437147285
0.069883391806500078,-2.5884819417677334
0.90784819425733965,2.2876398980707826
0.11514861591668048,-2.0391960969516765
0.82983195353384265,1.5844367572480349
0.8865470181705124,2.0559456680048012
0.96038785336312893,3.1882014123084317
0.78994484506264984,1.3245929878556377
0.7682984391404758,1.1987280823264599
0.63678394495572577,0.5614325719781238
0.76783650039500384,1.1961349572420623
0.14917012007662117,-1.7411248023760415
0.53462531450973183,0.13872329845524972
0.5136539553827979,0.054629403681860964
0.8432692583576552,1.6827570003057724
0.46428739096977523,-0.14309410251253327
0.38968591625633936,-0.44863264431092781
0.63398074038762564,0.54933262212969169
0.27580478480081222,-0.96536767627881759
0.15417767451579859,-1.7022036523913879
0.47876218306279594,-0.085002412235702665
0.42021379385108959,-0.3218958107561205
0.24326714290771873,-1.1348501012912351
0.37281133771052288,-0.52017489750335844
0.37173675183319754,-0.52477331620988299
0.33439574183604365,-0.68837013958285742
0.38428551653785181,-0.47139754625572727
0.67831361163770754,0.74603261327087766
0.30500141558843391,-0.82359339087463257
0.9309036096467268,2.6006532463072292
0.89969409875665074,2.1938302861152925
0.48167401116807546,-0.073336806526760501
0.33522675680450126,-0.68463880600573579
0.53401739823680305,0.13628012124068492
0.83461806922267956,1.6187166870628669
0.646483846937698,0.60361903354527702
0.79221615482919427,1.338335943899037
0.53141338502311053,0.12581925942480787
0.62760092409691592,0.52193842935097245
0.29662938961516327,-0.86340042376420156
0.72549743581787918,0.97189693576383729
0.2143084094006896,-1.2991481940928769
0.68700620366575826,0.7861599519374034
0.84629030559285834,1.7057967294406227
0.14681872380948216,-1.7597733865300025
0.60980455092024299,0.4464907324223894
0.11129191830073722,-2.0776121707552768
0.71668700314056977,0.92808692607620691
0.10111349007057943,-2.1849132360887058
0.91850222979260099,2.4221686718438371
0.15191161283629007,-1.7196860032915142
0.9405250360727172,2.7608828186772958
0.78884880904169274,1.3180002572559486
0.58993472428769989,0.36369553789822667
0.771319140444365,1.2157748132959629
0.78331024542376249,1.2850622159814797
0.92818598030463706,2.5591524051434176
0.26324801968561973,-1.029154681095654
0.58647285954397677,0.34940324349815127
0.11124722966182517,-2.0780640794099754
0.61151907202315647,0.45370206639255301
0.18443965192907724,-1.4865531004765755
0.56235258701354418,0.25071543918756201
0.56953329347249571,0.27994725793743153
0.46734574686197822,-0.13080319184394071
0.52172650449259783,0.086960777625461283
0.75336645440632444,1.1166481547636111
0.78727492785158393,1.308576933048339
0.49246708695241198,-0.030133932252801351
0.59560970386170775,0.387205102102048
0.91398678626249774,2.3633151817450897
0.1349442449610779,-1.8579322687050219
0.13241942326410608,-1.8797340572191474
0.10420065143433767,-2.1513980654945599
0.65154875363890674,0.62585390192179213
0.42186396875876431,-0.31512627599301712
0.76334855949616953,1.1711264112211508
0.6643821567762489,0.68288437992432294
0.34029224799510865,-0.66199213563008363
0.8824318854670743,2.0156637384452227
0.75203086118782625,1.1094730637732135
0.27971354327376868,-0.94588296970048025
0.36962433706117187,-0.53382874742751485
0.32186238099609238,-0.74522617924789913
0.17130718267999964,-1.576391205545159
0.16187203764050398,-1.6443646565416441
0.91868236484071431,2.4245775236577676
0.44038787571080312,-0.23958803425447914
0.38798702986631345,-0.45578156443172163
0.72049828033028285,0.94693458342335834
0.55087334264278398,0.20419997894898079
0.9186943873649237,2.4247384676630372
0.76908943415301645,1.2031767873119956
0.48019478155955875,-0.079262344975467136
0.38130509454159317,-0.48401244048102204
0.96716628312734909,3.3829144975605385
0.70904982656349769,0.89077377409662339
0.93314687360368742,2.6360645394661697
0.1337394341283597,-1.8682923621996133
0.83651233202315123,1.6325037004502136
0.6315909286315593,0.53904799198623521
0.13704481120170808,-1.840054803410488
0.58472767997045183,0.34221173665447213
0.67865251050123088,0.74758617056600407
0.031810578453058722,-3.4156288613243002
0.45614524336807671,-0.17587094476498907
0.81238353074846825,1.4655727352514976
0.30354466433032629,-0.83047490048581041
0.46020615852660907,-0.15951273181973274
0.44462156198517749,-0.22242625382882714


==> anc/competitors/data/v5/log_odds__s42_holdout.csv <==
x0,y
0.36311214255245711,-0.56188187290447877
0.37732031248666048,-0.5009377793705968
0.57296351584827521,0.29395258996366275
0.73720821659261071,1.0315083508613361
0.19722305726476733,-1.4037415368695951
0.58122142034317226,0.32778945565353834
0.53338145089131495,0.13372472334504226
0.59839248182395943,0.39877157402432117
0.27359711320915076,-0.97644816682894509
0.034078189061883146,-3.3444253271850561
0.24239261195749059,-1.1396065187209206
0.87379988369178752,1.934982511686256
0.87981540116034884,1.9906832296204482
0.085804211260787716,-2.3659766718057047
0.40788465055822393,-0.3727170477223064
0.835392640912483,1.6243388468065079
0.96009672779807675,3.1805757069026801
0.5549367467924281,0.22063772340351198
0.32443341154013794,-0.73347141727146881
0.5959994908528502,0.38882367456566541
0.84892683492356502,1.7262087482566393
0.18117326764238695,-1.5084186483102597
0.20622027646656263,-1.3478610957491999
0.51376966193453855,0.055092578223527859
0.11661934909044952,-2.0248409916237775
0.77291761165107009,1.224859564406741
0.44630037009922469,-0.21563015452162962
0.79963678986896469,1.3840258417322022
0.89083847070296096,2.0993344157147487
0.67217035725175889,0.71801772461704683
0.27582325299479787,-0.96527521540832317
0.50554814302470075,0.022193483005212934
0.33507056624873538,-0.68533976520451545
0.67854943321128047,0.74711355942179059
0.7126909694849034,0.9084895057325908
0.83798178143164503,1.6432875705030381
0.40560254803747731,-0.38217447225474888
0.76408269781321236,1.1751946973663061
0.22285962914745505,-1.2490788839620102
0.44070150387102336,-0.2383155286770057
0.22249949088138168,-1.2511594854380064
0.80223377641954174,1.4003144130413907
0.79066210052149255,1.3289210060180852
0.70951622270275594,0.89303563065673808
0.33150879914871245,-0.70136888122057273
0.7376649261858591,1.0338670975965718
0.73085162022182315,0.99894763201732739
0.79829717604175665,1.3756854835338752
0.28928496797042841,-0.89885930000199898
0.35555955230362446,-0.59468966508624355
0.93269279890618706,2.6288086541716442
0.31064846427504245,-0.79708941949055012
0.28481447578935498,-0.92070397729863773
0.14548872891933248,-1.7704310735936695
0.66230597689961401,0.67358742151893536
0.060811793782653389,-2.7372321448812107
0.93420341189412981,2.653126215778344
0.93715190053716479,2.7021246874754676
0.91234147264623966,2.3425654464312839
0.2088594535380045,-1.3318140793394022
0.092254892711961717,-2.2864083013043728
0.21929594542618155,-1.2697739800792562
0.030830691692946992,-3.4479286440466193
0.3844240325133263,-0.47081216734476433
0.73944664096153812,1.0430944506059698
0.64986077869880365,0.61842730279305413
0.055482692243942644,-2.8346028908989767
0.93472410167036635,2.6616285305954936
0.096209545139769329,-2.2400689612253237
0.7300258303955377,0.99475363132964445
0.3563453107194437,-0.59126215086781875
0.54607075271889582,0.18480720818049534
0.034383933335316745,-3.335176907623171
0.86596944215475546,1.8657818041702852
0.96946055096847927,3.4577205250283005
0.75852518655889467,1.1446108284995336
0.53252350922777825,0.13027798504755145
0.35198894481231724,-0.61030798835986144
0.22728775347698563,-1.2236898726437302
0.85398641808403386,1.7662156455759415
0.2484886371229931,-1.1066892107128534
0.083692557993033323,-2.3932018830645001
0.84861860409887524,1.7238074028007826
0.050790865652632994,-2.9279126192924072
0.14490002844187116,-1.77517434228763
0.9318241915406773,2.6150543739550756
0.63836726284271894,0.56828460621851484
0.59799078612173739,0.39710033755720803
0.86227106918459417,1.8342822026448007
0.62220787566592939,0.49893013343035592
0.43218007601351083,-0.27296198920657549
0.94107711918103354,2.7707956065877384
0.50490439024756772,0.019618190175994921
0.50133857358151623,0.0053543071177377249
0.23300426489406789,-1.1914244831995286
0.50623217359972306,0.024929985492825872
0.29297847289235746,-0.88096197899791395
0.23766004193710261,-1.1655513380660403
0.68736067307952864,0.78780893570198218
0.51237661455317463,0.049516573169380185
0.39624475407324028,-0.42113680766267092
0.60121998023222711,0.41055095529641705
0.030000440123711093,-3.4760835654166309
0.32024975892572083,-0.75262425015636381
0.81871612006434957,1.5076732059695965
0.94915855479550637,2.9268639878667058
0.60288359106931644,0.41749466926037515
0.62027267273253794,0.49070574075898832
0.8047225227270961,1.4160760182451655
0.90906027645281684,2.3022144942633505
0.60319448023069455,0.4187933798177948
0.074210533181446464,-2.5237407544274464
0.32479799666652703,-0.73180846992979176
0.83903096132329191,1.6510355683008766
0.26559172510650259,-1.0171048451548759
0.53628865199646247,0.14541028213476889
0.56149600320900406,0.24723572963321808
0.72604321920995074,0.97463918404132488
0.92462235635672263,2.506874663108821
0.59912385444406502,0.4018158297816834
0.4765600393810791,-0.093828619369776212
0.048493572970866122,-2.9766151682442219
0.1610998872372191,-1.6500670540421734
0.8055665417169604,1.4214558206864856
0.66640504579916104,0.69197011747844217
0.81894024669082655,1.5091840167627084
0.93280107333349238,2.6305346910762974
0.036229546690559146,-3.2809781544445933
0.20027968139186611,-1.3845472681562114
0.85919697926670169,1.8086363104318468
0.78945173842794591,1.321623804570291
0.24827288015278914,-1.1078449211022285
0.70537625761896328,0.87303226649010124
0.45315025002699416,-0.1879503363141031
0.50078112495204596,0.0031245023500982021
0.39463071390354937,-0.42788823596242392
0.70739770157523374,0.88277868391785896
0.5171836997314595,0.068761879425679392
0.75631656271713799,1.1325900275163272
0.44577275062377347,-0.21776550565202737
0.21706624031141497,-1.2828455324623349
0.74999291171644678,1.0985744848464403
0.26261384915195118,-1.0324270055046971
0.53386786431404476,0.13567921632956664
0.81560999838701165,1.486883209094928
0.83195579347292115,1.599552227685251
0.061871985068264981,-2.7188189226349819
0.9367180981074934,2.6947830029647277
0.14302903393841265,-1.7903563952637709
0.60755521640715338,0.43704721370759825
0.42183766808309137,-0.31523411306684296
0.44525598463358351,-0.21985741062841099
0.65234625964926496,0.62936850859671256
0.13339627772647647,-1.8712575745656299
0.15085330250763815,-1.7279241019263047
0.61288903758002988,0.45947252765240848
0.36142508680000907,-0.56918420409517156
0.95223758954468896,2.9925756345231038
0.086404400642908788,-2.3583494141944015
0.062465208441475545,-2.7086441313412135
0.15096353595657486,-1.7270638108706347
0.50051455399620215,0.0020582167114026866
0.1955924269384903,-1.4140730326332513
0.72092857119392628,0.94907229701750584
0.36772387989539529,-0.54199386747201084
0.77729512248759891,1.2499726255339105
0.94306267232257524,2.8071815925064545
0.350624030866383,-0.61629734200648811
0.41252503773321009,-0.35353672622416643
0.64871517060513362,0.61339637195876773
0.30915158280655791,-0.80408871654245651
0.12112045102832195,-1.9818623429128899
0.71785113842040527,0.93382740984610557
0.40080340348458893,-0.40211871067654958
0.67986113268781356,0.75313369866873314
0.56257931733922206,0.25163674015480059
0.97930827028195055,3.8571123858777905
0.4921178371317485,-0.031531263632584551
0.24353640705227497,-1.133387959461521
0.44879346086371913,-0.20554679924953601
0.55454259921659832,0.2190420071943748
0.30082178919026104,-0.84338763390635774
0.7331237467572147,1.0105294299896399
0.58965404534068477,0.3625354053337897
0.6376920601294136,0.56536098960758074
0.1250913151844229,-1.9450755286241892
0.93282718918867968,2.6309513984669737
0.45178242490229858,-0.19347153989506613
0.065736333190591092,-2.6541069076684622
0.093820818827616642,-2.2678502776953504
0.82364341562909882,1.5412296952903424
0.2009167541993187,-1.3805744637648125
0.81258895430746858,1.4669210805726136
0.81737948786145442,1.4986931808658048
0.77400816444324438,1.2310835491457104
0.59786735919663592,0.3965869355403317
0.6000724071327892,0.40576681359942018
0.27825505635754871,-0.95313365084207846
0.060073061260891764,-2.7502406383744118
0.70222870446473629,0.85793341359675268
0.03431640966551356,-3.3372125786482627
0.040491427000453481,-3.1653309775650906
0.63442317331355369,0.55123974434098344
0.93331032953228144,2.638687684884522
0.23733303817269144,-1.1673570717541324
0.026850172073718426,-3.5902658262282614
0.8475659757736973,1.7156368093325129
0.53689655054748575,0.14785497057838232
0.33578100818028539,-0.68215271595324334
0.23883710363532359,-1.1590656458185375
0.66307866938763138,0.67704417705842568
0.79839452093549101,1.3762901486907078
0.96770946789833023,3.400157842285823
0.29665938658107127,-0.86325665443842492
0.92315297489052117,2.4859781984957756
0.4045608235810757,-0.38649715238880544
0.03907157756006388,-3.2025046377868289
0.1757461946127391,-1.5454376205471214
0.32331428468962509,-0.73858206591368325
0.10557318425317795,-2.1367786817509491
0.50773190125030521,0.030930070586007836
0.087729143835924214,-2.3416827803762748
0.071572474107466352,-2.5627817624924587
0.60944202372379241,0.44496739831711457
0.079621728969813788,-2.4474977170949059
0.77848293001366631,1.2568474123520792
0.025397220446430391,-3.6473902456060041
0.055843483928879459,-2.8277391055404868
0.46492873897815146,-0.14051579186349852
0.87003158074085762,1.9012380185241664
0.15118950386260921,-1.7253019106401821
0.079696976372719566,-2.4464713418499655
0.27900722680198842,-0.94939142992899794
0.19893218989825864,-1.3929815879168896
0.70926825123785564,0.89183279004020799
0.095965877001316424,-2.2428744259814453
0.612255723056915,0.45680400107937302
0.053192828319284444,-2.8791718710313932
0.83217430396691727,1.6011160016489332
0.38440763301143099,-0.47088146873542996
0.19307123609074286,-1.430176171926212
0.46827589784918028,-0.12706710230528681
0.35279357173788817,-0.60678219484574092
0.40027580627917952,-0.40431604720106135
0.59856341985693484,0.3994829204496147
0.64328139826006203,0.58963502133660728
0.13505904552272904,-1.8569491868214594
0.50966113956116188,0.038649368643606297
0.84473755072654866,1.6939090821021787
0.63593110730254709,0.55774712024094575
0.6165574036596686,0.47496150444483032
0.6264176345178869,0.51687879280777438
0.115451162180216,-2.0362301249736956
0.49774016580211539,-0.0090393983423494185
0.82209344003844942,1.5305955941839973
0.74313906546964525,1.0623483670620597
0.64906187841160179,0.61491814024517333
0.6699264431275388,0.70785239074562167
0.099637839009220422,-2.2012550813093155
0.55089736122992949,0.20429705878020452
0.80025967776893081,1.3879181381425518
0.75037749753089866,1.1006266233888418
0.87821499298393757,1.9756341777917035
0.86431460964286688,1.8515979343432722
0.10626365721470293,-2.1294874750563131
0.68482162937414204,0.77601967476096501
0.40528495723840718,-0.38349195328158198
0.33679224415818404,-0.67762204425808847
0.27751029816860795,-0.95684512334902305
0.95337226256480079,3.0178098611828386
0.53714052036434456,0.14883622861976575
0.63523495037533872,0.55474148438998172
0.13195621463195312,-1.8837719971348641
0.39662947734149567,-0.41952893501662969
0.31400172149697542,-0.78147664988425802
0.49553662339603194,-0.01785398066887699
0.21109742412025967,-1.3183230826474002
0.90034507139106512,2.2010645978649248
0.49866135554189917,-0.0053545906261082393
0.78793100937317306,1.3124988852511246
0.96320685284423346,3.2649565799523614
0.77988744589069536,1.2650105840186918
0.39082653623333274,-0.44383924072321712
0.7798150132613455,1.2645886872216057
0.52041489050188117,0.081704984879770126
0.11154194590239885,-2.0750867200956975
0.02614293987942954,-3.6176853687818395
0.30642126648032075,-0.81690392095012643
0.13225748417694647,-1.8811443696297059
0.66499856041548211,0.68565004678171149
0.21866671578159994,-1.2734530742814527
0.83159393401597959,1.5969661391619179
0.69622084582664345,0.82936594635878969
0.3688158671007522,-0.53730011687436829
0.81893602634955931,1.5091555544956807
0.27933356014728672,-0.94776977100625903
0.081307439668714454,-2.4247140079979586
0.38175606626988889,-0.48210125969213186
0.43230551953664786,-0.27245082806939891
0.37602863728670682,-0.50643917074243505
0.40234288621256176,-0.39571252534462664
0.50840330630105934,0.033616390562862315
0.069201938713726638,-2.5990134702537522
0.55270846731592926,0.21162009821190375
0.15298389622724437,-1.7113870447538322
0.26172625332025912,-1.0370155633977678
0.15351575934233475,-1.7072883558559642
0.14475244699766149,-1.7763659414019484
0.32007355938147852,-0.75343377431362923
0.77639623108571709,1.2447874001886263
0.43372221527847798,-0.26668047131986089
0.87121266788764884,1.911723656578963
0.45377489994095205,-0.18542990197855588
0.57761630195623093,0.31299567278785323
0.030045471799690374,-3.4745372314903111
0.80556987043140493,1.4214770730355315
0.69091911787957627,0.80441976901012424
0.20228837785937509,-1.3720528638786453
0.72925978262121671,0.99087026962762925
0.63376021886208977,0.54838242060052833
0.18621958024625504,-1.4747640586265556
0.14664706001220684,-1.7611444775166925
0.57331945867950496,0.29540749443221592
0.052031372917837368,-2.9024745459153336
0.30853294932544012,-0.80698685832200845
0.88233179740454493,2.0146993514003397
0.64397192304802586,0.59264553181768165
0.47755316316205054,-0.089847740795386252
0.30987604986837086,-0.8006988409423571
0.77802329355731847,1.2541840136019247
0.79647271747706117,1.3643928134045267
0.45651356409864813,-0.17438633646295554
0.1057958144239991,-2.1344231871623198
0.41189400262066411,-0.35614115824827419
0.7501771656532723,1.0995573954765152
0.13924374664391834,-1.8215853968062714
0.71610602320756545,0.92522738579773467
0.95833037205884952,3.1354200578366105
0.42385713023019322,-0.30695922628947742
0.89806695642618461,2.1759284650591306
0.75633618098962674,1.1326964768602401
0.34908315308144178,-0.62307174794120146
0.56603906320728836,0.26570856942953247
0.20760210655831859,-1.339440357929341
0.32597066325205248,-0.72646624900434642
0.82154589015196189,1.5268563168506428
0.77643858899352169,1.2450314066090375
0.84182120369447111,1.671841629125165
0.80832392380689877,1.4391560298788542
0.67169416096860401,0.71585750931245185
0.55357813773107778,0.21513852794631477
0.13889699188247301,-1.8244815422267358
0.92792322444039288,2.5552171189698485
0.52443585607177701,0.097821354236267338
0.37618110737901572,-0.50578939407239332
0.46685094941848515,-0.13279098909369505
0.94710561242748437,2.8851133719242505
0.78088039246552099,1.2708042576058405
0.18482934727605341,-1.4839645289615442
0.59946423377234848,0.40323324613140926
0.83184764870219652,1.598778888089414
0.10831162300053031,-2.108104247896156
0.89763799198688843,2.1712512317961332
0.68269292227184897,0.76617515266222891
0.93915069773816151,2.7365756009647053
0.58558086608253979,0.34572642561381861
0.16851459443240774,-1.5961913866619666
0.039216883430975319,-3.1986413445059938
0.52963523633220477,0.11868004965949026
0.10856625109005033,-2.1054705246038492
0.63918140627005282,0.57181298337576181
0.74671778596872374,1.0811829796564953
0.64570156310482996,0.60019782037046654
0.39431327035764646,-0.42921720881882391
0.76150659426415601,1.1609571708299817
0.45707061182400432,-0.17214138067803092
0.76184275194572115,1.1628090105033653
0.16378577388051679,-1.6303255144960833
0.29003553482759181,-0.89521147036781556
0.13951327840163597,-1.8193384020958003
0.82731351058639757,1.5667059664468375
0.92591567439825329,2.525579186549288
0.59683862445617863,0.39230984867202728
0.41932542792453903,-0.3255431869297789
0.7479503756400887,1.0877106428585881
0.69998973996583047,0.84724900355902721
0.3554236307337626,-0.59528290513976923
0.87922257818109839,1.9850887205704015
0.41131663224342679,-0.35852515049336753
0.050984049058403688,-2.9239127863834176
0.28878914722439147,-0.90127211644183092
0.38909494167151043,-0.45111817991386233
0.44089525522922057,-0.23752950369217116
0.41721760591642615,-0.33420594225449218
0.71842224830018997,0.93664887133105501
0.73618584786311658,1.0262377114718102
0.84527588397773634,1.6980194295948412
0.49796437816694211,-0.0081425323199893571
0.83675087403694814,1.6342489704885603
0.78316558823745186,1.2842101700507957


==> anc/competitors/data/v5/point_source_intensity__s42.csv <==
x0,x1,y
79.656044370036696,3.7173465229824245,0.47328410108536856
49.499059577684712,9.2659770596399884,0.057331407175887444
87.273812792024415,8.0316463188836433,0.10981315787207871
72.763122615342752,1.9952956989649944,1.465791227320026
18.475961309888458,9.9733119205381584,0.014883060910855067
97.80601164730804,8.9128002187697071,0.099686581800207105
78.502573179131772,3.5551759407763508,0.48504179550093796
80.745787474925848,8.5320692169484431,0.091612813318903544
21.530226940799128,1.9577757868424457,0.44751430829210492
50.53473441060104,9.9919425742681476,0.029302428189131945
43.371822180932313,6.9911626249588323,0.0701839210342141
93.408848996374161,6.8511251400291728,0.15769139551147252
67.947860807259815,1.8139665428571947,1.6584111845606706
84.048545194374697,9.0733005900696266,0.088778742617284981
49.907277894459803,1.2609955288402248,2.4977196757316271
30.451484960629919,3.1674525223703234,0.2436304524804303
59.912630831425133,2.2871968764997153,0.91175661140254072
15.74355304937578,7.9909114662299672,0.017910213979501134
84.486805479332389,2.7838380449160809,0.85842216066953825
66.849795920985827,9.1957440441779674,0.061636705195948341
78.227896607683647,6.9064213539474117,0.12422360678488596
41.907337131688152,1.3254643944522659,1.8876734750031752
97.362822195541298,1.0488685071583042,7.047040368566905
90.380900918997796,1.4649212531295903,3.3547893950883232
80.054514736638566,6.4533265988295492,0.13791526621928407
27.517483706677083,8.2133362977347382,0.031427037063898822
52.004890335433075,3.1469753856464964,0.42626640947053773
13.94233892085059,8.6446795863076566,0.023772117279301737
23.886054286079304,1.5150874613793435,0.83669907350213957
71.474405791820914,8.2086746827750865,0.084738035855564164
77.028594031703548,9.3501588715505228,0.062993177234293277
97.075875919078896,7.9489755919394254,0.11312679575288027
39.324282232433674,7.2830870558077345,0.061899435142875957
43.341373543138197,8.5418219678984482,0.050466652062713349
52.260023014822714,1.3613616959235979,2.2547950503595495
27.052422317585712,2.8160389964714985,0.28073711288074454
21.692935480192446,2.1243131137507878,0.38142097998146307
52.813443360334034,5.5407789117368784,0.12641247421663845
30.421841414579571,7.7066931549596003,0.038071567286379816
70.283259521425933,6.6701066011875882,0.12754241164351157
49.343672698509764,8.6601798978574145,0.050653317062972367
84.94103764520537,2.3969169319698178,1.1716569586724668
73.023859180202422,7.611589827416454,0.10243166443120461
38.112997724383696,2.737373417820137,0.40051116277430188
84.9033821255681,3.4368287618602023,0.56671199826752039
82.428792174712171,7.3891422755317349,0.12276260896874581
44.8730541127157,9.8218430640881369,0.033628659334756797
35.949529353721971,6.5038924537936262,0.069686503319887919
71.424595357747791,1.4905028349216605,2.5607249082248509
22.577723524837882,6.5467807293477955,0.032318035899693134
27.99173822275975,1.381154964221504,1.1636553540236174
10.662604277590496,8.9573114023013538,0.022690771047520007
80.823193975192453,7.3862045659055866,0.10809957596232209
69.836577093282898,2.5581506178025291,0.83138540160105234
73.464884076370168,1.8254890524177827,1.7386419937455233
80.265612791977105,2.6517990599228707,0.90856437326260631
51.302419798450593,9.8202446159877326,0.042593944405250619
61.186707635760435,5.1270457821264088,0.18423960046895937
22.58172983148917,8.0567285350726721,0.037915363089643515
20.30770661823761,6.727675078969992,0.013181862455326189
70.156266561142445,6.1517183496277363,0.15086066566496009
52.398658552881926,2.3061722919854475,0.79717675657139986
60.871249583306991,9.514220082022856,0.044009413432981093
78.849897167442307,3.7120836926324614,0.4521604960853447
67.124648800053166,6.2021549422678799,0.13251892860335329
59.822146059219627,7.2979835013015952,0.081845086430054531
60.328644467087216,6.8430983972077799,0.099770663558532521
37.355508825635098,9.4653496872596659,0.045208242339819765
12.773605111114547,2.335950909280522,0.20176690319145751
49.304565030912613,5.5751746460224787,0.12339856951402026
29.312620553757629,4.6363095166668939,0.12457041377164331
46.767577935217254,5.267518565343563,0.13442883799341887
86.806276594134957,2.0729577357797018,1.6223121177920761
31.054553727880666,2.206851488854888,0.50663573068926315
15.247246752015942,3.5026799120313163,0.10000079144752792
35.32455028197969,3.7423414338474816,0.20379470931769206
36.423438199001524,4.8511289231321495,0.14995088690835756
69.572486325420556,6.4988879233296544,0.13825726987056258
60.132893710715052,6.711662056764367,0.100269030040537
80.550838819577208,4.7062980692701322,0.29756707927702042
69.788218629464879,4.6790479848582738,0.2506141140010627
46.574817529606349,2.9586567402726578,0.41927439860428745
83.261834619943116,6.2947562356810742,0.17487244664103005
25.027562791693352,3.8533682018551412,0.13439248208276
12.044086582047443,1.3245385084962733,0.54865196430506635
18.104307469807758,4.7656003974117436,0.063553993975545509
75.012341553680528,5.267194075811533,0.21799752563927483
51.568950722624862,3.0303358138378989,0.45046711847703319
24.51446011302416,6.152121398099041,0.035220433228893525
55.094029759302721,6.0919471038872883,0.1237528791722185
23.708089244185157,7.3180196299933424,0.026954010934611305
72.668833756996236,6.8315363398108904,0.11175518562759447
50.154064801662763,6.8718975086892842,0.084024577912197945
44.291910348683423,3.845927366416388,0.23900126841775818
37.136088023308886,8.086889997873584,0.03934422260429548
66.725433380699968,5.9422994523971147,0.15737654235693208
42.563134949805139,4.8827637566190107,0.13075695143098212
17.888492738449088,6.6341123284695138,0.028915249536204606
20.620531190846378,4.245916010052289,0.086093764029188058
96.570789809456301,5.6146532014608237,0.24338292983097776
91.77226216368463,7.6303511963399826,0.1277830376651248
72.973642042967469,8.9776259805133698,0.063556911444038952
33.928296531356764,9.2895147756567251,0.037390283073427892
97.22587396129515,5.5326963266478932,0.25328505260011092
80.087581356921518,5.6824760326651216,0.18142715179841418
74.520117024309599,8.1988336968745283,0.071714515966628936
50.44253519294098,3.8300562256978115,0.27353440335677232
34.501740566064313,8.5364412611056171,0.035815128932824326
18.675186593814935,5.447274818656811,0.049212249130241158
91.234215688945753,2.0427105190174153,1.7397040308451339
51.019866085024994,1.6485323236564933,1.4958453470981283
28.212702831570727,8.5779388993551677,0.038497189378728272
37.536096173558725,1.5001112521619011,1.3180082710948127
62.129761204770638,3.5255029252029031,0.38790877424916259
25.909550464530852,4.0071703645139127,0.1191899452640998
87.095285568313798,2.5569500067243442,1.0625186122194239
78.266757685168912,3.8250403282179031,0.43618242781106342
74.751666035584307,7.6842331005257707,0.097107201250694622
48.888373579759332,1.1321455920406369,3.0141464982795356
66.457795663219883,8.4445608206861777,0.059803492988358117
62.568817202146199,8.7089322121710246,0.058627977171966113
68.486194139933801,4.3503541587239338,0.28326813954583824
17.59998890259002,2.3825160915457131,0.24329378648107869
47.422666195354864,6.407563671505728,0.092240916479912893
13.745275647570324,2.0770530027840488,0.25091422420616982
54.459173732006704,4.2842742497042732,0.24494799685321705
39.687509109950682,9.6258626281087523,0.028388688116669673
23.007176997944221,9.9591802532527343,0.011192650024758333
19.306267095029646,7.9489440221912702,0.028349952171564864
62.888011495994085,3.798653589286896,0.33387559999531002
25.35336716831975,7.1889854424948325,0.042321984353512469
93.260810653911747,7.3486572893561144,0.13829155932624385
62.295502573035549,4.4905752564728481,0.24459210793949437
41.218282408135337,6.7679977112754344,0.084991194748383819
63.182394233327507,1.0965488047810861,4.1762395043476648
12.052348392672775,2.8815189274201733,0.13287078463125548
96.270329191730085,5.7257947267053506,0.23177476617951054
53.407309324861018,2.4737617383246628,0.68374385386918546
80.446170452525763,2.493161810888803,1.0304880366490474
17.44569999301947,8.5267386149521407,0.010025776346184625
53.799249775434433,9.90219702415245,0.037327335246185402
54.163629491906882,6.0037248522560356,0.12292496691460465
94.40438094774845,8.5516275779354203,0.10740860730098169
61.455524713846785,9.9128949789364533,0.044525326657783575
52.614046095125843,2.2743629971189723,0.81773722264553228
34.027809678270422,5.03421051928916,0.11660043563537086
39.841209760829699,4.5331544425772794,0.16638716943272083
56.860516222438399,1.7204435528156652,1.5331533694727908
49.502031427454199,7.7979715551527002,0.076270179697657023
11.945087189229739,4.9040112459033374,0.02367699118813062
84.366273177492204,5.2239424077136114,0.24333654943690919
90.654469465578998,2.3560567643191614,1.2922887107323731
22.62241800987497,2.6283398700778129,0.26159966989893602
59.863252918514448,9.1639325994059355,0.051911307671699707
19.77181670218992,1.4018418007685098,0.79924249195920982
70.501608373583053,3.0956705644933562,0.60129638343204117
35.31104054551075,3.6285339728307551,0.21199141381730066
69.348037122271165,5.4117778816142774,0.19191433754882364
75.429515285819434,6.2780065571331631,0.15033859536119179
79.178274272589135,5.4396097826559995,0.21357967314365242
19.696685136030691,1.7570380110119381,0.50776683334790096
92.441066062384706,3.1930070865014217,0.72530930958810014
30.719259180539275,8.5922954628628716,0.042931168538642137
13.36713005585618,6.7382983043061317,0.037309267587833213
59.936722245233504,6.842341451208469,0.10448540636588095
43.38300554761949,7.0318292981621946,0.074786702069014596
84.681076881917178,7.8661271713557612,0.099209005955588153
82.742632485787169,1.5229763354930261,2.838048812108672
38.542500354044378,4.2994754643935114,0.17384341886110227
95.760945556277051,5.8557469173551082,0.22953280337088214
36.182605432610671,4.0461083496759347,0.17766250842593251
56.355141630854305,8.6003098595846783,0.068100249895292467
33.036858151084246,5.3431525772856459,0.096221440008244841
94.243921304406697,7.9176483051344126,0.12974732876930659
24.814703582381632,8.6681396519305203,0.028719602723830714
14.041955745309609,5.5431233461314822,0.033369828100801469
49.158735400273414,9.1859701948421488,0.049189662714993275
99.313800765025334,6.2841154648328255,0.1754351704201467
90.250953962942262,8.6524686895034968,0.09915800232554163
77.374721751125435,4.065317160323719,0.34182042699500853
90.171324179067241,5.4893526267833668,0.22360855298311688
90.410197572807689,5.7826993690411994,0.21895926490899778
56.697252434780417,1.9448174430646352,1.1968975821434988
38.433614664771369,4.5869725603138658,0.13556625998700964
79.48111888998892,9.2560390529650842,0.067824565776977375
69.549513685098503,6.6774901632826813,0.13567333959785305
43.629195598633906,2.5975592419327072,0.51048181959789363
18.502000125536377,4.0497007204864452,0.10867639082545594
77.211065021412338,2.7244270869642984,0.82777215335844634
33.62144643305782,1.2234081861871529,1.7910112042051645
94.313183548040129,9.3471441265362394,0.099526768056823076
31.687351750511628,5.0338659543118434,0.1006154808591323
21.048213917033742,3.7678156517870756,0.1095386182489255
84.80014049124155,6.3862947240196295,0.16453377808195457
23.795588496204466,1.0658301066371407,1.6666040429582958
26.134147734196517,3.5021989594073246,0.15805752655136307
63.944451236875913,7.327301191290033,0.09262167335322781
88.710583675371808,6.7039279576233666,0.1508209009517324
27.679119914311592,9.8362535278828194,0.030554848004828869
37.929130561008535,6.5832193869223961,0.069936081445050327
79.966435441705983,5.2975528626495949,0.2243670281393092
97.464378345487063,7.8528930686560692,0.1248751556996593
55.066706758210806,9.1299508476764775,0.054450654845210181
22.950775229612571,7.4862635204651644,0.037785514843945975
11.25426589373814,9.668901011944417,0.0011557115538105896
30.669042699896973,8.0380465366435949,0.02899680752046583
21.863999600786894,8.8012129443573386,0.031769801884348033
70.989280625157164,2.0269366406527345,1.3715250447581044
20.964925416567802,7.5917215269440899,0.017008023521393509
55.569693845856968,4.9607982957463177,0.18343021307095392
72.483619207859789,5.977934221701477,0.16531355573576506
62.30049482988121,6.8869216853412105,0.091629208703008516
27.979808649405186,9.7283360503501246,0.025460236732223154
82.371207356403644,9.861202732884621,0.07360546939890722
74.386641665422147,3.5940542093911474,0.46141884999272209
76.50856035239876,7.6037814769412453,0.11062839408826526
21.795197640158193,7.7498518414174171,0.017044814775828806
21.137842328531015,4.1184357518174393,0.10196083383094255
93.480629590585693,2.1148279737779889,1.6607158475805137
45.782037444244658,1.3685226425714778,1.9412080170650186
37.085382260284575,7.9960881477626069,0.053492702566430628
53.972564081637998,5.4072976763521527,0.15935853383905588
69.657779148722426,9.8698615254543363,0.072023474682496397
96.006093134227299,5.1847611057428775,0.29528396375305027
35.780160419384956,9.8012528116645612,0.028714719899622595
93.232758638082444,4.7041840197465383,0.33823860196412014
12.237354224763068,8.1431393550397537,0.021147261964848688
59.96782380941422,1.7633734508064887,1.5357081513593731
67.057760051297663,5.9991553912398752,0.14937381169408129
19.530766337567798,8.2185380828715182,0.029951499440610815
22.630563735752137,9.3223150049789982,0.020222758584136524
47.720288738467346,8.4032478155568846,0.047631990966532187
96.960872092886348,1.3327365448105679,4.3405896802768469
63.643829791093552,4.3543210717606078,0.27246107653069768
93.972089944019004,1.4382862508246614,3.6149425038426544
82.392482405167371,1.9835406200310222,1.6693291872055553
52.064344139976235,7.077750658007357,0.088352953883941626
80.628710432696863,7.4193237668052836,0.1134018678900366
11.605310557928895,7.9634861447646372,0.020935130254072551
19.822959708916144,8.7891089325009659,0.023612914906020546
84.648575339446268,7.6548832162885887,0.10455118909266445
81.713537949264563,8.2078443289596876,0.10867540831294363
30.937666776979032,1.4406733884095133,1.1819496563135248
57.769263153914814,3.1108163539716873,0.46110223092558666
64.541423863000986,6.5970799603772114,0.10920573418537456
88.096505839841001,8.7231277416234079,0.083526921638714891
64.279644160485304,1.0405011244569322,4.72518591946175
47.131441234631232,5.6316640790471482,0.11594955565181177
43.676563906646443,7.0955865942795748,0.066195539526084035
48.329387773615892,1.2664656021575189,2.4030311370044211
68.673792302197683,4.6122000179804914,0.25976440995684885
88.074156857709241,9.0607139324532717,0.088034831189058485
50.850719386866977,7.0445152797027282,0.084996079323661711
32.305560665622231,3.1389252702453758,0.26611067739702382
31.299612669782302,8.6750301666872147,0.01533434372661353
77.141285221910181,4.1322828106856289,0.35642745921288849
83.491188708151938,8.6801020402965356,0.06981083103224528
19.475027186871245,3.6904928600701496,0.1140926442726107
15.990297125966034,6.312882257948341,0.031890399759157341
63.499029738080658,4.5724606097305065,0.25049933381489198
23.155591977342844,3.4734254567956033,0.16273953585691261
84.219777141070722,8.9790180595468225,0.08483651884636885
37.930120653166696,2.6883431374554219,0.41342649910106966
22.94847396740284,1.763304321121868,0.591427943297967
92.887342523870515,4.0773424469109436,0.44017491554398275
24.897855046175035,7.458752328774108,0.03560217822016018
35.624807410414199,8.2668844537865347,0.049791544982214261
23.825205567285277,9.9886903306008836,0.014302427860085534
20.394105729881947,3.6672585131004842,0.12746245827426506
11.903321470279604,4.6714775601815397,0.049114081268862131
14.985586824783411,2.2313915022666366,0.23145826745442408
25.717732384226743,6.1738473666073022,0.061898638935823619
14.804373936445785,9.9782203353662542,0.017718858413581954
63.202943449987409,7.3079290910859269,0.095034557976664463
71.264307411955571,6.3569155637203458,0.13391240055067721
45.426741114882539,4.5313218362961463,0.16881638633710677
38.619198725684448,9.2376888425699928,0.03148303550494197
55.407361332000711,5.4722493651731448,0.15181215154830077
88.750444801114767,2.2093022198175536,1.4388871288330378
86.601846413998544,4.2884061687922017,0.37842271063514626
13.912755581151275,1.604500019629902,0.41959126087519583
26.334856863687168,2.817811339199034,0.26221560360768276
31.30703839939564,1.1590190289992099,1.8555270735397007
32.444881824899063,5.0795192485014704,0.12067079384626542
61.410938656849545,6.7108623845661741,0.096906492533989863
47.463618313287306,4.0896321614101696,0.23823428282742115
14.43287079348346,4.7834359435474942,0.05145792415779657
43.62527246136144,9.6328834556011831,0.040877124401210461
57.137765384587347,7.7676680941742395,0.076355720534389937
19.150471261334438,5.8677097325045615,0.048009598446653333
85.011269840970371,3.5608678760064274,0.53223016054035344
14.676567981859383,9.0729711889569575,0.026440282542224081
93.235768211625583,3.1158740519259354,0.76036389760240042
18.920182742188793,3.9280845746500934,0.10711913050312459
85.921745643797749,9.1815833298065357,0.075677229179127281
91.23878295348554,5.7658784975656516,0.21788525757970387
98.161361252793341,7.6808615447617905,0.12337413907325888
82.182329224623416,6.3167031474738948,0.16773751033958365
80.152978669419596,6.8809528810854559,0.14689123582082556
67.823494839599292,3.6944496236334299,0.39477924427893329
80.109671912031615,3.1723485546399663,0.63179234291562203
22.109698757183239,3.9024311245179875,0.10613979486352433
58.246123235287357,2.3989740767508021,0.80345754139006142
56.280058317137303,8.8688292876172667,0.043517710862181987
87.181492971030181,3.5492223992510268,0.54304945228206236
51.651942903416426,6.0534045497294615,0.11408117463583878
44.658054649031811,8.1277698262723668,0.064910232618723529
67.560694411339909,8.0544169843814224,0.10654520938986439
33.981698575076145,4.9454763272577358,0.10562250598445989
22.579156985856116,5.2863157772805307,0.076391609351254858
53.008954662137121,9.9523157404152229,0.044642341928612883
47.520043173539648,7.0713772928112162,0.074349398739337991
30.931294647598634,8.3317459880609448,0.039103390546066097
43.076062910361522,9.1229857229730875,0.041707975693083099
42.975320484362264,8.0883085260640524,0.05320521887691964
39.474600797129092,2.6666141045821083,0.43832037480931563
44.151767175423608,6.0595366036381497,0.083907337717290559
71.716901091035083,1.9170474158309039,1.5399015030807686
36.718882711415674,6.8762991390759858,0.067301909408899893
95.397213404380636,9.5981448536902985,0.080072959774302441
92.471321758436005,5.6145885787010021,0.22840959548191433
53.281938547007073,4.8967524358099048,0.17690082129229778
39.552508450421996,1.3225847627634686,1.8060546207656998
58.189131084700286,9.6379707009629829,0.051369325562268787
86.37044398962621,1.9270241571714291,1.8453633317431781
68.732860650409179,1.3697118397436223,2.9257197662923367
82.395264515236974,3.2145995035444463,0.64781715985619459
57.945004845916614,1.5897739052654418,1.8286318256171208
66.962586634085866,5.0960605817058608,0.21339309955534766
35.934005276421559,5.644790211314012,0.10020821104428747
76.140384607926165,3.8131295412572555,0.42624054331154848
28.216413381314652,1.4586443431739746,1.0605164233042241
72.531831593664833,2.0044033142430404,1.4416839262232144
87.464716149330471,4.4605394019093527,0.35420181336226303
21.889255357138953,1.5447560574388253,0.72071712828887224
65.294176648772776,7.2837075304892211,0.10384448568743271
18.558617340694113,2.8631848737233079,0.16872643799849663
75.314406544428422,3.7186441190527466,0.42671438760858132
17.604389694116822,4.5471319946028776,0.078738575157093205
94.234584043056344,4.7494866976223307,0.33951534035623493
22.366713703402194,1.0149463690732048,1.7403838250024068
96.299222131817231,2.008633338988278,1.8970895314096596
82.079575847658703,8.7648810736679028,0.075313010792385768
63.431380401971872,1.0110975626071732,4.9354860569185108
80.436169416659226,5.5735062023158761,0.20691541590187554
81.560335508477735,5.4055180585648728,0.22278908668440447
95.14243565355973,3.9978474490957403,0.48326224827565428
32.804501845526843,4.8819431813180465,0.10648705146630144
63.106830582247824,8.0252302377392581,0.080940700431350612
18.554427780796111,8.5708333559346084,0.011769187131603544
65.454913002170912,3.3431368907372505,0.46983550743262081
25.416217368350992,3.9024139687095687,0.13283729500469571
60.845555032519769,3.1823456772549945,0.47178784734362855
61.518746263046474,5.3187706049595862,0.17106418832244058
51.938663768310462,7.1493252189293166,0.079311231548190295
57.036859796181048,3.0542758791707847,0.48427550521550489
78.753105100592919,3.9766216784938,0.41123084290672418
81.932024486085993,9.3734615583023544,0.073377270026235744
54.293789401788622,1.4371236086226227,2.0898983985341753
63.963409737035107,5.1469264471560958,0.17446951093052276
93.811261212109159,7.4040223743710003,0.12864386721734294
20.776022965101053,2.3540861040172665,0.29612074089723334
20.539320931009946,1.4263661800493366,0.7975880053723905
17.893811071969157,2.2438483447467767,0.29446018151048053
69.207695653647505,9.2694087417761466,0.06270756857272819
47.674747071134149,1.0833380363901108,3.2434464405258585
79.688927452765896,2.6948977733021664,0.87369944116741693
70.41082719777333,1.2815516161148008,3.4119079752457018
40.027398249541434,1.9956652080598294,0.7990346839502378
90.852989262538216,6.581343579654666,0.16694885782826457
78.627893236358702,3.174750178651772,0.63527753859575498
34.348144681915812,6.1229084538760912,0.053362395001376864
42.777281599484859,6.3117584448951352,0.068582229769861697
38.299598218383665,8.6449179978080117,0.036204447900299322
24.18504837624997,1.0426725362068652,1.7703994206828455
23.30050352879725,8.6803251340813006,0.030423527458283625
94.251471703816961,6.5720717778427655,0.17763599771096233
49.411363347887793,2.4646913749446182,0.6440417194782313
44.498784049966886,7.9564364932175557,0.064524155403134581
75.671713780964012,8.6994238761152722,0.088249662944077767
59.769375872760996,3.288371353787416,0.44140353273061045
94.252598815461596,9.2691431281241279,0.095409775269902894
80.227134451845302,5.0901168726879202,0.2487060552760583
53.143260771208631,6.4308200889998934,0.097528656570186431
43.872352613274359,9.8618458025587934,0.041777647506076057
98.796839043188982,4.253824707752794,0.43541629360524808
74.598421240327909,8.3184341123810164,0.08580127876730595
95.607519400345694,3.8655920604561369,0.52156690848791876
20.663071949533723,8.192921700173418,0.0038445656326861512
86.548031127170432,6.4066052697637828,0.15585375377767513
67.336649559208681,2.9472012570286128,0.60690756693123471
20.972951050160134,4.7262348441031277,0.071655947386109975
62.94321999722986,3.8587207092720552,0.33425178172896591
71.748672859490398,1.7029755377232749,1.9560332805058218
11.107241729974255,1.2685129308972773,0.54099478489945818
50.888616565757189,4.1183078986646287,0.23151253887672907
84.285956007668901,1.1713073303573793,4.9095226433749186
36.58231228096809,2.489389818235975,0.48494165987864168
51.2693273618696,7.5266498876578192,0.068548960800621145
49.808271436110388,7.3728211211522909,0.069852518445913975


==> anc/competitors/data/v5/point_source_intensity__s42_holdout.csv <==
x0,x1,y
42.166763364292855,1.5413362272544753,1.4124257626812797
43.498779295624416,7.3996781639917177,0.063218115119560464
61.840329610775797,9.2348425133442245,0.057703604763534762
77.238270305557265,3.3955546695172041,0.53309084125293749
26.614661618571937,3.066623238843901,0.22521133241089156
62.614508157172402,5.6022891109453159,0.15875743556929617
58.129511021060772,3.3458095536614469,0.41322289107430055
64.2242951709962,6.515360461363807,0.12039614651285652
33.774729363357878,6.824626794148708,0.057706428979701178
11.319830224551545,5.8051220416182501,0.02673051588773839
30.849307371014746,8.4907803193377731,0.03405182121297106
90.043739096105085,7.9967637424233162,0.11205084247607611
90.60769385878271,3.7869689997359282,0.502772728909893
16.169144805698849,1.0380343655944722,1.1941358122437795
46.364185989833494,6.8841678548917029,0.077852017780382601
86.443060085545284,1.3456916723472832,3.7986487618281095
98.134068231069705,6.0304975487895263,0.21473540156149945
60.150320011790136,2.3872075803236887,0.83993892578625939
38.540632331887934,1.9114986250891211,0.8393845899181851
63.999952267454709,6.4218692366185266,0.12349428777948228
87.711890774084225,2.1590398972138245,1.4973636066708433
25.109993841473781,9.4629538970232403,0.022314301342797847
27.458150918740248,1.9259450972735102,0.58907910530691365
56.290905806362993,3.0005972483404229,0.49752276774979526
19.058063977229644,3.7728192158879597,0.10654594501093084
80.586026092287824,1.2102786723475767,4.378033856222971
49.965659696802312,4.840375245760657,0.1697085407915612
83.090949050215443,2.5117792265706251,1.0480474044537083
91.641106628402596,1.9597752788396701,1.8987505419149702
71.140970992352393,9.5968899305258333,0.061467973719435458
33.9834299682623,8.0579111107465415,0.041649750279453869
55.5201384085657,3.5177481575808982,0.3570353252928023
39.537865585818935,2.6284169157380917,0.45542288441566142
71.739009363557557,7.3626204561853728,0.10531268488031743
74.939778389209692,7.0052818845077214,0.1215209929448446
86.685792009216726,9.3106518266440652,0.079575226708991295
46.150238878513498,9.3388250612424599,0.042109453884560923
79.757752919988661,7.6920368083077184,0.10727050821085332
29.018090232573915,4.6384645773274347,0.10732736672433343
49.440765987908435,5.1116034870591527,0.15057782203084188
28.984327270129533,1.1632640330698905,1.7044990364139008
83.33441653933204,4.4405963765653205,0.33630392394018477
82.249571923889917,2.254063767390273,1.2882240006637602
74.642145878383374,1.0605941692338694,5.2805089371101115
39.203949920191789,8.0680044786809653,0.047927822753222431
77.281086829924291,4.1561617248727716,0.35602334808724712
76.642339395795915,5.8103732725204296,0.18065534756642265
82.965360253914696,5.7976385777411377,0.19641952797785808
35.245465747227662,9.3797042961987334,0.031879763852951985
41.458708028464791,9.0842103981452222,0.03997896360531502
95.564949897455037,3.2557740698706805,0.71743118830074393
37.248293525785229,8.8061988771335074,0.038222539531229276
34.826357105252029,9.2382259262081554,0.032472896398118213
21.764568336187423,3.2910527973722248,0.15990811168759528
70.216185334338817,6.1676567080371552,0.14688822468149354
13.826105667123755,1.5311466011838011,0.46930638008220532
95.70656986507467,3.9673602241255672,0.48386991192525775
95.982990675359204,5.0915929302406671,0.29463006672833492
93.657013060584973,3.5245792423935218,0.59995113689849788
27.705573769187922,4.3191004453838939,0.118187263267614
16.77389619174641,3.1664595751599971,0.13313007941309846
28.683994883704525,4.8763365971699413,0.095993631273543142
11.01537734621378,1.0296169735116982,0.82687169985785347
44.164753048124339,3.378900508755502,0.30783297102384488
77.448122590144195,1.5724166913533373,2.4926754707708447
69.049448003012841,9.1587841732110782,0.065505037120305531
13.326502397869623,2.3898299693832872,0.18568307159251429
95.755384531596846,3.1001149093351725,0.79286228016075655
17.144644856853375,6.9695687478759547,0.028087094577284675
76.564921599581666,7.5594949655507406,0.10661895310229691
41.532372879947843,2.9113312588943403,0.38993627051618279
59.319133067396479,6.9587895084316198,0.097480451321270312
11.348493750185945,6.2288409892989884,0.023276295937161337
89.309635202008323,7.3303383014975561,0.13226362306871983
99.011926653294935,1.9570053397473588,2.0572810518639706
79.236736239896373,4.0786518364779845,0.37903860556874625
58.049078990104206,3.3763660701587113,0.40521584117190812
41.123963576154743,3.830869371961827,0.22299258147534187
29.433226888467406,5.9307220175617914,0.066590592230446777
88.186226695378167,4.5621439947925415,0.3371730999773227
31.420809730280606,2.1715969349932682,0.53021140925290466
15.971177311846873,6.0798291033058307,0.034383044024278248
87.682994134269549,8.5499986681978264,0.095449446250557776
12.886643654934343,9.4388901832158822,0.011510338316918457
21.709377666425421,3.5674211319983811,0.13574653372090917
95.483517956938499,1.2563744662501217,4.8137146748026511
67.971930891504911,5.9203149301746176,0.15432281051307861
64.186636198912879,4.4514024752255512,0.25777513707130373
88.962912736055699,1.9394921720706502,1.8820149436135145
66.456988343680877,9.6780766013415445,0.056461535116956514
48.641882126266637,5.6688852385647266,0.12044954855202818
96.3509799232219,9.8568925981562039,0.078916210578864054
55.459786585709473,8.8750010763413538,0.056031403527684688
55.125491273267144,6.4607813589843488,0.10509269286933835
29.969149833818868,2.1471952033134993,0.51727501550828936
55.584266274974041,5.6922000051363906,0.13651542029828184
35.591731833658514,5.7464707855524573,0.085770284425701324
30.405628931603371,3.3560066426732043,0.21483176847292618
72.565063101205823,3.7600689086393184,0.40843796631286794
56.160307614360121,7.8060800392091449,0.073342146108293912
45.272945694366278,4.8501674911734973,0.15314944104819575
64.4893731467713,8.37643099628092,0.073140893441212856
10.937541261597914,3.4591786624695819,0.072738418388977863
38.14841489928633,1.2918955588429357,1.8189125639121402
84.879636256032768,4.9342668258735394,0.27742678196382248
97.108614512078717,1.0299842234093877,7.2842819718404233
64.645336662748406,1.8826130810119932,1.4514604067349566
66.275563068675439,9.7563507460022532,0.055407525120636528
83.567736505665266,2.7692938399344507,0.86714294655948443
93.349400917451575,9.6586788357170352,0.079628075632977441
64.67448252162761,3.058786041021762,0.55007878948761457
15.082237485760608,4.6137396743610619,0.056383202339476024
38.574812187486913,5.3851200656566611,0.10585300094901069
86.784152624058621,7.0832114284227092,0.13764807829113068
33.024224228734617,4.7354160589562717,0.1171942961721885
58.40206112466835,9.5060672289292949,0.051430002767396975
60.76525030084413,8.1778836482856363,0.072304207870411613
76.191551800932885,8.9840701830423519,0.075119153108352626
94.808345908442746,3.826960050142457,0.51514424021026517
64.292861354131091,5.339193144962942,0.17947403505265605
52.80250369197617,6.0866401726975985,0.1134199353529935
12.671272466018699,4.5861816978212904,0.047941084232442206
23.228114428489292,6.3057611275400705,0.04648673696693021
83.64686328596504,8.7359828768705547,0.087220033176869202
70.600473043671343,5.3754805449021799,0.19442994716886147
84.900648127264986,1.6730203813876841,2.4137855225203659
95.575100625014912,5.2766641703367014,0.27315929963712049
11.521520002239921,5.6256771940359922,0.028970120215442874
26.901220130487449,3.632279924105049,0.16225701928971847
88.674716806253286,1.9216921082886427,1.9108312397377336
82.136100477619934,6.1982127981164368,0.17013405430848252
31.400582514323986,2.858083687855872,0.30589893024566345
74.254024151777799,8.0752861837738585,0.090613788024059838
50.607835940030704,6.4433816357242772,0.097001889215414028
55.073230464254308,3.0617198682701456,0.46751955725950728
45.121629428457751,6.6100990642085797,0.082178644597550338
74.443534522678164,9.4678462323934625,0.06608680087032423
56.610971849824331,3.5006858611926037,0.36760758646526853
79.029677754731679,9.9441574236002275,0.063598132806211349
49.916195370978762,2.7093003836915783,0.54114954152650485
28.474960029195156,9.5163660527580802,0.02502136400307135
78.436835473416892,3.430801128442007,0.53029692798604822
32.745048357995429,8.2566887559396314,0.038222927319387541
58.175112279441699,4.85677930477671,0.19625947264305244
84.588437348782335,5.5131861751045941,0.22146026800622778
86.120855638086354,2.9313152168565804,0.79757847917341185
13.925498600149842,9.8752225043731254,0.011363369020788126
95.942321697577512,6.9325230771640207,0.15886115354772412
21.533971931726185,2.362872583280696,0.30692599492314632
65.08330153817063,6.9627658399425876,0.10683071417897587
47.672281382789812,9.9324523036373353,0.038454139314288718
49.86774855939845,4.5952574517948044,0.18792744143512391
69.282461842118579,9.9445711812570341,0.055749544818351017
20.630901036857171,1.9517868332352399,0.43096655078504575
22.267497110091078,6.4146517738275035,0.043064099492380166
65.583347273127799,9.0715471351618646,0.063419233924726121
42.008601887500845,1.0554787290261705,3.0007470850089848
97.397274019814589,3.3524148184849025,0.68963839831085916
16.225412560272698,4.0060387787308116,0.080455471877502738
13.981113291388333,7.8421313183923438,0.018091045674038762
22.277831495928893,5.0577379272953671,0.069302740156130846
55.048239437143955,4.8038909074095688,0.18982232878037461
26.461790025483467,3.3032999990647198,0.19298045254239501
75.712053549430593,9.6580459465085244,0.064591686984777241
42.59911374019331,8.6066727059916879,0.045763593988429767
80.996417733212397,4.981410403024638,0.2597474548303142
96.537125530241426,7.313876403577396,0.14361151550538837
40.9960028937234,6.6571992126274138,0.073611987687034933
46.799222287488448,1.303302522932916,2.192493427005942
68.942047244231276,1.8961031976595064,1.5259853716071603
37.107960888114803,7.401259546850806,0.053907098578163427
19.480042283905185,8.1835112452333121,0.023147317258636765
75.423544226912995,6.408523693872727,0.14614403157544625
45.700319076680209,9.8977196966008343,0.03712265826167839
71.86198118948252,8.6088524163406746,0.077161168693709786
60.866811000552062,2.0323708623784573,1.1726401623935592
99.935150338932871,2.6846073232407131,1.1034352788119512
54.261047231101422,3.3710738353160576,0.37996341094394731
30.956538161150778,9.3157803437966074,0.028385989933762009
50.199386955973665,4.7029436267538038,0.18061299881899737
60.1133686765561,2.416460340751271,0.81922247460850839
36.327042736586975,2.0617730680999675,0.68004625937748997
76.855351258488881,8.7423006659561828,0.080022620731388813
63.405066750689201,6.3251510163369735,0.1261166139669585
67.908630637132518,9.3812048138618529,0.061404171161317141
19.852310798539648,2.4704768105293313,0.258844915362893
95.577548986438714,3.2687145073208352,0.71185582652327684
50.479602334590496,7.9700990621956418,0.063238072219453365
14.287781236617914,3.2383884532840135,0.10841691451971076
16.92070176508906,5.4682460439099136,0.045031085086658769
85.341570215228018,6.6319299330771049,0.15440839432827444
26.960945706186131,6.8896702126740115,0.045198954546643778
84.305214466325182,4.2676966171442308,0.36834730461060949
84.754326987011353,9.0285104484278911,0.082740817139396489
80.68826541655416,4.3123514123912319,0.34528063923733143
64.175064924684619,7.6680721717540639,0.086852849017307179
64.381788168698989,8.629881663967037,0.068792879714174582
34.211411533520192,6.7132238580871393,0.060408613856568857
13.756849493208602,4.1475704452910618,0.06363874106721755
73.958941043569027,1.9377822454819258,1.5673676372899012
11.342163406141896,9.4540702919793809,0.010098302633860072
11.921071281292514,2.996549022977923,0.10564833247771953
67.602172498145663,2.5306481793976205,0.84001539366256095
95.62284339365138,2.5906712604993798,1.133775779036212
30.374972328689825,3.6199055442242631,0.18446396950992061
10.642203631911102,6.2570318362111532,0.021631417083586957
87.584310228784133,2.3508233127418623,1.2611782494965138
58.459051613826794,7.7961476992527263,0.076538823954985388
39.604469516901759,6.0275647887891566,0.086746220549931821
30.515978465811589,3.5205456478512662,0.19592843797538911
70.288625255090437,8.3136056528031297,0.080927541004790604
82.974486337702274,7.104207306440756,0.13082882968927775
98.847762615468469,9.1495446737269734,0.093963246958029142
35.936817491975432,5.6895614023311163,0.088343005973554475
94.670591395986364,4.2050594467410134,0.42605036973441424
46.05257721072585,5.7010653200447949,0.1127540217505837
11.787960396255988,5.0048775793611737,0.037449143215721972
24.601205744944291,3.3360532605122493,0.17590596953652848
38.435714189652352,2.4910067810650971,0.49291867420420932
18.022486023735432,4.6414569004967428,0.06657270279325099
55.72486574221611,4.7859712111265402,0.19359716933008553
16.349607234617896,7.9752173710068366,0.020455608456005216
14.83491944757497,5.0386988211229085,0.046498455601535635
65.260189724105544,6.0927589206363955,0.13989766941995374
15.589537090920043,3.1760086152514639,0.12298722767809728
81.10777468878122,3.949803379691506,0.41371538155683907
10.505989416852849,1.5663884077061947,0.34074396614891017
13.360326618332451,4.7445740466314295,0.047229435373613772
51.7120692792017,6.3816758491207555,0.1010444747868286
89.69046069445541,5.2013306464819919,0.26381984788556123
22.299015987119617,6.3029409883186736,0.044667264134700548
15.596591534942458,9.5241003273776439,0.013682703344581902
34.281927512686408,3.4753284885396463,0.22587265011941665
26.774892802961748,4.5562374765075138,0.1026372891230639
74.618898553548973,7.4943835583729363,0.10572243021069988
17.121800968873416,5.544029543152277,0.044329058607788151
65.523974036585784,1.1135428185182352,4.2051018849055977
13.111827654932917,8.5978333019331856,0.014114819439655531
86.141340996898492,2.0694192418479744,1.6006810314504516
44.163215594821651,9.7987437967224675,0.036602438407275478
26.225428383507147,7.1778705151324349,0.040506198598782246
52.025865423360649,7.0184124743009422,0.084048830087280188
41.19939735042702,2.8447372392681256,0.40513212634059942
45.650856838673079,6.212207509516408,0.0941341403385757
64.240320611587634,5.3276234923497263,0.18010707996302938
68.432631086880818,1.9793797272714615,1.3899370709632328
20.786785517755849,2.6635909392916957,0.23315375439372849
55.90573183385893,2.9322762352967926,0.51741225599233998
87.319145380613932,7.8145219979868603,0.11378755780033836
67.743541309613789,7.062064733778028,0.1080922714985957
65.927256593093944,7.7101031214083831,0.088254074820915379
66.851653236051902,2.2482486709094425,1.052479382715318
18.948546454395249,7.6999426070119696,0.025432617556050301
54.788140543948316,4.0758063573877816,0.26245183425747526
85.196260003604635,7.385574680617311,0.12429168575461497
77.794287387779235,9.532892811731795,0.068122162078207704
68.974551101087656,8.5277214361724241,0.075476718118162991
70.93060404320677,5.3306182748727418,0.19864087820144383
17.466047407114417,4.9694830349703345,0.05628107005203585
59.771627615305889,6.7883868008150969,0.10321719611910492
83.149344790837262,5.594436699158881,0.21141521492190327
78.472890393521752,7.7239330987194554,0.10467254370956311
90.457655592244137,3.0541215124800631,0.77172548024728438
89.154494654018777,3.1387556502737297,0.72014236994656489
18.087217863878401,5.3307417205158618,0.050650836674803912
72.327027753825831,3.0677669690742628,0.61156978435622766
46.120464741100669,4.4801921047744164,0.18284813630586091
39.699272889829757,4.9828586956357412,0.12723762245636125
34.141590453306996,9.1392884057269832,0.032527382710846257
97.503649615450072,4.8692276972721578,0.32725842839516667
58.481923784157303,9.06155618851888,0.056676916037380766
67.678276597688011,4.3700773009740459,0.28200784426172815
20.495895121745605,4.1198948165353464,0.096091454978633042
45.309013500765218,7.7443338978492822,0.06011828788572128
37.562661390341447,2.9267715776911105,0.34895452436200747
54.581558443377993,8.6731259050664704,0.057741061792730239
27.915383511274346,6.4319120041505933,0.053697435673082369
92.53235044291236,6.5573874897155893,0.1712466302670913
54.874502082053048,2.5339695801230899,0.68007676085645119
81.993532128734969,3.4332453869569379,0.55355406074805913
98.425642454146882,2.9882507353723917,0.8771307248980249
81.239448052252698,6.5297479380606074,0.15162271404571268
44.764987771874942,4.3030544218206739,0.19238664835053476
81.232657493251139,6.4733161250788882,0.15426491510632298
56.913895984551353,8.4737093424825609,0.063075590577969534
18.582057428349891,7.6838104977095236,0.025045554016931374
10.57590061369652,5.1004724997470836,0.032350923019862754
36.851993732530069,8.0225578294857662,0.045564374417993485
20.52413914158873,8.900192657688855,0.020618462198531237
70.468615038951455,7.2887271451532776,0.10555589363655435
28.625004604524996,4.6367323051423455,0.1059526088293859
86.086931313998079,7.2808651633754673,0.12922941741655691
73.395704296247828,7.3925239630169459,0.1068747953932732
42.701487540695517,5.7868015140811275,0.10147427740923509
84.900252470271184,6.5322985096807971,0.15833140744182744
34.312521263808129,7.112559912286863,0.053974781332475491
15.74757246894198,1.272600349956641,0.77378387461169218
43.914631212802085,8.1436469319106024,0.052694040737496575
48.653642456560739,7.2832568741737393,0.072988466717405734
43.377684745628763,8.6347266146448014,0.046297689758054317
45.844645582427667,6.8960036980108361,0.076715617333997538
55.787809965724314,9.3408272342646601,0.050881366884691172
14.612681754411874,1.7358720699273062,0.3859087547440625
59.94141881086837,9.3132395455307186,0.054994037730934128
22.467240271304163,7.2334591081929043,0.03417022231964232
32.661836248774293,2.7625254158693986,0.34057923720893907
22.517102438343883,5.2637446269582346,0.064671512386342236
21.695541906030765,5.3224438037947621,0.06094505437742135
38.131896192013613,7.341218129330767,0.056304393040774704
80.91214666428597,3.6760113789025981,0.47648602255463163
48.786457682357309,2.4765158699637806,0.63300507364812697
89.801187614467082,9.2368962884403238,0.083756800961986094
50.666396869464258,4.9475279142608368,0.16471518948307595
62.276528308396657,5.8260958950023429,0.14600215730606556
10.941762981220972,8.4515992977753314,0.012189885946158219
83.647175352944217,3.3180789038481802,0.60459979747167059
72.898667301210281,7.7504560687550574,0.096572885290176894
27.089535424316416,6.7913687641671681,0.046738747216785732
76.493104620739075,1.7454457854295997,1.998019378657617
67.540020518320915,7.1314379911490695,0.10568104610959432
25.58308564808641,6.950184934146173,0.042145415463370368
21.873161876144394,8.726923970889203,0.022854899621495742
61.87369925120359,9.1147981124741477,0.059265521536793875
13.002941211047254,6.3306275144017405,0.025818928393877772
37.049963999260015,7.0768495050324427,0.058870538193385197
90.843606006676083,2.9099746469207908,0.85370159061059314
68.497367785752431,2.5078458334359843,0.86668713133230324
52.895609046442239,6.2531308520176676,0.10765017111407844
37.175879675159763,3.3141416081094293,0.26934521674125778
81.064683770998613,6.5225055467605006,0.15163271623289112
82.794317263474483,2.7825746582145703,0.85093622852495698
50.923146634248262,6.6414252238805851,0.09187192009765334
18.043357602249916,9.8480961594338581,0.0148048131804655
46.740062745687261,8.4490593755563594,0.052102996745991455
78.454109279994285,9.0919331999926154,0.075525456605779945
21.179101247867344,5.9075016322676177,0.048293642392905692
75.259939675709262,5.2538915753680717,0.21696605369266242
97.968472380517142,7.8147230005313091,0.12765836996858729
47.861605959080613,4.1415261120243381,0.22205297449831554
92.31877716495481,6.1311189034307114,0.19543426144263129
79.031516967777506,9.1994931835102989,0.074312633157102681
40.851545601385169,2.6842513594342248,0.45118251944181315
61.191162175683282,9.7466464891986089,0.051258796902645565
27.58769748984237,5.8632411629751431,0.063860170801172997
38.684749679879921,4.7894992222151993,0.13419913385364232
85.144927201746427,3.3696981378587818,0.59671494987217144
80.916117718142658,4.9949631931641436,0.2580837074282904
87.045737846356658,6.9258399089949911,0.14440849761307348
83.90536785689676,9.17183717723643,0.079371979051654509
71.096327590806624,4.6322417505959841,0.26366644951951546
60.022950412288544,2.0020545277933661,1.1916690823502869
21.146592988981844,7.3903818488973707,0.030810360929634868
95.117802291286836,1.9320541237545599,2.0277451274433185
57.290861506729087,3.5017833725020875,0.3717893425892439
43.391978816782725,9.2157426365750386,0.040657335729319462
51.892276507982984,7.7655287676058808,0.068477956811883109
96.916151165076656,3.8989882881330367,0.50732052515018111
81.332536793642589,7.3910045848815438,0.1184806725937279
25.452751307130008,9.3997115433736376,0.022924285978395454
64.324771916157658,9.3673471921828142,0.058335799783601289
86.110717065830926,1.5405673233487456,2.8872605565932665
18.279214656299715,5.7168248852831525,0.044507980609550031
92.278561748770784,2.4981517067513148,1.1766663559293555
72.127461462985849,8.357696007699186,0.082170824017785873
96.170377912952645,4.8350559468595362,0.32736214011634268
63.023206195238103,9.3866972287461152,0.056920015517730321
23.923243228038224,2.8259496290945476,0.23838633605734863
11.801582821653936,4.7843462339666107,0.04102845774257062
57.77830340614419,9.2405276227922624,0.053846983833322794
18.303086039692218,4.5739161966493231,0.06962064634093118
68.048256837817462,6.5691569611528129,0.12548385804990508
78.129792434567847,1.2096915292507537,4.2487142899693122
68.659521541077808,6.5685839067718454,0.12663314845472814
45.091869096029356,2.5715271469904399,0.54263293130128576
79.516243212264627,4.1435157706059362,0.36855982843417112
50.975369858500407,1.1740748894115169,2.9427876326525855
79.547757994911365,4.6320705404973648,0.29503106757057002
23.479916301298452,6.8780885422364637,0.039495821911676575
35.315831390086728,5.2377611850064199,0.10243967330511637
21.20436985015337,3.5538509262111289,0.13360327181824147
85.685641617474772,1.8719461339684269,1.9458595668079464
94.92959447483625,1.0472506973890532,6.8879572836384968
64.078621042766756,7.2075363779538124,0.098158882879166742
47.436758867925533,3.7133131091538041,0.27376757084677839
78.245347716258323,4.6221394855817746,0.29144899771539001
73.749038121796616,2.5849456946958362,0.878301549356032
41.44596538129025,1.7810991846252735,1.039671612971649
90.552116704477982,2.7498733154558588,0.95293519961253181
46.685934272821257,4.0474771133506326,0.22678137642210586
12.904754599225345,3.295521578596587,0.094556538848286492
35.198982552286701,3.3375783019789993,0.25145328832871383
44.602650781704099,6.9602391630197742,0.073265999798044712
49.458930177739425,3.6991949529975621,0.28762088240620959
47.239150554664953,3.3861844975705098,0.32784682440217133
75.477085778142822,8.3964484038821627,0.085194981355136742
77.142423237167179,1.8711914169961155,1.7532626438207619
87.369614122912779,7.3688267410473038,0.12804241682187834
54.809160453150824,5.1244835411406315,0.16608984528181864
86.570394440963895,8.9284693333199243,0.086418258407674017
81.546773897261119,5.5696383329698378,0.20919096842846108


==> anc/competitors/data/v5/radioactive_decay__s42.csv <==
x0,x1,x2,y
796.56044370036705,0.18586732614912121,14.771607729147654,51.149042949606248
494.9905957768471,0.46329885298199941,6.3430634225995757,26.20118806876846
872.73812792024421,0.40158231594418214,17.800389142353911,0.68613151714814791
727.63122615342752,0.099764784948249724,11.876610960568952,222.49993822734766
184.75961309888459,0.49866559602690785,2.5205268349325305,52.570523610920532
978.06011647308037,0.44564001093848538,2.8743732291106827,271.68285715048899
785.02573179131764,0.17775879703881753,13.861908538594029,66.795807067006152
807.45787474925839,0.42660346084742218,3.4588787288415612,184.62398622985785
215.30226940799128,0.097888789342122293,10.145854031640866,79.748471632107538
505.34734410601044,0.49959712871340739,19.835489518574214,0.025109535435684897
433.7182218093231,0.34955813124794161,0.080152094666789964,421.73503947848968
934.08848996374161,0.34255625700145864,0.33159603795113846,833.78942222942305
679.47860807259804,0.090698327142859747,19.861691638610132,112.1574340435151
840.48545194374697,0.45366502950348137,11.692776682683309,4.1760915162874594
499.07277894459804,0.063049776442011249,2.5381995103702626,425.26777230660406
304.51484960629921,0.15837262611851616,17.946043995081872,17.753057190966768
599.12630831425133,0.11435984382498576,17.607606002553844,79.987419703486182
157.4355304937578,0.39954557331149837,10.724008262227505,2.1690429099578892
844.86805479332384,0.13919190224580405,12.435840597215131,149.63696963502335
668.49795920985832,0.45978720220889835,5.4637438300175267,54.210458688209187
782.27896607683647,0.34532106769737059,1.010393927440103,551.86370316133196
419.07337131688155,0.066273219722613297,11.891352177817287,190.56013603075357
973.62822195541298,0.052443425357915213,5.89510386405526,714.70515641721499
903.80900918997793,0.073246062656479524,13.272420933207039,341.88194580744846
800.54514736638566,0.32266632994147748,16.724903536852025,3.6281747094249872
275.17483706677081,0.4106668148867369,0.36321087828728116,237.04452964486822
520.04890335433083,0.15734876928232483,11.914275493714548,79.776283915152675
139.42338920850591,0.43223397931538282,4.625610793737045,18.881245143952864
238.86054286079303,0.075754373068967179,17.477769958076028,63.552248152784827
714.74405791820914,0.41043373413875428,5.0732901312365701,89.092495445124243
770.2859403170354,0.46750794357752617,12.215402664708366,2.5496701993705075
970.75875919078896,0.39744877959697122,11.07081680179223,11.917350514696544
393.24282232433677,0.36415435279038672,7.9233300011849783,21.957574968337056
433.41373543138201,0.42709109839492237,13.552415271995882,1.3278709318417987
522.60023014822718,0.068068084796179901,14.515392694308677,194.56801874811359
270.52422317585712,0.14080194982357491,11.338755906387735,54.808358172388779
216.92935480192449,0.10621565568753938,15.168444743695082,43.312680417130302
528.13443360334031,0.27703894558684394,19.668341519858753,2.271531478835862
304.21841414579569,0.38533465774798004,8.3854477580161024,12.019643492219672
702.8325952142593,0.33350533005937943,10.291661037710618,22.709763066774045
493.43672698509766,0.43300899489287076,0.24939755882426473,442.92623846241355
849.4103764520537,0.1198458465984909,15.920571126207568,126.03102528559145
730.23859180202419,0.3805794913708227,10.404601340919877,13.92371404066354
381.12997724383695,0.13686867089100685,8.1592286072113041,124.76072334388488
849.033821255681,0.17184143809301011,1.8814392617879161,614.48824144646869
824.28792174712169,0.36945711377658674,17.793128433507945,1.1511046106641247
448.73054112715704,0.4910921532044068,7.9001448008111286,9.2694445215052461
359.49529353721971,0.3251946226896813,13.651631964184407,4.2429712048647037
714.24595357747796,0.074525141746083018,2.9874831273630154,571.68307451141402
225.77723524837882,0.32733903646738977,19.230992590820652,0.41665124228012301
279.9173822275975,0.069057748211075201,3.5688352364366183,218.77389881413282
106.62604277590496,0.44786557011506772,3.9908398579898074,17.84936649950134
808.23193975192453,0.36931022829527932,17.179657211154275,1.4193882157395792
698.36577093282892,0.12790753089012646,18.251654882838622,67.641309379643801
734.64884076370163,0.091274452620889124,4.2429481504660282,498.75742107635546
802.65612791977105,0.13258995299614354,9.3960177634965589,230.92866063242423
513.02419798450592,0.49101223079938661,14.669898091256597,0.38183130656275593
611.86707635760445,0.25635228910632041,17.567314676216032,6.7740134012426312
225.8172983148917,0.40283642675363357,7.5810539007461042,10.652574429255953
203.07706618237609,0.33638375394849956,10.340389736988584,6.2666782297926007
701.56266561142445,0.30758591748138681,14.834328210394698,7.3190444044938774
523.98658552881921,0.11530861459927237,14.622719533055907,97.061087937082746
608.71249583306997,0.47571100410114275,15.659202600521699,0.35419455426190016
788.49897167442305,0.18560418463162309,11.398676372830527,95.058174580654281
671.24648800053171,0.31010774711339395,2.0923019360955042,350.82845580451533
598.22146059219631,0.36489917506507974,18.079465817560802,0.81609774829632442
603.28644467087224,0.34215491986038898,17.311450786420565,1.6147724679999007
373.55508825635098,0.47326748436298327,15.96194871636666,0.19569345898088567
127.73605111114546,0.1167975454640261,1.9972495432145898,101.15886378131131
493.04565030912613,0.27875873230112391,4.0879473416285839,157.75619127963319
293.12620553757631,0.23181547583334472,14.872007302153039,9.3281975033359554
467.67577935217253,0.26337592826717815,0.46280189163892871,414.00762803423584
868.06276594134954,0.10364788678898508,19.584492674145594,114.01987137700534
310.54553727880671,0.1103425744427444,7.5428936071136139,135.10175687888199
152.4724675201594,0.17513399560156584,14.386250673816471,12.273745595737811
353.24550281979691,0.18711707169237407,17.751421769760867,12.750483987381672
364.23438199001527,0.24255644615660749,7.8925977630016453,53.6991462375616
695.7248632542055,0.32494439616648274,6.3826497719933206,87.43957598620193
601.32893710715052,0.33558310283821835,12.174822577964935,10.109518076679922
805.50838819577211,0.23531490346350664,11.619787474961015,52.30879117664508
697.88218629464882,0.23395239924291372,8.1827995524959434,102.89043797842155
465.74817529606349,0.14793283701363291,12.03549511735417,78.507970457505408
832.61834619943124,0.31473781178405369,18.707627391329893,2.3084531323035935
250.27562791693353,0.19266841009275704,9.3528051325319304,41.288034127502513
120.44086582047443,0.066226925424813676,3.9348436150126265,92.811104922833152
181.04307469807759,0.23828001987058717,7.5441196576600777,29.997738718662745
750.12341553680528,0.26335970379057666,7.8821396518623725,94.103927486621416
515.68950722624868,0.15151679069189494,2.6221738605243972,346.61043590991227
245.14460113024163,0.30760606990495204,3.2574300110910981,90.002999849218767
550.94029759302725,0.30459735519436443,13.691241467873546,8.5105835288314413
237.08089244185157,0.3659009814996671,6.7895550841780539,19.768633837203389
726.68833756996241,0.34157681699054454,19.097967837116151,1.0672386632701607
501.54064801662764,0.34359487543446421,4.8719349071721485,94.039300887187608
442.91910348683422,0.19229636832081942,1.9784901020964463,302.7570538258272
371.36088023308889,0.40434449989367921,15.070091260005158,0.83833776314593988
667.25433380699963,0.29711497261985576,17.620721038357402,3.5529961535183325
425.63134949805141,0.24413818783095054,5.5622671374297568,109.46575664949442
178.88492738449088,0.33170561642347568,4.0417620329095598,46.808629117427024
206.20531190846378,0.21229580050261443,3.7153226974217435,93.702505270224833
965.70789809456312,0.28073266007304121,10.440246027330247,51.518623645880666
917.72262163684638,0.38151755981699914,9.3683328249354183,25.731391636095392
729.73642042967458,0.44888129902566848,5.188796797090685,71.060352727508246
339.28296531356762,0.46447573878283621,0.90346233978852775,223.00587745453558
972.25873961295144,0.27663481633239467,9.6298268065256138,67.739982707957807
800.8758135692151,0.28412380163325612,19.186646952712167,3.4360509180743217
745.20117024309604,0.40994168484372639,13.050384015053265,3.5386942321039645
504.42535192940983,0.19150281128489055,9.9101311325723689,75.611008850175836
345.01740566064313,0.42682206305528086,2.2138414805923223,134.1124301223596
186.75186593814936,0.27236374093284055,5.0487258109917459,47.214023984382159
912.34215688945756,0.10213552595087078,5.8954789914908545,499.63470640064122
510.19866085024995,0.082426616182824666,15.296071052144686,144.60368640777619
282.12702831570732,0.42889694496775838,17.534215945292388,0.15289341615158125
375.36096173558724,0.075005562608095058,18.032837071328768,97.059582031245469
621.29761204770637,0.17627514626014518,19.691372165015082,19.311691797984299
259.09550464530855,0.20035851822569561,19.647333662090649,5.0565583197426589
870.95285568313795,0.12784750033621722,19.059982655359629,76.158501133376021
782.66757685168909,0.19125201641089518,1.4364428100576876,594.65741780047506
747.5166603558431,0.38421165502628857,2.7558707185561038,259.28269249928599
488.88373579759332,0.056607279602031851,6.0893305295206579,346.34114801607029
664.57795663219883,0.42222804103430889,11.057965081289229,6.2349418543307316
625.68817202146204,0.43544661060855117,1.939557774109586,268.8835161666621
684.86194139933798,0.21751770793619668,16.91593915604285,17.282612870628984
175.99988902590019,0.11912580457728567,12.335123581546181,40.489870968588235
474.22666195354867,0.32037818357528641,10.847288046044099,14.679485226615325
137.45275647570324,0.10385265013920245,3.306226467345823,97.506582466753486
544.59173732006707,0.21421371248521365,5.0651094880039471,184.0155933598493
396.87509109950679,0.48129313140543756,3.206240499645161,84.815649272179499
230.07176997944219,0.4979590126626367,17.038663155895971,0.047540914606400746
193.06267095029648,0.3974472011095635,11.684557201224363,1.8571077424450784
628.88011495994078,0.18993267946434478,14.702588550392669,38.530055684005355
253.5336716831975,0.35944927212474165,5.9206572582005146,30.184263107253816
932.60810653911744,0.36743286446780571,7.4250527417655432,60.933108408123886
622.95502573035549,0.22452876282364237,8.097099288530675,101.13362281602265
412.18282408135337,0.33839988556377171,15.200299434880698,2.4053307242744242
631.82394233327511,0.054827440239054309,15.447059753491361,270.88328286674334
120.52348392672775,0.14407594637100868,4.1362705502806341,66.413976734622977
962.70329191730082,0.28628973633526755,18.830777134761981,4.3871816832865385
534.07309324861023,0.12368808691623315,2.4131067488737279,396.25587478722099
804.46170452525757,0.12465809054444014,17.922441648472606,86.141906324810378
174.45699993019471,0.42633693074760703,2.0079129129961859,74.115957797087404
537.9924977543443,0.49510985120762246,5.2907962230262218,39.185989986767048
541.63629491906886,0.3001862426128018,16.929570721359141,3.3621159060271446
944.04380947748461,0.42758137889677106,3.5898414469217488,203.40991271749618
614.55524713846785,0.49564474894682264,8.2713586261993974,10.188334212180441
526.14046095125843,0.11371814985594862,8.9971859988825251,189.12815752641868
340.27809678270421,0.25171052596445798,4.9051794604641934,98.995848316343341
398.41209760829696,0.22665772212886398,14.204904026719731,15.924132103481847
568.605162224384,0.086022177640783265,17.026692988044076,131.43508363486785
495.02031427454205,0.38989857775763498,17.491502797111437,0.540471559168341
119.45087189229739,0.24520056229516685,6.7864429147312189,22.620703122072381
843.66273177492201,0.2611971203856806,10.617007885756289,52.700288027955686
906.54469465579007,0.11780283821595809,4.9681280773130299,504.91027766033676
226.22418009874968,0.13141699350389066,4.8959300310029086,118.88041238449425
598.63252918514445,0.45819662997029675,3.2250812570384824,136.58219201194453
197.71816702189921,0.070092090038425509,18.800380216150295,52.936054960509125
705.01608373583053,0.15478352822466782,17.759776572111598,45.118832799441542
353.11040545510753,0.18142669864153776,15.547174266553846,21.033328918381731
693.4803712227116,0.2705888940807139,10.35323042575458,42.108674489866701
754.29515285819434,0.31390032785665817,9.8121583102374377,34.665467906691589
791.78274272589135,0.27198048913279999,10.594913323649958,44.37504808307667
196.96685136030692,0.087851900550596912,10.731360271541785,76.727873521603385
924.41066062384709,0.1596503543250711,8.6912616939538072,230.80966315375582
307.19259180539274,0.4296147731431435,2.6350966578413493,99.027583535464103
133.6713005585618,0.33691491521530659,2.5132770573707197,57.318491122526247
599.367222452335,0.34211707256042345,19.044994316913666,0.88714819770111197
433.8300554761949,0.35159146490810972,9.6406151917270115,14.630302072583712
846.81076881917181,0.39330635856778806,19.06411049810378,0.46927861593800912
827.42632485787158,0.076148816774651309,3.2715375542021996,644.96519628818112
385.42500354044381,0.21497377321967559,11.088331040798671,35.539553814320307
957.60945556277045,0.2927873458677554,4.1543450670307847,283.75192770041775
361.82605432610677,0.20230541748379671,5.0636921225320304,129.89822179760432
563.55141630854314,0.43001549297923392,0.6010915752235757,435.18876688805557
330.36858151084243,0.26715762886428229,2.3790662148042263,174.97152667782265
942.43921304406695,0.39588241525672063,18.336968152583914,0.66311170492907323
248.14703582381634,0.43340698259652605,6.4306598296466344,15.285865593408543
140.4195574530961,0.27715616730657416,12.162584238291831,4.8244635533703644
491.58735400273417,0.45929850974210745,9.3002826397854594,6.8622384732629751
993.13800765025337,0.31420577324164128,8.0090249049055657,80.189114140010815
902.50953962942253,0.43262343447517476,10.637721826921362,9.0525954678585236
773.74721751125435,0.20326585801618591,3.7447788923068304,361.42680064694861
901.71324179067233,0.27446763133916835,19.772077970391532,3.9649813387168424
904.10197572807692,0.28913496845205999,16.366157374077261,7.9638596500868566
566.97252434780421,0.097240872153231767,14.832292654630306,134.02224194551775
384.33614664771369,0.22934862801569328,9.3751859402790494,44.760744603152105
794.8111888998892,0.46280195264825424,3.0575424425267195,193.07292658767068
695.49513685098498,0.33387450816413405,18.413317165471355,1.4871875809141961
436.29195598633908,0.12987796209663538,6.8277413476345528,179.74487980754543
185.02000125536375,0.20248503602432222,1.0021337939386754,151.04032237470298
772.11065021412344,0.13622135434821492,6.8480735362125733,303.77096634233197
336.21446433057821,0.061170409309357646,15.889140609917687,127.20551518776307
943.13183548040126,0.46735720632681199,12.454174899764164,2.7973084553700764
316.8735175051163,0.25169329771559218,15.016771694897193,7.234649449846672
210.4821391703374,0.18839078258935377,15.872707677247549,10.58173052607917
848.00140491241552,0.31931473620098144,4.2390922216108518,219.04510730820556
237.95588496204465,0.053291505331857038,18.475666321863603,88.897963001389584
261.34147734196517,0.17510994797036622,8.7597920584074522,56.367974144975598
639.44451236875921,0.36636505956450166,12.780272985283291,5.9201061326031752
887.10583675371799,0.33519639788116834,0.046175451734840056,873.48106309920649
276.79119914311593,0.49181267639414095,19.86736996822356,0.015799753051081309
379.29130561008532,0.32916096934611982,5.6179277192831023,59.686268910077338
799.66435441705983,0.26487764313247975,1.2412621308031047,575.59799686981637
974.64378345487057,0.39264465343280341,9.16524083073028,26.665997296999219
550.66706758210807,0.4564975423838239,2.5806011436408349,169.54058090302436
229.50775229612569,0.3743131760232582,3.0465342031515141,73.374679821900472
112.54265893738139,0.48344505059722082,12.645656260604204,0.24903854621589258
306.69042699896977,0.40190232683217975,7.8585478314046657,13.032812276704448
218.63999600786894,0.44006064721786692,18.437049003099901,0.065481134958202597
709.89280625157176,0.10134683203263674,6.383129892161401,371.74345843342275
209.64925416567803,0.37958607634720448,14.523602567678022,0.84575852039860744
555.69693845856978,0.24803991478731591,9.2219886030981524,56.418764306790386
724.83619207859783,0.29889671108507387,13.199026022585576,14.024421737041418
623.00494829881211,0.34434608426706054,11.993907134319809,10.019162453467976
279.79808649405186,0.48641680251750624,9.4556794551799648,2.8141685593202057
823.71207356403647,0.4930601366442311,19.001221892488743,0.070304180233108624
743.86641665422155,0.17970271046955738,6.8542728550991168,217.05050336122051
765.08560352398763,0.3801890738470623,3.5447100249854513,198.80564836982902
217.95197640158193,0.38749259207087089,13.561881217596564,1.1378565126153006
211.37842328531013,0.20592178759087199,16.920151226158175,6.484548645691552
934.80629590585693,0.10574139868889945,0.80507479879847521,858.51967881418364
457.82037444244656,0.068426132128573902,8.9926537684536108,247.43412790311262
370.85382260284575,0.39980440738813033,17.849753793746526,0.29505241462672843
539.72564081638006,0.27036488381760765,14.99237237845735,9.3712821415345928
696.5777914872242,0.49349307627271677,19.836154329952564,0.039053399728230756
960.06093134227297,0.25923805528714389,10.628276231944875,61.053045898041958
357.80160419384953,0.49006264058322813,13.199914376023026,0.55498941359088738
932.32758638082441,0.23520920098732695,6.0496056227585626,224.698911657541
122.37354224763068,0.40715696775198768,18.950711993319846,0.054539163266198828
599.67823809414222,0.088168672540324428,7.3267097711307265,314.31855151302824
670.57760051297657,0.29995776956199377,14.770214253732572,7.9860710691121195
195.30766337567798,0.41092690414357591,8.0628040823816391,7.1089386415683968
226.30563735752139,0.46611575024894991,11.236378601259986,1.2025369155321552
477.20288738467343,0.42016239077784423,14.395650700430924,1.1268551793609924
969.60872092886359,0.066636827240528412,10.178683035027085,492.0682698337406
636.4382979109356,0.21771605358803037,18.14172653819017,12.257553589102615
939.72089944019012,0.07191431254123308,8.3860197585562055,514.14641027779453
823.92482405167368,0.099177031001551105,12.941435962866503,228.28300223005141
520.64344139976242,0.35388753290036784,6.8472486660010823,46.150578513935628
806.28710432696869,0.37096618834026418,8.1631333646202613,39.024646916423961
116.05310557928897,0.39817430723823183,8.801002164671047,3.4893481879558839
198.22959708916144,0.43945544662504826,2.5161403662457049,65.607784281508742
846.48575339446268,0.38274416081442941,1.8344735811801338,419.45628792215916
817.1353794926456,0.4103922164479844,13.349798462935158,3.41149770302051
309.37666776979029,0.072033669420475663,13.110354766861045,120.32212999769557
577.69263153914812,0.15554081769858435,13.258194284201906,73.468119785690448
645.41423863000978,0.32985399801886062,0.39532890685383348,566.50818041081504
880.96505839841006,0.43615638708117044,6.5309368534355983,51.034819833940922
642.79644160485304,0.052025056222846609,3.9561969451839385,523.22246115978464
471.31441234631228,0.28158320395235742,15.563028450880248,5.8898939890926307
436.76563906646442,0.35477932971397874,17.212608027922602,0.97308797700915228
483.29387773615889,0.063323280107875954,4.9336075445229461,353.61639606841499
686.73792302197671,0.23061000089902456,13.356983176959726,31.553951812051181
880.74156857709238,0.45303569662266358,2.5872560691654889,272.774347794439
508.50719386866979,0.35222576398513644,5.5030505120342665,73.197640860984308
323.05560665622227,0.15694626351226881,2.7730899246683904,209.05520653305703
312.996126697823,0.43375150833436071,5.670415331984584,26.752812622088044
771.41285221910175,0.20661414053428145,13.494730946985559,47.466370469603874
834.91188708151935,0.43400510201482673,18.206538203705051,0.30900300549632742
194.75027186871245,0.18452464300350752,4.0504481584837198,92.232317127278193
159.90297125966035,0.31564411289741706,10.841580699014383,5.2199408974754089
634.99029738080662,0.22862303048652532,14.027822024868646,25.700913515241623
231.55591977342846,0.17367127283978018,19.058449369711315,8.4563381579350434
842.19777141070722,0.44895090297734114,12.201209657743476,3.5193305128672812
379.30120653166699,0.13441715687277112,5.1021386205476134,191.04627234424615
229.48473967402839,0.088165216056093398,12.509563138278725,76.166992277948651
928.87342523870518,0.20386712234554716,6.4098232335603234,251.44399070499898
248.97855046175036,0.37293761643870538,19.522567813834154,0.17147236588520312
356.24807410414201,0.41334422268932675,7.9935227032727374,13.08610391324353
238.25205567285278,0.49943451653004417,13.708554415220284,0.2532961108611228
203.94105729881949,0.18336292565502421,0.46455164693516959,187.28836130266629
119.03321470279603,0.23357387800907697,8.0012289226951072,18.366429251716713
149.85586824783411,0.11156957511333183,17.502152266450231,21.262952984320485
257.17732384226741,0.30869236833036512,12.204548888664917,5.9435982868489825
148.04373936445785,0.49891101676831273,8.8788577279195273,1.76428909387002
632.02943449987413,0.36539645455429631,18.718749988714517,0.67649588584043641
712.64307411955576,0.31784577818601728,17.079687522944582,3.1276256107492748
454.26741114882543,0.2265660918148073,6.4443134764587651,105.49073373812072
386.19198725684447,0.46188444212849966,10.890968040826792,2.5243053711629284
554.0736133200071,0.27361246825865726,9.7964851218492548,37.972305048565858
887.5044480111477,0.11046511099087768,12.644050002297247,219.57352588805503
866.01846413998544,0.21442030843961007,6.6822253391751119,206.66547251974106
139.12755581151276,0.080225000981495112,4.8841000153177649,94.025333522388863
263.34856863687168,0.14089056695995172,18.253436705110722,20.120545644098367
313.0703839939564,0.057950951449960493,18.477489989970127,107.30120812847289
324.44881824899062,0.25397596242507353,16.86645771523958,4.4747611133481344
614.10938656849544,0.33554311922830871,19.564088615291226,0.86552220194532314
474.63618313287304,0.20448160807050852,14.89983051559377,22.551628406882767
144.3287079348346,0.23917179717737469,15.293344571239993,3.7223555722127988
436.25272461361442,0.48164417278005917,15.251801839252813,0.28147271557235953
571.37765384587351,0.38838340470871197,9.6121526188461299,13.665163997923012
191.5047126133444,0.29338548662522806,9.1290438902854341,13.152126191107131
850.11269840970374,0.17804339380032136,4.8045255229800627,361.38898440320753
146.76567981859384,0.45364855944784782,12.896383887185809,0.4224903501352214
932.35768211625589,0.15579370259629677,5.7864027220466907,378.50580717984371
189.20182742188794,0.19640422873250468,5.1561681940470887,68.725552814508049
859.21745643797749,0.45907916649032682,11.719227481921095,3.9589104808826621
912.38782953485543,0.28829392487828259,8.1996477645008632,85.811799016669298
981.61361252793347,0.3840430772380895,4.377132175892644,182.7630400535347
821.82329224623425,0.31583515737369477,16.321120335056623,4.7433412359156852
801.52978669419599,0.34404764405427279,17.21139838588752,2.1489536935039335
678.23494839599289,0.18472248118167151,3.3539903935556192,365.01422744078093
801.09671912031604,0.15861742773199833,0.15014065599999737,782.24403970218953
221.09698757183236,0.19512155622589938,6.7225993705874743,59.553639578863717
582.46123235287359,0.11994870383754011,15.950216713615051,85.974849739910866
562.80058317137309,0.44344146438086335,16.783477324686487,0.32970254795736903
871.81492971030184,0.17746111996255132,2.7665814023209845,533.58401149609438
516.5194290341642,0.3026702274864731,15.486718023661023,4.7576052234589152
446.58054649031811,0.40638849131361832,2.314083346188589,174.37409097070235
675.60694411339909,0.40272084921907109,7.8012518031305849,29.191708462619609
339.81698575076143,0.24727381636288681,19.972190300238317,2.4346608823755882
225.79156985856116,0.26431578886402657,3.8518164646181963,81.574475195778348
530.08954662137126,0.49761578702076115,3.0792716515525287,114.52026128869073
475.20043173539653,0.35356886464056081,8.4560066509358691,23.901853437520167
309.31294647598634,0.41658729940304723,12.393370519397228,1.7708024067038681
430.7606291036152,0.45614928614865435,18.658015648265064,0.086701164145979712
429.75320484362265,0.40441542630320265,19.616422910660685,0.15412783365031055
394.74600797129091,0.13333070522910542,1.3928127318278927,327.84398393753679
441.51767175423606,0.30297683018190746,2.7599503469581066,191.3333200613254
717.16901091035083,0.095852370791545197,15.814759477919878,157.5006118319892
367.18882711415677,0.34381495695379927,5.4126430454172088,57.107108176513201
953.97213404380636,0.47990724268451496,17.696981190127211,0.1954843438504909
924.71321758436011,0.2807294289350501,13.269065144581734,22.297321828057566
532.81938547007076,0.24483762179049523,2.2368960476135435,308.12520010186387
395.52508450421993,0.066129238138173438,16.650585698480143,131.51536161906515
581.89131084700284,0.48189853504814917,3.5271276001615171,106.33197669951315
863.7044398962621,0.096351207858571458,8.4699078935930761,381.89464449985064
687.32860650409179,0.068485591987181127,11.043698571186599,322.62100154458398
823.95264515236966,0.16072997517722232,10.015322981605566,164.73702993661644
579.45004845916617,0.079488695263272097,13.723258312303008,194.65632415426359
669.62586634085869,0.25480302908529306,13.053734697385105,24.060897350178902
359.34005276421556,0.28223951056570057,19.840840110561096,1.3289646232785386
761.40384607926171,0.19065647706286276,19.988438184483755,16.848113448530945
282.16413381314652,0.072932217158698728,10.329188052712819,132.84172079100347
725.31831593664845,0.10022016571215202,1.9039817392172798,599.31854387574981
874.64716149330468,0.22302697009546762,14.556865979374367,34.030148338684661
218.89255357138956,0.077237802871941263,19.533281564331784,48.418076991505231
652.94176648772782,0.36418537652446104,6.3665277525804065,64.25706251499831
185.58617340694116,0.14315924368616539,9.2241777167514769,49.550532889050018
753.14406544428414,0.18593220595263732,8.4955384963091181,155.19188485816741
176.04389694116821,0.22735659973014388,1.0283830911385872,139.34093441087219
942.34584043056338,0.23747433488111658,13.445288624468896,38.685365189373655
223.66713703402195,0.050747318453660241,7.0667539013693563,156.26294616163125
962.99222131817237,0.1004316669494139,15.749277492630045,198.01031838268435
820.79575847658703,0.43824405368339514,16.642401505639722,0.55813233121442918
634.31380401971865,0.050554878130358666,16.424615731956909,276.49682673211811
804.3616941665922,0.27867531011579377,8.3333199607976027,78.866654768791449
815.60335508477726,0.27027590292824366,6.4309136448179904,143.42426994525147
951.42435653559721,0.19989237245478703,14.976415593341097,47.669364628111644
328.04501845526852,0.24409715906590235,16.02778867685446,6.5588361314246093
631.06830582247824,0.40126151188696296,9.825148927827323,12.243069153692542
185.54427780796109,0.42854166779673042,17.860620390726062,0.087972896859204217
654.54913002170917,0.16715684453686253,2.8781739215711655,404.57623126110656
254.16217368350993,0.19512069843547841,17.581375593179203,8.2275004550916133
608.45555032519769,0.15911728386274973,1.9219046594376255,448.14444958806121
615.18746263046478,0.26593853024797931,3.0705104410922779,271.87978585404255
519.3866376831046,0.35746626094646583,10.676800265479207,11.427842503914613
570.36859796181056,0.15271379395853923,1.3503696037483004,464.08269089702412
787.53105100592916,0.19883108392469001,1.0561420280022071,638.36418001677578
819.32024486085993,0.4686730779151177,0.010374883314110406,815.3460287561187
542.93789401788626,0.071856180431131136,8.7263331938852637,290.02118303260482
639.63409737035101,0.2573463223578048,15.492477625844597,11.869405804522133
938.11261212109162,0.37020111871854999,0.69676700559831328,724.8219745867658
207.76022965101055,0.11770430520086334,13.045152129317108,44.742064755597873
205.39320931009945,0.071318309002466843,16.46254634832373,63.487641740807668
178.93811071969157,0.11219241723733883,3.3600169715574224,122.74040171979134
692.076956536475,0.46347043708880731,2.9372746964280849,177.391148142378
476.74747071134152,0.054166901819505536,17.216019472410721,187.625602794233
796.88927452765893,0.13474488866510831,16.462492199001893,86.702183049200698
704.10827197773335,0.064077580805740053,10.778835325283737,352.92319247727448
400.27398249541437,0.099783260402991472,16.383997585879605,78.046169739957847
908.52989262538222,0.3290671789827333,1.8551215484898953,493.423669875109
786.27893236358705,0.15873750893258859,7.8896303587750882,224.73711373343681
343.48144681915812,0.30614542269380457,14.755951122127458,3.7496638820039361
427.7728159948486,0.31558792224475679,5.1490391864792677,84.235603179450706
382.99598218383659,0.43224589989040058,15.046578288671055,0.57361475076264035
241.85048376249969,0.052133626810343267,10.083572087816277,142.9688129740471
233.00503528797248,0.43401625670406502,15.005319758964662,0.34593905937075592
942.51471703816969,0.32860358889213831,9.2935927571465911,44.462387204113327
494.11363347887794,0.12323456874723092,7.3580868044363523,199.53603844921119
444.98784049966883,0.39782182466087779,4.3837843295726469,77.795366757284896
756.71713780964012,0.4349711938057636,4.1675868287003004,123.49606625382397
597.69375872760997,0.1644185676893708,15.029816211427921,50.496178467617604
942.52598815461602,0.46345715640620638,2.37820696067921,313.05110664864389
802.27134451845302,0.25450584363439605,1.7196470022189025,517.90233105880532
531.43260771208634,0.32154100444999467,3.5258273004426033,171.03673220288036
438.72352613274359,0.49309229012793965,3.5069302290784377,77.837955777822401
987.96839043188982,0.21269123538763973,16.462152456137996,29.793646339960375
745.98421240327912,0.41592170561905079,7.9701324694842484,27.105952311644213
956.075194003457,0.19327960302280683,19.807769147209648,20.788476260350929
206.63071949533722,0.40964608500867095,2.7442251558122477,67.139473174870517
865.48031127170429,0.3203302634881891,13.070796513872867,13.148569043026582
673.36649559208684,0.14736006285143066,8.9745901440250115,179.43151152105511
209.72951050160134,0.23631174220515638,7.8583635339414792,32.746466975673506
629.43219997229858,0.19293603546360277,17.501683981081648,21.501283303037539
717.48672859490387,0.085148776886163749,19.511912916567994,136.22922313671657
111.07241729974255,0.063425646544863865,17.457179175483574,36.706341044430758
508.88616565757189,0.20591539493323141,3.8460135807026608,230.50462862572098
842.85956007668904,0.058565366517868964,4.4159584241786813,650.78421812046065
365.82312280968085,0.12446949091179876,13.121477581901267,71.444884832591029
512.69327361869603,0.37633249438289096,5.7816716327638336,58.197759178942739
498.08271436110385,0.36864105605761455,14.694502615611597,2.2117171258661426


==> anc/competitors/data/v5/radioactive_decay__s42_holdout.csv <==
x0,x1,x2,y
421.66763364292854,0.077066811362723767,17.959346607542876,105.65169933600671
434.98779295624416,0.36998390819958588,0.6745608100286038,338.91228368690327
618.40329610775802,0.46174212566721118,4.6942682263362716,70.781625348221056
772.38270305557262,0.16977773347586023,17.351968955854883,40.589207082859382
266.14661618571938,0.15333116194219504,1.3004705442145137,218.03262029705235
626.14508157172406,0.28011445554726577,7.1346265256585291,84.865706127753782
581.29511021060773,0.16729047768307237,18.902052989551404,24.609316457855392
642.24295170996197,0.32576802306819036,1.5910445816219476,382.47191035517403
337.74729363357881,0.34123133970743541,7.3324558955627284,27.666829794329313
113.19830224551545,0.29025610208091251,3.3748908565701385,42.502313206988028
308.49307371014743,0.4245390159668887,8.3466643681784731,8.919275435728288
900.43739096105082,0.39983818712116581,10.495945656947816,13.547482702180217
906.07693858782704,0.1893484499867964,8.4888202362650933,181.5950611819348
161.69144805698849,0.051901718279723619,5.7331151291401312,120.0767775582889
463.64185989833493,0.34420839274458515,3.9105988047153617,120.66902549726768
864.43060085545278,0.067284583617364169,8.8628164931693831,476.1534174424026
981.34068231069705,0.30152487743947631,14.744616302895873,11.508099091306086
601.50320011790132,0.11936037901618445,11.43023533469594,153.71721279570474
385.40632331887934,0.095574931254456055,8.104594353640211,177.62988979801676
639.99952267454717,0.3210934618309263,14.098725890738333,6.9202972704882022
877.11890774084225,0.10795199486069124,3.6566552659505058,591.04924414269476
251.09993841473778,0.47314769485116198,16.579831447634707,0.098385877204646865
274.5815091874025,0.096297254863675519,19.692657364117832,41.218999734853526
562.90905806362991,0.15002986241702115,16.847258996574588,44.948893067920274
190.58063977229642,0.18864096079439796,8.7469640610344879,36.599687655998636
805.86026092287818,0.060513933617378834,11.30968919175465,406.47262069182665
499.65659696802311,0.24201876228803287,0.27641142538865626,467.3247000922583
830.90949050215431,0.12558896132853126,5.6335239008793492,409.53094050577187
916.41106628402588,0.097988763941983498,14.981740649756926,211.11917371279773
711.40970992352391,0.47984449652629163,4.2714293679757347,91.617896930439258
339.83429968262294,0.40289555553732709,15.977314433893879,0.54404091155035228
555.20138408565697,0.17588740787904494,13.564614411161571,51.084750830343921
395.3786558581894,0.13142084578690461,15.916627686499318,48.816445571662761
717.39009363557545,0.36813102280926863,15.952543189635694,2.0197903431141966
749.39778389209698,0.35026409422538607,9.9890047398061803,22.657257766129558
866.85792009216721,0.4655325913322032,11.716937594045923,3.7071328732081659
461.50238878513494,0.46694125306212297,11.231166672112536,2.4355977058702707
797.57752919988661,0.38460184041538592,16.417886772947767,1.4437293275775196
290.18090232573911,0.23192322886637173,12.841653363877603,14.764517226228739
494.40765987908441,0.25558017435295766,9.0420757830697838,49.027682823099539
289.84327270129535,0.058163201653494527,3.9997913798443019,229.68290076626329
833.3441653933204,0.22202981882826606,8.6033183582111228,123.37808520644809
822.49571923889926,0.11270318836951365,14.575979874026157,159.10810433033586
746.42145878383371,0.05302970846169347,2.6850542816648426,647.36012888315349
392.03949920191792,0.40340022393404829,15.239682602713753,0.83834231065901399
772.810868299243,0.20780808624363861,12.954648918353994,52.350084248792847
766.42339395795921,0.29051866362602147,0.084147622111141462,747.91422275922935
829.65360253914696,0.28988192888705688,3.8361951731949451,272.86157380954342
352.45465747227661,0.46898521480993666,5.1131850734067896,32.037714363291791
414.58708028464793,0.45421051990726113,18.537050370023124,0.091406357277818609
955.6494989745504,0.16278870349353403,17.622729619731366,54.250375070584369
372.48293525785226,0.44030994385667538,6.3279330893306485,22.964266149354891
348.26357105252032,0.46191129631040778,4.8754267159732922,36.63283270561098
217.64568336187421,0.16455263986861124,19.123838424937443,9.3557426097008527
702.1618533433882,0.30838283540185774,12.46947681216092,15.011120940798879
138.26105667123755,0.076557330059190049,19.386731114033189,31.341629833102708
957.06569865074675,0.19836801120627839,8.7998338522870654,167.04554495245978
959.82990675359201,0.25457964651203335,17.490129424600017,11.179984954046864
936.57013060584961,0.17622896211967609,14.533692305111163,72.310322651904954
277.05573769187924,0.21595502226919472,17.739772841880324,6.0088036325692276
167.73896191746411,0.15832297875799986,1.4967006284985973,132.34959532868351
286.8399488370452,0.24381682985849706,2.7930519274493393,145.17375335972613
110.15377346213781,0.051480848675584917,5.3838412217581748,83.488810335375618
441.64753048124345,0.16894502543777509,0.35987291717694436,415.5958952344036
774.48122590144192,0.078620834567666872,1.502559551916971,688.18722709777921
690.49448003012844,0.45793920866055388,13.955828138810444,1.1577599777474434
133.26502397869623,0.11949149846916436,14.473120272853045,23.639640332753501
957.55384531596837,0.15500574546675863,17.581827214994135,62.746181317535651
171.44644856853375,0.34847843739379775,5.0598458131661417,29.400856370667444
765.64921599581658,0.37797474827753702,2.2706787688531671,324.55820431641519
415.32372879947849,0.14556656294471704,0.58012585217554813,381.69099175853256
593.19133067396479,0.34793947542158099,14.621056936727078,3.6629693451355045
113.48493750185945,0.31144204946494941,3.206110277090406,41.810711528799231
893.09635202008326,0.36651691507487777,18.124336018868529,1.1639492475981079
990.11926653294938,0.097850266987367943,10.155216625512416,366.5499308420716
792.36736239896379,0.20393259182389922,5.2065154197617751,274.03256282749174
580.49078990104204,0.16881830350793556,15.429963081596068,42.906088742103833
411.23963576154745,0.19154346859809135,5.8651634014345211,133.71923734474854
294.33226888467402,0.29653610087808957,7.2898980874038539,33.885640508133712
881.86226695378173,0.22810719973962712,6.7618434778959635,188.59666800991272
314.2080973028061,0.10857984674966341,14.163945260885033,67.500600279307946
159.71177311846873,0.30399145516529152,9.227652046630757,9.6624128967408165
876.82994134269552,0.42749993340989134,10.939598816287697,8.1631922415400719
128.86643654934343,0.47194450916079406,9.0330252993723334,1.8142820074227159
217.09377666425422,0.17837105659991909,17.443735548958955,9.6684873467547625
954.83517956938499,0.062818723312506083,14.561267485739204,382.53437001630056
679.71930891504906,0.29601574650873086,9.1824256900530585,44.859587624159516
641.86636198912879,0.22257012376127761,11.543714369684011,49.160683451808644
889.62912736055705,0.096974608603532506,19.574944635854273,133.29064844857041
664.56988343680882,0.48390383006707721,14.460859672161234,0.60742574490338097
486.41882126266643,0.2834442619282363,14.523148973551901,7.9293160480001923
963.50979923221894,0.49284462990781019,9.6019712100968651,8.4850238610809647
554.5978658570948,0.44375005381706772,5.8672489588146171,41.044270147008234
551.25491273267153,0.32303906794921744,0.5762079521370822,457.62938748440985
299.69149833818869,0.10735976016567497,6.5313939134386612,148.64259342206597
555.84266274974038,0.28461000025681954,5.367944490688739,120.62838128741647
355.91731833658514,0.28732353927762289,10.87619220396715,15.638133930723448
304.05628931603371,0.16780033213366025,15.285590106186451,23.389465994068512
725.65063101205817,0.18800344543196595,2.7075612585931741,436.17250953432557
561.60307614360113,0.39030400196045723,10.464912375260212,9.4526785891661707
452.72945694366274,0.24250837455867491,5.4540702617889263,120.61902296325681
644.893731467713,0.41882154981404607,7.0897850192992902,33.10653835223534
109.37541261597914,0.1729589331234791,17.899572569775749,4.9475630495127785
381.48414899286325,0.064594777942146783,3.3472110522687526,307.30998031689916
848.79636256032768,0.24671334129367695,18.493171644316217,8.8578771307555026
971.08614512078725,0.051499211170469392,8.6008139474612086,623.58186060996945
646.45336662748412,0.094130654050599671,19.746695155015608,100.75902079822529
662.75563068675433,0.48781753730011262,9.2418126387138066,7.3015602593239537
835.67736505665266,0.13846469199672254,11.642648070594339,166.69185569574233
933.49400917451578,0.48293394178585175,8.1079414385941178,18.60321521229454
646.74482521627613,0.15293930205108811,6.7574230741031416,230.09131484699816
150.82237485760606,0.23068698371805313,13.208490545995604,7.164053667388222
385.74812187486907,0.26925600328283306,6.8167238459434243,61.543288436741868
867.84152624058618,0.35416057142113544,3.2684673554392329,272.72033556386918
330.24224228734613,0.23677080294781361,1.6366723720337872,224.14882330788282
584.02061124668353,0.47530336144646473,4.8939922910792006,57.042995390904821
607.65250300844127,0.40889418241428177,10.937481579101577,6.9401999789328279
761.91551800932882,0.44920350915211754,15.915203079893018,0.59849961840470078
948.08345908442743,0.19134800250712286,8.0687398892645117,202.45249669973421
642.92861354131094,0.26695965724814708,14.148175213898394,14.717565190338213
528.02503691976165,0.30433200863487991,13.808602479711586,7.8990616339035506
126.71272466018699,0.2293090848910645,16.392834024509597,2.953221902678568
232.28114428489292,0.31528805637700352,9.7932783043897516,10.59354427219664
836.46863285965037,0.43679914384352775,15.448459877943289,0.98148845618211689
706.00473043671343,0.26877402724510902,9.6228138961746996,53.157515341378499
849.00648127264981,0.083651019069384214,6.1271786194640665,508.52891884258258
955.75100625014909,0.26383320851683512,4.8828130525349405,263.55160446429221
115.2152000223992,0.28128385970179959,3.8729155844475827,38.760940068591239
269.01220130487445,0.18161399620525248,3.1855241498928422,150.84019508501967
886.74716806253286,0.096084605414432145,6.3561870009256038,481.46241984841936
821.36100477619925,0.30991063990582179,12.425852159025803,17.462556015179469
314.00582514323986,0.14290418439279362,2.04468227933575,234.44426498737289
742.5402415177781,0.40376430918869294,10.680772348837539,9.9498989715759034
506.07835940030702,0.32216908178621384,3.1547777594064641,183.1525960891295
550.73230464254311,0.15308599341350729,9.2109102706824189,134.44934440419428
451.21629428457754,0.330504953210429,12.56592741042291,7.0911360605898173
744.43534522678169,0.47339231161967316,19.104966812871329,0.087903259081879792
566.1097184982433,0.1750342930596302,10.30034484230619,93.305059120382921
790.29677754731676,0.49720787118001136,19.623510394057003,0.045750375236162835
499.16195370978761,0.13546501918457893,17.500901916967322,46.62657164957146
284.74960029195154,0.47581830263790403,10.201024120588812,2.2205973058490951
784.36835473416886,0.17154005642210035,6.2174397278011595,269.97754490578239
327.45048357995427,0.41283443779698153,18.92855546051447,0.13225509236600014
581.75112279441703,0.24283896523883552,5.2922545375681906,160.91513537252976
845.88437348782338,0.2756593087552297,4.2315923329232019,263.46087065030673
861.20855638086357,0.14656576084282902,6.7166963486381093,321.78994571265042
139.25498600149842,0.49376112521865628,17.348021898355938,0.026530185240100819
959.42321697577506,0.34662615385820106,11.012395455945615,21.097361949797026
215.33971931726188,0.1181436291640348,10.312775169019632,63.677302839140978
650.83301538170633,0.34813829199712942,0.58351790988037333,531.18384000391325
476.72281382789811,0.49662261518186673,5.9437348888911963,24.906829785319776
498.6774855939845,0.22976287258974021,5.5568589177266725,139.10091790982858
692.82461842118585,0.49722855906285174,6.5984941159468153,26.044774941840398
206.30901036857171,0.097589341661762002,12.233024585046552,62.524737559383581
222.6749711009108,0.32073258869137516,5.2775857564282536,40.977348475938996
655.83347273127799,0.45357735675809324,9.7986219572860769,7.7019524135244302
420.08601887500851,0.052773936451308533,5.644754266824652,311.86287693275273
973.97274019814597,0.16762074092424512,0.26186193153346027,932.14634490689446
162.25412560272699,0.20030193893654064,14.329418039846203,9.1977010365010283
139.81113291388331,0.39210656591961718,0.44026661975969272,117.6437545590268
222.77831495928893,0.25288689636476835,7.7431587555483095,31.438516707701023
550.48239437143957,0.24019454537047841,7.1586281212211578,98.625667523113151
264.61790025483469,0.16516499995323597,11.360506683019096,40.525394968559432
757.12053549430584,0.48290229732542622,5.504725013090594,53.052294387924938
425.99113740193309,0.43033363529958435,9.670166632126513,6.6393932485083615
809.964177332124,0.24907052015123188,10.95261532886691,52.932442157905655
965.37125530241428,0.36569382017886981,6.8665712072183682,78.37069675244166
409.96002893723403,0.33285996063137069,0.25452874893104216,376.65785735064617
467.99222287488448,0.06516512614664581,12.616340973495292,205.67684571289146
689.42047244231276,0.094805159882975332,8.3691933224000259,311.81455579526119
371.07960888114803,0.37006297734254029,2.6302148334437181,140.20021196403926
194.80042283905181,0.40917556226166557,17.327329076843188,0.16235920952612165
754.23544226912998,0.32042618469363637,16.463844295233535,3.8584199643109103
457.00319076680211,0.4948859848300417,15.341141758447465,0.23051815071170889
718.61981189482526,0.43044262081703372,1.419303857915073,390.10017772150309
608.6681100055207,0.10161854311892288,0.3718918360876855,586.09508482953458
999.35150338932863,0.13423036616203565,17.397040194152456,96.727282352278266
542.61047231101429,0.16855369176580287,9.1103477402407336,116.84040635535113
309.5653816115078,0.46578901718983035,15.859660445986872,0.19164964621792702
501.99386955973665,0.23514718133769025,11.568740063495175,33.056932096089817
601.13368676556092,0.12082301703756357,13.966654135530586,111.19929699017612
363.27042736586969,0.10308865340499837,15.068213293850647,76.844639761740524
768.55351258488872,0.4371150332978091,14.04068548081643,1.6604945697751234
634.05066750689207,0.3162575508168487,12.061823290588627,13.978021122523963
679.08630637132524,0.46906024069309266,2.046533005414346,260.03102827986044
198.52310798539648,0.12352384052646659,16.37163256556061,26.275017326455693
955.77548986438717,0.16343572536604178,5.7637666310825786,372.60454719129774
504.79602334590493,0.39850495310978207,11.0580062664973,6.1563505869107003
142.87781236617914,0.16191942266420067,8.7507523586311216,34.642215386921947
169.20701765089061,0.27341230219549567,13.343544549084294,4.405411568634805
853.41570215228012,0.33159649665385527,2.1137878879263061,423.40201246748836
269.60945706186129,0.34448351063370058,19.201537294036939,0.3614474841243267
843.05214466325174,0.21338483085721155,2.1120454817046674,537.18919144544532
847.54326987011359,0.4514255224213945,16.285368925192309,0.54373717610348982
806.88265416554157,0.2156175706195616,3.0334899685786731,419.51719327034169
641.75064924684614,0.38340360858770317,9.0250345600809965,20.1654151036911
643.81788168698995,0.43149408319835192,17.757454582370805,0.30275823651419237
342.11411533520186,0.33566119290435698,4.0654018178465989,87.404496452561631
137.56849493208603,0.20737852226455311,12.937068244662539,9.4050976269220889
739.5894104356903,0.096889112274096301,4.0388235007355089,500.08453685006106
113.42163406141896,0.47270351459896903,12.074454993819025,0.37661751229495588
119.21071281292514,0.14982745114889617,10.122428668440458,26.161135624144158
676.0217249814566,0.12653240896988105,19.048599371316911,60.700992395614534
956.22843393651385,0.12953356302496899,1.1928856611224381,819.32276458801266
303.74972328689825,0.18099527721121317,2.2550078758776126,201.95770778034884
106.42203631911103,0.31285159181055766,0.27176761253185466,97.747706291616467
875.84310228784125,0.11754116563709313,17.521561239892193,111.68498070232042
584.59051613826796,0.38980738496263628,7.1407435950283542,36.139882801523484
396.04469516901753,0.3013782394394578,1.1433065992702685,280.60818628152049
305.15978465811588,0.17602728239256332,13.587244674621818,27.913481172608545
702.88625255090437,0.41568028264015644,18.393259870208119,0.33604157696142722
829.74486337702285,0.35521036532203781,18.478909025811674,1.1702509748240419
988.47762615468469,0.45747723368634868,18.669289818962952,0.19308803521814813
359.36817491975432,0.28447807011655579,11.294591603545355,14.458519096834117
946.70591395986366,0.21025297233705065,19.723126212471229,14.97141310974718
460.52577210725849,0.28505326600223974,15.243704779893863,5.9721141048559545
117.87960396255988,0.25024387896805866,3.0132688299784993,55.457209191178528
246.01205744944292,0.16680266302561247,19.383333252666468,9.7006116856331488
384.3571418965235,0.12455033905325485,12.618338732570979,79.834345767044425
180.22486023735433,0.23207284502483716,14.544646624856021,6.1643812874389079
557.24865742216116,0.23929856055632703,19.297251164382448,5.5025253237859326
163.49607234617895,0.39876086855034182,7.3554070273375993,8.7036325494671445
148.3491944757497,0.25193494105614544,2.4168082122095802,80.696118993768764
652.60189724105533,0.30463794603181982,2.0446805533064683,350.05140226281048
155.89537090920044,0.15880043076257322,7.6146367321696573,46.524427152031592
811.07774688781217,0.19749016898457528,2.7897399340581597,467.50858115878492
105.05989416852849,0.078319420385309743,19.849099696926022,22.197077248738953
133.60326618332451,0.23722870233157145,9.0634889892170811,15.560800707469996
517.12069279201705,0.31908379245603774,17.837406321371493,1.7448158831546561
896.90460694455408,0.2600665323240996,17.482975618739463,9.5087522671599238
222.99015987119617,0.31514704941593369,18.540064406362916,0.64679948384147556
155.96591534942459,0.47620501636888218,2.4351382845960878,48.911494262411509
342.81927512686411,0.17376642442698231,15.555064596652411,22.971526183064181
267.74892802961745,0.22781187382537565,8.4040449687918581,39.468720559941737
746.18898553548968,0.37471917791864684,6.5847374685404425,63.278871440163677
171.21800968873416,0.27720147715761384,4.8130002288622649,45.094797358704859
655.23974036585787,0.055677140925911764,18.937738562087389,228.28664306420094
131.11827654932915,0.42989166509665933,17.72126316818882,0.064433374617377248
861.41340996898498,0.10347096209239873,14.617610535111133,189.82001136662538
441.63215594821651,0.48993718983612339,17.458779490759383,0.085159607116033723
262.25428383507142,0.3588935257566217,0.32131955382992849,233.68991208010988
520.25865423360642,0.35092062371504712,4.7813667116882019,97.168434542450967
411.99397350427017,0.14223686196340629,2.6105022270067102,284.20592882761508
456.50856838673081,0.31061037547582043,2.3094404849229599,222.79928378508185
642.4032061158764,0.26638117461748634,18.351346596034734,4.8392652018146549
684.32631086880815,0.098968986363573069,17.707298130443839,118.62431937919011
207.86785517755851,0.13317954696458478,0.26861640579197932,200.5629885825376
559.05731833858931,0.14661381176483965,19.334917538066875,32.834705311107292
873.19145380613941,0.39072609989934298,11.194133807683242,11.004613489283445
677.43541309613795,0.35310323668890142,2.1197285525985099,320.48363177820289
659.27256593093932,0.38550515607041913,11.455816709519976,7.9634366436183956
668.51653236051902,0.11241243354547212,12.178126674886931,170.04927894969387
189.4854645439525,0.38499713035059852,1.856195817204418,92.729092133455538
547.88140543948316,0.20379031786938906,11.592298910365827,51.607167625682045
851.9626000360463,0.36927873403086559,12.12092383036113,9.694349808591797
777.94287387779241,0.47664464058658973,13.585707704304939,1.1985330237621841
689.74551101087661,0.42638607180862126,17.480482321749498,0.39967183321854766
709.30604043206768,0.26653091374363708,18.646447520373773,4.9255324898236745
174.66047407114417,0.24847415174851673,14.145260396414383,5.1971602101078309
597.71627615305886,0.33941934004075486,0.24213587248268498,550.55705268428017
831.49344790837267,0.27972183495794406,19.618764739917072,3.4398454604848014
784.72890393521743,0.38619665493597277,17.226841201985408,1.0124669378717448
904.57655592244146,0.15270607562400315,0.70800742207911105,811.87785604470309
891.54494654018777,0.15693778251368648,2.2081228044649825,630.43997984661075
180.87217863878399,0.26653708602579312,1.9166062655077698,108.52102547203353
723.27027753825826,0.15338834845371313,14.757486104384698,75.200400690754321
461.2046474110067,0.22400960523872082,0.9737839820358607,370.81559841161175
396.99272889829751,0.24914293478178706,15.14996159332561,9.1103585851973374
341.41590453306998,0.45696442028634915,13.438471238163265,0.73506097546499383
975.0364961545007,0.24346138486360791,3.0582959007784871,463.07913014526463
584.819237841573,0.45307780942594394,18.138328466991357,0.15774565458820317
676.78276597688011,0.21850386504870228,4.1104493310139922,275.66911231407397
204.95895121745605,0.20599474082676733,8.7979709490693097,33.464125206781553
453.09013500765218,0.38721669489246413,13.143979555044869,2.7913427659619234
375.62661390341441,0.14633857888455554,10.383728818646965,82.191795284097878
545.81558443377992,0.4336562952533235,16.159031160968958,0.49401745574411926
279.15383511274342,0.3215956002075297,9.5413267049184753,12.978761903071238
925.32350442912355,0.32786937448577946,8.9859623102312476,48.614486813901578
548.7450208205305,0.1266984790061545,2.8140788589866572,384.17354071183041
819.93532128734978,0.1716622693478469,9.3403724726249315,164.98192549793109
984.25642454146885,0.1494125367686196,19.404770868119332,54.194011658184351
812.39448052252692,0.32648739690303036,16.331256387396799,3.9276318029025883
447.64987771874939,0.21515272109103373,16.23635540650827,13.608782516689134
812.32657493251145,0.32366580625394442,6.8588649600144391,88.227824864395586
569.13895984551357,0.42368546712412808,14.819394693340371,1.0675458956931416
185.82057428349893,0.38419052488547617,16.045208095025554,0.39077029745013941
105.7590061369652,0.2550236249873542,9.3643182189579477,9.7088767993394285
368.5199373253007,0.40112789147428835,15.640202888453858,0.69473361635781727
205.24139141588731,0.44500963288444279,18.939749693131532,0.044861098972872264
704.68615038951452,0.36443635725766388,17.053480447962553,1.4089492783253628
286.25004604524997,0.2318366152571173,4.7444732584186884,95.289830474992101
860.86931313998082,0.36404325816877336,17.664535183508267,1.3872006084965502
733.95704296247823,0.3696261981508473,15.893887399661939,2.0619524577525663
427.01487540695518,0.2893400757040564,3.5812034396421555,151.50720404980839
849.00252470271187,0.32661492548403986,14.2408619849995,8.107455609819807
343.12521263808128,0.35562799561434316,15.593580975041991,1.3398819128887482
157.47572468941979,0.06363001749783205,4.0522270494015515,121.68406313593026
439.14631212802084,0.40718234659553004,19.426110896084268,0.16119559472126629
486.53642456560738,0.36416284370868696,19.617730359911718,0.38414441916874587
433.77684745628761,0.43173633073224005,6.0439208789896863,31.917358071333773
458.44645582427665,0.34480018490054182,13.669649332438951,4.1146175376077414
557.87809965724318,0.46704136171323302,19.998248990154362,0.049003235074513256
146.12681754411872,0.086793603496365307,15.825686380535359,36.999578076004212
599.41418810868367,0.46566197727653597,13.29737469605195,1.2261400099068962
224.67240271304161,0.36167295540964522,19.391759869278651,0.20213252158526093
326.61836248774296,0.13812627079346995,3.8132534864577727,192.88263949978599
225.17102438343886,0.26318723134791172,19.080759915149862,1.4844552170737224
216.95541906030766,0.26612219018973809,18.33400139245721,1.6497228181710535
381.31896192013608,0.36706090646653838,8.0363915047336771,19.961213085067889
809.12146664285979,0.18380056894512992,15.119165994284714,50.251366381649916
487.86457682357309,0.12382579349818904,4.189511385425611,290.40261541555492
898.01187614467085,0.46184481442201614,10.467806818533447,7.1397730905328309
506.66396869464256,0.24737639571304182,3.7759571083206422,199.09166372207619
622.76528308396655,0.29130479475011717,13.291121446018451,12.966930260109748
109.41762981220973,0.42257996488876659,12.427211517858691,0.57331579991315751
836.47175352944214,0.165903945192409,11.063756206758111,133.44267022113351
728.98667301210276,0.38752280343775286,13.960335478451055,3.2599345194224272
270.89535424316421,0.33956843820835836,17.298379653882392,0.76166293551417941
764.93104620739075,0.087272289271479994,18.288670117855411,155.04130808247146
675.40020518320921,0.3565718995574535,4.2742795035587093,147.1154201708157
255.83085648086413,0.34750924670730865,5.3914350433740594,39.288937026324277
218.73161876144394,0.43634619854446016,10.669714801210048,2.0795593080310586
618.73699251203595,0.45573990562370742,13.66071586045029,1.2237830656854869
130.02941211047252,0.31653137572008705,0.25226098244963913,120.05046019895256
370.49963999260012,0.3538424752516221,11.377235462618096,6.6134358557000565
908.43606006676077,0.14549873234603955,17.485313947042467,71.352579191864649
684.97367785752431,0.12539229167179922,18.437339364294154,67.862267679063876
528.95609046442246,0.31265654260088338,11.233997650712087,15.776516841295882
371.75879675159769,0.16570708040547147,19.332120475188358,15.101227111093307
810.64683770998613,0.32612527733802504,14.541827158275114,7.0665690487831583
827.94317263474477,0.13912873291072853,19.040028375444152,58.552834324373109
509.23146634248263,0.33207126119402924,18.334067659297371,1.1556762725440779
180.43357602249915,0.49240480797169295,3.132708194565752,38.582628379611208
467.4006274568726,0.42245296877781802,8.9796260221680875,10.524618090430939
784.54109279994282,0.45459665999963078,14.088436644161868,1.2976341328428376
211.79101247867345,0.29537508161338089,5.9647770802317135,36.37033541981269
752.59939675709256,0.26269457876840357,12.226561543011858,30.316182391808535
979.68472380517142,0.39073615002656542,12.298257348886123,8.0193476723823895
478.61605959080617,0.20707630560121693,0.61521963453336825,421.36579206881692
923.18777164954804,0.30655594517153556,9.3811047657308109,52.039300493243367
790.31516967777509,0.45997465917551494,10.365200893685142,6.7174059892132583
408.51545601385163,0.13421256797171124,9.0390431048539668,121.43468697617607
611.9116217568328,0.48733232445993047,19.410309083754562,0.047706711862469997
275.87697489842367,0.29316205814875712,5.1857247947696816,60.322023510267002
386.84749679879917,0.23947496111075994,11.201694104939396,26.456590356666734
851.4492720174643,0.1684849068929391,10.367256834683122,148.44486664978032
809.16117718142664,0.24974815965820718,19.492772515851534,6.2196526732753794
870.45737846356667,0.34629199544974953,11.253480030432279,17.67283545059102
839.0536785689676,0.45859185886182152,1.6154062698943972,399.99918896432848
710.96327590806629,0.23161208752979917,12.679703513868033,37.707091380300859
600.22950412288549,0.1001027263896683,17.922062057005018,99.80964425992741
211.46592988981845,0.36951909244486852,5.9449279736766991,23.507029592989394
951.1780229128683,0.096602706187727982,16.774627843746195,188.14760646145024
572.90861506729084,0.17508916862510437,15.500331640470167,37.969607557787008
433.91978816782722,0.46078713182875197,5.9243496755780907,28.303786723134262
518.92276507982979,0.38827643838029408,9.3467883803631793,13.77172193399076
969.16151165076656,0.19494941440665187,4.5371936849649375,400.17743040034964
813.32536793642589,0.36955022924407716,15.440788375484987,2.7046820185726577
254.52751307130009,0.46998557716868189,18.767485307422614,0.037589200984562712
643.2477191615767,0.46836735960914072,7.7560865753365382,17.010522363917893
861.1071706583092,0.077028366167437287,15.70230266104479,256.90240095450383
182.79214656299717,0.28584124426415763,11.777876282196228,6.3075472014861989
922.7856174877079,0.12490758533756574,10.12941519856585,260.38365697000359
721.27461462985843,0.41788480038495934,15.130640614776404,1.2945397310988414
961.70377912952642,0.24175279734297683,14.380977133741467,29.727276670268019
630.23206195238106,0.46933486143730579,10.750245699235446,4.0577272579785477
239.23243228038226,0.14129748145472737,15.719079389170574,25.955129816489343
118.01582821653936,0.23921731169833055,2.8926383126789923,59.077467552296319
577.78303406144187,0.46202638113961314,6.7743220372741249,25.261536161049087
183.03086039692221,0.22869580983246612,11.931174791739805,11.953750678273256
680.48256837817451,0.32845784805764067,13.496015024071932,8.0843504826190866
781.29792434567844,0.060484576462537694,6.1908014005539318,537.27418008899849
686.59521541077811,0.32842919533859227,2.7808778787219324,275.45476656910301
450.91869096029353,0.128576357349522,5.794524197959106,214.05826047558389
795.16243212264624,0.20717578853029683,9.2530402964397211,116.92591056754981
509.75369858500409,0.058703744470575851,17.932601582160586,177.89914776654447
795.47757994911353,0.23160352702486825,13.659805323018118,33.625461828365836
234.79916301298451,0.34390442711182317,10.391235150559925,6.5872683741463325
353.15831390086731,0.26188805925032099,19.492872619105619,2.1424839029868297
212.0436985015337,0.17769254631055648,5.8059435211782251,75.574542754453461
856.85641617474778,0.093597306698421354,14.41010576074248,222.41016643729546
949.29594474836244,0.052362534869452665,18.97855736413571,351.41056027003054
640.78621042766747,0.36037681889769063,16.280670975821437,1.8139729874473878
474.36758867925533,0.1856656554576902,9.7755837953131888,77.245785051714051
782.45347716258323,0.23110697427908872,16.051139270618304,19.161522579888363
737.49038121796605,0.12924728473479183,17.609564426648138,75.736836840418604
414.45965381290245,0.089054959231263678,16.512614683348655,95.244322450292231
905.52116704477976,0.13749366577279293,12.803647184767026,155.72478748219336
466.8593427282126,0.20237385566753169,8.0065079846483584,92.362414620022562
129.04754599225345,0.16477607892982934,3.7898211258321779,69.110663941239324
351.98982552286702,0.16687891509894998,1.0619880730199793,294.82408397016286
446.02650781704102,0.34801195815098868,15.79745960627619,1.8269968137770125
494.58930177739427,0.1849597476498781,14.298546077114453,35.130589638905789
472.39150554664951,0.16930922487852551,0.47602464827268598,435.81277607577192
754.77085778142816,0.41982242019410815,16.864723603478222,0.63522572198482274
771.42423237167179,0.093559570849805762,2.2188994014118757,626.80731639139515
873.69614122912776,0.3684413370523652,3.1049277356696581,278.31370822554828
548.09160453150821,0.2562241770570316,0.15985654574926178,526.09579853660648
865.70394440963889,0.44642346666599625,7.2548978458687969,33.946519755785936
815.46773897261107,0.27848191664849187,7.2263743132508047,108.99993569689028


==> anc/competitors/data/v5/relative_risk__s42.csv <==
x0,x1,x2,x3,y
39.828022185018348,185.86732614912123,38.236117390582223,304.88929286434006,1.5835990295488771
24.749529788842356,463.2988529819994,19.271892700849044,297.90894582068131,0.83461588870971992
43.636906396012208,401.58231594418214,45.050875570296299,422.84611617745361,1.0179514476538873
36.381561307671376,99.764784948249726,31.722374661280142,369.73974728420501,3.3818491193099787
9.2379806549442289,498.66559602690785,10.671185378598194,61.959994248781264,0.12379588547621397
48.90300582365402,445.64001093848537,11.467339765499036,72.256611715707066,0.72196894494784347
39.251286589565886,177.75879703881753,36.189294211836568,320.70130360520704,1.7837294218426731
40.372893737462924,426.60346084742218,12.782477139893512,268.786434030024,1.9044284680960091
10.765113470399564,97.888789342122294,27.828171571191948,167.08309490434613,0.69394580121712779
25.26736720530052,499.59712871340741,49.629851416791979,238.39523929166074,0.2793831069734537
21.685911090466156,349.55813124794162,5.1803422130002774,391.05964342978723,4.4680500473872415
46.70442449818708,342.55625700145862,5.7460910853900611,421.9751680960685,8.9311177858752036
33.973930403629907,90.698327142859739,49.688806186872796,302.55038055051989,1.9317684830369453
42.024272597187348,453.66502950348138,31.308747536037448,223.41626638569633,0.68975770237222966
24.953638947229901,63.049776442011236,10.71094889833309,171.81354267279818,4.8320070554067289
15.22574248031496,158.37262611851617,45.378598988934215,284.86331184616404,0.63828398182921675
29.956315415712567,114.35984382498575,44.617113505746147,191.63732835397144,1.099137296150849
7.8717765246878901,399.54557331149834,29.129018590011885,303.84281167125027,0.22085888606029891
42.243402739666195,139.19190224580404,32.98064134373405,354.49357212933694,2.7353997524096929
33.424897960492913,459.78720220889835,17.293423617539435,79.735644913727668,0.38023951692453617
39.113948303841823,345.32106769737055,7.2733863367402316,50.480359260236256,0.80788997359807546
20.953668565844076,66.273219722613305,31.755542400088896,145.52471247833432,1.3410671446819742
48.681411097770649,52.44342535791521,18.263983694124335,452.53017397345144,12.409117023552296
45.190450459498898,73.246062656479523,34.862947099715839,340.83084345285164,4.1117904901749274
40.027257368319283,322.66632994147744,42.631032957917057,127.38215837166028,0.44012163784897551
13.758741853338542,410.66681488673686,5.8172244761463823,450.61878282062844,2.5435558042394373
26.002445167716537,157.34876928232481,31.807119860857732,261.48017312930301,1.3076734310283729
6.971169460425295,432.23397931538284,15.407624285908351,264.24129050539727,0.28808170320468879
11.943027143039652,75.754373068967169,44.324982405671065,470.99387472919477,1.5832706588130714
35.737202895910457,410.43373413875429,16.414902795282281,76.769011482503004,0.45469681744882923
38.514297015851774,467.50794357752619,32.484655995593826,146.83022358292334,0.42013651321157891
48.537937959539448,397.44877959697124,29.909337804032514,313.59709631962511,1.2499351345429193
19.662141116216837,364.15435279038672,22.8274925026662,137.96892931190183,0.36084886714860637
21.670686771569098,427.09109839492237,35.492934361990734,355.78715414403104,0.53235660899914705
26.130011507411357,68.068084796179889,37.659633562194522,146.34153020152411,1.3553203363833439
13.526211158792856,140.80194982357494,30.512200789372407,94.620636769466444,0.35944193302849153
10.846467740096223,106.21565568753938,39.129000673313932,143.14332183837789,0.43161238898125576
26.406721680167017,277.03894558684397,49.253768419682189,240.23031542242802,0.51146836116314331
15.210920707289786,385.33465774798003,23.86725745553623,129.26223462788596,0.24364633588407841
35.141629760712966,333.50533005937939,28.156237334848889,110.61141121550628,0.46981280984101503
24.671836349254882,433.00899489287076,5.5611445073545953,437.12684879852338,4.2911363540912282
42.470518822602685,119.84584659849089,40.82128503396703,194.17874161878854,1.5062827289960166
36.511929590101211,380.57949137082272,28.410353017069724,212.34140893321413,0.74181630061080417
19.056498862191848,136.86867089100684,23.358264366225434,74.87168427555244,0.51396108267257845
42.45169106278405,171.84143809301011,9.2332383390228117,210.81633057592435,4.7212089785506652
41.214396087356086,369.45711377658677,45.034538975392877,169.16322979471084,0.47733533786311694
22.43652705635785,491.09215320440683,22.775325801825041,324.71828030380482,0.66661203395163604
17.974764676860985,325.1946226896813,35.716171919414919,142.42563395258301,0.26124959133213066
35.712297678873895,74.525141746083023,11.721837036566784,449.76445387827823,12.754158240660569
11.288861762418941,327.33903646738975,48.269733329346465,468.34997941379982,0.35679888943284149
13.995869111379875,69.057748211075193,13.029879281982391,94.923975729555593,1.3961725117634467
5.3313021387952482,447.86557011506773,13.979389680477066,98.331330329859753,0.09451035450848165
40.411596987596226,369.31022829527933,43.65422872509712,101.89689714994458,0.32885629836712915
34.918288546641449,127.90753089012645,46.066223486386903,328.80616533964042,1.7451409943081027
36.732442038185084,91.274452620889122,14.546633338548563,104.8860338943303,2.3560097263355666
40.132806395988553,132.58995299614355,26.141039967867254,433.57204306861985,4.0861467974354513
25.651209899225297,491.0122307993866,38.007270705327343,389.42218172205162,0.55833889517704938
30.593353817880217,256.35228910632043,44.526458021486071,418.91398620711084,1.1096939982790415
11.290864915744585,402.83642675363359,22.057371276678733,286.7272370987094,0.38167634998145394
10.153853309118805,336.38375394849959,28.265876908224314,498.50474518361904,0.54605903293019176
35.078133280571222,307.58591748138679,38.377238473388068,69.878796324872567,0.28876617765780349
26.199329276440963,115.30861459927236,37.901118949375793,230.569233883751,1.3114557884051266
30.435624791653495,475.71100410114275,40.233205851173821,195.77150102193627,0.35272959376331908
39.424948583721154,185.60418463162307,30.647021838868685,476.89047442068846,2.9014309764706097
33.562324400026583,310.107747113394,9.707679356214884,309.5874313239168,3.2120859861188165
29.911073029609813,364.89917506507976,45.678798089511801,412.78593445012638,0.76038727616830359
30.164322233543608,342.15491986038899,43.950764269446267,126.65353714633348,0.31448623042812107
18.677754412817549,473.26748436298328,40.914384611824985,490.38536475519749,0.49302788909661555
6.3868025555572734,116.7975454640261,9.493811472232828,274.38779609434187,1.5503316518809234
24.652282515456307,278.75873230112393,14.197881518664314,272.15243432179062,1.6387017287063581
14.656310276878814,231.81547583334469,38.46201642984434,486.898127845582,0.8122365186002044
23.383788967608627,263.37592826717815,6.0413042561875896,221.32956254771526,3.0690279840868313
43.403138297067478,103.64788678898508,49.065108516827586,228.88626104974682,1.6720495024053814
15.527276863940333,110.34257444274439,21.971510616005631,313.13871626222146,1.8814875218278677
7.6236233760079708,175.1339956015658,37.369064016087059,107.62367474650412,0.16185270977396646
17.662275140989845,187.11707169237408,44.940698981961951,194.48853188533471,0.45951303969224233
18.211719099500762,242.55644615660748,22.7583449667537,136.94374510030875,0.49007922821843469
34.786243162710278,324.9443961664827,19.360961986984972,96.477565598172319,0.57857037881720264
30.066446855357526,335.58310283821834,32.393350800421103,439.76507284895905,1.1985300654180298
40.275419409788604,235.3149034635066,31.14452181866228,315.19902475736421,1.6251802675548936
34.894109314732439,233.95239924291371,23.411298993115871,211.40275618756004,1.3018060745808235
23.287408764803175,147.93283701363288,32.079864014046876,233.90121981502077,1.1276758583709616
41.630917309971558,314.73781178405369,47.092161630492264,244.18355165930959,0.72255688003896412
12.513781395846676,192.66841009275706,26.043811548196842,334.91713196511921,0.84528773783717515
6.0220432910237216,66.226925424813658,13.853398133778409,467.04622617004696,2.8934124314030107
9.0521537349038788,238.28001987058718,21.974269229735174,469.75082884564216,0.81899121128629859
37.506170776840264,263.35970379057665,22.734814216690339,226.17139078879853,1.3648160132318108
25.784475361312431,151.51679069189493,10.899891186179893,198.16810681899631,2.789406834004168
12.25723005651208,307.60606990495205,12.32921752495497,252.97092508336476,0.82457448560412339
27.547014879651361,304.59735519436441,35.805293302715476,305.57040369282163,0.79073873276954421
11.854044622092578,365.90098149966713,20.276498939400621,257.81806015238669,0.43038371401333397
36.334416878498118,341.5768169905445,47.970427633511342,346.43903441751542,0.79050046177047817
25.077032400831381,343.5948754344642,15.961853541137334,299.47956052089364,1.3442235014751918
22.145955174341712,192.2963683208194,9.4516027297170044,194.32199601233424,2.2265188109496146
18.568044011654443,404.34449989367926,38.907705335011606,205.57886259318468,0.27588937536651148
33.362716690349984,297.11497261985573,44.646622336304155,220.36675440187892,0.59923676291284511
21.28156747490257,244.13818783095056,17.515101059216953,92.587895712224906,0.50403054967716465
8.944246369224544,331.7056164234757,14.093964574046508,124.72818458628791,0.25861941384746978
10.310265595423189,212.29580050261441,13.359476069198923,375.40121096542373,1.3478009952875103
48.28539490472815,280.73266007304119,28.490553561493055,225.09352018493601,1.3062224504616766
45.886131081842315,381.51755981699915,26.078748856104692,146.54253765206465,0.71064183437658734
36.486821021483735,448.88129902566845,16.674792793454039,303.20258475868582,1.4420750390764392
16.964148265678382,464.47573878283623,7.0327902645241878,389.99279411304224,1.9892108473226238
48.612936980647575,276.63481633239462,26.667110314682631,165.84006305541715,1.0789678754665888
40.043790678460759,284.12380163325611,48.169955643602378,422.05544686568498,1.2058559415421124
37.260058512154799,409.94168484372642,34.363364033869843,467.3771868312723,1.2165321031096636
25.22126759647049,191.50281128489056,27.297795048287828,318.82753808322832,1.475589520327524
17.250870283032157,426.82206305528086,9.9811433313327242,351.02644654621082,1.4050531297805975
9.3375932969074675,272.36374093284053,16.359633074731427,73.659195645374922,0.18239202672042334
45.617107844472876,102.13552595087077,18.264827730854421,475.48395095985791,8.3460882009191533
25.509933042512497,82.42661618282466,39.416159867325547,226.61813041922471,1.5951594346775371
14.106351415785364,428.89694496775843,44.45198587690787,465.75518024544346,0.36547958864565855
18.768048086779363,75.005562608095062,45.573883410489728,310.53988613760913,1.5639079900198325
31.064880602385319,176.27514626014516,49.305587371283934,52.078459479497425,0.30807753019901107
12.954775232265426,200.35851822569563,49.206500739703962,67.343899695546071,0.14384780834623664
43.547642784156899,127.84750033621721,47.884960974559164,356.18846255146491,2.1440123871814243
39.133378842584456,191.25201641089515,8.2319963226297972,303.20060622436989,6.4261566780133483
37.375833017792154,384.21165502628855,11.200709116751234,61.939596742733457,0.57891449134810946
24.444186789879666,56.607279602031845,18.70099369142148,384.55698255007343,6.503288186051722
33.228897831609942,422.22804103430889,29.880421432900768,433.46540168113177,1.1313243829924444
31.2844086010731,435.44661060855117,9.3640049917465689,273.38786709768874,2.0239749669010449
34.2430970699669,217.51770793619667,43.060863101096409,259.59084816076472,0.95597232931985965
8.7999944512950101,119.12580457728566,32.754028058478909,52.46289897558237,0.17897213238667636
23.711333097677432,320.37818357528641,29.406398103599223,403.99237062211967,1.0156179572437996
6.872637823785162,103.85265013920245,12.439009551528102,198.82223003574745,1.0541700223172497
27.229586866003352,214.21371248521362,16.396496348008881,445.44362890214279,3.1766290316055033
19.843754554975341,481.29313140543758,12.214041124201612,217.87726440112388,0.74594757602243511
11.50358849897211,497.95901266263672,43.33699210076594,304.28505978381747,0.18112132355125848
9.6531335475148232,397.44720110956354,31.290253702754818,171.65380468969738,0.15379212992104888
31.444005747997043,189.9326794643448,38.080824238383499,122.2647406632134,0.5980763081749858
12.676683584159875,359.44927212474164,18.321478830951158,398.70855652159759,0.77539410869023495
46.630405326955874,367.4328644678057,21.706368668972473,273.4657154808267,1.531406866173763
31.147751286517774,224.52876282364238,23.218473399194021,291.41956568851282,1.6508720953840617
20.609141204067669,338.39988556377176,39.200673728481569,484.43717906678097,0.76681752291815375
31.591197116663754,54.827440239054312,39.755884445355562,483.61096049996917,4.8124192626918534
6.0261741963363873,144.07594637100865,14.306608738131427,435.03895476608159,1.2609521653960898
48.135164595865042,286.28973633526755,47.369248553214454,134.42418174426513,0.55238966349953533
26.703654662430509,123.68808691623315,10.429490184965887,317.42271243571099,5.5816389472729036
40.223085226262882,124.65809054444014,45.325493709063366,445.16634109499182,2.6399368739715694
8.7228499965097352,426.33693074760708,9.5178040542414184,218.50877140202198,0.48035041791550054
26.899624887717216,495.10985120762246,16.904291501808999,95.497774671013232,0.3426455992060613
27.081814745953441,300.18624261280178,43.091534123058061,414.9333060079648,0.87957164476594651
47.202190473874225,427.58137889677107,13.077143255573935,266.79359811297724,2.1277034063839833
30.727762356923392,495.64474894682263,23.610556908948642,303.97670616163032,0.80995056164583357
26.307023047562922,113.71814985594861,25.243668497485679,491.96493334303,3.8492742855699653
17.013904839135211,251.71052596445799,16.036653786044432,323.24514372233244,1.3395028893584591
19.920604880414849,226.65772212886395,36.961034060119395,241.24072354974561,0.60808371983520426
28.430258111219199,86.022177640783269,43.310059223099174,216.49296553123901,1.4900854990025336
24.751015713727099,389.898577757635,44.35588129350073,237.92868169432055,0.37988111006034808
5.9725435946148693,245.20056229516683,20.269496558145242,103.27958743040094,0.1449381655563044
42.183136588746102,261.19712038568059,28.888267742951651,407.63775128790729,2.1010683882230126
45.327234732789499,117.80283821595809,16.178288173954318,426.97258618416851,7.6110440962971015
11.311209004937485,131.41699350389064,16.015842569756543,177.97871055803398,0.95992869869796305
29.931626459257224,458.19662997029673,12.256432828336585,186.70847828447484,0.99542552067773893
9.8859083510949599,70.092090038425496,47.300855486338165,443.45041535066593,1.2824442259216826
35.250804186791527,154.7835282246678,44.959497287251097,60.786659987579952,0.4362948709619896
17.655520272755375,181.42669864153777,39.981142099746151,284.20584969525248,0.71909858765549872
34.674018561135583,270.58889408071389,28.294768457947807,258.65407160667547,1.1519362967130902
37.714757642909717,313.90032785665818,27.077356198034234,360.55704631030687,1.5355355565633471
39.589137136294568,271.98048913279996,28.838554978212407,123.52626506725451,0.67132393359909515
9.8483425680153456,87.851900550596909,29.145560610969017,350.74883335781919,1.3138868737137885
46.220533031192353,159.65035432507108,24.555338811396066,219.5303035436944,2.2317025843095677
15.359629590269638,429.61477314314351,10.928967480143037,328.42165017633891,1.0718036309427508
6.6835650279280898,336.91491521530656,10.654873379084119,68.042754442749157,0.14367138959250481
29.968361122616752,342.11707256042348,47.851237213055747,257.77723873302921,0.51442370069512222
21.691502773809745,351.59146490810974,26.691384181385775,285.01290229206745,0.67861451529168881
42.340538440958589,393.3063585677881,47.894248620733499,146.44688128474399,0.39436931007986042
41.371316242893585,76.148816774651294,12.360959496954949,112.83064438060433,3.5654149731903448
19.271250177022189,214.97377321967556,29.948744841797009,134.81343635553563,0.45260403711550679
47.880472778138525,292.78734586775539,14.347276400819265,204.86348512850662,2.1474335111195049
18.091302716305336,202.3054174837967,16.393307275697069,93.564567187237145,0.55058511997844495
28.177570815427153,430.01549297923395,6.3524560442530458,476.29390807832198,4.6724257609901505
16.518429075542123,267.15762886428229,10.352898983309508,232.24732767311778,1.3645054843996733
47.121960652203349,395.88241525672061,46.258178343313809,414.03632112803706,1.0584311068697978
12.407351791190816,433.40698259652606,19.46898461670493,488.48770539898101,0.72612008593553445
7.0209778726548047,277.15616730657416,32.36581453615662,86.330876001232596,0.090606744468318526
24.579367700136707,459.29850974210746,25.925635939517285,343.25126057074732,0.7233359264415764
49.656900382512667,314.20577324164128,23.020306036037525,442.13408903354627,2.7575801019562305
45.125476981471131,432.6234344751748,28.934874110573066,335.40549528502771,1.1893448501361967
38.687360875562717,203.26585801618592,13.425752507690369,243.06175461083572,3.0546768936991664
45.085662089533621,274.46763133916835,49.487175433380941,243.98436093707224,0.83669750337351689
45.205098786403845,289.13496845205998,41.82385409167383,66.154498703311504,0.34906929141308918
28.348626217390208,97.240872153231763,38.372658472918189,290.57033808017388,1.9349843104675701
19.216807332385685,229.34862801569329,26.094168365627862,497.09434855408136,1.5500840307270283
39.74055944499446,462.80195264825426,11.879470495685119,481.41838668737034,3.283774423372436
34.774756842549252,333.87450816413406,46.429963622310552,68.179652978973436,0.23284850069810728
21.814597799316953,129.87796209663537,20.362418032177743,367.60865163326969,2.7400148904464476
9.2510000627681883,202.48503602432223,7.2548010363620197,185.79419001361887,1.1626150359193503
38.605532510706169,136.22135434821493,20.40816545647829,456.34511903276154,5.1585904556555331
16.81072321652891,61.170409309357645,40.750566372314793,70.301635569175346,0.58747634534261062
47.156591774020065,467.35720632681199,33.021893524469363,471.14334590498623,1.399317641647398
15.843675875255814,251.69329771559217,38.787736313518685,426.86408470449959,0.71094992108982746
10.524106958516871,188.39078258935376,40.713592273806981,102.87697201367068,0.18659690646255678
42.400070245620775,319.31473620098149,14.537957498624417,76.920951792784635,0.73743358444330698
11.897794248102233,53.291505331857039,46.570249224193113,425.61844894712112,1.8505344114197233
13.067073867098259,175.10994797036622,24.709532131416765,120.09095193856072,0.40692769338904883
31.972225618437957,366.36505956450168,33.755614216887409,290.70416883914174,0.77150148881030489
44.355291837685904,335.19639788116831,5.10389476640339,462.08518604541928,10.697085924975806
13.839559957155796,491.81267639414096,49.701582428503009,305.35165109719549,0.19552108792306916
18.964565280504267,329.16096934611983,17.64033736838698,228.75498566277085,0.76090876314845413
39.983217720852991,264.87764313247976,7.7928397943069854,250.25722468429649,4.3429446462203281
48.732189172743531,392.64465343280347,25.621791869143127,78.402726816741961,0.4482626908665901
27.533353379105403,456.49754238382388,10.806352573191878,485.93854461271945,2.6148110209027586
11.475387614806285,374.31317602325822,11.854701957090906,189.79438328648726,0.50596867642706289
5.6271329468690698,483.44505059722081,33.452726586359461,135.21357125278422,0.058011087200343106
15.334521349948487,401.90232683217977,22.681732620660497,178.72128582817788,0.32634526587354384
10.931999800393447,440.06064721786692,46.483360256974777,483.96793770116551,0.27661654645906064
35.494640312578582,101.34683203263674,19.36204225736315,92.428724069603149,1.4976137227223678
10.482462708283901,379.58607634720448,37.678105777275547,440.28636822553159,0.34090153676067225
27.784846922928484,248.03991478731587,25.749474356970843,368.5297524806515,1.5424471241845532
36.241809603929894,298.89671108507383,34.697808550817541,423.50863062156265,1.428054124009341
31.150247414940605,344.34608426706052,31.986291052219567,489.15389316555337,1.3515946974207365
13.989904324702593,486.41680251750626,26.27527877415492,428.96959498259235,0.48438351486496356
41.185603678201822,493.06013664423108,47.752749258099669,474.52205807503378,0.84315042893284242
37.193320832711073,179.70271046955736,20.422113923973015,107.12086555591389,1.0709500476108362
38.25428017619938,380.18907384706228,12.975597556217267,408.1048543251365,2.9667508324873224
10.897598820079097,387.4925920708709,35.514232739592273,295.55406233647147,0.25499832928599453
10.568921164265507,205.92178759087196,43.070340258855893,294.57301778593728,0.38271131664190589
46.740314795292846,105.74139868889947,6.8114182972965693,454.51470934423111,20.760813627770371
22.891018722122329,68.426132128573897,25.233470979020627,487.31171839102007,5.0917601249497615
18.542691130142288,399.80440738813036,45.161946035929681,367.17724536943143,0.40468580440279872
26.986282040818999,270.36488381760762,38.732837851529041,267.32227526230275,0.71712313105077463
34.828889574361213,493.49307627271679,49.631347242393268,255.3817360558304,0.4051383593047746
48.00304656711365,259.23805528714388,28.913621521875971,223.85365575043181,1.3658652182159579
17.890080209692478,490.06264058322813,34.699807346051806,212.71956330769819,0.25112828517708385
46.616379319041222,235.20920098732694,18.611612651206766,226.17807875799411,2.1755408806498
6.1186771123815342,407.15696775198768,47.639101984969656,90.388955863037864,0.042896467962230421
29.98391190470711,88.168672540324422,21.485096985044134,84.846238367197202,1.2559403604016546
33.528880025648832,299.95776956199376,38.232982070898288,400.94142974254027,1.1548868847992768
9.7653831687838988,410.92690414357588,23.141309185358686,250.73280181410175,0.27471842914441114
11.315281867876068,466.11575024894989,30.281851852834968,468.80801984507923,0.39061692701411749
23.860144369233673,420.16239077784422,37.390214075969581,325.49945386727859,0.52153649816128989
48.480436046443174,66.636827240528405,27.902036828810942,65.829191982988888,1.4147329346171897
31.821914895546776,217.71605358803038,45.818884710927883,120.88550359286576,0.46397244981693075
46.986044972009502,71.914312541233073,23.868544456751462,142.61890685585342,2.756394017596592
41.196241202583685,99.1770310015511,34.118230916449633,489.08121097534723,4.5004292256680571
26.032172069988118,353.88753290036783,20.406309498502434,148.41690176823568,0.56687365586498817
40.314355216348432,370.96618834026418,23.367050070395585,282.09005432962306,1.2813503582629273
5.8026552789644477,398.17430723823185,24.802254870509859,471.27961923808823,0.28729784246467144
9.9114798544580722,439.4554466250483,10.661315824052835,489.73672846146081,1.0352427371943196
42.324287669723134,382.74416081442945,9.1275655576553021,156.36219592259505,1.8052899182807192
40.856768974632281,410.39221644798442,35.037046541604106,72.102939687518059,0.27686743456678065
15.468833388489516,72.033669420475661,34.498298225437352,119.12082464199132,0.78719929314307635
28.884631576957407,155.54081769858436,34.830937139454285,78.497815416151141,0.50959004026131594
32.270711931500493,329.85399801886058,5.8894900404211254,137.80590849155138,2.1742804240654876
44.0482529199205,436.15638708117041,19.694607920230098,305.85637161668092,1.51626113316858
32.139822080242652,52.025056222846608,13.901443126663862,460.60195833303879,13.034429013365562
23.565720617315616,281.58320395235739,40.016814014480559,291.74849766245302,0.6402614409440609
21.838281953323222,354.77932971397871,43.728368062825858,331.69530051458634,0.49782445080233451
24.164693886807946,63.323280107875945,16.100616975176628,140.84026322429349,2.6923189251847841
34.336896151098841,230.61000089902456,35.053212148159389,410.26262930323259,1.6464271567893625
44.03707842885462,453.03569662266358,10.82132615562235,328.00500882751243,2.7739280530331123
25.425359693433489,352.22576398513644,17.381863652077101,438.86157313672618,1.7671630228418735
16.152780332811115,156.94626351226879,11.239452330503878,476.97939815260287,4.0534237907697177
15.649806334891151,433.75150833436072,17.758434496965315,206.55534909046654,0.43987158903416518
38.57064261095509,206.61414053428143,35.363144630717507,90.760576340947708,0.56105993777207031
41.745594354075969,434.00510201482672,45.964710958336362,151.66803106255213,0.37728155970946181
9.7375135934356223,184.52464300350749,14.113508356588369,247.02870455412673,0.92747447548032358
7.995148562983017,315.64411289741702,29.393556572782362,475.56214332101297,0.42439130485252624
31.749514869040329,228.62303048652532,36.562599555954449,220.23942006803688,0.85645248527519435
11.577795988671422,173.67127283978016,47.881511081850455,396.84794614941649,0.58049423054893423
42.109888570535361,448.95090297734112,32.452721729922828,293.21451147683979,0.86054140508095855
18.965060326583348,134.4171568727711,16.479811896232132,132.26394669393943,1.1160039154106411
11.47423698370142,88.165216056093385,33.146517061127128,194.33035352905321,0.79029971399134202
46.443671261935258,203.86712234554716,19.422102275510728,343.9363482602684,3.4712508043258352
12.448927523087518,372.93761643870539,48.925777581126852,352.78402760820205,0.26522233079769242
17.8124037052071,413.34422268932678,22.985426082363659,245.64188606407077,0.48281980057542917
11.912602783642638,499.43451653004416,35.844247434245638,152.89052119795159,0.12266574295308889
10.197052864940973,183.36292565502421,6.0452412056041318,374.85805078070433,3.3194046479339692
5.9516607351398019,233.57387800907699,23.002765076063991,125.99286872572165,0.16094587088332274
7.4927934123917055,111.56957511333184,44.379842599513026,471.50136133930698,0.7315317630843815
12.858866192113371,308.69236833036513,32.460234999496066,134.55661056641452,0.20576007670481475
7.4021869682228925,498.91101676831272,24.977429887818936,98.290563274634195,0.072151169405785462
31.601471724993704,365.39645455429633,47.117187474607668,273.94146606442047,0.54240550918250419
35.632153705977785,317.8457781860173,43.429296926625312,283.79731914936235,0.75953115067296606
22.713370557441269,226.56609181480729,19.49970532203222,278.68681165021019,1.3933333771292242
19.309599362842224,461.88444212849964,29.504678091860281,246.50037020247777,0.37538694692898683
27.703680666000356,273.61246825865726,27.042091524160821,497.66670177332372,1.7839929279901545
44.375222400557384,110.46511099087768,33.449112505168806,268.8262757017618,2.589850131854821
43.300923206999272,214.42030843961007,20.035007013144003,265.07596133292395,2.3909548994346355
6.9563777905756377,80.2250009814951,15.989225034464971,239.79472822155259,1.2764544073073609
13.167428431843584,140.89056695995168,46.070232586499124,80.071589615658311,0.2340213172760251
15.65351919969782,57.950951449960492,46.574352477432782,316.83048401732725,1.6594022473653172
16.222440912449532,253.97596242507353,42.949529859289058,152.5854975004321,0.27333772462616168
30.705469328424773,335.54311922830874,49.019199384405262,336.92404110307245,0.66008065554057405
23.731809156643653,204.48160807050849,38.524618660085984,72.875057876814722,0.30070126455263657
7.2164353967417298,239.17179717737471,39.410025285289983,491.62419556385072,0.39465586483916021
21.81263623068072,481.64417278005914,39.316554138318835,261.0522855557025,0.33099799817104175
28.568882692293673,388.38340470871196,26.627343392403795,453.53991721581428,1.2355820802854856
9.5752356306672191,293.38548662522805,25.540348753142226,264.00252795482066,0.35830197682810838
42.505634920485186,178.04339380032135,15.810182426705142,77.148868358399781,1.1331728421541456
7.3382839909296917,453.64855944784784,34.01686374616807,419.99609574221313,0.21246136301745083
46.617884105812792,155.79370259629678,18.019406124605055,341.68267835021044,4.5974781036436259
9.4600913710943964,196.40422873250466,16.601378436605948,401.79067140827533,1.1581198962694561
42.960872821898874,459.07916649032683,31.368261834322464,242.67643857899299,0.74759380655081575
45.61939147674277,288.29392487828255,23.449207470126943,337.07153491099024,2.1004765457467145
49.080680626396671,384.0430772380895,14.848547395758448,435.30305170847339,3.435369043945308
41.091164612311708,315.83515737369476,41.722520753877397,333.97944929234939,1.0366754323599436
40.076489334709798,344.04764405427284,43.72564636824692,206.45313567615648,0.59694224291333964
33.911747419799646,184.7224811816715,12.546478385500144,348.13831746478991,4.4590054915977566
40.054835956015808,158.6174277319983,5.3378164759999942,352.33438487633032,13.509499731721601
11.054849378591619,195.12155622589935,20.125848583821817,482.26413312798127,1.3384453251354944
29.123061617643678,119.94870383754011,40.887987605633867,216.91054469375115,1.2317606854343344
28.140029158568652,443.44146438086335,42.762823980544603,241.28679538135904,0.39636529701035383
43.590746485515091,177.46111996255132,11.224808155222215,415.45533253417665,7.4958972109375948
25.825971451708213,302.6702274864731,39.845115553237306,277.5930416342336,0.62634030088750414
22.329027324515906,406.38849131361832,10.206687528924325,381.45789190207989,1.9986099854936323
33.780347205669955,402.72084921907111,22.552816557043815,256.86925900411643,0.9588233406989064
16.990849287538072,247.27381636288681,49.937428175536212,146.9728138157152,0.25352344242690122
11.289578492928058,264.31578886402656,13.666587045390942,385.34172925145486,1.1959469953101853
26.504477331068561,497.61578702076116,11.928361215993188,109.01982613311947,0.5127514237348656
23.760021586769824,353.56886464056083,24.026014964605707,139.36264858908862,0.42822000717848158
15.465647323799317,416.58729940304721,32.885083668643766,332.07124225289385,0.39725838760549975
21.538031455180761,456.14928614865437,46.980535208596393,386.27141008643139,0.41580035630069462
21.487660242181132,404.41542630320265,49.136951548986538,452.60954909051674,0.51517464893542242
19.737300398564546,133.3307052291054,8.1338286466127592,172.66392383715126,2.8661659732421789
22.075883587711804,302.97683018190753,11.20988828065574,99.825916370249459,0.67270717344356667
35.858450545517542,95.852370791545184,40.583208825319723,480.2209967851831,3.4938009733634896
18.359441355707837,343.81495695379925,17.178446852188721,119.4903896099641,0.40329915907283315
47.698606702190318,479.90724268451493,44.818207677786226,138.95014201458778,0.37069123908201257
46.235660879218003,280.72942893505012,34.855396575308902,181.09825410130958,0.87612526854034145
26.640969273503536,244.83762179049523,10.033016107130473,288.22610931182936,2.917270266654806
19.776254225210998,66.129238138173434,42.463817821580321,447.27150471533508,2.6550059336046745
29.094565542350143,481.89853504814914,12.936037100363414,392.24571022844015,1.7833864418970453
43.185221994813105,96.351207858571456,24.057292760584421,368.67089922918581,5.052343552686966
34.36643032520459,68.485591987181124,29.848321785169851,128.83125553520165,1.7763261343153951
41.197632257618487,160.72997517722231,27.534476708612523,210.95718418668841,1.7671480184812622
28.972502422958307,79.488695263272092,35.877331202681773,265.28221673900509,2.2422710963758674
33.481293317042933,254.80302908529305,34.37090306911648,116.34167906851363,0.50926023734303905
17.967002638210779,282.23951056570058,49.641890248762472,173.04336595700261,0.26847180018004507
38.070192303963083,190.65647706286276,49.973985915088456,188.74994177877991,0.79509720312268073
14.108206690657326,72.932217158698734,28.240673118603841,107.27428924806766,0.77779119305632471
36.265915796832417,100.22016571215201,9.2839589132388802,297.60786135871592,8.783394450579797
43.732358074665235,223.02697009546765,37.752948453592325,367.26268843588679,1.7587503470599761
10.944627678569477,77.237802871941255,48.949883519746514,81.469234164587547,0.33068045164282106
32.647088324386388,364.18537652446105,19.324687443305915,266.50539579341739,1.2168378694722319
9.2793086703470564,143.15924368616538,25.754399862690821,401.99503787050776,1.0110178393571256
37.657203272214211,185.93220595263733,24.114961616695517,386.59555802860109,2.8684420863077733
8.802194847058411,227.35659973014387,7.3138619550618209,416.78289329843938,2.1612501939594009
47.117292021528172,237.47433488111656,35.251899405055013,251.70828492677316,1.3477127107197002
11.183356851701097,50.747318453660242,20.900196278081051,419.25068718793733,3.8029234252235833
48.149611065908616,100.43166694941389,40.4358743584176,158.33888204642125,1.5930268115387951
41.039787923829351,438.24405368339512,42.445403387689375,212.36475263788191,0.51404174441172179
31.715690200985936,50.554878130358659,41.955385396903047,129.36000938801058,1.5741218457658912
40.218084708329613,278.67531011579376,23.749969911794608,260.36804274285731,1.5087301355223786
40.780167754238867,270.27590292824368,19.46955570084048,226.42701008694945,1.6557956938228524
47.571217826779865,199.89237245478702,38.696935085017465,158.41720238644049,0.97920622354008768
16.402250922763422,244.09715906590233,41.062524522922537,388.30131915385169,0.65837985104862418
31.553415291123912,401.26151188696292,27.106585087611478,191.23104745024096,0.58721606921826774
9.2772138903980554,428.54166779673039,45.186395879133634,172.76194856562608,0.1022042495737041
32.727456501085456,167.15684453686254,11.475891323535123,108.90064888272278,1.7174693624912507
12.708108684175496,195.12069843547843,44.558095084653203,247.46976581087691,0.40074936867782324
30.422777516259885,159.11728386274973,9.3242854837346574,186.33408297678591,3.3680669076317402
30.759373131523237,265.93853024797932,11.908648492457626,216.17277860343586,1.9855939839867631
25.969331884155231,357.46626094646581,29.022800597328217,156.1987681792487,0.43223565871746744
28.518429898090524,152.71379395853924,8.0383316084336762,393.41997041895519,7.8589534598082729
39.376552550296459,198.83108392469001,7.3763195630049658,468.50150630962281,10.664432655553405
40.966012243042996,468.67307791511769,5.0233434874567484,274.06933375499943,4.4659774412671469
27.146894700894311,71.856180431131136,24.634249686241841,339.34929050337468,4.0514816820720938
31.981704868517554,257.34632235780481,39.858074658150343,440.2275244730177,1.3314150689096207
46.905630606054579,370.20111871855005,6.5677257625962051,499.47333680014634,8.6645998388489094
10.388011482550526,117.70430520086333,34.351592290963495,326.08241812842448,0.85091902170630829
10.269660465504973,71.318309002466833,42.040729283728389,450.40075994294091,1.4743967177254276
8.9469055359845786,112.19241723733884,12.560038186004199,458.87371095003891,2.7721544322720995
34.603847826823753,463.47043708880727,11.60886806696319,406.15316951343004,2.5001690263106995
23.837373535567075,54.16690181950554,43.736043812924123,257.41912598289957,2.1042184405611444
39.844463726382948,134.74488866510831,42.040607447754262,86.519300190754691,0.69788971990950666
35.205413598886665,64.077580805740041,29.252379481888411,57.112499948060233,1.0469129116279321
20.013699124770717,99.783260402991459,41.863994568229117,264.74028497731604,1.2235426650670138
45.426494631269108,329.06717898273331,9.1740234841022641,272.44154009057797,3.723587339537489
39.313946618179351,158.73750893258858,22.75166830724395,233.31307453833753,2.2341130364567627
17.174072340957906,306.14542269380456,38.20089002478678,305.67530808111405,0.47815646394531847
21.388640799742429,315.58792224475678,16.58533816957835,298.47321648699221,1.2057310245193287
19.149799109191832,432.24589989040055,38.854801149509875,426.47586846471182,0.50807028148689837
12.092524188124985,52.133626810343266,27.688037197586624,98.895696468018087,0.86077728979459012
11.650251764398625,434.01625670406503,38.761969457670489,151.32994974749545,0.12819855578630807
47.12573585190848,328.6035888921383,25.910583703579832,406.85224053183367,2.0948638492734823
24.705681673943896,123.23456874723091,21.555695309981793,431.52659025064457,3.51014888952131
22.249392024983443,397.82182466087778,14.863514741538454,497.67089612939054,1.8264035136080954
37.835856890482006,434.97119380576356,14.377070364575676,442.81040737418789,2.5447408309184079
29.884687936380498,164.41856768937078,38.81708647571282,450.45455318254898,1.9386336890405975
47.126299407730798,463.45715640620642,10.350965661528223,191.45657418345718,1.7995052578921902
40.113567225922651,254.50584363439603,8.8692057549925316,230.74773530421936,3.6784318771889373
26.571630385604315,321.54100444999466,12.933111425995858,170.63829716924795,1.083428953429868
21.936176306637179,493.09229012793963,12.890593015426486,322.83472918672203,1.1092792685092685
49.398419521594491,212.69123538763969,42.039843026310486,472.46240939316726,2.3066907270564991
37.299210620163954,415.92170561905078,22.932798056339557,205.08839893022798,0.81829118113880639
47.803759700172847,193.27960302280684,49.567480581221709,300.6508018466526,1.4009956368295295
10.331535974766862,409.64608500867098,11.174506600577558,183.33483370406827,0.42820412602226654
43.274015563585216,320.33026348818913,34.409292156213951,126.40998819771838,0.55623791317920612
33.66832477960434,147.36006285143065,25.192827824056277,137.83348841839506,1.2035264004506632
10.486475525080067,236.31174220515638,22.681317951368328,76.075405042158479,0.18500604212689759
31.47160999861493,192.93603546360276,44.378788957433706,477.18208535416585,1.6482036429256717
35.874336429745199,85.148776886163745,48.901804062277982,231.29582382843333,1.6984592389849942
5.5536208649871277,63.425646544863866,44.278653144838046,425.35440140094869,0.85392927923854933
25.444308282878595,205.91539493323143,13.653530556580987,356.59826271036098,2.9823261348798651
42.14297800383445,58.565366517868959,14.935906454402032,136.36452263498842,4.2390480494582858
18.291156140484045,124.46949091179876,34.523324559277853,128.95801096058952,0.60671986561970415
25.6346636809348,376.33249438289096,18.008761173718625,415.39469067974517,1.5347780519280003
24.904135718055194,368.64105605761455,38.062630885126097,169.12026977879179,0.34445458460636696


==> anc/competitors/data/v5/relative_risk__s42_holdout.csv <==
x0,x1,x2,x3,y
21.083381682146427,77.066811362723769,45.40852986697147,100.13994339428852,0.68852438447065845
21.749389647812208,369.98390819958587,6.5177618225643581,422.32230857999059,3.6530318413463521
30.920164805387898,461.74212566721121,15.562103509256611,407.82261913982802,1.7074946898279282
38.619135152778632,169.7777334758602,44.041930150673487,253.38969923840133,1.251503767502012
13.307330809285968,153.33116194219502,7.9260587244826564,172.08310553618753,1.8136478038265185
31.307254078586201,280.11445554726578,21.052909682731691,102.44354281714672,0.5897099402848005
29.064755510530386,167.29047768307237,47.529619226490659,446.04289193989075,1.5371307933013629
32.1121475854981,325.76802306819036,8.579850308649382,418.12739108469867,4.4625389279392271
16.887364681678939,341.23133970743544,21.498025765016138,144.95566643894938,0.36511504699400327
5.6599151122757725,290.25610208091246,12.593504427282813,493.64398537536528,0.76886333209186453
15.424653685507373,424.53901596688871,23.779994828401566,202.58701305805641,0.33373363657523603
45.021869548052543,399.83818712116579,28.615877728132585,469.23077114570498,1.7607132363352491
45.303846929391355,189.3484499867964,24.099845531596461,76.341226021716594,0.8046506193569205
8.0845724028494246,51.90171827972361,17.899509040565299,414.73056186795185,3.2574715458124728
23.182092994916747,344.20839274458518,13.798847310609563,322.96351565708954,1.5399459485652292
43.221530042772642,67.284583617364149,24.941337109631114,163.10740599328773,2.9489304763616646
49.067034115534852,301.52487743947631,38.175386681515711,355.8481896976179,1.4445303771621731
30.075160005895068,119.36037901618444,30.718029503065864,129.90353348655771,1.052360519326653
19.270316165943967,95.574931254456061,23.235337295690474,344.99351282962056,2.6591610625041562
31.999976133727355,321.09346183092629,36.72213325416125,132.86403049718666,0.41852607607981401
43.855945387042112,107.95199486069123,13.227474348388638,274.87064901852011,6.2921271620203321
12.55499692073689,473.14769485116199,42.304620757178093,476.53860384802857,0.31702568080014809
13.729075459370124,96.297254863675505,49.308479069265118,142.58341497389006,0.48560112749899548
28.145452903181496,150.02986241702115,42.906332742292825,477.09873247541179,1.9144625842301617
9.5290319886148218,188.64096079439798,24.680669137327598,66.903304743585537,0.17843228831721203
40.293013046143912,60.513933617378832,30.446800681447964,191.38539959185988,2.9122067657737354
24.982829848401156,242.01876228803286,5.6219257071244764,372.21227565705948,6.2884548099976492
41.545474525107721,125.58896132853127,17.675428776978535,96.771067452653568,1.6094975778177651
45.820553314201298,97.988763941983507,38.708916461953081,221.68662427734577,2.1433635102787081
35.570485496176197,479.84449652629161,14.610716077945401,426.96636227556428,2.0857765222861113
16.99171498413115,402.89555553732708,40.948957476261228,269.69081138291398,0.30698609962317314
27.76006920428285,175.88740787904493,35.520382425113539,95.398136872000379,0.50241773600614525
19.768932792909467,131.42084578690458,40.812412294623464,164.59896160079046,0.65810170508159138
35.869504681778778,368.13102280926864,40.893222176680311,370.76253479698062,0.89377110212183697
37.469889194604846,350.26409422538603,27.475260664563905,58.928645534783612,0.30390657579518415
43.342896004608363,465.5325913322032,31.363109586603329,331.63285848307271,0.98580060462996688
23.075119439256749,466.94125306212294,30.270125012253207,427.62454476081336,0.71233574892890428
39.878876459994331,384.60184041538594,41.94024523913248,467.96853145741903,1.1422113453791807
14.509045116286957,231.92322886637172,33.893720068724605,156.61772089909618,0.33093528137608513
24.720382993954217,255.58017435295764,25.344670511907012,398.49083369911676,1.4748298477212403
14.492163635064767,58.163201653494525,13.99953060464968,113.47781312225541,1.816289488854643
41.66720826966602,222.02981882826603,24.357466305975027,479.20199471387093,3.2666892200565933
41.124785961944959,112.70318836951364,37.795954716558853,278.42126900641836,2.2367040850302047
37.321072939191687,53.029708461693467,11.041372133745895,163.55039003621945,6.5316500581339598
19.601974960095895,403.40022393404831,39.289285856105948,311.61469154420939,0.41387706539879149
38.640543414962146,207.8080862436386,34.147960066296491,493.09104789064509,2.4208037703057874
38.321169697897957,290.51866362602146,5.1893321497500686,458.71669616103827,10.417724887105878
41.482680126957348,289.88192888705692,13.631439139688627,331.89582392207029,3.1732281374782372
17.622732873613831,468.98521480993662,16.504666415165275,57.909535661924124,0.16328381493532804
20.729354014232396,454.21051990726113,46.708363332552032,174.67091606566925,0.20686616125691037
47.782474948727518,162.788703493534,44.65114164439558,108.73204968627732,0.7794978385463105
18.624146762892615,440.30994385667537,19.237849450993959,402.96739127717717,0.89062147773824074
17.413178552626015,461.91129631040781,15.969710110939907,235.56905717742742,0.57221118625021528
10.882284168093712,164.55263986861127,48.028636456109247,88.607726051671861,0.17646965799278985
35.108092667169409,308.38283540185773,33.056322827362067,115.31977740452507,0.45877672385724438
6.9130528335618777,76.557330059190051,48.620145006574681,314.25640763020704,0.6181304351046002
47.853284932537335,198.36801120627837,24.799626167645894,238.77338089965301,2.0655796184284014
47.991495337679602,254.57964651203338,44.352791205350037,292.46984430155186,1.2045285315949272
46.828506530292486,176.22896211967608,37.70080768650012,300.86717816253349,1.8853360569298798
13.852786884593961,215.9550222691947,44.914488894230729,384.18954366499679,0.57590189079060483
8.3869480958732048,158.32297875799986,8.3675764141218441,338.04324254360108,2.082736147084673
14.341997441852262,243.81682985849707,11.284366836761013,247.0470835829268,1.2718114995744094
5.5076886731068901,51.480848675584909,17.11364274895589,165.72334279449234,1.0325318652522852
22.08237652406217,168.94502543777509,5.8097140636481246,114.78021776129577,2.3994208750113146
38.724061295072097,78.620834567666861,8.3807589918131846,156.38304626651512,6.4877656927903846
34.524724001506421,457.93920866055385,36.4006133123235,214.57368357778174,0.48336625907221781
6.6632511989348115,119.49149846916436,37.564520613919349,420.63782847438733,0.64426129387306541
47.877692265798423,155.00574546675864,44.559111233736807,115.12098826397211,0.84566993023191428
8.5723224284266877,348.47843739379772,16.384653079623817,446.14361582375972,0.67775006354543887
38.282460799790833,377.974748277537,10.109027229919626,226.39065514536301,2.1515887948787245
20.766186439973922,145.56656294471702,6.3052831673949834,265.13818180136911,5.3746944246764459
29.659566533698239,347.93947542158099,37.897378107635923,339.3807461204708,0.78196330823862192
5.6742468750929724,311.44204946494943,12.213748123453414,374.74619728639072,0.56690034340510287
44.654817601004162,366.51691507487777,45.779756042454196,365.54943948967843,0.9758007147533091
49.505963326647468,97.850266987367945,27.849237407402935,67.343486638021133,1.1483637117271219
39.618368119948187,203.93259182389923,16.714659694463993,261.14783288545959,2.7042019751968178
29.024539495052103,168.81830350793555,39.717416933591153,491.39675283259595,1.9617871524318384
20.561981788077372,191.54346859809135,18.196617653227673,483.37527867460585,2.6721182075183267
14.716613444233703,296.53610087808954,21.402270696658672,387.81311094072043,0.90403830439670807
44.093113347689084,228.10719973962708,20.214147825265918,220.3142645488893,1.9274942525075094
15.710404865140303,108.5798467496634,36.868876836991326,470.52487786443442,1.7395444065060031
7.9855886559234364,303.99145516529154,25.762217104919202,499.64381122285045,0.52203078239222023
43.841497067134775,427.49993340989136,29.614097336647319,210.66987808539142,0.75470298769779043
6.4433218274671713,471.9445091607941,25.324306923587748,285.87529514464325,0.16551263950630346
10.854688833212711,178.37105659991906,44.248404985157649,404.83450715654647,0.58219177195777005
47.74175897846925,62.81872331250608,37.762851842913207,100.00039743185491,1.5753138242045577
33.985965445752456,296.0157465087309,25.66045780261938,492.38261562444711,2.0791455337131253
32.09331809945644,222.57012376127759,30.973357331789025,300.17651020076141,1.3473620757034288
44.48145636802785,96.974608603532502,49.043625430672115,231.26107310858572,1.7972365247785846
33.228494171840438,483.90383006707725,37.536934262362777,250.23633041406495,0.49260704618234441
24.320941063133318,283.4442619282363,37.677085190491773,59.544782029752881,0.203914223799046
48.17548996161095,492.8446299078102,26.604435222717946,369.50864083269846,1.325799525469139
27.729893292854737,443.75005381706768,18.201310157332887,398.06711301763016,1.3451037698753099
27.562745636633572,323.03906794921744,6.296467892308435,54.881305359493091,0.76384456238296972
14.984574916909434,107.35976016567497,19.695636305236988,311.81330703276399,2.061511659591543
27.792133137487021,284.61000025681949,17.07787510404966,290.6907059034549,1.6032392613881994
17.795865916829257,287.32353927762284,29.471432458926088,299.95189600745613,0.6519321541118398
15.202814465801685,167.80033213366022,39.392577738919513,226.50896700361619,0.56075337724668017
36.282531550602911,188.00344543196593,11.092012831834641,225.48610116271431,3.4503222791238963
28.080153807180061,390.30400196045724,28.546052844335474,86.196445350058553,0.26977548913362859
22.636472847183139,242.50837455867489,17.271658089025081,168.67981000891712,0.91916005993542904
32.24468657338565,418.82154981404602,20.952016293423405,260.3502220248738,0.9597656543088332
5.4687706307989572,172.95893312347908,45.274038281995438,271.72949981488159,0.2146062164854694
19.074207449643165,64.594777942146791,12.531224867604694,293.49625217146132,5.5673547809201915
42.439818128016384,246.71334129367696,46.609636199711488,460.02128657073632,1.5953704839160203
48.554307256039358,51.499211170469387,24.351831381787719,292.85133525386436,6.3212254962645362
32.322668331374203,94.130654050599674,49.430064098785117,321.46352417093715,1.9179404274894933
33.137781534337719,487.81753730011263,25.794078437106066,396.76615761604802,1.042057213667299
41.783868252832633,138.46469199672254,31.195958158837264,408.10725696302734,3.2643964101764156
46.674700458725788,482.93394178585174,23.242868236836763,296.52215988890623,1.212460838754627
32.337241260813805,152.93930205108811,20.204201916732067,255.01583117603792,2.3775018849005645
7.5411187428803039,230.68698371805311,34.719103728490111,164.32340930847172,0.18147638881473493
19.287406093743456,269.25600328283303,20.337628653372704,403.58701141856011,1.3933204533528794
43.39207631202931,354.16057142113544,12.354051549738275,156.57332929360203,1.4924727855387225
16.512112114367309,236.77080294781359,8.6825128370760218,355.9663869976377,2.7379543721967203
29.201030562334175,475.30336144646475,16.011482654928201,78.13595006151283,0.34033777875841442
30.382625150422065,408.89418241428177,29.609333552978551,432.07459292642307,1.0784577692687811
38.095775900466442,449.20350915211759,40.809206929759291,366.85441405893221,0.78095291780442477
47.404172954221373,191.34800250712286,23.15466475084515,392.16730320562135,3.5613580794865349
32.146430677065545,266.9596572481471,36.833394231271384,425.07033366332405,1.3477744904912712
26.401251845988085,304.33200863487991,36.069355579351068,144.66352185699003,0.39998658637498352
6.3356362330093496,229.30908489106451,41.883876555146585,266.57159346110689,0.19800589670955199
11.614057214244646,315.2880563770035,27.034876184876943,436.59142718856009,0.6092701692629644
41.82343164298252,436.79914384352776,39.759034725372402,99.87003661176189,0.30687852798080073
35.300236521835672,268.77402724510898,26.651331266393075,221.53722802089843,1.081087390724266
42.450324063632493,83.651019069384205,18.786151893794148,184.55522661817838,3.6437555331252764
47.787550312507456,263.83320851683504,15.986329368203615,478.47238038767597,4.7431806127737239
5.7607600011199604,281.2838597017996,13.714060065007061,316.19232469677507,0.48278641920511267
13.450610065243724,181.61399620525245,12.167429337258895,197.84443139656341,1.1901686249560757
44.337358403126643,96.084605414432133,19.301420752082606,382.58345199234634,6.5742642047081494
41.068050238809967,309.91063990582182,32.958167357808058,225.88226029763734,0.91895107418967736
15.700291257161993,142.90418439279361,9.6005351285054381,179.16273545786456,1.9463203481221452
37.127012075888899,403.76430918869295,29.031737784884463,188.25972773911801,0.63027210409615231
25.303917970015352,322.16908178621384,12.098249958664544,222.79468683369348,1.4138850816630291
27.536615232127154,153.08599341350728,25.724548109035446,401.09972261630543,2.5295297902390685
22.560814714228876,330.50495321042899,33.273336673451553,257.88118346333022,0.55914745097672069
37.221767261339082,473.39231161967314,47.986175328960492,209.57320636842863,0.39125999174581116
28.305485924912166,175.03429305963019,28.175775895188927,265.83514883920543,1.4525659228742021
39.51483887736584,497.20787118001135,49.152898386628252,80.384453347337782,0.19402430028837125
24.958097685489381,135.46501918457892,44.377029313176472,117.45636959172205,0.56735444187101347
14.237480014597578,475.81830263790403,27.952304271324831,358.34397701815124,0.40150459647661185
39.218417736708446,171.54005642210035,18.989239387552608,196.76714281843635,2.1142731970423814
16.372524178997715,412.83443779698149,47.589249786157552,463.68521763032618,0.40982092491563771
29.087556139720849,242.8389652388355,16.907572709528431,104.75589427946232,0.76972322700758222
42.294218674391168,275.65930875522974,14.521082749077204,412.67719206701571,3.9133424038514435
43.060427819043177,146.56576084282901,20.112566784435746,190.30352179168105,2.3756992919583144
6.962749300074921,493.76112521865628,44.033049271300861,148.14067955830433,0.060687285892957882
47.971160848788756,346.62615385820106,29.777889775877636,213.99697378756321,0.99522460957979586
10.766985965863093,118.14362916403479,28.203744130294172,252.7226048705372,0.83193840882262104
32.541650769085315,348.13829199712939,6.3129152972308402,132.13724003578261,1.8747487371048903
23.836140691394906,496.62261518186676,18.373403500005193,87.934127486478587,0.26498667752887323
24.933874279699225,229.76287258974023,17.502932564885015,409.32349979203798,2.3872992098515469
34.641230921059289,497.22855906285173,19.846611760880336,404.29852152948746,1.3919258694136589
10.315450518428586,97.589341661762006,32.524305316354742,79.046233388487167,0.32793590425643665
11.133748555045539,320.73258869137521,16.87456795196357,192.48041206016035,0.4162256505219028
32.7916736365639,453.57735675809323,27.046899403893676,251.68160700907822,0.69480281835034274
21.004300943750422,52.773936451308529,17.700697100355466,404.14956546962543,6.7849696607366772
48.698637009907294,167.62074092424513,5.5891893459502855,244.49312105652893,10.07292339845695
8.112706280136349,200.30193893654061,37.241190589653954,180.89488194151136,0.2280034675839594
6.9905566456941663,392.10656591961714,5.9905998944593088,129.87381664870719,0.39725427198609703
11.138915747964447,252.88689636476838,22.422107199983696,334.17134472436283,0.67095512007244706
27.524119718571978,240.19454537047844,21.106913272747605,204.99361114078908,1.1013151951165299
13.230895012741733,165.16499995323596,30.561140036792967,297.07803311765679,0.79511626400843183
37.856026774715296,482.90229732542622,17.38563127945384,354.79432734749173,1.556185369527076
21.299556870096655,430.33363529958439,26.757874922284657,492.01046183089431,0.91433755355024349
40.498208866606198,249.07052015123188,29.643384489950549,468.35765881026941,2.3495604412197997
48.268562765120713,365.69382017886977,20.449785216241331,389.47012590643607,2.3372961957800804
20.4980014468617,332.85996063137071,5.5726896850948453,93.136470907660637,1.0275175221379484
23.399611143744224,65.165126146645804,33.386767190364409,125.90797690509964,1.2605929658456723
34.471023622115638,94.805159882975317,23.830684975400057,78.034650353786219,1.1397918603730406
18.553980444057402,370.06297734254031,10.917983375248365,376.68697299768968,1.6949708748278258
9.7400211419525924,409.17556226166556,43.986490422897177,57.248657092600951,0.05351128639590088
37.711772113456497,320.42618469363634,42.043649664275456,440.11555024017161,1.2075820208752921
22.850159538340105,494.88598483004171,39.5175689565068,144.63872316299529,0.20567291047066963
35.93099059474126,430.44262081703374,8.1934336803089138,435.83019445837039,4.1751815045498208
30.433405500276031,101.61854311892287,5.836756631197292,96.219050209176544,4.0296921895961058
49.967575169466436,134.23036616203564,44.143340436843033,372.76258246697597,2.5619837649035428
27.130523615550711,168.55369176580288,25.498282415541652,391.00762112459904,2.2647100892583585
15.478269080575389,465.78901718983036,40.68423600347046,146.48506232608833,0.14796005966530168
25.099693477986833,235.14718133769023,31.029665142864143,314.05527302569652,1.0725852247705028
30.05668433827805,120.82301703756356,36.424971804943816,78.474853655318626,0.62839164076028264
18.163521368293488,103.08865340499838,38.903479911163956,132.93554892588006,0.66167369769043971
38.42767562924444,437.11503329780913,36.591542331836969,373.2584997553023,0.90510477770858411
31.702533375344601,316.25755081684866,32.13910240382441,215.34169905667079,0.70157210293183137
33.954315318566259,469.06024069309262,9.6046992621822795,263.17557508081143,1.9170949166500899
9.9261553992698239,123.52384052646657,41.836173272511374,366.52316254239923,0.72602744977864164
47.788774493219357,163.43572536604177,17.968474919935801,197.1607936472663,2.7087559974712789
25.239801167295248,398.50495310978209,29.880514099618924,332.03934606484188,0.72144951289971859
7.1438906183089568,161.91942266420068,24.689192806920026,372.03595775903591,0.67899763680366998
8.4603508825445299,273.41230219549567,35.02297523543966,423.16883632726086,0.39267180478789104
42.670785107614009,331.59649665385524,9.756022747834189,349.58300520156229,4.1993333883860204
13.480472853093065,344.48351063370058,48.203458911583112,90.176228639823989,0.10810852367583382
42.152607233162591,213.38483085721154,9.7521023338355022,169.61704514064314,3.0340267082599222
42.377163493505677,451.42552242139453,41.6420800816827,138.7176834964319,0.37169410937697506
40.34413270827708,215.6175706195616,11.825352429302015,303.59206552230148,4.2041380807147597
32.08753246234231,383.40360858770316,25.306327760182239,472.98912871032257,1.5206608021074541
32.190894084349495,431.49408319835192,44.954272810334317,364.82258327293732,0.63282913099698235
17.105705766760096,335.66119290435694,14.147154090154848,318.38081423845193,1.139756993016755
6.8784247466043009,207.37852226455308,34.108403550490713,277.60997585393443,0.29339661234453485
36.979470521784513,96.889112274096306,14.087352876654895,227.67301782081478,4.7406483575793388
5.6710817030709482,472.70351459896904,32.167523736092804,214.35211521590998,0.090851413449430748
5.9605356406462571,149.82745114889616,27.775464503991028,443.8526583957543,0.64966532481919448
33.801086249072831,126.53240896988103,47.859348585463053,124.88979550808646,0.7609489431843014
47.81142169682569,129.533563024969,7.6839927375254859,437.76912689333369,15.628878166102833
15.187486164344913,180.99527721121314,10.073767720724629,132.20518390584678,1.0933866612495853
5.3211018159555508,312.85159181055769,5.6114771281966727,219.23666197173716,0.67011719933800151
43.792155114392067,117.54116563709312,44.423512789757439,140.00060240031681,1.1268784052109495
29.229525806913397,389.80738496263632,21.066673088813797,69.511899301905657,0.2999155654359133
19.802234758450879,301.37823943945784,7.5724398483581039,282.13899404090432,2.3588203902484906
15.257989232905794,176.02728239256334,35.57130051789909,222.78791770016679,0.57934863780551049
35.144312627545219,415.68028264015646,46.384834707968267,177.66671382405235,0.37654717060929954
41.487243168851137,355.21036532203783,46.577545308076274,90.103678713262184,0.3068931938778533
49.423881307734234,457.47723368634865,47.005902092666645,102.69584176920503,0.31051892160754957
17.968408745987716,284.47807011655584,30.412831107977048,98.298392197355298,0.25143205990953643
47.335295697993182,210.25297233705066,49.377033978060261,481.75411788115468,1.9766773732870559
23.026288605362925,285.05326600223975,39.29833575476119,125.8762449776988,0.31414497716264167
5.893980198127994,250.24387896805868,11.779854867451624,365.03907310053842,0.73608449028869438
12.300602872472146,166.80266302561247,48.61249981849955,64.815518789236506,0.1602489835572091
19.217857094826176,124.55033905325486,33.391262148284703,245.8456130755815,1.1178462395614062
9.011243011867716,232.07284502483714,37.72545490592605,100.87590622370504,0.13732485986850765
27.862432871108055,239.29856055632703,48.418815119860511,78.141345754132431,0.27260187975570382
8.1748036173089478,398.7608685503418,21.549665811509598,297.9249746854141,0.29781558217581394
7.4174597237874851,251.93494105614542,10.437818477471556,230.13817682104971,0.6591852419130062
32.630094862052772,304.63794603181981,9.6005312449395532,113.26030655018405,1.2381160501349757
7.7947685454600215,158.8004307625732,22.132932647381729,283.85807255548815,0.64686021302962116
40.55388734439061,197.49016898457529,11.27691485163086,234.63366482469419,3.7150277366329729
5.2529947084264244,78.319420385309741,49.660474318083544,162.10189467478034,0.26802909140372494
6.6801633091662254,237.22870233157144,25.392850225738432,329.33132209678951,0.38259459142379737
25.85603463960085,319.08379245603777,45.134164223085861,157.13393085362364,0.33592363351096299
44.845230347227705,260.06653232409963,44.336695142163791,354.26591772772395,1.3222662227847799
11.149507993559808,315.14704941593368,46.715144914316561,201.68238378428154,0.18169073499215391
7.7982957674712292,476.20501636888218,10.479061140341198,484.35527205156546,0.76083208617615683
17.140963756343204,173.76642442698233,39.998895342467925,165.63987415215109,0.46160393198362742
13.387446401480874,227.81187382537567,23.909101179781679,445.46291559654293,1.0896213639815779
37.309449276774487,374.71917791864684,19.815659304215995,119.82098139481333,0.63809054985815428
8.5609004844367078,277.20147715761385,15.829250514940098,99.118120877226417,0.21754699560886898
32.761987018292892,55.677140925911758,47.609911764696626,215.20465108286677,2.0449271078363846
6.5559138274664583,429.89166509665932,44.872842128424843,268.58483994160241,0.10492923052304955
43.070670498449246,103.47096209239872,37.889623704000051,164.21596008966912,1.5677565622113485
22.081607797410825,489.93718983612337,44.282253854208612,417.21187024720984,0.44944985538097271
13.112714191753573,358.89352575662173,5.7229689961173396,70.356083928180311,0.46858251076175861
26.012932711680325,350.9206237150471,15.758075101298454,424.01561735334758,1.9259747782087304
20.59969867521351,142.23686196340628,10.873630010765098,346.10458412530039,4.1531355702173478
22.825428419336539,310.61037547582043,10.19624109107666,271.81613658405445,1.8933668982188123
32.120160305793817,266.38117461748629,46.290529841078154,145.04315709331635,0.44476511377466493
34.216315543440409,98.968986363573066,44.841420793498635,495.45425180434648,3.0954875902917398
10.393392758877924,133.1795469645848,5.6043869130319539,206.85724190738145,2.7443351159204541
27.952865916929465,146.61381176483962,48.503564460650466,445.4411151967538,1.6306834037360414
43.659572690306966,390.72609989934301,30.186801067287295,138.4003556136133,0.56132111829370801
33.871770654806895,353.1032366889014,9.769389243346648,355.20343942958522,3.2700026365367552
32.963628296546972,385.50515607041916,30.775587596419943,210.95396438657019,0.61872168065853839
33.425826618025951,112.41243354547213,32.400785018495597,133.38249799396885,1.1727241931884906
9.4742732271976244,384.99713035059852,9.1764405887099407,202.89986115969282,0.55507064985228516
27.394070271974158,203.79031786938907,31.082672548323107,304.0250824602897,1.2775096451405485
42.598130001802318,369.27873403086556,32.272078618312541,196.17279927667991,0.73211216490339615
38.897143693889618,476.64464058658973,35.567842334686112,366.84389042284346,0.85362466505533496
34.487275550543828,426.38607180862124,44.33108522393637,148.97824875822062,0.32630351741971841
35.465302021603385,266.53091374363703,46.954506920840984,211.17057010468832,0.64558744513331479
8.7330237035572083,248.47415174851673,36.826835891932362,105.49899638108616,0.13122025710521631
29.885813807652944,339.41934004075489,5.5448057130860411,353.69938758104854,5.2430396455373627
41.574672395418631,279.721834957944,49.142220664813408,128.61046959225169,0.46804136345606562
39.236445196760876,386.19665493597273,43.760392704467172,429.7890175233735,0.99802740435422854
45.228827796122069,152.70607562400315,6.5930166996779995,371.29761553797277,13.097092625495213
44.577247327009388,156.93778251368647,9.9682763100462104,362.51515780336769,8.2659485694834576
9.0436089319392003,266.53708602579309,9.3123640973924822,309.26756450119905,1.1226682636719629
36.163513876912916,153.38834845371315,38.204343734865574,107.88936010158244,0.72956051756249862
23.060232370550334,224.00960523872081,7.1910139595806868,298.44600484790362,3.9669778223057319
19.849636444914879,249.14293478178703,39.08741358498262,110.57807370666829,0.28255109879701473
17.070795226653498,456.96442028634914,35.236560285867348,474.56181207768185,0.52101242967974659
48.751824807725036,243.46138486360789,11.881165776751596,325.32892342731526,4.7351368617799974
29.240961892078651,453.077809425944,45.811239050730549,257.92243196910846,0.40195588474054467
33.839138298844006,218.50386504870229,14.248510994781483,479.42342882867212,4.646190244414262
10.247947560872802,205.9947408267673,24.795434635405947,410.83541723371195,0.83261142603917293
22.654506750382609,387.21669489246409,34.573953998850953,73.093155213434812,0.17212391225533225
18.781330695170723,146.33857888455555,28.363389841955669,167.58137998526576,0.78578269286499547
27.290779221688997,433.65629525332349,41.357820112180157,249.97548807178811,0.41705888099063265
13.957691755637173,321.59560020752969,26.46798508606657,117.42047692624489,0.22612948231933994
46.26617522145618,327.86937448577947,25.21841519802031,262.30308701949843,1.4098962660478942
27.437251041026524,126.69847900615451,11.331677432719978,396.99090144605776,6.4142586035384213
40.996766064367485,171.66226934784692,26.015838063406097,248.36217361134746,2.0331866247335371
49.212821227073441,149.41253676861959,48.660734453268496,221.86673945208963,1.3774514078336082
40.619724026126349,326.48739690303034,41.745326871642803,123.57886823013025,0.43820034046325662
22.382493885937471,215.1527210910337,41.531799664643614,91.364678905277941,0.30151796536590841
40.61632874662557,323.66580625394442,20.432446160032487,221.80137340433535,1.3218348759724396
28.456947992275676,423.68546712412808,38.343638060015834,168.80660572211087,0.34002057902772437
9.2910287141749457,384.19052488547618,41.101718213807494,399.00209216333133,0.25283347631094294
5.2879503068482601,255.0236249873542,26.069715992655382,455.51300765223903,0.37525672462686432
18.425996866265034,401.12789147428833,40.190456499021181,481.76813027746118,0.5703695736675618
10.262069570794365,445.00963288444279,47.614436809545943,360.55451644707392,0.19322602200788469
35.234307519475728,364.43635725766387,43.370331007915745,230.49361369946325,0.5566799636999169
14.312502302262498,231.8366152571173,15.67506483144205,281.06503023649913,1.1007385387207527
43.043465656999039,364.04325816877338,44.7452041628936,371.61243682992239,0.98387593361425341
36.697852148123914,369.6261981508473,40.761246649239361,154.55772657628151,0.4327779168683652
21.350743770347758,289.3400757040564,13.05770773919485,369.90467946948229,2.0154580625022747
42.450126235135592,326.61492548403987,37.041939466248877,278.45142287699377,0.97965367707589535
17.156260631904065,355.62799561434315,40.08555719384448,445.77740176346833,0.55781596355246776
7.8737862344709901,63.63001749783205,14.117510861153489,229.31919315250178,1.8988139053844766
21.957315606401043,407.18234659553008,48.708749516189599,429.13578327021713,0.50194973642572083
24.32682122828037,364.16284370868698,49.139893309801366,92.675083826280257,0.18071482603964706
21.688842372814381,431.73633073224005,18.598821977726793,139.97048541929379,0.40781616539577248
22.922322791213833,344.80018490054181,35.756710997987639,419.32617419122874,0.79336191641252096
27.893904982862157,467.04136171323302,49.996060227847316,379.6696993129645,0.4843461809960527
7.3063408772059368,86.793603496365307,40.607794356204558,217.26488743346141,0.49306763843156015
29.970709405434185,465.66197727653594,34.919093066116886,474.11442893808993,0.88149633423412876
11.233620135652082,361.67295540964523,48.631459705876964,313.05916685851997,0.22404726213779383
16.330918124387146,138.12627079346993,13.579820344529988,431.8410972990726,3.4679997604210717
11.258551219171942,263.18723134791173,47.931709809087188,352.14699035544635,0.34241158960092566
10.847770953015383,266.12219018973809,46.251503133028727,474.93887770616163,0.44134516864721246
19.065948096006807,367.06090646653837,23.081880885650776,75.077546183455723,0.20998545736194746
40.456073332142985,183.80056894512992,39.018123487140606,444.76622071021939,2.2367829500275116
24.393228841178654,123.82579349818903,14.426400617207623,222.43967467845843,2.702154778585141
44.900593807233541,461.84481442201616,28.552565341700255,480.51398175060172,1.5797620874356966
25.333198434732129,247.37639571304183,13.495903493721444,406.44849057342259,2.8905429842924231
31.138264154198328,291.30479475011714,34.905023253541515,74.474795652959884,0.3026151275795757
5.4708814906104859,422.5799648887666,32.961225915182055,213.86309685387494,0.095707626336598628
41.823587676472108,165.903945192409,29.89345146520575,377.09501590688512,2.7411529141295805
36.449333650605141,387.52280343775288,36.410754826514875,237.84022587129789,0.64754623681120316
13.544767712158208,339.56843820835837,43.921354221235383,457.37618490478604,0.43780170851402844
38.246552310369538,87.272289271479991,46.149507765174675,439.34217905897663,3.2055170738594843
33.770010259160458,356.57189955745349,14.617128883007094,473.35332620596358,2.8881348127793109
12.791542824043205,347.50924670730865,17.130728847591634,119.54445005924558,0.28325104803078643
10.936580938072197,436.34619854446015,29.006858302722609,332.59960675652616,0.30481398335159277
30.936849625601795,455.73990562370744,35.736610686013151,376.67997932894082,0.73359818562099854
6.5014706055236271,316.53137572008706,5.5675872105116877,258.28301658840348,0.95379706801939845
18.524981999630008,353.84247525162215,30.598779790890717,105.5324861235066,0.22132977905222917
45.421803003338042,145.49873234603953,44.341956380845552,75.503817157882665,0.64301277067792362
34.248683892876215,125.39229167179921,46.484013569661847,60.129684807981533,0.49204962344884745
26.447804523221119,312.65654260088337,30.276494714102196,168.01206080941557,0.51079698511953386
18.587939837579881,165.70708040547146,48.497271069173806,241.08366489816191,0.60224100688871551
40.532341885499306,326.12527733802506,37.719111106119009,285.71772900394001,0.94791417766370911
41.397158631737241,139.1287329107285,47.840063844749345,418.29229501182238,2.2343362787195331
25.461573317124131,332.07126119402926,46.251652233419087,299.92520944516713,0.53301580745400612
9.021678801124958,492.40480797169295,12.048593437772942,337.25197824151388,0.52160655003743639
23.370031372843631,422.452968777818,25.204158549878198,257.93694272133382,0.58888099600313426
39.227054639997142,454.59665999963079,36.698982449364202,259.40483152370433,0.64091987158593977
10.589550623933672,295.37508161338087,18.420748430521357,172.95055222067296,0.3595636997680004
37.629969837854631,262.69457876840357,32.509763471776679,401.76813430091465,1.6737745278889657
48.984236190258571,390.73615002656544,32.671079034993781,203.47922776254134,0.80520187149143341
23.930802979540307,207.07630560121689,6.3842441777000785,452.94628561818513,7.4532853754309363
46.159388582477405,306.5559451715356,26.107485722894321,164.34056706856148,0.95465663368383946
39.515758483888753,459.97465917551494,28.321702010791572,381.22247720340545,1.1439961690504266
20.425772800692584,134.21256797171122,25.337846985921427,404.74990617668038,2.2420674962376492
30.595581087841641,487.33232445993048,48.673195438447763,219.5444350753445,0.32552688126371127
13.793848744921185,293.16205814875713,16.667880788231784,230.28074744385231,0.66578759141524591
19.342374839939961,239.47496111075995,30.203811736113639,117.41812262514986,0.36526290590814831
42.572463600873213,168.48490689293908,28.326327878037027,186.55950287745083,1.5301914170945852
40.458058859071329,249.74815965820719,48.858738160665958,145.09366515124776,0.55341540805788225
43.522868923178329,346.29199544974955,30.320330068472629,91.133851856825217,0.44723694072458381
41.95268392844838,458.59185886182149,8.6346641072623935,404.81814140527547,4.013262014634587
35.548163795403312,231.6120875297992,33.529332906203074,52.006666889248876,0.33944495036394368
30.011475206144272,100.10272638966831,45.324639628261295,391.313920695349,2.2220323071262906
10.573296494490922,369.51909244486853,18.376087940772571,385.81101524041645,0.61185798040427597
47.558901145643418,96.602706187727989,42.742912648428941,265.55783530485007,2.3795380895504006
28.645430753364543,175.08916862510438,39.875746191057871,413.23830449202853,1.5976780702356499
21.695989408391362,460.78713182875197,18.329786770050703,76.742589767251673,0.23323529531795373
25.946138253991492,388.27643838029405,26.030273855817157,299.29170539761907,0.78284112204782719
48.458075582538328,194.94941440665184,15.20868579117111,317.50280358109239,4.3552023305510943
40.666268396821295,369.55022924407717,39.741773844841219,181.76894231060803,0.55254632386917435
12.726375653565004,469.98557716868191,47.226841941700883,343.24247838870008,0.21797902054007365
32.162385958078829,468.36735960914069,22.451194794507209,277.72337404942846,0.85911797341309382
43.055358532915463,77.028366167437284,40.330180987350772,215.80998353755786,2.2771444092020388
9.1396073281498573,285.84124426415764,31.500221634941514,270.83608112853193,0.29737907105829336
46.139280874385392,124.90758533756573,27.791184196773163,280.06697587740985,2.9881288206482446
36.063730731492925,417.88480038495931,39.043941383246903,186.01432490662961,0.45793659805214904
48.085188956476323,241.75279734297681,37.357198550918305,156.78028643577235,0.86216645572109563
31.511603097619052,469.33486143730579,29.188052823279751,398.11924843636729,0.9210878959070905
11.961621614019112,141.29748145472738,40.367928625633795,336.64038758615101,0.72891727916186189
5.9007914108269679,239.21731169833055,11.508436203527733,147.62598709276506,0.33287616224492672
28.889151703072095,462.02638113961314,20.242224583866783,371.15919963744818,1.1378687714899309
9.151543019846109,228.69580983246615,31.845143281414561,462.36679487262711,0.59712606389465506
34.024128418908731,328.45784805764066,35.366033804161845,354.1983365457213,1.0339355387980089
39.064896217283923,60.484576462537689,18.929303151246344,419.15372808013745,9.0817494438396817
34.329760770538904,328.42919533859225,11.256975227124347,358.06735963397455,3.1048373026860956
22.545934548014678,128.576357349522,18.037679445407989,368.9619955965598,3.2008818669189139
39.758121606132313,207.17578853029681,25.819340666989373,399.8788310452739,2.654616329369933
25.487684929250204,58.703744470575849,45.348353559861316,147.59039157300543,1.2880135517496059
39.773878997455682,231.60352702486821,35.734561976790765,58.761951796922268,0.38757127776217082
11.739958150649226,343.90442711182317,28.380279088759831,53.072237243957922,0.094741102826904844
17.657915695043364,261.88805925032102,48.85896339298764,402.05272124571798,0.58295285885251491
10.602184925076685,177.69254631055645,18.063372922651006,287.52655905987615,0.95257109853945321
42.842820808737386,93.597306698421349,37.422737961670578,206.34331214389613,2.0453781038556591
47.464797237418125,52.362534869452666,47.701754069305345,203.00601881296032,2.4989387708757853
32.039310521383378,360.37681889769061,41.63150969559824,132.20443569906155,0.34092098572103968
23.718379433962767,185.66565545769021,26.995063539454677,108.07020524376117,0.56676207417980096
39.122673858129161,231.10697427908872,41.115063358891184,324.63717565193059,1.2878982794551104
36.874519060898308,129.24728473479183,44.621519959958306,429.92450954588708,2.3606614655462441
20.722982690645125,89.054959231263666,42.153383037534475,333.36722713162192,1.6816612725109372
45.276058352238991,137.49366577279295,33.808206165725807,114.83968140736415,1.089183286375875
23.342967136410628,202.37385566753164,23.014642965458808,198.34997061375816,0.99470908792493096
6.4523772996126727,164.77607892982934,13.527097533122401,107.23035064584744,0.33639777846034935
17.59949127614335,166.87891509894996,7.3894731642949534,81.686735203854141,1.1500131923523516
22.30132539085205,348.01195815098868,40.544284114121425,129.5139775175322,0.25259775258501649
24.729465088869713,184.9597476498781,37.171728673507523,186.7615490704695,0.71046798369166897
23.619575277332476,169.3092248785255,6.071055458613543,115.77120685394685,2.4570204694827855
37.738542889071411,419.82242019410813,42.945628107826003,196.70544878378081,0.46025295785764908
38.57121161858359,93.559570849805766,9.9925236531767201,430.56107538791815,12.870127314035697
43.684807061456389,368.44133705236521,11.986087405256731,198.03935940214765,1.8573542038323583
27.404580226575412,256.22417705703162,5.3596772279358387,66.689203016032153,1.2988574546039156
43.285197220481948,446.42346666599627,21.323520153204793,182.55980562053574,0.84513175719925049
40.773386948630559,278.48191664849185,21.259342204814313,134.7663340498398,0.93731360111258732


==> anc/competitors/data/v5/weibull_cdf__s42.csv <==
x0,x1,x2,y
3.9149890330686241,1.9057821743274748,2.3987348888519797,0.99638686519085129
2.3066165108098513,3.7553256865466627,1.4294522935989511,0.39239120402158334
4.321270015574636,3.3438821062945476,2.7470447513706997,0.86769030246373691
3.5473665394849467,1.3317652329883316,2.0658102604654296,0.99948306353610195
0.65205126986071771,3.9911039735127192,0.98986058601724092,0.15329679457050238
4.8829872878564284,3.6376000729232358,1.0305529213477285,0.74192245697361736
3.8534705695536942,1.8517253135921168,2.2941194819383135,0.99535666023024172
3.9731086653293781,3.5106897389828147,1.0977710538167795,0.68193257053669831
0.81494543684262011,1.3192585956141487,1.8667732136386994,0.33427722932013504
2.3618525018987224,3.9973141914227162,2.9810812946360343,0.1880706320076998
1.9798305163163898,2.9970542083196108,0.70921749088668085,0.525377563568595
4.6484719464732889,2.9503750466763909,0.73813354436438083,0.7530880856260973
3.2905525763871899,1.2713221809523982,2.9840945384401651,0.99999996175739514
4.1492557436999835,3.6911001966898755,2.0446693185085802,0.71924627874128977
2.3283881543711895,1.0869985096134083,0.99189294369258008,0.88102558098612249
1.290745864566929,1.7224841741234411,2.7637950594344156,0.36266520674570846
2.8620069776760073,1.429065625499905,2.7248746902936922,0.9986870579219711
0.50632282930004158,3.3303038220766554,1.9332609501561628,0.025870474595712012
4.1726296255643938,1.5946126816386936,2.13012166867974,0.99957359260080703
3.2319891157859115,3.7319146813926558,1.3283305404520154,0.56224466842744159
3.8388211524097944,2.9688071179824704,0.81619530165561183,0.70869657300957256
1.901724647023368,1.1084881314840886,2.0675055004489877,0.95275995980002148
4.8593505170955353,1.0162895023861014,1.3779369443663549,0.99982268392066598
4.4869813823465492,1.1549737510431968,2.2263284073188094,0.99999999877349399
3.9362407859540571,2.8177755329431831,2.6233639067379828,0.90960071523163133
1.1342657976894444,3.4044454325782461,0.74176925100303726,0.35758269867895465
2.4402608178897642,1.7156584618821653,2.0701416817771729,0.87427841169394105
0.41025807577869811,3.5482265287692187,1.2319452412797602,0.067700274710876585
0.94058956192422949,1.1716958204597812,2.709943545178743,0.42383154585439675
3.4786349755637822,3.4028915609250285,1.2834283650922054,0.64251321568491382
3.7748583483575224,3.7833862905168409,2.1047713064414619,0.63037327972479607
4.8440467156842084,3.3163251973131418,1.9731439322061062,0.87899797809967428
1.7639617190631292,3.0943623519359118,1.6111829501362724,0.33257818886038548
1.9782065889673706,3.5139406559661492,2.2585277562795261,0.23904275013232956
2.4538678941238783,1.1204538986411992,2.3692701598454979,0.99834955412019222
1.1094625236045712,1.6053463321571662,2.0039569292345893,0.37931282358649188
0.8236232256102638,1.3747710379169291,2.4443711455249342,0.24861719363921886
2.4833836458844822,2.5135929705789595,2.9618592747837562,0.61894870430592719
1.2891648754442437,3.2355643849865334,1.6643264921718517,0.19442993481699034
3.4151071744760499,2.8900355337291961,1.8835410193367208,0.74576343997113415
2.2983292105871875,3.5533932992858048,0.72868071926479039,0.51710972217510831
4.1968553410776197,1.4656389773232728,2.5308656795138704,0.99999940413880217
3.5612724896107957,3.2038632758054848,1.8965291542057856,0.70539179688546239
1.6993598786337971,1.5791244726067122,1.6383112898293,0.67623784003654153
4.1948470466969647,1.8122762539534008,0.91636551510561026,0.88441885341402615
4.0628689159846489,3.1297140918439119,2.7462097698534134,0.87094221707518493
2.0598962193448376,3.9406143546960455,1.6085166520932797,0.29689564626637766
1.5839748988651716,2.8346308179312087,2.2699376758812067,0.23421682606509242
3.4759784190798824,1.1635009449738867,1.0435605596467468,0.95643036327125874
0.87081192132468699,2.8489269097825982,2.9115641479443743,0.031216464815965073
1.1595593718805199,1.1270516547405012,1.1104160521902111,0.64373429494752155
0.23533889480482648,3.6524371341004516,1.1589465836688277,0.040813713966192378
3.9772370120102645,3.1287348553018619,2.6756605792827415,0.85048650103570034
3.3912841116417543,1.5193835392675097,2.798940311526442,0.99992224647335104
3.5847938174064087,1.2751630174725941,1.1879390373035932,0.96709083064194556
3.947499348905446,1.550599686640957,1.7805420428021042,0.994904465312062
2.402795722584032,3.9400815386625774,2.3870382804945085,0.26442927903678526
2.9299577405738901,2.3756819273754695,2.7202411877648434,0.82950552638670882
0.87102559101275578,3.3522428450242239,1.5718211985858019,0.11328182341126203
0.74974435297267261,2.9092250263233304,1.8891448197536871,0.074284300319648722
3.4083342165942638,2.7172394498759118,2.40594774419539,0.82182020762503949
2.4612617894870361,1.4353907639951491,2.3816127463014292,0.9730014346427277
2.9131333111097066,3.8380733606742852,2.5008082990599951,0.39455330429869928
3.8719945155969229,1.9040278975441538,2.0108477828755102,0.98450775225720399
3.246647936002836,2.7340516474226266,0.94061472265098289,0.69131368229019763
2.8571811231583801,3.0993278337671981,2.7791385690194916,0.54961500883115066
2.8841943715779852,2.9476994657359268,2.6908168404383646,0.61057335940264235
1.6589604707005385,3.8217832290865554,2.5356241023821657,0.11352947468173347
0.34792560592610916,1.445316969760174,0.92968369746967783,0.23362221050742438
2.2962434683153394,2.5250582153408261,1.170113944287287,0.59131300772625295
1.2300064295337401,2.2121031722222977,2.4102808397475992,0.21573637123002976
2.1609374898782536,2.4225061884478545,0.75322221753847673,0.60049777493077072
4.2963347516871977,1.3576525785932338,2.9522166575267432,0.99999999999990574
1.3229095321536355,1.402283829618296,1.5674327648180655,0.59856689636528604
0.47985316010751689,1.8342266373437721,2.3544188274888942,0.041659073281822501
1.5506426817055834,1.914113811282494,2.7414135035224998,0.42959656911870636
1.6092500372800813,2.2837096410440498,1.6076487427451891,0.43427762022837058
3.3771992706890965,2.8329626411098849,1.4340047237792317,0.72378657046765749
2.873754331238136,2.903887352254789,2.1001045964659673,0.624062361416305
3.9627114037107849,2.2354326897567107,2.0362755596205164,0.95957649785448729
3.3887049935714604,2.2263493282860916,1.6410219485370332,0.86363991746572388
2.1506569349123383,1.6528855800908859,2.0840819384957294,0.82287342732569146
4.1072978463969658,2.7649187452270247,2.8513771500029375,0.95453643628649354
1.0014700155569787,1.9511227339517137,1.7755725902411719,0.26360816175632107
0.30901795104253027,1.1081795028320911,1.1525070157264521,0.20507175676673961
0.63222973172308039,2.255200132470581,1.5675737606309088,0.12734175978879336
3.6673248828629617,2.4223980252705108,1.6064460599641728,0.85727365420303037
2.4170107052066596,1.676778604612633,1.0015499939603056,0.76361135993626927
0.9741045393612886,2.7173737993663472,1.0746044512754762,0.28255576239390612
2.6050149204961452,2.6973157012957629,2.2744927688054575,0.6030162308342546
0.93109809302320845,3.1060065433311141,1.4807988346804761,0.15462213402734681
3.5423378003731329,2.9438454466036301,2.8962663012683576,0.81898548671822347
2.3415501227553475,2.9572991695630946,1.260272514324797,0.52531653825268587
2.028901885263116,1.9486424554721293,0.92752636174109127,0.64588946300377326
1.6472580279098072,3.3622966659578615,2.4330604949005927,0.16156705328689769
3.2253564469706646,2.6474331507990385,2.7263829194111011,0.81970257277389558
1.9367005306562739,2.2942545855396705,1.339660720804422,0.54929670859791957
0.62071961271728482,2.8780374428231714,1.1648026337845994,0.15422094991254576
0.76642833017847356,2.0819720033507627,1.1272621102035005,0.27686819977461086
4.8171087898376701,2.5382177338202747,1.9006282931429783,0.9659386396277968
4.5611873153965137,3.2101170654466609,1.7773582748675731,0.84541606076817777
3.5585942422915982,3.6592086601711231,1.2967116316654286,0.61882310478001834
1.4761758150056938,3.763171591885575,0.80389816907568068,0.37579990761876148
4.852046611269075,2.5108987755492977,1.8074300827504455,0.96271853819546249
3.9380043390358139,2.5608253442217075,2.9064643995618988,0.96959261041608802
3.6410729079631792,3.3996112322915093,2.2007941617311255,0.68745639608321163
2.3569352102901857,1.9433520752326037,1.8396650802458223,0.7597613798396905
1.5067594968567632,3.5121470870352058,0.95459177026811703,0.35970132925636
0.66267661833679659,2.4824249395522702,1.2806034682640506,0.16829722209461062
4.5324915034104398,1.3475701730058052,1.3779800840214482,0.99510655370156686
2.3877261912013332,1.2161774412188311,2.4590481709966387,0.9947721968898936
1.1713441510171054,3.5259796331183892,2.7164348337086244,0.048875500284923046
1.668591795923132,1.1667037507206337,2.7737762632028078,0.93264897591157558
2.9802539309211009,1.8418343084009678,2.9645077989767339,0.98446658541006926
1.0485093581083123,2.0023901215046376,2.9594433711404244,0.13704213981650482
4.3117485636434028,1.5189833355747813,2.8918980053663574,0.99999999866246603
3.8408937432090084,1.9416801094059677,0.86519092315663404,0.83541587639675208
3.6534221885644969,3.2280777001752572,1.0169251326339519,0.67830053022566683
2.2740465909204981,1.0440485306802123,1.4002730108948755,0.94892300133574048
3.2110824353717273,3.4815202735620594,1.9716659843482613,0.57370724271903906
3.003670250781131,3.5696440707236743,0.9230491440226023,0.5737377711441296
3.319263687463136,2.1167847195746443,2.6453330029449278,0.96263590241197816
0.60533274147146765,1.4608386971819045,2.1185392118778106,0.14330937543780564
2.1958755304189261,2.8025212238352424,1.9474381252950712,0.46305018319992663
0.39974803453708391,1.359017667594683,1.0802160437447696,0.23405406688377484
2.5711559323736908,2.0947580832347574,1.2824875911204539,0.7276240462853738
1.7833338191973693,3.8752875427029174,1.0687176574591934,0.35356373006298181
0.89371610655702516,3.9863934177509113,2.6594462629280367,0.018575566142917443
0.69633424506824793,3.316314674063757,2.0437240781408015,0.040343610970100197
3.0206939464530178,1.9328845297622985,2.3907976832951565,0.94540907546147979
1.0188462489770533,3.0629951474982775,1.3808755846930589,0.19645371379062793
4.6405765682086262,3.116219096452038,1.5538810653030373,0.84380786315597944
2.9890934705618961,2.1635250854909494,1.6311664181810275,0.81626421600177623
1.8649750617672178,2.9226659037584781,2.4480344350112802,0.28319090073541586
3.0363943591108007,1.0321829349270288,2.4764118716515062,0.9999994799772518
0.30945858094254797,1.6271729758067244,1.1756711132822728,0.13245003508476227
4.8010842235589379,2.5752649089017834,2.8655393704976273,0.99741768103555695
2.5150564973259213,1.4912539127748876,0.97750727612047861,0.8111545768322036
3.9571290908013736,1.4977206036296009,2.7610807895743497,0.99999955402280227
0.59710399962770511,3.5089128716507139,0.93090998499456135,0.1749541322395417
2.5359599880231696,3.9673990080508164,1.3084415656480153,0.42695096544693512
2.5553935729017003,2.6679082840853452,2.6469006329563012,0.5902518079422161
4.7015669838799177,3.5172091926451401,1.112831766396001,0.74873089117626179
2.944294651405162,3.9709649929788178,1.6512062420129305,0.45676671077089048
2.4727491250733782,1.4247876657063241,1.7346763898714901,0.92588641994189946
1.481483182841089,2.344736839763053,1.2640956379533821,0.42861022052484699
1.7915311872442503,2.1777181475257597,2.3335639630727689,0.46959432558249403
2.6992275318633814,1.2401478509385551,2.6580696936250687,0.99963045893541058
2.3067750094642241,3.2659905183842333,2.7115228216678151,0.32262051471853515
0.30373798342558606,2.301337081967779,1.4804409351940899,0.048662287704360652
4.1662012361329177,2.4079808025712039,1.920955906861973,0.9431034480588617
4.5015717048308801,1.4520189214397206,1.2713347288909982,0.98521706652654029
0.87319562719333166,1.5427799566926044,1.2630319535653345,0.38571151976055895
2.8593734889874374,3.7213108664686452,1.0708843445594254,0.52959481510875972
0.72116355745012894,1.1339472669228368,2.8620437248572834,0.23951865124447702
3.4267524465910961,1.6985568548311187,2.7423743057928336,0.99894375466600571
1.5499221624272399,1.8761779909435852,2.4879250406536917,0.46297740125755427
3.3652286465211287,2.4705926272047591,1.8906214989617767,0.83365438022565208
3.6895741485770368,2.759335519044388,1.8283982056773052,0.8174903857940139
3.8895079612047536,2.4798699275519995,1.9184150322197451,0.90663967779921917
0.71715654058830358,1.2523460036706462,1.9341064312273053,0.28837116183833267
4.5968568566605184,1.7310023621671407,1.6994950948046876,0.99479699747025141
1.3050271562954279,3.5307651542876233,1.0030361156517551,0.30822929882226613
0.37958026964566294,2.912766101435377,0.98902686159763276,0.12476503945528272
2.86329185307912,2.947447150402823,2.8901743464450718,0.60135652094861758
1.980426962539706,3.0106097660540647,1.8086707470486061,0.37426287002883407
4.1829907670355828,3.2887090571185871,2.8923727072819343,0.86535653565449588
4.0796070659086485,1.1743254451643419,1.0762268187332529,0.97807070259284157
1.7222666855490336,2.0998251547978373,1.9751580696918472,0.49137330344756214
4.7739170963347757,2.6185823057850359,1.1777496827085401,0.86846258820269528
1.5964056230725694,2.0153694498919781,1.2823245940911834,0.52368495870613319
2.6722742203122301,3.5334366198615594,0.76912553115071114,0.55365530410030139
1.4286324347244932,2.447717525761882,0.97359261470248604,0.44678978304940264
4.6930091362350241,3.3058827683781375,2.8087513375471502,0.93112156810041513
0.99011752439368705,3.5560465506435071,1.4395258804093629,0.14677331941488736
0.41557097308317914,2.5143744487104942,2.0986971874035607,0.022610689309833565
2.2884658880145823,3.7286567316140498,1.7695325035753278,0.34396822240606406
4.9634027074680178,2.7613718216109415,1.6210378640641401,0.92475830886049182
4.4800508780235866,3.550822896501165,1.9233380100959565,0.79065138057382078
3.7933184933933561,2.0217723867745727,1.1306495726152854,0.86958114005618325
4.475803956216919,2.4964508755944559,2.9737889665950261,0.99657078646204678
4.4885438705497434,2.594233123013733,2.5821080980188844,0.98373908520511477
2.6905201298549555,1.3149391476882117,2.4057136552824847,0.99629363803635085
1.7164594487878064,2.1956575201046218,1.7781463831320905,0.47557220269658329
3.9056596741327425,3.7520130176550284,1.0516173808905727,0.64764255528096992
3.3759740632052533,2.8924967210942274,2.8175314740292059,0.78684122441015525
1.9935570985938083,1.5325197473109025,1.4851902549779734,0.77188162986813957
0.65344000669527325,2.0165669068288148,0.81524538630294763,0.3290341886538114
3.7845901344753248,1.5748090289880996,1.4875284566644458,0.97490280230508297
1.4598104764297504,1.0744693953957176,2.5272511701405338,0.88577875164543907
4.6967031225621403,3.7823813755120801,2.1322301134728789,0.79539588942083106
1.3566587600272868,2.3446219847706145,2.4269287449131771,0.23284578127217137
0.78923807557513292,1.9226052172623584,2.5253613828834678,0.10017702628032843
4.1893408261995493,2.7954315746732097,1.1874956054852479,0.80145437965165389
0.93576471979757136,1.0219433688790469,2.8247016270143144,0.54145555903375642
1.0604878791571477,1.8340663198024414,1.7073760867168568,0.32460902210093612
3.0770373993000488,3.109100397096678,2.1697313933075781,0.62384697826385205
4.3978977960198291,2.901309319207789,0.7053101769495066,0.73840496523069987
1.1428863954299515,3.9454178426276063,2.9847475463457096,0.024466373054134349
1.6895536299204548,2.861073128974132,1.3460616877175566,0.38867652771720973
3.9315432235576524,2.4325176208831985,0.84274514504235698,0.77658236146013349
4.8647668450926433,3.2842976895520231,1.754002695533982,0.86356377329918077
2.603557693771243,3.7099836158921593,0.99676913151869595,0.5046913138934308
0.89070801224600382,3.1620878401550545,1.050351433362424,0.23223764581295558
0.2668941809993674,3.8896336706481387,2.1542504699694831,0.0031095928942741491
1.3023489439945051,3.3460155122145316,1.6037330006115362,0.19763028243219327
0.83274664537530096,3.6004043147857794,2.8202606353564885,0.015969051078666752
3.4527616333417162,1.3423122135509116,1.434059937598561,0.97927190990014323
0.78479602221694944,3.1972405089813631,2.3702142952829721,0.035186041066790796
2.6303836717790383,2.3202660985821058,1.7605286893562875,0.71267519784677558
3.532459691085855,2.6593114072338255,2.2178879925973414,0.84696407077870128
2.9893597242603316,2.9623072284470702,2.0792993204467778,0.63907397542089805
1.1589231279682766,3.9094453501167084,1.7874031373456958,0.10756374160945248
4.0597977256748612,3.953734244294874,2.8851405176362048,0.66019037009740855
3.6339542221558481,1.8646847364637158,1.4882413783363984,0.93274849548119554
3.7471232187946004,3.2012604923137484,1.1076416528733268,0.69593728399287635
0.82907720747510361,3.2499506138058059,2.2596163400236051,0.044620702166997983
0.79401825752165411,2.0394785839391463,2.6458173910081899,0.079115944036613706
4.6523002448312365,1.371609324592663,0.79258360186182464,0.92812222169510805
2.1083753303597152,1.1228408808571593,1.7341551833721651,0.94931169242715885
1.6445537205485108,3.3320293825875358,2.7527216862808501,0.13339219732125518
2.5452034176873601,2.4690992254507176,2.4241228235225951,0.65916776248590481
3.3817482212651959,3.9566205084847788,2.981157747944545,0.4653976732075622
4.7869916338254557,2.394920368580959,1.9222517666736605,0.97730950571313469
1.574941889033864,3.9337509372215207,2.2179901532426478,0.12304278267428614
4.6390804606977305,2.2347280065821797,1.3957046466172347,0.93743699915600087
0.31932555865403034,3.3810464516799179,2.8793318792317821,0.0011193534652496062
2.8649506031687584,1.2544578169354961,1.5425716236800335,0.97198096553370861
3.2430805360692085,2.6663851304132917,2.3985746391792455,0.79798629171558932
0.7083075380036159,3.4061793609571724,1.6272224694738884,0.074714845532576013
0.87363006590678061,3.7741050016596658,1.9921835391448983,0.052756788124761811
2.2117487327182586,3.4677492718522949,2.3554998305495563,0.29297639320407975
4.8379131782872724,1.1109121816035228,1.8705485490281146,0.99999984443024237
3.0610042555249897,2.1181070239202024,2.7862985518918695,0.93856679309699276
4.6785114636810139,1.1460954169415538,1.6643922722339635,0.99996936440778017
4.0609323949422595,1.3278468733436739,2.1882651357296474,0.99999030538644174
2.4434316874653992,3.0259168860024523,1.4874335965901242,0.51692413344135335
3.9668645564104996,3.1397745889350945,1.6387603369313299,0.76937139365389817
0.28561656308954114,3.3211620482548789,1.7121152489371705,0.014875765909947436
0.7238911844755278,3.5963696441669883,0.98935614211825595,0.18514715714784369
4.1812573514371341,3.2182944054295297,0.91096446183571533,0.71896777483163299
4.0247220239607762,3.4026147763198962,2.235226823237543,0.76670651395630474
1.3166755614388816,1.1468911294698376,2.2076907981890201,0.74239572798763209
2.7476940348754568,1.7036054513238956,2.2246923426832188,0.94477323665788138
3.1088759393600527,2.8656933201257373,0.74546282428819077,0.65444376427777018
4.3651469781248533,3.5743759138744693,1.4510577381450935,0.73722080837146442
3.0949143552258831,1.0135003748189773,1.1549626486961528,0.97349441246727209
2.1803435325136657,2.5438880263490495,2.4897482718512283,0.49397414416314411
1.996083408354477,3.0318621980931915,2.6794499232110991,0.27840064642619555
2.2442340145928474,1.0888218673858396,1.2673648676201388,0.91798757291454813
3.3292689227838763,2.2040666726601637,2.2360530653503687,0.91913386289844734
4.3639550324111598,3.6869046441510904,0.99753444795403112,0.69368602231540832
2.3787050339662388,3.0148384265675761,1.3328508088839406,0.51768244053453305
1.3896299021665188,1.7129750900817919,1.0189053413368647,0.5542672139082141
1.3359793423883894,3.5583433888957381,1.3520977631782269,0.2335002849526937
3.7808685451685426,2.044094270228543,2.2518940589033392,0.98158291362579253
4.1195300644347697,3.5600340134321784,2.7937518934260801,0.77765124713756084
0.70533478329979982,1.8968309533567167,1.1658015382256277,0.2706466482419716
0.51948251338485518,2.7709607526494469,1.9467817803866541,0.037692723911925352
3.0532815860309688,2.1908202032435025,2.313199532859894,0.88411052600224571
0.90163157212495171,1.824475152265201,2.8917216775168013,0.1221347799060013
4.158388114190438,3.6596726865156075,2.1031391106405,0.72970510840861147
1.6896064348355573,1.5627810458184741,1.2867459413629754,0.6689932364346276
0.8905852782614847,1.2544347737072892,2.1385997609020535,0.38162283759082349
4.6206582679397608,2.0257808156369812,1.4371296718594371,0.96202354390383504
0.99455226912933514,3.1529174429247027,2.9450952985909273,0.032886370687235322
1.5666563952220907,3.422294817928845,1.6192551108763646,0.24585707896389319
0.93734429692188148,3.9962301102002944,2.2764837577503325,0.036174706315231231
0.75435230559370381,1.8890861710334947,0.75342343939754441,0.39392828410328073
0.30151047841491219,2.2238258533938464,1.6201413261099371,0.038507459639418595
0.46589796398844852,1.4104638340888789,2.7127475106417762,0.04833502122720057
1.0382790604920928,2.7246157888691007,2.1035231221964654,0.12314551597496382
0.45623327661044188,3.9927401117887515,1.7210686387107454,0.023627982257490965
3.0374903173326619,3.1026430303619756,2.8526562487021696,0.60986212058318445
3.4674297286376308,2.7856385212401151,2.6641640651386265,0.83335860967856279
2.0894261927937356,2.1771072787653818,1.4410960497927578,0.61033994506402134
1.7263572653698371,3.7458962808566643,1.9524613246950808,0.1977742478082708
2.6217259377067044,2.4907497883910485,1.8265957890126641,0.66650681851821303
4.4000237227261207,1.4031007399391844,2.1540657502641833,0.99999193113426499
4.2854318087465888,2.0961353895974004,1.4684559140051379,0.94261804170034513
0.40868029766140135,1.2015000065433008,1.2616715017615427,0.2262547408384914
1.0711923660633156,1.6059371130663447,2.7991452210877323,0.27523920022645165
1.3363753813011008,1.0530063429997365,2.8249113488465643,0.85921475973635064
1.3970603639946166,2.3598397495004901,2.6396426372525514,0.22169263823626129
2.9419167283653089,2.9036207948553914,2.9498701907584906,0.64633610868474478
2.198059643375323,2.0298773871367235,2.4134805092932834,0.70234087788150268
0.43641977565245116,2.2611453145158311,2.4587346256925988,0.017362928232632413
1.9933478646059435,3.8776278185337278,2.4539572115140738,0.17746608607664294
2.7140141538446589,3.2558893647247467,1.8053975511673048,0.51319709240700973
0.68802513393783671,2.6225699108348537,1.7498400473828246,0.091708209315480294
4.2006010581850868,1.8536226253354757,1.2525204351427073,0.93834329688770701
0.44941695903250045,3.6909903963189858,2.183084147026368,0.010032200479261122
4.6392409712866982,1.7052913506419785,1.3654363130353695,0.9801944417480688
0.6757430795834023,1.9760281915500313,1.2929593423154151,0.22098681683951649
4.2491597676692132,3.7271944432688455,2.0477111604209259,0.729599086244763
4.5327350908525617,2.5886261658552172,1.6429594929175992,0.91875220888668363
4.9019392668156447,3.2269538482539302,1.2033702002276541,0.80869245766057185
4.0497242253132493,2.7722343824912983,2.5769288385315114,0.92973827669612386
3.941492195702379,2.9603176270284854,2.6793108143770645,0.88389598139509962
3.2839197247786287,1.8981498745444767,1.0857088952588962,0.83688258259700155
3.9391825019750191,1.7241161848799886,0.7172661754399996,0.83614454175285668
0.84585060038310589,1.9674770415059957,1.4730989276175595,0.25050993048451031
2.7731265725486591,1.4663246922502675,2.5342749220657304,0.99344345652612298
2.6682697769139896,3.6229430958724222,2.6300998923389463,0.36067443974673175
4.3163462917882764,1.8497407997503421,1.0181568612669132,0.90648809177355349
2.4214369548488763,2.6844681832431538,2.4809725727210177,0.53895729655567892
2.0484295812816966,3.375923275424122,0.96611958481168769,0.46051166556016521
3.2699037019381287,3.3514723281271408,1.597143957360017,0.61764732908850606
1.479023924004061,2.3151587757525789,2.9968018845274065,0.22979552776133816
0.87088837257899288,2.4287719257601772,1.1429588934310924,0.266310582951504
2.49381091531398,3.9841052468050746,1.0541162399285406,0.45679567357188244
2.2010689692554481,3.0237924309370721,1.6724407648576249,0.44453471046637916
1.3163357145385937,3.443915329353648,2.1252376097306813,0.1214781590544648
1.9640566885526143,3.7076619076576955,2.8456717995504821,0.15122724411375676
1.9586837591659876,3.3627695086880176,2.9558886347259783,0.18321111533162349
1.7719787091802182,1.5555380348607026,0.86017346416020757,0.67325633004659446
2.0214275826892592,2.6865122012127167,1.0173942899001822,0.52702941614048693
3.491568058188538,1.3056824719436346,2.5186973399607857,0.99999328319959302
1.6250070779421693,2.958766379691995,1.3224539502229788,0.36410020329056803
4.754518048233634,3.866048284563433,2.7351528368646294,0.82810246469613547
4.5984704937832541,2.538196192900334,2.2259424916268995,0.97657517706219565
2.5083700558403774,2.2989174786033013,0.95724304547555739,0.66278984457890111
1.7761337840225062,1.1075282542544895,2.6148173553252163,0.96788325522095675
2.7700869911840154,3.8793235669876611,1.1056196740185744,0.49797784168105386
4.2730903461133982,1.3090080523904764,1.6740394077632037,0.99928724936440938
3.3324192346884898,1.1232372799145409,1.9700253356864588,0.9998004822075971
4.0610807741459718,1.7381998345148153,1.8517621428846398,0.99187979851616004
2.7570669251155531,1.1965913017551473,2.2781747059148456,0.99876465425152894
3.2380046204845798,2.3653535272352872,2.2011794901992872,0.86414690335625965
1.5831469480758162,2.5482634037713372,2.9816966127145257,0.21485595309414018
3.7274871790893958,1.9377098470857517,2.9986703912156321,0.99918490683719241
1.1715420470034481,1.1528814477246581,1.887856626061974,0.6432701045442405
3.5350310183287914,1.33480110474768,0.91895790000998712,0.91347824682904866
4.3314515279642913,2.1535131339697844,2.3740395876280518,0.99477327501798118
0.83409361904741086,1.1815853524796083,2.9463273798981549,0.30120597896424295
3.1490227546012153,3.0945691768297401,1.4321506915467466,0.6413098433216069
0.65645959150368616,1.6210616245744358,1.7607804374264195,0.18419407218692263
3.683435015702849,1.9062147063509154,1.6769869270755486,0.95111303882398757
0.60556745035289716,2.1823773315342923,0.8182640554809375,0.29551031753898982
4.6925111489630051,2.2498288992074436,2.2462081918139232,0.99455647210668807
0.85955806418145042,1.0049821230244016,1.5126766986574758,0.54589740003091791
4.8026251803635862,1.3362111129960925,2.5111669116524551,0.99999999998375988
4.0442440452084636,3.588293691222634,2.6138761731485678,0.74514619248857694
3.0496736214384996,1.0036991875357244,2.588830809175044,0.99999998068294382
3.9565957022218252,2.5245020674386254,1.658331795491724,0.87836956498275232
4.0165512271188124,2.4685060195216244,1.4395550691540688,0.86672562339044745
4.7409299015231854,1.9992824830319136,2.4222877932342257,0.99969559452082057
1.4162400984280985,2.2939810604393491,2.5431956978382626,0.25420572096839655
3.0323642977198841,3.3417434125797527,1.829892126700142,0.56704934453243072
0.65623614830912591,3.5236111186448693,2.7539713449334968,0.0097203153602449799
3.1575953601157822,1.78104563024575,1.0309900009806841,0.83546460413662915
1.0221982596453862,1.9674713229031895,2.7218581932156081,0.15486441938089301
2.911762935067721,1.7274485590849982,0.92101903583532685,0.80160415933948248
2.9476664673624788,2.4395902016531954,1.0531087007256119,0.70490676768860894
2.4367287343098911,3.0497750729764386,1.9278320305301087,0.47732851870172188
2.7086325224629895,1.6847586263902616,0.85529250443105442,0.77708610026344216
3.8668322720316222,1.9922072261646,0.8214563332202538,0.82169064536836778
4.0363746392579198,3.7911538527674513,0.70119311158112263,0.64828298607707335
2.5623354347620597,1.1457078695408742,1.7035283172968052,0.98055049563339725
3.0780485193085392,2.3823088157186989,2.4816349269721281,0.8487230592359416
4.6699339313124888,3.1346741247903336,0.78012820564380592,0.74455659056923151
0.77472122480538941,1.4513620346724223,2.2001924948714673,0.22219676177862491
0.76209711632053034,1.1421220600164457,2.5931928300572284,0.29548360947746255
0.62100325717168836,1.4146161149155922,1.0864019517291035,0.3355853080267811
3.3577437681945335,3.7564695805920487,1.0377865900892296,0.5893747457546481
2.2093198437938217,1.0277793454633701,2.6798422393272325,0.99957965560228801
3.9167427974808477,1.5649659244340555,2.5931866028852175,0.99997947539939613
3.4219107838812444,1.0938505387049338,1.9395660624076296,0.99989212785956239
1.8014612399755432,1.3318884026866098,2.5841597223761545,0.88722746219733728
4.512159427335372,2.8604478598848888,0.9133389780763379,0.78048556667713054
3.860154305939131,1.7249167262172573,1.6073074912591352,0.9740093112017808
1.4985677163688433,2.7076361512920304,2.3969343790446573,0.21510958406864589
1.9481216853058592,2.7705861482983787,1.2921395064451158,0.46974403886838956
1.7093119049804617,3.5483059992693371,2.4303565031971712,0.15588749429962845
0.95653591339999844,1.0142241787356219,1.8596107900988716,0.59213524775876292
0.90936018820251996,3.5601083780271003,2.4256117722809361,0.035840355343467523
4.6934118242035714,2.857357259280922,1.768763167071858,0.90978250516762016
2.3019393785540156,1.4882304583148729,1.5461799825101803,0.85953992184075523
2.0399351493315674,3.3188121644058519,1.2041351979008543,0.42680378466895263
3.7024914016514141,3.5664746253717574,1.1792724853005345,0.64835276866114566
2.8543667132139197,1.7627904512624719,2.4284288643142107,0.96017405790953703
4.6934719368246185,3.7563810427080426,0.97349380047810907,0.71122633861645101
3.9454471707650827,2.3633722908959736,0.89775940525517373,0.79488743409532603
2.5009739077977939,2.8102733629999643,1.1054701395508992,0.58482795858735226
2.006525472707966,3.953948600852931,1.1032969763440201,0.37695316574859128
4.9358314156367458,2.0846082359175981,2.5931475324558693,0.9999128406489779
3.6452491328174887,3.4394780374603386,1.6165652339906884,0.66662370051880138
4.7657343680184372,1.9551973534853788,2.9778934519291091,0.99999931865537928
0.76869717064179843,3.3976405667244731,1.0155858929184083,0.19833476857949961
4.2825616601157561,2.8022017565879276,2.2031415990953795,0.92159140462115308
3.2579546431577966,1.6490670856762044,1.7320778665628762,0.96131384155438981
0.78522405600854039,2.2420782813677089,1.60371180640327,0.16963548940917728
3.0236383998522594,1.9529069030906849,2.7126936578243894,0.96212292731772175
3.4932625525061543,1.2343251792410916,2.9438699854053185,0.99999999948241658
0.2590528922652936,1.0895043102990924,2.7075756051806108,0.020252069693240005
2.3807262168403835,2.0394359662215429,1.142291561780806,0.69679071314104024
4.161917653742341,1.0571024434524596,1.2078352187805481,0.9946704999391428
1.6177233216516314,1.4964632727453251,2.2089699219186452,0.69511222267535655
2.4010307926330454,3.1755499625526062,1.3648922377678407,0.49478335310772081
2.3231078099258875,3.1242737070507638,2.3898678007953338,0.38894918691721803


==> anc/competitors/data/v5/weibull_cdf__s42_holdout.csv <==
x0,x1,x2,y
1.9155607127622853,1.1804454090848251,2.7653248598674303,0.97794583532973856
1.9866015624333022,3.1332260546639059,0.77757449315328941,0.50424322698552226
2.9648175792413762,3.7449475044480747,1.2398408460286712,0.52694811038332401
3.7860410829630537,1.7985182231724015,2.6954764299233114,0.99941064940738644
1.0861152863238366,1.6888744129479669,0.84955411258466906,0.49704868543370662
3.0061071017158616,2.5340963703151052,1.5204820504507308,0.72652806318031926
2.7669072544565747,1.7819365178871491,2.8737360937984109,0.97102792623231438
3.0919624091197977,2.838453487121269,0.88297012688652388,0.65988146440863338
1.4679855660457537,2.9415422647162361,1.5432324279897136,0.28973240151991775
0.27039094530941571,2.6017073472060832,1.0881124485055658,0.081609466670286679
1.311963059787453,3.4969267731125915,1.6598664023405243,0.1783706194771667
4.4689994184589379,3.3322545808077719,1.9070337505489987,0.82626498374486856
4.4990770058017446,1.9289896665786426,1.6762143271704857,0.98400118367505618
0.52902105630393859,1.0126781218648242,1.3593082398511149,0.3387954509436425
2.1394232527911194,2.961389284963901,1.1497188625422665,0.49747761931903178
4.2769632045624153,1.1152305574490944,1.7192238967144788,0.9999582578508931
4.9004836389903836,2.6768325162631754,2.3956308748330253,0.98583964384261158
2.8746837339621405,1.4624025267745631,2.0144770634900331,0.97980005174208706
1.7221670577006896,1.303832875029707,1.6320283506686242,0.79295906599324661
3.0799974542642512,2.8072897455395087,2.3213534774349078,0.71065151239826707
4.3446341746178252,1.3863466324046083,1.1205153555843081,0.97257746632801745
1.0058663382119348,3.8209846323410801,2.6066806164779912,0.030366700526730184
1.1311013823328131,1.3086483657578367,2.9646555968735502,0.4774546095518728
2.6688483096726929,1.6668657494468075,2.6374347846060777,0.96858949890637636
0.68309674545224763,1.9242730719626531,1.7059008670189659,0.15708425339146681
3.9645880582553508,1.0700928907825256,2.0006142570517849,0.99999891868975777
2.3315018504961236,2.280125081920219,0.73178731391969543,0.63811890676142835
4.0981839493448229,1.5039264088568751,1.347855248601125,0.97897344845712175
4.5541923535148046,1.3199250929465567,2.422900174722046,0.99999999813413476
3.4608517862587944,3.8656299768419444,1.1912143773172095,0.58378412639406418
1.4791162649739891,3.3526370369155138,2.5373911598977958,0.11784422550516782
2.6277407151235042,1.8392493858602994,2.2599306572835802,0.89349202176574205
1.7753528312436766,1.542805638579364,2.5304121839474214,0.75986481472175027
3.4927471660564025,3.1208734853951241,2.5345424668081047,0.73557509056049664
3.6634548474245174,3.0017606281692402,1.8487355450777105,0.76431283874277844
4.2899089071582255,3.7702172755480214,2.0474478233152809,0.72818668243121287
2.1280127401873865,3.7796083537474865,1.9915841672929415,0.27278488565016112
3.9204134890660622,3.230678936102573,2.5880569788889929,0.80795839581944107
1.2142981457372752,2.2128215257758113,2.1767901368459244,0.23724713485769311
2.3035075193551169,2.3705344956863845,1.739838715053025,0.61376983096178428
1.2124974544069085,1.0544213443566302,1.1599760086820947,0.69146005582043224
4.1111688820977088,2.1468654588551068,1.689381611194279,0.9500598994354299
4.0533105026074621,1.4180212557967575,2.3762376855130078,0.99999460565140941
3.6475811135137799,1.0201980564112898,1.0087812423914568,0.97309898044894416
1.7575439957435623,3.3560014928936552,2.4525634993120815,0.18507675062825069
3.7883246309292957,2.0520539082909242,2.1897846256107094,0.97826161855231886
3.7542581011091158,2.6034577575068099,0.70967697654278128,0.72655135396940218
4.0914858802087837,2.599212859247046,1.1411624449174185,0.81329748486519515
1.5464248398521419,3.7932347653995775,1.2880162834417808,0.27009156954525171
1.8777977615181221,3.694736799381741,2.8317607925526591,0.13680246396578111
4.7634639945309356,1.7519246899568934,2.7266139062691073,0.99999977153856379
1.6532423213752121,3.6020662923778355,1.4277123052730245,0.28031888784872627
1.5240723789467747,3.7460753087360521,1.2606740723369285,0.27517368756187421
0.82744364459666242,1.7636842657907417,2.8992414188678053,0.10546164550623183
3.4115298844980706,2.7225522360123851,2.1339898333985055,0.80177512354263369
0.40405896891326698,1.1770488670612669,2.9294740781138167,0.042683658343274811
4.7710170594706494,1.9891200747085225,1.7119808930130123,0.98857147235475995
4.7857595026858242,2.3638643100802224,2.7113648838290016,0.99885193315437781
4.6617073632311978,1.8415264141311738,2.3713746150877837,0.99988232934355237
1.1442972676900225,2.1063668151279646,2.7400738768162372,0.17129057805026382
0.56127446355980859,1.722153191719999,0.87212057227733863,0.31350450365130689
1.1964797271309078,2.2921121990566471,1.0212009716566739,0.40241195078175396
0.25415345846473497,1.0098723245038994,1.3191417405021899,0.14958869384568452
2.0221201625666314,1.7929668362518338,0.7413853854753486,0.66487996968928753
3.7972332048076907,1.1908055637844459,0.87279434847045168,0.93616503532853068
3.3493038934940182,3.7195947244036924,2.3049202359632011,0.54401370966900087
0.3774134612197132,1.4632766564610957,2.3644088313780998,0.039786677734796605
4.7736205083518319,1.7000383031117243,2.7219101297243258,0.99999993910000595
0.58104772569884666,2.9898562492919849,1.2818822685141062,0.11526502879664502
3.7501291519776889,3.1864983218502467,0.96112805841811411,0.68946344860742559
1.8817265535972183,1.6371104196314468,0.76671447300018802,0.67132264558792354
2.8303537635944789,2.9862631694772066,2.3814215477236136,0.58526778062022644
0.27191966667658374,2.742946996432996,1.0687026818653966,0.081100672026568121
4.4298472107737776,3.1101127671658517,2.7842986421698805,0.9312541650616577
4.9473027548423962,1.3190017799157863,1.8678499119339276,0.99999259551061437
3.8926259327944734,2.0262172788259951,1.298749273272604,0.90318020923039044
2.7626175461388911,1.7921220233862369,2.4744457543835479,0.94595640664773539
1.8599447240615863,1.9436231239872757,1.3744937911649697,0.60988183980340727
1.2364387673849282,2.6435740058539308,1.5383382800514431,0.26705479513247399
4.3699320904201695,2.1873813315975141,1.4776119999580357,0.93798204799332041
1.3424431856149655,1.3905323116644226,2.3288537050017788,0.60200038858043192
0.51846278996516659,2.6932763677686102,1.7611799853625369,0.053443159488316239
4.3430930204943765,3.5166662227326091,1.9580538638730849,0.77948461843688743
0.35395432826316497,3.8129633944052941,1.7387979094278181,0.015905058724395293
0.82450014220935586,1.8558070439994605,2.7060295881302796,0.10534270078801411
4.7591209577033871,1.0854581554167071,2.3745457608600082,0.999999999999997
3.2918363142135951,2.6401049767248725,1.7559789543561015,0.7708020944950762
3.0899539306086869,2.1504674917418507,2.0275271525136613,0.87573195775750046
4.4113553459229706,1.3131640573568832,2.9511186331232411,0.99999999999999967
3.2110393783296467,3.8926922004471818,2.3629988622985421,0.46980814770778945
2.2609003800675542,2.5562950795215755,2.3701621319584687,0.52644217419448269
4.8053855959051681,3.9522975327187346,1.8042266891611394,0.75895899195582817
2.6245219512378388,3.6250003587804516,1.3747336302636808,0.47348716126122725
2.6066928679075811,2.8202604529947828,0.76626391449576436,0.6099356358509701
1.2650213244703394,1.3823984011044999,1.4511103000454459,0.58487944751388876
2.6311608679986156,2.5640666683787967,1.317313616429205,0.64463595859266154
1.5648923644617871,2.5821569285174855,1.9507621034562221,0.31370985717963129
1.288300209685513,1.7853355475577348,2.4578428622114417,0.36138461676857581
3.5368033653976436,1.9200229695464395,1.0113695447382149,0.84353166582236105
2.6618830727658733,3.2686933464030483,1.9034649231549241,0.49158400614818099
2.0812237703662015,2.2833891637244994,1.3272180801057263,0.58696742449911732
3.1060999011611359,3.4588103320936403,1.5153252772194183,0.57241627656213445
0.25000220061855549,1.8197262208231941,2.7584508455242114,0.0041795984893163718
1.7012487946286041,1.0972985196143119,1.0849292710109064,0.79995774997143454
4.1935806003217477,2.3114222752911795,2.8267147390963645,0.99542092740873733
4.8457927739775322,1.0099947411364627,1.6890936039580389,0.99999927475989392
3.1144179553465823,1.2942043603373312,2.9708699428267948,0.99999873890533442
3.2013633636626895,3.9187835820007511,1.7628084534520876,0.50349364052204559
4.1236126136354807,1.5897646133114836,2.0389045281183487,0.99907177283394233
4.6453013822640843,3.8862262785723449,1.6324132654383234,0.73765659110786452
3.1159724011534728,1.6862620136739208,1.4771036535218611,0.91599131053495197
0.47105266590723238,2.2045798914536876,2.2189764127894942,0.032037989515951271
1.7239899833326351,2.4617066885522201,1.4839232422834936,0.44535854975578015
4.29515480661646,3.0277371428075699,1.0758737458755117,0.76700605910566033
1.4279586255325127,2.2451386863187572,0.88821732278388543,0.48779106345207757
2.781443259982312,3.8353557429764313,1.2628091134741082,0.48649195455052974
2.9074800160450205,3.3926278827618788,1.9578103815966814,0.52252585219572811
3.7302160960497539,3.6613567276807837,2.5302483541876972,0.64945758624243688
4.7231117817836132,1.9423200167141523,1.6279050872654186,0.98571226562574799
3.0956192722203251,2.446397714987647,2.3270401495983153,0.8225920253790302
2.4828001969053957,2.6955467242325328,2.2879892851668324,0.56330832624063742
0.34246786485433067,2.1953938992737632,2.5851759128186034,0.0081707194234575953
0.90549943618609552,2.7685870425133565,1.8262270050048213,0.12181545535971428
4.1278327085848021,3.5786609589568519,2.4765728859634781,0.75928352899490892
3.4320252289958053,2.4584935149673934,1.8066235980600904,0.83910962469781825
4.1947012334541327,1.224340127129228,1.4046255412383677,0.9964431230149875
4.7640053666674618,2.4255547234455674,1.261523501041518,0.9039906548377904
0.28114773345279576,2.5418923980119974,1.145385292211472,0.077167573954276314
1.1013984069593306,1.8774266413683498,1.0663352772376768,0.43235635274833417
4.3959848963335082,1.3072307027628809,1.4309615051064444,0.99655708430239975
4.0472586921397298,2.7327375993721454,2.128972998287967,0.90048096884268336
1.3413644007639458,1.6193612292852908,0.93513846212361118,0.56764597325691313
3.6268812880948165,3.3584287279246197,1.9282888201163169,0.6864648077977209
2.3657512501349709,2.8144605452414257,1.0627994423317433,0.5645834102430396
2.6039056247602299,1.6872399560900484,1.7592546811284782,0.88299059230838661
2.0731535695177468,2.8700330214028602,2.1450816521986344,0.39209218686039449
3.6369885078761688,3.822615410797821,2.897071183480203,0.57924453528847208
2.6859184986572977,1.8335619537308681,1.8845396568652117,0.87168865692285791
3.8815828135856898,3.9813858078667423,2.9567036953165546,0.60453234804212852
2.3288637531188674,1.5697667945638596,2.7126037204512414,0.94581587400254996
1.1853312015570749,3.8387886842526937,1.8731177738677134,0.10476952837426567
3.8499645585822337,1.8102670428140024,1.4150055686971332,0.94546010061433361
1.4130692457597558,3.4188962519798767,2.8767838779591637,0.075706045793334398
2.7693393215702242,2.2855931015922364,1.3086092718203419,0.72351730979277051
4.1780499919350582,2.5043953917015314,1.186633118286168,0.84046589933238769
4.259778967364606,1.6437717389521933,1.4724200800933824,0.98281325972002198
0.40935992534132493,3.9584075014577085,2.6950225183109326,0.0022070096032469344
4.7835904905374669,2.9775076923880071,1.9664254774337457,0.92115917689427695
0.8151451696920633,1.4542908610935652,1.8859691444372575,0.28509907245512522
3.1377760820357672,2.987588613314196,0.76710455963624291,0.64595862648335267
2.2091883404154569,3.9774841012124451,1.3835295122224875,0.3580738888097228
2.3262799231679177,2.198419150598268,1.3390387755385671,0.65994134246210989
3.3617312982463248,3.981523727085678,1.4588268233338837,0.54217171860389746
0.76698138863238241,1.31726227774508,2.1067978272803534,0.27384544953503565
0.85426651253819097,2.8048839246091681,1.3069223619892489,0.19059032103205442
3.1644451879001494,3.6905157117206215,1.8268415250878989,0.53002145722722904
1.9071254340000452,1.0184929096753903,1.349146740684835,0.90279835179584222
4.8611879477234448,1.7841382728283008,0.73011412212634785,0.87492943249443389
0.53202200321454396,2.0020129262436042,2.3478830745823132,0.043558297461510409
0.41232604220737767,3.2807104394641144,0.75063066127236466,0.190070247709068
0.85481767978287437,2.3525793090984557,1.5904632568880555,0.18115231820341482
2.6025727699810113,2.2679636358031896,1.523242233940433,0.70864605369839684
1.0779621346924517,1.7677666663549065,2.0064582685471959,0.30971788928507882
3.7046428559696314,3.8860153155028416,1.3330433765054184,0.60869633447011684
1.9386193994769763,3.5355575686638958,1.8120691626945489,0.28580476954360134
3.986475612437995,2.3271368010082125,1.9595507628196946,0.94337477878731624
4.8153133616128763,3.1046254678591318,1.4896556888301122,0.8538140380848257
1.8531201543319149,2.8857330708758049,0.72927080612706985,0.51517818735013132
2.1626251886660506,1.1011008409776388,2.1508792119519584,0.98603351344940726
3.3435758530256683,1.2987010658865021,1.6624572320760027,0.99190878194357401
1.6457579140327894,3.133753182283602,1.0024747058460275,0.40805122303070951
0.70560225514160968,3.394503748411104,2.6926428438369667,0.014450343270299815
3.6892556921020265,2.802841231290909,2.5933420939518568,0.86988573394486612
2.1040170174229447,3.9659065655336114,2.4642313022214584,0.18917856161529334
3.4993056634390678,3.5362841387802249,0.86321994366023336,0.62878242670424445
2.9128965866961103,1.3441236207928191,0.7427675611500838,0.8307151357218473
4.9965413514097525,1.5615357744135709,2.7006596223275325,0.99999999990977051
2.5605891856587428,1.7903579451053524,1.7476899901276843,0.84571004780937042
1.3176820352613747,3.7719267812655355,2.5238609512884898,0.067925783762107117
2.3439673043185958,2.2343145422512682,2.0304051073019451,0.66784922856705609
2.872712996082992,1.4721534469170905,2.3061652255860174,0.99065322000072098
1.6041089459513049,1.3539243560333225,2.432844528792824,0.77922550536438662
3.7656187337860736,3.5807668886520609,2.3146788302938894,0.67488246961234877
3.0482702267034241,2.7750503387789913,2.0871096784176917,0.70373940018377534
3.2884603006470683,3.7937349379539511,0.93535129562264974,0.58307968867911586
0.72545657592211454,1.4901589368431105,2.58273774503947,0.14427399423341192
4.7641359459433987,1.7562381691069451,1.3628331625744965,0.97968314672748857
2.3589121245114932,3.3233663540652141,1.9716707206471893,0.39873920727500833
0.42868166595295543,1.7461294844280046,1.706336521242579,0.087019236329918814
0.56910409413808316,2.4894153479699712,2.2345076231446939,0.036298398203674753
4.2182170781454937,2.8773099776923683,0.94308560711152511,0.76175440175411002
1.1045837709965936,2.9632234042246708,2.9081767888142478,0.055131394002798872
4.1629447715373429,2.0892322057147439,0.94288523039603667,0.85275184007791149
4.1868974393072724,3.6761701494759635,2.5728174263971155,0.75278889488669354
3.9700408222162218,2.104117137463744,1.0488513463865474,0.85718882221496628
3.0893367959831797,3.2226907239180211,1.7378789744093144,0.60512617771185928
3.1003620356639465,3.5432938879890128,2.7421072769726429,0.50011705276307583
1.4912752817877433,2.9044079526957129,1.1675212090523588,0.36821177121846527
0.40036530630445882,2.0491901484303541,2.1877628481361917,0.027702234149407312
3.6111435223236814,1.3125940818273087,1.1644647025845836,0.96120127866003102
0.27158204832756783,3.8180234306597933,2.0885623242891875,0.0039956903393907339
0.3024571350022674,1.665516340992641,1.8640792968706525,0.040731726871021889
3.2721158665677685,1.5102160597992069,2.8905889277014447,0.99991269333662869
4.7665516476614069,1.5302237534997933,0.83718185102908027,0.92489362117574447
1.2866651908634572,1.8733018480747543,0.95932590572592535,0.50213109589744342
0.23425086036859213,2.7523439454037177,0.73125327544116325,0.15212540683925779
4.3378298788684866,1.4502744375806209,2.714979542587602,0.99999999686797625
2.784482752737429,3.2653825664175753,1.5211855134282606,0.54378154939197065
1.7789050409014269,2.6758549295963854,0.83148025891608079,0.50941083640191498
1.294185518176618,1.8401818826170888,2.2625331375815092,0.36298475368432304
3.4153933469381568,3.4378685509343763,2.815224885073933,0.62532802340917992
4.0919726046774549,3.0347357688135856,2.8250745379683426,0.90237622278059826
4.9385473394916515,3.7165148912423245,2.8469683291807391,0.89422565494818684
1.5832969329053563,2.5631871341103718,1.9988780344077155,0.31734618424128569
4.7157648744526064,2.0683531489136708,2.9681595144341912,0.99999031355334056
2.1228041179053787,2.567021773348265,2.4530260496877938,0.46604686958557939
0.29535788780031941,2.3349591931203912,1.0465259154475275,0.10853815883117468
0.9787309730636955,1.7786844201707499,2.9290833240566432,0.15954909597847722
1.7165714234481253,1.4970022603550324,2.1511089542456627,0.73876483346785005
0.6278659212658898,2.2138189668322479,2.3726343618584425,0.04905018433448316
2.6386595062515261,2.2619904037088467,2.9191838839039814,0.79148240535755487
0.53864571917962112,3.3250724570022787,1.5458718081438239,0.058214695456202614
0.45786237053733175,2.346232940374303,0.97793294440410161,0.18316063642854996
3.147210118618962,2.6975863068787986,0.93513826363024377,0.68496415401362865
0.49810864484906892,1.7253362050838215,1.5756832241995105,0.13168605155981483
3.9924146500683313,1.9832677932305018,1.0208200924166884,0.87030723373121588
0.22698610223215196,1.1887961359020649,2.9826464651464919,0.0071383856064262119
0.37921741964439737,2.248191348877143,1.7423012337599642,0.044010886322235043
2.4246436948907575,2.7938919497069183,2.7513017269577213,0.49188984873018815
4.4501579037042882,2.4004435488273304,2.7105421961550382,0.99515150401941921
0.85594751931304613,2.7676469961062242,2.8321074067317351,0.035381747504949157
0.4984848818635978,3.8413667757925478,0.98004090272855005,0.12642888354731618
1.4950361340099418,1.8251094961798822,2.488832428615027,0.45592030672734862
1.0946609494912933,2.1854124921691711,1.6664651714110634,0.27091425208995457
3.6463412561892787,3.1647945194576454,1.4572448088821508,0.7074860712394121
0.5798293850065821,2.5146765143840923,1.2534950263191604,0.14697195509180194
3.1612786152845751,1.0378476061727451,2.8778399346400496,0.99999999998060096
0.36596414159642221,3.5326111006443957,2.7379452643417137,0.0020119860117173705
4.2608715198345859,1.3564730806159915,2.3810252115377804,0.99999976432211601
2.0220381650571548,3.9329145989074892,2.7077596414373293,0.15216304922580282
1.0653561804537144,3.0592901717108116,0.73695174869044178,0.3684660226014429
2.4413794892459015,3.0061374914336474,1.2498571718441431,0.53744281095264401
1.8639678586894408,1.6149124130893753,1.0002077561057716,0.68470817989370292
2.1013790313958975,2.7374025031721363,0.96558565576614031,0.53914493644811201
3.0928170992846744,2.4425411641165753,2.8104048585439942,0.85648822329905727
3.3164069913003105,1.3264599090904872,2.7363392850010415,0.99999532900956445
0.77529522761364533,1.5545303130972319,0.7308908866660776,0.45196450248089137
2.6483056978058097,1.6440920784322643,2.9235155168776901,0.98222326012271977
4.3236877536327434,3.2715073326622868,1.9873253878835726,0.82457004076609575
3.2796555365127356,3.0206882445926762,0.94376878354882854,0.66064925653843165
3.1827870182983431,3.2367010404694612,2.0174189215947971,0.61965646420101295
3.2320881725894348,1.4160828903031475,2.1004845676119972,0.99651683568935057
0.67725581090108,3.2333142023373234,0.91346251897850794,0.21321719970164954
2.5887008290105773,2.0252687857959271,2.0331143746920697,0.80739846372372126
4.2104672001922472,3.1285248935391037,2.0939062404915298,0.84471479641006386
3.8156953273482261,3.844297603910598,2.2623563859950675,0.62590542892217149
3.345309392058009,3.5092404787241418,2.7102554670011925,0.58455049078963495
3.4496322156376942,2.4435394249575806,2.8443414648429837,0.930508527354304
0.59818919504610213,2.3231610116567785,2.3267049455876538,0.041667883492897628
2.8544868061496476,2.9294622669383656,0.72784562533550867,0.62517882198548125
4.1012983888446541,2.5314788997196267,2.9561579450904629,0.98444632059673809
3.8518874876544933,3.2413110329064851,2.6810867382283217,0.79574434180250875
4.4910749649196875,1.6847071708266876,0.78142085353909774,0.88369497336091141
4.4215730482143343,1.7129185500912432,0.95393412251347298,0.91549755424696322
0.6313182860735147,2.4435805735052876,0.92040972053339343,0.25004488758425347
3.5241081468707107,1.6892556563580876,2.3971109020042398,0.99705631917495152
2.126424786192036,2.1600640349248055,0.81198515793412396,0.62743215087797977
1.7839612207909201,2.3276195652119136,2.4422455832324448,0.40679939057042591
1.4875514908430398,3.7130961352423277,2.2454241923887754,0.12034474170033882
4.8668613128240041,2.2897425657573862,1.0517040285895258,0.89029999911034385
2.7857026018217228,3.6871853961729597,2.7859077737040057,0.3674003371761414
3.2761747518766939,2.1233591003246821,1.1727016730666091,0.81041506122765072
0.75978107315976562,2.0399649388451153,1.7117666591429703,0.1683982333851054
2.0831473867074783,3.2481112992830941,2.2115576488301598,0.31231635066296815
1.6700086074848768,1.6422571925637035,1.8941288141444008,0.64379514886815603
2.5776831169801597,3.5577086350221565,2.55828858351143,0.35501068504423006
1.1554871206012984,2.8106373347168647,1.7972525710656246,0.18322371616522748
4.6017253569553258,2.8524624965718632,1.7333856656765934,0.89883497669675516
2.593306777709496,1.5113231933743634,1.0236190687834656,0.82411790734381607
4.0396550468658647,1.8110817956523126,1.774142834351867,0.98424677239545988
4.9160342642211674,1.6627502451241307,2.9315486498337231,0.99999999996209465
3.999437229453477,2.843249312686869,2.5780944845506317,0.91019226177332624
2.0541326811666636,2.1010181406068913,2.5671808717484508,0.61081846154651798
3.9990750663067276,2.8244387083596294,1.4887694704016603,0.81329116342384755
2.7020744525094056,3.4912364474941873,2.4042303897341424,0.41729434779117591
0.65770972951199425,3.2279368325698412,2.5451989309279384,0.017288767643870329
0.23071469939714773,2.3668241665823615,1.7768965951801639,0.015846464086127665
1.6321063324016036,3.3408526098285889,2.4986233321721936,0.15378075468358132
0.76128742088473222,3.6333975525629523,2.8780712147101255,0.011067604951132237
3.4249928020774107,3.0962423817177593,2.6611502515156933,0.72965311710221648
1.1933335789079997,2.2122441017141155,1.2456144247181491,0.37094677796827957
4.2579696700798975,3.0936217211251558,2.7314215461034506,0.90864582005713301
3.5811042291332176,3.1308413210056485,2.5277970509611229,0.75450240105982513
1.9440793355037609,2.5956005046937092,1.1118383955588478,0.51575607503015219
4.1946801317477966,2.8440995032269325,2.3376991282749424,0.91627807410387985
1.4966678007364334,3.0375199707622875,2.4932618121298287,0.15737461316455181
0.50653719834357225,1.0908667833188803,1.1660061106811783,0.33556670223842899
2.0087803313494446,3.3812156439702004,2.9340027530496906,0.1950875849120427
2.2615275976832394,3.0944189580579131,2.956038991389847,0.32684582750173152
1.9801431864335339,3.5449088715482668,1.3950509010838137,0.35840135585398569
2.1117144310628087,2.9653345660036123,2.2720096732304791,0.37022991939151706
2.6420165315052966,3.7802757447548867,2.9997986338677514,0.28922767463954324
0.44600969356863318,1.2452906899757687,2.519953933761566,0.072452976415946169
2.8635423365796466,3.7710798485102397,2.229198090045974,0.41803372664377181
0.86491948113622197,3.0778197027309679,2.9300523849670448,0.023960817282417168
1.4086312666012955,1.5875084719564663,1.1385241509426438,0.58219849544469815
0.86757879671167393,2.4212482089860781,2.8942873902422335,0.049985144371862966
0.82376223498830758,2.4408146012649206,2.8084101601325795,0.046231971507929348
1.7003677969073925,3.113739376443589,1.6241850230443728,0.31225481810165601
3.9819811554285853,1.8920037929675328,2.4387040893427416,0.99784401541125267
2.2686110763923901,1.4921719566545937,1.1817938093239451,0.8061467439565605
4.4560633394382441,3.7456320961467746,1.9037977841313463,0.75138814232795215
2.3688744997047606,2.3158426380869455,1.1342350674568737,0.64156687753456554
2.9880815097811548,2.6086986316674476,2.2284789662921218,0.74162674190969657
0.25022735899845189,3.4838664325917774,2.1291293245537495,0.0036648895986119978
4.1278493521570248,1.7726929679493932,1.9723319637771826,0.99499304202019945
3.5545955893978816,3.2501520229183525,2.3054385800218711,0.7074966254297903
1.1114418892968756,2.9304562547223894,2.6893136601964747,0.071081368351720076
3.746298913106084,1.2484819284765334,2.8031970635533723,0.99999999964686581
3.2688010943104491,3.0438126637163565,1.1915421429092514,0.66334151798745378
1.0310979012312753,2.9833949780487243,1.3200150299880167,0.21807584131659097
0.83323530006103441,3.5756413236297346,1.9270172021391554,0.058606651219408556
2.9665972933975251,3.7049327041580495,2.2709823239517832,0.45319977544656054
0.36015686458918683,2.7768758381339138,0.72901001298170842,0.20195520628048547
1.6426647466272006,3.0256165016774808,2.0083820782010808,0.25416868322541841
4.5116589870227246,1.6366582156402636,2.7108111039098839,0.99999983603994902
3.3198596152401296,1.5026152778119948,2.8202940268938272,0.99991328967630355
2.4877658158102527,2.7510436173392225,1.9919097298318897,0.55887295534848858
1.6493802493418541,1.7713805360364763,2.9231938546466605,0.55590711500325374
3.9901164677865926,2.8408351822535005,2.3723101232016379,0.8934105002607915
4.0823635873853057,1.5941915527381902,2.8896032631760775,0.99999973317746371
2.3825678204932408,2.8804750746268617,2.8084177808191972,0.44392858623238507
0.62897907211999549,3.949365386477953,1.0602614423750614,0.13287276543731419
2.1594700131033204,3.4830197918521204,1.73265699254933,0.35390104615509799
3.8508858282663616,3.6973110666642053,2.3201702140786145,0.66680473965031939
0.7962187332195918,2.6358338774225394,1.3859493642266469,0.17329834751569184
3.6805301160378274,2.4179638584560239,2.1060545774463635,0.91130443339239897
4.8916518602942478,3.2715743335104364,2.1142995951219041,0.90375000729676624
2.2192856511509662,2.0471753706747791,0.77075025797133734,0.65499441737693265
4.5903347821309231,2.7103729678102373,1.7788270480590431,0.92213943022124889
3.8816809049481336,3.733164394503433,1.8919981027737913,0.65924890768309141
1.8454157654072088,1.5614171198114084,1.7394899570582061,0.73745863533375577
2.9301953160364418,3.9155488297328698,2.9321855446317748,0.34780690122721825
1.138010532791593,2.621080387658381,1.2963583513985133,0.28756511470267543
1.7298533162602623,2.2631664074050661,1.9881948220680303,0.44350031567827497
4.2077294507598095,1.7898993792862605,1.8922345359885591,0.99352649477866162
3.9821929449676086,2.3316543977213815,2.9416688393229267,0.99200171863477815
4.3091060184723551,2.9752799696649967,1.9941502034997118,0.876688396646362
4.1416196190344934,3.7239457257454767,0.88577172103785562,0.66670785940194133
3.4584708048430199,2.2107472501986614,2.1581659040948233,0.9276912996747233
2.8678906886553892,1.334018175931122,2.7610371365555766,0.99974520689519453
0.79448495941236508,3.1301272829657902,1.3836667169728203,0.13928250468956893
4.7396161222019639,1.3106847079181865,2.6290822020308124,0.99999999999982148
2.7221792803588847,1.833927790834029,2.482538138654069,0.93046200474542828
1.9809055368950785,3.7385808788583463,1.3813002126914804,0.34024684948329564
2.4342547470924258,3.2551762558686272,1.7748806637417656,0.44955509933246363
4.8355280621374215,1.966329429377679,1.2217772737709676,0.95032777644188315
4.0044019623276048,3.1303348616271811,2.4756906631807731,0.84114861832134269
1.0241467363802672,3.7999038477912128,2.8582608103536007,0.023300595757142384
3.0973211688617424,3.7891157307276049,1.5919499561637018,0.51590521736355255
4.2592382435109828,1.1801891077829152,2.5057648060201503,0.99999999998505518
0.64155811500265147,2.572274961761051,2.0544557724525663,0.056044364325959495
4.588189959934442,1.4993839022504383,1.8648827478350727,0.99968108083441176
3.5134646113592454,3.4525653358997288,2.4400236706992864,0.64781096743049116
4.7957534886908073,2.2783519822865119,2.3538123703802687,0.99686617173746495
3.0279043304126989,3.7955657429153717,1.9362782554120761,0.47566855586191092
0.94257297216203861,1.6086498763648491,2.5076941297546158,0.23027837865489442
0.2960844171548766,2.2614487446555369,1.0326534059580841,0.11530924256487163
2.7481761816610235,3.7468425409307544,1.4790470342865243,0.46860561795401146
0.64283125545025166,2.1913053988831077,2.0720851010500771,0.075753281196973998
3.2959070313502643,2.8563856537176044,2.2520417277682721,0.74850423827169799
3.8335889298436188,1.0698971764169181,1.411942161063702,0.99766935494766118
3.3285078155241501,2.8561946355906151,1.0198009560530221,0.68929182692474944
2.0715663517882321,1.5238423823301468,1.366370282765297,0.78157427051088169
3.90753297132078,2.0478385902019789,1.7640996340905677,0.95611633435631094
2.3853530591200216,1.0580249631371723,2.7622491819484667,0.99992096546567721
3.9092137597286056,2.2106901801657881,2.2708776121470833,0.97398463503097055
0.91892886940258411,2.9593628474121543,1.8949920423143913,0.1032867144021945
1.5501776741379589,2.4125870616688063,2.9416803511971459,0.23830316573041588
0.79756639200817991,1.8512836420703764,1.3676835049354958,0.27101625278750763
4.2365675529319882,1.2906487113228091,2.3571621624853849,0.99999992989921827
4.7295783719912663,1.0157502324630179,2.8825340968756059,1
3.0841931222808934,3.0691787926512708,2.5722771622194651,0.63673836263634076
2.1966271396226951,1.904437703051268,1.8241921364610167,0.72676441648447976
3.8397518782004436,2.2073798285272579,2.545881016121105,0.98331947594998603
3.5999486998291523,1.5283152315652788,2.7250999090645358,0.99996725520534357
1.8771181536688131,1.2603663948750912,2.598950688585095,0.94014440301321467
4.4961128909054917,1.5832911051519529,2.1724194262482079,0.99993583053496815
2.1565831612171338,2.015825704450211,1.6207484182345611,0.67228214147699206
0.35492024529201843,1.7651738595321955,1.1358294294707003,0.14930577285757929
1.5439457361219573,1.7791927673263332,0.82212862839729761,0.58932261259793939
2.0454747083575522,2.9867463876732581,2.5167078547217616,0.32002124683768884
2.3044762761461031,1.8997316509991875,2.3443327988681619,0.79251330907602791
2.1860880295821308,1.7953948325235034,0.75474283455135882,0.68657939382331667
3.69211124150095,3.4654828012940539,2.6394432143999955,0.69333213688935624
3.7809292393155829,1.290397138998705,0.95517343116236564,0.9387138524452896
4.3263794198886814,3.1229422470157679,1.0570666896020107,0.75618951185674566
2.5898218908347106,2.3748278470468773,0.71838350276116503,0.65500901362463093
4.2837543701847407,3.642823111106642,1.5343132522749117,0.72260576083084327
4.0158279411872595,2.5232127776566124,1.5310330460238424,0.86958302192931591


==> anc/competitors/data/v6/allee_growth_rate__s42.csv <==
x0,x1,x2,x3,y
0.79656044370036705,157.94442180682088,38.236117390582223,826.56826032385788,304.2637765216391
0.49499059577684712,460.03652880262155,19.271892700849044,820.36350739616114,2292.630057985727
0.87273812792024419,392.83407736144278,45.050875570296299,931.41876993551432,1500.5009846918003
0.72763122615342746,64.188321388094153,31.722374661280142,884.21310869707111,2.3262481879001271
0.18475961309888458,498.54698234041081,10.671185378598194,610.63110599891672,738.55524917842229
0.97806011647308033,440.80801191079519,11.467339765499036,619.78365485840629,4638.061499744641
0.78502573179131763,149.11513455337908,36.189294211836568,840.62338098240627,257.86594099737312
0.80745787474925845,420.07932403385973,12.782477139893512,794.47683024891023,5099.2315944646471
0.2153022694079913,62.145570616977608,27.828171571191948,704.07386213719656,41.770394734533468
0.50534734410601045,499.56131793237694,49.629851416791979,767.46243492592066,740.7839855000243
0.43371822180932318,336.18552069220306,5.1803422130002774,903.16412749314418,5849.6696378838187
0.93408848996374161,328.56125762381055,5.7460910853900611,930.64459386317208,11146.661345242605
0.67947860807259808,54.315956222225047,49.688806186872796,824.48922715601771,15.718541853804176
0.84048545194374702,449.54636545934636,31.308747536037448,754.14779234284117,2038.1521025543368
0.49907277894459801,24.209756570190017,10.71094889833309,708.27870459804285,-38.532862091287704
0.30451484960629921,128.00574844016205,45.378598988934215,808.76738830770137,13.505815787701813
0.59912630831425129,80.080718831651154,44.617113505746147,725.89984742575234,35.005959769369596
0.1574355304937578,390.61629093918708,29.129018590011885,825.63805481888915,439.78712594676921
0.84486805479332383,107.12007133431996,32.98064134373405,870.66095300385507,97.318724926219232
0.66849795920985833,456.21273129413379,17.293423617539435,626.43168436775795,2115.9828005461763
0.78227896607683645,331.57182927047018,7.2733863367402316,600.42698600909887,5222.0911281788149
0.41907337131688149,27.719728142401145,31.755542400088896,684.91085553629716,-7.0213408477709915
0.97362822195541299,12.660618723063227,18.263983694124335,957.80459908751243,16.419922454244908
0.90380900918997786,35.312379337055475,34.862947099715839,858.51630529142369,-25.356147278480783
0.80054514736638571,306.90333704738657,42.631032957917057,668.7841407748092,819.75256627686292
0.27517483706677082,402.72608732111348,5.8172244761463823,956.10558472944751,4316.9683592530719
0.52004890335433074,126.89088210742035,31.807119860857732,787.98237611493596,79.637306628451682
0.13942338920850592,426.21033303230575,15.407624285908351,790.43670267146422,764.59479151244966
0.23886054286079306,38.043650675097588,44.324982405671065,974.21677753706206,-37.313956538277537
0.71474405791820916,402.47228828442132,16.414902795282281,623.79467687333602,2383.716645141491
0.77028594031703546,464.61976078441739,32.484655995593826,686.0713098514874,1485.9600331694044
0.97075875919078902,388.33311556114649,29.909337804032514,834.30853006188897,2363.2074231084239
0.39324282232433672,352.07918414953224,22.8274925026662,678.19460383280159,953.89107316065781
0.43341373543138206,420.6103071411377,35.492934361990734,871.81080368358312,996.99826206629109
0.5226002301482271,29.674136778062547,37.659633562194522,685.63691573468805,10.697595705368009
0.27052422317585711,108.87323425233714,30.512200789372407,639.66278823952575,79.34081233736778
0.21692935480192449,71.212602859765099,39.129000673313932,682.79406385633592,23.096976177707155
0.52813443360334034,257.22018519456338,49.253768419682189,769.09361370882493,390.49570023651836
0.3042184141457957,375.14218288113381,23.86725745553623,670.45531966923193,797.62941573847286
0.70283259521425934,318.70580384243539,28.156237334848889,653.87680996933886,1145.7335420008628
0.49343672698509766,427.05423888334815,5.5611445073545953,944.11275448757635,8744.9375046517071
0.84941037645205364,86.054366296134532,40.82128503396703,728.15888143892312,112.9092231369484
0.73023859180202422,369.96433504822915,28.410353017069724,744.3034746073015,1679.8279791837708
0.38112997724383701,104.59033052576301,23.358264366225434,622.10816380049107,63.248065618188186
0.84903382125568094,142.67178814572213,9.2332383390228117,742.94784940082172,1402.9948489209028
0.82428792174712162,357.85330166783893,45.034538975392877,705.92287092863182,1060.0181915301375
0.44873054112715705,490.30034460035409,22.775325801825041,844.19402693671543,1911.9053931883784
0.35949529353721976,309.6563669287641,35.716171919414919,682.15611906896265,473.38823788784015
0.71424595357747789,36.70515434573484,11.721837036566784,955.34618122513621,45.756753702318584
0.22577723524837884,311.99139526449108,48.269733329346465,971.86664836782211,247.24854865498219
0.27991738222759749,30.751770274281878,13.029879281982391,639.9324228707161,21.701373628921651
0.10662604277590497,443.23139856974041,13.979389680477066,642.96118251543089,441.54833191411768
0.80823193975192453,357.69335969930415,43.65422872509712,646.13057524439523,926.84094860784671
0.69836577093282892,94.832644747026578,46.066223486386903,847.82770252412479,65.146574276979294
0.73464884076370163,54.943292853857052,14.546633338548563,648.7875856838491,77.764933431485773
0.80265612791977115,99.931282151356299,26.141039967867254,940.95292717210646,221.85990577252321
0.51302419798450594,490.21331798155433,38.007270705327343,901.70860597515696,1472.2360408723462
0.6118670763576044,234.69471480466001,44.526458021486071,927.92354329520958,393.10498769183215
0.22581729831489172,394.1996646872899,22.057371276678733,810.42421075440836,783.20404307749186
0.20307706618237609,321.84008763281065,28.265876908224314,998.67088460766138,432.21690760669225
0.70156266561142444,290.4824434797323,38.377238473388068,617.67004117766453,730.29250195236148
0.52398658552881927,81.113824785874357,37.901118949375793,760.50598567444536,44.995694787616785
0.60871249583306997,473.55198224346657,40.233205851173821,729.57466757505449,1117.3641466158954
0.78849897167442307,157.65788993221179,30.647021838868685,979.45819948505641,475.31896329522203
0.67124648800053177,293.22843574569566,9.707679356214884,830.74438339903713,3726.5212765967922
0.59822146059219627,352.89021284864242,45.678798089511801,922.47638617789016,918.11712650653988
0.60328644467087222,328.12424607020137,43.950764269446267,668.13647746340757,565.47848908498372
0.37355508825635098,470.89126075080401,40.914384611824985,991.45365756017554,1028.8619734018046
0.12773605111114547,82.735105060828417,9.493811472232828,799.45581875052608,86.829787678698054
0.49304565030912617,259.09284183900161,14.197881518664314,797.46883050825829,1527.02456642671
0.29312620553757629,207.97685146297533,38.46201642984434,988.35389141829512,167.46794339569956
0.46767577935217253,242.34267744648287,6.0413042561875896,752.292944486858,2974.6183509902971
0.86806276594134946,68.416587836894863,49.065108516827586,759.01000982199719,26.657376294892359
0.31054553727880668,75.706358837655017,21.971510616005631,833.90108112197458,51.65409133926056
0.15247246752015942,146.2570174328161,37.369064016087059,651.22104421911479,60.753446575830552
0.35324550281979694,159.30525584280733,44.940698981961951,728.43425056474189,151.60830241931657
0.36423438199001523,219.6725747038615,22.7583449667537,677.28332897805217,403.10255497723062
0.69572486325420557,309.38389804794787,19.360961986984972,641.31339164281985,1704.5128489051244
0.60132893710715052,320.96826753494889,32.393350800421103,946.45784253240799,1136.6104013145534
0.8055083881957722,211.78733932692941,31.14452181866228,835.73246645099039,731.27048859180752
0.69788218629464882,210.30372362006159,23.411298993115871,743.46911661116451,786.3412721397973
0.46574817529606349,116.63797808151136,32.079864014046876,763.4677509466851,139.73934011100371
0.8326183461994312,298.27006172041405,47.092161630492264,772.60760147494182,724.817384131984
0.25027562791693353,165.35004654544656,26.043811548196842,853.25967285788374,202.20737612631643
0.12044086582047443,27.669318795908215,13.853398133778409,970.70775659559729,-51.421214226959357
0.18104307469807757,215.01602163686158,21.974269229735174,973.11184786279296,268.36818160655594
0.75012341553680528,242.32501079418347,22.734814216690339,756.59679181226534,1189.0206575868688
0.51568950722624862,120.54050542006338,10.899891186179893,731.70498383910785,565.10272112017719
0.24514460113024161,290.50438722983671,12.32921752495497,780.41860007410196,1002.1293459395445
0.55094029759302721,287.22823121164129,35.805293302715476,827.17369217139708,699.91789395722788
0.2370808924418516,353.98106874408199,20.276498939400621,784.72716457989929,739.58343176313633
0.72668833756996243,327.49475627859294,47.970427633511342,863.50136392668037,907.42748223509523
0.50154064801662768,329.69219769530548,15.961853541137334,821.75960935190551,1965.7544199177651
0.44291910348683428,164.94493439378112,9.4516027297170044,728.28621867763047,915.56809777377441
0.37136088023308889,395.8417887731174,38.907705335011606,738.29232230505306,616.85772106610489
0.66725433380699961,279.0807479638429,44.646622336304155,751.43711502389237,557.2543437201324
0.42563134949805137,221.39491563814616,17.515101059216953,637.85590729975547,730.39573912790581
0.17888492738449091,316.74611566111798,14.093964574046508,666.4250529655892,573.97560347729313
0.20620531190846381,186.72209388062458,13.359476069198923,889.24552085815446,422.26587948395223
0.96570789809456303,261.24222985731154,28.490553561493055,755.63868460883202,1353.1839187777014
0.91772262163684637,370.98578735628791,26.078748856104692,685.81558902405743,2154.481889521875
0.72973642042967457,444.33741449461678,16.674792793454039,825.06896422994294,3797.2061819071587
0.33928296531356761,461.31802667464393,7.0327902645241878,902.21581698937098,4936.9676430847112
0.97225873961295151,256.78013333971865,26.667110314682631,702.96894493814852,1433.249980479671
0.80087581356921511,264.93480622287882,48.169955643602378,930.71595276949779,726.6523489797504
0.74520117024309607,401.93650127427986,34.363364033869843,971.00194385001987,1852.1787619114325
0.50442535192940985,164.08083895465862,27.297795048287828,838.95781162953631,341.81680937450022
0.3450174056606431,420.31735754908362,9.9811433313327242,867.57906359663184,3073.5542690223224
0.18675186593814935,252.12940679353747,16.359633074731427,621.03039612922214,413.41504206016884
0.91234215688945752,66.769794924281513,18.264827730854421,978.20795640876258,125.14172187772554
0.51019866085025001,45.308982065742413,39.416159867325547,756.99389370597748,-0.022318809456707722
0.2821270283157073,422.57667340933693,44.45198587690787,969.56016021817197,513.59804808175852
0.37536096173558731,37.228279284370174,45.573883410489728,831.59100990009699,2.5046383715286287
0.62129761204770639,147.49960370549141,49.305587371283934,601.8475195373311,154.26100335713326
0.25909550464530856,173.72371984575744,49.206500739703962,615.41679972937425,73.418526950194575
0.87095285568313796,94.767278143880958,47.884960974559164,872.16752226796871,12.876083667483947
0.78266757685168908,163.80775120297471,8.2319963226297972,825.06720553277319,1978.1250363037454
0.74751666035584308,373.91935769529198,11.200709116751234,610.61297488242974,3522.0307052994713
0.48888373579759337,17.194593344434676,18.70099369142148,897.38398448895418,-27.25524147808283
0.66457795663219887,415.31497801513638,29.880421432900768,940.85813482767276,1978.4338075198139
0.62568817202146199,429.7085315515335,9.3640049917465689,798.56699297572334,5519.7694285637754
0.68486194139933798,192.4081708638586,43.060863101096409,786.30297614290203,307.63532732538454
0.17599988902590019,85.270320539711051,32.754028058478909,602.18924353385103,0.95726483466206602
0.47422666195354868,304.41179989308961,29.406398103599223,914.65988499743969,945.72017560094025
0.13745275647570324,68.639552373798224,12.439009551528102,732.28642669844214,15.208742572985919
0.54459173732006705,188.81048692834372,16.396496348008881,951.50544791301581,890.12737761704682
0.3968750910995068,479.63029864147649,12.214041124201612,749.22423502322124,2601.5018894403411
0.23007176997944223,497.77759156598222,43.33699210076594,826.03116425228222,486.31390337894146
0.1930626709502965,388.33139676374697,31.290253702754818,708.13671527973099,381.16914536501753
0.62888011495994078,162.37113986117544,38.080824238383499,664.23532503396746,283.78600861466873
0.25353367168319751,346.95587409138534,18.321478830951158,909.96316135253119,956.64294038899993
0.93260810653911752,355.64911908716624,21.706368668972473,798.63619153851266,2772.8045796091819
0.62295502573035544,200.04243063018836,23.218473399194021,814.59516950090028,665.36907741535083
0.41218282408135343,324.03543094721812,39.200673728481569,986.16638139269412,632.11110632085729
0.6318239423332751,15.256546038081359,39.755884445355562,985.43196488886144,-51.596454720883791
0.12052348392672775,112.43825271509832,14.306608738131427,942.25684868096141,96.88450534496009
0.96270329191730075,267.29326845395798,47.369248553214454,675.04371710601345,704.57841121787294
0.53407309324861019,90.238139086564971,10.429490184965887,837.70907772063197,416.03532707156296
0.80446170452525756,91.294365259501475,45.325493709063366,951.25896986221494,3.6911311325008995
0.1744569999301947,419.78910236961656,9.5178040542414184,749.78557457957504,1396.85463115931
0.53799249775434432,494.67517131496669,16.904291501808999,640.44246637423396,1670.6687756125496
0.54163629491906884,282.42501973393973,43.091534123058061,924.38516089596874,571.96332030721248
0.94404380947748456,421.14416813203957,13.077143255573935,792.70542054486862,5820.3193119138468
0.61455524713846787,495.25761551987353,23.610556908948642,825.75707214367139,2348.2752436951068
0.52614046095125844,79.381985398699598,25.243668497485679,992.85771852713776,91.085154293141628
0.34027809678270426,229.64035049463203,16.036653786044432,842.88457219762881,826.95176134995677
0.39841209760829699,202.36063076254075,36.961034060119395,769.99175426644058,249.36009743629734
0.56860516222438406,49.224148986630659,43.310059223099174,747.99374713887914,13.086202365706974
0.49502031427454207,380.11178466942476,44.35588129350073,767.04771706161819,756.03341402661965
0.11945087189229739,222.55172338807057,20.269496558145242,647.35963327146749,168.08831532075453
0.84366273177492201,239.97019775329662,28.888267742951651,917.90022336702873,1071.2812741191369
0.90654469465579002,83.829757168487689,16.178288173954318,935.0867432748164,205.94367559360489
0.2262241800987497,98.654059593125382,16.015842569756543,713.75885382936349,122.71605590671282
0.59863252918514442,454.48077485654534,12.256432828336585,721.51864736397761,3628.9745920823625
0.1977181670218992,31.878053597396654,47.300855486338165,949.73370253392522,-39.076754226456515
0.70501608373583047,124.09761962241606,44.959497287251097,609.58814221118223,127.28771914426552
0.35311040545510752,153.10907185411889,39.981142099746151,808.18297750689112,102.61779594697489
0.69348037122271156,250.19679577677735,28.294768457947807,785.47028587260047,907.93889997305871
0.75429515285819437,297.35813477725003,27.077356198034234,876.05070783138387,1501.1397750253791
0.79178274272589133,251.71208816682662,28.838554978212407,665.35668005978175,908.54458198801171
0.19696685136030689,51.216513932872196,29.145560610969017,867.33229631806148,45.547215061716145
0.92441066062384714,129.39705248729965,24.555338811396066,750.6936031499506,371.49022383638425
0.30719259180539271,423.35830853364519,10.928967480143037,847.48591126785686,2431.868858827313
0.1336713005585618,322.41846323444491,10.654873379084119,616.03800394911036,671.4827774801214
0.59936722245233509,328.08303456579443,47.851237213055747,784.69087887380374,711.40006914947196
0.43383005547619491,338.39959512216393,26.691384181385775,808.90035759294881,1000.7970129361398
0.84681076881917183,383.82247932936923,47.894248620733499,685.7305611419946,969.24565914139816
0.8274263248578716,38.473156043509192,12.360959496954949,655.84946167164833,43.917813339164752
0.38542500354044384,189.63810861698008,29.948744841797009,675.38972120492053,282.98351072694976
0.95760945556277044,274.36844327822257,14.347276400819265,737.65643122533925,2991.9770872850318
0.36182605432610682,175.84367681568975,16.393307275697069,638.72405972198862,445.14965048503524
0.56355141630854311,423.79464791072138,6.3524560442530458,978.92791829184171,8898.8752764581077
0.33036858151084247,246.46052920777404,10.352898983309508,761.99762459832687,1248.4688316492347
0.94243921304406697,386.62751883509577,46.258178343313809,923.58784100269963,1505.9199678539162
0.24814703582381634,427.48760327177285,19.46898461670493,989.76684924353867,1244.0388950114013
0.14041955745309609,257.34782662271402,32.36581453615662,632.29411200109564,182.4555277864003
0.49158735400273412,455.68059949696146,25.925635939517285,860.66778717399757,1697.1470056515923
0.99313800765025328,297.69073086312051,23.020306036037525,948.56363469648556,2413.5593065172689
0.9025095396294226,426.63440642852368,28.934874110573066,853.69377358669135,2617.4227803473741
0.7737472175112543,176.8894898398469,13.425752507690369,771.61044854296506,1288.4746732363169
0.90171324179067236,254.42030968042775,49.487175433380941,772.43054305517535,622.88208184746145
0.90410197572807682,270.39141009224306,41.82385409167383,614.35955440294356,802.10226507824666
0.56697252434780421,61.440060789074586,38.372658472918189,813.84030051571017,37.913922673484976
0.38433614664771376,205.2907282837549,26.094168365627862,997.41719871473902,382.26677997791563
0.79481118889988922,459.4954595503213,11.879470495685119,983.48301038877366,7356.3372132959084
0.69549513685098496,319.10779777872375,46.429963622310552,616.15969153686524,600.0071002724651
0.43629195598633908,96.978225394114062,20.362418032177743,882.31880145179525,120.56790660423866
0.18502000125536375,176.03926144870644,7.2548010363620197,720.70594667877231,584.16850165372921
0.7721106502141234,103.88547473472292,20.40816545647829,961.19566136245476,274.62338727462452
0.33621446433057822,22.163334581300546,40.750566372314793,618.04589828371138,29.42483452160695
0.94313183548040125,464.45562466697311,33.021893524469363,974.34964080443228,2966.6121490381274
0.31687351750511628,229.62159084586702,38.787736313518685,934.9902975151108,247.3956868392487
0.21048213917033742,160.69218548618522,40.713592273806981,647.00175290104062,50.876938778906705
0.84800140491241549,303.25382386329096,14.537957498624417,623.92973492691965,2604.1103732555953
0.23795588496204464,13.584083583577662,46.570249224193113,933.88306573077443,38.002826986437583
0.26134147734196522,146.23083223439878,24.709532131416765,662.30306838983176,169.4801824986979
0.6394445123687591,354.48639819245739,33.755614216887409,813.95926119034823,1278.406505280461
0.88710583675371801,320.54718880393887,5.10389476640339,966.29794315148388,11827.726140792549
0.2767911991431159,491.0849142958424,49.701582428503009,826.9792454197293,452.54973058070652
0.37929130561008528,313.97527773244155,17.64033736838698,758.89332058912964,1175.4322312191846
0.79966435441705985,243.97787807758905,7.7928397943069854,778.00642194159684,4015.7059975639372
0.97464378345487057,383.10195596016376,25.621791869143127,625.24686828154836,1989.0798128293316
0.55066706758210815,452.63065726238602,10.806352573191878,987.50092854463946,5496.6100097924154
0.22950775229612572,363.14101389199226,11.854701957090906,724.26167403243312,1192.6832069312788
0.1125426589373814,481.97349953919598,33.452726586359461,675.74539666914154,170.01815411814727
0.30669042699896976,393.18253366170683,22.681732620660497,714.41892073615816,880.40013817841429
0.21863999600786893,434.73270474834396,46.483360256974777,985.74927795659153,399.21189076201148
0.7098928062515717,65.910994879982226,19.36204225736315,637.71442139520286,131.70634745521571
0.20964925416567803,368.88261646695599,37.678105777275547,946.9212162004726,381.37060823745435
0.55569693845856971,225.64346276841061,25.749474356970843,883.13755776057906,827.59909130725282
0.72483619207859784,281.02086318152487,34.697808550817541,932.00767166361129,993.4972710791285
0.62300494829881214,330.5101806463548,31.986291052219567,990.35901614715851,1283.0308658729298
0.27979808649405186,485.20940718572899,26.27527877415492,936.86186220674881,1095.7134988076589
0.82371207356403642,492.44325990149605,47.752749258099669,977.35294051114113,1936.6210232334954
0.74386641665422149,151.23184028907357,20.422113923973015,650.77410271636791,594.12310005884979
0.76508560352398758,369.53921374457894,12.975597556217267,918.31542606678795,4653.7137887274548
0.21795197640158193,377.4919335882816,35.514232739592273,818.27027763241904,377.43545040570274
0.21137842328531015,179.78150204339391,43.070340258855893,817.39823803194429,101.80890645114455
0.93480629590585684,70.696189683468305,6.8114182972965693,959.5686305282054,533.09681968645077
0.45782037444244661,30.06401054000268,25.233470979020627,988.72152745868448,56.115095198259937
0.37085382260284583,390.8981324892975,45.161946035929681,881.9353292172724,647.53478444417647
0.53972564081637997,249.95287349028388,38.732837851529041,793.17535578871355,507.33887390535205
0.69657779148722421,492.91468305251385,49.631347242393268,782.5615431607381,1045.8204787511852
0.96006093134227288,237.83699353488998,28.913621521875971,754.53658288927272,1093.8307169754842
0.35780160419384954,489.1793197461817,34.699807346051806,744.63961182906507,811.64682075521876
0.93232758638082436,211.67224107508935,18.611612651206766,756.6027366737726,1518.8232903341677
0.1223735422476307,398.90425377438658,47.639101984969656,635.90129410047814,174.77152162693005
0.59967823809414222,51.561443432797709,21.485096985044134,630.97443410417532,-18.561893718490552
0.67057760051297655,282.17623796750433,38.232982070898288,911.94793754892476,844.78963365605125
0.19530766337567795,403.00929562300485,23.141309185358686,778.42915716809046,660.32233955763354
0.22630563735752138,463.10381693774542,30.281851852834968,972.27379541784819,723.72890021655428
0.47720288738467342,413.06571440254152,37.390214075969581,844.88840343758102,1011.949898083448
0.96960872092886352,28.115656328575369,27.902036828810942,614.0703928737679,10.228929482378026
0.63643829791093554,192.62414724029975,45.818884710927883,663.00933652699177,267.65925685984558
0.9397208994401901,33.862251433787122,23.868544456751462,682.32791720520299,-55.175218632680767
0.82392482405167367,63.548322646133421,34.118230916449633,990.29440975586431,30.337158368918093
0.52064344139976237,340.89975804706722,20.406309498502434,687.48169046065391,1393.3040560889162
0.80628710432696871,359.49651619273209,23.367050070395585,806.30227051522047,2305.0873210562759
0.11605310557928897,389.12313454829689,24.802254870509859,974.47077265607845,377.81953346191852
0.19822959708916144,434.0737085472748,10.661315824052835,990.87709196574292,1904.0641747184761
0.84648575339446275,372.32141955348982,9.1275655576553021,694.54417415341777,5816.5969042629713
0.81713537949264559,402.42708013224973,35.037046541604106,619.6470575000161,1224.9553150911281
0.30937666776979034,33.992217813406825,34.498298225437352,661.44073301510343,-11.296302099340638
0.57769263153914818,124.9222237162363,34.830937139454285,625.33139148102327,134.36816557768967
0.6454142386300098,314.72990895387045,5.8894900404211254,678.0496964369346,5711.0745079399239
0.88096505839841011,430.48139926616335,19.694607920230098,827.42788588149415,3724.4017688225626
0.64279644160485305,12.20506122043297,13.901443126663862,964.97951851825678,16.526669329488687
0.47131441234631233,262.16837763701142,40.016814014480559,814.88755347773599,465.24904313057755
0.43676563906646448,341.87082568855465,43.728368062825858,850.39582267963226,610.23644516601018
0.48329387773615895,24.507571673020472,16.100616975176628,680.74690064381639,41.149822941014833
0.68673792302197678,206.66422320116007,35.053212148159389,920.23344826954008,467.25639010505733
0.8807415685770924,448.86109187801145,10.82132615562235,847.11556340223331,7451.0603763435174
0.50850719386866983,339.09027633937075,17.381863652077101,945.65473167709001,2057.0520735821701
0.32305560665622235,126.45259804669269,11.239452330503878,979.53724280231359,364.43709772739749
0.31299612669782306,427.86275351963718,17.758434496965315,739.16031030263684,1308.7102747594608
0.77141285221910172,180.53539747066202,35.363144630717507,636.23162341417571,392.56301962318179
0.83491188708151931,428.13888886058913,45.964710958336362,690.37158316671298,1153.2601851439633
0.19475027186871247,156.48238904826371,14.113508356588369,775.13662627033489,279.51302372087559
0.15990297125966035,299.25692293274301,29.393556572782362,978.27746072978925,322.66567136675275
0.63499029738080659,204.50063319643871,36.562599555954449,751.32392894936606,424.55062099419592
0.23155591977342846,144.66427486998285,47.881511081850455,908.30928546614803,-20.271118728464728
0.84219777141070717,444.41320546421593,32.452721729922828,816.19067686830203,2192.3717299149639
0.37930120653166699,101.92090415035075,16.479811896232132,673.12350817239064,214.82877419954519
0.22948473967402838,51.557679705523917,33.146517061127128,728.29364758138058,29.714298068920449
0.9288734252387052,177.54419988737357,19.422102275510728,861.27675400912744,1033.6488391643372
0.24897855046175035,361.64318234436809,48.925777581126852,869.1413578739573,360.72589290606601
0.35624807410414205,405.64148692837801,22.985426082363659,773.90389872361845,1176.2958601787409
0.23825205567285279,499.38425133271477,35.844247434245638,691.45824106484588,484.50054062495673
0.20394105729881948,155.21740793547082,6.0452412056041318,888.76271180507047,612.61554339759243
0.11903321470279604,209.89155605432828,23.002765076063991,667.54921664508595,130.8688583429236
0.14985586824783412,77.042426234516881,44.379842599513026,974.66787674605064,35.195050792200028
0.25717732384226744,291.68724551528646,32.460234999496066,675.1614316145907,342.35981872849669
0.14804373936445786,498.81421825882944,24.977429887818936,642.92494513300812,273.08844676019015
0.63202943449987414,353.43169495912269,47.117187474607668,799.05908094615154,825.07194440423336
0.71264307411955574,301.65429180255217,43.429296926625312,807.8198392438776,822.08825714504655
0.45426741114882541,202.26085553167906,19.49970532203222,803.27716591129797,647.53948070705303
0.38619198725684445,458.49639253992183,29.504678091860281,774.66699573553581,1058.802795085652
0.55407361332000715,253.48913210387121,27.042091524160821,997.92595713184335,867.89448100070013
0.8875044480111477,75.839787523400133,33.449112505168806,794.51224506823269,131.302058046578
0.8660184641399854,189.03544696757541,20.035007013144003,791.1786322959324,1017.9899964902291
0.13912755581151276,42.911667735405779,15.989225034464971,768.70642508582455,-12.019884649475289
0.26334856863687167,108.96972846750296,46.070232586499124,626.7303018805851,32.770058804793273
0.31307038399395642,18.657702689956977,46.574352477432782,837.18265245984639,28.769467994827426
0.32444881824899063,232.10715908508007,42.949529859289058,691.18710888927296,165.44612963818042
0.61410938656849545,320.9247298263806,49.019199384405262,855.04359209161998,634.89842555832593
0.47463618313287304,178.21330656566479,38.524618660085984,620.33338477939083,143.96035702052794
0.1443287079348346,215.98706803758577,39.410025285289983,992.55484050120072,110.47552602374692
0.43625272461361442,480.01254369384219,39.316554138318835,787.60203160506887,875.72357964196874
0.57137765384587347,378.46192957170859,26.627343392403795,958.70214863627939,1715.254967951598
0.1915047126133444,275.01975210302612,25.540348753142226,790.22446929317391,359.6372219372285
0.85011269840970372,149.42502880479438,15.810182426705142,624.13232742968864,793.02297986078304
0.14676567981859384,449.52843139876768,34.01686374616807,928.88541843752273,424.35038317747109
0.93235768211625591,125.19758727152315,18.019406124605055,859.27349186685376,582.17200743578167
0.18920182742188796,169.41793795317176,16.601378436605948,912.702819029578,264.90757170424774
0.85921745643797742,455.44175906724479,31.368261834322464,771.26794540354933,2183.7563068149357
0.91238782953485542,269.47560708968547,23.449207470126943,855.17469769865795,1741.3953518517958
0.98161361252793344,373.7357952148086,14.848547395758448,942.49160151864294,5344.7333542275546
0.82182329224623418,299.46494914024538,41.722520753877397,852.42617714875496,1024.4571215094882
0.80152978669419606,330.1852124146526,43.72564636824692,739.06945393436126,973.63066009513886
0.67823494839599285,156.69781284226454,12.546478385500144,865.01183774647996,948.70516651037531
0.8010967191203161,128.27231019706483,5.3378164759999942,868.74167544562692,2041.1916703397483
0.22109698757183238,168.02125011264599,20.125848583821817,984.23478500265003,186.66254495740156
0.58246123235287361,86.16636640087701,40.887987605633867,748.36492861666761,100.91325027476549
0.56280058317137305,438.41403899249565,42.762823980544603,770.03270700565247,1020.6477032327133
0.87181492971030183,148.79099729255589,11.224808155222215,924.84918447482369,1344.6212793892425
0.51651942903416426,285.12980326304847,39.845115553237306,802.3049258970965,590.17575541827864
0.4465805464903182,398.0674683192733,10.206687528924325,894.6292372462932,3741.8816974392744
0.67560694411339905,394.07381359409965,22.552816557043815,783.88378578143681,2205.8509455081444
0.33981698575076147,224.8092667062545,49.937428175536212,686.19805672508016,166.2947446868917
0.22579156985856119,243.36608120749557,13.666587045390942,898.08153711240425,681.9217208859634
0.5300895466213712,497.4038569781622,11.928361215993188,652.46206767388401,2582.1953071124362
0.4752004317353965,340.55276371972178,24.026014964605707,679.43346541252322,1042.8064750102747
0.30931294647598634,409.17283712776253,32.885083668643766,850.72999311368346,729.09087953695916
0.43076062910361523,452.25144491742367,46.980535208596393,898.90792007682785,791.28466723437646
0.42975320484362267,395.91901975237619,49.136951548986538,957.87515474712598,665.49051708396541
0.39474600797129089,100.73787902724811,8.1338286466127592,709.03459896635673,321.44587806064021
0.44151767175423606,285.46365953141037,11.20988828065574,644.28970344022173,1744.0578117245534
0.7171690109103509,59.928137084126988,40.583208825319723,982.41866380905162,85.490485496267667
0.36718882711415679,329.93184201635921,17.178446852188721,661.76923520885703,1158.1926177946191
0.95397213404380632,478.12121981202739,44.818207677786226,679.06679290185582,1245.3418529193702
0.92471321758436009,261.23871150705452,34.855396575308902,716.53178142338629,1023.5013119250513
0.53281938547007068,222.15652150520592,10.033016107130473,811.756541610515,1869.8106815609808
0.39552508450421997,27.562948194899956,42.463817821580321,953.13022641363114,-20.446064709350022
0.58189131084700285,480.28951594131797,12.936037100363414,904.2184090919468,4737.5044310961912
0.86370443989626211,60.471315223777808,24.057292760584421,883.2630215370541,0.10257981819658823
0.68732860650409178,30.128755719375,29.848321785169851,670.07222714240152,9.955312192967984
0.82395264515236966,130.57263963741985,27.534476708612523,743.07305261038971,292.90268040392044
0.57945004845916614,42.109912620007385,35.877331202681773,791.36197043467121,11.325141005551988
0.66962586634085863,233.00774278176354,34.37090306911648,658.97038139423432,525.69642850105367
0.35934005276421555,262.88302261598506,49.641890248762472,709.37188085066896,275.28664820453383
0.7614038460792617,163.15927502400612,49.973985915088456,723.33328158113773,255.42393010951952
0.28216413381314653,34.97063646169417,28.240673118603841,650.91047933161565,-26.459651225750537
0.72531831593664842,64.68418044212109,9.2839589132388802,820.09587676330307,216.24280597669386
0.87464716149330468,198.40714521506476,37.752948453592325,882.01127860967722,493.38367062958218
0.21889255357138954,39.658940905002702,48.949883519746514,627.97265259074447,-11.301330948148713
0.65294176648772784,352.11296554885757,19.324687443305915,792.44924070525985,2178.7103451682524
0.18558617340694117,111.44006534715787,25.754399862690821,912.88447810711796,3.6011968347649983
0.75314406544428414,158.01506870398288,24.114961616695517,899.19605158097875,561.27149628515645
0.17604389694116823,203.12163081726777,7.3138619550618209,926.02923848750163,730.85965409132041
0.94234584043056346,214.13872020388246,35.251899405055013,779.29625326824282,703.22280984542567
0.22366713703402197,10.813746760652261,20.900196278081051,928.22283305594431,-21.465469096144822
0.9629922213181723,64.914481789361787,40.4358743584176,696.30122848570784,73.552565912278922
0.82079575847658703,432.75463623303023,42.445403387689375,744.32422456700613,1389.3331103644557
0.63431380401971871,10.604200630834985,41.955385396903047,670.54223056712055,-9.709155901446632
0.8043616941665922,259.00200434830879,23.749969911794608,786.99381577142867,1407.1362931944248
0.81560335508477733,249.85598318853198,19.46955570084048,756.8240089661773,1572.7880955847832
0.9514243565355972,173.21613889521254,38.696935085017465,696.37084656572483,431.57333281643355
0.32804501845526846,221.35023987176032,41.062524522922537,900.71228369231267,245.85931807720502
0.6310683058224783,392.48475738802631,27.106585087611478,725.53870884465869,1515.3639831980406
0.18554427780796112,422.18981604532866,45.186395879133634,709.12173205833426,280.40363457629809
0.65454913002170911,137.57078627347252,11.475891323535123,652.35613234019797,752.18192964268451
0.25416217368350991,168.0203160741876,44.558095084653203,775.52868072077945,111.36309455155944
0.60845555032519771,128.81659798388301,9.3242854837346574,721.18585153492086,845.24366824584365
0.61518746263046475,245.13306627002191,11.908648492457626,747.7091365363874,1878.290822095604
0.51938663768310467,344.79659525281835,29.022800597328217,694.39890504822108,1024.5663376439493
0.5703685979618105,121.84390897707607,8.0383316084336762,905.26219592796019,739.86095779014772
0.78753105100592913,172.06051360688465,7.3763195630049658,972.00133894188696,2467.1656408881759
0.81932024486085997,465.88846261868372,5.0233434874567484,799.17274111555503,14642.19162389866
0.54293789401788628,33.798952025009456,24.634249686241841,857.19936933633301,-5.0631150267654723
0.63963409737035104,235.77710656738745,39.858074658150343,946.86891064268241,503.00980180794551
0.93811261212109165,358.66344038242113,6.5677257625962051,999.53185493346336,11525.324297730727
0.20776022965101054,83.722465663162296,34.351592290963495,845.40659389193286,60.135119114104938
0.20539320931009947,33.213269802686114,42.040729283728389,955.91178661594745,-71.759798273423968
0.17893811071969157,77.720632102880074,12.560038186004199,963.44329862225686,107.67972673934975
0.69207695653647505,460.2233648300346,11.60886806696319,916.58059512304885,6126.2922727606256
0.47674747071134149,14.537293092350474,43.736043812924123,784.37255642924401,-48.213977514521964
0.7968892745276589,102.27776765756239,42.040607447754262,632.46160016955969,76.539256414934812
0.70410827197773329,25.328921321805829,29.252379481888411,606.32222217605351,-39.549025574736362
0.40027398249541435,64.208439105479599,41.863994568229117,790.88025331316987,44.330359131340145
0.9085298926253822,313.87315044786516,9.1740234841022641,797.72581341384716,5771.4847692314488
0.78627893236358704,128.40306528215203,22.75166830724395,762.94495514518894,326.95890828319392
0.34348144681915815,288.91390471103165,38.20089002478678,827.26694051654579,409.05281375649037
0.42777281599484862,299.19573755540182,16.58533816957835,820.86508132177084,1354.3615883091011
0.38299598218383657,426.22331321399173,38.854801149509875,934.64521641307715,932.67220641433096
0.24185048376249971,12.323282526818222,27.688037197586624,643.46284130490494,-51.071049003467657
0.23300503528797251,428.15103507775973,38.761969457670489,690.07106644221813,439.13437736294867
0.94251471703816958,313.36835234921728,25.910583703579832,917.20199158385208,2155.9906315833596
0.49411363347887793,89.744308191429226,21.555695309981793,939.13474688946189,84.314097014803977
0.44498784049966889,388.73932018628915,14.863514741538454,997.92968544834707,2631.4232788126142
0.75671713780964012,429.190855477387,14.377070364575676,949.1648065548336,5104.0595446828675
0.59769375872760999,134.58910703953708,38.81708647571282,955.95960282893247,123.84695245868926
0.94252598815461597,460.20890364231366,10.350965661528223,725.73917705196197,6900.729134925652
0.80227134451845294,232.68414084634233,8.8692057549925316,760.66465360375059,3224.7951437807369
0.53143260771208634,305.67798262332752,12.933111425995858,707.23404192822045,2007.9069670958102
0.43872352613274357,492.47827147264536,12.890593015426486,842.51975927708622,3325.8330576921262
0.98796839043188978,187.15267853320768,42.039843026310486,975.52214168281535,449.76270912461501
0.74598421240327917,408.44807945185528,22.932798056339557,737.85635460464709,2259.1751880335237
0.95607519400345697,166.01556773594521,49.567480581221709,822.80071275258013,264.35254909393035
0.20663071949533723,401.61462589833059,11.174506600577558,718.51985218139407,1246.945222195968
0.86548031127170433,304.3596202426948,34.409292156213951,667.91998950908305,1198.1628845023101
0.67336649559208683,116.0142906604467,25.192827824056277,678.07421192746233,235.50865125299885
0.20972951050160132,212.87278595672583,22.681317951368328,623.17813781525194,255.47589823523845
0.6294321999722986,165.64146083814524,44.378788957433706,979.71740920370303,171.65686962654902
0.71748672859490392,48.273112609378302,48.901804062277982,761.15184340305177,-24.369141895595188
0.11107241729974256,24.619037348851766,44.278653144838046,933.6483568008432,6.7035952171351862
0.50888616565757194,179.77454114951865,13.653530556580987,872.53178907587653,846.22313351325329
0.84285956007668905,19.326732430568423,14.935906454402032,676.76846456443411,37.910840075223341
0.36582312280968088,91.089001215069771,34.523324559277853,670.18489863163518,3.1272693225353549
0.51269327361869599,365.3398272169257,18.008761173718625,924.79528060421796,2174.9286280913338
0.49808271436110385,356.96470548495807,38.062630885126097,705.8846842478149,714.8734890177393


==> anc/competitors/data/v6/allee_growth_rate__s42_holdout.csv <==
x0,x1,x2,x3,y
0.42166763364292859,39.472750150521435,45.40852986697147,644.56883857270088,-2.0425045180330601
0.43498779295624423,358.42692226177132,6.5177618225643581,930.95316318221376,5176.9902053890191
0.61840329610775802,458.34142572651888,15.562103509256611,918.06455034651378,4038.3417628130137
0.77238270305557255,140.42464311815888,44.041930150673487,780.79084376746789,194.67149342100242
0.26614661618571939,122.51615411483459,7.9260587244826564,708.51831603216669,389.89910303826457
0.62614508157172399,260.56907381813386,21.052909682731691,646.61648250413043,1108.1904778305236
0.58129511021060776,137.71629792156767,47.529619226490659,952.03812616879168,129.92771574052998
0.64224295170996204,310.2807362298073,8.579850308649382,927.22434763084334,4662.4230693522841
0.3377472936335788,327.11856990365192,21.498025765016138,684.40503683462168,819.94441440734283
0.11319830224551546,271.61220004366027,12.593504427282813,994.35020922254694,459.63725792671903
0.30849307371014745,417.83137294172326,23.779994828401566,735.63290049605018,922.74647424332716
0.9004373909610508,390.93491486526943,28.615877728132585,972.64957435173778,2665.6042356244729
0.90607693858782701,161.73497887451163,24.099845531596461,623.41442313041478,619.79458100828163
0.16169144805698848,12.070759904587934,17.899509040565299,924.20494388262387,-0.62725820626316553
0.46364185989833495,330.36024987743718,13.798847310609563,842.63423613963516,2136.2337875460453
0.86443060085545287,28.820991050018748,24.941337109631114,700.53991643847803,3.7159254962935591
0.98134068231069704,283.88264432298536,38.175386681515711,871.86505750899369,1209.2281512261818
0.60150320011790137,85.525746039845288,30.718029503065864,671.0253630991624,80.088626972644064
0.38540632331887936,59.626036254852146,23.235337295690474,862.21645584855162,33.502240775068728
0.63999952267454707,305.19065843811978,36.72213325416125,673.65691599749925,781.04366044505889
0.87711890774084222,73.103283292752678,13.227474348388638,799.88502134979569,263.72194119175418
0.25109993841473777,470.76082328237641,42.304620757178093,979.14542564269209,621.59961544016528
0.27458150918740248,60.412566407113331,49.308479069265118,682.29636886568005,3.4048346092489723
0.56290905806363001,118.92140574297856,42.906332742292825,979.64331775592154,104.2009001579428
0.19058063977229645,160.96460175390001,24.680669137327598,615.02515977207599,125.05981534147868
0.80586026092287821,21.448505494479175,30.446800681447964,725.67591074831989,-4.9573041289931803
0.49965659696802311,219.08709671363576,5.6219257071244764,886.41091169516403,3129.1896117679557
0.83090949050215435,92.307980113289602,17.675428776978535,641.57428218013649,277.26005595526681
0.91641106628402591,62.254431847937596,38.708916461953081,752.61033269097402,31.831759884154138
0.71140970992352393,478.05289621751757,14.610716077945401,935.08121091161274,5272.4634261760539
0.33983429968262302,394.26404936286724,40.948957476261228,795.28072122925687,582.92905363300395
0.555201384085657,147.07739969051556,35.520382425113539,640.35389944177814,197.55412906156917
0.39537865585818943,98.658254301296111,40.812412294623464,701.86574364514706,47.515927164921173
0.71739009363557549,356.40933594787026,40.893222176680311,885.12225315287174,1178.3961642738777
0.74939778389209699,336.95423593430928,27.475260664563905,607.93657380869649,1267.813486613655
0.86685792009216722,462.46882167284349,31.363109586603329,850.34031865162012,2513.5650968566965
0.46150238878513494,464.0026977787561,30.270125012253207,935.66626200961196,1546.7269088820485
0.79757752919988667,374.34422623008692,41.94024523913248,971.52758351770581,1454.5607357277638
0.29018090232573912,208.09418254338254,33.893720068724605,694.77130746586329,217.39917443992852
0.49440765987908442,233.8539676287761,25.344670511907012,909.76962995477038,706.69136209141936
0.28984327270129534,18.888819578249592,13.99953060464968,656.42472277533818,1.8570345893899762
0.83334416539332035,197.32135827966746,24.357466305975027,981.51288419010746,932.92766975757627
0.82249571923889919,78.276805113470417,37.795954716558853,803.0411280057051,62.234336458222387
0.7464214587838337,13.299015880510668,11.041372133745895,700.93368003219507,1.9912088723836039
0.39203949920191794,394.81357717263035,39.289285856105948,832.54639248374167,736.40666656818246
0.77281086829924295,181.83547168751758,34.147960066296491,993.85870923612902,496.56333200981373
0.76642339395795922,271.89810039277893,5.1893321497500686,963.30372992092293,7687.2396396125969
0.82965360253914688,271.20476701035085,13.631439139688627,850.57406570850696,2895.9872367839762
0.35245465747227667,466.22834501526432,16.504666415165275,607.03069836615475,1038.5805615828594
0.41458708028464797,450.14034389901769,46.708363332552032,710.8185920583727,591.13325264234413
0.95564949897455043,132.81436602629259,44.65114164439558,652.20626638780209,199.57622025338159
0.37248293525785225,435.00416108837982,19.237849450993959,913.74879224637971,1834.7194627209412
0.34826357105252032,458.52563376022181,15.969710110939907,764.95027304660221,1772.6919550045338
0.21764568336187423,134.73509674582112,48.028636456109247,634.31797871259721,41.694860438876191
0.70216185334338821,291.35019854868955,33.056322827362067,658.06202435957789,890.77948011703404
0.13826105667123756,38.917981620006941,48.620145006574681,834.89458456018406,-1.0236963920700111
0.95706569865074675,171.55627886905867,24.799626167645894,767.79856079969159,754.52999476875846
0.95982990675359203,232.76450397976967,44.352791205350037,815.52875049026829,678.19033232910328
0.9365701306058497,147.44931430809174,37.70080768650012,822.99304725558534,329.9805395560582
0.27705573769187924,190.70657980423425,44.914488894230729,897.05737214666385,135.04563323624077
0.16773896191746412,127.95168798093317,8.3675764141218441,856.03843781653427,260.88170648366423
0.28683994883704522,221.04499251258568,11.284366836761013,775.15296318482388,842.50808463479927
0.11015377346213781,11.612479668970238,17.11364274895589,702.8651935951043,-0.40439075253029427
0.44164753048124339,139.51791658779953,5.8097140636481246,657.58241578781849,1117.2303437084126
0.77448122590144197,41.164908751459478,8.3807589918131846,694.5627077924579,117.32345139485864
0.69049448003012837,454.20047165260308,36.4006133123235,746.28771873580604,1408.8789487258546
0.13326502397869625,85.668520555312298,37.564520613919349,929.45584753278877,13.272264327767193
0.95755384531596843,124.3395895082483,44.559111233736807,657.88532290130854,172.88376156042165
0.17144644856853375,335.00985405102421,16.384653079623817,952.12765851000859,723.93878123670027
0.76564921599581659,367.12805923554032,10.109027229919626,756.79169346254491,5111.4361775620855
0.41532372879947843,114.06136853980297,6.3052831673949834,791.23393937899482,692.87833777186756
0.59319133067396479,334.42298434794372,37.897378107635923,857.22732988486291,946.64496929070617
0.11348493750185945,294.68134275072271,12.213748123453414,888.66328647679165,516.94761951924136
0.89309635202008331,354.65175197042248,45.779756042454196,880.48839065749189,1276.2410060372667
0.99011926653294935,62.103624052911755,27.849237407402935,615.41643256712985,68.000010376018452
0.79236736239896377,177.6154888749125,16.714659694463993,787.68696256485305,1049.2892378192546
0.58049078990104208,139.37993048641871,39.717416933591153,992.35266918452976,174.5080744343706
0.41123963576154743,164.12511025125502,18.196617653227673,985.2224699329829,451.10721225228508
0.29433226888467406,278.45042095614201,21.402270696658672,900.27832083619592,679.88240016555926
0.88186226695378167,203.93895082759394,20.214147825265918,751.39045737679044,1190.9493019791103
0.31420809730280608,73.786944238522381,36.868876836991326,973.79989143505281,21.456307470834258
0.15971177311846874,286.56847340220634,25.762217104919202,999.68338775364487,330.51955166622514
0.87682994134269554,421.05548304632612,29.614097336647319,742.81766940923683,2113.857551340966
0.12886643654934343,469.45068775286467,25.324306923587748,809.66692901746069,445.80757418750756
0.21709377666425422,149.78181718657854,44.248404985157649,915.40845080581903,64.863584408810993
0.95483517956938502,23.958165384728844,37.762851842913207,644.44479771720432,-8.0517529285070815
0.67971930891504906,277.88381286506251,25.66045780261938,993.22899166617526,1337.1496690556978
0.64186636198912883,197.90969031783558,30.973357331789025,822.37912017845463,519.8922813434715
0.8896291273605571,61.150129368290948,49.043625430672115,761.12095387429838,12.350052814229601
0.66456988343680878,482.47305940637301,37.536934262362777,777.98784925694667,1443.6403091365228
0.48641882126266645,264.19486298852399,37.677085190491773,608.48425069311372,437.15357020134275
0.96350979923221891,492.20859701072663,26.604435222717946,884.0076807401764,3678.5402989817335
0.55459786585709481,438.75005860080705,18.201310157332887,909.39298934900467,2909.7053598571483
0.55125491273267146,307.3092073224812,6.296467892308435,604.33893809732717,3980.4784111910212
0.2996914983381887,72.458405513734974,19.695636305236988,832.72293958467912,53.1110593162201
0.55584266274974037,265.46422250187015,17.07787510404966,813.94729413640437,1446.167867191353
0.35591731833658513,268.41896499118934,29.471432458926088,822.17946311773881,521.69775879103065
0.30405628931603373,138.27147276776336,39.392577738919513,756.89685955876996,86.251532167420976
0.72565063101205818,160.27041835925178,11.092012831834641,755.98764547796827,1232.5427929039972
0.56160307614360117,380.55324657916452,28.546052844335474,632.17461808894097,1048.9646510459365
0.45272945694366273,219.62023007500156,17.271658089025081,705.49316445237082,802.24515675789416
0.64489373146771301,411.60568757529461,20.952016293423405,786.97797513322121,2360.669769687514
0.10937541261597916,143.88861606778835,45.274038281995438,797.09288872433922,28.09170558099256
0.38148414899286331,25.892091537004276,12.531224867604694,816.44111304129899,10.197381734816656
0.84879636256032764,224.19897163089269,46.609636199711488,964.46336584065443,556.51826135518706
0.97108614512078717,11.632474385622224,24.351831381787719,815.86785355899053,-5.8160314253018619
0.6464533666274842,58.053378855097414,49.430064098785117,841.30091037416628,6.0953050306447292
0.66275563068675425,486.73465172678931,25.794078437106066,908.23658454759823,2675.2920077756944
0.83567736505665258,106.32822017420898,31.195958158837264,918.31756174491329,189.22249189476747
0.93349400917451575,481.41695883348302,23.242868236836763,819.13080879013887,3652.3243404933123
0.64674482521627608,122.08946223340705,20.204201916732067,782.23629437870034,336.03412531221221
0.15082237485760608,206.74804893743561,34.719103728490111,701.62080827419709,108.97611059167389
0.38574812187486907,248.74542579686266,20.337628653372704,914.29956570538684,784.44845367031735
0.86784152624058619,341.19706665856972,12.354051549738275,694.73184826097963,4010.8818325715333
0.33024224228734617,213.37265209873036,8.6825128370760218,871.97012177567797,1254.7041108352666
0.58402061124668359,473.10810468615051,16.011482654928201,625.00973338801145,1917.0819346438204
0.60765250300844131,400.79588751777351,29.609333552978551,939.6218603790428,1750.8041234795157
0.76191551800932888,444.68826552119469,40.809206929759291,881.64836805238428,1661.8891232249307
0.94808345908442748,163.91226939664489,23.15466475084515,904.1487139605523,773.43175202758982
0.64292861354131092,246.24496011464905,36.833394231271384,933.39585214517695,662.63638025354589
0.52802503691976166,286.93929829131372,36.069355579351068,684.14535276176889,611.81803289412017
0.12671272466018699,205.24767021471467,41.883876555146585,792.50808307653949,75.168248434513401
0.23228114428489294,298.86921694384824,27.034876184876943,943.63682416760889,476.9506094754737
0.83646863285965034,431.18128996295246,39.759034725372402,644.32892143267725,1174.6057854094645
0.70600473043671341,248.22060744467424,26.651331266393075,752.47753601857642,976.32500303008806
0.84900648127264988,46.642220764440573,18.786151893794148,719.60464588282525,54.912230063343628
0.95575100625014908,242.84060482944264,15.986329368203615,980.86433812237863,2478.1390148107357
0.11521520002239921,261.84242500862626,13.714060065007061,836.61539973046672,374.99946182427595
0.26901220130487447,153.31301809016378,12.167429337258895,731.41727235250073,378.14681055602728
0.88674716806253284,60.181014784603882,19.301420752082606,895.62973510430788,105.43089842194208
0.82136100477619933,293.01380789745042,32.958167357808058,756.33978693123322,1163.3090190553562
0.31400582514323983,111.16233411659748,9.6005351285054381,714.81132040699072,311.83392409898602
0.74254024151777809,395.21002556102121,29.031737784884463,722.89753576810494,1677.8404073537902
0.5060783594003071,306.36188905609953,12.098249958664544,753.59527718550532,2238.0129956495739
0.55073230464254308,122.24919282804126,25.724548109035446,912.08864232560484,218.76547461665442
0.45121629428457755,315.43872682913377,33.273336673451553,784.78327418962681,721.85374259629737
0.74443534522678168,471.02718376364413,47.986175328960492,741.84285010526992,1128.4989457757563
0.56610971849824332,146.14845244270842,28.175775895188927,791.85346563484927,282.48130857168974
0.79029677754731686,496.95968195156792,49.152898386628252,627.0084029754114,742.13963755578641
0.49916195370978766,103.06190977876372,44.377029313176472,659.961217414864,57.407141535682179
0.28474960029195157,473.66881842793998,27.952304271324831,874.08353512724557,985.22658195873169
0.78436835473416888,142.34361699295374,18.989239387552608,730.45968250527676,583.94487450291069
0.32745048357995427,405.08638782337988,47.589249786157552,967.72019344917885,579.33933467146369
0.58175112279441699,219.98020659339863,16.907572709528431,648.67190602618871,1015.8064338380577
0.84588437348782342,255.71791397791679,14.521082749077204,922.37972628179182,2596.8124376887035
0.86120855638086358,115.14938402885826,20.112566784435746,724.71424159260539,394.13723434363891
0.13925498600149844,493.20655857142572,44.033049271300861,687.23615960738164,197.80486072633525
0.95942321697577515,332.99292309004113,29.777889775877636,745.77508781116728,1800.5910681780467
0.21533971931726187,84.200840645282341,28.203744130294172,780.19787099603309,32.114557246761755
0.65083301538170635,334.63947350798537,6.3129152972308402,673.01088003180678,5695.0083766230355
0.47672281382789816,496.3224031980327,18.373403500005193,633.71922443242545,1334.4477145700434
0.4986774855939845,205.74179459771713,17.502932564885015,919.39866648181146,856.49796690351843
0.69282461842118592,496.98220875732744,19.846611760880336,914.93201913732219,3781.4198847394518
0.20630901036857172,61.819505365029727,32.524305316354742,625.8188741230997,10.352902437782484
0.22267497110091078,304.79770768616407,16.87456795196357,726.64925516458698,672.29800463938091
0.65583347273127801,449.45089958103489,27.046899403893676,779.27253956362506,1948.3911283418238
0.42008601887500852,13.020508580313731,17.700697100355466,914.79961375077824,-1.4256514105586124
0.97397274019814595,138.07591789528914,5.5891893459502855,772.88277427247021,2618.2811282952389
0.16225412560272701,173.66211128645534,37.241190589653954,716.35100617023227,78.195777792105332
0.13981113291388333,382.51603844580535,5.9905998944593088,670.99894813218418,1445.1524488193691
0.22277831495928896,230.92128715274779,22.422107199983696,852.59675086610025,348.8067370911798
0.55048239437143953,217.10072718118761,21.106913272747605,737.77209879181248,783.18402918615311
0.26461790025483467,135.40188883796807,30.561140036792967,819.6249183268061,102.60937423940018
0.75712053549430591,481.38250153213079,17.38563127945384,870.92829097554818,4350.6688450935444
0.42599113740193306,424.14106954843629,26.757874922284657,992.89818829412832,1537.0602653701501
0.809964177332124,226.76567749800805,29.643384489950549,971.87347449801723,936.39797896364701
0.9653712553024143,353.75549308365822,20.449785216241331,901.75122302794307,3382.5325923587375
0.40996002893723404,318.00306824304812,5.5726896850948453,638.34352969569829,3667.9090349045237
0.46799222287488451,26.513137359680989,33.386767190364409,667.47375724897745,-2.4530628838299298
0.68942047244231275,58.787840761462014,23.830684975400057,624.91968920336558,53.859786607167699
0.37107960888114799,358.51301977298834,10.917983375248365,890.38842044239084,2530.0759655598044
0.19480042283905183,401.10227890714697,43.986490422897177,606.44325074897858,214.79304263358367
0.75423544226912997,304.46406777751514,42.043649664275456,946.76937799126358,972.38333277686991
0.45700319076680218,494.4314057038232,39.5175689565068,684.12330947821806,721.23802452297127
0.71861981189482516,424.25974266743674,8.1934336803089138,942.96017285188486,8516.2985130820998
0.60866811000552068,66.206858062827123,5.836756631197292,641.08360018593476,373.76094428946209
0.99935150338932865,101.71750982088325,44.143340436843033,886.90007330397862,117.37414251049383
0.54261047231101422,139.09179770054092,25.498282415541652,903.11788544408796,284.44352283603297
0.30956538161150782,462.74804094003753,40.68423600347046,685.76449984541182,483.29337107620489
0.50199386955973668,211.60470856770712,31.029665142864143,834.71579824506352,461.45698811425478
0.601133686765561,87.118396329791423,36.424971804943816,625.31098102694989,62.72995828916401
0.36327042736586967,67.807644818776012,38.903479911163956,673.72048793411557,16.459289507576116
0.7685535125848888,431.52525847983657,36.591542331836969,887.34088867137984,1838.7494194166388
0.63405066750689199,299.92488866723522,32.13910240382441,746.97039916148515,948.28437406053058
0.67908630637132528,466.31003986581197,9.6046992621822795,789.48940007183239,6163.8118272690754
0.19852310798539649,90.059293017708058,41.836173272511374,881.35392225991041,18.502517585520309
0.95577548986438721,133.51890095413438,17.968474919935801,730.80959435312559,670.71879885359283
0.5047960233459049,389.48317116398493,29.880514099618924,850.70164094652614,1282.8292952070378
0.14287781236617916,131.86781578990741,24.689192806920026,886.25418467469854,69.62102615653869
0.16920701765089061,253.27117350176195,35.02297523543966,931.70563229089851,194.46029535480596
0.85341570215228013,316.62729635642017,9.756022747834189,866.296004623611,5392.9589667714645
0.26960945706186129,330.6598226900295,48.203458911583112,635.7122032353991,250.67070450319639
0.84305214466325173,187.90792693340813,9.7521023338355022,706.3262623472383,2124.1066252280457
0.84754326987011352,447.10779108107403,41.6420800816827,678.86016310793946,1259.6204396448859
0.80688265416554161,190.33913245241152,11.825352429302015,825.4151693531569,1783.813302535784
0.64175064924684611,373.03948490661014,25.306327760182239,975.99033663139789,2032.2376349521485
0.64381788168698995,425.40466837153872,44.954272810334317,879.84229624261093,1197.1864641714444
0.34211411533520192,321.05329894029978,14.147154090154848,838.56072376751285,1470.5056515598444
0.13756849493208603,181.36772424362448,34.108403550490713,802.3199785368306,83.370228345553116
0.73958941043569026,61.057033365127076,14.087352876654895,757.93157139627976,138.43286102826568
0.11342163406141897,470.2771603410996,32.167523736092804,746.09076908080885,268.55855205551626
0.11921071281292514,118.70100236213136,27.775464503991028,950.09125190733721,40.535340628194973
0.67602172498145663,93.335289767203804,47.859348585463053,666.56870711829902,51.55942018785646
0.9562284339365138,96.603213071632908,7.6839927375254859,944.6836683496299,959.64934814363869
0.30374972328689825,152.63930185220988,10.073767720724629,673.07127458297487,507.35014429656729
0.10642203631911103,296.21617774927392,5.6114771281966727,750.43258841932197,988.13643159279934
0.87584310228784124,83.544824804834732,44.423512789757439,680.00053546694824,56.521714483632884
0.58459051613826796,380.01248584820394,21.066673088813797,617.34391049058286,1455.1596537510381
0.39604469516901752,283.7229718340763,7.5724398483581039,806.34577248080382,2655.9249100750762
0.30515978465811588,147.22970749412451,35.57130051789909,753.58926017792601,113.4775514568483
0.70288625255090442,408.18519665261476,46.384834707968267,713.4815233991576,957.57793743265381
0.8297448633770228,342.34017557288564,46.577545308076274,635.64771441178857,832.29230710499587
0.9884776261546846,453.69743223624636,47.005902092666645,646.84074823929336,1158.5858328077172
0.35936817491975437,265.32056523802743,30.412831107977048,642.93190417542689,432.54474792061865
0.9467059139598637,184.49768098923295,49.377033978060261,983.78143811658197,388.33370163250237
0.46052577210725854,265.94688964688328,39.29833575476119,667.44555109128783,424.90897804632829
0.11787960396255989,228.04333487633056,11.779854867451624,880.03473164492311,365.62960356644055
0.24601205744944293,137.18512196122248,48.61249981849955,613.16935003487686,47.733917546536141
0.38435714189652348,91.177035857988614,33.391262148284703,774.08498940051686,53.503482003115849
0.18022486023735435,208.2570979159338,37.72545490592605,645.22302775440448,114.90071155699862
0.55724865742216112,216.125099272445,48.418815119860511,625.01452955922878,272.9010373297142
0.16349607234617897,389.76183464370553,21.549665811509598,820.37775527592362,571.53185208591037
0.14834919447574971,229.88471359446947,10.437818477471556,760.12282384093305,500.15216425531929
0.65260189724105533,287.27243012353711,9.6005312449395532,656.23138360016355,3048.5968929336291
0.15589537090920044,128.47158016369082,22.132932647381729,807.87384227154507,80.923730933550516
0.81107774688781209,170.60040622764865,11.27691485163086,764.1188131775059,1518.4670087404529
0.1050598941685285,40.836702197337267,49.660474318083544,699.6461285998048,-0.71781480514027973
0.13360326618332452,213.87125364993335,25.392850225738432,848.29450853047956,158.61785474596488
0.517120692792017,303.00235178546336,45.134164223085861,695.23016075877661,505.05660643085304
0.89690460694455409,238.73911297513067,44.336695142163791,870.45859353575463,681.37206999286457
0.22299015987119616,298.71567603068331,46.715144914316561,734.82878558602806,213.25560267687516
0.15596591534942461,474.08990671278281,10.479061140341198,986.09357515694705,1698.5430714481372
0.34281927512686416,144.76788437604742,39.998895342467925,702.79099924635648,103.21628267282681
0.26774892802961747,203.61737372096462,23.909101179781679,951.52259164137149,322.08822726386535
0.74618898553548973,363.58310484474873,19.815659304215995,662.0630945731674,2121.8984223867774
0.17121800968873416,257.39716401606842,15.829250514940098,643.66055189086796,403.60705569020621
0.65523974036585786,16.181775674881695,47.609911764696626,746.84857874032605,-6.8475383251783919
0.13111827654932917,423.65981310525126,44.872842128424843,794.29763550364657,218.80559505502134
0.86141340996898497,68.223936500611941,37.889623704000051,701.52529785748368,42.474605719527702
0.44163215594821659,489.04271782155661,44.282253854208612,926.4105513308532,1024.1116058996342
0.26225428383507143,346.35072804609922,5.7229689961173396,618.09429682504913,2376.850566747592
0.52025865423360651,337.6691236008291,15.758075101298454,932.45832653630896,2289.1646216396398
0.41199397350427014,110.43569413793129,10.873630010765098,863.20407477804474,363.30180524276881
0.45650856838673082,293.77574218478225,10.19624109107666,797.16989918582613,2355.3577610249954
0.64240320611587642,245.61505680570733,46.290529841078154,684.48280630517013,435.61457369088549
0.68432631086880824,63.321785151446235,44.841420793498635,995.9593349371969,16.723179185461628
0.20786785517755851,100.57328447254787,5.6043869130319539,739.42865947322798,306.0761770351798
0.55905731833858929,115.20170614393649,48.503564460650466,951.5032135082256,77.840917579497628
0.87319145380613938,381.01286433484017,30.186801067287295,678.57809387876739,1695.5328961121825
0.67743541309613786,340.04574661680374,9.769389243346648,871.29194615963138,4748.4016994906533
0.6592725659309393,375.32783661001196,30.775587596419943,743.07019056584022,1371.002754698327
0.668516532360519,77.960205416180756,32.400785018495597,674.11777599463903,64.8086639539858
0.18948546454395251,374.77465304842946,9.1764405887099407,735.91098769750477,1388.4230549626241
0.54788140543948316,177.46056834666811,31.082672548323107,825.80007329803527,359.47868457359328
0.85196260003604629,357.65906594472028,32.272078618312541,729.93137713482656,1566.9015604388342
0.77794287387779237,474.56860863873106,35.567842334686112,881.63901370919416,2103.9392798517902
0.68974551101087667,419.84261152494315,44.33108522393637,687.98066556286278,956.03221467124433
0.70930604043206769,245.77810607640481,46.954506920840984,743.2627289819452,494.08856670359722
0.17466047407114416,226.11629857060711,36.826835891932362,649.3324412276321,132.3072545149009
0.59771627615305889,325.14550359993308,5.5448057130860411,869.95501118315428,7015.233066616428
0.83149344790837265,260.1415536208724,49.142220664813408,669.87597297089042,568.07138405049216
0.78472890393521744,376.08080204139253,43.760392704467172,937.5902377985542,1342.2103980087904
0.90457655592244146,121.83550456835899,6.5930166996779995,885.59788047819802,1661.3813682407874
0.89154494654018779,126.44336318156972,9.9682763100462104,877.7912513807712,1127.4624297854525
0.18087217863878402,245.7848270058636,9.3123640973924822,830.46005733439915,794.77356241231382
0.72327027753825823,122.57842387182097,38.204343734865574,651.45720897918443,158.95756837521913
0.46120464741100675,199.47712570438489,7.1910139595806868,820.84089319813654,1862.2222165284759
0.39699272889829751,226.84452898461257,39.08741358498262,653.84717662814955,282.50402990729737
0.34141590453306997,453.13903542291354,35.236560285867348,977.38827740238389,984.16370814591949
0.97503649615450072,220.65795240703972,11.881165776751596,844.73682082428024,2793.0689804024105
0.58481923784157308,448.90694804158346,45.811239050730549,784.81993952809637,988.71446221798556
0.67678276597688003,193.48198638636472,14.248510994781483,981.70971451437526,1322.5377960181602
0.20495895121745605,179.86094001136883,24.795434635405947,920.74259309663285,185.50594354911618
0.45309013500765216,377.19151221623872,34.573953998850953,620.52724907860875,664.12850588326592
0.37562661390341445,114.90200811873824,28.363389841955669,704.51678220912515,110.20792131866746
0.54581558443377998,427.75907705361891,41.357820112180157,777.75598939714496,981.62792639077111
0.2791538351127435,305.73743133708786,26.46798508606657,659.92931282332881,483.32130220307613
0.92532350442912359,312.568874440071,25.21841519802031,788.71385512844313,1989.5422587441119
0.54874502082053045,93.51612158447935,11.331677432719978,908.43635684094022,333.86669133834897
0.81993532128734969,142.47669328987774,26.015838063406097,776.32193209897548,426.97943049484945
0.98425642454146889,118.249206703608,48.660734453268496,752.77043506852419,140.29711450973736
0.81239448052252694,311.06405440552197,41.745326871642803,665.40343842678249,868.18017692832473
0.44764987771874942,189.83296296579223,41.531799664643614,636.76860347135812,212.97922894357114
0.81232657493251137,307.99165569873946,20.432446160032487,752.71233191496481,2080.3423957655864
0.56913895984551355,416.90195309071726,38.343638060015834,705.60587175298747,958.4781379878608
0.18582057428349893,373.89634931974075,41.101718213807494,910.2240819229612,331.46928326125999
0.10575900613696521,233.24794720845233,26.069715992655382,960.45600680199027,148.43086510571229
0.36851993732530075,392.33925960533617,40.190456499021181,983.79389357996547,761.62878701654608
0.20524139141588732,440.12160025194885,47.614436809545943,876.0484590640657,370.5374147230728
0.70468615038951454,352.38625568056733,43.370331007915745,760.43876773285615,949.41180519713703
0.28625004604524995,207.99986994663885,15.67506483144205,805.39113798799917,541.85939485242307
0.86086931313998083,351.95821445044209,44.7452041628936,885.87772162659758,1253.7861010253789
0.73395704296247832,358.03741576425591,40.761246649239361,692.94020140113912,988.5805305574703
0.42701487540695515,270.61474909997253,13.05770773919485,884.35971508398427,1581.8304915046003
0.84900252470271187,311.20291886039894,37.041939466248877,803.06793144621668,1197.728037988456
0.34312521263808127,342.79492855784031,40.08555719384448,951.80213490086066,568.33017823400598
0.15747572468941981,24.841574608750452,14.117510861153489,759.39483835777935,2.874416150722285
0.4391463121280208,398.93188851513275,48.708749516189599,937.00958512908187,723.34720257848062
0.48653642456560742,352.08842981612577,49.139893309801366,637.93340784558245,473.21334425905746
0.43377684745628764,425.66844901955022,18.598821977726793,679.97376481715003,1511.4172429243265
0.45844645582427668,331.00464578058995,35.756710997987639,928.28993261442554,806.21372861878979
0.55787809965724311,464.11170497663153,49.996060227847316,893.03973272263511,1030.0571796422912
0.14612681754411874,50.064146029375564,40.607794356204558,748.67989994085463,1.5896926034677767
0.59941418810868374,462.60970859000582,34.919093066116886,976.99060350052446,1788.1459761251931
0.22467240271304162,349.37721811272479,48.631459705876964,833.83037054090664,282.03343361542363
0.32661836248774295,105.95971708622282,13.579820344529988,939.41430871028683,208.87651258697335
0.22517102438343886,242.13720746772611,47.931709809087188,868.57510253817452,159.32476148180342
0.21695541906030769,245.33305153993703,46.251503133028727,977.7234468499214,171.61621984064325
0.38131896192013615,355.24409815245286,23.081880885650776,622.29115216307173,836.54339407746932
0.80912146664285978,155.69395285136369,39.018123487140606,950.90330729797279,315.02506404777705
0.48786457682357309,90.388086253583623,14.426400617207623,753.27971082529643,204.33056883841928
0.89801187614467082,458.45324237063983,28.552565341700255,982.67909488942371,3306.7917182687938
0.50666396869464259,224.92096422086775,13.495903493721444,916.84310273193114,1347.3072953125529
0.6227652830839665,272.75410983901645,34.905023253541515,621.75537391374212,649.70574356828774
0.10941762981220973,415.6981839899903,32.961225915182055,745.65608609233323,233.71276951391613
0.83647175352944214,136.20651809840092,29.89345146520575,890.75112525056454,343.23241455480513
0.72898667301210274,377.52483040999755,36.410754826514875,766.96908966337583,1309.1894981914236
0.27089535424316419,325.30785493799027,43.921354221235383,962.11216435980987,373.68350829701416
0.76493104620739072,50.585381651167104,46.149507765174675,946.08193694131251,3.5204210163866834
0.6754002051832092,343.82273507367159,14.617128883007094,976.31406773863432,3388.1759588991586
0.25583085648086412,333.95451308129162,17.130728847591634,661.81728894155162,782.77361971140101
0.21873161876144392,430.68808285952332,29.006858302722609,851.19965045024549,644.46861334939047
0.61873699251203595,451.8056750124814,35.736610686013151,890.38220384794738,1603.1669229080514
0.13002941211047253,300.22305356187258,5.5675872105116877,785.14045918969202,1276.0083785114525
0.37049963999260016,340.85069527398855,30.598779790890717,649.36220988756145,608.34046420539926
0.90843606006676081,113.98750855457638,44.341956380845552,622.6700596958957,132.86757813587548
0.68497367785752428,92.093828709292481,46.484013569661847,609.00416427376138,52.535643694336805
0.52895609046442238,296.00379083207298,30.276494714102196,704.89960960836947,797.13682050818989
0.37175879675159773,135.99215421929114,48.497271069173806,769.85214657614392,75.097672488292048
0.81064683770998613,310.66974643473839,37.719111106119009,809.52687022572445,1123.0477590513401
0.82794317263474482,107.05128694723773,47.840063844749345,927.37092889939765,97.036324132872721
0.50923146634248262,317.14426218905407,46.251652233419087,822.15574172903746,581.01741828567719
0.18043357602249915,491.72967979139901,12.048593437772942,855.33509177023461,1501.5993513899621
0.46740062745687261,415.5598993358463,25.204158549878198,784.83283797451895,1415.4078756777303
0.78454109279994277,450.56080755515353,36.698982449364202,786.13762802107055,1701.6248697792043
0.21179101247867343,277.18619997901476,18.420748430521357,709.28937975170925,502.39135409840452
0.75259939675709264,241.60076354781722,32.509763471776679,912.68278604525744,859.88315988396175
0.97968472380517135,381.02380780670461,32.671079034993781,736.42598023337007,1920.8133447780642
0.47861605959080622,181.03864387688063,6.3842441777000785,958.17447610505349,1922.5645580507633
0.92318777164954802,289.36091807567209,26.107485722894321,701.6360596164991,1582.7566928177264
0.79031516967777504,456.41685110222738,28.321702010791572,894.41997973636035,2670.045528257916
0.40851545601385164,101.69812956919669,25.337846985921427,915.33324993482699,111.29348031852898
0.61191162175683278,486.20630885636871,48.673195438447763,750.70616451141734,942.29267820568009
0.27587697489842372,274.77646331753556,16.667880788231784,760.24955328342423,749.59388106532367
0.38684749679879926,216.31717987616085,30.203811736113639,659.92722011124431,346.61866270595129
0.85144927201746423,139.0168986167559,28.326327878037027,721.38622477995625,373.40262797686995
0.80916117718142655,227.5035516278256,48.858738160665958,684.52770235666469,449.38596621052318
0.87045737846356663,332.62906171194953,30.320330068472629,636.56342387273355,1378.3597745949301
0.83905367856896762,454.91113520509452,8.6346641072623935,915.393903471356,9923.8507252254021
0.71096327590806618,207.75538419911467,33.529332906203074,601.78370390155453,502.54464616821855
0.60022950412288545,64.556302068749943,45.324639628261295,903.39015172919915,15.266484728266747
0.21146592988981847,357.92078955107905,18.376087940772571,898.49868021370344,841.41851540182597
0.95117802291286835,60.745168959970478,42.742912648428941,791.60696471542224,22.467876778904191
0.57290861506729096,146.20820583622475,39.875746191057871,922.87849288180314,187.9776877730686
0.43391978816782728,457.30154354686323,18.329786770050703,623.77119090422366,1268.2388003543797
0.51892276507982982,378.34545512520907,26.030273855817157,821.59262702010585,1433.6175376266069
0.96916151165076658,167.83380679835423,15.20868579117111,837.78026984985991,1305.3287637177448
0.81332536793642585,357.95469406577291,39.741773844841219,717.12794872054042,1167.5360069583508
0.25452751307130012,467.31762847256476,47.226841941700883,860.65998078995563,483.54873422822783
0.64324771916157664,465.55556935217544,22.451194794507209,802.42077693282533,2481.2490272107716
0.86110717065830922,39.430887604542818,40.330180987350772,747.38665203338473,-0.71717603834463284
0.18279214656299717,266.80491042097162,31.500221634941514,796.29873878091735,242.24409394058591
0.92278561748770793,91.566037367571582,27.791184196773163,804.50397855769768,171.83086769288377
0.72127461462985842,410.58567153028906,39.043941383246903,720.90162213922633,1213.0717263704232
0.96170377912952643,218.7974904401303,37.357198550918305,694.91581016513101,700.20594547362407
0.63023206195238102,466.60907134284406,29.188052823279751,909.43933194343754,2145.9112304397022
0.23923243228038227,109.41281313959202,40.367928625633795,854.79145563213422,39.039123170249773
0.11801582821653937,216.03662829373769,11.508436203527733,686.77865519356897,310.57800647363655
0.57778303406144194,458.65094835202319,20.242224583866783,885.47484412217614,2766.5627636367126
0.18303086039692218,204.57988181757423,31.845143281414561,966.54826210900183,160.11688395119168
0.68048256837817456,313.20965677387539,35.366033804161845,870.39852137397452,1071.8907119342596
0.78129792434567846,21.416538814763264,18.929303151246344,928.1366471823444,2.1478779084355564
0.68659521541077806,313.17845714646711,11.256975227124347,873.83765300797734,3700.2677675686978
0.45091869096029358,95.560922447257298,18.037679445407989,883.5217738636087,165.16469596355259
0.79516243212264626,181.14696973298987,25.819340666989373,911.00340537357681,694.23728400951177
0.50975369858500408,19.477410645738146,45.348353559861316,686.7470147315604,-5.5036005033147655
0.79547757994911361,207.74606276041206,35.734561976790765,607.78840159726428,523.58032345328149
0.23479916301298454,330.02926507731854,28.380279088759831,602.7308775501848,372.6477211782165
0.35315831390086738,240.72255340590507,48.85896339298764,912.93575221841593,245.81102302924288
0.21204369850153371,149.04299487149481,18.063372922651006,811.13471916433434,187.05399683366176
0.85685641617474773,57.472622849392138,37.422737961670578,738.97183301679661,24.33228346087451
0.94929594474836254,12.572537968959569,47.701754069305345,736.00535005596475,-8.6392476336154633
0.64078621042766748,347.96586946637422,41.63150969559824,673.07060951027688,792.47584118324653
0.47436758867925533,157.72482483170711,26.995063539454677,651.61796021667658,274.6281933345133
0.78245347716258318,207.2053719927855,41.115063358891184,844.12193391282722,494.17437389299965
0.73749038121796606,96.291487822328875,44.621519959958306,937.71067515189964,73.787303600763579
0.41445965381290251,52.526511162931556,42.153383037534475,851.8819796725528,5.0268814334527017
0.90552116704477981,105.27088050815232,33.808206165725807,657.63527236210143,169.24060695993046
0.46685934272821261,175.91819839353448,23.014642965458808,731.86664054556286,414.48873412700675
0.12904754599225346,134.9783970569253,13.527097533122401,650.87142279630882,123.95841495235884
0.35198982552286706,137.2681519966344,7.3894731642949534,628.16598684787039,663.65287862932155
0.44602650781704101,334.50190998663214,40.544284114121425,670.67909112669531,542.21038419664387
0.49458930177739424,156.9561696632006,37.171728673507523,721.56582139597288,195.74158743509776
0.47239150554664955,139.91448931217221,6.071055458613543,658.46329498128603,1147.5079651888877
0.75477085778142816,412.69552421136217,42.945628107826003,730.40484336336067,1166.5417683934259
0.77142423237167179,57.431532703121839,9.9925236531767201,938.27651145592722,197.45709609914292
0.87369614122912775,356.74723367924213,11.986087405256731,731.59054169079786,4593.49858800738
0.54809160453150829,234.55521501765662,5.3596772279358387,614.83484712536188,3400.2461369987586
0.86570394440963883,441.66110814741819,21.323520153204793,717.83093832936515,2899.6924744380785
0.81546773897261116,258.79142035058004,21.259342204814313,675.34785248874653,1454.3717360264925


==> anc/competitors/data/v6/annuity_duration__s42.csv <==
x0,x1,y
0.11835384679783485,13.47324087481468,5.6146046032409984
0.07144298156528732,36.900792029591059,11.859600955147565
0.13020370878759355,31.689173346397602,8.0111703571168569
0.10763152406831093,6.2023596178521991,3.2841650270704594
0.023184828704270931,39.887316997827774,17.448249005245415
0.14658712922914582,35.40960092369432,7.540707037461476
0.1165595582786494,12.78852063883348,5.4483770487281529
0.12004900273877352,33.802070027115654,8.581519674474448
0.027935908574576424,6.0439422111125491,3.4404322614782998
0.073054031305379394,39.965979758021071,12.149776766118627
0.061911723392561367,27.296019972048402,10.580361264095274
0.13974709843880426,26.704750591234287,7.3183673378538261
0.10014111681129302,5.4367476253970448,2.9922913331675307
0.12518662585791618,36.087269158071763,8.4692754565627038
0.072077987835826349,3.1019811217698381,2.0010249899230477
0.041813421049868765,11.151466205563587,5.6561200822220705
0.087641870182216863,7.4348312563321297,3.8399170533003382
0.018934415854584545,31.517181746304306,14.716429442434389
0.12586836407896149,9.5317606340901193,4.3966969799552338
0.098433015877089067,36.60425263097364,9.9423117159869463
0.11613228361195232,26.938223494444625,8.1381854797482358
0.059633635538181566,3.3741829987984562,2.1369979275382658
0.14589772341528645,2.2063336968906175,1.5593492854932727
0.13503695698510768,3.9630008465471591,2.3269680274435931
0.11897368959032664,25.025156750613654,7.8073850917066698
0.037249419099275455,32.456308812657781,13.593665383477004
0.075340940521784777,11.065007183840763,5.3053013364506878
0.016132527210212029,34.277536031076771,16.08093539286169
0.031600528889456692,4.1748137258238947,2.5448250938670967
0.10562685345394364,32.436626438383698,9.1684000356078421
0.11426670182709438,37.256226346546654,9.077950185999585
0.14545136254078939,31.34011916596646,7.4243674617761419
0.055615550139341267,28.528589791188214,11.235982138473492
0.061864358844881638,33.843248308904556,12.056269382599559
0.075737813578613103,3.5257493827885238,2.193413062549709
0.036525990271799993,9.6677202073241055,5.0579894545767843
0.028189010746966031,6.7470998136144367,3.7704695473411221
0.076598689671630707,21.17217762733349,8.4412401106857757
0.041767308867123772,30.317148876496091,12.605409505591046
0.10377395925555144,25.940450093903152,8.465907380423225
0.071201268642126295,34.34298179095353,11.472353026620919
0.12657494744809722,7.8980937127614537,3.8483901536635816
0.10803711428031486,29.915601493536141,8.7982968762179965
0.053731329793485744,9.3355766530183555,4.7935392271320545
0.12651637219532813,12.28883255007641,5.2060937757816728
0.12266701004955224,28.976378496689549,8.10159277391727
0.064246973064224416,39.247781826149911,12.833242119697692
0.050365934550234172,25.238657027128646,10.579530936290778
0.10554937055649656,4.0710119696692324,2.4056679929043536
0.02956534770530337,25.419740857246246,11.657534647319583
0.037987148346515162,3.6093209600463494,2.2673047127313986
0.011030717765140773,35.597537031939055,17.144164434013248
0.12016941285029936,28.963974833823588,8.197115838066896
0.10307911992288449,8.5788581640551236,4.2029014468480712
0.1087231530076869,5.4853982213195263,2.9938771594483802
0.11930206434307548,8.9742626974521222,4.2526962442443397
0.074248208575367583,39.241032823059314,11.955782821402515
0.08962376743340511,19.425304413422612,7.6380977061641389
0.029571579737872042,31.795076036973501,13.979294136141338
0.026034210295036282,26.18351700009552,12.136525764087331
0.10357641465066601,23.751699698428219,8.1253332432013643
0.075953468860038537,7.514949677271888,3.9207721800599309
0.089133054907366421,37.948929235207615,10.672626854250291
0.11709984003824357,13.451020035559281,5.6237643183985782
0.098860564800082693,23.964654200686603,8.3208048979428408
0.087501116092119399,28.591485894384512,9.5706301516587295
0.08828900250435788,26.670859899321737,9.207017056056074
0.052553013728765703,37.742587568429698,13.643336452894356
0.014314496839511515,7.6406816169622038,4.252392488781652
0.071140434492530727,21.317404060983797,8.6504818656061602
0.040041854194734085,17.353306848149106,8.2022192511151211
0.067194010121449058,20.01841172033949,8.4018430267217106
0.12947643025754324,6.530265995514295,3.3470902456370801
0.042751528021147706,7.0955951751650828,3.8759028031755953
0.018162383836469242,12.566870739687779,6.5482553664523309
0.049393744883079516,13.57877494291159,6.5578439173954983
0.051103126087335707,18.260322119891299,8.2681721589255055
0.1026683120617653,25.217526787391876,8.3961602230904688
0.087984501327778949,26.115906461893992,9.1196338989695267
0.11974574927489788,17.648814070251667,6.5762171035042005
0.10300389564583425,17.533758158290489,6.878980455139601
0.066894160601609867,10.269884014484555,5.0753715466393086
0.12396285385324483,24.355637439542313,7.5655838831739919
0.033376208787078546,14.047554630055039,6.9885235603075095
0.013179690238740466,3.3702737025398206,2.1738344839857433
0.022606700508589844,17.899201677960697,8.85620763588242
0.11113030908350302,20.017041653426471,7.2347657792135127
0.07466281223519422,10.572528991760016,5.1279204546392325
0.032578049064704247,23.753401458640397,10.886387664905435
0.080146268514470889,23.499332216412995,8.8883152257774647
0.031323694379843579,28.676082882194112,12.754094414050563
0.10748485251088304,26.622042323645982,8.4219882737370302
0.072461878580364292,26.7924561477992,9.9434471242568989
0.063342971653507538,14.016137769313637,6.5199202158765743
0.052211692480702711,31.922424435466247,12.322426000673543
0.09823956303664437,22.867486576787819,8.1398988530476775
0.060653765477474655,18.393891416835825,8.073181747650672
0.02227098870425414,25.788474275760169,12.181862564840635
0.026520826296872142,15.704978709109662,7.8181773771132903
0.14466567303693204,21.484091295056814,6.6651976956133367
0.13720129669906497,29.994816162324369,7.6406786173857508
0.10795899873350492,35.683309695500895,9.3185963055951806
0.047221794604332741,37.000173497217283,13.979155185619303
0.14568469282868135,21.138051156957768,6.6000793451710908
0.11902512655521123,21.770454360141624,7.3415892787918242
0.11036462648225936,32.395075609025781,8.9324101393354649
0.072910610300130407,13.949126286279649,6.3572224638598787
0.04811381865832226,33.820529769112611,13.112831628877156
0.023494734701489901,20.777382567662091,10.058404394407653
0.13636433551613783,6.4025555247401993,3.2800381815055877
0.073808680576705532,4.7382475887718609,2.7420783745485178
0.038330871071332241,33.995742019499602,13.973416777692726
0.052833927381091349,4.1115808424613602,2.4876041785864054
0.091090739651865427,12.663234573078924,5.696908692542884
0.034748189611492439,14.696941539058741,7.2390383243216228
0.12992599977293257,8.573788917280563,4.0621205923383563
0.11619273417692939,13.927948052475591,5.761908043644457
0.11072481383313114,30.222317535553255,8.7114426293277294
0.070493025568514514,2.5579480552826892,1.7475263660587252
0.09782323769834203,33.432590131786085,9.678421725451372
0.091773715647782972,34.548824895833214,10.148833263114483
0.10097852421767478,16.14593978127883,6.5706016876429532
0.021822204959584472,7.8372901643041226,4.3099990329654361
0.068213036303885338,24.831935501913073,9.6733324114126944
0.015825984340664945,6.5475571228659852,3.7190006742711574
0.079158714694232635,15.866935720973595,6.8791398863811892
0.056180569726589941,38.420308874236952,13.438537696389568
0.030233386441246561,39.827649958178213,16.568430995159847
0.024476415481157227,31.339985871474251,14.211439940032179
0.092270240104879678,13.816537376989116,6.04521241856055
0.033883015595164052,28.131271868311515,12.402461163812156
0.13951681657275161,28.805441888392483,7.4823932366880879
0.091348559558055278,16.737984416218691,6.9047387795214421
0.058561772634877184,26.353768114274057,10.50502021503112
0.092728168807398328,2.4076505090756974,1.6684095930808365
0.01319254194415765,9.944191026885175,5.3652149568889911
0.14419828985380234,21.953355512755923,6.7315885574484913
0.077522481172006025,8.2225495618152422,4.1994416487911685
0.11958293181504005,8.3044609793082778,4.02180634700058
0.021582199989141397,33.779563040909039,15.378569284386565
0.078132166317342433,39.58705410197701,11.676328668033301
0.07869897920963291,23.126838265081041,8.8542434775549559
0.1412957036964976,33.88464977350511,7.6882713568051466
0.09004192733265054,39.632223244398354,10.761376356325149
0.076288516147973523,7.3806437656134385,3.8643372645775234
0.047376592832865098,19.033333303665341,8.6408697273069723
0.056419659627957301,16.917763201992955,7.6728197379944891
0.082894136346015279,5.0418727785550308,2.8593223311724447
0.071447604442706522,30.70254656620029,10.802600901067144
0.013025691183246259,18.483603038258533,9.3747800553454255
0.1256808693872101,19.83442349923525,6.8613903153273874
0.13546250805756735,7.7255730049031275,3.7514272252775536
0.029634872459805506,8.8752127847729891,4.7485542602832496
0.087565060095466898,36.46993764193617,10.628476667568139
0.025200603758962097,3.6966653810225978,2.3220684407968761
0.10411361302557362,10.848386827860837,4.9792937006770801
0.049372729737461166,13.098254551952078,6.3686654450586673
0.10231916885686623,20.627506611260284,7.5798580243389981
0.11177924600016355,24.284916574562246,7.9406153364793877
0.11761064886847197,20.745019082325332,7.2081469447454793
0.025083732433825515,5.1963827131615172,3.0445241380057482
0.1382416583192651,11.259363254117115,4.8186668654719949
0.042229958725283311,34.056358620976567,13.660071861260326
0.015237757864665169,26.228370618181444,12.750759582576656
0.087679345714807663,26.667663905102426,9.2326428610923355
0.061929119740741424,27.467723703351488,10.622108763166212
0.12617056403853782,30.990314723502106,8.1258255723687896
0.12315520608900224,4.2081223054149985,2.4430263988482439
0.054399444995180145,15.93111862743927,7.362702918376538
0.14340591530976429,22.50204253994379,6.8133097067639934
0.050728497339616603,14.861346365298388,7.0321548368488696
0.082107998092440029,34.090197184913087,10.696728775705148
0.045835112679464385,20.337755326317168,9.1488466571300773
0.14104609980685487,31.207848399456406,7.5733647245587328
0.033045094461482537,34.376589641484422,14.554091852810288
0.01628748671492606,21.182076350332927,10.489477023310222
0.070913588400425304,36.562985267111294,11.849789824845715
0.14893257896781717,24.310709740405262,6.8532291859100827
0.13483481727568794,34.310423355681429,7.963205268050265
0.11480512272397288,14.942450232477922,6.0417866902468873
0.13471094872299347,20.955044424196437,6.8272580126623952
0.13508252955770084,22.193619558173953,6.9842164564014899
0.082640170454102851,5.989229204050682,3.2647671429863365
0.054230067256311021,17.144995254658546,7.8005901149311878
0.11808174049553831,36.858831556963693,8.856332529966787
0.10263257684348653,25.971625133860211,8.5136514697883605
0.06231208204231941,8.7452501326047649,4.4941939350608973
0.023225333528612134,14.876514153164988,7.517555307111607
0.11455054558886363,9.2809143671825929,4.3838707664522909
0.046744472229201056,2.9432790083457565,1.9424761388558451
0.14115384107472909,37.243497423153016,7.8099696398281537
0.043735880500795861,19.031878473761118,8.7414909547394384
0.027186110537608041,13.686332751989873,6.9276395800324728
0.12635577409748686,24.74213327919399,7.5389660285900923
0.031459804327429161,2.2779493391345942,1.6281627165056811
0.035097563142083468,12.564840050830925,6.3328748063366298
0.093913590812918071,28.715271696557917,9.2875274895650541
0.13243868571724501,26.083251376631992,7.4919911866895079
0.037500853200040249,39.30862600661635,15.574577821144123
0.053445314206013263,25.573592967005673,10.533957883435436
0.11883667735376484,20.145223197853845,7.0733138139579124
0.14605569964853543,30.934437400992291,7.3839005533108395
0.080103766068327906,36.326459134634014,11.129791641596961
0.030145650357175105,29.386445975297359,13.085016912166125
0.011951080279148216,38.602026494876426,18.331904747948386
0.042151844199839736,31.716196488050734,12.995582465593996
0.028455110490112942,34.938454653953208,15.162089538226521
0.10487221430580003,6.3359547049782137,3.3448543529488903
0.027056550647994358,29.831713113763932,13.458826302405388
0.080886190426888604,18.723370582040008,7.6723559373638199
0.10719674099000409,23.017944491628459,7.8857222029529872
0.091356325290926313,26.855891560329557,9.107942594647243
0.037968591232408061,38.852974434811635,15.397754827669804
0.12257743366551677,39.413967094401734,8.7402722645788966
0.11015699814621221,12.952673328540399,5.5667641364565519
0.11345776054817583,29.882632902640815,8.5591314896964263
0.028348085218023851,30.499374441540208,13.610915376176528
0.027325532511048245,15.166728729895855,7.5702671047546843
0.13985875714091106,6.7070514448403991,3.3798996807688928
0.065660947135491685,3.5559844908573508,2.2163349456552499
0.052132816849331562,31.539038846108784,12.231203356799316
0.078401766349214655,20.608590189042424,8.2410123157279482
0.10280098978690153,39.450526440807195,9.8788174735636201
0.1437872559865758,19.668991335358815,6.4472028210790242
0.050102471763487699,39.160845204805931,14.187902823095845
0.13947318010368379,17.639888083374274,6.2111234559602195
0.013480328794075885,32.159921721278963,15.430541645749948
0.087727725925755437,5.2231323478496181,2.9280104190478369
0.098756515635351899,23.10754498523503,8.1684040300968306
0.024825636525105457,32.478271905457518,14.608025449525467
0.029647543588947764,37.138663354355771,15.777716627683791
0.068676004704282534,33.258157443462402,11.45863535585903
0.14527246770004543,3.4048876336446208,2.0831624539027276
0.093445957452812187,16.1626889696559,6.7084246055407331
0.14062325102402956,3.8505419479263483,2.2743555411295402
0.12261052818581589,6.152727062353204,3.2241829428205788
0.075433424217740797,27.661613889364396,9.9851156418001672
0.11986688289530623,29.103811459844529,8.2220480019277957
0.012497149756778283,31.401385944561799,15.183771172800618
0.025280159547202891,34.887348826115186,15.444981399046682
0.12612000608358306,30.098395802107376,8.0614598057980889
0.12155439236552262,32.43312050005202,8.4217479781589333
0.042569703875300714,3.8606209732846111,2.3820282404320281
0.084307742683867481,10.912335716769347,5.1699599512679564
0.094842214898001515,25.63211538825934,8.7581758525400737
0.13148345352864155,34.60876157574328,8.117349678596268
0.094435002027421583,2.1710047477070464,1.5576008185208217
0.067760019698315244,21.555915000421294,8.8254078021066427
0.062385766077005578,27.736921175847094,10.664442916927831
0.069623492092291378,3.1250769868873021,2.0134102714056361
0.10127034358119637,17.25151118702874,6.8449761468409829
0.13144868844532548,36.034125492580479,8.1818058810437915
0.073545563490681948,27.521286736522633,10.048408718839507
0.044697538813190135,11.031017807702698,5.5774545957495505
0.043132730819661361,34.40568292601268,13.680257435100842
0.11444199923408248,15.225194089561544,6.1177111179244097
0.12431962687934743,34.427097503474258,8.423385979774908
0.024738931179577494,13.35985874251841,6.8191253759069426
0.019318239973724942,24.432169533559662,11.769321244206083
0.09322071292590324,17.083722574417695,6.9609813715950519
0.030464254186977756,12.443351928692547,6.337859395919196
0.12545298666388777,35.68918736253103,8.4375953978728795
0.053446854349370417,9.1285599137006699,4.708404739423818
0.030142070615959971,5.2228404669589974,3.0464162134970216
0.13893586614824302,14.993223664735094,5.7121338120938505
0.033174441182938941,29.270287610379569,12.842471669271916
0.049860811527310978,32.682401027098706,12.686373189216752
0.031505875326888207,39.952248062537066,16.45451214023743
0.026168608913149698,13.261758166424267,6.755170601035978
0.012960722287101604,17.501794142988722,8.9235374695936969
0.017755357282996414,7.1992085651257991,4.0250777981739176
0.034449805931019373,23.845133325675278,10.837736678903052
0.017473470567804555,39.908041415990851,18.174502958958207
0.092760134255535961,28.633478384585022,9.328880368591939
0.10530003375193088,24.618087935708125,8.2086986754936522
0.065108263956483947,16.910025531028172,7.4849644229812213
0.054518753573286914,36.781352890851082,13.259151760389951
0.080633673183112195,20.882830652953277,8.2456743801788761
0.13250069191284519,7.1059427058963367,3.5464576733963868
0.12915842775510883,15.884381601567071,6.0438422010939785
0.016086508681790873,4.5523334162151423,2.7499390316683048
0.035409777343513367,9.6752034321736993,5.0695664241463909
0.043144281954615442,2.6714136779966635,1.8141120114649532
0.044914260616509653,19.224636827006211,8.7786558888910715
0.089972571243988164,26.112530068168294,9.0368296439451008
0.068276739598446906,15.045113570398495,6.8022540998061451
0.016895576789863156,17.97450731720053,9.0382409477284114
0.062305979384340016,38.449952368093882,12.877907319604624
0.083325412820469194,30.574598619846789,10.10423124618848
0.024234066406520233,22.552552203908146,10.768262878276392
0.12668419753039836,12.812553254249359,5.3446438800114286
0.017274661305114597,36.085878353373815,16.69752430040392
0.13947786166252868,10.93369044146506,4.7191099151852978
0.023875839821182569,14.363023759633728,7.2786174649351238
0.12810049322368539,36.544462948072045,8.3543712647475381
0.13637144014986638,22.12259810083275,6.9428037756504617
0.14713989528212298,30.208082077883113,7.310796784520984
0.12228362323830308,24.448302178223113,7.6288891828794725
0.11912685570798603,26.830689942360817,8.0175202277680011
0.099947658639376658,13.376565077563372,5.8127697333954735
0.11905948964093804,11.172138341813191,4.9550884823294048
0.028837309177840588,14.25470919240928,7.1496404683290073
0.085049525032669215,7.906779435170054,4.0378640934626198
0.081991201826658006,35.223945881050682,10.856082566879568
0.13006010017715805,12.763383463504335,5.2957040672875504
0.074791911183092211,23.336596987746617,9.0457893620097813
0.063912529454049474,32.095028155372219,11.554972460239153
0.099538857973195394,31.785316156277116,9.4089453806542807
0.047304864450118445,18.65867782619933,8.5085781279531592
0.029567577533553963,20.097777726295575,9.5760614633043488
0.076902818363324396,39.798666459530942,11.802192106655196
0.068364511603283898,27.634704125202916,10.331480400412005
0.042559791674042315,32.956260838479544,13.322786645519226
0.06145165341611792,36.297050830330811,12.566187285577028
0.061294942975674636,31.928413776714891,11.695324207568614
0.055849379017756363,9.0368151082355688,4.6545746820650642
0.063124971161770044,23.362487882027743,9.4926631280564919
0.10600406836383235,5.8719779779527048,3.156558904207345
0.051562706439979941,26.81104080943194,10.98539776216043
0.14284010974014766,38.303278271136818,7.769190895516255
0.1382887227353449,21.483818443404228,6.8143725248018363
0.077327459962010986,18.452954728975154,7.6828316430851977
0.055970568700656427,3.3620245538902007,2.1342810248871267
0.084960870576200428,38.47143184851037,11.02437677043252
0.12879846842830742,5.9141019969460338,3.117000863593109
0.10136222767841427,3.5610055455841838,2.186722641070391
0.12261485591259082,11.350531237187662,4.977410000140015
0.084581118649203618,4.4901564888985321,2.615729046248612
0.098608468097466886,19.294478011646969,7.3860352554773012
0.050341785985544639,21.61133644777027,9.4331006501287451
0.11288504272344069,13.877658063086189,5.791090485108171
0.038336643037600565,3.9364983378456699,2.4228217607746565
0.10727173803458974,6.2408139934706144,3.3003765851464282
0.13050066956562517,16.611166363617265,6.1729935662002609
0.028494397222216146,4.3000811314083727,2.6090995349109463
0.096013163675868762,28.53120957317671,9.164617565425873
0.023313404752190844,9.8667805779428548,5.2485061836648512
0.11160018795799975,13.478719613778264,5.6981794514120292
0.021829050635292831,16.976779532767704,8.4727065059476701
0.14103157517808765,17.83116605662762,6.216007992202897
0.029237110205292301,2.0631068916424202,1.5237337845092398
0.14424323442727124,6.2586740979505064,3.2058524840280604
0.12212378465191351,34.785053422153368,8.5447107294293527
0.093115480625289557,2.0468563754525091,1.4997795751724237
0.11956737464813655,21.310359520889254,7.2533093758598213
0.12131607745763201,20.601076247273909,7.0923172730166613
0.14244378879442623,14.657578118404237,5.5945127073533492
0.045473669537486203,18.390426765565085,8.4593283214584272
0.092610625350163275,31.662083226010203,9.7572406538373677
0.02330688765901617,33.965740836168344,15.292078340486675
0.096263198003376974,11.893244649779502,5.3919059432638576
0.033980782572990434,14.254636756773733,7.0663986185507923
0.089093085606141847,11.214348415076643,5.2332192545143554
0.090140271964738949,20.234809220940477,7.81935787810459
0.075237921417371817,27.963817591034893,10.05618806580728
0.083168448571837181,10.673609267609981,5.0940303123739143
0.11694927460092229,14.567958198084934,5.9168841165050114
0.12189426031168932,37.354615468387721,8.6881716940749598
0.078901450180560065,3.8456330141844068,2.3356841174119509
0.093943081813165713,19.509244999103515,7.5499881861181573
0.14037307299661425,29.039205580677557,7.4691321468467526
0.026762702390157191,7.7172524391840147,4.2298407696553184
0.026394499226015472,3.8002127602083107,2.3709295296529902
0.022279261667507579,7.2518041222641685,4.0312147022112157
0.10210085990567389,36.915281354165948,9.745269088357027
0.068605162110653123,2.3518717092026895,1.6508919500486954
0.11840499825985804,9.1562350428313692,4.3189855284208107
0.10397239786320295,3.1887734902624931,2.0189507549323356
0.056709286165953339,6.2039197673637236,3.4299824469263989
0.13577131663061501,25.565672891875259,7.3392047306906525
0.11675450058989131,11.18227853208526,4.9778820520576454
0.047874891727424596,23.630057916365718,10.185947676172658
0.060986882488087556,24.427424545112792,9.8726967357269579
0.054021597228596806,34.278542657411606,12.751164634218055
0.032065630807499947,2.1801729306512092,1.5802159060060212
0.03068967215590683,34.428039455009937,14.783319625809451
0.14105784487260417,25.526525284225013,7.1786443504005799
0.071306565207825454,8.1842524719883887,4.2154157319489638
0.063664775188837369,31.371620749140792,11.419454806883289
0.11215599921483289,34.508678588042258,9.0124243622915738
0.087419029135405973,11.662012382657977,5.4029445226509267
0.1410595981573847,36.914159874301873,7.8040701605593465
0.11924220914731488,19.269382351348998,6.9046257478133768
0.077111738977435632,24.930129264666217,9.3273025382406871
0.062690326287315662,39.416682277470457,13.00448986834872
0.14812841628940507,15.738370988289574,5.7314262740205173
0.11048643304051008,32.900055141164287,8.9698271624442452
0.14316725240053776,14.099166477481466,5.4654577724409545
0.026587000810385786,32.370113845176661,14.423111707260876
0.12907471508670956,24.827888916780413,7.4656863207749691
0.099190343758769048,10.221516418565255,4.8077656013898933
0.027069034966915761,17.732991563990982,8.6714134563669738
0.092356119995690877,14.070154105815345,6.1212979452369867
0.10605349111476282,4.968118937053827,2.7859923493612451
0.011722376024404398,3.1337212637885044,2.0582948008508453
0.073604514657844511,15.166188905472875,6.7533016885362551
0.12555593156748496,2.7232976170644898,1.7985303422115351
0.051350263548172577,8.2885347881074516,4.3625795797475355
0.074196731451797143,29.556966192333014,10.425235912771207
0.071923977789505045,28.907466955976339,10.419503880104223


==> anc/competitors/data/v6/annuity_duration__s42_holdout.csv <==
x0,x1,y
0.060037187455566653,4.2856418484077849,2.558534251990169
0.062109212237637983,29.020863359076142,10.98733985578207
0.090640512727873448,36.769335056342278,10.454215789088755
0.11459286491975572,12.11456416018375,5.2761676051771866
0.03584502918444523,10.725742564007581,5.5289827432879086
0.091844790466712609,21.431887357324666,8.043278336611138
0.08486812825498341,11.904529226570554,5.5117902412105044
0.094348903599327405,25.287077503536075,8.717380707599796
0.04698291234300115,26.592868686405659,11.159474702535514
0.012053069238191293,22.288293064610389,11.149751559661638
0.042432255910467384,33.62773912609282,13.523032257871604
0.13451248303838567,31.541891356898446,7.8340685915829571
0.13538974600255088,13.767202443329474,5.4838775782206568
0.019596447475531541,2.1605895436211053,1.5743626995808455
0.066566511539740983,26.844264276209415,10.237760370006363
0.12891142679973711,3.4595870610218622,2.1193107635260331
0.14709743947055287,23.239878539333557,6.7995913160446957
0.088011608907229089,7.8570986724777976,4.0047739024386182
0.054396539182936778,5.8485497503762893,3.2779447224790452
0.093999925749373978,24.892336776833776,8.6604142363621133
0.13088516342635323,6.8937240104583708,3.4757307598386564
0.033504434864514765,37.732472009653677,15.556184251694649
0.037157123651373712,5.9095459662659318,3.3517202603508913
0.082008075698786861,10.446966159659562,5.0211729231448263
0.024090321742357222,13.70745891152694,6.9836416144137274
0.11980048503244771,2.8878432832453238,1.8748522095274121
0.072168803972803591,18.214917704322772,7.736438762356932
0.12369703185589066,8.3830678455204186,4.0289006382764088
0.13699727697751513,6.0523845106563847,3.1488495270395047
0.10510817709921481,38.297979706664627,9.6620555953495124
0.047307557728408015,31.800069134263175,12.642104950065001
0.080809104191102182,12.630492220897125,5.8048526926617283
0.055947790911273901,8.8755380886719433,4.586319727371281
0.10603845900997839,28.864397481671574,8.7659350699417775
0.11101743304988174,27.355634623477044,8.3804879587600691
0.12928900979211488,37.08941882360827,8.3219951663334264
0.066233704922132097,37.208372480801494,12.329289857943674
0.11851206009776012,30.255266523965922,8.3809521303978016
0.039583695917337194,17.36240599316028,8.2165333903181761
0.071352302647857566,19.360103612027533,8.0943502126282887
0.039531175753534827,2.6893370285173153,1.8245364825682273
0.12407575906118315,16.526962478831354,6.2632919760637158
0.12238822299271765,7.2949359067589299,3.6510188241627173
0.1105544491441519,2.2558420478763375,1.592231541932696
0.055428366542520563,31.842685576652968,12.077048314205165
0.11465946840210445,15.326016171685037,6.139293352141781
0.11366586128234919,22.310464928419592,7.5764282825783358
0.1235016715060895,22.25669621712925,7.2954451569902083
0.049270724495687472,37.380973695061314,13.874259087164923
0.058935768044278559,36.133332792168716,12.744627332267033
0.14310103317381895,11.52437940612065,4.8485768636751789
0.052386234373443682,34.95950637011925,13.040430272888447
0.048618777719280935,36.783620577323326,13.796648326519559
0.028300439634069322,11.673334033349395,6.0226477717335918
0.1036696216311937,23.818994989490211,8.1336206364195327
0.015951719926636954,4.2426189827760483,2.5988915888148867
0.14332133090122726,14.528854279641285,5.5559880651616922
0.14375131882833653,19.275614594349484,6.3913854912856518
0.14013313142757661,12.659334578994869,5.164682144094475
0.037542003640958992,16.013979658287553,7.7269927390364188
0.020537171853827748,11.147273761786654,5.8649999011796083
0.039063992041318142,18.366754521384195,8.6181205854802165
0.011579475871888102,2.1250494437160592,1.5591516277090136
0.06314517140819341,12.04424659252323,5.7936412934862904
0.11491930180689096,4.4168704746029803,2.5413252850676473
0.10185469689357551,36.448199842446769,9.7235274002776055
0.015174559285574969,7.8681709818405459,4.3576610500153024
0.14339726482692841,10.867151839415174,4.6703493176631978
0.021113891999549696,27.204845824365144,12.822401660837087
0.11354543359934924,29.695645410103126,8.5368827309609205
0.059050357813252199,10.070065315331659,5.0576610369952988
0.086718651438172284,27.159333480044616,9.3624682444930976
0.012097656944733692,24.077328621484618,11.959547772665431
0.13337054364756851,28.728095050767458,7.6881074028077867
0.14846299701623655,6.040689212266626,3.1157761429874116
0.11770158970650546,14.998752198462602,6.0134380627525248
0.084743011762384315,12.033545629559002,5.5572940310966681
0.058415054451796261,13.952559570505493,6.5694891551170116
0.04022946404872707,22.818604074149786,10.223867776859016
0.13162301930392159,17.04016353356851,6.2386527240736278
0.043321259580436498,6.9467426144160207,3.8066058289500759
0.019288498040650692,23.448167325069065,11.3532434320555
0.13084021309775262,33.877772154613041,8.1088469886470964
0.01449033457434231,37.630869662467056,17.627180579031162
0.02821458748110621,12.840222557326499,6.5409605849149308
0.14297436126634877,3.0824699686116244,1.946854266457609
0.10017855916456317,22.774663038515051,8.0610363688012612
0.09429032297608668,16.572588228730105,6.8042862695833923
0.13283119758941997,5.9667447265205222,3.1271100093770805
0.097821981867948021,38.640767872330969,10.14416018890314
0.070109594418636983,21.713071007273289,8.7913294255613508
0.14432374654723407,39.395768747770639,7.7334239875132367
0.080715223577770279,35.250004544552382,10.946146970243497
0.080195208647304436,25.056632404600581,9.2295915230451513
0.041063121963718238,6.8437130806569986,3.7683406347311532
0.0809088586499596,21.811511132798092,8.4663293860022968
0.049809360630135455,22.040654427888153,9.5932235012804643
0.041742089449160795,11.947583602397975,5.9926690130782134
0.10732343149076458,13.653624280921566,5.8004566362532133
0.08180492295567128,30.736782387771942,10.213922196940485
0.064869026635680865,18.256262740510323,7.9248496370937236
0.094761247117199784,33.144930873186112,9.8176822409940652
0.011458397518041201,12.38319879709379,6.5470069688800265
0.053786423176667618,3.2324479151146175,2.0749941735954174
0.12647943417605095,18.611348820354944,6.630004384553553
0.14550228924101133,2.1266000543951931,1.5234927850554767
0.095003857030941968,5.7265885642728609,3.1239410976143418
0.097539764773495102,38.971258705342841,10.187543023023913
0.12443870123103484,9.4703517686121259,4.3858814004886408
0.13965462364936912,38.558866195249706,7.9094311937953687
0.095049195033642939,10.692652173202996,5.0020733137566218
0.017905702755627612,17.258011958413377,8.6906859971979316
0.054449707847201857,20.514951388328125,8.9380751382033843
0.12944201519298007,27.684670475562552,7.7393723683805726
0.045815459911364959,17.771756693370925,8.2228433205020703
0.085292095082817418,37.914506077701468,10.941937754416724
0.088968167134646406,32.306619848317126,10.041899276364406
0.11296463613478447,35.710518550623263,9.0533548388371603
0.14192409363535538,13.93605354504593,5.4444359483384197
0.094455562106426125,20.321037723176865,7.7233816710767522
0.076581672409740689,23.476925173612081,9.0136169404728221
0.014155312724917976,17.141656057467671,8.7281500721793819
0.03057706688876112,24.402102538502518,11.22228892783874
0.12456178733372338,34.663038813453454,8.4254232055451723
0.10426740251237764,20.474251189586983,7.4975943802984233
0.12651211930907885,4.8416416103035544,2.6993176396542271
0.14311682319446764,20.057026496977183,6.5153294856127673
0.012366808892373208,21.530637041485299,10.792087530574875
0.036290786869647138,13.114070790665762,6.5509684288853975
0.13238289280972731,5.891588901663158,3.0997110649121922
0.12221171185407544,23.948009592047175,7.5665381151932989
0.043289795022281752,9.8452422376136823,5.0848296744229877
0.10995070423609879,31.873430553711849,8.9055052699137249
0.073167744795603312,24.983166906391393,9.5019871883668898
0.080113914055506691,10.705039443807282,5.1311854403652362
0.064633645777600945,25.687084937769558,10.044933851210494
0.11024549814638825,37.753128536772401,9.3281567578849867
0.082505956210837839,12.558451413924328,5.7606979393814024
0.1173794987295826,39.764220232978737,9.0317086497677632
0.072091859465966954,9.2170460644755536,4.6248560095500313
0.038738826712081349,37.957990000534117,15.069566044885693
0.11645729962531513,12.263382542310698,5.3005261202230658
0.045381186334659547,32.639352525078436,13.014553948688809
0.084939063545798194,18.284179286834998,7.4575784669983687
0.12602645809810586,21.055674961552732,7.0502939008262766
0.12841021988146767,10.154442026727784,4.5743393603243208
0.01610633115578864,39.473161685130975,18.176886980374029
0.14368805597400947,27.048430770248089,7.2238774851489955
0.02794173411601851,7.7543509071851604,4.2414860674356163
0.095685135726043188,27.17612243531315,8.9761890779520197
0.068601326595450818,39.714798615357637,12.508949004961819
0.072016497759064255,17.179975907578061,7.4246984355956345
0.10221716286551778,39.765967209751928,9.9361198975281955
0.026536957168444487,6.018655518104346,3.4324807925525604
0.029082773282363902,24.861863045049461,11.469008776675388
0.096462984647087677,36.079865681794544,10.01696978474228
0.059791158491667981,2.2342435225549426,1.5978104438257539
0.1459513151419338,11.932418122491811,4.9280918154813751
0.019683975093757529,14.692163732418985,7.4975430685794109
0.016192842897715182,30.888998899878782,14.673854264242969
0.029098848993667166,19.13267124858044,9.1980981655162921
0.080075039124446148,18.060872720173734,7.5075184205381582
0.035607228928529834,11.725044440495482,5.9657220788891365
0.11221874996578089,38.556193996369323,9.2618930401722714
0.060709732484745142,34.11706253640935,12.198127127064629
0.12043887202944149,18.810399479437358,6.7922435040467679
0.14461330638037556,28.658589259549004,7.3050019198730132
0.058216004501347514,25.885952231093526,10.39550811322461
0.067243234669426472,3.280610652383424,2.0874053419634908
0.10168762904658198,5.78354683456236,3.1312976449859029
0.052167939159289689,29.027540308925627,11.570599384932018
0.024746732441630281,32.330380813207313,14.559758554383539
0.1117699576863091,24.835988929684849,8.020777377586894
0.065533829674835883,39.568149830092416,12.765399310883822
0.1062297485169728,34.126265757882848,9.2892418736977707
0.089126150445303198,6.358899196709042,3.4002819875917272
0.14989912274945111,9.1127864759052315,4.1265811718018561
0.078850517915046645,12.011200638001132,5.6118626131835079
0.042599059361790099,37.111072562696783,14.452173541377519
0.072532379709292355,17.634650868516061,7.5530231162427501
0.087954129052420588,7.9806103276164784,4.0532504605192017
0.050953177590246396,6.4830418430887518,3.5718976854537807
0.11399721306876046,34.689713922926103,8.9323101532760116
0.093074548278849853,24.483970957867221,8.6198866057541359
0.10008009210220614,37.38730921408338,9.9044871662168799
0.025325816797728343,8.2086798666794003,4.4660840406776785
0.14312063175668244,11.579016808687971,4.8626884871229956
0.072968270298251869,31.429307151492711,10.847266315578203
0.016669881923627866,11.45097346942139,6.0463209162969704
0.020765536079027425,20.865927740952966,10.191248106423757
0.1271979981125769,25.779259717436666,7.6285478566337375
0.036383693320733976,26.867496453512494,11.819257911270931
0.12558588916983915,15.796941272386753,6.0804196810485376
0.1262845086464621,35.898155226695536,8.4091554442055525
0.11995952398130645,15.985483741207425,6.2120167614691226
0.094272323216176054,30.1540825029616,9.4732680405837222
0.094593892706865079,34.215055914527497,9.9446598095344285
0.047662195718809183,26.122500734145699,10.980473377123449
0.015843988100546713,15.289741880117816,7.8402327753465357
0.10949168606777403,5.9595250364792429,3.182852126770598
0.012087809742887394,37.694963455024052,17.930597386116844
0.012988333104232799,10.429873652573452,5.5990639076251654
0.099603379441559906,8.4627367574566215,4.1786113687098778
0.1431910897234577,8.7161675443307161,4.0406101011536464
0.04169440140018417,13.061823408946887,6.4562832698698642
0.01099898342741727,24.196356641780426,12.066016275403896
0.13068670480033084,7.7034762093545304,3.7634384301656603
0.085380746954841658,30.694845841289286,10.01137515161488
0.056051397026291618,23.227495774887547,9.7294985369408007
0.041913744280151363,12.642303846483125,6.2801471893407239
0.10378230595236289,32.879668311835431,9.3045837892347389
0.12351586763642575,27.773319738305414,7.9576535880379122
0.14820763073517315,36.40918862240278,7.5080916903846564
0.050346160543072893,21.800370365398045,9.4950967386763701
0.141709808838201,15.532473219573166,5.7838472329203654
0.066081786772240206,21.848942462411358,8.9634452877045874
0.012781271727509315,18.909483112858286,9.5777281008960955
0.032712986714357788,11.863335988829498,6.0577412202695911
0.054233333183903651,8.2953619644970757,4.3501898672372956
0.02247942270358845,17.375040246541804,8.631491219957482
0.081127568932336164,17.98521178031206,7.4623360578715534
0.019877166809405614,31.450917788695531,14.614963161629163
0.017520985807338841,19.052283911407837,9.5031408123844798
0.095960295126386375,23.50275988713145,8.3348637885826626
0.018694835474764512,11.187591931061737,5.9022872683706424
0.12061209396032632,14.454725380919692,5.8382297468839663
0.010787094648437766,4.3914177214261549,2.6793610845996909
0.015227174739628254,17.81042375244381,9.0074674267139514
0.074885441100980402,24.722631362954299,9.3708370699132573
0.13396293885804172,19.738951618479522,6.6637206404092897
0.029131802646630511,24.390195284012176,11.285465556653651
0.018705809054354934,37.99064582670561,17.286028617763378
0.047771887241956641,12.451386951611841,6.1300358801182817
0.036094277693496053,17.0152249008095,8.1602321570183243
0.11051828663885394,29.420730579796842,8.6370342165568932
0.021078357062691979,21.185902515531836,10.317006347840056
0.096370626279133426,2.4794030115214376,1.7002752800115974
0.014840620796562313,34.079740608162346,16.121245525956958
0.12844208599517543,6.5153256878025587,3.3446229210192895
0.063142779814167008,39.150251586161531,12.91887325276492
0.035239555263233337,28.084342175003613,12.303826930394884
0.075373568436338773,27.41107489149287,9.9365827893837242
0.058532395878442021,9.7888905657987539,4.947290006051773
0.065456888415713677,24.007098373513724,9.5751119900437658
0.094373832062469645,20.272188078809954,7.7145572293386433
0.10089520391292571,6.1351588484795041,3.2758125212669826
0.026779444138731318,9.0240506325649363,4.8350593897394845
0.081408916186002767,10.158499660142013,4.9197118604099774
0.13027422614762166,30.772426213722298,7.9488190856288119
0.099823286481621434,27.595384431507231,8.8641801777690628
0.09699795470036833,30.331546512613173,9.362288736571724
0.098435905033858503,7.2703832771732015,3.7326293270635817
0.023919961151281498,30.28864656293943,13.854389944814908
0.079670440846141818,14.986737953415078,6.595599187569225
0.1269719600056072,28.961315318161983,7.9377848494710843
0.11545778038098992,38.027769649534243,9.0552348950155945
0.10173819060169191,33.783712730505798,9.4989583726013862
0.10478093962276606,20.284832716129351,7.4460018483892503
0.021613851522177978,18.760039480985856,9.2563340917019161
0.087422531846031368,26.439855381219299,9.2024626902795088
0.12378786967463573,21.398732729781941,7.1591881381258791
0.11651338505658937,30.389939750148809,8.4769229398786816
0.13515635314349089,10.672957497138043,4.6788368226956685
0.1331292139062514,11.03030163448908,4.7967704852314768
0.022580116677144178,20.285353931066972,9.8814541532311395
0.10695315428372903,10.730571647202442,4.917535424363682
0.066187389597267707,16.694144442380868,7.3916177407461774
0.056198868939735171,18.816514492684238,8.3273386785402295
0.047553585149588663,36.365884379736151,13.795006685386289
0.1461167882907001,18.336739166260223,6.2054181113801885
0.085416325886466901,36.037681684857489,10.72490675438147
0.099721763596403556,16.229215270779306,6.6144540002854697
0.026326947967159828,15.17288922537146,7.5913562419756673
0.064925132112301442,30.476076457585858,11.148843710115406
0.052875251051642244,10.135257772473578,5.1328474948875549
0.079349090911921313,34.39764271028065,10.920641721016585
0.037868374350871203,24.934739573080282,11.071694515253423
0.13838365624453033,25.464524956576934,7.2515543264480744
0.079804781016526952,8.4767604494086033,4.2882346336206432
0.12198993886692105,12.273702744929293,5.2473586452386067
0.14755099937311736,10.394836438238988,4.5099238800057027
0.12081691919239307,25.347824627367007,7.7871146222864915
0.064078869867361013,15.946229781020623,7.1832042507772318
0.12080635610061287,25.109556972555307,7.7583436020187166
0.082977171531524313,33.555661668259702,10.567780626270119
0.023349867110766497,30.220533212551324,13.869620180873252
0.010895845399083474,19.313106110043243,9.8208579533787912
0.051769768028380105,31.65079972449546,12.284954888706253
0.026370883109138023,35.356368999130723,15.506343636415437
0.10406229006059113,28.552403501758285,8.8124876448183294
0.038972229384816655,17.355091955045459,8.2280799463895633
0.12835744871066368,28.519208467585308,7.8499501225794148
0.1086155400163855,28.990656732738216,8.6705677055722123
0.060868980618859689,22.210939726120319,9.248233836498752
0.12651150384264406,25.358593707541143,7.604573589784545
0.04781947752147931,27.808586296322311,11.479353524662699
0.018940668285020858,3.150979255372484,2.0615294106820912
0.062756092997692123,32.162064823622543,11.64668140460496
0.070127888265761135,28.529306802066898,10.436285636766957
0.061920842937644736,34.235512372944712,12.130724664900878
0.065758337572665249,26.894237836045754,10.289193961333789
0.081225482168904475,37.216826100228566,11.159123351850806
0.017175282729085133,5.1070154063597375,3.0179185209509711
0.087686651483573005,37.10034474779637,10.687442843940092
0.029393484866473141,28.319049567925596,12.747243496621888
0.045251745275871121,9.4417739781152399,4.896740346851729
0.029471048237423816,20.002477313823658,9.5406527584886121
0.028193065187158965,20.250318282688994,9.6823490194592488
0.053760727409798946,28.774032101618797,11.408124496243522
0.12030778370000039,13.298714710922081,5.5449532180911572
0.070334489728111363,8.2341781176248521,4.2406962067200737
0.13413518073361544,36.778006551192476,8.0926011250008258
0.073258839574722165,18.667340082434642,7.843736088140238
0.091319044035283667,22.376849334454338,8.2623802132898909
0.011464964637454847,33.462308146162513,16.170959382479893
0.12456227277124654,11.787444260692316,5.0857316492618967
0.1078423713574382,30.501925623632467,8.8693325161879546
0.036583721771158866,26.452445893150262,11.664959094447315
0.11343371829892743,5.147437760702755,2.8466243326700642
0.099506698584054754,27.888293740407185,8.9192165686565623
0.034240355452578863,27.123003055283839,12.028473037602311
0.028469362918446831,34.624790099309969,15.053387980205478
0.090692421057427794,36.262480919335296,10.399466246571714
0.014671241883851282,24.507093949696237,12.027345480958587
0.052077721776626687,27.657809021248092,11.198511582912044
0.13575672045482945,10.064337398110005,4.4965460308195855
0.10099590544450376,8.3664601856185996,4.1359798616166037
0.076726502961132356,24.179885819630151,9.1725849426403663
0.052273590605804075,11.770820123128701,5.8048471327285647
0.1205450636437756,25.317245641877669,7.7923251768496167
0.12323560463207139,9.526426334683741,4.4114495498515121
0.073658228097719505,25.81935094527358,9.6725306117235625
0.022511889603499868,39.35862822872074,17.343410875120089
0.067151208715513513,33.451584030126853,11.599984031235657
0.1164841699911022,36.165940177746599,8.8996568579269173
0.027389713052238092,22.720562447352165,10.707349082336449
0.11151546171776995,19.960875540442967,7.2145734926338818
0.14683984592524887,30.773274891132193,7.3493180464356698
0.068895831491903176,15.264221361880537,6.86578825039709
0.13805143114548524,23.66472425892967,7.0798295666369393
0.11738235972765387,36.620082330376817,8.8793032339154312
0.057991293157710254,9.1112835176111719,4.6720633414216621
0.089630696717729538,38.930285176616351,10.729200189153953
0.037358640539754795,22.533684910339492,10.235307382067017
0.054620721724257651,18.00010782713084,8.090038374946916
0.12689210898049444,12.005392137625966,5.1246972859641229
0.12031396089488856,18.867622371137497,6.8057617012744691
0.12984892553877703,27.020212949089963,7.6651399511520326
0.12496390555517271,36.503312526109376,8.4993342474070541
0.10503873180792141,17.336131835849709,6.791571771838397
0.087813478419115507,6.2308968951275459,3.3513844286897321
0.027339144649527317,28.981612250900007,13.124106188605555
0.14240547023089062,5.9353396336303632,3.0919232018141054
0.083563562343800787,12.56308535056437,5.7501280391617904
0.061943078159439786,36.688691132205719,12.597700456926621
0.075165763456862406,30.565565907669274,10.559782609210462
0.14520290181234147,14.240172772117267,5.4710307144953578
0.12096172390122178,28.984241580610963,8.1681417973016366
0.03403761314442446,37.465448738688693,15.419254068487723
0.094505200758467467,37.328799255882991,10.253196007434969
0.12839444876907033,4.2823953652502595,2.4674744155693125
0.022878778354244001,21.915482848973312,10.557930504271226
0.13798887383142122,8.3255294285055506,3.9409128237469426
0.1066427178313113,33.065827588063229,9.1755642050886923
0.14404281008681522,18.19245844229582,6.2206987536437968
0.09248054297037038,37.41049941026138,10.393734985837629
0.031658378354726124,9.7095651006214219,5.1128907114290207
0.012802462167017234,17.978350765636801,9.1478870427317673
0.084321805298446503,36.793338851789557,10.8875705676652
0.022915911617299008,17.089868385852697,8.4967479998658959
0.10029728841438269,25.514218280422988,8.5305978805902569
0.11597967712043886,2.8853642346142943,1.8758215485297738
0.10124814461945436,25.511798717481124,8.494727939718457
0.064587351927156769,8.635336842848524,4.4358413366675933
0.1181363783301894,15.272622142558397,6.0735475548115208
0.073739464224333959,2.7349828664041826,1.8290985305610796
0.11818540132541765,17.335408948766649,6.5400930980789482
0.030968758690908697,26.818596067220625,12.103907873913904
0.049380182162357136,19.892769447804884,8.8847605295832484
0.027429019766905247,12.782926132891433,6.5259821292346629
0.12773322029384965,5.6815503434222476,3.0299125400835036
0.14211270251641195,2.1995029445315586,1.5573270088494429
0.094122299399859374,28.209598040249432,9.2026986302940852
0.068234958238995266,13.456210905316063,6.2504613060555432
0.11615942978084626,17.293477828011937,6.5689767306512881
0.1091651704116836,8.6919929331601988,4.2109762170445855
0.058915946148673709,5.2979743350844881,3.0200619945894509
0.13530329265141017,9.3883539985914037,4.2939876227309917
0.067067008868833058,14.867125589702674,6.7614647396801359
0.014518507154350536,11.692202220741144,6.1831699637612019
0.04919841730355709,11.86977505280022,5.8780432975233285
0.063826345660428593,27.165454243861266,10.450836883234523
0.071380558054261328,13.396600912656373,6.1872472441759854
0.067927567529478802,12.075001211964375,5.752706406095065
0.11185324454377769,33.229448816391354,8.9301100848247223
0.11444376948003782,5.6783637606502646,3.0588810020325887
0.13035273308008655,28.890601795533062,7.80819643228718
0.079703138482679042,19.414486062593777,7.8894431342307669
0.1291095024637216,35.475759407350793,8.2612282098826295
0.12129498161796172,21.294028516983758,7.2063034455016703


==> anc/competitors/data/v6/annuity_present_value__s42.csv <==
x0,x1,x2,y
3892.3846379242204,0.04321201305867408,29.804635071837925,64548.069690533732
2250.5043547850564,0.11102860850671097,13.368973674069172,15308.861959803871
4307.1298075657742,0.095942343897466739,35.710758827590126,43189.451258414003
3517.103342390883,0.022164725209572154,24.159391373109457,65246.441696817274
561.46900464948271,0.11967381236213304,5.915027328118434,2287.5810685734696
4880.5495230201041,0.10671200267385197,6.6050277967658317,22325.489232651358
3829.5845397527296,0.04122992816504429,28.030721650258357,62954.483703865859
3951.7150958570737,0.10205862376270319,7.7448135212410447,20478.220637028335
727.75680011017482,0.021706148505852115,20.78441536169969,12070.734326960002
2306.8910956882792,0.11990152035216625,39.67920456121972,19024.709965497688
1916.9103187396481,0.083225320971719058,1.1562965846002404,2033.6583311848519
4641.1484453581488,0.081513751711467658,1.64661227400472,6892.4260384178579
3254.9390883952565,0.019948479968254603,39.730298695289754,88725.413656013756
4131.5319050270664,0.10867367387862878,23.800914531232454,34754.782095337665
2272.7295742539227,0.013189945352491636,5.9494890452220117,12922.899825338312
1213.4697367454066,0.036491086384526174,35.994785790409651,24100.88229202147
2817.4654563775907,0.025732406268329851,35.334831704979997,64874.910000778691
412.70455491045908,0.095444473476144043,21.911816111343633,3737.3608662144698
4155.3927427636518,0.031802464993418766,25.249889164569506,71391.957086929295
3195.155555698118,0.11017020498439738,11.654300468534178,20422.84475045243
3814.6299264183317,0.082189594326023907,2.9702681585082011,9705.859277846268
1837.177243836355,0.013977898154416583,24.188136746743709,37485.63353029381
4856.4203195350265,0.010597281754157051,12.495452534907757,56557.242631732464
4476.2934944787685,0.015682370871583882,26.881220819753725,97569.757862883445
3914.0791356614332,0.076651769541250039,33.613561896861448,46797.885699530576
1053.7296684746411,0.09816299919453568,1.7082612126601981,1586.7904571319946
2386.9329182624674,0.036240810269012734,24.23283721274337,38066.893352064333
314.63845235742099,0.10343497272153802,10.019941047787238,1907.3438868206679
856.01851113098439,0.016295513416858642,35.081651418248256,22736.053450617743
3446.9398708880276,0.098106023900584385,10.892915755911311,22458.226929253498
3749.3345639483041,0.11205749731895084,24.820035196181312,31062.215252678801
4840.7976889276288,0.094931923901481863,22.588092763494846,44418.38038615579
1696.5442548769445,0.086793286237650091,16.450493502310707,14575.950538241914
1915.2525595708576,0.10217782405209214,27.427209780391969,17444.06606745693
2400.8234752514586,0.014416642950177307,29.30501575390192,57053.751801576713
1028.409659513,0.032196032179096092,23.110574017456084,16584.93297907351
736.61537614381109,0.023741604723620739,30.57846725020541,15886.370802632297
2430.9541385070752,0.065498408921228518,39.353265963724567,34058.002992729351
1211.8558103493322,0.091970694116172896,17.351623128131401,10313.82281899876
3382.0885739443006,0.079301302903403856,21.068739023535706,34105.207613702987
2242.0444024744206,0.10362442097381284,1.4863252397073161,2949.4217945344976
4180.1231606834035,0.02707342916852,32.045113696104757,88803.88567212419
3531.2989998110206,0.090808320112867769,21.28897261479376,32775.39542076931
1630.5965427720012,0.031234563995579452,16.910495784062043,21171.445778753496
4178.073026836485,0.03978346264495803,4.6688065604864359,17487.652115822042
4043.3453517343291,0.088089516700943421,35.696600445340493,43646.102336976131
1998.6440572478548,0.117822526338855,16.405282361581701,14234.594025609747
1512.8077092581962,0.077269796657477643,27.620682330159596,17072.435249877926
3444.2279694773797,0.015995034649042516,6.8255920983578804,22104.187782708021
784.7871696856181,0.07779398669202861,38.500435552100271,9524.1664647887101
1079.5501921280306,0.014658560673818381,7.9592287110514057,8054.561442296892
136.075121779927,0.10725602825034988,8.7821377230801243,750.17557661047329
3955.9294497604783,0.088053611361068276,34.500331561750841,42482.639065681607
3357.7691973009573,0.029044063106475358,36.590727021535315,75056.258980920713
3555.3103552690418,0.020089310640661787,9.2737488934087544,29810.404816359551
3925.5722520076429,0.03018865517683509,19.322234638818287,56840.178570304866
2348.6873001378658,0.11780298975096117,29.606301277950365,19199.933384454034
2886.8318601691794,0.060441670670433885,35.256263618621261,41729.51546922492
785.00529082552146,0.096248904317554868,15.783055106454903,6243.5506271798849
661.19736032626986,0.080004917631855452,21.16375998712774,6643.3946964138149
3375.1745127733111,0.072965446495450101,29.926940010269661,40635.801239859007
2408.3714101013493,0.025964328013155465,29.51430308945902,49227.254331011478
2869.6569217578253,0.11406268989139046,31.53544507101731,24324.201794846653
3848.4944013385252,0.043147689576618978,23.227418927019528,55758.02991175338
3210.1197680028949,0.073581893738829632,5.0799887753862336,13210.082928382863
2812.5390632241797,0.08697535390479727,36.254958344243562,30764.811469013071
2840.1150876525262,0.081415647076983969,34.757329033520101,32587.283972941714
1589.3554805067997,0.11346538506650702,32.125799996914992,13563.968214495955
251.00738938290309,0.026328288891206378,4.8946366092684501,1138.7363074496839
2239.9152072385755,0.065918801229163632,8.9714973161757392,14815.507137202116
1151.464896815693,0.054443782981484258,30.000414239198424,16838.493757269986
2101.7903542507174,0.062158560243087996,1.902463688695911,3664.9772956726611
4281.6750590140136,0.023113927881751907,39.189760714583905,109590.12619226225
1246.3034807401696,0.024750407086004185,15.708642533871547,16058.705175490009
385.6834342764235,0.04058831003593831,29.053188813942121,6511.29204729295
1478.781070907783,0.043517506413691447,35.61527245103369,26527.682209412851
1538.6094130567496,0.057069353504948503,16.390565637853207,16104.696779104404
3343.390922161786,0.077208630174029111,13.446167055386976,27373.452576880827
2829.4575464722639,0.079809202916008931,24.740904027031622,30148.636603777639
3941.1012246214264,0.055299198624412731,23.658585576173977,51322.267778981004
3355.1363476041988,0.054966142037156683,16.95645912736709,36403.959962211899
2091.2956210563452,0.033939137936665816,24.469215478840631,34389.854753821463
4088.6998848635699,0.074713687324990896,37.479873413093294,51049.248414796624
918.16730754774915,0.044874500244896171,19.237970008437262,11667.174153052834
211.28915835591636,0.013966581770510007,8.6729450492746221,1714.6242796902977
541.23451780064465,0.056024004857254645,15.711033332437152,5558.0433331341092
3639.5608179226065,0.06215459425991874,16.370172321131626,36735.414186396236
2363.1984282317981,0.034815215502463207,6.1132390280225746,12813.883819810486
890.23171726464875,0.072970372643432715,7.351988521627641,4930.8865119328839
2555.1193980064813,0.0722349090475113,27.697920862353413,30247.341787259127
846.32930329452529,0.087220239922140841,14.239632414147206,6753.6862468769268
3511.9698378809067,0.081274333042133107,38.241037282376496,41034.327404772979
2286.1657503127503,0.081767636217313464,10.50027306898569,15710.031129352841
1967.0040078727641,0.044783556700644746,4.8580556990880703,8420.2254319243257
1577.4092368245949,0.096617544418454923,30.386677957010058,15336.074400598853
3188.3847062825535,0.070405882195964734,35.36040602479693,41201.493874874293
1872.881791711613,0.057456001469787917,11.846420917988027,15779.60833472476
529.4846046488949,0.078861372903516275,8.8814359641736402,3292.6957122420599
678.22892039052499,0.04967230678952797,8.2448792599724001,4498.6840172443508
4813.2985562926215,0.066401316906743404,21.358479753293981,54125.87151348505
4552.0453844672747,0.091037625733044233,19.268249008624068,40671.830129819406
3528.564955672673,0.10750431753960785,11.118153754326835,22275.445199182868
1402.762811151646,0.11131629170247108,2.7617515625876292,3186.3151749196136
4848.9642490038468,0.065399621770140914,19.778162272724948,52963.596291600094
3915.8794294323934,0.067230262621462603,38.413961557788724,53462.153588836118
3612.7619268790786,0.097985745184022005,26.448248829353865,33758.816735169741
2301.8713605045646,0.044589576091862142,20.324755708516118,30352.857918692418
1433.9836530412792,0.10211205985795754,5.3169908871550282,5668.8444567907709
572.31571455214657,0.064355581116916583,10.845015331433904,4371.411468714301
4522.751743064824,0.022744239676879524,12.496184033407166,48718.100431141924
2333.3038201846944,0.017926506178023806,30.827338551682139,54893.428252027414
1091.5804874966284,0.10261925321434094,35.191721093320155,10295.369493278848
1599.1874583381973,0.016112470859756568,36.164032289091097,43572.150996199096
2938.17588781529,0.040867257974702149,39.39817572177941,57058.212396509894
966.18663640223542,0.046754304455170044,39.312300641076767,17236.752055526431
4297.4099920526396,0.029029388971075321,38.166966177951274,98372.917722475904
3816.7456961925295,0.044528270678218816,3.8010634796124907,13081.018585052661
3625.3684841595905,0.091696182339759416,6.373947901184402,16934.99402145384
2217.2558948980081,0.011615112791607785,12.874194532565284,26371.916700057332
3173.8133194419715,0.1009890766972755,22.563031908513999,27841.744802109395
2962.0800476724044,0.10422028259320139,4.7821376595136922,10730.592945555056
3284.248347618618,0.050948773051070304,33.986081354283556,52554.016195074975
513.77717358545647,0.026897418896669828,25.053490984015053,9277.7474472388603
2137.4562706359875,0.076092444873958887,22.152211689785993,22556.538345906538
303.90945192327314,0.023163981145138377,7.4471416113243549,2057.0556528994452
2520.5550142981429,0.050141129718607777,10.876963501607698,20744.071544763876
1716.3199404306481,0.11542720989910696,7.2521689743080637,8135.8250796414031
808.16852544362985,0.11950109198420009,34.225393153997146,6620.8684019417342
606.67454184050303,0.094931538049004408,23.784886542387508,5651.5063556665273
2979.4584036707888,0.044205766091284286,29.670047673265703,48724.179597234797
935.90554583074186,0.085643155408270166,12.545281653491003,7030.0310700641312
4633.0885800463066,0.087594700203241393,15.478852846442809,38473.70338649887
2947.1995845319352,0.052662586468001475,16.789343612634816,32321.695141611752
1799.6620422207016,0.080497749804477534,30.640583898017361,20271.453110461727
2995.4859082589419,0.011180040947324388,31.121766519308153,78368.91175995837
211.73896804551774,0.032996342446246558,9.0657275730472371,1636.0379488838923
4796.9401448830822,0.067759713326398727,37.720015412785862,64823.444601599389
2463.2868410202113,0.028012643468412549,5.7055581603037693,12823.916225432478
3935.4026135264025,0.028249755466418704,35.948761214521582,88134.094706431788
505.376999619949,0.10199347196052616,4.9154301803425628,1880.91433466587
2484.6258211069858,0.1188046302951966,11.317052634901133,15043.069819083645
2504.4642723371526,0.071156637083129318,34.01266290665032,31799.304640776532
4695.349629377416,0.10229767039698848,8.0001908214974105,24841.575532250292
2901.4674566427693,0.11893538307588998,17.129149321088825,20836.404937404877
2420.0980651790737,0.025575547742565215,18.544512697820924,35385.040247821606
1408.1807491502786,0.059307017457978624,10.565099947905177,10825.953126901764
1724.6880869785057,0.05318299874261119,28.699562852103476,25099.59263886902
2651.2947721105352,0.018805421201080353,34.202051326685947,66437.370896589127
2250.6661554947286,0.093086319007421883,35.108430454367301,23115.772684115251
205.89919141361909,0.057715693005485229,14.233563683725876,1962.3671241390259
4148.8304285523536,0.06162596276094414,21.703165377224764,48936.333329547109
4491.1877820148566,0.026574027119456424,10.687849750760408,41313.893943841031
787.22053609319278,0.029901931745395495,10.547063560455673,7032.0337763971847
2814.7771033413419,0.10978139843718364,7.2889084512250406,13639.769106602322
632.02113156367341,0.014911399787170678,37.660741421493071,18112.010020785012
3393.9764558950774,0.03561375134380769,35.631564315617617,67911.032263292436
1478.0455408111409,0.042126526334598124,31.316989819779998,25449.401569563553
3331.1709099903187,0.063921729664174504,21.188799330221432,38092.742955475187
3662.273610005725,0.074508969031627542,20.133708704963002,37586.514648380718
3866.3727103965193,0.064261897343573321,21.660080981117421,44553.196366322933
627.93063518389317,0.019252686801257024,21.926152529506481,11145.277999491906
4588.4580411742791,0.036803419946128492,17.947960303209925,59502.953998821518
1228.048555384916,0.10279472232387953,6.1384384827906313,5394.3113394807178
283.32152526328093,0.080134757052630498,5.9008902618729033,1292.1517942744158
2818.7771000182684,0.081406395514770177,38.13773891798165,32875.57535751909
1917.5191909259499,0.083722358088649043,19.799199623867672,18241.558947563746
4165.9697413488248,0.09391933209434819,38.175015471302366,42915.783907054858
4060.4322131150789,0.016391932989359207,7.3794982306942893,28007.225733361491
1653.9805748313051,0.050326922342587364,22.622245529557411,22042.366357437124
4769.2070358417504,0.069348017878784654,9.1009728807100299,31412.64196019854
1525.4974068865813,0.047230213162705863,10.87419963893746,12744.578734786515
2623.7799332354011,0.10289267606159051,2.1721285716859726,4886.495523943694
1354.2289437812535,0.063082975944602326,5.639179118868241,6263.2459476970225
4686.61349323992,0.094549034840531704,36.757087897538632,47777.34576260086
906.57830615188891,0.10372170685692859,13.539786667810937,6443.1436538830621
320.06203502241203,0.06552706311938479,24.717039264669072,3867.0034241626186
2231.9755940148857,0.11005074682584849,19.135551147581648,17530.67435405693
4962.6402638736017,0.074583633459067863,16.617598564565853,46403.845527119549
4469.2186046490788,0.10353017287170939,21.743557562496658,38099.722103675565
3768.1792953390514,0.047464987515067669,8.3023188399983194,25368.741035788735
4464.8832053047718,0.064869865438463375,39.555552042263486,63099.854922216946
4477.8885345195295,0.068455214510503543,32.914006879450653,58014.268335817331
2642.4059658936003,0.021547768748567765,29.922970676529097,57833.868360294793
1648.0523539708856,0.053840775737169472,19.281612583544145,19473.954740783345
3882.8609173438413,0.11090714398068437,6.9622077629271031,18176.522612293837
3342.1401895220292,0.079391546440121655,36.905968472669144,39586.505213757999
1930.9228714811793,0.029525724068066424,14.314095627887378,22278.432930247891
562.88667350142487,0.047274119917056545,2.954160898180417,1518.7714424988628
3759.2690956102274,0.031076331062896985,14.353743395614519,43003.703318887958
1386.0565280220369,0.012730544497842979,31.98382418933949,36229.441526876581
4690.3844376155184,0.11202065043544293,25.285641054540118,39013.665828827194
1280.7558175278552,0.059302806108255862,30.282704805049526,17823.646729146181
701.5138688162815,0.04382885796628648,31.951779970632721,11940.974832589012
4172.4520934120401,0.075832491071351024,9.2662298321411605,27071.896668597961
851.09315146002086,0.010804590192231719,37.027549327634027,25859.510450822829
978.41470997292151,0.040582431726089524,18.08159451389453,12365.793200225364
3036.9756784521333,0.087333681226878179,25.921532321302418,30805.411412510613
4385.3540001035763,0.079714675037618921,1.0900421308829382,4412.2423608258341
1062.5298620014089,0.1179986542296789,39.741371438035941,8897.6035517863529
1620.5859972104645,0.078239348062384834,11.954959052602049,12296.553251714358
3909.28370738177,0.062525646099050605,3.4204611550660542,11713.253672525392
4861.9494876987401,0.093757581950240837,18.872219619924046,42300.583114105975
2553.6318123914775,0.10936606591604583,6.0321722300996283,10864.751109199731
805.09776250112884,0.089276554139018666,6.9407416961454524,4036.6954081771382
168.28780977018755,0.11595323459043175,25.659029708178196,1364.4020605150436
1225.3145469943909,0.096020568781199495,16.324168271239095,9904.1837592920165
745.92886715395309,0.10534815820881191,36.952245556044808,6905.7503043447941
3420.5275007030018,0.022551447830200091,13.447103289714732,39298.649965551645
696.97927267980253,0.090565485329316645,29.321025006972143,7090.1434236110035
2581.0166649411017,0.058409756948010552,18.982877776041398,29146.139676648785
3501.8859346501436,0.070841418265240277,26.738100744041873,41503.71102691241
2947.4713851824217,0.081951265043059246,24.388118911923627,30698.309577099939
1078.9006931342824,0.11667966283761264,19.438574937600929,8164.4528991224097
4040.2101782930872,0.11830358895747871,38.052382690353049,33666.371534796308
3605.4949351174282,0.041705107003669584,14.365832067443279,38384.023443249149
3721.0216191861546,0.09071288471817078,7.9121845487216298,20383.973435610067
742.18298263083489,0.092498189172879539,27.445668374313303,7315.981817237649
706.39363788668857,0.04811421474443537,33.994294891008444,11709.953891797632
4645.0564999318876,0.023625675235064314,2.5698958576570265,11451.446792937724
2048.1331497422088,0.014504165631429174,18.535674848484543,33079.94768802727
1574.6485897266048,0.095507744028209635,35.807019897805723,15858.154393322082
2494.0618222225135,0.063866971599859643,30.235126137991834,33043.449368551504
3348.0346425415537,0.11840941864444188,39.680500943407502,27941.721490532505
4782.5539595301525,0.061147080181301834,21.725138652292507,56670.945803673312
1503.5865117220696,0.11757086769812242,26.739833033244899,12134.189789353492
4631.5613036289333,0.055273360241346589,12.796730964379197,41700.117281768325
221.81150779265596,0.097305036561596975,37.953888386973702,2212.3637092830686
2820.4704074014408,0.019330119954301526,15.287084053704916,37023.390367096792
3206.4780472373172,0.071100788115154023,29.801917794778515,39274.567011248924
618.89727837869111,0.09822657656842966,16.722467960644195,4985.7292532946922
787.66402561317193,0.11171718339418775,22.910938272456974,6427.5755020255583
2153.6601646498889,0.10048413996791747,29.071518865840304,20107.959049566187
4834.5363695015903,0.014066779992129165,20.848431918302815,86833.236853018316
3020.6085108484267,0.050997257543740765,36.376366749470833,49531.053340387516
4671.8137858410346,0.01535683195452364,17.352738529184599,70693.35315113049
4041.3684865035566,0.022021052022601378,26.23580012758968,79888.568106022067
2390.1698476209285,0.08428361915342325,14.352134898702111,19480.757497650804
3945.3409013357186,0.088458401594286792,16.918110061009507,33970.463466997593
187.4002414872399,0.095109275102678886,18.161954221108545,1591.9924090083512
634.80558415210123,0.10520022028612291,5.9064737141791248,2691.9936446094366
4164.2002129254079,0.091337461532416078,4.5772234833012604,15032.624843805843
4004.4037327932924,0.098095875131729515,27.03210700272356,37568.242561489358
1239.9396356355251,0.015386008080560717,26.56519179537904,26871.235270879857
2700.7709939353622,0.035798866548542842,26.853478854193714,46105.628104617441
3069.4775214300535,0.078408755071277036,1.7708913683649752,4898.4306388408786
4351.9208735024549,0.10439378350873055,13.735326864199417,31029.32623770626
3055.2250709597556,0.010495013743362504,8.7145840431086796,25317.095023220569
2121.6006894410339,0.066609227632798473,31.347905479216482,27632.345454673461
1933.5018126951952,0.08450161393008368,34.564585654449075,21495.244446971745
2186.8222232301982,0.013256801804147454,10.620534711819746,21531.718404251304
3294.4620253418734,0.054149111330872676,27.046117195071467,46226.130961509458
4350.7040955863922,0.10851983695220666,6.0451493348727032,18584.839142770288
2324.0947221738688,0.08387740897414446,11.73094849846682,16937.175523582646
1314.4138584616549,0.036142419969665704,6.4075253531033614,7399.89883560418
1259.6455786881477,0.10380592425951039,12.057309897369938,8446.0736105183496
3755.4699731928872,0.048283456575046575,27.314725346621838,56326.298013098785
4101.186940777161,0.10386791382584654,36.502749497224848,38413.523771683896
615.86259128521226,0.042883801623079608,8.8983739090432525,4477.4725301606586
426.13839908037295,0.074935227597146381,22.141082363078048,4538.5325221083976
3012.7249524066137,0.053663407452261752,28.354252948493858,43388.918847770932
816.24889654422157,0.040230755583057373,38.163976270937063,15785.913159852502
4140.8545332360718,0.10752133183890561,24.792358832599781,35449.956219725827
1620.6399022279647,0.03063530501334405,10.949170310067847,14884.278170723926
804.97247155859895,0.019329275035933943,25.393648119643515,16034.042085605741
4612.7553151885058,0.047611963240022641,13.499155305442631,45174.562291087364
911.10544140286299,0.08894030624057242,39.069007236976603,9876.933241625904
1495.1284034558842,0.09881747665739099,16.587369271381839,11960.653829399576
852.70563644108734,0.11986177070734413,27.731681109679556,6805.9646178206767
665.90131196023935,0.042599826271228144,1.9058757115235807,1194.7128181795274
203.62528004855616,0.054873614624441042,16.602396399255461,2182.2347037185027
371.43750490487457,0.02505034058325889,35.129196919577957,8610.3393391256068
955.74320758567819,0.073235912258533695,24.798870332896588,10788.624057735757
361.5714698731594,0.11973380409892088,18.313772569443078,2639.166778577448
2996.6046989437591,0.087096911113272432,37.501562477993311,32903.95953463974
3435.5011813175815,0.075473412445470886,34.305390669741932,41768.2725534196
2028.7892384769384,0.05316060022139734,13.566411279094591,19262.78127705543
1658.1563750650421,0.11068286363141103,22.237387679612244,13529.902219825681
2572.1785614089276,0.064660825574338443,20.103145987606045,28491.273551594251
4387.5242169495823,0.024780360464436765,25.655897504479633,82570.102095580834
4270.5449714288097,0.050191630951904681,14.030339411391468,42284.485988098088
313.02780386268051,0.01738833357325436,10.523995029869642,2986.8605817047055
989.34220702296795,0.032217694145765974,36.594201574965908,21085.218652217078
1260.0498684115405,0.011943565909990343,37.031105480441745,37531.37002739076
1321.999121577838,0.059860790815017981,33.889592544717182,19005.511410615978
2899.0399935395862,0.079799429144697689,39.149972799817888,34530.736007029547
2139.6858859456424,0.047762170861679859,30.054669505407851,33776.341401518672
341.34518764521056,0.056241994865580486,30.822021913917986,4945.4043430589691
1930.7092784519007,0.11551302001290334,30.741013586542987,16133.89384399174
2666.3894487164225,0.092715943373240697,19.743697606749954,23764.181899110306
598.19232422820824,0.069494230063944631,18.801635586056594,6173.9721158391412
4183.9469135639429,0.041299496262300776,10.368824769811123,34718.456783147769
354.61314567901081,0.10866964786502947,26.147948580012329,3043.3536209325275
4631.7251581885039,0.035860682856872543,12.283485307991047,45373.084908777288
585.65439374138987,0.045787700356834479,11.054527978391823,4993.1820511878841
4233.5172628289884,0.10999712958652433,23.852493589746135,35293.923491848051
4523.0004052453241,0.068249626081357956,16.989313140776684,44684.245418061138
4899.8963348743046,0.091654974435977435,9.5354077429906567,30293.166675362256
4029.9268133406085,0.074981927358014275,32.826184653360414,48738.509095596717
3919.4399497795116,0.081878312991044463,34.562226852480663,44715.729399838194
3248.1680523781833,0.042932162066630815,7.5402812674334578,20552.023856338808
3917.082137432832,0.036550926778932923,1.2927742791999948,4859.9088145478372
759.3058212244207,0.045474158188553181,14.109068772645575,7781.7433220791991
2726.7333761434229,0.02709857204917647,32.102922591549344,57973.35228065338
2619.692063933031,0.10617458018198882,33.727780783138655,23852.79606666516
4302.1035062005321,0.041157162657512548,6.3948337345259194,23763.957080945514
2367.7168914082276,0.071763833385582301,31.199100146138996,29196.887491308888
1986.9385308917319,0.097117186765551144,5.5124625250677486,8184.9320925679394
3233.8600290618397,0.096220652031328485,16.212441016104641,26029.839362978877
1405.6702557541457,0.058222488444261221,39.94577108546472,21625.137333675579
784.86521367438866,0.062388303944539827,8.5110421060054833,5064.204682981258
2441.5986427163543,0.11941719238285273,7.0045797205274312,11168.279020883763
2142.7579061149363,0.084205722467692645,17.489212969324946,19258.626524025127
1239.5927085914811,0.099610228742967086,25.167072512824596,11303.877689372845
1900.8078695641273,0.1092809366141155,37.383130514116878,17033.527162170689
1895.3230041486124,0.096634881985227308,39.252024675788334,19088.391925990301
1704.7282656214727,0.030369727944892434,3.7159848270643909,5906.0744794879511
1959.3739906619519,0.071838780711132935,6.3819031765683079,9756.9818674543912
3460.1423927341325,0.021208357304599936,31.83878098194376,79513.261605495005
1554.694725399298,0.081821433922039818,11.554653938563558,11342.950155940298
4749.4038409051682,0.1150884371006592,35.509113320748064,40405.054395269544
4590.1052957370721,0.06640052707301225,26.874677031934382,56844.649071464177
2456.4610986703851,0.057626974215454395,5.36194729284641,11061.306911663945
1708.9699045229752,0.01394270265599795,33.468642112036278,45458.089493970569
2723.6304701670156,0.11557519745621424,7.8778988203149583,13609.701055755551
4257.9463949907604,0.021330295254317469,17.516320392506497,61694.035585977523
3297.6779687445,0.014518700263533163,22.535212213813871,62995.267269477437
4041.5199569406795,0.03706732726554323,20.529879814130854,57385.638125309306
2710.339152722127,0.017208347731022068,27.760353708990866,59420.935692070641
3201.2963834113416,0.060062962665293859,26.454782659900953,41907.64973658941
1511.9625094940625,0.066769658138282367,39.689638215594144,20903.258531647069
3700.9764953204249,0.044382694393144233,39.977454459743328,68693.789162924528
1091.7825063160199,0.015605653083237466,21.141916702789995,19532.620916494474
3504.5108312106413,0.022276040507414937,4.7127643914736961,15515.258996737854
4317.5234347968808,0.052295481578892092,29.385888659780015,64100.047805148206
747.30390277756521,0.016658129590918974,39.089899050446981,21343.048872296709
3110.4607286554069,0.086800869817090467,13.414729117531792,24102.808297902866
565.96916632667956,0.03277225956772932,18.987146547665379,7907.5254141432288
3656.0065785299917,0.04322787256620024,17.566300067802782,44360.139172985582
514.01677223524916,0.053353835489590724,3.0053470277202452,1393.3352201182222
4686.1051312330674,0.055827059637606272,27.218312817714349,64805.425764742315
773.29885718523064,0.010182677844228058,14.780170107670244,10561.239498852427
4798.5132049544936,0.022327740809856729,31.711091110628587,108216.66693927452
4024.3324628169735,0.10490410201149658,33.452682935997458,36998.755377687958
3009.0418218851351,0.010135636876309894,33.028000677315973,84100.431019831914
3934.8581126847798,0.065898409139416261,17.249973923555324,39851.986408877929
3996.0627110171208,0.063845220715792891,13.540281607395082,35515.241719576676
4735.5326078049184,0.046640357711170165,30.20401040701514,75909.125883365632
1341.5784338120172,0.057445972216109462,32.254187919866197,19499.594662646374
2991.3718872557151,0.095863925127924271,20.15904040926328,26275.344567437151
565.74106806556597,0.1025324076836452,35.828209761915815,5350.5907412614015
3119.2119301181942,0.038638339775677502,6.6124391470637729,17899.882782225719
939.32739005466522,0.045473948506450285,35.283682406699448,16354.95402929505
2868.2579962149653,0.036673113833116597,4.74771408590337,12292.943437010286
2904.9095187658636,0.062784974060617157,6.9874953601299419,16033.999738816545
2383.327249608014,0.085158419342469413,21.819760517684454,23282.583860093422
2660.8957000143018,0.035107816300976258,3.6332207273091859,8930.3131461617286
3843.2246110322808,0.046380931626035335,3.0594769546043041,10732.198247227787
4016.2991109091263,0.11234230793480655,1.0202310224625153,3679.8216874703598
2511.5507563196029,0.015342621883165389,18.016349728076264,39272.767260303466
3038.0078634608003,0.060684656576352289,31.210331370396961,42101.466067748632
4663.0575548814986,0.088271384575645553,2.3586956609167107,9555.1782540272216
686.69458365550179,0.026549941271322146,26.43804665216836,12927.280023673298
673.80747291054149,0.015211142200603003,33.101965379231274,17422.177625479002
529.77415836276521,0.025202590880238383,7.5520330945369736,3602.1367904362737
3323.5300966985865,0.11107055128837511,6.7276856580347655,15190.570867835044
2151.1806738728596,0.011018576000323577,34.571237971200908,61565.795018747725
3894.1749390950317,0.030715417229248698,33.101859788053694,80208.666476126062
3389.0339252121039,0.013441186419180901,22.01872888430329,64222.935255580931
1734.825015808367,0.02216924143184236,32.948795292465235,40257.526548930698
4501.9960820715251,0.078216421529112581,4.6174870195552957,16905.634752375405
3836.4075206461962,0.036580279961299436,16.384779199611422,46662.452001761449
1425.621210459861,0.072613325547374444,29.774104688148544,17197.658642107584
1884.5408870830647,0.074921492104273874,11.040626413634572,13824.838299803368
1640.7559030008881,0.10343788663987569,30.340827662908559,15061.739704470767
872.2970782624983,0.010521553220306132,20.662965571241742,16123.739107589954
824.1385254567391,0.10387064052766033,30.260373529981091,7535.448476067053
4687.0245705411462,0.07810309950696713,19.122505876435852,45765.086591382234
2245.729782273891,0.027901783471545337,15.348269268650887,27728.896842160884
1978.2671316093081,0.095023112694881243,9.5483794426666613,12068.413938803122
3675.459972519152,0.10410406959696443,9.1267943159655864,21006.803107106189
2809.6660197392098,0.037968983212957302,30.308141612284444,50081.942977729064
4687.0859355084649,0.11106730489929489,5.6375035733244596,18895.084499056422
3923.4773201560215,0.059990317332852365,4.35331165432686,14651.037625057284
2448.9108642102478,0.076376689976665357,7.8753632358630767,14104.604499461411
1944.1614200560484,0.11831144869794079,7.8385139467029532,9592.7377200189603
4934.4945701291781,0.049768968650311933,33.101197289469091,79284.493864280346
3617.0251564178529,0.09944752804021241,16.541758315494285,28791.373978205949
4760.8538340188215,0.045023902961130562,39.625149837058814,87275.03662483106
680.54502836350264,0.097913487446564001,6.3512390538338828,3110.2491323023942
4267.6150280348347,0.076080731074890676,26.48805320205209,48050.535272878216
3221.6620315569171,0.033799126474794161,18.500450780848773,43783.295121737807
697.41622384205164,0.055542870316816005,16.323808891185884,7360.6119879474518
2982.4641998491811,0.044939919779991788,35.128283763109209,52197.944770118404
3461.8721890166989,0.018591923238840027,39.048230187307588,95506.217281255449
160.28316085415389,0.013281824710966724,35.041499392192968,4467.5084833040319
2326.1580130245579,0.048112652094789904,8.499726482370189,15920.33206403226
4144.4576048619738,0.012093756259923524,9.6111189271484285,37392.249259752192
1547.2592241860402,0.02820365333399525,26.58688128470747,28671.719640053496
2346.8856008129005,0.089770165293595564,12.274259683889476,17042.010405426281
2267.3392226326769,0.087890035925194662,29.654280100442616,23675.79833379879


==> anc/competitors/data/v6/annuity_present_value__s42_holdout.csv <==
x0,x1,x2,y
1851.301560944833,0.016616331666443586,36.020725884708611,49877.237140744401
1923.8224283173295,0.088218288671009878,2.3153935795557774,3876.9446521832165
2922.4179454755713,0.11064807516309606,10.153823041355729,17312.212072702147
3760.7502721914507,0.039279001516321382,34.836339463917021,70728.016250693981
1004.5760214555833,0.035258728474758784,3.5359175612183016,3285.5232573974299
2964.5676663349418,0.066250200244887189,14.912521725034132,27556.137007906924
2720.3844889244197,0.03867100565586213,37.859003329625239,53620.42467697338
3052.2116259764598,0.077409961194446528,4.1025369341627975,10390.723035588042
1394.4019320050402,0.081189883039595317,15.298288996347321,11971.696624338516
171.85742333669521,0.068729269397556386,7.5810371703117703,989.79413672434384
1235.1289568663583,0.10155398168079502,17.275995517948022,9874.9873317596048
4457.9369063434988,0.095516001296284972,21.467094031048241,40087.100496158848
4488.641110089281,0.044062954441216898,17.553199460716932,54079.81130875821
435.87566164360396,0.010464864468376883,12.179574501823257,4960.092797394178
2079.8279038909345,0.08191760711534303,8.6256676691949554,12515.593945491613
4261.8999379907991,0.014225120439800128,18.282492161680295,68186.469234278353
4898.4103814693499,0.071483858929649771,29.75200179064695,59740.255660218783
2830.4063117530181,0.026954759315067307,23.288958902657082,48486.701433733753
1653.8788714027874,0.021140538751089257,16.803958989598414,23187.946259213637
3039.99740122809,0.076267290669781981,28.492515486939748,34950.138356254851
4330.9807199223633,0.024166043188168968,8.1304777686034875,31625.006374523218
922.65522025801681,0.11343610318583959,33.330671322887682,7907.2863526192768
1050.4993277980802,0.021317106744454015,39.400681860029771,27814.515921181952
2620.2826494575406,0.034451744146382947,33.852155043320451,51892.887155996352
593.16126098250277,0.04389001263863062,18.056579919017253,7292.2017642385281
3943.0169761356706,0.012570072662025937,23.053893923921567,78491.491945105125
2275.908139048126,0.056937919670408031,1.5390022795078797,3265.4202669633369
4079.3961149561737,0.028477301658085423,11.985371606714731,40935.892795656378
4544.9046942130299,0.021730586741373743,30.214394267026005,99913.315099392581
3428.7861984725191,0.11507309915087129,9.3292872675526812,19010.598457510481
1405.7645204942805,0.096263358020235501,32.155763146093065,13843.066980140849
2578.3186466885768,0.040772477481544313,27.450998101765062,42124.445499975569
1708.1726818945867,0.029902873414576675,32.037423988673666,34898.132904185048
3461.3460653492443,0.087765361131154546,32.107459219789604,36790.936129861155
3635.6101567458613,0.083397889699538805,20.478559242622051,35140.481703188219
4275.1153427240215,0.11157463343676079,23.848028308389551,35241.254140546196
2068.179672274624,0.11191897297074116,22.900775010619444,16851.560524008833
3897.9221034216052,0.091791560990427665,33.014879207248143,40126.889989434865
1135.4293571068019,0.054470122611779755,26.041224059561326,15607.048436818352
2247.3305926750149,0.060252931508500758,18.632047776986077,24759.41667276627
1133.5911513737192,0.01199544929307644,8.7995931906963882,9413.2976012432973
4092.6515671414109,0.052051733491353926,17.776470798511689,46723.889527342901
4033.5878047451179,0.025327446045881115,29.423160754351006,82963.895558024786
3619.4057200453171,0.010740595401747294,6.2358558492464429,21718.280904908268
1689.9928289882198,0.096386721406100689,30.717381075291819,16495.250645699725
3763.0813940736562,0.04857530997066721,26.261565390790288,55176.987185342863
3728.3051448822225,0.068793451108583023,1.164087863116726,4038.8833257651004
4072.5585027131333,0.068637804839058347,8.4805805877301417,25542.791878622931
1474.4753573490616,0.11241860806465118,10.97071089314324,9040.2220862271133
1812.7518815497497,0.10880701597733049,37.147248221545091,16300.990648761886
4758.5361610836635,0.037570571965086091,35.36432275847617,92286.507533740412
1583.5182030705291,0.1054090973871873,13.339469524194765,11076.470808456554
1451.6572201748327,0.11068942798698857,10.50708209614792,8762.4520932841879
740.51538719242626,0.038001756412327198,38.291484928628016,14814.575200033825
3378.4367570917802,0.073160248653787452,25.315479783713794,38449.071967040829
308.31019743229336,0.016491791792246455,38.804125672364719,8785.0701892155666
4766.2465815429541,0.046267736072645824,18.159676011959775,57704.819151969685
4781.2961589917786,0.060008358036274828,35.105752377970035,69377.288299094856
4654.6595999651818,0.040855968518143042,29.340699994966769,78741.775729987014
1063.9701274335648,0.050566783221358713,35.59255704166663,17405.583163745487
468.80101488397122,0.036478950363066628,3.9185662255722646,1683.3774518669682
1117.2397214461353,0.057377447298743729,6.4464512585262117,5882.1359266730306
155.28165551608362,0.010361985231809645,11.498490382428439,1675.0794855881409
1960.0809992867698,0.039075450662567242,1.7017521884950415,3167.6164902558166
3772.1755632411841,0.016996204005429678,3.9299911262380935,14223.798368190324
3314.9143912751433,0.10971847322813538,28.213864870680368,28611.272589839205
281.10957499512392,0.026986810736906841,29.222584532063436,5632.8005889125079
4768.904268942495,0.035668071114096554,35.284563069238565,94879.500472563304
488.98621998423931,0.082961395807372773,10.866699335673976,3415.0546545584084
3724.0901759772237,0.090171605134509045,5.4278235992636761,15451.560371106649
1816.7625234638272,0.033360715386486384,2.1312454117423187,3678.6415899476142
2785.1528003360304,0.082829649547497566,29.511061026617799,30413.208755814037
173.41799306567924,0.073908056535876523,7.251915040326292,947.35704468603228
4417.969027664898,0.087370801462747893,36.342455236793633,48156.927299514384
4946.2048955682794,0.021696731930245496,20.802672419749211,82103.670808250958
3869.5556397276919,0.047627966890286484,11.152705068535461,32891.116436950731
2716.0054116834513,0.039044474190828689,31.088428009112331,48415.173845843507
1794.5269058128692,0.044599514546200113,12.437068632797317,16851.345514453911
1158.0312417054477,0.070264380214644123,15.215301270437516,10616.036577494513
4356.8056756372562,0.053537315491908849,14.185594781897128,42545.141261806624
1266.2440853152775,0.024319518094362166,28.619693258725814,25890.997732611151
425.09743142277421,0.072086800151515709,18.993921490929974,4325.0401972602058
4329.4074584213422,0.10227776150019566,22.332217691761009,37519.353985989452
257.16171010198093,0.11314199112819411,18.614399333776049,1963.8307589309666
737.51056183871742,0.041379591613313553,35.015284320469966,13513.860011935185
4754.1026443222072,0.013133465698612599,29.394471597191448,115311.38294767722
3256.2495707597113,0.070137182479911991,18.905730095603463,33538.585036529956
3050.1613041630344,0.052183808030534518,23.51024302088382,40773.369822792978
4399.0919156296995,0.021482682103085723,39.171142039915829,115713.31201033115
3173.7693653781812,0.11606538068306332,29.198676360714408,26237.029170703769
2203.8358046522949,0.067064152915791098,29.320140498426206,27962.256370804644
4801.3311291531918,0.11825090953302027,19.723843859688888,36123.959049141296
2575.0328252219606,0.10625001315528321,12.441135469688504,17335.282634242736
2556.8323026556559,0.076742883276475368,2.1236055066673103,4841.3959034451846
1187.2092687301383,0.024021274707164995,13.736218131205389,13751.457148146499
2581.8100527485867,0.067349111173889212,11.467491756843041,20180.078144592186
1493.3276220547411,0.068012420712307814,22.208574797735942,16864.226644249378
1210.973130720628,0.038795636743783612,30.80690070706358,21551.202910040589
3506.3201021767609,0.043734175550036114,6.2797444542566891,18897.407081183836
2613.1723034484953,0.0931854227014451,21.406579131757411,23878.650630820102
2020.4159322488306,0.057057602669898309,11.635437010488406,16843.658208194498
3066.6436491019927,0.10015637884343348,14.825080787633617,23181.18267408571
151.04391313144203,0.040056628096850448,35.904166511062712,2850.2846057492038
1632.5248111833669,0.013567612385858104,7.5270615519240671,11606.863592444628
4176.7801961617843,0.058085483427343258,37.061684706416621,63036.043676390473
4842.5801234353967,0.010366473841670295,17.771587197549355,78229.49290148195
3075.1349960829693,0.020787493212368807,39.506055552280436,82308.08218853733
3163.891767072329,0.11702206467336086,19.021534645491922,23742.544420289341
4105.3545430862196,0.031624702488087728,23.703163737658961,67754.146113691851
4637.9118277279194,0.11582829688098598,16.81048580525853,33697.125610175084
3076.7218261775033,0.035162940501377089,14.176974994501126,33891.576891885881
376.69959644696638,0.054167929353301877,26.756556564691426,5258.9177752379837
1655.7397746520651,0.06359591191358141,14.292611499589677,15249.464864770036
4280.470531754303,0.084350361902944218,7.3735113431065038,22815.679751756004
1353.5410968977735,0.055655085165021101,4.191511125465885,4939.2807483847191
2735.2233278986105,0.11396304390913582,10.543284967604443,16308.658530895025
2863.8858497126248,0.097729689034602218,22.328089079248077,25650.359903752105
3703.7622647174571,0.10758308001496207,32.034646005791387,33122.8696652832
4717.3432772374381,0.044551733946185584,16.734042784065799,54827.274633616289
3055.944673724915,0.063034582882880399,28.588941667101871,40035.347108382863
2430.3585343409245,0.072170046555192865,27.926774835437595,28865.42884393211
245.4359453721292,0.05383110964003799,32.966026347793715,3749.8362413110608
820.19734110663921,0.07484819155882308,20.096892693560015,8389.1862876512951
4109.6625566803186,0.10455090182841789,31.124496761989416,37528.078617175095
3399.3590879332178,0.063478095548804417,19.764487097540666,37684.60389600123
4177.9241758177604,0.018225804661405026,12.947998307954929,47801.527645402304
4759.0888118063676,0.062270339859670801,10.521485452443134,35949.020847172178
182.83831123306231,0.066536054593773236,8.5521853896727862,1163.9476134237682
1020.17754043765,0.042172310183506159,7.2117720922910422,6232.0925517140104
4383.4012483404567,0.0212651257679723,13.394564651804927,50628.609749746764
4027.4099148926407,0.073533711976978666,25.230411710100316,45627.452683035212
1265.1428257798614,0.032709911740460659,4.9871304447047127,5735.7814996266234
3598.2746482634584,0.096475720023902714,21.827506080233203,32301.491802779652
2310.8710678461161,0.076530219992185608,7.151816630842605,12375.973285279766
2553.9869919427347,0.035198798389968443,18.96127502783072,34904.050344881383
2012.1776022160332,0.078567877451438201,25.503558450324675,21889.399732610338
3608.592435123589,0.1134958983959201,38.254685285099093,31274.560645096582
2637.7084673793247,0.040563938303465157,21.085672442497071,36909.331260782819
3858.2824555353914,0.11931747962178055,39.265845268411155,31949.461740356619
2273.2150813088438,0.030891449134008181,35.126758738086281,48313.159524736053
1105.8589349228473,0.11408891842259876,20.891997035148187,8678.56228122631
3826.0054868860307,0.039709791569846754,13.124007469212261,38553.806084190874
1338.3415217130841,0.098692862572595477,37.910683148003216,13178.170788608753
2722.8672241029371,0.05713841372504868,11.319896348257972,22248.355697585674
4160.926033433705,0.065161164362389487,9.2516050492002435,28246.457016250453
4244.3576958513686,0.033604963761580425,14.097557879844313,47043.360231165687
313.72159045260247,0.11847494172011598,34.828642701794081,2594.3789774023589
4779.0819590903311,0.082508615387560255,22.474171139093951,48171.672902990656
727.96069406064794,0.026657331573430726,21.109911579588282,11636.978163038877
3098.9797504115122,0.082878249154853853,2.1378599242667278,5852.6756005008083
2151.0464308407786,0.11917441704445632,12.590283033337833,13676.057299033579
2270.5774215672491,0.0539420355219365,11.835874889567011,19490.590794889329
3327.6007002931233,0.1193225366598082,13.86706352609629,22045.692114416648
678.79350089555714,0.021632950183986269,24.854397940840776,12944.463380484256
767.89706488273657,0.076179077235669482,11.291292225035095,5680.1883316418725
3126.2044626480692,0.10865224276308946,20.10731281670785,25156.269195575285
1842.6905472083795,0.010678073354764308,12.007270820308072,20662.777816850656
4858.2960299676834,0.038751736670371031,1.5106307664902476,6997.5878921684925
438.9391282815136,0.046740473962265487,28.942365177700093,6887.6270011024653
316.74950142003138,0.093626049447017523,1.8585199085314008,518.42397667602904
768.45971477835087,0.05959457466694338,16.099159573319206,7816.8723999396998
2552.6263693556152,0.056491999979450286,14.959324836381258,25325.688554802993
996.25301249854442,0.038151444433013243,23.152988031887237,15138.87068926997
3677.6562488023319,0.11582056156843752,11.734213775526658,22976.920949640164
1874.84063696608,0.10297044418434284,19.856824932646703,15606.992075201197
3965.3605210304531,0.058661682703634463,22.357599891290477,48699.077347953084
4811.4657233131447,0.087169600488168172,14.389813854075818,38615.974790744374
1787.560157547163,0.079143545932112827,1.4963310604155322,2432.9325621367348
2103.5132134299265,0.013707030835846753,25.601864898315821,45161.49831269087
3309.0670166303694,0.020952372415838413,17.319926978680051,47652.478588819438
1575.8778705751392,0.088237616683732076,6.1289189252152507,7223.1442765575439
616.13563545705995,0.097798470775073809,34.788291699844223,6054.7911918465079
3661.9485190208188,0.076104178480666668,33.104496375705395,43873.504578720836
2043.6840386192559,0.11874990740289909,30.915226428972556,16673.95517889861
3468.0411980940485,0.10299708508860823,3.7676425229343922,10398.150890535893
2869.4152655856124,0.0226178660957367,1.7251890803709866,4801.8943540487799
4996.469296230789,0.030589645061830935,34.924228378597292,106311.88802484771
2509.768127026633,0.038979791320529596,18.76517809346943,32969.812997513865
1240.9670776626535,0.11163731531306964,31.926337869674398,10737.166579713565
2288.6332898252331,0.055258199882546502,23.559043123815592,29752.475529561743
2828.3945168347209,0.027312293053626646,28.234975564284643,55166.803117744079
1533.3612156586239,0.022977226387888492,30.383015923008763,33269.090563409889
3739.9024574066166,0.10462811925057555,28.379336687592041,33622.607093704195
3007.6091897597453,0.075085179088563006,24.520555416647824,33269.079430144353
3252.8032235772152,0.1124369477249782,4.9907393605579742,11931.92537559819
636.40358792049199,0.027972494350914055,32.924683502843187,13577.982979303273
4759.2221114838858,0.037728732867254651,12.239344930611029,45973.878400330635
2303.8894604388156,0.095190099649057835,22.563112219669733,21092.297148964997
333.44586732697536,0.037358081095693503,18.063967099330689,4324.106097106247
476.79376276595991,0.064611896092232279,27.019911870714374,6020.0625296392955
4201.9299339401923,0.078834699182053505,5.1218863814562967,17164.511040887464
1023.4292662256893,0.081984858154904583,38.442997723372031,11879.535785497646
4145.5061209443702,0.049938514209540603,5.1184886893241011,18325.513657591964
4169.9578026261734,0.10812623881411866,32.756469404124999,37230.232130573182
3948.5833393457265,0.050484295040337288,6.9153054387284127,22576.331879041707
3049.5313125661623,0.091498659876994098,18.59881739215794,26787.88695063685
3060.7862447402786,0.1032541092262638,35.627036435623076,28748.85892470336
1418.1768501583215,0.079828291598842804,8.9275335448008679,8815.8503237748537
304.53958351913502,0.048470305442446314,26.227283077091951,4467.3455748678889
3582.2090123720914,0.021461783000334651,8.8757058264342419,28671.524247396454
173.07334100105879,0.11332752579085908,24.545187237947097,1417.6678070132118
204.59165864814796,0.034402265836396835,20.738735903458892,2998.140678479725
3236.118280454597,0.02870792219263759,38.144768774067977,74430.456507295836
4761.68814032102,0.029441537628325756,3.3261270391887541,14879.722621922885
1209.3040490064459,0.042021067762740991,5.397265357961345,5733.1199714488148
134.96441995960447,0.074252611331469653,1.5299468444371165,188.65629023505494
4324.0346680115799,0.026510062711289431,35.167044417789775,98115.991268651545
2738.3261434194587,0.093064027435311086,14.924450010305289,21626.904204696573
1711.7988959202066,0.071448014085200795,3.2294478685770236,4786.4405256268747
1216.9810498052977,0.040806669029293259,27.495127115512545,19892.835126859816
3382.3807083327015,0.099388513534260453,36.866856746905832,32997.310918699259
4073.055367274902,0.084606978189831455,37.033872600332771,45762.733245590287
4937.2670757310607,0.10960554601221856,37.405115146977757,44125.080888975433
1512.1156190075512,0.067316861584046969,23.024453626913441,17450.534448624814
4709.8433093370359,0.049172948793501273,39.460096114318894,81371.574357168691
2062.8625370284071,0.067457465022769711,30.725224320793032,26465.267183601623
197.34451046282607,0.058948503747747676,6.8758742184580735,1089.7855254173221
894.95453500252256,0.038551762072927494,38.797499842699615,17863.967977856519
1648.1666614366279,0.028223416213017855,25.605760528513411,29763.125703473335
536.77979462559574,0.054506695450515751,29.36206091846924,7775.0999155705549
2589.4649126317663,0.056272981469324385,38.629639770545779,40464.186114473727
445.70083832919653,0.095252656756750223,15.343043703308318,3520.6421846862786
363.23450325685951,0.059361874480391104,5.7127760138086812,1717.4247560317619
3108.6103294235236,0.072244831252222613,4.987127078947613,12642.397457689047
404.31924161675789,0.036595660853073447,15.848541627730832,4797.8693815795596
3971.4232886114214,0.046053152418451739,6.4399928714134109,21705.775161407677
127.54831269532178,0.016922524983075712,39.705744409005739,3666.0472359786477
282.95111588698893,0.055767016125495249,18.673803528973309,3232.0685318080277
2370.9904385343148,0.075776038155920336,35.782942326674416,28997.017896279762
4438.7028600314607,0.061349596790335456,35.091802456541949,63396.819327580335
769.61309263206795,0.074813723190561565,37.15312559240769,9582.0973139291982
404.70331690242278,0.11418344844572675,5.7485196549623714,1640.6099236962693
1422.0160534684824,0.040254014859929015,31.332375963472199,25067.726187757937
1013.2997192723618,0.053465124712869606,17.387887689144122,11290.389179861
3618.1400323598882,0.089375799046780335,13.840238063653864,28102.430589375654
487.74249719421925,0.06553813886075005,10.385350446281418,3592.8079837125219
3122.9719197696704,0.011387745559667319,37.928590196070409,95751.552340998489
269.42172787968099,0.10286240702362784,35.556463177968197,2538.656353146238
4245.4730098311402,0.023070679622586354,29.504340543466711,90133.087504386727
1959.9972934958455,0.11754020195994128,35.0446200069808,16335.727993605358
983.38443421316686,0.085507306296063082,1.6265731299683606,1436.816630972055
2388.0748952718577,0.083558374685900411,10.323665087791994,16098.576539237591
1798.6338557454708,0.032546788479943758,6.0904793426630848,9793.7871329536192
2040.9910945499789,0.073704758449644983,5.5034089455997721,8968.5275175581155
3053.084122186438,0.062893176017607758,36.785125862267734,43395.102431926367
3281.3321369524001,0.021970196666651197,35.529231354365486,80348.376628069222
687.28054485559619,0.030332778146898505,1.5238019912943597,1008.5736235991449
2599.3120665100973,0.033616709542516353,38.703089199230405,55816.731647179498
4309.5979151667589,0.093288602197617171,22.828560924982323,40165.978060629976
3243.815026856751,0.084091902301731455,5.133470677567094,13089.262455041087
3144.9284145128918,0.092012371483880237,23.338842583563952,29798.364774128884
3195.256676185048,0.025256372644448744,24.747347016029515,58269.639962612717
587.19864029485257,0.091888187419035192,4.6195818435486151,2132.8258617067286
2538.4654296149643,0.047593188812517333,23.604982875213359,35538.421785284401
4194.018600196252,0.088045912763100462,24.635801469204203,41676.628411785881
3791.0223133346476,0.1142909121433886,27.49213002339463,31476.950756479313
3310.8366710592172,0.10200548421988519,35.086940527411521,31382.915936051933
3417.332886796813,0.062929778915111284,37.360572664728856,48749.918548711466
506.48480327622923,0.058515903760748535,28.583257773008047,6951.9339602985119
2809.7886146110982,0.08074694978774008,1.4721649513412358,3758.9954506699682
4082.5754386122512,0.066154226323052984,39.25659124283829,56721.197419718206
3827.9684769806286,0.092181404539904449,34.592340343871548,39560.310767659532
4480.4723600221814,0.035105929596978544,2.3806144730542664,10064.321548628044
4409.5224867187999,0.036140346836678917,5.3058394687067159,20948.416819525297
540.30408370004625,0.062931287695193863,4.7373822177401514,2155.6869145755677
3493.3603999305169,0.035272707399796543,29.77709790355016,63759.532854835059
2066.55863590437,0.052535681280576202,2.8988787649699281,5425.997536766482
1716.960412890731,0.058679384057770165,30.54242510698494,24132.498084427985
1414.3754802356032,0.10948019162555202,27.205018914418368,12153.850507092213
4864.0875901745039,0.057290560744437488,6.9636770065180498,27300.199139412671
2739.5714060263422,0.10853013119300853,36.369740510633143,24647.276394967736
3240.2617258741247,0.051189833678571675,9.015376195477284,22940.652282627114
671.44317885059411,0.048132047757654228,18.156043350685152,8008.4541503017372
2022.3796239305507,0.092430747640380118,26.630760132337496,19802.22423471721
1600.6337868074786,0.033549430394002461,21.248271196361582,24045.479037493165
2527.2181819172465,0.10378264995081241,32.510110763889472,23368.484705988161
1075.3931022804923,0.076390035606285031,19.605587074591028,10753.008354017114
4593.4279685585616,0.077923624874301642,18.522626504950935,44263.544352582452
2543.1673355784437,0.028748517090393326,6.4874537750239814,14858.122853460112
4019.6478603422374,0.039739665840584797,19.213726321618616,53310.862355907309
4914.2849780591087,0.03430084232121812,38.839303192832695,104608.39117554072
3978.5921717337578,0.077585808131851869,32.845949955423762,46873.993666764058
1992.7604453576357,0.050370665155586018,32.660893042691129,31614.808458926778
3978.2224635214511,0.076896085973186409,14.374786672028156,33899.214261710287
2654.2010036033516,0.10134533640812018,29.897819652013723,24728.475494036487
567.24534887682751,0.091691017194227509,32.288155785299828,5822.3430519812682
131.35458896792161,0.060116886108019914,19.260420526967998,1475.2048003495222
1561.9418809933038,0.095831262360381586,31.498395632485025,15386.244990680601
672.98090881983092,0.10655791026064157,37.932511901606489,6180.0018175532741
3392.1801521206903,0.086862220662984505,34.254286873526979,36800.691553579003
1114.0280284685832,0.054448950396184234,10.251722853916442,8578.992315395175
4242.5107048732289,0.086766129774589043,35.44584360784112,46334.997276717069
3551.5439005734929,0.088130848436873771,31.993080429340782,37596.148545216238
1880.4143216600892,0.068505351838769338,7.9833467073022035,11276.007628646059
4177.9026344925423,0.077616981784987521,28.769680870749024,47560.883817765367
1423.6817132517758,0.084709065594617203,31.407482901331885,15499.401387370148
412.92338997573006,0.013331782055025613,8.9018427463330241,3444.4641617443067
1946.4632549192245,0.097311240278907349,38.880916247364325,19461.667988499434
2204.4760893016401,0.086795361795456799,39.25457420182785,24430.618584295815
1917.2295028175661,0.10331332529010312,12.785645714029888,13278.019138191956
2051.5418150432843,0.082062267420132437,27.655816198255955,22177.130987131419
2592.8918759116568,0.11194344397434584,39.996585530801006,22830.136367385352
351.13489551797971,0.018993991965778188,31.860088442043953,8335.6233717702089
2819.0328019250555,0.11160626111204212,26.9298806573013,23796.700890373286
778.77197032655988,0.086186722433468824,38.81393174509337,8670.7999410604134
1333.8110846554894,0.031541977305070433,8.4358442985926558,9745.7764309773374
781.48668830983377,0.062112434329489534,38.207481834542229,11323.362004566594
736.7572815505639,0.062829868713047091,36.751302715291558,10477.173378754205
1631.6254593429633,0.087503777136264935,16.670963434230671,14041.046956876866
3960.7724295000144,0.042706805742142868,30.482373688855191,66822.125924024425
2211.707140483898,0.028046305077335097,9.16954720157994,17666.209402135246
4444.731325676541,0.11067317685871506,21.412223296140223,35917.614184874314
2314.0593851152762,0.058247563396521339,8.3631163612252521,14983.970721378668
2946.1665412349289,0.068985616494473087,26.917686819735977,35617.017201573377
151.27376231091961,0.10107510252836516,25.233062459824449,1364.8366658202422
4109.6795469936296,0.038332075491477755,22.574324603178315,61349.243493742251
3524.4829975103371,0.092505574173672916,28.222654182979557,34963.256964488035
1030.4302619905604,0.080783396006487596,34.731840325070664,11896.673788563465
3720.1801404624603,0.019111004044139554,36.662906729818054,97419.046606879667
3232.7344504419166,0.084939797669599734,9.3348450319394818,20278.270702715832
948.41244084026027,0.082724482528453214,11.513298334579417,6873.2863005528134
746.42770214563916,0.10444018186642359,21.805943862359594,6327.7892722752395
2924.2347370099733,0.10918086581912848,27.638395927878065,25255.578660052444
263.49346593479493,0.075152114064910167,1.4919089157767962,359.26799802355748
1572.720262181934,0.084272605061507633,23.185609152105286,15803.007688545562
4501.4852159190314,0.033344134573476333,35.096362196732812,92304.589331964278
3284.8566905576322,0.028429226853106476,36.952811760373599,74536.672092531226
2435.4276036396332,0.074204932635771478,22.906295418888568,26451.586874517387
1579.5756712031427,0.038283952988004133,38.697634926617297,31618.350038144788
3969.0772275321465,0.077497290015961673,29.35656295863647,45490.694277721268
4063.2461621224998,0.031787023600400303,38.128055332116098,89060.336073745711
2328.0379834201831,0.078950752736318255,36.751431935629874,27680.971019397788
537.91613612249535,0.1181433975041916,7.1087809794032166,2494.5966944595971
2100.2923050429731,0.10104405903457774,18.510270743227771,17286.835520005792
3826.9459496885775,0.10890140577768753,28.472451456115643,33289.527539345676
708.6399568283332,0.069980575505493109,12.631315306451841,5817.0845293425946
3653.0411601219485,0.061992008143387539,24.841795008873124,45701.86910846988
4889.3946073837105,0.093291058895382653,24.981601830327939,46764.214091306472
2161.3541022166114,0.048396430258075246,2.1996782873400682,4409.6353594977845
4581.8000900919842,0.072713675486375362,19.293154293175078,46745.146937567224
3858.3825904678865,0.11021602779845921,21.212141742686029,31197.056430929108
1779.6952605198589,0.030585294393084973,18.626134054465236,24988.577581800328
2887.0743851205343,0.11690345709020522,38.850102713321398,24359.546883537492
1057.552418891418,0.069439614214140633,11.112163349800879,8007.0173021272467
1661.7252603490178,0.056316101604852432,22.84330350463182,21066.079028502558
4191.2238143173054,0.038962977240496223,21.216150827632088,59761.557054501391
3960.9886313211005,0.05882732791645065,39.010906405910497,60091.881494965623
4294.7123938571958,0.082426932221049881,22.944286059342943,43638.521406133332
4123.7366944310452,0.10987800994400081,4.1500422262940742,13180.865740662055
3426.3556132772496,0.054394065840617581,25.725421852042665,46865.587659029057
2823.4717446690429,0.022247333117474476,35.948021011159788,69370.587437759852
706.87006273345605,0.088104667042078963,12.592609548669563,5252.5522498939763
4734.1914580811717,0.021391772623666844,33.710524295305085,112886.35601844934
2674.7246820330283,0.040577352330581067,31.225646698916826,46879.972603134353
1918.0077355803926,0.11041463222480603,12.552481867377278,12705.738855248663
2380.8017209901845,0.092689796048516321,19.226237341708202,21013.283160829003
4832.101563431951,0.045432079077181567,9.8475276856816283,37690.344854633746
3983.6603365427632,0.088112278259663307,31.109537332195725,41942.719097034686
941.31646005485607,0.11266314108567779,37.596596349474098,8204.1901231380089
3057.6820265463616,0.11226757679334551,16.124368821906252,22337.396292445839
4243.8057069174611,0.016606933952040225,31.619490189037339,103737.94207156503
550.75724239854003,0.067650081931238532,23.966858750282647,6445.6019284086688
4579.6105840997434,0.02831074308251607,20.752359637203408,71133.132998480738
3482.4951240958962,0.09992739564965672,30.504749198813986,32943.007126900746
4791.4983530385325,0.056872906017172112,29.042905410795864,67349.680349492992
2986.8190039629635,0.1125040772402303,21.962979113509117,23995.137331297643
858.04324241541451,0.032317162133377798,31.652204808882619,16848.741058872081
198.08617584560321,0.056253120637369688,6.6406447097240351,1072.991342774586
2701.2631854456281,0.11071755983412765,14.209927972684545,18910.898081059768
552.0569066054652,0.053681197959047279,24.265790843892621,7392.616470582655
3260.4050945033946,0.078067473969645487,27.317229296940269,36405.912602656201
3809.2886992153608,0.012562896468620325,13.072062731080166,45658.077236161051
3293.6850616809029,0.078060469971655874,6.422711863507768,16156.864509681476
2010.5573174504871,0.029207554018772043,12.299322186020255,20526.200885247919
3884.7732415566297,0.048420748307405892,19.043428578057455,47625.897778503648
2330.8812478516888,0.012127581981696318,35.968573085213144,67618.776794702426
3886.4890463896186,0.054391973272745565,27.636620379885329,54921.46379410151
833.90655418180461,0.081843304405112324,21.262908543591855,8276.1262028377841
1478.3063756824997,0.061794858927856244,39.011101607255959,21616.382562035422
710.01569184168352,0.041213733542580462,12.32158986629754,6753.7898744503482
4220.6627102847378,0.020657119415169664,29.099706233447836,91623.796172934817
4723.9445880744179,0.010577508523643985,38.008186860064633,147212.1938801684
3044.2804789950787,0.08586988906387992,32.7473084028518,33064.339469649851
2138.2235383648349,0.043162715778546495,20.062388400860719,28318.040672942538
3815.5800423296196,0.054270593712666133,32.299721577705697,57552.484903394252
3570.7809644089261,0.029371558490726889,35.338650631963866,77865.55375927675
1812.05811520358,0.019546767812086675,33.199598632529877,43952.77050092478
4485.6152427993566,0.031387340522238273,25.9671120102957,78858.20307755415
2097.3453104091577,0.047246942496507738,16.612690570064302,23774.073862145502
258.1477504022688,0.038056374849513838,8.3901511953727468,1824.8616007829862
1471.9446056244983,0.038570401468632214,3.0708767423889598,4187.1447120971388
1983.9220981150011,0.082847367548019454,31.805046232238571,22041.98410164153
2248.3195318991466,0.042990160536636873,28.882164850373183,36791.857056443128
2127.4648635317585,0.039164477192528455,1.9282480641317377,3878.5555421011682
3664.8635590322201,0.10040103604744866,33.886211026782533,35075.609784282278
3755.5319318013239,0.020647895096619188,5.3268538327531578,18761.637159625821
4312.3456578030291,0.087841215723911487,7.0546090845558336,21986.857113081402
2539.6098468937671,0.06041035439171883,1.3117202642110604,3113.2124324561823
4268.8325862302563,0.10690351407391019,15.147050799444155,31357.623848264026
3995.3243566286606,0.065851135180742454,15.09142991083907,37497.680855350052


==> anc/competitors/data/v6/bateman_oral_absorption__s42.csv <==
x0,x1,x2,x3,x4,x5,y
0.88697802427798167,291.0023494510931,2.0461254317812183,0.26361738607656293,55.786705961616398,19.986696818273302,0.034965954431889518
0.71943921987602621,404.57302527360304,2.0119992906788866,0.26824122937496109,67.536250230224141,14.461255693352914,0.10175797937714982
0.92929895995569123,461.33114878562122,2.6228032346453292,0.097277927276133436,65.184396417230573,6.2540865590523236,3.7174532178564883
0.8486840145296819,388.27837868734065,2.3631720978338913,0.29273916435535186,73.552489687705233,18.023362515517046,0.037346146927785345
0.54708867394382477,485.28448941975182,0.85847108299404173,0.28616262473307819,68.346361900538085,2.4853010484111908,2.1589071485359743
0.98781117581837796,412.80206829527089,0.90881010172123455,0.28890584277590914,34.836024984766667,18.698819109546402,0.078025039085898459
0.88056985099517648,446.72057530477059,2.1234285954032348,0.075924693458547216,53.352644292545662,14.364652722710819,2.5638931986443452
0.89303215263847691,145.64162847345489,1.8696225663690063,0.20639359484495345,37.844717545614799,3.1026324823154372,1.9975687245779119
0.56405681633777294,392.96540119751506,1.372406241754581,0.19316229621600539,39.787122773090147,2.3683807326707003,3.8362844767625157
0.72519296894778362,276.03547981094744,1.7210433920925636,0.080349019275119699,75.916662153799791,18.14465383575687,0.67045540907688728
0.68539901211629062,321.24152096451007,2.4674027012122934,0.12782877476388377,60.913754304024415,7.3839938028401733,1.4898944673019823
0.96338249442430091,361.64096379294273,2.6185452662474464,0.2043369211293129,78.475424795066345,21.398593493029516,0.038187059736112958
0.82193256004033222,487.92604668222776,2.0346907493580972,0.31001720845032882,45.014752203124672,18.408715994209135,0.0086445533068204225
0.91138080663541499,493.83123257264987,1.6478128578856266,0.13297172694463213,52.246254401238595,16.907470750866327,0.98749689738741508
0.72170709941366562,215.29129819516211,1.3955328752892355,0.34041246854371904,49.226925194985299,7.0472422368860972,0.40551799267994432
0.61361936089238844,393.50139897516647,1.9482206356923577,0.24102940000881223,26.437223451423613,17.16019619700802,0.16342166489843102
0.77729239350791746,399.99341517410744,1.4924491608416384,0.31614758981461616,34.202119671596201,22.7814705860986,0.030887615443305899
0.53190862805208772,238.59714452521951,2.0410093015038906,0.21539459416790002,51.658181636268928,2.6516561077083693,1.5452431303062799
0.91381558599629109,149.54790994568839,2.2886352415212032,0.22471797889777817,24.042458307980375,8.1648220870838024,1.014295239921295
0.81583219956103248,116.3787841142879,0.94537426402266866,0.26690178628287409,75.887715758533346,6.0147982383474625,0.32138616085120636
0.87904387004268691,410.93725101167144,0.80234842305004395,0.37478971285803847,27.430620916602248,9.7413781584156673,0.64771406516019125
0.67726298406493424,295.87989672676235,1.2670097054496345,0.22213440349451852,31.878844785014426,17.94481738906774,0.13583885555071573
0.98534901219745163,494.21606779797048,2.7679252949813185,0.23503013833790187,65.919273436318193,11.644700663496584,0.53763799559397396
0.94656056066109884,285.98938247746122,2.2218396791028301,0.26069893723463533,25.816072507358822,13.912169243825788,0.3021017871008102
0.88919174853688099,491.16679162953608,1.1783127742614503,0.30813029805420405,74.016685976924563,7.8826398698410456,0.70648083028906694
0.59731935392598379,264.63040087762397,2.7585807160119615,0.075147617420182014,63.542058243352137,3.8202977765468629,1.9250477067200105
0.73336050186351709,417.47286022398902,1.833903068632148,0.23049060348269024,24.117251426531535,6.7729407500366205,3.0450143531230935
0.52190188289361439,133.92770892473283,1.8474018646930537,0.21855705622211524,61.510823677139172,20.702487079186696,0.020869748862315195
0.57714474603377397,322.18468405510555,2.858192276453841,0.37258974448314963,57.897712530279065,14.656798610605145,0.011148845748356721
0.84152447662122731,420.82391479428969,0.93087072280334815,0.22272730315271938,65.440965964395119,9.3827338201349928,0.86781911385035149
0.87238107795390851,469.88066688795544,1.2733922041831809,0.21391218714301585,69.691871149360153,19.062790570786309,0.14718147599241585
0.98375486621710495,429.03323624697265,2.0886969153403894,0.38676999598714573,63.101033790389302,2.014749662690356,3.6615787973925555
0.66291267906907603,114.78829088046969,1.2300703210804091,0.20770176226030856,55.170577716258315,6.4664405661760638,0.41962068865253099
0.68522985301743444,249.08093652269366,2.2949594202597074,0.11330955061273162,39.347799114906664,5.9074241203474731,2.3460722475071898
0.73477790563790402,119.4793889255405,1.2710030365407845,0.12592064298202593,61.836419709795749,23.656067210953218,0.067469312335374093
0.59473567954214279,143.7129164458232,1.0181453353173917,0.083315638417940957,77.418295077846778,17.093316686229866,0.26922896747713199
0.56496075266773582,370.12225146699365,1.2553673512098475,0.050198845240630563,55.251306831732457,15.017969505131022,1.8726023356515304
0.73785246311296682,385.30327852467929,1.7300148753985369,0.20118098135016871,59.860692106055232,0.61714668442011311,2.8699885605499529
0.61345467452544211,409.48827310065053,1.1875042581807758,0.31923490345437749,46.227682531988044,4.8312850491116484,1.5814368044210343
0.83490699734125517,446.18261922226515,1.0963224548313641,0.30671325497994256,65.367248584584473,15.435220384867339,0.065236491068936475
0.71857595943616537,395.77258739060397,2.6926201496816704,0.061252180730997571,79.860043540318145,9.4234041723191453,2.042392050254322
0.91633909802891877,420.34863684265281,1.5048738479140773,0.24949401625791157,29.623359444064164,22.220589016457929,0.067953567937914933
0.85013255100112461,119.58548392931169,1.5936691103401581,0.10399909389471661,32.144316770225743,18.47101914983131,0.50548220534126498
0.65618332069102059,193.81406017651943,0.92159490090270091,0.37937669966764409,52.366265519863369,11.013525710896818,0.049000884982553845
0.91612990069760047,348.7591093500983,1.5862131717045194,0.10857774987546276,48.882523835699494,18.113601972149354,0.99395002419648726
0.90238217874840099,443.25012184992926,1.3825757901074753,0.26932372619411854,54.294187070403126,23.422001609916208,0.01859914157829352
0.69373918951508728,101.80004997586364,2.143067148151935,0.16418342675741987,22.944442863456381,11.33304938048456,0.49712282604585234
0.64416405196512205,305.85173684653989,1.2518586548792947,0.27454646408752331,44.256587379826939,15.599358365380535,0.075820626239949451
0.84124775198748769,370.91495974575889,2.7544039967382492,0.19429050876242632,54.978695723933647,22.088618453940438,0.10711451229997826
0.5698762418046549,111.84291565144528,2.8452665660230219,0.31587506830723816,55.111481078297764,6.3438545578500722,0.20398413552467981
0.59995410123755422,260.5422230213552,1.0196283257889385,0.13073769386475026,59.440037706102416,21.334110971157543,0.1976711286393342
0.50368113487550281,458.25395255347871,1.0362865038348699,0.36702714851999108,63.212961740159827,2.7923006091650926,1.6954834697309087
0.8934621887510692,368.64512354234347,1.0537181638441737,0.22507337725967325,58.492832200451396,15.738532008809692,0.21563406288934378
0.83242542829601607,195.06334534423894,2.1630523638826866,0.31463260169949853,67.414589323366101,18.896696643810934,0.0218930043363691
0.85258268931316761,441.11245185276505,1.0683317212611705,0.34740556699042952,57.4856380810755,14.943246152432014,0.066325084343320156
0.89036451551098394,239.21256936380573,2.6752410994465858,0.39959001383418175,52.250459752232267,12.145067897584761,0.050790461262505235
0.72945788776916998,441.33786845762376,2.4593973328633636,0.12838098295788539,56.371785733268652,15.007656848253621,0.88368024522966981
0.78437059797644682,219.5774604475622,2.6035794881236534,0.15041234474720921,26.071602005199942,4.0640971563169472,3.803151682496972
0.56989849906382872,336.12810035325958,1.9573331591492462,0.1376515803561609,36.3893924435312,5.5659116927601309,2.6213555549598215
0.55726503676798678,258.77602709913367,2.9926898653421379,0.14200496625592393,51.643986839487873,6.8426345829740365,1.0770009808609313
0.83420148089523583,209.9300203020268,0.89718522647715482,0.25385565953878214,72.379232924102425,14.547814504805896,0.089792988688285308
0.73554810307156626,454.62302486874768,1.6827829212094496,0.39773288310104504,60.743093377279585,10.884675233009157,0.098175031655384423
0.78261805324059441,175.03747277579652,1.5126606716627997,0.39659733048246409,25.424484708313855,6.2451822984172294,0.62243042299817231
0.88249942870801279,133.92463649430525,2.8870200971678104,0.23437063097680771,55.536497026664264,21.246019305397635,-0.0068874762168560123
0.8173591600002954,236.77077541826415,2.0690941086947046,0.27365952359263584,33.304279258225939,9.2871632468907492,0.53833450017781115
0.77678970032899786,387.05565905662701,2.5736201239783956,0.3509896902955621,64.040993587323385,10.981745401902442,0.15021334438497599
0.77960358037270683,422.9726423905127,1.1747506260487415,0.37652671045872682,69.646451150524825,10.127975298901372,0.15508736547892185
0.6519750490313061,499.49734802670594,2.9529951165809658,0.12135121956534038,55.607376355398401,4.7756594490036868,3.4200630474545903
0.51540891728396976,218.54482280446598,1.8970070031278936,0.2349896051298585,55.481756585102588,17.693234862610485,0.041520563210206536
0.71835869461618118,263.17678045251284,1.8860785677954208,0.34149296913152932,40.315486592648838,11.038769163318163,0.16671527500061017
0.60729233640976465,154.7285112118505,2.9359464028006235,0.15612072682210709,46.775001269678569,0.88204208247888349,1.6720668817652049
0.70426432186231813,329.94877184921341,1.6376111946777192,0.20393316486816337,71.846501228920729,23.154322005455228,0.036338563696795688
0.92670153663408306,499.03201490516687,1.6745550540209846,0.3949673855292028,63.39921985802939,19.670444872492222,-0.0096080117391040727
0.61696974293267037,380.35240404826339,2.0864559461708607,0.39476634385230486,51.185219581750587,17.503644821157376,-0.0036889078621645012
0.52915137084453301,338.08513616534867,1.0817157432051312,0.36713738376781357,42.093943174902257,20.923658957185431,0.0021206344734407689
0.64069194601099833,256.94763716871762,1.5063883781060809,0.32945692068982019,23.022784297313262,21.80997045973043,0.029917548802002571
0.64679687888334181,466.11950411422191,1.2250583093792873,0.14419567525298202,28.580444079583106,8.4310081000343082,3.5752347301311733
0.83095825736344753,298.76663845213977,1.0272236540355091,0.16229752592351562,31.58151137236224,14.857528942792417,0.84504225888969808
0.77851607617063912,153.7467653252246,2.7055181339282441,0.24154899442170619,42.40301259552048,14.806983516331464,0.080269550372920079
0.89194910455320675,246.1513852796534,2.0965285654804475,0.24627208109670429,76.648618824576488,6.7815422170490285,0.65344999858838249
0.83215677016369383,126.86666753910676,1.5890801413614049,0.22692598677497344,50.309203691524921,5.7158779090060792,0.66155666548701875
0.70319343072003526,180.79161507551262,1.6990726302067682,0.27283459797070714,34.090409795553867,3.176820488247019,1.8374588818971782
0.90701019233301738,107.06751239996488,1.7493418081121803,0.19291305792154612,26.345008247690842,15.993883604036641,0.15909969212737762
0.58348645995385195,281.31196660006538,2.1929282007183608,0.31221095506043656,40.298331476177843,18.851596289223327,0.037014748795733438
0.51135603656693029,353.81610598071887,2.8388926612757857,0.16674247426742439,68.943838133063409,18.382395018649589,0.14657247053335024
0.54502393038782082,237.31698495156311,2.8521151632453616,0.16573694893122343,43.000567604630476,7.9324713638468971,0.89887952068551802
0.86117967529822514,268.15270860211081,1.6612823549674596,0.0945290866621398,66.3503483613448,5.3236064859322525,2.2068842538678752
0.73093861512569369,483.68370913783036,1.5243774111150932,0.11604927351012174,68.162298567612737,11.159933193683615,1.5624317610567404
0.5806358895168009,400.78524862996619,1.7923023004075613,0.34768230762247521,26.649246181922248,13.350116315651999,0.10566064411120313
0.75052238755168177,316.3426547779805,2.0494553069426837,0.20619881850315458,56.519585157607025,22.09854750726106,0.062777749775780808
0.57615605135658421,213.81635004473009,1.8159994051894464,0.12975372529349183,77.545763802266649,21.058344125440271,0.08320451919981911
0.84816018753886802,458.79871950919807,2.249257501596742,0.31576938500783563,44.128284494213233,22.02737078559295,0.034824068913398037
0.72307813778701535,194.03884675226379,2.0196778514354801,0.24389339403590082,23.056645340181337,20.481166050695521,0.060274312546819239
0.69051061304824124,230.13709220667081,1.5055742027269674,0.057404603998152726,75.398161415472714,23.167658304253315,0.57889513640092805
0.65075604457393821,463.62592576917939,1.5606077726777918,0.16072651006785033,73.019976894348986,11.439249933472849,0.74358842178229578
0.81514129655944423,311.81682211402892,1.632904132631408,0.11195049389246937,51.328486832540108,1.6156271896777177,4.0436364021158857
0.68090630527669527,396.92717976719069,1.0082074901486551,0.27955550134399421,53.135187220640582,2.4637077554892386,2.9375496098310601
0.54382495965805044,336.29791766550647,1.165337791310741,0.14626086422058851,32.704466166567492,9.671489331650065,1.5461352582854451
0.55900295106025766,361.37568360379805,2.3908503647198494,0.072731372723480278,69.167045332678242,6.555646644915436,1.8382929743966594
0.98094883227475727,219.75331660593022,1.6560127653485761,0.069227246219184246,49.916002303527584,4.493603896985082,3.3141350792834534
0.95429034535380353,196.54882465066515,1.2719857396323162,0.25360455428555023,22.03266770855339,22.90028870095324,0.052275570424340362
0.84985356690537484,228.9969388674661,2.0378793032646865,0.057603209496431371,60.980897386939866,5.0923603276496276,2.4372127664443801
0.63293498072975973,162.17662563336899,2.4621869934415401,0.34707723959763109,77.029776188162373,23.045412899407928,0.006461277065240076
0.98458818867386189,449.72574611632297,1.3663291971598173,0.10438899174004648,69.749029420745018,18.379712747548368,1.0045513168194788
0.88937545198289736,213.29877330004564,2.618937740232238,0.26229821731840047,36.631888412632392,15.562223294942751,0.10271390203027969
0.8584450945794978,324.59575776575383,2.8405106911751092,0.20564080980376104,23.19950509600044,16.386445562100391,0.43470625822423054
0.72468075107189434,416.78977005654963,2.1142679639624498,0.20499803243116588,76.421084752290824,8.2896466059894145,0.78498459340038118
0.63612078092257951,413.5296437502854,2.271684849781475,0.075128999826016063,76.223763492782084,15.691035394369631,1.1159237620535556
0.54819548107674965,275.35450343367717,0.9156671787107219,0.33096328757427551,51.944919182772161,4.887264779609735,0.84992538692155661
0.95130119827192083,290.50292343469027,2.8801437602481945,0.36256836966363842,58.539044700292109,22.536077664595517,0.03602315424508945
0.72788814491680554,497.88069957400995,1.6634664153828764,0.053855833584479963,47.756003642648494,7.5921434890739485,5.2112754111337001
0.60118168239761516,369.8389907916096,2.832580881199946,0.11251146149399122,45.185922025925521,6.4968830388982406,2.4511480890689312
0.65297831207532631,425.85537724715306,2.0737505544505339,0.36636646607841761,27.166906155722021,17.212325757562702,0.043623086329452193
0.78960978447094798,461.02158768769277,0.81016135745532081,0.24232276448002038,25.805173901665761,15.926544874555274,0.43501087729145482
0.58838639146961591,415.0359344917357,0.88479239851155866,0.10251385238687355,33.963928800571246,11.105524581067673,2.6167888239687089
0.92830714204618769,174.07173798142702,2.2969213724738284,0.12097665841320561,70.198444784392649,15.362486515233478,0.39914886392400967
0.87925976491760505,324.86829349502887,2.037869630430253,0.28099518548298996,28.749938044140798,4.2480871863801193,3.4799467190249036
0.85973147797546834,140.75766292581795,0.8583713618533636,0.3036858877864056,33.601919114882648,16.323215223945944,0.037020843408832604
0.71604651988755186,361.16885062559936,2.4356119146892476,0.25979938300297734,52.916843559332449,6.8593513370870562,0.91775219788910267
0.8136544203512216,482.13977127512442,2.6747197415521997,0.38360193296938405,32.907873084696462,6.9116454518967467,0.95993216167243944
0.79204898445636784,305.09282572004452,1.8921184613664783,0.22292226128162196,29.792401083067226,4.3112284711789375,3.5095459214230149
0.82492330077740994,273.18899714710687,1.824666368785961,0.15509516924988437,53.798974501877737,8.3108626733498685,1.2842950972530955
0.54222216056994454,114.33710056726527,0.81204083943618055,0.2170315184915288,42.08559625979693,8.2843999173162111,0.33463296959884986
0.70790370108530487,483.90980893168813,2.5306293674859184,0.17588320278331387,57.569557150428153,11.173206775003328,0.87315169219452526
0.52080708693094624,141.20107365206351,1.5275753468414321,0.12854556243614024,74.73232042452058,4.9748583596592129,0.53974992905335351
0.74699540962225952,116.43163732193878,2.7332799635215874,0.066087137269049023,29.059587886104058,5.0356770997310081,2.2272631213103149
0.66493060616639266,198.4266446019754,1.6207332926277167,0.17327437274779348,74.80601958878384,13.230856434085867,0.197937340705614
0.57226209443302345,126.21217356735298,2.0431714033875523,0.29899327169840983,74.149398045375122,3.528619009756166,0.38540158568395633
0.55170148386127582,282.04713696470492,1.3947519340385206,0.056453231006317835,69.745255000154174,16.689079687737625,0.90164985704296829
0.79382228608885597,306.43512050284494,1.1532942876868213,0.20371247962207717,57.87715503836511,22.682757457771018,0.025054427084370359
0.58529648426844305,225.02797961143358,2.5047973874389218,0.27540329050745399,57.208799447932847,10.529697109112888,0.16661455749030352
0.9625600591883986,120.38419302995442,1.8924990534618196,0.26364143821100755,58.352759596190097,21.675974859040902,0.00090208092956515964
0.79053056985019743,144.64014729969068,1.9802734322549518,0.32182695256105059,61.429733073068789,2.8104398914578144,0.91440797618807446
0.67343490226741853,253.80175119597124,2.9239150976598181,0.33368190048092916,20.98893203576942,1.5095042433276473,5.4444284153275024
0.79545774574070838,124.21138033061445,2.9198758068887383,0.29909703732178577,77.485554749638993,17.45216862157524,0.032069796427729072
0.51140193551484869,379.27589024396536,2.6824126677452877,0.085979193650662311,55.13622568793479,18.384006965065169,0.75248795655141354
0.97927960662072266,182.80821660992478,1.212740444083074,0.21625785540152626,66.887950364145297,20.311868662695158,0.054843131807132482
0.74115171847145012,220.82862751345539,2.1073999274634758,0.26119208512066305,42.636910343681791,1.8352154423995635,2.6337525009349205
0.89136761362514316,257.65031087123896,2.7319243342421826,0.13594811358330808,20.743832834947757,18.757315791485514,0.92034957831543895
0.54136499996121934,266.64385322765918,1.623820660187663,0.064893136176371782,50.584079592586633,9.3486602207196725,1.6264356373142814
0.74332916541908012,100.66428306992022,1.022433565058287,0.12825661230661645,50.431407158955736,7.6284343680316669,0.63308838919203758
0.7453534971772604,144.82814839947901,2.5841183849278284,0.20921304060642359,46.219357298687108,4.5660621515674773,1.0103101103702605
0.96891322748749142,445.1058254963512,1.8598798129967777,0.19487561166911033,40.383023249724602,23.906370244909386,0.097596641719062738
0.78586402618803763,100.49322500476325,2.041663896790193,0.11183344346450658,34.98956526858332,1.9960943489932952,1.8696435628237855
0.73674470052847685,303.26694232515001,2.9607174518992583,0.33854543993922248,51.652692469830967,19.934688343287988,0.0059795210783019723
0.63348783154594679,295.80080260288321,2.1358651470869585,0.37399033405785359,42.516688381609647,15.528119234027397,0.022922596382340774
0.66578449867127609,233.23766440425513,1.7349546484654232,0.12047191166845034,78.195912982988517,17.774390440153876,0.24342396632833327
0.76033620123576884,272.53080805857985,1.6139656092638353,0.37535052044852762,30.375638466015886,17.225352318162216,0.01920196642711041
0.71945573015252329,412.23245501063371,1.7187624438389006,0.056251335711313293,39.179934057625218,20.673210399219791,2.4433349050665276
0.51080603994016527,436.48148248598255,1.0604779829930713,0.3737368654474309,37.637628255474262,4.8191136416185447,1.4282870640836158
0.91314596209717891,204.13941736610002,2.5484512285186582,0.38317507652831778,52.598550574157422,0.51937849561510641,2.3083418611375857
0.94808038591988342,228.99617638709194,2.6429770880114907,0.054218152055573822,49.956815418448876,14.565419492516755,1.9954764539908016
0.57012454449930539,196.9931412113331,1.4256736960614997,0.31705675387186183,58.624427925456388,8.8156780240983483,0.12095956067980344
0.77701807176952475,291.94536022042604,1.4683525605018772,0.38957055039944521,77.000106234452474,3.4090022812527359,1.0380792268427979
0.55428787056772177,373.30334306352518,2.7235353639365893,0.36706577658622241,37.11326512963204,4.8742607214496134,1.0850516856731349
0.8361200465199059,191.30115018536821,0.852734782161502,0.38974855641867456,61.566294155299786,8.2961088427917389,0.19357845258762191
0.64061689191950411,232.29429682194666,1.9450063762879011,0.24261322699417376,21.502412180311016,2.1504842158375261,4.5817492086603497
0.82971131734595094,472.15384703566019,1.8200865722993025,0.077354648959885905,35.743308364017473,1.8374602500185953,9.4931322753641485
0.86349730714344131,119.42771593878322,2.3182788930726117,0.34742621923176265,47.823183679795562,22.026616988562438,-0.022013802345051122
0.88432374595882846,284.30784209582646,1.1594617403287999,0.26483988953315407,21.859687308868068,7.8344146098118603,1.9038227152965264
0.55387047297794822,384.62321663871114,2.2703276297493384,0.26515786046590117,57.060167633218335,23.582421390629246,-0.0097293973634390626
0.95800592256880401,160.18160462298962,1.6288148173247281,0.19603876345054017,60.698636504102495,23.162624695764396,0.041072874027656955
0.61510699544744041,118.94960800219275,2.1611725119732128,0.25014469178238824,64.803902890282799,3.8504251346871743,0.47531777359565452
0.51870627808808989,155.2821486554123,0.88820902172010707,0.10375292268014009,50.994470290580736,17.300721118060487,0.29846226230675804
0.77742623469574168,467.52927741227313,1.8157998338059207,0.30891950929815265,56.236679898717597,14.618914894486126,0.074337155026880014
0.68546114193121932,103.70391272844937,1.9489519667612187,0.076256057573039826,43.763915076709239,16.730206217971109,0.48156832401845751
0.91489487156620664,175.32878992454073,1.2715180862809707,0.30542326846532725,22.475181950393754,2.7604885003401574,3.7641204414925684
0.90412573603215085,112.51340516065783,1.1071720391940656,0.34714244791869892,25.997111346470781,4.9311618479121142,0.99720459919512727
0.65856944641135762,144.25178702488131,1.2146434666270631,0.21536403714757091,59.299755452087851,2.3010085440957151,1.0494210708499305
0.97644969753487243,348.05971465131847,1.5571103717393657,0.22844062811996729,79.733317975146576,14.697153822601173,0.17852995372696159
0.64545891907005926,196.65556349563431,1.0129823284709372,0.15927499552272739,20.94819434979777,23.68489028245364,0.14465401908764289
0.75752856461585727,327.68482017227075,2.88410355060513,0.3893105043039557,53.455009809582968,16.291636634961623,0.016740317080450019
0.62798254528380137,336.07815310645049,1.6909869352907982,0.30659356609584087,65.060525172953476,17.202896073015346,0.06509957075832791
0.96802178502448166,439.77413323591162,2.5797331255148479,0.17914599365512074,69.606489680832723,23.637748476267106,0.11823716668110038
0.58230390879100913,101.89655716474957,2.9437176708394626,0.11118258518155177,52.712294073358407,16.43327152303721,0.20045539309275762
0.52245530969616449,441.34778373694672,0.97761761600602615,0.12685285727073198,57.194958811046305,1.4442669567690527,2.7268328435027347
0.71754853000151897,347.64763457078959,2.233672829456987,0.21237280013851756,61.803496716473205,20.874631620130042,0.019898514135708228
0.99618778202791858,165.09739444198306,2.717099990830671,0.37989894011001829,71.537974981605828,9.0699398239017128,0.062658944817121115
0.94583863312745697,409.17495525411363,2.1953157547268027,0.30695122101632133,27.33737223216912,0.60254510559581109,9.3166068533961202
0.87430400972847466,442.1966167162343,1.7438574669863081,0.12533531186270244,75.570931776491804,12.420003172679284,1.1486832562080476
0.94539624543926237,201.70539350166291,1.7483679868034643,0.35084639669661433,21.561044213094199,22.519852520592195,-0.0078308295639906433
0.94672331984893154,467.51747236107235,0.87897754921618965,0.18237018305338842,70.171985057466514,6.5472711490821052,2.3834683927439215
0.75942918019322447,281.78297211946312,1.9761216528364058,0.34810276396338152,24.604425593581837,12.050559566741738,0.14101143075270012
0.65796452591539656,341.36978173332858,2.9857945929310645,0.13459485929339585,31.677692696295338,4.5837568628861831,3.9855924124158797
0.88600621605549401,493.85981344705743,2.9091565571382549,0.2665312141777112,20.233648782867956,1.8557777841613423,14.408779190767014
0.83083063158388049,244.61443145567975,0.88887830345275909,0.37433467082844868,46.715402332162441,2.39280624775816,2.1576018308483715
0.68682886443685498,425.26373832804512,2.3527534079848742,0.14026290320172796,40.061553603043535,17.584756290091853,0.64545814959269654
0.54723333403075758,227.35964713138384,1.4638827067332478,0.29252430670504925,29.95957468922164,20.805750062440502,-0.0015242862170240391
0.873394805674513,419.68540889659641,2.7865761374935012,0.39555941698500036,47.065409648234379,3.8675227224335407,1.9744433596003217
0.63123025796143239,340.29356754505699,0.89925244056041287,0.10270940053505123,44.142252990331031,7.2754863435460146,2.590249488591629
0.96840657526688956,186.54227809016058,2.8589230244243771,0.080940801745236046,66.05966196192449,5.0831924896534417,1.8619854064498194
0.62048528750284238,265.61043751569457,2.6424466363331094,0.28596831735568568,73.587818364201951,1.1311107577710564,1.7010916683201101
0.56137896620574301,227.05425374542466,1.0585096409557235,0.16890758171216064,59.154035106024914,13.505637192344114,0.25950570465529593
0.91555633606245301,131.24335723214554,0.93161354209805824,0.074935567078306897,27.464623323591432,16.948170998234719,1.3313677451687349
0.57664215831224697,111.93390803987899,2.6363568615192592,0.21635696625926149,37.723447682591036,15.725120800799155,0.070094168918949679
0.58963415407886954,238.59146216287238,1.1426668761440748,0.31381973787538453,74.799097809936796,9.6192583616028191,0.13805517900083439
0.7996913957604217,107.61365912699463,1.9767759365469153,0.14979284014531608,25.324069580473349,13.542740779587776,0.48106955462823886
0.93728102041873229,166.19510303270999,2.8146386873331615,0.16726640712679719,44.411350363449586,2.7113337059512799,2.3689897430624351
0.59821733285728662,390.07332834034753,2.0483858498085112,0.34599479022644025,76.550277154008882,4.126137389983084,0.86571773069185554
0.65516183645004733,383.23649427343514,1.6739132632402132,0.23202516929152084,77.039890488169135,22.397173559495108,0.0062583661375422307
0.88870241912058878,395.43215458295305,1.779035320678783,0.34495618908226522,44.672190622933542,18.395432073767576,0.030242452115325232
0.98591321303048374,226.86126845199152,0.93885777554851635,0.20623632225029837,60.04381328592784,22.184368751891434,0.05677819789157143
0.75037059310117116,456.0077828470782,2.9312551069955175,0.38354130654603624,47.404735901239938,22.041986685735129,0.0095364067016889698
0.57194875127562539,337.53221921137902,1.4834392071783822,0.27777810640120787,65.207632366180505,15.760726502031906,0.050508846627991565
0.50696814385410072,150.41053669865062,1.2165996816802784,0.090564602861737314,21.894879841579911,22.313608230635882,0.49953467217778924
0.61482801499942763,157.48746458221365,1.4293040640488697,0.35978254587938024,28.649428935281506,10.292546422437885,0.12320339443261187
0.56591110889326046,377.23817077188062,2.9216210287612538,0.22124281679077923,56.851928212615952,0.58498175244611206,2.850001681112837
0.83882933680642879,169.1775745768312,1.0074293176736155,0.099573638790516755,33.953135746583811,1.9704212223847453,3.1901605618351687
0.56091625231426556,302.91708063281732,2.7080666891025991,0.10344154684449726,59.963137956148913,3.0729521539691573,2.1414517899545729
0.75316496581031656,496.7097903714843,2.3572565676831854,0.29063687728845516,41.073375647677899,2.740806149797216,4.6915446990760108
0.84713121782144318,101.6030418933358,2.626042194149862,0.066580377355321435,73.198733487669287,8.7650061849811909,0.67697079405127358
0.79055830461045118,106.63192075902276,2.9469745888093719,0.15030781771983465,69.155563133599188,16.979863967069903,0.11086180167457232
0.59988782583002886,497.23383277220262,2.652740242137118,0.098925656664453854,49.57026800412693,19.080246955111633,0.95142577918605542
0.90206226309113136,333.85553365366621,2.8754411728112768,0.2043771003660495,66.373705225691467,14.37001194709868,0.26323727783209672
0.85770356480790078,150.76399020740524,1.0792575649400236,0.19502382019802644,36.268273174105424,3.9412501020890192,1.9432718729466516
0.86949200195777088,458.92087990163748,2.5507348433673345,0.2326567521410996,49.655586608711758,18.07568765048212,0.14384408684516278
0.56552887577865663,452.15212005107685,2.000486526978305,0.14787271518588557,31.84892311179669,8.8378450997335758,2.3950695169001217
0.56187690182517236,314.48016524455011,1.9956903091756937,0.061215256282362018,71.653170111259641,0.80534369378721182,1.9053511504971332
0.96378127550325376,348.71681194430261,2.7776274679051305,0.26503513728731504,69.384056994104895,7.0938325825196102,0.81820747954528494
0.69878909691247038,209.27487660035052,2.9379684010227649,0.18080130100882297,74.128980104540076,8.2691130223129807,0.46375605047725516
0.65047434589046982,120.20787854880206,2.3506443106949986,0.27796724955901625,72.648618873455575,6.9447700776254182,0.16877550985112982
0.74429202267576666,337.82704355634576,1.8624644568379247,0.088033439781493972,77.575775723569677,19.578948599908262,0.6333486579299672
0.83143210638179121,217.90207728110519,1.8040884873840599,0.054822074352917617,33.700173897915562,18.358270343461122,2.0151157302943168
0.97781162852348502,365.44841866414077,1.649951205891,0.13690298675985246,75.909457447718921,16.845472714697074,0.50340081008479343
0.64322311344102756,434.49807073704051,1.595517865059858,0.20979156304791829,54.27279148111986,3.7666193450382344,2.6487203210859227
0.96240421465601356,107.26421756574562,1.6613150517057491,0.18792519095896354,45.34970503508913,19.484096878097628,0.053020333712639714
0.51242974569312816,338.28550987429094,0.99745711755262967,0.33360589434571325,53.622433758072383,16.413635099088108,-0.0088054183139018027
0.77759902116341229,192.51221587474089,0.97035938757296414,0.18224317546748842,40.556141399016667,5.078685632312709,1.7789677296403525
0.81698755584054261,449.55539916152054,2.5157136565190861,0.23565441286107763,37.313180417657122,15.730207361615635,0.31442761685281917
0.5529487018753767,201.4658026247314,1.7813603644244975,0.2577304573547673,34.478860278651723,11.862523563586505,0.17133629022769531
0.57016979853195626,344.30805329416728,2.8475058747981654,0.057640987076034066,24.945679367427608,10.824726453621288,4.2754482903123403
0.70955715965815191,321.41633603584455,2.1468862189066957,0.23029668189616614,49.793893828831244,3.1348943416011372,2.5016265808090004
0.98311595607159086,258.46660002369958,0.87738716080572354,0.17069094078959327,73.265700542833244,12.680150482361386,0.48194392132588021
0.79802127661718636,371.04830543991761,1.1465513508984548,0.19744804468913912,57.809118156463079,2.8483975108505457,3.311967721821004
0.96651161080010561,390.30785388617358,1.2528035446286168,0.085100589473337596,51.258537965346413,4.3599546004752661,5.4099685686645564
0.90218045780648537,326.77511812775469,2.9466192536572535,0.32398719797702585,45.715575095054987,3.6148383854569239,2.235185633329535
0.7336908007776457,403.36889487390164,1.2811492975335967,0.37984148778298288,47.864097579031515,22.921544558145179,-0.001581315047176473
0.89238172462609366,493.36683039717502,1.9346624878337131,0.057794087220360002,32.556640854317052,7.1943202254314169,9.2105772201951215
0.50891839198849387,267.70895516032203,2.8595892496084314,0.26048046698397176,69.376152631585825,8.8473016045061819,0.21175919064339427
0.55457199838286741,305.83322075421233,2.9498240058115863,0.31734542355092532,31.902977796891683,8.0688942479568482,0.45175795198774421
0.91471430744136817,104.9879511764853,1.3199929578437981,0.14968265602746131,62.997365403638781,21.608885461686381,0.064318911182800684
0.89840854416258087,418.41142252415136,0.90805881625008833,0.32564445470212589,65.599100689769159,13.72969891636988,0.080440220189884518
0.61632037098321679,308.09202681839753,1.1379240315830688,0.27132426776820545,54.492142521664057,22.100257624932826,0.018156523764171421
0.76538479529952674,263.18457214422608,0.9393226531456278,0.37520692129487454,71.775582497289719,7.5482352869555456,0.24080965948835259
0.8030079103500054,137.62878523575833,1.22927333040314,0.39335168397382053,37.463021147039001,3.1986148491508004,1.1401611209138434
0.93386947688800559,455.86256867015891,2.0508533723482181,0.064821139899546687,72.897033274571797,13.571133639018102,2.5150929384680079
0.80155357866936283,258.00289601622256,2.8073873518504122,0.20572821635945221,63.764627575958251,8.6201193070654121,0.59925764639493617
0.70628578463684022,373.03263928368813,1.9818815441275481,0.24144572565237638,67.924989665705652,19.344810587032587,0.051437007095588766
0.6870920217035914,159.7496625472603,2.1771770247379778,0.10136013162267837,59.874782571638846,21.166450109423977,0.22388148381268699
0.71294104318675489,484.61985181641302,1.2441079535409905,0.16770004064957661,70.78058101939817,11.605477506316188,0.82566631104451849
0.82596551278998709,171.37670472873236,2.5612839654824704,0.39567660671476163,79.585931763058156,23.326937066009446,0.015981092692275239
0.93374531587616239,179.81679715979615,2.1591355987122833,0.055680659719865008,45.209771271478317,13.495805649093537,1.8057371119191408
0.72694844103814993,443.59314422308552,2.7011010242239948,0.20837777603353447,68.834941022574213,6.866629244578343,1.2295886435665178
0.62391978147567906,465.0330976567725,2.8874548354127256,0.34492911760136868,64.674785571082012,11.990924610590451,0.094249176219285774
0.61833118149879063,184.85896300932058,1.5653817066645033,0.16336544195175096,47.172209942721082,1.3767918714687988,1.8395283258452322
0.8730071401217232,287.92035526993118,0.99927392877796661,0.21792947596430368,75.616939983950715,19.394027266182089,0.039154248503960085
0.90828438171195525,393.39796182513192,1.2970437074169214,0.392316011025793,43.665555774355681,2.8837236950788925,3.5131968539346912
0.55263903992706243,451.34629352432063,1.7632514444868419,0.21620689276649641,53.927954976574256,7.7555894798206166,0.9949508905087795
0.53327942847758902,251.62107801492209,2.8805260340138412,0.095822459251274666,26.356541419457692,13.78493885461617,1.4241445578348284
0.7972168318782259,306.80779473977168,1.6322816092215136,0.068102522083236874,33.546511643975975,1.5099154527021235,6.2020618923575546
0.57308662209634909,396.68656420789398,2.4957010700638143,0.38089580035398196,70.441770232025647,2.3639471307640338,1.5218949971913531
0.9123320952281706,392.45439066111817,1.9890487227756612,0.14303329464627301,43.793163369730841,16.858734403905803,0.79798815662976252
0.65516733696203722,413.18405201043396,1.2021792949481485,0.22642236729759285,43.645045364915489,2.1867616869280653,4.1048961868825682
0.57193596648557132,327.97352745661055,1.5056150616975936,0.08174561813148902,34.758861091437211,11.711447356813348,2.1585580752956184
0.96048523624372506,141.84603872191008,2.237022147050201,0.19827929219271179,49.496620057847267,8.459347385387634,0.57080589896399669
0.58276586136763908,461.58931635121598,2.2802774683067657,0.37553693173754343,68.349017681037338,5.8598660869757868,0.49014163520343323
0.64236004116896783,446.2290157284113,1.7564714429799015,0.22584454777082846,73.709847066424373,4.9363040997961374,1.4466833709227291
0.57680669759602932,419.23897432733321,1.3030203258566524,0.38989730313081478,24.206865922651033,18.440165402715618,0.033811080391644918
0.55774503183267754,139.94499086429181,2.388194914927888,0.14059247303308989,54.489243874406924,22.861241539031639,0.092304185027771032
0.51057400816821996,181.75894683257167,1.1715206915479726,0.22659083389637802,48.036402073540074,3.7942239417782959,0.96495759694333549
0.52769770458213006,397.44014604306079,2.8606733221032785,0.35083577713326386,56.856911028294704,23.052508650591985,-0.004327180220780419
0.5873207354679264,109.25603783277857,1.2133878738802488,0.20688832409381036,46.836541214496151,14.476918831664937,0.083362117521951051
0.52669096631358769,491.68985348291187,1.0360871982315449,0.14782058074956639,43.91868925120491,15.579019526036541,0.71795149071480069
0.79557190805548561,250.8578721422723,1.8948249452038335,0.34941637719625862,48.312842745769359,17.183269886350672,0.0040949997337168288
0.84035726339975314,387.72501347632942,1.943009115841327,0.18646131410541317,54.919947725384844,17.046793923332654,0.26516371769492936
0.69681522841601407,455.02843539521734,1.9180244125121386,0.23575315187108192,50.058992661906608,19.765561042363675,0.094797270234189407
0.65899554847602471,257.85195526003292,1.760668476545447,0.39178447324530097,48.328667061238775,11.86151330667089,0.036969834609177979
0.75226311851111505,227.6529954398664,2.9885927642251389,0.11526915316455237,69.07011859748485,13.033926806595476,0.58636658963330968
0.93750247111730434,343.49645155929869,1.8698173478752802,0.15549022285206499,64.738879474271471,8.1099345578902735,1.5121853335976783
0.925565813411103,332.3957494992203,1.8514824776276282,0.060874360024443984,40.48270965087157,2.9735534539032509,6.5220507222939821
0.52173753100639597,263.65599104991884,1.7278853379720349,0.18714319846851846,68.034627050919227,16.11904448676615,0.082724616988945024
0.5907492047982621,340.70990234708336,0.94701666034321841,0.12006420070470085,71.21904014027001,1.2898342758768966,1.8000489329830347
0.61837243555219801,474.15254782659792,2.1045045885291556,0.288012227392762,29.20953232245143,6.9774237004591546,1.5731779955419092
0.62469378791610586,287.05610265063859,1.3015290988910015,0.11346251056804833,54.960947703845527,2.7144018144833564,2.5215682497684417
0.78561632587138641,178.69687230025252,2.20273975650391,0.28618446334205444,37.118719615952827,4.9820881970838746,1.0391078295674983
0.70813121285159619,250.88239315320155,0.91183361628664983,0.1422163998662612,64.35033931560335,15.51017645308845,0.3475594672011626
0.52462705996379699,257.64279303724743,2.9590516227566042,0.17432624194241994,34.32711976152099,15.269200809815578,0.28837283787304469
0.68680706922978585,152.44347721048794,1.8318111738278788,0.17210122821623913,60.28421145038191,10.394790455399233,0.3255089225447928
0.76187647435881867,165.14860022182197,2.7728618174995368,0.30086311255726328,35.307479363458036,2.6190414475030424,1.8318236472171721
0.55083595145185793,373.82482935747089,1.8462345811124568,0.21327824209842011,50.668625805796594,10.684287036796096,0.42578791725862347
0.91672927689427985,235.79110168356107,0.93272780086328788,0.17645461459843909,76.91878807497153,8.7895044886698948,0.71978347104989227
0.52598093323255213,481.95935674232305,2.6088698014063754,0.34841795166380746,42.87845230738607,17.430790092114819,0.018433673978969358
0.9624209345090311,197.43869814344296,2.2260042052676958,0.25018271897442096,72.544309157792469,14.107125292677715,0.084848324214650633
0.54955657078993769,139.56980204192894,2.5198655046626794,0.12484078744729923,79.216674872233682,12.051795532419476,0.23315522832720229
0.92178747579887643,401.40182520010319,1.7419736997195214,0.36503194735028893,72.491050928309789,11.944078934167386,0.087080551201710668
0.95132657196380854,452.41442076714804,2.203460837342619,0.16992760361177423,29.95196178340057,23.207976850619843,0.29650112867241712
0.98978534029329635,211.24534274859514,2.6837038083525364,0.06364278213806214,69.179493172109773,18.272914210031086,0.9586569091238698
0.90101294013679678,180.8352406581912,2.1883439743181525,0.22311007839105856,21.928963706033674,12.179019670813004,0.54233108917173256
0.88973877038566451,174.30645394843486,1.5648819966389875,0.093378319054307241,43.598113021958468,11.761731402890973,1.2809797186465188
0.82124163799777383,308.80492054660493,2.2575651076056396,0.1334632553005099,72.244002399071832,1.1222588806666409,2.9033249218596566
0.88949817728906444,287.36665649870838,2.2780792149509486,0.31148880544059387,61.325132765595193,22.648967688015457,0.0030962289470195387
0.56727610420657348,203.77593594181369,2.9132913175145756,0.09576313468171152,51.96442564027268,8.0005883365322461,1.0722249878090393
0.76803401797381865,118.06924679577055,1.6160071073916722,0.3324304785239125,43.27184150495723,6.5145684241974786,0.32910508694710433
0.75711143509520729,292.59653613051228,1.7351798885310887,0.37791755084583384,68.73781678821716,23.986109746610275,-0.0046465019107248817
0.92878607206127883,483.73293905424333,2.5866705146115301,0.26228623514278065,62.573504236893257,17.389207280356324,0.09987249259027324
0.73139968279675793,361.00768030106531,1.9126770924340308,0.29862571720799025,48.1043191769404,1.6130486725332676,3.7416652053812096
0.69254474805017674,298.20262265144737,2.4204608048546126,0.2997553134675961,73.549060232579592,1.9543087101010466,1.754589648160968
0.81978163561855499,144.27682961184644,1.8113608217979027,0.39748278504465573,33.796881069117944,1.09928675306465,2.280602597845701
0.63323165875042298,200.97451621983492,1.2740893119879411,0.16953839177056801,30.223490549517493,14.591044138552423,0.40368537727454906
0.56988420547697838,217.90957982981709,2.439448454118224,0.10699979293494588,58.568225860014891,2.1817657514558677,1.7406915287179741
0.7389386370118729,405.92142104289371,1.0885413722063619,0.23170853222001253,78.319660562106222,22.434626385855868,0.041459542034518918
0.70844468429744256,450.6843189058477,1.2368840597688777,0.23663743344109789,34.835394398406223,22.51730369053293,0.058929002195340613
0.61628497026443685,460.65674142657537,2.179014962125259,0.11226937090365058,34.980222736029589,13.332270568579874,1.9193950305165388
0.68375590505756401,493.82744330030164,2.4439935604225536,0.26458829664794886,28.369930877731395,14.991014887804845,0.23360257801882625
0.68319622491312371,492.94667324181296,2.7683133511091933,0.054943656716888389,71.633813316417928,7.3595184358433707,3.184768731732107
0.66374778220627273,481.19965310719255,1.3996902943149618,0.37468394085897755,33.583852424680046,2.003354746594423,5.3807620566465948
0.68973203986346454,128.72885620115375,1.0435933689212196,0.14260099723744157,50.19071160349327,17.830320462007666,0.15814101051354379
0.8428716727279727,155.11741437112207,2.9033026509497839,0.063846072936567133,79.452348680132275,2.8919707356019102,1.3852938315077077
0.64843823728564265,221.78661059041315,1.1397307936487135,0.087887304516199971,20.728454055322615,2.5106045639322385,5.6237073049245696
0.97442896335767015,321.15930162578456,1.234867360960207,0.13408713189787461,53.389165430647644,7.8137430662992591,2.3106907960399461
0.95817400976908895,138.79115548219173,1.4409247978286248,0.14586715901211583,50.737342562296746,0.79294300619022839,1.6773287213301669
0.74045521415003934,438.31878312085701,1.9646609788578326,0.061483499824205035,68.446842584609286,10.699836970273426,2.5329915598490018
0.66418060250234445,346.70247163092364,2.7422162452749719,0.1477741842678052,41.316892373166617,17.130501386881804,0.46313982913140261
0.76771739491500157,316.94576092088198,2.4732012500057072,0.11752960777271874,44.620481533942495,19.331699888415567,0.58738857525825083
0.92428024438681233,166.12452934691646,2.3579466184537976,0.18251732460208153,30.07627883593182,14.70122163927465,0.3545850538005913
0.82629367028005096,201.30218976007893,1.1853972492832081,0.18480870807458921,64.448913898147197,20.401543773176947,0.068956208783288953
0.90219591397353871,164.12480999290324,1.5869017893571433,0.1686527092110077,67.082534551288887,10.052801788527093,0.45830870844666238
0.76636113803287009,440.77326311791944,1.8524908373906916,0.16477335923574643,28.199799246729818,20.446143998921201,0.48418355561954618
0.81645881463381031,333.69114402448724,1.1243370976682889,0.081405947209437932,43.607424439299308,12.402122796711913,2.4555646554395971
0.64407780709123086,394.05177100785335,1.4015453446786796,0.058821731494156759,73.57429972176098,5.7413490079599399,2.5277535741003279
0.86744658115514539,218.4131451640103,1.4783330486962574,0.12074000505476332,20.16243642054723,22.687422696520951,0.65958806852782703
0.60120229656285917,248.50105483531087,1.0800076363238864,0.3148272995958154,37.92554423735794,6.9618155351722377,0.66488094238897322
0.84739906440924906,261.94198577061354,2.010527322198167,0.39678341794289274,53.302537103152865,1.115734878413138,2.7966127859677186
0.93035953416294703,404.00598869761393,2.3510620323532248,0.37498416127006517,40.045631579597199,6.2028400094431326,1.0770716627050898
0.56605141865077191,408.94119506982724,0.95384958924909469,0.22647677443821906,36.322711350660164,9.1171576895495523,1.0687198528409896
0.8071898702709599,182.72541100561267,1.8584708238789296,0.23613834952227702,47.602249094192757,8.7567175572977067,0.43622144719718059
0.5475478741149673,476.61554269523958,2.5208646295891493,0.16010354916254491,30.891386486581624,12.829686471923933,1.1334843702947635
0.8628578141357135,148.26213497747455,2.445578283695383,0.32087880352317971,51.777514457569026,21.253481727844203,-0.002837595662373286
0.54224660941176017,458.44883296945216,2.5931608116812592,0.31766484077642704,62.401755278793551,7.36994833707793,0.43836432349947824
0.96796991135031307,140.15825825992371,1.7861293929753357,0.34549532515385561,54.517697157710131,12.738109287040468,0.0059056067241800361
0.56870396501890108,205.81592446052443,2.6052255818076935,0.36342660201890953,25.586559851511854,8.4932654116792641,0.22309867901416752
0.97944012295454019,438.59141442718277,1.329656756671393,0.20202223687885351,70.664516849934387,19.811666895270211,0.13115142494948731
0.90044208804254833,171.79682893843497,1.5937832351185337,0.31840644883751917,30.49867024924929,4.2036355622792421,1.6474693309237189
0.79684100223317711,265.42717252398791,1.187982268119163,0.33223955507855751,65.888720036667721,2.9324913052863746,1.5520325118952065
0.89131205231477351,279.94371997765052,1.8284659867428581,0.15796086787421257,41.633906646551026,12.320388451083641,0.9161820260294391
0.897557419491543,198.10358920928385,1.6625320493139752,0.37523478540215249,66.965680883366133,16.28935826548906,0.019779327360475628
0.9730135314086652,384.09808053439463,1.3300396561114869,0.083019525923879414,32.376374204320747,19.194842225633014,2.4816219308265843
0.6266916769195936,440.53385976088151,2.4539175603077199,0.39799421270714902,31.19972622172579,14.356184043274936,0.062883199246339228
0.79503794767915459,449.83005594222874,1.4904628986456225,0.3195317513556043,49.821550773048934,18.685469390996516,-0.005945440462360483
0.54752459878220061,235.72885829462439,1.4001695263208387,0.082644816863514547,21.976160881901631,9.7286863761817095,2.7745575874122728
0.8080828500120607,312.34015771512577,1.0879587278710892,0.27968037683675023,33.517840326940004,1.2723902512620209,4.5689698881383292
0.5856456520463944,199.36256154626059,1.7654077439642872,0.06196279382489106,63.440735131060897,3.2283337356865784,1.5835423016895938
0.78247530573622093,197.91860062005816,1.4665221834420645,0.31956543230546403,70.243008698325525,1.4099811288814101,1.4452936198597024
0.78621525701692485,164.50162514076965,1.612400250950131,0.32972802258066936,24.847121836268627,8.2301757861975773,0.44334053938652473
0.73299257649061367,476.00760432300586,1.319193977765216,0.26084358858200674,72.924662566286258,12.144046519814035,0.25137441775992464
0.76131588775656134,455.19553144223198,2.4789420776037812,0.34990113717079968,67.851032243190744,8.8734608659380747,0.24910029173969936
0.88196169500329402,410.94348533107689,2.8460073641803785,0.084259148075200907,72.18105774241792,13.674087664060217,1.6264992489345376
0.89962235825603332,307.06460851509161,1.8954500761355528,0.14657334471428463,61.905713274730395,11.79431498958051,0.83781223890752021
0.74607660778771456,296.24316620474872,2.2145965313498319,0.19496213255743472,60.449184037637885,16.431655843802595,0.14103261167130682
0.79979672076130615,311.89826647299918,2.7077790085347537,0.0648602834898344,51.505594000691829,16.173610843740047,1.7449818818500322
0.96561811784505092,314.62720543083572,2.9974252021340488,0.20687563064990816,59.167233469478901,7.974507457053968,1.0403609297906091
0.55986679425056141,273.82523387907611,2.1497362664056308,0.14282470963939808,75.146579873996302,8.6360397009856502,0.64199736359647919
0.55855178295005525,152.70193315682698,2.7575148263877116,0.18745725423561355,26.031320085002505,14.250973808570627,0.22089533294689451
0.5438545059553842,150.26554114741441,2.7989381424224127,0.19878592119730726,38.945868670765471,14.516162995434783,0.13114339527781682
0.82893164252026397,480.89988633827329,2.541193273176769,0.35779410672068979,24.347298415752309,7.8954479704726284,1.1218996329151709
0.70930415039518979,292.81230383454022,1.8140490603608426,0.14461933968467366,76.688310316642315,8.2624703157224921,0.91489605200909752
0.88716070807092162,481.28220996207557,0.9785388009325785,0.36281009505069522,46.715927959963281,16.810057809874458,0.038136988236363467
0.8356157066542963,165.430751084044,0.83477222196829448,0.19908983768449723,60.520668240571304,15.714154337587635,0.15239974991673516
0.66681887916411908,321.7666208159734,1.8498413932224342,0.1647327022428951,70.467203870259283,3.6736939099747055,1.808287650355044
0.94918327368076794,183.0869013406157,1.8874919737761591,0.22587921726730115,79.460014884589313,10.864484172371746,0.21447295801205721
0.88126607353532616,201.27384245064061,1.6961972532985392,0.1962101502269939,29.706947467535944,21.47859284969887,0.08307234617975616
0.6352674704550878,112.02183150447152,2.0499681728410022,0.14008030956930112,67.970756343093711,1.3531833884551676,0.85253049493241906
0.68209600888602706,147.58132429608452,2.0147579472697394,0.22593776367862345,73.245373888204185,20.596352742379022,0.010277781296735521
0.65721999010213139,466.73936305167831,2.6405486902719248,0.10313060657759096,22.932522611052537,4.3346866910073754,8.8894973391253629
0.57880582431249983,228.6131965929327,1.0390456271769775,0.17317548005803815,65.245433611134402,12.420342862850324,0.262490268048856
0.57389168627109588,343.25168476583661,1.2953908654322002,0.24802657678093171,41.283519271793018,10.47190607969077,0.41539105090847095
0.96806373168787196,286.00565279570924,2.544610953711187,0.19469288553645053,58.915807488225923,0.73803942752428231,3.5897396734761897
0.71895201859937663,260.18049809811134,2.6652411078920402,0.33836932636777878,50.842891762331888,22.011828021606352,-0.015565773334230069
0.69165991138870497,312.75443653842729,2.9886132699659091,0.13985261653730818,35.584535125198215,11.190742842356181,1.3440846791416052
0.86484285433868902,174.8955778461366,2.7204064360515856,0.38942005259085355,28.113281720239165,22.925304503874454,-0.026436319084607834
0.77649653262644991,495.4415594078306,2.7577778155591286,0.32465270729797296,27.016833985352498,7.2384816730116199,1.515890482046157
0.96806999341923117,427.32314748154516,1.4915654737857906,0.38865755909911531,26.199371462509504,20.857480675275351,0.036991913177494833
0.89015074695469609,396.6458530926061,1.6836555948206282,0.34334779419060646,58.267402408074666,22.176154988897316,-0.0071023494117441275
0.73968478206227017,287.503718805581,1.3897872306052124,0.099736374048074949,41.08465108397229,13.585561784713345,1.4439242983740763
0.68817973674041311,161.15084885053437,2.1338586760239746,0.23426103172225482,32.998006292352343,5.2629280148913615,1.1112036290443665
0.99331577246216107,468.26634330942716,2.8653717792554847,0.10949248241852501,61.513105562354184,16.603314654484421,1.2877790452131397
0.85888011800182174,236.55482695269106,1.5582099503255591,0.33637957341954006,61.210973945988009,13.400984563442313,0.020688628899408163
0.9755973300019205,120.04267587877351,2.0254039201391905,0.25445675221415359,52.350097541419863,22.696447147536709,0.003998423160679959
0.55923928860852068,236.96147072425146,1.4518591869976674,0.14220726002491701,76.097469011951063,10.822893452546557,0.38663537518165764
0.92526683959539135,417.78281219835372,1.1735599422999565,0.37535964020251,43.124853886485276,6.8100707195358172,1.0599299838631362
0.81853694199560378,349.08349799528327,1.2294081656010425,0.090315118659991256,70.151778276157586,3.7497445351115171,3.0622427920227921
0.56096083916755624,400.33543389794386,0.92747975798388593,0.2473518412149599,24.508364475931778,16.917888864136966,0.17239529887993638
0.7941289999846104,417.45415354495094,2.8884457506203667,0.30236419413335391,64.389865642310269,23.391576046043681,-0.012876326845045118
0.8430481825527244,184.78184443221704,1.6863351387167853,0.070596988066351132,79.306844829915804,1.1660786084278643,1.57562423553922
0.50615134294430142,469.5133264372721,2.6350659624046382,0.25924961162217131,70.795892977269006,17.900465837285978,0.059005777140250876
0.72715898092087328,275.19584116814906,2.2989248399173206,0.33556542541208295,54.77988315860356,22.282863520152166,0.043745425490289792
0.91269975559816063,355.60545970566585,1.2222265551043878,0.073634560046318687,57.60596385962964,2.2573660543427096,4.6892768211374403
0.64767951267204493,100.92350903469681,1.1860169424739933,0.22928503988731952,41.197372966216804,3.0889960599941291,0.89574435481639825
0.7292740408992755,497.34739936447119,2.5863740433231985,0.14049501235205902,60.769113095486233,16.760991813568154,0.56084638348226334
0.7211570635339466,212.35855438566205,1.3823657633629822,0.28202355803792228,66.223722990879622,15.727139333551026,0.030262806222967849
0.65096369572124579,124.8252426160621,2.8092274041443472,0.091537078477595735,79.89370886707124,2.1174442599317738,0.85793608904650542
0.95922094775777711,283.30481661460556,1.1081218903168795,0.37796800073467746,49.547775020025981,20.108934675552177,-0.006947290520655635
0.89064701771575794,151.61202287281668,2.290958951799833,0.36315500360015612,23.678243946406536,12.80046042435497,0.068670456390831941
0.55529420549805519,160.9306840630303,2.5918425272680548,0.11509104695649822,55.751477043859111,21.819138273410395,0.14289746693909178
0.99851732891878653,352.91312521208408,1.3175640545144192,0.16314305952778663,27.141448998930116,21.132785703328555,0.47702606962162075
0.93960001215387257,257.17095662809334,1.4076561996044454,0.25567224112856507,34.685902613366608,19.593932572678895,0.051415132123818028
0.64195421893201954,468.74098006199802,2.9219415495062435,0.30132181782198769,39.726794678344234,12.6236240617439,0.1694258748944597
0.91844828983046911,227.66259784322801,1.3821147317615483,0.20492960530609039,63.861792388904639,6.4152000811116583,1.0432287524063388
0.55320976593569138,390.47205135356046,1.7459055097801053,0.10470196268634127,31.028487432710033,12.390424341911615,2.0240083197992118
0.99955236523711932,284.43977206196303,1.7515343051332055,0.086453022831005061,29.945176810541152,2.8690673783418315,7.7429938446213278
0.83284236805326839,363.98052045171153,1.3566764498453039,0.39991786792002038,22.697854549929648,15.982884489125514,0.045202268569881132
0.82506250777939849,339.87814268639613,2.5067403901615992,0.20937324250522055,72.39439618123285,3.648464651881679,1.9442257491330239
0.54522036349206637,289.11358910359928,2.4980685551041417,0.35538611220197436,61.610325461363637,12.512564618766993,0.010480558593822509
0.94851669944831263,480.02443784977487,1.6322996312923284,0.21883160162019005,22.396787937057589,1.7779763929202179,14.607886693967655
0.51449975160223471,237.08545710198234,2.6372767403776143,0.37282517349110117,21.697538338286876,7.5385435214541783,0.37594978426395714
0.62041402902057352,170.89420049970903,1.2687648556778053,0.080715783970042712,53.520457788503364,5.9538908257400136,1.3201309116336648
0.5715109375833175,371.23762435193129,0.80947270646889302,0.089906716967092848,36.952064077202664,15.070741253724256,1.6721232225499074
0.88838397034610928,438.40302452316348,2.0565681965226306,0.37537126570347851,55.803581025915726,18.989487732528954,0.025600604394750419
0.59910211360644894,116.1014959759695,2.986971099395233,0.38162256576567477,46.07625054085792,1.8466194317023643,0.85521169034001565
0.95531911356544263,279.85307536907226,0.88501748161914617,0.16015110661287718,75.398753738615284,20.481666601151527,0.16643354633043189
0.82813451966374507,456.99507587493054,1.2575957621586134,0.17430771044785515,37.268540897682072,20.728040831433205,0.33840015436927079
0.51808135524734811,399.84744756914699,1.9416122134715854,0.20835758219216532,60.748722106333609,8.5433232457685353,0.65215612002086787
0.50271491706435023,496.72308659905127,2.5818696201787157,0.19565658802355179,23.243258697115952,15.986595550302569,0.51042459533320916
0.52582895850719946,312.5655246388975,0.99589241116511718,0.11651582558585884,77.351632051335514,9.9614062450310641,0.77898701982961427
0.80296258882386384,363.99828752046051,1.6695162382695676,0.36443138437878109,78.845448074501121,4.1234857314563405,1.0523313839448933
0.90074090542970764,220.99211245517125,2.4435667613857501,0.13865766024697532,64.344477740984743,12.923566836233093,0.54132191470890156
0.61927641031369429,479.01423986639691,1.6173950584939956,0.2968453433171781,47.912748293814388,2.5294523507875213,3.4378236869829424
0.92470442146153653,246.53419542261452,1.2154401250464058,0.07350448720724051,33.199606359635681,21.144095651805717,1.5567664611180252
0.52861597007663019,395.40428507465145,1.2300908202724923,0.063562966034950319,68.750980414877887,22.220809346125801,0.80190076134838406
0.90048192682083816,261.25608164763275,1.7021073312129875,0.27880566540192225,64.181245828821346,19.807908719767983,0.016651888346600564
0.96389771508614019,324.72757202519972,1.8547175645729606,0.16865555015064115,33.317242373656946,13.719410837765496,1.0441711888774106
0.88605419955219022,387.91301400861846,2.6959917191952307,0.27941078745200049,47.072917649435936,13.603566891448191,0.14844437982053518
0.8490603919893186,303.57366070054172,2.212955320849586,0.082907420759090633,47.767936269007102,23.63827335012185,0.78886691754366101
0.91899010932769154,462.8345307638034,2.3188842999341031,0.38244798297055216,69.584632998362551,6.3256897110327976,0.65069131142863357
0.52007564977353327,267.7203951711241,2.9625717773789955,0.31198006341258339,61.030681060044593,2.2847865987723761,1.2348040627632129
0.60089105535952769,358.82871925733008,1.7060555686621424,0.35669353155902978,58.590052612403305,13.705611704627676,0.07570909059340189
0.56246183965282159,236.94497332002163,1.6873796871480824,0.097764693915578821,58.989645353796703,8.2264615485374275,1.0718718326647629
0.75226549509649332,263.26266729240524,2.8313633289967868,0.16205633911250428,36.228204762948735,8.0749611609890408,1.5597720290859745
0.87259406416442231,276.02004329342094,1.3409262914111291,0.17892045747222046,42.302675589772036,0.66650582299377903,3.1440413934576505
0.81500592228819935,150.32280732491409,2.405593541866307,0.23801042691438651,22.739737126202368,14.511626124376425,0.15490597924288271
0.92556554988096751,136.68947162360269,2.4600609040798966,0.15390396992759503,67.216468148727429,6.7047920034769302,0.70248425804854453
0.57760649622054538,366.99596925870316,1.0151335943799749,0.071220759766291802,45.979892910188831,4.9146758825280035,3.4768296284137135
0.86731054596758073,362.20709533722089,1.8301090925258849,0.17910743325811473,46.29430142525441,1.4501503877355875,5.2613211113795089
0.5965207454344521,365.16388568403812,1.2412374369074191,0.13909226011954876,34.721375896017605,9.0624970471768656,1.9888291546168109
0.63537937565890013,107.90657813707666,1.2078256001654686,0.18507245201212519,32.565636887565731,21.155768501081749,0.071900716260776293
0.85495234864065195,230.61873706871197,1.8204218430183277,0.11893583991700919,55.269315774141752,8.4117639785382501,1.4263285098443579
0.99010239244934084,179.12393890367878,1.436745356517743,0.14166373109765742,33.953180912220546,16.458243937810451,0.57176019630141761
0.80577180298853479,411.26056901760495,2.5513329847769164,0.26943331915129409,23.852531093927865,18.27885363994482,0.10505812375461945
0.52725015749564785,444.25216055845203,2.7967307610590613,0.18585384210232281,66.050444958853902,8.2103690159696896,0.82182414349492239
0.80815448496376641,198.67215089045894,2.5659853316344048,0.17088418760932222,42.588166064381952,19.80855727278297,0.12311734521310867
0.5211752757900836,367.13966353919454,1.3852679197676636,0.23686697145283053,42.814135033958266,16.759172002173305,0.084807277462255914
0.94207285568340859,151.74512138330977,1.4030956661149385,0.32015118929537401,45.87909689094748,13.64219237447236,0.033381268226370622
0.85478914255031035,210.06101024068533,1.3604023702584285,0.18260378472178507,68.902689404485628,0.52332290518977953,1.2481329365962162
0.58656392321125161,155.46179849336781,1.0970838113237193,0.25563182239454424,39.25021375638903,1.3246329991859911,1.433089092408814
0.54586050291209909,213.40830663969169,2.8763564098281647,0.38817091887886168,65.482172675470167,23.785347336492489,-0.026474787786867383
0.59176661444015943,369.89461893971117,1.6845051559455526,0.23269303994131774,76.372690446772594,18.883672202333646,0.044812369763880595
0.9900135897770963,464.13076407410097,1.2943168440009223,0.36842915178114055,59.652091755487966,22.532783581164257,0.0066734714420765076
0.72928032122924491,181.00896316967439,2.662676311118136,0.32778541848974946,45.900864870621476,21.704125315573645,0.031682141197608468
0.89204047417070398,316.83161398028767,1.6782296658471392,0.070551538577552406,64.86738338879988,0.98041010385464467,3.3552816714692599
0.81820417105388843,380.55644049737293,0.87725698444126654,0.2001846050142399,47.473842185083129,19.108411310090236,0.19042562326954324
0.78620657497931867,481.16898739422629,1.1562714545491888,0.29441144275400588,44.865636266488451,11.101924984262133,0.43586824628057169
0.57256512733252485,344.02419315486952,2.2063507487835743,0.39534916935686998,51.516989814360997,19.05461779401541,-0.0018381333110750204
0.97301222677904753,202.0427724109523,2.5223916031777929,0.21043170190652943,39.063340088557624,0.65782092783955082,3.7488265639462588
0.65067131625735897,350.19126276557449,1.2640556546751684,0.082474908944358813,26.255012976800071,7.2726835782132602,5.1086585107624112
0.78900860790377103,228.19646467120646,2.8182702963855126,0.24670321114950378,44.891120331569908,18.1561087310956,0.05544357365570491
0.84988797229453306,490.4513562766831,2.6721936641147619,0.094297327243386103,27.431412867758116,19.135988532137358,2.58766548943187
0.82461657762265439,259.87045406545474,2.6664376589343783,0.31303184609778767,44.626488413326797,15.063293128543663,0.042634096922246088
0.97029720484775916,374.17108830440566,1.3008545229582711,0.22768694911162229,53.416023272807017,7.5795204519871984,1.4430589662057116
0.574219494960029,109.2910329387034,0.91117917503012702,0.30320097893205028,75.8426708723388,7.7935208952647788,0.10197114873698766
0.75417636922347109,260.02457845390211,2.7083317868616845,0.35427663940748333,22.173339862718215,23.218953145587768,-0.0078879724568520129
0.70201719537038298,450.04304532900466,1.4727605032248483,0.27013180600697201,57.287504390116652,10.821486212003807,0.34390366538660871
0.73708436474130901,344.09097777329833,2.1616160385817569,0.26435376523861359,47.464111199004634,11.00745043073017,0.33920047249422514
0.55960876309887231,277.57715455839053,2.4719271441416062,0.31409960340387094,21.215667692248349,13.479819630656438,0.14198336391123681
0.56704730493638267,474.37499977429036,1.0822451687244645,0.34485925050843358,34.972890556323222,10.123304916313135,0.32824051678717436
0.63903777289062869,441.59375045889163,2.5178443799419057,0.35416882519695098,27.109115141288093,13.487781768039234,0.10685104639263213
0.6523523018804156,228.88626952917531,2.8647252097143454,0.062750568489009159,33.007648743886683,10.659882435037611,2.3515525456916802
0.71395160684067505,317.81936081653583,2.4024249246421001,0.24466660387922629,36.474214607655092,19.927800610651389,0.047646969481462804
0.80549377351831408,295.92970243698505,1.770690046657228,0.125694258429143,44.078380122931776,21.862698965259671,0.36109112576077224
0.8173145587091315,352.88100004594492,2.7286919052537466,0.35112106177362418,51.742363609333417,22.404591105660998,0.012719963590913864
0.70590544829278512,233.64450678350224,1.9604067861596299,0.27693918982117643,20.059399635583166,13.760960836990584,0.20028143754165986
0.70439155471434856,197.68200030635529,2.438496041196859,0.19707786766135338,29.712161637724449,10.890491100415641,0.61337448557403407
0.60881426334848099,465.06873410221442,2.6051130764889292,0.11583647984247296,25.613983136528041,17.073141381608192,1.5967563631105945
0.79415312420450412,469.54979979940254,2.448576295737813,0.16865826907193929,52.980403955764622,20.200604395453805,0.23942764785278187
0.65852045565861894,437.32915430479159,1.4332807273059389,0.29632219308907859,39.74449222407619,13.730082688559863,0.13484343469992202
0.51802991713868185,491.28177230582452,1.0592565819928286,0.12152584082407358,52.903864162083082,16.949554012823139,0.69703909999520153
0.70920002207843025,397.99661031187543,1.3243447645965323,0.082754030868430473,33.309398130480673,18.118639741949327,2.0332986286421009
0.73706633754508522,405.86689142479986,1.9063248613567774,0.36081006537964289,21.453761245255091,16.395253752856238,0.051051159512943214
0.61279643410210549,405.0360367850563,1.911609229044811,0.31747362235304089,76.48201407621481,18.034138559638773,0.050888073283618808
0.78622896656105778,292.24305237692261,2.0818175684919829,0.11992822573034641,26.498487271339641,5.4031653150659622,4.8373278601659173
0.78288595021596041,282.58087780570867,1.6692240426053599,0.1523090402004971,27.611524877703008,12.211801855012242,1.3673111037437706
0.85100109055518569,196.09051045960126,2.531161039190061,0.39022456199581002,28.792809590608428,14.32431103321955,0.020174859052319645
0.82397424110060502,357.92767774371617,2.8089382507638572,0.29786457036569108,78.876591439596353,0.5582313751400424,2.6779893565684132
0.82621652826051584,215.72805444093382,1.3427951176548367,0.26368270147483869,57.059614410199764,20.615118957121528,0.0026416141503206921
0.65810707591202156,203.12336388094178,2.4203510789441536,0.15766996989844562,56.617397102231038,14.835575948455434,0.26339258874269056
0.89371611099297699,334.3845496384219,2.2915380755990986,0.15469380045828279,79.201892091111773,3.5347037949077769,2.3469766353373052
0.77457219179983972,263.99295529001728,1.9507990984144929,0.063833266541580669,25.306326156479287,19.684391205531938,2.3821698951765358
0.71570909758994505,187.54264351785287,1.2147665145231525,0.30496865341567603,78.470053552537337,17.3508387113528,0.023217163276331339
0.8130062404705285,426.42240670113245,2.549510968881961,0.065111328769909591,32.240788793242459,18.320039271395469,3.3768776313124897
0.68032866722512719,444.2279677177504,2.9133778283834317,0.051700068222047667,57.384290213722124,9.7129978537536203,3.2479654658778103
0.75636962230337912,167.07980787111239,2.3880399309139495,0.30532328075134274,45.205013918167502,20.573758907332316,0.0040667198863676857
0.86835284424111014,103.00281311999994,2.8192919925766153,0.38210581500219387,43.037108808630691,10.229648180110512,0.073974802110473081
0.94320144336185385,234.45198741174949,2.9652075828855997,0.31477606670455865,75.874599708767761,13.906965094221396,0.057445256917773295
0.96052859864759577,419.00433427230104,1.5745114833263241,0.21507406671853257,28.953663706415387,0.51509413694703254,7.251024569284148
0.75181646259154955,435.6695464937298,2.2040918164379413,0.22011583734630558,79.824140664574614,15.654518194929762,0.14541099905598678
0.76013755737028454,155.3316280464197,1.8426520228037717,0.20264774792718687,42.747503665492914,17.377131115006513,0.095060514881642549
0.89993520538191829,409.73436047322048,2.9705832430991066,0.1636252834886168,58.926494233313264,13.82707008898662,0.69551584110773168
0.65722534587210069,146.28166692377178,1.0063772128169948,0.23259997496504409,78.074403889001616,12.169132200524977,0.071310527934349818
0.91869118117253423,256.02503606261166,1.7072248114538944,0.20090283499939027,23.456063022738487,19.533507132225147,0.19820450299631082
0.74707082325871177,499.44380600476632,2.7261858979599198,0.25935875801427116,75.371861775511434,16.512258853383184,0.0603964108810571
0.5579283621676342,177.03632929236392,1.424912883158334,0.36434202817538308,54.068683121260598,7.03473993342054,0.17259128273296601
0.53602957353647185,161.58543303105057,2.5331442714055203,0.39825329606333365,62.26381273864714,23.038223444879666,-0.010812264609209424
0.92099660551973161,269.12013301871741,1.6421229581165626,0.077560151459020996,28.951051033180903,17.120779063590508,2.392363837719174
0.52778395845343895,347.86741038794457,2.9559527877583482,0.18463921543146949,52.003245849861933,23.716564829441978,0.044332335921379022
0.6403057180668279,473.16031296530127,2.7437656401321568,0.11324716851838332,60.410822883514619,23.324640932318406,0.37610207737295598
0.66706502025077286,492.32845821321371,1.4629047868577538,0.17324216587393682,47.374838443260913,22.094378486037112,0.15022431101111983
0.58649722259579695,127.85625463655785,2.4944248497832815,0.15061555649194808,29.299110686363402,18.251231218794729,0.16644222401318409
0.65694668490099462,155.19900693916213,1.5410843964331913,0.11108799606937592,34.647144505134598,14.821590159678733,0.62120920058416673
0.87134628336254283,416.29518955839757,2.1339982484741773,0.3174266186974517,71.263567459609902,4.5460105965487188,1.4222184571886995
0.50734142178003538,208.25286090834419,2.2486576904652424,0.22370105999023254,22.068259569965768,13.268758309458306,0.26087816467411384
0.91358671226034316,453.93962380254425,2.6251098999885514,0.37173595377602903,62.531724706448742,18.486348276266693,0.010764912900556237
0.92827401178727909,365.38130289163473,0.85379184994043278,0.061407355136455073,79.963402190871619,12.740143229580843,2.1275965781037307
0.68613078659577409,144.73792095227088,1.2843473605350595,0.073442304596196481,20.448979766405998,20.903619517532956,1.1092750589120526
0.57680644953031734,433.01171396960285,2.3662191832948736,0.19114575402562045,29.662740969196395,3.0769136310049094,5.0690095083645197
0.80042020397254043,170.54255200323036,2.0397511213329822,0.078097062141413001,60.448658053588069,9.4520981791429008,1.1193924431620479
0.55983627793244717,269.39815787186149,1.8903311720425149,0.14195535874519175,23.599450075120895,12.390163836950945,1.1917122531845776
0.68245968053912631,320.87397142373197,0.92146190475755707,0.3951104100768183,55.387399031351535,10.65964445292404,0.099627153211121866
0.9792145904504862,300.30645963211134,1.5662069436152037,0.12313586261961493,61.040006213663368,3.0517838738064973,3.546330584551062
0.99773223629181862,374.46516624606016,2.7032205102034266,0.11934120949423176,55.288780886844208,4.1079149100488177,4.3052664030463417
0.8860524456772928,361.07469394770209,0.86796424147927087,0.25077423407849819,41.911082181264035,20.184006382103949,0.051587889056674545
0.65548075496038316,496.81680221122195,1.6721597178025869,0.22429940177760488,61.836937759198335,11.883030091234099,0.42061737689712142
0.84383252458304625,499.76876368967515,2.8793262328756999,0.25315340402099568,55.657665680829226,1.6449770286890997,5.4022239418316564
0.8527031827420064,306.58376105425634,0.91193761599903223,0.18185734737299136,32.458230325635185,0.88754458597477304,4.0730109132714611
0.69392084758182482,138.07963478434559,2.449352652298201,0.33936682596323148,53.788132615106584,11.626671946866674,0.036967933935985978
0.82044431729307976,391.13731958748735,1.3667477556004803,0.098503193004862002,72.914433028335651,4.3629000592244269,3.0749267685180457
0.50536382248783807,490.66563128663569,2.7065394307380797,0.19993742604451298,60.009997141427,17.070459730981714,0.16214593122860976
0.60452882930112073,227.33055505160814,2.4413495537106034,0.29141664695543051,48.307490443630826,19.190101369402157,0.01034549402289413
0.76254415148363064,284.48355433502951,2.7485513758883986,0.35388275409901493,39.295046172167069,5.8649726487419818,0.80197618963541228
0.58187565212914794,269.91076992618241,1.2750345389487854,0.17935006222486521,25.153172566254369,14.416158204721848,0.53829166274630946
0.58295343393826682,120.56766182277174,1.968844060600931,0.24871095968281348,34.677627965541724,4.1294491219065712,0.83974369964577056
0.9181521452751189,368.90577248937791,2.5143938758645619,0.074198980752541527,20.671205185212614,7.6341923124680946,9.5886553481008026
0.9945665013418028,241.33507802738711,1.3405394345889583,0.10961168083914014,79.197555051497858,21.386694113263683,0.33136436027044663
0.7779847140142242,414.98554985260091,1.3076418715878773,0.07419835686314008,33.348935127724395,13.286305149834304,3.8417810245012411
0.91953486544085672,432.84803011279445,0.85980069369468715,0.30475831219948268,68.892556561122362,21.318384335888702,0.023539575343884407
0.99516083216313622,428.49231463913816,2.9087336467459952,0.15082098905274927,30.118692908298716,5.7933233982184138,6.230741089382259
0.57079794428438735,266.66639921595208,2.3620371361201715,0.30331085156714321,37.016068976334438,8.2555720663436514,0.38989936899538846
0.72412280662717554,228.6182728963598,2.1982327788224065,0.073239397665146103,45.096639153702,11.5673752537352,1.6458121867703999
0.69628635792095994,399.52831186682192,2.4367883899289802,0.35189173014291392,39.464339848496309,11.781881767071757,0.11928335281666411
0.54002464182309251,420.55577353708918,1.9695484211299668,0.34243556933888208,67.901048765591668,23.944727228816959,-0.0096077595883004487
0.87766508639737228,296.50297855654645,1.8474944063989029,0.081125060067598925,77.461604480925388,3.1894649958215568,2.7060938082903219
0.7168895136612965,457.21240781452121,1.788970930471746,0.058314777260015285,72.517669019050913,20.521178336637384,1.4189843704373817
0.73466346709520058,157.56347843142331,2.208966266628011,0.069701084543696917,29.214672016865393,20.796527926413948,0.94609322741767277
0.57533648690662009,451.62751186358406,1.2433769458632431,0.34877056060135692,66.60132058095742,13.500167841138003,0.047626878630805614
0.59046332611543406,138.4380931887525,2.7537291290327133,0.13214622116816352,28.876814798282687,8.584873454090113,0.95463833306941903
0.95355181107810749,161.41020882184557,2.5858552166823836,0.24189566125036605,74.802866393726077,12.70181345077496,0.067316569180357
0.52232454448713939,313.53600530958414,1.5690399451944745,0.19918547111301987,51.072714540114703,7.3729910629542497,0.84188103824098681
0.61642614247185312,127.00739207496601,2.0729404529875537,0.32843393418001071,40.182865283402407,19.279025038338578,0.0014341936131557075
0.64602966515726412,121.12284056004414,1.1102600598900323,0.22111440551473471,29.421529840051569,12.209560229692759,0.22051355268531408
0.74509877120079326,100.20749766628221,2.9391617454539158,0.22523129423144439,20.708545290740275,22.257291203620088,0.050123595187806159
0.79322258650739796,274.52666387770523,2.7863639127866238,0.39618217882496587,34.876819499653081,15.13324659236703,-0.002617910629981627
0.74664498792533329,409.84955251689195,2.8281745142982411,0.10254534486223998,74.841203796878716,12.586504328195058,1.1530076936908102
0.54205766727844096,113.93534011196627,1.5307587049475937,0.34074637856107598,67.83573153633364,17.210129818474829,-0.041237648539746694
0.62183372702785678,360.90304258634217,1.1720963562422826,0.068112410961359685,78.187622465043177,12.342424664110505,1.3064983874364864
0.92179419238127058,429.25092696647459,1.2658987596258828,0.21717706935053976,26.045691267282383,21.755899234857008,0.15593936449254145
0.81879435023922953,167.20033943114845,0.99800306029919772,0.36021718837655825,55.530724610340165,4.8344800808407706,0.6364566201782077
0.82457452506713724,158.7454939285617,1.0642433862230456,0.28282488796144245,35.429028441846597,23.373694068028783,0.02566890906816699
0.83510162767567753,444.32038944821443,0.95686997520665995,0.28982511677814654,52.576502346344448,19.586477968503011,0.049355438281368472
0.88145150951976459,429.24984398003789,2.9776107522507216,0.14216104878976996,39.227293133807308,20.727234003824435,0.53327936638503082
0.52905424086072372,315.57670650567479,0.96292690341196197,0.19650117697650898,37.007933014601448,11.848334060720171,0.54607884212439617
0.68330419246630614,427.67995171759213,1.0915925780931102,0.17830337222466769,54.430718121475849,20.17423640943354,0.19334936907109157
0.76976371763083939,137.10243096979792,2.6199601102996204,0.23250512355529801,30.99908971217242,7.7091909640643212,0.62192345227952162
0.66922824164866301,257.79260717550176,2.0765284768344747,0.21177977555028388,48.148006218327012,18.405782196258116,0.066972019816222417
0.92223943664359331,395.11902244254912,2.5037178500525314,0.16441442315694627,59.048735902642086,3.8005787221420322,3.505991002549568
0.74128625429364692,202.98078372958534,2.1880064170998414,0.15691821432990954,27.690924390968242,7.7157200251189542,1.7367135046924291
0.88431379472968952,400.93156577342108,2.7407851547236861,0.13779851207929278,75.835656252614243,10.974717588953721,1.0978564757335445
0.92600775844058458,301.67144175632552,2.2046285610824294,0.17776653640966544,50.343481967247484,8.0745133763704136,1.4754498107454488
0.75239574145174903,400.1063951792932,1.9486752043869322,0.10247951727692123,69.171678313060539,9.5949022171683147,1.7194410379913332
0.95477612193567496,285.87185514293185,2.3680493262748596,0.35523650570125087,59.234325837263796,19.772461502416903,-0.0082298580269377121
0.79356197026849029,247.16173608872705,1.7842640539426409,0.2607417871416996,62.60005647335273,6.5318834653409379,0.64799811283988762
0.92513714941686087,187.67568659145292,1.5613404103904165,0.096825248957849414,62.967856459570285,18.014107545632449,0.52321547307232064
0.67029539779576219,183.351736574006,1.8288353953904675,0.29285076697315049,72.505993823688357,2.2322336241238183,0.98554735585643471
0.74940847926574261,400.59632422855839,1.1733710312168335,0.34668326379929065,56.816326102815445,18.494869026603929,0.021702868318117685
0.76570552050228891,147.56413921358421,2.5524578055659211,0.13313748521829061,36.693029103283379,19.112546206499665,0.26899659638506074
0.55248985794803529,134.39294004437807,1.3735483189390782,0.10271020801804237,25.97057857192743,9.9399212243083266,1.1206769434377866
0.69927625335077037,170.51654600885206,1.1377694019415046,0.053016039996813223,56.375037167008486,17.478228844435556,0.87451237673181614
0.95866883627583799,170.13860458156876,1.3419749319230991,0.066537618599769796,23.981168226234864,22.005752488009829,1.6645992344885152
0.8154161201823712,429.24304912275988,2.6525543338989275,0.31678797190622909,34.477607101371817,19.316754878531381,0.028278797892075221
0.58875329121848374,259.40264938968494,1.5264428503150091,0.39551521621459285,23.642431076114704,9.6754929943285575,0.17661191702657067
0.66942781780480254,496.15538294419298,2.3093097129129805,0.065708112866696811,52.933255340394027,11.879017585581513,2.9905445854320938
0.59580150483134986,154.88450311624496,2.6841011874426268,0.31182483567796243,29.620287496572082,18.814902302466429,0.0039814260071300168
0.51241156589928627,361.41593027745733,0.97103826723509268,0.07515175804433602,56.624439166008393,7.3759728614544038,2.0469120315615057
0.96373022925201335,279.49180288050025,2.483053691391695,0.25724648871628342,67.451907851796051,19.391244397258529,-0.010891505784355906
0.72410366412843574,257.1672706788296,1.4768640260338661,0.31462634884988327,69.312843246311743,8.2096718501821186,0.27967119898212467
0.65376753621039307,450.03367962163293,1.2765692012048939,0.17572153904370819,38.572610488257645,19.440778686060145,0.315515671026109
0.79923859577886835,490.23825833135987,2.3155831953965391,0.053827152388732313,52.937271961669758,2.5398104187419985,6.5887848801528186
0.50365722814650782,449.14358350967149,2.801552570013115,0.25831627324389911,53.78064560518154,1.543336477398868,3.0581821623025034
0.63901105330040697,176.92027161405321,1.4490422591672698,0.39693561984900977,48.373230929249999,23.945373013190824,0.0097677259836643233
0.85151673284944629,188.31916848357361,2.0514343718455024,0.14016609799347352,59.306833485485889,20.932242396015191,0.14338319314410747
0.81688488653463143,362.42955163802532,1.4376350504688815,0.11632194701552555,32.605227429412011,21.24691633145579,0.84376154639383982
0.99090297377126779,215.63343265527669,2.0194282885981414,0.093374062463730242,78.75459437520766,22.855078768755511,0.32288403567646368
0.81017885482902208,393.89005231223194,2.1680964674395495,0.24433946696501968,25.884789625455944,10.800433271240465,0.98215639397242527


==> anc/competitors/data/v6/bateman_oral_absorption__s42_holdout.csv <==
x0,x1,x2,x3,x4,x5,y
0.67870424091273807,475.73645742130577,1.0451286121498551,0.34156389798019365,36.419051014154071,9.2623773921675525,0.55586166354974897
0.68610432942013566,188.73551213235214,2.6202423975021762,0.20865731297491558,63.768193128654922,8.1789251494255772,0.40041913815051017
0.78800183117097666,168.02880797322757,2.5493550269058263,0.29633524365727348,55.935359275099351,15.708271084179705,0.02548509430453981
0.87354594614198477,170.69650046663912,1.7943496407210735,0.2452476910246586,58.043820946947946,6.4433768688666815,0.61274404917797942
0.59230367565873299,216.44024640996724,1.3968507381769169,0.26419707438845774,29.862297588249447,20.438758739702955,0.023915671560534264
0.79230282309540223,333.64585938716237,1.0563906537727172,0.23702026134217458,55.967762585090767,7.9708765413656852,0.91929524637149584
0.76738617233922657,160.03659167741611,2.7362096939283549,0.051473266117691305,25.494699319404386,8.6867143347642255,3.1393768610687185
0.80124608428331223,402.05100885567668,2.5997339119696381,0.21077442160582427,79.027497733649454,17.951467884762813,0.10086592415986252
0.63208182979643268,323.44732394618472,1.2642277025904194,0.16152933197932293,78.567088499842697,17.167867257752526,0.18636167782706048
0.50733239013639753,212.02425101561184,2.9689261507240081,0.17861890475322989,24.495710636367662,12.988766708149267,0.45915064045248627
0.61582948539452631,425.04914012458352,1.545980952728276,0.35605681818094548,43.383426352485024,17.496279394185038,0.015443634625150896
0.94468743942280597,371.29810250847805,2.8495726589345578,0.32333458927562925,23.054203393162663,23.468140322848964,0.0086918648917020998
0.9478205214376817,462.20198549897657,0.92877932721728118,0.32056166749619919,26.134192941756776,21.541995034933553,0.025654553870807291
0.53427302669832688,308.42495121471626,2.5831271913544311,0.070874190573009907,65.332844598938806,18.071249969279272,0.72048617567107831
0.70202325549907496,242.4470865218228,2.1344882987679936,0.24823596133153791,77.787768564721574,19.35878939246459,0.020264145544499613
0.9246836671419183,308.93623644643532,1.3529695404116291,0.14061753696684565,68.5311540168818,5.5261504199769211,2.136089152181031
0.98963371239483167,277.99455908271881,2.2952578162994657,0.30163105645149596,56.195292445690498,13.143157438226332,0.10697644604595648
0.77861288895438963,203.82458935609998,1.1906394970453933,0.29392139348246121,57.364134560100865,8.4777571083664682,0.30385939853486188
0.65855906851048851,166.26696804733766,2.2421905071670341,0.26579118060078355,76.948772163877379,13.330299661321504,0.046693715957513801
0.79999973481919284,261.84252891096639,1.205113037986246,0.24808095091040039,34.530830861465326,23.233396953649191,0.023980251353805635
0.93173272652269012,268.26538716117955,1.8993676174238763,0.27234582363099757,66.698065162927108,11.707557731119945,0.18038836543832415
0.58394441023040988,410.00966093363718,2.8852998410348061,0.14645845363593601,26.866920742504444,8.7395241562227,2.610265835346957
0.59698972732633471,279.49772538324038,1.2526300287612404,0.30223792087037327,44.89717248228898,7.1026522122056344,0.57179652001588266
0.75717169892423886,326.34484091717314,2.888038247657569,0.18974570951169561,67.162035432423721,13.330636738030119,0.31386522657552468
0.55032257765127579,196.71149401117617,0.88263837874641826,0.16932411519234436,38.471048930895606,23.612534526078569,0.063889735577914136
0.89214458940159902,231.1023724307336,1.4912175091157596,0.097366678175131074,50.087832030623694,7.3038530983772851,2.1625506994782251
0.72203144276001285,125.17281812027532,2.3752600143234019,0.14053291899717688,66.939375503887476,1.4328574366844418,1.1255998316631122
0.90606082805675237,266.42551318361905,1.0286585519907507,0.12614228906684777,46.45417282102904,9.8210013152187425,1.7156957409771902
0.95356170349112546,339.1855932942558,1.6393568298003571,0.1629169384093701,79.101235171043641,16.781332258682962,0.29492765199481613
0.83967206106862435,286.72580651031075,2.64294666001387,0.3548293480894994,51.33883156257815,5.7004554571820547,0.71663341058039665
0.63324127760145721,335.68626614749655,1.874043966760913,0.070136707664471956,77.42217741731244,4.4835127186400197,2.082100981301922
0.75288965782536499,478.84890343900639,1.0219464469297797,0.30319537017615328,77.714208997889756,9.4575449493224468,0.37450833559103136
0.66409925325454966,210.01459949065094,1.3602615900483088,0.14017834464204226,40.673948220980847,2.5430009745474349,2.5563496328167341
0.84299449646420865,258.05499895588946,2.368172392340794,0.33728324708384316,67.830534773930935,20.445258747093881,0.0037845321189862039
0.86077654660672054,388.63926926101942,0.84365115594783102,0.11303545168936004,29.294233005964237,18.008379520281437,1.7222039054497569
0.92603217782898173,301.95686858454565,2.176871752583911,0.16668097139438709,41.002205448246833,19.742344410038768,0.27494014171069558
0.70083466043618614,105.04634748969934,2.6461644410528655,0.11138548327651668,71.419721830626571,1.2380772528143664,0.89683685391104706
0.88754307177771485,437.68148008591942,2.8434017093473827,0.061021770372397068,44.132956874141051,9.2255085560338994,5.1229168828129712
0.6056560568476328,147.5297440821322,1.3212421910622481,0.064281503356860697,64.450249402368229,6.1325457930834926,0.98207310393898739
0.71911536659949138,491.0552798543319,2.5037329647512374,0.18504104906031549,66.98229308401352,5.0453246509806213,2.2379808663784662
0.60546848483405302,374.57202289477488,1.1103359752643598,0.23368692712117806,29.081834758651866,4.3383887753497286,3.5038184678927906
0.90741342521851132,367.48499885781968,2.8983208630455914,0.22883319713913214,69.152940427051135,10.785511975025047,0.44368811906514011
0.90138651068827735,181.98832174525003,1.9167262040313786,0.21772764258672778,47.355923690228771,7.1939029316059919,0.81602740210123725
0.85912303265768541,331.65366708961812,1.3551352401770731,0.30190195243085133,58.594305582210147,3.9548442713668615,1.8664275840231701
0.66224416622328774,292.33882188221003,2.0790051586605793,0.19717526082360048,60.07822544789132,1.18145215833655,2.5149800593799942
0.87378381572180164,143.52798787873161,2.9662229007987095,0.07885211703609514,63.562405573140026,11.903358983783257,0.79288553947118934
0.8702352188655329,173.93737507963093,2.7981705145650766,0.27970393023272117,62.235320778588068,12.64374393095952,0.078676687644722548
0.90536311252174828,185.87894379096855,2.1781573613967886,0.2963900063732825,24.081958563697683,7.0708406083965283,0.9947669198408351
0.64025258748459812,402.86764435497156,0.83866884101385131,0.24448489381541749,20.334315848628489,1.4531472721359817,7.2578223559644206
0.67477060015813772,369.42509927902347,1.40950225632105,0.31365300005890429,31.137483889659354,21.539476306859303,0.011985457736824467
0.97536083276363916,398.22680539592812,1.0871344651329113,0.20173181242440474,42.194776732380376,15.613245067086483,0.48449233136840286
0.6513794084765846,155.47771870708632,2.5256183573550883,0.075336941304679078,63.909026074602345,21.426678620937871,0.32512077393222721
0.637924206140289,397.77522697830977,1.707226501756312,0.37092602160118693,59.463910756062063,4.7716621428880082,0.92710401094945394
0.56535871297881901,236.70250477279029,0.98874888291928476,0.35295789487610835,49.092764928588679,1.4329089286510832,1.5284646596811535
0.83453436296854899,383.80331913854718,1.1193411339776782,0.12143062301978115,23.53991354320857,12.299126349147908,3.4276952902368905
0.52125614259513198,479.23968052141311,2.0919202150810126,0.27299609595805358,36.230904730474506,4.6515823622231345,2.2267351211331787
0.97614761036152597,434.5653971632189,1.7228920843983038,0.13020941269026245,69.64451253122499,6.2829247114956788,2.9073573738049698
0.97768328152977335,292.47192332767736,1.9854081276964759,0.073094271517168921,72.459406699667667,14.305571734842212,1.4399780551433197
0.96476118366991648,276.42146822090376,2.0264617599057195,0.13758647692518261,60.755173151849291,13.235047125767315,0.76227039844736577
0.59836429871771069,357.26163559178212,2.4338155468066516,0.27014117432311985,65.803034986544162,5.3674285126291172,0.85720923513795766
0.53763275662081345,304.19718662928358,2.2082114079909387,0.38781157543045164,35.151139020853272,8.2623794107147646,0.2290808190492146
0.60379997157613619,398.841471054198,1.7633412975165312,0.15024266096019326,61.304240440643106,9.3140312421755329,1.0595995848377842
0.50564098525674317,191.29428944355834,1.3657585647730737,0.31618163477903716,50.493859467817089,7.6505920955131659,0.22180723157521842
0.68980418360069073,195.05580667883243,1.1167032868330016,0.14260409747052427,66.547741792873637,6.3572632049543509,0.93428215427965156
0.87471179216746775,292.477409800705,1.3200948928585183,0.10895602881596866,35.825122110760617,4.9587692672903954,4.5234019256514992
0.82805248890562688,191.90075418107836,1.604582453046933,0.3589380255672654,73.257073787996035,0.51850262709576422,1.1036844097408371
0.51848056887705352,254.67520465664074,2.6120071614303386,0.19755356509278704,41.502603850666077,1.1788724549559846,2.568508239618378
0.97641880295331585,277.01594202825515,1.118369275957197,0.36571445692278609,60.157569460835546,17.446154210774182,0.011321536132026555
0.53969247142696319,461.7461513656437,2.736702121805048,0.16040689105964495,60.94039081674989,12.561852303591246,0.5791213747875934
0.86980511999767596,271.96567543431814,1.6623543140439971,0.24320747166110218,49.936842315358383,23.745792310250817,0.017222400156730676
0.67517984933304365,458.29138615639465,1.8517866665844716,0.236603716575705,28.306160672993247,2.4575069326085348,6.8745772104009539
0.77399518370775822,249.78121337662427,2.2147503143667464,0.14262575775747877,47.819703685278036,11.765609299387203,0.80689985670147379
0.50749163194547742,238.66199184601538,2.387648075622355,0.2546389952060843,66.800609827382459,16.146810359966359,0.033247642204001761
0.94060908445560187,399.74817323774585,2.3426861486162061,0.27375734273690744,74.1979404960354,17.033907643908957,0.054148806489094155
0.99451070362941629,185.63429234182712,0.88479037911921454,0.25450199597344025,40.114240593857446,15.348123961057029,0.12996695475886819
0.88464853466609106,441.02781800295423,1.8322782941066915,0.13271189114842405,60.488288123325276,11.890896164376002,1.4350748726073641
0.76693932772280116,341.41831129558193,2.9579396805149134,0.3254929084323947,21.350670435184028,23.456286831802309,0.006660251211601952
0.67291090875641524,346.99499954291508,2.9187235846314064,0.35809948071486292,27.881879788210995,2.5549306235915306,3.817992412195899
0.6079623716025967,168.17642578324845,2.4515307645990783,0.10057405107309451,46.757805908494895,12.375685217007637,0.65678901750829832
0.93436792608543429,208.14423942030834,1.6326475155723479,0.19733710576647584,60.469166867046511,18.867722113261745,0.088366073645995857
0.61900449850155892,188.36669934988407,2.8558994028927902,0.26441775640964854,53.049549622873663,6.0409516179589673,0.4903398725989413
0.53317320728803819,345.76657502491588,2.9982586326450464,0.35940523536434404,28.914229922755091,18.939695828885291,0.0080119783188033322
0.93157218963483079,246.80241874758551,1.5854971817508026,0.15956223880261994,31.666306111929025,12.924799242710467,1.0265603084124759
0.51603690919407974,343.25849444795062,1.953168109596034,0.37475382347078662,69.207701069640919,18.008943887950441,0.0037123361211090122
0.5650520981468079,432.16485966589164,2.5347464794320054,0.35443832598525848,41.740265584688437,8.2076690899081051,0.37084111133172237
0.9749084330941028,397.05824434264548,1.0444463874446239,0.39748574549445842,42.388063716656688,2.9923353720916808,3.8402046994618728
0.8220662827305828,282.24322221098151,2.9627594541639644,0.12697751840340865,24.04871803276226,15.631518485484857,1.3850069932158351
0.80103686777173821,412.11368131047851,2.0230851609815006,0.23914991107171452,46.06937262032892,9.5543152941029348,0.82711692672234494
0.93868284853364281,451.11967367506026,1.6861652463086414,0.16508546654753659,72.26432916383105,19.692819336909057,0.25161944887929444
0.8136499352426716,379.49898422903459,1.7789331709132066,0.10245083851948555,70.232359475713452,4.6144092508181949,2.9064917487076669
0.71467712292370356,261.63254689521534,0.84666337881212528,0.35715916720520363,60.731078927392169,8.1078641338676469,0.28868963279035276
0.97972766624012164,379.14956281668742,2.3620422440709703,0.18801411366367765,66.209245532365529,13.288686296786951,0.50113201947391695
0.7525543699206082,384.1121761340865,2.5016614414195253,0.28182776901250595,30.697475321520731,22.486477146629369,0.018773317829418015
0.75069717374037304,312.74673395916125,0.82386415953529957,0.32603509382057866,60.149161386839872,16.941902548868253,0.025776038159874958
0.61093972129899377,345.879933763591,2.0799761677157349,0.11790757092312971,49.920867876151675,18.066186537229942,0.53318466841712486
0.75324592374985577,371.6693294349717,1.9767101177502242,0.30267234261502135,77.440397758087016,6.7696683207699042,0.55008882802858017
0.64217628796476944,112.11557110918405,2.0219870471475634,0.36982485342189186,62.936911577642284,17.81748217474507,0.0019249661658136419
0.61336460517557434,417.49541919602672,1.6629327275732348,0.27640133593311111,79.737115842962339,17.543136726523869,0.030184514872110341
0.84758368389558791,379.25586107438841,1.6579320501288257,0.21324676712490603,39.050986897758165,22.443664663745942,0.07883626766522063
0.75644615341311172,439.32118287310226,0.97696039948917512,0.16835374686203439,55.962372815867418,8.3117023585457126,1.7683526520673003
0.69596080941314598,362.04460880048163,1.3802124044880393,0.39043031840790243,58.176901238305852,5.6503475868228819,0.66267258323556166
0.80271873970428498,470.7034326339849,1.8283788632327165,0.27507836908955741,50.471893311885111,3.7424397701398004,3.1382071789999055
0.50520856256443292,132.70542533010251,1.8840108879838657,0.063986881961748926,75.529692244682082,19.410889710148375,0.26536023114683488
0.65638008277381288,469.47731313469865,1.9904261217271444,0.15085707597073944,43.704172467465931,20.020753333634442,0.3722112335340696
0.915997979200182,377.04262703079576,2.8045485121236,0.22818056849601887,60.403648477305467,19.583365295328203,0.071353144084857573
0.98393674728932623,178.33446292752882,1.9872731945744482,0.17922972420209532,36.043216764846562,23.762126948603807,0.075651888427195821
0.80358520368193564,289.49976119814374,2.1271550070579153,0.32898077740035531,32.126529724612432,10.172704984041868,0.30155267277307662
0.81264201704819683,292.10861350198945,2.4953012150117906,0.19306482125190283,33.50319244093798,10.487457480062401,1.0138852430420191
0.90870964725369596,381.83191685914522,2.5507465895970229,0.25955033481464435,30.389356235036949,15.476243659590253,0.22891746261978113
0.9630522273191755,218.93383906233771,2.0052194483457639,0.10615368363878261,72.651971879358257,23.137995470179586,0.2628029951430863
0.80374712512015334,165.62292755394583,1.8022996190828522,0.27821432355266551,55.594343424927132,17.602345306370516,0.02114410879649279
0.52823465269867009,466.0842794862366,1.3589144455080842,0.35428157884467931,24.075679334961787,13.543599813983732,0.11403663501027236
0.65874895659714949,275.44568507825943,2.5286476113796272,0.1701689035069027,26.956263358462738,1.393055181770515,5.480710670514406
0.92657862568921456,314.493150888993,1.3210251654353877,0.085571033104191924,28.048200429536315,3.5135220269766942,8.1171852216260181
0.62791235682630342,431.18219101223696,2.2958356697662285,0.053512789581420681,64.991811257125008,3.2042525032344309,3.5904324678094173
0.76890033958149084,203.02572905991912,0.9375535336340628,0.21621264595961343,40.707521111174451,12.109413355853862,0.36346175380974904
0.78202916833802294,400.02026972244698,2.6679202320847351,0.31793344445995664,25.108605193598912,22.145986041316416,0.012380671871715826
0.86773084333851602,357.39416729631859,2.3490660242881134,0.10791146976647023,75.224199383755604,8.9516753239677342,1.6446552914650137
0.97115747726912638,133.13092379687112,2.4728179267830379,0.18288237620854908,21.001948215962123,1.0859968834933813,4.9970235927079338
0.80162700752295057,372.50835516218086,2.6336771867984732,0.23749487193025631,38.824010112109562,18.655805722745722,0.1006561342637364
0.73779168717764532,364.45266373982992,1.2627994401897291,0.22305450382623748,62.898882476453728,8.1362295699821505,0.84543465056749123
0.51484040258899277,443.41884315063129,1.8587944569209671,0.18276004408962543,67.370249626085581,16.801068557555421,0.17435645557674836
0.57348952460271829,460.65769388773992,2.6900025329218495,0.057920077061693144,57.709174405974558,2.9838664057930862,3.9344697971669009
0.90914924047758361,336.91677841785514,1.0438090678797249,0.14899488778332329,37.664455220880249,1.1581421719273473,5.1510637600653304
0.83666929468706308,370.08220022366413,1.6386264481021704,0.19074044105905169,22.76213456260632,23.803902599762399,0.16425868779466454
0.91611471181813875,184.88776208536848,1.4578255523555388,0.16651703472616408,73.562420623456632,9.8817413139719292,0.50148064706275675
0.97541722569452727,167.01537037493264,2.8947538596730826,0.23291238350712867,26.463580330226151,4.5628702642453272,2.3130199929849393
0.50845288890133289,333.47248231189633,2.1013846985175673,0.099231434407794389,74.968615100016592,6.2553838288360879,1.276021457787933
0.59389566739159694,202.85073813819685,1.5227949979387545,0.14289441579339107,74.959746894451399,12.938377980111822,0.27920236810218224
0.93708176003474053,345.4446909671334,2.425963543073693,0.1406088923238053,28.174884000761189,12.826241652306255,2.0090074439716554
0.90075611376455522,179.225540365092,1.6598688281217826,0.10133365511455122,26.284378908007625,10.712486143539371,2.2091464674270074
0.61889212507957769,350.73000995024825,1.431462262238449,0.25238354962322879,42.847901577901894,5.7733917642778021,1.4308711409930357
0.85696680084321009,493.24871819706038,1.475936446724577,0.071130591377280949,69.535223985452703,17.906759190452163,1.786930220057104
0.72559908855572619,431.06930558028267,1.6447740245202793,0.059394085544938129,73.857511308906581,9.1931069518386455,2.5450130956659498
0.750406835912524,459.64147555522737,2.5164875327908272,0.2072254583427437,43.051654054096957,19.59886200213537,0.15038738724146938
0.69512016349143191,318.11118365633854,1.8163080080429477,0.086939819739883975,57.552312303691387,18.336097459596008,0.81950795337381077
0.85801963623710087,289.0618477941365,1.5801356755789846,0.39279187549545075,24.692219092996222,9.3985443296694093,0.33324747602109783
0.75894984361013518,402.87657780139148,1.8551940609916711,0.22000525168078539,34.153912162797361,18.456846068787023,0.17509291493845794
0.88349820974850934,239.62338275663723,0.94854621636476255,0.2377760881460364,64.268024990058038,9.2980036294371793,0.48120076134889811
0.72175664094988201,328.04972904136497,1.1297866957817524,0.33045016748762351,61.567518246424221,7.1450054571820081,0.5109841952972165
0.60263866682886191,464.42191926712439,2.3074594431998507,0.16360451465146597,52.346690344116418,14.337326514627687,0.55120826483152463
0.8802046415189827,174.85561597485446,1.5175282537790222,0.20479681111308157,51.625867156148686,0.64910938314368627,1.7303948205119135
0.62636137976664119,488.73984396438266,2.8224610639704837,0.20151634992201228,56.342069360726072,14.983363193904465,0.28571592825381104
0.767639512663565,316.1440516877841,1.0676954831440382,0.21714467197417708,72.652540446015436,6.8135464787450211,0.95206344870206627
0.91438020749323523,268.42218765400884,2.5730884945498547,0.32593179690164931,42.512623010084724,13.088595280083018,0.092801083154255226
0.92289364243381311,205.31991723816807,1.4859283287593297,0.25988174813664272,32.729937423699198,11.492575467913609,0.35401053624740131
0.52180832555638801,277.55391969618415,1.2797988778405991,0.12449780636730765,78.089526697211625,21.960793528559527,0.13345054255380542
0.9774573427643195,363.3706626219996,1.6017629829614202,0.35118892581222583,68.548329564602511,22.360740607282487,0.0025792450963116244
0.56407762184292332,463.19276343273026,1.791088290478182,0.21546812922435915,28.373073575914496,5.3107194690796504,3.332726414145748
0.80601834187872567,261.43296669315487,1.2015598401749374,0.23148681822477379,36.429521737050962,5.7083378262678863,1.9037109059405257
0.70929045212661013,144.53575679081627,0.98545573437833978,0.38186617474592471,30.849729170234696,19.483734746030738,0.0031857469304768632
0.72148749199665807,384.01697106210537,2.5566926656499636,0.38948514450965943,53.478070288804226,2.2813663679278973,2.4956304721084699
0.82934701023399215,141.42462772242487,2.5321261052552719,0.19606455725401312,63.769593214474732,3.0694931532468437,1.0913098473671738
0.55906056131587323,211.19037211120389,0.9420038076770485,0.10089881358108105,43.917785934839742,14.437048309330711,0.70155888286852153
0.56815276172272822,465.14411718111285,1.4965709034052286,0.20448183951201743,72.304693733657643,10.399604611064962,0.50483564298857075
0.8087963737395989,400.69016744915029,1.7859989675999381,0.34480853999255245,62.337406712959321,17.084675764805752,0.017809647920616782
0.67782556604167143,228.84392391702386,2.5313978756292803,0.19419350640415417,39.88146934364427,15.022352148709201,0.22782808608935265
0.98554041122119218,384.04464821695751,1.7508552584985861,0.089573977400276256,57.223557801818487,13.312560595497487,2.1154852764738945
0.53458562533484832,473.32051303882838,1.4399305339362778,0.31415797287946434,73.400421736922965,10.558199485602366,0.15989397320084664
0.52211729606326851,471.8820974303473,1.190494214727013,0.25801508210020879,68.398120313910283,13.958572271920213,0.12546523685834005
0.56821017497738269,124.02521437105536,2.1892821297635514,0.068460478688324777,25.505522277971579,4.3031399172474032,2.1241937163092199
0.75026799687302193,309.63666156814008,1.5577465433549689,0.39417652343289528,46.959021957643053,7.915469770428655,0.29239618226449804
0.59145438903046377,166.58452030005844,2.0079370507974335,0.34285581305855206,43.516014250900611,9.9121925442931005,0.091262448247948436
0.86506696416350326,427.00871145329717,2.2901056003655151,0.12796537195831154,29.511335932661453,8.2445282177051631,4.6161767109470668
0.68110618744551843,270.44693097153493,2.960940035617706,0.3478075021913225,55.544639983742613,10.789858299768763,0.088126256468989833
0.89442454296229112,472.74209905538294,2.8453041097390948,0.12308969435135561,59.715557630780033,3.9309155480075013,4.5618545330938662
0.9807618085013412,181.15331684864657,2.4596317266536873,0.32434944963519674,38.535914475627607,13.278176521950707,0.071573596179008062
0.67220001607624114,268.19316595407156,1.0108894133263409,0.068533547771245082,62.986565513109277,7.0697921972984963,1.8888959944844774
0.70444012381938026,466.24567212410057,1.1711056648693761,0.20300028716901375,69.765785443610255,13.209194145240321,0.38988895510753735
0.82745581802350709,258.84071985108102,0.93705829061851054,0.17973887081518758,39.74954275322753,1.7824363133245684,3.5847154435012722
0.6505997827117489,347.51808716234723,2.3971363124331497,0.12085855503319079,35.069032326624729,12.089192567996925,1.5750524496816354
0.55266690157725096,109.31962352225572,0.8354378791193825,0.20068783011387104,59.136374608993812,1.6066638356985066,0.62275859297033465
0.8634641345939611,347.49261807874871,2.7072315789519501,0.36993842309424985,60.133953857821894,12.69983876100069,0.052662092386502435
0.69833510598155679,169.84565097735288,1.2626782021301992,0.35243436291502978,76.745885209560896,20.493194619707118,0.0015649614387922702
0.84367767327490295,239.71181202693052,2.6862809506853664,0.17586191793289746,69.804678699638572,0.91233124496485973,2.3733066955720741
0.78259339444751141,107.73666175162298,1.0259598010226409,0.27347930943881787,43.159856475175232,4.2901757109407264,0.79131374723848724
0.99963972410518265,261.42535735543845,2.3779504031718828,0.181195810141356,62.31839765948785,16.791420481360404,0.21659080207313502
0.74589470683945236,361.24837965495391,2.4671483699424845,0.11192089386515883,58.079502194595804,9.4662573698065078,1.6846128883723501
0.61642521200639322,288.34494155584088,1.2717047491497653,0.39202890781474053,59.58297683144319,9.1349471414618559,0.12003671148142599
0.72332992753318703,213.50448560938349,2.0909368903478498,0.38348997059322892,60.471663115851889,4.1396161089898449,0.63881060544575974
0.77840760375864493,138.75316150970787,0.93921039564822439,0.29155677033151267,47.593847703536014,11.83258982683607,0.10443713840212256
0.64626134853659423,102.10003099506903,1.2054626836376359,0.26191231338200094,41.785212974121507,13.482593445757775,0.059046381415504293
0.87141861810271593,375.89050568683609,2.3803748876925894,0.095773515092396219,53.506791145801444,10.298214743217363,2.3788727013008928
0.79669481528160668,220.59169374016906,1.6083371953881684,0.34137185287791016,46.246267388293177,19.576327491415672,0.0060410237838307273
0.82171461465073625,260.98397713696772,1.8421917003950783,0.19037403079654541,22.627288586146744,19.507274227769862,0.2577774996924343
0.55473505999188699,170.44203087537051,2.3474465724295079,0.20620795629644362,39.23335163032219,22.761008968964767,0.024186660400040638
0.97543082770243728,134.71551931667881,1.5194527689421911,0.26283557830176257,67.443342908012852,19.324064417146385,0.01466746711477945
0.7248866796366138,177.77214735359371,2.1788590252058939,0.14098023836124626,58.124415972017204,22.035038722567027,0.10609331858402385
0.52382100687009947,235.44342726002813,2.3743980157108422,0.26281679836408872,66.578555315948194,13.115555014675619,0.066324334420547915
0.53844834313938361,202.02318127095941,2.6243809775999418,0.06346542164995217,61.299266764913483,11.764862910307189,0.86188716595775205
0.91856427897348891,203.89236897684441,2.2646280254298601,0.20514086628186468,26.632091391026577,15.061102014129606,0.35198663580471601
0.59422747614547844,364.89951835643438,0.99641711779469511,0.34956580082907551,45.527374491984133,20.898290677174217,0.0049297628302562386
0.91280674703513986,219.96422013322498,1.3847944429098109,0.2414443235793523,25.863508090472042,7.9949311540238828,1.3641778172110519
0.91530181659450749,206.0526443364671,1.2337308970936673,0.16505999187115167,28.714188678431917,15.936596904843892,0.54627727539064219
0.89271258564752309,428.73104017254053,2.0397834314423626,0.30774233087373015,74.379429755530751,21.610914227986321,0.0078370698066082128
0.80097258291491458,138.71961853316068,2.8679468514726887,0.12525559870090058,40.259526494014921,7.9813087847526436,1.0619774362893044
0.80212104538166107,383.0589662687691,2.3391326293343604,0.14879146502615082,41.818779190300987,14.369772921223701,0.92493759509314422
0.63450784185289,283.31037960625031,2.1120839807213208,0.32520118803494691,56.373712291928115,7.5953941897376831,0.31879865520772266
0.52087138607338113,452.37641481421889,1.9127598819525686,0.053405714496435761,34.200346267853838,23.093331799031905,2.0647905365037222
0.85532745024205015,303.0950370208817,1.6686236426795391,0.30136504909931411,43.714905718882235,14.363698659790995,0.095422682240582229
0.50745646336745498,459.1869321508575,1.603499229944449,0.24449843880777544,28.386104840167636,2.9966789169235453,4.5758240193423658
0.5106726182294028,113.49121620057207,2.7255018854903543,0.17895697649252756,78.228083835393562,19.864240832119116,0.022666681143516602
0.82001206943414262,193.88536452672543,1.166127889150645,0.36368309652995312,39.872131280991887,14.945436516739818,0.025261479551824392
0.97568246329806319,447.03937911709767,2.695760175922965,0.23428091518434685,56.094792253469578,22.929094417327882,0.039559640196749145
0.61319429071494347,126.00941088429028,1.2018920102063622,0.32319426698268422,64.207776990336711,19.655122874351807,0.0028682506762340793
0.50356779795506168,242.6925305131706,1.6273792363062707,0.32348180172934465,53.843446399308853,11.291087691121204,0.073448485854454806
0.93102394571546743,478.04105979102809,1.2400029450682155,0.39986282564437636,79.685290427411786,5.2853843950473962,0.98427732814795121
0.76921695341014884,131.82089163243896,0.89539150769820552,0.3564127079743834,57.298698585988532,8.1465691241278577,0.15919270618785214
0.66446927509389864,246.64911791125456,1.9349017486444213,0.3843629875538862,32.247819145568499,2.6690714592269278,2.2372248995841932
0.61397765814339778,167.49781713140277,1.6447409309785932,0.32764987627582243,59.471260272568657,1.9159295610129856,1.0602491947914741
0.83493680697272465,266.93328736356943,1.4241483786953673,0.35350852734180022,79.635009429078167,15.259136305751271,0.01691132736772823
0.90541381298723489,309.91891313895633,0.99606242926483735,0.070820446392706654,33.241122826920282,23.67956537008115,1.6987912947086448
0.99359868119704697,269.77640472530186,1.0576241153161137,0.057908106639359393,31.36772384658703,15.889570751883321,3.6022767226163936
0.64409343051097467,214.66230258280262,1.0361254729648481,0.1207764865324943,66.024170836147846,9.0855524165281558,0.79097118690742163
0.97039217442214643,178.21197609430723,2.9107979096412011,0.35359768782083656,56.080060458529125,16.625432200283804,0.0098226755926484905
0.70029209561514361,277.25632986338769,1.1709505310020831,0.28801829692777375,39.530241630217901,18.95705543455491,0.027707905917915932
0.50993311331253333,394.89232605791744,2.3401910240470771,0.094613445918979466,44.778960790127812,9.6942288422394807,1.8728557813420788
0.58111780969413496,328.60470669391879,0.87243142519182293,0.27446792486524751,66.027293963727431,4.7593686745547163,1.0763875778500662
0.65797618994251306,262.09188707280418,1.7574674417028429,0.27462146188891845,53.999732220794016,14.584369266652963,0.068966068532253386
0.54456936679853019,381.97451781476667,1.0487266526492247,0.24720682001760996,65.311439592092043,18.095396914226519,0.047546028904960319
0.75402703190120057,173.1331053190101,0.93757991257575857,0.098835371716173043,58.281138540881358,14.24526813239857,0.61257008954325598
0.5352755957478772,431.59662895269418,2.0120776540175802,0.31761779020349573,35.297256400115351,21.519439630281802,0.0083588001179810325
0.52686066359763872,493.85314728235664,1.680675531125132,0.31645835729584754,57.74848055154412,14.004442769674856,0.066014167015110148
0.80700105402280853,436.94517993149179,1.1092726098008998,0.078234653117744829,24.589483011773844,2.9531436651302658,11.662549155092659
0.53105298383844468,274.93928122068974,1.9433061324934977,0.067642734783401118,59.304092971582293,13.841437978665418,1.0001340675896995
0.89504319271545119,326.19378383509297,1.7026534724762827,0.21756988411993911,39.386561186564307,20.062861783022093,0.10804861527918765
0.50281105231584911,105.52822850777312,1.3480537072989263,0.099205509990774168,37.425167074532553,10.794595536875082,0.52447877820556899
0.51866848121295805,212.67047801758699,2.1656197969176381,0.086744218031464967,27.143482227816971,17.353283736237358,0.93960003577338436
0.73173371821778721,399.63481299513847,1.3237658841732713,0.12439437828808668,73.748660418935231,20.416032236206576,0.34527745519641534
0.94272478163586337,185.42858735951467,2.2875222644466504,0.14541484594916051,61.698162358803998,4.4995073681955127,1.5726366058180199
0.56832786659510903,419.54628867787756,1.5415583207231545,0.050531560696479336,64.12595215214094,23.550901084154578,1.1694492881949854
0.53109217519412477,371.29228822323142,2.9235146633632088,0.39099308664427418,26.217835130838367,13.184808645775561,0.050093302379055057
0.63489959729270229,418.33255372998639,1.3653504958549609,0.38347016115947491,42.762187852603006,5.6860798427248511,0.9722142533197814
0.59319384890534299,419.05086379271393,2.7333742540275434,0.090658427828481353,51.644950737719952,19.056630813630434,0.88466288532194071
0.85899388085304984,299.78009479612359,1.1413470201524207,0.18913774099319958,55.111993171384562,17.924577736428276,0.18874729394562659
0.53956556093818564,334.33875188091849,1.0401330353997738,0.25760935310666938,27.689828994427835,3.6529190517883641,3.1854280205015337
0.80846652242547656,324.62333344225073,1.6076671830717932,0.37657416826189499,36.90754448916887,8.0147687849282043,0.45398485394631183
0.51728793141629392,428.35773545895535,1.8686369952700563,0.13219558450230201,74.48911741344233,23.002886558950291,0.15299369064323506
0.9230074499827694,356.83306727755206,1.3583891382161601,0.20446427973566383,20.985135848315196,16.262123788516156,0.66460844545576347
0.68979564219345368,280.84151566139565,2.595258032319693,0.18985379186781454,52.722430016727195,23.454750627372658,0.046161196352951912
0.59014126879726192,179.99582759688604,0.89951863253777053,0.32318683923881575,39.047130764449321,16.506585678172964,0.020469118642232009
0.73347703012978138,272.06636716422247,2.6285207959496999,0.22011978613441424,48.301869935631814,18.748888807446388,0.072735447574466192
0.67332998528015009,391.51959748052315,2.2476224112792469,0.32769088373353805,35.351485851440529,8.8197195597058418,0.48510839684317447
0.69806031577040595,153.70108563329686,1.8844344455220441,0.13658318478259962,33.704164198591755,16.084583785015987,0.3814770585002446
0.80133511450882022,404.79365205427507,1.2646554346784356,0.26966480622109729,35.914501490271391,12.668223815106629,0.37696777125854708
0.824625728260449,359.09297836707992,2.9777763421545833,0.36493937954337868,45.861403236683884,0.81021212784030761,4.8158278998261066
0.55992658620975466,101.68295244222283,1.5668576271027539,0.28398261715975159,68.426018463242315,20.323807339446123,0.0031653785249116172
0.75503184352143848,176.72390346389892,2.7332676742952406,0.10947152822214243,74.862177856001807,14.762106645231718,0.36890718000706751
0.92955080767007736,202.26370146813579,1.2321795163332205,0.35182468671193806,63.902697241466619,0.89007510280526914,1.6355913385591898
0.82079745172007668,470.74100740046248,2.2921057038779722,0.22357966891089748,50.099591721341348,6.1670841690362961,2.1524643616229229
0.81070698107274408,452.45459239462735,1.586886048112121,0.19676533079876118,34.183548512976969,23.744936870744276,0.11455468294961763
0.81584251797806617,226.55866178661296,1.2076477679705144,0.24517948246599947,39.963017180045298,19.881356560802981,0.044331643045637421
0.54971414696886245,197.50853431946584,1.5475104323362761,0.16160235141397997,41.174318202374437,5.4168462277801446,1.2262708934542332
0.74882300302193516,482.47676849874887,2.0419004031391941,0.31401520710411573,65.786198964382137,5.0205893179666843,1.3411675825717233
0.91775700002002569,349.3895362432184,1.5146225742415464,0.23416727458796333,55.351465288000995,6.3351991382737562,1.5539746746369469
0.8766349299321069,487.73462228066381,2.3490145754005685,0.39588419192301139,44.491319515636057,19.443393675120898,0.0052477441014979042
0.82763639500604258,275.99667704574131,1.2838936605957454,0.27546474854363379,57.266825874653257,20.498383763163016,0.017924399986344167
0.83850335579559321,449.80258849200033,1.5879450094006984,0.19735296773655986,27.756375725910456,13.320682456524931,1.1196783455316999
0.54147804115063569,390.67384610222325,1.0713284267519767,0.1613041093227684,28.9231720193009,20.50487775333378,0.31519604303562221
0.77650904230725493,454.79545683760648,2.2847525615073483,0.36948674224785549,72.597283285392393,7.4411413899128283,0.37119448002920136
0.90638524883798488,129.93401256997194,1.1843178513398973,0.15826333938274956,48.857674158747628,20.901082121932252,0.10181431619217354
0.88040494663067637,155.86103854898678,2.6567463078920488,0.18354803022586591,54.143222047177353,20.790378824554452,0.059935617395579684
0.94698697551246747,207.6768244351635,2.3707883426300893,0.33112847096721254,79.196564872997101,8.4457825348301441,0.1761147791847639
0.93974719252232652,107.19745834353888,2.327851882594242,0.34440038826439862,25.906136428566992,17.257024021551679,0.011972174787631315
0.54492898813265778,130.05119103833943,2.0675303153391953,0.2028099959530556,75.144745494701738,1.5382199714403115,0.72196434554386424
0.84626126529903234,379.11656277620887,1.0830146493855142,0.3413731294695394,34.818636868402066,4.9415720368315155,2.4267203565579112
0.70066924856167034,389.46240545706087,2.0146249125897508,0.23394381925505492,56.817441296765772,10.458132610012402,0.47049322251245196
0.66499596049905418,451.63654429988276,1.0961594714548228,0.053222747614519443,60.314606851808534,14.003682194835109,2.4837919498204677
0.63411994696281671,201.19691626332283,2.8756355257131112,0.13650744944814741,59.949328218142838,7.5167733295850301,0.80075982598793238
0.98613138675250034,145.41357537706335,2.1460525145335416,0.38280098590031814,54.001500649136077,16.345239619383513,0.0061957055459746077
0.76934402102309618,111.60251704351096,1.8165096674045305,0.38825845154855049,43.237435883956607,3.4630408592281392,0.6536354885302661
0.82043486998715554,392.42113873454156,2.8994034298290643,0.097417739281052018,49.584777581725064,0.58049570809446283,5.1010370707293751
0.55831052845414231,164.12220554180811,2.5640842620314808,0.3868469441227792,57.006698067470964,3.852760061808469,0.42634397790080897
0.69616118611536226,462.4867203773706,0.91289986993234806,0.21501084233402018,56.242351439194913,22.138874278073107,0.0641354277715738
0.65312589661300802,303.1043325102483,1.3748423021501883,0.16189010334867238,26.473784514167647,19.577045652919704,0.35625397006052384
0.7476753246854333,204.13030839523549,1.7776579416842977,0.19444293127991563,24.312681865439675,20.142682933173784,0.14032569391444993
0.59952990839596865,408.59926163192137,1.1296112205283084,0.25235130628663144,69.727293281234154,15.084212222638945,0.10054364868125523
0.95851305801617981,217.30326802869041,1.837926203206437,0.36050461334904321,49.460157518595977,16.728061085845521,0.012595076008281627
0.74930278934473915,245.79796174807709,2.4963999626251718,0.19598488483883336,25.069943159126147,5.5169534809491303,2.7040365477317327
0.89996406738186097,235.23686955791928,1.7697706265443656,0.19481940621564325,22.326204187476925,9.1577265458677761,1.7895312456249364
0.99125356918970486,383.2789052177007,1.6402373928768827,0.24187249538436861,65.84378580289814,4.0828368304685858,2.5127653753360804
0.89577471140140386,284.55304093261509,1.1597189113473036,0.34456322336028472,26.894889753401728,16.245513533166918,0.049979746364023643
0.69313882095486079,318.79197632575392,1.00222731909247,0.060304858727981747,79.726849309969282,12.073684037108896,1.4238311538542674
0.89573698607361751,280.66050598744664,1.6399178255323061,0.368838420052711,49.004264830194138,3.6401320595196385,1.7116466133080068
0.76063275546972975,448.8747109791791,1.3808322946414311,0.22277206626921964,54.357441975894375,6.9911073607915899,1.5773867193145068
0.54767809682416613,391.2253497147841,2.5062324505762867,0.33337739169657821,54.210465039495865,7.05550661212179,0.43384592712828451
0.5031994478538695,283.64851380106114,2.7825080374109463,0.35934494072870027,54.917567237301625,19.042338628653134,0.0031848336686228639
0.64917774295850039,330.87428739368022,2.91086641468981,0.32159405907343103,55.452478631068011,4.8331513141807436,0.92027828094906317
0.55846743967549295,491.49889271708543,2.318266524852362,0.39554905825655212,47.760635980113406,13.064311336126604,0.039486480964023206
0.83593675021639702,389.21719344322469,1.6824132225307094,0.37035720972936176,61.886573266350609,17.587278106237164,0.0099986072506320998
0.60347224780291664,390.46297947103801,1.9296512589339958,0.30755903366228993,74.369272207301435,14.564934294936567,0.042735746685162106
0.92270517396665608,292.03942420193732,2.3723274689462874,0.147149803469385,55.8623358085026,17.309863865130218,0.40270323223024029
0.85219835720137682,217.34497917629233,1.3111711077062651,0.1422941746766011,35.419449733188713,6.7908835977448314,2.2311247746003633
0.68167493078164176,111.52415904274164,2.3639784329619138,0.11342798803939977,56.855544699898751,12.278374086597005,0.34888427428827468
0.91611251372372882,230.62787826877323,1.9168736229541918,0.077546899696785521,60.1735202329792,19.681850686577643,0.79531776126148912
0.63506956257671177,207.35888981377477,2.7349117419547344,0.080176803723124745,56.11661882533771,5.7858916761064663,1.5202246988862915
0.53193095816078872,317.52384407934301,1.6766716109677866,0.26435786964375191,73.550951340166606,6.5311176527101331,0.48493679916727733
0.68841461784890046,405.711802123729,2.6535527182099505,0.17100132376738603,29.513247467726238,10.806893464450818,1.5937015569477513
0.7147424580920041,154.15122517186347,1.0086337431507035,0.067705651163644201,75.681251287979094,17.251311550921667,0.48531579184774243
0.68543158192015974,309.29824750520424,1.2398557064943252,0.32708369130442466,78.09393990065341,3.077618331914139,1.2663835651985274
0.69913691990237592,209.0814052357785,2.6055946293793406,0.33012833250245815,27.391583195307451,21.247067524534575,0.0054934223399740406
0.75437672203180173,241.79570038598581,2.4117185299744932,0.3352946838376783,20.420093681824905,23.994991275863221,0.0033259823829396721
0.52562600974673268,457.99145139551501,1.6177394496747004,0.065026115697497541,41.588338380210601,17.405240988439704,1.9446772238960324
0.77745232672704656,166.94422104537506,2.8734483192528844,0.2133565503169747,26.322298728699561,9.159475826605636,0.75459687271166487
0.56926244595168973,469.86343288632435,2.0860670379749866,0.19572094434106341,43.483843163370324,16.221555394422229,0.28372816863552586
0.62589909027096824,272.01627894922416,2.6667786979065777,0.11249982171902728,66.573235270315635,23.719865112401077,0.18518756456948712
0.5695394579907993,494.93390310031214,2.2771630639599598,0.3645918703443119,77.706698671998055,2.9725354281820349,1.456262903294282
0.56497523281128204,284.83625277427615,2.8774789576745681,0.2496577196066973,30.978412328398541,20.90998629609869,0.030748024535967287
0.65628831217785333,332.85296141188678,0.92260133689689472,0.28707699521028801,73.258628091978437,17.35476457854076,0.029692127345562508
0.89395637035714426,262.15882877188233,2.7299681901388508,0.12077749850711252,47.92112029234881,21.550624719862579,0.37897509666671408
0.71548032045754062,235.14846148206283,1.6430384095391304,0.10911287682140258,33.272045920959542,23.55062726611725,0.41467452869612537
0.94333993119148385,364.16981091991209,2.9047350218918311,0.14524979720058429,55.050934510973924,7.2719808793955041,2.2843399558382091
0.7259244270525792,236.33447691886849,2.5426370650256218,0.33894295078417969,75.632288528483272,14.225140347765203,0.021080876857029956
0.7904251572688703,165.36934710878467,0.9196545565255817,0.19417006044033241,68.651295968811169,9.9990322747721496,0.34607330951274468
0.50523201656233874,132.73344744067575,1.6011084735078331,0.078568757480462062,77.519748101361188,0.91160686376609235,0.63548743093689308
0.90915097418302349,197.87984582158401,2.3991311888781053,0.1083037833197712,27.32342025853135,6.3018962303177766,3.4845730943108837
0.84943704056227931,318.74963158203155,1.7183299931485676,0.12250303374751952,53.123384673310476,15.916933266893526,0.78090284580558533
0.59494186346842448,418.30406159786037,2.7916169039789542,0.27793161957843326,74.226865489552594,6.1801647327921705,0.66831111154622425
0.86940613678188372,261.37479778529018,2.7034506531772191,0.27080085704891083,38.910446170535636,4.5849704564884242,1.8751100265479537
0.81966678065733845,382.9635042779679,2.8697273725624886,0.24256054735463539,58.694195384592632,1.792577185506216,3.7478898125325828
0.58657269804492451,376.17204959423174,1.139995089178534,0.17382548482851662,57.781023843740961,5.2910538918082599,1.7853339153996874
0.56596201042302441,427.85668049019188,2.1815980774763504,0.32316569863051148,78.654396819053545,14.177461601081479,0.036999587677393225
0.78818721806224223,295.86556608779506,2.3971021211637105,0.32116088854736846,37.846934850360441,10.43637235519545,0.24918164228687104
0.51668300672804035,408.9691975588658,1.8182725255433061,0.39105944628659051,62.469410112194375,2.9976938362811594,1.3159532191452645
0.65027757777366668,292.45627792349399,1.0714921543815878,0.27056283910477347,43.119025568591802,7.7351698468761851,0.72625008245079792
0.94913114448153379,222.54357238928134,0.92468532832742645,0.35882336972018142,37.96939633841356,2.8414264111314016,2.6224988761114512
0.82498537658751347,197.65626105069879,0.84952290350568749,0.084125873296262546,26.108825995054552,10.252937513500454,2.9247778821807491
0.73830893914690132,177.45831168895165,1.3769478528460319,0.25180309269555179,23.386687494321251,15.999312906483292,0.1220233330735738
0.65097710930644315,163.71048299785684,1.7341868061687915,0.15516352093151015,54.50668134961429,22.769285772842025,0.062741322651193768
0.89480379872777005,227.12374001851208,1.9523977862414847,0.22404020539613684,33.756767514865757,10.346617734059178,0.66964440142959936
0.90441287368596934,348.51704318051605,2.6005401089466873,0.36460086083069443,30.789171948540776,8.0920000089502651,0.6229820024227537
0.72735081463471252,140.893645586715,2.0218565795097061,0.1672052000322008,71.544073057460224,16.052193487763283,0.10663478665578954
0.54468532001249947,313.61544697675077,2.2043430047362902,0.36004709470013091,31.844718535612529,5.0510326485634298,1.0401669542957439
0.7041114596982625,163.09555518812928,1.8165806088598544,0.31866965140388998,68.758957871342361,20.682293467233681,0.0027807791429501562
0.88030060711107927,284.21820541364843,1.823756954115888,0.16118667571496775,70.282915812124543,23.444046177335579,0.089223367178174362
0.56210611804370747,351.3185482084582,1.4010915886344013,0.14188569332211268,28.613765324185678,8.1744742850887722,2.4076143804880297
0.86255522042060706,482.09933625742656,2.5197553232489165,0.33544072766492578,21.166227162360087,10.601851947771832,0.64691135759207097
0.98871373544731744,306.00689684612382,1.5503428912835355,0.21715509187495774,50.247778346363781,1.0430302078866196,4.1930522259909955
0.7103422553282257,492.47020788114003,2.7699596185777944,0.18394709123096281,32.874063814614729,19.699730228429523,0.30414495141139258
0.95732653980530447,450.01803833934645,1.3589983278907449,0.32012953887433865,77.201236483203658,0.5113290742202512,2.5541101168109064
0.88350842759876391,304.02048241177624,2.4193098885499822,0.050060621211330855,40.850424336677449,1.2621114075128355,5.9862681380444451
0.67139747556325091,224.34879455602319,2.5343328746415485,0.24138699397549207,43.181314582230705,12.284956142910621,0.19870470249478731
0.78439534542046263,478.57110921028936,1.6288839048127954,0.38054938073365296,77.203703705030279,12.481393445038917,0.054903033242630392
0.59770943049912428,205.84509075136381,1.6813725430588335,0.14507232993529176,77.089059220332416,8.3700337796183124,0.51865438897785487
0.65935972044377733,184.63184665846404,1.1295997106118438,0.11467585789823938,77.630869951876136,21.85656104779795,0.14235127435080966
0.9174718177874801,234.33392697276219,1.4676242362897596,0.073902284368963581,25.648606366431729,14.174249400184287,3.0965301136302981
0.89397843176745928,446.96043796711876,1.2649023629616558,0.13262307759290595,56.943040963770507,20.891809491261061,0.4908440420887128
0.92803187692420375,320.24790911891233,1.0010988313000344,0.36849935576260573,63.225039573902109,7.7619135312206611,0.42276586727365106
0.91058537698275976,306.25550338039261,2.5346664690924579,0.29769062016370318,36.047540027161659,19.401436430753314,0.027193563276205743
0.83942404217114786,111.67035819760747,0.80981037145855006,0.19531553274650199,24.720879847891045,12.409610630224451,0.44245600587219158
0.77790528006826976,218.87469777782394,2.4686458345105953,0.3547337745221798,76.076261433559537,21.547944299956548,0.0012519642954101787
0.56192551660545464,211.13717835453343,2.4417427411753696,0.38013481911048214,32.890091657462932,19.914274889519756,0.0022030052142006204
0.97287667939603795,231.96988231893633,1.8538383059348227,0.062207234078071383,72.448585540309651,19.269925281262129,0.97203402658289262
0.76272700837071716,344.66049170093106,2.5758317108499176,0.075444086636833718,54.591956460360031,9.2810376913069792,2.462914715881463
0.68551099342657063,205.55171512856506,0.93074154997323044,0.19912949908070948,37.102344541855572,22.952163580357134,0.05002187394411952
0.73273486948879429,295.97243914572152,2.0187594486105822,0.31077819582184829,34.554962221674785,5.6267670813328321,1.2906827528733253
0.98286750647264809,212.89508533649303,2.1077914841742293,0.13979404195950262,71.825548218637408,2.7502392277041698,2.1148097047411252
0.89629187107579211,105.23723863066921,1.4442037179629725,0.088510982284956699,20.049531235320167,5.5268414910635828,3.0710648345866338
0.58584861837294455,386.58836079692406,2.2336298943447561,0.38717596124050824,34.084325468130075,10.05381530098254,0.1639152734950543
0.80180428842309814,108.80533239519386,1.9133142731305395,0.36059820150240568,31.081876157404089,2.6067059812878948,1.3274790889677632
0.92283731703239402,254.86317511096618,1.6106265861836162,0.083007522857467791,34.762879676880154,14.725929427258306,2.1010230333514723
0.54599563697944287,243.17256242442315,1.8796430632950452,0.065713279795909629,34.836255243529749,10.606185896908835,1.9671530770864172
0.95710312082650439,327.21013366038193,1.9247718820673372,0.33356120790736715,47.122950018479585,10.755680678349684,0.22238008141303831
0.84515256368325464,210.0945002618119,1.4649589217657448,0.09068888523788679,46.283349737537975,11.962338560605668,1.382080959911951
0.97872432173862578,293.40333264253024,1.3220369559082203,0.14454352156350181,67.835962773888184,22.440659726686309,0.18546005062292051
0.79457336775132281,319.05230657733819,2.501916325688907,0.052629735082728717,49.022290039680072,23.500048402990643,1.5335554539981888
0.57735135126687909,237.33142414436736,2.2013530059767383,0.092569548372368887,64.770111858053156,6.7711496842876384,1.1799441464879838
0.51000879345363304,105.09057497862085,1.2772826035646292,0.15558749900383667,46.207679078338415,10.905509758197358,0.24207135477669556
0.76543501892302324,352.32681946990584,2.3701116426719691,0.29672258429717308,73.032944850325535,6.1612969795397134,0.67833866365935414
0.54612825577606783,267.3838664480005,2.8160154415995109,0.24018070134777703,40.608583164419549,13.584947147252944,0.15048551898504139
0.82249031576565246,152.60429666887435,2.2871918675568601,0.39867772532261486,68.097144801688984,16.149724835338922,0.0035688684696463572
0.87849884685871027,446.54658153686381,2.6047515595028945,0.19142110912212024,32.07700339281979,15.526650120082676,0.67574780546171853
0.82588623078376555,429.27688590467073,2.3061070915438755,0.17762944069835573,41.752506453338782,18.76165212427038,0.32843263831526759
0.6949548283112742,406.82283516894933,2.3593697562498481,0.069249071186653938,42.495923699807598,3.3854279227404573,5.4193937437256237
0.88620135117924792,128.38607715830148,2.5105187295546729,0.18444688565107903,65.857019756458357,17.406669238635686,0.075203865769269726
0.72764094365833554,107.43783672175371,1.277108581023582,0.16816499831464216,66.025946589919926,10.754533179632361,0.22347966762989541
0.88637643330506311,447.94080388304917,0.84283620878495336,0.084929890696740423,79.712825946741447,0.60401520842444167,1.9328641567822322
0.57488842389610251,282.2069548048147,0.81501982652601657,0.12171724462880147,58.663564471504806,21.432911790299354,0.23936472252988045
0.64064350772270406,417.19320891973746,2.5211466372012881,0.14262738149262544,78.475780146386029,8.4735500407848079,1.0780487546662592
0.56224649916751868,331.37480126990351,1.961240955403839,0.15798197454383356,39.459335497400687,1.1594889943444207,3.7473804327737734
0.92047578676374875,379.33308271061168,1.5643450815923812,0.18273321795411218,44.230876690336338,21.000659544658003,0.19259327351131506
0.97183108041575694,401.36426587701294,1.548029425307806,0.20716251258099372,68.058167299926424,6.8888749490714929,1.5878577971974335
0.8004367835709264,380.81370961632859,1.2018883523065231,0.26800365539165866,78.969996127701549,0.70383042252244965,1.9817506085100476
0.70798199371069748,341.23646581177252,1.0838987811917213,0.39962249574757586,39.899241943273879,7.9614200565049247,0.39651643579835805
0.87914082064587951,140.93066010828693,2.1426706365205499,0.27204266386661702,29.172615144590541,15.864719163567214,0.064967101841593045
0.85416132289887003,427.43265131121223,2.6574087133354483,0.37567523557521154,27.890195338496742,19.174643235712054,0.011343206544298242
0.67469980767383464,215.27533262165156,2.1853508881990402,0.31261727448948506,28.464958393224983,4.295016168689088,1.5544414990473214
0.94751175946932209,321.16012532994603,1.1169939979915582,0.34898240916804241,67.988172902104083,7.7390390333461259,0.43599148180371466
0.70381074596011817,275.01504717262242,1.5252665230005955,0.32169409186126441,42.935243379979475,8.7870396246451925,0.33823909926163759
0.51613752555125192,366.87089098168587,1.0797928253796987,0.3261931840796502,56.947123738664757,19.749834298475683,0.0075887099260693843
0.6399943475127039,142.27575775852614,0.95491292766328695,0.2385337550151978,23.037405002947466,6.9845193137749577,0.98904279867013289
0.69223694878724507,484.03074588073878,1.1887350011968241,0.3367519869788938,60.823370700737954,21.518936371009321,0.005477432399166155
0.71921627876521899,142.24090963409336,1.468612017677851,0.073409386684516381,30.292638246651784,14.333811150215583,1.241184401392351
0.70688416974813861,425.7073785038462,1.1215481223970736,0.2190833139581328,40.108078140357904,14.367270607027598,0.400512601597525
0.86376158765634892,160.66979937157345,1.517226638498484,0.29496356517912586,46.703194384691528,10.676103547732405,0.15821451502355549
0.87301346242870648,280.50069120161993,2.6605208130075999,0.10816249578017867,53.341450941039902,11.183302845445665,1.4275338224132883
0.92983118957173772,455.14909164741613,1.5237479792993887,0.15386935178574113,28.742737415476199,1.7399730587932718,11.3754121680927
0.74893978029528241,181.30803635693198,0.88159165918949056,0.21964389182533817,25.984345929434518,8.108150054740566,1.1671500480290469
0.9253910802275771,358.74136489325082,1.4480701608115081,0.321765163104411,28.666533920473611,9.8916197423981806,0.61744129622430421
0.89748207720700623,180.77647001471018,1.2144131886881058,0.18601250376973727,71.278394271841961,16.533125609173297,0.1241076314687702
0.53007423484747085,341.48909987638046,2.5682722535126326,0.068502673619449561,68.229646015351136,16.315106195673003,0.89145958580545681
0.85553767577731765,302.44857336880915,2.0458563310689568,0.34338172688831525,56.472804058209945,10.562652655210591,0.14643679326032344
0.95749125074134578,480.97198742633822,0.94831658146119435,0.35024529146224992,63.940971952540039,20.916274787335901,0.0075180985266935603
0.63308637052873351,123.85771322244877,2.9528594599241069,0.20654262798987882,62.969636253707506,1.9510814531334892,0.89060356923492501
0.61481240215799449,145.10015751755225,1.9311570695443236,0.088662794631274314,53.040151583649269,4.0162581914976805,1.2339641758563105
0.75568272838585093,105.4353522506371,1.1554836706804168,0.28905794805382501,62.482508218759236,21.664579255458996,0.0032427185582270045
0.63032275298119145,450.43122479784387,1.9675143843176921,0.16566332799905822,33.788508195055236,12.4339776637349,1.1696022774639692
0.80640891452021157,242.81487190056708,2.2526929558776558,0.29202157508994031,58.829780227885387,22.765867814269019,0.0049577742711654979
0.82359037745270602,122.86613198540536,0.87968141300492741,0.21330813593727227,65.436836876733025,16.739754472211523,0.05743495188520243
0.76695122453434728,371.7448934924364,2.6703085846597876,0.15170963397435622,60.188610607448112,22.096774509555527,0.1757997576170825
0.91615446218543184,467.86519740416236,2.7492038049574483,0.27766143736168036,34.195487413907514,5.7695874734673813,2.8094608051755632
0.8887090968012954,469.57818051623354,2.8852344499487454,0.12943442728818688,72.744308369392968,4.8515644439636825,3.2053976649183551
0.6548316110964405,473.38579637925903,2.739293669582092,0.060879085663196018,42.278213634945054,1.7250191420888832,6.6846950021550686
0.50211302031080396,325.89183207090707,1.9028497070812282,0.23459149834574272,20.18253748611582,11.336158443191895,0.64728009989107849
0.82689821416065024,494.46252424942452,2.680804153901291,0.35299284417590054,36.677497038778192,21.441615069761049,0.0066289154623917195
0.5192050929081824,404.87409559787727,1.9113988800088082,0.13895347992787202,29.744231828707086,3.7851272778040843,4.498673123936439
0.77947208604386264,160.26537659957,2.6975096377540355,0.28677056515742,30.03237001127281,13.981766871020325,0.084437241673289379
0.57706708779576044,487.66666505332938,2.1015910290105526,0.17591023504754127,51.984245797208857,1.6436105992529699,4.2378406254160748
0.55063881250495117,352.36677465141958,1.9383943637141396,0.11658100805254133,78.774360668888193,10.290719531319935,0.78957062189394633
0.80121495758991812,390.89293249712046,1.201074316438995,0.16262907438342566,37.217209422980325,14.372877973370688,0.93995810610786268
0.56439110540076798,485.94502328764901,0.80800438248206152,0.079011554692765107,33.147641553213361,23.47065179135339,1.4355771634345738
0.97016410539017994,247.108140546752,1.3723284839053322,0.32658486305299955,57.597860946613991,14.499594927154297,0.047953801070992869
0.55144139429297279,148.33616424419159,1.5971030723970685,0.11396976767182133,76.439038602149651,3.3698715705917222,0.77955211324933793
0.61114429157446792,140.89361106612938,1.768283378918629,0.31023313905746974,58.119225928428719,1.2950862239483785,1.0203375201610618
0.65404551199377559,252.29273464339315,2.8890805638434669,0.32952831754540618,37.475562842424978,13.264729479868771,0.062807840528490685
0.51168214846375426,155.7947986811632,2.923297711154718,0.31720100060365031,28.795696871973533,3.8531997604929171,0.91469785447476692
0.7133541803200365,496.98199393852042,2.7877001709457545,0.35921949099240985,28.412855109020754,7.6094738786501193,0.93091681816208161
0.58398773480947919,281.26977978434161,1.9695043752387105,0.10442958754731249,24.064018550840387,10.622965645256313,2.3770259625851167
0.55332084882442611,456.7481264274299,2.8005534268192935,0.37010022456888364,40.534330716699401,18.437103985800039,0.0078153036499847821
0.97760499614032403,449.65951237478924,2.8051273482147145,0.052682083454106944,52.519759562998637,20.514030298458209,2.8947217264141809
0.89210617281925231,470.80128812725832,1.158798254573675,0.078629856503652965,68.617233060705885,16.903129683824936,1.738283489572872
0.63987489764338323,148.70276569192174,2.652451993460196,0.29024624329500653,72.666425985807308,7.5623007190886016,0.16374362684428051
0.59046760642989393,411.10129193304823,1.4475320545467913,0.14662922126729971,39.069830731056285,10.796768403714895,1.4195324883981013
0.85347891423252076,268.08089937583713,2.4471195502568706,0.11839075022224249,79.979444891133426,2.554392186200078,2.2158679714221723
0.83362677136154006,231.69474937080884,0.81391623642739996,0.078833065756021337,36.604281139317578,15.778540974827896,1.684181924685056
0.96170287925800357,196.2600045772453,2.0735964126048225,0.32810372226801277,69.67860344510872,1.7324069864617699,1.7341257975377413
0.96326805895791434,478.75477124174779,1.9913520408503063,0.26763333641784331,64.939552307271185,8.7635065759696111,0.78602328551303546
0.87177982268376208,454.42526336377637,2.1424776036480218,0.38507799081499933,57.801863313206503,8.4116105216649686,0.32752047775955356
0.70213692096263525,392.35221070222269,1.6523134614962687,0.31667096294097652,29.453914347185876,19.99725188572123,0.020566766378225153
0.72842241594773072,449.17558981518766,2.9505325008574061,0.20890000953081223,20.339322173211219,4.2270995878042648,7.1589646397095379
0.50907022405943836,106.42639107659858,2.6123240709805415,0.18808002252235068,67.645047191613003,4.6754484240401384,0.35820861712966368
0.69114424314251788,195.62733423376403,2.9336947770062052,0.24491281242655827,55.753938116279123,11.970672171830339,0.14103602593323802
0.56967020929945966,152.21004454013422,2.9708241772647144,0.20142548530554027,26.530179807205087,16.388147487173619,0.12918619590399083
0.50336634273521497,146.18880969845918,2.1205991727570743,0.37484205146704969,71.644093952507887,10.320704076098599,0.026059514311408596
0.89266691548227595,467.02693192069466,1.0604359425202641,0.14372366782644427,71.762694961433311,11.797314611954642,1.2331213990225449
0.67534231804848732,454.14596260887674,2.3929822738235358,0.30840641737669489,71.92135980271317,11.282722942541652,0.15086356493762607
0.76724295958446831,105.37232811583959,1.7822080809822367,0.14254003330234194,47.504151580562585,16.366045883076232,0.17947376159262626
0.76653547654117427,486.69835076133745,1.4694553038277642,0.20739956500657786,30.347824667873962,9.4880256032387056,2.0004588198995257
0.96553912756659632,323.88267615366487,1.0334787364765374,0.37265347247866215,41.787833094911051,0.80072878390354951,3.5682630292841031
0.9491227998969568,142.39457105197019,1.3155340210643103,0.31967684279767172,48.061119897308913,12.522833107166051,0.067815925299689772
0.62532078165948224,329.11633419039947,2.0500033753571025,0.24520983591998446,30.456475912482549,10.905004946938631,0.52940734907246445
0.93367771539630595,343.56253349773863,2.981485143060735,0.12089793707124726,76.229742449130498,11.90207560687751,1.0402402699005278
0.95767921812267531,137.12391634408834,1.9361896968160544,0.32537788185208605,32.431002651942755,7.0195732809023363,0.49583369022277507
0.62728071096512361,331.84597820731653,2.5613574193407933,0.29194638854265159,32.486457681567501,4.3294266502421888,2.0431422984707441
0.78709203933539751,342.4184766072226,2.4091935639733482,0.15359935980730555,28.450134084540512,22.549092611933965,0.31689749450314314
0.52950814451021122,371.7141540860988,2.3153917214975182,0.07478744286069372,29.129747273685403,22.511947167545291,1.2966458986862812
0.66485334578475375,449.60964643498994,1.23955808595497,0.16033537792052782,41.563831286882362,5.4204234110227043,3.4539010649526993
0.7273107183467038,472.92895040747544,2.2885734624160512,0.26722998482313465,72.757944016994742,7.5577576071605179,0.7102858361268185
0.64025440235519571,382.90520792828767,1.2383846047987483,0.31309570627268274,76.764751203519765,21.072390537737231,0.0058280912926772337
0.68439446918799418,104.8427174496537,2.0337082283618968,0.29589133941897422,48.592844971131271,23.304817673746189,0.001749022256687497
0.62035886528666651,492.37529479834143,2.138715524723156,0.17236013108419357,31.816184058616408,15.974738969145163,0.66526123711687979
0.71535203317610785,444.53682403970822,1.3539314149752579,0.33040408288611112,42.5133734800661,2.3130930751186094,4.1759266680297538
0.50164538741731657,114.16014844158222,1.2441925121008324,0.22148368332004337,43.871977631627132,5.8288485495060689,0.43557931869719307
0.63216113937530571,144.16245608929967,2.5609357965942188,0.37891816615554791,67.851329751036076,8.3592572172508159,0.066381242111179767
0.53180092729740758,138.33212531015539,2.2926165295724124,0.12656608758257373,44.599882973664386,21.758124904221109,0.11117917201002207
0.95326578740061541,395.14972208769399,1.1479174942474148,0.32157187595906284,20.120446958165687,2.3185790862789801,10.522707512543738
0.57721277607684929,119.47567964071722,1.5732801069514126,0.26142034338662706,47.747846406937761,13.796234410799419,0.047016112475531578
0.61667305051862065,402.99923186651216,2.6394970610693882,0.32458017841708764,36.140191030324843,1.8122859572058845,4.2884025356465099
0.83164270821533082,368.76942476326531,1.1646947629036533,0.16221021512851275,61.575130898098308,23.114008939858358,0.13617837981483066
0.8644163869750412,161.16591801556973,1.7128169075460811,0.11067201039335865,30.45135391644769,7.1024743707272178,2.2285312058121853
0.60618506993857446,462.76656933982713,0.96384228324063426,0.11608605125416417,63.185682200704882,21.503730157778548,0.41587376866310544
0.83104386157953436,182.20898662027986,2.8473019145918324,0.10212109051111304,50.214785048013027,7.1640355408190377,1.5048569955390219
0.79049116607216607,275.95941898138619,2.4856845196250719,0.22560628009574174,48.064153936899949,18.28693421890603,0.08063018568488875
0.85168546119430866,362.87959110089736,1.7212131590613389,0.19791597625806573,38.743780063177951,15.955301339258861,0.38323994027198544
0.55316696331929771,307.67457637293933,2.1360633579330521,0.36663632488057174,69.447858749549027,15.110810005269155,0.011614603724163114
0.67103621313766582,423.18062321937913,2.1308751001405302,0.069531781293210151,43.611894045789029,17.804328067688186,1.9517867490867331
0.63202033723103956,290.82653409836951,1.9372691502841746,0.31975116242043627,40.363622188376993,2.4951168199002995,2.4126035780120234
0.65727052066454594,279.71924620462494,2.4832511931211183,0.24378043386037007,69.380912456087685,3.6399854867116175,1.209489746160334
0.77392900097565509,156.28157717973315,1.5199209913976617,0.32834863292201022,25.509422449009627,5.9117814903161623,0.86738081584242055
0.69789688859958565,286.80744945249864,1.9840048067274543,0.054837267738575016,34.847790021716527,1.0338614862243445,4.8220244653259812
0.56508871861073717,488.09541736238663,1.262030545683777,0.088091571467608987,29.980526410566505,18.585776754210553,1.9237901454433108
0.78221272796143504,426.62512774793601,2.679186850373342,0.1116387718092334,55.741575490562546,3.5030468790137332,4.2245503951516863
0.91944437045543481,424.72710813016545,1.0157829098329703,0.30584137266371603,68.38585389494898,21.111201045272452,0.012827659154911148
0.96882723240088231,237.17729920028879,2.063028210742742,0.24851033571579484,68.035595403475142,7.5539814287464075,0.58755788257410435
0.64263450733324334,396.38789386680742,2.0289291623609076,0.25257544105264829,75.795530768374107,9.345164511473067,0.36231584161892233
0.51424302590278459,420.9041619005111,1.0147350669905371,0.1021636906908307,63.931722246980925,2.8213633549497144,2.6069240870580077
0.77335082945414535,287.28636437915895,1.4518092767519124,0.30078797723575978,36.138336338107024,8.4144280123826611,0.6170795788917518
0.69174458195697508,412.80405776907713,1.0509277151670582,0.3589750708654823,44.401585235235757,1.9255118001153946,3.6021619370335416
0.55219400955948061,478.79499386263063,2.8507779066150789,0.11640576428212066,57.425325122295163,8.7338050076820881,1.7366467420623464
0.98211536674119693,441.06960895925107,1.1277862151995584,0.19145093429764543,51.182496335578037,11.167163577550181,1.2017804979584892
0.75938251325359585,194.88946516837376,2.1708147600204675,0.10653490207155342,76.867522406136715,13.106674097853135,0.50112602364808645
0.99204958878645577,453.29070367016533,0.91087407831216383,0.212865877415926,68.991076634597121,2.3660418688954508,4.1545482642710603
0.93750005979674189,417.87774799323876,2.0229803559909589,0.27850169794715479,49.984762672264623,16.001359221744075,0.10546697992129064
0.80337674216579713,171.6240687928431,1.1902689859833993,0.35142372178379927,48.637591188970703,19.733122814158687,0.0039155441443821061
0.56373306685074998,384.81723969999001,2.094525780149584,0.38965041588894223,20.415912760942437,0.68831818484676743,6.8956117936694223
0.76067777806313286,411.87161950083981,1.7674526914039492,0.22214047261822673,38.974282406339526,19.507191560940182,0.12066235254258119
0.76369282141958095,181.04454098803103,1.6166760666849269,0.076926650603041949,50.159580900698856,9.3297841649855471,1.4119713191391756
0.63088925792628914,488.52221792168535,2.5351058507598863,0.17035775648128676,44.918067504713612,13.765369030786065,0.70500274283246978
0.65333716159107325,492.35460719823436,1.3429799490342824,0.13911289919630004,52.006951746202823,14.138577150700941,0.96527081681875448
0.87811555773384131,220.87841757979373,2.9219879073713191,0.13313654751006734,24.760414363339557,23.742029365634821,0.34787630194485664
0.71389819395408316,373.39298664877902,1.4380280922260253,0.17830168714182676,50.774775565914595,13.096982444381247,0.58006271640499818
0.90980172201560672,499.96497980308726,2.4925815592022493,0.18561983980895558,27.248228638227147,1.407558762837583,13.349487330566468
0.63662103680386561,416.51372761070718,0.94802767896552154,0.32860602277969969,70.777189539086336,17.011937159600198,0.021410964502483188
0.51621641993571865,365.94749392103898,1.5983215494742264,0.08963076848545741,66.946614663425109,6.7792041371947738,1.6281030250639166
0.71857037921519662,487.835197385573,2.5901558496154227,0.075691365743520644,42.818297684460816,20.071566428994618,1.8458399030524824
0.50166579018941038,176.26506972915547,1.973383935780239,0.072943453342091,68.335349943737526,18.677725792503434,0.3440345784274666
0.5490340600562218,481.61519830299721,2.8258041048645985,0.32136861129013705,59.877947458210542,3.6805333972164256,1.5266332095667368
0.98646393033345847,466.68002784914421,2.1815841935783151,0.15658110354562094,70.34940806375144,20.980369852779454,0.2639202214859343
0.59829410221858059,260.72783009467355,1.5113786800360356,0.38867787572330009,76.001179739089451,9.4205841773926444,0.070987055527192949
0.9810377130953909,402.38331988569428,2.1217905411352023,0.29400937213260853,37.381632548236396,4.1192484753795906,3.6495499335981898
0.61437700227898673,183.79022770851219,1.8764085788800766,0.17386857626522284,72.747367255402082,15.202739766462555,0.12167708844198578
0.70076331524228119,309.35613637066893,0.90625426864528291,0.28015062674649022,64.250074955139212,2.1393409877850607,1.9793997439491597
0.74361778142537005,175.51914216641285,1.4013081063154831,0.1804304288824175,63.27017326651324,7.2960918308262883,0.63468262512725659
0.83795619046792824,365.82242892036902,2.7099482648403326,0.21757402086338173,78.195727611663187,14.875316345108317,0.16752125603251969
0.70752311438645954,348.54423035717383,2.5553766235491855,0.35679661499314541,32.309014865404173,7.3631415266502023,0.6412587239897326
0.97255929049607193,321.27512413516223,0.81228428694114729,0.087068751912767028,31.723713605136442,18.697082183826634,2.1659470913770025
0.89877131379364639,379.20670956902114,2.3109042537257389,0.19759986823089043,40.011877753434696,2.9832876689230972,5.1563953690748319
0.94355945461346402,445.96759307764785,2.0572985043942373,0.26064677106524192,59.4419454428349,2.9098197292190062,3.7765278422589557
0.65705333611902539,465.77340235710824,1.9390170976359409,0.21015727118628974,44.952233228827666,17.265230407760452,0.20278967594147573
0.74106628583127454,185.48559007117416,1.6719525177013463,0.2268692412916295,25.747337240563816,8.1845567156709311,0.9646156679259944
0.78259112070542214,207.82870086748119,2.2936700697980106,0.37125968995058267,24.291558286549737,22.310671995474163,0.0020192292296193587
0.69923231654562723,313.39429602420097,2.0125574962385304,0.2032002465943259,56.717633937131552,8.0220360269218141,0.84194478626711
0.79476450708555946,373.2143172090058,1.2199387750311639,0.13991870533470452,28.800002893197238,7.7345168888092042,3.941060162481314
0.92977682649280857,105.04521964899278,2.0220977787836101,0.051475236012204613,62.375562216875615,3.0463952037633417,1.3701292323336964
0.7430822524945655,327.54470925236194,0.99302263456451312,0.27350965274881456,37.753526871083373,19.256071948928714,0.045915776911227807
0.53739002118820467,449.70627894084936,2.9073404118216324,0.14208838136442398,22.691069791746287,21.916086184261495,0.49741916465043884
0.73759245390759454,468.7467872858831,0.80128491427755655,0.062711818223064542,28.49115441318073,9.958425313185705,7.045937364697874
0.75698206633533283,324.67995301424173,0.82146139891725123,0.36471269149101604,65.187529972469548,10.886718430617437,0.1270255903620798
0.64623777356139156,486.64240950376711,2.6616946359618439,0.058553004565940814,43.763607817708575,0.82152307320808271,6.1775011471653762
0.55120511712714682,390.83654316550229,1.3309818328240839,0.30165923052617166,69.977189577891309,12.86620934249274,0.082107592579782882
0.78878959989535757,480.80056750888309,1.733962563513082,0.24337951062544555,47.792450082508751,5.119324165413393,2.6542102354859809
0.60322687154754839,466.68135318594739,2.8272622751769676,0.1398618974126361,35.497812630251289,18.258994508008655,0.64902153097779436
0.8930714546541032,162.65416389131502,2.7756026311653281,0.22805896041722568,35.904822709952917,4.0297297044640512,1.7583105558004026
0.80241009087357096,279.59252044336176,2.6515379034834545,0.345272500424263,56.757270748559129,19.903542796475985,0.0047092733631597288
0.61453999268167481,381.76873288323736,2.4564772474864842,0.07389811235999863,43.035614707355975,14.431709936251073,1.9347426853449885
0.81167217023381,219.29554160463425,2.7435130478931087,0.30837319043099931,70.672082870531767,1.1884589947346524,1.8580275006462035
0.9704359017996369,344.53123086023714,1.7527854183321816,0.29250534411340789,42.257220718920948,4.7139081986603433,2.3895599481628245
0.63892699228847794,345.9651469777225,0.94734916713227446,0.22939924172937171,65.343989875366915,15.988111314884312,0.11398418538081061
0.99689763464445713,112.30439269066737,2.9158172284942188,0.31062180359198066,70.823414810161808,2.4549864463154112,0.82391836190652246
0.59496113242730986,287.62209531461622,0.90939507889522186,0.12748176845806614,61.379377595533775,12.682449007564149,0.64372717376892752
0.97313144737544888,307.30401787370283,2.9262962787096765,0.28328671989195464,33.448114029879633,11.270034063714128,0.40647792727370735
0.63504450713566707,280.78086209707936,1.0115618944565767,0.092543834103504974,40.709006470260348,8.5323187258799091,2.1880338044384722
0.90314937532997952,488.20618167509122,1.2342879701088307,0.076172779009265321,33.41249114709008,2.6375121267635833,10.96208719660261
0.71426551693203943,203.71449589539364,2.42255630166059,0.31027175935040952,39.021697497090074,19.003795588345739,0.011758407806516848
0.75073256528358856,324.0338820987879,0.89678327637949207,0.27773264184657481,27.718587816321389,23.785504279413633,0.017191415308540643
0.60729528982536563,307.34513669366243,0.89083744108483498,0.30956203768174601,37.575330821735207,10.681982119720406,0.27833543210794787
0.99306791690961815,489.85545031703072,2.4988237123968364,0.17282778935467774,43.433594221067068,19.017248247569075,0.44972623640782278
0.8295846153980011,325.0696006086456,1.2332351156912587,0.067585828313831295,42.389871577930826,8.8985908554055193,3.6884724912683615
0.57571514351559427,132.30812539788795,0.85780246489778611,0.1983938404973552,42.215069059277994,11.160245123709505,0.2562718634883609
0.83126476888569933,353.59407027736063,2.341370747559691,0.38172470268938646,45.243785241892624,9.3877466542513623,0.21560983848038417
0.99624735020207411,458.44124114010037,0.82875941421690558,0.25234270248922908,71.837382187912283,13.716303852859884,0.28684560129539244
0.6997365250997114,218.89855947353396,0.91158156223639331,0.19322620313296129,55.348523564786873,4.1994180556441592,1.4836169506585801
0.99692062118094638,435.49255687492393,2.7236209171488164,0.12561538170117748,37.50241465783543,17.254879766324393,1.3892000961781503
0.55287704629084666,410.0066328094033,2.1414448636101531,0.065877933294965163,77.118227993800872,18.645710928066684,0.88791395103143289
0.80081398743486132,218.48699351156182,1.5140589987857487,0.34734993433514638,36.540461785576596,1.9293479134573883,2.8444408993013819
0.94841928528677033,286.93576760726364,1.336098463199626,0.10691281531399624,55.968738150869939,9.4981668487500563,1.9144380666480596
0.50308215161256498,190.74387369929875,2.5022751656165116,0.36709253430213573,63.284047499884799,9.8625062922190043,0.047572150627299234
0.63068971213805014,408.8157675096997,1.4617103697608489,0.066889300540562122,69.229934014607551,3.5397379670022109,3.057998745795818
0.66700215437393395,475.34970614845224,1.5193515768668364,0.28013095305403568,74.517967089728273,16.464140460711402,0.051805141659673599
0.88011840657735241,255.12173150673075,2.4413329865822089,0.13897956321873675,20.094502172676211,16.736477441439128,1.157404238579399
0.72542988484974269,414.04605322089577,1.3982803176267209,0.13749635480366157,78.959460062723494,13.664272187107283,0.64453481604486207
0.71132727263386486,335.55752564392458,0.81444430961192671,0.09197443499428426,77.460461062395211,6.967676186470416,1.8182071693514243
0.62796111105915109,302.58830397131703,2.7507541992665603,0.060743298720544868,52.459759649769715,22.726403925557698,0.93137141105616184
0.98100255258380686,402.61281229552804,2.0234327248866992,0.35652170454989035,67.940079101518222,17.578148654782467,0.013393318491534823
0.9225929281106493,387.61954267482935,2.2450386098413433,0.15960303497031847,67.775585316857587,19.391028062516458,0.25720885489379192
0.72118946683470209,315.00491398470888,2.5703694466803313,0.24203421550410176,66.324454870507736,13.277184041308075,0.15206297486340817
0.85077091130985538,414.38158778341148,1.763065094241401,0.3314585922978629,56.979873366879438,19.689857001578947,0.011157549393595988
0.81428884514596744,157.85276625357983,1.6387021482493191,0.060798755670884351,59.31773806934477,12.377196309031731,1.0603548787711123
0.51685014016293973,235.4864407454825,1.5868131511335339,0.26167780961270015,20.972229153369167,18.324408221186008,0.057473803642027324
0.54978351098108369,338.62349583479613,1.2189575429236288,0.38423354149280819,63.115110143909888,1.6887883029638289,1.7013969364241215
0.85562553038060041,369.92030048143863,1.5169840956397349,0.10415055764876995,76.708750325440676,2.2331534282848065,3.3612780248575809
0.89908395806851726,223.81602801107863,2.8512116705357116,0.35314452286816161,36.628399360750819,15.503096018643461,0.026279003287697097
0.80047353854848491,155.61755757443865,1.8968289777053842,0.14034678551069446,78.265596601294718,8.6869306285753201,0.50784904317085211
0.99431776092226865,215.89048395918212,2.1218763398980744,0.089371375969169428,79.915381118753345,2.8843797219516176,2.1608617928974221
0.92271402313003748,285.06080592879442,2.0671088075345434,0.12610592605393639,25.914498519058043,12.070941675344494,2.3588939339792363
0.55735393679880318,458.65203164321173,2.9545832563337475,0.15105495520888806,26.703485017368436,17.644020220974699,0.70201895646864487
0.59358929573559516,373.19610646036233,1.9974366063451043,0.35068770924388321,70.336190585700137,4.1856881551199976,0.87934904527649815
0.63172632418422547,307.82470301119849,0.87117385368184097,0.22335335695225289,24.180519320084223,11.051335722461433,0.91556053703603124
0.96198779687758929,489.8574523821124,1.1195414592269386,0.051289545024303509,46.762396175826751,20.025826347793746,3.7812763913058642
0.7057190903752113,216.11887042356449,2.6049524616158877,0.12339575949872778,25.323746864681073,2.1544101817037347,4.8232795372884114
0.57869224115284834,388.20211521484958,0.8563851510238899,0.30753993704083615,43.881458294552019,21.019258776975921,0.012446475868172883
0.55898739267222042,479.57114728271415,2.9172887493807229,0.39935001087005173,65.989730563426463,16.10655410714266,0.0075729414547947346
0.93012781477534345,425.61341951642879,2.8385727052002752,0.19375236243695459,46.04438912227004,6.9864694858104643,2.3834416853198008
0.79584172312983181,295.5116759062638,0.97044801514124546,0.17210989080081929,44.963139745207855,19.152018002621627,0.23538895995053546
0.96562248965899178,421.02278541236609,2.7701008542596548,0.25687876784111685,69.59963489660538,19.282649832778173,0.045454660776920661
0.58169315614051842,452.19128853296274,2.9200684403243002,0.10291114060097969,72.880764658323301,11.09396914244228,1.1944120621971031
0.62603969485115751,430.25229366697306,1.7039164307004739,0.13133073490002198,76.436447045046947,12.956466041937269,0.69641927017156779
0.88722772567753561,356.07294369534054,2.120071547669331,0.16998421232096728,59.385786565599993,15.385098253160944,0.42306856152983296
0.62435491407133403,260.13015969296714,2.4107252927335496,0.10345702270033047,64.946437452342806,22.95037481058375,0.2431854099555103
0.74823589132832846,175.79642251664356,1.5732131793389506,0.26129316146448672,34.723299208531657,7.2649072720841845,0.68056223303838537
0.81288499628206146,121.23976146039959,0.86696031686866681,0.2766971920942527,73.94571771765689,14.655496078271316,0.033924707749681482
0.82720390070411176,415.94919212552378,2.8237857139195368,0.32783338046447119,66.062286788788299,22.333417774384053,0.0038953539127029864
0.68153870095245728,385.97092154228909,1.9022552916784932,0.37909438034641768,53.376552555513811,19.252208497325665,0.0041644820793670595
0.94602835824599385,109.52049296545371,2.6158751534740174,0.20262442593661584,66.4720997055976,15.934620859790574,0.066918973526799597
0.68401952291062407,437.29447206956445,2.8843311080190501,0.14359042608518241,42.804529897538835,22.092423372390467,0.30820146351320604
0.87044845398633686,144.3779880282375,2.5747143656226417,0.10025243744374293,53.788765470590349,21.514764742925056,0.28123390389869402
0.92388231466483539,162.09855471339316,1.0378844941607079,0.19568814271223778,43.247693486225387,17.347997529524207,0.14316159650156718
0.81740132544928557,103.19713091498524,0.99283931301586703,0.22433258439777809,35.901644861691452,8.9372540254229023,0.40836019169242127
0.67486502473839227,245.09795691737594,1.8654662877891797,0.21681309017905204,28.760289965640851,16.914939710315551,0.16622578750288014
0.55209901363788472,244.52748626501611,1.6321321669369933,0.11220745548730324,41.984886094393445,7.0468126023991458,1.5659448249784869


==> anc/competitors/data/v6/black_scholes_d1__s42.csv <==
x0,x1,x2,x3,x4,y
127.39560485559633,80.19273914424916,0.059086430916590611,0.38321032540482236,2.7485270327357298,1.3018413663705528
93.887843975205229,141.84418955155542,0.025372253690398302,0.3754543842452015,0.50616067359952277,-1.3631114608899046
135.85979199113825,128.12940354315157,0.071201556569415639,0.51427346241939287,2.0653549819179613,0.6477767086066033
119.73680290593639,61.058841099611051,0.047506443842275807,0.45526638587133894,2.4619742404897083,1.4636665408601068
59.417734788764953,149.70346578375731,0.010082107339730122,0.11328888249864585,0.78224352640537043,-9.09358318864148
147.56223516367561,137.92000243077453,0.011497492916442731,0.12472956857300785,0.90100135402404147,0.7174655980973591
126.11397019903529,78.390843786403892,0.055447634154376119,0.40077922622800788,2.8971047698036849,1.2735819328827174
128.60643052769538,133.68965796609382,0.013835514915366245,0.34309603781113773,0.86733305550385897,0.076001817265582847
62.811363267554583,60.641953187138284,0.040583416126563465,0.23009232767149571,1.3468754447101388,0.46984100811796015
95.038593789556714,149.91047304742386,0.079341958074296864,0.30932804365740085,1.3542952204028618,-0.78757781743519983
87.079802423258116,116.56847361065368,0.00032060837866715986,0.47895515936643029,0.83380077479608228,-0.44758623938393283
142.67649888486017,115.01250155587969,0.0013263841518045538,0.51330574232896498,2.3497941506675626,0.67131218057577191
114.38651200806646,59.044072698413274,0.079446766554440523,0.38061153394502212,2.3383630953645502,1.746414248547171
132.276161327083,139.70333988966252,0.046771106730733245,0.29268474042855153,1.1971222412489784,0.16436902875659701
94.341419882733106,52.899950320446941,0.010152798041481051,0.23534838074755352,2.5218647941341277,1.803284611158545
72.723872178477691,74.082805804114713,0.071784175980327491,0.36095923538462671,0.71791730975710688,0.26088942239551893
105.45847870158349,64.302187516663508,0.070430424010215376,0.25737480928219048,0.11248674943626807,5.8661450580713694
56.381725610417533,127.67679406922186,0.042896033048910022,0.38204756852361144,1.7563853499616491,-1.2123369963312194
132.7631171992582,69.820422721289788,0.049743362388860526,0.43832619125481886,2.9828255401118975,1.4234111146954305
113.16643991220649,141.06382271308854,0.021854975320070108,0.13303960545969742,0.21206849849796536,-3.4903782331215258
125.80877400853738,115.62690393274902,0.0040415757097604123,0.10053373251137362,0.70319441375453562,1.0769330573270721
85.452596812986826,53.616271049469624,0.047565408711269151,0.20613856942037148,1.6048524632125443,2.2077725700628927
147.06980243949033,50.542983412870043,0.023580415456221041,0.54725574885939055,2.4488281356901247,1.7428194680982652
139.31211213221977,55.165791701439893,0.053089683732828158,0.42314538161427961,0.35822181471765435,3.8595279329885028
127.83834970737618,110.59251776477277,0.066899614147408096,0.18598017596851144,1.2461804959007936,1.2033614467588409
69.463870785196761,130.14818108594153,0.0014528435131491246,0.54513198091180937,2.2665198218266704,-0.35068405705478667
96.672100372703426,73.855282062738851,0.047657101974858194,0.33497797014367003,1.1774753043784487,1.0767697954769322
54.380376578722874,134.94088429230729,0.018502443174948181,0.33804587833933031,0.64762561937935303,-3.1607020071158165
65.42894920675478,55.723194015326037,0.069911079832304115,0.56777097192132753,0.66693789945010318,0.67868967471432007
118.30489532424546,130.09638536416762,0.020293160524946278,0.12974334609167001,1.2891414820534834,-0.39372071521890462
124.47621559078172,142.77954301722804,0.048861610658833467,0.20758913731435927,1.4903095169370844,-0.12728638201818729
146.75097324342102,127.21083991043805,0.044283267207168915,0.39288566257736124,2.5992618116664405,0.72401495678995598
82.582535813815184,119.81207839786371,0.031693320004739914,0.19774325479100205,1.9625320138471813,-0.98028279112092864
87.045970603486893,133.79802186553832,0.054209661087983529,0.43976350460447888,2.1021656680949543,-0.17670204237492473
96.955581127580786,54.015129954706644,0.058061570777234714,0.2070461446683601,2.9506627974541302,2.3043603256970395
68.947135908428578,70.178211071905537,0.045355023625550946,0.14957848529940718,1.2943459768728238,0.32605923913916229
62.992150533547161,62.492367930564306,0.06067377897478033,0.20349257982041988,1.2697277694224722,0.48536475149051433
97.570492622593378,100.45309901929866,0.078673366079435009,0.3113670171360311,2.7777062064048557,0.62447529537677426
72.690934905088412,124.51881283288445,0.033541791032064408,0.18806914958653995,0.81303920231466997,-2.9283656830645235
116.98139946825104,113.00118445763987,0.041166644150842473,0.16734601246167366,2.2164642142783135,0.62974998141759242
93.715191887233075,135.1131099761935,0.00099759023529705899,0.53014094310947046,2.2882621008325903,-0.052387493676520965
133.26781960578376,65.521299244109088,0.063682284504830267,0.26019860179865395,0.38358519259178492,4.6378437046721972
120.02651020022491,123.46210919351616,0.041618405363679507,0.28037934325912683,1.4578710765113936,0.26512972889619274
81.236664138204105,69.304149086890405,0.032636914428845219,0.12763520475061382,0.68163116683250669,1.7713604248881805
133.22598013952012,77.075875131780023,0.0075257570471516646,0.27868481175102711,0.63758829112720838,2.5921034720179019
130.47643574968021,120.99046972813039,0.071172513734031786,0.23240358866078983,1.445101520342341,0.77800852395232678
88.747837903017455,148.0204784898682,0.031600579203244515,0.40524253367089424,0.93934615177338832,-1.030493688860979
78.832810393024403,111.15436059770695,0.054606527856737634,0.20269514883620335,2.4085752981150255,-0.51685092487835183
118.24955039749754,55.450031499129558,0.011949932509452062,0.5441827265314203,2.7320541850323989,1.3279859581154252
63.975248360930976,111.63089699275328,0.076923970363282607,0.56483331045977758,2.4278897553362602,0.019718369142059652
69.99082024751084,54.235055158016706,0.014275340945746473,0.1499155285883951,0.87148953060282919,1.9811902912162407
50.73622697510055,138.41457113668173,0.015963359431959229,0.15370147814428861,0.89498974169696421,-6.731109501966297
128.69243775021386,120.95782851006207,0.068718628844617102,0.15766321905549399,0.83871221534065543,0.90063608651632887
116.48508565920321,67.312784642250321,0.073006619531354497,0.40978462815515604,0.4916104785630846,2.1772929405678565
120.51653786263351,59.172100582419809,0.016971792601864114,0.16098448210481145,2.8370152675007625,2.9365240720458727
128.07290310219679,68.353322888031897,0.037584071053986236,0.52619115896513313,1.2659386146555012,1.436973254753005
95.891577553833997,148.00271795541926,0.058679592365026387,0.47713575746894621,0.7515994761830338,-0.73577516550205846
106.87411959528937,95.856064245848984,0.070269258704864127,0.50990442911901201,2.5553460464739062,0.76133052271381629
63.979699812765745,128.4080948341408,0.030324215602984417,0.36303026344301048,1.2576663777075925,-1.4139103303819911
61.453007353597343,113.64083421077768,0.04136155894795434,0.59833860575957676,0.2018387522180331,-2.1215230393342779
116.84029617904716,107.24131499586373,0.059337312841578796,0.12208755147208064,0.56963055372393046,1.3432430404514726
97.109620614313258,64.51302546650497,0.058490878132223631,0.30063248209305671,1.9538259870328931,1.4552962613120342
106.52361064811888,144.60244535580949,0.062636810402086796,0.26196833446881806,2.3704252950979994,-0.18795370037533835
126.49988574160255,80.134263251471793,0.045594705491322107,0.57432274935632055,0.7117097266172675,1.2514891517240263
113.47183200005908,107.80172158075422,0.0083692077443820161,0.38843047924879648,2.7604472088718124,0.43790880193514731
105.35794006579958,119.97759445890661,0.072317863270243199,0.5030954827223626,2.567891648151277,0.4722645164588799
105.92071607454136,114.92331552453089,0.069245803145682253,0.18517059682925943,2.5603041867771346,0.47119333327673424
80.395009806261214,144.05944096955184,0.063847794865466642,0.58931707195021943,0.76021732571772094,-0.78377564896301877
53.081783456793943,64.843898992005805,0.0079889981728583602,0.34931977343815757,0.24655436708516734,-1.055833295572312
93.671738923236234,100.8352738446942,0.016351789366514335,0.34683603813532293,2.6155282644994928,0.22533300446602778
71.45846728195292,90.403439074076601,0.059488029208612153,0.58544236427286889,0.98682066334184537,-0.012636566640732233
90.852864372463614,97.416872948261812,0.0018512075665557148,0.29036618060857255,1.8948575054032251,0.034099994416743225
135.34030732681663,61.921752619774466,0.078337970696582368,0.29876251227749651,2.3039039627321172,2.3490027923197068
73.393948586534066,63.409460987276532,0.030171574428454459,0.39237635140246829,0.47205044968224852,0.73004276228667397
55.830274168906598,77.807554578125746,0.057545002695265891,0.16402630527389347,2.3644312281052389,-0.65044404073932882
78.138389202199647,80.470460376083139,0.071005687079043464,0.26054281320592743,2.821683230987091,0.60942428479528776
79.359375776668358,92.790321368134997,0.031570391052006583,0.19660416122256527,2.2122874006645863,-0.14963521054325266
116.1916514726895,111.09875470366282,0.025530599087973282,0.15164173955352481,1.3795459705936186,0.53845345218599416
105.70321523412784,113.4629117418263,0.048699290311859739,0.53307230316551002,2.6423666023799384,0.50001396503951323
128.38982091064133,91.181089658557028,0.046479149899844058,0.394665583063738,1.629627127210421,1.081509117520937
116.43135403273875,90.878310942869717,0.032731198209983769,0.27933639576395564,2.259835690668587,0.97617248928256717
90.638686144007053,71.762852669696201,0.04814198046941668,0.30433468868335645,2.4794672371899518,0.97597944770861977
131.40203846660347,108.83062484090082,0.074830509565319586,0.31575950184367729,2.2731232989271173,0.99122140739104037
66.697291990770395,81.704091131723786,0.037411220530127721,0.41657459107235473,0.93477914053964639,-0.21566228209244606
52.27120731338605,53.605983427736369,0.015739374460050505,0.56338469574449668,0.44174731262691014,0.13845333708289223
59.004786077564177,91.840004415686039,0.03017647863064031,0.5663898098284913,0.79118173514997436,-0.5789061252004376
122.23593505964503,97.413267509017032,0.031528558607449492,0.29574598976533173,1.5583373172430244,0.93251054515044329
96.187723025138737,72.559286820421107,0.010488695442097589,0.26463122979888476,1.5653030746499781,1.0665657627389395
66.127177903360177,107.24579331221156,0.013029720044364392,0.3255232500926275,1.7896686130121591,-0.83908117921202474
100.10447751033635,106.5771900431921,0.054764965871494181,0.38396711521424631,1.2457953288888834,0.2272816427747211
65.23121027131684,120.20021811103715,0.027158220336712217,0.33090895572487411,2.3819850062050802,-0.81477208051496985
119.6320375077736,114.794848220121,0.076391871348464604,0.42937670490835045,2.7481458760069026,0.70882228031521277
94.615627557403073,115.24330565210316,0.019487739628688595,0.37719951168988186,0.8155026550904666,-0.36202251400490448
88.102122609648248,81.62141518240432,0.0079139604083857847,0.26035777334703802,2.2359173313354752,0.43636417243750747
80.151208914787645,128.74322219859539,0.060280365040020635,0.27286540288131633,2.0661183723806293,-0.69462009300719008
113.02825931188885,104.91443835996795,0.070482884153429612,0.28929639377986549,1.6169624479100133,0.696239039097865
86.181261055339036,93.141819517989006,0.022249068549719028,0.14731988412469435,0.64673767823506467,-0.47489545597682975
58.764991931610098,112.60124809410571,0.016167048131638238,0.18303131620698657,2.4061735498898575,-2.0115214121177027
61.800590212051532,86.06573344502543,0.014861290789686975,0.46155690107269309,2.8858162283236148,0.024331904229850727
146.18976645495144,101.27392446067583,0.041760984109320991,0.29454835576103999,2.193325363477479,1.2695745407383243
140.85806907076071,123.67056884822203,0.037473331299741675,0.20726948628007183,2.7617939902146289,0.85047478807686794
119.97071338107496,138.64028867237079,0.02075518718836274,0.38133620528742862,2.9541372683491991,0.2005871366008655
76.586996145951957,142.10571972951917,0.0036138493591541111,0.4777697712367136,1.1209469552937907,-0.96109316333196215
146.91763773477237,100.36329251830992,0.038519307226102459,0.22871118117268571,1.9508483034863771,1.587880999207008
127.87509039657947,102.02751147405691,0.076746587810848671,0.51339494096187221,1.4744049391504261,0.85544278994720724
121.68901891589957,129.98704107638366,0.052201536060213057,0.56375242981252482,2.9612233659033671,0.5764024513553816
94.93615021437887,81.445069174420127,0.039640524530289475,0.39869726453692034,0.37204268962240228,0.81251843305397731
77.224156184515905,133.73823623450687,0.008855365922369289,0.43447382949578983,1.2958872514619515,-0.83985531475390063
59.63909621534993,99.41416465174234,0.020194903243966982,0.12628799516152769,2.6390632291289848,-2.1283322255222674
140.26023965438418,61.585672433526838,0.023581915965963419,0.57275994551095322,0.92374880052689479,1.8099755633817529
95.577628983361109,57.205914707294369,0.06118428420857875,0.29624236713247187,2.3845992668527307,1.6696849646581993
70.236336479523032,134.19932110394632,0.070136863781169553,0.56195020027271492,1.2100711720627415,-0.60101711589626383
80.595662415065249,55.556791690687788,0.072131348285315075,0.38948876237512131,2.9419377656814589,1.2085744346580485
107.92195689418961,78.061143613365587,0.078765488660060334,0.10230939942166381,2.6622365256287517,3.2800321581617364
67.677278293923166,83.413004050154584,0.078589334648362597,0.11927099966171786,0.97382903722158443,-1.0670737300299231
135.66142840923754,67.29944451915938,0.076239930621438509,0.44020940283496102,2.3335600292597798,1.6432478575532004
125.85195298352102,81.389336980198919,0.0057457712402307504,0.38133400691596653,1.0768839771164791,1.3149322468879703
121.94629559509367,124.26925667250856,0.011023482874224414,0.11326621860303718,1.8584522366250518,0.087675462310859834
93.209303977510373,51.468284356007075,0.024357322118082631,0.47172998061119265,2.0095942283405464,1.2956395506979055
112.73088407024431,132.71734245206864,0.04423186032515692,0.52607266853459089,2.5058266863485446,0.35348127754351261
108.40979689127356,135.65480235745582,0.0077582310964383443,0.34820874121965417,0.17090743855784316,-1.4762326004822024
114.984660155482,87.226157319154822,0.067663756624171401,0.33287872017862752,0.73845788434166904,1.2835834499256502
58.44443211398891,65.361289906063476,0.049340494326184724,0.10273655441731375,2.1645616507068781,0.042143638648186377
91.580740217060963,110.08404079450808,0.043389152184176397,0.49332485624679967,1.7342173872116582,0.15739184468429382
54.16141738618925,61.967255586489429,0.013224905869383293,0.26535803337305275,1.537254726783315,-0.18292757077413624
99.399081924451892,86.491936107825254,0.020260437952015788,0.53938180989126983,0.26010887445314335,0.66232539169493221
82.986121233278539,145.84291809009724,0.012824961998580645,0.2865302937790265,1.1100000620382231,-1.669731112683561
64.45241888660469,149.54644725836371,0.068154652623583889,0.38253895531535276,2.6087906725408803,-0.76553396362071036
60.340296772255165,127.21048913545856,0.046738228804897454,0.23517089409966377,0.18958922740449335,-7.1460483158297432
108.7644572177712,81.096150992076616,0.058810354201570672,0.18029415629245935,1.2496650825579552,1.9218903941443555
67.059296853688608,118.76650491660925,0.02368262903280206,0.48745395169066397,2.8409300342452406,-0.20299602975332423
142.51201183767972,120.54063654840127,0.029700210967062175,0.34829523942314078,0.24755413018054243,1.0952918564676202
108.1061139700395,88.784169516364983,0.032388397154122707,0.3682439618761254,2.2741466780294468,0.76487542097934336
84.686980453483699,114.08886345861595,0.060801197739522791,0.58270797674086772,0.84707658692790566,-0.19149656421331834
109.09154914814167,51.072764497567626,0.061788239013965449,0.58178995611107687,2.6131656132456502,1.4488879523329539
52.280387102969748,70.90576586022415,0.016545082201122538,0.52782106085120173,2.2635971389821585,0.060487618429963579
145.85592132414453,102.50883029672612,0.075323108539047917,0.19380464638251679,2.6685449954892522,1.9071453064561597
98.230343694290013,66.375130425829582,0.0096524269954949126,0.39713634715078994,0.72618189225067131,1.3482099527069422
128.27352272502861,66.590686787653368,0.071689766593890425,0.53907371232776868,1.6407489889739544,1.4650446928198502
58.272999992243854,133.6304290550238,0.008031651651984743,0.28723196822446884,2.3598828363669222,-1.617334067931492
98.66583308381604,148.91330026836056,0.021163184892104888,0.15055308296779249,0.81252925468544479,-2.8385803330578137
99.070699435452099,105.59694280284484,0.067718282885436562,0.5054814511199609,0.76916428527492908,0.19524601200017488
143.78264549749827,133.90697308817136,0.014359365787686996,0.3408817756810858,0.17882818714299659,0.58351617448229731
107.17280523760755,149.03216643262726,0.03308543450479759,0.38219634017958926,2.8796943525288117,-0.037188330046725206
97.348940105695391,64.159588856877463,0.035988743995530099,0.59107214815892217,2.159048952158408,1.0037712783057271
76.697566309189355,94.824561325435099,0.019620717841856771,0.40360571524703603,1.9431250266295361,-0.028026148489819113
83.156899734255219,89.257271584191983,0.056819616106878926,0.31248969283305073,2.2575846958154737,0.35718678926964942
102.06724024715378,58.0049283646185,0.068106771952176307,0.28499218392359893,1.6416774642167742,2.0363484405848422
93.891146030504672,125.53301727947445,0.06996601118844574,0.30880964632702279,1.4807880811621901,-0.30927781085832234
52.161207988033041,93.377902732259301,0.027145771658924876,0.15919954158933439,1.4036434992582105,-2.7910432890134445
132.62919241943578,96.932693419040135,0.042468031543025156,0.49737527920878588,1.9572737151005597,0.9179672880216998
139.61607718397667,65.067297381324011,0.019872512309252119,0.51885842909352053,0.6844514286379112,2.0248997656349443
64.024908899861074,68.092665223086811,0.019583720124011633,0.24219856728670444,2.675370215543122,0.17484437332584893
105.40361435390494,140.7103622156215,0.01290032502815393,0.25189830920497203,2.4540818765358687,-0.45459668513902624
60.857574113544359,54.46490889742789,0.075201520864601176,0.53716712816740664,1.1137344732108982,0.62695798169203265
117.22400930398116,73.285228494370628,0.071039106288446396,0.11198517776397773,1.7779669607563207,4.0662679356773213
78.123378383900828,79.205933031452844,0.062188697066215382,0.36022872188361388,0.50897916985504243,0.19811372729591628
115.94226346919018,99.019754240158647,0.041412921703018322,0.33183785734075055,2.9198041190074342,0.77500834566230847
122.69946142868827,108.6445173014796,0.039248633240949751,0.44506338478922991,2.7183887941278222,0.67808800565029026
126.8647491917657,99.328997585066659,0.042379653294599841,0.18169585007472724,2.7735027688476812,1.3483624396292242
60.774094595589659,58.4115334556882,0.042925441086167145,0.43416537039757686,1.0632728383400096,0.41436013783007453
141.60118451376078,74.366745405571351,0.034765046775815225,0.28836700393743819,0.59049065141028168,3.1097176920041987
73.021399089488085,134.35883847625411,0.010540386631365398,0.409357389084821,0.71413927405229993,-1.5679228584655389
53.741255617617981,113.7588700478459,0.010053108229482879,0.12004750493638797,0.36100403403076065,-10.310289097191445
105.48524693914834,114.91490501342744,0.076179977267654672,0.33086359859225467,0.44832082729401457,-0.1215548506358381
87.092228386243875,117.0203255351355,0.038562460766908044,0.36112544699118609,0.30678314913605165,-1.3175951491574216
132.97897431324131,126.29030190395291,0.076256441992415117,0.20716320142749331,2.9704869006941332,0.95748546636758058
130.82514720643019,55.81084817214473,0.013086150216808798,0.16981182708956036,0.31476728177031343,9.03262128213089
81.713889282271538,86.660838493261238,0.044353324163194686,0.1942371515061507,0.48437203475909951,-0.20829095424799557
145.28993950697449,103.95274352616786,0.016617380268123139,0.272070539031674,2.4990383272131358,1.0900171030054706
79.091783814011862,83.845648329732597,0.020254768490128125,0.14840507465248573,1.7826966285545351,-0.013269787315432536
101.50571292317144,134.44788732871865,0.0024043663008943028,0.5736598978648022,2.3458098932510638,0.12583923266245198
75.596509056760283,98.257250858729392,0.0095162648592169059,0.30249703074790868,1.9296448225406995,-0.37013098084739982
143.60435700489631,126.86275894593791,0.073347872610335665,0.50448480125337447,2.6583077039539491,0.79901657406315418
66.460781758201819,135.20155168811692,0.025722639318586538,0.58720856155442336,1.9515558305177476,-0.39435096760624555
54.4910619392329,100.4791482903498,0.048650336953167325,0.14036764000136956,1.6141627694191376,-2.9017138324866631
93.509706000303794,140.95522438713499,0.037201130559141843,0.42583473396749705,2.166974111907769,-0.2126305636757278
149.23755640558369,108.71239405369806,0.032036099619622269,0.53570454337060702,1.3974389801971174,0.88764105842921182
139.16772662549141,135.02742988337218,0.042550887307685449,0.41711721698336413,1.1035850864237307,0.3951838937282891
124.86080194569492,84.059079559152423,0.014979115569227321,0.31451306067870632,1.4561921121056163,1.2897850299245384
139.07924908785247,99.881695853148528,0.07908831188156612,0.31553817881896917,0.5921709047858259,1.6777006158213108
139.34466396978632,103.14110410045777,0.065464629496309032,0.11794944300367946,2.4100580164278051,2.5962160473430256
101.8858360386449,60.497971589607062,0.059329170618521221,0.36730037564463769,0.85604096587423939,1.8531774771985452
81.592905183079296,89.855250670154064,0.037500743761116201,0.59677149839342369,0.54524148437743769,0.047835969460574536
127.2012432110988,141.73376725516761,0.012230169770106878,0.57935376298596708,0.8144215011713577,0.073562002376347926
116.16612631677611,113.08322403647423,0.073653268661885429,0.1201996144210816,2.5420034401394953,1.2131330053961313
87.365772887371008,67.750658243696748,0.027310965390538212,0.45289850181474411,1.057583757233421,0.84082105388280348
59.446666806151526,83.885563560960492,0.0040085351757547013,0.25088243334846538,2.0895446215671103,-0.74516113450622246
124.67896113490259,69.160300966269986,0.027392294144850293,0.55149457670306834,2.5835879289016441,1.1878652577405169
76.246051592286463,52.482313179857258,0.063556562439670755,0.12255737285463927,0.32545953408262213,5.672641018381575
143.68131505337794,142.74604585040265,0.049816699599056657,0.56793705100554026,2.3185707750163247,0.57350901755521366
74.097057500568468,94.820732825687145,0.060067086779588774,0.51873787189388842,0.99222985249918705,-0.1035628438191111
62.275793241148605,80.753507242078612,0.063490830708990198,0.15875219112630076,0.72820485613372377,-1.5089427093525531
133.11126721249062,109.84771915577366,0.016956368886443408,0.1299121686586496,2.0978142121136192,1.3040009735203806
65.328431662449404,50.731445629301561,0.073902665287454414,0.51735383216346797,2.7384102059263782,0.95982744059569414
67.926830815773911,77.802210660081386,0.035039168233629805,0.17787883548728969,0.95555570526594658,-0.50114456068750368
109.93827915208435,120.30334656988926,0.051121091941133172,0.36744907648793523,1.7496180356145252,0.24167066677847793
137.45620408374646,113.37697730692631,0.00018470180693936023,0.55787242893935474,0.94051893016352539,0.62680024047641925
69.643466571457324,148.18059475425355,0.079469479872894239,0.3837240567746617,1.7074281986066411,-0.9845299193068433
81.032367290009475,112.0357709658044,0.022471710877132411,0.29861665073641208,1.9033998888975876,-0.47655388783775127
127.74048382411776,97.750587362773274,0.0049650485232124184,0.32250802742699614,1.8699726274915214,0.84829578552763951
147.18264260609675,126.14325631840076,0.036660963322921118,0.13155858535193551,1.9082844719639631,1.324612082924598
100.07411862023423,140.33278719640532,0.01032240457456334,0.58437616068079945,0.49173139743081984,-0.60780029760775134
64.38975025512508,122.06959467183516,0.012186136812606057,0.25532709254054142,2.1112673618014868,-1.4692632131434635
51.393628770820158,146.32112235493796,0.050582625042416812,0.19468174583642692,2.0567760335026475,-3.2352024078339445
72.965602999885533,128.20051707381771,0.031434191325618664,0.24302365092019765,2.0795055544289611,-1.2464802874687506
63.182221778652107,136.68014382619265,0.073748196012399611,0.58218659744573942,0.31480460294224832,-2.1278248667112569
117.76586736128574,61.410407118363722,0.025532519568645606,0.14714302674400351,1.3958326430010426,4.0373802213790464
62.18325046285311,123.24135029937877,0.058094410270712091,0.53365152025059071,1.2862018829326163,-0.70419669039679911
100.6329931620633,94.008869952736859,0.036887954412392614,0.45392194720072387,0.35146330256527747,0.43575779984978064
119.42624356428865,105.31038024112752,0.052796104090342307,0.51500958957951404,0.74486699090075104,0.5937138124165211
108.11166092209024,115.41024094823568,0.047975628537279234,0.5879487701839482,1.3787916322143066,0.34637807448133179
69.97756516600576,146.98151167055693,0.037822717820719859,0.52107732775843596,2.2544282985884387,-0.44837342435069455
130.41245261822627,148.45780814316248,0.076004887569954965,0.57169117563892646,0.78748002325552324,0.11617940279236467
121.54071296158017,78.822824548790521,0.027417091420396469,0.16346762839545989,2.5062747393622433,2.0682757484533902
123.89840039155418,123.37534974379162,0.014178840099941805,0.497894282583485,1.6828150286444439,0.36643470897766345
63.105775155731322,124.99835379352686,0.054247524870386261,0.37283784704052392,2.3052228870353906,-0.70345994747547624
62.375380365034459,84.649286131304876,0.067680604904632707,0.37174779753993037,1.4704123516768857,-0.23120803968328538
142.75625510065078,62.386977486422097,0.0032202991951939008,0.54946078816025679,1.5476632537244477,1.5600613383795998
89.757819382494063,54.094696028571974,0.035970615073814445,0.58590190932335562,1.8971862292009567,1.1155425225861348
80.094869178093973,127.73431275291786,0.071399015174986105,0.45241916152159045,2.7911147636808904,0.024064916482024263
98.85840453515334,98.969974181690588,0.059969489513829403,0.34146919473589199,1.526256486097439,0.4252212065706622
116.28642127635824,148.55401694949262,0.079344617319810254,0.32820192895092271,1.6331068605140437,-0.065227859476957417
145.562325704697,96.497345619365305,0.042513104927779502,0.29317072861159088,1.8457911942298357,1.4282679173956627
78.644622688205502,147.79169790738402,0.052799657504092101,0.28079951478633136,2.2387938981634048,-1.0101043471970228
142.48084293120272,91.157600219405992,0.024198422491034252,0.29575342084221568,0.3083659729100795,2.846950812554554
52.485949138625628,129.36821505599727,0.075802847973279394,0.14487661762559764,1.5954935717137191,-4.1772646550100019
105.51980423268247,58.481927231183207,0.029306839084522904,0.13871804263021911,1.4966156086975262,3.8210494436432358
113.39751116810851,105.54617101377639,0.059080857014930287,0.48993492193615584,2.7728864542889542,0.6966718759092001
60.58974037507533,130.20597869857244,0.032251216329526551,0.32303644646011309,1.5311690832653893,-1.5903851160089506
64.033959706391258,142.47016672198885,0.044945514405039945,0.56534224427231028,1.4581295506135599,-0.73412697115621484
91.911431931630375,132.25830906174315,0.057582602801723698,0.40611050429697626,2.8903799667506358,0.059170313401020309
146.62319121431818,53.697072720117426,0.040714732140108338,0.11758799109220988,1.4066717444425565,7.68306907821776
109.60425532343729,87.270234130673416,0.07256690615276068,0.17876167065873974,0.62456484793406197,2.0043893519072871
143.30232216002111,54.86984723138513,0.033544079034224822,0.20290989650650379,0.72905675613678611,5.7687278859948918
130.43609156129708,60.928229111455799,0.051765743851466012,0.58786801219483031,0.37604386117722499,2.3457511783913718
96.738160155529158,117.53056286674841,0.027388994664004331,0.20935211307581744,0.10164757485093891,-2.8417979543930922
128.47634492521874,121.32581963116982,0.032652533458481042,0.35787783814402563,1.3526424169013977,0.45180861467731309
51.783678397698772,127.37206827516263,0.035204008658684192,0.56808846582009809,2.3308034857648421,-0.50949001743416455
60.914399676573495,136.5456548055663,0.010064561464982819,0.58859636495717871,2.2270526841195242,-0.45424347065263943
132.94286148827365,123.94314684765099,0.0073378943247205354,0.21818021769177229,0.19323235462826557,0.79360924875040006
129.68170883251616,130.0871592106632,0.053399193851740634,0.12455882187502007,1.7529504204226956,0.63113204938037915
73.264074196643378,54.896370982327923,0.052441419067444185,0.17680091626887925,0.54742106369908039,2.4912714639893339
103.07695905990535,73.453515044129858,0.053032777136807624,0.13166423935127905,2.8291212258176222,2.3181764067416504
110.60158207000109,112.18977733752457,0.0015813156274153339,0.1975621205461682,0.58535849896811987,-0.012625316737116865
136.77389537760112,135.8125304624823,0.026123747413742394,0.38428485735186768,1.9172537313226965,0.37343488323272811
110.31071573387257,50.450012493965914,0.015824787780735754,0.55622439814782088,1.0460912502757647,1.6886930731373226
91.25715692736803,101.46293421163497,0.062252113803520991,0.36860944184717004,1.9605278452966215,0.28912929765311296
87.418404340718268,117.72873993643972,0.06885043211169041,0.41299477834954035,1.295549929745818,-0.2084552664012771
92.588208637350988,52.96072891286132,0.019734430178091785,0.20093362580477056,2.3029648516885448,2.1334567019016593
115.19310255799742,90.1355557553388,0.05342793270783891,0.50029181033692505,0.76896946345078765,0.87213116483620079
136.74906317523249,139.56348813836968,0.010349024276661956,0.40889445425279158,2.7267963734513545,0.34922658166430975
95.389688207629973,117.16128088558587,0.022012202048137065,0.53206841459636245,1.5506079830087212,0.072503841874082819
74.783956295135809,73.765836336059735,0.011092359698673561,0.57442155350289203,2.2926701283672735,0.47988140239077565
73.666236299758111,135.27811296319126,0.022681661327938335,0.27395038787829618,2.5642175550635584,-1.0335669273587633
124.60142802434464,84.803142340951439,0.05397892378794223,0.14528952926771968,2.9966029717689344,2.298823214740966
131.65687634239106,135.33446711440592,0.072826152814820203,0.21296447895839124,0.74944243022247881,0.23878802164504875
60.527807985412494,79.894365111890551,0.016201792633934876,0.31892078283791858,0.93198799933401899,-0.69865813362593587
56.655885695517817,109.0320250883149,0.043366322796057538,0.57284682591223668,0.82625595152247588,-0.92804981751657967
109.44336637564518,89.694006774783418,0.056111288099474584,0.28915491118670766,0.8623268632633696,1.0555859738206368
64.617324419269835,77.482505075506708,0.076233797478845261,0.48538660683268497,1.7890897504641945,0.25502887152166404
132.46641904563413,138.65575621718693,0.048804838630973908,0.37023834608537753,2.9812153171229445,0.47579923765342041
81.033467392407445,68.759368193949129,0.020408554482190457,0.19140438521548828,2.971806452568988,0.84657533175099264
64.387193297114266,58.481159123576312,0.050038252553114899,0.26036705947672578,1.6276423709506924,0.7009106914433717
142.09704724874501,84.192693854566045,0.025639292934241293,0.42659594251140931,1.953178909767554,1.2599988555295198
66.553172273527821,121.76391476415675,0.078090271255336616,0.43642669734244677,2.5939145767346572,-0.2197975600555673
78.472008233793559,130.74316059762816,0.031974090813090952,0.31737987340452312,2.805507029515165,-0.52575222005702305
65.36133951920587,149.87433700667648,0.054834217660881139,0.21432280133105733,0.6911958192556773,-4.3555531167897481
61.549006366535494,79.636205701116495,0.0018582065877406784,0.46095338975633815,1.6327710139331133,-0.13775263746759184
52.114801633644007,90.794195113128211,0.032004915690780428,0.18443652080635739,2.5152274585183854,-1.4764343231967929
55.539540916426013,63.682127802962626,0.070008609065800934,0.56833484593256334,0.97928602224031569,0.15985732825147364
67.464147093585268,107.48719296230335,0.048818195554659667,0.19395178951823835,1.3754462231933535,-1.6387463675808815
55.338193262717539,149.75800372629172,0.035515430911678109,0.15365618141626022,2.958301194384823,-3.2373062065068399
109.11438161109712,120.08810101206585,0.074874999954858079,0.34882385118268944,2.9566354204905259,0.50921803566364221
118.07145267995064,109.52128404133717,0.068318750091778332,0.35977479905484699,2.7277097512190269,0.73723016132749442
89.363045683202827,89.236909292179405,0.02577725390583506,0.35409645738912243,2.4155002000013672,0.39087349245734704
81.799109695204947,141.52987602855546,0.04356387216330717,0.31833374466941977,0.88047845209613662,-1.5576426784744293
100.45262370222301,99.691659613034943,0.039185940487397021,0.59740744641480414,1.0304652147948437,0.38234369159288911
137.50049422346086,63.43669133130615,0.050576200009188992,0.34314030633529091,1.6871202394941367,2.149952345857896
135.1131626822206,86.537846319913342,0.026728901356700446,0.33897329036991553,1.7262543862298352,1.3266535903293064
54.347506201279195,56.716666884776686,0.01953640006127106,0.31088303135728068,1.5659581761354944,0.16347525183161746
68.149840959652408,70.197903768878149,0.073013746820442885,0.13341287735073146,1.9463438117572878,0.69749291573970229
73.6744871104396,51.766878099991217,0.073909959959880506,0.39647831557480806,1.2841367656356677,1.2213684397390674
74.938757583221189,95.327991650016344,0.067465830860958323,0.21398388611159122,2.2726050562150455,-0.10942512109871332
107.12326517427726,113.45402649517972,0.078256354461164912,0.41880449011452492,1.0672947867872304,0.27666867893503255
91.626242570319221,84.329246237890771,0.059599322062375081,0.12541673097423858,1.0589632911444224,1.1965703407899309
54.9254119927594,92.038177150527702,0.061173378284959973,0.59069355062650086,0.46895528948630116,-1.0030093542064453
87.361413845957159,145.9209272844576,0.061007207357011262,0.33450253950633613,0.64726540908386576,-1.6249882170812482
102.37529487176371,125.19631215749155,0.038448610475384525,0.54837768579534918,2.5665105488719373,0.3225191048194887
60.167190290371593,104.08566369449512,0.036516175561141735,0.33778058661646737,1.3942187818832805,-1.0471290026089624
133.34585537885596,78.454087511182522,0.019218102091920253,0.13016540928711087,0.76081658100321792,4.8574618702786152
55.196186646510426,139.6996798772995,0.05158553554874324,0.51110677304690344,2.3020891900649234,-0.65656960708148349
142.4841869018062,73.509711688065948,0.023145610888186764,0.4240918648335672,1.7065452648688924,1.5428864078840323
59.911314157987547,82.534273051667697,0.020624672776188353,0.49087852378697261,0.1613524331275511,-1.5091859165055923
134.35749515977528,140.90648144229485,0.046876909927684382,0.31408493175443664,1.0174482262764739,0.15873023461409433
140.2653143927617,102.95420552850723,0.032798591058003458,0.4189683721233225,0.61330409225188898,1.1678864808472942
147.95706805865927,124.23179494179767,0.017508528703570576,0.52811450189830378,2.0020312968502378,0.65442159492864882
130.20258802735935,109.07447941637662,0.065284481340226491,0.41553272143594377,0.89759001782773318,0.7954455620711367
127.94775407713288,115.34392090094951,0.068845593543550077,0.27383681741795163,0.28834565970883652,0.91377888675303154
114.24832759955477,79.938329151482549,0.013415961574222477,0.43126479718309996,0.25931146867324084,1.7517872145048008
127.89963545781291,74.137206162666288,0.0006005626239999895,0.43592709430703369,1.7870091640802732,1.2290084914076953
63.455220841314706,82.249234716866525,0.026890397482349896,0.58029348125331248,0.16299802154185991,-0.97144699226691655
103.60680359476373,65.544156408342246,0.063800866854460209,0.28545616077083458,2.5614971280946572,1.5883670544992854
101.42228701904145,137.43143652908074,0.06713390929874595,0.31254088375706557,0.55065164584609927,-1.0346957701910702
135.75721441225573,78.32469332501141,0.011066325609283938,0.50606148059352962,1.8590423720667464,1.1719258562692803
96.279936559351583,106.14893944143846,0.061946872094644098,0.3528811573713706,1.3895952812311625,0.18033934296838197
88.508949610035344,129.19744251413741,0.0092563333847543571,0.4682865465578665,1.3842694115725174,-0.38776701526611806
113.95632712371102,128.38241093757136,0.03120500721252234,0.32985473222679607,0.30821171284413301,-0.50682913782513461
76.646331750084613,93.838625858419292,0.07988876120095327,0.20774757090635024,2.4279815256154254,0.13588724001357624
63.976841095395685,97.625730858672569,0.015407265858472786,0.47260192139050539,2.6898522057844327,-0.10422344605510422
97.787727402374571,149.47017489350247,0.012317086606210115,0.16557758459235497,0.13194833541426254,-6.9974225620260597
91.688936859488507,117.4597476979024,0.033824026603743479,0.19929183176565404,0.61795210952164137,-1.3693114526048229
73.256994052887364,131.46384431178825,0.049573482077588917,0.41341249139210434,2.7213221475068887,-0.31863298919166
86.751181011512799,140.25539692192319,0.074632062593060267,0.47363490009603493,1.6935314771201686,-0.26619515678252254
86.639244982624746,128.75898362293393,0.078465691642642735,0.54734394343390746,0.53511477691980935,-0.68444424370628865
82.749556441254555,68.517934495356755,0.0055712509273115711,0.23629324870794585,0.68809231256656056,1.080394074215381
87.946407972692896,106.21707337375722,0.011039801387832426,0.15536212930027718,2.0139601082876308,-0.64503440233135279
118.57433454559454,60.189415731454488,0.063259037911679514,0.57802332976131454,2.2019687845159317,1.3817728027847538
79.687647457128534,115.29221265639984,0.021650572181668836,0.17721154401107123,1.8383377448818123,-1.2514470344287081
144.88579267153403,145.5349428187811,0.070787924760508852,0.19883349112731977,2.8641303017463247,0.75747776227083852
141.63480195381777,101.27320643001113,0.053076260578326942,0.24566472677923287,1.5327844506191535,1.5224130983635331
98.091042830007865,93.297249286776719,0.0089475841904541747,0.36469567701314376,0.97078854521332736,0.34327960490247911
82.83612050046888,53.58427514181632,0.066602342793920577,0.54141278301703899,1.4839754389298099,1.1400988159890386
103.54347898300031,145.97745223292202,0.014108510400646068,0.4802730113649335,1.1430322516331719,-0.38075422946446191
134.85604887736247,60.300268413015878,0.033879631574372307,0.4540787769213176,0.75080608875659027,2.3070281303940328
115.2587340560102,54.107909330484695,0.044174794284746403,0.18759028392800184,0.23329342308640619,8.5049706733429549
130.43918279470773,74.606661150493849,0.040061291926422264,0.2788413157629871,1.1214162313388603,2.1917821014436667
103.27222760657402,56.553043391838244,0.054893033249212034,0.33920246304333901,2.1630871083582526,1.694533024532322
113.29176292676208,95.51178424117623,0.052214938789540422,0.17371297674279293,0.15346962833806205,2.6603879606157186
78.815561418246176,101.60878012571123,0.079363360442244388,0.23671485106333626,1.3736176882972106,-0.38394821442643495
123.48931623102908,81.256994902858395,0.079953752737935022,0.25416660197642216,1.9676272642046184,1.7934564564635807
70.240459312571829,55.096048257488604,0.041316752210851279,0.16363809916451963,1.8701719166054909,1.5423719877502058
119.47981288184982,61.16003682492267,0.007615926956869119,0.37511984595412884,2.3522804640772761,1.4827550513431289
136.07190683258941,88.450437798992809,0.058227463917497467,0.45251409826209643,2.4505071754134127,1.1636884552569082
63.210283730154394,56.052845082653612,0.078133126257327143,0.13496581573843061,2.1639468806662245,1.556148275424998
111.43797405419198,119.81897256099134,0.025466111010321625,0.34056155088157491,0.3981133188197733,-0.18283787195413739
59.509574822993457,70.702054152481196,0.036896710867005904,0.49110559763389749,1.477565087612646,0.10111653401768159
122.57156282714269,80.207156878363847,0.033982153985236477,0.47399506447622342,1.849877276714065,1.0776673198260101
58.449321882352024,89.412577717809739,0.004113532364554349,0.50753654810937709,0.81214151254740963,-0.69341683976786672
143.59398227006261,91.660963306914795,0.053781154497875586,0.32412031658530349,0.22340027117565189,3.0852090977141264
63.740793003780212,50.166070767480051,0.028267015605477425,0.51027854131993033,0.74841193054053601,0.811148959984484
145.88802459090803,61.207037099869751,0.062997109970520188,0.22037653560713474,1.4191937650246527,3.7802455792323797
130.08841760850967,136.27645637408779,0.066569606022558889,0.2804052807087577,1.3003979252583426,0.28527325464256226
109.36820044663541,50.123306251190812,0.065698462927827633,0.18817778820890066,0.61233424584876872,5.6454405101721026
128.26241046295468,100.8167355812875,0.033333279843190414,0.33374226971428589,2.4908050737821292,0.87810794212824617
129.5114838983086,98.950200650720802,0.025723654579271962,0.29603001120772165,2.7844913393365012,0.93685699121369559
144.60270628173305,83.309416101063789,0.059905662373364386,0.2204635582071561,0.68391012525287409,3.3403694057283575
75.338335383918718,93.132702014644963,0.064111154707417836,0.47589035461539075,2.7957614551449428,0.35664016921782865
109.00758953583092,128.05811375265841,0.03930059571130929,0.25692338605582332,0.1517967816080244,-1.4994070613795987
59.504919756440124,134.12037062149562,0.071442481562904239,0.23640216507291786,2.7823911708501416,-1.3596442906513921
111.61657000241213,76.034854341525005,0.011512695686284663,0.16544516542524754,2.8605934912346331,1.629467054449504
67.129130409278872,82.249044096772991,0.070325502372716814,0.31941085090097432,0.13495040274618308,-1.5916413579278115
106.49506114724419,74.248285302833267,0.0076876186377505019,0.25148231441865099,2.3127559606525696,1.180805696727359
107.24305140338497,97.98634005510651,0.012282041764369112,0.28463642067048434,2.9135845604525459,0.50237629987617194
96.598515298122734,118.32583576588129,0.042707201061916826,0.21799863131027633,2.7271164345715571,-0.060028266872695267
102.26317755131228,72.825287546342054,0.0054014784149932016,0.4815777449099502,2.9150594674690176,0.84315003727370474
126.39233900065879,83.073574205486665,0.004224568112008829,0.56500167367735865,1.6959381665231541,0.94799056586029407
129.92447165120666,143.03846175891505,4.1499533256441625e-05,0.34896592639444379,0.326652805667626,-0.38234467514579362
99.215321557542921,54.856928984695806,0.034905332775541052,0.42149921167041626,2.5643886736346047,1.3480045389890585
109.95934415226122,96.076960523956615,0.061969910503378384,0.533586138303353,1.8801019418461336,0.70952841320878302
143.12362356901019,121.15580415967779,0.0027870680223932532,0.59941481866682933,1.8827365581460382,0.62021472567602254
61.973358850112277,65.045401155747413,0.052180608517268433,0.40675824236491609,1.31003546859019,0.27569174731787749
61.710356590011052,54.737402000548187,0.065850185393294916,0.5448897332699344,1.7583417319112165,0.68746863685751636
58.770901191076845,63.820537163853075,0.01344006788622969,0.55430412327782097,0.54538135934973209,0.021220853530772476
115.78632850405278,141.88231935306828,0.01174909878571234,0.49572574390381119,2.245333077041836,0.13330030773077498
91.860830079037953,50.925978182112338,0.068864077889642883,0.33046569553655514,0.31755019131947276,3.3782608469757243
127.43214161418433,68.832197481135182,0.065849968796007574,0.14057700021194966,2.216364224426997,3.7449676853975453
117.12314133085926,53.128351290164453,0.043115341301134952,0.10790277772006693,2.5620374256120768,5.3029736874933429
83.363775832823819,61.062946756220327,0.065535990343518424,0.33860031664146228,1.4701591649370158,1.1982219516241963
139.83665473615358,112.01492866282962,0.0074204861939595815,0.34715726676730885,1.5785080615654432,0.75355989826636027
126.25321470706523,74.163890873908571,0.031558521435100351,0.30368119393148618,1.0054213914740269,2.0036004235459988
77.053494091017569,106.92120504306769,0.059023804488509829,0.38408367564568224,2.9114298928042039,0.090025332618383552
86.419201777205402,109.01953827661262,0.020596156745917069,0.37608135165221357,2.2260609762226813,-0.051763236707184981
81.443998020426292,134.94353330897792,0.060186313154684222,0.51830652051634651,1.1700668045710005,-0.49470136258868092
65.761164862499967,50.474139291187392,0.04033428835126511,0.15432855163113121,0.60694142007571461,2.4642111179809278
64.778337254219167,135.33694593423667,0.060021279035858646,0.21258883305277274,0.73678081738606482,-3.7041515492641741
143.61274633757441,111.9119086426974,0.037174371028586367,0.49650248947981523,1.4453746297191452,0.80630119726479466
93.790403719875329,66.274348610495764,0.02943234721774541,0.52391843361182733,2.8334483609115799,0.92927573565015098
88.331982277740991,127.29373881352841,0.017535137318290588,0.59741210681043388,2.2290244027066626,0.080120450265713225
122.9685708677378,135.54915417905858,0.016670347314801201,0.53645600819354211,0.72420686971953441,0.041345298186831185
105.29930652528999,75.426348375415728,0.06011926484571168,0.54494950353616556,2.5927272869148044,0.99661441629167669
143.61399868384621,141.87936809026809,0.0095128278427168405,0.25717397131495245,1.1967815167280753,0.22432979137039052
128.03014939093921,95.445743029865781,0.00687858800887561,0.30083081700468817,2.569994329982304,0.88680358281718663
97.936956412454037,110.34244543333214,0.014103309201770414,0.23404255241027552,0.80092883414527971,-0.41074664502968145
87.635947348082624,148.46495336176434,0.014027720916313751,0.40314969909635778,1.894115774615321,-0.62479461661153501
148.6631544924322,86.153607863919945,0.065848609824551985,0.56940267710351922,2.7873444154357174,1.2422714831949035
121.77602360036434,131.31593458201127,0.031880529877936992,0.27232044325580884,0.84789262652860298,-0.067604435613769262
145.11946600038411,81.839911782845959,0.0792310765888386,0.37850089094072514,2.1094871126989791,1.6208370045065958
61.847857721704138,129.9213522241491,0.01097690062324899,0.24814981522674254,2.9632065978757169,-1.4478981030345737
135.05336791907825,110.07339188626425,0.052283186055491468,0.18489998688635376,0.53673503300471015,1.7847085911276377
113.70738839912076,71.635569522540152,0.035898360576100047,0.19759276490932784,0.35636664303195575,4.0844632568883021
62.192167833511256,91.402609378923643,0.031433454135765919,0.12897267226906498,2.0551660580899669,-1.6406826673714805
108.82579999692206,81.763563436356165,0.070006735924326588,0.57464676150462868,1.0852342484721882,0.90384309956260356
118.60963651054487,57.810839308036385,0.078047651666271978,0.30143980425381478,0.30660898436311423,4.5324013672505039
51.230268588860284,52.983477009969747,0.069828716701934301,0.51706044600105405,1.4783862918624522,0.42502573724396242
95.431796184174658,84.647865540718101,0.015384054322810644,0.4406647363448456,2.2859349709674714,0.5658894797031182
132.53995111963212,51.903414781748658,0.017663833696714724,0.1959605807055427,0.92685496120404742,5.1504235213787561
79.53590253440899,66.548775758177499,0.052485910327605065,0.18773112328954392,1.0716359447648907,1.3039225829774941
95.854808179855112,122.51833208508688,0.023126686531055336,0.5059941007552724,2.5525282618762191,0.17363433545713369
94.231412706789314,120.80912356835879,0.058778010462446392,0.23235585530976868,1.6082085455583155,-0.37506622390667405


==> anc/competitors/data/v6/black_scholes_d1__s42_holdout.csv <==
x0,x1,x2,x3,x4,y
85.740848182547609,56.014846969494172,0.071837386430171513,0.15571104821587614,2.4309043341757426,2.594225217926807
87.220865884027134,121.10753515546352,0.0026982432401144152,0.51369145397776728,1.7422651636818069,-0.13813316998534667
107.60036623419533,141.49825014826916,0.018777072905345086,0.49758068793314225,0.29550822101702889,-0.85671982508393396
124.70918922839695,76.617274105746716,0.069407875823419535,0.32598855470933485,2.9378601971726859,1.5161931614227542
68.460735131746588,72.962480431598891,0.0052018821768580548,0.23564789504020836,1.5910706825811538,-0.0377888563238091
108.46056461908044,101.13654567717018,0.028538506102634118,0.15827060313016303,0.56859211135145837,0.78146664747248995
103.47723446784531,76.064550596238306,0.075608211958205621,0.54004765771098973,1.6389962338733213,0.97007744241174487
110.24921685666244,111.2817829040423,0.0063641783264877906,0.50903043453855412,2.0149134418387278,0.36612380831878394
76.416365959286537,114.71807549054121,0.029329823582250916,0.20550629604327711,0.20503458987013154,-4.254885972187286
51.466478027279493,103.39024490686944,0.013499563426280555,0.59293776152818367,2.5654067706879018,-0.22320836960973531
73.165897078905274,133.23089243708637,0.033386657472713896,0.26954112562006272,2.6694050156257272,-0.93841204261441336
138.93748788456122,127.74181936025907,0.041983782627791268,0.56581196793967226,2.8487181385688003,0.69070324429605345
139.56410428753634,80.966322219288088,0.033955280945060375,0.12926802891301845,2.6563416553582115,3.1178412396621429
56.854605339665383,50.422604062160801,0.022932460516560529,0.50525617985327986,1.5537564320616188,0.56210412776679108
90.404651099814998,115.37964283213003,0.015642395218861446,0.40329279517454397,2.5792418392335197,0.0095166036615274962
134.93673342838366,53.841018581636476,0.035451265972677531,0.22567489554809747,1.565025796375247,3.5920225050396546
147.92674247896633,105.89441720877252,0.058978465211583488,0.43983132188624208,2.6012627043121372,1.0421825786016299
105.72257779087792,65.413417559152094,0.045720941338783759,0.18878170387395302,1.8157336291502737,2.3408249140496271
81.7118137020977,60.127762500990229,0.032418377414560842,0.4277705698106895,1.6006107521686386,0.93323504133000246
109.99994696383857,110.24299151798363,0.056394903562953333,0.19207114499687408,0.62868887166958409,0.29446109841301044
136.34654530453804,62.878221080153608,0.014626621063802024,0.34985627668724462,0.11055123145362655,6.7258584960530552
66.78888204608198,144.03282107803599,0.066319325790538827,0.57393178205336504,0.8544330015115742,-1.0765254433353733
69.397945465266943,60.288278858594559,0.078770629456471328,0.20287046108210008,1.1507267772506813,1.171948059249164
101.43433978484777,72.228858314893586,0.067389035986298362,0.57455414719490205,1.3763735449381926,0.97840353318900219
60.064515530255157,80.809102398755101,0.034987856244137951,0.11878144971509505,2.8537880159754794,-0.88054864819041845
128.4289178803198,52.336429692750855,0.045238756767018599,0.25709488843539985,2.8988924374312193,2.5692142083016183
94.406288552002565,92.670836064007304,0.0011056457015546251,0.45801363961895503,2.7201502253375853,0.40624130489626031
131.21216561135049,66.797546961895833,0.022534095603517396,0.15196785272517063,1.6416194037237546,3.7548051249135144
140.71234069822509,60.664169764885223,0.059926962599027703,0.2907629158637175,2.7370931535345226,2.3305431877578786
117.93441221372488,145.5209992280648,0.017085717471902937,0.51885151363951587,2.7431224135557595,0.23961397797023973
76.648255520291443,128.42123456385048,0.063909257735575514,0.34410090153657114,0.57296133557438989,-1.710600032702142
100.577931565073,77.974979528676641,0.054258457644646284,0.15044237430222265,2.5418685368338942,1.7561846237079135
82.819850650909927,68.093521285978795,0.063666510745997273,0.22733217955643384,0.9535649809934974,1.2664274119914509
118.59889929284172,120.69578284650414,0.063810172758542782,0.4564028164410896,2.27120304352042,0.52913324454061694
122.15530932134411,116.72535427230801,0.039956018959224723,0.10992071726087069,0.11834412983611803,1.3464051006229547
135.20643556579637,142.3405758516007,0.046867750376183695,0.41292539831452524,1.7788316347972655,0.33337903710744371
90.166932087237214,142.65361179158288,0.044924666688450146,0.5195828275120149,1.6704185993026763,-0.23563285170518003
127.50861435554296,124.35596453675242,0.065671547091791072,0.56440947939713226,1.8696295684451196,0.5774081186249066
71.131211369526568,90.427384192527057,0.051366613455510413,0.21846413433232911,1.2235041083359903,-0.61236569914402905
93.82307331989827,95.684483189546143,0.036168303132279131,0.48721203744346309,2.9347928420393075,0.52096431135276444
71.093696966810597,51.814044811887669,0.015999165519377207,0.17053090346917268,2.4889726390198046,1.4583441378749493
131.48268504370225,88.228848628503556,0.034413273432844491,0.57689110523763432,2.9125976605990886,0.99928157315390775
130.27730213765545,63.93404185989192,0.058303919496104632,0.3538014100071315,2.9615409609398502,1.7571139856123343
121.82460653153709,50.673268547042994,0.01074021712665937,0.22616710004024385,1.840789818634325,3.0764940661740936
82.44883324465755,128.53338309645517,0.060958730410855012,0.39068299060467715,0.44330192423125703,-1.4729964853354864
124.75676314436032,85.06846360969746,0.051818595673415978,0.59232338654516126,2.1998402700401152,1.0048720267918783
124.04704377310658,103.44859191689366,0.00033659048844456588,0.55412966240115369,1.3947288340220392,0.60540369546819939
131.07262250434965,103.30709530823486,0.01534478069277978,0.41321758213563364,0.98246380959114377,0.82279337335154079
78.050517496919625,143.10782551331926,0.020452740293627158,0.10878837295769347,0.40776742535543553,-8.5720586478620024
84.954120031627554,139.82455997939138,0.074148201480092504,0.23852324007296585,0.77956757322113623,-1.9862215990542615
145.07216655272782,75.064156331896442,0.070490918478925468,0.16525783298475258,1.7477317220616351,3.6890127630778382
80.275881695316912,136.73554307926119,0.025311732357322595,0.49218599030797461,2.9755940522164237,-0.11407036775983168
77.584841228057812,141.53584362453506,0.019501706863893169,0.30618784130825272,1.5977046003484352,-1.2793307987909854
63.071742595763801,75.456142193024718,0.076495353699749774,0.14289747339074652,2.4217893254946814,0.13806634767184855
116.90687259370979,107.41840786707951,0.049877907248643681,0.1725775304494723,2.2212096979648677,0.88844591799371453
54.251228519026398,55.901628902042233,0.07754692445613276,0.39361823070023005,2.0975618147012738,0.51779920092015319
145.2295220723052,82.970669156950748,0.035199335409148262,0.30974820099961442,0.67941747694064203,2.4140184436589633
145.53665630595466,95.462143669340747,0.06996051769840006,0.36941093811283543,2.0622104731847943,1.3321312186321546
142.95223673398328,78.050880471039136,0.058134769220444651,0.37874130906948167,0.67787061541653171,2.2229386335756405
69.672859743542134,86.878893837598824,0.070959091367521293,0.47132171518332977,1.7262517555679546,0.15103206409662423
57.526551324162682,74.071773057333303,0.005986802513994389,0.42004804727066791,1.8646704644077965,-0.13445705540245628
70.759994315227246,93.070406635221573,0.011172207709797358,0.31894120398102976,0.83018231974011236,-0.76587090609682984
51.128197051348643,50.329077483463315,0.021535364887032699,0.22858149199388036,0.68552649322382453,0.25587052818787115
87.960836720138161,76.43222787506113,0.0014394916687077775,0.17197801973477309,2.4212335500560149,0.6718093287727972
124.94235843349355,56.360185459481528,0.006010238207667884,0.21820338474057235,2.0675399707999973,2.7337919764987761
115.61049778112537,140.65315748012307,0.055823312555241776,0.28285964841975753,0.55861851514431937,-0.6742246787759747
53.696113775410694,65.44255521536985,0.057892481091412179,0.51181980941598593,1.119323777345044,0.025073296252747696
145.28376059066318,73.334610103724145,0.070327308859976553,0.17235665362663569,2.5247915805005574,3.2815833220988151
57.938494285392636,116.32854164306616,0.020239383252664566,0.54015957313751084,0.58073400564572475,-1.458971831798916
123.96102399953519,122.88327739500822,0.0090827150754126691,0.29598961682818115,1.3032586508561976,0.22982505823010804
85.035969866608724,71.237013987714889,0.0023205034087021926,0.33904242422374353,0.31597391881719966,1.0282008903960016
104.79903674155165,116.20877231590688,0.058484227746908313,0.42153416235607866,2.7987161601437789,0.43816006239624172
51.498326389095496,108.09823321443321,0.012824441108361624,0.46082910809598965,2.3220386849603218,-0.6624029413982514
138.12181689112037,120.33709223886173,0.072497344075474118,0.4506104883218649,1.314326436944492,0.70956720250518401
148.90214072588327,60.633392663859539,0.040620866502049664,0.11927054070891238,1.8611744263662962,6.0675786287461673
126.9297069332182,84.207242627533162,0.0208260616790471,0.33460870320606628,1.8543353592761529,1.2131668503600193
103.38786554456023,76.404067446207904,0.061719852326384272,0.59044083648066215,1.5991275162836844,0.91059056929170468
84.582181751283045,81.45410413290918,0.023460653605738086,0.58152808741622874,2.31883111820511,0.54675533782037899
71.592474320519344,104.78580019513102,0.029159592349615418,0.47534790104524494,1.0489867613878268,-0.47617807858795508
136.87358521708686,89.579377719917133,0.027047373911583853,0.28923807172098814,1.6607336088680078,1.4442216506380974
73.800899700311788,63.017743722147422,0.056655781043540132,0.56724986429381596,0.7090402647649785,0.65361785322146382
56.634641457607636,106.442545592287,0.036910608186523024,0.59960423469205604,2.577109939128496,-0.07541684195285718
136.31443792696615,133.88887409108696,0.043758395265150789,0.27852208676154599,0.38444110841618795,0.28772488219040054
53.207381838815934,143.76544648017648,0.03613210119748933,0.3620836612718259,1.7649008232517962,-1.6933016659778957
63.010419629361579,78.526901466648681,0.069774942195835826,0.49426056350727388,1.7199520776575599,0.16962923186501047
144.98168661882056,52.848605180556909,0.05824506994295682,0.15555599714650545,0.38305986103298051,10.761946532671056
114.41325654611656,104.67016589082908,0.036729702760212229,0.59153623958271906,0.95920313753661168,0.50411123186963491
110.20737355434764,88.348916391395022,0.046174857478736044,0.37797390022306832,0.43076835181112227,1.0953574508766661
137.73656970672857,60.438801911896114,0.07829977854341709,0.30140119234287299,2.8032981496289677,2.3195631847683398
112.7299870485343,146.42307334823937,0.057843438688644944,0.32248481157118325,0.53208182912669055,-0.86322865917401725
92.935424584740701,101.87650265071917,0.058092595894207601,0.11060531336639209,1.9069830927542524,0.20027484398582157
145.94553324802433,148.40991775729117,0.038407884840387457,0.45500960092522047,0.24615219413876135,0.080578718147885989
100.51087398412164,137.5000119593484,0.023468995835258469,0.4867412366862558,1.7121104692608091,-0.11047837068396307
100.13943474807461,110.67534843315943,0.0023048318085483288,0.105423672621659,0.6144454815235717,-1.1520952421541817
72.187944259798741,62.746613370149994,0.026125575653754646,0.39090367448084884,1.8064203465608153,0.61931107595026824
100.64918474997116,102.13555561262656,0.021471777962754953,0.36743411767050549,1.3752785477597511,0.24995804976774263
78.435257592953903,102.73856428391619,0.043504768815868601,0.37772432889717344,1.1765275424483126,-0.32901002502559712
72.672921035114854,76.177851585257827,0.061142360424745808,0.29612107444846247,2.3871849850925773,0.44482975866955443
119.51673677911756,80.667432318214651,0.010830245034372696,0.29498455684746039,0.81574629645428121,1.6419096985731878
101.28923068262236,125.62311154676827,0.041859649501040846,0.14021827261117617,2.8971658778985572,-0.274655230933947
89.192161882629193,92.779638790816648,0.021816281047155703,0.23186645556546345,0.94103703066157862,0.028417809728470411
110.543747940857,131.96034440312133,0.028359140077197163,0.33372246891652646,2.3311302371302376,0.036952832186702582
51.041712512886569,77.32420736077313,0.071598290279103,0.34636611090542402,0.29512739500000562,-2.0010574932333576
81.276016554762592,53.243283987143727,0.013388844209075011,0.37055139130162373,1.1523329515796621,1.3010375686275941
133.19959584003641,93.714075843039325,0.073972686577264871,0.55557920730081811,2.4597508926748755,1.0480065442080295
146.78734945786525,50.333158037882086,0.034403255789844829,0.36983481694873821,1.6467333698921329,2.6119170232841982
110.71704073638713,59.806812011244368,0.078986780620062438,0.40162613796770796,2.7703781382306065,1.5828594300387437
112.52840340963937,147.29278606669169,0.036967250554855224,0.48529573068449783,1.9211791642623244,0.041677349302422534
131.74192945073918,69.65882044371611,0.046570592282377359,0.49789695218114149,1.0377264418656831,1.6052581188326156
142.61044546383511,146.20754261907817,0.032431765754376472,0.37391351098767356,1.8423602587691301,0.32241100066587852
110.74942502403067,72.875400455797362,0.027029692296412566,0.3277953679733755,1.5189022176146463,1.3395901294758705
55.646930539734008,90.152663048456247,0.052833962183982418,0.22702601034274636,0.24006244503241833,-4.1678571894519756
81.749791319429903,98.723556285074011,0.027266895383773696,0.4928744571317335,0.89263341287040932,-0.12004227890303457
135.31572513784292,117.59123809358566,0.013073869421756932,0.21841481032622448,2.6176590763804382,0.67083234507793055
75.582471365260687,91.504622877291908,0.0065466894881351491,0.43996265221959741,2.4139055492239261,0.085236813087061727
103.78006791629817,144.51185809921438,0.019575969164316805,0.13126216673501426,0.11619292369514868,-7.3264825681571066
106.40583366760458,129.75426275872928,0.043749926316406312,0.52452732547380343,2.091646516274837,0.23841796301755644
123.5461686677032,138.71189092269279,0.063660812319572074,0.45206046006548029,1.7573480285196763,0.29311253806788073
144.23149545382529,81.410667223805078,0.032274959557058044,0.48018589245069043,1.6014316287019219,1.330055958287883
110.3254015045901,98.213257166254905,0.056592700855593585,0.5167448151814712,1.2493919551517747,0.61255265043190243
97.558337435529069,106.51822414108443,0.055234409918846351,0.20518169095221114,2.0689287283701043,0.23705241757795015
52.968080517798555,89.846463309125454,0.065571336098038377,0.3406351038456743,1.6983712450416986,-0.71750456302725796
64.697904920543664,108.95290141711189,0.039173113217559008,0.52954603020951119,0.65355565799562487,-0.94358924854513493
131.8298480955167,135.95536529856173,0.061793839511773162,0.15541115179084655,1.7109470720329405,0.47014988010386033
117.3338589374126,98.61645049891311,0.038491255584698798,0.29059692002322046,0.35443892738049454,1.169863458610175
133.22294236362777,57.478004237640931,0.024508714477856266,0.24950580735353153,2.8778578155830603,2.3642995668053017
145.08344513890546,97.518490781518906,0.019531252210139762,0.57608042265297332,0.10169375063859719,2.2651471523141331
51.69057778026658,101.39641326706658,0.01549166233779033,0.39576924966308347,0.12829002584546748,-4.6681060061592721
68.77913347831938,79.247554712278315,0.01274209659957137,0.26427159044062598,2.5540520201315213,-0.047225469607430251
137.4163520069481,60.241023425429361,0.025424748003702417,0.46953716888038477,0.79993059781356479,2.2221249659252265
130.15122275291105,107.75791997907152,0.049703408636103216,0.29542473366404154,1.3311324700854261,0.91847913076905974
73.778425015915531,70.645374309509691,0.0081787291173430008,0.2435141505087384,2.7723002718241849,0.36567447675308112
121.393360168642,128.61429093082066,0.042723089395350161,0.25362191971013115,2.7042034683542964,0.34700098908672633
95.119817711145231,110.4820181747142,0.012619111037625856,0.29199409648188168,2.5406636000463712,-0.020079233885122293
100.08136718250478,72.907998536334958,0.036843641082729681,0.49011080290700604,2.2835381898685476,0.91163776231266302
89.024032698286391,112.334434046762,0.050263709641691641,0.33097909273703352,2.6619035631318249,0.087082848405550722
121.60392724742019,144.08718035992737,0.076419867251485321,0.2773035626315874,1.3559444150742392,-0.043027877874107993
101.78996872202703,77.785398457695607,0.041201379369224765,0.33981683204356161,0.29423299303799805,1.617060281807031
126.69964194970187,149.37952692889141,0.07849404157622801,0.13376050371926421,2.889031801196924,0.38682237675130615
94.3513281899764,68.992226485461984,0.070003607667869283,0.17495152176858006,0.244202603998247,3.8616822272951308
70.527733365772391,144.62628947508978,0.040804096482355251,0.44260441890905688,2.9028450946627555,-0.41820486139124718
126.04092830379653,77.008901427133409,0.024869758911204638,0.26307460313159592,0.37887704269276012,3.1817332099961053
75.272275953328247,130.62987506599589,0.07571422184205788,0.55965024181147349,0.67247050605254932,-0.86074679307276336
103.527902532713,92.853103386407895,0.021169018150272764,0.16083988253273593,2.2388242158253226,0.76944582578663168
132.87604149864706,100.14651305671771,0.016926369331692809,0.50297465785223971,0.22757795522751223,1.3145579213687726
134.57872848676263,71.459057965073114,0.026866785394552437,0.2558928019907567,0.21974026324819146,5.3864446252669476
54.361665111277603,148.6135833819236,0.06939208759342376,0.20904519950922704,2.3393585299776483,-2.4778187508456195
145.49146855286392,115.91692307960024,0.044049581823782463,0.28221885976395911,0.67108265250211352,1.2263781644661578
62.815524368584654,65.143028703118844,0.041251100676078532,0.3252473387450413,0.17619415827435442,-0.1449957464664165
111.20366837574514,116.25295377713987,0.0023340716395214935,0.19126360003975848,2.1318068945105013,-0.0015636542770406149
91.858090425322018,149.24947004041485,0.023774939555564787,0.14214903054053177,0.13791013692228457,-9.1061351275303419
94.297498399331616,89.947305019942263,0.022227435670906692,0.49924833310226446,0.24708478658433652,0.336532962206683
115.86940204679843,149.38412423618928,0.026393976463787265,0.49366502392165268,2.6356821180598033,0.17053182771435826
61.812112263174633,60.57540925816933,0.048932098340186213,0.13227359265387464,1.8682682293042923,0.70782168549186819
63.630552344545642,110.16279748697227,0.021110343025713015,0.25831156895573371,1.0412595893084866,-1.8671099723463187
111.75927474791978,139.68385705735406,0.039194487829144309,0.32409067445453132,0.80667524694496151,-0.51206393822391694
85.565113208334282,50.616430322513004,0.022579017067298607,0.49349951718847274,2.3439081728581286,1.1426862782483411
147.10808224423843,76.137942427610028,0.0010474477261338412,0.31610346784058774,0.97225457832111883,2.2721923592782907
56.917125066969668,83.400430874786792,0.057317672159384811,0.24543875771279042,1.0482361695062843,-1.1556506481998641
54.423459212653704,126.02368131547048,0.0017610664790387708,0.18874868516523022,2.2635753004947299,-2.800826519117261
63.64203499547655,95.085976969948518,0.030972635022193239,0.41574593858262532,0.88864223687158639,-0.7582905936632891
100.0535993746044,92.265454526772984,0.028634512484884633,0.27221512348976562,0.11904022630663061,0.94607314009786203
68.290877806092738,75.592222211830219,0.045442026732076382,0.37453114790850761,2.6714487172150108,0.33845300784696858
123.01339283270065,146.20051051676137,0.022018900052362379,0.43866036371943529,1.7127067737142851,0.051923602363061601
86.221237489103672,134.51858562212988,0.038680666528506054,0.59112273536766036,2.0048236220635887,-0.020274167373769039
128.88490859245823,94.237893366940426,0.04381046131546764,0.56484184312252161,2.4336688160786184,0.91690371821038741
146.15236170026827,120.15418226197106,0.027466284828873474,0.47718902878492897,1.3694948969545739,0.69733092319137091
84.440003215248225,112.85776902919349,0.0010181149957241686,0.14792941211962293,1.2055619226922842,-1.6972216997992284
90.888024763876047,53.37002803258796,0.050465363893981173,0.18434219656122183,1.1371627901305672,3.0984453679138033
115.49116360470141,59.956702196216739,0.033476773289600102,0.13114961150420693,0.65226221567205589,6.4484165393810624
80.119956542349783,121.12510607612008,0.010520859333774873,0.46298552555298855,1.0451153987978323,-0.61331414916279392
60.533380315450202,129.81679161370346,0.069309316307372762,0.10805406343622329,2.8038699293425289,-3.0520883028814985
122.69282691879222,110.09470770969696,0.065855377180934149,0.53346172248907953,1.5458200160661881,0.6484641991775516
89.667021196311339,148.86355218445374,0.061364567033789862,0.20515413684777253,1.8424733571383702,-1.2751437189115022
118.73553465498058,134.5428046260075,0.0056772154316602919,0.52870021606485595,1.7702797917500801,0.18833620961016342
106.5186788895023,61.470787359760635,0.0014875673443507421,0.15135450023241839,2.9401324742581214,2.2649419136585478
149.92794482103653,68.717859147119029,0.069588160776609828,0.45862509162997334,1.6784391629094555,1.8066619862980511
99.178941367890474,76.345264836845075,0.036441390960962938,0.47889735680511003,0.19382007985333582,1.3799842072246946
73.285042401278645,142.39755937551786,0.063438641783947494,0.20720562480676483,0.5212137417082372,-4.144678381556905
94.665985506637412,91.143818075042276,0.046274960253980701,0.39339474780632944,2.479255517584579,0.55614034822233727
105.681520751729,65.738448230569674,0.055866616542122341,0.13163872628368736,0.17432588089512754,8.8423489683927077
79.25226970731886,61.797478534444082,0.06027285317540259,0.19215060991764452,2.8909715332745889,1.4581409877712148
124.2837236205432,136.02556295506869,0.056162741923265723,0.45917611083922483,2.7872094750367262,0.46973238358739305
109.33896305632133,109.16834462596637,0.048247293162354508,0.28371299895185642,0.32468147450436891,0.18739082688819766
114.34292293014725,143.12449793179837,0.0081861320216573847,0.33686175008979047,2.6969511260695449,-0.089326018834314305
60.947011998377391,66.338631228103679,0.065486530262242437,0.4516924028248881,2.8946356713365771,0.52060688322810722
145.08616554048746,75.20793897023151,0.023055066524330314,0.26351199294140704,1.2915262041051703,2.4432842601038467
94.97733592732277,127.44554513550713,0.044232025065989201,0.41337705118315771,1.8400943128368452,-0.098871073390843056
54.764201374019905,74.870982814266824,0.035003009434524487,0.45781773084337318,2.223228794966952,-0.0028109823240758422
57.689668627876735,99.647178265665701,0.053374178196337177,0.5146320403636232,1.119235554583162,-0.62192502128406013
133.71285579469779,112.57699925641228,0.0084551515517052242,0.43287000577951362,0.18826587223596974,1.0184574436278899
68.845495229095704,115.44078014082235,0.076806149176147753,0.14464025404424888,2.7677175319848435,-1.1443441534340482
132.56134940702799,86.307740190491458,0.0084481819268186695,0.23290782793404793,1.5529728844852864,1.668817627564908
133.06036331890152,139.20567164919879,0.065141475700769239,0.19857520388492436,2.4936536113975678,0.53083010712776735
128.54251712950463,86.803904582124801,0.012133959874314693,0.38176896169144603,2.8475273696614751,0.98517497035290424
110.19451658298291,124.08969079726737,0.03610013824032398,0.56998792078924732,2.4393962092298458,0.41064029260103141
110.4242090763322,134.77646293296709,0.071029818329483227,0.44980287030326371,0.41357501503002414,-0.44275389552879713
76.901568370577991,113.4802650898571,0.016261607271386397,0.39820090470939107,0.3541972762481882,-1.499074329715977
54.174277214676223,84.973004947678476,0.051748272978650159,0.35289997317103827,1.504478288449373,-0.64360866112744097
121.06549004841003,60.41980272757695,0.016155294002942036,0.29741446424534979,1.1969014927805819,2.3581241409177123
51.491292673490996,143.93411435532644,0.048297819975276095,0.28261346135101106,2.515815154693033,-1.7979763621963587
52.13452364588057,72.183878033088035,0.040489714673761827,0.53761406488417141,1.4145891646493005,-0.099597357477345147
114.00241388682851,67.007201993306893,0.076194397485267656,0.18321088389787385,2.1410634474459802,2.7248863647650006
145.13649265961266,67.674125116659781,0.0047715426444897525,0.53085458543703745,1.7177665827757427,1.4562640998109517
72.638858142988695,79.110061602491811,0.0090200315035104516,0.19133909322871864,1.8747757592186498,-0.13020205409066299
50.713559591012334,108.41146484679059,0.0010870704501274187,0.28804073552415244,1.6495964511208747,-1.8638094285210418
136.20478914309348,65.009147919354021,0.070086244959568778,0.20000066933368535,0.11220706211801365,11.191004520859435
103.84339068202976,125.51275221391917,0.028562974380113414,0.12167988811322852,1.4321309218768297,-0.94780202771120237
82.893855018779732,105.86183098654618,0.0045732263970810743,0.35793221560100486,1.0241001792572471,-0.48116894477096672
72.795531628679541,78.006062753902967,0.054348978698487274,0.29198657522240756,1.165699496526762,0.13929903668069468
116.98736139454493,131.26228503114589,0.073573039480832478,0.24185190424894706,2.6358993506421196,0.39701137100378936
131.08276259744696,117.82452562711951,0.07391563610324671,0.14455964301473576,2.364772311140928,1.3771183320841132
148.7197362394094,140.55049637474414,0.07467715927585182,0.15855093529911671,2.3417966735399358,1.0749315123508449
78.818686102194931,102.10623780367906,0.045178366414181416,0.15366488021928368,0.27295757903351059,-3.0306548009029251
144.0784348844293,85.611771630455706,0.078892504849884915,0.57972679764572743,1.7425265367470284,1.2424735984297564
90.058419123028727,102.23405911160883,0.060974819119575453,0.18430693886410979,0.85083102058243509,-0.35572991107337532
51.986622662506655,94.498639770679702,0.012053075319913998,0.45004341455615382,2.1849430391695379,-0.52612393651563827
66.22356193882699,75.956147339024994,0.077533333010665881,0.11646168754359612,2.1210629745689644,0.24595697448866871
81.595237988502618,66.566742011834407,0.050473354930283917,0.31760623675064614,1.8879840678350637,0.9030237727512227
58.913873359706038,90.460632227741598,0.05817858649942409,0.1565287846930056,1.7412421646861747,-1.4824730737799399
100.80540638024013,92.066346790294887,0.0771890046575298,0.13126816194903604,1.9422939672282657,1.4066663320291195
57.05511914957544,127.50241523340929,0.029421628109350399,0.37547219409490451,0.89922718726918394,-2.0061004376907681
55.372132719527741,94.874431345810095,0.0096672328488383204,0.30015352980116639,2.1899713443545212,-0.94253160469415265
111.40021080456171,106.58621022929329,0.0081787222132258738,0.1702892295002045,1.2578930216683353,0.38065740108047424
56.210596767688934,74.177873502794043,0.03045854692867863,0.35984230283943131,1.0886855258794248,-0.46267484081768701
129.00863854309023,82.775593107683392,0.011158959736232639,0.30514851647188246,0.49246676202251449,2.2049482312752149
50.562210463169833,56.293204530068827,0.079396398787704089,0.22455766074975594,0.85012990026232249,-0.089050566941313095
53.733696242591613,91.606378295904761,0.036253955956868325,0.41036813566309949,0.73089325226816704,-1.2696089432609359
96.346743643557446,109.79639832356395,0.071349625285485982,0.21903770094847072,1.0355974896776379,-0.14330024011312198
138.54495632717266,96.681451627577687,0.069931902474957855,0.43807324191969332,2.6257288841701376,1.1204277167256107
63.665573319021796,108.92156653687414,0.07416025762545167,0.26853598198253503,0.26684700636276759,-3.659022521814483
56.218435038824957,144.71222585975158,0.0097405531383843516,0.58261696894618387,2.19790449574527,-0.63798913508724242
76.979919458540451,77.503649872662734,0.062220258386609641,0.22848874905794567,0.84719199846263571,0.3235578602258844
68.638769781068618,89.513749738972365,0.033616179875167428,0.53940323955171432,2.4803469044089859,0.21033334907762746
121.79877617060997,122.15981731525486,0.026338949874161771,0.17757886821645927,0.62229374256898295,0.1659180580488008
57.913112187637125,100.48921714613641,0.019252000915449062,0.15457568986358491,1.0667851915534929,-3.2434158269528499
111.69330448509531,51.261586872424836,0.075750954248349558,0.2835607234254075,0.60862257571970946,3.8395979776288356
53.457586283258799,134.42037002147987,0.070885052672755272,0.34287204437955821,0.19132324022843283,-5.9828732554777062
134.60148999655388,61.882436020533049,0.058470442140444535,0.22690662232185457,0.21833245638541715,7.5026859642492392
87.959128438690726,147.76381996358299,0.069835117963037541,0.50801318916356653,1.2189115493568998,-0.49268824227482444
68.028253759452383,118.64300572369372,0.001285278215319714,0.12261787103131147,1.6219773961469039,-3.470222502555719
96.695406025956274,116.87124971445492,0.019125466846752807,0.51557290817038626,1.581760776295666,0.078610520521109811
84.665997056030022,70.497080436312501,0.01044200890802684,0.429005093472556,1.4897433242900302,0.64128062718743795
89.612063154081198,107.91341677240453,0.0092377619396918405,0.34646237398228275,2.187187605855625,-0.067065809472611523
110.26702290176405,98.084705470552507,0.073405386384138946,0.20560350788146262,1.3194521611098324,1.0239038332094266
114.9251456520898,60.881996969682902,0.070829192521775358,0.59494916867149605,0.33906039829907397,2.0764995407613207
61.985317241950945,68.484343769907724,0.0010744656231679174,0.27428582434153492,2.0032611362139749,-0.057184319215105306
101.00636870428769,71.469735947742137,0.07733967015226749,0.539379016885282,2.1415171956643406,1.0427278617285949
135.91016153401549,125.71691108874289,0.044776535230732967,0.19822261734845922,1.7114462630420306,0.7258130512197174
114.15949034401532,117.35627481975587,0.0084789142103940396,0.43911493269953916,2.2845534290594927,0.31942926434416208
112.14139621454882,124.55670134898203,0.045823266838079899,0.27883773820730018,1.3572064458022106,0.030638911745022715
113.16850359561323,63.869429676771581,0.048712506699547728,0.19264721999329873,0.30993465652448371,5.5280684067689103
59.942829393772499,124.44380674457744,0.007424783268817672,0.2698887346218809,2.759101321838406,-1.3595608228412315
99.764600604387027,84.175626193197573,0.046369195641463301,0.38225009162254409,2.6102225575448976,0.77989255464092833
133.55140000400513,120.9508297846368,0.048483695321444524,0.26241422141853321,0.69185373359247226,0.71684945604786676
125.32698598642138,144.80992013035328,0.054342830817219759,0.45204876713649278,1.9476819379381582,0.25416912606969871
115.52727900120851,133.64134929080473,0.069921929286997989,0.20997583195357847,0.76459227657646023,-0.41031521532227516
117.70067115911863,98.11798083191934,0.074585790081495087,0.27907841122743149,0.29135253542797102,1.4275962935141446
58.295608230127129,94.10536705522594,0.056581041585657535,0.16166555153454018,0.82571652309436994,-2.868394906603783
105.30180846145099,114.31540889794553,0.00096854348993073995,0.4374437639789428,1.9240268729629928,0.17110254421038437
131.27704976759696,101.04929665732089,0.07847505895966829,0.18734496621361299,2.8990101964237422,1.6931222280729741
126.08098932613527,124.7103677635495,0.068907364807941643,0.52198779724819278,0.93058204795588684,0.40082445548817852
139.39739510249348,72.823572360889585,0.0028320296883164444,0.45699735059774749,2.3055049738834508,1.2920696670987866
137.94943850446532,73.763951669708106,0.0088324912178599311,0.44723906422596404,0.86729109332720089,1.7296627064349834
58.985797626531557,98.119352450176251,0.0076664250620310792,0.38807507166799893,0.58849281018945454,-1.5453616937629358
119.25225305980646,72.975188545269589,0.059029944417538796,0.1643215112239805,2.6597722118430558,2.5524825257601012
90.133849712334083,88.668801164160186,0.0038951359281434428,0.37605111649767065,1.3225866821973784,0.26604154926744883
82.999192099810841,94.253985507063788,0.060599846373302436,0.167308970785187,2.7159197859316562,0.27358499861004032
76.823989392563334,140.43653784141094,0.053753884952653062,0.57173534675297988,1.0147999544942008,-0.66469192658783272
147.22627735050008,92.991418858579536,0.012233183603113949,0.4059210260303503,1.7008619080491323,1.171909293379036
103.86880420461922,139.57284653909866,0.07255331386796543,0.33102492441012055,1.6461450801986985,-0.20210048751875953
114.08697399743112,87.445303344156059,0.016441797324055971,0.57713714314296904,0.86747056427625258,0.79005537554541339
61.662105690828454,84.665497961503846,0.035191883796277239,0.50092824137079106,1.7955802459932695,-0.042558659647731374
89.232237223072474,124.93704330943646,0.052575918220179478,0.12565906134826091,1.9539894112486618,-1.243407060105528
80.62517932260161,71.40857308545678,0.041534915274587858,0.23064597776140641,1.7944451094942191,0.7886145696729514
99.535064937086659,135.25695450073857,0.064636124643875831,0.32219498674643121,0.78532709808694201,-0.75350189038982174
69.905981679193715,110.35457782389548,0.038165306819673901,0.17491164102916099,2.3826555270112699,-1.2191702489024099
141.70261160323594,111.74874988572877,0.035943849240924995,0.33589231891055382,2.6528242687802925,0.88191314474959814
99.860557868947836,67.044106445812105,0.011256315435946629,0.48554544605117533,0.51904213746278305,1.3305820729229518
129.99281347637219,77.036059855077085,0.037361489890499727,0.32040241512371936,1.3207931620650855,1.7390108469125929
148.25071383794096,72.091674837471018,0.077619083472477327,0.29096304383565519,1.8766042673942307,2.3735357112382403
129.15494228028078,111.44164375622897,0.065325025549587204,0.18175429803347806,2.6636433787331364,1.2321884643716852
88.627764190972158,86.700604686896384,0.06494542162603309,0.14596075433919772,1.0078014072217081,0.66998190270332403
129.1473972147235,110.81462361198766,0.027435459840057758,0.29089041489370593,2.7908173944722319,0.71557931873847502
102.12655109394595,133.04121491647291,0.059277578773361483,0.2320073396912343,2.6224889867349988,-0.10223317254419957
59.535619364833217,124.26456108566137,0.064180832380102221,0.48778010240370151,2.9791676055255123,-0.22593177013181531
50.63988957077391,95.560805552745379,0.037457272875831789,0.55057000850248783,0.73781372391395739,-1.0478789790357734
79.835548591700075,128.02842032761964,0.062560811553815432,0.57974236697495685,1.6672421203084915,-0.11728753770674692
61.693487935098588,137.77991841876508,0.07575899877252612,0.44506057383008213,1.0535652942510172,-1.3557000300268516
117.18735004327939,119.87474605725865,0.068213921791850207,0.30054845966607024,0.53459266201859446,0.17264230422604857
70.694449560583337,90.408136723803835,0.018977893033674757,0.35673892248499905,2.6450330997002585,-0.04733508945668035
134.54103479333122,119.78739070417186,0.070658140734033079,0.45734715203324705,1.2435455132133293,0.6550319583610581
120.43967144027536,121.02804403352162,0.063575549598647751,0.21617525175142391,2.0208586575321918,0.55586895794555746
86.334986156328355,103.18668348979031,0.014324813758568622,0.45544964385498032,2.3871479202276515,0.14705218377995719
133.22250274474578,111.46998344089775,0.056963447939998003,0.35383491430777081,0.66266273050593172,0.89396875180292323
77.013912515342369,117.91733235874293,0.06237432390016797,0.53975266862607596,2.1935708388101767,0.037971041870635554
56.386191632157754,53.028892777296008,0.016208908197606203,0.29924354794722419,2.7499773569242465,0.46164858026842037
87.682923569780087,129.37385479900666,0.077704443584337077,0.52126198141135238,1.9758967834457775,0.045032572005431634
92.948491618400823,119.8139652685971,0.078470921439646873,0.14741675980697808,1.4526160704635069,-0.69860075095391105
87.08631638403196,134.83029571827558,0.024175683515958744,0.19996720602143755,1.0806453311425706,-1.8731819022356315
89.82738398047519,115.51115220012041,0.054678597329755808,0.51036241576803199,2.9207083525226203,0.33088366196628149
100.87534440636034,142.67585815849623,0.079992995960617458,0.46629966590329386,1.9649350581706186,0.036892507080510173
55.125201949346526,58.176356332525629,0.063302745522141435,0.28584987492606828,0.21589130768306247,-0.23630348176635202
105.49046534540929,142.36932828367466,0.053189498784207798,0.57123825437565545,0.93567291518612661,-0.17622499354289509
63.852489190337955,119.26065675769894,0.077567039477114602,0.39228796317613335,1.5763532818241561,-0.7739047357465989
75.17981805419366,69.583615731882205,0.015253013945831092,0.52426788588785844,1.1707605719602185,0.4514755894961196
63.907891598159871,97.374940299535936,0.076323039660599445,0.43571887817271815,2.4115550127458012,-0.012046119119769402
62.995046562256405,98.027153375497363,0.073336005569828847,0.57215430856240179,1.2853942332300521,-0.21201330512183075
81.25766243557068,120.45797921478631,0.032145566018934708,0.1278639402038397,1.8362742027499102,-1.8447612515942124
128.79127407142886,79.733459765584428,0.060476663977138856,0.53862913412246605,0.56527337872134154,1.470957517034474
93.096064091508126,66.405731888486457,0.016758045541702443,0.29159963853162052,1.9909186808649426,1.1079357923237421
138.66798623829675,141.52106987155915,0.041871227274133789,0.5783488686117797,2.621190224713057,0.56363833026007859
95.184885410515847,93.861421269564858,0.015103828433282569,0.496053878414914,1.0956852004857651,0.31845910475801997
108.08503145377406,103.62328772224825,0.053164485784073803,0.12719421739217765,0.39473141714901872,0.83008753355408438
51.046403312467746,132.79554775305922,0.049708846071434769,0.28207010761541662,0.12910597081748562,-9.3192675603729249
131.83019483660468,75.756432264979779,0.044255024827032446,0.46343890656320574,1.4771904950939396,1.3812331935135802
119.88740811245586,125.00506743061175,0.055841341913804222,0.3087113620792199,2.320019968382498,0.42172828789517536
68.988372693684909,114.34854182407965,0.069193518615529567,0.55264020544976222,0.57983789235075334,-0.89503396293917337
123.88122735637674,58.282730949217779,0.073154680471421651,0.53260242117664069,1.2010254028708349,1.7341906328398216
113.93335613146769,118.12708879054522,0.017097118014234837,0.5703925846732929,1.6535289388506949,0.3559936546577393
67.314539608984902,116.11316593495748,0.021565740173496242,0.17727161117693954,1.5338801745602533,-2.2227595280055574
63.192402084604879,135.85471078765784,0.042678859204840193,0.41399956306280683,1.200011793885468,-1.3480194142887254
107.63744361244844,140.16442347193498,0.054642863441801158,0.46297775480993419,0.1656234956540289,-1.2591557522735979
53.336601345608059,109.22919460446379,0.0010090439297985566,0.33142557398711503,0.92024335591896422,-2.0927466456321717
80.055515554733347,117.52055005591603,0.045508941850472384,0.16170276235945177,1.2661350830607139,-1.7021997352366771
139.82622889630676,71.22194052134212,0.06994125578816987,0.12833757461986964,1.0654268591596452,5.7212513548752497
114.99707531750269,66.753842593733168,0.073749357457176618,0.11125520534220171,1.6155597490590661,4.7594733060772443
97.661787829380273,108.36812057797408,0.04493599060284835,0.23112451201046177,0.50791759937886771,-0.4106014859308767
80.195421861288622,75.712684534549211,0.077328481900753435,0.31231518322017993,0.86969658800238303,0.57402308258997337
128.96075974555401,111.36117274178335,0.058167308633100455,0.36190858778215562,0.85075939354010088,0.75470908385137425
130.88257473719386,69.806385091273,0.076160113501776622,0.50921366112424704,0.52533599952056731,1.9960370123529081
95.470162926942521,112.68250248756206,0.073336270637189491,0.37769467716129679,1.7768922683067527,0.18132256932675786
58.937064002499909,148.3121795492651,0.012530832778263008,0.41916886471279324,0.27508204284032789,-4.0720898442423561
90.822291939652501,132.76732639507065,0.035918504088672351,0.33104104746814866,0.1778367088009159,-2.6042650947170749
126.06012142221587,139.91036888880683,0.056353746576647476,0.33267203502633813,1.4027252262684478,0.13305909503178831
62.421223608741492,104.52779591408463,0.023859108320926855,0.23661172468963662,0.4060727921304671,-3.2796023053551613
122.51104408412139,97.265461948534124,0.048906246172047432,0.4908534825565718,2.9402755398194489,0.8658489246568859
147.74274708946348,125.71914445034787,0.049193029395544492,0.27053247529171265,1.508614942497936,0.87528189133124557
92.068451065645121,84.905845689159307,0.0024608785381334732,0.54771809513131686,1.6558590160671587,0.47309429188143043
141.46530796106089,107.01243226034124,0.037524419062923239,0.22704507452062386,2.423729959183166,1.2236623017859571
126.70168551975279,141.1054798167811,0.041460803574740572,0.46802497467045046,1.0412945499692894,0.10374370493430538
84.279495112650181,68.713903993713615,0.03615617241941587,0.49416656241853374,1.3826021492226757,0.72796578912680376
106.87906908409254,147.18496099109566,0.077641236335018252,0.28838270563927171,1.3554211850681017,-0.4717720502840686
69.541886099824865,104.03601292194602,0.020742899179078726,0.30031194160428032,1.484912996357467,-0.8335712465579036
81.87194408875547,92.105546913502209,0.044806776419757582,0.1749090251390554,2.3862920314708087,0.094915020764022223
133.49436355749603,76.329979309542011,0.041469027338732492,0.25173278097494534,1.8390201988464683,2.0315563976997164
128.79568635349185,94.388479924046038,0.077971090063406148,0.20565962794583084,0.71726753847197755,2.192621215159813
135.60637538484073,115.8426656554999,0.045013920121729119,0.14570427984091691,2.5955653853012999,1.2861496891992554
132.11707539655197,140.79819085818258,0.0064616250795775888,0.49424237933919501,1.47102164214469,0.2094158863045987
117.88480843422958,90.358241673288717,0.050718814055472128,0.1022296298769432,1.60374792243384,2.7470928843035307
105.58105601365395,61.133939197704066,0.071688248228020085,0.47923768966149893,2.8497483050376617,1.332435339324427
62.385103321090938,121.00424276552634,0.023779711894706797,0.47312335026712937,2.9128769116514639,-0.33092084517199688
144.57533587920759,60.356156930606218,0.067098511374984793,0.33950870589427784,1.3102491886761083,2.6683154322116529
102.54540167414343,77.797593027800971,0.062001326561880669,0.50359811610225391,0.52173302681467149,1.0300959080829151
87.102198685314136,141.28602929527821,0.023697398702312366,0.12971398863027964,1.3799923845281443,-2.8835491352127827
96.546973897758875,125.17254186228757,0.037387153521452721,0.37699078377513229,2.5426993313668631,0.026761754800822678
146.57350129452962,82.210980979255964,0.018148774739859749,0.3972253373123249,1.2947461959201347,1.5572981030563171
129.25837421515843,121.01116205423938,0.061763153501939949,0.24640993590067559,0.42789866988800318,0.65358714330024803
67.169723674588894,143.3301282597071,0.075069941229690448,0.42582497598744451,2.2887374895727044,-0.58770628914965617
110.36085768461963,142.97052435758684,0.031024346301346154,0.35302597116603163,1.8235535374017298,-0.18601187052231993
134.56746340647879,56.006303592763842,0.062809210644179159,0.28423331504173099,0.25295825198897665,6.3146267801865621
59.199127395888574,102.40916539203502,0.047111505128784918,0.34537342347614663,2.9517483370154181,-0.39260510968860546
141.42062416530086,66.646130075014611,0.040517660794263402,0.35562997319712208,2.5265195939137168,1.7946633637829366
119.03051273665093,131.75217786332428,0.06052256245910561,0.25112702767403294,0.74599879622600973,-0.15154328226629943
145.74486434772516,92.611732742883731,0.057523908534965876,0.21864476270641373,2.5675478752995291,1.8910072344132935
108.91467355026455,143.18552476384573,0.043000982796941783,0.48679916492929698,0.70560032462551781,-0.39037951283447114
65.470270253375801,70.288329212161642,0.062876317556682298,0.41848931954016777,2.3731811541202017,0.44365437358784876
52.001758690726597,92.04829148851789,0.01157055325071597,0.20847331899196117,0.25356368153317355,-5.3591934603477869
103.08700378460466,141.56141803102514,0.027097288149096503,0.45684355515272024,1.3677166651146855,-0.25712104006735659
59.225651155213576,89.710179962770255,0.04772469916695922,0.55818532763625239,1.1749792153258398,-0.2910642516522649
114.4980631531305,111.87952179058681,0.053984060096287728,0.43799815171746814,0.68711374170358075,0.34742161510810571
125.69976937174205,52.329905880563935,0.024763205602215725,0.51017080897793055,1.3485563066577886,1.8317562127349505
115.17724615675313,111.87315451968718,0.011123511514887731,0.44229706625997167,2.7509183627809271,0.44818401397564156
88.990965662254837,67.461412744338219,0.023178096791836422,0.45440221732951092,2.6058847212959608,0.82670325297909864
127.24027023584958,84.927953006732622,0.037012161185758882,0.48875425671697104,1.1428558914440075,1.1159360789424237
95.528188731667115,51.934165437905747,0.071730406328642346,0.20843376841445047,1.9516857067787767,2.7193279853756356
127.27528666101261,90.356339338859613,0.054639221292072472,0.1097355019965803,1.1870509983140922,3.4677296515205458
64.977684779220496,115.31209491373848,0.041564940602239704,0.10341359693773103,0.61305883488274449,-6.7288227594078673
78.128701544540817,97.086235388960219,0.077971490476422475,0.49116969027301993,2.9339538076078502,0.43435306616147373
62.449299833503744,78.376121402345873,0.023223774084712902,0.36391839895541789,2.8632026134867536,0.046974896333111721
134.09515735274977,59.688290377426966,0.057640423042969922,0.27371479127099574,2.1014703827468191,2.5435777345381014
144.36621608315139,50.525007748767258,0.075914229456542831,0.27000668756995594,1.8558448823080076,3.4212107167355947
110.08735671418529,118.97262642170902,0.065122683903285752,0.19133826188784617,0.47926626790842575,-0.28412051210387662
91.596398742139485,80.147923435042259,0.039102335181252758,0.16452245027084575,2.5142239238455413,1.0191099806188681
125.82816412917592,90.245994284241931,0.064204557082473218,0.40515241739103403,1.2630991123142334,1.1357249622879633
120.83226457977401,67.610507718842626,0.070438257706592552,0.52213834393987457,1.3942944950276757,1.4093337111689119
84.939961534766937,58.678879829169702,0.066050458733394615,0.41485247459069097,1.8634947916431757,1.1536089538020875
139.50235189386441,69.443036838398427,0.051214588739068104,0.17204409045262684,0.85383626070746887,4.7425257890481616
90.762149192023628,83.860856815007025,0.032026031938593436,0.26483330068195354,1.8633391864453062,0.56458681386707976
53.227505110250384,75.505795317739853,0.015159284503328712,0.16358927849538604,0.21157063652817504,-4.5663106120784507
77.998869502540771,75.973092244211102,0.0042479522920799177,0.13520748355983794,1.3854528920497358,0.28190546742944761
88.447389757449002,116.2248795891086,0.063189838425104755,0.18834886390836911,2.5821166354409111,-0.21197191625986309
93.843255753043806,79.991055033306253,0.057194184308457817,0.25195727674496615,1.6862529668003476,0.94650532320373126
91.376833949627724,76.513161084116774,0.001904098593090744,0.17307911872660761,1.053354218360971,1.0995059769284088
122.7523175312698,132.18276004313515,0.067458894413912895,0.26300605420420087,2.2355793129537642,0.39190239346085221
124.6026924857413,59.679904633290171,0.0088755976056475033,0.52284563931990902,0.72354638923603332,1.8920107775546782
135.96623791434752,120.76474156719227,0.012419710942678632,0.26448817711349737,0.91855785307382098,0.63947037044735378
99.787956059056469,95.827594901562577,0.00063942618299704711,0.1185435589067024,2.3802384151467026,0.32119454637970218
135.07821604551543,138.09410370355471,0.02901959138347519,0.24728867291170639,0.128218777256182,-0.1630762793098165
129.49641544140124,100.77375925522043,0.028905497253003221,0.19418481561093312,2.1827389782514595,1.237480634314829


==> anc/competitors/data/v6/bliss_drug_combination__s42.csv <==
x0,x1,x2,x3,y
3.5311169138214122,1.8586732614912123,3.0002729944410804,3.0488929286434008,0.82618875558265603
0.75466964107969303,4.6329885298199942,0.43083040210537799,2.979089458206813,0.24872218581640668
5.2142979053005485,4.0158231594418217,6.0261357984377995,4.2284611617745362,0.8205964912132051
2.4816244430149865,0.99764784948249718,1.5404978483249889,3.69739747284205,0.79759176521076802
0.15429601005519733,4.9866559602690792,0.17867043036361316,0.61959994248781269,0.24711747385086449
8.9380895863436045,4.4564001093848535,0.19383728710896558,0.72256611715707053,0.73766943023621756
3.3287363915578414,1.7775879703881754,2.4332730936542588,3.2070130360520706,0.80206513771345767
3.7336070725030348,4.2660346084742216,0.22176237948360175,2.6878643403002398,0.50736653658300335
0.18039615030067868,0.97888789342122284,1.0341544454457723,1.6708309490434612,0.47843230310340279
0.79574125731055256,4.9959712871340738,9.6282853286213097,2.3839523929166075,0.82880676644655216
0.55156417269609659,3.4955813124794162,0.10186270608607086,3.9105964342978723,0.15821153676364652
7.1372346904019759,3.4255625700145864,0.10793433094425246,4.2197516809606848,0.68378380278488315
1.9396806804067672,0.90698327142859736,9.6865508768466366,3.0255038055051986,0.92416930676117981
4.4210276038028029,4.5366502950348133,1.4766503350340952,2.2341626638569636,0.69508023117896789
0.77059892291730114,0.63049776442011241,0.17939897238641933,1.7181354267279816,0.59254168970503696
0.28475898979226083,1.5837262611851617,6.2316693174566478,2.8486331184616405,0.73409491073808031
1.2857886092104667,1.1435984382498576,5.764486152502335,1.9163732835397145,0.88255159257097626
0.13416354101688915,3.9954557331149836,1.1814104994910153,3.0384281167125033,0.30335835429092639
4.5212897915896759,1.3919190224580404,1.7522015481668092,3.5449357212933696,0.84247195185429291
1.8337021671045932,4.5978720220889837,0.35186363342041987,0.79735644913727677,0.50399175034020982
3.2822788943585812,3.4532106769737059,0.12619419940312768,0.50480359260236263,0.58984453318838848
0.51174303003136279,0.66273219722613297,1.5457356301067988,1.4552471247833432,0.72636763783356117
8.7376782554419901,0.52443425357915208,0.38860679160105949,4.5253017397345143,0.94785634469310742
6.1128289383324947,0.73246062656479516,2.1244283743436134,3.4083084345285162,0.93408392519187089
3.6038523876847863,3.2266632994147746,4.7042495678451495,1.2738215837166029,0.89934214304327043
0.24506281377201808,4.1066681488673691,0.10872291498981068,4.5061878282062846,0.078546219603002038
0.85791054790017163,1.5734876928232482,1.5539160390664823,2.6148017312930301,0.59407712811205093
0.12235100233650856,4.3223397931538283,0.29010891805065564,2.6424129050539729,0.12373234652207993
0.20350682753671467,0.75754373068967173,5.594702475135465,4.7099387472919476,0.63971692833941884
2.3232604885522563,4.1043373413875432,0.32160960683241901,0.76769011482503013,0.54997886652818784
3.0869124462807656,4.6750794357752614,1.6654832391953112,1.4683022358292335,0.71779675251908315
8.6103234237252391,3.9744877959697127,1.2796219471455117,3.1359709631962507,0.77570609716730066
0.4483846290786353,3.6415435279038673,0.61991622054060747,1.3796892931190183,0.38566282739421809
0.55070549769932553,4.2709109839492241,2.2659041102032051,3.5578715414403099,0.45885520687582715
0.86918379856775274,0.68068084796179895,2.8283898459066359,1.4634153020152409,0.85024637121073399
0.23930001077504759,1.4080194982357492,1.361054734601985,0.9462063676946646,0.64947423229720103
0.18190431896729697,1.0621565568753939,3.2873388657416456,1.4314332183837788,0.74100642403684136
0.89414891203236635,2.7703894558684392,9.2647595395225757,2.4023031542242803,0.84433612675411029
0.28432738978688221,3.8533465774798001,0.68951667874031553,1.2926223462788595,0.39267752600972361
2.1858884200540878,3.3350533005937941,1.0694638367775957,1.1061141121550628,0.69287518958873562
0.74869311220865209,4.3300899489287072,0.10591067986498134,4.3712684879852333,0.16758429875358424
4.6276061771155268,1.1984584659849089,3.9089229735653608,1.9417874161878852,0.93172829171477545
2.5149549152136514,3.805794913708227,1.0976405281258976,2.1234140893321412,0.60307049230752552
0.42143760261292168,1.3686867089100685,0.65451990807720761,0.74871684275552441,0.5920494605614347
4.6186983888661297,1.7184143809301011,0.15422114606550313,2.1081633057592439,0.74731800019797223
4.069384391668903,3.6945711377658674,6.0160694805737505,1.6916322979471086,0.89556115516389856
0.59560283744693998,4.9109215320440684,0.61661556047978683,3.2471828030380485,0.25048951357554761
0.37727341902695966,3.2519462268968131,2.3182656294274957,1.4242563395258301,0.65900037191486671
2.31734666890075,0.74525141746083023,0.19895200156223761,4.497644538782783,0.76696847406505553
0.19032900062238617,3.2733903646738978,8.3772072340000872,4.6834997941379983,0.66110987046675351
0.25108247729595373,0.69057748211075198,0.22744873389153594,0.94923975729555587,0.40839379167536172
0.10344858139522892,4.4786557011506769,0.25065939424527223,0.98331330329859745,0.22112265422945085
3.7484243895631351,3.6931022829527933,5.2235495786973187,1.0189689714994459,0.91899153347127038
2.136494175503608,1.2790753089012645,6.6859863911801396,3.288061653396404,0.87654704577372733
2.5723541334066287,0.91274452620889135,0.26564082175238235,1.0488603389433031,0.79102667652846992
3.6429906957070632,1.3258995299614353,0.87016533129168361,4.3357204306861981,0.77776223972142289
0.82762109372833914,4.9101223079938663,2.9308244716057592,3.8942218172205161,0.5117229945675148
1.3724053168927637,2.5635228910632044,5.7112538999264864,4.1891398620711087,0.7244106540659323
0.19036802148316659,4.028364267536336,0.57293504804492357,2.8672723709870942,0.20415023960763951
0.16945724718950908,3.363837539484996,1.0815310038144428,4.9850474518361905,0.21768687157623204
2.1717304645704529,3.0758591748138682,3.0439171044554176,0.69878796324872572,0.89056244234134918
0.87537151888115583,1.1530861459927237,2.8991584597603146,2.3056923388375101,0.74818077789590121
1.3504304218264755,4.757110041011428,3.6806138841713163,1.9577150102193628,0.7295568972497225
3.3884237321586297,1.8560418463162307,1.3799636201345125,4.7689047442068846,0.72552046055526676
1.8596732323761853,3.1010774711339399,0.16189379127252732,3.0958743132391682,0.40594265884794689
1.2798492000028483,3.6489917506507976,6.4260867155569379,4.1278593445012639,0.71044031355667592
1.3134523488159873,3.42154919860389,5.384496247599043,1.2665353714633349,0.86239602662444992
0.40541535749001739,4.7326748436298329,3.946343381455454,4.9038536475519754,0.48962486903390812
0.11524860283967089,1.167975454640261,0.15838897718930819,2.7438779609434185,0.13948457433571068
0.747196413201204,2.7875873230112393,0.25632722399038965,2.7215243432179062,0.27926633235350951
0.26863917535635012,2.318154758333447,3.0704408133123233,4.86898127845582,0.45042141037396038
0.65623182362632249,2.6337592826717815,0.11124492028649989,2.2132956254771528,0.23777418166375866
5.0910357477576449,1.0364788678898509,9.0876013505463966,2.2888626104974685,0.96596791748240174
0.29368311080189424,1.103425744427444,0.56792287370231975,3.1313871626222149,0.33145768146435939
0.13079931915544413,1.7513399560156582,2.7455228806247822,1.0762367474650412,0.73796268121664566
0.36539936142794777,1.8711707169237408,5.9585718009973441,1.944885318853347,0.79412301547873243
0.38653383492561266,2.4255644615660747,0.61554495515941032,1.3694374510030873,0.40493026543533578
2.1078176143715988,3.2494439616648272,0.43477541389449803,0.96477565598172321,0.58187726196334744
1.3003621044997631,3.3558310283821835,1.6499935928651079,4.3976507284895909,0.47591275300850833
3.6965485812646066,2.3531490346350661,1.4520405592298549,3.1519902475736421,0.73370536911721695
2.1312140994390627,2.3395239924291369,0.65808191393602167,2.1140275618756004,0.60093049466129411
0.64979104648969421,1.4793283701363289,1.5978996872030875,2.3390121981502077,0.58719841361941383
4.2465942691788587,3.1473781178405371,7.4261332749302653,2.4418355165930956,0.89466814426159536
0.21574753370052607,1.9266841009275706,0.86155005254042671,3.3491713196511923,0.28470629991727292
0.1110258600993469,0.66226925424813665,0.24744823561585266,4.6704622617004699,0.18666666264865978
0.15138948847226583,2.3828001987058718,0.56808322583064563,4.6975082884564214,0.16117976514987248
2.7843171420276382,2.6335970379057665,0.61406446366323597,2.2617139078879855,0.61770425957416375
0.8389855104787759,1.5151679069189494,0.1829015500547099,1.981681068189963,0.41076899013500795
0.21015685377232998,3.0760606990495205,0.21171079408509796,2.5297092508336476,0.1362389526831555
1.004822960369643,3.0459735519436442,2.3395059108304261,3.0557040369282165,0.57411863315273748
0.20166206287193203,3.6590098149966712,0.47748035536475891,2.5781806015238673,0.20033359038360116
2.4696803719805223,3.4157681699054452,8.1245026320751883,3.464390344175154,0.82650231367945881
0.78039153723544374,3.4359487543446421,0.30703896308403861,2.9947956052089366,0.2608664761202259
0.57815255893298612,1.922963683208194,0.15770628819073776,1.9432199601233424,0.28887104606777619
0.40088903553430433,4.043444998936792,3.2137280692608923,2.0557886259318465,0.64506198090587075
1.8220705396336789,2.9711497261985573,5.7819203389549081,2.2036675440187894,0.82894477960253732
0.52920656253467535,2.4413818783095054,0.35993718329503582,0.9258789571222491,0.40820870770479245
0.14972690198018482,3.3170561642347569,0.25361573993550041,1.2472818458628789,0.20486714177713958
0.17219153764738365,2.1229580050261445,0.2352514287710244,3.7540121096542376,0.12957098927454153
8.3906446559998287,2.8073266007304118,1.1066864758649442,2.25093520184936,0.83193207998142304
6.5638913154300296,3.8151755981699913,0.86463593753881463,1.4654253765206464,0.76881876558544671
2.5085009372064491,4.4888129902566849,0.33027802559024166,3.0320258475868576,0.42150968511646641
0.34020439741603242,4.6447573878283626,0.12312499729909274,3.8999279411304224,0.096762341828773302
8.676663496154875,2.7663481633239466,0.91829597477911273,1.6584006305541714,0.84440606421289721
3.609955163774178,2.8412380163325608,8.2921031383441637,4.2205544686568501,0.85144491620385332
2.7150659192692221,4.0994168484372642,2.0185448410436857,4.6737718683127234,0.57987337158180663
0.79199602937898894,1.9150281128489057,0.97951956095844683,3.188275380832283,0.45883150280434065
0.35033467433321841,4.2682206305528085,0.16648846456599242,3.5102644654621082,0.1177003585776997
0.1558769589083811,2.7236374093284055,0.31979567143671644,0.7365919564537492,0.34047128859493492
6.385645325524643,1.0213552595087076,0.38864035946141334,4.7548395095985789,0.87252844930252171
0.81574154229618767,0.82426616182824664,3.3853775136984461,2.2661813041922469,0.79846615828924394
0.25393743563481869,4.2889694496775839,5.6678923683908149,4.6575518024544342,0.57413880485075108
0.40917891678108576,0.75005562608095055,6.3574610361145938,3.1053988613760914,0.78766717471441461
1.4402541585949331,1.7627514626014515,9.3140210796729175,0.5207845947949743,0.97085757223187708
0.2257072793600427,2.0035851822569564,9.220051910391506,0.67343899695546072,0.93882281827495562
5.1668822955029245,1.2784750033621721,8.0537522472450558,3.561884625514649,0.93917500737995419
3.2888120853467457,1.9125201641089515,0.13920161726638494,3.0320060622436991,0.64844214412678858
2.747425418417031,3.8421165502628853,0.18861970959124444,0.6193959674273346,0.55304490405039775
0.73145241737988076,0.56607279602031846,0.40638068023680229,3.8455698255007338,0.60542553218306305
1.7972880279365513,4.2222804103430889,1.2758408641236991,4.3346540168113172,0.45808024353728971
1.472976905984142,4.3544661060855123,0.15629884812438666,2.7338786709768872,0.293175495381369
1.9938533076381364,2.1751770793619669,4.9157967215661902,2.5959084816076472,0.81969390845292778
0.14753281949461172,1.1912580457728565,1.7120338931370322,0.52462898975582362,0.79128922982907091
0.67860148289680722,3.203781835752864,1.2154267897898252,4.039923706221197,0.36563969356982562
0.12112348213889788,1.0385265013920244,0.21410294778543415,1.9882223003574744,0.19151095385185776
0.97270609792345364,2.1421371248521366,0.32100437301411405,4.4544362890214284,0.35850928599823867
0.45679613923184675,4.8129313140543761,0.20923004572525569,2.1787726440112385,0.16670531530949978
0.19455767948316169,4.9795901266263671,5.0566898315368629,3.042850597838175,0.6384444619388937
0.1609926078711619,3.9744720110956351,1.4738582613980762,1.7165380468969738,0.48291262628846088
1.4972321507813302,1.899326794643448,2.9529687772103959,1.222647406632134,0.83626512296432265
0.21937439549398605,3.5944927212474163,0.3909000498534867,3.9870855652159758,0.14167200614783834
7.0833750394869712,3.6743286446780572,0.55272012026964279,2.734657154808267,0.71587348884530444
1.4525205298476924,2.245287628236424,0.64522313184334712,2.9141956568851284,0.50287314430919849
0.49401440083527653,3.3839988556377172,3.311539529092411,4.8443717906678092,0.48169441368647054
1.5199558840940792,0.54827440239054304,3.5051448941469379,4.8361096049996917,0.84630354887867587
0.11107280564143678,1.4407594637100867,0.25919525991728182,4.3503895476608161,0.12378024652917358
8.2626323014639187,2.8628973633526753,7.6397247802766026,1.3442418174426511,0.96149701895507045
0.92173668752161919,1.2368808691623314,0.17430533300588777,3.1742271243571096,0.45683015306458408
3.6768037885372813,1.2465809054444015,6.1978942916764375,4.4516634109499185,0.89416058076825056
0.14637267166064213,4.2633693074760703,0.15877835248196606,2.1850877140202196,0.098686535411129803
0.94040875070797214,4.951098512076225,0.33812682172377084,0.95497774671013236,0.37936715465781218
0.95810694604756985,3.0018624261280178,4.9312505856989386,4.1493330600796483,0.65361147939906228
7.5102243369007642,4.2758137889677101,0.22855153618107726,2.6679359811297725,0.66583982873553704
1.391413154070998,4.9564474894682267,0.67163893239297934,3.0397670616163035,0.3604934965253106
0.88507240844844448,1.1371814985594861,0.79381371827745573,4.9196493334303,0.51579549379575318
0.34194111710897152,2.51710525964458,0.30939831633074133,3.2324514372233244,0.19650708492934324
0.46040284081499955,2.2665772212886397,2.6332397519508501,2.4124072354974562,0.60260507442329758
1.0998787335882119,0.86022177640783259,5.0427716058715575,2.16492965531239,0.86818066930874815
0.75478440884541165,3.8989857775763501,5.6124215007947846,2.3792868169432051,0.75056701060656539
0.11046486337776684,2.4520056229516687,0.47713831384082289,1.0327958743040093,0.34548581156238783
4.4934907124495043,2.6119712038568057,1.1526588486245823,4.0763775128790734,0.71343126674404156
6.1989986772249299,1.1780283821595807,0.31391553442612252,4.2697258618416853,0.85124768389558014
0.19076477207874415,1.3141699350389064,0.30874007342063881,1.7797871055803398,0.2558477589713104
1.2825440406891186,4.5819662997029678,0.21013970860801456,1.8670847828447483,0.2977354610641384
0.16487373721882176,0.70092090038425492,7.5864398988894246,4.4345041535066594,0.70135131372351978
2.2104474062314474,1.5478352822466781,5.9700457219355929,0.6078665998757995,0.96194116421247866
0.36514685773345051,1.8142669864153775,3.5868847834308943,2.8420584969525247,0.63199399024070035
2.0837483521127038,2.7058889408071387,1.0847334745856598,2.5865407160667546,0.60197546918160361
2.8443905596414827,3.1390032785665816,0.9576698855831427,3.6055704631030689,0.58548063628871894
3.4458390142696929,2.7198048913279997,1.1468096332050892,1.2352626506725453,0.77124863924316234
0.16424111772330083,0.87851900550596906,1.183412159054356,3.5074883335781921,0.37004901213765695
6.7924068342147255,1.5965035432507109,0.73982017326762284,2.1953030354369441,0.85765819343340521
0.28868750146182875,4.2961477314314358,0.18344659950714157,3.2842165017633893,0.11253679511358278
0.11880237214411357,3.3691491521530659,0.17837242051595503,0.68042754442749165,0.23468598748657352
1.28737460761544,3.4211707256042345,8.0260051060577666,2.5777723873302922,0.82336695643718738
0.55187988830511403,3.5159146490810973,0.92057996555113963,2.8501290229206746,0.34668772316501434
4.5664581964797346,3.9330635856778806,8.0614107435403497,1.4644688128474397,0.92886038379820579
4.1352611767575187,0.76148816774651307,0.21239962978031021,1.1283064438060433,0.86912738589591132
0.4308020741994224,2.1497377321967557,1.2847928293818884,1.3481343635553562,0.5734506883068019
8.0500539351546028,2.9278734586775541,0.26027622951002105,2.0486348512850663,0.76335937845820034
0.38179978217225335,2.0230541748379673,0.32089962697246471,0.93564567187237158,0.37359953910480603
1.071801248160968,4.3001549297923392,0.11484422398459611,4.7629390807832204,0.21836469811729942
0.32503503929176991,2.6715762886428229,0.17294444679442159,2.322473276731178,0.1702550200303044
7.4488141749987982,3.9588241525672063,6.8186251381797947,4.1403632112803699,0.8688892072392409
0.21341042719848091,4.3340698259652601,0.43960840068004281,4.8848770539898103,0.1256182698079541
0.12297624805089344,2.7715616730657411,1.6453504860367087,0.86330876001232593,0.67048910669982631
0.74164166460951175,4.5929850974210744,0.85119343225197575,3.4325126057074731,0.31010423765688422
9.6549744337727859,3.1420577324164127,0.63226987571289561,4.421340890335463,0.78518870629924031
6.0723183571917296,4.3262343447517484,1.1581696571848048,3.3540549528502774,0.69074508727519623
3.1420713222214154,2.0326585801618595,0.23685245425638918,2.430617546108357,0.64207351467127061
6.0476267835365221,2.7446763133916834,9.4887236200882352,2.4398436093707225,0.93614981054628621
6.1219993534591506,2.8913496845205997,4.3312747876603392,0.66154498703311515,0.95749618397746816
1.0907286498539612,0.97240872153231761,3.0424907425205094,2.905703380801739,0.76975678303255757
0.42840852429939358,2.2934862801569329,0.86600139983734625,4.970943485540813,0.28240724881517176
3.4996520265800011,4.6280195264825421,0.20218747295312411,4.8141838668737034,0.45353540092337236
2.1053413791833404,3.3387450816413407,6.9395565083757287,0.68179652978973437,0.94513682284403866
0.55887599714967628,1.2987796209663536,0.48169721430812829,3.6760865163326968,0.38184969398414731
0.15450172623456149,2.0248503602432226,0.12595441043062783,1.8579419001361885,0.12988091537487925
3.1158692316638659,1.3622135434821492,0.48395764376702111,4.5634511903276156,0.72497130819240374
0.33490453762934108,0.61170409309357643,3.880735656657377,0.70301635569175347,0.9008905098404989
7.4752599731275184,4.6735720632681197,1.7596143293385715,4.7114334590498625,0.71991305243146442
0.30334800982314974,2.5169329771559217,3.1745134355730578,4.2686408470449955,0.48818634791866217
0.1760012956085035,1.8839078258935378,3.8660793873005317,1.0287697201367068,0.80778359332565652
4.5943634071488066,3.1931473620098147,0.26540507444895162,0.76920951792784642,0.69514989345671518
0.20256697060067028,0.53291505331857036,7.0399023025254772,4.2561844894712113,0.72699012908356764
0.22831614148855894,1.7510994797036623,0.75158690693422137,1.2009095193856072,0.45588103232278837
1.5803947672362431,3.6636505956450165,1.8968251465520187,2.9070416883914172,0.57722635337918171
5.6120829517384365,3.3519639788116833,0.10106890143411665,4.6208518604541933,0.63406953113572329
0.24709805756363223,4.9181267639414097,9.6992241675997253,3.0535165109719551,0.77201449653181198
0.41749121929204791,3.291609693461198,0.36457994235161129,2.2875498566277086,0.23455238129071096
3.5876467655871069,2.6487764313247975,0.13308411259836642,2.502572246842965,0.59671918373911836
8.7832016189098781,3.9264465343280346,0.82513324059187521,0.78402726816741963,0.84947869951069421
1.003419120504266,4.5649754238382387,0.18115908328401559,4.8593854461271944,0.20966295767254967
0.19399699603257173,3.7431317602325822,0.2016756290883035,1.8979438328648726,0.14059423395112045
0.10662832214911593,4.8344505059722085,1.8389318130993395,1.3521357125278421,0.58541878016459092
0.28794666971007277,4.0190232683217975,0.61073777581911559,1.7872128582817788,0.30451987693945587
0.18350353528904736,4.4006064721786693,6.9775812179549739,4.8396793770116551,0.60685090485479642
2.266299730947992,1.0134683203263672,0.43482348173612456,0.92428724069603152,0.78985494938790823
0.17525281770493775,3.7958607634720449,2.8337416717822252,4.4028636822553162,0.41843492866065296
1.0295794443224353,2.4803991478731588,0.83598572243645519,3.685297524806515,0.42399275510031481
2.4463853722533648,2.9889671108507385,2.088827624077592,4.2350863062156261,0.63172712041687973
1.4528916186470955,3.4434608426706053,1.5826712506308787,4.8915389316555338,0.46864937470186502
0.25092925853436249,4.8641680251750623,0.88220181211123416,4.2896959498259228,0.2112647506882615
4.0574114679214324,4.9306013664423105,7.9455175132287508,4.7452205807503383,0.79488107500638472
2.6965858993486163,1.7970271046955737,0.48464896042491235,1.0712086555591389,0.72466388318119468
3.0058548691015727,3.8018907384706226,0.22618875102750782,4.0810485432513648,0.47086160571080182
0.18285864745654262,3.8749259207087086,2.2708482939597983,2.955540623364715,0.45998027065041686
0.17681031883668336,2.0592178759087196,4.920566693424286,2.9457301778593732,0.65513616316541867
7.1634973078776394,1.0574139868889945,0.12036701204951968,4.5451470934423117,0.87469352166558645
0.62395948026589287,0.68426132128573891,0.7929857385966157,4.8731171839102005,0.55015454475132397
0.39985026074702662,3.9980440738813035,6.0950234291164564,3.6717724536943144,0.65823590504650131
0.94878561321459665,2.7036488381760764,3.1567285480451019,2.6732227526230274,0.6605794958729384
2.1170368886876494,4.9349307627271681,9.6297593246906565,2.5538173605583041,0.85331497263690803
8.151668574746127,2.5923805528714388,1.1556534581205919,2.2385365575043181,0.84086752809333176
0.37401795710592228,4.9006264058322806,2.0892549394303033,2.1271956330769819,0.53127422938509827
7.0732149897216336,2.3520920098732692,0.4026804657691726,2.2617807875799412,0.78816393363785386
0.1121292669061128,4.0715696775198769,7.8536437867218902,0.90388955863037879,0.89955345206708348
1.2894249952019774,0.88168672540324433,0.54034480089016979,0.84846238367197202,0.75190228264957326
1.8533191931652093,2.9995776956199376,2.999310482556568,4.009414297425403,0.64640918088327548
0.16285264157746029,4.1092690414357591,0.64014802250176817,2.5073280181410174,0.23375141961592882
0.190844300370694,4.6611575024894991,1.3293454705002774,4.688080198450792,0.25155977129365131
0.68901493961844762,4.2016239077784423,2.7514718252366883,3.2549945386727859,0.53443234836409192
8.5598040758634593,0.66636827240528396,1.0420014024821518,0.65829191982988888,0.97203676431944952
1.5562705761113151,2.1771605358803039,6.5188750050101154,1.2088550359286576,0.90877694903732453
7.3459242084498086,0.71914312541233072,0.68960749957808776,1.4261890685585341,0.93989500981022589
4.0618308261083271,0.99177031001551108,1.9685370644630844,4.8908121097534725,0.86007084576164061
0.8605244276168954,3.5388753290036785,0.48386573278217493,1.484169017682357,0.39337202332599375
3.7113071516840255,3.7096618834026418,0.65510865392812978,2.8209005432962311,0.59432283192701885
0.10856093321249984,3.9817430723823186,0.75875264226981298,4.7127961923808828,0.16153290300298012
0.16530576263139127,4.394554466250483,0.17849006044858828,4.8973672846146084,0.070142092498153563
4.5588702273499964,3.8274416081442943,0.15256234590990708,1.5636219592259506,0.58417997357341012
3.9231433436227343,4.1039221644798438,2.1626181637527857,0.72102939687518064,0.87216402156180139
0.29193185301288799,0.72033669420475666,2.0466118137035112,1.1912082464199132,0.73819690438486907
1.1522300070727416,1.5554081769858437,2.1174805431105215,0.7849781541615114,0.84463783307857376
1.6294147426112355,3.2985399801886057,0.10952995032022225,1.3780590849155137,0.37993115167190872
5.438484655859348,4.3615638708117039,0.44987689118378615,3.0585637161668093,0.61201278608476783
1.6077344385110439,0.52025056222846611,0.24866788154191191,4.6060195833303883,0.76804245706734653
0.66856423246644614,2.8158320395235741,3.6000028541812035,2.9174849766245301,0.63825077849153788
0.56023222583431265,3.5477932971397874,5.2633324547300999,3.3169530051458631,0.66614125432866933
0.71082742079130912,0.63323280107875946,0.31143022135984422,1.408402632242935,0.61417953333367925
2.0130847141968697,2.3061000089902457,2.1661988338274685,4.1026262930323254,0.65057645692297739
5.4322689488853317,4.5303569662266359,0.1814368957896598,3.2800500882751242,0.56910012045132519
0.808711770501505,3.5222576398513641,0.35506269996098833,4.3886157313672616,0.24760081230693248
0.31309715827585555,1.5694626351226879,0.18936904650941822,4.7697939815260284,0.19814943903385834
0.29738888047659806,4.3375150833436074,0.36901288695919265,2.0655534909046653,0.2060099055085669
3.1047637598429647,2.0661414053428144,2.2360066699141847,0.90760576340947707,0.88463828190066418
4.2967246843121343,4.3400510201482678,6.6168885591701052,1.5166803106255211,0.906296439292823
0.16238883259765102,1.8452464300350748,0.25412349279076185,2.4702870455412675,0.1666174012796956
0.13586816623141057,3.1564411289741705,1.2138305672560956,4.7556214332101296,0.23621719517122919
1.5447824523343869,2.2862303048652532,2.5280298783177253,2.2023942006803687,0.7221557860222898
0.19604081005701202,1.7367127283978017,8.0509093552353175,3.968479461494165,0.70331658950823095
4.4599334765433882,4.4895090297734113,1.6600492231809452,2.9321451147683977,0.67969179148981351
0.41751237059582053,1.3441715687277109,0.32375304520052728,1.3226394669393944,0.38703623020972716
0.1939741537911964,0.88165216056093398,1.7821994849733473,1.9433035352905321,0.57244540453673531
6.9492981514922025,2.0386712234554718,0.43750429750604314,3.4393634826026842,0.79877464840342594
0.21432036758643858,3.729376164387054,8.9589431633928847,3.5278402760820207,0.73282794149297648
0.37105660330414164,4.1334422268932673,0.63001700286413387,2.4564188606407078,0.26968442953824273
0.20287418603877322,4.9943451653004418,2.348850856454106,1.5289052119795159,0.62111485179928116
0.17020806219363052,1.8336292565502421,0.11128974945517872,3.7485805078070435,0.11132450462580988
0.11022904192228676,2.3357387800907699,0.63113591168518046,1.2599286872572164,0.36377148197892645
0.12905974965020464,1.1156957511333183,5.6262007805705085,4.7150136133930696,0.59132964603236271
0.22350278641988788,3.0869236833036511,1.6613261031675901,1.3455661056641453,0.58271850474968778
0.12786858675917345,4.9891101676831271,0.77247738302081204,0.98290563274634191,0.45405434736987954
1.5215549183720043,3.6539645455429635,7.44517651723271,2.7394146606442047,0.81010017786516597
2.298418208707341,3.1784577818601729,5.1046827020628873,2.837973191493623,0.79263947647530664
0.61271838762115916,2.2656609181480731,0.44099264642542896,2.7868681165021014,0.32040759920394274
0.43249609830940788,4.6188444212849964,1.2277128574128178,2.4650037020247777,0.38962281801305754
1.0210628471458907,2.7361246825865724,0.95421999397895108,4.9766670177332379,0.38892861834339565
5.6235412412979064,1.1046511099087768,1.8382518013900309,2.6882627570176183,0.9024932843494009
5.0380590520978012,2.1442030843961009,0.46582472249685009,2.6507596133292393,0.74608045797335809
0.1221659352258446,0.80225000981495098,0.30790022164309699,2.3979472822155259,0.23090742733180991
0.2306730293984055,1.408905669599517,6.6887300787409787,0.80071589615658301,0.90812900766177862
0.29750189897770535,0.57950951449960497,7.0428590845577332,3.1683048401732723,0.7949748973655395
0.31533715979495125,2.5397596242507352,4.8601063368263562,1.5258549750043209,0.7874511523271075
1.3882423964854895,3.3554311922830871,9.0450060467392461,3.3692404110307246,0.8080247783473673
0.68002495660304074,2.0448160807050848,3.090174835386863,0.72875057876814719,0.85679742848224538
0.12546085412795463,2.3917179717737471,3.3832528561656861,4.9162419556385073,0.43716967618696528
0.55876381892889071,4.8164417278005915,3.3510444140698379,2.6105228555570248,0.60762774981894263
1.1155933002760294,3.8838340470871198,0.91456644205576687,4.5353991721581428,0.35350948518659403
0.15971430125979369,2.9338548662522808,0.81828462098217181,2.6400252795482064,0.27602599459111465
4.6442662311266867,1.7804339380032137,0.30231002715953237,0.7714886835839978,0.80089613925874548
0.12703509974789728,4.5364855944784788,1.9482217554127359,4.1999609574221317,0.33548602979821751
7.0743043171377638,1.5579370259629677,0.37900092699350174,3.4168267835021044,0.83754136657531697
0.15784334765095775,1.9640422873250467,0.32780594035909788,4.0179067140827538,0.14420902108875586
4.8657512534646852,4.5907916649032678,1.4856713492538276,2.4267643857899301,0.69888278686046157
6.3871378273928476,2.8829392487828258,0.6606398644924939,3.370715349109902,0.73997017864620185
9.1020949408807841,3.8404307723808953,0.27397643959614154,4.3530305170847337,0.72084046657711509
4.018387003627609,3.1583515737369474,4.2865908589698298,3.3397944929234935,0.80727664662288001
3.6220553407875484,3.4404764405427279,5.2618666609281837,2.0645313567615649,0.86272572841695272
1.9273764669396052,1.8472248118167149,0.21647065904412771,3.4813831746478994,0.53926547619049348
3.6140379541834426,1.5861742773199832,0.10351756926209481,3.5233438487633029,0.70368481943007921
0.18582511781676955,1.9512155622589937,0.47017543719173915,4.8226413312798124,0.16806275788521485
1.1806905082518602,1.199487038375401,3.9356971415511164,2.1691054469375115,0.82094137482489116
1.0676913896299489,4.4344146438086334,4.7681261004179012,2.4128679538135902,0.72919521588544334
5.1897243159507029,1.7746111996255134,0.18908546252767625,4.1545533253417659,0.75627831755951402
0.84255591376714678,3.0267022748647308,3.5372992529427032,2.7759304163423355,0.65604709682925511
0.58908639420866171,4.0638849131361834,0.1703759673339591,3.8145789190207986,0.16394620749265484
1.9016322869629063,4.0272084921907112,0.60273329187195712,2.5686925900411643,0.44983634903926462
0.34113527906093405,2.4727381636288679,9.9361703819195046,1.4697281381571521,0.88676489773278866
0.19034296141117515,2.6431578886402654,0.24276252526536543,3.8534172925145489,0.12246027052910181
0.90313889882383358,4.9761578702076115,0.20320161961168184,1.0901982613311947,0.2865863150633291
0.68199114718813669,3.5356886464056081,0.70081060489156555,1.3936264858908864,0.4421987538230841
0.29183668336893848,4.1658729940304724,1.735150109322019,3.3207124225289388,0.3861952359001814
0.54327987837225833,4.5614928614865438,7.3417833524193465,3.8627141008643142,0.69194322121672114
0.54048656075338508,4.0441542630320262,9.154661509973371,4.5260954909051669,0.70816593842414366
0.45184671457269493,1.3333070522910542,0.13781017149982286,1.7266392383715126,0.30831947462726311
0.57402150030760035,3.0297683018190749,0.18879697637477424,0.99825916370249457,0.29299576965706442
2.352267406325502,0.95852370791545194,3.8148366626846442,4.8022099678518311,0.83865564325547104
0.39242164063809493,3.4381495695379929,0.34774773065770581,1.194903896099641,0.30477346238994074
7.9016147858206738,4.7990724268451492,5.8843448843216821,1.3895014201458777,0.92781865695463062
6.8029305771643207,2.8072942893505011,2.1227874649506253,1.8109825410130957,0.86551938350218305
0.91584263359177553,2.4483762179049524,0.16737462028647254,2.8822610931182937,0.31217292537115982
0.4536515614184311,0.6612923813817343,4.6244338326084966,4.4727150471533506,0.70838731264548449
1.1772523869125338,4.8189853504814915,0.22527487636662866,3.922457102284401,0.23998129603164442
4.9787575448035479,0.96351207858571453,0.70305740908454939,3.6867089922918579,0.86382347173531759
2.0191783505400585,0.68485591987181116,1.2716566219271039,1.2883125553520165,0.87254011402848386
4.0624090955288734,1.6072997517722232,1.0035344784923297,2.1095718418668841,0.80789596500596539
1.1626381035262465,0.79488695263272091,2.3568168323287231,2.6528221673900507,0.78496965809582031
1.8443156799158158,2.5480302908529304,2.02010279597686,1.1634167906851363,0.78800000682730831
0.37697385290240382,2.822395105657006,9.6401548725592878,1.7304336595700263,0.86574653798194057
2.9497575719174467,1.9065647706286277,9.9734133412333925,1.8874994177877991,0.93752406376086861
0.25398565365691539,0.72932217158698731,1.07874502360971,1.0727428924806766,0.63018318354517144
2.4524279531413335,1.0022016571215202,0.15502372705737447,2.9760786135871591,0.72425937126055073
5.265482050642956,2.2302697009546764,2.8555291501354247,3.6726268843588681,0.83261039975525519
0.18374083031747476,0.77237802871941263,8.981071552322641,0.81469234164587545,0.932814840634139
1.6933997100876808,3.6418537652446106,0.43316441866619776,2.6650539579341741,0.41283328760217231
0.1549499699888312,1.4315924368616539,0.83640721733141754,4.0199503787050777,0.25307371247971244
2.8276864877453729,1.8593220595263733,0.70721888568906366,3.8659555802860108,0.66465026604634136
0.14756604499356685,2.2735659973014388,0.1267179998009379,4.1678289329843938,0.088657503872660581
7.4452561738276222,2.3747433488111653,2.2106951703276252,2.5170828492677315,0.87125047169651304
0.18828505956270378,0.5074731845366024,0.50895031809629354,4.192506871879373,0.34957678350982629
8.274856894514933,1.004316669494139,3.7577488387442544,1.5833888204642126,0.96791402979452756
3.9973148057782106,4.3824405368339514,4.6157273854791034,2.1236475263788188,0.83520367891584069
1.5394444028076073,0.5055487813035866,4.3899702103285403,1.293600093880106,0.94373348655986899
3.6749227075394426,2.7867531011579381,0.6812899712674324,2.6036804274285732,0.65817049509915093
3.8925094712486232,2.7027590292824364,0.43963409350985777,2.2642701008694948,0.65682805322389815
7.7992730593270023,1.9989237245478702,3.1451514228926363,1.5841720238644048,0.93166339683462196
0.3211934702763844,2.4409715906590232,4.0066265788265305,3.8830131915385171,0.56506456794971149
1.5140903472618368,4.0126151188696291,0.96053875652048881,1.9123104745024095,0.51671117396468258
0.15491675634490226,4.2854166779673042,6.1102930435655383,1.7276194856562608,0.78727175690098539
1.7073847577521588,1.6715684453686253,0.19400699646652952,1.0890064888272277,0.5801044871883968
0.22008102911825278,1.9512069843547843,5.7297748830229835,2.4746976581087692,0.72894502145983964
1.3486561058889071,1.5911728386274973,0.15566481718408398,1.8633408297678591,0.50048324277599632
1.3959216020656944,2.6593853024797931,0.20279210539814099,2.1617277860343584,0.40046358020763106
0.85500825136572589,3.5746626094646583,1.1686380608519285,1.5619876817924869,0.5383859442932738
1.1098481207941111,1.5271379395853923,0.13646992735709026,3.934199704189552,0.44029269276846744
3.3716833399085639,1.9883108392469,0.1275305412289702,4.6850150630962277,0.6388762133989031
3.9672487595800261,4.6867307791511772,0.10023917608735608,2.7406933375499944,0.47753924964614852
0.96450932574585957,0.71856180431131134,0.74581878777192689,3.3934929050337468,0.64998998360293658
1.5819286190405619,2.5734632235780479,3.5419935221365826,4.402275244730177,0.65681424926842047
7.2857199106432722,3.7020111871855002,0.11740232579125472,4.9947333680014641,0.67081530063794903
0.173567007988297,1.1770430520086332,2.0161145920461805,3.2608241812842444,0.46147273557212953
0.17147749548676633,0.71318309002466829,4.4284794614433007,4.5040075994294089,0.59350886600295505
0.14976765292445493,1.1219241723733884,0.21677125758890059,4.5887371095003893,0.15756681652559007
2.0688384069981907,4.6347043708880733,0.19666517805487002,4.0615316951343008,0.34055016741226601
0.68741119644818804,0.54166901819505542,5.2674685009528233,2.574191259828996,0.85532730059940354
3.5370633014458455,1.3474488866510832,4.4284242459905032,0.86519300190754689,0.95491297669992126
2.2002033754397217,0.64077580805740042,1.1964196369326487,0.57112499948060225,0.92712159887930201
0.46481005746213078,0.99783260402991469,4.3491036547799498,2.6474028497731608,0.74185825373988645
6.2622888357761948,3.290671789827333,0.15328941077499944,2.7244154009057797,0.67388283062924936
3.3501503202718492,1.587375089325886,0.61512451536585711,2.3331307453833752,0.7455841222185593
0.34759208758242599,3.0614542269380456,2.9894762824267125,3.0567530808111405,0.5459845735111567
0.5350372700994015,3.1558792224475676,0.3272682835104152,2.9847321648699219,0.22944945199078212
0.42548079340350076,4.3224589989040059,3.1963757627303284,4.2647586846471182,0.47962637583049872
0.20664423666200882,0.52133626810343259,1.0194295277929066,0.98895696468018079,0.64736266466318382
0.19749983861550588,4.3401625670406503,3.1661535699441266,1.5132994974749545,0.69068312995015091
7.4516925285460287,3.2860358889213828,0.84988326119721425,4.0685224053183369,0.74685331026270685
0.75129080643158008,1.2323456874723091,0.54426283615621929,4.3152659025064457,0.44832428459978663
0.58430505771127661,3.9782182466087779,0.27439641497475536,4.9767089612939053,0.17362909212065802
2.8798602761596457,4.3497119380576361,0.2610710301693796,4.4281040737418786,0.43184181784723941
1.2763980455073911,1.644185676893708,3.1840627728961528,4.5045455318254897,0.67017433637260537
7.4521222999962546,4.6345715640620639,0.17291023302108327,1.9145657418345718,0.64831741080062655
3.6358251363270111,2.5450584363439601,0.14858148692424858,2.3074773530421937,0.61314708314194044
0.90936687059183763,3.2154100444999467,0.22520743802158774,1.7063829716924797,0.31135187857949476
0.56587296665635911,4.9309229012793967,0.22422964167340789,3.2283472918672205,0.16120566942611547
9.402927549711583,2.126912353876397,4.4280778297334269,4.7246240939316726,0.9047764741101858
2.7259662339650705,4.1592170561905082,0.62663297808153151,2.0508839893022799,0.53729420110838577
7.9871036431111397,1.9327960302280685,9.5670251296064333,3.0065080184665258,0.95341095797549968
0.17256676368825602,4.096460850086709,0.18811460526050447,1.8333483370406829,0.12971990713953854
5.0242050809929397,3.2033026348818914,2.0280546389441949,1.2640998819771838,0.85050355946061251
1.8799563600515481,1.4736006285143064,0.78969432019863806,1.3783348841839504,0.72064031846381993
0.17532480182318283,2.3631174220515638,0.61071185906464776,0.76075405042158473,0.48361065165586969
1.5014677206374334,1.9293603546360276,5.6255941586636169,4.7718208535416586,0.74190882996636265
2.3560946342099554,0.85148776886163746,8.9369904048437494,2.3129582382843332,0.94542197156571206
0.10582916554900351,0.63425646544863867,5.5682396379193264,4.2535440140094867,0.62885509910782189
0.81028150053864234,2.0591539493323143,0.24243837147365035,3.5659826271036099,0.32806598038932011
4.4750616469934794,0.58565366517868966,0.27643679072837468,1.3636452263498842,0.90378012500983451
0.38968891370730718,1.2446949091179875,2.0518601558591647,1.2895801096058952,0.70608382809112391
0.82622087517018461,3.7633249438289096,0.37858827820743307,4.1539469067974517,0.24851249084476029
0.76670492701223969,3.6864105605761455,2.9474758917400417,1.6912026977879182,0.69818478857611543


==> anc/competitors/data/v6/bliss_drug_combination__s42_holdout.csv <==
x0,x1,x2,x3,y
0.51858143321057015,0.77066811362723764,6.2507864313599546,1.0013994339428853,0.91745917249551356
0.55515891419597418,3.6998390819958589,0.11680356036856011,4.2232230857999058,0.15387387839071151
1.4190814553006803,4.6174212566721122,0.2947316820389928,4.0782261913982794,0.28663776601687985
3.1202097138670224,1.697777334758602,5.4349668010423633,2.5338969923840136,0.88795108499919739
0.23399937780227167,1.5333116194219505,0.13491090463340172,1.7208310553618751,0.19547768563086729
1.476424666761083,2.8011445554726579,0.51696679916364674,1.0244354281714672,0.56478176601078456
1.1736664477840841,1.6729047768307235,7.766141496014586,4.4604289193989075,0.78560179948044118
1.6031875705538152,3.2576802306819035,0.14424622563172695,4.1812739108469863,0.35216423119410278
0.33754161127072241,3.412313397074354,0.54106020104547325,1.4495566643894939,0.33735343162059278
0.10698664299896891,2.902561020809125,0.21751493692112769,4.9364398537536527,0.076252283069104046
0.29061494316589553,4.2453901596688866,0.68338656540800014,2.0258701305805644,0.30014910824657642
6.0082743842397397,3.9983818712116581,1.1209714861271907,4.6923077114570502,0.67747707392411582
6.1841794852751555,1.8934844998679641,0.70612570870672631,0.76341226021716602,0.87822607912265482
0.13711725387151347,0.51901718279723608,0.37437902844494425,4.1473056186795185,0.27447117108752528
0.64282539002533223,3.4420839274458515,0.24607068627283302,3.2296351565708954,0.21702213332794493
4.9972913307937672,0.67284583617364158,0.76962939970324395,1.6310740599328772,0.91937733186202175
9.0893923316986811,3.0152487743947631,2.9816841059191357,3.5584818969761791,0.86446632287931524
1.3015221267852557,1.1936037901618444,1.3900279517518723,1.299035334865577,0.76890653577388179
0.43076089838214754,0.95574931254456053,0.64633762096719682,3.4499351282962056,0.41944551499189808
1.5848893215140007,3.2109346183092633,2.5696418047975165,1.3286403049718667,0.77180696255740178
5.3325005153214766,1.0795199486069122,0.23209486212120414,2.7487064901852012,0.84475017985863909
0.21665945228801359,4.7314769485116202,4.5497040212565452,4.7653860384802851,0.51082292523963146
0.24431993788860407,0.96297254863675508,9.3167777674487073,1.4258341497389007,0.89413301758060659
1.0682841766369235,1.5002986241702114,4.8386688375615092,4.7709873247541186,0.71000897644617733
0.1589608991292597,1.8864096079439798,0.74937017838357445,0.66903304743585545,0.56497734897842311
3.7032101456287299,0.60513933617378834,1.3519758039027165,1.9138539959185987,0.91768865176525072
0.77290438465553457,2.4201876228803285,0.10657151570457961,3.7221227565705948,0.26315251344300622
4.209624053012746,1.2558896132853126,0.36589155859482925,0.96771067452653559,0.83326003665550785
6.5199882634498252,0.97988763941983503,3.1490101826555796,2.2168662427734578,0.94602147344778043
2.2839586885348071,4.7984449652629166,0.2673886304386513,4.269663622755643,0.36241260416013171
0.3411655025606472,4.0289555553732708,3.960330617948264,2.69690811382914,0.62651683749577447
1.0269720671955673,1.7588740787904491,2.2722778818703477,0.95398136872000383,0.81331120572309357
0.45331178835704339,1.3142084578690458,3.9053752412041334,1.6459896160079044,0.77954133155575767
2.3549299107971149,3.6813102280926864,3.9378060235007148,3.707625347969806,0.70424659256072775
2.7739982734278179,3.5026409422538607,0.99747144996012127,0.58928645534783608,0.79275491375894502
5.0597459484623881,4.6553259133220326,1.484888211492875,3.3163285848307269,0.66901347680308576
0.63582652525120509,4.66941253062123,1.3277510918084374,4.276245447608134,0.32838242435790144
3.5495417366244206,3.8460184041538592,4.3831736568247184,4.6796853145741908,0.73147067942195609
0.26462095191960605,2.3192322886637173,1.9238239914279212,1.566177208990962,0.59719789681673385
0.75242196714494081,2.5558017435295763,0.80206133040548877,3.9849083369911673,0.35688305524516029
0.26416418687791543,0.58163201653494523,0.25117657720091335,1.134778131222554,0.43695320220953482
4.2623950703549509,2.2202981882826602,0.7249896987825839,4.7920199471387086,0.70251114108725354
4.032236928876725,1.1270318836951365,2.8681244212422037,2.7842126900641833,0.89239749080161945
2.732071938580567,0.5302970846169347,0.18556900032151002,1.6355039003621945,0.8540142695396693
0.44563230345409249,4.0340022393404826,3.3417061680011884,3.1161469154420942,0.56546644913977562
3.1270531496456222,2.0780808624363858,1.9745352524428199,4.9309104789064513,0.71492053911456999
3.0265013743370055,2.9051866362602148,0.10195646332471418,4.5871669616103832,0.5208752331789398
4.1826589116527204,2.8988192888705688,0.24189089271712971,3.3189582392207031,0.61845529207749395
0.36392370891316744,4.6898521480993667,0.32457757211009819,0.57909535661924116,0.40532184504050484
0.50012941776451958,4.5421051990726111,7.1401122107224255,1.7467091606566927,0.82294496312385068
7.9697249079477075,1.6278870349353403,5.7845950548372898,1.0873204968627732,0.97316257528830952
0.40319731736154962,4.4030994385667537,0.42933204880751119,4.0296739127717718,0.17209641653101357
0.35620238626987216,4.6191129631040777,0.30728592741737021,2.3556905717742742,0.17872447502700969
0.18257228536566125,1.6455263986861124,8.1730441039214092,0.88607726051671865,0.91195783138384545
2.1783991148968784,3.0838283540185776,1.7658250816583203,1.1531977740452506,0.76848087103446139
0.12162548087924234,0.76557330059190054,8.6830661858389782,3.1425640763020701,0.77068857790250067
8.0276871935057414,1.9836801120627836,0.75854855473913119,2.3877338089965301,0.8496281798059433
8.1420380217380117,2.5457964651203335,5.6106469613712422,2.9246984430155187,0.91838049571606406
7.2284425663409095,1.7622896211967609,2.840332809630929,3.0086717816253352,0.89917341154044772
0.24743275735214726,2.159550222691947,5.9426107492364775,3.8418954366499682,0.64771275632709469
0.14142657581878224,1.5832297875799985,0.141146483556091,3.3804324254360107,0.11879650333690805
0.26013565756349055,2.4381682985849706,0.19024146984860699,2.4704708358292682,0.16101417512640456
0.10533287569440522,0.51480848675584912,0.34544914503994745,1.6572334279449232,0.31304772704189227
0.5744030461899946,1.689450254377751,0.10863938332027212,1.1478021776129577,0.31825513034524344
3.1538945500458722,0.78620834567666864,0.14133702811511561,1.5638304626651511,0.81699931702292206
2.0521540338097868,4.5793920866055391,2.4864676536165384,2.1457368357778175,0.68012391749844392
0.11855565533764018,1.1949149846916436,2.800993024583478,4.2063782847438738,0.45390294560002009
8.0477636213019039,1.5500574546675863,5.7303707519531777,1.151209882639721,0.97298273063829499
0.14413514379462786,3.4847843739379774,0.32061554948896925,4.4614361582375972,0.10410112935948966
3.0145360371663537,3.7797474827753703,0.16868166412474139,2.2639065514536298,0.48226321973790304
0.50201812501972942,1.4556656294471702,0.11429114542087097,2.6513818180136917,0.28716249667301186
1.2473281819231172,3.4793947542158099,2.89804879618121,3.393807461204708,0.6029438145290531
0.10714367236086561,3.1144204946494942,0.20922377208749735,3.7474619728639071,0.084378169178335877
5.7867715524710031,3.665169150748778,6.4928235695740355,3.6554943948967842,0.86032293830953122
9.5069851276546498,0.9785026698736794,1.0363862979530869,0.67343486638021144,0.96324484275629363
3.456162380244622,2.0393259182389922,0.33162826742731727,2.6114783288545964,0.67072346310137765
1.1688460429135792,1.6881830350793556,3.4913734752735812,4.9139675283259594,0.65455268932687383
0.49163595299134494,1.9154346859809135,0.38593693203296164,4.8337527867460581,0.26308353478079632
0.27030214146871523,2.9653610087808957,0.53578408452658444,3.8781311094072048,0.1947833017499831
5.4635095223071186,2.2810719973962708,0.47444333255571303,2.2031426454888932,0.75765155939310436
0.29923886168709302,1.0857984674966341,2.608522133465248,4.7052487786443438,0.49565353224230402
0.13573530687951438,3.0399145516529154,0.83707660582027177,4.9964381122285042,0.18010360110880733
5.3246217096026962,4.2749993340989132,1.2415376140616476,2.1066987808539142,0.71979989516676401
0.11591713451244699,4.7194450916079411,0.800391614393833,2.8587529514464327,0.23746640494841378
0.18205742364242825,1.7837105659991905,5.5510297501882269,4.0483450715654641,0.61732798772089836
7.936586105891787,0.62818723312506086,2.858424651105365,1.0000039743185489,0.98099077169087945
1.9420711239890911,2.9601574650873088,0.82840472819831001,4.9238261562444716,0.48312246481965987
1.6001012743274428,2.2257012376127756,1.4268273877529329,3.0017651020076146,0.6056740989493804
5.6850121098950606,0.96974608603532508,9.0676440501804763,2.312610731085857,0.97038741590656041
1.7972137846224769,4.8390383006707722,2.7930966711529361,2.5023633041406494,0.65542571981426889
0.72228482690090423,2.8344426192823633,2.8334457201851633,0.59544782029752885,0.86160933646236448
8.2968008349723643,4.9284462990781019,0.91242488399693933,3.6950864083269845,0.70114231848842845
1.0238055504068879,4.4375005381706769,0.38612231014465148,3.9806711301763018,0.25931158739758442
1.0064418675971434,3.2303906794921744,0.11418808646341477,0.54881305359493093,0.36886261471813703
0.27781704344272229,1.0735976016567497,0.44992423959878436,3.11813307032764,0.30575024431912423
1.0303474367106062,2.8461000025681953,0.3441869890173217,2.9069070590345492,0.34352548732004506
0.37042914725444298,2.8732353927762286,1.2235429539784102,2.9995189600745613,0.37084241431993026
0.28409161830136598,1.6780033213366021,3.3772173413078548,2.2650896700361622,0.65667811809868626
2.4566016294801196,1.8800344543196592,0.18653319363957196,2.2548610116271433,0.59959942062063287
1.0611691447249576,3.9030400196045725,1.1129899365096911,0.86196445350058548,0.65684903993570476
0.60791552930563919,2.4250837455867487,0.35108075705494995,1.686798100089171,0.33818108716567469
1.6250807984327844,4.18821549814046,0.51165650733523782,2.6035022202487377,0.39787822580863458
0.10491419441836346,1.729589331234791,6.1653431990902039,2.7172949981488159,0.7115840571590073
0.42220204358741564,0.64594777942146786,0.21613301172729679,2.9349625217146134,0.43674348148309061
4.6130898848034292,2.4671334129367697,7.0683356502328785,4.6002128657073635,0.86262529517429631
8.624759410104021,0.51499211170469383,0.7245717453760725,2.9285133525386438,0.95482963422709544
1.638101525372976,0.9413065405059966,9.4334274879837867,3.2146352417093715,0.90724897592330855
1.7806069665106921,4.8781753730011266,0.83981042966914787,3.9676615761604803,0.39538286916993731
4.3135872715644465,1.3846469199672253,1.4597040300682309,4.0810725696302734,0.82102085583664652
7.115557119732407,4.8293394178585176,0.64683594200758976,2.9652215988890624,0.66809955694799439
1.6405463332183345,1.529393020510881,0.47396067292317057,2.550158311760379,0.59314803512303238
0.12969959226339683,2.306869837180531,2.0933847429032495,1.6432340930847171,0.58364389434463682
0.43151492990819706,2.6925600328283306,0.48047675812863311,4.0358701141856006,0.22981715720357399
5.0852756933565626,3.5416057142113546,0.21224952917777473,1.5657332929360201,0.6384764380068586
0.32482498517863101,2.3677080294781359,0.14576969235247589,3.5596638699763767,0.15523274846749599
1.1901490610809733,4.7530336144646474,0.30860235016018167,0.78135950061512827,0.4266875066335476
1.3431257438360964,4.0889418241428181,1.2409324972402291,4.3207459292642305,0.41521176982881819
2.9574906027276504,4.492035091521176,3.9040943796715304,3.6685441405893222,0.7078801691227633
7.6670784865567239,1.9134800250712285,0.64102355583293602,3.9216730320562134,0.82833454963238817
1.608822124686093,2.669596572481471,2.599067277039977,4.2507033366332401,0.61278950455458925
0.89364853699275471,3.0433200863487992,2.4035892223172652,1.4466352185699003,0.70955850326409675
0.11464671369496002,2.2930908489106452,4.3579616330327076,2.665715934611069,0.63853902589398381
0.19676964333110378,3.1528805637700352,0.95351566086133011,4.3659142718856003,0.22746498509911364
4.3310875412548882,4.3679914384352774,3.5062751019786464,0.99870036611761892,0.8886856170269547
2.2216578664500282,2.6877402724510899,0.91681432330248824,2.2153722802089844,0.61277968433496255
4.6180523024041333,0.83651019069384203,0.40993770171517369,1.8455522661817838,0.87451357019428277
7.9738654430271279,2.6383320851683507,0.3078089938158326,4.7847238038767594,0.76641380480299981
0.10809648088888339,2.8128385970179961,0.24394479631989135,3.161923246967751,0.10598168816494051
0.23745573855280119,1.8161399620525245,0.20823437080607965,1.978444313965634,0.19984665037433819
5.6017927884876126,0.96084605414432134,0.4321342611462855,3.8258345199234629,0.86844752754748733
4.0088929100859367,3.0991063990582184,1.7481762504338694,2.2588226029763736,0.75421690057540614
0.29892931044376359,1.429041843927936,0.16012834975427487,1.7916273545786456,0.24084460185366288
2.6783492259301553,4.0376430918869293,1.1697073931602451,1.8825972773911801,0.62919354893444712
0.79872330103109679,3.2216908178621386,0.20676535716147496,2.227946868336935,0.26671928561428748
1.0037541263756034,1.5308599341350728,0.8338559404839756,4.0109972261630542,0.49997080816859968
0.60322683605174332,3.3050495321042899,1.8054802456975985,2.578811834633302,0.5025918676250668
2.7044474365828286,4.7339231161967312,8.1376064230642502,2.0957320636842862,0.86966477404612041
1.0859238571425556,1.7503429305963019,1.0716043903294097,2.658351488392054,0.5601700756505027
3.4197380372081807,4.9720787118001137,9.1696136879082051,0.80384453347337781,0.95224616071018886
0.7709506231323503,1.3546501918457892,5.624581210217495,1.1745636959172205,0.8899049657040693
0.25736807090449554,4.7581830263790401,1.0473755031472261,3.5834397701815122,0.26588324460261487
3.3175583194314622,1.7154005642210035,0.41854674882689891,1.9676714281843635,0.71894934877946759
0.32021783658097225,4.1283443779698157,7.8136786472801587,4.636852176303262,0.65438575655221087
1.1764082206290047,2.428389652388355,0.33824038016833585,1.0475589427946232,0.49076812594808261
4.5448633511721956,2.756593087552297,0.26494713844709028,4.1267719206701567,0.64523637746925677
4.9155777497730559,1.4656576084282902,0.46953679897121342,1.9030352179168104,0.81577219167042025
0.12224561851019453,4.9376112521865627,5.4300295103327283,1.4814067955830432,0.79083708556661247
8.1251122781100609,3.4662615385820104,1.2625237179772273,2.1399697378756324,0.81192254055020907
0.1804307221667435,1.181436291640348,1.0746759176392502,2.5272260487053719,0.39132171598522753
1.6752258563129199,3.4813829199712938,0.11438044740733602,1.3213724003578262,0.37865450207580625
0.68732447419311815,4.9662261518186677,0.39298275133570204,0.87934127486478586,0.3928934234882176
0.76904183928063952,2.2976287258974022,0.3594892365908674,4.0932349979203799,0.31126269472316515
2.0767682755150978,4.972285590628517,0.45692972513446978,4.0429852152948742,0.36624254024577868
0.17228292845434282,0.97589341661761997,1.6722548280692442,0.79046233388487175,0.72718990520487692
0.18733160191656573,3.2073258869137518,0.33709986270695691,1.9248041206016036,0.19599360682361211
1.7186422933461039,4.5357735675809323,0.9546896091563658,2.516816070090782,0.47422708528875984
0.51440154482155054,0.52773936451308523,0.36683893731662665,4.0414956546962539,0.53574070082711722
8.753095057677049,1.6762074092424513,0.10621508308282898,2.4449312105652892,0.84597054668459803
0.13751260247904695,2.0030193893654058,2.7098284870814187,1.8089488194151138,0.62539913943425596
0.12259399119470407,3.9210656591961719,0.11066917233221765,1.2987381664870719,0.10645877290449224
0.18743068824252659,2.5288689636476835,0.59472456256680839,3.3417134472436283,0.20965913471107456
1.002471391284339,2.4019454537047844,0.51983176262265418,2.0499361114078907,0.43718347488691911
0.23217612368507551,1.6516499995323599,1.3678884051960718,2.9707803311765684,0.39966833101849752
2.8858108149448656,4.8290229732542622,0.3551996272133422,3.5479432734749174,0.43102273512019362
0.53018172006749975,4.3033363529958439,0.92686538509925731,4.9201046183089439,0.2508213073199127
3.7817966417056712,2.490705201512319,1.2452642863239027,4.6835765881026941,0.68631817056378963
8.3762037703046435,3.656938201788698,0.4860233345184844,3.8947012590643606,0.72981154953243943
0.48842745074322608,3.3285996063137069,0.10603588730456795,0.9313647090766064,0.2170940323196536
0.65729525219727625,0.65165126146645802,1.8265606501636986,1.2590797690509965,0.79685727656306782
2.0409072671463089,0.94805159882975321,0.68694083276321904,0.78034650353786228,0.83131193514601232
0.40031248103235351,3.700629773425403,0.18324050641293041,3.7668697299768965,0.13947524150635662
0.16243050940087406,4.091755622616656,5.4042185977458415,0.57248657092600952,0.90787093333830926
2.843521644398844,3.2042618469363635,4.4298031693143782,4.4011555024017159,0.73594729270134551
0.6213558963525343,4.9488598483004171,3.4206936059089736,1.4463872316299526,0.73597250334111064
2.3697945322049931,4.3044262081703373,0.13865335599353099,4.3583019445837037,0.3749518918049633
1.3501237524623386,1.0161854311892287,0.10894045469806887,0.96219050209176549,0.61423753374355972
9.9668723573318836,1.3423036616203565,5.4916647808992929,3.7276258246697598,0.95200957253646656
0.96289476896415971,1.6855369176580288,0.81476952012632065,3.9100762112459906,0.47331968936078717
0.29221388483522687,4.6578901718983037,3.8544822014110887,1.4648506232608833,0.74087394014037544
0.78220341939172788,2.3514718133769019,1.4350730423358289,3.1405527302569651,0.48495949602550359
1.2990636033001361,1.2082301703756355,2.4926735969546252,0.78474853655318622,0.8846167982029729
0.38463198317341118,1.0308865340499838,3.2123386968179832,1.3293554892588006,0.78683369504309741
3.0596691837090928,4.3711503329780914,2.5355288011809045,3.732584997553023,0.6497066735138517
1.5373730410314643,3.1625755081684868,1.6076160338592733,2.1534169905667078,0.61472681062395362
1.9357909653434797,4.6906024069309264,0.16019660226012625,2.6317557508081144,0.33274937955195866
0.16555421409588203,1.2352384052646657,4.3367387101106862,3.6652316254239925,0.59609295398230078
7.974864464470472,1.6343572536604176,0.37703065547927445,1.9716079364726631,0.85722139132277986
0.79349961165993055,3.9850495310978209,1.2758529632920734,3.3203934606484191,0.39754597266391983
0.12453287873498237,1.6191942266420067,0.75002412999145252,3.7203595775903588,0.22721169055901666
0.14249294832424286,2.7341230219549568,2.1595061982698915,4.2316883632726086,0.37068540620396401
4.7234260006960156,3.3159649665385524,0.16269671671656519,3.4958300520156227,0.60587783623429747
0.2381825302806482,3.4448351063370057,8.3205824682669824,0.90176228639823985,0.90854333620986205
4.4794736695421928,2.1338483085721154,0.16263145525839101,1.6961704514064313,0.70557121995745453
4.5836058641297663,4.5142552242139455,4.2514482054298588,1.3871768349643192,0.87793099069474456
3.7226340258228654,2.1561757061956159,0.20107079583465617,3.0359206552230145,0.65601174965640796
1.5991541581195288,3.8340360858770319,0.79892029925230224,4.7298912871032259,0.3963007270939149
1.6161593590465526,4.3149408319835185,5.9668546429927432,3.6482258327293731,0.72396231585637616
0.34516866863417639,3.3566119290435696,0.25500000079307877,3.1838081423845193,0.16048318062957348
0.12119523476706534,2.0737852226455309,1.966558293502729,2.7760997585393445,0.44697295175159635
2.6382126655246667,0.9688911227409629,0.25344419597845091,2.2767301782081475,0.75829955525078452
0.10710897258406273,4.7270351459896904,1.6122986835542292,2.1435211521590998,0.44192539593600405
0.11032920096752893,1.4982745114889615,1.0285913477946154,4.4385265839575432,0.24382431588199593
1.9056725476033958,1.2653240896988103,8.0326702143267088,1.2488979550808645,0.94630775160807445
7.993368840038082,1.2953356302496899,0.13160990211332826,4.3776912689333365,0.86461733652405215
0.28364632615057694,1.8099527721121316,0.1680740973709289,1.3220518390584677,0.23299317055821644
0.10334065070029963,3.1285159181055766,0.10645762209138217,2.1923666197173715,0.076804447816687882
5.2978027308822764,1.1754116563709311,5.6514009981903071,1.4000060240031682,0.96394843492605908
1.1936247451988682,3.8980738496263632,0.51769546370506758,0.69511899301905666,0.56121460349826879
0.45485932273161994,3.0137823943945783,0.13011598684920131,2.8213899404090435,0.16943829638748328
0.28570025800230153,1.7602728239256331,2.2841491945578065,2.2278791770016677,0.57518496278112785
2.1864886530932277,4.1568028264015648,6.9075810120578049,1.7766671382405235,0.86593401560099903
4.1846125379008692,3.552103653220378,7.0451606800922955,0.9010367871326217,0.94793904460206546
9.4274605727590863,4.5747723368634867,7.3608671890479282,1.0269584176920503,0.95999855723454852
0.37702810221711075,2.8447807011655581,1.3472840251642852,0.982983921973553,0.62753147239771567
7.6132255721454465,2.1025297233705067,9.3823714173454142,4.8175411788115472,0.92658152819409467
0.63265709444066187,2.8505326600223975,3.3448024910885774,1.258762449776988,0.77623178781762492
0.10958029196968705,2.5024387896805869,0.20013676841254116,3.650390731005384,0.091748253379438094
0.21109173953279095,1.6680266302561246,8.6762753290201484,0.64815518789236504,0.93829710708171332
0.42845455055368464,1.2455033905325485,1.8274010632187314,2.458456130755815,0.57319928424001709
0.15075699326757941,2.3207284502483714,2.8475060959137903,1.0087590622370504,0.75436693338398553
1.0377867645512517,2.3929856055632701,8.5059948697047432,0.7814134575413243,0.94131399736491428
0.13838925870383262,3.9876086855034183,0.54392710700034086,2.9792497468541406,0.18274799822067492
0.1280685977566336,2.5193494105614542,0.17445395562205507,2.3013817682104971,0.11542893576484015
1.6904573423693627,3.0463794603181977,0.16012828611400837,1.1326030655018404,0.43653748753255306
0.13311038370965725,1.588004307625732,0.57738257523463443,2.8385807255548814,0.23329213609171931
3.8034067320673306,1.974901689845753,0.19009644422092201,2.3463366482469419,0.68383653994404159
0.10262288254461091,0.78319420385309735,9.6585063503807671,1.6210189467478036,0.87293595401443969
0.11876102161255862,2.3722870233157147,0.80602571760555153,3.293313220967895,0.23492442183710086
0.84515209600954022,3.1908379245603777,6.0777192140581002,1.5713393085362364,0.83758854664490712
5.9006401025300166,2.600665323240996,5.601412572907746,3.5426591772772396,0.8814808316599485
0.18763396948987165,3.1514704941593368,7.1450692221542065,2.0168238378428156,0.7922380624451294
0.1331584406688141,4.7620501636888219,0.17519182165074673,4.8435527205156541,0.061159743675285351
0.34641635614990784,1.7376642442698231,3.5934074152427766,1.6563987415215109,0.73692899871667694
0.23592577786332999,2.2781187382537569,0.69247563448775595,4.4546291559654296,0.2157546761150069
2.7288239835201593,3.7471917791864682,0.4554846512396386,1.1982098139481334,0.58074753669801549
0.14396676426723157,2.7720147715761385,0.30290052277871687,0.99118120877226423,0.27188140211884526
1.7134289076262734,0.55677140925911761,7.8302180513988651,2.1520465108286677,0.94712683317742752
0.11726049567354579,4.2989166509665928,5.9173371799170731,2.6858483994160238,0.69609717064900156
4.9207329905614072,1.0347096209239872,2.8957499232904187,1.642159600896691,0.93712703026643873
0.57435786010026724,4.8993718983612338,5.5702918355188942,4.1721187024720985,0.61669252877226199
0.2293850317890701,3.5889352575662175,0.10767923348968,0.70356083928180313,0.18483498637697349
0.85883180754972277,3.5092062371504711,0.30070224546781132,4.2401561735334763,0.24981846189864274
0.49353725483991928,1.4223686196340628,0.18241066335388817,3.4610458412530041,0.29476841370293644
0.61978528801979571,3.106103754758204,0.1701939228150319,2.7181613658405444,0.21546799920849311
1.6045027213832588,2.6638117461748632,6.8412373735928442,1.4504315709331634,0.89083022596334382
1.9883961475721017,0.98968986363573075,5.8983401347807396,4.954542518043465,0.84828785869234646
0.1736626184093025,1.3317954696458478,0.10638040529207732,2.0685724190738144,0.1586247116547819
1.0474357050791374,1.4661381176483963,8.5800882307238577,4.4544111519675376,0.80066700817608771
5.2264070460294381,3.9072609989934302,1.3164773175677884,1.384003556136133,0.78075823020576485
1.9195074713837084,3.531032366889014,0.16291941998116594,3.5520343942958523,0.38057900169085856
1.7491535035208294,3.8550515607041915,1.3982398356370893,2.1095396438657019,0.58631327863018301
1.8338764433487311,1.1241243354547212,1.6512493797416334,1.3338249799396884,0.83019136996652643
0.15807259679283348,3.8499713035059848,0.15332733305899054,2.0289986115969283,0.10692659478678783
0.98921800414801231,2.0379031786938908,1.4428789282425805,3.040250824602897,0.54345683430889369
4.6884360872186077,3.6927873403086555,1.6296426530340622,1.9617279927667992,0.7593280700080427
3.2102563945894218,4.7664464058658975,2.2833409760523766,3.6684389042284349,0.63169659621690255
2.0443044783507398,4.263860718086212,5.5981977089155599,1.4897824875822061,0.8579306736778094
2.2595056059853582,2.6653091374363709,7.322253360804015,2.1117057010468834,0.8788573429341755
0.14652514661090588,2.4847415174851673,2.5973234683271182,1.0549899638108615,0.72722997674534628
1.2765451185437342,3.3941934004075485,0.10573373828656706,3.5369938758104853,0.29439989033321745
4.2222213294919779,2.7972183495794405,9.1595992736867284,1.2861046959225169,0.95093604737206616
3.3236844598952353,3.8619665493597277,5.2806103208741089,4.2978901752337357,0.75884283222554694
6.1368838271311388,1.5270607562400316,0.11770658023806246,3.7129761553797276,0.80686991285297571
5.7410161699627498,1.5693778251368649,0.1662693811844374,3.6251515780336767,0.79473689615601084
0.15125716372468795,2.6653708602579309,0.15547502186100803,3.0926756450119903,0.098996749611293705
2.4268618865071154,1.5338834845371314,2.9905330778216639,1.0788936010158245,0.89732591591206634
0.6348585812708285,2.2400960523872082,0.12513488481947238,2.9844600484790362,0.25217910736576088
0.45707118388347717,2.4914293478178706,3.2733780006612108,1.105780737066683,0.78663376311779432
0.34393770408123986,4.5696442028634916,2.2072276291242945,4.7456181207768182,0.3652329427273015
8.8008688054002597,2.4346138486360789,0.2022225535359416,3.253289234273153,0.79599131725624295
1.1950225049321865,4.53077809425944,6.5137764052135152,2.5792243196910847,0.77555059324277331
1.9131079654578906,2.1850386504870229,0.25765877228773937,4.794234288286721,0.49401605516410402
0.17109688933144893,2.0599474082676732,0.75822324562953813,4.1083541723371191,0.22054296893482858
0.60903849621095452,3.8721669489246411,2.0625189882579917,0.73093155213434813,0.77390292610209588
0.40973549344075005,1.4633857888455553,1.0923778410430913,1.6758137998526577,0.52704203425780549
0.97881653844579419,4.3365629525332352,4.1295536821337713,2.4997548807178811,0.69236158149748572
0.25010342179731987,3.2159560020752966,0.8997724066111541,1.1742047692624489,0.47469206431646455
6.8242076311466136,3.2786937448577946,0.79176487454414368,2.6230308701949845,0.75071657159473293
0.99359902662719413,1.266984790061545,0.19116478200355541,3.9699090144605775,0.46528062278136029
3.979754381308402,1.716622693478469,0.85908719795204069,2.4836217361134745,0.77609540334691152
9.2260175576082304,1.4941253676861959,8.719208979059978,2.2186673945208963,0.97172870811734102
3.8291188430470831,3.2648739690303037,4.296607070041822,1.2357886823013025,0.89719679571035726
0.59231848167219125,2.1515272109103369,4.2037370326767904,0.91364678905277952,0.86000339641408008
3.8277885966261769,3.2366580625394441,0.48516168531595788,2.2180137340433537,0.62406853967054998
1.1028870108242028,4.2368546712412805,3.0334683589817799,1.6880660572211086,0.7163194258247082
0.15513592777799684,3.8419052488547618,4.022729307060029,3.9900209216333131,0.52136814958785827
0.10299064817855537,2.5502362498735418,0.86383703981597837,4.5551300765223903,0.19203919950445272
0.39510358639496618,4.0112789147428831,3.6645469383600719,4.8176813027746119,0.4829544796489848
0.17134433830515694,4.4500963288444275,7.8338449087556006,3.6055451644707395,0.69649901764499367
2.2067188299565133,3.6443635725766388,5.0739717487735705,2.3049361369946322,0.80544056764235494
0.25935163559826907,2.3183661525711727,0.29815858991866467,2.8106503023649911,0.18687100398039319
4.9070524027535249,3.6404325816877336,5.8405469356955182,3.7161243682992238,0.83438554593765213
2.5632645354973889,3.696261981508473,3.8849795758514691,1.5455772657628151,0.83193873857436662
0.53296626823104087,2.8934007570405638,0.22809740474032966,3.6990467946948229,0.20459615502634632
4.6179588099687372,3.2661492548403985,2.6551324987356542,2.7845142287699374,0.7879383167483256
0.34695907420315997,3.5562799561434315,3.6254180904720923,4.4577740176346836,0.49753485358066885
0.13419113698855761,0.63630017497832048,0.25422760430664965,2.2931919315250178,0.25658002380824363
0.56709846452909485,4.0718234659553012,8.7621581908522721,4.2913578327021717,0.71143802616358931
0.72271959919693463,3.6416284370868697,9.1574179477579563,0.92675083826280269,0.92331699261608491
0.5517296551731331,4.3173633073224007,0.40215371771607372,1.399704854192938,0.31121084828914541
0.62596158219161624,3.4480018490054181,2.3279032854114092,4.1932617419122877,0.45577668341451943
1.0411346204070211,4.6704136171323301,9.9959689635129241,3.796696993129645,0.7749084379621981
0.12662050433037608,0.86793603496365312,3.8244469233764868,2.1726488743346142,0.6838400886872309
1.2876840221387906,4.6566197727653593,2.1366700850156333,4.741144289380899,0.45998912829464589
0.18925605531738923,3.6167295540964521,8.6931262502350322,3.1305916685852,0.74839384663460018
0.3188572976495615,1.3812627079346993,0.2406164686278989,4.3184109729907263,0.23042939051841468
0.18973953502398416,2.6318723134791173,8.092374846813108,3.5214699035544634,0.71717648865327688
0.18192858062764355,2.6612219018973811,6.8139687775575375,4.7493887770616166,0.61555429868125267
0.42184533297108984,3.6706090646653835,0.63626663570524744,0.75077546183455723,0.51451623482077968
3.7655245328557521,1.8380056894512991,3.2502487461840026,4.4476622071021943,0.81048480110851417
0.72764790255568768,1.2382579349818903,0.26239233152955804,2.2243967467845844,0.43659368910669227
5.9341664623057646,4.6184481442201619,1.1137319583681293,4.8051398175060172,0.64469354986645033
0.80112024746954358,2.4737639571304184,0.23855894793174207,4.0644849057342256,0.28650316344996846
1.4511109827239126,2.9130479475011715,2.1335957844326812,0.7447479565295988,0.82729148987329104
0.10493686035765219,4.2257996488876657,1.7487235221300137,2.1386309685387492,0.46317980337506159
4.3311567006874352,1.6590394519240901,1.2775432764675714,3.7709501590688514,0.79312659331251911
2.4988958871009679,3.8752280343775287,2.489049581892123,2.3784022587129785,0.70292889873398845
0.23975487903848733,3.395684382083584,5.368314679958921,4.5737618490478607,0.57029849982591285
3.0034786360477725,0.87272289271479986,6.743215075861734,4.3934217905897661,0.91117834507834061
1.8996217026380837,3.5657189955745348,0.26756416662560917,4.7335332620596358,0.38248147244578662
0.22196821632208155,3.4750924670730865,0.34605370579042771,1.1954445005924559,0.27105261785079071
0.18358958566204811,4.3634619854446015,1.1667329958330876,3.3259960675652618,0.28958386060431263
1.4215065731779108,4.5573990562370739,2.3231196914949042,3.7667997932894082,0.52852752148536797
0.11660898816181998,3.1653137572008703,0.10598053273065867,2.5828301658840349,0.073545630215847896
0.39912626783245014,3.5384247525162213,1.3731675955748504,1.0553248612350659,0.60948908177460193
6.2592828593234557,1.4549873234603954,5.6044292974648497,0.75503817157882669,0.97760698750940578
1.9949935979554962,1.2539229167179922,6.9780477416225057,0.60129684807981532,0.96938110151865142
0.89791609562028019,3.1265654260088338,1.3286168776889005,1.680120608094156,0.56617582923078202
0.40170610978787463,1.6570708040547146,8.5745640252181659,2.4108366489816193,0.82336219508480268
3.7950298386474981,3.2612527733802503,2.845658077319134,2.8571772900394001,0.76844463371826666
4.1462119093375405,1.3912873291072851,8.0168330131870995,4.1829229501182237,0.91385464363997437
0.81171441498875618,3.3207126119402925,6.8140727493194593,2.9992520944516712,0.75440309253039184
0.15091808300185303,4.924048079716929,0.20571730180078157,3.3725197824151389,0.085519335380015313
0.65530855669101229,4.2245296877781797,0.79061054434684597,2.5793694272133383,0.33738819610564202
3.3204919251168099,4.5459665999963077,2.5635610499876473,2.5940483152370435,0.70934580314610907
0.17718398790049703,2.9537508161338089,0.39489142937805172,1.7295055222067295,0.23195597698764192
2.8198167222178001,2.6269457876840359,1.6697680787043403,4.017681343009146,0.65930119399366027
9.0127005513068408,3.9073615002656545,1.6975623514917255,2.0347922776254137,0.83512448206055545
0.69401526238219824,2.070763056012169,0.11521843274480806,4.5294628561818513,0.26959981074088857
6.7500370904506761,3.0655594517153557,0.86718244305589209,1.6434056706856146,0.79556165482303476
3.420059883484317,4.5997465917551494,1.0877274519986493,3.8122247720340541,0.55377215071419728
0.48483046582219264,1.3421256797171124,0.80150144651261424,4.0474990617668034,0.38680360839377526
1.3727181681598162,4.8733232445993044,8.7303349924197207,2.1954443507534451,0.84322010565387029
0.2459448437604147,2.9316205814875715,0.33004448449272239,2.3028074744385232,0.19305404119096142
0.43394918971542951,2.3947496111075997,1.3187710671929145,1.1741812262514986,0.60125562498056695
4.6761374807530842,1.6848490689293909,1.0882425018025568,1.8655950287745082,0.83271103408356584
3.7662897391911931,2.4974815965820718,8.8976896096682587,1.4509366515124775,0.94409738158184109
5.1537993654035663,3.4629199544974956,1.3345904199506622,0.9113385185682521,0.83692618853272305
4.3887567247675028,4.585918588618215,0.1450576465180172,4.0481814140527543,0.50669224927744161
2.2787473083956158,2.316120875297992,1.8534050899941756,0.52006666889248876,0.88955066228593405
1.2930672737140132,1.0010272638966831,6.1973525935718898,3.91313920695349,0.83111634798377698
0.17688950491731273,3.6951909244486854,0.39309072557193653,3.8581101524041648,0.13392498687831733
7.7894486303095398,0.96602706187727994,4.7584201331924447,2.6555783530485009,0.96048006943213271
1.124366852008432,1.7508916862510437,3.5484048489725146,4.1323830449202852,0.67237489164683528
0.55213334171855,4.6078713182875193,0.39123253851120865,0.76742589767251668,0.40853197532608365
0.85298123669343051,3.8827643838029404,0.86035728030247705,2.9929170539761909,0.36317893299295523
8.5402390241611883,1.9494941440665183,0.28426236732143084,3.1750280358109237,0.82942395661686652
3.8474012726099414,3.6955022924407719,3.5000869839815398,1.8176894231060803,0.83253481718608802
0.22049283095151256,4.6998557716868188,7.5291947500689442,3.4324247838870008,0.70090099907524772
1.6114511832982181,4.6836735960914071,0.59649754080511619,2.7772337404942848,0.38753084248685404
4.9130283267741293,0.77028366167437279,3.7173227201987866,2.1580998353755785,0.95021693697304588
0.15275046743754472,2.8584124426415762,1.505870509265167,2.7083608112853192,0.38993123234098692
6.7361613828230853,1.2490758533756574,1.0302473826178311,2.8006697587740983,0.88564369013580979
2.4022060407014187,4.178848003849593,3.2588476774239101,1.8601432490662961,0.7692598618675488
8.2204820800968363,2.4175279734297681,2.7421910773061455,1.5678028643577235,0.91733419381424008
1.5076254878580013,4.6933486143730576,1.188569468067785,3.9811924843636728,0.41713828997929536
0.20389445028616368,1.4129748145472738,3.7317104518102799,3.36640387586151,0.58553988487524378
0.10965670042771955,2.3921731169833054,0.19465422351313733,1.4762598709276504,0.1552201752022459
1.1527631250836361,4.6202638113961312,0.47580850830125909,3.7115919963744819,0.2906200349805742
0.15293716067004792,2.2869580983246616,1.5599744278801906,4.6236679487262711,0.29914319082994056
1.9496706909405719,3.2845784805764064,2.2366678870273256,3.541983365457213,0.61536811585396523
3.2658436355894307,0.60484576462537687,0.41598736526808439,4.1915372808013744,0.85784504997609723
2.0116152675973211,3.2842919533859227,0.18970893582888301,3.5806735963397451,0.41104690648624143
0.60230894533292989,1.28576357349522,0.37971033658914871,3.6896199559655978,0.38255093131331253
3.5059474699425572,2.0717578853029681,0.841984370007542,3.9987883104527389,0.69317046867650389
0.81388636838484452,0.58703744470575847,6.2124106881991015,1.4759039157300542,0.91955885843508334
3.5116056023613278,2.3160352702486824,2.3226326796175631,0.58761951796922274,0.91975500118151143
0.19932129290908501,3.4390442711182319,1.0942675360051379,0.5307223724395792,0.69129180297450055
0.3652363810281552,2.6188805925032099,8.8978947004501947,4.0205272124571794,0.72686748991611727
0.17741322750974431,1.7769254631055644,0.38071005931671742,2.8752655905987612,0.19709123395132125
4.8073212739032956,0.93597306698421345,2.7606450834891487,2.0634331214389614,0.93029268811946597
7.7147937800131894,0.52362534869452659,7.9041602463680762,2.0300601881296032,0.98701171225618622
1.5912819415875696,3.6037681889769062,4.246851718420336,1.3220443569906155,0.83531880184328999
0.6790910000737036,1.856656554576902,0.94963864469456438,1.0807020524376116,0.61027109603653562
3.2852111078745354,2.3110697427908873,4.0282269163572257,3.2463717565193058,0.81570957887554751
2.6100287523341654,1.2924728473479181,5.7670861980583741,4.299245095458871,0.85855118175498868
0.49980342823093804,0.89054959231263675,4.4798293251178594,3.3336722713162188,0.72671850683681272
6.166617880905406,1.3749366577279294,1.9070615870782255,1.1483968140736414,0.93147683432609696
0.65349607553704103,2.0237385566753163,0.63190355473033255,1.9834997061375816,0.42672704826502578
0.11602460597389183,1.6477607892982935,0.23932171842231403,1.0723035064584743,0.23624091783265749
0.36305915293500163,1.6687891509894996,0.1277023258898467,0.81686735203854144,0.28972304236278767
0.58741873696331681,3.4801195815098871,3.7996707060113755,1.295139775175322,0.78250407628103236
0.75312161984307191,1.849597476498781,2.6906338877873224,1.8676154907046951,0.70883490408047689
0.67225908336432627,1.6930922487852549,0.1115841385200053,1.1577120685394684,0.34713626847212586
2.8513225622560237,4.1982242019410814,4.8581661129651756,1.967054487837808,0.82836568175909586
3.10494455736116,0.93559570849805773,0.1666824748643915,4.305610753879181,0.77707782253028601
5.2399212283015517,3.6844133705236519,0.20440559236979206,1.9803935940214765,0.62577526264700178
0.99028253829838364,2.5622417705703158,0.1037494145199903,0.66689203016032161,0.37585396709214808
5.0299575620334149,4.4642346666599622,0.53148349788026772,1.8255980562053575,0.63581709951780663
3.8898092865807916,2.7848191664849189,0.5280042658826003,1.347663340498398,0.70022498004215683


==> anc/competitors/data/v6/chebyshev_t5__s42.csv <==
x0,y
0.77621648807040367,-0.9639899815622881
0.44448965535453178,0.74368811738785401
0.86001194071226861,-0.89423535536922838
0.70039434876877027,-0.67292545224363387
0.10323557440877303,0.49436065099255122
0.97586612812038842,0.45295666119302957
0.76352830497044943,-0.93283538129495547
0.78820366222418425,-0.98507864912349463
0.13683249634879041,0.63369130229506843
0.45588207851661144,0.69955714626231069
0.37709004399025542,0.93502542684573509
0.92749733896011577,-0.3380812294134099
0.64742646887985789,-0.37038304398442534
0.8245339971381217,-0.99096829508096285
0.44898005683905784,0.72667873661550675
0.23496633456692911,0.92684474614183032
0.55903893914567648,0.17456251097420994
0.073179083543133572,0.35809125495729072
0.82935486027265626,-0.98431093727789687
0.63534775513084418,-0.29618998740097657
0.76050686268452006,-0.92417654579674569
0.36098070844856966,0.96220761162203894
0.97099104415095427,0.35556675507971036
0.89418991010897575,-0.68170694554808353
0.78059966210302423,-0.97268505396021609
0.2026923207734479,0.85238668160456277
0.47205379368976386,0.6315087377888764
0.053365728129356492,0.26379595969977543
0.16274659714687237,0.72934812957455508
0.68621846371003004,-0.59703080763222616
0.74731453434873896,-0.88123280055472142
0.96783463510986789,0.29475302196601483
0.33256710455677041,0.99228156415196977
0.37675510897452019,0.93566498946535059
0.47486025316304986,0.61907671226097083
0.19757664549344284,0.8384463282285296
0.13862229028211692,0.64065474913004594
0.48094787696367441,0.59149769928847995
0.23464025556037527,0.92621371392810592
0.67311585473568525,-0.52309412926385068
0.44278039968360744,0.75002931168893205
0.8343514140972591,-0.97537383295977076
0.70326245098222662,-0.68767952186476489
0.31924297496822068,0.99855009214713408
0.8339372033812491,-0.97619514950279562
0.80671671392183386,-0.99980958869434389
0.39360359523987271,0.89959923625383054
0.29544482289094165,0.99746700062646232
0.68567054893522572,-0.59400627847720111
0.14835495877321672,0.67762115432987868
0.20790912045035725,0.86601883423417436
0.017288647053495455,0.086339909376095578
0.789055133727117,-0.98624668207053379
0.66820234802611178,-0.49458459223663054
0.70811372484007173,-0.71212709892378268
0.78292174071174825,-0.97683822418839217
0.46432661778295659,0.66479691223781345
0.57305378399336482,0.090332648561801676
0.14839902814638087,0.67778499683175442
0.1233847728006137,0.5798136952680859
0.67171893217256695,-0.51502848764173237
0.47638524408170119,0.61224615582475872
0.56958374541637691,0.11136450410708987
0.76734886884186537,-0.94311863259036555
0.63837113680058488,-0.31485948344826609
0.55804360665141584,0.1804669761280242
0.56361508913795944,0.14727636953268597
0.3109105970819861,0.99995041467384083
0.040509656222260014,0.20122047353912409
0.44235021534003877,0.75161360509854958
0.22243882609133392,0.90078608259599691
0.41444335728738979,0.84412834641489387
0.85486904253548446,-0.9154776367518993
0.24160009100668733,0.93912418705746292
0.067719714272175352,0.3324101611899829
0.28857005310177658,0.99426693625086005
0.30065782018901677,0.9990372181064473
0.66529734957962616,-0.47755300387316435
0.5614618308178656,0.16014362065681143
0.78605922701534936,-0.98193808318300446
0.66767040492411367,-0.49147531259676214
0.41232299282566981,0.85031340353566631
0.8158801808193743,-0.99826825310459544
0.17530319070862688,0.77141929634014872
0.032484952402521874,0.1617397315161393
0.099147382167885323,0.47639742657502626
0.72513575709048583,-0.79229722502553912
0.4672584579488735,0.65233100628838381
0.16965906124326577,0.7528743911264596
0.50603432735232989,0.4694686799090908
0.16078898168603675,0.72252654374966263
0.69935717132695863,-0.6675371266474146
0.45169471281829038,0.71615169852126992
0.38721101383551765,0.91421606911751074
0.30849696825639777,0.99999626345427706
0.63397976718769955,-0.28772465844421991
0.36819448444785652,0.95094023603206757
0.09677342012293999,0.46587705566858151
0.12682584309931016,0.59385486244063479
0.96227868790401938,0.19190338733687451
0.90949488380053101,-0.54202789725765843
0.70271006247264212,-0.68485488257866844
0.27321126184492439,0.98253892266490728
0.96948461357424665,0.32632498378420216
0.78096339492613664,-0.97335660716748507
0.7197212872674057,-0.76780705840192498
0.45486788712235077,0.70361585303426111
0.27951914622670743,0.98811473680574546
0.1054270525319643,0.50390750854403921
0.90357637257840329,-0.59956698204733883
0.46121852693527499,0.67778986739060354
0.21033973114727803,0.8721658619792616
0.31289705790914596,0.99979167631924493
0.58342737325247707,0.026877567802904956
0.18500505510983939,0.80185006617786247
0.85804814125145179,-0.90265554024061334
0.76093433453685799,-0.92542931080266522
0.72226832639142746,-0.77945150453286294
0.43777210937735267,0.76818189727532227
0.63103575229541875,-0.26947282588723143
0.58825698922360825,-0.0029161084351185806
0.65334813553927185,-0.40629933810350272
0.093599877928490199,0.45171388336019802
0.42164932814890355,0.82220562152251686
0.051198032123273556,0.25331174398248313
0.49905091105207372,0.50473641997554974
0.33656260020945744,0.98942999655975716
0.15307894697738644,0.69499717614058898
0.11236893804532612,0.5337541866138148
0.59176812645593491,-0.024657298182429788
0.17888703885151724,0.78287643067834112
0.92586891719302922,-0.35838855133842884
0.58525052830339097,0.015647053368355479
0.35340110648948869,0.97246185129878482
0.59500633656660262,-0.044760050649319094
0.032575832319400526,0.16218836894672739
0.95897362110903084,0.13321411175729558
0.48748040257347125,0.56099231520125548
0.78490787497778336,-0.98013569040708681
0.091902699923214176,0.44409399682724326
0.49179174752977872,0.54035662855932642
0.4957999244109757,0.52082250218234893
0.93844819042523298,-0.19144609828144432
0.57601077185231464,0.072328860923221328
0.47875450704638428,0.60153004325871584
0.27430590646097464,0.98358178758992321
0.33825330736912668,0.98808789616212989
0.52546567844682246,0.36653388370959217
0.44452234570199622,0.74356611929908523
0.031395959081527119,0.15636133962537477
0.82802900495241427,-0.98633167715016512
0.89719916412136902,-0.65656484209916854
0.14884659810862466,0.67944714086353164
0.55849578210365891,0.17778598572039339
0.1174899837240891,0.55537172650697941
0.67551769210941359,-0.5368847998610331
0.28842144600061825,0.99418365860751878
0.6628284083449828,-0.46298215381066621
0.72972466814401382,-0.81225240530060683
0.77096101699848041,-0.95213648699705633
0.11666353649633759,0.55190675611515327
0.91685172668623183,-0.46406297653488782
0.23791185098593201,0.9324288118520131
0.047038430614417981,0.23311427985942476
0.5593039446975685,0.17298858361342129
0.37721306102381436,0.93478973294608492
0.83149184570108903,-0.98074622294221658
0.81016895734365879,-0.99995185838752754
0.3239675038944882,0.99689653052284743
0.95337040111904747,0.037872392786259645
0.29800865975871743,0.998331945053748
0.51990655793939744,0.39666859890983375
0.26340543966192675,0.97180123927113726
0.93668313434847372,-0.21628704306456292
0.17296173940619797,0.76379972966279186
0.054461513198405698,0.26908451356936147
0.44074608940300758,0.75747985852017474
0.99245180841527869,0.81693278094621924
0.89276049359236476,-0.69326312978690652
0.75112193926237969,-0.89445324543920179
0.89188456596973964,-0.70022275815740542
0.89451217330088462,-0.67906737097660752
0.52366977678258453,0.3763264310023855
0.32276976131248508,0.99737477999286783
0.77429230778987812,-0.95982769361182418
0.66504465053608353,-0.47606561415735182
0.37992115158497297,0.92949355448982462
0.10352200138090011,0.49561173721223406
0.7493217152355357,-0.88828306637357146
0.26983591076363606,0.97912541698233413
0.93744501902844146,-0.20562225172281767
0.2485608692556279,0.95085049938716426
0.13153035308737115,0.61277151680975672
0.83280154540365703,-0.97837184260143673
0.16175147345824911,0.72588912887290413
0.18747562507616169,0.80929907330256223
0.6033889636056351,-0.096975089872696429
0.8758164204290898,-0.81199458189838314
0.20447031905742752,0.85709959604130392
0.31722043617109386,0.99906749190025879
0.77963078985876577,-0.97085851538509971
0.97210816180035764,0.3775098539245576
0.50573377434031885,0.47100618003999406
0.15245852752573827,0.69273681730073311
0.023796924831119531,0.11871522531840706
0.2373594696988667,0.93139758669378736
0.14050399560865584,0.64792126246954684
0.68088208687672891,-0.56731285426962641
0.1306141795822458,0.60911340818563964
0.5112666323044267,0.44242671891865948
0.69731981128645759,-0.65687305934045881
0.58530544312869337,0.015308461656124539
0.20777789514345704,0.86568324437140054
0.80608328092044013,-0.99969074196914587
0.7182530583196437,-0.76099719069548666
0.74159416387638633,-0.8601814084390389
0.13974717404174011,0.64500543328634008
0.13251626561384117,0.61669396130459297
0.92828692549644254,-0.32809735033009346
0.40360241188669121,0.87446834343266455
0.30793920486313037,0.99998395260946427
0.49369820489801802,0.53110690700343821
0.66623557063594663,-0.48306730301236867
0.95606702447650027,0.083110307929095129
0.29358176461323449,0.99672626832831634
0.92556034501890683,-0.36219382643564035
0.034610896472393751,0.17222605937145316
0.55964606190355648,0.17095551759086725
0.63763536056427428,-0.31032134276276313
0.11483842971324576,0.5442222373428478
0.14893620109327352,0.67977949598125198
0.42492317612314079,0.81178802489931301
0.96656959302174994,0.27086767123358868
0.60008212770202907,-0.076351829530957094
0.93369298938420908,-0.25730112515074932
0.80631730645684108,-0.99973796984800334
0.47270778553973858,0.62862779298469307
0.78691581475966554,-0.98322653292021567
0.02765841613721786,0.1378691725407013
0.11805255679807758,0.55772507351476919
0.83113432873390902,-0.98136923254025366
0.79884891744191011,-0.99634769768870246
0.24031433454676937,0.93682775726647538
0.53546189469306293,0.31107112020001715
0.60995566249301081,-0.13798883937144168
0.86906156423825109,-0.85036280143353782
0.60707608576533845,-0.11999682616116836
0.41844585358094355,0.83212323382247
0.38044220297311088,0.92845093843361715
0.43162326550977481,0.78958660468448971
0.65541171532417442,-0.41872914119549298
0.86881572543480168,-0.85166705184779001
0.45935791325553677,0.68545736728376072
0.25536116732184455,0.96114102318238825
0.24429573936760535,0.94380723755936291
0.74855413744101196,-0.88560802210639933
0.81840307578967131,-0.99674200587008688
0.11422529905558371,0.54163071121995687
0.075893268385626378,0.37076404325594486
0.59848932711888725,-0.066428902254014766
0.1547115117507713,0.70091332684581242
0.82641754855177796,-0.98859302685981643
0.31723132718483371,0.99906501106390033
0.15243321364143123,0.6926444514365917
0.92176076776257576,-0.40794272861897696
0.17387640550792538,0.76678876959645104
0.2918728815145562,0.99596402006132989
0.16207726124013805,0.72702352428564054
0.12433516302870141,0.58370872416763886
0.030936536173075631,0.15409096610006884
0.064841455072617515,0.31877320789128094
0.18289505622649418,0.79539067349821146
0.062848113300903632,0.30929139816234996
0.5952323779498615,-0.046164960818039003
0.68390738153151132,-0.5842312068728055
0.39969415226370797,0.88461923611363402
0.32481118598252895,0.99653554823059154
0.50948097465200781,0.45171360704649777
0.87625489281226243,-0.80933277335581888
0.85262031055398391,-0.92395221924163184
0.053040311392664026,0.26222393432509167
0.18968342550055883,0.81585054915922384
0.24437742239335206,0.9439463526377998
0.25689370007388967,0.96329913692457136
0.57552032522534502,0.075319927923535701
0.42209980144616038,0.82078906734979973
0.058761578728318047,0.28976111887548012
0.37987799707497588,0.92957956466796898
0.52851541923046086,0.34978209569190488
0.11065518387467881,0.52644286470068691
0.83512396825067414,-0.9738026399855011
0.061442247800453216,0.30258617575310637
0.92559345032788143,-0.36178622657502846
0.10812201016407673,0.51556675017039666
0.84513920208177518,-0.94868706396897817
0.90362661248834086,-0.59909756679006243
0.97977497378072675,0.53413461344263613
0.80400562147085763,-0.99910199389724763
0.78168276536361558,-0.97466187618628064
0.64605844323559214,-0.36203787629669826
0.78120639103234768,-0.97380092030279553
0.14320668632901562,0.65825902123497948
0.54070735558816096,0.28135307434195633
0.5190806414885103,0.4011003602496328
0.85899642268133203,-0.89863762728292063
0.46817137193758074,0.64840816657500766
0.39123860113934994,0.9051392647469243
0.64316763852473902,-0.34435044566936623
0.27379868432583759,0.9831024745140613
0.14837072684441729,0.67767978110058602
0.48309850128350834,0.5815575671419797
0.42272047490893616,0.81882846651189856
0.24024424112358497,0.93670140614301389
0.37383669201397673,0.94110429090695269
0.37272852532798495,0.94310690868285785
0.33422060876842002,0.99115599489179029
0.38566943892965971,0.91757062886695873
0.68888591200138594,-0.61166400190424808
0.30390770982557247,0.99963988720485453
0.94936934744818702,-0.027070204470023285
0.91718453934279609,-0.46036320237442752
0.48610132401707778,0.56750943527822173
0.3350775929546419,0.99054234241353734
0.54008044193170313,0.28492599120754702
0.85007488388588837,-0.93295934345202536
0.65606146715450098,-0.42263290129114361
0.80634790966760661,-0.99974385844173064
0.53739505330508275,0.30016608053645877
0.63658845297494449,-0.3038582110066339
0.29527405804063711,0.99740303308283806
0.73754423068718789,-0.84445133686737428
0.21038054719446117,0.87226796624101599
0.69785014753031327,-0.65965901543403715
0.86211187764263508,-0.88480318565676797
0.14078180892852848,0.64898930892629325
0.61823594313650065,-0.18973190874568457
0.10414479074763526,0.49832860277660546
0.72845847198871261,-0.80682203494938864
0.09364828663528503,0.45193076494575934
0.93658042447361978,-0.21771807336204763
0.14603385073742414,0.66894587360148383
0.95929144344998962,0.13877802224670255
0.80287533432424574,-0.99865481289508384
0.59774518442169056,-0.061795740357821316
0.78479786358325143,-0.97995925962201857
0.79716369059325498,-0.99505645388302399
0.94656679218915696,-0.071032322275993209
0.26084952030079533,0.96859348266638734
0.59417513640472608,-0.039595683700054618
0.10409870558875721,0.49812772114280607
0.62000404302388012,-0.2007727091046787
0.17957839105186094,0.78505771203011621
0.56930110535771739,0.11307280139956699
0.57670620889351121,0.068084348425673902
0.47132530145141505,0.6347062935004657
0.52740545775799152,0.35589659337573742
0.76628415610652201,-0.94032887097571782
0.80125226934694593,-0.99785807963889717
0.49723168341967483,0.5137645251772236
0.60359750710738613,-0.098276542182585747
0.93192387333320081,-0.28094096488713927
0.1285362526161116,0.60077022235875355
0.1259325302411094,0.59022613431097437
0.096831921791660724,0.46613708268320958
0.66128465219012256,-0.45382887159469298
0.42442221778247569,0.8134005161601956
0.77657820198042482,-0.9647491580596963
0.67451909917550668,-0.53116322668899496
0.34030138074495581,0.98635412024835556
0.89938288188792037,-0.63762111603828675
0.76490682559994583,-0.93663256108086923
0.27782959150107395,0.98672438701023468
0.37055009759433349,0.94694282960932352
0.32129558040222028,0.99790832361631865
0.16603553213874966,0.74065192889297371
0.15630553881676973,0.70664513046141941
0.93676618874198658,-0.21512870595062683
0.44352499682676572,0.74727600488987878
0.38948662454963573,0.90914310810453158
0.73238885159060418,-0.82348485041440256
0.55746313460037089,0.18390524350673898
0.93677858697007765,-0.21495570209642079
0.78249847897029823,-0.9761049822090806
0.48457586848329492,0.57467048001458876
0.38259587874601797,0.92406075471700022
0.98676522947507883,0.68632455315976149
0.72058263364360708,-0.77176914706265665
0.95168271340380273,0.010163707909192965
0.12729379144487094,0.59575108180221759
0.85202834239887482,-0.92610210350910371
0.64070314515129545,-0.32921862904740351
0.13070246155176146,0.60946644948694773
0.59237541996952847,-0.028423834882974397
0.68923540145439433,-0.61356981046550496
0.02217965902971681,0.11068016100870794
0.45977478222332907,0.68374670529516135
0.82714551608435793,-0.98759779770486755
0.30240543509064899,0.99939731667183218
0.46396260098056563,0.66633051440933766
0.44789098579721426,0.73085047142161574


==> anc/competitors/data/v6/chebyshev_t5__s42_holdout.csv <==
x0,y
0.36383439700722137,0.95792607304531585
0.3784865722518686,0.93232478192544832
0.58024362571853383,0.046436995345517929
0.74962097336112987,-0.88931886736240351
0.19276127780429131,0.82481624963547628
0.58875958972889642,-0.0060243383865321576
0.53942462123166846,0.28865759856141615
0.60646724688095821,-0.11619385622809064
0.27152202299693673,0.98086786796180647
0.02451813247006699,0.12229602808703924
0.23934238108116221,0.93506502119641288
0.8904811300571559,-0.71118191499228267
0.89668463244660979,-0.66094245439097676
0.077860592862687331,0.37990850604610032
0.41000604588816841,0.85693283910465667
0.85087366094099814,-0.93019924279478694
0.97947475054176669,0.52780091068608392
0.5616535201296915,0.15900013228252163
0.32394695565076725,0.99690507377927751
0.60399947494200179,-0.10078534403986161
0.8648307985149265,-0.87192444712795591
0.17620993225621157,0.77434164452033161
0.20203966010614272,0.85063948015821489
0.5191999638699929,0.40046082900856605
0.10963870374952606,0.52208843675468997
0.78644628701516606,-0.98252585498091882
0.44962225666482547,0.72420490495768952
0.81400043955236978,-0.99909094588445768
0.90805217291242857,-0.55647334338472021
0.68255068091587634,-0.57666655954617507
0.2738177296508853,0.98312059414536224
0.51072152249422265,0.44526805690360183
0.33491652144400835,0.99065925795197196
0.68912910299913299,-0.61299043658668984
0.72433756228130664,-0.78874992944341082
0.85354371210138391,-0.92053141865659871
0.40765262766364846,0.86350729116567648
0.77733528211987535,-0.96631411257973321
0.21919899255831304,0.89344941708140158
0.4438484258669928,0.74607568500497101
0.21882759997142487,0.89259296518809206
0.81667858193265241,-0.99783789124290578
0.80474529116278914,-0.99934638342350279
0.72106360466221708,-0.7739708342988032
0.33124344912210973,0.9931271551463059
0.75009195512916726,-0.89094090544779947
0.74306573335375514,-0.86572976865784579
0.81261896279306156,-0.99952661973360968
0.28770012321950428,0.99377099016872517
0.35604578831311268,0.9690684764721168
0.95121444887200546,0.0025574130171257536
0.30973122878363751,0.99999294845205666
0.28308992815777234,0.99080351772487441
0.13941025169806165,0.64370443089096263
0.67237803867772705,-0.518838114503545
0.052087162338361317,0.25761562117681497
0.95277226851582142,0.027999281257768516
0.95581289742895126,0.078796179659899934
0.93022714366643466,-0.30318078173550855
0.20476131146106716,0.85786437462197684
0.084512858109210512,0.4105607403065854
0.21552394372074976,0.88483593924942427
0.021169150808351585,0.10565609018354362
0.38581228352936775,0.91726257871013739
0.7519293484915861,-0.89717287820745195
0.65954392803314121,-0.44347009107768454
0.046591526376565856,0.23093835463110474
0.95330922984756528,0.036859993129447766
0.088591093425387124,0.42913684382790607
0.74221413759539834,-0.86252997409590693
0.35685610167942633,0.96798917763692283
0.55251046374136126,0.21308049322243772
0.024833431252045395,0.12386101217661197
0.88240598722209163,-0.76973545126135523
0.98913119318624421,0.73991428781475133
0.77160409863886015,-0.95366851853413559
0.53853986889114625,0.29368193012752375
0.35236359933770217,0.97373904360471497
0.22376549577314148,0.90372030567226014
0.87004849364915993,-0.84506241445531582
0.24562890703308668,0.94605717900408581
0.075682950430315601,0.3697843803543977
0.86451293547696506,-0.8734692258214789
0.04175308020427778,0.20731165198187179
0.13880315433067966,0.6413556234826604
0.95031869752632359,-0.011894345495919723
0.64769123980655396,-0.37199623227571488
0.6060529981880417,-0.11360664127436548
0.87859204009661274,-0.79478625463866237
0.63102687178048966,-0.26941770507383556
0.43506070338893305,0.77774111785735167
0.95986077915544088,0.14878730052805889
0.51005765244280421,0.44872093292327442
0.50638040400593853,0.46769614574560903
0.22966064817200754,0.91626115614950265
0.51142692902471443,0.44159013427262561
0.29150905017024359,0.99579152019857176
0.2344619182476371,0.92586751265105383
0.69821569411326401,-0.66157520835847627
0.51776338375796127,0.4081438144281182
0.39800240263802905,0.88888291649981377
0.60938310461448431,-0.13441085427604982
0.020312953877577068,0.10139719568680328
0.31963256389214961,0.99843732619893855
0.83367599881636045,-0.97670553237097746
0.96819475963286594,0.30160339747779474
0.61109870329023253,-0.14513236392013562
0.62903119375542971,-0.25702163167225134
0.81924510156231789,-0.99612366114319428
0.92684341009196736,-0.3462818029076189
0.61141930773790376,-0.1471360937815871
0.06590461234336667,0.32381792916356389
0.32432293406235602,0.99674688410746659
0.8546256788646448,-0.91641841130744428
0.26326646651608077,0.97163114198135081
0.54242267237135189,0.27154850698086985
0.56841775330928546,0.1184070513946196
0.73810706981026175,-0.84667716670379223
0.94289180499287029,-0.12680403124992967
0.60722147489544198,-0.12090503618601955
0.48082754061173782,0.59205087872007356
0.039383997126205689,0.19569973194787574
0.15550925871338223,0.70378741072377615
0.82011549614561541,-0.99542661829850321
0.67660520348038478,-0.5430958914464501
0.83390712939991485,-0.9762542098383129
0.95132610687516395,0.0043679257616560108
0.026736720024639123,0.13330156266709886
0.19591342143536195,0.8337937209371814
0.87542188486878614,-0.81437160854835167
0.80349710525381923,-0.99891180384269873
0.24540640765756383,0.94568472650281499
0.71679426566955584,-0.75416195329983449
0.45668619534033777,0.69632130706355855
0.50580553510679738,0.4706392410545206
0.39633792371303528,0.89300081675965504
0.71887887974945985,-0.76390844996253016
0.52272069034806767,0.3814795891012932
0.76932645530204846,-0.94814195287791447
0.44907814908076638,0.72630153781459872
0.2132245603211467,0.87929083188371371
0.76280519020758575,-0.93080485314876205
0.2601955319379497,0.96774577748895307
0.53992623507385873,0.28580398385966621
0.83047281083660573,-0.98249370494173505
0.84732941201894996,-0.94198779750289674
0.053180484601648259,0.26290116626367621
0.95536553867335261,0.07122753831556583
0.13687369124898807,0.63385214099313658
0.61591631691987692,-0.17524057852080333
0.42439509521068797,0.81348762917601314
0.44854523415338299,0.72834789343933082
0.66210708026330445,-0.45870921571981693
0.12693991140542887,0.59431738421016178
0.14494246821100187,0.66483591312125345
0.62141682000440579,-0.20959058852832779
0.36209462076250931,0.96056373193415434
0.97137001421796054,0.36298598172246077
0.078479538162999671,0.38277815416881483
0.053792246205271649,0.2658553663661738
0.14505614645521783,0.66526492064753406
0.50553063380858354,0.47204437277205891
0.19107969028031815,0.81994213781136938
0.73283258904373649,-0.82532980768126718
0.3685902511421264,0.95027956842670958
0.79096059506533645,-0.98869590006693198
0.96190838083265573,0.18523602895817071
0.35095603183095747,0.97542311716856811
0.41479144516237293,0.84310139055688671
0.65836251968654402,-0.43641775876394151
0.30818756976926281,0.99999049553717956
0.114280465122957,0.54186408623093829
0.72965898649604299,-0.81197215775953868
0.40270350984348235,0.87684018388151208
0.69048179308430768,-0.6203444905836184
0.56953492100607273,0.11165965516900833
0.99928665372826153,0.98221717869822456
0.49687151954211567,0.51554391982342773
0.24052191977265858,0.93720124930301218
0.45219325651571035,0.71419858072420239
0.56124705544211706,0.16142435609847405
0.29959747010245669,0.99877795637652667
0.74540886384337768,-0.87437545009225781
0.59745573425758125,-0.059994074681724907
0.64699493700845778,-0.36775244746049296
0.11837541878393613,0.5590737163813202
0.95135303885082589,0.0048049235772262833
0.45527562568049545,0.70198713885244635
0.057165593602797063,0.28210150105388554
0.086127719415979659,0.4179365449928551
0.83875727236750819,-0.96571948003834862
0.19657040276804744,0.83563851946245482
0.82735735912957697,-0.9873000428974974
0.8322975968571249,-0.97930262995577078
0.78757091958209569,-0.98418148152609675
0.60592571417153074,-0.11281173204393546
0.60819966985568896,-0.12701621383469641
0.27632552686872208,0.98542308219554431
0.051325344425294635,0.25392830303537295
0.71354835147925932,-0.73871168661113451
0.024763797467560862,0.12351541051571714
0.03113178409421765,0.15505593733771333
0.64362389747960225,-0.34714666463675847
0.95185127733016517,0.012910460995676942
0.23412469561558807,0.92521078476630247
0.017064239951022128,0.085221844769950164
0.86342741251662536,-0.87866639314443518
0.54304956775209468,0.26795490320274329
0.33564916468591932,0.99012156210155067
0.23567576312392749,0.92820880622185797
0.67317487780599483,-0.52343420382508077
0.81271934971472504,-0.99949974857693746
0.98732538877015308,0.69891629839320046
0.29530499241172975,0.99741467974443232
0.94137650535585005,-0.14918825868221219
0.40657834931798437,0.86645824725596898
0.029667564358815873,0.14781594285958305
0.17061326319438722,0.7560521210350245
0.32279285608617586,0.99736593795026829
0.09824734626108976,0.47241646217235111
0.51297352316437728,0.43349407225815595
0.079845679580796844,0.3890994677774583
0.063184113923324667,0.31089176883988601
0.61786208696516087,-0.18739676728069155
0.071484908000120473,0.35014851778144285
0.79218552157659339,-0.99014897148494008
0.015565883585381338,0.077754001293899463
0.046963592801656948,0.23274998101112548
0.46883276207121866,0.64555398129607977
0.88659506763900953,-0.74030880109499364
0.14528917585831577,0.6661436806958001
0.07156250688436705,0.35051285657933962
0.27710120263955051,0.9861016607033114
0.19452382083257924,0.82986175383866057
0.72080788408903873,-0.77280121129710011
0.088339810657607556,0.42799719319981361
0.6207637144024436,-0.20551472288833184
0.044230104204262079,0.21942268047192859
0.8475547509658834,-0.94127333812713054
0.38579537154303817,0.91729907982592751
0.18847971221857862,0.81229100050095593
0.47228451965696716,0.63049347186362636
0.35319337085469721,0.97272001578343148
0.40215942522540388,0.87826503941730283
0.60664352672746402,-0.11729489620275491
0.65275894195568906,-0.40274179346741734
0.12865464069531435,0.60124728723047416
0.51496305017244826,0.42301483995999334
0.86051059918675332,-0.89203582552475336
0.64517895440575168,-0.35666415158763609
0.62519982252403328,-0.23317851901323294
0.63536818559657093,-0.29631633344111963
0.10843401099834775,0.51691070883921164
0.5026695459834315,0.48658138784799609
0.83715886003965101,-0.96941735975375476
0.75573716126557167,-0.90959262009663266
0.65872006211196432,-0.43855391838531288
0.68023664447527443,-0.56368017231023204
0.092126521478258561,0.44510068647447526
0.55748790376836477,0.18375860872983907
0.81464279269920992,-0.99883975654502866
0.76320179432873925,-0.93192180969558169
0.89503421151468554,-0.6747646618031693
0.88069944119420651,-0.78114728277752743
0.098959396502662389,0.47556671664971695
0.69559730529208408,-0.64777650963096622
0.40732511215210737,0.86441028330312641
0.3366920017881273,0.98933012442697488
0.27555749498637699,0.98473553617078813
0.97254014576995074,0.38605441060525258
0.54330116162573028,0.26651113056434506
0.64446104257456804,-0.35227277852930605
0.12545484633920165,0.588280989586911
0.3983991485084174,0.88789008713941842
0.3131892752937559,0.99975909294660203
0.50039714287715786,0.49801270964332378
0.20706921862401781,0.86386434439926385
0.91785585487203591,-0.452854251416416
0.50361952290258349,0.48177233128547536
0.80192885341608466,-0.99821224462051372
0.98268206699561578,0.59632278911260617
0.79363392857477966,-0.99174312558335886
0.39241486549062438,0.90240325342990069
0.79355923242576254,-0.99166422114193686
0.52605285583006489,0.36332049624942542
0.10440263171184881,0.49945203572885022
0.016334906750661713,0.081587379766461771
0.30537193105783078,0.99981661828092294
0.12576553055747605,0.58954648091968886
0.67515476542846597,-0.53480737355757757
0.21487505064977494,0.88328318702475928
0.84695624445397888,-0.94316058045038709
0.7073527472587261,-0.70833575506495761
0.3697163629476507,0.94837554145739489
0.83390277717298311,-0.97626275048811006
0.27743773390188942,0.98639111826028381
0.073223297158361775,0.35829820970005555
0.38306094334082291,0.92309568749263804
0.43519006702216811,0.77728934720876031
0.37715453220191641,0.93490192397736993
0.40429110140670432,0.87263619209833299
0.51366590962296743,0.42985532789070158
0.060739499298530598,0.29922901530966683
0.55935560691955211,0.17268165896366128
0.14713964298434579,0.67309002034009402
0.2592801987365172,0.96654094155905002
0.14768812682178273,0.67513801837328824
0.13865096096633844,0.64076588662733802
0.31945085811214968,0.998490447652847
0.79003361330714572,-0.98753295055694768
0.43665103450593046,0.77215728181906762
0.88781306375913793,-0.73137090226143719
0.45733036556410683,0.693717759491004
0.58504181139236322,0.016933784393174722
0.0203593927934307,0.1016282385844432
0.82011892888238636,-0.99542375233605007
0.70188534031331307,-0.68062251276940522
0.1979848896674806,0.83957936018219248
0.74142415082812974,-0.85953457779864406
0.64294022570153009,-0.34295610799804255
0.18141394212895054,0.79080329192737997
0.14060478063758833,0.64830887063392506
0.58061069176323954,0.044185469576944136
0.043032353321519785,0.21357039562602881
0.30754960399186015,0.99997025806285045
0.8992796660734369,-0.63852986618114027
0.65347104564327674,-0.40704099545776939
0.4818516995108646,0.58733265520254352
0.30893467642675743,0.99999990635723779
0.79171152148098467,-0.9895980335869643
0.81073748989821925,-0.99989247036030626
0.46015461297673088,0.68218439093324301
0.098476933624749061,0.47343284123982476
0.41414069020255984,0.84501864397896154
0.7629952020799371,-0.93134097656913006
0.1329701137265408,0.61849464595856751
0.72785933643280187,-0.80423218235537686
0.97765319618568858,0.48972539450985764
0.42647766554988681,0.80674220539116681
0.91550654881450289,-0.47886298324610177
0.7693466866455525,-0.94819227001540796
0.34936700161523682,0.97725696603568735
0.57310278393251612,0.090034904609999966
0.2034646723882661,0.85444238057281052
0.32553224647867912,0.99621122960132091
0.83659419921921074,-0.97067026237533938
0.79007729489956924,-0.98758896968066878
0.85750311630992326,-0.90492443977463388
0.82295904642586437,-0.99273518157904839
0.68205960349887285,-0.57391937772770607
0.56025245453517403,0.16734879009593895
0.13261252287880032,0.61707613215559531
0.94629582520415512,-0.075216856221355322
0.53019947657402,0.3404670490647459
0.37731176698460994,0.93460031034847657
0.47081504158781284,0.63693868258122066
0.96607766281584317,0.26165434191832038
0.79465790473006848,-0.99278829748695374
0.17998026437843012,0.78632133548421024
0.60757249107773437,-0.12309785262410022
0.8472178877241402,-0.94233964906415846
0.10107136121929687,0.48487583439950005
0.91506417923647865,-0.48367632279287776
0.69340207609284432,-0.63607954718994764
0.95787415704247902,0.11409656643180721
0.5932552681476192,-0.033883776320238201
0.1631556755084205,0.73076485803001201
0.029817411038193298,0.14855723221832226
0.53556133746758616,0.31051152833206075
0.10133394643661441,0.48602960047050675
0.64853082521599192,-0.37710733149004216
0.75942771678024634,-0.92097380305907173
0.65525473695185588,-0.41778527512206232
0.3960105600563229,0.89380170417354132
0.77467867533491086,-0.96068009569322887
0.46072906844350447,0.67981496130304997
0.77502533794402495,-0.9614378108681918
0.15827907931428298,0.71367981754730325
0.28847414529095405,0.99421325872975452
0.13324806835168709,0.6195959111192838
0.84254205779222258,-0.95606111462127341
0.94422553922319874,-0.10680731880837424
0.60486483147043424,-0.1061873536412703
0.42180434754718088,0.82171875808755068
0.76069882487884155,-0.92474023817598727
0.71123941933976265,-0.72752419136366786
0.35590561919419272,0.96925329110244662
0.89607328374925777,-0.66610142036645215
0.41354527700103388,0.84676284527688983
0.041952300591478801,0.20828686494394133
0.28718880807515373,0.99346998785117568
0.39062915859874514,0.90654172241433462
0.44404823195513371,0.74533283677597173
0.41963065610131445,0.82848713778824656
0.73024794355957101,-0.81447941722876394
0.74856665560883895,-0.88565185882302444
0.86106575535204055,-0.88955764845080854
0.50290076498465908,0.48541252170325233
0.85227433885060278,-0.92521278297484244
0.79701451286987224,-0.99493302623578428


==> anc/competitors/data/v6/ckd_epi_2021__s42.csv <==
x0,x1,y
3.2088461699458719,41.134917400974416,23.914150287655254
2.0360745391321831,84.290932686088794,31.561417408852424
3.5050927196898387,74.690582480206103,17.458226053849028
2.9407881017077737,27.741188769727735,28.859826454726338
0.82962071760677336,89.792426048630119,83.260290544649251
3.9146782307286458,81.544001701542157,14.651871570000527
3.1639889569662354,39.873590650482726,24.513116760717406
3.2512250684693385,78.582760576265684,18.649632619887896
0.94839771436441056,27.449367230996799,112.42161194212602
2.0763507826344849,89.937331133196707,29.764395766553196
1.7977930848140344,66.597931527457575,40.908183034987609
3.7436774609701065,65.50875108911579,17.079754032724114
2.753527920282326,26.330850888889294,31.505918569138988
3.3796656464479051,82.792337922763778,17.342357628693577
2.0519496958956589,22.029965224312861,46.054937869394223
1.2953355262467192,36.857964062880292,72.940205554727257
2.4410467545554217,30.011531261664452,35.581697622305718
0.72336039636461358,74.373755848455289,95.512535783888595
3.3967091019740372,33.874295904902851,23.367626335981257
2.7108253969272269,83.744675899161962,22.462727856934521
3.1533070902988083,65.938832752924313,20.929485246145354
1.7408408884545392,22.531389734628736,55.925645635053819
3.8974430853821613,20.380088389009032,21.547497749543471
3.625923924627692,23.616054191007926,23.029779964021941
3.2243422397581667,62.41476243534094,20.82894385831618
1.1812354774818865,76.103726760159077,63.829116547853232
2.1335235130446195,36.698697443917197,40.117972393562098
0.65331318025530072,79.458619004615116,95.429924525748291
1.0400132222364173,24.006235810728228,102.82333781350978
2.890671336348591,76.06746975491734,21.813335709657501
3.10666754567736,84.945680112059634,18.931572646855042
3.8862840635197351,74.047587937306645,15.485841454813535
1.6403887534835317,68.868454878504593,45.02243674911945
1.796608971122041,78.658615305876822,37.981976609097984
2.1434453394653277,22.810590968294647,43.494353596476223
1.163149756795,34.124747750333881,84.420008579542738
0.95472526867415075,28.744657551395015,110.63326179748027
2.1649672417907682,55.317169313509055,35.10958258603678
1.2941827216780943,72.163168983019119,58.62344980270305
2.8443489813887863,64.10082912034791,23.958690289179845
2.0300317160531574,79.579176983335458,32.616098264557131
3.4143736862024312,30.864909470876363,23.661362005157855
2.9509278570078719,71.423476435461311,21.903508876743022
1.5932832448371437,33.512904360823285,58.091041080685237
3.4129093048832035,38.953112592246015,22.512151667764865
3.3166752512388067,69.69332880969128,19.243922775957461
1.8561743266056105,88.614334942907732,34.331189466196946
1.5091483637558545,62.808052418394873,51.672087238645993
2.8887342639124141,23.815022049390691,30.213823587711467
0.98913369263258433,63.141627894927296,85.610561406936299
1.1996787086628791,22.964538610611697,87.191474296687431
0.52576794412851924,81.890199795677205,100.3699508888797
3.2542353212574842,69.670479957043455,19.690652826245724
2.8269779980721124,32.118949249575223,29.446854865121413
2.968078825192173,26.420470407693863,28.777094825663283
3.2325516085768875,32.84732602162233,24.957663110008202
2.1062052143841896,88.601902568793477,29.502860378331146
2.4905941858351284,52.09924497209429,30.275779645241162
0.98928949344680106,74.885666383898553,79.565450531849976
0.90085525737590699,64.548583947544387,94.939539224989886
2.8394103662666508,60.068920497104614,24.618350423153391
2.1488367215009641,30.159117826553477,41.426214452834657
2.4783263726841609,86.221711749066657,24.632225954955967
3.1774960009560895,41.093984276030255,24.203723172071332
2.7215141200020678,60.461205106527949,25.840473744453757
2.4375279023029854,68.984316121234627,27.971301812115712
2.4572250626089476,65.446320867171622,28.318772379946751
1.5638253432191427,85.841608678686285,42.903687700568007
0.60786242098778787,30.390729294404061,132.33502157115518
2.0285108623132682,55.584691691285947,37.899360019605545
1.2510463548683521,48.282407351853621,70.833732125923689
1.9298502530362265,53.19181106378327,40.839417294833545
3.4869107564385815,28.345226833842123,23.436334297756126
1.3187882005286926,29.386622691093574,74.781780545758181
0.70405959591173106,39.465288204688015,119.6452588925527
1.4848436220769878,41.329322263258192,60.218742345160983
1.5275781521833927,49.953224957694502,55.163420806385929
2.8167078015441325,62.769128292563977,24.442707333728201
2.4496125331944745,64.424038219278401,28.605705619185461
3.2436437318724471,48.826762760989915,22.503917258812283
2.8250973911458566,48.614817660008796,26.59685314288102
1.9223540150402467,35.233996868787337,45.878796808887579
3.3490713463311215,61.181437388630577,20.054809891443256
1.0844052196769636,42.192863792206651,87.334570970862032
0.57949225596851162,22.524188399415458,140.99093548732381
0.81516751271474619,49.288003090980226,107.68265604179705
3.0282577270875759,53.189287256311921,23.783911830152501
2.116570305879856,35.791500774294768,40.733056695235142
1.0644512266176063,60.072055318548095,79.904890041633479
2.2536567128617726,59.604033030234469,32.57790064001491
1.0330923594960895,69.140152677725993,78.282430117684584
2.9371213127720761,65.356393754084706,22.874150724348915
2.0615469645091076,65.670313956472199,34.911737192019309
1.8335742913376887,42.134990627683017,46.517269351682344
1.5552923120175679,75.120255539016767,46.164118272085247
2.7059890759161096,58.440106851977561,26.347592427473863
1.7663441369368664,50.199273662592304,46.270090738996053
0.80677471760635355,63.820873665873997,98.684678245930257
0.91302065742180361,45.246013411517801,105.3398766775201
3.8666418259233009,55.891747122473078,17.442735255391103
3.6800324174766246,71.569398193755418,16.789891694223247
2.9489749683376236,82.048202070659542,20.51923832623299
1.4305448651083186,84.474003810663419,48.151813790987056
3.8921173207170336,55.254304762816943,17.374565465462481
3.2256281638802813,56.419258031839838,21.609929430071492
3.0091156620564847,75.990928753468552,20.796996703384909
2.0727652575032605,42.011548422094087,40.183309255080808
1.4528454664580566,78.616765364154801,49.019803801169822
0.83736836753724753,54.589915256219641,103.34774581321612
3.6591083879034461,28.10997070346879,22.151532773396454
2.0952170144176385,25.044140295106061,44.081882039209979
1.208271776783306,78.939524772762411,61.033115938030917
1.5708481845272837,23.889754183481454,62.732398268482335
2.5272684912966357,39.64280052935591,32.145648471272729
1.1187047402873109,43.389102835108204,83.507692938089818
3.4981499943233141,32.109611163411564,22.805780470547756
3.1548183544232353,41.972535886139248,24.279625688853105
3.0181203458282786,71.988479670755993,21.24486922340331
2.0123256392128628,21.027799049204955,47.440056558972778
2.6955809424585513,77.902139716448048,23.452126726359857
2.5443428911945745,79.958361650219075,24.815352406180999
2.7744631054418698,46.058310123408376,27.615999469088795
0.79555512398961181,30.752902934244435,121.73160111096554
1.9553259075971337,62.05882855615566,38.04477352852426
0.64564960851662367,28.377078910542604,131.58422148094124
2.2289678673558164,45.544355275477677,36.027915633589146
1.6545142431647486,87.090042663068061,39.787245821274844
1.0058346610311641,89.682513080854605,71.140070357075956
0.86191038702893075,74.047342394820987,90.773188300397408
2.556756002621992,41.76730569445364,31.28516176517418
1.0970753898791012,68.136553441626475,73.292281377109248
3.7379204143187903,69.37844558388089,16.704427160304363
2.5337139889513822,47.148918661455482,30.585857545079577
1.7140443158719298,64.862204421031151,43.788452139382599
2.5682042201849589,20.750935148297337,35.462998690607407
0.5798135486039413,34.634036102156898,130.7403680737705
3.8549572463450588,56.756181207708281,17.412334454375184
2.1880620293001507,31.46259129808071,40.209354593740599
3.2395732953760019,31.613480751357354,25.084516348646726
0.78955499972853493,78.541300338516663,90.63990729833219
2.2033041579335615,89.239310187852382,27.839020877455106
2.2174744802408233,58.91785996199139,33.358876243196484
3.7823925924124397,78.73488116171994,15.538028684783358
2.5010481833162639,89.322516502839079,23.898579636850531
2.1572129036993384,29.911712199814229,41.296760280193268
1.4344148208216274,51.377192927804572,58.965698977926266
1.6604914906989325,47.480090108934391,50.681713167203256
2.3223534086503825,25.603449855232952,38.82489333599559
2.0361901110676635,72.873112095632109,33.881804957374108
0.57564227958115644,50.364531912581512,118.81423841320989
3.3920217346802524,52.852885393328087,20.800460957364635
3.6365627014391837,30.547108166926812,21.980728834650129
0.9908718114951377,32.664865656160771,103.25957594311846
2.4391265023866726,83.497253550935056,25.53709252519177
0.88001509397405242,23.125436228199522,123.81452242511176
2.8528403256393409,36.299659946059435,28.379238703894636
1.4843182434365292,40.444153122016985,60.576888292258026
2.8079792214216561,54.313827968111049,25.858577264966698
3.0444811500040894,61.051162111035715,22.504209184671129
3.1902662217117994,54.530298309546659,22.156456029137352
0.87709331084563802,25.88807341898174,121.82765034195725
3.7060414579816277,37.056721783899945,20.634623111120145
1.3057489681320829,79.051186933377892,55.568653090307613
0.63094394661662923,64.631209033492127,105.75550443488771
2.4419836428701918,65.440433509399213,28.532048092174939
1.7982279935185357,66.914227874594843,40.815940983372144
3.404264100963446,73.403211332767029,18.22589360313788
3.3288801522250564,24.067593720501314,25.445723906569988
1.6099861248795038,45.662586945282868,53.193406317919823
3.8351478827441072,57.766920468317508,17.41052740584669
1.5182124334904152,43.691953830812821,57.778731674299557
2.3026999523110008,79.113521130103067,28.119546498384178
1.3958778169866095,53.780075601110575,60.020841029407265
3.7761524951713716,73.803931262156539,16.053692789221529
1.0761273615370635,79.641086181681828,69.828348184828073
0.65718716787315146,55.335403803244866,110.6792317454109
2.0228397100106328,83.668657070994499,31.93272001683675
3.9733144741954298,61.098675837588644,16.34435705807304
3.6208704318921989,79.519200918360525,16.293778536218579
3.1201280680993224,43.841355691406704,24.319610598195027
3.6177737180748371,54.917187097203964,19.007190925821877
3.627063238942521,57.19877287032044,18.681807071738998
2.316004261352572,27.348580112724939,38.532164728696607
1.6057516814077755,47.898675469107843,52.624818036275478
3.2020435123884581,84.213637078617325,18.340239709745948
2.8158144210871638,64.158256825531964,24.241672652819968
1.8078020510579853,32.425460770587726,50.259352626702302
0.8306333382153035,43.719894492672353,110.84604173624511
3.1137636397215909,33.412210676388987,26.012970564438437
1.4186118057300263,21.737619225900076,71.850467375683039
3.7788460268682273,84.922232095281871,14.968308532902746
1.3433970125198966,51.374512977981006,63.792724753662682
0.92965276344020109,41.52745506945503,105.49417176609084
3.4088943524371715,61.893403409041561,19.546479709953353
1.0364951081857292,20.512011940511094,105.51046758072643
1.1274390785520869,39.46154746205697,84.777716716239411
2.5978397703229521,69.212342598922476,25.876257225714912
3.5609671429311258,64.363884114848418,18.266294546127924
1.1875213300010063,88.726416327977489,58.635269938277666
1.5861328551503318,63.425039676063086,48.490913835321955
3.2209169338441215,53.425411153941297,22.054716778292725
3.9013924912133859,73.300279422880536,15.485711785723355
2.2525941517081982,83.232951037483716,28.141483021624509
1.0036412589293777,70.448716270284621,80.390111401917224
0.54877700697870546,87.424785648456577,95.727564286988866
1.3037961049959934,74.740361951672412,57.181225074286196
0.96137776225282368,80.676100678334848,79.432770207977612
2.8718053576450013,27.987284982854604,29.648278728237397
0.92641376619985893,71.268945209565146,88.047168450266994
2.2721547606722154,50.806208966915804,34.074218915120007
2.9299185247501027,58.717266168789266,23.908752798859314
2.533908132273158,65.787168663764973,27.235708377957735
1.1992147808102016,87.88705816938986,58.253144996600994
3.3144358416379194,88.920465700213725,17.088854925258627
3.0039249536553059,40.175977184153368,26.039751899999661
3.086444013704396,71.362744820654143,20.762419233405076
0.95870213045059638,72.498847655468808,83.856935421147682
0.93313831277620607,44.254500291913416,103.25530865682724
3.7464689285227766,28.670884240495472,21.458161896748049
1.8915236783872922,22.866287220000384,50.517657213959687
1.5533204212332892,74.414018927042491,46.437973941647329
2.2100441587303665,54.278981927183416,34.473888438632919
2.8200247446725384,88.987811864644826,20.735718932260205
3.8446813996643949,52.548141933555712,17.931391700839324
1.5025617940871925,88.454188535168811,44.285862872440248
3.7368295025920948,48.810320153584186,18.990586202834379
0.58700821985189711,75.557750539198082,100.98502593145685
2.4431931481438864,25.937349061828243,36.456335886509308
2.7189128908837978,58.882319709643475,26.125427799741573
0.87064091312763647,76.1441850890007,89.3248222577337
0.99118858972369428,84.729116705392201,74.668566826078617
1.9669001176070635,77.580816343220221,34.300007446972955
3.8818116925011359,22.587950904082195,21.35638651427044
2.586148936320305,46.089163891471394,30.040553855321278
3.7655812756007392,23.408893061969589,22.037043398699684
3.3152632046453974,27.64976037801906,25.007802269428915
2.1358356054435204,67.271394006723881,33.128168259850263
3.2466720723826561,69.928073741818878,19.714101463699038
0.56242874391945707,74.160447792613837,103.19086725063586
0.88200398868007235,80.581958363896405,86.553571922606238
3.403000152089577,71.760202793355688,18.421294305615245
3.2888598091380663,76.061011447464239,18.684589139427935
1.314242596882518,23.427459687629547,77.927539164576658
2.3576935670966872,36.417460530890899,35.64763218930581
2.6210553724500381,63.532844136267201,26.521936218623246
3.5370863382160391,80.068771323737622,16.700835703417788
2.6108750506855398,20.31500874577614,34.863024176201954
1.9440004924578811,56.024053948144484,39.776110734819916
1.8096441519251394,67.410117955507801,40.382415688933307
1.9905873023072846,22.072510239002924,47.751153018074881
2.7817585895299097,48.094889028737157,27.182623514733891
3.5362172111331369,82.694441696858775,16.435174543692117
2.0886390872670493,67.012896619910109,34.083244639062549
1.3674384703297533,36.63608543524181,68.444043446849363
1.3283182704915339,79.694679074233889,54.220166530432884
3.1110499808520622,44.362199638665999,24.325867211953348
3.3579906719836865,79.73412698008417,17.81236111166475
0.86847327948943742,40.926055578323385,111.28164688384599
0.73295599934312361,61.32241756182043,103.17720048213951
2.5805178231475812,47.78580474234839,29.80309030785903
1.011606354674444,39.237753552854691,96.690549184061084
3.3863246665971944,82.059029352030848,17.380528639210201
1.5861713587342605,33.131557735764389,58.54241613128584
1.0035517653989992,25.936811386503415,106.04155708480583
3.7233966537060756,43.934885698196226,19.660009847367217
1.0793610295734735,70.234740334909731,73.769137951138774
1.4965202881827744,76.520212418339725,47.929020149108624
1.0376468831722052,89.912035904673544,68.433186242307016
0.90421522282874234,40.745343990781542,109.59725962753329
0.57401805717754018,48.555936579189748,120.26080636728446
0.69388393207491039,29.577489462073842,127.79443309823452
1.1112451482754844,60.241035073612352,75.804678349355413
0.68683676419511386,89.830602608404206,88.126531132808623
2.5690033563883992,69.061670708446087,26.24977909250207
2.8825008437982724,61.664898828936025,23.938595380838645
1.8777065989120989,47.465836504525583,43.734130042379078
1.6129688393321731,84.070913219988839,41.797663768588684
2.2658418295778056,54.784161729124463,33.352731787613727
3.5625172978211301,29.405683931914304,22.690601158643368
3.4789606938777209,45.576492423939342,21.11239376703907
0.6521627170447718,24.701666819343682,134.21921378255541
1.1352444335878342,34.138532638214713,86.908781825400411
1.3286070488653861,21.236814669993855,77.972721972645317
1.3728565154127415,51.729594155011441,62.016485399378368
2.4993142810997044,64.417818546625796,27.925521613943179
1.9569184899611729,44.03047236652354,42.517275928354366
0.67238941974657895,49.426724005369394,114.0318374723885
1.8076494846085005,87.144649099120315,35.765469542974579
2.3331353205117304,72.637418510244089,28.817561119581089
0.85585166016300596,57.859964586146589,100.60163348213283
3.4171049382599588,39.917861257827767,22.344514881254334
0.6818665326278649,82.789775914109669,92.273407326488808
3.7369465415632175,36.456798181646164,20.506380187736045
0.84689599552956429,42.773991136167396,110.84906226830063
3.4525123305921346,83.63453700960639,16.81587809901335
3.6592860037466597,57.067943869955066,18.499618850457519
3.9284973820530746,71.96225645925837,15.485919348492413
3.3070905809575777,61.352135591463629,20.339087437210537
3.2281713926996511,65.740744630664665,20.373479374339613
2.7486914659844168,40.956830406037788,28.827265834158105
3.2264872410234515,36.896044313866405,24.391972262563336
0.97093272944601483,42.574464301806572,99.485190332579222
2.3762381258167307,30.880909485839574,36.551216282120194
2.2997800456664503,81.202005570356519,27.798960764523489
3.5015025044289514,39.827285327507987,21.712019789711974
2.1197977795773055,59.304257609006925,35.12730133454037
1.8478132363512372,75.438209759896182,37.465410035518396
2.7384714493298854,74.86768765629995,23.450456542591429
1.4326216112529613,50.687038100893503,59.308301019833422
0.98918943833884909,53.338011601070797,90.986637731876357
2.1725704590831105,89.62912242545174,28.243711824175868
1.9591127900820975,67.221823388531675,36.757111235703945
1.3139947918510579,77.024691018251787,55.849939627007643
1.7862913354029479,83.178777845346232,37.185197751401411
1.7823735743918658,75.131288536053745,39.196807268997702
1.6462344754439091,32.962554146749731,56.047625205681605
1.8281242790442513,59.351951361630057,41.943283392872864
2.900101709095809,27.132591012018139,29.457653291310276
1.5390676609994984,65.704548859479885,49.568024997105532
3.8210027435036915,86.87445997314677,14.592105485501328
3.7072180683836224,55.89124450100779,18.346740586894953
2.183186499050275,50.3080745007437,35.858148402537637
1.6492642175164107,22.508992599271423,59.680727970203648
2.3740217644050112,87.184216563045425,25.781755747264164
3.4699617107076861,27.210187889111115,23.740770654009765
2.784055691960357,22.875536531339286,31.767194024565587
3.3153713978147712,37.224662805345694,23.56115819300673
2.3645279662300904,24.587130374286769,38.236310881226579
2.7152117024366724,51.858248968823361,27.336656489688195
1.5085446496386159,56.126146087997867,53.890524001479726
3.0721260680860176,41.879896432000876,25.080408011845694
1.2084160759400142,23.567233780242024,86.112120805096865
2.9317934508647436,27.812025777445868,28.953349882436278
3.5125167391406293,46.915306459294968,20.697537291976193
0.96235993055540381,24.236991557857529,112.69639374871025
2.6503290918967193,68.873280792693947,25.315839699342373
0.83283511880477112,34.491437906736834,117.30029910939695
3.040004698949994,41.145009814854696,25.515099484755716
0.79572626588232076,47.58880440246682,109.6228843349913
3.7757893794521911,49.162674314840352,18.714631779645341
0.98092775513230757,20.116249537236037,113.00060936285465
3.8560808606817814,27.844925969908829,20.835054485420702
3.3030946162978383,80.393519461861473,18.093835285715752
2.5778870156322395,20.08631437583357,35.449442799271253
3.2391843662034141,55.571714906901256,21.615084155331107
3.2829019364408007,54.265140455504564,21.443679486413934
3.8110947198606562,43.316591270744652,19.192043645470193
1.3868417384371552,50.192891410251477,61.855125238545043
2.5652656337540822,74.640679626860901,25.398934717365602
0.83267219147540428,78.884259435046943,89.00603041454599
2.6565799500844247,38.224398039067502,30.545518234660094
1.0995195643247608,42.574330867741089,85.692381225944274
2.4773271401535464,36.97379971198329,33.475942203399981
2.5035067991184738,53.590438038574561,29.81073236454958
2.1309480354342956,67.828085036116903,33.104554822916931
2.3292112142959298,35.97770128243944,36.270426678298286
3.1737318650230577,43.151501943840671,23.929991407255013
3.2973565077922333,85.126923231240539,17.605639448849626
2.2225362545140017,23.399850289287066,41.491349235210862
2.5985770453291428,52.253872366769635,28.744749778963005
3.7593268249153562,69.809062911774447,16.545978151543302
0.91906755975392984,30.531780809023182,114.52382889883252
0.90986248065038677,23.31618140038373,121.23590667258262
0.80698154168768943,29.674376014697152,122.02422550475629
2.8025214976418473,84.317623547147804,21.506912652902574
1.9651290527663281,20.64818472747864,48.925937972139877
3.2101249564964514,33.182538236794628,25.114627581427158
2.8493099465800742,22.189845903115121,31.028214172718496
1.6677321541488337,27.744062729354226,57.002101766316279
3.6442829157653751,63.41045006398074,17.871983164371994
3.1688625147472829,36.914723611736008,24.922312105007489
1.4468722931856151,59.844843530147372,55.363270670369793
1.774672062202189,61.313676793628829,42.936724880046533
1.6005399307149202,79.460473316284535,43.414639377809841
1.0516407701874988,20.331897503831176,103.80585473055076
1.0172418038976707,79.73586215396567,74.662606558143352
3.7764461218151042,63.338336049888177,17.131763783623924
2.0326641301956365,31.392044027347033,43.945100140467694
1.8416193797209344,74.10561716946988,37.929722859969814
3.0538999803708227,79.884407925341009,19.942756773212597
2.4354757283851498,37.798443862791011,33.99264078836606
3.7764899539346177,84.315557663187661,15.03614115090831
3.2310552286828726,51.812020120906048,22.19327723210494
2.1777934744358913,62.239711803332504,33.392535098138879
1.8172581571828919,88.925467353235049,35.147224955340214
3.9532104072351273,45.30752550474395,18.141093821138934
3.0121608260127521,76.921154207407909,20.651944392970208
3.829181310013444,42.287938247992173,19.205790930758639
0.91467502025964476,75.94494655690437,86.842295811055109
3.4768678771677393,62.051374320384973,19.07007045572751
2.7297585939692266,35.144898665778101,30.137250455572197
0.92672587417289409,48.98182656524655,101.09682671896407
2.5589029998922723,42.234494405449318,31.162986936038713
2.9013372778690707,25.467587515625471,29.7490667963575
0.54305940061010993,22.088433906978825,144.17324022795466
2.090112866446113,44.253505878502665,39.232556961015533
3.3888982891871242,21.332390347224059,25.333206659854618
1.5337565887043145,31.584143030724253,61.540726091806135
2.1049182862949287,70.762832459560812,32.988769687319433
2.048099444737626,69.566386497851155,34.344624300246288


==> anc/competitors/data/v6/ckd_epi_2021__s42_holdout.csv <==
x0,x1,y
1.7509296863891666,24.210392878645919,54.962243704673376
1.8027303059409496,69.775274608824475,39.975959608980411
2.5160128181968364,84.048775103788415,24.519271182845593
3.1148216229938934,38.632091874022699,25.171782194870563
1.1461257296111309,36.073736302119229,84.891695085017119
2.5461197616678155,55.795581974019122,28.815122623183843
2.3717032063745855,38.245185417366812,34.995033269708046
2.6087225899831856,62.897248032829616,26.778110702365836
1.4245728085750287,65.302652843378837,54.522381099696119
0.55132673095478224,57.373171434808611,115.23878685098067
1.3108063977616846,78.261624705960458,55.583750896279405
3.612812075959642,74.419273552181352,16.863894891712633
3.634743650063772,41.676425553501659,20.523076790869649
0.73991118688828861,20.29582284351256,132.78779931391563
1.9141627884935248,65.76574998249103,38.139142354053789
3.4727856699934279,22.688713007145537,24.394020965191075
3.9274359867638218,59.126092046140762,16.778316945753755
2.4502902226807275,30.789392291406468,35.249741860661402
1.6099134795734196,27.089433750693164,59.710065214092033
2.59999814373435,62.170094062588539,27.007837646461635
3.5221290856588308,29.014754756107525,23.059185358722747
1.0876108716128692,85.822974754625193,66.344144969149355
1.1789280912843429,27.201795201016189,86.720609399788827
2.3002018924696719,35.560200820425507,36.915761854263557
0.85225804355893053,41.566371679128579,111.47205872234423
3.245012125811193,21.635500784925597,26.63680400002157
2.0542200993200899,49.869585244805108,38.681638184965443
3.3424257963972668,31.758282873327087,24.13936620581087
3.6749319244378786,27.464918835419656,22.125711398301071
2.8777044274803707,86.864699459645365,20.506980627538461
1.4326889432102003,74.894864194695316,51.015890046554453
2.2702276047775549,39.582485670073652,36.574928118377024
1.6486947727818477,32.665464900185157,56.050742994379945
2.9009614752494604,69.487047992552903,22.627884742333713
3.025435826247044,66.707747990615616,21.890500313385669
3.4822252448028723,84.638403096120499,16.540253253765385
1.9058426230533025,84.857528254108018,34.046626405319117
3.2128015024440035,72.049175175726702,19.702136045797637
1.23959239793343,48.299168934768936,71.612403296421633
2.0338075661964394,51.979138232682303,38.637718886010418
1.2382793938383707,21.26983136832137,84.829519034263996
3.3518939765295794,46.760194039952495,21.91449105638798
3.3097055748179414,29.753829301924345,24.732430830316488
3.013861228603798,20.471287982930097,29.318270640097317
1.6357091635630141,74.973368167518629,43.493906365325905
3.1164867100526115,44.547924526788222,24.246928865496155
3.0916465320587303,57.414014341825563,22.598304952970608
3.337541787652238,57.314966715764406,20.628095871776459
1.4817681123921869,85.175477859323479,45.960362989753719
1.7233942011069641,82.877191985573944,38.892501606850331
3.8275258293454737,37.544909432327515,19.791035334753705
1.5596558593360923,80.714880155482831,44.435831820663729
1.4654694429820234,84.075090537174546,46.894269750932608
0.95751099085173308,37.81929953511731,104.19733689956482
2.8417405407798428,60.192885506955648,24.575174336734818
0.64879299816592384,24.131140231429562,134.90720065624905
3.8330332725306819,43.079468409865527,19.088432983813178
3.8437829707084132,51.82350056853852,18.017438870610111
3.7533282856894155,39.635616329727391,19.999695941400194
1.1885500910239748,45.815225686319181,76.49113335069076
0.76342929634569368,36.850241140133306,118.66991109680116
1.2265998010329537,50.149284644655097,71.693913799359279
0.53948689679720263,20.230354238424319,146.13996863848996
1.8286292852048356,38.502559512542788,47.734551392915414
3.1229825451722744,24.452129821637069,27.406305793528997
2.7963674223393884,83.457210236086155,21.679422870305928
0.62936398213937417,30.8097886507589,130.61219857836755
3.8349316206732107,36.334227072606893,19.894415455064546
0.77784729998874236,66.429979150146323,98.172897949217969
3.0886358399837315,71.018294176505762,20.789227706359345
1.7262589453313051,34.865909791400426,52.321373741297393
2.4179662859543076,66.346140621134822,28.710293810502691
0.55244142361834236,60.66876325010324,112.8320162920632
3.5842635911892127,69.235964567203212,17.582983194736876
3.9615749254059143,27.443374864701681,20.22148953013631
3.1925397426626372,43.945069839273216,23.643938101240067
2.3685752940596081,38.482847212345533,34.998727900709035
1.7103763612949066,42.017872893036433,50.603288333036915
1.2557366012181768,58.350060136591715,66.23646355461517
3.5405754825980402,47.705564403941992,20.400350772339532
1.3330314895109123,29.112420605503196,73.949969004070354
0.73221245101626731,59.509781914600907,104.37892084864134
3.5210053274438158,78.722211863760876,16.933629185563888
0.61225836435855774,85.635812536123524,93.650977554381285
0.95536468702765531,39.968831026654073,103.09087323084839
3.8243590316587195,21.994023626389836,21.822421621595968
2.7544639791140795,58.269116123580353,25.819600243416708
2.6072580744021674,46.84424147397651,29.609554873683759
3.5707799397354996,27.307161338327276,22.924865804455575
2.6955495466987007,87.496151343767565,22.094023114418228
2.0027398604659248,56.313551855503427,38.311272279747584
3.8580936636808514,88.886942430103801,14.244517045457341
2.2678805894442573,81.250008371543856,28.260396163396713
2.2548802161826114,62.472743903211601,31.980984489801539
1.2765780490929559,28.922629359104995,77.983418189395223
2.2727214662489903,56.494888928838591,32.87992173787314
1.4952340157533865,56.91699499874133,54.199479775654218
1.2935522362290199,38.324496109680481,72.397544330893908
2.933085787269115,41.46720262275025,26.581923762824673
2.2951230738917827,72.936178082737797,29.33668313818886
1.8717256658920218,49.945747153571645,43.229964489674444
2.6190311779299948,77.372241082184942,24.357210146590504
0.53645993795102997,39.126945152541197,130.15688411649106
1.5946605794166906,22.270298791000613,62.233639456401519
3.4119858544012742,50.599853090127525,20.945951908325608
3.8875572310252835,20.233210626517462,21.633019687763877
2.6250964257735494,26.864768407871061,33.253939286144558
2.6884941193373777,88.104950246684183,22.079859589706647
3.3609675307758713,33.761174310601284,23.682796724696601
3.7413655912342283,87.345279833354724,14.921858402747864
2.6262298758410738,36.012780319058152,31.398527230736967
0.69764256889069021,48.106864133919373,113.69867911288559
1.6112426961800463,54.106489399551805,50.424797535042643
3.4860503798245022,67.313866665509963,18.397707078308102
1.3953864977841239,49.053236014104336,61.837621025504184
2.3823023770704359,86.158300669450071,25.838593569836185
2.4742041783661604,75.827983931110509,26.329629768243887
3.0741159033696119,82.09832364588496,19.514924489227415
3.7981023408838848,41.987467056663554,19.430809465712599
2.6113890526606536,53.749280016378435,28.311067643043646
2.1645418102435174,59.562756898759098,34.202726086958144
0.60388281812294942,47.892524316387814,118.92243779852448
1.014426672219028,61.267030991978324,84.02951337429576
3.364044683343085,80.168755708993217,17.725921886022498
2.8566850628094413,54.031515349239179,25.374937773466925
3.4128029827269715,25.234602966348653,24.518112889612333
3.8279205798616909,53.262943547063237,17.945693190441503
0.55917022230933022,55.9774892869466,115.74857684866367
1.1572696717411786,40.473288298594824,81.646808007425747
3.5595723202431833,27.168716397800555,23.031332293664292
3.3052927963518863,60.430543985350063,20.46935100066273
1.332244875557044,34.451762016656787,71.585327289115298
2.9987676059024704,75.030003651574447,21.00832239168383
2.0791936198900829,62.337412722299931,35.280246444707061
2.2528478513876675,36.035598975434468,37.737114953005587
1.8658411444400238,63.634103832733402,39.852315464039819
3.0061374536597065,85.861026251949156,19.582019136042199
2.3126489052709465,39.449778920386919,35.800868051215225
3.1844874682395652,89.565668850223986,17.85724064757532
2.052296486649174,33.294558539823385,42.930147275621842
1.2184706678020338,86.238402632562853,57.739189188205422
3.1614324906328788,38.906230998993394,24.684971815859118
1.3845296583664888,76.440912546197126,52.644033246090224
2.3734765886449551,49.997172370485522,32.499349690415329
3.4006614524526464,55.1025591397024,20.448942178951821
3.4602554970366919,35.021340575551179,22.691157396372994
0.65265827889471606,89.029508367346537,89.942525348742009
3.8422013993502366,66.14184615572016,16.490490595530268
0.94854335290046277,30.60012009218319,110.21978945605076
2.6421283931510802,66.377067643997904,25.80772310061376
1.9650331648862704,89.47462902829038,31.890684575428292
2.0504124439766063,47.963113513959584,39.230256467789303
2.8054290716379451,89.568886965332496,20.789974680185651
0.91342392921111215,27.402786480718532,117.64063490600638
0.97706933205909752,62.113958240880585,87.437679747360789
2.6615746161771923,82.778699940147845,23.100803381215595
1.7447789622916996,20.431501225759103,56.507385865476969
3.8987828785483454,38.29655969932702,19.267492430284037
0.74209937734393827,43.380301612350763,114.92632355020915
0.65482107244287957,73.21657692082934,99.13842451119055
0.97747122484167925,51.560183878963969,93.323309160143509
2.2518759781111539,49.585818168741085,34.705181717989312
1.1401807232132459,37.914555548281157,84.45073239750657
3.0554687491445227,87.34035736173297,19.027379143240093
1.7677433121186286,79.163009935490905,38.606143582898419
3.260971800736038,50.966525356858291,22.064898395603763
3.8653326595093889,69.107927583379748,16.072893506854836
1.705400112533688,64.00043832043545,44.291678745271398
1.9310808667356618,22.359019622811569,49.434132917824783
2.7921907261645496,26.969691537351714,30.860283951591114
1.5541984789822423,69.787574253284049,47.761154086071571
0.86866831104075715,75.871754129592432,89.537609819651905
3.0442489421577275,62.066295396787879,22.364625188458319
1.8883457418708971,89.204486529117602,33.507308526354194
2.9057437129243202,79.179963238205247,21.262038774810332
2.4781537611325803,28.029551151832447,35.376708740455499
3.9974780687362781,33.102501402983322,19.311941644663019
2.2212629478761663,38.441685385791558,37.811865540961499
1.3149764840447524,84.678291562862498,53.206055588175104
2.0633094927323095,48.800672652529585,38.733890185332903
2.4488532263105149,31.016913761398776,35.224685869862242
1.52382943975616,28.258234974110859,63.318412364991261
3.0999303267190119,80.217894068548077,19.547350285451795
2.5768637069712468,61.417841238176464,27.427079268027633
2.7520023025551539,85.187148552258861,21.862995698934196
0.8831454199432085,31.437041859672579,117.45084963857288
3.8280157939170611,37.645557279162048,19.775613003004359
2.074206757456297,74.211881594854987,32.863214876482573
0.66674704809069674,37.409687969986777,123.19397781103635
0.76913840197568573,54.753024785965991,105.92729668313657
3.4299499528144226,63.803899479488599,19.173402929611115
1.1595923330183495,65.808546098575647,69.576659059235851
3.3896472292459792,45.415418133344019,21.803517559008142
3.4071127161615529,82.443970154439143,17.21209620500596
3.2489880995326619,45.762733207487358,22.891598557920446
2.6068080804044018,71.862783558087159,25.34816711194803
2.6148473176716274,79.343524053076962,24.106618371199506
1.4415548929702295,64.436185562899965,54.042982412211416
0.64609970251366788,44.481103463374922,119.01873300511518
2.9872921516943509,27.293861909303867,28.400447949116614
0.55219524357218486,85.753880048728519,96.546318415013744
0.57470832760582002,35.528714623161619,130.36262963166453
2.7400844860389979,31.905041395314829,30.611657966590233
3.8297772430864425,32.371887581661845,20.423700095111673
1.2923600350046043,40.377043121744265,71.558368859341059
0.52497458568543176,60.88802539275342,114.42707670943634
3.5171676200082715,30.506403543547819,22.884933177487401
2.384518673871042,72.858926549743416,28.035349116537315
1.6512849256572903,59.103281690582328,47.462927697296323
1.297843607003784,39.604243927732071,71.53871873495558
2.8445576488090727,76.883599521802111,22.125774512423185
3.337896690910644,67.477167938983655,19.362237535862715
3.955190768379329,83.385347462320908,14.307177881775228
1.5086540135768223,56.474366462575347,53.769262564094412
3.7927452209550254,44.928240141318994,19.111000960081746
1.9020446693060054,56.563841378126185,40.694445604848909
0.56953179318773284,51.149047839475791,118.61761510272299
1.0678246678589447,38.169303137317499,91.218691692162196
1.6058333295975915,31.596719408284088,58.236573690912593
0.8119855675897113,48.322442559419116,108.45927784670674
2.2781892233084045,49.446442753206426,34.254401727964321
0.74692917023514038,74.251690663386512,94.66399251125614
0.68802464518347106,51.412101942067068,111.85327336010619
2.6490073781596597,59.610347160505299,26.833143552428016
0.71737088686911277,36.92451145195583,120.86528619069648
3.2653023490081585,42.942915175378374,23.156991432125288
0.51967736621094418,24.405243171048181,144.01218076541133
0.63067936849070638,49.124464807133336,116.47744228159401
2.1221360275245105,61.857478826494763,34.528202793014579
3.5990734714510437,52.677016139304378,19.394093291220095
0.97829506616576278,61.245096575811907,87.779287034441538
0.7176452263588734,86.298558101826117,88.897953245671388
1.444297181048916,39.252554910863921,63.062332583756749
1.1523569423374014,47.659624817280658,78.477637452045272
3.0129571659713488,70.51187212067839,21.48496768777607
0.77695892656729948,55.342452002295488,105.21774381122066
2.6592656569783362,20.883110810697385,33.982853635842048
0.6210155199140579,79.094259015035902,97.122185638680591
3.4610521498793858,28.317705214373134,23.65065904524949
1.8285694953541753,88.434673974508087,34.993136065710814
1.1309888815808335,68.050104006585599,70.70099171250267
2.1343392109084696,66.80987480011845,33.251347150145833
1.7133098969610505,34.347956305418755,52.966607418817482
1.8864222103928421,60.539391740683172,40.09547084391447
2.6093458015617417,53.659293829386762,28.353536188489443
2.772380097823143,27.617397878778036,30.999966706426342
0.91948610346828308,32.93904063893541,112.76038576156363
2.2852229046500696,35.028815163419495,37.32948325292621
3.506855653690542,73.001837762120019,17.631910373935643
2.7455821620405363,67.149392373829102,24.527145291347889
2.6749488675092086,72.189690944287435,24.525387096957935
2.7108976258464628,29.708600773740109,31.434058628763921
0.84799902878203759,72.110664721204216,92.325726192297083
2.2417610211535459,43.9229383352383,36.143981360013399
3.4242990001401803,69.665580849245757,18.523629172722728
3.1364445095247482,86.366944091247291,18.551389940142691
2.7934547650422981,78.548944503563305,22.379381957304222
2.869523490569152,53.682586582343546,25.293593852960832
0.7903462880544494,50.873756938658161,107.62627722785476
2.4355632961507845,65.02078622856186,28.697126610049352
3.3446967418658939,55.734507660124628,20.778391790244324
3.1628346264147345,72.297257434484649,20.045280270994716
3.6289088285872722,35.976500652622711,21.304693256279549
3.5782303476562856,36.634766168795679,21.578766744376015
0.81450291692860444,53.68354671512337,104.80459802669158
2.9238288570932265,36.082631981688706,27.591642550316088
1.9046847399316928,47.068160814912126,43.098303318443627
1.6549717234933792,50.977789854944646,49.789671953807208
1.4388396287397165,83.30557648898764,48.167653762378052
3.9029197072675026,50.093993201005674,17.881648743527499
2.385408147161673,82.700992577369064,26.358950174042828
2.743044089910089,46.211712340909244,27.969314606702742
0.90817369917899571,44.265848573052693,106.66311386374798
1.8731283028075363,72.455930316605532,37.548648218664908
1.5718812762910561,34.98600115981975,58.503010105471304
2.2337272727980331,79.679868150516995,29.062117270559046
1.1967093587717801,62.248204476726841,68.495187370402419
3.7095914061132582,63.224124920010141,17.515366223124282
2.2451195254131742,31.930874512068478,38.872857028303287
3.299748471673027,38.925241898553963,23.445795801025373
3.9387749843279343,35.464172386229713,19.371219029891783
3.270422979809827,63.009150629360278,20.401704396869619
1.8519717466840255,45.69042328082746,44.958099831529466
3.2701589025153224,62.570236528391355,20.459454227915312
2.3244292882881084,78.128850441531029,27.975195540231212
0.83374667776916245,71.985192759962956,92.871984784448912
0.52239613497708692,51.892563886921764,121.19128402173219
1.5442442007095027,74.619894229333738,46.705849991039322
0.90927207772845065,81.445942893135538,84.520220223380306
2.8515572515147789,68.912322240081039,23.181852366950991
1.2243057346204165,48.285695706662693,72.692811244790818
3.4589362177665923,68.85117349292031,18.394193423084804
2.9653885004096376,69.719630823465138,22.007372010159031
1.7717245154714925,57.230678442853218,44.128932861048902
3.4127875960661016,63.028988408628422,19.382351623367384
1.4454869380369828,67.542132651120042,52.836073645737393
0.72351670712552152,22.120224944107207,132.18105698960767
1.8189023249423033,75.561698359304671,38.151830609281731
2.0031972066440287,68.869775688017967,35.423634787304252
1.7980210734411186,79.381207002792891,37.776035689376016
1.8939584393166315,65.857806540084283,38.605784912098748
2.2806370542226122,84.873100710947355,27.445367790969183
0.67938206822712832,25.723449432767936,131.73218577959312
2.4421662870893255,84.65852979857226,25.315455501086145
0.98483712166182857,68.482459730389252,83.247350455756887
1.3812936318967781,33.70853101231755,68.863508565800728
0.98677620593559556,53.162458209675158,91.353407226258057
0.95482662967897425,53.619007362848151,94.764261501250971
1.5940181852449737,69.320585450350421,46.467788307742644
3.2576945925000103,40.813421835909097,23.531496820328691
2.0083622432027841,31.484012321940519,44.558477345969678
3.6033795183403865,84.064748910091396,15.931909251539123
2.0814709893680545,50.702994888695393,37.877887248610719
2.5329761008820921,57.536301405573781,28.682437657222152
0.53662411593637116,77.956883427141463,102.22263043118919
3.364056819281164,38.029502585485844,23.036971954983724
2.9460592839359552,72.503547201428233,21.800022710169806
1.1645930442789718,65.043979276855751,69.548223917221137
3.085842957473186,25.797911664452442,27.570866533924072
2.737667464601369,67.688962153381652,24.529806452944225
1.1060088863144717,66.279216154470234,73.425743048521142
0.96173407296117086,80.098297551360474,79.68328734876097
2.5173105264356952,83.115096430354498,24.646808976432702
0.61678104709628201,61.460436223124653,108.60377203422358
1.5519430444156672,67.264385039141217,48.601179199314942
3.6439180113707366,34.855358364939484,21.34776690506915
2.7748976361125943,31.727689815613211,30.184658333101837
2.168162574028309,60.857684404581853,33.860399356350896
1.556839765145102,37.998879174184452,58.083315075787354
3.2636265910943902,62.952820919248339,20.45986449134692
3.3308901158017852,33.864469563891106,23.924275749448853
2.0914557024429881,63.877751741293437,34.698177051914939
0.81279724008749676,88.818525684485564,84.285999195451595
1.9287802178878379,77.937128476549475,35.037352972517475
3.1621042497775553,82.937258222164786,18.766953204531713
0.93474282630595229,58.169457139859247,94.500181239294193
3.037886542944249,53.085823363973887,23.708729613291062
3.9209961481312221,73.00340111524352,15.421297533117441
1.9723957872975795,44.434091982411516,42.011642042716502
3.7012857786371312,59.908702582238867,17.928433846064927
3.1845589931913474,83.773835871746769,18.511705431978957
1.6997823289427565,33.099732795599529,53.889574463132391
2.4907674179432391,88.029472693766962,24.210918766461212
1.1839660134938699,57.825209045362222,71.315830503983022
1.6155180431064413,49.473882839451548,51.733974801490966
3.4223027245123609,38.430985516679414,22.511003966249199
3.2578490223722145,51.071935946832227,22.075803729326239
3.4962231384694258,66.089865958849927,18.473583795113278
3.3740976388793182,83.558733600727791,17.294077739439913
2.8759682951980352,48.250769171302096,26.09232318010465
2.4453369604778876,27.793757438392849,35.999937878388344
0.93347861623818296,69.702969935868438,88.10201803579254
3.8101367557722656,27.249309851424353,21.215344398444394
2.3390890585950199,39.458315119460678,35.313928884683186
1.7985769539859948,83.900220506694751,36.715495538078017
2.1291440864215607,72.620779303601296,32.1650341211894
3.8800725453085367,42.547686685479178,18.87339008675503
3.2740430975305452,69.707813437967559,19.543248406808289
1.1009403286106114,85.331089781794958,65.581734351916381
2.6126300189616871,85.079367050310779,23.285514832896293
3.4598612192267582,24.204412514934688,24.273513263103919
0.82196945885610007,56.686415774424518,102.58236969720905
3.6997218457855308,31.652291052510225,21.383726374457837
2.9160679457827827,77.226524504327003,21.430522511981863
3.8510702521703806,49.828212920018615,18.200999802487942
2.5620135742592596,85.229867334692017,23.81634568994151
1.0414594588681532,34.201830448513149,96.344984141041849
0.57006155417543081,49.433804041962532,119.85609750491699
2.3580451324611631,84.092992621717599,26.496042307602099
0.82289779043247524,47.797125973939174,108.37640020246189
2.7574322103595676,63.315665253410771,24.989493285471408
3.1494919280109719,21.630934116394751,27.609938479041599
2.7812036154863593,63.311208163781018,24.734091300329272
1.8646837981789193,32.222988921036759,48.486248303321645
3.2034094582547352,44.449567104712841,23.473929360565005
2.0934866056083492,21.353915806534019,45.150029993217878
3.2046350331354416,48.249437537201722,22.915163873724403
1.0242189672727176,65.718466439616947,80.798240227799326
1.4845045540589283,52.96036477227215,56.031876527336827
0.93572549417263118,39.86328498164211,105.7621244234934
3.443330507346241,26.781803264198878,24.025202084675726
3.8028175629102985,20.367505424137082,22.194224758670252
2.6030574849964849,68.280838495196321,25.964010842887621
1.9558739559748819,41.103546404529588,43.326073125206577
3.1539857445211568,48.172195998969357,23.368681926714164
2.9791292602920905,32.327355403189841,27.61567779282349
1.7228986537168429,26.075215880418796,55.390887250394016
3.6325823162852546,33.610125786878903,21.594323021042253
1.9266752217208267,43.702599770504925,43.407831189216083
0.61296267885876343,37.854056722417894,126.01446786695766
1.4799604325889273,38.181164570947772,61.652631048345398
1.845658641510715,66.357415712376024,39.697742986525874
2.0345139513565336,40.993738523314377,41.352536155272766
1.9481891882369702,38.559212758881742,44.225553274248846
3.0463311135944426,77.527932030194592,20.29753483568944
3.1110942370009456,26.775933243303118,27.136982660140244
3.5088183270021638,69.535319097034588,18.004077418704785
2.2425784620669766,52.079316431093801,34.341206617430018
3.4777375615930399,81.665872592488313,16.874971450474785
3.2823745404490432,55.541631478654296,21.278216579615311


==> anc/competitors/data/v6/competition_equilibrium__s42.csv <==
x0,x1,x2,x3,x4,y
886.9780242779816,320.77095657699664,0.39543215458295311,0.32656826032385788,1.8352418490337539,872.8510038524546
719.43921987602619,567.37675820622167,0.2268612684519915,0.32036350739616115,0.36610526891003214,637.02085625493146
929.2989599556912,512.51761417260627,0.45600778284707821,0.43141876993551431,1.387646367463492,865.94446866017506
848.68401452968192,244.2353643984442,0.33753221921137905,0.38421310869707115,1.6475003644587745,880.42386552021742
547.0886739438248,598.81386313502924,0.15041053669865062,0.11063110599891668,0.54698713798972554,464.75431018128529
987.81117581837793,551.68000972309812,0.15748746458221366,0.11978365485840628,0.62479399056747542,918.25076162572645
880.56985099517647,313.56337514561557,0.3772381707718806,0.3406233809824063,1.9325858836644831,874.67401228980486
893.03215263847687,534.75863186437527,0.16917757457683125,0.29447683024891025,0.60273545015770069,844.64210450902692
564.05681633777294,242.56781274855314,0.3029170806328173,0.20407386213719658,0.91691839481009074,522.90344466159263
725.19296894778358,599.64189218969545,0.49670979037148433,0.2674624349259207,0.92177962716049555,492.81619867398183
685.39901211629058,466.27389444261473,0.1016030418933358,0.40316412749314423,0.58076602486639872,665.27565428383787
963.38249442430083,460.05000622351878,0.10663192075902278,0.430644593863172,1.5740030642304719,958.33359849110104
821.93256004033219,236.1762907936531,0.49723383277220268,0.32448922715601769,1.5665137521353949,840.03483721395662
911.38080663541496,558.81335955865006,0.33385553365366621,0.25414779234284124,0.81880422702519262,792.01967167944599
721.70709941366556,211.59980128178776,0.15076399020740527,0.20827870459804282,1.686739003053394,712.16821221432406
613.61936089238839,296.33122321645885,0.45892087990163744,0.3087673883077014,0.5048423753581045,556.47986105719588
777.29239350791738,257.20875006665403,0.45215212005107686,0.22589984742575242,0.10818097376858943,736.19018326726655
531.90862805208769,510.70717627688742,0.31448016524455014,0.32563805481888919,1.1852179879059079,413.66324225862712
913.81558599629102,279.28169088515915,0.3487168119443026,0.37066095300385504,1.9887477676595191,937.61781799272205
815.83219956103244,564.25529085235416,0.20927487660035055,0.12643168436775795,0.17342418867108075,716.71118667067037
879.04387004268688,462.50761573099606,0.12020787854880206,0.1004269860090989,0.49519634004607505,833.50902752447189
677.26298406493424,214.4650841978785,0.33782704355634574,0.18491085553629719,1.08593782072546,645.10950692297263
985.34901219745166,202.17193365148017,0.21790207728110522,0.45780459908751248,1.6388873992452542,1045.6008894834149
946.56056066109886,220.66316680575957,0.3654484186641408,0.35851630529142364,0.26917980964260113,996.47722028987403
889.19174853688094,442.37007105909106,0.4344980707370405,0.16878414077480913,0.85094584214189917,752.14219456540695
597.31935392598382,520.59272434376612,0.10726421756574563,0.45610558472944751,1.5194440211967841,569.33228653693573
733.36050186351713,295.42112825095541,0.33828550987429096,0.28798237611493605,0.80593209597208693,701.79263976338927
521.90188289361436,539.76353716922915,0.19251221587474091,0.29043670267146426,0.45878919890371406,442.74588788092194
577.14474603377391,222.89277606130415,0.44955539916152054,0.47421677753706204,0.47144207205351596,606.16934516563856
841.52447662122734,520.38554145667047,0.2014658026247314,0.12379467687333601,0.87909269513848898,755.52774543890007
872.38107795390852,571.11817206891214,0.34430805329416736,0.18607130985148743,1.0108924421311931,721.99576462345578
983.75486621710502,508.84335964175222,0.32141633603584463,0.33430853006188899,1.7374473938504267,918.94721933303708
662.91267906907592,479.24831359145486,0.25846660002369959,0.17819460383280164,1.3202795952791877,565.06855921217164
685.22985301743438,535.19208746215327,0.37104830543991763,0.3718108036835831,1.4117637135794527,564.53019033488238
734.77790563790393,216.06051981882658,0.39030785388617362,0.1856369157346881,1.9676756259182233,701.25780512276583
594.73567954214286,280.71284428762215,0.32677511812775473,0.13966278823952574,0.88250253657185007,527.05983423832652
564.96075266773585,249.96947172225723,0.40336889487390171,0.1827940638563359,0.86637336617334371,501.07697169811092
737.85246311296692,401.81239607719465,0.4933668303971751,0.2690936137088249,1.8543592386790433,622.21843343309786
613.4546745254421,498.0752513315378,0.26770895516032206,0.17045531966923194,0.56716361530961135,503.07185324926382
834.90699734125519,452.00473783055946,0.30583322075421238,0.15387680996933895,1.4866489679754467,731.07373050597585
718.57595943616536,540.452439904774,0.10498795117648529,0.44411275448757637,1.5336889626144559,694.20322345881937
916.33909802891867,262.08519697643635,0.41841142252415142,0.22815888143892316,0.28579719514634183,891.81625668898698
850.13255100112451,493.84843677406462,0.30809202681839754,0.24430347460730145,0.98963967081780957,754.79355038566746
656.18332069102053,277.21659634756162,0.26318457214422608,0.12210816380049105,0.48106869551095266,602.58960230719981
916.12990069760053,308.30350052712009,0.13762878523575833,0.24294784940082167,0.45221301832472272,903.92257781966191
902.38217874840097,483.96187891252157,0.45586256867015895,0.20592287092863187,0.98127340987946476,752.39091101977294
693.73918951508722,592.08191395947279,0.25800289601622262,0.34419402693671541,0.64991644426532336,593.7029798478344
644.1640519651221,444.61744239082782,0.37303263928368813,0.18215611906896267,1.6125148504891547,513.17775358753431
841.24775198748773,221.80012599651823,0.15974966254726031,0.45534618122513626,1.8244492936419165,869.02969210271829
569.87624180465491,446.52358797101311,0.48461985181641298,0.47186664836782211,1.6251691500478946,458.2795578253365
599.95410123755414,216.94022063206683,0.17137670472873237,0.13993242287071608,0.60545865798116394,576.60321359205693
503.68113487550278,553.65828454672692,0.17981679715979615,0.14296118251543088,0.62085534800835585,414.78692916593991
893.46218875106922,483.83131404024829,0.44359314422308549,0.14613057524439521,0.58398386522318813,725.89209040289438
832.42542829601609,269.25113856900128,0.46503309765677248,0.34782770252412482,0.35657238250684853,843.6813758831687
852.58268931316752,236.68840232967923,0.18485896300932059,0.14878758568384917,1.8932168993970513,831.7045155248552
890.36451551098389,273.41329155212759,0.28792035526993121,0.44095292717210655,0.86389081649843169,929.67405216209318
729.45788776916993,592.01087182167703,0.39339796182513198,0.40170860597515701,0.52691000163716006,589.76306962440287
784.37059797644679,383.42425698339594,0.45134629352432065,0.42792354329520965,1.7086749959656626,757.64664583959132
569.89849906382869,513.63237933656319,0.25162107801492206,0.3104242107544084,0.8584710750498018,477.99349088540941
557.26503676798677,454.56333684311073,0.30680779473977171,0.4986708846076614,0.16672194110836652,493.26982901535581
834.20148089523582,428.96525998345493,0.39668656420789394,0.11767004117766451,0.40768898347429927,696.55039153653229
735.54810307156629,258.05210186601988,0.3924543906611182,0.26050598567444538,1.3145756466767231,706.50519496751622
782.61805324059446,578.40978142323797,0.41318405201043396,0.22957466757505449,1.5875200209262754,600.59914357998639
882.49942870801283,320.53705300588717,0.32797352745661057,0.47945819948505641,0.50077533812855457,922.42229483676965
817.35916000029533,431.20688632301687,0.14184603872191009,0.33074438339903717,1.8430516196056701,793.41716346567569
776.78970032899792,479.91037783562643,0.46158931635121603,0.42247638617789007,1.7168945280991124,689.78322900095191
779.6035803727068,459.69326209812357,0.44622901572841134,0.16813647746340754,1.7119234327160537,621.0725516275337
651.97504903130607,576.23776387820737,0.41923897432733326,0.49145365756017556,0.53255617891850682,516.89244412166011
515.40891728396969,259.37559596802322,0.1399449908642918,0.29945581875052607,0.19601837843510964,500.06708410184166
718.3586946161812,403.3410953787768,0.18175894683257168,0.29746883050825834,1.7481047250169091,681.91749903469781
607.29233640976463,361.61375629630641,0.39744014604306077,0.48835389141829511,0.68102043460327799,575.21725964052325
704.26432186231807,389.66749179304725,0.10925603783277858,0.25229294448685802,1.2759411242296992,680.44699554959004
926.70153663408314,247.68701047909786,0.49168985348291183,0.25901000982199718,1.5439370790313871,922.38439145610312
616.96974293267033,253.63784394910613,0.25085787214227229,0.3339010811219747,0.34375719117112835,603.92880541276099
529.15137084453306,311.23021831250298,0.38772501347632948,0.15122104421911478,1.5835928735861911,433.92138778010752
640.69194601099821,321.88184150433256,0.45502843539521731,0.22843425056474198,1.883171772026025,551.5577142578345
646.79687888334183,371.16128547253999,0.25785195526003291,0.17728332897805221,1.4839124349181771,577.49097579991724
830.9582573634475,444.39501881465128,0.22765299543986642,0.14131339164281986,0.9383232221130603,754.04845327897556
778.51607617063917,453.85164696730521,0.3434964515592987,0.44645784253240806,1.7656884636282355,735.39781704673999
891.94910455320678,364.72435863422811,0.33239574949922029,0.33573246645099042,1.1021694971378622,867.52909361572426
832.15677016369375,363.51324377147887,0.26365599104991888,0.24346911661116449,1.5150647628518328,786.82208038322153
703.19343072003528,287.0514106787848,0.34070990234708343,0.26346775094668518,1.6589612933313478,665.09515169084966
907.01019233301736,435.3224993636033,0.47415254782659788,0.2726076014749419,1.5237704372281113,804.60181004044125
583.48645995385198,326.81636452689514,0.28705610265063863,0.35325967285788373,0.64692426449149243,544.93071519946773
511.35603656693024,214.42393371094548,0.17869687230025255,0.47070775659559738,0.32390341172107906,516.48256689787172
545.02393038782088,367.36001766274416,0.2508823931532016,0.47311184786279303,0.55284320578791424,513.85160904654003
861.17967529822522,389.65307003606813,0.25764279303724746,0.25659679181226536,1.055462380262671,814.64479319881923
730.93861512569367,290.23714728168443,0.15244347721048795,0.23170498383910784,1.0600261523568821,711.83731105093182
580.63588951680094,428.98317324884624,0.16514860022182198,0.28041860007410202,1.2070242636976214,534.54509758274025
750.52238755168173,426.30876017276842,0.37382482935747097,0.32717369217139702,0.85069349134099259,673.53468526739709
576.15605135658416,480.80087244414858,0.2357911016835611,0.28472716457989933,1.5950936247550527,496.09326691281734
848.16018753886806,459.17939288048399,0.48195935674232304,0.36350136392668042,1.8349921256596948,760.00118112703649
723.07813778701529,460.97322260841264,0.19743869814344298,0.32175960935190551,0.56877760161099544,674.94174813367158
690.51061304824123,326.48566072961728,0.13956980204192893,0.22828621867763044,1.4993941136335873,666.1684411854709
650.7560445739382,514.97288879438156,0.40140182520010315,0.23829232230505304,1.3881465198355849,491.01063182166143
815.1412965594443,419.65775343987178,0.452414420767148,0.25143711502389238,1.0938719486306985,705.53990608336971
680.90630527669521,372.56727807195603,0.21124534274859516,0.1378559072997555,0.45820744436090444,620.26623547845361
543.82495965805049,450.40499237642285,0.1808352406581912,0.16642505296558924,1.6109412913071481,476.72309117307913
559.0029510602576,344.26293378010172,0.17430645394843486,0.38924552085815445,1.9251899426947821,535.31581040775939
980.94883227475725,405.09569784270332,0.30880492054660491,0.25563868460883199,1.4714890312438655,929.20721272300682
954.29034535380356,494.68227539288813,0.28736665649870841,0.18581558902405748,1.8439339935888948,857.9471323587735
849.85356690537481,554.56115468948315,0.2037759359418137,0.32506896422994291,1.9699520034011995,789.11960365348943
632.93498072975979,568.42287891807666,0.11806924679577056,0.40221581698937092,0.76889628105455254,594.03188917501041
984.58818867386196,401.45317007323968,0.29259653613051229,0.20296894493814857,1.3126247505600401,921.87255863572466
889.37545198289729,408.11004589622763,0.48373293905424342,0.43071595276949781,1.0004722015123482,874.07375185344938
858.44509457949778,519.94816430553465,0.36100768030106534,0.47100194385001981,1.9745946190401371,808.15464729563428
724.68075107189429,325.78027669768051,0.29820262265144737,0.33895781162953631,0.27823486561467736,698.0942660467133
636.12078092257957,534.95294493802749,0.14427682961184646,0.36757906359663184,0.88351233716472666,590.24184560486128
548.19548107674962,397.65665860696936,0.20097451621983492,0.12103039612922216,1.7635241846017489,479.95096593455224
951.30119827192084,246.34268973410735,0.2179095798298171,0.47820795640876257,0.63969749000037934,1002.0393765793955
727.88814491680557,228.82365882917748,0.40592142104289375,0.25699389370597753,1.5968064162138582,708.96217699806868
601.18168239761519,536.79728441578527,0.4506843189058477,0.46956016021817193,0.8272880092824858,455.69029361448781
652.97831207532624,222.22716676275115,0.46065674142657542,0.33159100990009704,1.9619592257913008,649.87622519058993
789.60978447094794,312.24457445346235,0.4938274433003017,0.10184751953733105,1.7787066892050443,669.06556416036869
588.38639146961589,333.65201620061833,0.49294667324181296,0.1154167997293743,0.67250867955896909,449.4870006694631
928.30714204618778,269.19777807663752,0.48119965310719259,0.37216752226796879,1.5633669157219248,973.02533934541702
879.25976491760503,325.55734792079568,0.12872885620115376,0.32506720553277324,0.74002743328321041,873.92081936903674
859.73147797546835,497.07702669003424,0.15511741437112209,0.11061297488242974,1.2520893964095168,796.28889870877254
716.04651988755188,205.8731374240283,0.22178661059041316,0.39738398448895418,1.3511134599472547,735.18142267554697
813.65442035122157,530.86936980827454,0.3211593016257846,0.44085813482767267,1.6762312772628394,749.24285082284314
792.04898445636786,542.61920942982329,0.13879115548219173,0.29856699297572331,0.14645659767582828,747.72271361462049
824.92330077741008,348.90462927661929,0.43831878312085704,0.28630297614290201,0.51829999318936937,768.42273234082222
542.22216056994455,261.4451596242539,0.3467024716309236,0.102189243533851,1.4526438401182995,468.16522661741544
707.90370108530487,440.33616317803234,0.316945760920882,0.41465988499743978,1.1706941502421209,654.33706905727433
520.8070869309463,247.86902234595772,0.16612452934691646,0.23228642669844218,1.0416496485821718,498.88101914569194
746.99540962225944,345.96774443130101,0.20130218976007896,0.45150544791301583,0.20489891774516286,745.07004251704518
664.93060616639264,583.37167236038897,0.16412480999290324,0.24922423502322122,0.76172417857676677,593.45964345560913
572.26209443302344,598.18578903345485,0.44077326311791942,0.32603116425228224,1.7436904406302318,360.38758584398795
551.70148386127585,508.84195654183424,0.3336911440244873,0.20813671527973102,0.15869639036846114,410.4097747354586
793.822286088856,324.38460396830646,0.39405177100785338,0.16423532503396748,0.85322884719314296,712.08192125594383
585.29648426844301,475.066019666437,0.21841314516401031,0.40996316135253119,1.895781746574468,528.8936705693726
962.56005918839855,482.16254619360507,0.24850105483531088,0.29863619153851262,0.1966733956355278,910.29654685123899
790.53056985019748,355.13667806545993,0.26194198577061356,0.31459516950090027,1.5244409269848098,760.14568809891887
673.43490226741847,456.35545383446379,0.40400598869761395,0.48616638139269419,0.5894639707458692,608.60274421148665
795.45774574070833,204.2910579902705,0.40894119506982729,0.48543196488886153,1.7465567810919778,888.24251660102118
511.40193551484873,283.6230634408966,0.18272541100561268,0.44225684868096138,1.5175291600227936,499.98104512660484
979.27960662072269,410.03532118690447,0.47661554269523965,0.17504371710601344,1.7828398246308894,855.19836430826717
741.15171847145007,265.50052170331833,0.14826213497747456,0.33770907772063197,0.51025710181940542,738.77828039375709
891.36761362514312,266.36274715061347,0.45844883296945216,0.45125896986221503,1.1094562341553493,969.90757613408164
541.36499996121927,534.52171622009519,0.14015825825992373,0.24978557457957509,1.5806128927921215,483.36991148135525
743.32916541908014,595.65320107344223,0.20581592446052444,0.14044246637423399,0.56682951169046381,639.21082944599175
745.35349717726046,422.38777121137935,0.43859141442718286,0.42438516089596878,0.53841798000771224,688.19222826634689
968.91322748749144,535.62789235268542,0.17179682893843498,0.2927054205448687,0.15164605364541156,923.32420881738926
785.86402618803777,596.12866573050906,0.26542717252398795,0.32575707214367144,1.9211790585533595,687.04004538887023
736.74470052847687,256.63835542750985,0.2799437199776505,0.49285771852713778,1.4490320721037844,771.32150115931393
633.48783154594685,379.29824530174039,0.19810358920928386,0.34288457219762886,1.3075646726193513,599.03815125612891
665.78449867127608,357.02908633676793,0.38409808053439465,0.26999175426644056,1.5135899731204827,589.81620763556316
760.33620123576884,232.019713458474,0.44053385976088155,0.24799374713887912,1.1100645455213349,738.84187177174897
719.4557301525233,502.1320691178978,0.44983005594222869,0.26704771706161823,1.0046542600717796,560.96859734503698
510.80603994016519,373.5116109290372,0.23572885829462439,0.14735963327146751,0.95411125813468955,437.97238521566663
913.14596209717888,387.73077367616054,0.3123401577151258,0.4179002233670287,1.3168345029969184,910.94501018603091
948.08038591988338,260.26918952529604,0.19936256154626061,0.43508674327481645,0.48291645324552801,981.31141306524808
570.12454449930533,272.37066089234725,0.19791860062005817,0.21375885382936355,1.7873115205282524,539.02163357982772
777.01807176952468,562.841448862486,0.16450162514076966,0.22151864736397764,1.6423295053166038,710.31369588701648
554.28787056772182,217.85963558971156,0.47600760432300593,0.44973370253392531,0.76417086175886428,573.31931214283736
836.12004651990583,293.14091397748251,0.45519553144223202,0.10958814221118218,1.1993576639437964,739.57667961543984
640.61689191950416,316.82373212581138,0.41094348533107694,0.30818297750689105,0.36795186990502782,584.43668736681377
829.71131734595087,396.07901696063459,0.30706460851509165,0.28547028587260043,1.9474578710738362,776.12269366262728
863.49730714344128,434.57806920591838,0.29624316620474878,0.37605070783138395,1.8154961064975388,826.87210413179707
884.32374595882857,397.31599034026664,0.31189826647299923,0.1653566800597818,1.8516052623484809,801.7514783725203
553.87047297794834,233.6461338227528,0.31462720543083572,0.36733229631806152,0.73110979063655801,543.13006984437118
958.00592256880395,297.4669816222854,0.27382523387907615,0.25069360314995059,0.42135594402742593,941.15897657628329
615.10699544744045,537.43535390501643,0.15270193315682701,0.34748591126785683,0.5023671105859896,562.90849951413873
518.7062780880899,455.03548019138361,0.15026554114741442,0.11603800394911037,0.27100264298567073,458.32165715857428
777.42623469574164,459.65962005370977,0.4808998863382733,0.28469087887380373,0.32821019719263023,644.63099415886632
685.46114193121934,468.08130214054199,0.29281230383454027,0.30890035759294887,0.23547861495120626,602.93669635971639
914.89487156620658,505.16120761581163,0.4812822099620756,0.18573056114199465,1.9806638314892597,737.71306589170592
904.12573603215083,223.24339268857892,0.16543075108404398,0.15584946167164829,0.24070959840123982,890.14437750364527
658.5694464113576,346.64335397304495,0.3217666208159734,0.17538972120492058,0.35182995380768589,579.74906813890561
976.44969753487248,415.81097410467146,0.1830869013406157,0.23765643122533922,1.6717837316223993,941.27678262906181
645.45891907005932,335.38259331893039,0.20127384245064062,0.13872405972198859,1.2024564118115919,594.55608822997203
757.52856461585725,537.7915493148746,0.11202183150447152,0.47892791829184178,1.5713926886817315,736.81455293911893
627.98254528380141,393.02900343491757,0.14758132429608453,0.26199762459832693,1.2987328147680446,592.90400487226759
968.02178502448169,507.45103578375165,0.46673936305167829,0.42358784100269964,1.7761326336250012,911.35370449845232
582.30390879100912,540.80620675246769,0.22861319659293269,0.48976684924353864,1.3130883027530071,516.49945254927945
522.45530969616448,401.91659316139919,0.34325168476583667,0.13229411200109564,1.0920376765159867,402.78740944557785
717.548530001519,563.82089754853996,0.28600565279570922,0.36066778717399761,1.4542244181464694,620.27590236857247
996.1877820279185,434.84957621479225,0.26018049809811133,0.44856363469648564,0.95004622840500796,999.72366185821261
945.838633127457,540.10971953348871,0.31275443653842727,0.3536937735866913,0.75752126351899585,873.5482110051214
874.30400972847463,336.23631823660969,0.17489557784613663,0.27161044854296512,0.98853965965540369,856.1687478588666
945.39624543926243,399.52678341259411,0.49544155940783063,0.27243054305517533,0.42245679968726524,864.08219601997325
946.72331984893162,412.56441640183107,0.42732314748154521,0.11435955440294357,1.6134862866251136,810.00890258186303
759.42918019322451,241.99188635842825,0.39664585309260614,0.3138403005157101,0.59533718453829476,757.77448731927268
657.96452591539651,359.42100268061625,0.28750371880558101,0.497417198714739,0.39170993804039023,647.18280772709363
886.00621605549395,566.93506902067043,0.16115084885053441,0.48348301038877362,0.56806925938813091,861.78934261376935
830.83063158388052,452.33289614589694,0.46826634330942718,0.11615969153686528,1.6999332883672555,654.62586630835085
686.82886443685504,271.00263297478699,0.23655482695269106,0.38231880145179531,0.72738246163568954,684.64031388219416
547.23333403075765,335.54225424384197,0.12004267587877351,0.22070594667877233,1.4034947520612104,520.75078419611555
873.39480567451301,276.64120386507994,0.23696147072425147,0.46119566136245471,1.7271782982459047,906.9590669538569
631.23025796143236,209.92925271942903,0.41778281219835378,0.11804589828371143,0.24771486715758001,571.72131754880002
968.4065752668896,570.98418340161061,0.34908349799528327,0.4743496408044322,1.5535463698382816,921.70903574011993
620.48528750284231,379.28293130274858,0.4003354338979439,0.43499029751511076,0.68456438612015702,567.46427033246277
561.37896620574304,323.01402896831445,0.41745415354495097,0.14700175290104062,0.51158249194968108,454.42168287496742
915.55633606245306,439.39087662309464,0.18478184443221704,0.12392973492691968,1.4089127596606472,853.91960860299343
576.64215831224703,202.92578251720624,0.46951332643727206,0.4338830657307744,1.8286135831931443,604.51361381886693
589.63415407886953,311.20884264032554,0.27519584116814905,0.16230306838983177,0.66053649655355118,527.55404452958044
799.69139576042176,481.21338627955703,0.35560545970566582,0.31395926119034823,1.1807842302302063,707.56593056376073
937.28102041873217,453.50790922770523,0.10092350903469681,0.46629794315148387,0.65068481631403385,935.53823760936427
598.21733285728658,592.72237901701419,0.49734739936447125,0.32697924541972934,1.1531426128802131,362.35547101714258
655.16183645004742,448.14308386321761,0.21235855438566206,0.25889332058912962,1.2815378582432471,592.57344719375328
888.70241912058873,391.0023494510931,0.12482524261606209,0.27800642194159686,1.2596372387013417,870.08949215205553
985.91321303048369,504.57302527360304,0.2833048166146056,0.12524686828154841,1.2847381023212172,873.97659192472327
750.37059310117115,561.33114878562128,0.15161202287281672,0.48750092854463956,0.35665160521329575,718.36080929370735
571.94875127562534,488.27837868734065,0.16093068406303029,0.22426167403243313,1.4177268922147672,511.84247181698015
506.96814385410079,585.28448941975182,0.35291312521208407,0.17574539666914155,1.3820256771224242,320.27813028756651
614.82801499942764,512.80206829527083,0.25717095662809331,0.21441892073615812,1.3969174322120781,511.13540825109453
565.91110889326046,546.72057530477059,0.46874098006199805,0.48574927795659162,0.24073405020354202,400.92839429831855
838.82933680642873,245.64162847345489,0.22766259784322804,0.13771442139520282,0.94899380058688987,808.24640877353329
560.91625231426553,492.96540119751506,0.39047205135356045,0.44692121620047254,0.87716675088688645,446.31328035460928
753.16496581031652,376.03547981094744,0.28443977206196303,0.38313755776057912,0.26475181892207833,725.24208238588176
847.13121782144322,421.24152096451007,0.36398052045171159,0.43200767166361131,0.52249906300394033,823.25865823215008
790.55830461045116,461.64096379294273,0.33987814268639616,0.4903590161471586,0.93782900041626971,760.38398372330823
599.88782583002876,587.92604668222771,0.2891135891035993,0.43686186220674872,1.5115219887303564,492.05876772359375
902.0622630911314,593.83123257264992,0.48002443784977489,0.47735294051114119,0.55041794627086005,800.4172242520865
857.70356480790088,315.29129819516208,0.23708545710198237,0.15077410271636793,1.6765248292373318,811.97782437136698
869.49200195777087,493.50139897516647,0.17089420049970905,0.41831542606678807,1.1370167429049804,845.60587756482369
565.52887577865658,499.99341517410744,0.37123762435193131,0.31827027763241911,1.5448012018507733,430.81497882724989
561.87690182517235,338.59714452521951,0.43840302452316349,0.31739823803194428,0.99785636834002844,480.26264268052944
963.78127550325382,249.54790994568839,0.11610149597596951,0.45956863052820551,1.0484690283022244,987.49792718142271
698.78909691247031,216.3787841142879,0.27985307536907222,0.48872152745868458,1.2774668398213165,739.35682634939769
650.47434589046986,510.93725101167144,0.45699507587493049,0.38193532921727236,1.8631441555150661,505.14844290339829
744.2920226757667,395.87989672676235,0.39984744756914703,0.29317535578871357,1.0344439046845288,663.81663923804604
831.43210638179119,594.21606779797048,0.49672308659905129,0.28256154316073812,1.1044493224057528,623.8286367445595
977.81162852348496,385.98938247746122,0.31256552463889753,0.25453658288927272,1.2437942307023062,931.25468168781254
643.22311344102752,591.16679162953608,0.36399828752046048,0.24463961182906507,1.501278760865679,469.88161998804401
962.40421465601355,364.63040087762397,0.22099211245517125,0.25660273667377254,0.23651563742384521,934.83566734379804
512.42974569312821,517.47286022398907,0.47901423986639691,0.13590129410047813,1.079806133191747,282.97411094966895
777.59902116341232,233.92770892473283,0.24653419542261454,0.13097443410417531,1.0150240194914826,743.94973820881535
816.98755584054254,422.18468405510555,0.39540428507465142,0.41194793754892467,1.8512014700513837,776.54167405546696
552.94870187537663,520.82391479428975,0.26125608164763281,0.27842915716809047,1.037662502829048,449.58358594166123
570.1697985319563,569.88066688795539,0.32472757202519975,0.4722737954178482,0.98980901591922887,454.87335835271614
709.55715965815193,529.03323624697259,0.38791301400861855,0.34488840343758098,1.9281799782159339,582.23336275025372
983.11595607159086,214.7882908804697,0.3035736607005417,0.11407039287376791,0.95609528084167483,950.83824409785848
798.02127661718646,349.08093652269366,0.46283453076380343,0.16300933652699179,0.44368041761197163,688.39116584826036
966.51161080010559,219.47938892554052,0.26772039517112411,0.18232791720520303,0.5121406333309978,954.33643288115479
902.18045780648538,243.7129164458232,0.35882871925733006,0.49029440975586425,0.28085632284025086,988.66717609721036
733.69080077764579,470.12225146699365,0.23694497332002165,0.18748169046065397,0.10107944559199446,651.22705438612672
892.38172462609373,485.30327852467929,0.26326266729240522,0.30630227051522052,0.9206967559009156,831.68485293622393
508.91839198849385,509.48827310065053,0.276020043293421,0.47447077265607851,1.5615609044666208,423.79047683578091
554.57199838286749,546.1826192222652,0.1503228073249141,0.49087709196574292,1.4935862413196881,510.10926813013282
914.71430744136819,495.77258739060397,0.13668947162360268,0.19454417415341785,0.16108326682541538,870.08483242530019
898.40854416258094,520.34863684265281,0.36699596925870315,0.11964705750001606,1.1829675168286626,739.93314733094769
616.32037098321689,219.58548392931169,0.36220709533722095,0.16144073301510342,0.39313793828560439,570.12287372491585
765.38479529952679,293.81406017651943,0.36516388568403813,0.12533139148102324,1.8880449410529248,689.65773049934262
803.00791035000543,448.7591093500983,0.10790657813707667,0.17804969643693458,0.41799349932394059,769.36546406260311
933.86947688800558,543.2501218499292,0.23061873706871197,0.32742788588149419,1.290614513625215,874.6300115038606
801.55357866936288,201.80004997586366,0.17912393890367878,0.4649795185182567,0.71985288811170778,834.94834014448895
706.28578463684016,405.85173684653989,0.41126056901760499,0.314887553477736,1.3189665193322693,619.61572133737457
687.0920217035914,470.91495974575889,0.44425216055845207,0.35039582267963232,0.8832913332817427,565.9916084575982
712.941043186755,211.84291565144528,0.19867215089045895,0.18074690064381646,1.54332179938215,695.84097018224509
825.96551278998709,360.5422230213552,0.36713966353919458,0.42023344826954012,0.53829033812292992,820.12929064398156
933.74531587616252,558.25395255347871,0.15174512138330978,0.34711556340223326,1.8210045205370942,896.24077610448603
726.94844103814989,468.64512354234347,0.21006101024068535,0.44565473167708991,1.0503983336953691,693.41852881063221
623.91978147567909,295.06334534423894,0.15546179849336783,0.47953724280231369,1.5365769806544205,624.6134633183791
618.33118149879056,541.11245185276505,0.21340830663969168,0.23916031030263693,1.7144873636623315,529.8986805479808
873.00714012172318,339.21256936380576,0.36989461893971121,0.13623162341417575,1.9977743608141294,787.20242454918252
908.28438171195512,541.3378684576237,0.46413076407410103,0.19037158316671299,0.52549676462852057,720.71309211679852
552.63903992706253,319.5774604475622,0.18100896316967441,0.27513662627033486,0.64509558577056414,520.72595073401669
533.27942847758914,436.12810035325958,0.3168316139802877,0.47827746072978938,0.57582286479058764,465.66390211105556
797.21683187822589,358.77602709913367,0.38055644049737292,0.25132392894936612,0.59945553110358696,730.5547036176398
573.08662209634917,309.93002030202683,0.48116898739422631,0.40830928546614798,1.2066450089248171,527.61648455733575
912.3320952281706,554.62302486874773,0.34402419315486954,0.31619067686830205,1.9876927939771016,809.59373009130593
655.16733696203721,275.03747277579652,0.20204277241095228,0.17312350817239064,1.9815283654762335,621.33114387419425
571.93596648557127,233.92463649430525,0.35019126276557455,0.22829364758138065,1.1008691395883847,532.59682297987149
960.48523624372513,336.77077541826418,0.22819646467120647,0.36127675400912751,1.3141516995028801,963.02948809400266
582.7658613676391,487.05565905662701,0.49045135627668313,0.36914135787395741,1.7339440330330513,419.9121101490972
642.36004116896777,522.97264239051265,0.25987045406545473,0.27390389872361848,1.8725735710616598,545.26673321164117
576.80669759602938,599.49734802670594,0.37417108830440571,0.19145824106484588,0.48733519192613339,379.69259298406206
557.74503183267745,318.54482280446598,0.1092910329387034,0.3887627118050706,1.1042292849906605,546.13528720587044
510.57400816822002,363.17678045251284,0.26002457845390214,0.16754921664508593,1.6823904038568733,435.09485943610832
527.69770458213009,254.7285112118505,0.45004304532900463,0.47466787674605071,0.67608394560572405,525.26694820514422
587.3207354679264,429.94877184921341,0.34409097777329833,0.17516143161459069,0.93563718071288671,467.5597551158333
526.69096631358775,599.03201490516687,0.27757715455839055,0.14292494513300819,1.9726800928728152,375.30263272870053
795.57190805548566,480.35240404826339,0.47437499977429043,0.29905908094615152,1.9715887237696548,661.55732868125028
840.35726339975326,438.08513616534867,0.44159375045889171,0.30781983924387762,1.8216029404538452,748.6691949786258
696.81522841601418,356.94763716871762,0.22888626952917532,0.30327716591129794,1.6170518551733095,660.99868634964582
658.99554847602474,566.11950411422185,0.31781936081653583,0.27466699573553577,0.61134795137333087,524.89198736113565
752.26311851111507,398.76663845213977,0.29592970243698513,0.4979259571318434,0.70961514072765608,743.86563006191591
937.50247111730425,253.7467653252246,0.35288100004594491,0.29451224506823276,1.139837398289262,946.30771458853008
925.56581341110302,346.15138527965337,0.23364450678350224,0.29117863229593244,1.165477011667823,906.35054496434043
521.73753100639601,226.86666753910674,0.1976820003063553,0.26870642508582454,1.0604553567784272,503.64278517344559
590.7492047982621,280.7916150755126,0.4650687341022145,0.12673030188058518,1.3096735318409816,488.98154536605529
618.372435552198,207.06751239996487,0.46954979979940259,0.33718265245984647,0.87581374300267867,619.17407129967887
624.69378791610598,381.31196660006538,0.43732915430479158,0.19118710888927298,1.5234308988995127,499.7171464976293
785.61632587138638,453.81610598071887,0.49128177230582459,0.35504359209161995,0.73374486030887509,681.54405107992761
708.13121285159616,337.31698495156309,0.39799661031187539,0.12033338477939087,0.72828629419806978,602.74713011246456
524.62705996379702,368.15270860211081,0.40586689142479992,0.49255484050120069,0.34172932759447316,468.95582084864515
686.80706922978584,583.68370913783042,0.40503603678505629,0.28760203160506892,0.45855319905494651,509.77772580066437
761.87647435881854,500.78524862996619,0.29224305237692261,0.45870214863627934,1.7159896699505794,710.81154010133673
550.83595145185802,416.3426547779805,0.28258087780570867,0.29022446929317391,0.94793644330283888,471.88571579193535
916.72927689427979,313.81635004473009,0.19609051045960127,0.1241323274296887,0.53294879445038423,876.52860159591273
525.98093323255216,558.79871950919801,0.35792767774371625,0.42888541843752281,1.5427480900425361,385.0859319512162
962.42093450903099,294.03884675226379,0.21572805444093382,0.35927349186685376,1.1525641390520329,974.51896012202349
549.55657078993772,330.13709220667079,0.20312336388094177,0.41270281902957806,0.14019642170425761,526.64657810215851
921.78747579887636,563.62592576917939,0.3343845496384219,0.27126794540354937,0.70108676893975874,806.47308127490919
951.32657196380853,411.81682211402892,0.26399295529001732,0.35517469769865795,0.43630268113054793,929.79033823339887
989.78534029329637,496.92717976719069,0.18754264351785288,0.44249160151864297,1.3461584358673973,977.72809035844534
901.01294013679671,436.29791766550647,0.42642240670113252,0.35242617714875502,0.62255897719748032,841.41572180539208
889.73877038566445,461.37568360379805,0.44422796771775042,0.23906945393436133,0.22339888049889289,766.14881735752272
821.24163799777375,319.75331660593019,0.16707980787111237,0.36501183774647994,0.20437647947557158,817.68472395003414
889.49817728906442,296.54882465066515,0.10300281311999995,0.36874167544562697,1.2052818661215583,892.86510760428132
567.27610420657356,328.9969388674661,0.2344519874117495,0.48423478500265005,0.14127456583777029,552.91438144675556
768.03401797381866,262.17662563336899,0.41900433427230099,0.2483649286166677,1.7127050149585685,734.63096829731626
757.1114350952073,549.72574611632297,0.4356695464937298,0.27003270700565252,0.39525452658882365,586.62634022300995
928.78607206127879,313.29877330004564,0.1553316280464197,0.42484918447482367,1.2524760368713166,942.30600733305084
731.39968279675793,424.59575776575383,0.40973436047322054,0.30230492589709651,0.9449072532204168,636.23531819584309
692.54474805017674,516.78977005654963,0.14628166692377179,0.39462923724629329,0.94141789034061474,654.74431917435606
819.78163561855513,513.52964375028546,0.25602503606261173,0.2838837857814368,0.23641457048408715,742.25315632019885
633.23165875042309,375.35450343367717,0.49944380600476634,0.18619805672508019,1.6252292754032098,491.46741863384619
569.88420547697842,390.50292343469027,0.17703632929236393,0.39808153711240435,1.7967997210311799,538.71702673768095
738.93863701187297,597.8806995740099,0.16158543303105058,0.15246206767388398,0.12093166803003408,658.55372380639983
708.44468429744256,469.8389907916096,0.2691201330187174,0.17943346541252325,0.43934793382452364,611.53191385734135
616.28497026443688,525.855377247153,0.34786741038794455,0.35072999311368347,1.8174179587114099,493.57715350250419
683.75590505756395,561.02158768769277,0.47316031296530137,0.39890792007682796,1.1440378643201106,515.62577814014719
683.19622491312373,515.0359344917357,0.49232845821321369,0.45787515474712603,0.38507519867159923,554.66463565270396
663.74778220627275,274.07173798142702,0.12785625463655786,0.20903459896635668,0.48530185995740183,645.97044855299362
689.73203986346448,424.86829349502887,0.15519900693916214,0.14428970344022174,1.353973864050517,638.08186459904334
842.87167272797274,240.75766292581795,0.41629518955839762,0.48241866380905163,1.4771519622690588,929.26922445589389
648.43823728564269,461.16885062559936,0.20825286090834419,0.161769235208857,1.2389109363018771,571.65700387111292
974.42896335767023,582.13977127512442,0.45393962380254427,0.17906679290185581,1.9109819218337989,773.00691817599466
958.17400976908903,405.09282572004452,0.36538130289163473,0.2165317814233863,1.0387208469573763,879.76471503834512
740.4552141500393,373.18899714710687,0.14473792095227089,0.31175654161051503,0.67051663307080067,718.87856764221863
664.18060250234441,214.33710056726528,0.43301171396960292,0.45313022641363121,1.0067425289540133,710.84564620170454
767.71739491500159,583.90980893168808,0.17054255200323035,0.40421840909194684,0.78336595796656072,717.60506369797497
924.28024438681223,241.20107365206351,0.2693981578718615,0.38326302153705405,0.52639019608190396,958.2397064419572
826.29367028005095,216.43163732193878,0.32087397142373197,0.17007222714240147,0.18733017374626615,800.53287177845175
902.19591397353872,298.4266446019754,0.30030645963211133,0.24307305261038969,0.76920373777373585,876.56236908274479
766.36113803287003,226.21217356735298,0.37446516624606019,0.29136197043467116,1.4516777606485103,765.13224228659101
816.45881463381033,382.04713696470492,0.36107469394770209,0.15897038139423436,0.13503182546286824,719.82961219175695
644.07780709123085,406.43512050284494,0.49681680221122193,0.20937188085066902,0.93443917509127583,493.48618031490656
867.4465811551454,325.02797961143358,0.49976876368967516,0.22333328158113772,1.3236178627547499,793.58357925235043
601.20229656285915,220.38419302995442,0.30658376105425639,0.15091047933161572,1.2597678074311838,559.52338362712942
847.39906440924915,244.64014729969068,0.1380796347843456,0.32009587676330309,1.5756320281885603,851.24309910344596
930.35953416294706,353.80175119597124,0.39113731958748732,0.38201127860967721,1.6399874597536153,931.09808733938428
566.05141865077201,224.21138033061445,0.49066563128663565,0.1279726525907445,1.4522410597468369,486.59261794870673
807.18987027095989,479.27589024396536,0.22733055505160815,0.29244924070525991,0.29531562267502387,747.96233276547684
547.54787411496727,282.80821660992478,0.28448355433502953,0.41288447810711804,1.0025426436082852,529.25983588397764
862.8578141357134,320.82862751345539,0.26991076992618235,0.39919605158097882,1.2464713192264565,870.00322232767849
542.24660941176012,357.65031087123896,0.12056766182277175,0.42602923848750163,0.56657547373795802,526.15150335690669
967.96991135031294,366.64385322765918,0.36890577248937795,0.27929625326824281,0.18084845352887538,928.36615602766767
568.70396501890104,200.6642830699202,0.24133507802738713,0.42822283305594433,0.5248216096644891,580.24183809122519
979.44012295454013,244.82814839947901,0.41498554985260094,0.1963012284857078,0.96429936329201371,955.69279086515201
900.44208804254833,545.10582549635114,0.43284803011279449,0.24432422456700614,0.88646760620374154,743.07857238578754
796.84100223317705,200.49322500476325,0.42849231463913817,0.17054223056712053,0.43566726452160709,766.97897898563724
891.31205231477338,403.26694232515001,0.26666639921595203,0.28699381577142874,1.6663895310986363,848.72889554671428
897.55741949154299,395.80080260288321,0.22861827289635983,0.2568240089661773,1.8588046705997767,857.41282740317877
973.01353140866513,333.23766440425516,0.39952831186682192,0.1963708465657249,0.48256180620015887,911.37849975328731
626.69167691959365,372.53080805857985,0.42055577353708917,0.4007122836923126,1.8661885395777211,565.28449115524722
795.03794767915451,512.23245501063366,0.2965029785565465,0.22553870884465865,0.13393582243284358,689.25176252302424
547.52459878220066,536.4814824859825,0.45721240781452122,0.20912173205833429,1.8574286981431962,334.19169597815267
808.08285001206059,304.13941736610002,0.15756347843142332,0.15235613234019804,1.908664701153725,778.8586817636741
585.64565204639439,328.99617638709196,0.45162751186358407,0.27552868072077952,0.12289853973025788,499.17777967018344
782.47530573622089,296.99314121133307,0.13843809318875253,0.22118585153492082,1.5497366638758214,764.77806465296533
786.21525701692485,391.94536022042604,0.16141020882184556,0.24770913653638746,1.9433829878827025,753.06073903458901
732.9925764906136,473.30334306352518,0.31353600530958414,0.19439890504822108,1.8212142157537787,622.53936902873079
761.31588775656132,291.30115018536821,0.12700739207496603,0.4052621959279602,1.9443493062728048,763.62316105797095
881.96169500329393,332.29429682194666,0.12112284056004415,0.47200133894188701,1.1456146608255147,892.75202683743441
899.62235825603329,572.15384703566019,0.10020749766628222,0.29917274111555503,0.24849666578223772,868.31992132355469
746.07660778771458,219.42771593878322,0.2745266638777053,0.35719936933633301,1.7145994758295686,760.40359689812294
799.79672076130612,384.30784209582646,0.40984955251689192,0.44686891064268242,1.266273686037122,786.29804184865441
965.61811784505085,484.62321663871114,0.11393534011196627,0.49953185493346342,1.2679998139577493,965.34433457968282
559.86679425056138,260.18160462298965,0.3609030425863422,0.34540659389193284,0.89278185873150373,532.32521259739269
558.55178295005521,218.94960800219275,0.4292509269664746,0.45591178661594756,1.1864997553901073,577.60510070081659
543.85450595538418,255.2821486554123,0.16720033943114845,0.46344329862225686,0.39180158026361755,543.267921868587
828.93164252026395,567.52927741227313,0.15874549392856172,0.4165805951230489,1.5055630504756856,791.1584678177303
709.30415039518971,203.70391272844935,0.4443203894482145,0.28437255642924408,0.24253288396793043,708.28837292118612
887.1607080709216,275.32878992454073,0.42924984398003796,0.13246160016955974,1.4865834573832049,815.33510554223858
835.61570665429622,212.51340516065781,0.31557670650567476,0.10632222217605354,1.7130590029872226,795.23375870707434
666.81887916411915,244.25178702488131,0.4276799517175921,0.29088025331316986,0.99769048737252752,642.25631869263418
949.1832736807678,448.05971465131847,0.13710243096979791,0.29772581341384707,1.0686776955083936,925.53244420973147
881.26607353532609,296.65556349563428,0.25779260717550179,0.2629449551451889,0.69320711855194861,863.31017160619683
635.26747045508785,427.68482017227075,0.39511902244254915,0.32726694051654581,1.9419713090786164,535.53014006991873
682.09600888602699,436.07815310645049,0.20298078372958536,0.32086508132177083,1.4929365016631362,634.93338287000574
657.21999010213142,539.77413323591168,0.40093156577342115,0.43464521641307718,0.80107825127065535,533.83522217371069
578.80582431249979,201.89655716474957,0.30167144175632554,0.14346284130490497,0.43213403384270965,541.32730976583332
573.89168627109586,541.34778373694667,0.40010639517929325,0.19007106644221819,0.51720122518397349,386.70323462483418
968.06373168787195,447.64763457078959,0.28587185514293184,0.41720199158385218,0.98145234360909506,953.85685696956398
718.95201859937663,265.09739444198306,0.24716173608872705,0.43913474688946186,1.8908799605972419,732.98646265386765
691.65991138870493,509.17495525411363,0.18767568659145295,0.49792968544834715,1.4948780569457445,657.54750304307129
864.84285433868899,542.1966167162343,0.18335173657400602,0.44916480655483371,0.50896312154038459,834.12461895093247
776.49653262644995,301.70539350166291,0.4005963242285584,0.45595960282893244,1.7331661534959064,802.15215765221797
968.0699934192312,567.51747236107235,0.14756413921358422,0.22573917705196195,0.81858099371839399,914.79759554929251
890.15074695469616,381.78297211946312,0.13439294004437807,0.26066465360375057,1.7182721472297855,869.2944914290299
739.68478206227019,441.36978173332858,0.17051654600885208,0.20723404192822042,0.55922923616414877,688.76262111856227
688.17973674041309,593.85981344705738,0.17013860458156876,0.34251975927708622,1.2754551626790034,623.47476882288254
993.31577246216102,344.61443145567978,0.4292430491227599,0.47552214168281537,1.8606739273544357,1062.2036734657602
858.88011800182176,525.26373832804506,0.25940264938968494,0.2378563546046471,0.58999861738080883,770.14361134283695
975.59733000192057,327.35964713138384,0.49615538294419304,0.3228007127525801,1.4165605221131243,968.25039535734766
559.23928860852072,519.68540889659641,0.15488450311624496,0.21851985218139403,1.9758939779185734,495.51908350117782
925.26683959539127,440.29356754505699,0.36141593027745733,0.16791998950908299,0.38613674576170665,815.63794847999532
818.5369419956038,286.54227809016061,0.27949180288050024,0.17807421192746228,0.26796435233128135,777.12863586623371
560.96083916755629,365.61043751569457,0.25716727067882961,0.12317813781525198,1.3809708656451507,482.21304948611458
794.12899998461035,327.05425374542466,0.45003367962163299,0.47971740920370298,0.7454983007231577,825.06630206705972
843.04818255272448,231.24335723214554,0.49023825833135992,0.26115184340305186,0.23536450699652312,836.81894730295073
506.1513429443014,211.93390803987899,0.44914358350967154,0.43364835680084324,1.0030806739788478,510.36695156198545
727.15898092087332,338.5914621628724,0.17692027161405322,0.37253178907587647,1.5321642913235158,714.33605178267214
912.69975559816055,207.61365912699463,0.18831916848357363,0.17676846456443418,0.64173256078885865,903.6847876728109
647.67951267204489,266.19510303270999,0.36242955163802537,0.17018489863163513,0.73658906725975593,587.43558943319272
729.27404089927552,490.07332834034753,0.21563343265527668,0.42479528060421801,1.706828861229247,686.47940461982284
721.1570635339466,483.23649427343514,0.39389005231223195,0.20588468424781495,1.0881366332968274,577.66096843585763


==> anc/competitors/data/v6/competition_equilibrium__s42_holdout.csv <==
x0,x1,x2,x3,x4,y
678.7042409127381,224.05938787797669,0.4591869321508576,0.14456883857270092,1.6271442189427279,616.76232293666453
686.10432942013563,484.43014062185409,0.11349121620057208,0.43095316318221388,1.1759668313777356,663.58111695952971
788.00183117097663,565.99300059307666,0.19388536452672545,0.4180645503465138,0.22809159308012236,738.09123637327116
873.54594614198481,306.46909642298687,0.44703937911709768,0.28079084376746788,1.9592877153890011,842.26744585831875
592.30367565873303,291.84992172639556,0.1260094108842903,0.2085183160321667,1.0769083782428248,570.51836307749124
792.30282309540223,404.5461827086807,0.24269253051317061,0.14661648250413042,0.40700862467854171,719.7325311443974
767.3861723392265,304.25820238495322,0.47804105979102807,0.4520381261687918,1.1083078773652795,793.38249073446514
801.24608428331226,445.12713161616921,0.13182089163243896,0.42722434763084327,1.354598461894339,786.88405238914368
632.08182979643266,458.87230196216484,0.24664911791125457,0.1844050368346217,0.16881576577698273,543.62736959053814
507.33239013639746,413.56097962747776,0.16749781713140277,0.49435020922254691,1.715266504933453,477.60909450504681
615.82948539452639,532.92356974834547,0.26693328736356947,0.23563290049605015,1.7834032860996143,505.36075987191748
944.68743942280605,510.96727744103629,0.30991891313895636,0.47264957435173782,1.9008842976830069,921.28107019706113
947.82052143768169,323.86528887715235,0.26977640472530184,0.12341442313041476,1.7748445328208973,890.08403242313398
534.27302669832693,201.6904162486432,0.21466230258280264,0.42420494388262386,1.0524611106610606,540.16561608348422
702.02325549907493,461.51857132852012,0.17821197609430725,0.34263423613963517,1.7243308601874785,660.08064951896517
924.68366714191825,215.3640743265459,0.27725632986338766,0.20053991643847799,1.0598444872803343,915.89738955019789
989.63371239483172,423.57766883509009,0.39489232605791746,0.37186505750899368,1.7387583235148485,963.91363727244516
778.61288895438963,261.65367023660838,0.32860470669391884,0.17102536309916241,1.2241013432363863,733.8758953736168
658.55906851048849,240.51105000396092,0.26209188707280423,0.36221645584855167,1.0831587686622115,657.9885554159589
799.99973481919278,440.9719660719345,0.38197451781476666,0.17365691599749927,0.4463823641973137,676.42891290687783
931.7327265226902,251.51288432061443,0.17313310531901011,0.29988502134979567,0.10691287577996222,936.82763399619307
583.94441023040986,576.13128431214398,0.43159662895269413,0.47914542564269202,0.59428369064551412,422.70178350094562
596.98972732633467,241.15311543437824,0.49385314728235663,0.18229636886568007,0.78840719888837729,525.17584152789323
757.17169892423885,288.91543325957434,0.43694517993149184,0.47964331775592162,0.93624473633881578,798.22090208730538
550.32257765127576,323.2364095950204,0.27493928122068978,0.11502515977207604,1.9042059415011761,476.52217419884511
892.14458940159898,209.34571877100342,0.32619378383509301,0.22567591074831991,1.9337571141790746,889.32409140752611
722.03144276001285,370.68334425602922,0.10552822850777313,0.38641091169516406,1.8166501476349697,711.94505395308374
906.06082805675237,267.19018784758333,0.21267047801758698,0.14157428218013651,1.1100265058879772,875.60053075092799
953.56170349112551,242.65667905954089,0.39963481299513848,0.25261033269097399,1.8277506867984805,952.7717491405898
839.67206106862443,582.08399691225918,0.1854285873595147,0.43508121091161278,1.8317008916399804,795.95163539317821
633.24127760145723,513.6849382554019,0.41954628867787758,0.29528072122925686,0.40987121985908304,476.79375239074921
752.88965782536502,311.89991811470657,0.37129228822323146,0.14035389944177812,1.6998449034428964,672.10877121828332
664.09925325454969,272.37408514391518,0.41833255372998635,0.20186574364514709,0.65923222892677413,600.90056379814689
842.99449646420862,482.78313138601658,0.41905086379271395,0.38512225315287163,1.5225123388582062,763.97921481546985
860.77654660672056,466.90141708923204,0.29978009479612361,0.10793657380869655,0.11201856782366354,744.91209214049422
926.03217782898173,569.36230340640282,0.33433875188091849,0.35034031865162019,1.1999241745223463,833.27585019863773
700.83466043618614,570.6144471663315,0.32462333344225069,0.43566626200961189,1.128894944370719,600.53152994875018
887.54307177771477,497.4238581470097,0.42835773545895539,0.47152758351770585,1.2594124758778371,845.17908955228506
605.65605684763284,361.70953677010823,0.35683306727755204,0.1947713074658633,0.83608889856495916,512.18330486838238
719.11536659949138,382.73793275818457,0.2808415156613957,0.40976962995477051,1.957278068922305,691.16630810114702
605.46848483405302,207.25617924755068,0.17999582759688604,0.15642472277533814,1.6651889703922857,584.62378622503002
907.41342521851129,352.91539451401422,0.2720663671642225,0.48151288419010752,1.9427363983235408,933.71720097443961
901.38651068827733,255.73616743956768,0.39151959748052312,0.30304112800570515,1.9748026985467984,909.1253692547466
859.12303265768537,202.69307418817198,0.15370108563329687,0.20093368003219508,1.2405174673811095,854.3545374889394
662.24416622328772,514.13353238582067,0.40479365205427509,0.33254639248374174,0.32492195035840976,524.76637867847046
873.7838157218016,340.27385443878984,0.35909297836707987,0.49385870923612896,1.4757574183021445,913.61553430527124
870.23521886553294,413.79436766757465,0.10168295244222283,0.46330372992092295,0.94827061539374979,869.10290281518985
905.36311252174823,413.22838123293946,0.17672390346389891,0.35057406570850691,0.6781659442148873,887.30883688628126
640.25258748459805,572.43130205327702,0.2022637014681358,0.10703069836615478,0.3016407269570095,536.07570838144238
674.77060015813777,559.29823991756552,0.47074100740046254,0.21081859205837269,0.54523392728281339,456.82137324921803
975.36083276363911,300.25662532758577,0.45245459239462738,0.15220626638780207,1.1795483696265885,901.59818695461786
651.37940847658456,546.94217231704476,0.22655866178661299,0.41374879224637973,1.9840098962797259,582.02279115112083
637.92420614028902,566.14337449814025,0.19750853431946586,0.26495027304660212,1.0812547381593196,555.15741215072489
565.35871297881897,301.82456877209887,0.48247676849874888,0.13431797871259721,1.621172316703412,448.82137625809679
834.53436296854898,429.67363146831804,0.34938953624321845,0.15806202435957784,1.4897580779769823,724.41697717861678
521.25614259513202,223.60651560816893,0.48773462228066389,0.33489458456018406,1.4087473958387655,492.66768739609387
976.14761036152595,331.88267662780299,0.27599667704574127,0.26779856079969155,0.47961834696111028,955.1453308868447
977.68328152977335,381.84857467736299,0.44980258849200039,0.31552875049026829,1.3855861720865896,939.2272394813192
964.76118366991648,312.20352188415654,0.39067384610222333,0.32299304725558536,0.47860488596255524,964.49634226393414
598.36429871771065,347.5155753503953,0.45479545683760647,0.39705737214666381,1.1654752881307289,537.35048473138841
537.63275662081344,296.28709222933321,0.12993401256997195,0.35603843781653433,1.2561634077154529,523.34574660531587
603.79997157613627,372.28162654088629,0.15586103854898681,0.27515296318482385,0.57839531293317714,570.23046126976521
505.64098525674325,201.31630993385326,0.2076768244351635,0.2028651935951043,0.48362080590526435,484.23319094008974
689.80418360069075,305.72891150024452,0.10719745834353889,0.15758241578781848,1.6208081879677341,668.3203795502759
874.71179216746782,225.44074183792611,0.13005119103833943,0.19456270779245788,1.3890779119034466,867.33933952895154
828.05248890562689,562.61262992049228,0.37911656277620887,0.24628771873580602,0.40047419957731267,678.06923595014268
518.48056887705343,261.7702208614794,0.3894624054570609,0.42945584753278876,0.76783281963985628,500.19137077640806
976.41880295331578,293.33844041489658,0.45163654429988276,0.15788532290130855,1.6886565527417445,908.73544322418661
539.69247142696315,465.31416657226464,0.20119691626332284,0.45212765851000869,0.4149636588713369,490.71105693336665
869.80511999767589,491.53310958003289,0.14541357537706334,0.25679169346254493,0.88834187469888792,829.29628423530414
675.17984933304365,284.94805595085955,0.11160251704351097,0.29123393937899478,0.24150015370782046,664.99281870704772
773.9951837077582,464.83508926362754,0.39242113873454154,0.35722732988486294,1.8681243807838552,688.03530392416474
507.49163194547748,432.39293285773283,0.16412220554180812,0.38866328647679171,1.5558184487671074,466.26883519578575
940.60908445560176,481.34836895544692,0.4624867203773706,0.38048839065749196,0.89559318282570166,871.31849245183571
994.5107036294163,242.53357065543815,0.30310433251024832,0.11541643256712991,1.2538729000330906,954.38519556536016
884.648534666091,336.82897051013265,0.20413030839523549,0.28768696256485304,1.2493921319395485,866.79459002327553
766.93932772280118,305.61626978483162,0.4085992616319214,0.4923526691845298,1.0821869934272415,803.76139327441695
672.91090875641521,325.81641653163672,0.21730326802869043,0.48522246993298301,1.5537169395136929,673.07975433646368
607.9623716025967,419.14320078052407,0.24579796174807711,0.40027832083619597,0.72174994711616236,560.03868690176546
934.36792608543431,358.31751087966853,0.23523686955791928,0.2513904573767905,1.1225496058100741,903.50859570860439
619.00449850155894,252.07097488858969,0.38327890521770069,0.47379989143505286,0.49902638036326186,638.30574021831501
533.17320728803816,425.77018236914802,0.28455304093261513,0.49968338775364485,1.7229340980497043,480.31299615638642
931.57218963483092,535.55549636434785,0.31879197632575396,0.24281766940923682,0.28635796758301968,824.6783651976732
516.03690919407973,575.06178592070592,0.28066050598744663,0.30966692901746073,1.1907970910960044,388.39574780067051
565.05209814680791,314.10760586659472,0.44887471097917919,0.41540845080581912,1.1613479129480564,521.2533451538244
974.90843309410275,211.39442072222764,0.39122534971478407,0.14444479771720437,0.28545301240091825,945.64438209596062
822.06628273058277,418.68066356331633,0.28364851380106115,0.49322899166617529,0.66292619355846971,817.70856425039619
801.03686777173823,353.39566556558009,0.33087428739368019,0.3223791201784546,0.31671029946245943,765.79203880185219
938.68284853364275,241.75520764758446,0.49149889271708547,0.26112095387429846,1.8711263738948409,940.57436633314842
813.64993524267152,585.69229339295748,0.3892171934432247,0.27798784925694664,0.38308809494507312,656.7468956711383
714.67712292370356,407.5060106028767,0.39046297947103803,0.10848425069311368,1.283885474563131,580.13510329907183
979.72766624012161,593.63967102916467,0.29203942420193729,0.38400768074017644,0.19575488581505054,908.21341935549299
752.55436992060822,550.00004783739359,0.21734497917629236,0.40939298934900459,1.1562103074467369,694.84125597885577
750.69717374037305,442.70139373263771,0.11152415904274166,0.10433893809732719,0.43705048789475387,709.58219311788764
610.93972129899373,250.98645348059998,0.23062787826877323,0.33272293958467913,1.2179995374019135,599.02125526425732
753.24592374985582,408.54222245050624,0.20735888981377479,0.31394729413640438,0.93552732439431951,715.08278119252577
642.17628796476947,410.95425713566476,0.31752384407934298,0.32217946311773882,0.80531114850061858,569.99924208276707
613.3646051755743,304.71140634103131,0.40571180212372904,0.25689685955876995,1.5985005074744472,546.72231992855654
847.58368389558791,322.6697292728586,0.1541512251718635,0.25598764547796826,0.5689372287114256,830.62071535113944
756.4461534131118,502.49244618707309,0.30929824750520424,0.13217461808894093,1.9326259200025029,626.64419861473164
695.96080941314597,371.11855516326659,0.20908140523577853,0.20549316445237076,0.6510242614679308,646.12756158358388
802.71873970428499,527.8413776124853,0.24179570038598583,0.28697797513322115,1.561774982947397,725.42632626581837
505.20856256443284,309.29682944309252,0.457991451395515,0.2970928887243392,0.22784208637931402,420.81138157199956
656.380082773813,212.97313594857491,0.16694422104537504,0.31644111304129896,0.78945952000046826,655.45165862372653
915.99797920018204,374.8563033721573,0.46986343288632437,0.46446336584065451,1.6460436883042286,946.40473280044944
983.93674728932615,201.33263215152834,0.2720162789492242,0.31586785355899055,1.11337703544657,1016.5108215997448
803.58520368193558,239.22724804497747,0.49493390310031216,0.34130091037416632,1.8495580905648801,824.45092586761837
812.64201704819675,589.17114426676676,0.28483625277427616,0.40823658454759826,1.2931863489994539,729.67131958469702
908.70964725369595,278.63528177486444,0.33285296141188681,0.41831756174491319,0.71437249639475786,947.95692113248549
963.05222731917547,584.83017047631267,0.26215882877188235,0.31913080879013889,1.2415463764349473,883.66375974908158
803.74712512015344,291.50160182318945,0.23514846148206284,0.28223629437870035,1.029625590850975,787.46285837578421
528.23465269867006,360.61065219382499,0.36416981091991207,0.20162080827419709,0.19176505019365339,428.36338338860764
658.74895659714946,394.89422514029604,0.2363344769188685,0.41429956570538684,0.6193115463633716,626.79320998362448
926.5786256892145,470.36495237434264,0.16536934710878465,0.19473184826097958,1.749500774180287,877.03764192233803
627.91235682630338,366.01849150916763,0.13273344744067575,0.37197012177567801,1.6160070839742964,609.41818970432871
768.90033958149093,578.04743239685752,0.19787984582158402,0.12500973338801141,0.1106091569037181,671.11778075479924
782.02916833802294,519.01705103491713,0.31874963158203157,0.43962186037904272,1.4048718554904105,717.07604278259407
867.73084333851602,554.84756369077115,0.41830406159786038,0.38164836805238422,1.1858487083404776,756.38974138544199
971.15747726912639,325.64266889522031,0.26137479778529027,0.4041487139605523,1.0836965843219488,990.6939398850775
801.62700752295052,392.85302866501962,0.38296350427796788,0.43339585214517695,0.85304990165116257,780.76613336251523
737.79168717764537,426.07289656433773,0.37617204959423178,0.18414535276176891,1.389987787552827,620.49700785973687
514.84040258899279,359.38585323650182,0.42785668049019188,0.29250808307653947,1.1472087467514578,412.7283522362211
573.48952460271835,435.81160566844756,0.29586556608779502,0.44363682416760897,0.46267439661782317,511.71382745567979
909.14924047758359,543.82146119424692,0.40896919755886585,0.14432892143267725,1.1554480816767541,729.8215196023724
836.66929468706303,394.46580199565244,0.29245627792349405,0.25247753601857637,0.26670136621480678,778.81169088348304
916.11471181813886,229.91201695056373,0.22254357238928135,0.21960464588282524,1.9199758102095912,909.39275120014906
975.41722569452725,390.07396312607563,0.19765626105069881,0.48086433812237861,0.10110969869425333,992.66538727583179
508.45288890133287,405.58565306826631,0.17745831168895165,0.33661539973046672,0.11853484451944421,464.20789537812487
593.89566739159693,316.99021884911326,0.16371048299785684,0.23141727235250081,1.7078271856034106,563.34356051896532
937.08176003474046,240.96409370171745,0.2271237400185121,0.39562973510430788,0.55857521925716314,969.46633865241051
900.75611376455515,431.03167991628607,0.34851704318051607,0.25633978693123322,0.90660403212493434,824.16404087852811
618.89212507957768,282.58149723803876,0.14089364558671502,0.21481132040699072,1.8508174194710176,597.151300322981
856.96680084320997,514.45716372328263,0.31361544697675081,0.22289753576810489,1.8062022723700561,747.90685046843964
725.5990885557261,441.92807269885679,0.16309555518812929,0.25359527718550534,1.6990554620993468,681.71864636810687
750.406835912524,291.63199414533983,0.28421820541364839,0.41208864232560483,1.5305939864656002,756.07336612400559
695.12016349143198,449.33773618704799,0.3513185482084582,0.28478327418962684,1.77848854136223,596.98791187208246
858.01963623710094,576.34872143970949,0.48209933625742662,0.2418428501052699,0.92286013401415656,656.73220350145607
758.94984361013519,311.14159383078243,0.30600689684612381,0.29185346563484926,0.22725609888696424,728.82953312022721
883.49820974850934,597.51810771556563,0.49247020788114004,0.12700840297541138,1.9272966973359156,628.55298367009982
721.75664094988201,275.96890594184794,0.4500180383393465,0.15996121741486405,0.19447756813678252,643.91840029170828
602.63866682886191,578.50515790035911,0.30402048241177626,0.37408353512724557,1.936346786158357,481.52458672631565
880.20464151898273,308.03560570853364,0.22434879455602319,0.23045968250527676,0.282712545212498,855.32014309829719
626.36137976664122,522.51950026398356,0.47857110921028945,0.46772019344917881,0.47506688327580826,484.81932685139196
767.63951266356503,371.41241354563158,0.20584509075136381,0.14867190602618874,1.5012986241614183,713.00650100124903
914.38020749323528,400.58605222687083,0.18463184665846405,0.42237972628179177,0.18358555687319766,911.50256341296028
922.89364243381306,285.83623186029246,0.2343339269727622,0.22471424159260539,0.17845051730053924,903.48857113641236
521.80832555638801,594.45433352769442,0.44696043796711882,0.18723615960738163,1.5671659334336316,279.50143658996689
977.45734276431949,463.66769231840095,0.32024790911891232,0.2457750878111673,0.47415759991517781,899.79028989614619
564.07762184292324,260.57211481247538,0.30625550338039265,0.2801978709960331,0.14992031059354255,529.733546963717
806.01834187872578,465.01181510855946,0.11167035819760747,0.17301088003180679,1.4311838274379145,768.94649597250577
709.29045212661003,596.9978801616594,0.21887469777782395,0.13371922443242543,0.12483767591460024,596.06830247378298
721.48749199665804,359.78922007976905,0.21113717835453347,0.41939866648181157,0.19636589465870324,708.23750327749485
829.34701023399214,597.53649694475712,0.23196988231893634,0.41493201913732214,1.7613089739012504,764.30192294284871
559.0605613158732,242.30163703267732,0.34466049170093105,0.12581887412309972,1.2585205640269501,497.1056443259929
568.1527617227282,440.65118994788907,0.20555171512856507,0.226649255164587,0.71668731713314637,500.91274868785592
808.79637373959895,558.73542822941624,0.29597243914572158,0.27927253956362508,0.56299412730876797,701.40184040072108
677.82556604167144,202.46572129005202,0.21289508533649304,0.41479961375077823,1.5701467339415327,696.20240762440824
985.54041122119224,304.55176971044011,0.10523723863066921,0.27288277427247021,0.67147713752073301,981.68159611655744
534.58562533484837,333.60172349914717,0.38658836079692405,0.21635100617023234,0.72125818002135866,442.64103871245527
522.11729606326855,504.09472526188193,0.10880533239519385,0.17099894813218419,1.5175148520482713,476.12774301560069
568.21017497738274,380.34390787979407,0.25486317511096623,0.35259675086610032,0.61669663795034968,517.80665902578812
750.26799687302196,369.06181810709194,0.24317256242442317,0.23777209879181252,0.11247463102848212,701.05716941224432
591.45438903046374,302.36888884732087,0.32721013366038193,0.31962491832680606,1.7847422630029379,550.04211031895591
865.06696416350326,584.80204206704548,0.2100945002618119,0.37092829097554825,1.1566009896748766,804.93158490544522
681.10618744551834,538.07434248851951,0.29340333264253027,0.49289818829412835,1.3479878903175235,611.69555177840141
894.42454296229107,376.9515734677617,0.31905230657733819,0.47187347449801731,1.6289554312239225,911.36545854207668
980.76180850134119,480.61672904788423,0.23733142414436736,0.40175122302794319,0.93173803593575533,958.0441293158018
672.20001607624113,451.43107611677397,0.10509057497862084,0.13834352969569835,0.8243336734880482,633.97598871837238
704.44012381938023,213.48011213035184,0.35232681946990585,0.16747375724897745,0.7795204487062336,668.68122223417572
827.45581802350716,239.82680878486696,0.2673838664480005,0.12491968920336555,0.46182696888858832,789.7074184480341
650.59978271174896,484.5004243044803,0.15260429666887437,0.39038842044239086,0.7192135371434073,613.19393440966655
552.666901577251,519.26716645481383,0.44654658153686377,0.10644325074897863,1.8715009881899327,336.79859021445179
863.46413459396103,440.37883083878785,0.42927688590467072,0.44676937799126371,1.047261389836468,834.45864116840971
698.33510598155669,595.45420873781495,0.40682283516894935,0.18412330947821803,1.2416204753665185,493.02073409232361
843.67767327490287,538.17121850402998,0.12838607715830147,0.44296017285188483,1.1943212428707422,821.29071825673896
782.5933944475114,245.88314943904254,0.10743783672175372,0.14108360018593472,1.9607764486518726,767.81455638676323
999.63972410518261,274.87143658847612,0.44794080388304913,0.38690007330397869,1.1341497963889535,1060.2666308285179
745.8947068394524,305.3810593473803,0.28220695480481472,0.40311788544408811,0.16146832817977175,744.39884932395944
616.42521200639317,569.59023750207143,0.41719320891973743,0.18576449984541188,0.37596762387781058,410.61886705238402
723.32992753318706,364.5752723001691,0.33137480126990349,0.33471579824506359,1.6588225804864483,677.68526642008555
778.407603758645,262.95379292227869,0.37933308271061172,0.1253109810269499,0.14869626679335943,712.53037790081692
646.26134853659426,247.18991413777633,0.40136426587701302,0.1737204879341156,1.9285675562833515,588.05005556152116
871.41861810271598,544.10225182027477,0.38081370961632866,0.38734088867137983,1.8605855181275104,779.14451529003873
796.69481528160668,436.67337850386548,0.34123646581177258,0.24697039916148517,0.24720510398562101,707.29329377142733
821.71461465073628,572.49799172719349,0.14093066010828692,0.28948940007183244,1.8014507377697018,772.5505601770335
554.73505999188694,265.35452491241472,0.42743265131121222,0.38135392225991049,1.9309681984618952,527.25868089082644
975.43082770243734,300.83175588092604,0.21527533262165158,0.23080959435312562,0.88065509924131835,958.28401595081618
724.88667963661385,509.78218054202853,0.32116012532994598,0.35070164094652612,1.2400617911689675,632.39217599842516
523.8210068700995,299.4839312570673,0.27501504717262248,0.38625418467469863,1.4910809346335203,493.92606804603906
538.44834313938372,398.5887130626628,0.3668708909816859,0.43170563229089853,0.76777501852000263,466.02724984035757
918.56427897348897,450.30799702564912,0.14227575775852613,0.36629600462361089,0.15782936456839397,901.47687218700685
594.22747614547848,461.76312056328942,0.4840307458807388,0.13571220323539912,1.8478149347486905,396.78424042007009
912.80674703513989,345.23096076196583,0.14224090963409336,0.20632626234723836,1.0519477519041531,889.81510623531437
915.3018165945075,556.82268659679517,0.42570737850384621,0.17886016310793951,1.6682558143639239,734.1586664990524
892.71258564752316,347.2156183284992,0.16066979937157347,0.32541516935315684,1.9001041387437252,883.09774900475338
800.97258291491448,496.35876318906946,0.28050069120161991,0.47599033663139789,1.6327078612195542,763.71094601575828
802.12104538166113,539.10585173186837,0.45514909164741613,0.37984229624261101,0.30544569950242961,673.11972732608592
634.5078418528899,453.9210603594284,0.18130803635693199,0.33856072376751284,0.26654304305915782,588.3217165650783
520.87138607338113,339.8920197907139,0.35874136489325081,0.30231997853683068,1.0201754303633823,447.46806562071862
855.32745024205019,241.6792109103078,0.1807764700147102,0.25793157139627981,0.81865959871831218,851.33347811563544
507.456463367455,575.73645742130577,0.34148909987638049,0.24609076908080887,1.6827754461781941,339.36834318936974
510.67261822940287,288.73551213235214,0.30244857336880915,0.45009125190733712,0.96128255614954161,490.0560366906596
820.01206943414263,268.02880797322757,0.48097198742633829,0.16656870711829908,1.4372484655680562,751.28698957294785
975.68246329806323,270.69650046663912,0.12385771322244876,0.44468366834962991,1.1599160369910038,997.07078203286926
613.19429071494346,316.44024640996724,0.14510015751755226,0.17307127458297492,1.2627841181087707,581.89161269808972
503.56779795506168,433.64585938716237,0.1054353522506371,0.25043258841932192,1.1152528472860903,470.26323524211847
931.02394571546733,260.03659167741608,0.45043122479784392,0.18000053546694827,0.10799773035318136,885.70653733457993
769.21695341014879,502.05100885567668,0.24281487190056708,0.11734391049058282,0.97277543157447444,666.29617675789348
664.46927509389866,423.44732394618472,0.12286613198540537,0.30634577248080386,0.70544494503061006,636.39556393059354
613.97765814339778,312.02425101561187,0.37174489349243645,0.25358926017792605,0.7982169115175336,549.81563818320194
834.93680697272464,525.04914012458357,0.46786519740416244,0.21348152339915766,1.7614512986965609,654.67378113587085
905.41381298723491,471.29810250847805,0.46957818051623357,0.13564771441178861,1.5838163417819875,730.64238683256133
993.59868119704697,562.20198549897657,0.47338579637925904,0.14684074823929338,1.5687633378365098,781.80535406964702
644.0934305109746,408.42495121471626,0.32589183207090711,0.14293190417542695,0.21331703453919659,535.95609194461497
970.39217442214647,342.44708652182283,0.49446252424942461,0.48378143811658203,1.1761380757997772,1052.9407714294346
700.29209561514358,408.93623644643532,0.40487409559787724,0.16744555109128784,0.59192377210573333,573.61207362226128
509.93311331253329,377.99455908271881,0.16026537659956999,0.38003473164492307,1.4659971635938351,478.49722055467117
581.11780969413496,303.82458935609998,0.48766666505332934,0.11316935003487689,1.4241447074762179,458.24259937834989
657.97618994251309,266.26696804733763,0.35236677465141963,0.2740849894005169,1.2714378375471107,624.46213871973055
544.56936679853015,361.84252891096639,0.39089293249712043,0.14522302775440449,1.1752965906564592,427.38913099963418
754.02703190120064,368.26538716117955,0.48594502328764899,0.12501452955922884,1.3070201854254155,612.26554714898464
535.27559574787722,510.00966093363718,0.24710814054675201,0.3203777552759236,0.62363160545222396,444.43289890535419
526.86066359763868,379.49772538324038,0.1483361642441916,0.2601228238409331,1.4692915704391691,489.45328612112036
807.0010540228086,426.34484091717314,0.14089361106612938,0.15623138360016361,0.85861956592063338,763.74331047694284
531.05298383844467,296.71149401117617,0.25229273464339319,0.30787384227154502,0.7477594824727265,494.61361233805792
895.04319271545114,331.10237243073357,0.15579479868116319,0.26411881317750596,0.3571333958078543,879.65552764265942
502.81105231584917,225.17281812027531,0.49698199393852038,0.19964612859980477,0.59146441741324585,433.96217350690387
518.66848121295811,366.42551318361905,0.28126977978434164,0.34829450853047961,0.51334385493431633,460.74035782822045
731.73371821778721,439.1855932942558,0.4567481264274299,0.19523016075877658,0.71297766565086618,583.13528362050397
942.72478163586334,386.72580651031075,0.44965951237478929,0.37045859353575461,1.754787889628711,922.50012804638834
568.32786659510896,435.68626614749655,0.47080128812725841,0.23482878558602804,0.20931355589284775,408.35274995006262
531.09217519412482,578.84890343900634,0.14870276569192176,0.48609357515694707,1.474489152384832,479.68934763257909
634.89959729270231,310.01459949065094,0.41110129193304823,0.20279099924635655,0.58953958519965788,553.60493263714716
593.19384890534309,358.05499895588946,0.26808089937583712,0.45152259164137154,1.6595376270265769,565.67845516941691
858.99388085304986,488.63926926101942,0.23169474937080886,0.16206309457316742,0.44219245202795443,774.87462537764031
539.56556093818563,401.95686858454565,0.19626000457724532,0.14366055189086793,0.73341098756952983,474.04306317951955
808.46652242547657,205.04634748969934,0.47875477124174781,0.24684857874032604,0.43323548064394757,805.49267736971376
517.28793141629399,537.68148008591947,0.45442526336377642,0.29429763550364663,0.15983246773586979,315.0909787456099
923.00744998276946,247.5297440821322,0.3923522107022227,0.20152529785748366,0.17752816108010089,896.79738712713754
689.79564219345366,591.05527985433196,0.44917558981518768,0.42641055133085326,0.83307998061314126,524.83051124773499
590.14126879726189,474.57202289477488,0.10642639107659857,0.11809429682504918,1.0971576043721094,546.50292098201169
733.47703012978138,467.48499885781968,0.19562733423376405,0.432458326536309,1.0708087844695744,701.35968497992678
673.32998528015014,281.98832174525,0.1522100445401342,0.36320407477804484,1.0105214883279507,667.2990282401438
698.06031577040596,431.65366708961812,0.14618880969845921,0.29716989918582615,1.4674677417674786,663.7945493934867
801.3351145088202,392.33882188221003,0.46702693192069467,0.18448280630517011,0.8989514158995453,676.37799006372427
824.62572826044902,243.52798787873161,0.45414596260887674,0.49595933493719691,0.25662577819594501,921.61000524445126
559.92658620975476,273.9373750796309,0.10537232811583959,0.23942865947322797,1.3469641926919147,544.80616660706585
755.03184352143853,285.87894379096855,0.48669835076133749,0.45150321350822564,1.4375457488835337,789.35183921413307
929.55080767007735,502.86764435497156,0.32388267615366484,0.17857809387876739,1.1557751378551235,813.74644153328688
820.79745172007665,469.42509927902347,0.1423945710519702,0.37129194615963135,1.5312591431769089,796.04049302906117
810.70698107274416,498.22680539592812,0.32911633419039954,0.24307019056584017,0.92368698173248265,702.96875597344786
815.8425179780661,255.47771870708632,0.34356253349773863,0.17411777599463898,0.23754339565397209,774.39449070429805
549.71414696886245,497.77522697830977,0.13712391634408838,0.23591098769750474,1.8421698315493005,497.55260684176875
748.82300302193516,336.70250477279029,0.33184597820731654,0.32580007329803529,1.744628572184588,714.3184918851922
917.75700002002577,483.80331913854718,0.34241847660722258,0.22993137713482659,0.48776623925024043,816.36876383055039
876.63492993210684,579.23968052141311,0.37171415408609876,0.38163901370919417,1.3105502352008622,770.64793891563954
827.63639500604256,534.5653971632189,0.44960964643499002,0.18798066556286278,0.53542252603285323,641.50970182113974
838.50335579559317,392.47192332767736,0.47292895040747551,0.24326272898194518,0.22536890252177413,737.76943378722149
541.47804115063559,376.42146822090376,0.38290520792828764,0.14933244122763215,0.57546944616527684,421.44245137982995
776.50904230725496,457.26163559178212,0.10484271744965371,0.36995501118315433,1.2950520891826505,757.96785632639126
906.38524883798482,404.19718662928358,0.49237529479834141,0.16987597297089041,1.9338342666224517,771.93531914420498
880.40494663067636,498.841471054198,0.44453682403970818,0.43759023779855422,0.64417444521247758,817.71814466156513
946.98697551246744,291.29428944355834,0.11416014844158223,0.38559788047819799,1.5449860173719159,955.80733005354546
939.74719252232649,295.05580667883243,0.14416245608929967,0.3777912513807713,0.60270795769713159,948.89097026641457
544.92898813265776,392.477409800705,0.1383321253101554,0.3304600573343992,0.42004701357240126,514.13974868354842
846.2612652990324,291.90075418107836,0.39514972208769394,0.15145720897918441,1.7770921387937262,777.44553695093077
700.66924856167043,354.67520465664074,0.11947567964071722,0.32084089319813658,0.90100506764655819,684.53422126816986
664.99596049905415,377.01594202825515,0.40299923186651221,0.15384717662814962,1.8138784804379817,546.97120071752613
634.11994696281658,561.74615136564375,0.36876942476326535,0.47738827740238388,0.69935169432378663,518.19063410114973
986.13138675250048,371.96567543431814,0.16116591801556976,0.34473682082428025,1.1488405604459833,980.66899619081425
769.34402102309605,558.29138615639465,0.46276656933982718,0.28481993952809642,1.1129916042681129,588.56076994571379
820.43486998715559,349.78121337662424,0.18220898662027984,0.48170971451437528,0.60282554211202755,829.50913143129344
558.31052845414229,338.66199184601538,0.27595941898138621,0.42074259309663287,1.2108974025473145,525.91662742594303
696.16118611536228,499.74817323774585,0.3628795911008974,0.12052724907860873,1.3146827177146405,538.35891187026346
653.12589661300808,285.63429234182712,0.30767457637293927,0.20451678220912514,1.2101536924272469,603.19958816697488
747.67532468543322,541.02781800295429,0.42318062321937921,0.27775598939714496,0.54900740909144474,587.81519331539675
599.52990839596862,441.41831129558193,0.29082653409836956,0.15992931282332878,1.5955329314901425,494.13689164378707
958.51305801617968,446.99499954291508,0.27971924620462496,0.28871385512844305,1.7725400381663985,906.70432696730416
749.30278934473915,268.17642578324842,0.15628157717973315,0.40843635684094026,0.37454484868251303,755.6240524074276
899.96406738186101,308.14423942030834,0.28680744945249864,0.27632193209897549,0.89983000273229719,881.44127251438761
991.25356918970488,288.36669934988407,0.48809541736238671,0.25277043506852415,1.2639821062238064,970.20295247126751
895.77471140140392,445.76657502491588,0.42662512774793604,0.16540343842678246,1.7796284205492963,759.17055962442146
693.13882095486076,346.80241874758553,0.42472710813016545,0.13676860347135819,0.69476643921422243,579.5055220453977
895.73698607361746,443.25849444795062,0.23717729920028879,0.25271233191496478,1.8629493274128415,841.01455112184442
760.63275546972977,532.16485966589164,0.39638789386680739,0.20560587175298745,1.7526651982056887,598.46364195243893
547.67809682416612,497.05824434264548,0.42090416190051105,0.41022408192296123,1.9863511898270598,409.1017817976774
503.19944785386957,382.24322221098151,0.287286364379159,0.46045600680199028,0.51787795704707551,453.35755874875332
649.1777429585004,512.11368131047857,0.41280405776907714,0.48379389357996549,1.1268138029607357,547.02204999406649
558.46743967549298,551.11967367506031,0.47879499386263069,0.3760484590640657,0.72474967554376979,359.28305614824387
835.93675021639694,479.49898422903459,0.44106960895925107,0.26043876773285624,0.3847331233914929,705.48446834934362
603.47224780291663,361.63254689521534,0.1948894651683738,0.30539113798799922,1.7674354791139624,566.72387095281908
922.70517396665605,479.14956281668742,0.45329070367016533,0.38587772162659773,0.84921947417425014,855.07668512849159
852.19835720137689,484.1121761340865,0.41787774799323885,0.19294020140113913,1.3584936032107464,706.89212338448442
681.67493078164171,412.74673395916125,0.17162406879284312,0.38435971508398425,1.5984762235974268,653.97753214991815
916.11251372372885,445.879933763591,0.38481723969999004,0.30306793144621669,0.46864109929698983,842.82538331458898
635.06956257671186,471.6693294349717,0.41187161950083984,0.45180213490086074,1.4716498599101158,541.58243642571153
531.9309581607888,212.11557110918403,0.18104454098803102,0.25939483835777938,1.8361920614331271,517.84776894786921
688.41461784890043,517.49541919602666,0.48852221792168538,0.43700958512908195,1.3290358236368887,553.84673318213595
714.74245809200409,479.25586107438841,0.49235460719823443,0.13793340784558247,0.98619673582091816,513.662554735669
685.43158192015983,539.32118287310232,0.22087841757979373,0.17997376481715005,0.74249176867961508,589.75114910271827
699.13691990237589,462.04460880048163,0.37339298664877907,0.42828993261442561,1.9480502999286131,626.86052517544897
754.37672203180171,570.7034326339849,0.49996497980308729,0.39303973272263515,1.3218540036290261,583.75675664479172
525.62600974673262,232.70542533010251,0.41651372761070726,0.2486798999408546,0.17592878779235127,478.23601916706599
777.45232672704651,569.47731313469865,0.36594749392103898,0.47699060350052436,0.64750984098401398,689.38876372173593
569.26244595168976,477.04262703079576,0.48783519738557302,0.3338303705409067,1.0672659432641023,402.01391887137925
625.89909027096826,278.33446292752882,0.17626506972915545,0.43941430871028675,0.80153278852566034,625.26753971707967
569.53945799079941,389.49976119814374,0.48161519830299726,0.3685751025381746,1.6144670773162144,464.38387090226075
564.97523281128201,392.10861350198945,0.4666800278491442,0.47772344684992152,0.87663760108175826,491.58100568564998
656.28831217785341,481.83191685914522,0.2607278300946736,0.12229115216307176,1.2375589604223549,548.13855924087716
893.95637035714435,318.93383906233771,0.40238331988569431,0.45090330729797279,0.40483428261053411,935.32415921854533
715.48032045754064,265.62292755394583,0.18379022770851222,0.25327971082529643,1.3388777564287555,699.2098766176548
943.33993119148386,566.0842794862366,0.30935613637066894,0.48267909488942373,1.7518142851568306,903.06349125915119
725.92442705257918,375.44568507825943,0.17551914216641284,0.41684310273193126,0.75234547618032876,712.12866403839757
790.42515726887029,414.493150888993,0.36582242892036898,0.12175537391374212,0.29309989399418468,668.5730769123013
505.23201656233874,531.1821910122369,0.34854423035717386,0.24565608609233328,0.11906942915628368,350.06477914838985
909.15097418302344,303.02572905991912,0.32127512413516224,0.39075112525056455,1.0022972209236156,928.33870147726429
849.43704056227932,500.02026972244698,0.37920670956902114,0.2669690896633759,1.5544958413540504,734.14861348253748
594.94186346842457,457.39416729631859,0.44596759307764788,0.46211216435980984,0.41437655016083841,492.44553502967273
869.40613678188379,233.13092379687112,0.46577340235710829,0.4460819369413126,0.82136147084640898,960.35612354254727
819.66678065733845,472.50835516218086,0.18548559007117418,0.47631406773863427,1.1178293047642485,802.96473923822134
586.57269804492455,464.45266373982992,0.2078287008674812,0.16181728894155165,1.0394387350567176,507.1000183791034
565.96201042302437,543.41884315063135,0.31339429602420099,0.35119965045024548,0.82069738220082367,444.59110548671759
788.18721806224221,560.65769388773992,0.37321431720900577,0.39038220384794742,0.14299470404919135,677.67667473123618
516.68300672804025,436.91677841785514,0.10504521964899279,0.285140459189692,0.63740081939518345,485.32371535159854
650.27757777366674,470.08220022366413,0.3275447092523619,0.14936220988756144,0.86401953717770907,521.83423282287174
949.13114448153374,284.88776208536848,0.44970627894084936,0.12267005969589571,0.73252104565631926,868.95146787602323
824.98537658751343,267.01537037493267,0.46874678728588315,0.10900416427376136,1.0929529390386983,737.50590314722774
738.30893914690137,433.47248231189633,0.32467995301424174,0.20489960960836942,0.36725635821374092,640.15668704061591
650.97710930644314,302.85073813819685,0.48664240950376714,0.26985214657614393,0.60428397144983714,579.72782300304812
894.80379872777007,445.4446909671334,0.39083654316550231,0.30952687022572445,0.59187684404351437,819.89392044746398
904.41287368596932,279.225540365092,0.48080056750888311,0.42737092889939765,0.37866841347899238,969.34155828755354
727.35081463471261,450.73000995024825,0.46668135318594739,0.32215574172903749,1.1986535550975277,608.48575284489993
544.68532001249957,593.24871819706038,0.16265416389131504,0.35533509177023459,0.21470892461952515,475.6839220546758
704.11145969826259,531.06930558028262,0.2795925204433618,0.28483283797451897,0.15099646438680697,603.70585644067285
880.30060711107933,559.64147555522732,0.38176873288323743,0.28613762802107057,0.95350963100346575,748.4011321096815
562.10611804370751,418.11118365633854,0.21929554160463427,0.2092893797517093,0.30053045001651296,493.04511031323347
862.55522042060693,389.0618477941365,0.34453123086023718,0.41268278604525743,1.9608701812610181,849.26097964335509
988.7137354473175,502.87657780139148,0.34596514697772252,0.23642598023337011,1.0228856519814065,887.31394242798012
710.34225532822563,339.62338275663723,0.11230439269066737,0.45817447610505346,1.1193559070784833,708.66544237584571
957.32653980530449,428.04972904136497,0.28762209531461624,0.20163605961649911,1.6224437663613847,885.56851333518864
883.50842759876389,564.42191926712439,0.30730401787370287,0.39441997973636045,0.71671022239367232,807.99366675783062
671.39747556325096,274.85561597485446,0.28078086209707936,0.41533324993482701,0.94032554604244256,672.6682550784567
784.39534542046272,588.73984396438266,0.48820618167509122,0.25070616451141736,0.92251732814806664,566.27941951634023
597.70943049912432,416.1440516877841,0.20371449589539364,0.26024955328342425,1.0073567907169612,541.65137249474128
659.35972044377729,368.42218765400884,0.32403388209878792,0.15992722011124433,1.5979154688946677,569.49049277819029
917.47181778748018,305.31991723816805,0.30734513669366248,0.22138622477995629,1.2393580613132034,883.7664443961088
893.97843176745914,377.55391969618415,0.48985545031703071,0.18452770235666469,0.50441666313681288,779.49128529944551
928.03187692420374,463.3706626219996,0.32506960060864559,0.13656342387273354,1.7350255972663688,813.51837067757629
910.58537698275973,563.19276343273032,0.13230812539788794,0.41539390347135596,0.99825555864652094,884.69312218715766
839.4240421711479,361.43296669315487,0.35359407027736067,0.10178370390155456,1.0852141560773434,738.19106919071487
777.90528006826969,244.53575679081627,0.45844124114010043,0.40339015172919912,1.9015592343350196,816.86304388273106
561.92551660545473,484.01697106210537,0.21889855947353398,0.39849868021370349,1.9429193559095796,499.55113780183547
972.87667939603796,241.42462772242487,0.43549255687492394,0.2916069647154223,0.89292188223607094,993.96421297784661
762.72700837071716,311.19037211120389,0.4100066328094033,0.42287849288180313,0.37630784515443993,768.356907388428
685.51099342657062,565.14411718111285,0.21848699351156184,0.12377119090422371,0.93861570020809437,577.65554397896778
732.7348694887944,500.69016744915029,0.28693576760726358,0.32159262702010583,1.7003892171024275,648.95191627584973
982.86750647264807,328.84392391702386,0.19074387369929877,0.33778026984985987,0.88276474905112268,983.50959059750983
896.29187107579219,484.04464821695751,0.40881576750969972,0.21712794872054048,0.31483016303007105,766.44009379344141
585.84861837294454,573.32051303882838,0.47534970614845229,0.36065998078995565,1.5340004242028062,378.15093139754697
801.80428842309811,571.88209743034736,0.25512173150673079,0.30242077693282532,1.2292247314011333,710.74135586331192
922.83731703239403,224.02521437105537,0.41404605322089583,0.24738665203338478,0.2002140271651916,924.80816892194173
545.99563697944291,409.63666156814008,0.3355575256439246,0.29629873878091728,1.96838684149286,453.64250133144975
957.10312082650444,266.58452030005844,0.30258830397131697,0.30450397855769762,1.6897886994607112,965.3879762829298
845.1525636832547,527.00871145329711,0.40261281229552803,0.22090162213922634,0.52324059063083395,694.76279497678456
978.7243217386258,370.44693097153493,0.38761954267482934,0.19491581016513099,1.7166692976100364,903.3854962444733
794.57336775132285,572.74209905538294,0.31500491398470892,0.40943933194343762,0.4967726264787875,705.09695499917348
577.35135126687908,281.15331684864657,0.4143815877834115,0.35479145563213421,1.5893255837339251,540.27770684297411
510.00879345363296,368.19316595407156,0.15785276625357986,0.18677865519356895,0.20061068790104472,465.61650054352026
765.43501892302334,566.24567212410057,0.23548644074548253,0.38547484412217614,0.93057298748893169,695.197794452484
546.12825577606793,358.84071985108102,0.33862349583479612,0.46654826210900191,0.80429672728244661,504.28549978834167
822.49031576565244,447.51808716234723,0.36992030048143865,0.37039852137397455,0.48466072732303567,761.24906310189408
878.49884685871029,209.31962352225574,0.22381602801107864,0.42813664718234445,0.91801964918958545,919.78731627832212
825.88623078376554,447.49261807874871,0.15561755757443865,0.37383765300797733,1.836808582511642,802.96136394601865
694.95482831127424,269.84565097735288,0.21589048395918212,0.38352177386360875,1.741786541538733,694.17446429407676
886.20135117924792,339.71181202693049,0.28506080592879446,0.41100340537357682,0.78325041163572895,894.11862668131027
727.64094365833557,207.73666175162299,0.45865203164321178,0.18674701473156038,1.3131733940964398,691.59885618548196
886.37643330506307,361.42535735543845,0.37319610646036239,0.10778840159726424,0.81220582648164652,782.99064467215635
574.88842389610249,461.24837965495391,0.30782470301119852,0.10273087755018483,0.43614199526800501,447.04162114076269
640.64350772270404,388.34494155584088,0.48985745238211242,0.41293575221841594,1.9567283567085914,564.62123243667634
562.24649916751878,313.50448560938349,0.21611887042356451,0.31113471916433433,1.9103741260775284,530.13998103044867
920.47578676374883,238.75316150970787,0.3882021152148496,0.23897183301679659,1.41130818179964,912.43756332726184
971.83108041575701,202.10003099506903,0.47957114728271422,0.23600535005596474,1.250381129788005,986.57120380768754
800.43678357092642,475.89050568683609,0.42561341951642884,0.17307060951027692,0.34848479621586514,645.43488980986797
707.98199371069745,320.59169374016903,0.29551167590626382,0.15161796021667662,1.6817329156229408,642.00851802975069
879.14082064587956,360.98397713696772,0.42102278541236615,0.34412193391282719,0.86203045289553215,850.36140087564945
854.16132289887003,270.44203087537051,0.45219128853296275,0.43771067515189965,0.9479860484664081,912.47501866286416
674.6998076738347,234.71551931667881,0.43025229366697315,0.35188197967255286,1.2553931393524254,676.06832960092436
947.5117594693221,277.77214735359371,0.35607294369534059,0.15763527236210148,0.5938927225324796,899.06904925410583
703.81074596011808,335.4434272600281,0.26013015969296716,0.23186664054556283,1.2552911911193385,656.12638896180249
516.13752555125188,302.02318127095941,0.17579642251664357,0.15087142279630883,0.17309800324259744,475.65866201718268
639.99434751270394,303.89236897684441,0.12123976146039959,0.12816598684787037,0.94219327410155085,612.67068480222736
692.23694878724496,464.89951835643438,0.41594919212552384,0.17067909112669527,1.7262143473578384,536.98499089973518
719.21627876521904,319.96422013322501,0.38597092154228907,0.22156582139597292,1.1392691851450554,651.42820808065551
706.88416974813867,306.0526443364671,0.10952049296545373,0.15846329498128608,0.72461138444339468,685.25776686082122
863.76158765634898,528.73104017254059,0.43729447206956451,0.23040484336336073,1.4991726533145351,703.42371746195067
873.01346242870659,238.71961853316068,0.14437798802823754,0.43827651145592728,0.50853039294774605,895.19317313863257
929.8311895717377,483.0589662687691,0.16209855471339318,0.23159054169079793,0.63629652442767581,884.74166684717613
748.93978029528239,383.31037960625031,0.10319713091498524,0.11483484712536192,1.593949306475426,717.89070364793179
925.39108022757716,552.37641481421883,0.24509795691737596,0.21783093832936512,0.11848816440922269,834.56194316707013
897.48207720700611,403.0950370208817,0.24452748626501611,0.17534785248874651,1.4645531236819909,834.70418073494659


==> anc/competitors/data/v6/coupon_bond_price__s42.csv <==
x0,x1,x2,x3,y
64.176923398917438,0.037173465229824246,22.418831207264098,1066.4206508096445,1435.2304849724494
40.721490782643663,0.09265977059639989,10.197441962769384,1050.908768490403,687.15989229913407
70.101854393796771,0.080316463188836437,26.810564256413169,1328.5469248387858,930.25634607095549
58.815762034155476,0.019952956989649946,18.221085892824981,1210.5327717426778,1735.7078796351539
16.592414352135467,0.099733119205381582,4.6547639106521697,526.57776499729175,397.77310056526812
78.293564614572915,0.089128002187697078,5.1678411822104895,549.45913714601568,666.82183067197741
63.27977913932471,0.035551759407763513,21.099767380961342,1101.5584524560159,1455.3339170453153
65.024501369386769,0.085320692169484444,6.0153741568202639,986.19207562227552,899.04761741675418
18.967954287288212,0.019577757868424459,15.711488345879257,760.18465534299139,814.98054936875019
41.527015652689698,0.099919425742681478,29.76145980193261,918.65608731480165,445.16146784235355
35.955861696280685,0.069911626249588327,1.1162205372668454,1257.9103187328606,1203.8835228069568
74.873549219402122,0.068511251400291739,1.4808142550291508,1326.6114846579299,1304.7638445004641
55.070558405646516,0.018139665428571948,29.799452875984688,1061.2230678900441,1880.2187037886297
67.593312928958099,0.090733005900696273,17.9545261898908,885.36948085710299,774.49171169610156
41.038993917913174,0.012609955288402249,4.6803892900368806,770.69676149510701,912.18285816753746
25.906710524934383,0.031674525223703238,27.021763792868715,1021.9184707692534,905.74802538671565
48.820935091108439,0.022871968764997152,26.531028703703072,814.74961856438097,1410.206279562605
14.467207927292272,0.079909114662299677,16.549811980229883,1064.095137047223,428.46474381422991
67.934182039480746,0.027838380449160809,19.031968865961939,1176.6523825096376,1690.9729099521387
54.216507938544538,0.091957440441779684,8.922428553525414,566.07921091939488,578.86142243654672
63.066141805976166,0.069064213539474117,2.4650711947881492,501.06746502274723,563.61765349707935
34.81681776909079,0.01325464394452266,18.242460657835068,712.27713884074296,1121.0897617542178
77.948861707643232,0.010488685071583043,9.5479006028801265,1394.5114977187809,1966.9690716844552
72.518478492553839,0.014649212531295905,20.245010353150207,1146.2907632285592,2116.4663161147373
64.486844795163336,0.064533265988295493,25.251110128435435,671.96035193702289,931.8011309141616
23.624709549637728,0.082133362977347385,1.5266557735165578,1390.2639618236187,1265.0851241718974
42.670470260892394,0.031469753856464965,18.275699465886095,969.95594028734001,1136.8313308654001
13.066263605106014,0.086446795863076575,7.7071356509187154,976.09175667866066,586.56185644026505
20.800264444728349,0.015150874613793434,26.342766439210241,1435.5419438426552,1415.0452605505934
57.813426726971826,0.082086746827750856,8.3562706902930266,559.48669218333998,629.39437177307082
62.133350913547197,0.093501588715505235,18.71233386382713,715.17827462871855,674.02866660231803
77.725681270394702,0.07948975591939425,17.052684362598733,1085.7713251547225,1007.1038472391433
32.80777506967064,0.072830870558077354,12.488828501718219,695.48650958200415,552.30188329259272
35.932179422440825,0.085418219678984483,20.651002144394027,1179.5270092089577,560.31427130687894
42.868906789306557,0.013613616959235979,22.047319406747583,714.09228933672023,1341.7729243820804
23.262995135899999,0.028160389964714989,17.441196064262218,599.15697059881438,686.27858100101491
19.094505373483017,0.021243131137507879,22.994244878357868,706.98515964083981,780.52683563232313
43.299344835815361,0.055407789117368794,29.519095203795189,922.73403427206222,810.22057774282121
25.883654433561887,0.077066931549596013,13.158899249123348,676.13829917307987,463.96163559587114
56.886979627775723,0.066701066011875892,15.922908504680395,634.69202492334728,774.83160791738192
40.600634321063154,0.08660179897857416,1.361626460295184,1360.2818862189408,1264.9579530489252
68.287473724048624,0.023969169319698183,24.084828133000972,820.39720359730791,1702.3153349010863
59.018557140157441,0.07611589827416454,16.086671944333823,860.75868651825363,801.61101432270038
31.865664896742874,0.027373734178201374,12.830881480456391,555.27040950122762,733.56311752160127
68.258186097664066,0.034368287618602028,3.7280869295924783,857.36962350205408,990.96773130710994
66.33350502477613,0.073891422755317349,26.800036228586521,764.80717732157973,878.04544693538946
37.12348653211221,0.098218430640881371,12.455209961176136,1110.4850673417886,606.01897678591831
30.182967275117086,0.065038924537936263,20.794866348067391,705.39029767240663,529.16667850072452
57.774685278248285,0.014905028349216604,5.3318505346763718,1388.3654530628405,1577.0760910459862
19.782673852651687,0.065467807293477953,28.884939256689943,1429.666620919555,482.73045898902706
23.993574173257585,0.013811549642215039,6.1748110928330968,599.83105717679018,692.20021657795178
10.515358882570386,0.089573114023013545,6.786717794085221,607.40295628857723,391.14492343889674
65.08470642514969,0.073862045659055867,25.910502956173701,615.32643811098797,839.21613311606313
56.539559961442251,0.025581506178025293,27.464899580116004,1119.5692563103121,1665.2037716125169
59.361576503843459,0.018254890524177829,7.1522748181757407,621.96896420962287,941.14257662770365
64.65103217153775,0.026517990599228713,14.624225757070009,1352.3823179302663,1697.6305503740355
42.124104287683799,0.098202446159877332,22.271352232322066,1254.2715149378923,531.41538928582509
49.81188371670256,0.05127045782126409,26.472606280513247,1319.8088582380242,1064.2476097820486
19.785789868936021,0.080567285350726714,11.992528156081852,1026.0605268860209,553.75154617267094
18.017105147518141,0.067276750789699927,15.993565118633448,1496.6772115191534,701.57191905139223
56.788207325333019,0.061517183496277369,22.509775905072313,544.17510294416127,824.27836684184831
42.976734430019278,0.023061722919854474,22.202943322931066,901.26496418611327,1283.5165463689327
49.566527453683221,0.095142200820228562,23.705843770756463,823.93666893763611,556.1055609498377
63.549920019121792,0.037120836926324619,17.528080740604263,1448.645498712641,1572.9662288139248
54.430282400041357,0.062021549422678804,4.0338378073384806,1076.8609584975929,1033.9170143577917
48.750558046059709,0.072979835013015956,27.215225435463161,1306.1909654447254,761.84172323905898
49.144501252178948,0.068430983972077808,26.101603640309818,670.34119365851882,709.66419222651825
31.276506864382853,0.094653496872596665,24.144825638731657,1478.6341439004389,459.75889680163709
12.157248419755758,0.023359509092805222,3.8960118376611552,998.63954687631519,957.49807960597207
40.570217246265365,0.055751746460224794,6.9275236453614468,993.67207627064579,910.3445285032642
25.020927097367043,0.046363095166668943,22.564410588121905,1470.8847285457377,874.58188108391232
38.597005060724527,0.052675185653435638,1.6710627428764466,880.73236121714513,868.5660065211307
69.738215128771628,0.020729577357797017,29.397514377511108,897.52502455499302,2014.7365522692483
26.375764010573853,0.022068514888548881,11.937195730314741,1084.7527028049367,1110.0826288265168
14.081191918234621,0.035026799120313167,21.860063477033883,628.05261054778691,508.51051674145498
29.696872441539757,0.03742341433847482,26.739561566153256,821.08562641185495,803.85150202186014
30.551563043667855,0.048511289231321503,12.444266756352386,693.20832244513053,664.95871107910079
56.334156030882653,0.064988879233296548,10.254842169390315,603.28347910704963,728.6511964716417
48.992250663889486,0.06711662056764367,18.653492738049156,1366.14460633102,919.33743746142363
64.872874637448945,0.047062980692701331,17.848691838693469,1089.3311661274761,1251.207484000995
56.501947822917131,0.046790479848582749,12.865059351119116,858.67279152791116,1013.8305000164062
38.447080300804942,0.029586567402726582,18.451467920163545,908.66937736671275,1071.277816925138
66.981426926622419,0.062947562356810746,28.126059717428348,931.5190036873546,1040.2733532825112
21.688104393539273,0.03853368201855141,14.561567442171297,1133.1491821447094,891.69018184349341
11.589845119370233,0.013245385084962733,6.7055232417683079,1426.7693914889933,1380.1713605345867
16.303350254294923,0.047656003974117442,11.938973503607112,1432.7796196569825,967.7162732165632
60.565154541751518,0.052671940758115335,12.429102495200439,891.49197953066346,1013.3507803574163
42.331406117597119,0.030303358138378991,4.8021520977603753,829.26245959776952,905.07778326608536
21.289024532352126,0.061521213980990419,5.7232735160820924,951.04650018525513,775.93677684147769
45.073134257235445,0.060919471038872894,20.85230012841664,1067.9342304284926,835.46946145743732
20.66184718992179,0.073180196299933428,10.844854872058178,961.81791144974818,598.23039432398548
58.742426255441522,0.068315363398108911,28.69205336381842,1158.7534098167009,904.75139764607934
41.23093929018215,0.068718975086892842,8.0643056153996149,1054.3990233797635,865.86963777631956
36.671485826753774,0.038459273664163886,3.868810648039847,820.71554669407601,838.75549969817337
31.105846240351358,0.08086889997873585,22.851632327007479,845.7308057626326,462.63065220403394
54.119781518322192,0.059422994523971158,26.550045505618233,878.59278755973094,903.80861544364495
35.326882738737325,0.048827637566190116,9.0652873492731487,594.63976824938868,639.85753179235712
16.135494352127068,0.066341123284695144,6.8605549477188612,666.06263241397312,515.36207841649878
18.260413148436072,0.042459160100522891,6.3872179112615282,1223.1138021453862,1038.1351273033979
77.332836518466024,0.056146532014608251,16.138356739628858,889.09671152208011,1175.1462764542871
73.600648349532491,0.076303511963399823,14.584082596156358,714.53897256014363,879.01806637980371
58.979499366752471,0.089776259805133693,8.5237553557814927,1062.6724105748572,851.92876817010233
28.610897302166372,0.092895147756567251,2.3100203926933651,1255.5395424734272,1079.7547621868364
77.842346414340668,0.055326963266478936,14.963248869462141,757.42236234537143,1116.7813491458046
64.512563277605622,0.056824760326651229,28.820638081432644,1326.7898819237444,1174.2289615793616
60.182313241129691,0.081988336968745287,19.923056821827235,1427.5048596250494,878.31605890038168
41.455305150065207,0.038300562256978116,15.369690142229935,1097.3945290738407,1090.8009425143237
29.05690932916113,0.085364412611056179,4.2100701468588673,1168.9476589915796,927.2659910363368
16.747367350744952,0.054472748186568117,8.3206524259380306,552.57599032305541,465.10766816979026
73.182167758068914,0.020427105190174155,9.5484445376617391,1445.5198910219065,1820.7600590184843
41.90434028835277,0.016485323236564934,23.179303025609794,892.48473426494377,1412.8088912224753
24.16543553566612,0.085779388993551683,26.424613120673961,1423.9004005454299,411.51721753509645
31.416963690545675,0.015001112521619012,27.147613753426715,1078.9775247502425,1416.5780372036484
50.545369825932717,0.035255029252029037,29.552489639271869,504.61879884332762,1099.9959300415703
22.374094805746218,0.04007170364513913,29.488633810031441,538.54199932343568,552.13276692353122
69.962999886466292,0.025569500067243442,28.636974850271461,1180.418805669922,1981.2044312001749
63.096367088464703,0.038250403282179032,3.0828420745836471,1062.668013831933,1126.801289634991
60.362406916565575,0.076842331005257711,4.9960125419063504,526.53243720607429,606.61000220899723
40.246512784257263,0.01132145592040637,9.8295292678049542,1243.4599612223853,1485.5967349761504
53.91161884917102,0.084445608206861783,17.034049367869383,1352.1453370691816,817.80949533541457
50.886857823891489,0.087089322121710236,3.8123587724588996,996.41748243930829,884.05576343327346
55.489262108837401,0.04350354158723934,25.528111776262133,965.75744035725495,1171.0629756296748
15.911102479792236,0.023825160915457132,18.885929193241964,505.47310883462751,563.75403046560814
39.106518151942673,0.064075636715057283,16.728567666763944,1286.6497124935993,849.62121557361183
12.912992170332473,0.020770530027840489,5.7940283776514434,830.71606674610541,807.24501232335774
44.579357347116328,0.04284274249704273,8.3444087576057235,1378.7636197825395,1278.8683673477744
33.090284863294968,0.096258626281087514,5.6490487244854837,873.06058755805304,658.70461983546147
20.116693220623283,0.099591802532527349,25.706061576049159,1065.0779106307054,277.1805740681101
17.238207740578616,0.079489440221912705,17.942607941775329,770.34178819932754,357.16797304165993
51.135120052439845,0.037986535892868961,22.318753398069369,660.58831258491864,1047.8334243655941
21.941507797582027,0.07188985442494833,9.5849530243907459,1274.907903381328,803.69100971168666
74.758408286375797,0.073486572893561142,11.766326475560037,996.5904788462816,1008.3130066183246
50.67427977902765,0.044905752564728486,12.740793968369481,1036.4879237522507,1075.9062730371224
34.280886317438593,0.06767997711275435,23.040434180577012,1465.4159534817354,718.5842110237503
51.364084403699174,0.010965488047810862,23.398236642562473,1463.5799122221538,2188.9196236640937
11.596270972078825,0.028815189274201736,6.9975922979069196,1355.6421217024035,1183.8028106862125
77.099144926901175,0.057257947267053515,28.304626845404872,687.60929276503362,1210.2545077623122
43.761240586003019,0.024737617383246632,4.4990047858669051,1094.27269430158,1164.5218652388787
64.791465907520035,0.02493161810888803,26.987540390285279,1378.1474246555374,1970.778721832264
15.7910999945707,0.08526738614952141,3.9114737238444697,874.46393644893772,685.67606650018206
44.066083158671226,0.099021970241524496,8.6716545233880211,601.10616593558495,513.84516952571732
44.349489604816462,0.060037248522560364,25.547877545970753,1310.9629022399217,867.73081458592264
75.647851848248806,0.085516275779354209,6.2052700980365358,981.76355136217171,942.99499458941
50.020963666325279,0.09912894978936454,12.993470007989124,1064.3926803591785,668.53520203098253
43.144258073986769,0.022743629971189724,14.045919698379659,1482.1442963178442,1594.5033370796414
28.68829641643255,0.050342105192891604,8.1125102176730799,1107.2114304940721,930.61717864295019
33.209829813978658,0.045331544425772793,21.59711083874361,924.97938566610139,806.44511713157749
46.447068173007644,0.017204435528156654,25.688704832663912,869.98436784719775,1519.1797285320119
40.723802221353267,0.07797971555152701,26.362679055811583,917.61929265404569,576.85135097320256
11.51284559162313,0.049040112459033378,10.840342226360267,618.39908317866877,463.07391782820599
67.840434693605047,0.052239424077136123,16.394661434346617,1294.7505584175719,1296.9546605275921
72.731254028783667,0.023560567643191619,8.203785712103894,1337.716858187041,1641.922207709023
19.817436229902754,0.026283398700778136,8.0990985449542165,784.39713457340895,778.63464587914768
48.782530047733459,0.091639325994059356,5.6763678227057994,803.79661840994413,697.3615316815858
17.600301879481048,0.0140184180076851,28.260551313417928,1374.3342563348133,1335.6872213016493
57.056806512786821,0.030956705644933566,26.751676029561818,523.97035552795546,1259.5512913294444
29.686364868730582,0.036285339728307553,23.543402686503075,1020.4574437672277,905.5552282805329
56.159584428433121,0.054117778816142784,16.012184117344141,963.67571468150106,1005.8841051939512
60.889623000081784,0.062780065571331645,15.227629549844284,1190.1267695784597,1057.0290989575367
63.805324434235992,0.054396097826559998,16.362624319292443,663.39170014945444,958.77893771818788
17.541866216912759,0.017570380110119382,16.560472393735587,1168.3307407951538,1125.7448702899117
74.120829159632549,0.031930070865014225,13.60232945623302,876.7340078748764,1379.293004769429
26.114979362641655,0.085922954628628714,4.8208901538699562,1118.7147781696422,851.52699176952274
12.618878932332585,0.067382983043061326,4.6442517331875433,540.0950098727759,447.90534768405962
48.839672857403833,0.068423414512084696,28.615241759524814,961.72719718450935,751.09804725225922
35.964559870370714,0.070318292981621955,14.978892028004166,1022.2508939823721,696.03063369701158
68.085282019268931,0.078661271713557621,28.64296022225048,714.32640285498655,848.26425196527111
66.577603044501132,0.015229763354930261,5.7437294535931898,639.62365417912065,949.94942359712024
32.199722497590074,0.042994754643935124,17.078080009158072,688.47430301230133,719.46725122090652
76.702957654882141,0.058557469173551091,7.023800347194638,844.141078063348,997.5917937685881
30.364248669808305,0.040461083496759344,8.3423535776714459,596.81014930497145,640.09460782445717
46.053999046220021,0.086003098595846789,1.8715827840741848,1447.3197957296045,1316.8535735781395
27.917556339732194,0.05343152577285646,4.449646011466128,904.99406149581728,825.91169091939753
75.523049903427435,0.079176483051344129,27.588603821246675,1308.969602506749,997.24721224312236
21.522547230741271,0.086681396519305218,10.32445675298762,1474.4171231088467,768.04887667085154
13.143743357463029,0.05543123346131483,18.635747145523155,580.73528000273905,362.84846562950838
40.456794200212656,0.091859701948421496,14.485409827688917,1151.6694679349939,639.56009927763921
79.466289483908596,0.062841154648328262,12.613086112113072,1371.409086741214,1314.0952114026675
72.417408637843977,0.086524686895034966,16.424696649035976,1134.2344339667284,913.02829631369787
62.402561361986443,0.040653171603237191,6.4299293938449038,929.02612135741265,1065.9946885465747
72.355474361496732,0.054893526267833677,29.669513057067718,931.07635763793826,1238.8273012879799
72.541264778850433,0.057826993690411999,24.730928192412026,535.8988860073589,1075.5317009818327
46.320085227051436,0.019448174430646354,22.506824349213943,1034.6007512892752,1508.4808248573643
32.115033628155516,0.045869725603138664,14.594019613404623,1493.5429967868474,1112.4608695868799
64.040870247769163,0.092560390529650857,5.4334365416637436,1458.707525971934,1165.9118031316514
56.316288421743273,0.066774901632826816,27.699309889933467,540.39922884216321,792.81461282813336
36.156041021159709,0.025975592419327079,10.900224954070101,1205.7970036294882,1251.1853048708574
16.61266676430607,0.040497007204864453,2.4530940012110793,801.76486669693077,765.43238624895355
62.275272794431821,0.027244270869642984,10.929706627508232,1402.9891534061367,1627.7251753693633
28.372236114600529,0.01223408186187153,24.039253884380646,545.11474570927851,994.76284208182778
75.576920537364543,0.093471441265362401,19.058553604658037,1435.8741020110806,922.81092054680266
26.867940250397933,0.05033865954311844,22.774318957600929,1337.475743787777,796.37700503982819
18.593055268804022,0.037678156517870758,24.015426132008944,617.50438225260154,544.49607372674973
68.177887048743429,0.063862947240196297,7.1466837213357355,559.82433731729918,741.35432141192155
20.729902163714584,0.010658301066371407,27.789716166702227,1334.7076643269359,1490.4353129276417
22.548781571041737,0.035021989594073245,13.701698484690805,655.75767097457936,651.27870104842179
51.956795406459044,0.073273011912900338,19.531395828660774,1034.8981529758705,790.96078212049258
71.219342858622511,0.067039279576233665,1.066954405015518,1415.7448578787094,1392.1063994647602
23.750426600020127,0.098362535278828198,29.807686453924163,1067.4481135493234,291.85909042302364
31.722657103006632,0.065832193869223968,9.1459951929604983,897.23330147282411,713.70948798785003
64.418338676882428,0.05297552862649596,2.7998300896645016,945.01605485399227,981.48223838622289
78.027849824267719,0.078528930686560694,14.289599204558904,563.11717070387101,847.46138639412845
45.051883034163964,0.091299508476764782,4.7418716582792104,1468.7523213615989,1137.9370914651938
20.072825178587554,0.07486263520465164,5.4174745945696952,810.6541850810828,635.04437706668
10.975540139574107,0.096689010119444169,19.336201577876096,689.3634916728538,210.17380009526019
26.075922099919868,0.080380465366435949,12.394894355536765,786.04730184039522,501.46786719056848
19.227555245056472,0.088012129443573381,27.733721054494858,1464.3731948914788,338.55190617376439
57.436107152900021,0.02026936640652735,10.255538343634031,594.28605348800704,1010.8054559273892
18.528275323997178,0.075917215269440896,22.059223723133133,1367.3030405011814,467.65144701651565
45.443095213444309,0.04960798295746318,14.371883474492321,1207.8438944014479,1061.5516210323854
58.598370495002051,0.05977934221701478,20.138587732749084,1330.0191791590282,1088.8832542415244
50.678162645463168,0.068869216853412116,18.391165344763721,1475.8975403678965,953.27947932818563
23.984295616204033,0.097283360503501254,14.710735210010947,1342.1546555168718,526.14143941762995
66.288716832758382,0.098612027328846219,28.551771744108677,1443.3823512778529,724.81530550950879
60.078499073106116,0.035940542093911475,10.938695639893719,626.93525679091977,961.64254001225845
61.728880274087921,0.07603781476941246,6.1398295362289046,1295.7885651669701,1120.4233192909987
19.174042609011927,0.077498518414174183,20.664727765515021,1045.6756940810478,418.1239559213081
18.662766255524122,0.041184357518174397,25.534219277929353,1043.4955950798608,663.79650663302937
74.92937857045554,0.021148279737779892,2.1673584582577892,1398.9215763205136,1494.0021522000777
37.830473567745841,0.013685226425714779,14.039347964257736,1471.8038186467113,1696.3491202554528
31.066408424665781,0.079960881477626075,26.882143000932462,1204.8383230431809,491.74397003466106
44.200883174607334,0.054072976763521539,22.738939948763157,982.93838947178392,867.40653042887311
56.400494893450769,0.098698615254543362,29.76242377843122,956.40385790184541,594.81773274392799
76.893627993287893,0.051847611057428779,16.411000536320067,886.34145722318181,1222.7490353849071
30.05123588174385,0.098012528116645625,20.139875845233387,861.59902957266263,391.02922516537063
74.736590051841901,0.047041840197465393,9.7719281529999158,891.50684168443138,1143.8057064020495
11.740164397037942,0.081431393550397538,28.478532390313777,589.75323525119529,192.11108823450883
48.863862962877725,0.017633734508064887,11.623729168139553,577.43608526043818,980.77827968791826
54.378257817675959,0.059991553912398757,22.41681066791223,1279.8698438723118,1007.594319028017
17.412818262552729,0.082185380828715182,12.691065919453376,946.0728929202262,481.32976754139167
19.823771794473885,0.093223150049789982,17.292748971826981,1430.6844885446205,473.43093793524878
39.338002352141267,0.084032478155568843,21.87369351562484,1112.2210085939523,578.39510878591796
77.63623385002272,0.013327365448105682,15.759090400789274,535.17598218441981,1531.3773630831311
51.722978726406097,0.043543210717606085,27.305503480375748,657.52334131747944,1022.2351118620772
75.311625512014785,0.014382862508246615,13.159728649906496,705.8197930130076,1481.9847129233258
66.305264092907947,0.01983540620031022,19.765082146156431,1475.7360243896605,2076.4192042882969
42.716712108870404,0.070777506580073576,10.928510565701568,718.70422615163488,658.0817109139997
64.933441447653124,0.074193237668052844,12.836543378699378,1015.7556762880513,931.28251946621788
11.248574878389142,0.079634861447646366,13.761453138773019,1436.176931640196,592.38649117968328
17.640079773601446,0.087891089325009664,4.6484035310562719,1477.1927299143572,1063.5894906369479
68.060003041791546,0.076548832162885896,3.6599866927111941,736.36043538354454,772.49867535459134
65.777196182761315,0.082078443289596889,20.357207771255979,549.11764375004009,750.75768038575802
26.284851937650359,0.014406733884095132,20.010014411948514,653.60183253775847,945.0392897391182
47.153871341933744,0.031108163539716877,20.224381712092761,563.32847870255807,1003.1974097162685
52.421107449000765,0.065970799603772126,1.5732269149380587,695.12424109233643,704.63726979189391
70.741726764320788,0.087231277416234085,10.469858437481617,1068.5697147037354,918.28336566863231
52.217501013710795,0.010405011244569322,6.7364855705167113,1412.4487962956418,1655.3354578910059
38.880009849157624,0.056316640790471488,23.566391253776359,1037.2188836943401,785.74602264981309
36.192883038502785,0.070955865942795751,25.958281640487773,1125.9895566990808,613.99639804123888
39.811746046145693,0.012664656021575189,8.1537309395582724,701.86725160954109,939.99381228160132
55.635171790598193,0.046122000179804917,20.367625606591606,1300.5836206738502,1243.9114733806332
70.724344222662751,0.090607139324532723,4.7515213002899586,1117.7889085055831,1003.8879874001207
41.772781745340978,0.070445152797027288,8.9794232424496876,1364.1368291927247,1011.4580837405629
27.348769406595068,0.031389252702453761,5.0209803907691661,1448.8431070057841,1365.823602722827
26.566365409830681,0.086750301666872143,9.2221022313776473,847.90077575659234,557.73795575707277
62.220999617041251,0.041322828106856294,20.56735987312906,590.57905853543934,1107.7987589568922
67.159813439673727,0.086801020402965348,27.399480395372322,725.92895791678245,768.83643920652275
17.369465589788746,0.036904928600701499,6.8731498298013927,937.84156567583727,834.83332451073329
14.659119986862471,0.063128822579483407,16.720292013570855,1445.6936518244734,668.2334049777628
51.610356462951628,0.045724606097305075,21.340341936059538,878.30982237341527,1032.2760948582631
20.232127093488877,0.034734254567956035,28.634751586081407,1270.7732136653699,841.3950489610138
67.726493331943885,0.089790180595468227,18.691754003728043,1040.4766921707551,811.6428274518646
31.723427174685209,0.02688343137455422,8.398100999794039,682.80877043097655,782.11297735699793
20.071035307979983,0.017633043211218679,19.138866550504151,820.73411895345157,911.01690585569827
74.467933074121518,0.040773424469109434,10.294243688662469,1153.1918850228185,1380.2450885484141
21.587220591469471,0.074587523287741084,29.307723330059524,1172.8533946848934,396.7083860027642
29.930405763655489,0.082668844537865355,12.590607919745469,934.75974680904619,572.72639426006822
20.752937663444104,0.099886903306008842,20.87740390206941,728.6456026621147,279.13163802595426
18.084304456574849,0.036672585131004846,1.6735998880559959,1221.9067795126764,1179.2762208178806
11.480361143550802,0.046714775601815403,12.601781937907905,668.87304161271481,483.76130008446933
13.877678641498207,0.022313915022666365,26.378120786352838,1436.6696918651267,1077.1313191592599
22.224902965509688,0.061738473666073032,18.696595888564129,687.90357903647669,466.9706084963035
13.736735283902277,0.099782203353662557,13.874343705483314,607.31236283252042,263.17382167887422
51.380067127767987,0.073079290910859268,28.14218748363605,997.64770236537879,743.54438289777295
57.650016875965449,0.063569155637203459,25.765546908269645,1019.549598109694,929.9088557509217
37.554131978241976,0.045313218362961469,10.34425454086521,1008.1929147782448,942.21479614815735
32.259376786643458,0.092376888425699938,16.791903659198848,936.66748933883946,482.45200853921722
45.316836591556104,0.054722493651731458,15.204903426681419,1494.8148928296082,1124.6806868371641
71.250345956422592,0.022093022198175535,19.333872503331008,986.28061267058183,1757.7253587236564
69.579213877554423,0.042884061687922019,10.689226741803912,977.94658073983101,1211.0363984937078
13.043254340895436,0.016045000196299022,8.0819450222107587,921.76606271456126,908.62642322164265
22.704888671756684,0.028178113391990341,27.467483222410547,566.82575470146287,694.38588519474274
26.572140977307722,0.011590190289992098,27.792360485456683,1092.956631149616,1421.7232336012462
27.457130308254829,0.050795192485014712,25.45636368709739,727.96777222318246,593.64020724229476
49.986285621994092,0.067108623845661755,29.367928492172279,1137.6089802290498,803.1592528695586
39.138369799223454,0.040896321614101699,22.604754247610966,550.83346194847718,792.86933577939317
13.447788394931578,0.047834359435474948,23.17534962829799,1481.3871012530017,687.56122406280917
36.15298969217001,0.096328834556011836,23.115112666916581,969.00507901267224,446.15612985415555
46.662706410234605,0.077676680941742404,14.937621297326888,1396.7553715906984,861.12109474429235
17.117033203260117,0.05867709732504562,14.237113640913877,975.56117323293483,595.38227659150061
68.342098765199182,0.035608678760064273,7.966562008321092,560.33081857422178,890.91200708920906
13.637330652557297,0.090729711889569575,19.699756636419423,1322.2135460938071,362.08205194131671
74.738930831264341,0.031158740519259355,9.3902839469677009,1148.1837296671342,1461.2144279983454
16.937919910591283,0.039280845746500939,8.4764438813682776,1281.7570475739451,1044.7752875670649
69.050246611842695,0.091815833298065364,17.992879848785588,928.16986350887328,788.3082166415104
73.185720074933187,0.057658784975656519,12.889489258526252,1137.936744246645,1205.5167305525529
78.569947641061489,0.076808615447617898,7.3468416550443338,1356.2290037966075,1216.446830268545
66.141811619151554,0.063167031474738955,24.665624485832101,1131.0654428718876,1065.6287470571667
64.563427853993034,0.068809528810854573,25.956527659536903,847.67363483590327,922.18312665899225
54.973829319688335,0.036944496236334307,5.863286070655648,1162.5295943661999,1224.8951513940979
64.529744820469034,0.031723485546399664,1.2177039511999963,1171.8541886140674,1204.0306618005845
19.418654588920297,0.039024311245179875,10.747769087351838,1460.586962506625,1135.7636274136164
47.524762516334611,0.023989740767508025,24.127814234741823,870.91232154166914,1354.4825736255432
45.995600913329014,0.088688292876172678,25.336042120795408,925.08176751413112,565.83031809032138
70.030050088579031,0.035492223992510272,5.0115430333654274,1312.1229611870592,1418.1215616637928
42.395955591546112,0.060534045497294624,23.455741134308486,1005.7623147427412,777.30788470790708
36.956264727024745,0.081277698262723672,4.3554208519734541,1236.5730931157332,1011.0182769204196
54.76942898659771,0.080544169843814226,12.311815114539348,959.70946445359209,787.76753966408523
28.652432225059226,0.049454763272577369,29.959675935345558,715.49514181270047,611.42055498574473
19.783788766776979,0.052863157772805314,6.5851338736963845,1245.2038427810107,994.65036942080906
43.451409181662207,0.09952315740415224,5.4649438947511664,631.15516918470996,552.43959465218109
39.182255801641951,0.070713772928112165,13.261209643857011,698.58366353130805,612.48459937351254
26.279895837021158,0.083317459880609443,18.970387253125981,1126.8249827842087,493.20926813560794
35.72582670805896,0.091229857229730871,28.054122689984343,1247.2698001920699,465.49447721973246
35.647471487837322,0.08088308526064053,29.443813220457994,1394.687886867815,537.32359582466097
32.924689508878181,0.026666141045821087,3.0195784611504441,772.5864974158917,807.88747237501445
36.562485580885024,0.060595366036381507,5.0019280030892546,610.72425860055432,608.85395857910146
58.00203418191618,0.019170474158309039,23.931401242983821,1456.0466595226292,2029.2336203542745
30.78135321998997,0.068762991390759864,8.8483324158549532,654.42308802214245,562.44737031085276
76.420054870073827,0.095981448536902991,26.660622725684458,697.66698225463949,787.6378202737128
74.14436136767246,0.056145885787010026,20.240144459643517,791.32945355846573,1145.3902326198145
43.663729981005503,0.048967524358099056,4.2434992690396385,1029.3913540262874,1004.1071918832147
32.985284350328214,0.013225847627634686,25.143349262796207,1382.8255660340781,1695.4400756130935
47.480435288100217,0.096379707009629834,6.1143350202341997,1260.5460227298668,930.13482510435244
69.399234214153722,0.019270241571714294,13.28136644570996,1208.157553842635,1744.0466287357117
55.681113839207143,0.013697118397436224,17.01336292822057,675.18056785600368,1375.6189458466627
66.307427956295413,0.032145995035444463,15.522218323328071,857.68263152597422,1325.3031390895103
47.290559324601816,0.01589773905265442,20.898724552839361,978.40492608667796,1538.9759350951244
54.304234048733449,0.050960605817058614,19.927915311208402,647.42595348558586,910.30293284511629
30.17089299277232,0.056447902113140123,29.769218160313592,773.42970212667251,581.08685674773062
61.442521361720353,0.038131295412572555,29.983235367501447,808.33320395284431,1349.869912855148
24.168321518800283,0.014586443431739746,15.977322676433587,627.27619832903929,839.94904676171996
58.635869017294873,0.020044033142430404,3.7607735218650555,1050.2396919082576,1185.0946987710265
70.250334782812587,0.044605394019093532,22.107455670092833,1205.0281965241929,1433.9680972307274
19.247198611108075,0.015447560574388251,29.323258268281087,569.93163147686118,814.69756782843911
53.006581837934384,0.07283707530489221,10.23146524124159,981.12310176314975,851.15717287844643
16.656702376095424,0.028631848737233082,14.37505768928964,1282.2111952677951,1048.5681112613349
60.800093978999882,0.037186441190527469,13.318530819648222,1247.9901289524469,1397.0271620123872
15.914525317646415,0.045471319946028779,2.4911554821509512,1315.073096218754,1213.8735962664514
75.515787589043825,0.047494866976223314,20.495668505479898,948.240633170607,1342.0470578758395
19.618555102646152,0.010149463690732049,11.246793156985566,1320.5570826398607,1386.3060500019153
77.121617213635631,0.02008633338988278,23.836452364313566,740.75307121426954,1910.5908814477407
66.061892325956762,0.087648810736679031,25.131482183177596,860.81056141751537,766.67620564346612
51.557740312644789,0.010110975626071732,24.815692811337517,676.35557641780133,1653.4793179844494
64.783687324068282,0.055735062023158768,13.083313943156524,967.48453942857179,1066.507847960452
65.65803872881601,0.054055180585648739,10.324824784986086,892.0600224154432,1027.3264538367841
76.22189439721312,0.039978474490957407,22.715802610344589,740.9271164143122,1428.1140750613904
27.736834768743105,0.048819431813180471,24.240293581438966,1251.7807092307817,783.44404703672024
51.305312675081645,0.080252302377392587,15.246465945349618,813.8467721116466,693.0987381563383
16.653443829508085,0.085708333559346081,26.897899566552788,772.80433014583571,257.64607775546244
53.131599001688492,0.033431368907372506,5.1733521862781897,630.89033085049505,780.81971533009039
21.990391286495218,0.039024139687095685,26.492994610109843,938.82170180194862,699.63060769732579
49.546542803070928,0.031823456772549948,3.786761756184557,802.96462883730203,887.30477391187424
50.070135982369479,0.05318770604959587,5.4522401395838029,869.27284134096863,887.02235687271138
42.618960708685911,0.071493252189293172,16.48136038494485,735.99726262055265,640.94470968533631
46.584224285918594,0.030542758791707848,2.9580359254350355,1263.1554898199006,1285.4695186719773
63.474637300461154,0.039766216784938004,2.5314059406032001,1430.0033473547173,1445.6251345619107
65.947130155844661,0.093734615583023553,1.0150435808054601,997.93185278888768,972.34049909166424
44.450725090280038,0.014371236086226227,13.65318313113363,1142.9984233408327,1488.1828319218864
51.97154090658286,0.051469264471560965,23.464092557474665,1367.172276606706,1119.8452334888934
75.186536498307134,0.074040223743710012,2.0103121581175545,1498.8296373336586,1434.1778533335523
18.381351195078597,0.023540861040172667,19.915470587509805,1113.516484729832,990.13697715242574
18.197249613007735,0.014263661800493366,24.870692205069407,1389.7794665398687,1355.9333100074055
16.139630833753788,0.02243848344746777,5.8720246087582622,1408.6082465556419,1324.3931340536174
56.05042995283695,0.092694087417761459,5.2590483098207228,1291.4514878076225,1035.5507185861311
39.302581055326563,0.010833380363901107,25.963228234995547,960.93139107311026,1611.7620195095174
64.202499129929024,0.026948977733021663,24.870613688552748,581.15400042389933,1452.680642852461
56.986198931601479,0.012815516161148011,16.629311221661418,515.80555544013384,1265.9709998680075
33.354643082976672,0.019956652080598297,24.756796499525429,977.20063328292463,1245.7561594709
72.885658315307495,0.065813435796546665,3.6899262453103483,994.31453353461779,1018.0271674881903
63.377250294945661,0.031747501786517723,12.439964020223877,907.36238786297235,1258.1378299448306
28.937445863712298,0.061229084538760921,22.396129127084812,1068.1673512913644,629.97118422121036
35.49344124404378,0.063117584448951353,8.4661068203949377,1052.1627033044269,854.08122794153508
32.010798614298402,0.086449179978080118,22.817538518573031,1336.613041032693,515.99094806685605
21.032815403749975,0.010426725362068652,15.621179527333602,608.65710326226235,819.35872494747741
20.344836077953417,0.086803251340813015,22.757713650498758,725.17766610554543,308.20163610315365
75.528922436302082,0.065720717778427667,14.475709497862558,1293.0049789596305,1206.4534666758234
40.653282603912729,0.024646913749446185,11.669225866432711,1347.8368672236547,1422.4279587476694
36.832387594418691,0.079564364932175557,7.356487277880337,1494.8242136208678,1050.4752716350285
61.077999607416452,0.086994238761152726,7.0430009016154358,1372.9120163870841,1074.8764206582148
48.709514567702996,0.032883713537874157,22.793233506570484,1389.8990070723312,1437.5627486363071
75.529799078692349,0.092691431281241285,4.4484000929848548,814.34794262990476,814.51219997774263
64.621104573657448,0.050901168726879213,3.4934881532174087,901.66163400937637,960.24140952131825
43.555869488717825,0.064308200889998932,6.1124495856417749,768.08510482055101,739.32458155506959
36.345163143657835,0.098618458025587927,6.0850488321637348,1106.2993981927157,784.79635951533589
79.064208144702548,0.042538247077527944,24.870121061400091,1438.8053542070384,1709.6739081018864
60.243216520255046,0.083184341123810165,12.556692080752159,844.64088651161774,768.36828513011699
76.583626200268881,0.03865592060456137,29.72126526345399,1057.0017818814504,1681.8060816421757
18.293500405192894,0.081929217001734195,4.9791264759277594,796.29963045348507,610.44013956552158
69.537357543354773,0.064066052697637835,19.952654945115658,669.79997377270752,965.01341947693004
54.59517187938453,0.02947201257028613,14.013155708836267,695.18552981865571,1082.1414906191719
18.534517483457883,0.047262348441031284,12.394627124215145,557.94534453812992,485.69426490432454
51.178059997845445,0.038587207092720552,26.377441772568385,1449.2935230092576,1371.6038193872992
58.026745557381417,0.017029755377232749,29.292273729023588,902.87960850762965,1880.1578494912487
10.861188012202199,0.012685129308972774,26.312909804451184,1334.1208920021081,1199.2147873291417
41.802257328922259,0.04118307898664629,6.576719692018858,1181.3294726896911,1142.563368205319
67.777965783742474,0.011713073303573792,7.403139715059087,691.92116141108545,1112.7254959940874
30.675131774086289,0.024893898182359757,20.026142493756836,675.46224657908783,891.9673454301751
42.098365725898574,0.0752664988765782,9.3834238675075596,1311.988201510545,940.27774089423747
40.961988894752523,0.073728211211522912,22.307028792636817,764.71171061953737,598.36248577213701


==> anc/competitors/data/v6/coupon_bond_price__s42_holdout.csv <==
x0,x1,x2,x3,y
35.018593727783326,0.015413362272544754,27.041052580937169,611.42209643175227,1173.9203101287403
36.054606118818995,0.073996781639917186,1.9781131745414755,1327.3829079555346,1216.7415205440163
50.320256363936736,0.092348425133442241,7.8066889281875929,1295.1613758662843,921.37508831185914
62.29643245987787,0.033955546695172048,26.160354985989581,951.97710941866967,1466.1580195167621
22.922514592222619,0.030666232388439012,2.885682289111045,771.29579008041674,769.3081501276381
50.922395233356312,0.056022891109453167,11.345208462204868,616.54120626032602,751.40568907458533
47.434064127491709,0.033458095536614475,28.407976834849535,1380.0953154219794,1402.9452619176091
52.174451799663714,0.065153604613638075,3.3070146433518239,1318.0608690771082,1220.6124190910759
28.491456171500577,0.068246267941487096,11.632061048565957,711.01259208655415,553.67123056625314
11.026534619095646,0.058051220416182506,5.8935917420267012,1485.8755230563672,1119.2307304777314
26.216127955233691,0.084907803193377748,13.102663333858787,839.08225124012529,491.06533472209668
72.256241519192841,0.079967637424233171,16.219121202574335,1431.6239358793446,1055.1990591786596
72.69487300127544,0.037869689997359283,13.308789342584385,558.53605782603688,1089.6807213417012
14.79822373776577,0.010380343655944722,9.3130169372531917,1310.5123597065597,1321.0652638070326
38.283255769870493,0.06884167854891704,6.6703682668372748,1106.5855903490879,909.19015796155918
69.455713399868557,0.013456916723472833,13.851083915095606,751.34979109619496,1496.7274417532551
78.548719735276435,0.060304975487895277,22.379693639199015,1179.6626437724842,1269.3899010354166
49.005804453614545,0.02387207580323689,17.573841235309111,677.56340774790601,1144.3250969879166
32.198269591468389,0.019114986250891211,12.751661812778305,1155.541139621379,1268.9977012735853
51.999962874687,0.06421869236618527,21.443152541570583,684.14228999374814,776.67055799439299
70.442581713176622,0.021590398972138249,6.3021501356282332,999.71255337448918,1284.7337804008794
21.752217432257382,0.094629538970232407,25.040755599070327,1447.8635641067301,356.44753191024347
23.578561825686858,0.019259450972735105,29.554353177970857,705.74092216420013,929.19693655088281
46.004037849393441,0.030005972483404232,25.428525545033157,1449.1082943898041,1493.5289890543572
17.045160871178609,0.037728192158879598,13.683097888500008,537.5628994301901,503.46389230366549
64.900242516223869,0.012102786723475768,17.399049328044242,814.18977687079973,1673.1624364864515
41.084401986401801,0.048403752457606579,1.4007965668135516,1216.0272792379101,1192.4983231403157
66.848515927945328,0.025117792265706256,9.1686096562750556,603.93570545034129,1022.502651432593
73.498638488757564,0.019597752788396702,22.723523942147541,881.52583172743505,1904.6146617859954
57.554088549607414,0.095968899305258329,7.1935725835648148,1337.7030272790316,981.44688017024578
28.653778864204011,0.08057911110746542,24.167105929146125,988.20180307314217,452.81681846969468
45.404552095551097,0.035177481575808987,20.668690896184277,600.88474860444535,953.11902582934181
32.973895455636949,0.026284169157380917,24.079110145424011,754.66435911286771,986.89076469636097
58.019229504989205,0.073626204561853731,24.131187624971759,1212.805632882179,864.52102616329626
60.508716524940873,0.070052818845077219,15.484056872718961,519.84143452174135,743.21557131187092
69.644504896057441,0.093106518266440647,17.98955951136659,1125.8507966290504,824.17979941750718
38.116852461066053,0.093388250612424603,17.285191674563176,1339.1656550240298,607.09913292522413
64.256030048880064,0.076920368083077187,24.805935820774263,1428.8189587942645,929.7743740949752
24.791847958668598,0.046384645773274349,19.620397377622524,736.92826866465816,617.6513775791492
40.676151323928785,0.051116034870591534,14.111009885451185,1274.4240748869261,1032.6349531915921
24.765587876767416,0.011632640330698905,6.7996975007742382,641.0618069383454,753.59130156681306
67.037879530591582,0.044405963765653214,13.474811619406129,1453.7822104752686,1478.5441093609284
66.194111496358829,0.022540637673902731,22.135170817337929,1007.602820014263,1758.8794551845358
60.277224572075959,0.010605941692338694,4.893328708414022,752.33420008048768,1000.4386857509865
32.714183271260282,0.080680044786809665,23.097539773934944,1081.3659812093542,518.08408131428223
62.329734201052233,0.041561617248727721,19.784240931613294,1484.6467730903223,1492.9711982534373
61.832930641174606,0.058103732725204305,1.122014052061155,1408.2593248023072,1387.1317801075827
66.750835753044754,0.057976385777411384,6.5624830011326702,1126.4351642712672,1134.1363884328248
29.635362247843737,0.093797042961987334,8.414118356439845,517.57674591538694,410.77756194987489
34.46788402213928,0.090842103981452232,27.878723036533533,777.0464801459317,414.64028352171653
76.550516586909481,0.032557740698706802,26.552957948610484,630.51566596950511,1616.3033435904838
31.193117186721842,0.088061988771335073,10.17550297952944,1284.3719806159493,748.29897122144382
29.309388859640467,0.092382259262081559,8.0693687381612733,912.3756826165054,608.96500163414032
19.15021981703466,0.032910527973722251,28.729565716159293,585.79494678149308,583.42867379713721
56.83481081559686,0.061676567080371558,19.080741377633334,645.15506089894461,833.29191730095874
12.975859963318477,0.015311466011838011,29.110760115348128,1087.23646140046,1001.5223451559851
76.660665450613635,0.039673602241255677,13.759759085816244,919.49640199922896,1339.3320530729143
76.875659414168268,0.050915929302406682,26.360687665670024,1038.8218762256708,1382.6496616650743
75.066565713788307,0.035245792423935218,22.073853842411186,1057.4826181389635,1630.6226375259007
23.771001820479498,0.043191004453838951,26.722670620726468,1242.6434303666597,774.00822602614289
15.268585926913875,0.031664595751599973,3.1702159113229662,1140.0960945413358,1078.1873985187624
24.531996020659072,0.048763365971699418,5.0499252948015423,937.88240796205957,844.9592516376722
10.789737935944052,0.010296169735116982,8.8065697715493521,757.16298398776075,782.24545089479716
36.57258570409671,0.033789005087555023,1.5218157299065693,643.95603946954611,665.57635280141039
62.459650903445485,0.015724166913533375,3.1787113502796078,736.40676948114469,892.96775889046694
55.927348446787761,0.091587841732110778,21.235950801275145,865.71929683951498,650.31142167948508
12.587279642787484,0.023898299693832874,21.986024395636914,1323.6396188319718,1000.8539632482418
76.69863241346421,0.031001149093351728,26.493649461741498,644.7133072532713,1659.3305074451569
15.556945999774847,0.069695687478759552,8.3367764290909054,1380.3191462750215,883.05040009478876
61.772716799674626,0.075594949655507407,4.2924842148370921,891.97923365636223,871.88033190492251
34.525178906626103,0.029113312588943403,1.8411824856545449,978.08484844748705,988.77969967994568
48.359325719086151,0.069587895084316204,22.200532558254263,1143.0683247121574,795.58144355078912
11.048828472366846,0.062288409892989893,5.6488599017810888,1221.6582161919794,919.67516815686383
71.685271823784262,0.073303383014975562,27.28028722735937,1201.22097664373,1010.3419275238273
79.231498508118278,0.019570053397473589,15.725064106993003,538.54108141782478,1460.6551357040273
63.850794853252744,0.040786518364779853,8.5494473586545734,969.2174064121325,1141.8344162636954
47.371505881192164,0.033763660701587116,23.373446468314299,1480.8816729613243,1438.8568222228673
34.207527225898133,0.038308693719618273,9.5044869320800558,1463.0561748324574,1291.7718508923163
25.114732024363537,0.059307220175617924,11.570352226735588,1250.6958020904899,848.19780289553671
70.81150965196079,0.045621439947925425,10.804673042949148,878.47614344197621,1136.1310642127041
26.660629790218248,0.021715969349932682,21.537720628283299,1434.499728587632,1357.8953221667805
14.644249020325347,0.060798291033058317,14.380095467614597,1499.208469384112,779.37955429305907
70.420106548876319,0.085499986681978266,16.86241828361716,857.04417352309201,832.0055495131212
12.245167287171157,0.094388901832158825,14.097886684089882,1024.1673225436516,380.52175737940104
19.107293740553107,0.035674211319983815,26.293416545990485,1288.5211270145478,835.16087601425261
76.48718063317439,0.012563744662501217,22.113837854321847,611.11199429301087,1932.4723296981119
55.089279582281591,0.05920314930174618,14.314517250576934,1483.0724791654379,1173.0693169850265
52.14516148804335,0.044514024752255521,17.738385836041815,1055.9478004461366,1118.0969117708196
71.415598794709993,0.019394921720706504,29.383669721988696,902.80238468574601,2101.6044449575238
53.910990933974013,0.096780766013415453,21.968246524633791,944.96962314236657,608.02102220706797
40.054797209318494,0.056688852385647269,22.058566011650257,521.21062673278414,651.64625972199565
77.161873273617033,0.098568925981562042,14.922858254640454,1210.0192018504408,887.86488358844667
45.357611788885151,0.088750010763413545,9.5075109902811938,1273.4824733725115,850.77046179119418
45.097604323652227,0.064607813589843494,1.8355015305987692,510.84734524331799,531.16643033971536
25.531560981859119,0.021471952033134997,10.470521174486059,1081.8073489616977,1103.1988662275708
45.454429324979806,0.056922000051363913,8.7835195114986711,1034.8682353410109,943.86244355183544
29.904680315067729,0.057464707855524579,16.770478695752367,1055.4486577943469,730.02536792541218
25.8710447245804,0.033560066426732045,23.164105653970353,892.24214889692485,827.37903325088769
58.661715745382303,0.037600689086393191,4.9259638249601023,889.96911369492068,1001.3826353653733
45.902461477835651,0.078060800392091442,16.174122944127305,580.43654522235238,585.78187008072894
37.434513317840441,0.048501674911734988,8.9084018795939421,763.73291113092682,766.51625215678746
52.380623558599893,0.083764309962809216,11.280188277983971,967.44493783305279,763.40239255025153
10.729198759020601,0.034591786624695822,26.954380226174838,992.73222181084793,583.0982874201502
31.893211588333809,0.012918955588429358,5.8534560257896917,1041.1027826032473,1144.4374467252101
68.239717088025486,0.0493426682587354,27.815098884258514,1411.1584146016362,1390.357637359162
77.75114462050567,0.010299842234093878,13.471180223818751,1039.6696338974764,1878.9356571142132
52.501928515470993,0.018826130810119933,29.632707974772632,1103.2522759354158,1818.9205007950754
53.769882386747554,0.097563507460022528,14.400628326135021,1270.5914613689956,739.40381447270647
67.219350615517428,0.027692938399344509,17.881839702361791,1295.793904362283,1733.0505889686024
74.827311824684557,0.096586788357170356,12.756515085961469,1047.8270219753472,858.95812109938743
52.524597516821473,0.030587860410217625,10.798263457449556,955.5907359467509,1167.0983089177707
13.952851377813804,0.046137396743610629,20.152311291693625,754.05202068549272,484.40096909395174
32.224853923600932,0.053851200656566615,10.884249576617965,1285.748914263467,986.76885215032303
69.72100759649004,0.070832114284227102,5.7392776653868882,736.82962065244897,817.21690274286129
27.907729955682477,0.047354160589562724,3.3731749394489916,1179.9253044391949,1094.5868463729641
47.64604754140872,0.09506067228929295,8.0962888220648423,562.52433347002852,530.60779541367174
49.484083567323211,0.08177883648285636,16.859348289697287,1349.0546509476067,802.79159132323434
61.482318067392242,0.089840701830423517,24.077044465844878,1204.1209201309605,749.84529192396076
75.962046817677688,0.038269600501424576,12.699672839433541,1260.3717849013808,1535.2081479846997
52.227781053213072,0.053391931449629428,21.514854060152672,1333.4896303629423,1094.2252487952132
43.290836204870352,0.060866401726975994,21.022473595581801,710.36338190442234,710.98939242663675
12.077656362458988,0.045861816978212906,24.769609335538913,981.27020769134867,499.78063833706562
20.288533444380562,0.063057611275400702,15.200253541365141,1359.0920604190223,731.24565617155201
67.280893666861701,0.087359828768705558,23.40026682301777,610.82230358169306,747.71069490038553
57.133701256188822,0.053754805449021809,14.953080149453315,881.19384004644098,979.82630098625623
68.256059654539428,0.01673020381387684,9.8844089982228969,799.01161470706302,1295.2588665507055
76.558411597233814,0.05276664170336702,8.0800789261756627,1452.1608453059466,1451.7276113854011
11.183404446186604,0.056256771940359926,6.6157275974489949,1091.5384993261669,820.34133750826084
23.145393434823571,0.036322799241050495,5.6190100173446211,828.54318088125206,793.78607854976656
71.191446404863669,0.019216921082886428,10.216471151342125,1239.0743377607696,1674.8015235498292
66.105855927037723,0.06198212798116437,19.017485630587416,890.84946732808294,1010.5497090478835
26.644897511140876,0.028580836878558724,3.9647893050368372,787.02830101747679,802.38156070650496
59.975352118049408,0.080752861837738596,16.487119905814431,807.24383942026225,760.64102846942137
41.583872397801656,0.064433816357242782,5.5744277511393729,883.98819296376337,813.84486390782649
45.056957027753349,0.030617198682701456,14.355819892489508,1280.221605814012,1347.4800501083118
37.316822888800473,0.0661009906420858,19.220594745113221,961.95818547406702,680.6724981313464
60.122749073194129,0.094678462323934634,28.702201878663427,854.60712526317479,651.38831562816245
46.252978105418926,0.035006858611926039,15.935500021343977,979.63366408712318,1123.823058465442
63.689749364791311,0.099441574236002278,29.454090071382652,567.52100743852839,636.00357580064258
41.045929732983481,0.027093003836915784,26.376307779602616,649.9030435371601,1087.5932834556895
24.369413356040674,0.09516366052758081,15.791484974853779,1185.2088378181138,477.2071107431392
63.228649812657579,0.034308011284420077,10.015287605311681,826.1492062631919,1117.6636155141491
27.690593167329773,0.082566887559396313,28.446405417745979,1419.300483622947,448.84327724514304
47.469531772899103,0.048567793047767108,8.6737690794738764,621.67976506547188,741.64158085175131
68.013229049052939,0.055131861751045945,7.135808882738643,1305.9493157044794,1282.946035114091
69.205109940733834,0.029313152168565802,10.739209705525258,811.78560398151353,1225.0156882472484
13.053165577894321,0.098752225043731268,26.154631752616112,718.09039901845404,182.08230713074335
76.844027987004736,0.069325230771640212,16.967973411121143,864.43771952791826,1030.2059636983556
18.970867058009254,0.023628725832806962,15.953523995078466,950.49467749008272,904.57796131646126
52.8425678630216,0.06962765839942589,1.8461009693265413,682.52720007951689,691.45508158633447
39.300663297725407,0.099324523036373361,9.6184155888922351,584.29806108106357,471.54036356169115
41.008248879532132,0.045952574517948049,9.0574454307036749,1298.496666204529,1162.7352092886777
56.108581432758903,0.09944571181257035,10.567816468122883,1287.3300478433052,829.72963467294858
18.268478584222244,0.019517868332352403,18.737885648317501,564.54718530774926,677.4119175316016
19.541386641181951,0.064146517738275038,8.6524993468209672,816.62313791146744,603.60741280539366
53.231492323543847,0.090715471351618657,15.208001838064813,948.18134890906276,683.27993056547666
34.895579245833993,0.010554787290261707,9.1848936868957445,1286.9990343769455,1472.623477227316
77.975657570966902,0.033524148184849029,1.3796998007235173,932.20693568117542,994.19455920503947
14.841987546878766,0.040060387787308124,21.777656157776992,790.8775154255809,549.20250760604279
13.096421448857591,0.078421313183923438,1.6383865986515544,677.4973703304604,618.10061659100734
19.549424496833584,0.050577379272953679,12.227580195545048,1131.4918771652506,794.02146679252598
45.037519562223075,0.048038909074095693,11.380010775770678,844.43024697953126,882.94406478408723
22.803614464264918,0.033032999990647197,17.472734690377688,1049.0622958170152,893.63839345869872
61.109374982890458,0.096580459465085255,8.9818512689813623,1177.3207274388706,870.65091674540076
35.354866242372573,0.086066727059916873,15.021741616583444,1482.2454707353209,720.77545091181833
65.219436014720756,0.04981410403024638,16.88129222685702,1429.6836862450432,1362.2618336000414
77.306653190187774,0.073138764035773962,10.956528250466635,1254.3780575698579,1148.0711866923066
34.108002250673763,0.06657199212627414,1.3690666859500111,595.85882423924591,588.80586654302942
38.621617334713235,0.013033025229329162,19.293694411568175,668.68439312244368,1175.9634661175592
55.843814523290995,0.018961031976595065,13.135330317480037,562.29922300841383,1083.3096909261938
31.083969579644844,0.074012595468508066,4.8138115084933908,1225.971051105977,991.534189741815
17.373366220815143,0.081835112452333117,26.124627161422627,516.10812687244652,251.21588988670206
60.884978843154556,0.06408523693872728,24.872574228088627,1366.9234449781591,1038.9863297866984
37.766914837417943,0.098977196966008346,23.244655549748824,710.30827369554504,418.2223864440665
58.114874258486402,0.086088524163406746,3.0579905939768559,1357.400432129712,1205.1205594265155
49.563075222651605,0.020323708623784575,1.5392431623271441,602.70900046483678,658.69671463871225
79.949561374725562,0.026846073232407133,26.225708281521065,1217.2501832599467,2099.0913001769495
44.425258957523333,0.033710738353160581,14.210004223349065,1257.7947136102202,1280.3529170262527
26.299529680895052,0.093157803437966077,23.996507646680964,714.41124961352966,333.28345944330493
41.266189854646186,0.047029436267538048,17.774673092068003,1086.7894956126588,969.94114560764456
48.977064526210299,0.024164603407512711,21.251648496519348,563.27745256737467,1145.7047038279079
30.476588795123199,0.020617730680999674,22.84890927608344,684.30121983528898,980.16336797028919
61.998606534380237,0.087423006659561819,21.358993947183823,1218.3522216784495,794.18157692001967
51.537274139424937,0.063251510163369745,18.48964377135351,867.42599790371287,831.73146526354344
55.040046051103076,0.093812048138618528,3.9674728578508018,973.72350017958092,857.86639316019989
17.662908398864172,0.024704768105293318,24.738867220062886,1203.3848056497761,982.01215871734712
76.560315878341228,0.032687145073208357,9.3574616150697381,827.02398588281403,1220.828907927179
41.48413514912594,0.079700990621956416,17.034109086421086,1126.7541023663152,684.69263182203531
13.334940961813935,0.032383884532840142,13.688590920015127,1215.6354616867466,931.42930166056442
15.382768039513714,0.054682460439099141,20.348139596172228,1329.2640807272464,636.00809832554523
68.598999056288449,0.066319299330771062,4.0649924374931441,1165.7400115590272,1135.5603828024484
23.191846660366991,0.068896702126740123,28.842229076353561,589.28050808849775,373.59794292316172
67.792944584919582,0.042676966171442315,4.0624659484717682,765.81565586809586,894.2769413855641
68.142254323231057,0.090285104484278914,24.613784941528849,697.1504077698487,747.88437010990276
64.97976199065323,0.043123514123912327,5.3985604544390764,1063.5379233828921,1153.8877567273148
52.136161608088031,0.076680721717540631,14.086300112117444,1439.9758415784945,948.36243038217162
52.296946353432553,0.086298816639670387,26.74830914443767,1199.6057406065274,670.84932988004232
28.831097859404593,0.067132238580871403,6.8948326358775684,1096.401809418782,855.57867400491773
12.921994050273359,0.041475704452910628,19.758748954760684,1005.7999463420765,622.57499701718882
59.74584303388702,0.019377822454819262,6.8562940760664883,894.82892849069958,1164.6535821623584
11.043904871443697,0.094540702919793815,18.507959741037585,865.22692270202219,257.43318484113524
11.494166552116399,0.029965490229779235,15.677521569238664,1375.228129768343,1007.7888017668248
54.801689720779962,0.02530648179397621,28.620469088409521,666.42176779574766,1432.37132152045
76.595544861728854,0.025906712604993803,2.7296842086275355,1361.709170874075,1469.2603243943356
25.847200700092085,0.036199055442242632,4.2697614200225384,682.67818645743728,687.094527199494
10.499491713708636,0.062570318362111535,1.3940630381711894,876.08147104830482,818.6213316985004
70.343352400165429,0.023508233127418628,26.406263797843682,700.00133866737065,1751.2225663749105
47.690373477420835,0.077961476992527257,11.354078212791112,543.35977622645703,582.56936765502655
33.025698513145812,0.060275647887891567,2.6577945689418891,1015.8644312020097,948.44993925380004
25.956872140075681,0.03520545647851267,20.701504778201638,883.97315044481502,808.95864754939396
56.891152976181452,0.083136056528031285,27.670226811801772,783.7038084978941,695.21958240213394
66.757933818212877,0.071042073064407574,27.79441808742693,589.11928602947148,887.65691141688501
79.103815367586577,0.091495446737269739,28.070470237496281,617.1018705982334,843.37134110164777
30.173080271536445,0.05689561402331117,17.377157825140763,607.32976043856729,559.76204709631145
75.854904419100507,0.042050594467410135,29.59853300808328,1459.4535952914548,1702.1227060747901
38.040893386120104,0.057010653200447958,23.103371930846102,668.61387772821956,667.63562248751532
11.390635863754659,0.050048775793611743,5.3692398034688242,1200.0868291123074,975.77593754689451
21.356493357178895,0.033360532605122499,29.105833216366378,532.9233750871922,598.90752165621666
32.116666591951827,0.024910067810650971,19.296591162227919,935.21247350129215,1069.0537998823565
16.239711351794227,0.046414569004967439,22.089737606041233,613.05756938601121,446.48703391302024
45.563784466168087,0.047859712111265412,28.981014188354553,562.53632389807206,851.54499652444133
14.938583404702808,0.079752173710068375,11.665340189639519,1050.9443881898092,540.1639429620202
13.760492903669421,0.05038698821122909,4.5043719077038915,900.30705960233263,775.72599021374651
52.980147563193192,0.060927589206363965,3.9647868022943791,640.578459000409,688.44168731250102
14.347417737382255,0.031760086152514647,12.041223261646003,1019.6846056788626,841.5049875377232
65.30604698016316,0.039498033796915064,5.045122904384332,910.29703294376486,1042.2166591238256
10.393547324218883,0.015663884077061947,29.78119456054273,749.11532149951188,717.40572881712808
12.613587369814127,0.0474457404663143,14.142059034364767,1120.7362713261989,709.6715109502843
42.442720550490208,0.063816758491207562,26.864239165988668,738.07540189694146,678.92611517104012
71.981469429020876,0.052013306464819921,26.350314647172219,1176.1464838393867,1329.2923777910089
19.565901323315259,0.063029409883186741,27.883093389226229,837.07196396507015,406.22265428981478
14.352904527177468,0.095241003273776437,4.5309505126643277,1465.2339378923675,1021.1733587022158
28.88594362097832,0.034753284885396467,23.554843665145995,756.97749811589131,797.99052073589871
23.047138846748027,0.045562374765075138,13.185865204748193,1378.8064791034287,990.96161143089944
60.259143319426975,0.074943835583729371,10.547869329383641,655.15773643291845,734.58044448532223
15.539178531345989,0.055440295431522776,7.9788503318502846,609.1513797271698,494.10432078561172
53.185313139566716,0.011135428185182353,28.459720915026715,867.12144685081512,1923.8603360924283
12.420310398281156,0.085978333019331873,26.695831593873788,985.74408875911649,237.49818571189016
69.221042997587716,0.020694192418479744,22.195535275911144,753.81324464370914,1700.4012876651698
36.571389907083507,0.097987437967224686,26.315230261601108,1316.026378327133,453.77999223392618
22.619777631616671,0.071778705151324354,1.4659133530533963,545.23574206262288,523.00218780682849
42.686784218169393,0.070184124743009432,7.9329817319478924,1331.1458163407724,1030.3014558743012
34.266197939221016,0.028447372392681261,4.7852282291597295,1158.0101869451121,1163.8556031558539
37.728444207856839,0.062122075095164091,4.3486887031382917,992.92474796456543,904.02197065962207
52.18691603123483,0.05327623492349727,27.609452564250365,711.20701576292527,915.53339693574969
55.447601956462861,0.019793797272714617,26.675582289143566,1489.8983373429921,2023.850537851049
18.389722069365661,0.026635909392916962,1.38949378839837,848.57164868306995,842.89888450174089
45.704458093001385,0.029322762352967928,29.035630430196967,1378.758033770564,1480.9339050814815
70.137113073810838,0.078145219979868605,17.231494021140701,696.44523469691842,842.53253161080272
54.911643240810726,0.070620647337780285,4.0736064012678392,1178.2298653990783,1080.9925214643094
53.49897735018417,0.077101031214083834,17.610934228803963,857.67547641460033,738.16395425295764
54.217952516929259,0.022482486709094425,18.658283678586049,685.29443998659747,1271.4546215381595
16.959980575640749,0.076999426070119698,3.6914839349464059,839.77746924376186,691.37931494724819
44.835220423070915,0.040758063573877817,17.808833420030446,1064.5001832450882,1082.5889021799417
68.485980002803615,0.073855746806173114,18.575339554023639,824.8284428370664,900.02004129047612
62.728890190494965,0.095328928117317954,20.699276171242161,1204.0975342729855,740.95467798221102
55.869095300845963,0.085277214361724252,26.346699366536772,719.9516639071569,662.64969000495148
57.390469811383042,0.053306182748727421,28.037348904541968,858.15682245486289,1025.6857254173026
15.806925761088989,0.049694830349703352,21.510627574800857,623.33110306908031,425.62180686346176
48.711265923015688,0.06788386800815098,1.3510970150998931,1174.8875279578856,1136.0540515702373
66.893934837317886,0.055944366991588813,29.447208872879752,674.68993242722604,1090.8401278043318
63.256692528294693,0.077239330987194557,25.978919742878844,1343.9755944963856,894.95496913798979
72.578176571745445,0.030541215124800632,2.0266107620147111,1213.9947011954951,1282.7480154604955
71.564606953125718,0.0313875565027373,4.2017780664742244,1194.4781284519281,1326.6748351087535
16.290058338572088,0.053307417205158629,3.7790790849862663,1076.1501433359979,938.83026020659611
58.476577141864524,0.030677669690742627,22.398354851357812,628.64302244796102,1256.8744662120489
38.093694798633855,0.044801921047744171,2.4119867739519982,1052.1022329953412,1031.8552942248828
33.099434469867589,0.049828586956357418,22.967444310322133,634.617941570374,654.56175573497251
28.776792574794332,0.091392884057269835,20.485783295336734,1443.4706935059598,503.00325872006874
78.05839414535005,0.048692276972721583,5.434529056128806,1111.8420520607006,1223.6993249099523
47.708162943233461,0.090615561885188795,27.300576277137466,962.0498488202411,567.28307119589692
54.860881798201781,0.043700773009740464,6.9601515299702887,1454.2742862859382,1403.0618501538422
18.163473983579916,0.041198948165353466,13.757057876150498,1301.8564827415821,934.93577985970592
37.46256605615072,0.077443338978492829,20.05877035481506,551.31812269652175,498.87733739030557
31.437625525821122,0.029267715776911105,16.0564067870381,761.29195552281283,877.27291480918893
44.674545455960661,0.0867312590506647,24.430595183404989,944.38997349286251,571.36116783174953
23.934187175435603,0.064319120041505945,14.834923722131791,649.82328205832198,482.26453565706839
74.191828122265164,0.065573874897155895,14.02964534983531,971.78463782110771,1065.93716312941
44.90239050826348,0.025339695801230903,5.0804143455306532,1271.0908921023506,1330.8928860723631
65.99496943346054,0.034332453869569381,14.543540085306152,940.80483024743876,1321.5462270980884
78.775499686558689,0.029882507353723921,29.136917758773031,881.92608767131037,1892.303702054593
65.408459596196536,0.06529747938060608,24.680321761725359,663.5085960669561,930.71381848525323
37.039434933680511,0.043030544218206741,24.542715339436995,591.92150867839541,765.17248166143304
65.403178050306451,0.064733161250788887,10.945354192020936,881.7808297874119,945.63940711473174
46.488585765762167,0.084737093424825619,22.488122305343538,764.01467938246856,583.20347354843705
16.674933555383248,0.076838104977095242,24.265551737787053,1275.5602048074029,392.62914414284103
10.447922699541737,0.051004724997470843,14.578261417489024,1401.1400170049756,784.11191693550802
30.884884014190057,0.080225578294857672,23.678294188258093,1459.4847339499138,557.81581114644382
18.185441554569014,0.08900192657688856,28.46263705504072,1190.1211476601643,291.3933723012052
57.031145030295576,0.072887271451532773,25.727546649545701,901.09691933214049,801.87239533739307
24.486114692408329,0.046367323051423465,7.8794862247070991,1013.477844969998,867.70566963840452
69.178724355331838,0.072808651633754676,26.613576016086988,1214.6943040664942,990.90118386741199
59.307770008192755,0.073925239630169462,24.046136729509811,732.3505035028478,789.68419860349934
35.434490309429847,0.057868015140811288,6.1927449874811256,1210.8992877099608,1034.8208872438577
68.25575192132203,0.065322985096807978,21.649249878249275,1007.6698286155417,1035.4361287505137
28.909738760739653,0.07112559912286863,23.610692413810888,1379.505337252152,598.5838614877764
14.470334142510429,0.01272600349956641,6.8757292216322492,898.48709589444843,918.35509738523251
36.378046498846061,0.081436469319106017,29.167860799322188,1342.5239628227046,538.00732468500178
40.063944132880572,0.072832568741737394,29.445709021871991,594.83351961395613,555.72912481205367
35.960421468822375,0.086347266146448012,9.7636852745350442,699.93441204287512,542.73934256468715
37.879168786332627,0.068960036980108372,20.82099153203648,1320.7248315360639,741.73003973189452
45.612741084452239,0.093408272342646606,29.997461035723827,1232.5993318065878,539.40942473000052
13.587641364542566,0.017358720699273064,23.947245251776273,871.69974985213651,841.6581076577271
48.843325741786508,0.093132395455307201,20.281193309275327,1442.476508751311,675.29345008993084
19.696742433236572,0.072334591081929051,29.118051810454045,1084.5759263522666,378.60299869311791
27.625872637935561,0.02762525415869399,6.5292175553637701,1348.535771775717,1291.7299460547765
19.735524118711908,0.052637446269582354,28.667101876967298,1171.4377563454364,557.96186891166212
19.096532593579486,0.05322443803794763,27.584302019062957,1444.3086171248037,618.45682779947083
31.880363704899473,0.073412181293307677,12.652767681863832,555.72788040767944,483.82868220199384
65.153891850000207,0.036760113789025987,22.922790691712834,1377.258268244932,1599.6759928660981
40.167244864055689,0.024765158699637808,7.0747915088671354,883.19927706324097,1000.6010637688485
72.067590366807735,0.09236896288440323,16.178319886873499,1456.6977372235592,942.21079463803642
41.629419787361087,0.049475279142608374,6.4751378070649315,1292.1077568298281,1171.0883794866702
50.659522017641841,0.058260958950023443,20.272126096726751,554.38843478435524,769.5381835535859
10.732482318727424,0.084515992977753321,19.019456700895102,864.14021523083318,284.52677247384145
67.281136385623284,0.033180789038481803,17.042446499799262,1226.8778131264114,1568.5745116881949
58.921185678719105,0.077504560687550572,21.242486443754032,917.42272415843968,792.4225253404843
23.291860885579435,0.067913687641671688,26.082650498129468,1405.2804108995244,534.36885343997676
61.716859149463723,0.017454457854295998,27.518571670890349,1365.2048423532815,2187.558640341937
54.75334929202738,0.0713143799114907,7.197705280160128,1440.7851693465857,1177.6845788746684
22.120177726289434,0.069501849341461738,8.8175808128923876,654.54322235387906,504.21266770513341
19.234681459223417,0.087269239708892041,16.47108646175457,1127.9991261256137,449.16592303051289
50.346210528713904,0.091147981124741484,20.808037997652921,1225.9555096198683,662.03412957990679
12.33562094192564,0.063306275144017418,1.3657784245519768,962.85114797423,901.09069746371063
31.038860888313344,0.070768495050324426,17.496991420796238,623.40552471890351,494.46195781644224
72.878360227414731,0.029099746469207911,26.353705223211577,556.67514923973931,1589.8260781901045
55.497952722251888,0.025078458334359843,27.734142078226522,522.51041068440338,1362.4884811524917
43.363251480566184,0.062531308520176673,17.289296593532526,762.24902402092357,717.56701244519763
31.136795302902041,0.033141416081094298,29.031574689023117,924.63036644035981,933.73744548202853
65.27253182188781,0.065225055467605014,22.085649379498914,1023.8171755643111,1006.4472795644139
66.617802316035707,0.027825746582145705,28.608041144394022,1318.427322248494,1903.5495795434476
41.829114048859765,0.066414252238805857,27.584398105981187,1055.3893543225936,702.03989065012797
16.255944801749934,0.098480961594338598,5.5424268821203402,1138.3377294255865,743.35474146313118
38.57560435775676,0.084490593755563614,14.020457732143727,962.08209493629738,618.69281206413552
63.242084995551103,0.090919331999926162,21.428233134034709,965.34407005267633,737.38178499322862
18.694856526119047,0.059075016322676185,9.6489267663359843,773.22344937927323,578.98758447507385
60.757730858884983,0.052538915753680721,18.728514237367193,1281.7069651131437,1204.4475150683602
78.41992296262444,0.078147230005313095,18.83247315588488,841.06495058342523,964.11246966900694
39.44791574595159,0.041415261120243387,1.8920684700733839,1395.4361902626338,1362.6996085607364
74.025715572742627,0.061311189034307122,14.602601910309675,754.09014904124774,1017.2683318404165
63.691179863826946,0.091994931835102989,16.029541295843458,1236.0499493409011,824.98543905363442
33.99564657885513,0.026842513594342254,14.106612502038253,1288.3331248370675,1281.5211229493398
49.815348358864775,0.097466464891986099,29.144948171444113,876.7654112785433,535.41775538480522
23.679320269877401,0.058632411629751434,8.5193009524160388,900.62388320856076,709.59041401014076
32.310360862128825,0.047894992222151996,17.242456452162124,649.81805027811083,663.54328498233235
68.446054490247221,0.033696981378587822,16.032522410290529,803.4655619498908,1309.5296285697686
65.156980447444283,0.049949631931641446,29.264520147984726,711.31925589166167,1162.0018032683806
69.924462769388526,0.069258399089949921,17.317546044126804,591.40855968183382,878.47188296249078
67.481952777586372,0.091718371772364304,3.3423390913468758,1288.4847586783899,1147.9790887759098
57.519365903960704,0.046322417505959841,19.385570095108648,504.45925975388639,935.24468856336341
48.906739209557756,0.020020545277933663,26.986989982657278,1258.4753793229979,1749.1589388536418
18.669572324763656,0.073903818488973705,9.6201455618312135,1246.2467005342587,753.03655258968422
76.202735115445307,0.019320541237545598,25.323210373431987,979.01741178855571,2117.7732501741393
46.781781171900406,0.035017833725020875,23.47548087868174,1307.1962322045079,1323.128326011263
35.971539079719896,0.092157426365750403,9.5903070295882316,559.42797726055926,462.93411012973638
42.582881728431211,0.07765528767605881,14.552843151526611,1053.9815675502646,718.63366293113359
77.601450906170726,0.038989882881330373,7.5789308431991591,1094.4506746246498,1319.8916603674304
65.480861950610901,0.073910045848815442,23.389143144453229,792.81987180135116,868.38258966499484
22.018806572212227,0.093997115433736386,28.212853695762789,1151.6499519748891,306.99447044638964
52.252600379233741,0.09367347192182815,12.246325534237981,1006.0519423320633,707.53479300670574
69.197224384535161,0.015405673233487457,23.768338858514944,868.46663008346195,1972.3652222334886
16.439389177122003,0.057168248852831532,18.077920609184531,990.74684695229325,544.95319153633591
73.994436915710622,0.02498151706751315,15.687652037920483,1011.259946394244,1637.3735351845421
58.321358915655658,0.083576960076991863,22.939428891425784,802.25405534806578,714.38135478553852
77.021405043407611,0.048350559468595365,21.852416843925131,737.2895254128274,1288.0495889601145
51.240271485185197,0.093866972287461159,16.587856263891396,1273.5983298585938,710.1768760748455
20.829189177363062,0.028259496290945478,23.792665114297332,1136.9786390803356,943.13452972106529
11.401231083508618,0.047843462339666111,5.1943255533845392,716.9466379839223,613.78237808759661
47.16090264922326,0.092405276227922634,10.822766954047482,1213.6871103054405,780.59940981967611
16.457955808649505,0.045739161966493233,18.300203448022717,1416.3706552725048,825.87770354233794
55.148644207191353,0.065691569611528139,20.5692217849043,1175.9963034349362,930.41835213568618
62.98983856021944,0.012096915292507539,9.976662030803201,1320.341617955861,1759.7258900845638
55.624072309727183,0.065685839067718452,5.0322729241468016,1184.5941325199433,1092.0585076704394
37.293675963578387,0.025715271469904405,9.4020600870407023,1208.8044346590218,1260.0798094960685
64.068189165094708,0.041435157706059371,14.416908429837594,1277.508513433942,1396.5709385978789
41.869732112166986,0.01174074889411517,27.002272294132847,716.86753682890094,1487.1607796714306
64.092700662708836,0.046320705404973649,20.806717718376269,519.47100399316059,1046.8086410432661
20.48437934545435,0.068780885422364643,16.067290968311891,506.82719387546206,369.59970602104022
29.690091081178569,0.052377611850064204,29.264665297703147,1282.33938054604,727.45253419422659
18.714509883452621,0.035538509262111294,9.4186181057084255,1027.8367979108357,887.34235571605223
68.866610146924828,0.018719461339684274,21.894653353076595,847.42958254199141,1792.3818030122607
76.056351258205979,0.010472506973890534,28.518908177996778,840.01337513991189,2490.8357739659091
52.061149699929693,0.072075363779538132,24.606972914941085,682.67652377569232,715.16443413613183
39.117479119497638,0.037133131091538041,15.174596503204125,629.0449005416915,809.3842534546136
63.079714890423141,0.046221394855817749,24.274151942396543,1110.3048347820679,1279.7699856535401
59.582585205841802,0.025849456946958366,26.533868418639798,1344.276687879749,1816.894538745607
34.457973074336856,0.017810991846252736,24.943291290855548,1129.7049491813818,1416.418683206457
72.651646325705087,0.027498733154558593,19.565288417912189,644.08818090525369,1466.9078728039863
38.533504434416535,0.040474771133506338,12.609436577740121,829.66660136390703,877.83855958804929
12.259253577175269,0.032955215785965872,6.4952406324566576,627.17855699077211,578.71902253691019
29.599208651778547,0.033375783019789995,2.5398827058789699,570.41496711967591,595.73098414613764
36.9131728302143,0.069602391630197741,23.906316429100475,676.69772781673817,559.63931757281875
40.690279027130664,0.036991949529975622,21.732891811815957,803.91455348993225,965.53366118406802
38.963783764739404,0.033861844975705102,1.6902357399953947,646.15823745321518,673.77113823540947
60.926622271888853,0.083964484038821632,25.453849225043424,826.01210840840179,738.51856012762789
62.221884740018915,0.018711914169961152,4.2174041320472195,1345.6912786398179,1494.5703445690765
70.176366540043276,0.073688267410473046,5.5021452167210043,828.97635422699477,868.91639757386645
44.851569241339533,0.051244835411406321,1.2317919913364297,537.0871178134048,557.27569314169693
69.554751231860791,0.089284693333199258,11.519601876509757,794.57734582341277,784.83006166761982
65.647490808980862,0.055696383329698382,11.478242754213667,688.36963122186626,915.47493282369646


==> anc/competitors/data/v6/distance_3d__s42.csv <==
x0,x1,x2,x3,x4,x5,y
7.7395604855596334,4.7750587362773276,5.6642065080964468,6.1033538879017977,5.9644509936027337,8.2922114120311914,3.7946791179610937
4.3887843975205234,7.6143256318400763,5.5090876849040296,6.235463696427459,7.9227083717040241,5.9409598695118779,3.8547458399164536
8.5859791991138241,9.0332787196405313,8.2854692483878587,1.3507979221752409,7.5307327362050973,2.4485474719371592,8.6092014916600164
6.9736802905936388,7.2069594671835162,7.1053277174267784,6.9354046958671951,8.9254149479508715,7.4567500066029977,1.4967530582667081
0.94177347887649532,9.6321122354937962,0.26577764997291697,6.7475035638022334,8.057726983423013,0.84480895677071954,13.021556934022016
9.7562235163675588,7.8200517073817721,0.49459137146015686,6.8258812221688316,2.4726708307944447,7.7441783444878309,8.4630245134067632
7.6113970199035297,8.6680143826192655,6.0155845245601567,0.7407055273870633,5.5587740487576109,5.8998522224301357,5.3904659359433822
7.8606430527695377,1.1410407118363719,4.8619207562227551,4.4683884241415264,2.9741195909357998,1.1075031839640159,6.9851399504551104
1.2811363267554587,7.3241350299378771,2.601846553429914,4.0903513204572972,3.2978537955150244,0.79505563092370224,6.7080159824503491
4.5038593789556716,4.4008869952736864,4.1865608731480162,0.86711483643199139,9.3194436922999628,7.508363334364625,3.7827684789542788
3.7079802423258124,5.5310380241127524,7.579103187328605,2.223679278968107,6.8189590506707356,2.9293590650383718,6.8653545401679317
9.2676498884860177,6.5410240948235678,8.2661148465792991,4.4096263179803676,9.7459041325110576,8.8930185076721351,4.7994172436804678
6.4386512008066452,9.6981511670556948,5.6122306789004419,7.4290630985808228,4.1691253671874451,7.62073021030176,5.0831875889238454
8.2276161327082988,9.845780814316246,3.8536948085710296,2.3706207698466319,5.3743757335397655,6.9819024471771609,2.7206814727563184
4.4341419882733115,2.8822824548790527,2.7069676149510702,8.2974991012491159,4.8711541991642173,2.7860605263345093,6.1652190500541799
2.2723872178477689,7.337534974379162,5.2191847076925342,5.4579828573946347,1.0728705752372691,7.0894451902161792,7.868412574935606
5.5458478701583482,7.4998353793526862,3.14749618564381,7.604216851846175,2.3670199452660334,9.4814768451483395,8.6195082958905314
0.63817256104175324,3.4649286131304882,5.6409513704722292,4.7255598333685711,5.2763636060448214,0.91559834370568915,5.2768139172653203
8.27631171992582,1.2386977486422102,6.7665238250963764,4.9919422542222334,0.6737430513300624,3.2616264200356602,7.7054714645189257
6.3166439912206487,0.40946960285719758,0.66079210919394837,6.1971938937964026,9.3146192930888922,2.3467226546159417,10.681668293835425
7.5808774008537387,7.7734312752917853,0.010674650227472382,9.279706081658242,1.2384368194337081,3.932501344006667,9.6545328387227087
3.5452596812986839,4.8969974181690592,2.1227713884074295,4.9181258141291,1.9798074641690711,7.4233265485394639,6.2668254560491672
9.7069802439490331,9.8554016949492613,8.94511497718781,5.2865753810829101,7.6532122393863657,4.7424258142538651,4.6775654475506876
8.9312112132219763,4.6497345619365307,6.4629076322855914,6.0199696352752952,0.96934541789313711,5.7073060612024626,6.4012114042770092
7.7838349707376189,9.7791697907384023,1.7196035193702286,7.3751513729772578,9.0027809961540939,3.1415488807834233,8.3857393519354737
1.9463870785196757,4.1157600219405985,8.9026396182361882,0.71850335486234318,7.2570097072253557,1.4128926708710055,10.28785542665354
4.6672100372703422,7.9368215055997258,4.6995594028734002,5.1568743852197212,0.68620857108858901,2.6693364893772853,3.851271541608758
0.43803765787228777,0.84819272311832061,4.7609175667866062,4.8159158920604348,6.9184706128565292,8.5968030124198709,1.7285981709911495
1.5428949206754783,5.5546171013776391,9.3554194384265514,9.2168498423757033,6.3162854217131779,6.0241696215341047,4.0247295597097761
6.8304895324245463,8.0205978698572427,0.59486692183340018,4.9350658043634112,7.5734943273991862,3.7798867319723373,5.8860124687959887
7.4476215590781711,9.2470166721988871,2.1517827462871852,4.6832053469433097,8.2819785248933577,7.8990598173558757,3.129305017542634
9.6750973243421008,8.2258309061743162,5.8577132515472243,9.6219998853470194,7.1835056317315509,0.64457432454908759,7.6829583919401543
3.2582535813815197,0.36970727201174225,1.9548650958200409,4.5057646360088155,5.8617629527097197,2.5389108792238568,5.0884314034659406
3.7045970603486889,3.7270234130673421,6.7952700920895781,1.8088443032209034,3.224633185817777,2.3010315405733928,5.0712902784487675
4.6955581127580794,0.48698472313851271,2.1409228933672022,2.1691612280578831,6.9727366182992911,9.8536456216822206,5.1002474513628115
1.894713590842857,1.0928229111455801,0.99156970598814342,0.95187538336974131,9.569715846307794,7.0609858239276022,2.6340711126742975
1.2992150533547164,6.7530562866748411,2.0698515964083972,0.0056812925894444977,5.8752178052887425,6.1778593638855419,5.8392443992712542
4.7570492622593372,7.1325819631169818,4.2273403427206224,4.3194566100048188,6.6434486843425393,0.049849652944728984,7.0090790555102549
2.2690934905088413,7.7372068275162631,1.7613829917307988,7.6924258129822141,4.3712804219980068,1.8431000208985737,8.4539475131076891
6.6981399468251031,8.654565480556629,1.3469202492334731,7.3346644279983586,7.5612080974307441,6.3554129297307824,6.413627928545437
4.3715191887233074,7.3943146847650985,8.6028188621894088,0.32149087802850196,9.9766739233863593,3.7971932648166575,10.765856538231137
8.3267819605783746,8.0087159210663206,3.2039720359730781,5.6998290359403292,1.6038932406773609,9.2428038367906087,8.0426005287585731
7.0026510200224914,0.48963709823279244,3.6075868651825358,1.54283125413476,2.024052795037623,7.647242191417579,8.8488883520100803
3.1236664138204109,2.345351504412986,0.55270409501227635,9.4107628476469731,5.3943775866438948,4.4738407280411998,8.9397073258233775
8.3225980139520104,6.2189777337524577,3.5736962350205417,1.6736499964417928,4.8137539726165821,7.4951497753827043,3.9019581549647446
8.0476435749680189,8.5812530462482322,2.6480717732157966,6.266392176974815,5.7156978450671883,9.7540432382622164,5.4484140010500557
3.8747837903017448,0.045001249396591225,6.1048506734178858,3.2623836216405677,0.4907404772427304,4.6098082470147066,6.3018705590511654
2.8832810393024411,5.1462934211634979,2.0539029767240669,6.4156132596435222,4.0427645633044893,6.4252588788853338,5.460954202001405
6.8249550397497547,6.7728739936439721,8.8836545306284052,4.1225859646407512,5.8297826206556085,9.1866461506129511,5.8257204776883071
1.3975248360930981,0.29607289128613212,9.2966662091955516,7.5964305230639475,5.8519135130496274,2.4867466203617328,3.9278933273139121
1.9990820247510832,4.0135555755338794,0.99831057176790194,2.3067912532785781,6.573339617683736,8.8655791366627827,3.3203294103235272
0.073622697510055124,8.9563488138369678,1.0740295628857721,9.0579185291426008,7.2021602900266384,0.97544706772982659,13.469122608244373
7.8692437750213839,6.7161280885585875,1.1532643811098797,5.0020964931335214,6.415472033408566,6.4844817058764646,4.0184507895213875
6.6485085659203218,2.3765836336059731,6.1956925631031199,7.5609314771285288,7.9024315538943499,7.8283815505578431,4.4853877561134405
7.0516537862633513,8.5278112963191273,1.2196896420962289,8.4973019140122705,6.2476063468459166,6.1460621925242611,7.426506082278121
7.8072903102196793,3.4803142340951432,8.5238231793026635,9.9882861095480493,5.3750766253720448,4.9553480415254301,4.5873244622017824
4.5891577553833995,8.533446711440595,7.5427151493789246,2.2394566559395823,6.0619642888781087,6.1734709992568604,6.6101739586466834
5.6874119595289372,2.9894365111890551,8.1980885823802403,2.8689241356345487,1.0119336675333235,1.5166370877944457,5.9944800243829635
1.3979699812765745,5.9032025088314901,5.2606052688602087,2.5043308673188824,2.7315654072552,2.1557071033021833,5.312794132108122
1.1453007353597344,3.9694006774783408,9.9667721151915352,2.6287133215978264,5.2739978065813116,2.6989934395634196,8.2736506350868773
6.6840296179047165,2.7482505075506705,0.44175102944161271,5.8244474153937738,8.7298721540170714,5.977793406300381,7.2137171432262033
4.7109620614313252,8.8655756217186923,4.0126496418611337,9.9352252314584302,6.7905155628799303,4.4190107374507051,7.6132614947111552
5.6523610648118883,1.8759368193949133,3.2393666893763617,9.9027808709275451,0.90408078471897579,2.4447584248583953,7.812563998272025
7.6499885741602558,0.84811591235763095,9.486454987126411,5.2677323136230765,5.9227495044440435,8.8280933214458006,8.5149348440431041
6.3471832000059081,3.4192693854566034,5.7686095849759287,6.3902721026467377,2.2173798763709893,3.739218402932234,3.3578469429429876
5.535794006579958,7.1763914764156755,8.0619096544472519,8.5997054370160591,7.3401655978872293,4.4603171922989118,3.3577241103089053
5.5920716074541357,8.0743160597628165,1.7034119365851885,9.3293345845350508,8.2744085250874715,4.0970107654899461,9.0425043984187408
3.039500980626122,9.9874337006676477,9.7863414390043886,2.0386062732954393,5.9345627258997338,1.8194295527675264,11.190866379007474
0.30817834567939406,2.9636205701116491,4.9863954687631518,5.2854172894245286,5.9136260975170973,7.3162701543023339,3.0179790931290942
4.3671738923236241,4.079419511312822,4.9367207627064582,8.3283705466151225,3.38591443210814,4.4845826226885794,3.5767530853375797
2.1458467281952922,1.3682127802962629,9.7088472854573773,3.0320207663459167,4.4625002116130936,0.16257109892718447,7.9796063372423909
4.0852864372463618,5.7487192962303357,3.8073236121714507,4.3980904248046668,8.6410835381534543,9.6401370235979691,2.0283298967463947
8.5340307326816607,9.9758003726291715,3.9752502455499297,9.8562110151200795,7.2332033096715653,8.1576361159541371,6.1252734862395304
2.3393948586534075,7.0088101012065849,5.8475270280493667,9.8504669672087104,5.1975365969584306,7.2355935409180328,6.4792470990638185
0.58302741689066018,5.9521284041337177,1.2805261054778694,9.0610681076518169,3.6823238624837096,8.6909187051852896,10.698135424322512
2.8138389202199656,3.92369092921794,3.210856264118549,7.9844834482805762,0.50379738288554354,9.068072536055503,9.8674260511265981
2.9359375776668362,9.1529876028555481,1.9320832244513053,2.6913050072280575,1.4300740132638512,3.3748970638443865,6.5582364572506116
6.6191651472689506,4.969165961303494,1.032834791070496,3.2085007406718749,1.9302518953937065,6.1095867841669858,4.9922800152294249
5.5703215234127832,1.343669133130615,8.6614460633102013,5.4728284120487469,3.7338354325867473,6.0880780920559419,5.7943361529927362
7.8389820910641355,3.6537846319913347,5.89331166127476,5.607773745620122,9.4414364707627456,2.6729966881059699,7.9629885573292594
6.6431354032738756,0.67166668847766897,3.5867279152791118,5.0550281935706698,5.0515339485874868,2.2195225144706718,6.7701279959827421
4.0638686144007057,2.0197903768878156,4.086693773667128,6.3667027991630611,2.3484016325923109,1.1390725481902209,3.2922900588796113
8.1402038466603468,0.17668780999912204,4.3151900368735463,4.0832302263298885,1.0575013746151407,6.5931419591645284,9.7012736123242203
1.6697291990770391,4.5327991650016344,6.3314918214470941,7.4917415731553296,3.3830552460296404,7.8091899103077989,5.3975936473991091
0.22712073133860478,6.3454026495179718,9.2676939148899322,3.3354992647835537,8.1573063555105687,7.6095297951700385,8.5395764623972923
0.90047860775641753,3.4329246237890776,9.3277961965698246,3.3067699694635255,3.833427934105079,3.1627537718497436,6.5662655660229357
7.2235935059645033,4.2038177150527716,3.9149197953066341,1.27225961891828,7.7250580602241348,2.0525985046520221,6.9483448421078577
4.6187723025138734,9.5920927284457598,3.2926245959776956,1.8871221002891925,8.0270497612687883,4.5361417845462189,6.236649086354241
1.6127177903360179,7.5196312157491549,4.5104650018525501,8.5052087892135759,1.1082076969870414,5.4681346024051063,8.3581437390471951
5.0104477510336354,5.4085663694495123,5.6793423042849254,4.4628233858044153,6.0865975262678376,9.1908712796855578,3.3578165896172019
1.5231210271316842,2.8454087511182524,4.6181791144974831,2.278677865528338,9.5909606337111075,8.748231542740541,2.8163634779093849
6.9632037507773603,8.9699679877299516,6.5875340981670094,7.5934110002238739,4.0213807490355391,9.160583313018277,5.6080561729043135
4.4615627557403066,2.3509711688065948,5.5439902337976363,5.5398112581685943,0.50944089003022275,8.5026238513597967,8.2671390555597952
3.8102122609648248,3.2534273051667704,3.2071554669407609,0.21156011423293486,9.2330269025787857,9.6458120443631117,3.0747345539811519
3.0151208914787651,9.0906481442294851,3.4573080576263262,3.1636145733671519,8.8366628157248286,4.6549999716905743,7.3813678544555446
6.3028259311888846,5.2954205528507234,3.7859278755973094,1.7700141112134105,5.221414472090018,0.47473497433094369,5.2544971363759876
3.6181261055339045,7.4231794941797666,0.94639768249388689,6.5587286098284059,5.5225312034400966,0.83562032148478238,8.2428043373449089
0.87649919316100999,5.9074479416376615,1.6606263241397312,2.7503104063025283,2.117411027761249,3.9027614177234318,5.448424792878753
1.1800590212051532,6.5343920900949515,7.2311380214538614,0.64946779209943628,8.1945075554463731,2.5768709127299729,10.175711624754662
9.6189766454951453,2.9938329151482557,3.8909671152208003,0.54934989197669259,4.9860003839212643,1.6994059136106732,8.1154567540411744
9.085806907076071,2.4137206162666294,2.1453897256014365,5.8172729795871492,0.3387779514255651,9.5320377450864857,11.937985078590543
6.9970713381074958,3.2249234716866528,5.6267241057485728,0.21723455704089623,6.8301495644899779,1.9541958841062246,8.2016218516198833
2.6586996145951955,1.5544156408342247,7.5553954247342725,8.4879211313608867,9.504962698027061,9.5937927231523101,1.4480808201162458
9.6917637734772395,8.7431436529080742,2.5742236234537144,1.5539711925727562,8.2915049034575024,7.6083884032120705,1.5515937963187172
7.7875090396579463,2.832469332501141,8.2678988192374447,6.0656633519542975,2.7719814021053981,6.4094567212522344,6.5294323068903006
7.1689018915899556,5.6148939441438461,9.275048596250496,4.4468802801074574,0.5332508493334065,6.7601896008937832,8.0312462423597424
4.4936150214378863,7.9197442514137411,5.9739452907384072,4.4285152123190255,9.4035141253818058,3.3147432365912399,7.1554068063221772
2.7224156184515902,7.8382410937571354,6.6894765899157962,0.71797142360045862,9.3706272487970139,6.4642703805828212,8.3831649447289163
0.96390962153499293,4.3838625858419284,0.52575990323055377,8.0275225021221566,5.3241531971286937,1.8669211828126531,8.940076821203073
9.0260239654384158,4.7625730858672561,9.4551989102190639,8.9305248475325261,6.4231741167153515,9.3770543253597953,5.2132240083842012
4.5577628983361107,9.9470174893502481,3.9248473426494379,0.11016667384228462,4.6260006071080824,3.0179333996059352,6.7957143697761238
2.0236336479523032,6.7459747697902408,9.2390040054542979,1.7860417569711773,4.1976536709875862,2.5518651229354217,8.9752867304179098
3.0595662415065252,8.1463844311788272,5.7897752475024253,9.039041887954788,1.1944843592870036,7.1116279819415755,8.4525760361359215
5.7921956894189597,9.0255396921923197,0.046187988433276095,5.4949361280005817,0.96752898361096018,6.5644871806618186,8.4539523767432829
1.7677278293923171,7.875898362293392,0.38541999323435716,1.5003957824821013,2.3273214667618749,4.5129891834330529,6.5825573782009847
8.5661428409237548,1.8517934495356758,6.8041880566992194,2.0279045260915884,8.3664074640654427,6.3244623469078629,8.4891054873803302
7.5851952983521009,5.6217073373757218,5.6266801383193314,6.5998624423711414,1.4583230073567999,1.5949307176085614,2.1956845029099687
7.1946295595093677,1.0189415731454488,0.26532437206074344,7.2481682224687303,2.2669865191471072,6.7332830740195506,10.336683958609052
4.3209303977510372,6.5292212656399844,7.4345996122238533,5.9942680857993524,5.4861405932220748,2.7061069519519387,3.8314084237793997
6.2730884070244315,9.553494281878109,8.5214533706918179,9.5314837991252581,2.1513121807827442,2.7283597667645729,3.480547095877804
5.840979689127356,5.1273206430011129,4.9641748243930826,4.9406360366177706,1.632066847177871,1.6217993494378458,0.71412094924990943
6.4984660155481997,4.3297249286776722,4.6575744035725499,3.0027191214252671,5.6331624169796228,3.3237713503616462,3.5742511111148914
0.84444321139889089,0.35842751418163177,0.054731088346274825,4.7723290997579646,3.6809327099661546,3.3125106031132812,4.7568558002145727
4.1580740217060965,9.597745223292204,7.866497124935993,3.5966629366661094,6.2615928584046916,4.5417901170226926,7.1259545498093528
0.41614173861892478,1.0300268413015878,3.3071606674610541,2.2441589267468629,9.1220534040867634,1.9041950466634949,7.3214962192083402
4.9399081924451895,0.41079093304846936,8.7876361978253961,0.45963249340140067,1.5099313143506765,1.9300753615876631,9.4892080739487277
3.2986121233278531,2.4606661150493849,3.7306058755805305,3.5221249356512416,9.1343365981306395,5.4173857166322836,3.8159326082328842
1.445241888660469,0.65530433918382425,5.6507791063070556,7.1140934770974233,9.0248996742291858,1.2887740467047515,7.9128332476221885
1.0340296772255164,4.551178424117623,2.7034178819932753,0.18437802875193809,8.2908758333590278,6.8889700798883515,4.5476627878061757
5.8764457217771202,5.160878012571124,1.6058831258491868,4.3917851320593471,6.3128591730608523,9.4394712586259661,4.2484103224931022
1.705929685368861,3.1256994902858395,7.7490790338132793,6.4400940144986842,6.2014665746554742,4.2679562166437819,2.7327002002200182
9.2512011837679715,0.50960482574886057,4.965904788462816,6.1040410917430723,6.3921265993650156,9.0110531315067668,9.1961751457947702
5.8106113970039495,1.116003682492267,5.3648792375225076,7.7664843588871593,6.9049555121781312,0.98316591125864439,7.929353115461292
3.4686980453483707,3.8450437798992807,9.6541595348173548,8.1051971565979759,0.16482200596157015,0.42957627375644569,1.6158636648459235
5.9091549148141675,0.60528450826536129,9.6357991222215365,7.1170582091938783,9.5809257916064965,7.2136887751383991,6.3307904852838384
0.22803871029697498,6.9818972560991348,8.5564212170240346,1.0279769614474943,5.856037614655798,7.6102157298149651,10.264950999675138
9.5855921324144528,2.07020541524812,1.8760929276503358,4.7502244400436062,7.8146583940242165,8.4305824096575126,8.0697603342432682
4.8230343694290028,3.0207156878363852,5.9427269430157992,6.0340595748760864,3.7728183906136312,0.56817678399981419,3.6778284498465483
7.8273522725028624,3.9412577717809749,8.7814742465553746,2.455660388094516,0.12397213915795957,7.7690705495683048,10.656696539983445
0.82729999922438568,4.1660963306914791,3.7446393644893772,0.42551817646776513,5.0973465987644397,3.7653873279658177,4.8926722660381117
4.8665833083816032,0.016607076748005323,1.0110616593558497,2.2359032087604689,5.0719011931592899,3.033376326821986,5.4016747309731876
4.907069943545209,1.1207037099869754,8.1096290223992185,4.548944017326388,4.3698928831145176,1.7302392134329692,5.8294784034117271
9.3782645497498294,8.6276456374087811,4.8176355136217168,4.1393031905460091,3.3971705416207678,9.9601575510252705,6.6405091655463897
5.7172805237607536,0.01233062511908134,5.6439268035917856,1.7666698132716163,2.4982608780972204,0.63663589318863623,7.1445939492342125
4.7348940105695378,5.0816735581287507,9.8214429631784448,8.2441554268349275,5.2754487449718281,8.2700801460799944,3.4023387919801626
2.6697566309189358,4.8950200650720808,6.0721143049407207,9.2568666873672463,3.7527813969349411,6.3949443549052756,4.6984540207626839
3.3156899734255219,3.330941610106378,4.2497938566610136,2.0134831905271522,9.6993188304980862,7.3508044426186716,3.2429674432473323
5.2067240247153777,4.3132702014644959,3.6998436784719777,9.2957291556722161,1.7292730776693144,7.1171711992179638,7.8193120014749136
4.3891146030504666,7.8058113752658436,4.1761929265404563,0.17860959175180824,3.1966556762708698,8.5843448507318261,7.5287239285585894
0.21612079880330426,8.4120370621495653,1.1839908317866876,9.2496247270694543,2.9396047092457103,1.837920698561083,11.551675254607712
8.2629192419435782,2.6034854341525007,7.9475055841757181,9.5192879008090792,5.4330917623595703,0.0082461683468537661,7.9955387807532485
8.9616077183976675,3.2249044096772983,8.3771685818704107,0.12051863015925202,4.9928025697414791,5.9852848904326619,10.102824082119794
1.4024908899861077,2.4248285302833272,2.8439713457340887,7.6301929677674805,6.437404654242731,3.5385863932333397,5.6882544753509352
5.5403614353904942,4.7986340055106513,3.037966184099441,9.7020157256984341,9.5000177057420778,1.2378733111713769,10.640617739109791
1.0857574113544355,6.8325835765881298,8.7433425633481328,9.0590221881777833,2.852210854938674,1.8613875410423886,5.8401537170101614
6.7224009303981171,2.2825287546342055,0.23970355527955456,9.7071016119621305,6.927715692549965,3.3174931245922288,11.062449904564129
2.812337838390083,3.3073574205486667,5.2045744376722771,5.5032350569763935,0.25040203005183614,0.70233370886703228,0.73381523189444542
6.5942263469190179,9.3038461758915041,4.6367571468150102,0.78156139885388276,2.6238847273362453,0.56913202128450857,5.140679192060654
7.2699461428688261,0.48569289846958075,6.9012676957845978,8.4978919780503617,4.6371972799659282,9.1602625483244413,8.3086353033872786
7.68647491917657,4.6076960523956618,1.6339170014945448,6.1382825580901157,0.30994788481134461,3.1210274935369622,6.137618181719537
1.0774094595589656,7.115580415967778,6.6833074079515375,6.1473674418828903,6.1766946055363894,9.8223069747358487,7.07369985880859
9.1601184513760785,1.5045401155747407,3.7673400787487643,4.1725360985868623,6.7831060840170823,9.6436700833039986,8.1825967677809821
2.3021399089488082,0.47374020005481854,6.1871477816964209,5.7184197652110917,7.4673171483804666,1.425712823271138,6.329591951311051
0.37412556176179779,1.3820537163853075,0.40095009872775922,1.5357977908611453,5.1657450484301224,7.1492430289619087,2.4976113965140576
5.5485246939148336,9.1882319353068294,4.6172719718450939,7.397700265661503,6.0394466497862664,6.0080488912706915,4.5803096095499871
3.7092228386243873,0.09259781821123414,5.2225089398237214,0.75017307351542328,3.9606525127848724,6.9064707310515363,6.4621675631646855
8.2978974313241309,1.8832197481135182,2.1432640285498659,7.29780767043792,0.41253032506562537,0.96191000014474781,8.2473770353366831
8.0825147206430188,0.3128351290164455,1.396236541791207,8.4897842262485401,0.99951855774513043,1.8856007863455804,10.55800556090259
3.1713889282271532,1.1062946756220327,1.8847430301230139,4.7246867756448818,6.5499592420146415,0.76638661450881496,6.7660628941435457
9.5289939506974495,6.2014928662829627,3.4414107806334804,5.0983036605704939,9.9555529958577633,6.0413420521707115,5.3980185988976581
2.909178381401186,2.4163890873908578,0.96810149304971449,3.1221427292207826,0.15803239163296179,9.8659107584909105,9.9561858822103737
5.1505712923171458,5.692120504306768,9.4731979572960441,9.6945858372558753,5.5758349682638277,6.7198453765794142,1.2849311097230405
2.5596509056760275,5.9019538276612611,4.0499406149581727,7.3312447455954537,7.5100875288255784,7.1076153502192962,4.7010562084068299
9.3604357004896332,8.4943533308977912,8.0896960250674894,3.6898855330034497,8.267748280138786,9.8458504154328104,4.7538234492263367
1.6460781758201815,0.047413929118739206,9.7441712310884672,1.7480738623300507,5.4520490122264009,6.7801155417179615,8.2617831738131766
0.44910619392328988,8.5336945934236681,0.80735280002739107,2.1957959220209133,6.1991598018410512,0.4018157262847033,10.044776862764822
4.3509706000303794,6.19119086426974,6.5166946793499401,4.6392228611005004,6.9672494527455342,8.6700560085659752,3.1322294321749662
9.9237556405583707,1.6274348610495759,8.7140908674121391,9.4256840031433793,8.5896624969343058,3.6467829037879627,9.683354890722109
8.916772662549139,7.7293738813528403,6.3423443396672834,7.3414634576091808,1.2228953720281865,0.043636215147153656,1.9490528562640921
7.4860801945694924,8.5549154179058569,4.2902612135741265,2.1524374817914982,9.261821962748634,5.0723417756082059,4.823322846467951
8.9079249087852492,2.542634837541573,4.310763576379383,8.5956113341889804,0.26017403551570006,9.3701500087626357,11.910856402115495
8.9344663969786318,9.1879368090268088,0.3589888600735891,3.7820052300968108,8.361997509577753,2.573306871949832,6.7298014545298415
5.1885836038644904,4.5445743029865779,5.3460075128927533,8.5172218275251872,0.76740426559697261,4.9151317305283992,5.2607025512086683
3.1592905183079303,6.034244543333215,9.9354299678684743,2.4169959798113094,1.9462821160492227,1.7377688778239075,8.0520611056609255
7.7201243211098802,9.8464953361764369,9.5870752597193416,6.1866061193631765,0.038941463811326127,0.57692671666440098,4.0464888731488147
6.6166126316776106,3.6153607863919932,0.40399228842163182,9.266704880812819,4.4525670553604071,0.80544946713113186,10.042741350673678
3.7365772887371005,8.1315934582011291,7.0579700362948818,2.5789400914779415,3.3435922671739227,7.2701090596135547,7.402392214529538
0.94466668061515269,3.1839911782845967,3.0176486669693081,6.9292659058585491,1.6599291148702733,8.64074470742149,8.3094590658263794
7.4678961134902604,7.9921352224149098,9.0298915340613668,9.8731261995714377,4.5109016080390631,1.4329883925249109,3.2341028287116442
2.624605159228647,6.0073391886264247,0.45114745709278536,1.505982872430035,4.0237088317218381,2.8831856781046872,3.7224132402290109
9.3681315053377929,2.1635569522540141,9.3587410201108057,0.88402290700674402,7.6766103269874151,1.9502946764482731,12.510692727308346
2.4097057500568475,4.1402609378923643,8.3747574378777685,6.7419519244481618,8.9313030607003245,0.26855776926427932,8.9835422349498604
1.2275793241148603,3.176356343635617,1.1750438225260151,3.397359477490304,6.5256725176708184,5.5343136988698358,3.1175649230971985
8.311126721249062,0.7810839308036388,0.59824337317299192,0.71244477366591119,1.2441038872652388,6.9992217013764755,9.4781837627318737
1.5328431662449404,0.29834770099697483,8.3470766432693591,4.7530561788360419,2.9539079470985063,6.4787748088507051,5.18320832550285
1.7926830815773909,3.464786554071809,1.5575767097457938,7.537706796439557,9.1331829683227976,3.8805354730224764,8.1331538523744022
5.9938279152084348,0.1903414781748658,5.3489815297587047,2.8512240041518879,0.88734493007889159,5.5501024593990529,7.8524235277263239
8.7456204083746449,1.6548775758177503,9.1574485787870952,3.3504687750513473,4.0685583939082646,0.94099306636224678,9.6840752390984584
1.9643466571457324,7.2518332085086881,5.6744811354932336,8.4569940064697207,9.425046192334813,1.5430371872268445,9.8907005750147476
3.1032367290009475,7.0809123568358787,3.9723330147282407,5.2007191226148812,9.5066484146948564,9.3179461955298333,4.1673066071311231
7.7740483824117756,7.3858038645738269,4.4501605485399223,8.4273196880647205,4.1120317704889242,7.6150774781989679,5.3141187281658109
9.7182642606096739,3.1715317112997878,0.63117170703871017,4.4638949214370953,6.6739688809879736,9.2273909582516733,8.0043387369000989
5.0074118620234227,8.9001945711769554,9.6875232136159877,9.5297516156010342,4.5674559835399897,9.166802844993672,6.0276563148365341
1.4389750255125078,5.9383054802844759,3.106541850810828,6.5079458971773674,7.5346053943634175,6.4939261710774066,5.7355503026001236
0.13936287708201545,1.2602634174662652,1.8936349167285382,1.1589886531924942,0.3158133069299851,9.2823864811216517,9.0661765724088337
2.2965602999885526,1.4371866145553414,2.8604730184039528,8.8509298822680069,1.4415714892135845,4.167041030824632,6.6371892237061125
1.3182221778652103,6.9309542692970147,9.6437319489147892,4.892651908307978,6.1419880354359924,0.036162447849409363,9.5580661845620174
6.776586736128575,1.7294393644207806,0.94286053488007004,1.4163896797290498,2.325522624430636,0.62571115846159375,5.3467079088536451
1.2183250462853112,5.0729270158204329,8.6730304050118132,1.5269013384142072,6.6605229926914857,1.0948732570081521,9.8438597084846329
5.0632993162063302,9.9177447592871069,7.0784389440144775,6.8753393510987184,3.5122292746129835,0.95353453182860259,5.4912483818565967
6.9426243564288646,0.040076047333394982,8.3001917915902812,0.47372506729489783,8.8664555812782133,3.5170239085026345,11.726686393333546
5.8111660922090236,0.16579801897556923,9.7589754036789635,2.8659376491381328,8.1925938555998652,7.0127080710935763,8.9875625523435954
1.9977565166005762,9.9308458193050662,8.4215465551687192,1.3978759046986811,4.9283780006878217,7.9064880660049495,11.006134419136529
8.0412452618226276,5.8463883413416546,9.4338235127785293,4.4107742961728427,7.7289508709485775,5.9021327434462467,5.7780346835924536
7.1540712961580164,1.2690997551851313,1.2693525679091977,4.1435377199436125,2.7113788623509039,1.4643617455697955,6.6669994762097398
7.389840039155418,8.9730219975409362,7.9578856516697005,5.2187643468885589,4.9425977681186257,7.4790160214817529,4.0549560036647758
1.3105775155731325,8.8038030012769219,5.4567569408104779,2.796363291025302,1.9748205186327816,3.5480191913759898,8.10562006359409
1.2375380365034461,5.3620041311137525,5.4349559507986065,0.32043589378177195,8.6088616852099378,0.12993348671796245,10.726684453940081
9.2756255100650762,6.2179202986075657,8.9892157632051362,6.1438610653518575,8.2306761656841481,2.8058862053274938,6.8464553332915639
3.9757819382494066,2.7318719150087634,9.7180381864671119,3.7371800288235137,9.0214966840900122,3.3060055414097791,8.3656927656845426
3.0094869178093973,0.50519696372005152,7.0483832304318099,6.5133499874004643,8.7747698122425941,2.7424553521810289,6.5533614649559278
4.8858404535153337,5.9456760889086437,4.8293838947178394,1.0866697080426846,9.595962620594948,8.1187015318758569,4.1609447702934634
6.6286421276358247,2.94755193202763,4.5640385790184537,0.13777355294050331,2.2833623163192596,7.5992639759409029,7.83588269208082
9.5562325704696995,6.6362104666035195,3.8634145722318181,2.4829424788529275,9.3182429079531541,6.9555203041264146,4.0018358774815805
2.8644622688205503,8.3624517684260127,3.6159902957266263,4.5654732299405225,5.7121319135199764,1.3900507851226529,7.0576052355302243
9.2480842931202716,0.18160543914364058,3.9150684168443139,3.9407197416846729,4.2249508391815214,8.0783390970628197,9.8514109581343199
0.24859491386256316,5.9571377468572742,0.89753235251195274,8.103025552734664,5.6037389596787301,6.7717596166332372,9.2666534298884535
5.5519804232682466,2.3128053968685225,0.77436085260438214,3.7783764419282395,3.4260235665027783,1.9483768648139188,4.6583048727583707
6.3397511168108514,8.7388849790380139,7.7986984387231173,5.3044117960307888,2.885530069609521,6.4809393028151643,4.9904184893672774
1.0589740375075329,2.5366450656182851,4.4607289292022614,5.9351559244219221,2.4131433797752875,4.8351164100368109,3.1974051965405561
1.4033959706391264,6.1077013323541829,9.3068448854462051,0.21831391645811604,0.82427989457126816,4.3935006185622507,10.838414122328198
4.1911431931630379,5.5354084008961149,6.1222100859395248,5.1513337684618898,4.9656489714718743,1.1212316347238882,4.1867880805754982
9.6623191214318176,3.9616650005924892,0.35175982184419752,3.4483125939883785,8.877616757138874,5.1830427584516539,7.4656529190615268
5.9604255323437281,6.7762076359979408,1.5752334131747947,4.212801276832546,6.301519692743847,0.99931808972363645,5.9779266067017502
9.3302322160021127,7.2576963471543383,2.0581979301300759,1.0028739849525026,5.2097563275577352,1.6425338725426664,4.2584257185595584
8.0436091561297083,5.6693779531938677,9.7573602438966063,7.8282056564864524,4.2859291825091645,1.3254631427476271,4.2571082203417348
4.6738160155529149,7.5842223718475408,2.187042261516349,9.4240425080852255,4.6440162631719195,9.5410827907000755,9.2100976272043287
7.8476344925218742,9.8341707599293766,5.157556762880513,0.22268820629600006,2.0927734757195093,2.8486469044389007,5.3731367610303629
0.17836783976987736,4.1927238790080512,9.3617693164019613,6.0137276281134788,8.229358771930972,3.5520432359600775,7.014393643025767
1.0914399676573494,5.1458305188553091,9.7719272991435737,7.638440672883581,1.9838296328152805,3.220806062960361,4.7455198466351405
8.2942861488273643,0.12469877941213237,2.3636043538354459,2.8480758864988944,7.1662275672731299,8.9825044517814376,8.3830622193604984
7.9681708832516174,7.9602855631037839,0.4911764375004013,7.8755558486321675,7.5998501149615265,5.6296591133488851,7.6426941616589623
2.3264074196643367,5.2023006704599384,1.536018325377585,6.323550507663013,5.7486904202773426,9.1915989893331176,6.5608570934953345
5.3076959059905349,4.079614303605652,0.63328478702558089,9.2916263227106999,8.6292637495482847,2.9992490582789557,10.400583060319015
6.060158207000109,0.94071963089395805,1.9512424109233639,9.8100481135377287,2.9105035245065003,1.1483467443194895,9.5433052410539041
8.6773895377601118,8.8965642167539727,5.6856971470373541,0.42346113998704804,8.8161722124286328,5.5621845272417456,6.1909289439595998
6.0310715733872566,3.9500724004055643,9.1244879629564188,4.4493776102700622,7.2941045959930415,3.4553699179001751,6.3971164047982105
4.1257156927368035,6.8258159820922035,5.3721888369434003,5.4698778757821822,7.9874982776176076,8.0190683349074838,2.7020513298980173
3.7418404340718272,1.4937415636815077,6.2598955669908074,1.4674323320765248,6.6457970952731413,8.7942340891165856,5.7129181602374066
4.2588208637350986,9.6154962954103258,2.0186725160954113,3.3628583042736171,8.4634301698996932,4.725735109070718,6.6686708931539398
6.5193102557997413,1.7844176182183091,8.0058362067385005,9.8764744775646172,9.9309886271763599,9.7135902408550834,5.0956606920081793
8.6749063175232486,1.9954199289949037,6.1778890850558321,0.16230456342471444,4.2016285452463862,5.5301300634440587,9.086677711643393
4.5389688207629977,8.5898286055771376,8.6413682919272485,4.5250793152438407,8.1391568370957028,2.7092039338631246,7.9270226735586995
2.4783956295135812,9.125827441419311,9.4884310700578407,8.4265462171819614,7.4457975951803359,4.8897551534427457,7.2006459500983233
2.3666236299758117,2.1214740752330141,3.4790077575659231,3.2390126271928841,4.5287016571201804,0.37310292402927603,4.1697358186412838
7.460142802434464,4.6980088817482795,0.9057905853543935,4.7979850275515332,9.2694899973251204,8.0400116026306758,4.9285067205692199
8.165687634239104,7.3349490456282984,2.2592895791678247,9.7804574578798,3.944259295725947,1.0143505085442095,8.114336594175807
1.0527807985412496,8.7836573381080161,4.3784156567583725,4.7487683647570389,5.6546591627623757,3.0874848850300496,8.1543851374948098
0.66558856955178158,3.7905269503730521,9.4569365182447331,1.3092131214649905,1.0594235699096155,5.6531654700494336,9.8616986913747304
5.9443366375645184,5.170194868494292,3.7830982237341528,0.51721491666391062,2.2577519406626623,0.42975125646898871,3.8218942627225809
1.4617324419269828,7.4171641051973491,7.7077321366536999,9.4541657243994841,8.406961705337606,0.79316899181448242,9.8227814826956052
8.246641904563413,7.3113597665279535,5.4047669217075498,2.6580941327506569,3.9655272282884733,6.9611635761301285,4.1704677454494847
3.1033467392407443,7.8296013002608493,1.8280877043097654,5.0406390656455091,3.9408408941525819,0.71777093060768737,6.5609563643335393
1.4387193297114265,5.6993381864152637,3.2073411895345161,0.90701766089968605,2.4598101819062022,4.7708286624737646,5.3651810590152609
9.2097047248745021,1.0461509680477521,6.5319188502281866,4.2365512055060508,4.9161033429745435,3.386956334207504,8.6168795476935021
1.6553172273527816,9.039732908780401,6.7285339468489349,9.3010551925012415,8.0581696135062248,2.2807940795641644,9.7224240071928012
2.8472008233793558,8.6557253932102824,4.3475974680904619,5.0241299363093841,8.9516411777373968,1.8877889786366542,9.1703141576297345
1.5361339519205863,7.9809743581833299,2.2864560266211464,9.7113515180232781,0.70114432044183883,7.6341129373257939,12.030423715029261
1.1549006366535497,0.9986247716072949,7.2190677951267634,2.5883563723739966,5.7482073124011546,9.515421931502825,5.971584079051576
0.21148016336440034,2.0439736708142919,1.6887304161271477,5.0454523970393712,4.6727336789233451,1.4017974220333174,5.0323591792143612
0.55395409164260112,7.4360036510765193,9.3666969186512663,8.595307918093253,6.1428185047157839,9.5968121917412699,7.7387156246174591
1.7464147093585269,0.23140094581946435,1.879035790364767,4.4825235455374379,4.4727568690826915,5.9476250347510371,3.3539009080693987
0.53381932627175388,9.7922463370727968,1.0731236283252044,2.7948737357018958,3.986448208534151,6.4166040536325708,9.7256645828471786
5.9114381611097127,3.7714468035568069,4.9764770236537883,8.554753634178816,4.7188071242948935,7.0992637814258188,4.8010624249545586
6.8071452679950637,7.1931253369082357,5.1954959810969399,3.8988946887260898,5.8199912875641413,7.0411889035458097,1.8224925630178266
3.9363045683202822,8.8757108848804336,5.0819291477824482,5.307232910602341,5.0098321103177677,8.198111081856883,5.8833340331799659
3.1799109695204941,3.9462988815008226,4.366674893388395,9.7652706641514566,4.7214445102064619,4.8346865134769743,5.4538986495015749
5.045262370222301,3.1913248859966603,9.9481489282960833,1.8648329475586389,8.1783530995808071,5.3335858751470111,8.7675413886148839
8.7500494223460858,6.0874112889824676,4.8628061267058182,3.0140063672018567,7.4564799123785779,3.2382700246341587,5.3198681409456743
8.5113162682220604,5.8098937374805075,4.7794658073983101,0.31069600069839942,3.4137849418119282,1.0525759378311705,5.7308721182164462
0.43475062012791943,4.0913997762479717,4.2176606271456132,3.9183770991005273,8.005771175153205,6.6464019092621909,3.9126127436997491
1.8149840959652408,6.017747558677085,0.66825754701462903,2.0018343058485955,8.5365066900450017,0.33609969186250921,9.3106564017285134
2.3674487110439602,9.3538136956649467,5.9295663114961608,6.8003493540789144,1.534922053741905,2.7563505108336828,7.1455892886018484
2.4938757583221181,4.6764025662659652,2.2796777222318241,1.8132145876585237,5.8268246173075875,0.94229864446100264,5.3702518658553045
5.7123265174277273,1.9674218075063132,6.3760898022904993,6.7481275240586971,2.8531199359921375,1.9072715732271805,3.8803804553362049
4.162624257031923,3.7720598288300389,0.50833461948477154,2.6347542818931768,7.3917232192672255,6.3873091289738078,2.3839145995680497
0.49254119927593987,3.9410698259311863,9.8138710125300168,3.5521783412119978,2.3878532935868324,6.2847663020491815,8.1416875274369005
3.7361413845957161,1.3110869302621986,4.6900507901267217,3.4886065204639749,6.7140352417303184,4.2105491299571209,3.6867058672247737
5.2375294871763725,1.628715005545549,8.967553715906984,7.1675175016360937,2.551246560576339,0.90171976489491157,4.3571333448938718
1.0167190290371597,6.845620733936773,4.7556117323293474,4.6650926313834304,5.1114376342994312,4.3337391645940837,5.881250181959591
8.334585537885598,3.3947775420890269,0.60330818574221734,3.6129889885268307,9.4864646791619212,3.5274487185829342,8.3048029951601539
0.51961866465104256,9.5489839185580756,8.2221354609380697,8.5262271903944988,3.8130753845643452,7.2045915285594972,9.6500927676042139
9.2484186901806211,2.4359674535860742,6.4818372966713431,5.7195062564120267,8.7573848596320776,5.7902660819905174,7.4695672101236612
0.99113141579875497,0.98924505104822313,7.8175704757394513,2.138308212779978,9.869445812038947,4.9156576733699895,7.5361820793200582
8.4357495159775269,7.5350456300025792,4.2816986350887332,9.0009127814368259,8.7485084880516322,4.8698208230499516,6.1746633634505548
9.0265314392761713,8.8103605191787011,6.3793674424664495,3.4265029603364061,1.6586602972334286,9.6629688726041891,8.5343479121884176
9.795706805865926,2.7811335687148784,8.5622900379660756,0.38979377537320392,8.1965821953516311,7.5629422170345055,10.788671488351657
8.0202588027359347,2.0208810164547799,6.3106544287188751,4.9460022397445291,0.32149395100561251,4.9697956046012779,7.711129468645721
7.7947754077132894,1.8576613487108717,3.476736348359033,1.239380544408778,3.9330188369930785,4.7922261288897765,6.4026027140158019
6.4248327599554766,5.2201230136651233,6.6252959436619987,2.3846644371574257,8.707333733178638,0.26479101304963448,9.5242222111818364
7.7899635457812897,4.6841664124677092,6.7185418861406729,7.4711087268741103,6.8875221275991985,9.4250926331980658,4.0806368074058801
1.3455220841314708,2.5943983985453425,9.6058696250662496,1.3075181337631858,5.3274042733787805,3.1917397176732965,8.6592951570212957
5.3606803594763726,0.45173116989426387,3.709123215416692,8.0694422435403563,3.878640250826205,2.5593908188074375,6.697057804498777
5.1422287019041448,4.8149134032628069,4.2508176751413114,9.3690728813095365,8.1229694647028605,9.9940892538767141,5.4593736752150255
8.5757214412255749,9.5933234763560833,8.1212296118705911,6.065321004079447,7.0955840394822092,7.1868967150452443,2.2957813724764717
4.6279936559351587,6.5251920075266323,5.057623147427412,7.1035919202282924,4.6840531961567331,0.47363773299287981,5.051034367038798
3.8508949610035348,4.9550655662861844,7.36573093115733,7.1358660990741738,8.9248433720965981,0.61885477025576452,8.3822119527311365
6.3956327123711008,1.1069207402961612,4.5970946445359209,9.9280795727044495,2.2994801781863239,0.25501563960197871,7.7826544236178004
2.6646331750084604,2.5243629054958729,2.1549514181270046,3.4153826220162289,1.7039150915862489,5.9961889951286906,4.4757097572651245
1.3976841095395687,2.9477394957454273,7.4520384278101082,1.6285655124270249,6.4280376433358155,0.71564500061951808,8.3034293036711908
4.778772740237458,7.6480355260723432,1.3115516918470993,5.1916723491432144,9.7199434270177036,9.3338835684493056,4.8411824447908236
4.1688936859488503,8.767107972646194,1.9858366353130807,5.3324980983170818,2.4725657330677029,9.3690654002267788,8.9389834563818766
2.325699405288737,9.0164185356643838,6.2682498278420864,1.7791248829614448,2.4967037893382651,5.4605406674807977,8.585004035675345
3.6751181011512801,9.845686082507541,7.4726980019206977,6.1310941899413951,1.3949884796218992,6.1663893139595078,7.9146747199600123
3.6639244982624741,9.8236668310453243,8.9468788686781497,0.1412473347682397,8.605635552736322,2.9189440152524981,12.15812621088282
3.2749556441254546,9.5299913276798147,2.7258649741589167,9.2766840245422149,2.2639754041133409,0.63972542408273325,9.2020046528477977
3.7946407972692899,0.7182214050288438,1.1072425860055435,2.6457427782126164,5.0317852672488783,7.3746044519181551,4.1617473314016422
6.8574334545594535,1.3779353592780519,9.5604665952262913,0.39560208390191809,9.9087247800220464,1.0178598874901745,13.894859460404096
2.968764745712853,3.0446652647603289,1.5442308802214244,1.0824944147485704,0.12140900922043563,0.85557641018393138,0.87061083440107423
9.4885792671534048,5.5289825406446145,1.9766698225463952,2.4024894827964172,5.564860905107941,3.1122310920422382,4.6770847351286333
9.1634801953817799,0.96977888705479298,2.9132945355846571,2.7390616860604524,5.122890427049458,0.12465659837882059,9.5994499645552729
4.809104283000786,8.4579695780214248,5.2939135402628743,0.3280999949772867,8.0744737641015476,4.3403561575631597,7.2053560916312707
3.2836120500468882,6.1675617907730906,8.8282556603407798,2.7935481219372917,3.5528153955277695,7.0768091008007676,7.5599862973356196
5.3543478983000314,5.4236440230220495,7.6054602272986696,1.9294173649348212,4.1034135889904153,8.0134893142193899,6.8928192131607497
8.4856048877362458,1.6531132336729115,7.0815755384263515,3.7862092743451861,1.6793798059886367,6.0430730379892132,8.7512398915980487
6.5258734056010201,2.5325547440019736,1.7518056785600367,3.8516773735596921,7.4081523163578664,8.4687420311391257,4.6347497895394225
8.0439182794707733,1.6031202498225805,3.5768263152597424,3.3900774060287908,7.8470890918814824,4.0650220376711035,7.4714647570849566
5.3272227606574019,8.5193315779479857,4.7840492608667793,3.2792388353070399,1.3666332077883026,8.4877208506047666,7.9475721031627593
6.3291762926762072,5.8422786006121816,1.4742595348558585,0.89731277741251225,3.9345707398832177,5.0647331049837927,1.3591187935391782
2.8815561418246172,7.3512942751963344,2.734297021266725,0.25204947126162169,8.92904995362683,2.2303612799829531,8.4268939608154785
7.3489316231029083,2.9603286291002573,3.0833320395284423,2.0211430015646661,0.027072736757871585,9.4414564666046594,10.441202172362308
2.0240459312571835,3.7125263708827716,1.2727619832903925,7.5664942741661534,2.9875907062263227,2.7497087383711651,6.5206303510351757
6.9479812881849821,4.0485496442653375,5.5023969190825763,9.9080976555112201,5.5504228505254769,0.26201484187793112,7.4688795747861647
8.6071906832589402,7.600149717440349,7.0502819652419291,9.2852617505732908,3.3409385965995329,2.4267404295502693,2.6162997604083698
1.3210283730154393,7.7235298767456806,0.69931631476861211,5.0421935553776862,2.720451891776694,3.6668756125742776,7.7941212520435315
6.1437974054191979,2.068135275140317,4.8112310176314974,5.3182385577793418,4.6003748490321259,3.513496832892641,4.248456457105739
0.95095748229934607,9.4153885673809903,7.8221119526779503,3.1458156903584253,1.8152310810969374,5.2466750944357168,10.261050060483992
7.257156282714269,1.2065533744368639,7.4799012895244683,7.7393943863765626,5.296252409594838,8.8312688203592344,7.0123799986411512
0.84493218823520233,8.9612208242363032,8.1507309621875415,7.6475668793264866,7.0669592131322592,2.9233822710969912,9.1266940998221457
9.3593982270062597,1.003956456498093,4.4824063317060698,8.442723575824445,5.7529495262850219,5.2077060795916887,9.2625487999025431
1.3740793003780216,2.6453981115131109,8.2055708263986062,8.9550457719688445,0.93109330858530903,3.4013895368847935,2.8775558498722673
9.5888024590908039,8.4647853606795707,2.4075307121426945,4.343492482252957,8.4440861416557329,8.2177305937320035,2.2500220547641572
8.0088417608509666,1.7949207234608744,3.6081056141751535,7.6687556810719757,1.7497783748748819,1.5760151328847838,7.4250850021380383
5.9368200446635413,4.1356793130996987,1.7635557641780131,8.0639872879587866,7.6481200061112862,1.035102683100585,9.3097552833137609
7.8262410462954692,4.4985929994412626,4.6748453942857182,3.0845962249775019,3.6056511077585043,5.0299525323760177,3.9535766708621658
7.951148389830859,2.4525897302320967,3.9206002241544322,9.2924224400615003,7.8276134805610234,6.7188758576549192,7.766590009058592
9.4602706281733031,7.1024520133598656,2.4092711641431217,0.94341502639655461,2.0627290340534579,7.9552520109076656,6.5138214490178354
2.533833538391872,8.5133464940220378,7.517807092307816,9.9426917916328286,1.8666210369542979,5.8962485290531639,7.6074002600526134
5.9007589535830913,8.7457513985557185,3.1384677211164655,7.7009071815886943,4.9702584621748223,7.7384976131900061,6.047560155933855
0.95049197564401222,3.3932214573656094,2.7280433014583574,0.93270905324327247,0.32936014698360494,3.9271005856092378,4.704666688237122
6.1616570002412132,5.3085039428781444,1.3089033085049506,6.562296481050006,2.2529733878233338,0.32867670266468973,5.6594105432583257
1.7129130409278881,2.4840640386565149,4.3882170180194873,0.34179410928260157,7.2401225218434826,1.1609930790155654,7.3432981010105944
5.649506114724419,2.4479650155014543,3.0296462883730202,7.7018694944418282,8.3738347830542548,0.38722601228996179,9.7910905804507191
5.7243051403384975,1.6125406285192412,3.6927284134096858,7.9922292165905526,0.80785363937810439,3.2894365047649265,6.4459730122760082
4.6598515298122738,9.4001901080751473,2.3599726262055265,6.0241025309144769,8.8207770943810431,4.9549134126868228,7.1303267667472365
5.2263177551312276,8.8798882860557988,7.6315548981990045,8.5686039191657049,7.9751720405317901,3.5631748365693938,5.8045118502684714
7.6392339000658795,7.7735871332769229,9.3000334735471739,0.97883280214859703,8.6968429570696539,5.6059947506639221,8.8777122075453612
7.9924471651206659,5.17661521287729,4.9793185278888767,2.7592384204081322,6.9842855457883992,4.8060914849278769,4.195496947165438
4.9215321557542913,4.9060791551187188,6.4299842334083257,4.1417752159267049,6.7415306729396471,6.7794280186394031,2.2885749958705599
5.9959344152261229,5.2974566618249792,8.6717227660670595,0.42457952828098278,5.2509323334486382,6.6696216356340621,8.3973759051677739
9.3123623569010192,5.3656801357708925,9.9882963733365866,4.4821608757116618,6.5278722449131497,3.180641471086795,7.5563074663515435
1.1973358850112281,4.3456308469769036,6.1351648472983209,2.6521345611256599,9.1910966456660521,3.4621445536109152,7.4070340363061238
1.1710356590011051,1.3175483289206746,8.8977946653986866,3.9273501210175299,1.0052200141670842,5.8514782164130335,6.9435584172707516
0.87709011910768409,1.2566385286853599,9.0860824655564194,4.2510263199230645,3.1576447784609121,5.9643246789084179,5.6035057767629581
6.5786328504052785,9.522497158456833,7.9145148780762229,8.7941173348768515,0.7245497359587183,3.1469991363713312,3.9125820941916332
4.186083007903795,4.8203075958635058,4.6093139107311023,2.7034097052763908,9.4480517194403841,3.303178857754252,6.4648413866567003
7.7432141614184324,9.5320552490518899,0.81154000423899308,8.9374312871627204,4.4526546599938799,6.9404501318614713,8.6844221390111134
6.7123141330859255,1.6357687771010998,0.15805555440133845,4.2597096481284922,6.7534447067618846,6.474108228760695,6.5324503766888222
3.3363775832823817,5.5441655203993356,4.7720063328292461,3.27807720693986,8.4112006450432144,1.3505080467977471,7.5471538857623726
8.9836654736153569,2.0771725335153923,4.9431453353461769,5.0251204933514604,9.9100024807648861,4.4104187967539339,8.8290308276514757
7.6253214707065231,2.5318460612660152,4.0736238786297232,4.1774328636283968,1.6178245779226574,8.9270607871059031,8.9095006601704156
2.7053494091017569,0.30054578761178785,5.6816735129136458,2.5737231305514605,7.9951260571822864,0.36305676104475215,8.5843414294983518
3.6419201777205403,1.1895331074021132,5.5216270330442709,5.0267932479606694,8.8742289813673629,8.5516394648421361,2.5225238975472846
3.1443998020426287,9.1684840762919571,8.3661304103269298,1.5180173307883127,0.48875376850875618,1.6317815706414363,9.1919941606734188
1.5761164862499966,3.2153299148233172,1.0865710326226241,3.519299430229661,7.5409056018557337,5.0724863246171594,3.8338338317122989
1.4778337254219165,6.0812921191459157,2.2517766610554544,5.657902193740906,3.5472532119655034,4.2433642892301151,5.7687165781523877
9.3612746337574411,4.6501413198927297,7.9300497895963042,4.1340824438985857,6.4859679147043199,0.10129337341458822,8.7959203150552998
4.3790403719875322,4.0045124524527829,8.4783686722365452,8.2391236105079653,5.140481960388648,9.1539693708963199,4.0380181471083212
3.8331982277740986,5.3188609134606812,9.9482421362086786,2.5672176153516624,2.5974225208663695,4.5492522733430558,7.777940342776307
7.2968570867737794,1.8723894461534152,8.7291201638708422,9.6977157883101004,1.3522136200398605,9.5426827676061503,9.8715151585283802
5.5299306525289991,9.886038985195766,8.8989900707233112,7.8472202085135132,1.1694723308920829,2.8674390097921787,4.7921801397314647
9.3613998683846216,8.1830786870386305,3.1434794262990486,9.6759302599747219,1.033228577084917,8.6627577341597242,10.112915991911198
7.8030149390939219,7.4161463273151531,4.0166163400937638,8.3813655483030409,6.3779004013457774,9.2238957399563049,5.2249777454775819
4.793695641245403,4.6875929701395247,2.6808510482055103,1.4210392585164267,3.5141085139953807,5.568324163707806,2.4120915110706012
3.7635947348082621,1.5287712212633597,6.0629939819271561,5.2646009063501378,2.1663343820587242,2.0267778786771751,2.3772554884695496
9.8663154492432206,9.2066585827356775,9.3880535420703843,1.6997852119578571,6.9188509270590304,6.8524743210572003,7.7168013419529045
7.1776023600364347,3.4138706738172764,3.4464088651161773,8.1822735262725725,6.8684956576646687,5.4897806652946013,6.2044294922922667
9.5119466000384119,0.50106689696933771,5.5700178188145024,5.8416214918329592,5.3916829235699772,9.4452966585262583,9.8844072098738192
1.1847857721704136,3.4240367681062867,2.9629963045348506,2.6344931435690579,9.3495781686585087,4.3927206181049181,5.4490913119569271
8.5053367919078262,7.9445703049588436,1.697999737727075,9.295989720071713,3.8541423144142128,2.68513647639822,7.7078197613858386
6.3707388399120752,6.2270874498820818,1.9518552981865567,1.1518605331426068,8.3586297126929292,1.3828700149410711,7.022951708984932
1.2192167833511258,7.5083858474485963,0.57945344538129939,5.63862403471314,0.75139407932196312,6.986335686866795,10.199183860400529
5.882579999692207,7.9363538386237744,9.4929352300925736,7.2104055466672543,7.3983109403850449,9.7410961898058233,3.8621977502583906
6.8609636510544885,2.1195461108054259,4.0287960850762961,0.58848537332431783,9.8844741383193,0.28343770571398474,11.247074226864136
0.12302685888602838,9.2378331609318014,8.3412089200210815,5.9785603320620364,8.4659821628781682,7.4044535477812676,9.4756870608240202
4.5431796184174651,4.3798960292037261,6.8132947268969115,8.1590121546309415,5.7966471931005934,9.2693036255966668,3.7278626079792652
8.2539951119632118,6.3901364926416457,1.9192116141108539,0.67527314418053375,6.267660643271606,0.74781534227349344,5.9573520977648142
2.9535902534408986,0.023087725867420028,1.7546224657908782,5.1224297110662711,3.5328954943694679,1.1017004510613315,5.0833729003536643
4.5854808179855109,9.93368498411178,8.119882015105448,2.5855717814874,6.7948521825810388,6.9195709844970867,7.6972353701865721
4.4231412706789319,2.8089638596415512,2.6471171061953735,6.6292445153692086,7.703953831813271,6.479633758957883,4.4678705283382465
3.0192739144249159,0.62063106540155233,9.1328518370197571,1.1867736707884491,9.9822848111785394,0.68827415316245699,12.460829821979971
9.1844189551555431,4.58262041536514,1.4005540468949063,9.3705143067050685,4.9246291700043301,8.3442275215115647,9.8178647999145596
7.8129403543151588,1.2903005718204175,6.777086144544695,8.9472858171473177,0.61304065773442273,5.2342384784489235,8.2831193187907193
1.105884109961105,1.5232671015757571,8.1447387603093393,1.8597441987570917,5.9585795073098522,9.071973733366125,7.0262784464658861
9.9703465783757306,6.3228281303021019,2.3525638841564502,3.2326588436510462,1.1902414998216859,8.7799088099270435,8.466522771766881
8.7920002430774531,3.9292739157023329,2.7620736345656605,5.8763497465304306,2.4476504355611004,8.1250776905016568,8.0980246524472488
2.8390843786403899,9.2185245015499504,9.6451888613920165,7.1806233663425045,3.2877991130573725,5.1589889624442131,7.0903237453324612
8.3689657966093822,3.1915649460807005,2.6459760534615828,4.4265601516025823,7.3102987314841066,2.5171064174943227,7.2767198555735577
1.0641953187138287,7.2618012838390111,4.2995704990004775,1.5629132196097506,1.8380812387850054,5.0597550391113257,7.5019194103580285
9.991047304742386,4.6109943015490762,4.3251559324236606,1.0415149380287159,1.6575294684235253,1.0081137780178007,6.3363245841880227
6.6568473610653687,6.599513011292788,2.5303474992968358,9.9976533691434391,0.44964242498827467,6.5884614847342613,9.6669045526378294
6.5012501555879698,5.9969535671599044,7.7579108643709045,4.5535212144348725,8.7323993635388089,1.3397721922900763,8.073002203071816
0.90440726984132747,4.7278397275899824,7.7184934322915524,8.7253174914849811,6.9350542435606064,5.1117296250072304,4.3539456943971482
8.970333988966253,9.5006109462443717,3.7831801422378564,4.8237600462911443,0.39946465617626492,0.54381974166817781,1.1767916463193759
0.28999503204469423,3.4271364275495584,8.3512579108073375,9.2235763854600332,0.28292305638114579,2.9951249027464586,4.2377629136182247
2.4082805804114704,1.7723550124927256,2.1307493439900238,0.87759382771550598,5.5867429647505604,2.3208046066978785,3.5554399776260994
1.43021875166635,6.7809406087982822,0.043057756676786463,1.1401919133455096,2.8253440128671103,6.2003154271167045,6.4206198919668562
7.7676794069221859,8.4600756130790877,5.7116736205574101,9.2963218772422422,5.9672635043192876,7.8678671202250872,4.1159943798854091
1.9820422721289788,0.40253739939923761,9.9407777245237856,9.4749304504478502,4.3460417568096528,0.57302954540526141,4.1167305562967842
9.1063822713088527,4.4963268842268054,0.38644309826884604,3.1471744746536334,9.2331256231025467,8.5028368515538428,5.4228747076038708
6.5626903932749014,8.924876896873263,2.0799807370846057,3.5516488699387185,2.878090149613679,8.607676949546045,6.369764286769156
0.36162710494696215,7.4961861892286752,5.1891464248708417,4.5245023483475801,6.7914536843889355,3.4226907428802278,7.9178436983592055
0.054298341287004614,9.9180771649762818,8.099407364448707,4.161616800672908,0.54054311618599193,6.5900406597032211,12.222796232280228
0.51657917014398924,5.3141381159724377,0.89042005075053221,1.9004521595959667,9.5586053418892529,4.0261303170344949,7.3922267687239538
6.0592517764772769,6.5999571880115129,3.9523465375889435,8.9837538393937457,9.8075746790835225,1.5419088218963151,9.6916796192088093
8.0148181085941523,3.0248028113792813,7.4707580062988637,2.5330760070564375,7.3907462901641239,5.2866241856311031,7.3285937275077249
2.385528206273885,9.475355996659923,3.7154320840636155,7.052724094776516,4.6521247156357317,0.8635967450159665,8.7037991846243017
8.4940884292307288,3.6633548855653633,1.8883642047563898,0.67155677734972885,2.1999343932726134,8.7847215539598782,8.256877668758186
0.57231940153260386,7.385107126866286,1.9549582739658733,0.38751331528429467,8.1251634024796466,9.2428975940960854,7.0795684905269498
8.0096385364167624,4.0314020411908196,4.1004878691499425,6.5373047257692063,7.3635409714702229,8.2161313701140362,4.7425048647851691
9.2779543017228043,5.618189300629993,4.7941707480589111,3.3901585757326034,2.2195403956094903,5.6252812075597856,5.1927064736462967
7.7210839910438054,7.1978253502154619,8.61814417816014,6.5545939272000133,4.5121529415726567,5.5759859112545493,2.3798697087910763
6.9812078397863715,5.0893415175135424,6.4225241856799355,0.94021202168830365,4.6279893781678503,9.8460737660092974,7.8014940571300428
8.3798021865538317,9.070863269095085,6.9040195451550144,9.4985137991586335,8.2641054997270906,2.479016898311829,6.3777908385337998
0.40151299547066421,4.1930098792781028,9.8298717153590704,7.4851446689309542,6.8384468433407655,0.75948365905207482,7.538367657398406
2.0178211071905539,6.4707179814332516,4.1184344030097373,8.7626723302579919,6.4316754354005514,5.6194092360117773,6.4851378455820843
1.2492367930564308,3.4236243330005411,4.0335440324912835,1.3647055404451092,6.4982742256327839,3.287855978101033,4.7071695735947667
5.0453099019298655,4.0815666823101306,9.2334696772581228,3.201609688928694,2.7047007938247889,3.2233877280804424,6.1303484442517648
7.4518812832884453,4.4005010823355235,2.4587558700505863,3.6834416420634408,3.7171125982953401,0.070853541699480438,4.9097842598983448
6.3001184457639869,1.2580701831228525,7.298152463028666,5.3717264832681852,0.4566228543670614,5.96239409547933,7.7101805878823324
8.5113109976193506,0.91723679059006691,7.5457313821813461,2.9686848550741427,7.8694113581212379,2.6403370227561407,10.293810585878559
1.5521299244109088,6.6748992314675792,0.97787997445443087,0.60630742189405118,4.3299821516981387,1.87858548192681,5.69123687503025
7.3462109193516154,6.5551773834305225,4.6823140569358399,3.688783807374707,4.382383570875735,0.40431931393003717,4.1758629819635802
1.930414908689041,6.629097142100953,2.00562471321554,2.5454931462728214,2.4535626493362672,3.6436157647561132,4.8770174362117009
2.7075875131780025,0.19766445342691674,1.8537527280248567,3.8592129146321485,2.094272814594289,8.7896887238645736,7.4263166188930319
7.0990469728130385,3.2654684267177991,4.6382811046287618,1.9695954262002624,5.8782192956902923,3.3667080759737233,5.3033853646603202
9.8020478489868186,1.9780984725919692,2.8942970750806496,2.6189637456473545,2.3255301520367579,6.7907421011959368,9.0126638702217274
6.1154360597706958,7.7815142254401239,7.9606044762587089,6.2695234043226877,0.64208851565464409,7.565469634019073,7.3190694597131518
0.54500314991295595,8.6063040139613012,9.0760489139048239,3.8815383457806507,7.6750741598089833,3.2810080919019957,10.548712161785053
6.1630896992753286,2.4668037722614731,8.0272060528836562,3.4538339316949207,3.7646943440636593,8.2164073501204129,7.3753651368187789
0.42350551580167095,6.6784915884798632,2.6603087262166527,5.3390563272237292,3.8023558389930443,6.9187965966694911,7.4841661175715668
8.8414571136681719,1.2936280345827444,2.7413439368860839,7.7186054084392577,4.313182815157913,5.5924222870095157,9.1312271458790466
7.0957828510062075,2.7515252560171333,2.5472835011746744,3.7886795634795725,8.1504482340809385,0.0099246405062891618,9.3103041095697776
1.7312784642250323,1.3865449623341952,1.3503809605623607,5.8751949255584055,3.2083689593981712,0.35090765922808131,5.3626362628019892
0.91721005824198065,2.835207665992292,9.437983681037112,9.6620262536817627,7.58036211257836,9.9086584410606342,3.0248758141314149
1.8353322888031898,6.7473654734927795,4.0204779815706937,5.2198011411805068,9.395448407795433,7.8228392350355938,5.295238017210993
9.8002717955419243,9.1032691018525256,2.2468947454587376,9.0979757651754447,6.6086819592479937,9.375652587729471,7.4215396214405516
4.5856064245848982,2.0252240792418599,8.4667105050824354,7.9367262425642693,4.3168108117702459,9.0230320491802747,5.3837681421389636
7.8408094834140796,5.4207903495071914,3.9919530265779049,0.58718681650149707,7.4778972314666472,0.20442983142750837,8.3876250257856437
6.364083421077769,7.0139110124343231,0.35116811109666579,4.2909887146925687,4.5789736975138551,7.9184728979107391,5.2054507198184554
5.7241314995863739,9.5292246848556577,1.6194157024963118,6.9831840786858814,4.1442727110814079,4.5114574401115455,6.5866205270401741
1.451302546650497,6.1006048288717381,6.3925034035617001,9.8671191244819987,5.2528316357268325,7.8955820400065573,6.3775462224004906
9.4602445355809515,2.5510693102738067,7.8290527417172395,4.5837629116151257,3.1772233480929382,0.067157841633851412,8.2426401007097763
3.0134263251471793,6.2547815691393627,2.1093438848871293,0.92785454126739442,1.042502162800012,2.8819930120056423,3.9097349617530175
5.7801721580754215,3.2049116167801617,9.1739558926614215,5.6200917471286784,4.1485200552616517,7.5132377579130214,5.5302117897048975
6.9977594458906616,9.7612839069170771,8.5099712005216439,1.2656379212396029,1.2385688112930193,7.9302078860158973,10.241848740064594
6.4923315524530887,3.9967613516363687,8.48380754061081,7.5151956027939342,4.1044147355544673,6.1971460121462396,3.397882268312308
9.4059440969551851,6.8542772076101421,2.276611467992141,5.076769974617779,5.5693372121345028,3.0125618944626376,4.5704476368801998
1.48438989920058,0.2322758234675848,0.50535988650057706,7.2343136837728652,9.3071118120564673,3.1036259128786292,9.2374155566247058
5.0835273844694209,4.0006144613475536,8.6742353948258373,8.6936182687852366,0.36222331045303591,9.6676396364203256,9.3682361784087114
4.0403439074076601,8.7510761332251157,3.0580022873856736,6.2894801716277717,6.2145840650194417,4.3921217923420457,5.9962334973742752
4.741687294826181,6.1022744443324584,6.1891638117352592,6.1243932925318152,4.5773518665007726,4.4712555024383702,1.3662536550826725
1.1921752619774462,4.4394288639597637,7.5996688370073002,7.5457029543963126,0.20261128204139167,5.5233275024069952,6.2335855949633636
1.3409460987276534,9.3593749943572586,1.2829325851112017,8.4245500145266732,2.4954817593872036,4.0950233686438873,10.856170357089194
2.7807554578125737,8.5398437614722909,7.8083835451904795,8.6905378627700269,1.1848525235480156,5.526715645974142,7.2661592126279713
3.0470460376083128,3.2221567382293825,9.3851145896106587,0.36430195682883304,2.1679414573144475,4.323354227675579,9.2763963112764873
4.2790321368135,5.4454840204133959,7.2837496574640905,5.5619029679778933,2.7457024346091821,8.267149196021867,5.9001474861195584
6.1098754703662825,4.8982425609246274,4.4122274848055811,2.1626930979755143,4.0130633538219627,9.0905101979828391,5.6840940984515917
6.34629117418263,6.3220250011486234,8.7667813875170282,8.6034589078178332,5.2903939348889031,9.3211025981536171,4.0340891670420511
4.1181089658557024,3.3411126695875559,5.2745763007255899,6.4839768520336118,0.0098999392638610129,5.6429620582938655,5.8135842450909196
4.0878310942869707,2.4420500076588825,7.4477092781675411,4.2022247903243812,1.618693606287408,4.4214855746449535,4.5931914573445418
2.1762852669696198,9.1267183525553612,8.2050594385860407,1.881042281213513,0.93566385608800706,7.0524005879183793,11.212322744662229
5.8830624840900825,9.2387449949850637,7.4935286169900595,3.3902362591982649,5.496733992627437,8.3832359129590657,6.035686093851897
3.1704091131723788,8.43322885761979,2.8785487604815394,7.0377769454022454,3.2907487040126981,5.6298224206637713,7.1040633871547181
0.360598342773637,9.7820443076456129,1.1784390090583108,2.0435954521163877,5.4839773603471809,6.9998102182226134,9.5817477003405891
4.1840004415686041,7.449915257796885,2.3833852936206013,0.93582945338372747,2.2182330217467783,7.49729350721248,6.3741742293938479
4.7413267509017034,7.6466722856199967,5.0287493698035322,8.8802875822755105,0.24229354087584865,6.7639377671728678,8.1121651051142081
2.2559286820421098,7.6259009196264067,5.0527692229309586,7.6421034958011678,9.4136690127024671,7.4613355572930953,6.2731857720138571
5.7245793312211566,4.806076309423065,5.8264434931453755,1.9979493065813259,1.0830812118899402,2.086453325559984,4.0629756504436054
5.6577190043192092,4.564521945142717,3.9510183754789088,2.9231154342999166,1.2685874796171681,4.9837454702179755,4.0067521962059969
7.0200218111037138,2.4022627614900314,7.868913814500277,9.7207017713088568,1.465468265101405,5.8826855460508725,6.6531665982740096
6.4794848220121004,6.4481919435929047,9.131537503472078,7.0818448675911743,9.8127652399327268,0.024779308570230807,10.000344380988802
6.5243305652103158,2.8932013610233454,2.4672505347947125,6.1052200421382476,6.1766024016999612,8.5596250881368192,5.6655731005727565
3.1621415182404311,2.5780840970235444,7.3652321770188802,3.0762848542413037,6.1028995170385061,6.1002450844491207,4.3285331527957407
7.8743222198595388,5.8596137409605475,6.7797185254504466,2.9912514416652227,9.8669820151852967,1.2913633169820327,9.5892006526532256
5.4914438359967939,4.0998238822504316,5.2309049927931497,0.39523618690230466,0.88438769274654772,8.1635707257582713,8.8491132055148078
4.3141819517989006,2.188566087946322,1.8853023387416024,7.2848186690193142,9.7450089254228907,7.1705696644054466,6.3482877148303132
6.2601248094105708,8.1605601675283115,7.9523225858270949,0.43175225056884536,2.040131465540409,7.5829954346363699,9.5338331062512687
3.606573344502543,8.6056991929437601,9.6062628562883265,0.04857337777279036,6.2307150356203547,3.9204246186185623,11.030780988994842
5.1273924460675824,1.6769951967778096,7.2183633223361348,7.2949508786097912,4.2008356530279167,8.5420250669499218,5.5459023034336692
7.3670568848222029,0.075070327999998687,9.178599966257341,9.488737571491253,3.8395181347717822,4.1402758213236224,7.3047729920289779
8.8640288672370779,3.3612996852937371,9.841852649479998,7.5650304772731047,9.3124332847946256,5.7050915294559132,6.962532742721856
9.2105719729519162,7.9751083568075254,3.5205067423923819,4.716401906243787,1.4922772844025645,0.0064230369987372526,2.2725092814480972
5.0363292518309919,8.3917386623432435,6.3822355292633688,4.8604524956087305,9.9706901107624351,6.4487311467786226,5.0969393617796968
5.2027511474056904,1.3832907011604922,4.7393273763807802,4.3613642264910535,3.7912506109154851,7.1817579212793667,5.1211984988610872
7.9987041076383649,7.7433590118305116,9.8662874686323008,3.2464366711033366,6.4877490388855446,5.6710936548879234,6.6749196036888927
3.1445069174420128,1.1570416730942945,0.93807824007724916,5.2171421418584014,9.6790673148336008,4.9655881704361606,6.6691297496514705
8.3738236234506864,3.9006259015652924,4.1237491429722457,4.3115095714111504,0.57601050378974783,8.0993647371170834,8.7547478980089757
4.9414164651742345,9.9860951501191586,8.7553904452723614,5.9816788004077468,9.2286436292519056,6.8137271716524186,6.2429224583026874
1.1585672433526839,1.9259082323090981,2.8405131052651544,8.9812008050109444,5.678113853543433,2.7807403972002298,6.8331274365889012
0.72059147072943697,1.5396358257762643,7.8779285063887272,9.950094173238103,7.0439687897745227,9.5907333807998576,3.3838903777314999
8.4199321103946314,4.2280033254679346,3.8278316278025573,0.78743289882917122,1.4918418388634835,7.0726719419534074,7.6132749857465862
0.55567916906877901,6.1966852596986142,9.799785398901582,3.8468347266134142,5.3338743083103228,9.8793892891242461,9.3765813526051609
2.8061143613365589,9.3290078241325318,8.8352983642370759,1.8070619576680946,6.7351371472524368,9.7126131626886831,10.040398873356885
3.341300405015458,9.8082114553303423,3.0132035766261533,3.5212047392553369,4.5624730738768182,9.1890972281008985,7.9677258222385543
1.7299444519159379,0.69640636591394633,7.7019311353785511,2.8747301854842302,1.5498517810605672,7.5537154122530756,7.772801842825622
3.1389336980198923,1.3799751734790533,3.3685654383326868,1.745371316267883,2.4411907508557662,6.0942936849696743,4.3673625102792029
7.4269256672508561,7.9073797389599392,6.0636284021553513,7.6407605342129052,8.5439279099349861,1.7217066368292422,7.0186099034072837
0.14682843560070769,2.7063215227086044,6.5848076839329197,4.9628874282923583,0.34470992832762781,5.433514174237577,5.9226310734167278
8.271734245206865,8.8484905950636055,8.2959540908570499,9.1924558221722581,7.0886207844081239,7.6537652239432727,1.2065452659924261
8.5654802357455821,6.6345325722908672,0.24450840882014879,0.32592443247014491,9.9939003651452687,5.2085715870556779,5.1608680434904182
3.7226157319154818,1.1184480238067718,2.2015789115229967,0.66978013131989922,0.074829961067666151,8.6823912840565782,9.1224014866701904
1.536128990606348,8.3252928492400713,7.119178105885787,4.0327358293034408,1.6104568281993992,1.0965589919169827,7.4754908074446131
6.0084040794508091,1.7635638000807585,5.6352323696953732,0.80277320404037122,6.7414430089313448,3.809403480486341,7.0688178913768489
1.1967255586489434,4.234953946796538,4.956050782011431,2.6272959641483351,0.59990834585348263,5.0596441859365724,5.8773441709319805
3.6491936107825254,5.5218492855932997,0.55209956707980457,9.8602974307662361,5.8978998385585886,4.3232529586910804,9.6243908660348012
9.5842918090097236,5.007661490802783,3.4827588346145619,2.0895960748461406,6.8400010356105607,1.0858654782155308,7.4830824903654731
9.9546447258363706,6.8616291561515039,8.6510023191064835,1.9811774141209071,5.8814634811407016,1.5352829404463053,8.5406437034798195
7.7210489135458555,6.5268673486925524,0.30892837036032184,5.736406687957091,3.6518470302106723,8.3761729285548707,7.2940280840962117
3.1096150992076623,9.9204200552805482,3.964362353648121,4.9799829079315669,6.9728229598663898,4.8438425920145098,7.2077116109517538
6.876650491660925,9.9942190922418774,9.4514828767077255,5.8043829720284474,5.9429442801382049,0.48722426752727643,7.2653597674198673
7.0540636548401272,5.1645940263564096,0.50880734545014628,3.7673527820854669,2.0763717209391972,0.16491258977649914,4.2239661279044993
3.8784169516364972,0.95199086960863988,7.4970575104463677,8.26762359894947,5.6313554358510975,4.7347540199432654,3.1562059199823791
6.4088863458615943,7.2784329896871833,2.5761261618203646,1.3858055144246284,8.8190721713892746,1.6437872592444369,7.32514083003585
0.10727644975676243,9.7666407821658918,8.6660883215367246,4.2839264584146566,6.6683328569044997,7.0512594599922185,10.613825638485467
2.0905765860224146,3.1832638762902032,7.4606797895936507,6.897618484440871,4.717915073938471,7.9532346252775135,3.4609675160205966
5.2508830296726119,4.6120888583757385,8.8570517085836293,8.6823644028289966,3.2158410286945118,2.2829670845710561,1.1440399659536045
1.6375130425829587,4.247769248154559,2.15924790431266,3.695716063567577,0.85886209437572858,5.9217694488178072,5.8997629395419713
1.6590686787653364,0.51419154556929358,5.3129275481860496,5.6774559909375277,2.4462713275902868,1.54444643485386,1.5023024904622486
8.3630429055023789,6.7226443122344479,7.7926994357480073,0.69139945007261505,0.11186753086876888,3.03582651594387,7.8529551875552013
9.8913300268360551,3.5333769506846782,2.4569974299498099,1.7031908811182894,9.8662591752496436,8.8879549418143338,6.4767947940907851
5.559694280284484,7.8746387463150223,2.3074630526721696,0.69138162466114483,2.2248225212873995,5.4409809148231076,4.2795282304335549
8.3906973088171348,8.3212007528198608,0.27182133497585026,7.2788089199852193,8.1487594268537258,8.8588869514420008,7.0432226919890013
9.9032166432627253,8.2123078659784543,9.5851529397545239,2.880599687221407,1.6864488180497861,2.2524780417950696,6.9376217748795641
1.415958885687747,4.1666599803988014,7.1001688005462338,7.2374529019183775,2.8360114960557392,3.3002434324866603,2.7929759626134545
4.4824561325435113,3.2154568224089952,6.355603540101848,0.66398279043274555,4.1827731922836673,4.7095213845681707,5.8546816880185908
3.9257271584191988,7.4882077966705483,7.4399472269499087,8.6254780040832539,3.244056641416051,4.8008007519454292,4.0645053508531683
0.80049283646185021,8.0138943384272299,5.3161291869543934,8.3553019811109159,7.9835081275986113,9.976479671837005,8.0772314611778668
7.5533017279474448,4.9125744639136615,4.7613382109041034,0.88928743050282644,9.5769340801542313,1.1444531897113008,9.6474323888122004
4.3377902732259299,8.9303101953630311,4.4953224112352084,0.23756506457186521,8.752944836508485,8.5196503560159069,6.2669101775053502
4.6932693419040126,1.4390869607855827,6.4043921210364125,0.56288812981991176,1.5357786694775655,8.6368203942187023,9.7538538755455271
1.5067297381324019,8.7906877965896015,2.0153497539238319,8.5363017314673399,7.7668867634929031,5.5319863153778739,10.028640969930917
1.8092665223086812,0.96095232971881273,8.8805869501486967,2.3470348905189575,1.4794691330471144,3.4403716825915378,6.8740147144191681
9.0710362215621494,1.5352552205461389,8.1175237121926518,5.4827331785818867,9.1338110656210141,5.1922610428829614,8.9031417506981825
0.44649088974278883,5.3384001327396033,3.4956361145203383,4.2624420318005676,5.1787857566857838,2.9246770480656381,5.4405673809604469
2.3285228494370624,0.6751848018741502,5.786092968125244,7.9552552622860206,3.3638108805670672,7.9910744843993955,5.3712531328619519
2.9205933031452833,0.52807101400110357,1.4102729995001462,4.8889830147067057,1.570254973341928,4.9827915871033017,5.4287192241091331
4.9019754240158644,0.0051874416570552029,9.7234624793359803,5.0066084066126972,0.11809088179004612,9.2584217887745055,11.391790639610404
5.8644517301479588,4.3631665969426319,9.028926876302835,9.890919394999024,2.4794699166088474,6.2269134435604379,4.1279802738340345
4.9328997585066663,7.7462388129222983,9.218975064992005,1.501295567492571,9.1402006328131193,5.1431933311468336,9.135289860250575
0.84115334556882027,0.34838350279915664,3.3216304770345162,8.307039387459314,7.9726219227222748,7.1106935397765225,5.083310403606462
2.4366745405571355,6.522576064658554,1.6913470738285574,0.51749745603884789,9.6979370775071949,5.0393296443023425,6.3067533174011841
8.4358838476254121,8.2312731741618652,2.1177216346631034,4.776487695729708,1.0076152112137304,9.0450635041944718,8.4682629598704509
6.375887004784591,1.6800084857787112,0.90001391045089862,8.8633482393302359,5.9217874350566948,1.8444596088684129,10.103987871181271
6.491490501342744,1.4686373482140425,1.2011063010138434,6.6521396560412125,2.5715047403077662,9.733486837459056,10.307124040945247
6.7020325535135497,8.6080097362053607,0.71304534184845392,6.852146193661329,5.4294170577240743,8.1219055185119196,6.9692756008890253
7.6290301903952908,8.2312460995009467,9.8982306920487346,2.6331728225648554,3.2045488556345516,8.6073336186486955,9.0737981597337392
0.58108481721447336,5.3894176626418684,0.7405768336907359,4.1857479136145423,2.8346555024335753,4.8290783237107116,6.242354596816039
3.6660838493261236,8.1919987929398026,1.3254208095141362,3.6658106349905051,5.7384530202459754,8.3720154933759741,5.735589064071581
5.395274352616787,0.92756077424494765,8.2725459559073649,5.2144321015799422,1.8331816186954031,3.0677408357720513,5.5530767530141638
3.3845648329732603,3.9448151793875441,5.802402167429431,4.6222793014366816,4.6913343697211687,7.619481785641752,3.2063402375385328
8.4447887328718654,7.377975561063729,7.7441720456933236,3.2689835187698932,6.508122650440348,1.4045015838902264,6.8711244120583812
4.8257250858729392,2.5745195932396339,6.3091200777265497,3.0548061237117006,1.2818207318280406,3.0705191596250869,4.342571536193935
7.6862758945937912,7.5232891443355276,8.8217507032894797,2.5085289165512217,9.3059427087690398,4.4573266335973285,7.9619351827127982
8.5201551688116908,5.0417860439081386,6.3846752776474061,3.6504724688475845,5.0572469945412477,3.2231971814342186,4.7894316453718249
5.0479148290349807,7.5026598794823309,5.221250929031509,1.4994147793406065,8.1952797188434232,3.8701711562418364,6.2116343796243614
9.0955224387134983,4.6467963785732955,7.1274969376129969,8.7210430200357383,6.539054306210633,8.2010474478369808,5.0092687967195824
5.8712394053698063,3.6790434022181762,4.4739275179210942,6.0211939183342729,7.1000094122254556,2.5667589214216759,5.2678379476265444
8.5027429883372179,2.1918921647863234,3.4606382290473467,1.3378642559385545,7.1613094099283803,7.4528117215457224,6.6646816169791148
3.405907955915243,2.0837934143501502,4.676524524502125,6.9385933420900141,8.7509989706147255,0.73712069111651846,8.431321798812716
4.9881695853148518,7.5149081057139604,1.6971410509856066,8.4766646799797325,6.1360543504692409,7.657391075150608,7.3932951798519841
5.3141104100457772,1.189103480339605,7.965717298026914,2.3753567205225892,2.7821715172138961,7.9202324282977301,8.6410348617886079
1.0497971589607058,0.85982350110945127,2.6070378133594465,1.5060059433726392,0.9950964286545716,4.0169877550248199,3.2218299703422852
3.9855250670154065,1.7629136502213016,1.5353154633704746,0.086172571337520543,6.0625061945014149,7.2247782316747049,2.8967038025984087
9.1733767255167606,1.7534651145392188,2.4635224178322677,0.47250338856485108,0.66352803770581059,9.1513840374509918,11.448272557990334
6.3083224036474235,8.2310762280689982,8.4207015177223976,7.6225134830351156,2.412934516895302,8.0071297355452682,5.9690121923490729
1.7750658243696749,3.9850662347421242,3.3020129559773137,9.8718633204169386,0.60707184601911712,3.9044651039695988,7.6759258674475976
3.3885563560960499,9.9038845736048238,6.8604986950590021,0.44880322476276602,5.4888758900656711,4.8421351428006441,9.1639300619251909
1.9160300966269983,1.3721125779061238,8.5640963065573921,7.4807095907989263,1.6033812494286803,7.7935754478580543,6.3077791065732534
0.2482313179857254,6.5353982569364337,0.77744666925042116,0.71862165840960057,6.1040731943347328,2.9259458984912357,7.0450281481851258
9.274604585040267,4.4872950720125058,7.6502440517804295,5.9213282490366677,7.9086513086326757,8.0388274030887352,5.0916036807739697
4.4820732825687148,3.9291817669707396,3.0766546637903005,7.5607528242823783,8.2188072077186227,3.2807114256094119,6.6931020681171027
3.0753507242078615,8.7508419905408239,2.1662236418404266,3.5920439726773767,3.0954350813762743,8.0599058238553809,7.6739907794432991
5.9847719155773662,9.7559564582839968,6.8890145245297223,0.10934721110663737,5.4895453269449597,0.86800443350723344,9.0301916904107848
0.073144562930156365,8.7285895877417872,9.0979662273323374,5.9518935212542594,5.6301076008635897,0.44397296910590134,10.569318543226062
2.7802210660081386,1.9230067903513304,2.9501920871239538,9.9124462814002783,4.7288718215416656,9.9767544736982234,8.7605977028347688
7.0303346569889253,2.2079792120893407,5.6883380538431902,2.5761742283849576,6.5511389142476482,8.69457123234689,6.1265796180018564
6.3376977306926294,6.5607387909506336,2.8983411384949154,1.8949127718721581,2.1008712382353356,8.8284750346620395,6.8056791463599895
9.8180594754253541,2.8908358163819168,5.5428558572642794,1.2392589275351495,9.7924323958679427,9.5127994760661743,8.1599980836898496
6.2035770965804407,7.3472513078057986,6.2186203065434054,5.552556199000561,0.98079827090932437,4.3831630941448783,3.6507147912661559


==> anc/competitors/data/v6/distance_3d__s42_holdout.csv <==
x0,x1,x2,x3,x4,x5,y
3.5740848182547613,9.393411435532645,1.1142209643175227,8.3303970851483893,2.7365085023590119,3.7286712307095971,9.3232047582865274
3.7220865884027132,2.2183878033088034,8.2738290795553464,4.5330660849975875,7.2946988547758203,3.2676277231598205,5.6983962407716611
5.7600366234195333,1.7007201993306897,7.9516137586628446,7.0381498187792424,5.9892265458498919,6.4716047166722142,4.188693698521174
7.4709189228396955,1.7674125116659778,4.5197710941866962,5.5785054578473883,6.3406368244913249,2.5290965399432688,6.941090921161341
1.8460735131746597,2.911006160249181,2.7129579008041671,6.1199164110987923,1.6437162647082415,8.4845781871076404,7.7161415017486634
5.8460564619080451,5.8411464846790597,1.1654120626032605,5.3434360383478445,5.9946270975151279,3.1790964005811428,5.0381664874387129
5.3477234467845305,1.5009147919354027,8.8009531542197941,0.042093317648322914,0.91578321990073097,3.4837082275592444,9.9050391876400443
6.0249216856662446,7.5512752213919176,8.1806086907710824,4.5935549030235503,9.8379162889415781,7.4261565467075794,4.5840260739307306
2.6416365959286536,5.5861830986546179,2.1101259208655421,3.1865523422663689,9.7611814166404489,7.0927094713840528,4.1170123232783693
0.14664780272794942,2.8006062753902961,9.8587552305636734,3.6748258500922826,0.74928510606127707,5.3143688119784116,8.1316952352694365
2.3165897078905271,8.1262285031145876,3.3908225124012539,8.7444805194555837,3.897237725414171,7.2324593166744844,8.5753868746709259
8.8937487884561204,6.782452562711951,9.3162393587934442,7.8095596935894074,0.5090338988604437,9.7736767331272176,9.6208763744739798
8.9564104287536335,9.0550496374744149,0.5853605782603688,7.7303333570342616,1.0223654902927959,8.9540404403972556,10.675759140081402
0.68546053396653872,5.2106237803679072,8.1051235970655959,0.59640544494313996,7.5554740998231331,7.4771276465018177,8.7672167112113222
4.0404651099814988,3.5611771630455702,6.0658559034908786,5.663884609472511,9.631294760786929,8.025016762750889,1.7237827195640194
8.4936733428383651,5.2234059111608833,2.5134979109619495,2.5890724847670175,8.0885256694802994,2.1387874127561366,6.7896793675712939
9.7926742478966329,4.4498639770679702,6.796626437724842,7.1894587557570269,6.0325487409484158,5.380066994989928,5.3968204758887275
5.5722577790877921,2.5956147339024991,1.7756340774790602,6.9691826709274629,6.2273557600168106,3.3947902588793477,6.6224450265135451
3.1711813702097702,1.6566742011834412,6.5554113962137901,6.1654623028795292,9.4914620273128989,5.4597019835410654,4.3244515618722588
5.9999946963838564,4.0460632227741584,1.8414228999374815,5.6594557402971537,2.4218051435775543,9.6737859377230588,8.4253455960146102
8.6346545304538029,4.2066346790294897,4.9971255337448914,6.3527378180285021,7.7830108604878507,4.7691735026042315,5.5252384645084183
1.6788882046081977,7.7502415233409296,9.4786356410673012,2.7559558181695998,1.1444867904174072,3.5061804920096593,9.3612687314393099
1.9397945465266941,4.4874431345810093,2.0574092216420015,7.2067977391535223,4.1495287470481639,2.8096392392364402,5.8993236328954346
5.1434339784847776,5.6586210229293288,9.4910829438980411,3.9927345574770179,7.8603392387372875,5.4598454204383486,6.0215964030241675
1.0064515530255158,2.4177873502794043,0.37562899430190089,3.4092604340669821,3.0785081551492679,9.8351210749270521,7.5396688649203627
7.8428917880319808,3.2775593107683401,3.1418977687079974,1.3533336621466019,5.0146386717706157,2.8952566376073552,5.3416291894862873
4.4406288552002575,0.629320453006883,7.1602727923791001,2.5866548284907678,7.8232292506479117,0.39696061135508165,9.5180627713403982
8.1212165611350482,4.1606378295904767,1.0393570545034125,2.175493973338507,4.4090288035048397,3.966383538390954,4.1440229026672926
9.0712340698225109,5.9796398323563951,3.8152583172743504,3.226198240267717,9.8502058618406068,6.9282264930565791,4.2945209436043337
6.793441221372488,4.668145162757769,8.3770302727903179,8.7094099454142686,5.223138593763025,2.2129597690136404,3.6998021758610893
2.6648255520291442,5.8921566536874153,4.8820180307314223,0.57533450469919867,9.5703629028854049,1.6951117951659656,9.5384888238527807
5.0577931565072998,9.4712225859751591,1.008847486044453,7.2341534336043791,9.619034832981626,3.8117212550308288,9.5894569430322623
3.2819850650909932,2.7503649872662739,2.5466435911286767,2.5765241326297783,3.4456580368301406,0.8693621168286958,2.6307438912449936
6.8598899292841722,3.951374973897237,7.1280563288217911,8.2080927738240899,7.9717557956551568,8.4873441476995239,3.1451183311612456
7.2155309321344108,7.2159817315254848,0.19841434521741363,1.8010129054102864,1.5490388343273731,7.4503742639495476,6.1150700896446235
8.5206435565796355,5.0489217146136411,6.2585079662905043,3.3337420398396311,3.5003675747078056,8.1882316638462846,6.5255787475706653
4.0166932087237219,0.12615868724248358,8.3916565502402971,1.7538709507576189,8.5699536384377613,0.3140754267295176,11.285210745666019
7.7508614355542962,8.4420370021479858,9.2881895879426466,0.31490772492563046,4.0221594790235082,3.7129823642697444,9.0051708226603733
2.1131211369526568,1.1882436020533049,2.3692826866465824,0.40804295305316263,7.4083749003947066,2.3968279970568052,5.4605367970138978
4.3823073319898267,9.7763819963582979,7.7442407488692613,3.8583156874375857,7.8303821806689209,1.9341807025449453,8.8860366271176243
2.1093696966810596,6.8643005723693715,1.4106180693834536,5.2481979177479445,1.513639126441978,1.6333569256807356,6.1115234660927076
8.1482685043702254,6.6871249714454919,9.5378221047526868,5.1095199182609177,8.1921567378418558,4.3768136063936369,6.0250845545423388
8.0277302137655475,2.0497080436312509,5.0760282001426296,4.7922183596207937,4.5593206150381285,2.8484693325982944,6.2244926863817769
7.1824606531537079,5.7913416772404531,2.5233420008048766,7.1971986408814654,6.4323842637016915,1.4701464984539836,6.9572948432551378
3.2448833244657549,4.8084705470552516,5.8136598120935421,4.20500745210287,6.6797042413152194,0.28997964184534042,6.7720859323416152
7.4756763144360328,1.0881996969682906,9.8464677309032247,0.82434620103128964,7.2604009288566704,4.8524931845886199,11.313556211173475
7.404704377310658,1.848434376990773,9.0825932480230733,6.5629694352206034,7.0392201297646784,5.1675506089189449,6.381519197633029
8.1072622504349656,2.1469735947742139,6.2643516427126738,7.0397144678080714,0.68032642728294679,2.7961023865517145,6.3720276426862617
2.8050517496919625,7.5716911088742886,0.17576745915386938,5.5567112518690713,0.055719308104748011,0.40559458388765179,7.1970702087356715
3.4954120031627545,6.7356274819755866,2.7704648014593172,7.5329428588258365,1.8562473149432257,8.9529686412167244,9.1402213965976191
9.5072166552727815,7.4556701348982033,1.3051566596950515,4.3351946406972779,3.6991294553967293,6.4311681136538219,4.5666189376592721
3.027588169531692,1.3869429676771583,7.843719806159493,0.7239126087051162,7.3181710124337238,8.9049696259310078,7.4767172640864485
2.7584841228057808,7.4443806744577445,4.1237568261650539,9.1693149028910543,6.5773184593436778,1.8177285714417057,8.3707215160592607
1.3071742595763802,3.4175626193197575,0.8579494678149302,8.6559398536030958,4.8487941547647795,0.39698252283024815,9.2239373313142483
6.6906872593709803,7.0950829784636795,1.4515506089894459,2.0408749434223186,0.58998559053476174,5.0209048294246417,4.4881938873381708
0.42512285190263954,9.480992013035328,5.8723646140046002,6.3713170273729594,2.7051507884124182,1.7666307924353764,9.1180337549939416
9.5229522072305191,8.364134929080473,4.1949640199922893,2.29169750543607,8.2740854218708311,2.460819026168374,6.2257005306209114
9.5536656305954679,4.8117980831919347,5.3882187622567077,0.6598363290619691,8.7432344499446106,5.8747113765286008,7.2850074052387503
9.2952236733983291,4.4105367055225937,5.5748261813896338,2.5024707692909312,6.7925288586415489,5.4191689896882185,5.9317494790355694
1.9672859743542137,6.4315408897945527,7.4264343036665963,6.2897478378034233,7.6338391644240255,2.0712461755868583,7.2224697182591324
0.7526551324162678,5.1049296657320902,6.4009609454133578,9.6517592980129034,2.5251898368088788,3.3031401747722402,5.4877308854344058
2.0759994315227246,7.4710367763549499,4.3788240796205962,2.8640760274340926,6.8840400734405174,3.7506515924151209,6.4202035004164619
0.1128197051348645,2.2823572360889588,2.5716298398776072,7.6051895651153467,5.0823099113028478,3.0428051470268791,5.8483498774661378
3.7960836720138156,2.3763951669708105,1.4395603946954616,2.6458313563006932,7.7579569654789378,2.4924524276401492,5.5853507608890709
7.4942358433493546,4.811935245017624,2.364067694811447,1.6844579661705328,2.6375203517934365,1.8973486243788917,2.8643428686415962
6.5610497781125376,2.2975188545269587,3.6571929683951501,8.8268007304932965,8.876178964666007,0.0078734583386230739,11.115277005269482
0.36961137754106921,3.8668801164160183,8.2363961883197199,4.2158161455082013,3.5837673084443464,0.28888189572595091,6.2651594070311338
9.528376059066316,4.4253985507063787,1.4471330725327136,9.0204130549367463,6.6929282434725916,7.2111294513932691,9.1467743841531082
0.79384942853926388,9.0436537841410924,8.8031914627502168,3.1544826017041405,6.823398469458315,5.1327031079111682,10.140297555206375
7.3961023999535183,4.2991418858579529,3.9197923365636225,5.5202134760314898,4.9894737192263969,9.8918265150003482,6.0154447203640204
3.503596986660872,8.9572846539098663,4.7808484844748698,5.3315347593058569,1.3843601121655413,0.83298167345044027,5.5090818407308957
5.4799036741551639,3.7445303344156065,6.4306832471215731,2.6464502216422501,4.6366172808796726,4.7938762976115754,4.1661337733863881
0.14983263890954945,3.4665497961503844,7.2165821619197938,5.8468284344595496,7.8001016378970771,6.6582171744537693,3.7657320806026777
8.8121816891120357,7.4937043309436469,7.012209766437298,6.3930669353402125,9.0329900826725673,7.0357053803867906,2.4720167012555541
9.890214072588325,2.1408573085456784,0.38541081417824752,5.8429141706697205,3.3523734323095744,6.3183506217263954,9.9314598036074297
7.6929706933218203,8.5256954500738562,4.6921740641213248,2.3631968899549727,6.7480480205542124,4.8471898571812773,3.1194273441702647
5.3387865544560231,6.0354577823895479,9.8088167296132429,7.8712259552112762,0.22511173919733785,9.7686326943839603,9.7631143100428872
3.4582181751283048,6.1748749885728769,9.630561748324574,8.80284230613894,1.3136466313684991,0.87443856323043856,2.8737166603763287
2.1592474320519339,1.7044106445812113,7.5069580209048992,1.4449728878027002,4.4596343180824825,5.0534830710670793,6.1079617384697276
8.6873585217086848,2.7036059855077088,3.784761434419762,4.2096315933278809,6.7448611445077518,7.8160519630901053,6.0937064941000685
2.3800899700311784,2.2091674837471018,9.3449972858763193,6.1262216117042438,5.5082582704789438,2.357851752322965,4.5071934245824314
0.66346414576076373,6.1441643756228972,9.9920846938411216,8.8401495818384017,1.4857049871258488,7.8466790761213998,8.4750823519744234
8.6314437926966168,3.6700604686896376,3.5704417352309203,3.1303496800748554,1.9443843519881709,5.2871486139193475,5.9985897022208743
0.3207381838815937,6.0814623611987653,5.241673225436517,9.2786806705939036,8.2012835116068192,7.4506144204044418,7.0743816863291569
1.301041962936158,8.3041214916472903,7.8852112701454766,8.6982378852930982,3.6233775974480729,3.2798591871949379,7.0584800106378545
9.4981686618820564,7.4264561085661374,1.1111199429301089,9.9281641569845256,3.7313439527761147,1.0605682434432684,9.4427381868671763
6.4413256546116564,4.5560805552745371,9.8307247916543812,2.199357668668819,0.67478633879371031,6.4389440363765349,9.7476883009748985
6.0207373554347647,7.802842032761963,5.5594780044613659,5.4042831734775563,4.3448954367214867,3.8529001251501849,1.8552740776294248
8.7736569706728567,8.7779918418765064,4.0280238468574598,3.2881561870724729,8.710721527305175,8.1671571646421519,0.91808777437744149
6.272998704853431,6.9874746057258639,4.4496962314236654,1.4985953862710155,8.3720599126189104,1.7508124471566788,7.2842563113936478
4.2935424584740716,4.0408136723803842,0.21210626732784177,8.7759762058629605,6.7885131545653614,3.2373889931351685,9.274385315122462
9.5945533248024333,6.9787390704171859,7.1001920185044103,3.9432603903907903,7.7015409220609214,5.4419941688455111,4.6812661799982562
5.0510873984121645,7.1028044033521622,7.734824733725115,6.6236505432144543,1.7829125535867885,9.3559477219699456,7.9243367174537127
5.0139434748074603,5.3186683489790312,0.10847345243317985,7.8867169663022461,6.6915268978066456,6.9965542761141499,7.7901842796882681
2.2187944259798744,6.1469983440897744,5.8180734896169772,1.94021631208942,4.9868113126919464,7.4749729945659329,6.0547098086284823
5.0649184749971159,6.7917332358742923,5.3486823534101093,7.2192097890006091,9.5733996263478343,2.6679439662850655,7.359760864238253
2.8435257592953898,0.30288927772960106,5.5544865779434698,9.137852954911196,7.1561519296070477,7.3691413509553483,4.3978077284770061
2.2672921035114859,7.9373854799006685,3.922421488969249,6.4686095980888876,9.9561859738270559,7.2523986070314344,6.7781633875879921
6.9516736779117574,6.9813965268597098,3.8996911369492073,4.6641933464258853,3.175164482959695,9.3377296441472097,6.2098757187182425
5.1289230682622353,8.4830295718275561,0.80436545222352329,3.3815356246295538,5.9937288026445703,3.3241286632109412,5.001859798041381
3.9192161882629195,6.5511152200120399,2.6373291113092687,9.7265805259400686,6.3628168730509751,2.1916372709884602,8.6361517706574116
6.0543747940856996,9.2675858158496229,4.6744493783305288,6.4308105454159259,5.0786488853141858,1.3797616043148087,5.2049300415250253
0.10417125128865723,0.8176356332525625,4.9273222181084799,0.39962519890711201,9.2549487074470136,8.0471871107014366,4.7400168561503566
3.1276016554762585,9.2369328283674648,5.4110278260324742,2.8816307420211262,3.9506954112443218,8.3067035462274212,7.9181174442353592
8.3199595840036409,6.9260656757698937,9.1115841460163622,5.0908733856005384,6.7339414128842447,8.1205809767354058,4.4756926309088829
9.678734945786525,1.9583615731882209,5.3966963389747633,3.6922778343455809,2.6738694608077607,9.8987774249377907,10.71020553217336
6.0717040736387133,4.7374940299535941,6.0325227593541584,7.9708793542958656,2.021088287435405,4.1160446740603698,3.1505848650187138
6.252840340963937,4.8027153375497358,7.7059146136899557,4.0875663214829387,2.2505320734896639,4.2499819064095323,4.3809937826488365
8.1741929450739175,7.0457979214786306,7.9579390436228303,5.9871524232755524,1.7315593725061584,6.3728696423788307,5.1671110161714147
9.2610445463835092,2.9733459765584422,5.4782702197534716,1.6043909611080742,8.7753286465597071,9.633189561778547,7.4349189077893314
6.0749425024030677,1.6405731888486452,4.5559073594675095,6.5204092443618711,5.9323905708211893,7.2775937473917089,5.0331372374496244
0.56469305397340075,9.1521069871559142,2.5405202068549269,8.6937593955622656,0.67927988916029802,5.550468005950524,11.633335903446577
3.1749791319429899,4.3861421269564849,7.8574891426346696,3.4333972430543627,1.1593772264104563,0.38002348160447452,4.6526226148233061
8.5315725137842904,5.3623287722248261,2.3682962065244895,1.0163152315483404,1.3413667382560523,1.2823497987134869,3.4460762396186566
2.5582471365260684,8.2795547753059235,6.7992530443919481,0.10036541661201936,7.4986352095208346,1.1507457460572046,10.85836807202336
5.3780067916298169,2.5756432264979781,0.62524333470028504,4.7489327417032401,3.4512535185290751,4.9401758961080269,5.2033590807344989
5.6405833667604588,7.5005067430611749,8.4905465094760686,7.655241270284475,0.85143419893315198,9.2110578899218805,8.6046707120767145
7.3546168667703204,6.4348541824079639,7.0412092013096048,1.6546134218991493,9.2040332306259334,3.596457584667121,7.8298328278104616
9.4231495453825271,0.82827309492177759,7.6037178490138082,3.7966393202442585,0.16699136932702086,0.24936037595463034,9.4006666133926746
6.0325401504590106,6.8127088790545223,8.3348963036294226,5.3569963408644652,3.1373350186849267,7.7258747756364778,5.5255088937073369
4.7558337435529072,6.6113165934957472,2.103633819044223,4.9444143950353556,7.1498137460756217,3.249459391481766,5.1696822899245722
0.29680805177985548,8.5854710787657815,4.8127020769134869,3.7931441168464408,7.8950416043475968,6.9366249181086896,8.4059500208674063
1.4697904920543658,9.0164423471934985,8.5909206041902237,0.2262879160483755,6.2848624009957597,1.056964427997058,12.419740393675303
8.1829848095516713,5.9229194604463782,1.1082230358169309,2.8284253652378077,2.9440758701467082,0.28006049869248817,3.8940941611260262
6.7333858937412607,6.7520550055916031,3.8119384004644097,4.021155458830048,0.46035576043438664,9.9165542977712331,9.4585311275472339
8.3222942363627759,2.122194052134212,2.9901161470706308,3.3290581350332591,8.9270701039094398,3.9922303463710342,7.9315047373280212
9.5083445138905454,1.6753842593733159,9.521608453059466,5.2260681002036762,1.0772633883710248,1.7288809635086499,8.9572059670461588
0.16905777802665778,5.8368120577974079,5.9153849932616689,1.4066124116512679,9.1614358500027677,2.4490995016323778,9.8746102719143156
1.8779133478319388,2.5712684534549215,3.2854318088125201,2.6541261655254589,9.159957815741901,5.2929268000475833,3.9790975099991424
8.7416352006948088,6.1361172741783339,7.3907433776076958,2.5888254949658651,1.3624806667935319,5.2452092137473425,6.7024413452386264
8.0151222752911035,1.9806385091273004,3.9084946732808303,1.4666758604157493,1.0473964846679373,4.3457387844848387,7.2977075418050124
2.3778425015915539,6.2682502487562051,2.8702830101747678,5.78238713209225,3.8079835963169817,2.2439964954373623,5.1050640062398198
7.1393360168642008,9.83121795492651,3.0724383942026225,0.60373118220802713,8.2558706642421171,7.407131570405177,3.7498135575555449
4.5119817711145229,8.2767326395070668,3.8398819296376328,0.26840244414108927,8.9762518848177635,3.6991944475909131,7.401091136594407
5.008136718250479,8.991036888880684,7.8022160581401216,4.4921559526498198,3.8419423423494936,8.1271753200576047,6.7218459774381705
3.9024032698286391,5.452779591408464,4.6195818547406713,1.0554234211395419,6.2587187172818979,7.5898287062110672,4.1083750900997904
7.1603927247420183,4.7265461948534124,3.5460712526317471,9.7940535855843063,0.78203651549937026,3.7866146083699617,7.3476786592838961
5.1789968722027035,7.5719144450347873,4.7963366408712318,4.8572929051652967,2.3589853604662272,7.6412110931008606,5.799282616585673
7.6699641949701869,3.4905845689159309,0.67521007438528402,5.3650310898867541,7.3780041650096724,3.7438313316753957,7.2573305973106637
4.4351328189976407,5.7012432260341237,1.4990304353716011,8.0128619282178128,6.9279197077373702,2.8276618966731948,7.800330146679304
2.0527733365772391,9.1105479816781099,6.8520883781811381,3.2458432757561706,5.3911150573527369,5.8882240487777393,7.941303673147651
7.6040928303796544,1.871390399371361,3.2614920626319188,4.4227660318023299,5.2709778593581138,0.063450801337738838,7.8313965838779698
2.5272275953328247,9.718496099109565,9.1930048362294698,4.3290385692003506,6.0570115601210119,6.1631332740018996,8.6823828732880433
5.3527902532712996,5.4036012921946028,1.2167976506547185,4.7755620564050583,8.7754234076692388,2.6866155228702215,7.0527276507251235
8.2876041498647055,4.2105546913502216,8.059493157044793,7.8837656257614084,3.75210383501412,5.3568490553544752,4.3850221977350827
8.4578728486762618,2.6329979309542018,3.1178560398151345,5.9966213753326496,2.1216562372831991,4.6776916884738764,6.982103901534864
0.43616651112776017,4.4388479924046038,2.1809039901845404,2.1285087533516469,9.6815877828686041,9.1322525653444799,4.0405412363458977
9.5491468552863896,6.5842665655499903,3.6443771952791826,8.6053978803493099,8.0913882607670846,9.3024428116095699,5.9049889496321128
1.2815524368584652,9.0798190858182561,4.5049467749008265,4.7276608349816893,1.3955122626524163,2.0471146676934682,7.8286109863175311
6.1203668375745144,4.0358241673288706,1.8252720007951695,5.1853376635649653,2.7382536228418264,2.2163139686246325,3.988455892302663
4.1858090425322017,1.1133939197704068,0.84298061081063524,9.4818907070264196,1.8082881950391161,8.0781849983109524,11.107749918896841
4.4297498399331614,7.1004242765526335,7.9849666620452888,9.6995755574188394,5.5796783814673709,0.75802824167144567,5.772408135353988
6.5869402046798431,1.035615693060622,7.8733004784330536,4.173273064400373,7.294932202412455,1.0934013418071675,9.1085888980092573
1.1812112263174634,2.7797593027800973,0.64547185307749277,1.4542518166023155,3.9862976558066232,5.9306588550343449,2.6438648708328238
1.3630552344545643,9.1286029295278208,3.1662313791146746,4.4137668432004968,8.7174489556096049,4.2125977068361546,9.0638711659083668
6.1759274747919779,7.5172541862287563,4.4818134890906265,8.4231011426443541,7.0562344521598872,7.0573088360875547,4.1632807819278383
3.5565113208334278,3.2210980979255965,7.8699903437694543,4.1198144686901195,3.313578223940711,6.1797243185996598,4.7319250374511661
9.7108082244238432,7.1011162054239376,4.3220693568117543,1.1306850685793213,6.2039263003030811,5.4521534448925477,4.1905355905111632
0.69171250669696649,9.3330128259707088,2.9087751542558085,7.5473706536989802,8.9000702894871626,4.2800848874903688,10.841259360886005
0.4423459212653702,9.2970524357586832,1.7749737033046042,5.9432880600059645,8.0663533856517162,5.7270520306043462,10.062455111145562
1.3642034995476549,0.60063035927638397,6.3149187716525068,0.52744224823785046,0.91758704632859622,1.6183574115946397,5.8795414408314723
5.0053599374604394,5.2409165392035026,3.4443024697953128,9.8336149552255794,4.4931703262738418,3.1555190512462361,6.5320832727915228
1.8290877806092742,1.6646130075014609,5.4906229581701513,8.367308944530059,3.9193357084834357,4.005188316720468,2.8826628116117647
7.3013392832700656,8.1752177863324285,6.7732072743887048,2.2275820559517578,1.5852226554435755,3.2955439224277292,4.9347311072542484
3.6221237489103677,4.2611732742883737,9.8224547073532076,8.5087857768949284,5.9241066639571018,4.3786631062845807,2.1266184765229408
7.8884908592458221,9.3185524763845731,9.2968368624504318,2.088276981467303,6.6192596051300061,1.4599640629819155,8.9792395155582163
9.6152361700268258,2.0288329212161638,7.5437805756985785,7.838555703862764,3.0893190792712675,5.4375219242343427,7.9469782452729705
3.4440003215248227,4.2048291488517897,0.95858824239245854,0.52952993632128798,7.1644275855182125,2.7956562541695726,4.4552345033807326
4.0888024763876052,9.1561418031025141,1.6868439312244365,4.3714367762575357,8.294297573935042,5.4081677213788604,6.4198685439415639
6.5491163604701423,3.9710179962770251,0.6229922300841384,3.7068248804339299,3.291590458871255,0.54571758013811422,4.8678981970641981
3.0119956542349779,6.1879521790586809,7.2597105110597706,2.0245301438054506,2.5115053877707885,4.931571305530607,6.5841121171770762
1.0533380315450203,0.23299058805639317,0.1610812687244656,4.3053665746820293,6.5227291014989683,0.47092078114830072,7.3805456825006965
7.2692826918792219,6.1873154519687166,8.669234449781591,9.1410978026928529,6.6889923096369817,5.1914207493619955,1.9068373580892188
3.9667021196311349,1.7461412744338223,2.1030827369554506,8.6409817975722785,9.4576475349268154,8.5077423913647312,6.9697442116481945
6.8735534654980581,3.4927953006732624,8.5740043212971191,3.5960547980827839,8.3007797832730947,0.17546010424036584,10.11090139953782
5.6518678889502292,0.19341654379057438,1.0270900046483677,6.3851231268233679,3.8599760791958717,1.6128407280598833,7.9720027165151341
9.9927944821036512,4.0356339338859604,7.1725018325994663,3.7484517183244561,7.0530662765813084,6.9325193537703855,6.8721475932132883
4.9178941367890472,6.5312094913738488,7.5779471361022015,1.7691683961473947,6.346583699099301,3.8154286680027694,6.5384587384593411
2.3285042401278644,4.7086235388960223,2.1441124961352962,9.7722545089925852,6.597162805240532,3.6744455921114283,8.5085718162690629
4.4665985506637407,2.8376121402345875,5.8678949561265892,9.5282848740922539,6.7452771859753149,1.5487728123361044,6.5616849042116456
5.5681520751728995,0.96882903774269669,0.63277452567374715,6.9016220094717893,4.598974617256002,4.8223786497174768,7.7783115481110219
2.9252269707318854,0.052500774876725886,1.8430121983528902,6.0546375252000262,3.6308688290202507,5.5245078492586277,5.438401642859974
7.4283723620543194,6.8972626421709027,7.1835222167844961,1.307814716925606,5.5844651909669079,4.169453082220155,6.0669823987178813
5.9338963056321337,3.0147923435042268,3.6742599790371289,8.3249100822260047,4.3743778980488637,8.1175861665598603,6.6453985934216648
6.4342922930147246,4.0245994284241942,4.7372350017958098,4.0106865941870122,0.4378814310244572,8.0882017990510064,8.0536882248879778
1.0947011998377387,1.7610507718842627,7.033848056497761,4.463084465612674,3.2055586050536986,9.4727697740275598,6.8066719495578516
9.5086165540487464,0.86788798291697056,3.2702398588281403,6.0810165229075022,7.9072238180021435,8.0102401775090986,9.0869834414745227
4.4977335927322768,1.9443036838398431,6.2675410236631537,2.5994353817498927,6.3540693286695333,9.1638462649221388,5.2791902533778226
0.47642013740199052,3.3860856815007034,7.1563546168674641,6.0804799532596761,7.7630925526580308,5.3683212828406894,3.9190036112577125
0.76896686278767334,2.5505795317739857,8.2926408072724627,0.38472633285577595,6.8832111274855805,4.7935586852371017,8.3711350703698777
8.3712855794697791,2.5973092244211102,6.6574001155902724,4.4325961794818465,1.1053485651710959,6.1962136230338754,8.0128311189087764
1.8845495229095699,6.6224879589108596,0.89280508088497745,8.559022880830728,4.254562415330688,8.6801236924145595,10.040146841394684
8.2561349407027969,2.9991055033306244,2.6581565586809583,5.4698378165529231,0.97725134841200711,3.18933240596761,6.3588688150065158
8.3060363318901516,2.6513161084116774,1.9715040776984871,3.2874283391757619,1.452364779738653,6.5687646403591025,7.7385441138186906
7.8542517129504619,8.2182760043135143,5.635379233828921,7.3640665963922904,9.0632382925884585,8.9833677565899244,1.7684040784586998
6.0194516582982907,0.96799046332901706,9.3997584157849463,2.1501599628828738,3.3765877490024874,3.1835356530862313,8.838054482992181
6.0424209076332218,7.0764741567192271,6.9960574060652734,2.8226132864614515,3.6364631983834972,5.9020310303079579,4.8600102409822084
2.6901568370577991,4.5827594901562572,5.9640180941878205,7.8628910867127679,6.0622853819880191,3.0193166764841206,4.055529803482159
0.41742772146762253,8.8094103703554723,5.0579994634207655,0.097306128469593078,2.3667243779756397,9.6141837442688942,12.147407888464747
7.1065490048410034,5.0773759255220421,3.9482892849069948,7.1818585456946877,3.952484286480372,5.8994462382089345,4.2853441392287914
0.14912926734909959,8.9796733037714382,3.6522692270202217,5.5570982516507259,1.3976841400279394,1.062416560392998,9.0398720091726528
0.21345236458805705,0.3372804050143019,8.7522812976834281,3.6844850426436437,9.7046806392322615,8.2401024817528139,5.2766354285242185
6.4002413886828515,2.3471341131681358,1.6642176779574769,8.9623741865700897,3.3120218801653145,6.146994262442476,8.816339116623702
9.5136492659612646,8.6759844779274413,8.6170917087407481,5.2651690052670519,6.0157987089115963,9.5442954967352698,4.9383557677486287
2.2638858142988694,0.65023527210725685,1.8267818645743727,7.8055504852195492,7.3679628317227852,8.1511161167454507,6.2420246202148633
0.071355959101233601,3.5673132628292645,3.7608147104830483,7.813765763695562,5.6405743998848088,4.5919522089877463,5.4541487152870651
8.6204789143093468,9.4510264947757019,2.0000133866737069,9.996080732696468,9.9475484045686322,2.0363337851265517,11.278928098025277
5.3843390682029764,0.79552229081097381,0.43359776226457036,8.7546487992680966,6.216449764331422,3.2538592017565349,9.953595964190507
3.2893855018779727,3.6662279477813642,5.1586443120200967,9.5532282158253192,2.0413031909280832,0.92300913158592679,4.5502702688717687
2.2795531628679546,1.6874454282850693,3.8397315044481504,7.9328536078806415,6.5785433787614433,0.60252321745233428,7.267534457526394
6.6987361394544926,4.1733321840892366,2.8370380849789409,8.6716722097657204,9.9391682381796951,6.2804835343622436,7.3352978310255859
8.1082762597446987,5.247972828473908,0.89119286029471501,0.59486989693447567,2.2068538044867134,9.8636448383324051,8.1789725487700355
9.8719736239409404,4.2444101181325466,1.171018705982334,0.22594590398169689,1.8946206410978383,6.5487535114397115,7.3636666401857491
2.8818686102194926,2.8665575645700656,1.0732976043856735,2.0221853294998371,7.6706951393579761,3.6534265602247471,4.1278407406151612
9.4078434884429303,1.9552994023576808,9.5945359529145495,8.6742196520239006,6.0133434097548548,6.8618860426739587,7.5569451532091039
4.0058419123028717,4.4314082465846916,1.6861387772821956,6.8005227693649637,3.2550402717029838,7.8540661423637914,6.8912313328137476
0.19866226625066541,7.3723081514479363,7.0008682911230755,1.274669883399413,4.1298267983546353,3.91243780520829,9.1813834178279432
1.6223561938826991,5.71511766734797,0.3292337508719223,6.4133692818642141,7.6712156606212378,1.812497308321156,9.3857329159603857
3.1595237988502611,4.0522971768201055,4.3521247350129224,6.4177560539690983,5.6666220367990032,5.9933486241076439,2.2739013419932421
0.89138733597060371,7.0493629453691664,1.1305756938601119,5.6344805719317126,7.5519065986820078,7.4874029422240511,7.629546741344547
5.0805406380240123,1.8283276329752529,0.62536323898072066,1.3952963347478009,6.3801897568135599,5.8490502691057742,3.384050170663587
0.70551191495754395,8.2899157238173533,5.5094438818980906,7.6462225772427352,2.5495427333525589,8.9444423958645967,10.148090757493378
0.53721327195277446,9.8463286820589158,4.0030705960233268,7.6130959227385011,6.2914134252573533,5.7465713913510026,9.9994382552277319
6.1400210804561706,8.4236294982872941,1.40578459000409,0.8067043747927094,0.76491383529564083,1.043890921332028,2.3773078733685788
0.62105967676889362,4.3734820305172439,5.1968460567886252,0.50407813666860313,6.5506821619303821,5.6772076504959221,6.0717132668748093
7.9008638543090237,5.654844595877325,4.1029703294376487,4.7877109748554023,3.2310935310940514,8.3246220353285505,5.6086990366913545
0.056221046316983214,0.13820571269432813,2.4911532149951188,1.4058717140221189,2.9041945124220914,4.3806789518617375,1.834274712735968
0.37336962425916109,2.8167619504396746,6.2073627132619889,1.0498348008989988,1.1905803713028285,7.1716101005265358,8.2669811205965011
4.6346743643557442,7.4908703248784629,2.3807540189694141,2.1255536653739049,8.9581100698225384,8.47490733455599,2.908000596415111
8.854495632717267,2.1357146839878673,6.7614648383938656,2.7261384556903003,6.9496937264673333,1.701918029019367,9.4321273434299044
1.3665573319021795,7.9886572169469394,3.3707196396507011,0.015187448470838083,7.3543253586901578,9.8088940783636502,7.8189967881534344
0.62184350388249543,6.7823072055807856,9.652339378923676,9.7426596184078331,1.0363058551397275,5.3977909130959834,7.5486437640398929
2.6979919458540458,7.958313843249659,2.569774981158913,9.5277188902707106,3.7936979754338349,2.2068424862658942,8.8657814235445809
1.8638769781068609,7.9762715948178471,8.7880647910342873,1.1616693665280386,5.2741584562866581,7.8964386440980574,10.119270156721555
7.1798776170609973,4.9945023699030902,1.5515773643291852,3.9753640283771308,5.8519988618974272,7.4147139303950116,3.6183815648735225
0.7913112187637128,5.8584687970229616,1.0915137972716982,5.9316958030476954,1.2816381657379727,1.3416676816120698,7.0076423506571706
6.1693304485095313,5.6155833360562681,3.6712144685081505,9.3306905217684282,2.8179240815281448,3.1977739510332781,5.6991745880732525
0.34575862832587956,8.2089433864738837,4.8574408875911645,2.3484452714943425,9.0815195689070531,9.5756964080639548,8.2685515231341018
8.460148999655388,6.4208266819388014,2.5381324464370913,4.4132651353046803,0.16418930805253251,6.707286718517512,7.1054262250219917
3.7959128438690728,4.5210378915348919,8.1602637832713292,3.9958226247947004,5.4537383361211988,9.7679789903713434,6.0399543806183873
1.8028253759452384,1.9998956899221509,0.4523574206262293,7.8053382639661635,3.1745217940748871,6.8113130545416869,8.2055721716028245
4.6695406025956281,4.3016591791055614,8.3114581634077247,4.8605653181261212,4.7169783226053017,7.7654845989133561,4.6192411376820806
3.4665997056030018,7.2879899370130783,6.58010186945112,7.9340252495296584,2.5585809752400879,3.540306195619507,4.1713206815310508
3.9612063154081198,1.3425271408324213,4.929247479645654,2.4738052795028462,2.2840273664319586,6.6317377808578666,5.6381967742626822
6.026702290176404,7.6198413013568764,2.112070157629252,6.2761373206027784,2.6524169150452312,5.1779675808964374,5.1240563436091291
6.49251456520898,6.4773244591769972,9.8989833734299211,8.9982679869536764,4.310233872780648,0.13200516078310964,4.2742384253240857
1.1985317241950944,0.042073811055570731,3.4857164868306989,6.6852176331357596,8.0710030772070525,8.4356626976366478,3.4215755331195417
5.1006368704287697,1.9180975865974725,8.7875803377056396,1.6991865206326406,9.1436963093336345,6.0689815511624339,8.3563002604719721
8.591016153401549,2.5565925367033948,1.9644523469691844,8.6235624774839437,7.3171162069111029,0.16598940544905072,11.484625838340472
6.4159490344015326,9.268525185011562,6.7822986539907824,4.9594191117399262,5.016598620223558,2.4115251783133171,4.2715908229056643
6.2141396214548816,8.8113648098656832,3.576754764146004,4.1932951656788902,2.3639247521628279,9.8914624981890533,7.9868344958367228
6.3168503595613226,3.1639665446653242,1.8529443998659745,5.5765566418856984,3.3271695300075499,8.2473857705544606,6.9292490453795841
0.9942829393772501,2.4377133579866461,3.3977746924376184,3.1886386118279986,3.5290530337290726,2.0922749905447424,2.0473300708376856
4.9764600604387024,9.5619192124687213,5.6450018324508822,7.5432916315461638,7.6310331607303556,1.9236550289219934,7.5633395359278541
8.3551400004005156,6.23473840608046,3.2482844283706647,5.2619221310846651,5.8919108813334997,2.4830634630952151,4.4912225996732973
7.5326985986421384,9.6933655570165946,7.0409753427298547,9.88240548351461,4.0818865859393423,8.0610185851578287,5.3456242308242832
6.5527279001208516,4.3999169261435327,2.199516639071569,6.4418499583895361,6.2111376457755432,8.5099505375161772,5.283609352810398
6.7700671159118633,8.7450647123000085,3.5815682245486293,4.2100847924731379,1.2927292876517427,5.4556095559680564,4.6502925402851654
0.82956082301271272,7.2668461525555816,1.2333110306908035,3.1801174092219542,1.48719533655015,8.5127139375888419,9.7255647189753489
5.5301808461450985,8.869886420940162,6.748875279578856,9.128192635653015,8.766213880898734,2.9536771871969481,7.1133935096311545
8.1277049767596967,0.74835031424929865,1.7468993242722597,3.0932382680785588,4.809612359791271,8.6813115412477657,8.4414192135217583
7.6080989326135278,1.3965259637246696,8.4397559449638564,3.8156580064533117,5.6905370078628925,8.634203755129553,8.2843885961325885
8.9397395102493498,2.6919206108790874,7.1399470119549502,8.0322420276346449,9.8660941454995168,3.3811840573745289,9.0490601857541151
8.7949438504465309,0.17993645858847218,6.9447812845192818,8.4114396646971024,0.9843560714278321,7.1306485198092249,10.683929521807272
0.89857976265315553,0.7512797759584855,5.761501433359979,4.3659998843730161,9.1907909157836229,0.44179573252779214,8.8608147805909461
6.9252253059806463,6.9779140694052222,1.28643022447961,8.324946556272554,2.469772811400345,1.8900306539708578,7.062548352245682
4.0133849712334078,7.2365601364265224,5.5210223299534134,5.2555376930015685,6.1362402161276286,4.2375032383031499,3.7502723033045418
3.2999192099810837,8.7909136074970675,1.3461794157037399,0.092078503271983969,6.7191011419680891,5.7462477424830247,5.7157879867087198
2.6823989392563332,2.5299229065830708,9.4347069350595962,2.4716414128042121,6.6582213696904731,2.9858609913127787,7.8736116970828443
9.7226277350500077,1.1353393844265836,6.1184205206070068,9.5085995971519459,5.6669167748560128,6.7426551571844726,9.2947322960379299
5.3868804204619227,0.29006292608777406,4.6204984882024105,9.6645271871014433,3.8729059806594348,1.2608684507353785,7.6316783307479099
6.4086973997431116,7.3105284683635388,9.5427428628593809,1.3547925508872005,4.9307962636208433,0.034253492806154417,9.5828993887065295
1.166210569082845,1.603055138545203,8.0185648274158208,9.6241984035079771,6.1677830112451604,1.4267064092801995,5.0246094081274473
3.9232237223072461,9.0621680094342647,0.51318122696521806,4.7145954952577185,6.0403919065324851,9.2080316076906836,7.3549011901153936
3.0625179322601603,5.0776083127562082,2.6129195552281281,3.1968600956763527,1.0789640856946081,8.1178917671998736,7.3449355818691675
4.9535064937086659,2.6032577098808876,4.4438997349286247,4.1269408937118746,0.71878031090661265,8.3585884822016112,7.9994250510330582
1.9905981679193718,7.7149815407980338,1.4982328205832196,5.7814658939037544,8.2878822135390244,6.2060477543144446,7.4463873976372899
9.1702611603235944,2.9325817007172605,4.7178463782110764,8.8715603814012329,4.9100262530993284,6.9055579088704349,7.7552647698371535
4.9860557868947826,3.644949043701927,7.7109089210235062,4.1709967096809519,0.84499052652102447,2.1348738216804808,3.9991679979441845
7.9992813476372193,3.3809217389479818,4.4080483024743877,4.13769732044695,0.38770069791282058,3.6841389556884154,5.6805669009335684
9.8250713837940982,7.0819726304425163,3.8192608767131029,5.4820712966962448,7.6406309671496908,1.5246114172206748,6.9061729198274096
7.9154942280280771,4.6138260233153785,1.6350859606695611,8.4160920960081338,1.1491482922336216,6.7002185247518797,9.3646910182803396
3.8627764190972158,5.4697994081438486,0.91921508678395436,0.29442453508519262,9.9544748849948821,4.9249719306846362,5.3168398591862731
7.9147397214723494,4.5165126496861667,3.817808297874119,9.1096691443631723,4.8340441383656891,1.3362264083062292,7.1962814927393328
5.2126551093945945,8.7218677744794775,2.6401467938246856,4.9363447505491322,5.7262403293157291,2.7621733450176977,5.1354446421574149
0.95356193648332144,7.2806337428696022,7.7556020480740298,8.0964969056165188,5.7017441732493115,2.789577281753953,6.973432651928948
0.063988957077391051,4.5912128450265293,9.0114001700497557,8.8384268779628652,5.8195945395502715,7.8903568632566525,4.9813384238249201
2.9835548591700078,5.7718571848420055,9.5948473394991378,7.7598302592408865,5.9087464385113355,1.843894176247125,5.2597472808322134
1.169348793509859,9.7874723179271363,6.9012114766016435,9.872830235901489,4.6267726633522344,5.3465154621815341,9.1444300439778026
6.7187350043279395,7.2304298360806172,4.0109691933214053,9.1530631351246221,6.9810955443917688,7.2711821728668777,5.1756267213924732
2.0694449560583328,7.2615744867759506,5.1347784496999802,7.3588295332082829,9.0615453678835713,5.9850784233772627,6.4318940559095337
8.4541034793331207,4.8009856050484325,7.1469430406649419,2.7757086705538567,5.977055968083766,7.1531335596298797,5.8168822081245244
7.0439671440275369,2.9336244794073085,2.3235050350284778,2.6369764193314591,2.5699082888647862,2.6769717437212046,4.1236687200525628
3.6334986156328353,0.2881039760685411,7.1089928770996069,1.8122282296971359,6.1425907833164581,5.0120740794029803,6.3659601822683065
8.3222502744745768,3.2656969567193306,5.0766982861554162,0.78705427705101472,6.6955867054965337,8.162489653862826,6.7912871710797651
2.7013912515342362,2.6839722453443695,8.7950533725215188,0.86219439208927828,6.0194364708896186,2.2493156068538154,8.783186571776735
0.63861916321577561,5.4380961019835752,3.9848709589444842,6.1245105612500534,8.9251585566944343,2.5664330437064398,8.2490258008471944
3.7682923569780091,7.6427950530932254,8.4252396282270468,3.4571806790681716,1.5855412446210393,4.3859121125322629,6.8945962798678444
4.2948491618400819,1.353780629296587,0.94833519613956141,0.50587574753269138,9.2802085479965157,7.128217681243262,3.6710651270943782
3.7086316384031957,5.2324561876301061,1.999344120428751,7.9166768944121335,9.6823233167755678,1.0968588646443145,10.537887277518861
3.9827383980475184,2.7270351308944631,8.2072483153606388,8.0036666429273762,1.231930532551242,8.8285393721423731,7.7023828815661775
5.0875344406360341,3.5448925096496451,7.3259933180658781,8.1512766810765225,0.070015613637484098,9.997868628026902,10.080828449677171
0.51252019493465251,8.9497862848878746,3.7169974985213647,0.42931759135707237,3.5980563967017662,7.1937195695488114,9.7429508824182633
5.5490465345409303,1.6736055261343763,9.4247650875131086,4.6673300090564194,1.05371645478326,3.6848833304704831,6.6764714230709528
1.3852489190337958,9.2465858221581083,5.8457592635226661,4.1634555526018113,3.91397386056172,6.6900235720945656,8.5051287868617145
2.5179818054193657,4.3004069737306043,8.4853577177571697,1.7857091919722079,7.7622058783859398,9.880793664851522,7.2491892000859721
1.3907891598159872,9.8733475775078041,6.714377563454363,8.9883391526946248,9.6177831119996764,1.0521427353966106,12.267636026561396
1.2995046562256407,4.6209063193569033,9.4430861712480372,5.7045062744770654,1.8297353880664236,8.6851005515313577,8.4855595087678086
3.1257662435570674,5.8213240352971694,0.55727880407679398,6.7736284345796562,8.8764380153297378,7.172240246187557,6.9866533171192229
7.8791274071428861,4.0539707192970589,8.77258268244932,2.0222142430603576,4.6535200487248023,8.9577126467500339,8.8727319172262522
4.3096064091508124,3.3787115370515708,3.83199277063241,1.6889393377543593,2.2120076534932567,9.8087775600498937,7.9479655442280066
8.8667986238296752,6.6042452729978018,9.5669773722355931,2.7214227771595514,5.8418224184956538,2.8816939912321295,7.7937876340981269
4.5184885410515836,3.4083619229717121,7.9210775682982799,8.2555128795479895,9.2720480880805454,5.840485254368172,3.6221335656345195
5.8085031453774061,1.6342336777196165,0.54388434784355288,4.1191445840094971,8.1085493281351955,4.0421413935200636,6.8368622068629055
0.10464033124677474,0.81833618601689362,3.6414021523083315,0.81625021372748741,9.5866246835601974,0.1751518569217414,9.852241674651367
8.1830194836604679,2.4469961455396003,7.2687781312641144,1.6658223805648908,1.220570043088558,2.4688920129011818,8.115009834872513
6.9887408112455862,5.4687407895507887,4.1742272415843971,2.0715152499291287,5.5205641122184126,6.5603971348483094,2.7951834467087626
1.8988372693684907,7.9576015399465092,9.0528041089952449,6.5123319879552355,9.0378109149254335,2.4170913756562431,9.3271941280255959
7.3881227356376744,4.0343699446322558,8.6520484235328148,6.3085959156831652,3.1517410284226068,1.7382853006333721,4.3286585143833696
6.3933356131467693,7.0740876069491971,9.407851693465858,5.5017299244181528,6.449032564098772,0.55003284489626214,7.1077006295176535
1.7314539608984902,6.9043012398557932,1.5454322235387907,3.5378709951004748,6.2968373072901604,2.0387463369396852,6.9899570772372019
1.3192402084604882,8.1964170122547984,6.2799912612561375,7.8047342465860412,9.7757328031755915,5.8201964259921191,8.0787789914801493
5.7637443612448438,4.8966391521948758,7.2595550961986843,7.7474539584962425,2.9744891417267394,4.2282435554023188,1.6005676721725439
0.3336601345608059,7.7242299389716447,4.6285114797422997,9.7445556081882998,7.078235018699063,1.0628484409707062,10.815697168356301
3.0055515554733345,4.8114069480873498,1.2340552471890354,6.3017954029935268,3.8531709280986339,3.0787956795217806,5.4353252903018525
8.9826228896306759,3.0635893097320333,0.56675149239739264,8.8235248491480398,2.9948993897355933,0.99635166431123467,10.35391026595817
6.4997075317502695,2.4414065262674702,0.22510410684403404,0.97502495132178679,1.0181376658424257,4.1501861759576393,5.1809184700977351
4.7661787829380264,1.9364577922237913,2.6224902402092356,5.7658026484443372,0.56444791572020869,6.5954523006311883,7.3661894947027378
3.0195421861288629,1.5927620749464211,4.2463036644035981,3.0046720266145757,5.7511135582690489,9.4762918182306493,4.1778348074229754
7.8960759745554014,3.1780935004628019,5.238171755643112,4.9725772970324815,2.2927945858109586,4.1900500995996506,5.0920995205210975
8.0882574737193877,6.2129260795129015,8.1842732224849417,8.9885960237341269,1.7981953247567961,3.2306383016809637,2.4931297376681285
4.5470162926942512,1.022341139667875,5.5538935432259358,3.3487200009200224,8.5906788429100374,6.6179546756439507,4.6019306737676082
0.8937064002499906,5.3403861744187697,6.3833772942558644,8.8584884200037397,1.9741197559354218,1.936609637686566,5.0892576185307874
4.0822291939652509,1.577388879703232,4.6208209493629742,7.6762757543968565,8.1264929785570601,8.5882099860568868,3.9778400747857479
7.6060121422215863,4.6054551353412094,4.6534407005267635,3.176762163284792,8.3804859686874238,9.7634239052491836,3.6189002736013207
1.2421223608741494,6.2829637052114551,2.7322344937927321,2.6253055234889331,1.435627554030946,3.2657337383356477,5.3638422711057494
7.2511044084121403,9.5524834064356643,7.8170696511314368,8.1554493618550215,0.19437119372668121,4.2986604033071627,4.7176303412891425
9.7742747089463489,5.150172421153095,3.4106495058342521,4.775859767855934,5.0412963910606301,0.23107668420707217,6.8106045734359322
4.2068451065645132,9.8117551970285017,8.9543619026263368,3.8270597494560796,2.1456773024357876,8.1700979695444786,9.6952508408176694
9.1465307961060898,8.7504509584836612,2.5409014904124771,7.7179868249811046,9.5335394138672775,0.0048208826469153809,10.851523793753525
7.6701685519752782,5.1005120602944061,7.3604994934090096,0.001732034609452926,3.4750707227795741,0.32430272660120663,8.4072547221829055
3.4279495112650182,3.1087198639005797,7.8833312483706752,5.4681998278712021,3.8635524303717839,5.0148749544300522,2.6944964094324062
5.6879069084092535,9.4642777302572352,3.7676541127854337,9.4442680209615126,9.5339506175050452,5.0984652957612404,8.1337846102541747
1.9541886099824857,2.6461272687840953,4.0062388320856073,2.7163522838654783,9.5148432033887378,3.3489505445184307,6.3372564012776191
3.1871944088755466,2.115796166461601,1.4981805027811079,1.8478816542354104,9.6051449919793566,9.0878983182118933,1.2400520999940532
8.349436355749603,3.3583481743190546,3.0346556194989072,0.68292241054181635,0.94143439440528831,5.8188295319933134,7.3641424245525444
7.8795686353491847,8.6740109491779691,2.1131925589166167,2.3606593597973125,6.1571734939617508,8.6773657409621539,2.6540059098239963
8.5606375384840732,5.5061977279728076,0.91408559681833812,9.099981593217306,7.2041732623170187,3.0901759707321963,9.6573013588198631
8.2117075396551957,5.1563875845098162,7.8848475867838994,7.0768748618200892,2.6745900045269435,8.0431644386184313,6.2297184051107601
6.788480843422958,0.29175895494018667,0.04459259753886391,4.1518723641857704,0.78681330798184068,5.0679194171167872,8.7980118149199349
5.5581056013653942,2.9718674444455981,7.5847537932299778,8.7066792720622779,9.3460435722599229,8.9565720425347006,2.8458799442048668
1.238510332109094,2.7784294588633363,7.4624670053425879,9.4324234031566316,2.1483486095771553,8.2613935700084067,6.6046497117171894
9.4575335879207589,3.2992470579734077,4.7901741178855577,0.34877811651632507,8.7414309233849412,7.9872022473455857,7.6301607009072665
5.2545401674143433,6.116512292523276,8.0719623220450778,0.72697390390953465,5.7653260767266721,3.7366117835348844,7.6686069458807662
3.7102198685314134,2.6387928782141268,0.59427977260559262,4.2608428308774133,2.8503907569759281,9.5541121618540998,7.7156672511251889
4.6546973897758868,4.8993109786430384,5.5398156755026466,7.4508055949099505,2.4258270369457966,2.1816030133331199,1.9419999108250152
9.6573501294529613,2.822377133412326,5.9445067462464971,2.5655440559857889,8.6375913697729025,0.9575486075336892,10.8220747340148
7.9258374215158431,0.13093096576673013,2.9281987180135118,1.1003137795701912,0.0082552058866947053,2.1390814855589713,8.2850558619848265
1.7169723674588899,7.1647090199231016,6.5164995197488906,9.6335988925859475,2.3473875780216789,4.0654533195670384,6.5073722059687773
6.0360857684619624,0.22013330987984636,5.060519423320633,8.8742343286401617,1.8469793595673478,0.8964706303352743,7.0194865356299436
8.4567463406478804,3.8715793777741547,3.6846663008346194,0.9430720816419369,2.460479946146692,6.0535869903226835,6.4382072948179081
0.91991273958885733,3.5793140606105789,4.9074684695229323,0.44895085131170354,2.4727092072549581,4.3005046369824829,5.5037833234135256
9.1420624165300879,5.6802533415095482,5.1125994639424412,8.1017487973533484,4.5204916697465967,4.3641194375956101,4.5764165112359816
6.9030512736650937,2.752362506545297,3.022540553480658,1.1625395782253367,4.3805582895896622,4.8775908768534757,4.5754630653352848
9.5744864347725152,4.8350833160632565,2.3728952541282746,2.7012434732429078,7.9726604623146962,9.3364509475260888,4.9426388662515013
5.8914673550264567,5.4763076644334552,7.73598329858594,0.075135288077963214,4.837048339946679,9.7872546395704862,9.1304705364856478
1.5470270253375806,3.4332856036091841,6.3697863908033554,1.2162728106391107,7.4616853096755253,2.6685743337394205,7.2863287376208641
0.20017586907265961,0.12726437446552108,2.1694663798392231,3.0167856858239048,4.3679465130564035,4.427876492849939,0.85255949635099548
5.3087003784604656,6.3081704867476462,7.1368711030544043,7.0492166942049455,8.8388241417209219,2.4090625444849847,6.5075692843058057
0.92256511552135767,4.1845966612000129,9.1637065527250474,5.4337343242222005,3.4347638607365916,5.5680626158523161,5.3948592390333481
6.44980631531305,1.315107416721859,6.7599630343493624,9.9622207235032807,8.0161908002814979,6.659457376739967,6.2016379021588897
7.5699769371742054,8.6636645384215942,8.2034161795586105,4.0406031177748636,2.012833898803299,6.3943192000351807,6.141870936562464
6.5177246156753119,8.2319221476167677,6.8459413251994334,3.6465554485244489,3.6254177422231306,7.7709157975618641,5.509963456611918
3.899096566225484,7.6705708792237326,7.0880443465902179,0.54997346247582679,3.7493206166345994,1.2278416692512584,7.9579045898658114
7.7240270235849584,0.70965192895753648,7.7750851343394203,3.8413395900308291,7.6428366260763934,7.1943273355896542,8.0546242965857857
4.5528188731667116,0.18594591804384275,2.1686753682890094,3.3761428089897749,7.6709910983199876,4.3636311402690895,5.6094729626458157
7.7275286661012625,8.6985200970762282,0.19471003993160596,0.99799687704972606,9.9521376577902405,0.044261790818911351,9.9876973470879111
1.4977684779220501,4.5551738701203668,0.068271938754620454,2.0490641322514702,6.4439274119174677,8.9076220384252576,4.3978468207458929
2.8128701544540813,7.9298302229934361,7.8233938054603991,2.6464966140750121,9.7459633577310036,3.3930000173552379,9.661453724846929
1.2449299833503746,5.7843700317475877,5.2783679791083582,3.0851992726809585,3.2432225829001151,0.28063361461464709,5.8475155684146483
8.4095157352749759,6.983327067765293,3.4742958254199143,3.7923776558317757,4.0384794483893893,8.7236849126204259,4.9077836554020564
9.4366216083151393,7.5341066469253235,3.4001337513991183,4.4903575023141054,8.009694549987735,2.7186701910942523,5.7273981677351031
6.0087356714185276,7.020342740408215,1.8267652377569232,6.228675868333104,9.8283326879502582,0.086736350009553043,10.737730918261516
4.1596398742139487,6.0309116452943137,1.2904490054169149,9.9892141642164525,3.3165403238789803,3.1750723644701804,8.8988868131202938
7.582816412917591,1.023266502707173,6.1030483478206801,6.3440761104747709,1.5287691907650902,6.5381783674754104,8.2571163069573572
7.0832264579774007,8.1858162827803049,8.4427668787974905,9.3050067307203292,1.3150325564161236,7.9466566960476825,6.7777282782173289
3.4939961534766937,2.8818833155412893,6.2970494918138193,7.5033506996995722,1.4108263988708303,1.6149004973145054,1.3680244764504617
8.9502351893864418,5.5290031332486498,1.4408818090525366,8.5423545476583538,7.9980288170173459,3.0804421418494154,9.2907697499666639
4.0762149192023625,4.3753761793155608,3.2966660136390704,7.7626883388932688,3.8225405633299125,3.52639984027455,4.485816781487312
0.32275051102503838,6.6717722745421471,1.2717855699077207,7.891233830847149,6.1578539564441259,8.1914188504151841,9.3948155283038659
2.799886950254078,1.0568939439631531,0.70414967119675875,5.3866787147199364,0.5062341671579107,2.7593699207553013,5.4809418522327018
3.8447389757449004,9.6007686470184694,1.766977278167382,8.1929139136826787,6.8038951167896586,8.9442282429826889,8.8885074737730054
4.3843255753043806,1.0560227408523337,3.0391455348993226,0.66883961955761073,1.715439707775297,5.886728149027908,5.839143528827929
4.1376833949627727,8.1426844625961543,1.4615823745321521,4.8309518273752214,3.3513463567263182,5.9009662157564247,5.821790573960663
7.2752317531269792,1.5167449842893366,3.2601210840840178,6.9989590051178823,4.4505323974485886,4.3302568288223,6.8668438950545108
7.4602692485741304,4.5125172800404982,8.4569127863981812,1.6617855937193904,5.556908490173317,4.5460863172109214,7.4756107909674556
8.5966237914347534,8.8787272911854025,3.2897635422699478,2.9676957653068889,1.4571229025793664,0.52764811012479651,1.0233442369691428
4.9787956059056473,2.0327009089232995,0.37087117813404791,4.8469683378668034,0.99739098823908634,3.2375106615917302,5.8080165201122407
8.5078216045515429,6.4685341223312696,2.945773458234128,7.764718945840313,1.4444223200789352,3.9964339329353962,5.8218289497214313
7.9496415441401238,2.0194117503677544,1.8836963122186623,3.886071536278207,8.5463990453069947,6.8226066422014036,6.4921947131827107
0.60148469694941697,6.0372274969095123,8.0376011523301472,0.52864781769855873,8.0382743358918578,6.7298324236906399,9.3618214150130878
7.110753515546353,5.0612143342202289,5.6629833230407129,8.3823350539518628,6.0788006763683242,4.2819798532811024,3.8502012625939788
9.1498250148269165,9.5242996856584554,0.67416627936906504,8.5784368989214261,7.3234953254233393,8.6877765052493192,8.0298809732050458
2.6617274105746711,0.59644283056121905,9.785724817836849,4.472646513996537,7.1616060422845838,0.61748146941850601,8.6786962087844515
2.2962480431598897,1.1275039379388063,5.141623043383289,1.1046512751792659,5.5066919306082118,1.4962800814883748,5.8091743854291504
5.1136545677170178,0.13588380626592733,1.6158348667291667,6.8302270872521422,7.0804180364598723,9.00620393849319,7.4616847510115418
2.6064550596238298,8.7607806199460967,5.306883565080418,3.3046665142588063,2.298084699175873,5.078288367546766,7.0437297406033226
6.1281782904042306,3.5703717975141771,6.603149799443889,6.9149021454268658,6.4716300379808978,9.4748373677740503,3.9571224198929862
6.4718075490541205,0.57165329963513423,0.36218824093148805,4.6659467410649214,7.5728061461221721,6.9105338179623494,7.3329913426277784
5.3390244906869446,6.793622337310909,8.5014026575444888,2.905989542124463,6.6981017679080193,9.1901168125768198,6.295604959848828
8.3230892437086386,9.1966299351040597,8.8600172952611285,6.5046124960480096,2.3659145689845862,2.2423776482839921,2.5152070448485881
7.774181936025907,9.2394545129058372,9.4783384088579314,2.2695550653767684,8.7907180615654958,1.8517295506228437,10.112524045598207
3.0966322219288092,9.3346449094814758,8.814971225373144,0.31083101894845755,3.7130356058241754,0.52128474131441838,11.019095993850662
0.042260406216080293,5.6472958017726773,5.0129532140055826,5.2740428098783632,0.030422914352636887,4.6111312524220827,7.2434438246578718
6.5379642832130038,9.8615631062356144,8.5491097904604132,8.6569384050257288,2.7795828397963653,8.9113255616004459,6.9753999851559527
0.38410185816364795,7.6218523899469313,5.0518130909491274,2.5415279979392,1.6240386381178473,1.3979265011932274,7.6640518465744796
5.589441720877252,1.5066344149892497,8.6250438079728866,6.764873290211999,1.6720616685454681,5.7369220727746058,6.0541423800592211
1.5413417559152098,9.6916666263332338,5.9163228591388748,3.5974352870726078,5.3307076328681422,0.48664280819275318,9.7606351786600118
1.0127762500990234,6.3091693662854897,5.1745198350642703,1.9023145157868948,9.7957267781480297,4.1662636303489089,8.3934476244939376
6.0242991517983624,7.2723233124280107,1.823065074722704,3.2179735538121612,2.8695349038300542,5.9033523290939094,3.5647415250457652
1.2878221080153607,9.6486255821912241,0.036383556736643285,0.82890156265043147,2.1912735922022275,9.7747454431291008,11.315483411559978
9.4032821078035997,3.6777035136687997,2.601493108660601,7.9024246586571305,6.2663101577689986,5.9572744370869346,7.8088173632132492
1.0288278858594557,1.2084041061047901,3.6231957836230388,1.8277076477663234,9.4065064336916073,1.2212219449326478,8.3818200545464965
2.2228858314893585,1.0223402766532341,4.4012880859937678,7.4352325444991347,6.3532043214047862,0.33833456338228873,6.8428639335080899
3.0809102398755108,3.8073183660848287,9.4958207447430318,7.9865233584401762,2.9125938070708299,5.4317997786675623,3.0252348823607398
0.23364296927508521,1.3948699670290798,9.6513532325214459,7.6343143029614371,1.4659494786622551,1.426893515103369,2.3277498903367722
4.26708360640073,9.9245498484630108,9.0350007770261556,8.8348425997831388,1.4021425181701253,3.0253080334681357,5.8891131646491743
1.6797546961895837,4.5317444946085406,5.3159289783577748,1.5551310727803569,0.67733642514006487,4.3076449554282181,5.9545433680479833
1.0664169764885223,8.9187031606857463,9.0934246673604235,9.1457207019681039,3.4223884527832338,7.6328102067234207,8.9100384140486764
9.5520999228064802,8.7414878093697315,9.1142152191577921,0.076630955831626935,5.4199599271664392,8.5166086376417915,9.5877137291045464
7.8421234563850462,9.2700322031814579,1.6309011571530685,0.81799590010437018,8.102872176784313,6.9800551846063561,1.9900895316640064
2.7974979528676647,1.2175691422980439,8.4202363339099797,6.8641783798573286,8.7777376643012168,3.005234348548341,6.1837921968009564
1.8093521285978797,7.7775322983262054,2.9433275206672329,2.7608348933514204,3.1783051218427136,4.3816035760488914,6.091010200882776
7.0695782846504143,4.2020224843959291,7.4869070466221377,1.9540214349212137,9.9965741485222388,0.87420944093620334,11.047770694486355
6.6725354272308017,3.2923687342702213,0.063255620124544887,0.82380187874346644,2.7673801898862624,6.501506797799105,5.0938844713658336
9.2340575851600715,2.4065001144311324,5.7890746027491913,7.9458206362289356,8.279767240851454,0.52442850487734893,10.55520598466641
9.2653611791582886,9.4688692810436947,5.4152365493195731,6.218095326224093,7.489925384545197,3.5163857770083453,4.0589425686808802
7.4355964536752426,8.8606315840944099,6.1021709256728265,9.5736568804285511,6.3003105522010836,3.3666427751765826,4.7632285776505539
4.0427384192527054,7.3088052675555666,3.8741520977103114,7.6191703697421858,1.5756523911976461,8.2967029300941402,8.3585210929826825
4.5684483189546139,8.7293897453796916,9.7751477311700263,4.5400002723089194,0.056553695535203063,1.5859998245975593,6.8599860008504452
0.18140448118876717,0.16065977691496425,8.2378366862751875,3.9451435006385904,7.9408411986021674,1.7767865634213353,7.5115387687384398
3.8228848628503567,2.390683355844101,9.6986126227554781,5.5689374979016648,5.9589896860465208,4.8811370943958892,4.501908928758481
1.3934041859891921,1.3052511135033551,9.8673826239305171,4.3264424373011501,1.0883633012008476,6.7609138243291991,7.9301714075697447
0.067326854704299333,1.15472024246148,6.002723512532155,9.2812014704871331,8.6073489920846473,4.1790230111057873,5.61612972556253
7.853338309645518,9.175673298017367,1.1837997387284727,2.6778190807555502,8.6271158269055519,4.8073679199806989,4.3094242873358617
3.5068463609697464,8.8536490652219193,7.2408285173797076,7.3830404964769967,8.6535599671188592,4.5883927415070858,6.7181923147067799
5.3448591916893662,0.13430820289598966,4.464582186282894,2.6440009514954834,4.5840252634270975,6.7515088864154169,5.929784388592747
5.3307095308234862,9.6674587690334377,3.0429786537625647,4.497130428759367,1.7246374446456603,3.8246917460590235,5.0331083247557578
9.3107825513319256,5.597066903841621,1.0612669839842603,9.2186706422474902,3.6313055158185081,0.1279696952781062,9.6233196052995211
8.9824559979391356,1.0598642762992549,2.3433364593832282,7.705052651362049,4.6768533162181525,5.1160991945387444,9.5764501279308227
2.5064156331896448,5.7279083547599878,5.6818335243504663,5.5774238834281267,1.7427459854137584,4.4276616795483541,4.1949599536656468
8.6735543079261195,6.0890633374434655,9.915841559366978,2.0256553448927783,9.3716237415217503,4.8519470667563871,9.4531534061393057
9.1535843624535058,0.92809790860220898,5.1644986218911555,7.8679394814881718,2.0718337753237925,2.7742865025116323,8.686809524662289
2.5456142193024722,5.7961494551829134,8.0061700879126949,6.9127539583614723,2.0810762802612501,1.6295432554222078,3.4591068535943474
5.7418407867079502,6.0604619151805652,7.3145161998788542,2.9599817087801581,1.4083556807567521,9.3825926008229636,9.0913114848752379
0.5901628902042233,6.7928538521524695,6.8881441886250814,0.70821265316267756,1.5216245456142341,9.366786028742677,11.756338190474073
3.2970669156950749,8.7402411608747492,1.9979912997953175,3.1524393691579378,3.5939718811470609,2.093797196179874,5.7629350415963225
4.5462143669340751,9.3232237601868864,6.7662430109820502,6.2065709949467038,8.7929906694991224,3.0033011094300077,7.5268556988115538
2.8050880471039132,7.0726301982071913,1.9926572945397647,7.5170201792195055,9.4607918672532936,8.7542087394626513,7.0163923072722119
3.6878893837598827,0.12106793624134249,5.6077646743722571,7.0254668405421192,4.7654741618552112,9.7041777335090167,6.2548291454768794
2.4071773057333301,9.8093823699585361,6.0850705669234362,3.4960037452626724,1.969364009769401,6.5849953060192181,9.0994482845272895
4.307040663522157,8.6134206009927041,2.5178700680693531,8.0115452253174606,3.75222891334435,0.77152896813557859,7.5901216764015995
0.032907748346331367,0.35400371103955552,2.019056873185602,4.8995338091440956,3.9786629386045211,2.2675951274493911,3.3657098880054903
2.6432227875061134,1.1040614022324913,8.0042536208828103,9.3976618901585098,7.9752216251726793,3.3443647732982198,5.0749817297558764
0.63601854594815266,0.9583031327538849,6.7846205889655087,2.1876025023592494,4.0999804956107315,9.0460105975408975,6.7601520998182387
9.0653157480123081,7.3787430521923492,1.581443155670067,7.7591964559732229,0.020074493027614215,0.77386344096977866,6.4480509517009628
1.5442555215369858,0.48689199101793035,3.5149095770518759,6.0405812396179162,4.6246410678229601,5.6579720897018806,2.9265693197903517
2.3334610103724138,7.5749807966628051,8.3613502775881283,7.8451479547739318,2.6900318383874744,0.55841955625782314,5.6818804483620049
6.6328541643066163,6.7192356190816325,1.6577034677438784,3.206006146528936,6.929188483016385,9.6229825275993015,3.1082518069635898
7.288327739500823,1.5291479503892436,4.1491677615730946,1.7334860112388184,1.7418923194079483,2.809563562011582,6.3358970986350585
2.1237013987714892,9.0691642334956786,0.74473765109379197,1.8881728929761188,7.19761370011748,8.9377575139483199,7.2508619235044884
6.6208772315906881,2.0552246655069961,9.305917793599237,1.4891740146032295,5.0357975080021706,2.8357598046038457,9.3159450705247053
5.8098233214433206,4.3989854745346548,7.6622023619321444,5.0173222884497637,4.6773589894833245,7.5689081782578853,4.164962274076065
7.0337092238861736,6.5719897775224343,4.1873325411879039,4.2261707502304491,3.1239633438629912,6.5767239741527073,3.4837119892021366
1.0633392663859542,5.1918644093234825,6.0730152633320555,9.0467521394449051,8.2413097915915028,6.2173659596890021,5.4757811770483418
3.4207242627533163,8.0795155804844789,6.0494322733660439,0.55805089409171837,3.9353156742981712,7.3635438585907176,7.9757353565916302
2.6404067446207904,4.7706633524592377,5.169405228564429,7.7071760691553219,3.393937031396165,0.84898588080863813,4.177924175169955
3.1454104132909189,4.4929811551156238,7.6511417869141729,5.536583824582002,8.2301520760146136,1.3361640368985606,7.3358280625815899
5.4785800195131014,1.4070394294933286,3.272368142716644,7.9528180834860054,0.91823707483493777,2.3028857405600691,6.3562021956291526
3.957937771991713,4.6701862363124658,5.3818400305793368,0.1382076496735718,2.4746316702860884,0.22717510052099765,5.7492642532754576
1.3017743722147423,9.702385434059666,2.1001388440171675,1.0883306133602566,1.6634210684277506,7.6960752145576823,10.3916763880923
5.6442545592287008,8.1656281936983994,8.5417584107879172,1.7611077659780972,5.956929248427091,1.2778922889420141,8.6155635358220248
8.3888874091086958,8.1181777032541351,0.9808314083316827,7.3097535046776008,8.0643089824914966,8.7707238490521071,6.3739752596128989
9.3765446480176458,3.4294324800072196,5.7410373215579185,5.671723877594137,8.005932567245857,3.0016942249984711,7.7727311080746029
2.8526901466648678,7.4096973466701854,5.5860416470950334,5.7878697443613794,9.2992551280623523,3.7638997921161987,7.1726709039892533
0.28486051805569068,8.0226040475127771,0.9760684863206226,1.4903911625951627,7.3219537078301542,0.98781419359562306,10.012917962750542
5.4670165890829079,4.6821591094789738,2.9627694397814199,7.165370778164565,2.6897227230178378,3.3678417073968769,4.3287070390181528
3.8348916391395016,7.8201014442269292,1.1405805234866284,8.8278591675852081,4.0669308725392925,0.60660076600655088,9.3247002412279176
1.0438801911896112,9.4698748465657658,9.3217177573412684,1.8973075509177328,6.2375541870491933,3.503746811779612,11.558241890995008
9.6423073348239381,8.5267402239812764,1.4899373418161743,4.0414552656470111,5.1970827225963401,4.5392185436383752,2.8613841008120362
5.1876502650719178,2.3722366292093442,6.2309761819112151,1.6152829163300975,9.477920401022784,5.3645421692992068,6.7934570536766614
9.8409917757291154,8.8322675917541336,0.5039730832371081,4.6533107833121701,8.1651794390995196,0.79406036974274508,8.5186808933798712
8.7500011959348374,7.9469436998309693,5.5590016181407211,6.5286199413472792,4.9974604453774374,6.5963230730825853,2.0350485834541447
6.0675348433159426,1.7906017198210777,1.7739499362881783,8.6121063366799788,4.7729318648284504,8.1843075804930585,8.7572840637090845
1.2746613370149995,7.1204309924997498,5.8842080915890183,9.7042975968269207,0.069318793490406039,0.080135397807135078,6.9832817279516943
5.2135555612626563,7.7967904875209957,4.3975122336543135,4.9182992176636207,3.1623804010565881,8.0881666216766739,5.5863844889342475
5.2738564283916194,2.0261135247007758,3.7121639394769401,0.76933287437262687,5.026596816783143,3.7573549638236372,4.5627911992026657
2.6177851585257828,9.7130554480421338,7.8868447761813005,3.4387930423224788,4.1530112507856023,5.6448378854408787,8.5060902544144685
3.0667432318214649,9.808865179955859,2.468090677428556,2.5460828341800013,5.3344919577004699,5.8036498513621027,6.7588756660568388
7.5623111546768271,3.0219604394948432,9.6453995789605411,2.3753299288590668,0.79340239388992595,9.8902252619722635,12.49883529083594
4.2779638790816641,6.8348246662194754,2.9001276919364782,3.6657624897664789,5.1291292609857662,5.3604180614388284,2.6790349452118369
8.1960344403121344,9.9991244950771812,7.6935525418284056,3.8748525659701585,1.2080381063711909,0.38619521822875869,4.3022121035582019
2.7324207360773132,7.9128431902676795,0.67285308620691597,7.9601720794199915,8.4628649231810567,7.0263562381277431,9.0556806544266664
0.32432839871437302,6.6486873480259749,3.6287343157919381,1.1323076710130686,7.8244357772375182,2.6720017605084143,8.5309576490126151
4.3714075843039328,9.6958799346393256,8.1370720437064676,0.73403902124344667,3.8030496140768024,8.32832613999771,10.180031010621473
0.033315803788208642,1.9066267432288864,5.333563344455631,0.6555272383454569,8.0558916572895889,7.735202464895079,5.0493719653059026
0.98068120112443702,9.5403799575749311,9.2082004766572627,7.7533888940039155,6.6463245763684231,1.3534184669006066,10.168567973212561
9.729278606669169,9.1670006962286052,6.2799281526287043,3.0451743870177408,8.3915680106252406,8.7150510011827471,3.2991558947530417
1.9658820443716118,4.0181957523668386,3.233539454709252,9.6765107349514299,9.3335299565149086,3.7959932669755938,8.7400333558885617
9.6207542619078161,7.5595829971423569,6.0081388233418274,6.9716963466459569,2.8969387580393988,1.5401057342040814,2.6491255043845925
2.2875400455797354,2.0947556927128055,4.892766267636711,3.5391021790063659,8.791227875900347,6.2564850070053426,2.8800162643589049
4.0152663048456247,5.2339034092667234,0.4829739483876494,6.5757321927568624,7.3750124925232026,0.69759190969577056,9.1211142442449589
4.8723556285074014,1.8879785541603211,2.7332186650703774,3.7265836823547858,7.2116955444188733,2.8919539705643782,5.3435426305345226
6.7591238093585657,6.6455607230092255,8.6815830220015116,4.7878291675251914,9.6992879352771979,6.1171558915354538,5.2920587329159332
4.1504622877291908,6.2136057589293454,7.9789846524962975,8.7656175712327258,2.0515024775673618,2.9204857560213626,2.3728641490461015
9.451185809921439,5.5318781033790554,0.055837667914305777,1.0591071975076294,1.9539522675227405,7.7434392271602706,7.0629796759856207
7.9754262758729286,6.9801677392255277,6.8677466078442659,4.2171390923111538,3.3353129589057828,1.056718156988552,3.6343161705463061
8.8711890922692795,8.6491898269411962,5.7149932017919873,6.0184791732926257,6.5736575738058169,1.0254552039229814,5.5609295037679987
3.1410667223805078,9.1443350589277053,5.1773504437997309,4.5759220338939919,4.1587055381379443,7.1341405990470008,6.7271212754430687
4.8213257166254913,2.1371397517793547,3.9634205350061191,5.0534068940465557,0.95788954009396909,3.2700241343280556,3.7066009953359202
5.6518224141084428,2.6957175216870297,6.7894094081727738,9.1788482843023615,0.71525971442495617,9.281137019350707,9.3713514650128928
3.9846463309125446,5.3348574006050242,5.5116249829024087,4.3771499026950247,6.1196056561885914,3.200866394434815,3.4101528585145036
5.8952901417111896,6.8303579302251451,1.908812613778017,2.5691058667058431,1.4666671488662064,3.0785178250251932,1.976967766862316
8.5955365298561723,0.12613049122481956,5.5549899035618635,0.042149600348703187,7.0625937028126025,1.0835724271333369,11.741845777856303
4.8616450498913109,5.6886177313090478,0.87737561165687761,6.3859900785375583,2.9589211451805619,7.9813072123100914,7.5002052617135213
0.74780042376409339,8.7426569735212336,9.5788200537346899,2.6310966104121136,0.44851163195771426,9.1132281635155294,13.684513322304891
4.7518490781518903,9.2186696821470768,0.0058405194434385521,0.36319480637327262,1.4151924021967888,4.0248618353981724,5.1856111448168463
5.1396413267066574,5.6169988253560437,0.097551813260232656,8.9917911854576005,7.5312549954115919,4.419880183241462,9.4348300150701885
2.9247554712278321,9.6660602375941789,8.4622483452811075,0.24437155902688024,3.9606013029514298,0.13681832902471602,11.296017221073166
1.0241023425429363,7.2709135791375568,2.4135537855640168,7.1902637293191898,8.3295315963152188,5.2622167414862719,8.4408547512126209
5.7757919979071515,9.5200141877220759,4.245284379604918,5.5251288750127294,4.632075013751459,1.9656698576227205,4.7714691862945173
2.0645374309509688,9.1670338296486857,9.214828523531672,2.5674827832181748,2.5829687717085479,7.5570189395781515,10.925833403327257
7.8614290930820649,1.566354097282876,8.9800119598424004,5.0873988690635894,2.6508037849921529,1.5020126401974687,7.4900018005069535
6.0482018174714192,4.4898130110840437,8.4160813794702456,8.4363571549789427,6.1262117914265213,8.2568267219046749,2.6397929390242667
2.2907998536334953,7.0442183220809342,7.5294420340294739,0.68280321028567514,3.839269117892663,5.9283872069153496,8.5927798010221856
6.2334434046761995,2.9823885401158567,8.8341502176959477,7.382091155171409,8.445347145088629,0.29296127435517128,8.8960231923469948
9.4087180359927363,6.113280771505929,4.3308428106008243,6.92872411752594,3.7095367864868245,1.793152424961848,4.6131792800775404
2.7785398457695596,6.1491286744430615,0.66976894151033806,5.1256926208391915,7.5573316458944859,6.590685665908218,5.6701436788326447
9.9379526928891408,0.30760981726668413,9.6173510386100816,7.4463372454851617,8.4705691350269667,0.83190912609166445,12.482224622401983
1.8992226485461983,4.6905523828654054,0.49725035861464484,2.2137648130876029,6.8965629325889619,5.1840208542826165,3.6973969124343347
9.4626289475089784,5.1826004468425708,9.6649830850439837,6.6653348540558461,2.2413523383132716,4.5829932186017563,5.7271123167286699
2.7008901427133414,4.5195215524269834,0.96164497480262123,1.2155381172429991,3.451501078376725,3.4180079684595355,1.8365739082833568
8.0629875065995886,9.7051545418772811,1.9740362277674117,0.74779368597900908,2.23541519118168,0.90957962841003548,2.4409472101121752
4.2853103386407891,2.5928623973848408,7.3752559166390439,7.436335981440271,3.1702829161816783,7.8739555695088246,4.9992646697124625
5.0146513056717712,5.6008470524696978,0.43992398354314566,6.5066469099021358,1.2864313027202312,9.9087252252823959,10.559010607335622
2.1459057965073116,5.183628417341561,0.41289745947652223,7.4160582194784572,2.9292218036225339,4.3327583488171939,7.7615677659385245
9.8613583381923622,9.7463862579257672,7.7219259654401657,3.5093654101336491,3.9055990368445115,7.8796801053485419,5.792426551144807
6.5916923079600229,5.6267400152161393,1.9692505258693571,0.50245223753803692,3.7316452629884713,3.5738684491087316,1.7628169697734957
1.5143028703118844,0.80770313494719859,0.26273847680811868,4.2398240142101473,3.7025115098796659,4.5362745207274493,4.1245185556726236
6.6252953777139867,6.3398517569340163,7.0062306707258664,9.4778486482681839,4.2072975403154373,3.7820198528729199,2.5241304639401685
9.9249470040414831,8.961031028502509,0.13072461007684333,5.7812200711208304,8.6395636979853823,5.6239590863233548,6.4769672020981588
3.9947305019942272,2.9724639868383496,0.5071889192563328,4.0921772323703216,5.8914205941311462,1.5742204492102807,5.7039799372436057
9.938412423618928,8.3873139218730977,8.7437314415855276,2.160439477176499,2.9170691096392378,7.1297360707763371,7.9681994563531555
1.0575409258169333,7.7501658202350834,6.0974766527734214,0.45365523699900434,9.5197046656334763,7.7215791183262485,8.9374047482710779
6.0162797486972259,2.9621748377890453,3.2457227217534026,8.49571240957561,2.7567436309294333,0.60823315466271843,6.4425185910248493
8.9683857057354057,4.6733941901815896,2.4368111963619365,1.6260804375427496,5.9947896918116559,3.8290071696808745,4.8779965575164121
0.061643032251300633,2.2685968424824687,7.7376143891659606,9.0597866943467338,7.2140079166474669,3.9840452307314909,4.129339375431675
2.6137942427610028,7.7203941877424933,3.0077744080038582,0.48255144401606054,8.2049890024345924,1.2935055178732813,8.9567135699038651
3.34004308747868,9.3837426537113071,3.2697798948492562,6.5751700872581607,9.086327848288045,6.7932512598771924,7.260172794863176
7.6023681315470482,3.8780432876682691,7.4606044844645858,2.5422732348210495,0.015750362112701977,6.9091393367826086,9.2509128944149861
4.5085976969948529,7.851151330522395,2.7194559892123671,2.4998958515331871,9.8265766771205811,5.6018179519605464,5.3916099388662859
4.2265454526772981,5.8889381410981141,0.065655952781484839,1.1992695712652646,9.5767435103992007,2.7522026325406026,7.1149833084898999
2.5592222211830218,5.0647075992829249,8.8670645421207261,0.30695139201556754,5.4099599416282862,9.4580442236415738,9.7948956337859308
9.6200510516761391,7.5653203073882018,5.5610578403940867,8.7577629871397242,7.9900131835863721,7.2672972999074323,3.8682244603013847
8.4518585622129869,7.1904885668707337,6.5683573174606504,3.131515284866242,7.9625975528095978,8.0387353457516841,3.6617938753664809
4.4237893366940417,5.375122849617723,8.0471338485469595,5.4866918715457649,7.7207424784179572,5.4370995920459899,3.5603263056746339
7.0154182261971068,7.8595396945852869,4.3775686101881863,8.0416740656532255,6.1633122278132397,8.1658965964165731,4.2601119698356396
6.2857769029193484,1.4463191563394961,3.8122824920423595,0.30853587631098134,6.552956344890795,5.0541260889496726,6.1597957567037369
0.33700280325879572,3.3871610186370624,3.5764234142433349,6.0479374175057181,0.16203819222819438,7.5848545622068118,8.3970262277537344
0.99567021962167379,5.9655873958699024,1.9043524678346757,9.5495297569373765,7.1858516906516474,0.50586736296333146,11.303583641427192
7.1125106076120073,6.7480075120359659,3.2590186165442492,1.5471587899648553,9.4514583875734459,0.7375120971424709,8.8879798900006914
7.9816791613703462,3.0954007002769659,9.3236894115259616,8.6612720819474749,2.7713998934584696,6.3842961781461538,6.112898942546086
6.0094707709696973,1.3904389393609662,4.9855862622972005,2.581336728876984,9.7109327668824523,3.4838002674788591,8.1174534212088023
9.886355218445372,2.897262098979553,6.0085288177185179,1.1248964562619834,9.9858968531255563,1.014629668915582,12.376628077344522
8.4542804626007495,4.6265201482198606,5.7595854887933795,2.1744550301124677,0.98574975317634039,4.9238049682316998,6.5584440461847047
1.1470787359760637,8.9663007910802932,9.7935602560624879,2.8872844345396587,1.1172475028947393,7.2953277536062551,12.124584729144784
1.8717859147119031,6.8299026615090588,5.4428936652050188,8.5910774069680897,8.3893650976166896,1.5683779383489349,9.0011026198831523
2.6345264836845086,5.1956175752799627,0.32351751673564078,4.9529530557786536,0.69675322001403694,4.4899300946644392,6.5099194919742791
9.2397559375517861,9.7464363095528093,1.4524611783042662,0.036844143551528763,4.4603993626377916,8.3088622756569137,4.1317506436541951
4.1143818075042269,2.9029717605891125,8.2043293709813074,2.0970216999636504,0.88729114411351229,0.70400433263988704,6.2289899137418869
1.5738448230569679,7.2050528803712401,0.25629614101768117,7.3582839154524606,3.9802430490920027,8.7315994795642222,10.233480466702028
1.1797478534444084,9.4892786820678552,9.6240397699123754,9.9814288820014774,7.6649550939044122,6.6410868541032597,8.3799961659750668
8.6025562955068686,8.1403354879107184,9.2662395690921588,4.1072103553415591,4.3407315203783403,2.7601997811959422,5.4154696086184355
5.9168344625966371,4.8877918976565944,0.77476370518747895,3.4888540228805507,4.1605232908679755,7.9370289372857989,4.7631092524189871
9.3124497931798373,8.0255696353091519,8.9550038829984295,5.9108219383176239,8.2666058161008955,7.9926169501183715,3.3163495219479326
1.6338631228103684,8.804782213324069,9.6366747287468169,1.5117468743137052,8.813460776387215,4.5080719755073524,11.660742084840855
2.5207938970231503,8.2563073416743276,4.1087110486385185,2.3237352828577706,9.4060745075078263,5.3006238476328802,7.275780238494467
7.744554513550713,6.4018235923835132,6.0003252166787764,3.4281203520276362,6.5642977609333322,6.3340843630472099,2.9106979233441215
2.4870982814266815,4.0032539923241792,7.3214786033343167,1.5273435057237272,7.491072908723801,9.5533509832271264,6.3343287352036857
4.9647178265665701,1.8949105629160889,3.514605360631593,6.0369474704139057,2.4538832014219425,2.8786839455677384,3.9957955436895372
6.2576999256412282,0.53099403650998966,0.30436507667575774,6.4770626312643618,8.9909529529428145,6.0236153524558791,8.9276227449583736
6.5440780140822348,7.898729803138095,9.1990259723615289,7.9380965846991769,7.6770477981313832,9.2908160742059795,2.4554576842469862
3.6307740190491455,7.1492730385572267,5.0102513258113319,9.402696581326218,5.5627587592523025,7.9796631903513475,6.1249357304416474
8.9205671649198788,0.23801232413634299,8.2539779703364413,4.3606978839033097,7.7453499509329351,6.5679237701236479,9.5880509388449493
3.6803904582124805,8.4323618017391109,9.4742323091775003,2.6740121738623546,3.8007549829231388,9.1882652648470078,9.8918902428342381
7.4089690797267371,1.1094497007059378,8.0668834801029163,1.4357839269640837,5.6314609117650587,8.9424530820957688,9.727183294370878
8.4776462932967096,1.552463867834829,1.0812931552759453,4.162518363206793,3.8746155810375651,7.169360650861365,8.2648318484433076
6.3480265089857104,0.07992827287463089,0.87654233189030428,4.9809309827936596,2.6502741436152419,3.5903208618820859,7.55107605098289
3.4973004947678463,3.6274489229343985,4.8430285808599072,4.7660882908300568,1.4600483276068088,6.9850807277938509,5.5271006363825768
1.0419802727576954,3.6131871566254024,3.782418940622696,1.7773558710658066,3.664147682398907,2.7858777031485724,3.3767944724252859


==> anc/competitors/data/v6/effective_annual_rate__s42.csv <==
x0,x1,y
0.15705164922563306,5.9378114204517933,0.16767033655758778
0.093386903552889935,225.58858248062654,0.097865213523119499
0.17313360478316267,100.43940516823959,0.1888477437826388
0.14249992552127916,1.9202593851990906,0.14735626273848235
0.027893696098653414,358.66978247215945,0.028285252492035839
0.19536824681098364,178.96493569557029,0.21562905899807072
0.15461654337816708,5.3389587387429618,0.16464928497374953
0.15935221800262123,139.43574914604417,0.17264423720575106
0.034341590208353714,1.8736048724832701,0.034616325251580315
0.095573328200157751,363.07715332536566,0.10027566334988225
0.080451624604190433,50.778427702823116,0.083707420636289553
0.18608534788123435,46.324494440508886,0.20407615151776426
0.13233437281532626,1.7050441516392016,0.13592814304953116
0.1663247065214577,198.82101069236975,0.18087439339480649
0.094248697777192914,1.1866023938122923,0.094932620874643936
0.053175357139107614,4.1406832990805444,0.054257585775626005
0.11537110953300861,2.3252193595911055,0.11918438861138503
0.022125278659793312,97.792815934255515,0.022369299335927684
0.1672499226785906,3.220010420084729,0.17709690171464376
0.13001623583319233,215.43776327415264,0.13880221260696612
0.15403667061622103,48.034522366577043,0.16624620092761089
0.077359933944674983,1.237825585123647,0.077925960502573721
0.19443262463503164,1.0325541231617477,0.19499539355203899
0.17969301305121757,1.3563217062609618,0.18382001073980314
0.15789286444401476,35.690921333922311,0.17063301433763223
0.046981354491873843,113.14389490237129,0.048092246012592321
0.098676990708136486,4.0854715456805497,0.10241602579456743
0.018322715499573469,150.11850033940277,0.018490467614057593
0.039315003492834087,1.4016674621040506,0.039535244892518362
0.1397793011160664,112.79866686436115,0.14992044973944996
0.15150480962248528,238.38757204279446,0.16352790406206541
0.19382684916249993,95.141028426203818,0.21364676112451231
0.071906818046248863,61.487934334171882,0.074510066099849226
0.080387344146625087,140.33006772837223,0.083681811607762224
0.099215604142403505,1.2672998641894906,0.10023452429136026
0.045999558226014287,3.2887045749781665,0.046740265200530651
0.034685086013739611,2.0897342085252988,0.034998919902161862
0.10038393598292741,19.622582156069484,0.10531243269171719
0.053112776319667987,81.169005306329353,0.054530249652374074
0.13726465898967696,41.141000961422613,0.14686964049227114
0.093058864585742834,151.65165131107059,0.09749501535686167
0.16820885725098914,2.4986253567440522,0.17678816695114286
0.14305036938042734,76.263087201864963,0.1536333234992282
0.0693496618625878,3.1234088362280943,0.070998059216216713
0.16812936226508821,4.9404125524729459,0.1797845215179843
0.16290522792439235,65.914921665066146,0.17668863630011367
0.083620892015733139,324.76687472182175,0.087204940971594924
0.064782339746746381,36.893836423619994,0.066866161638534871
0.13967414575524537,1.3792588148371983,0.14230233947874726
0.036552971885768865,37.945831680366389,0.037210997367426391
0.047982558470270581,1.2838506819517665,0.048234837764913996
0.011398831252691047,184.26389511213139,0.0114636888815145
0.15951563172540631,65.788104967846365,0.17271615224055292
0.13632166275248611,2.7771813846090465,0.14234310244113457
0.14398142193900368,1.7179719899014438,0.14828003453806082
0.15833851589417391,2.9530165622530475,0.16677019070481447
0.097193997352284581,324.42674491397838,0.10205811054899616
0.11806082723104981,14.961208044113064,0.12479123184020779
0.036561429644254913,102.10453200749153,0.037231231178905588
0.031760713971834956,42.72327669615315,0.032258287444627554
0.13699656274018962,29.288027905000163,0.14645795875964152
0.099508279167195179,2.354323924646029,0.1023704321729324
0.11739486023142587,265.45548715827846,0.12453420460751752
0.15534978290904486,5.9173611634043457,0.16572774903358423
0.13059648080011227,30.272576656777062,0.13918784344270319
0.1151800861250192,62.091322419625904,0.12195577251996137
0.11624936054162857,46.081380490026454,0.12311151939922493
0.067750518631896323,257.08595097059606,0.070088754287643384
0.015855388567908489,2.4007346718888511,0.015928792290757166
0.09297630395414884,20.070056465845909,0.097200138499764943
0.050771087835710549,10.845621310591536,0.051957402183759438
0.08762044230768086,16.404354735352925,0.091319232076350731
0.17214658392095158,2.0205528605645831,0.17963483527056456
0.054448502314414747,2.2059195113376475,0.05526021464910591
0.021077520920922542,5.1583521445109328,0.021257361493295379
0.063462939484179345,6.0359055038237681,0.065167035387972305
0.065782813975669888,12.48571309185361,0.067810325640260904
0.13576413779811006,36.77299748461396,0.14512538276226117
0.11583610894484288,42.277145746503564,0.12263399699970212
0.15894065973021856,11.354816543108674,0.17097710801915578
0.13621957266220364,11.153779237088454,0.14498835693044088
0.087213503673613399,3.6110044286347356,0.089999201506640647
0.16466387308654659,32.167173566102555,0.17850165581612609
0.041724854782463745,6.491598702967825,0.042468369301079223
0.014315293895433491,1.237074503553796,0.014334872696411871
0.027109093547371933,11.804930855040222,0.027447955136917779
0.14724827661332557,16.400865617817352,0.15788052835574851
0.097756673747763603,3.7847308174037617,0.10132666354156417
0.040641638016384339,29.29576729495421,0.041449479658244748
0.10519850726963907,28.162636090858051,0.11071340525701046
0.038939299515501999,62.912244477608958,0.039694847068940886
0.14230087126476987,45.733429774655193,0.15266879244714704
0.094769692359065835,46.959619063825016,0.099300636904632311
0.08239403295833167,6.4600111093845616,0.085317979048208148
0.067287296938096541,104.14345072417206,0.06957948768675104
0.12975369269258882,25.531053498830861,0.13817384657677634
0.078744396005144171,12.747345680744315,0.08166571150988533
0.026653484670059187,40.181608044896379,0.027002791043737595
0.032421121402897914,8.3967208369016095,0.032887925863774425
0.19276055626440777,20.596247774447498,0.21150588731662778
0.18263033123444536,77.206831329923986,0.20011173878298893
0.14294435542404244,186.73416830045008,0.15360251955452564
0.060515292677308721,229.09641034282654,0.062375354578111386
0.19414351169606756,19.518887030216515,0.21310640649323331
0.15796267175350098,21.532636751436531,0.17044741956000098
0.14620913594020918,112.07332220867659,0.15732793968452818
0.095378685407319849,6.3931480781019472,0.099300657008267734
0.061725896750580218,139.83595471512527,0.063656262691686782
0.028314282809164863,18.455916426098309,0.028696622328593602
0.18149445534332992,1.9808831513561245,0.18964538643885942
0.096597495068386094,1.5298069808167938,0.098197646356297907
0.048449039311093761,143.69220081672503,0.049633308640214535
0.06813175858862397,1.3879738278666487,0.068774156389642016
0.12005171809896023,5.2361090218926352,0.12602771901708021
0.04358682875845403,7.1802409551310014,0.044413064955669546
0.17275671397755135,2.7749964540294485,0.18245466860610904
0.15411871066868993,6.3721610209072415,0.16449142952685492
0.146697961630678,79.982663820493073,0.15784856176887674
0.092097677557269705,1.0904901454180316,0.092440935580561101
0.12918867973346421,131.66203498476341,0.13783273148911812
0.12097861409341976,156.57661102292619,0.12854805699124494
0.1334708542954158,8.9917282421451574,0.14166753783296948
0.026044421016578924,2.475148357488993,0.026246888863937556
0.089003406412415831,34.636108382276696,0.092959601284680726
0.017906693033759573,2.025984581828419,0.017987889785390232
0.10385825565645859,8.6105377479445409,0.10875403115462245
0.072673630343229212,285.61186907674914,0.07536956731468325
0.037459595884548912,355.36243324192839,0.03816800032440204
0.029646563867284814,95.139059468388822,0.030085641322314949
0.12165246871376528,6.262885299868751,0.12804499252984658
0.042412664022008363,57.809504722567006,0.043308708300567433
0.18577282249159147,64.188569451647879,0.20382562988357766
0.12040161654307505,9.8574369529655321,0.12712736318322548
0.075905262861619041,43.867650559345059,0.078789595965579107
0.12227394338146919,1.0653378769537301,0.12271687686615929
0.014332735495642525,3.4329458011094216,0.014405674405158608
0.19212625051587462,22.152870661707052,0.21082010797364448
0.10163765301915104,2.6277182567559256,0.10486293695720961
0.15871969317755438,2.6613499411294139,0.16668560290453782
0.025718699985263327,138.94934893997853,0.026049837458206548
0.10246508285925046,342.33273891092523,0.10788163088434177
0.10323432892735897,26.580093131505123,0.10852950944914319
0.18818702644524676,141.23501624244466,0.20690805633292553
0.11862832995145432,344.74195014031039,0.12592838243873561
0.099962986200821224,2.3057389442120795,0.10280479681909371
0.060725375987459786,14.077856576999974,0.06246829437349577
0.072998109495084909,10.136459011709013,0.075447135695293932
0.10892775646959217,1.6036504419576936,0.11114135217037369
0.093393177457958873,86.174170582524653,0.097837796138795285
0.014106295177262782,12.926141521078613,0.014198457702673695
0.16699546559692799,15.942376251409781,0.18072291643276439
0.18027054664955569,2.4325864632388332,0.18994087240474533
0.036647326909736044,2.9079509047032648,0.037089596994717811
0.11526686727241939,210.99158681882233,0.12213754980909064
0.030629390815734278,1.3013797423056004,0.030737433029692562
0.13772561767756422,3.9503515688125348,0.14497082642778247
0.063434418929411582,5.6019797945963115,0.065109866928988458
0.13529030059146135,18.031409026217723,0.14429105714408474
0.1481289767145077,31.815905073473214,0.15926387449390256
0.15604302346435484,18.363412300493465,0.1681061568900537
0.030470779731620344,1.6425860173020115,0.03065199108743677
0.18404225057614551,4.2106328932648154,0.19737731699724859
0.053740658270027358,145.05092371122609,0.055200404122371483
0.017108385673474159,43.021839694447877,0.017252112780856255
0.11542196918438183,46.05852005035279,0.12218489881203509
0.080475233933863355,52.150324956165406,0.083734780315789736
0.1676600511951585,90.111654148634898,0.18235034096305158
0.16356777969221736,1.4089349685598287,0.16736549753995211
0.070256389636315919,8.6967712845828373,0.07248043323315656
0.19105088506325155,24.122776748732718,0.20961037125835036
0.065274389246622544,7.3658798768839047,0.067145007184020722
0.10786085455402576,145.81499631412555,0.11384832788367971
0.058633367207844525,17.238207152025378,0.060280903289637422
0.18784827830930304,93.207098312428883,0.20642234345199628
0.041275485340583451,152.44503323310332,0.042133337864076914
0.018533017684542508,19.652762901260441,0.018696923555844958
0.092668441400577201,214.0618252985505,0.097075923339383197
0.19855135717060904,31.943572376141255,0.21888540100782294
0.17941868058843366,150.8869808695882,0.19639407129861586
0.15223552369682036,7.4592191232179843,0.16265112673149207
0.17925057326691973,18.972088135515609,0.19531419913898507
0.17975486154259401,22.994857281872779,0.19608762029004634
0.10858308847342532,1.8577564462915261,0.11129755204782477
0.070026519847850674,10.500458045070843,0.072287323971488737
0.15668236210108774,224.12369440930519,0.16956001224417694
0.13571564000187461,41.340616434795962,0.14510159041606219
0.080994968486004904,2.8498621251310206,0.083141219522389287
0.027948666931687904,7.3832466531882783,0.028288635412475616
0.15189002615631494,3.0970129722958459,0.15984090700872033
0.059867498025344294,1.1577215928999209,0.060108175666451436
0.18799449860141806,237.91691228677368,0.20673729113202555
0.055784409251080108,14.074677064276127,0.057253122596785389
0.033324007158182345,6.1375482826046825,0.033792280283989395
0.16791140770373217,34.15653736710437,0.18234533078516302
0.03912402015865387,1.0440992388640424,0.039155966695619604
0.044060978549970431,5.1567260463073126,0.044850494066377422
0.12388273038896026,63.296199240713847,0.13174609540461013
0.17616678775911826,42.063341237674244,0.19219829508808028
0.047322586485768918,327.84938525826283,0.048456593129895698
0.068961497851018003,38.863161993392893,0.071329483449279918
0.15770691926582375,16.730537462185417,0.16995848096601684
0.19464702095158382,89.333268353908423,0.21462485965567946
0.10514082537844503,206.34338968764044,0.11083729144734789
0.037340525484737645,70.248019017789574,0.038036143817863799
0.012647894664558294,293.78474777483626,0.01272794185235715
0.053634645699782504,100.86169654779273,0.055084005958890625
0.035046221379438997,166.34093570546852,0.035663754610937293
0.13875514798644292,1.9605054205137198,0.14346711659204692
0.033148175879420913,75.27623554940007,0.03369615564223416
0.10620268700792027,13.416404218929095,0.11158235823841678
0.14190986277214845,26.13448378495286,0.15203041934613104
0.12041215575197145,47.424409982407042,0.12778952998932458
0.047957373815410952,305.45719081129033,0.049121984911424388
0.16278365997462993,333.25555131638907,0.17673530785053715
0.14592735462700232,5.4767784980598684,0.15490387319087517
0.15040696074395293,75.873715320884813,0.16213412659963344
0.034900972795889516,83.49826813092649,0.035509608390413172
0.033513222693565478,7.7235361949075552,0.034006149817835896
0.18623688469123648,2.0767807053355023,0.19524873022777278
0.085539856826738717,1.2732629564597888,0.0863126168435977
0.067180251438378552,98.125243824478758,0.069463654001504782
0.10283096861679132,17.978528968082532,0.10797941140784562
0.13594420042508068,335.15256224776147,0.14558639022479336
0.19156841883892431,15.538109188315065,0.20972990838881023
0.06442478310759045,320.41268221707446,0.066538446056241707
0.18571360156928515,11.339091337748791,0.20226728829219676
0.014723303363388701,108.05530935320428,0.014831207238205302
0.11548762804209668,1.6494221265661315,0.11809228255710558
0.13045527121940617,26.50059203426277,0.13898238959866083
0.030120506712643123,113.53037413595776,0.030574601075838537
0.036664523442143403,234.07578238739478,0.037341979143456161
0.089631720670097725,128.14414965359148,0.093737126292141149
0.19358406330720454,1.2437406546015413,0.19712110100557512
0.12324808511453084,9.0151415410674165,0.13022102298252336
0.18727441210404014,1.3328453099693112,0.1915241856642047
0.16282857396646444,1.9055187860520755,0.16911163959873243
0.098802504295505383,53.744099886794771,0.10374814994811854
0.15910505535791564,67.232055142217732,0.1722407525460159
0.01338898895562767,96.050357245556683,0.01347807716785665
0.030737359385489639,165.0262904905467,0.031211677961181072
0.1675914368277199,78.458495405740507,0.18224207510409873
0.16139524678178074,112.73728346951802,0.17501372668194115
0.054201740973622403,1.3349326778554411,0.054567026984658318
0.11084622221382016,3.9897689159025487,0.11553528009398928
0.12514300593300207,39.217890278312886,0.133084733439506
0.17487040121744213,158.04048174695023,0.19097669935100536
0.12459035989435788,1.026905873884977,0.12478615925903602
0.08838859816199926,20.827209765836628,0.092208257279272399
0.081094968247364702,54.376176998541951,0.084408369846574516
0.090917596410966875,1.1908650392438245,0.091566822469921538
0.1338668948601951,10.675555463952351,0.14228943999368093
0.17482322003294173,197.1872660798235,0.19094340220909145
0.096240407594496952,52.585826938692122,0.10092688452221665
0.057089516960758042,4.0639684584908062,0.058330053059144182
0.054965848969540418,153.13519059367314,0.056494113857234129
0.15174271324625482,7.7939646700403724,0.16216477501240689
0.165148065050543,153.64518751153767,0.17946314435357125
0.030002835172283741,5.8341982698824228,0.030378234343489519
0.022646182821483851,32.551676931214573,0.022896500178364754
0.12294239611372583,10.401038482370231,0.13000433551417334
0.037772916396612677,5.0603699316460267,0.038349711407273945
0.16668619618670485,186.90465394173773,0.18129573071700134
0.068963588045574148,3.0246139624602315,0.070567761563056219
0.037335667264517106,1.6493473804730001,0.037609345904884739
0.18498438977261555,7.5182533210382916,0.20050860024622263
0.041451027319702856,68.992465845988463,0.042309141581115428
0.064096815644207758,117.18613818763093,0.066176935403345016
0.039186545086491144,362.30390129056752,0.039962262091187029
0.031943112096417446,5.746010085993321,0.032367440840841866
0.014018123103923606,11.098562971326862,0.014107867487066716
0.020525127741209421,2.2416932515136541,0.02064188921426191
0.043181879477812012,29.715992717864388,0.0440950557703923
0.020142567199163325,359.82572673405974,0.020346222416327997
0.12231732506108453,62.497466304154607,0.12997757108845098
0.13933576009190624,33.504999348261947,0.14917792176059175
0.084789786798085368,10.124288844614137,0.088103969737369559
0.070418308420889392,221.44377804592742,0.072944903683910711
0.10585998503422371,18.760562187140838,0.11133549017885147
0.17625093902457564,2.2094663068757909,0.18479992493015773
0.17171500909621915,8.6338923429048844,0.1853401051645871
0.018260261782430467,1.4862801455593078,0.018314694428889
0.044484697823339581,3.2925277733551681,0.045177644223652225
0.054981525509835247,1.1098712240918696,0.055129004948292648
0.057383639408120253,14.502266967484044,0.058942118206181338
0.11853420383112681,42.254989010920852,0.12565856705031719
0.089089860883606528,7.579068404302185,0.092611076801559111
0.01935828278624286,11.943764000374708,0.019530892204654871
0.080986686307318603,286.9294166190906,0.08434406857617871
0.10951306025635107,84.479189926306248,0.11565551602362945
0.029317661551706037,24.312694977316035,0.029733467439175154
0.16835712521982635,5.3589172873971345,0.18029766501864808
0.019872754628369807,198.7780825202988,0.020070519131136555
0.18571995511343181,4.0030191252133731,0.19906309993967541
0.028831496900176348,6.8174719054474364,0.02918857774580208
0.17027924080357304,213.44711409972194,0.18555539915128283
0.18150409734624726,22.742689897778419,0.19815593861337732
0.19611842931145262,79.80608105809263,0.21637831444800648
0.16238491725198279,32.633313324572789,0.17583935236411796
0.15810073274655251,47.239209616834813,0.17097502316022273
0.13207182243915405,5.8493508502368803,0.13951516207172654
0.15800930736984453,4.1539944426411903,0.16774931261797565
0.035564919598497946,6.7037813353851554,0.036107509789329528
0.11185292683005109,2.50199714904215,0.11563618533968234
0.10770234533617874,173.87993111880775,0.11367906032561881
0.17293870738328596,5.3181624092641409,0.18552576788356534
0.097931879462768004,27.459983299663424,0.10269552982225116
0.083167004259067159,106.97207456191309,0.086688166137665279
0.13151702153505093,101.94992777451273,0.14046065588772061
0.060628030325160752,13.282321318700653,0.062357058550841504
0.036555998081251803,16.60774635744708,0.037190716976454929
0.1007966820645117,353.76689804640216,0.10603585930679227
0.089208980033028143,53.520024262869157,0.093227919819222738
0.054188288700486004,122.27629468540863,0.055670684800382508
0.079827243921874319,205.40338439699889,0.083083142970144186
0.079614565466987003,104.24033957917293,0.082836706442241503
0.072224157238383643,2.9818357287902888,0.073971377565793972
0.082098175148116501,27.570589982370265,0.08542995844735235
0.14029123563662962,1.824242931814793,0.14471799103794258
0.066406530168544212,47.095314988218739,0.068611087296764905
0.1902830060759147,280.46910130277178,0.20951383175341132
0.18410612371225382,20.595375272597369,0.2011604299802634
0.10137298137701492,12.86477896975979,0.10624971918655701
0.072388628950890876,1.2354911140572513,0.07288075573316255
0.11173261006770059,287.88789886954203,0.1181895825721897
0.17122649286698868,1.8362129356778618,0.17786923018616796
0.13399159470641939,1.2742559426556244,0.13587663346633638
0.16283444730994473,4.2706573008666142,0.17328421401738048
0.11121723245249063,1.4720011972479956,0.11317471536386359
0.13025434956084794,14.660379076654708,0.1384630069441164
0.064749566694667721,21.007196150406656,0.066785566887697989
0.14962970083895527,6.3226006266833794,0.15938140564779735
0.048456872693886488,1.3507521916460876,0.048759403716699179
0.14201164447551468,1.93175847935968,0.14686738481234807
0.17353662298191988,9.6652440393376384,0.18767441696423659
0.035099539087293345,1.4291954261111337,0.035283667833361676
0.12673215070296476,61.51294954928315,0.13496496166935579
0.028068192163687576,3.3919329311551802,0.028347039316622524
0.14788596937157111,5.9428644587992681,0.15728401446076368
0.026053711576468845,10.229765222027041,0.02636208136954199
0.18782856631311895,11.680888814324177,0.20482511254410074
0.036107506707182414,1.0098461624191184,0.036113788902876198
0.19218724672272527,1.9371226176183303,0.20110339642412756
0.16216799345616836,162.42597611431881,0.17596265390654353
0.12279958084860727,1.0073014689308568,0.12285215407911343
0.15869857987961392,20.048117072315478,0.17125257755605983
0.16107181940678633,17.957567121639798,0.17392605855245225
0.18974514193529277,7.1364921423806704,0.2059486365733656
0.058142837229445569,12.740490429963607,0.059726195264756532
0.12211442011807874,100.01784174759189,0.12979921871304811
0.028059347537236233,143.02443933835227,0.028453888611752465
0.12707148300458304,4.6461070820397792,0.13356192662019573
0.042545347777629874,6.7037059424707097,0.043323100895584998
0.11734061617976395,4.1813072750568958,0.12268631877613823
0.11876179766643144,16.964871215036577,0.12563580309839195
0.098537179066433195,56.325883737511127,0.10346043105210101
0.10930003734749333,3.8445960383632132,0.11379733135880876
0.15514544410125172,7.0378795835615744,0.16586129992968912
0.16185649613729267,242.05712284779457,0.17562792123200954
0.10350911095933153,1.3318298512185858,0.1048214574114692
0.12392275388929633,15.157468405746252,0.13135827162193725
0.18693488478111936,66.561039011321313,0.20523295804833364
0.032749381815213335,2.429445943643282,0.033065516647597715
0.032249677521020995,1.3224708663185103,0.032375787939509681
0.026664712263045995,2.260073887606699,0.026863120722804501
0.13499402415770029,226.09664213197851,0.1444838395307142
0.089535577150172102,1.0561516281727437,0.089743223149494789
0.15712106906695023,3.0376382462840974,0.1655492652710957
0.13753396852863262,1.2027005840850735,0.13908186187475069
0.073391174082365243,1.9207245850593651,0.074680872129564646
0.18068964399869181,38.815402325254688,0.19754111088585513
0.15488110794342394,4.1605395200863287,0.16423927892401879
0.061401638772933385,28.74008016494831,0.063256258562689238
0.07919648337669026,32.527704646856378,0.082312794880415874
0.069743596238809949,150.14196408291838,0.072215858250661791
0.039946213238749938,1.0283686703570627,0.039967951084946884
0.038078840783016411,153.66765942931855,0.038808230224872231
0.18786421804139139,38.58019490994441,0.20611964324195053
0.093201767067763119,2.6121401416582404,0.095901770149917409
0.082830766327707861,95.60749826771756,0.086318988515144746
0.14864028464870183,155.60368335672189,0.16017323626512914
0.11506868239805099,4.4822648022983591,0.12032235721449136
0.18786659749930784,226.05727727819919,0.20657838965582176
0.15825728384278454,14.603368048086416,0.17047062202982444
0.10108021718366267,35.168202673307711,0.10620499372902792
0.081508299961356973,333.39606833042683,0.084911414520184136
0.19745999353562119,8.4403666835975866,0.21553661388659551
0.14637444484069226,121.21389017162386,0.15752735221003156
0.19072698540072983,6.5438266737146469,0.20683395656853598
0.032510929671237858,111.63981424814072,0.033040294660561687
0.17160139904624871,34.614354227716852,0.18670129963973969
0.13104403795832945,3.5839888845285377,0.13735472547008154
0.033165118883671393,11.504191590160701,0.033671890528042647
0.12176901999415192,6.514416464608451,0.12822425213331545
0.14035830937003529,1.5853916928531513,0.14395225282299973
0.01233751031883454,1.192464389352105,0.012349759991324705
0.096320412749931847,7.7228888863107468,0.10045607037771842
0.16682590712730103,1.1188479259325512,0.16824350221673123
0.06611821481537708,2.6547773300093001,0.067488064918005186
0.097124135541724707,72.132676724332299,0.10192517267874335
0.094039684142899704,65.213441620261676,0.098528926555593754


==> anc/competitors/data/v6/effective_annual_rate__s42_holdout.csv <==
x0,x1,y
0.077907611546840463,1.4259949736199862,0.078804933849314862
0.08071964517965155,66.371754691823938,0.084013763993102009
0.11944069584497113,221.03097256965245,0.12683006203932146
0.15194745953395422,4.8085320506363063,0.16136510677410287
0.04507539675031854,3.8758414022561918,0.045834678145892038
0.12107507277625285,20.42998562323702,0.12830636664588568
0.11160674548890608,4.6542544223809204,0.11660141633354071
0.12447351202765865,37.172241547736718,0.13231654324554687
0.060191095322644418,45.526748081673468,0.061997258020442203
0.012786308251831038,23.335356256526865,0.012864855789259222
0.054015204449920022,135.71230222642359,0.055489307448056469
0.17898122698066629,98.168711366049479,0.19580340593490586
0.18017179814631906,6.2150963342094885,0.1943590269277844
0.023023750145364237,1.0252466377899243,0.023030229798451263
0.086768837089648485,47.338873943851574,0.09055791457910356
0.17137979351392893,1.2543482985040688,0.17426211187791285
0.19606081071003603,27.050709704152784,0.21574093119360782
0.11587289780266806,2.4827723395565431,0.11991215597300053
0.07025244603398563,1.8176193434171728,0.071359913426293664
0.12399989923129327,34.962451184005751,0.13176744917238503
0.17405843607862226,2.1378525089437925,0.18215056070178393
0.04189887588755576,256.68250248811142,0.042785456751087025
0.046856096384007194,1.8349145104440723,0.047354891489665318
0.10772524559121076,3.7116622550223259,0.11203488948037643
0.0291225795074848,6.1577128442799465,0.029480111831465372
0.15901494397260763,1.1477998702054035,0.16058268449961499
0.094371948248804877,12.398004443594788,0.098575770997487933
0.16430311466156594,2.694029501302869,0.17290982447154901
0.1823534473266277,1.8760623201717144,0.1900870914466537
0.13907538320607729,280.238466161818,0.14917108266382129
0.060631685488553744,102.18371725101528,0.062488400314661741
0.10609806997363869,5.2095583207182079,0.11074628665107666
0.072357716236728875,2.9080977797998755,0.074088282200621913
0.14033790865639928,64.778815023474507,0.15048789929165385
0.14709508771055382,51.250604387737376,0.15822006608663974
0.1718922275750131,232.29292684565169,0.18747435450474237
0.086317170965750714,236.62296043396719,0.090134879305481475
0.15726636727553164,80.392877498577448,0.17012753082741572
0.050149301602100488,10.860954153639556,0.051306711139204042
0.093263839307806698,14.810518157917196,0.097430368896975761
0.050078024236940133,1.1129640613160174,0.050203635330284824
0.16481710158303431,9.5397075374466009,0.1775188108877368
0.1625268740615454,2.2752596253824655,0.16997744286212813
0.14646675240992046,1.0405216284094143,0.14686686337466615
0.07165278316484934,102.86207271569185,0.074255473035460762
0.15203784997428463,7.9169288285584836,0.16252736368573695
0.15068938316890251,23.415824629857497,0.16207428247637901
0.16403798275826437,23.221159382471058,0.17757978401797092
0.063295983244147286,243.04974478476734,0.065333337107546852
0.076412828060092336,200.2480478008535,0.079392359328407824
0.19063711645018286,4.3874995934163294,0.20515924237714533
0.067524175221102142,166.8855103845122,0.069841512451978449
0.062411198333309839,221.5217581493344,0.064390578021364719
0.034836310931951227,4.4901506771233644,0.035311004605614205
0.13712305792804863,29.595642161535984,0.14660611567314663
0.018077334186150151,1.4165014265882028,0.018125259430403329
0.19093609193737987,6.9952800079830331,0.20728828705814339
0.19151964698131388,14.617505410838429,0.20958321164581473
0.18660924979456828,5.2329394397695248,0.20124558370267431
0.047378433512730064,8.8093784024865212,0.048385627703064316
0.024300447515909089,4.1379889194714297,0.024525289516671656
0.049443989198931775,12.693750443038507,0.050585830920991004
0.012143574397562425,1.0196049350984859,0.012144986651646761
0.082125589768262494,4.7563202515953673,0.084831452108815597
0.15239048102363775,1.4553470777805284,0.15595703822269646
0.13465994578413823,210.28068617787926,0.14409833597864696
0.017022616173280315,2.4870441238895222,0.017109341286986934
0.19103914512226,3.9618775590635233,0.20511640005715215
0.025083139142246014,50.064685187731655,0.025393926946057244
0.15052594559911686,73.702635193336292,0.16226703904922446
0.076568342746556564,3.5006967714567598,0.07868530829876641
0.11411816980894812,49.712161716130993,0.12073798815472681
0.012846820139281439,30.806820919807215,0.012926982529219311
0.17743145209312869,63.422344964700642,0.19385040881167481
0.19791406737917822,1.8726588246238938,0.2070008952936655
0.15616644317311459,7.5247094795085099,0.1671536375684084
0.11143694453466443,4.7484244889851119,0.11644489659823343
0.075706145327437788,6.39655687508849,0.078166206381179215
0.051025701208986744,25.338018513765409,0.052295946062738796
0.17505981191246503,10.330933621415234,0.18957148421327585
0.055221709430592389,2.1555232841688667,0.056040153484574251
0.022605818769454514,27.939801622935608,0.022853917496176157
0.17399743206123575,141.08428284218309,0.18992493559072909
0.016094025493750282,252.66515028829457,0.016223711034492716
0.034719797295787003,5.3819884415494306,0.035214121514760333
0.19046520457575908,1.1830132457293705,0.19315647288931914
0.13238518743762145,25.165743142579103,0.14115190539533162
0.12439400975326052,9.6075255545103371,0.13155817025150096
0.17669948244278427,1.8512824177925085,0.1838450406433827
0.12918697539221519,295.55718947280207,0.13787074685221001
0.091577306711007347,21.341646682413046,0.095686806522503831
0.19229651317124624,332.31527221579751,0.2119624408586982
0.10597066056983111,174.58485350786719,0.11175351512110376
0.10526492602134176,35.865767049605111,0.11083363163979754
0.052157094093617615,2.1213169632568971,0.052876789767317245
0.10623345102494519,21.670334810947502,0.11179286646840247
0.064026989426612405,22.455176316554407,0.06602404493755909
0.053078549966718229,4.6854706656833596,0.054197860325517988
0.14208179988032341,6.1064587820276746,0.15079620961024176
0.10744953829698248,86.633446291593884,0.11336054507351245
0.084465107576995463,12.477846311952829,0.087825239796873067
0.12503312108762829,125.9111110867737,0.13311568461976719
0.011979253774484487,5.0133291076569195,0.012036830961849043
0.069424431454048918,1.2108837030285351,0.069837955730867485
0.1680792320960692,13.185076262277301,0.18177428398619555
0.19389596396994399,1.0198504330302491,0.19424104242444562
0.12536237739913556,1.783525176965099,0.12879729036076304
0.1288039664783148,311.1186996853657,0.1374368015733809
0.16530966595640445,3.1894555463488405,0.17488252341551247
0.18595984638128668,291.82265180777995,0.20430257253008666
0.1254239075456583,3.8559798307229789,0.1313676946851805
0.020729168025494613,10.686335877512803,0.020925010064557048
0.070324603506916814,17.719040712256405,0.072707060928270506
0.17209987776190155,53.936836502359156,0.18747107069759772
0.058606695593995305,11.573640558808963,0.060201313089957464
0.11218212904096651,264.04053019195953,0.1186899403271815
0.11717108396844872,110.54466394308216,0.12424199962680382
0.14973772046863609,187.52468777211732,0.16146015723428842
0.18903984136226804,6.3801851944576899,0.20477570025137881
0.1246182628587212,17.193521976917129,0.13220699186689466
0.10036084112750523,28.064830543971379,0.1053718794101639
0.015639352983817256,10.495015543093016,0.01575046319975959
0.037926019349032954,32.40007282782971,0.038631352701834931
0.16547671138148176,159.37793357876456,0.17985419391424862
0.13793433198108396,17.607424794191179,0.14728336577501366
0.16812359049089276,1.5545631506699717,0.17308725780853118
0.19065854576392038,16.502999959068326,0.20872443770069227
0.013212097782506498,20.745630084905937,0.013295501926764652
0.045680353608806838,5.6157531245713592,0.04654636382462618
0.17609106881320138,1.829805853161474,0.18308470519549136
0.16228732323053097,30.194445762867804,0.17568711277389459
0.055179007530239528,3.3806090735088432,0.056259112462485161
0.14564738432041982,103.3542564579087,0.15666961824535708
0.095727653651175929,35.458996107469126,0.10031738402270718
0.10515459764675909,3.863402992644446,0.10932196939055827
0.084145662126744139,39.554031556023773,0.087690112514565266
0.14604746177009836,257.50704117934373,0.15720320224274564
0.10840094057185136,5.1516136118410927,0.11324168679398339
0.15572931970443357,351.87995457088402,0.16846961331183841
0.094267523560955163,3.0664540694430351,0.09729447996625562
0.049002693394967552,265.82918704174705,0.050218436605470096
0.15447776377721345,4.9209296235466375,0.16427975523166616
0.058017324311323677,116.40550933285829,0.059718038148306674
0.11170301481215469,12.532046863911456,0.11762749127455785
0.1674644788474294,19.270834685040747,0.18144826585190632
0.17069958412484898,3.546858893192518,0.18142243720886531
0.018287163711427443,336.33248057385208,0.018454891519151584
0.19143379025044141,48.863505073715487,0.21053180859976894
0.034349496300310839,2.4434797483057662,0.034698727080285652
0.12628696991391578,49.841913498422628,0.13442651466698119
0.089530371808111825,349.19023384842609,0.093647998944304867
0.094165246958730062,10.557642356950415,0.098282713270056776
0.13515186388891703,351.97541017200894,0.14468091653831872
0.032443013300031805,1.8662634763929156,0.032687105768004932
0.035898049454636725,34.797421763325488,0.036530984082129736
0.1273426220210476,198.59260377851146,0.13575975175776755
0.077573715095835119,1.0370381903408266,0.077678687382927381
0.19450535626405305,4.6744512378254237,0.20993605181726571
0.023142537627242363,7.1749165955655183,0.02337428987930279
0.018404572504042035,88.705257645361115,0.018573035986652275
0.035919866491405446,14.296665983659523,0.036526084204222764
0.10510183881174835,12.104998096061214,0.11031991843989108
0.044752667831576214,4.5263453188543377,0.045539350496847542
0.14872544638213125,291.70160354860832,0.16031038787105212
0.078820351229296981,146.42447937652184,0.081986977021496044
0.15988132632567065,13.598918942177356,0.17227789283104444
0.19268948723050969,62.741602396231329,0.21214825351916367
0.075436006108971623,40.794360608397376,0.078279100367522059
0.087687247051364492,1.2199723501899946,0.088367894490835042
0.1344332108489327,1.7993674912136757,0.13842788832478226
0.067227917430464579,66.440595728469887,0.069502864693652855
0.030013422599355383,110.95323166028015,0.030464183111380105
0.14811637114570522,34.657913028959705,0.15928190962191513
0.08536734027299156,341.32943603100034,0.089105445144512352
0.14059751584446312,146.63385433534731,0.15088378286644755
0.11738548989005436,1.9675019253259496,0.12077127161967116
0.19986309515996939,3.0172157723662285,0.21351616785351335
0.10343998859899189,4.7319793533219858,0.10774410789156708
0.054241580562429427,233.07520281921029,0.055732955182742794
0.094865372462611064,11.329874903127561,0.099076652293258238
0.11579488942828509,2.5308425996945525,0.11988276435407941
0.065579312443905829,2.0057922579702505,0.066657646334151055
0.15113907487903208,160.03938035856814,0.1630754571558124
0.12274402980701053,32.814536354242712,0.13033611601557293
0.13225155356727977,243.28893964501518,0.1413543923721523
0.030799322796917036,2.6220657765713264,0.03109344820928972
0.19066371452692621,4.4248771890926424,0.20522981829299836
0.09545693826191326,96.467645073995129,0.1001095227498181
0.01905198261063782,4.3377789605173476,0.019192111139612944
0.024610370392965791,18.711392381498687,0.024899132095473231
0.16905442600992582,40.124163066641273,0.18376411117509117
0.045806440935281828,47.509935409879851,0.046848657893413526
0.16686656387335316,8.5174704621399524,0.179691606827864
0.16781469030591287,193.06811630799541,0.18263121622902845
0.1592307825460588,8.7704892574956901,0.17093503176178326
0.12436958150766751,79.139784000972199,0.1323237750687174
0.12480599724503121,148.66928763716726,0.13286932501260051
0.061112979904098183,42.320452510440575,0.062972147409543267
0.017931126707884826,7.8724663009172575,0.018072095948546973
0.14502443109197907,1.8492084180230246,0.14983507205316338
0.012833456079632892,255.19203162956055,0.012915831433072844
0.014055594927173084,3.7018253394839089,0.014127846093462404
0.13160458638497419,2.7275600645656835,0.13715348773001002
0.19075933605326403,2.8370229349679756,0.20276106361066915
0.053013830471678521,5.5703826731052759,0.054179934111083572
0.011355763222923438,31.381434769693904,0.011418407083628068
0.17378909937187761,2.42425514592877,0.18275019756760691
0.11230244229585655,86.071200755878195,0.11876930013484843
0.072498324535681488,26.998753223695118,0.07508653979849611
0.053311510094491137,5.2191207826212462,0.054472952345061554
0.13727598664963539,120.83082224780846,0.14705531866516508
0.16405724893514928,54.684340708878914,0.17799241674867061
0.19756749885487787,209.0108865301691,0.21832161034530628
0.064755503594170358,21.632883585091221,0.066794947900506996
0.18874902628041568,8.1748140634217972,0.20514871629715836
0.086110996333754561,21.796640909330907,0.089742408257156958
0.013774583058762644,13.809739031986535,0.013862929339307328
0.040824767683771288,4.6245822841596214,0.041482964912689324
0.070030952178154957,2.6575928607768953,0.07156923158564199
0.026936359383441473,10.882279910224758,0.027268232210866383
0.10653027212245623,11.9636307997882,0.11188721921071476
0.023404726384193338,96.791864402173914,0.023677870108006704
0.020207052167102717,14.119338568915005,0.020397856026110217
0.12666040052866726,28.177627719784443,0.13470939339103172
0.021800133858608978,4.1639732180340596,0.021981373285815176
0.16011641323187145,6.915230862957408,0.17150688716444873
0.011068199880022681,1.4496071773040864,0.011087171302825105
0.017094022860924062,11.64333149195166,0.017228209754850621
0.098058812922759142,34.053272009240764,0.10287223526809441
0.1782354170216281,15.707805103784144,0.19390779605633646
0.035964589306141409,32.34022931241536,0.036598424142159747
0.021815026573767413,267.18040570162009,0.022053803842408959
0.061261846971226872,5.0666867904512545,0.062786724542831518
0.045413662584030359,10.291009758927871,0.046356105156748928
0.14641767472415895,70.622949268065668,0.15750416513734566
0.025034913156510543,19.664441135831844,0.025334592082361773
0.1272172785216811,1.0772724425674307,0.1277777607885251
0.01656941393819171,145.57845876605171,0.016706489376840272
0.17074283099345239,2.0158713391703311,0.17809171677212521
0.082122344033512373,319.88611019144292,0.085577175416372553
0.044253682142959529,57.389816696139896,0.045229657014892011
0.098721271449316916,51.693657352093233,0.10365469810819805
0.075865394406457023,3.3511605082608926,0.077905059520792408
0.085262919992754274,30.472728726725464,0.08887369959383129
0.12450734351335169,17.06361238482414,0.13207847024306885
0.13335777673897062,1.9003282819688327,0.13756101714620939
0.032772102759706795,2.9759321239786667,0.033129935912122654
0.10691210053814662,3.5490940828862736,0.11108101418263105
0.17322930691462943,87.11421149645733,0.18893422785719927
0.13190303165362913,53.194290840595372,0.14081140164229078
0.12806865280764276,81.350652115761065,0.13651657739824796
0.13002015683166512,2.2666027270390372,0.13476740537479848
0.028891375848167755,80.810603150638613,0.029307465448997094
0.10455274114833533,7.5106864421154329,0.10941373601763216
0.1687476600076098,65.760945508067607,0.18356553215454374
0.15312127337420064,268.72484329178815,0.1654154876070435
0.13450183010229619,139.03890044707873,0.14389238058997256
0.1386312752023254,17.09714478106541,0.14805849787096448
0.025761655637241539,13.493004739153552,0.026071152792803032
0.11507343607675687,44.457919275323221,0.12178903815608333
0.16442639455843425,20.325090386977525,0.17793731371760058
0.15455387971965703,82.09154364909385,0.16696758043064586
0.17985505069473764,3.8442070072995485,0.19216918586182019
0.17710393315848408,4.0635165972233231,0.18928595569287965
0.027073015490409955,17.098528407577067,0.02742082145744229
0.1415792808136323,3.8787484647231567,0.14918911151678027
0.086254314453434747,9.7905690113739166,0.08967183677973245
0.072698464989640582,13.611836155348177,0.075198201948051047
0.060965579845870331,207.61032866527901,0.062852817482164758
0.19472992696595015,12.634732679896896,0.21317944546500533
0.11235072798877653,197.29617033766905,0.11886944450529646
0.13176525059511912,9.1087406274694747,0.13976408494428938
0.032158000812574056,7.7309271472540981,0.032611781133701223
0.084541250723837683,83.196779160649342,0.088171022714551128
0.068187840712943051,3.5363100929793001,0.069871732760545591
0.10411662338046465,152.94414698119641,0.10969055901335945
0.047821365190468069,35.193385034860313,0.048949203341695613
0.18423496204614831,38.210596039365733,0.2017661109381923
0.10473505995100087,2.7335053188093874,0.1082458013427996
0.16198634560510719,4.9288208448483841,0.17278517918890768
0.19667635629208788,3.6817424762553488,0.21118968194729248
0.16039439033253347,37.524494783755152,0.17357256385471032
0.083392751962847095,8.7171992959244431,0.08653788725598166
0.16038005470797465,36.161693540855218,0.17354074130608055
0.1090404470784973,134.20204209696584,0.11515808246070858
0.028117676793183111,79.960508907870192,0.028511626360464559
0.01121579018447043,14.702841303757896,0.011274599045725475
0.066687542324230145,99.842775723404941,0.068937624639515249
0.032217627076687322,177.49191946983137,0.032739214147524898
0.13765596508223085,61.715696165098088,0.14740477317235157
0.049319454165108328,10.848627661759439,0.050438489497262262
0.1706279661073293,61.398439363022099,0.18576876908394557
0.14383537573652319,66.061206945227283,0.15451346862080761
0.079036473697023865,23.056776825412914,0.082097532883181445
0.16812275521501696,37.587288682258517,0.18263840355220462
0.061326433779150494,54.984586167643926,0.063209601696110562
0.022133764101099736,1.1956638627461342,0.022173651812585016
0.081597554782582168,108.09126955638067,0.084985661266175905
0.091602134074961553,61.494779763344361,0.095854009723226552
0.08046400112966072,149.14222369443883,0.083766315088951382
0.085672029562902846,47.707600983400809,0.089365261546149544
0.10666315437208465,236.93373500452572,0.11253272759952404
0.019737883703758397,1.6199521809591082,0.019812315605307385
0.11543188415627767,232.68731461736303,0.1223259375143384
0.036319729461642122,59.51971814945081,0.036975862371469992
0.057841654302967956,3.1753352785130398,0.058995848431331321
0.036424994036503754,16.363820797613727,0.037054531871314023
0.034690588468287174,17.005770897363789,0.035262743879961311
0.06938955862758428,63.876303226623591,0.07181331021609938
0.15970342073571486,5.7790748298809298,0.17062356291976499
0.091882521773865425,2.6324667688424634,0.094519406986933951
0.17846917385276384,221.32875587847226,0.19530006933223465
0.095851282279980091,13.30019680819305,0.10021712242307212
0.12036155976217071,23.658416599881267,0.1275604736555016
0.011988166293688721,132.27093154503382,0.012059762587900869
0.16547737018954892,4.5704106817260106,0.1765096284550749
0.14278607541366614,83.531348153639556,0.15334241783835467
0.046077908118001325,44.544910998073775,0.047131051579771821
0.15037433197711583,1.6301509600815389,0.15469666475639543
0.13147337664978861,55.669271085772181,0.14033077199023425
0.042897625257071317,49.432540769634791,0.043811609712246957
0.035065563960749273,158.43427042729778,0.035683592018133314
0.11951114286365203,204.30386794024105,0.1269064249712073
0.016339542556655311,32.932555092665211,0.016469644068183298
0.067105479553993361,53.71236017430973,0.069363482563817636
0.18066983490298286,3.4975849190718504,0.19262677188544908
0.13349444310325512,2.6870918598295979,0.13915224122476078
0.10055739687582251,31.301286574430549,0.10560889392035477
0.067371301536448394,4.5586293371743203,0.06916537160944447
0.16002544351655262,37.346761713899603,0.17313960373455761
0.16367689200066837,3.2173446929392111,0.1730996600756709
0.096393309561190771,40.374698152788675,0.10106558484396788
0.026980421604749824,330.40450596960454,0.027346557089794832
0.087562354685339766,132.05087957089421,0.091478649813332646
0.15451423070221015,201.26440163689276,0.16702170183499443
0.03360032485660884,24.955244190370834,0.034147819750609987
0.14777098375983067,16.258465690021623,0.15847384731877723
0.19571121946998063,87.125690947612384,0.21590874337873944
0.089930057024725743,7.8413347301156398,0.093537960339474591
0.18378408512601571,28.895185286058211,0.20105709823300066
0.15573320248753031,215.96790154407768,0.16844882702965447
0.075131040714035341,3.0165117872332674,0.077033672197058145
0.11807023125977582,309.14577876773632,0.12529777561070543
0.047129583589667227,24.241578927754798,0.04820987587030845
0.070556693768635381,11.991331911442867,0.072883547078113731
0.16863929075924247,4.7277138340670053,0.18022044840517948
0.15971180407163452,13.720276186881268,0.17209106358072668
0.17265211323119742,48.649896857487221,0.18808940668093621
0.16602244325344873,212.0877405441872,0.18052292359042688
0.13898113602503623,10.816738900097279,0.14808558561982577
0.11560400642594248,1.9287863753713965,0.11881721442168969
0.033531696310072787,65.968505573434925,0.034091410730288318
0.18969313817049444,1.8422775934579394,0.19787559091051232
0.10983626318087251,5.1553213620864877,0.11480841769170547
0.08049417750209685,218.28073871853269,0.083806454377936879
0.098439250405741849,84.360797403442803,0.10338404451504801
0.19348965245960628,6.6886684225942048,0.21014943048367218
0.16059091100880105,65.995441455581954,0.17397548472499236
0.042622474981718908,246.25849262865387,0.043540007845687789
0.1246856296007773,241.08884239077858,0.13275577009765249
0.17067818047230973,1.4252763813195735,0.17492899043665067
0.027478342052188291,22.022991195263437,0.02784174823258212
0.18369918591407169,2.6700697289150934,0.1944139543974519
0.1411579741996368,124.37417698543389,0.15151438363673564
0.1919152422606778,12.354847453416591,0.2097817039475196
0.12193787974550266,244.16648530973964,0.12964953850779026
0.039393513481414032,3.3101403763874431,0.039937846606975747
0.013803341512380532,11.95089339603739,0.013890971468101698
0.11086530719074884,221.85625658880886,0.11721347429115259
0.027528737194905797,10.410967905369636,0.027873808796759603
0.13254631999094796,38.506546605220699,0.1414720692676763
0.15382956180630991,1.1473581690859378,0.15529458417138509
0.13383676769783093,38.492083858411284,0.14294084666625118
0.084082834758284195,2.8016413122832082,0.086374253029947612
0.15675651344811423,7.8515689267514714,0.16790577953616714
0.096503558590167515,1.1208796462548889,0.096993547484722553
0.156823044655924,10.815524943110466,0.16847206128166259
0.038457601080518954,47.150591750616471,0.039190376611615729
0.06344453293462754,16.087451459141096,0.065367443355039301
0.033653669683657121,5.334323303039052,0.034117034026428295
0.16978079897022452,1.7710971044393919,0.17601119988013614
0.18929581055798764,1.0314596327758623,0.18981252702247176
0.12416597775695203,58.516815709064971,0.13205484790545174
0.089033157610065014,5.9221321048583215,0.092392811053143564
0.15407351184543425,10.745341928580434,0.16530092317177303
0.14458130270157063,2.8263945218588478,0.15143018691828791
0.076385926916057181,1.6687002022315476,0.077549200234627413
0.1800544685983424,3.1491079299382347,0.19135963068846307
0.087448083464844881,7.3724921366553993,0.090824159372566715
0.016132259709475731,4.5033237847344116,0.016233792313978146
0.063197852054827475,4.6292079389365099,0.064782284534686596
0.083050040539153103,49.759426263545507,0.086520959097734274
0.093302185930783238,5.8675751835665579,0.096987891370091894
0.088615984504292672,4.7790858772837606,0.091774574538669329
0.14822940330941262,127.57424194343027,0.15967913090569263
0.1517451157229085,1.7702210703489409,0.15672247960692598
0.17333585203726032,65.042904084749139,0.1889912947379182
0.10459711651220729,14.93609936309174,0.10985854693047936
0.17164861048647934,180.81270076199576,0.18716390265402949
0.16104318933866235,19.997348276988493,0.17397824574555232


==> anc/competitors/data/v6/ellipsoid_surface_thomsen__s42.csv <==
x0,x1,x2,y
7.9656044370036696,3.7173465229824245,7.6472234781164437,519.20834200573518
4.949905957768471,9.2659770596399884,3.854378540169809,435.65636321095633
8.7273812792024419,8.0316463188836433,9.0101751140592601,926.80230852140528
7.276312261534275,1.9952956989649944,6.3444749322560288,341.62336103092343
1.8475961309888458,9.9733119205381584,2.1342370757196387,198.64730129430197
9.780601164730804,8.9128002187697071,2.2934679530998072,622.690507837371
7.8502573179131767,3.5551759407763508,7.2378588423673138,482.6954659189696
8.0745787474925841,8.5320692169484431,2.5564954279787027,514.95842688893003
2.1530226940799126,1.9577757868424457,5.5656343142383902,118.6337442428938
5.0534734410601043,9.9919425742681476,9.9259702833583958,866.38456294640002
4.3371822180932309,6.9911626249588323,1.0360684426000555,209.46327983534368
9.3408848996374161,6.8511251400291728,1.1492182170780123,428.66561678665329
6.7947860807259808,1.8139665428571947,9.9377612373745592,476.03665560525661
8.4048545194374693,9.0733005900696266,6.2617495072074894,784.31702686536721
4.9907277894459803,1.2609955288402248,2.1421897796666181,88.59368493045416
3.0451484960629918,3.1674525223703234,9.0757197977868422,290.34396083833201
5.9912630831425133,2.2871968764997153,8.9234227011492298,404.04801058865979
1.574355304937578,7.9909114662299672,5.8258037180023772,330.05918294724933
8.4486805479332396,2.7838380449160809,6.596128268746809,439.32652391501665
6.6849795920985837,9.1957440441779674,3.4586847235078872,513.15258563670784
7.8227896607683647,6.9064213539474117,1.4546772673480464,373.6497915005254
4.1907337131688154,1.3254643944522659,6.3511084800177793,192.82431177095489
9.7362822195541288,1.0488685071583042,3.652796738824867,247.78255294218803
9.0380900918997789,1.4649212531295903,6.9725894199431675,432.61835633563766
8.0054514736638573,6.4533265988295492,8.52620659158341,736.11370911643405
2.7517483706677082,8.2133362977347382,1.1634448952292766,168.31620413784361
5.2004890335433078,3.1469753856464964,6.3614239721715462,299.25523102150623
1.394233892085059,8.6446795863076566,3.0815248571816705,202.07337988753818
2.3886054286079306,1.5150874613793435,8.864996481134213,175.7055982736868
7.1474405791820921,8.2086746827750865,3.2829805590564565,482.11220198587262
7.7028594031703541,9.3501588715505228,6.4969311991187642,770.81287150409162
9.70758759190789,7.9489755919394254,5.9818675608065028,774.96738695193301
3.9324282232433676,7.2830870558077345,4.5654985005332405,340.41597387116803
4.3341373543138202,8.5418219678984482,7.0985868723981467,552.3125603713537
5.2260023014822714,1.3613616959235979,7.5319267124389047,276.66946059232379
2.7052422317585711,2.8160389964714985,6.1024401578744811,178.45691642081681
2.1692935480192448,2.1243131137507878,7.8258001346627868,170.36507365295205
5.2813443360334036,5.5407789117368784,9.8507536839364391,580.27532090536818
3.0421841414579571,7.7066931549596003,4.7734514911072461,325.76983494414856
7.0283259521425929,6.6701066011875882,5.6312474669697776,520.95779398562127
4.9343672698509771,8.6601798978574145,1.1122289014709192,292.22754345165873
8.4941037645205366,2.3969169319698178,8.1642570067934059,510.58540726482079
7.3023859180202422,7.611589827416454,5.6820706034139441,590.9604414625793
3.8112997724383697,2.737373417820137,4.6716528732450868,174.4527091520188
8.4903382125568108,3.4368287618602023,1.8466476678045622,233.72569073664283
8.2428792174712164,7.3891422755317349,9.0069077950785754,846.58780019349115
4.4873054112715707,9.8218430640881369,4.5550651603650074,471.39043431748081
3.5949529353721967,6.5038924537936262,7.1432343838829837,412.61499836053673
7.1424595357747798,1.4905028349216605,2.3443674073133569,140.2822489269727
2.257772352483788,6.5467807293477955,9.6539466658692934,466.95045300250956
2.799173822275975,1.381154964221504,2.6059758563964781,63.947611999532981
1.0662604277590497,8.9573114023013538,2.7958779360954136,182.09579941323585
8.082319397519246,7.3862045659055866,8.7308457450194243,816.93215011245695
6.9836577093282894,2.5581506178025291,9.2132446972773803,486.66345827055386
7.3464884076370156,1.8254890524177827,2.9093266677097125,180.19747548948922
8.0265612791977112,2.6517990599228707,5.2282079935734513,343.25395013531784
5.13024197984506,9.8202446159877326,7.601454141065469,702.24856766366486
6.118670763576044,5.1270457821264088,8.905291604297215,558.85220190024256
2.258172983148917,8.0567285350726721,4.4114742553357473,286.59523768655936
2.0307706618237611,6.727675078969992,5.6531753816448633,289.30736964328105
7.0156266561142449,6.1517183496277363,7.6754476946776142,605.65747962460728
5.2398658552881923,2.3061722919854475,7.5802237898751583,312.73959363832586
6.0871249583306994,9.514220082022856,8.0466411702347642,776.59480181527874
7.8849897167442302,3.7120836926324614,6.1294043677737378,433.46323708831255
6.7124648800053173,6.2021549422678799,1.9415358712429769,309.580525274308
5.9822146059219623,7.2979835013015952,9.1357596179023606,697.19796228775056
6.0328644467087216,6.8430983972077799,8.7901528538892535,651.53250421120526
3.7355508825635098,9.4653496872596659,8.1828769223649971,634.45016974803707
1.2773605111114548,2.335950909280522,1.8987622944465654,42.056987665520126
4.9304565030912615,5.5751746460224787,2.839576303732863,247.01855132745277
2.9312620553757629,4.6363095166668939,7.6924032859688669,313.68544736943772
4.676757793521725,5.267518565343563,1.2082608512375179,175.73170726574693
8.6806276594134957,2.0729577357797018,9.813021703365516,599.7533125397963
3.1054553727880667,2.206851488854888,4.3943021232011263,129.4057004226037
1.5247246752015942,3.5026799120313163,7.4738128032174123,199.28524424076369
3.532455028197969,3.7423414338474816,8.9881397963923888,342.00350761000198
3.6423438199001525,4.8511289231321495,4.5516689933507406,237.08850619432164
6.9572486325420559,6.4988879233296544,3.8721923973969945,417.04928714589062
6.0132893710715054,6.711662056764367,6.4786701600842207,514.71579009550419
8.0550838819577208,4.7062980692701322,6.2289043637324566,498.85508072708501
6.9788218629464875,4.6790479848582738,4.6822597986231749,368.85534526006251
4.6574817529606349,2.9586567402726578,6.4159728028093763,270.47525100089302
8.3261834619943116,6.2947562356810742,9.4184323260984524,803.56662404314989
2.5027562791693354,3.8533682018551412,5.2087623096393685,184.03714581169044
1.2044086582047444,1.3245385084962733,2.7706796267556819,37.162151860792349
1.8104307469807757,4.7656003974117436,4.3948538459470345,167.53346038982582
7.5012341553680528,5.267194075811533,4.5469628433380676,413.61678472294216
5.1568950722624862,3.0303358138378989,2.1799782372359786,144.8580449132358
2.4514460113024161,6.152121398099041,2.4658435049909944,158.00318042578792
5.5094029759302714,6.0919471038872883,7.1610586605430955,490.26139698517096
2.3708089244185158,7.3180196299933424,4.0552997878801245,250.78527294475606
7.2668833756996243,6.8315363398108904,9.5940855267022691,779.21035637325406
5.0154064801662761,6.8718975086892842,3.1923707082274668,312.50425237282843
4.4291910348683423,3.845927366416388,1.8903205459434007,143.29312287734521
3.7136088023308886,8.086889997873584,7.7815410670023208,532.90665896539019
6.6725433380699961,5.9422994523971147,8.9293244672608303,643.1376839104679
4.2563134949805139,4.8827637566190107,3.5030202118433906,222.42110448950265
1.7888492738449089,6.6341123284695138,2.8187929148093018,159.12584981543438
2.0620531190846378,4.245916010052289,2.6718952138397847,109.82985459175376
9.6570789809456308,5.6146532014608237,5.698110712298611,601.05102108423375
9.1772262163684637,7.6303511963399826,5.2157497712209384,672.18093666261598
7.2973642042967457,8.9776259805133698,3.3349585586908082,532.13280519887212
3.3928296531356761,9.2895147756567251,1.4065580529048374,234.39238966067953
9.7225873961295157,5.5326963266478932,5.3334220629365268,576.64135832496061
8.0087581356921511,5.6824760326651216,9.633991128720476,754.3645207819003
7.4520117024309602,8.1988336968745283,6.8726728067739691,707.59137080550704
5.0442535192940978,3.8300562256978115,5.4595590096575659,285.98559800214105
3.4501740566064312,8.5364412611056171,1.9962286662665449,241.63481696018582
1.8675186593814936,5.447274818656811,3.2719266149462856,150.59192532765607
9.1234215688945746,2.0427105190174153,3.6529655461708845,270.19246746793306
5.1019866085025001,1.6485323236564933,7.8832319734651088,292.22598122631501
2.8212702831570731,8.5779388993551677,8.8903971753815743,576.51618655759921
3.7536096173558726,1.5001112521619011,9.1147766820979452,253.58008692029796
6.2129761204770642,3.5255029252029031,9.8611174742567869,519.42099552040941
2.5909550464530855,4.0071703645139127,9.8413001479407924,336.88361868982122
8.7095285568313798,2.5569500067243442,9.5769921949118331,610.7692511500403
7.8266757685168908,3.8250403282179031,1.6463992645259595,227.81714129585691
7.4751666035584314,7.6842331005257707,2.2401418233502466,425.33844085521611
4.8888373579759339,1.1321455920406369,3.7401987382842963,132.73444889912676
6.6457795663219885,8.4445608206861777,5.9760842865801536,616.4734752203691
6.2568817202146203,8.7089322121710246,1.8728009983493137,392.91171844396018
6.8486194139933803,4.3503541587239338,8.6121726202192832,542.34306405590348
1.7599988902590018,2.3825160915457131,6.5508056116957816,139.53118937711395
4.7422666195354868,6.407563671505728,5.8812796207198446,404.00474982504994
1.3745275647570323,2.0770530027840488,2.4878019103056204,48.877823907442405
5.44591737320067,4.2842742497042732,3.2792992696017764,234.37698890117824
3.9687509109950678,9.6258626281087523,2.4428082248403227,320.72342771967567
2.3007176997944221,9.9591802532527343,8.6673984201531873,617.70239566610542
1.9306267095029648,7.9489440221912702,6.2580507405509636,363.29269247953698
6.2888011495994087,3.798653589286896,7.6161648476767008,433.7119464679115
2.5353367168319751,7.1889854424948325,3.6642957661902313,235.92091112107414
9.3260810653911754,7.3486572893561144,4.3412737337944947,609.64908419133064
6.229550257303555,4.4905752564728481,4.6436946798388039,327.63481105670274
4.1218282408135334,6.7679977112754344,7.8401347456963135,486.33443982350013
6.3182394233327503,1.0965488047810861,7.9511768890711121,338.44883828126558
1.2052348392672774,2.8815189274201733,2.8613217476262855,67.190194669496279
9.6270329191730077,5.7257947267053506,9.4738497106428916,856.65367730722789
5.3407309324861023,2.4737617383246628,2.0858980369931777,128.24032494245674
8.0446170452525756,2.493161810888803,9.0650987418126725,538.86243116397213
1.7445699993019472,8.5267386149521407,1.9035608108482838,155.87979991878433
5.3799249775434435,9.90219702415245,3.3808583003617998,461.81625900649368
5.4163629491906882,6.0037248522560356,8.6183068246116132,554.33721159877393
9.4404380947748461,8.5516275779354203,2.6154286511147871,596.04192509114478
6.1455524713846783,9.9128949789364533,4.7221113817897287,587.134243803206
5.2614046095125842,2.2743629971189723,5.0487336994971361,220.21662101761862
3.4027809678270424,5.03421051928916,3.2073307572088869,187.06235752689594
3.9841209760829699,4.5331544425772794,7.3922068120238791,345.52011713612643
5.6860516222438404,1.7204435528156652,8.6620118446198333,353.77079770562636
4.9502031427454201,7.7979715551527002,8.8711762587001459,648.52676503409941
1.1945087189229739,4.9040112459033374,4.0538993116290483,144.44774883239356
8.4366273177492204,5.2239424077136114,5.7776535485903295,521.07290016071227
9.0654469465579002,2.3560567643191614,3.2356576347908632,260.31932164805141
2.2622418009874972,2.6283398700778129,3.2031685139513089,91.066173595165736
5.9863252918514442,9.1639325994059355,2.4512865656673171,421.05549922252419
1.9771816702189919,1.4018418007685098,9.4601710972676329,160.3176718259007
7.0501608373583053,3.0956705644933562,8.99189945745022,506.02557659749692
3.5311040545510748,3.6285339728307551,7.9962284199492304,302.83186736156898
6.934803712227116,5.4117778816142774,5.6589536915895611,451.36045050334474
7.5429515285819431,6.2780065571331631,5.4154712396068465,514.66436398820326
7.9178274272589135,5.4396097826559995,5.7677109956424815,506.85190861842062
1.9696685136030689,1.7570380110119381,5.8291121221938038,111.3356560295
9.2441066062384714,3.1930070865014217,4.9110677622792132,397.98125349612826
3.0719259180539273,8.5922954628628716,2.185793496028607,232.05313611583114
1.336713005585618,6.7382983043061317,2.130974675816824,119.49986731106469
5.9936722245233502,6.842341451208469,9.5702474426111497,693.65368380683594
4.3383005547619486,7.0318292981621946,5.3382768362771547,386.35707425265929
8.4681076881917186,7.8661271713557612,9.5788497241466999,936.24108670469673
8.2742632485787162,1.5229763354930261,2.4721918993909897,168.72860190686663
3.854250035404438,4.2994754643935114,5.9897489683594021,276.61876706094034
9.5760945556277051,5.8557469173551082,2.8694552801638533,450.55256329816467
3.6182605432610675,4.0461083496759347,3.2786614551394138,166.95297304192488
5.6355141630854311,8.6003098595846783,1.2704912088506091,333.14863118103341
3.303685815108425,5.3431525772856459,2.0705797966619017,155.20993650270913
9.424392130440669,7.9176483051344126,9.251635668662761,986.52577248633486
2.4814703582381634,8.6681396519305203,3.8937969233409855,288.93572502544936
1.4041955745309609,5.5431233461314822,6.4731629072313241,254.42857168546226
4.9158735400273414,9.1859701948421488,5.1851271879034568,505.13874522853547
9.9313800765025331,6.2841154648328255,4.6040612072075042,589.72405694340614
9.0250953962942262,8.6524686895034968,5.7869748221146136,765.68904350947366
7.7374721751125426,4.065317160323719,2.6851505015380734,277.19835213843368
9.0171324179067245,5.4893526267833668,9.8974350866761895,826.86587265345054
9.0410197572807682,5.7826993690411994,8.3647708183347671,747.62462517906408
5.6697252434780419,1.9448174430646352,7.6745316945836377,323.31748199520052
3.8433614664771372,4.5869725603138658,5.2188336731255722,259.38639032027788
7.9481118889988922,9.2560390529650842,2.3758940991370237,537.83320483057264
6.9549513685098496,6.6774901632826813,9.2859927244621101,729.09564266154007
4.362919559863391,2.5975592419327072,4.072483606435549,169.14223597656266
1.8502000125536373,4.0497007204864452,1.4509602072724039,70.13753926080291
7.7211065021412342,2.7244270869642984,4.0816330912956582,279.11561013354981
3.3621446433057822,1.2234081861871529,8.1501132744629601,199.17636375098346
9.4313183548040129,9.3471441265362394,6.6043787048938736,896.82342858762934
3.1687351750511628,5.0338659543118434,7.7575472627037367,346.20398792753718
2.104821391703374,3.7678156517870756,8.1427184547613969,251.10255546523766
8.4800140491241542,6.3862947240196295,2.9075914997248833,435.02699304317133
2.3795588496204463,1.0658301066371407,9.3140498448386211,165.99177216311429
2.6134147734196516,3.5021989594073246,4.941906426283353,168.15060701689671
6.3944451236875919,7.327301191290033,6.7511228433774813,584.84812608387165
8.8710583675371808,6.7039279576233666,1.0207789532806779,395.69901678342228
2.7679119914311592,9.8362535278828194,9.9403164857006026,715.66329315462019
3.7929130561008528,6.5832193869223961,3.528067473677396,262.87091229090117
7.9966435441705981,5.2975528626495949,1.558567958861397,302.93421626219748
9.7464378345487059,7.8528930686560692,5.1243583738286258,714.21335955225084
5.5066706758210806,9.1299508476764775,2.1612705146383755,379.29085677144491
2.295077522961257,7.4862635204651644,2.3709403914181815,178.58597598771482
1.1254265893738138,9.668901011944417,6.6905453172718916,432.65588336811811
3.0669042699896973,8.0380465366435949,4.5363465241320995,327.15079414043225
2.1863999600786892,8.8012129443573386,9.296672051394955,582.74164187686233
7.098928062515717,2.0269366406527345,3.8724084514726305,223.19727356751329
2.0964925416567803,7.5917215269440899,7.53562115545511,417.89321211702133
5.5569693845856971,4.9607982957463177,5.149894871394169,342.58779289787094
7.2483619207859782,5.977934221701477,6.9395617101635096,567.18152491103876
6.2300494829881217,6.8869216853412105,6.3972582104439137,531.50073777964121
2.7979808649405187,9.7283360503501246,5.255055754830984,417.05436384874736
8.2371207356403637,9.861202732884621,9.5505498516199339,1066.3381812830546
7.4386641665422149,3.5940542093911474,4.0844227847946026,308.06173200882085
7.650856035239876,7.6037814769412453,2.5951195112434533,445.57128696723674
2.1795197640158195,7.7498518414174171,7.1028465479184542,407.17861518935598
2.1137842328531016,4.1184357518174393,8.614068051771179,283.21990781877616
9.3480629590585682,2.1148279737779889,1.362283659459314,163.96877207061252
4.5782037444244654,1.3685226425714778,5.0466941958041254,169.77776665651632
3.7085382260284576,7.9960881477626069,9.0323892071859362,596.97410245926517
5.3972564081638001,5.4072976763521527,7.7465675703058077,476.50933236953443
6.9657779148722421,9.8698615254543363,9.9262694484786547,996.930183628024
9.6006093134227299,5.1847611057428775,5.7827243043751935,576.94471469007067
3.5780160419384952,9.8012528116645612,6.9399614692103615,565.14549479954269
9.3232758638082434,4.7041840197465383,3.7223225302413532,416.84792497324804
1.2237354224763068,8.1431393550397537,9.5278203969939312,517.70859986131074
5.996782380941422,1.7633734508064887,4.2970193970088264,199.63810090331017
6.7057760051297661,5.9991553912398752,7.6465964141796574,577.14556649838028
1.9530766337567798,8.2185380828715182,4.6282618370717374,290.74584966211881
2.2630563735752136,9.3223150049789982,6.0563703705669942,423.36776029152168
4.7720288738467342,8.4032478155568846,7.4780428151939162,592.09635341526109
9.6960872092886348,1.3327365448105679,5.5804073657621887,372.69500288605849
6.3643829791093554,4.3543210717606078,9.1637769421855761,541.74887312122382
9.3972089944019004,1.4382862508246614,4.7737088913502923,317.85419010854207
8.2392482405167371,1.9835406200310222,6.8236461832899264,407.48595313563123
5.2064344139976235,7.077750658007357,4.081261899700487,369.69246300057421
8.0628710432696877,7.4193237668052836,4.673410014079117,564.28777428841522
1.1605310557928896,7.9634861447646372,4.9604509741019713,272.21070714291096
1.9822959708916144,8.7891089325009659,2.132263164810567,181.89660674220087
8.4648575339446275,7.6548832162885887,1.8255131115310603,456.83624226971978
8.1713537949264552,8.2078443289596876,7.0074093083208213,763.01330787326117
3.0937666776979031,1.4406733884095133,6.8996596450874703,164.97729459206946
5.7769263153914814,3.1108163539716873,6.9661874278908575,347.77282819903519
6.4541423863000986,6.5970799603772114,1.1778980080842252,291.09977555180916
8.8096505839841015,8.7231277416234079,3.9389215840460192,641.08305133069473
6.427964416048531,1.0405011244569322,2.7802886253327723,130.88899047356824
4.7131441234631231,5.6316640790471482,8.0033628028961115,464.09982434079154
4.367656390664644,7.0955865942795748,8.7456736125651702,564.75896954355483
4.8329387773615888,1.2664656021575189,3.2201233950353259,118.41477172713196
6.8673792302197674,4.6122000179804914,7.0106424296318774,475.58622355853339
8.8074156857709234,9.0607139324532717,2.1642652311244701,568.533395009998
5.0850719386866974,7.0445152797027282,3.4763727304154202,334.79485830754032
3.2305560665622233,3.1389252702453758,2.2478904661007757,103.36384570951545
3.1299612669782304,8.6750301666872147,3.5516868993930628,301.8327025018109
7.7141285221910181,4.1322828106856289,7.0726289261435014,496.91647435466626
8.3491188708151931,8.6801020402965356,9.1929421916672727,959.76788394978507
1.9475027186871245,3.6904928600701496,2.8227016713176738,98.803478076825314
1.5990297125966033,6.312882257948341,5.8787113145564724,268.26652001152468
6.3499029738080663,4.5724606097305065,7.3125199111908907,461.82967699268761
2.3155591977342844,3.4734254567956033,9.5763022163700917,285.24606471300842
8.4219777141070722,8.9790180595468225,6.4905443459845644,794.8690265703774
3.7930120653166699,2.6883431374554219,3.2959623792464261,133.01033550608048
2.294847396740284,1.763304321121868,6.6293034122254264,137.8627002422491
9.2887342523870515,4.0773424469109436,3.8844204551021457,389.22359991274811
2.4897855046175037,7.458752328774108,9.7851555162253696,540.49295056154165
3.5624807410414201,8.2668844537865347,4.597085216472732,362.04749769971198
2.3825205567285277,9.9886903306008836,7.1688494868491279,527.16232262533924
2.0394105729881948,3.6672585131004842,1.2090482411208263,63.554692192464792
1.1903321470279602,4.6714775601815397,4.6005530152127978,154.68903855559296
1.498558682478341,2.2313915022666366,8.8759685199026048,167.32422403392235
2.5717732384226744,6.1738473666073022,6.4920469998992125,323.21969985733813
1.4804373936445785,9.9782203353662542,4.9954859775637868,352.04507408900514
6.3202943449987412,7.3079290910859269,9.4234374949215329,737.12065636367026
7.1264307411955574,6.3569155637203458,8.6858593853250632,683.61807726743132
4.5426741114882541,4.5313218362961463,3.8999410644064443,234.83374853330838
3.8619198725684445,9.2376888425699928,5.9009356183720563,490.20748773562434
5.5407361332000704,5.4722493651731448,5.4084183048321641,376.51267633166708
8.8750444801114767,2.2093022198175536,6.6898225010337615,438.2411103969859
8.6601846413998551,4.2884061687922017,4.0070014026288003,383.31582117982521
1.3912755581151275,1.604500019629902,3.1978450068929942,50.995268467200297
2.6334856863687168,2.817811339199034,9.214046517299824,255.92831111429265
3.1307038399395641,1.1590190289992099,9.3148704954865575,211.24825982466928
3.2444881824899063,5.0795192485014704,8.5899059718578101,384.467583100811
6.1410938656849545,6.7108623845661741,9.8038398768810513,708.08979652873154
4.7463618313287306,4.0896321614101696,7.704923732017197,373.35912121248833
1.4432870793483459,4.7834359435474942,7.8820050570579969,269.46214978233439
4.3625272461361444,9.6328834556011831,7.8633108276637662,660.61623182139658
5.7137765384587347,7.7676680941742395,5.3254686784807586,490.22608673239682
1.9150471261334436,5.8677097325045615,5.1080697506284451,231.49870280197854
8.5011269840970378,3.5608678760064274,3.1620364853410283,298.35949687026527
1.4676567981859383,9.0729711889569575,6.8033727492336142,424.52904370894578
9.3235768211625594,3.1158740519259354,3.603881224921011,324.33774891200943
1.8920182742188794,3.9280845746500934,3.3202756873211898,115.69729770234322
8.5921745643797749,9.1815833298065357,6.2736523668644928,804.7080268545817
9.123878295348554,5.7658784975656516,4.689841494025389,523.32049002290569
9.8161361252793338,7.6808615447617905,2.9697094791516898,580.09307837321694
8.2182329224623416,6.3167031474738948,8.3445041507754798,729.33925510312179
8.0152978669419603,6.8809528810854559,8.7451292736493826,779.06398922430378
6.782349483959929,3.6944496236334299,2.5092956771000288,224.30858869681035
8.0109671912031608,3.1723485546399663,1.0675632951999989,181.80036264974223
2.2109698757183236,3.9024311245179875,4.0251697167643634,142.80397014166229
5.8246123235287355,2.3989740767508021,8.1775975211267724,369.16584091456002
5.6280058317137298,8.8688292876172667,8.5525647961089195,738.76856785595851
8.7181492971030181,3.5492223992510268,2.2449616310444429,262.15180188252685
5.1651942903416428,6.0534045497294615,7.9690231106474609,510.06998088257848
4.4658054649031813,8.1277698262723668,2.0413375057848651,282.97171730513389
6.7560694411339908,8.0544169843814224,4.5105633114087631,517.38510267542472
3.3981698575076145,4.9454763272577358,9.9874856351072427,439.72459823302006
2.2579156985856117,5.2863157772805307,2.7333174090781882,140.6678068892773
5.3008954662137118,9.9523157404152229,2.3856722431986377,408.55318203311458
4.7520043173539648,7.0713772928112162,4.8052029929211413,382.17105124583196
3.0931294647598633,8.3317459880609448,6.5770167337287528,447.55041932220058
4.3076062910361523,9.1229857229730875,9.3961070417192794,724.23168160705302
4.2975320484362269,8.0883085260640524,9.827390309797309,682.49718369057609
3.9474600797129091,2.6666141045821083,1.6267657293225517,92.643682629445621
4.4151767175423604,6.0595366036381497,2.241977656131148,221.92538242721213
7.1716901091035083,1.9170474158309039,8.116641765063946,417.56727551360018
3.6718882711415679,6.8762991390759858,3.435689370437744,263.56376268428994
9.5397213404380636,9.5981448536902985,8.9636415355572456,1102.432150110104
9.2471321758436016,5.6145885787010021,6.9710793150617807,659.30987253567639
5.3281938547007073,4.8967524358099048,2.0066032214260945,208.25875545251222
3.9552508450421993,1.3225847627634686,8.4927635643160642,241.4536578816942
5.8189131084700279,9.6379707009629829,2.5872074200726827,437.19617120510128
8.6370443989626207,1.9270241571714291,4.8114585521168838,313.2770206033386
6.8732860650409187,1.3697118397436223,5.9696643570339702,286.82205563720049
8.2395264515236963,3.2145995035444463,5.5068953417225046,391.78791991427966
5.7945004845916621,1.5897739052654418,7.1754662405363536,297.5776763004032
6.696258663408587,5.0960605817058608,6.874180613823297,485.36743031263774
3.5934005276421557,5.644790211314012,9.9283780497524941,490.83359667145118
7.6140384607926173,3.8131295412572555,9.99479718301769,631.97680857129114
2.8216413381314651,1.4586443431739746,5.6481346237207681,127.93588324326227
7.2531831593664844,2.0044033142430404,1.8567917826477758,141.79534067314097
8.7464716149330464,4.4605394019093527,7.5505896907184651,597.23368077177554
2.1889255357138953,1.5447560574388253,9.7899767039493035,183.71960893676072
6.5294176648772781,7.2837075304892211,3.8649374886611829,433.66387543065798
1.8558617340694115,2.8631848737233079,5.1508799725381644,129.77635262193337
7.5314406544428421,3.7186441190527466,4.8229923233391032,352.48404048437942
1.7604389694116822,4.5471319946028776,1.4627723910123642,75.811410445896144
9.4234584043056344,4.7494866976223307,7.0503798810110032,620.61153936966173
2.2366713703402192,1.0149463690732048,4.1800392556162098,72.59248316488889
9.6299222131817235,2.008633338988278,8.0871748716835192,549.72794942173084
8.2079575847658699,8.7648810736679028,8.4890806775378742,905.0833363185119
6.3431380401971866,1.0110975626071732,8.391077079380608,355.38668235912536
8.0436169416659222,5.5735062023158761,4.7499939823589212,464.79685649760819
8.1560335508477735,5.4055180585648728,3.8939111401680959,416.29170169761545
9.5142435653559723,3.9978474490957403,7.7393870170034935,624.3642012711673
3.2804501845526848,4.8819431813180465,8.212504904584506,361.12961905311334
6.3106830582247824,8.0252302377392581,5.4213170175222949,541.7395825888874
1.855442778079611,8.5708333559346084,9.0372791758267272,540.09463465124338
6.5454913002170914,3.3431368907372505,2.2951782647070242,195.37357472444211
2.5416217368350993,3.9024139687095687,8.91161901693064,299.58577761837682
6.0845555032519769,3.1823456772549945,1.8648570967469316,162.83665992398417
6.1518746263046475,5.3187706049595862,2.381729698491525,266.31108047603209
5.1938663768310462,7.1493252189293166,5.8045601194656431,457.96450573630449
5.703685979618105,3.0542758791707847,1.6076663216867351,141.46882750027643
7.8753105100592915,3.9766216784938,1.4752639126009932,230.63962597034251
8.1932024486085986,9.3734615583023544,1.0046686974913497,505.79212637841158
5.4293789401788626,1.4371236086226227,4.9268499372483685,195.57319807523831
6.3963409737035111,5.1469264471560958,7.971614931630068,528.33317348167066
9.3811261212109169,7.4040223743710003,1.313545152519241,468.77709339103416
2.0776022965101051,2.3540861040172665,6.870318458192699,156.16951029704063
2.0539320931009946,1.4263661800493366,8.4081458567456782,147.58958127135014
1.7893811071969157,2.2438483447467767,2.5120076372008402,59.62815311916696
6.9207695653647505,9.2694087417761466,2.3217736133926383,474.75675694365185
4.7674747071134149,1.0833380363901108,8.747208762584826,285.03947483558795
7.9688927452765892,2.6948977733021664,8.4081214895508527,508.9509909903656
7.0410827197773331,1.2815516161148008,5.8504758963776817,285.36317637195185
4.0027398249541433,1.9956652080598294,8.3727989136458234,265.20429420273615
9.085298926253822,6.581343579654666,1.834804696820453,425.96605972858913
7.8627893236358712,3.174750178651772,4.5503336614487893,326.4574603071901
3.4348144681915813,6.1229084538760912,7.640178004957356,408.55124239563912
4.2777281599484862,6.3117584448951352,3.3170676339156704,265.28320665066826
3.8299598218383659,8.6449179978080117,7.7709602299019753,568.93619412354133
2.4185048376249969,1.0426725362068652,5.5376074395173251,101.31642147935264
2.330050352879725,8.6803251340813006,7.7523938915340977,494.30627401951125
9.4251471703816971,6.5720717778427655,5.1821167407159665,616.98331913857851
4.9411363347887791,2.4646913749446182,4.311139061996359,190.3367228593518
4.4498784049966886,7.9564364932175557,2.972702948307691,315.70655913159624
7.5671713780964014,8.6994238761152722,2.8754140729151354,510.27195844990899
5.9769375872760993,3.288371353787416,7.7634172951425642,399.57796775315762
9.4252598815461592,9.2691431281241279,2.0701931323056444,613.52349044955099
8.0227134451845288,5.0901168726879202,1.7738411509985061,300.93014759459726
5.3143260771208629,6.4308200889998934,2.5866222851991716,284.2793603179793
4.3872352613274357,9.8618458025587934,2.5781186030852972,359.258365374721
9.8796839043188989,4.253824707752794,8.4079686052620985,703.95470864606318
7.4598421240327912,8.3184341123810164,4.5865596112679121,575.62785044652901
9.5607519400345709,3.8655920604561369,9.9134961162443425,758.78022702503404
2.0663071949533722,8.192921700173418,2.2349013201155117,178.28441229040817
8.6548031127170439,6.4066052697637828,6.8818584312427902,669.5352200143152
6.7336649559208679,2.9472012570286128,5.0385655648112557,298.04565115399271
2.0972951050160131,4.7262348441031277,4.5362635902736654,179.38846202564639
6.2943219997229862,3.8587207092720552,8.8757577914867412,496.22770552272652
7.1748672859490394,1.7029755377232749,9.7803608124555961,488.09011993911651
1.1107241729974255,1.2685129308972773,8.8557306289676099,104.26469454250191
5.0888616565757188,4.1183078986646287,2.7307061113161972,197.19538883529572
8.4285956007668901,1.1713073303573793,2.9871812908804065,184.79798202106423
3.6582312280968088,2.489389818235975,6.9046649118555701,225.58135570611265
5.1269327361869603,7.5266498876578192,3.6017522347437252,361.70851720545556
4.9808271436110392,7.3728211211522909,7.6125261770252193,554.5152765073442


==> anc/competitors/data/v6/ellipsoid_surface_thomsen__s42_holdout.csv <==
x0,x1,x2,y
4.216676336429285,1.5413362272544753,9.0817059733942944,279.99072990958956
4.3498779295624423,7.3996781639917177,1.3035523645128717,229.3906350647799
6.1840329610775804,9.2348425133442245,3.1124207018513221,467.38481060500868
7.7238270305557259,3.3955546695172041,8.8083860301346988,551.53083597023203
2.6614661618571938,3.066623238843901,1.5852117448965313,74.15011393168129
6.2614508157172404,5.6022891109453159,4.2105819365463386,359.3648937349692
5.8129511021060774,3.3458095536614469,9.5059238452981312,469.30694228441803
6.4224295170996202,6.515360461363807,1.7159700617298763,303.0310959839436
3.3774729363357885,6.824626794148708,4.2996051530032275,286.63760630167917
1.1319830224551546,5.8051220416182501,2.5187008854565622,111.73976430342371
3.0849307371014745,8.4907803193377731,4.7559989656803126,355.76498243951022
9.0043739096105089,7.9967637424233162,5.7231755456265176,717.62577330344016
9.0607693858782703,3.7869689997359282,4.8199691063192915,416.38460550746828
1.6169144805698847,1.0380343655944722,3.5799018081130591,49.714325794067094
4.6364185989833491,6.8841678548917029,2.7597694621219127,278.01881842309047
8.644306008554528,1.3456916723472832,4.9882674219262224,301.96672809417851
9.8134068231069698,6.0304975487895263,7.6350773363031426,763.43580223805225
6.015032001179013,2.3872075803236887,6.1436059006131725,294.81395740926502
3.8540632331887932,1.9114986250891211,4.6470674591380945,150.06495460834793
6.3999952267454709,6.4218692366185266,7.3444266508322498,567.29217795471232
8.7711890774084225,2.1590398972138245,2.6454948696777274,214.14036842820977
2.5109993841473779,9.4629538970232403,8.4609241514356182,586.63782556010312
2.7458150918740247,1.9259450972735102,9.8616958138530251,233.51918982137727
5.6290905806362996,3.0005972483404229,8.5812665484585651,402.2684755083107
1.9058063977229642,3.7728192158879597,4.93613382746552,155.1984343508378
8.0586026092287817,1.2102786723475767,6.0893601362895931,334.44110184208489
4.9965659696802316,4.840375245760657,1.1243851414248953,170.6797929938709
8.3090949050215439,2.5117792265706251,3.5350857553957074,261.46681015856024
9.16411066284026,1.9597752788396701,7.7417832923906165,502.52575931575581
7.1140970992352397,9.5968899305258333,2.9221432155890805,530.94902850750145
3.39834299682623,8.0579111107465415,8.1897914952522459,537.20128885225381
5.5520138408565698,3.5177481575808982,7.1040764850227065,361.1201386645742
3.9537865585818937,2.6284169157380917,8.1624824589246927,282.8013329397524
7.1739009363557544,7.3626204561853728,8.1786444353360626,719.92766764171051
7.4939778389209692,7.0052818845077214,5.4950521329127806,556.79291654598705
8.6685792009216733,9.3106518266440652,6.2726219173206657,818.2896591744518
4.6150238878513496,9.3388250612424599,6.0540250024506408,546.65153621637171
7.9757752919988665,7.6920368083077184,8.3880490478264953,807.79025642704607
2.9018090232573912,4.6384645773274347,6.7787440137449213,280.15985544906232
4.9440765987908435,5.1116034870591527,5.0689341023814025,319.38858117459301
2.8984327270129535,1.1632640330698905,2.7999061209299358,65.547339683438565
8.3334416539332032,4.4405963765653205,4.8714932611950053,423.62367214188674
8.2249571923889917,2.254063767390273,7.559190943311771,457.20956262422573
7.4642145878383372,1.0605941692338694,2.2082744267491794,126.10257859368974
3.9203949920191796,8.0680044786809653,7.8578571712211893,547.26437389398052
7.7281086829924295,4.1561617248727716,6.8295920132592975,485.85439177286196
7.6642339395795922,5.8103732725204296,1.0378664299500135,300.28984709487122
8.2965360253914682,5.7976385777411377,2.7262878279377252,386.91518290518178
3.5245465747227662,9.3797042961987334,3.3009332830330553,331.44410354739421
4.1458708028464795,9.0842103981452222,9.3416726665104068,708.37815009156941
9.556494989745504,3.2557740698706805,8.9302283288791156,659.96891853056638
3.7248293525785225,8.8061988771335074,3.847569890198792,351.06843857456005
3.4826357105252028,9.2382259262081554,3.1939420221879815,319.17617244423843
2.176456833618742,3.2910527973722248,9.6057272912218501,269.35023590791559
7.0216185334338821,6.1676567080371552,6.611264565472414,547.12425684240702
1.3826105667123756,1.5311466011838011,9.7240290013149355,140.46171618383914
9.5706569865074673,3.9673602241255672,4.9599252335291792,455.01105764663669
9.5982990675359208,5.0915929302406671,8.8705582410700075,770.71438591705032
9.3657013060584973,3.5245792423935218,7.5401615373000235,577.14587262178759
2.7705573769187923,4.3191004453838939,8.9828977788461444,334.95439830462169
1.6773896191746411,3.1664595751599971,1.6735152828243689,57.414862244985642
2.8683994883704522,4.8763365971699413,2.2568733673522026,135.30535764351384
1.1015377346213779,1.0296169735116982,3.4227285497911786,37.296851504454452
4.4164753048124341,3.378900508755502,1.161942812729625,111.28761296324591
7.7448122590144193,1.5724166913533373,1.6761517983626368,125.95144641050213
6.9049448003012834,9.1587841732110782,7.2801226624647004,757.96504574529342
1.3326502397869624,2.3898299693832872,7.51290412278387,143.72669733346655
9.5755384531596839,3.1001149093351725,8.9118222467473611,651.43997692446874
1.7144644856853375,6.9695687478759547,3.2769306159247638,183.20099756351874
7.6564921599581659,7.5594949655507406,2.021805445983925,419.29749612074289
4.1532372879947843,2.9113312588943403,1.2610566334789968,94.901559424924713
5.9319133067396477,6.9587895084316198,7.5794756215271848,584.04479531006984
1.1348493750185944,6.2288409892989884,2.4427496246906828,116.69068733095366
8.9309635202008337,7.3303383014975561,9.1559512084908388,900.72869274173149
9.9011926653294928,1.9570053397473588,5.5698474814805872,403.97712376931969
7.9236736239896377,4.0786518364779845,3.3429319388927987,313.22629894433652
5.8049078990104208,3.3763660701587113,7.9434833867182304,402.67741763828411
4.1123963576154745,3.830869371961827,3.6393235306455347,187.22173308682949
2.9433226888467408,5.9307220175617914,4.2804541393317344,237.8961016642013
8.8186226695378167,4.5621439947925415,4.042829565053184,406.02969716145333
3.1420809730280608,2.1715969349932682,7.3737753673982649,203.9134799310101
1.5971177311846874,6.0798291033058307,5.1524434209838406,230.47260540059651
8.7682994134269556,8.5499986681978264,5.9228194673294636,751.59624518703185
1.2886643654934344,9.4388901832158822,5.0648613847175499,331.13203399405984
2.1709377666425422,3.5674211319983811,8.8496809970315304,263.55356384980934
9.5483517956938506,1.2563744662501217,7.552570368582642,483.92366331596099
6.7971930891504906,5.9203149301746176,5.1320915605238762,443.71372636131042
6.4186636198912881,4.4514024752255512,6.1946714663578044,405.32540697016157
8.8962912736055699,1.9394921720706502,9.8087250861344231,607.27619762657355
6.6456988343680878,9.6780766013415445,7.507386852472556,788.19456726339445
4.8641882126266642,5.6688852385647266,7.5354170380983554,452.1388468266224
9.6350979923221889,9.8568925981562039,5.3208870445435892,855.34249940497364
5.5459786585709479,8.8750010763413538,3.6402620314665777,441.83939873474077
5.5125491273267144,6.4607813589843488,1.259293578461687,248.52907668880732
2.9969149833818869,2.1471952033134993,3.9391272610473975,113.91375733984648
5.5584266274974041,5.6922000051363906,3.4155750208099325,298.97019963315165
3.5591731833658509,5.7464707855524573,5.8942864917852171,321.14035324881655
3.0405628931603372,3.3560066426732043,7.8785155477839028,263.74776458965061
7.2565063101205816,3.7600689086393184,2.2184025663669282,229.82194973336473
5.6160307614360123,7.8060800392091449,5.7092105688670953,507.77954177879565
4.5272945694366271,4.8501674911734973,3.4543316178050167,229.24220108129563
6.4489373146771296,8.37643099628092,4.1904032586846807,498.87674818103278
1.0937541261597916,3.4591786624695819,9.0548076563990882,221.49949326504918
3.8148414899286327,1.2918955588429357,2.5062449735209387,78.710560452044732
8.4879636256032782,4.9342668258735394,9.3219272399422977,718.04712861232201
9.7108614512078724,1.0299842234093877,4.8703662763575437,320.09339435390643
6.4645336662748418,1.8826130810119932,9.8860128197570241,455.85380531604966
6.6275563068675432,9.7563507460022532,5.158815687421213,636.79783059931538
8.3567736505665273,2.7692938399344507,6.2391916317674525,415.10211611077688
9.3349400917451586,9.6586788357170352,4.6485736473673533,776.60950461785956
6.467448252162761,3.058786041021762,4.0408403833464135,250.34585254909234
1.5082237485760608,4.6137396743610619,6.9438207456980212,233.71819058214447
3.8574812187486911,5.3851200656566611,4.0675257306745412,245.93741367594274
8.6784152624058617,7.0832114284227092,2.4708103099476548,462.80728983678063
3.3024224228734615,4.7354160589562717,1.7365025674152044,130.58655372162033
5.8402061124668352,9.5060672289292949,3.2022965309856404,463.47426241684997
6.0765250300844134,8.1778836482856363,5.9218667105957099,565.04777528844511
7.6191551800932888,8.9840701830423519,8.1618413859518597,855.53076430058582
9.4808345908442746,3.826960050142457,4.6309329501690302,424.53063904795783
6.4292861354131094,5.339193144962942,7.3666788462542776,509.64845364622835
5.280250369197617,6.0866401726975985,7.213871115870214,480.41716242951287
1.2671272466018699,4.5861816978212904,8.3767753110293182,269.39027272710985
2.3228114428489293,6.3057611275400705,5.4069752369753887,273.49625911106739
8.3646863285965036,8.7359828768705547,7.9518069450744804,876.08127824163114
7.0600473043671341,5.3754805449021799,5.3302662532786149,438.68542970729703
8.4900648127264979,1.6730203813876841,3.7572303787588299,243.45821074594062
9.5575100625014908,5.2766641703367014,3.1972658736407231,431.77936881516302
1.152152000223992,5.6256771940359922,2.7428120130014122,116.69133649178544
2.6901220130487449,3.632279924105049,2.433485867451779,106.21992267485022
8.8674716806253286,1.9216921082886427,3.860284150416522,269.10662492766903
8.2136100477619927,6.1982127981164368,6.5916334715616109,613.7057009268417
3.1400582514323983,2.858083687855872,1.9201070257010875,87.120354751336606
7.4254024151777802,8.0752861837738585,5.8063475569768928,632.10513281467672
5.0607835940030705,6.4433816357242772,2.4196499917329088,267.62081689110897
5.507323046425431,3.0617198682701456,5.1449096218070887,261.21445440752399
4.5121629428457748,6.6100990642085797,6.6546673346903091,439.72299224096162
7.4443534522678165,9.4678462323934625,9.5972350657920984,979.40562079489916
5.6610971849824328,3.5006858611926037,5.6351551790377856,304.38671812076819
7.9029677754731686,9.9441574236002275,9.8305796773256517,1067.9242997018553
4.9916195370978764,2.7093003836915783,8.8754058626352936,365.14778657100584
2.8474960029195153,9.5163660527580802,5.5904608542649656,431.09616993859152
7.8436835473416888,3.430801128442007,3.797847877510522,301.08708086364589
3.2745048357995423,8.2566887559396314,9.5178499572315118,616.3290078448814
5.8175112279441699,4.85677930477671,3.3815145419056858,273.90769495354101
8.4588437348782346,5.5131861751045941,2.9042165498154411,386.45756925124573
8.6120855638086358,2.9313152168565804,4.0225133568871492,314.41587634430073
1.3925498600149842,9.8752225043731254,8.8066098542601736,583.63817746444113
9.5942321697577508,6.9325230771640207,5.955577955175527,698.46861040671649
2.1533971931726188,2.362872583280696,5.6407488260588341,133.12692702995739
6.508330153817063,6.9627658399425876,1.262583059446168,311.22814754957489
4.7672281382789814,9.9324523036373353,3.6746807000010384,442.0035747564886
4.9867748559398457,4.5952574517948044,3.5005865129770024,238.23411006648791
6.9282461842118588,9.9445711812570341,3.969322352176067,593.95161644052541
2.0630901036857172,1.9517868332352399,6.5048610632709485,133.44190415209377
2.2267497110091079,6.4146517738275035,3.3749135903927141,190.72424108553219
6.5583347273127801,9.0715471351618646,5.4093798807787348,611.07622938211171
4.2008601887500845,1.0554787290261705,3.5401394200710934,108.48482449883765
9.7397274019814599,3.3524148184849025,1.117837869190057,232.26959535410276
1.6225412560272698,4.0060387787308116,7.4482381179307913,225.01874407257412
1.3981113291388332,7.8421313183923438,1.1981199788918617,101.27476569098999
2.2277831495928893,5.0577379272953671,4.4844214399967388,192.20488203085432
5.5048239437143955,4.8038909074095688,4.2213826545495206,294.09102182489727
2.6461790025483469,3.3032999990647198,6.1122280073585928,194.72189797589101
7.5712053549430589,9.6580459465085244,3.4771262558907674,592.02088551471036
4.2599113740193308,8.6066727059916879,5.3515749844569314,451.97649555939921
8.09964177332124,4.981410403024638,5.9286768979901101,499.47247468814413
9.6537125530241426,7.313876403577396,4.0899570432482655,610.37796613454611
4.09960028937234,6.6571992126274138,1.114537937018969,191.90889549816532
4.6799222287488451,1.303302522932916,6.6773534380728812,222.12554311739939
6.8942047244231279,1.8961031976595064,4.7661369950800117,251.58752090861148
3.7107960888114802,7.401259546850806,2.1835966750496731,230.41458936348471
1.9480042283905181,8.1835112452333121,8.7972980845794346,508.46785360854187
7.5423544226913002,6.408523693872727,8.408729932855092,696.52023830804285
4.5700319076680209,9.8977196966008343,7.9035137913013589,691.25016633911162
7.1861981189482522,8.6088524163406746,1.6386867360617829,431.01831673984651
6.0866811000552064,2.0323708623784573,1.1673513262394586,100.18047202432538
9.9935150338932868,2.6846073232407131,8.8286680873686052,649.01214675677829
5.4261047231101429,3.3710738353160576,5.0996564831083306,268.4651349315746
3.0956538161150782,9.3157803437966074,8.136847200694092,588.05662808131478
5.0199386955973662,4.7029436267538038,6.2059330285728294,353.04396259020695
6.0113368676556096,2.416460340751271,7.2849943609887635,342.64915643800543
3.632704273658697,2.0617730680999675,7.7806959822327917,232.74141268898461
7.6855351258488875,8.7423006659561828,7.3183084663673936,786.3293764432841
6.3405066750689203,6.3251510163369735,6.4278204807648818,509.01794575246441
6.7908630637132523,9.3812048138618529,1.9209398524364558,454.95475854896284
1.985231079853965,2.4704768105293313,8.3672346545022744,189.21609409166624
9.5577548986438714,3.2687145073208352,3.5936949839871604,339.23518150072454
5.0479602334590492,7.9700990621956418,5.9761028199237849,499.39062771768522
1.4287781236617914,3.2383884532840135,4.9378385613840052,125.33052473315976
1.6920701765089059,5.4682460439099136,7.0045950470879319,279.70831029030819
8.5341570215228018,6.6319299330771049,1.9512045495668378,409.10299187501039
2.6960945706186128,6.8896702126740115,9.6406917823166225,507.97182349944325
8.4305214466325182,4.2676966171442308,1.9504204667671003,278.7965032303407
8.4754326987011357,9.0285104484278911,8.3284160163365399,931.5046704196667
8.0688265416554152,4.3123514123912319,2.3650704858604028,286.42966577016699
6.4175064924684611,7.6680721717540639,5.0612655520364482,509.23999501922123
6.4381788168698995,8.629881663967037,8.990854562066863,805.97747967769067
3.4211411533520191,6.7132238580871393,2.8294308180309695,223.31049542233686
1.3756849493208603,4.1475704452910618,6.8216807100981427,205.81790951715271
7.3958941043569029,1.9377822454819258,2.817470575330979,181.48031875303317
1.1342163406141896,9.4540702919793809,6.4335047472185609,408.19199242341682
1.1921071281292512,2.996549022977923,5.5550929007982059,125.01897025635837
6.7602172498145663,2.5306481793976205,9.5718697170926106,488.83583215307192
9.5622843393651387,2.5906712604993798,1.5367985475050971,200.99266828406147
3.0374972328689824,3.6199055442242631,2.0147535441449258,104.22733497323959
1.0642203631911102,6.2570318362111532,1.1222954256393347,68.060640105202708
8.7584310228784119,2.3508233127418623,8.8847025579514884,564.02947002218286
5.8459051613826789,7.7961476992527263,4.2133346177627597,439.84000700735265
3.9604469516901757,6.0275647887891566,1.5144879696716207,180.16346737637443
3.0515978465811591,3.5205456478512662,7.1142601035798183,248.44734608756573
7.0288625255090436,8.3136056528031297,9.2769669415936526,844.35670788197604
8.2974486337702285,7.104207306440756,9.3155090616152538,851.10801091722112
9.8847762615468469,9.1495446737269734,9.401180418533329,1128.7504505922263
3.5936817491975432,5.6895614023311163,6.0825662215954095,328.06502506690049
9.4670591395986374,4.2050594467410134,9.8754067956120526,771.15712621264515
4.6052577210725847,5.7010653200447949,7.8596671509522382,455.43057307545428
1.178796039625599,5.0048775793611737,2.3559709734903249,93.306315839319268
2.4601205744944292,3.3360532605122493,9.7224999636999101,288.63464441775955
3.8435714189652348,2.4910067810650971,6.6782524296569408,226.7842143928942
1.8022486023735433,4.6414569004967428,7.5450909811852096,263.90623115068246
5.5724865742216112,4.7859712111265402,9.6837630239721015,544.00096186482801
1.6349607234617896,7.9752173710068366,4.3099331623019195,255.36381050057858
1.483491944757497,5.0386988211229085,2.0875636954943113,93.430637336666848
6.5260189724105535,6.0927589206363955,1.9201062489879108,296.45030423885618
1.5589537090920043,3.1760086152514639,4.4265865294763458,115.0439004542272
8.1107774688781209,3.949803379691506,2.2553829703261719,265.24417093921988
1.0505989416852848,1.5663884077061947,9.9320948636167099,129.80927616924728
1.336032661833245,4.7445740466314295,5.0785700451476865,175.4032475091482
5.1712069279201698,6.3816758491207555,9.0268328446171715,583.5419368271738
8.9690460694455396,5.2013306464819919,8.8673390284327578,737.53450628953237
2.2299015987119617,6.3029409883186736,9.3430289828633128,437.36047543061306
1.5596591534942459,9.5241003273776439,2.0958122280682394,174.64956527911045
3.4281927512686412,3.4753284885396463,7.9997790684935843,290.85788572087711
2.6774892802961747,4.5562374765075138,4.781820235956336,200.56575490867741
7.4618898553548973,7.4943835583729363,3.9631318608431991,497.29548856372679
1.7121800968873415,5.544029543152277,3.1658501029880193,144.70069542923616
6.5523974036585777,1.1135428185182352,9.5219823529393253,417.56639984208937
1.3111827654932915,8.5978333019331856,8.9745684256849678,517.71561919544308
8.6141340996898492,2.0694192418479744,7.5779247408000101,469.91571313726689
4.4163215594821654,9.7987437967224675,8.8564507708417217,738.86694061486128
2.6225428383507143,7.1778705151324349,1.1445937992234678,141.68028346068283
5.2025865423360651,7.0184124743009422,3.1516150202596909,324.95618248186554
4.1199397350427018,2.8447372392681256,2.1747260021530197,114.71020492642252
4.5650856838673075,6.212207509516408,2.0392482182153318,225.80281968351574
6.4240320611587638,5.3276234923497263,9.2581059682156308,607.75836598051387
6.843263108688082,1.9793797272714615,8.9682841586997277,441.61406324247503
2.0786785517755848,2.6635909392916957,1.1208773826063907,47.409701839478302
5.5905731833858923,2.9322762352967926,9.7007128921300936,442.89420652635403
8.7319145380613925,7.8145219979868603,6.0373602134574593,709.62104414570854
6.7743541309613793,7.062064733778028,1.9538778486693293,350.85325691306343
6.5927256593093935,7.7101031214083831,6.1551175192839889,583.18871211983708
6.6851653236051902,2.2482486709094425,6.4801570036991194,332.15720533513701
1.894854645439525,7.6999426070119696,1.835288117741988,144.66396186359304
5.4788140543948316,4.0758063573877816,6.2165345096646218,345.7588765880227
8.5196260003604642,7.385574680617311,6.4544157236625086,696.2647549946804
7.7794287387779244,9.532892811731795,7.1135684669372221,830.06891904402517
6.8974551101087664,8.5277214361724241,8.8662170447872732,822.44994533960619
7.0930604043206769,5.3306182748727418,9.3909013841681972,657.33891554756542
1.7466047407114416,4.9694830349703345,7.3653671783864727,271.44509788312922
5.9771627615305887,6.7883868008150969,1.1089611426172081,276.39231414716653
8.3149344790837265,5.594436699158881,9.8284441329626819,781.2926767669079
7.8472890393521748,7.7239330987194554,8.7520785408934341,825.48859083149671
9.0457655592244137,3.0541215124800631,1.3186033399356001,206.79324798004123
8.9154494654018777,3.1387556502737297,1.9936552620092423,235.25231081123798
1.80872178638784,5.3307417205158618,1.8624728194784965,100.8218293843982
7.2327027753825819,3.0677669690742628,7.6408687469731138,447.94383703982481
4.6120464741100671,4.4801921047744164,1.4382027919161373,155.41410697271459
3.9699272889829755,4.9828586956357412,7.8174827169965244,383.96626749965355
3.4141590453306998,9.1392884057269832,7.0473120571734693,529.64143554601435
9.7503649615450065,4.8692276972721578,2.3762331553503193,374.47514144667474
5.8481923784157299,9.06155618851888,9.1622478101461109,805.80891554210439
6.767827659768801,4.3700773009740459,2.8497021989562965,265.96287254193112
2.0495895121745606,4.1198948165353464,4.9590869270811897,171.42043983294769
4.5309013500765216,7.7443338978492822,6.9147907997701914,511.33417740520935
3.7562661390341443,2.9267715776911105,5.6726779683911337,209.02218058179977
5.4581558443377993,8.6731259050664704,8.2715640224360314,697.8273890410552
2.7915383511274348,6.4319120041505933,5.2935970172133144,291.50113098364369
9.2532350442912357,6.5573874897155893,5.0436830396040619,598.5311238405219
5.4874502082053045,2.5339695801230899,2.266335486543996,139.01335455093195
8.1993532128734969,3.4332453869569379,5.2031676126812192,384.65406530300243
9.8425642454146889,2.9882507353723917,9.7321468906536985,714.4654830374725
8.1239448052252694,6.5297479380606074,8.3490653743285606,737.53540086465432
4.4764987771874942,4.3030544218206739,8.3063599329287214,394.55642254048428
8.1232657493251139,6.4733161250788882,4.0864892320064978,482.36160775620903
5.6913895984551353,8.4737093424825609,7.6687276120031669,663.08884264461915
1.8582057428349894,7.6838104977095236,8.2203436427614989,447.40463895416821
1.0575900613696518,5.1004724997470836,5.2139431985310765,184.71487796667117
3.6851993732530071,8.0225578294857662,8.0380912998042362,542.05705535658979
2.0524139141588731,8.900192657688855,9.5228873619091896,595.87115148129544
7.046861503895145,7.2887271451532776,8.6740662015831482,737.76712691827299
2.8625004604524995,4.6367323051423455,3.1350129662884099,155.86407384998262
8.6086931313998072,7.2808651633754673,8.9490408325787207,860.35742665899522
7.339570429624783,7.3925239630169459,8.1522493298478729,730.84135599846365
4.2701487540695515,5.7868015140811275,2.6115415478389701,220.63502728909805
8.4900252470271198,6.5322985096807971,7.4083878932497749,700.88960501167071
3.4312521263808127,7.112559912286863,8.0171114387688966,478.09902079882932
1.5747572468941979,1.272600349956641,2.8235021722306981,43.252460563574431
4.391463121280208,8.1436469319106024,9.7417499032379204,686.88347451751156
4.8653642456560737,7.2832568741737393,9.8279786619602731,664.93061787682473
4.3377684745628766,8.6347266146448014,3.7197643955453588,370.20864211438061
4.5844645582427663,6.8960036980108361,7.1513421995975284,482.7721844114368
5.5787809965724309,9.3408272342646601,9.9992120455694629,862.45137414142005
1.4612681754411874,1.7358720699273062,8.1215588712409108,129.89425923522754
5.9941418810868372,9.3132395455307186,6.9838186132233773,688.05844699964723
2.2467240271304161,7.2334591081929043,9.7262919411753934,512.19858157128397
3.2661836248774292,2.7625254158693986,2.7159640689059978,106.59346910784403
2.2517102438343883,5.2637446269582346,9.5863419618174373,386.3547764507195
2.1695541906030766,5.3224438037947621,9.2503006266057444,373.61515605784956
3.8131896192013608,7.341218129330767,4.6163761771301548,339.54460444672719
8.0912146664285984,3.6760113789025981,7.8036246974281207,532.36235340503288
4.8786457682357316,2.4765158699637806,2.8852801234415248,142.4638832730331
8.9801187614467075,9.2368962884403238,5.7105130683400516,795.95269612703623
5.0666396869464254,4.9475279142608368,2.6991806987442892,224.54117086839747
6.2276528308396655,5.8260958950023429,6.9810046507083028,505.2918334494783
1.0941762981220973,8.4515992977753314,6.592245183036411,373.62200294420097
8.364717535294421,3.3180789038481802,5.9786902930411499,427.40425772315439
7.2898667301210276,7.7504560687550574,7.282150965302975,695.62281764498709
2.7089535424316415,6.7913687641671681,8.7842708442470752,462.28538178851517
7.649310462073907,1.7454457854295997,9.2299015530349351,491.72762881518111
6.7540020518320922,7.1314379911490695,2.9234257766014191,393.05501102373603
2.558308564808641,6.950184934146173,3.4261457695183268,219.71436502299002
2.1873161876144396,8.726923970889203,5.8013716605445218,381.15608968962482
6.1873699251203593,9.1147981124741477,7.1473221372026305,699.46261523764667
1.3002941211047254,6.3306275144017405,1.1135174421023377,76.33277947237444
3.7049963999260012,7.0768495050324427,6.1197559581781436,396.02904260304609
9.0843606006676083,2.9099746469207908,8.8683912761691097,609.5469968462296
6.8497367785752425,2.5078458334359843,9.2968027139323688,480.31633333255746
5.2895609046442242,6.2531308520176676,6.0552989428204391,432.03602988993219
3.7175879675159766,3.3141416081094293,9.6994542138347608,353.12859519683371
8.106468377099862,6.5225055467605006,7.5438222212238006,685.49096320177387
8.2794317263474486,2.7825746582145703,9.5680127689498686,594.70685377278721
5.0923146634248262,6.6414252238805851,9.250330446683817,606.52199755912238
1.8043357602249914,9.8480961594338581,2.4097186875545882,208.94487765685722
4.6740062745687254,8.4490593755563594,5.0408317099756399,450.18703751795721
7.8454109279994277,9.0919331999926154,7.3397964898728407,821.44125225466632
2.1179101247867345,5.9075016322676177,3.6841496861042708,185.18948671763573
7.5259939675709262,5.2538915753680717,6.5019526943553361,517.14858892514974
9.7968472380517149,7.8147230005313091,6.5342158069987555,809.20246972729592
4.7861605959080613,4.1415261120243381,1.2768488355400156,145.95075023802627
9.2318777164954806,6.1311189034307114,5.2214971445788647,581.90898411681678
7.9031516967777504,9.1994931835102989,5.6643404021583139,719.63772563626651
4.0851545601385162,2.6842513594342248,5.0675693971842852,193.81918356305383
6.1191162175683287,9.7466464891986089,9.734639087689553,911.22170418772544
2.7587697489842373,5.8632411629751431,3.3335761576463567,192.94908983897605
3.868474967987992,4.7894992222151993,6.0407623472227279,299.60049267463489
8.5144927201746441,3.3696981378587818,5.6652655756074051,419.34345132998931
8.0916117718142662,4.9949631931641436,9.7717476321331915,723.2467123204749
8.7045737846356666,6.9258399089949911,6.0640660136945259,653.73262783509563
8.390536785689676,9.17183717723643,1.7269328214524786,531.75765967260884
7.1096327590806627,4.6322417505959841,6.7058665812406151,473.3298478201371
6.0022950412288543,2.0020545277933661,9.0649279256522579,398.47252003633918
2.1146592988981845,7.3903818488973707,3.6752175881545144,225.8873442378615
9.5117802291286822,1.9320541237545599,8.5485825296857882,568.42515101231163
5.7290861506729094,3.5017833725020875,7.975149238211575,406.13706988027064
4.3391978816782721,9.2157426365750386,3.6659573540101409,389.24881618726886
5.1892276507982986,7.7655287676058808,5.2060547711634308,455.57495772872829
9.6916151165076663,3.8989882881330367,3.0417371582342216,348.69431217882078
8.1332536793642589,7.3910045848815438,7.9483547689682439,769.06045026055654
2.545275130713001,9.3997115433736376,9.4453683883401762,645.21804602553004
6.4324771916157664,9.3673471921828142,4.4902389589014424,563.87355104762571
8.6110717065830933,1.5405673233487456,8.0660361974701544,476.20561182830397
1.8279214656299716,5.7168248852831525,6.3000443269883029,268.60134459988996
9.2278561748770791,2.4981517067513148,5.5582368393546329,400.98505256595894
7.2127461462985849,8.357696007699186,7.8087882766493815,762.64934228318316
9.6170377912952638,4.8350559468595362,7.4714397101836605,663.43632135764562
6.3023206195238108,9.3866972287461152,5.8376105646559502,638.65907098130822
2.3923243228038227,2.8259496290945476,8.0735857251267582,216.26057574492947
1.1801582821653938,4.7843462339666107,2.3016872407055464,87.925276046051295
5.7778303406144191,9.2405276227922624,4.0484449167733558,493.30193130255486
1.8303086039692218,4.5739161966493231,6.3690286562829126,224.20910975208037
6.8048256837817451,6.5691569611528129,7.0732067608323694,583.65516735306562
7.8129792434567849,1.2096915292507537,3.7858606302492692,211.25035526028432
6.8659521541077808,6.5685839067718454,2.2513950454248697,344.13632207975161
4.5091869096029358,2.5715271469904399,3.6075358890815976,158.14065895087074
7.951624321226463,4.1435157706059362,5.163868133397874,407.49207838892846
5.0975369858500406,1.1740748894115169,9.0696707119722628,316.80880808429038
7.9547757994911361,4.6320705404973648,7.1469123953581528,540.75216693573032
2.3479916301298451,6.8780885422364637,5.6760558177519664,308.02555691865518
3.5315831390086734,5.2377611850064199,9.771792678597528,455.92207173773483
2.1204369850153371,3.5538509262111289,3.6126745845302013,119.86152510931599
8.5685641617474779,1.8719461339684269,7.484547592334116,454.44881879732623
9.4929594474836243,1.0472506973890532,9.5403508138610693,594.96851975538891
6.407862104276675,7.2075363779538124,8.3263019391196469,670.613781127057
4.7436758867925537,3.7133131091538041,5.3990127078909351,267.04958001485545
7.8245347716258324,4.6221394855817746,8.2230126717782372,593.52755405488142
7.3749038121796602,2.5849456946958362,8.9243039919916605,496.72395163718335
4.144596538129024,1.7810991846252735,8.4306766075068946,265.88789888051519
9.0552116704477967,2.7498733154558588,6.7616412331451619,475.21425811467651
4.6685934272821257,4.0474771133506326,4.6029285930917609,247.52423567652252
1.2904754599225345,3.295521578596587,2.7054195066244802,73.571140081383518
3.5198982552286702,3.3375783019789993,1.4778946328589906,96.624979690632841
4.4602650781704103,6.9602391630197742,8.1088568228242863,528.83526259590269
4.9458930177739422,3.6991949529975621,7.4343457347015036,353.7281542416535
4.7239150554664953,3.3861844975705098,1.2142110917227087,119.76071132991557
7.5477085778142818,8.3964484038821627,8.5891256215652003,839.93235845873426
7.7142423237167179,1.8711914169961155,1.9985047306353441,150.64670588340113
8.7369614122912775,7.3688267410473038,2.3972174810513462,478.46953714397932
5.480916045315082,5.1244835411406315,1.0719354455871679,194.74604643355542
8.6570394440963891,8.9284693333199243,4.2647040306409583,663.39301512401278
8.1546773897261104,5.5696383329698378,4.2518684409628626,443.36379487393236


==> anc/competitors/data/v6/enzyme_mixed_inhibition__s42.csv <==
x0,x1,x2,x3,x4,x5,y
7.9656044370036696,1.9443481437532317,6.0977858572868016,3.0516769439508988,3.1840029471212299,8.4629902708280724,1.0685344218203336
4.949905957768471,11.352294482803881,5.9581789164136261,3.1177318482137295,4.0652187672668108,6.3468638825606902,2.0456946469831698
8.7273812792024419,27.419203227782798,8.4569223235490725,0.67539896108762043,3.8888297312922937,3.2036927247434432,5.5490784147438843
7.276312261534275,8.8132632470460504,7.3947949456841,3.4677023479335976,4.5164367265778917,7.711075005942698,2.4908912489686004
1.8475961309888458,39.781229377779169,1.2391998849756254,3.3737517819011167,4.1259771425403562,1.7603280610936476,0.61031552352126295
9.780601164730804,12.900558101106643,1.4451322343141411,3.4129406110844158,1.6127018738575001,7.9697605100390483,5.5036037478486692
7.8502573179131767,21.850988153872432,6.4140260721041411,0.37035276369353165,3.0014483219409249,6.309867000187122,5.6492084778960381
8.0745787474925841,0.20321860485297807,5.3757286806004796,2.2341942120707632,1.8383538159211099,1.9967528655676143,0.10876506128980057
2.1530226940799126,9.4789902236868127,3.3416618980869224,2.0451756602286486,1.984034207981761,1.715550067831332,0.72630477363122725
5.0534734410601043,1.5409416692840556,4.7679047858332151,0.43355741821599569,4.6937496615349836,7.7575270009281621,1.1631846764938827
4.3371822180932309,3.1103593829674234,7.8211928685957446,1.1118396394840535,3.568531572801831,3.6364231585345346,0.94796872211453764
9.3408848996374161,5.8264333518709535,8.4395033619213695,2.2048131589901838,4.8856568596299761,9.0037166569049205,2.7705770349887224
6.7947860807259808,41.447840663590291,6.0510076110103972,3.7145315492904114,2.3761064152343501,7.8586571892715842,3.6555316472279809
8.4048545194374693,45.430415487807281,4.4683253277139272,1.185310384923316,2.9184690800928945,7.2837122024594443,6.4584120532855698
4.9907277894459803,0.59967975711840193,3.4362708534559632,4.148749550624558,2.6920193896238978,3.5074544737010585,0.32190248349821105
3.0451484960629918,9.5582564854251881,5.6972662369232809,2.7289914286973174,0.98279175885677117,7.3805006711945609,0.83813312715924915
5.9912630831425133,10.572630943097824,3.832746567079429,3.8021084259230875,1.565158975369715,9.5333291606335067,2.2876868482163863
1.574355304937578,0.86133845975933188,6.0768562334250067,2.3627799166842856,2.8743636227201699,1.8240385093351201,0.10929264909353309
8.4486805479332396,0.21593388913346975,7.0898714425867393,2.4959711271111167,0.80318437309852808,3.9354637780320942,0.069091139560723741
6.6849795920985837,0.12897769687671631,1.5947128982745535,3.0985969468982013,4.691578681890002,3.1120503891543474,0.27636912933676205
7.8227896607683647,12.532155767608392,1.0096071852047253,4.639853040829121,1.0572965687451688,4.5392512096060003,3.1991543873884858
4.1907337131688154,2.0974176305634282,2.9104942495666863,2.45906290706455,1.390913358876082,7.6809938936855175,0.80686836449572785
9.7362822195541288,45.702857608397998,9.0506034794690287,2.6432876905414551,3.9439455077238645,5.2681832328284788,5.3262933417922991
9.0380900918997789,1.7986613853232092,6.8166168690570323,3.0099848176376476,0.9362054380519117,6.1365754550822169,0.50506506244217475
8.0054514736638573,43.588165705683508,2.5476431674332058,3.6875756864886289,4.5512514482693422,3.8273939927050811,3.871429088454684
2.7517483706677082,1.290717755634591,9.0123756564125692,0.35925167743117159,3.7656543682514103,2.2716034037839048,0.31783473289511294
5.2004890335433078,13.871528462818642,5.2296034625860601,2.5784371926098606,0.80879385698986506,3.4024028404395565,1.5562125122773842
1.394233892085059,0.16940439435762594,5.2848258101079457,2.4079579460302174,3.6133117757854381,8.7371227111778822,0.032354812082763078
2.3886054286079306,3.1562725203975601,9.4198774945838952,4.6084249211878516,3.3423284397709301,6.4217526593806937,0.26683591810320578
7.1474405791820921,14.612862801140805,1.5353802296500603,2.4675329021817056,3.9080724473296335,4.4018980587751031,4.1168516432571014
7.7028594031703541,31.314253483028775,2.9366044716584669,2.3416026734716548,4.2268903362020112,8.1091538356202886,5.3942716326529991
9.70758759190789,16.600726236332722,6.2719419263925014,4.8109999426735097,3.7325775342791978,1.5801168920941788,1.9933287111869356
3.9324282232433676,0.12582961962317785,2.7593785862380367,2.2528823180044077,3.1377933287193738,3.2850197913014711,0.08828928609735362
4.3341373543138202,1.013706986632497,7.1157430828806199,0.9044221516104517,1.9510849336179996,3.0709283865160533,0.38334921890783724
5.2260023014822714,0.13534297421125835,2.9268306040304819,1.0845806140289416,3.6377314782346808,9.8682810595139987,0.1677371452223077
2.7052422317585711,0.19721939659816268,1.8924127353893292,0.47593769168487066,4.8063721308385077,7.3548872415348425,0.2149113050615003
2.1692935480192448,6.6470605595876275,2.8628664367675576,0.0028406462947222488,3.1438480123799342,6.5600734274969872,1.5311664372818012
5.2813443360334036,8.4151619265884481,4.8046063084485606,2.1597283050024094,3.4895519079541426,1.0448646876502561,1.2971887028634155
3.0421841414579571,12.253182852683008,2.585244692557719,3.846212906491107,2.4670761898991032,2.6587900188087161,1.0327931515385942
7.0283259521425929,21.669119432237707,2.2122282243101257,3.6673322139991793,3.9025436438438348,6.7198716367577047,4.0266668840453859
4.9343672698509771,9.901553848597576,8.7425369759704665,0.16074543901425098,4.9895032655238616,4.4174739383349912,2.5300981350099647
8.4941037645205366,14.505356414490164,3.8835748323757704,2.8499145179701646,1.2217519583048124,9.3185234531115473,3.8705591627660501
7.3023859180202422,0.13556625038810652,4.2468281786642823,0.77141562706737998,1.4108237577669303,7.8825179722758216,0.15623974212429839
3.8112997724383697,0.4295397262323834,1.4974336855110488,4.7053814238234866,2.9274699139897526,5.0264566552370793,0.3330583189786277
8.4903382125568108,4.7696162256001804,4.2163266115184879,0.8368249982208964,2.666189287677462,7.745634797844434,3.7520355345798575
8.2428792174712164,20.70400944661418,3.3832645958942171,3.1331960884874075,3.0720640302802344,9.7786389144359944,4.9959439533567904
4.4873054112715707,0.1028361247002654,6.494365606076097,1.6311918108202839,0.72083321475922868,5.1488274223132358,0.0024568514097469095
3.5949529353721967,2.448889322977533,2.8485126790516602,3.2078066298217611,2.3192440534870205,6.7827329909968004,0.84428242976539236
7.1424595357747798,6.7294314762972824,8.9952890775655661,2.0612929823203756,3.1234021792950237,9.267981535551657,2.0966170197303469
2.257772352483788,0.12020130570098626,9.3669995882759967,3.7982152615319738,3.1333610808723322,3.2380719583255595,0.03853728200749186
2.799173822275975,1.2112857579615777,1.8984795145911117,1.1533956266392891,3.4580028279576811,8.9790212229965043,0.88065435524971458
1.0662604277590497,26.139163164465835,1.9666266065971949,4.5289592645713004,3.7409721305119872,1.8779023609568439,0.27982398455973229
8.082319397519246,6.4962514329763428,2.0379379429988917,2.5010482465667607,3.3869624150338544,6.8360335352888182,4.2363577678766857
6.9836577093282894,0.43795833294408243,6.576123306792808,3.7804657385642644,4.056094199252458,8.0455433955020581,0.24211364953029144
7.3464884076370156,20.027682096684412,2.0977206778866062,4.2486509570061353,3.3114228560806622,6.5314559732718349,3.8989000877415854
8.0265612791977112,0.86961369857516913,8.6714408613723961,4.9941430547740246,2.9187844814174202,5.4598132373728872,0.28926159405548141
5.13024197984506,20.097945804137503,7.7884436344410322,1.1197283279697912,3.2278839299951492,6.5561238993311743,3.0362712102940721
6.118670763576044,0.64097331206090935,8.3782797241422173,1.4344620678172744,0.95537015038999562,2.3649733790150012,0.17726157858287414
2.258172983148917,3.919734487810449,5.7345447419741884,1.2521654336594412,1.72920443326484,2.9401363929719651,0.56264877904491284
2.0307706618237611,1.178499320271859,9.9700949036723809,1.3143566607989132,2.8732990129615903,3.4290940956070779,0.11910506448600319
7.0156266561142449,0.55175282878700305,1.3975759264974514,2.9122237076968869,4.428442469307682,6.380014065670343,1.2457564833702495
5.2398658552881923,24.705421478281433,4.6113846776750202,4.9676126157292151,3.5557320032959687,4.9771096637056349,2.1454828341066836
6.0871249583306994,0.32085567164677725,3.9154300204387256,4.9513904354637726,0.90683635312353905,3.200282582372556,0.083313596991046512
7.8849897167442302,0.16939630805260703,9.5378094884137692,2.6338661568115382,3.1652372769998198,8.9452839893012204,0.055063658117303342
6.7124648800053173,0.83724112157039732,6.1917486264783363,3.1951360513233689,1.4978209443669452,4.3652965626390108,0.27939249745175526
5.9822146059219623,8.647419611958485,8.2557186890025278,4.2998527185080295,3.803074519049253,5.0142854730690205,1.5685733198629368
6.0328644467087216,15.108929164195443,2.5330707429266699,4.6646672922675254,4.223483836289363,4.6873096889409513,2.5705717256969693
3.7355508825635098,49.611047603373528,9.8077072951039508,1.0193031366477197,3.1705532266548802,2.6374865974907737,2.2661671274341986
1.2773605111114548,0.63077184831806288,5.487755921886837,2.6427086447122643,3.1611317438826938,7.5846431388721003,0.078461942770149035
4.9304565030912615,1.2618946224445999,5.4430486864358123,4.1641852733075613,2.0236614944486631,5.0361243604197217,0.35937994550428504
2.9312620553757629,0.23403269047095213,9.7379625569116399,1.5160103831729583,2.5081250952258922,1.146313989034466,0.026799218159802553
4.676757793521725,3.5609189956537528,4.4265912509543055,2.1990452124023334,4.3884875921690547,9.6761233212381725,1.5150118794877103
8.6806276594134957,49.253670137718537,4.5777252209949371,4.9281055075600397,3.7549414893522046,8.3418725043587223,4.7951655054495035
3.1054553727880667,7.792141365241549,6.2627743252444299,4.9252334836043552,2.838891468631294,7.512034186826229,0.79746782440886455
1.5247246752015942,4.0407464724913984,2.1524734949300823,4.5305340538259085,2.1570457381176693,8.8218268346667621,0.48097498049778259
3.532455028197969,1.1454929283198376,3.8897706377066941,3.9922417241402881,0.72670882229849454,9.1612652824499516,0.17098080253649481
3.6423438199001525,29.53683106115907,2.7388749020061747,1.3456525036140288,1.1435333059687331,4.0374073574599478,2.4001481552263852
6.9572486325420559,2.193628033799468,1.9295513119634464,1.6042503703359374,1.3686133529271678,6.4986281057502877,2.2102211548860118
6.0132893710715054,0.23049009590132716,8.7953014569791819,2.7364142060243735,2.1802259446640364,6.4792702828503472,0.06299176792526183
8.0550838819577208,0.96860233665864293,6.3039804951472842,2.803886872810061,4.7486464118432359,3.4056970192953728,0.69970105387450898
6.9788218629464875,0.1518031643331163,4.2280551237512007,2.5275140967853349,2.7731902768643688,2.9975702630236047,0.12017367028263007
4.6574817529606349,0.35086121601945836,4.6780243963004153,3.1833513995815306,1.5567807346665399,2.0251652933711988,0.09916877387245808
8.3261834619943116,0.11160599146621779,4.8836710331861912,2.0416151131649443,0.97587561857681338,6.9338277632480754,0.033848421700383144
2.5027562791693354,1.6725876980299514,6.6983426393023846,3.7458707865776648,2.0223748607133381,8.0282709192770199,0.21549651378350143
1.2044086582047444,5.1594705949413022,9.3409245234009397,1.6677496323917769,4.1707878599797557,7.8485768156530344,0.33623057782530558
1.8104307469807757,0.84437634602000677,9.3950165769128429,1.6533849847317628,2.2250425703472856,3.8464783946647692,0.12386069628348172
7.5012341553680528,1.3633199553431461,4.5234278157759711,0.63612980945913999,3.9762761271008609,2.84733865418682,1.4576801523552478
5.1568950722624862,38.804049979913273,3.9633621363799261,0.94356105014459624,4.1121723925709546,5.0825276060915971,3.9551604716483766
2.4514460113024161,10.703502368418459,5.0594185016672952,4.252604394606788,0.99869346364416867,5.9213211421645955,0.58424067488578646
5.5094029759302714,2.8824105570909229,6.1114080738564329,2.2314116929022076,3.2389688868205266,9.2717841517170019,1.1549603918351221
2.3708089244185158,0.58609401554385121,5.1563612030477346,1.139338932764169,4.8159322851699979,8.8734083884664869,0.17227889630888754
7.2668833756996243,26.361338259604462,6.928780688350308,3.796705500111937,2.3096213370659928,9.2445249817164488,3.473623788728148
5.0154064801662761,0.43104247385270666,5.9895912104178732,2.7699056290842972,0.72924840051360018,8.652361466223816,0.085771957396817602
4.4291910348683423,0.75524919456636308,3.8864399202466848,0.10578005711646743,4.6548621061604534,9.6812308399268012,0.70539145192234642
3.7136088023308886,28.414411530318173,4.111577251863693,1.581807286683576,4.476498267076173,5.1894999745215173,2.4845337867291226
6.6725433380699961,2.686693491515673,4.4073350880375788,0.88500705560670523,2.8496365124405081,1.4272614768978493,1.7582293061622933
4.2563134949805139,10.080774016667867,1.8517579142444982,3.2793643049142029,2.9851390415480434,1.7520582893363041,1.2978871363716311
1.7888492738449089,3.9300898527573569,2.4945636917257579,1.3751552031512642,1.4528349624925621,4.5124852759510885,0.69711760358935904
2.0620531190846378,5.8024689449667406,7.5080242193084752,0.32473389604971814,4.1875283999508675,3.3191838214569755,0.79913823782923077
9.6570789809456308,0.64272696928048301,4.50187040369872,0.2746749459883463,2.7437001727645689,2.5294653222496057,1.1087961988087269
9.1772262163684637,0.44818359328456026,2.9308507530412928,2.9086364897935746,0.65245007814150435,9.5788339705778363,0.26625807468100071
7.2973642042967457,0.74198849553818236,6.0640516951737151,0.10861727852044811,3.5735673040204903,2.7587762956956023,0.76064204621670406
3.3928296531356761,0.26274358351716298,7.7998558822608448,4.2439605656804433,4.7772332141121776,9.63441345083708,0.064324129524539378
9.7225873961295157,22.895400574424343,3.3168012611083428,0.77698559628637809,4.2311772065558761,7.8475495628908636,7.6486327311296654
8.0087581356921511,0.5813999320301142,8.4411089373137003,3.0328316759771488,1.7473916309474291,6.7685110491270111,0.19956273360901061
7.4520117024309602,3.2767479264543926,9.3475437366254468,2.2234401400537287,0.73996288220003292,7.0841706408044054,0.57542412029250678
5.0442535192940978,13.725090528164172,6.376550761664566,2.2142576061595127,4.7315813564218123,3.9832689129321159,2.2405243484940445
3.4501740566064312,13.047213223477701,7.0205289309242165,0.35898571180022931,4.7167822619586568,6.8178433425245393,2.1305412071048289
1.8675186593814936,1.5247244418147272,1.4731839129074984,4.0137612510610783,2.8958689387079124,2.680229064531388,0.38785457802319362
9.1234215688945746,1.9293196617025719,9.5096790191971579,4.465262423766263,3.3904283525219081,9.4393488928238156,0.73846656155872814
5.1019866085025001,48.380481202954854,4.5323626083844939,0.055083336921142312,2.5817002731986372,3.7161400596453418,4.5950089415534912
2.8212702831570731,6.6178718841428363,9.3151036049088685,0.89302087848558864,2.3889441519444139,3.2966786106418793,0.86623327844781106
3.7536096173558726,15.801005431168559,6.2107977227521829,4.519520943977394,1.0375179616791517,7.4004651837474178,1.0288602774041784
6.2129761204770642,27.28764712102992,1.0415691895899486,2.7474680640002909,0.93538804262493214,6.9080384625956368,4.0231699832802477
2.5909550464530855,13.356151716879962,1.3468779939109214,0.75019789124105063,1.5472946600428437,5.0616902650897471,2.0072940927772098
8.7095285568313798,0.3160774387173898,7.123769251029298,1.0139522630457942,4.264883358829449,6.6920161122170772,0.31801549498960047
7.8266757685168908,3.2906519346893437,6.0640121244873981,3.2999312211855707,1.1562453533105599,2.4354376458477054,0.81762673913807715
7.4751666035584314,0.18836893145967093,1.2387919348546692,3.6240841112343651,1.5201439336161982,7.0599547666175955,0.31255986990770207
4.8888373579759339,5.7838528426437987,7.6911396510014676,2.9971340428996762,2.9687632669499338,3.4354962567567449,1.0731208835892456
6.6457795663219885,37.884315987256635,8.6693080336226345,4.7657418995626291,1.4680904813522349,3.4555237900881157,1.963597324530757
6.2568817202146203,2.4201844254443619,5.4677573419537744,2.4703180183088853,1.2344300812300419,2.4596194144940613,0.70822126784379735
6.8486194139933803,1.4742793108544994,5.1918169632152944,1.5013595607126335,3.0349230876408302,3.9913942153254816,1.0518483294330225
1.7599988902590018,0.12495064748510319,1.0492579795116472,2.3861645498789823,2.1564197194847696,3.9812595428019533,0.094869187211736483
4.7422666195354868,38.94060070040814,8.079847412442394,1.7983314683330547,3.3177167862821113,5.0876111053204234,2.8132996269468493
1.3745275647570323,0.189671096475267,3.9764446007149488,1.1220794633734315,4.604924031839043,2.7137755419971454,0.026247184258489795
5.44591737320067,0.12908365104490183,8.9088725780428568,0.22981624670070033,1.1794690914578045,2.7370678254288969,0.090606167522419886
3.9687509109950678,0.46145186282499095,4.357545288022477,1.7610624678256208,4.6104514691587877,5.8756471449690553,0.27519167015013601
2.3007176997944221,0.1502673665823121,6.08570119567635,3.5570467385487117,4.561204853403134,2.1598966420342762,0.02090073148465782
1.9306267095029648,1.6918014977626232,3.4330760937939475,0.092189014375969047,4.230894125011563,7.2000730718995163,0.62137068609901436
6.2888011495994087,2.4711863431315146,2.445294813264268,2.1958925660296735,3.3407866278773835,9.4955241327633697,2.1677520155417667
2.5353367168319751,0.69761677744670791,7.9741711304319516,3.2200470072493421,3.2906599585949632,4.8411605949794039,0.12614857081611
9.3260810653911754,0.1372589947412256,5.469314309616534,3.0520205458715362,3.376456969714257,9.1099478183560905,0.11480245393514407
6.229550257303555,0.20008109078456571,5.8283913137702568,3.8832421794435796,3.6072299804801591,1.8848493201327798,0.11890852217270093
4.1218282408135334,1.0908518757018826,9.6887435813356184,4.052598578298988,0.57416990268270651,1.3866186463808012,0.055386892360524131
6.3182394233327503,0.14566810589717344,9.6722192099993833,3.5585291045969392,4.8114166062229238,7.4923198976245597,0.075840532509856895
1.2052348392672774,7.6628994469900018,8.7007790953216322,0.51398848072374714,3.1352169265951089,7.8491941568334687,0.50882137292660812
9.6270329191730077,0.36202805900588914,2.6884836348853023,2.3751122200218031,4.0165962773108976,8.5875241686917612,0.74825277631348741
5.3407309324861023,0.65355494243986534,6.3484542487142193,3.0170297874380432,2.1977682757761343,1.5113591055998328,0.21604173407105648
8.0446170452525756,1.158066904807262,8.9033268218998369,1.227830194047258,0.55578746262108181,7.9921634946114741,0.32101074816308539
1.7445699993019472,1.3317322075968718,4.3701754280404392,0.21275908823388257,2.7938059694439978,4.388848595169236,0.38622766600758068
5.3799249775434435,0.10103740889382572,1.9099554934202647,1.1179516043802344,2.7823555369216804,3.7300386941397874,0.18997649162917321
5.4163629491906882,0.20066635855308235,8.2986661201592966,2.274472008663194,2.466451797401533,2.5572152920896722,0.095805969592802645
9.4404380947748461,21.309618676969372,5.335871962259545,2.0696515952730046,2.0287267437293455,9.9641417959227425,5.4954178965719667
6.1455524713846783,0.10076924362000876,6.079534123232607,0.88333490663580816,1.6242173951437491,1.5729723038697725,0.06495791329055485
5.2614046095125842,2.3524935996020475,9.8392986668606,4.1220777134174638,2.8739519352373226,8.443072131471995,0.45109042183155063
3.4027809678270424,2.0948418072129851,6.4649028744466488,4.6284333436836231,2.1887516286207234,6.7554499194147475,0.30734968266853602
3.9841209760829699,0.79252167579790378,4.8248144709949123,1.0067415952635761,4.864693473724139,7.6157239983568044,0.46326661522790524
5.6860516222438404,1.4592801985786465,4.32985931062478,4.6478645778361081,1.2781728849511915,7.4054540792961676,0.37441013327295708
4.9502031427454201,12.786894327712698,4.7585736338864102,0.089304795875904119,1.9384950543218915,8.7259103656586419,3.5344850513937076
1.1945087189229739,18.637324658876807,2.0655917486080186,4.6248123635347271,1.8228221191605696,2.6541286287049748,0.35692304618676918
8.4366273177492204,0.50428135295775189,8.1527550257581467,4.7596439504045396,2.9448912930618065,1.0074215515121683,0.17583027953599725
9.0654469465579002,0.74197970577803696,8.5394517236833707,0.060259315079626008,2.7467611563836654,6.3867564013893956,0.69304315713833298
2.2622418009874972,0.45128816766191127,3.5595742111606796,3.8150964838837402,3.3968320944092287,4.1847277539100052,0.094761376919955523
5.9863252918514442,1.9730446991499102,3.7341695656894967,4.851007862849217,4.7750079675839352,2.1140859800542393,0.84405820758606165
1.9771816702189919,6.9838324648571568,8.8690083070133188,4.5295110940888916,1.7834948847224033,2.6752487869381496,0.28250673086389155
7.0501608373583053,0.41309283687856718,1.215733199751599,4.8535508059810653,3.6174720616474842,3.985743812133006,0.78199124716318125
3.5311040545510748,0.78099067269785494,5.6841169939050493,2.7516175284881967,0.61268091352332621,1.6321003379803289,0.091452541524281727
6.934803712227116,32.439949941086681,5.1730814321335092,0.39078069942694138,1.6807481273013103,1.5122188191560577,4.7368116220207988
7.5429515285819431,0.13523436198436473,7.2111409262061379,4.2489459890251808,2.5867387759846676,9.2442362934919977,0.032196683890008015
7.9178274272589135,1.7522793518986739,2.4705253013450905,3.0691412790450578,0.63947654816510502,3.8089247441832659,0.8233174669800245
1.9696685136030689,8.3267171162726434,7.0149766671563842,3.0736837209414452,3.2795125724913752,9.8400762772622645,0.65295729970642691
9.2441066062384714,0.25472458551001548,4.3906060708738881,2.0862680492934311,3.552397737807687,9.6793030749735998,0.33283090839411322
3.0719259180539273,0.13423354477511829,6.5684330035267786,2.8592098826055459,3.8602927167712102,2.2831415409440243,0.024646187621276131
1.336713005585618,0.23605442853453223,1.3608550888549833,0.76789889543057266,2.8245852717935551,7.434318726065718,0.15967788883628917
5.9936722245233502,30.190912440758101,5.1555447746605845,3.6988501328307515,3.2177509924038201,6.4072440021436226,3.072934115558168
4.3383005547619486,0.1059233904363746,5.7002580458413492,0.37508653675771164,2.2822936307531925,7.2158236579463821,0.076668594378365748
8.4681076881917186,0.32231117334849385,2.9289376256948794,3.64890383521896,0.68563864627953142,1.865719000130273,0.14227801454391872
8.2742632485787162,0.12145999613080891,2.2566128876120866,4.2448921131242701,0.94978335098530864,2.6970407077110226,0.072570119196743332
3.854250035404438,0.19887748284385501,2.6962687271107124,2.3623433878224409,3.4474816589065886,1.6897479530579336,0.13663322868130698
9.5760945556277051,4.7180693783765699,4.0972697025701326,2.5491518302852469,4.9799988481359936,6.4372078469536405,3.5390743056752001
3.6182605432610675,0.448927455269099,1.8712913437447432,1.5610713646103913,0.57111457623483286,9.8793196826418193,0.19788263685812538
5.6355141630854311,3.4378446690695452,9.5258781615664407,4.8472929186279377,3.0091257357187224,7.0478608389214727,0.63815805683925841
3.303685815108425,3.9166939286166693,4.644946553462356,3.6656223727977268,3.8795393879715103,7.3968538151973666,0.90903295385015914
9.424392130440669,19.615549766138564,8.2807264225607398,1.8449427665017248,4.2204867260624539,9.8612653738895304,5.2745470866509017
2.4814703582381634,0.10299043138876345,9.7697541079796206,0.87403693116502534,2.9534220555018802,7.1021039875461653,0.030972626539787051
1.4041955745309609,20.101042109828711,1.7266175200246519,1.0978979610104567,3.289621910828473,1.3616341536562331,0.72971188164360157
4.9158735400273414,4.6879594167600276,6.8650252114149461,2.3196114305502502,3.6352622537354904,8.8030504077093781,1.3126819772710538
9.9313800765025331,0.27494117692666975,8.8426817806709259,4.7128420015716896,4.3653481236204374,4.2821046134091665,0.123771666521569
9.0250953962942262,12.193680904256553,6.7081099057005549,3.6707317288045904,1.0503029174126839,1.0392725936324383,1.3080028958247401
7.7374721751125426,20.367888565639966,4.861235092216714,1.0762187408957491,4.6678198832368851,5.5651075980473852,5.1910467686383566
9.0171324179067245,0.48556739379014741,4.8796872187414451,4.2978056670944902,0.61707831598206497,9.4331350078863725,0.099965179235153273
9.0410197572807682,30.185375650874253,1.3230899740662303,1.8910026150484054,4.2628988793099891,3.3159761847548488,5.5320673836021017
5.6697252434780419,1.684872231166036,5.8114067616034779,4.2586109137625936,0.84533191951863773,5.4236185574755593,0.2345368745337649
3.8433614664771372,4.2523059305511621,9.941886971081626,1.2084979899056547,1.3758269522221502,2.5639919900415169,0.63679586227813645
7.9481118889988922,45.450593222284901,9.6283677337474067,3.0933030596815883,0.51752365871509676,1.5192340449979609,1.7599416775582142
6.9549513685098496,0.94574712932958793,1.3635930595794687,4.6333524404064095,2.5036551749121831,1.7249045204180187,0.8784757466125992
4.362919559863391,15.656427927437676,7.3521730326653936,1.2894700457389707,2.0046165202282653,7.543098153652199,2.2345918028968645
1.8502000125536373,0.72335196975686378,3.7158838002723771,3.4646329529292745,1.246968101691623,8.7766702366793403,0.077001929305156064
7.7211065021412342,14.356656965849311,9.1269023806552312,4.9365630997857188,2.5299057236175782,2.28968955327242,1.5423157137664172
3.3621446433057822,4.1817958529588637,1.4060327113835069,0.75299143621501752,2.3106689742748272,3.5948671102942185,2.0276455780326987
9.4313183548040129,0.38365205754040205,9.4228669180997251,0.44201145350337201,3.9544746471443371,2.7552652088034457,0.3285835970060354
3.1687351750511628,1.3105210712340962,8.5372816940899909,3.3709759622240809,4.519086377315146,1.2417019923378514,0.21912461490271293
2.104821391703374,0.7199279745444872,2.0575394402734135,1.698679738745152,3.4365526329518685,5.9808823289828528,0.37675776721061971
8.4800140491241542,0.16248460164628248,1.5384190358556928,0.3562223868329556,1.0598467492693575,7.2992995312388285,0.61476650631604079
2.3795588496204463,0.12037135506960327,8.5123689789424226,2.376528089418021,1.8292585761943279,6.8308973279656344,0.02169911061080667
2.6134147734196516,0.86126242059276104,2.4018190387712144,3.7688533982197785,4.6099323357452588,4.4924819257202291,0.38854518387968517
6.3944451236875919,0.11255702196688329,5.8140833767828344,1.425612002075944,0.89930521853550127,5.9950922134591478,0.045198628981845609
8.8710583675371808,0.27967039371028396,9.2417037209083865,1.6752343875256737,2.3308512772587191,1.8468937597260222,0.15235066005294265
2.7679119914311592,9.0625002304201239,6.1070330219439102,4.2284970032348603,4.7412707865506656,2.3887334685041601,0.67233059121764727
3.7929130561008528,8.149238071369485,4.5750997132554172,2.6003595613074406,4.7779917866126853,9.3861515759768501,1.7559398178820991
7.9966435441705981,9.8493213863101658,5.00514449368593,4.2136598440323603,2.3504142967200159,7.8535697303790712,2.717231841321492
9.7464378345487059,0.71777263297491756,1.5680545363348393,2.2319474607185477,3.5032859964445882,9.3046518624265069,2.0304287137571859
5.5066706758210806,25.242700705595748,9.7187708922543887,4.7648758078005171,2.5553551925929954,9.2501225604943045,2.1103029709614276
2.295077522961257,4.0061834895395281,3.7958876657297451,3.2539729485886837,3.8905724274635376,6.8445335539696659,0.71806799703148594
1.1254265893738138,0.21884736208210126,2.7042714250556843,0.57949432659624711,0.64211598811849324,9.3541478330094865,0.046509314985004345
3.0669042699896973,0.24428250022082204,3.5744257165635576,4.4254649411340035,1.1487071701461131,4.7503369277421683,0.052684251771208487
2.1863999600786892,7.4240992201866449,9.6793587540233101,2.446325954153989,3.2638946159461968,1.0325462030644683,0.40124078196583596
7.098928062515717,0.29293448225869834,1.848574481392063,0.70819483986452492,1.5464851809937863,1.5631400426154345,0.68026649780809034
2.0964925416567803,2.3397409977659365,8.8057273645106324,0.76345066920710358,3.4972353467111685,1.985385931307337,0.34965169745332164
5.5569693845856971,47.508307805754377,7.3705950496130299,3.4376696755493592,2.0805031735758428,1.8581810786457424,1.7249839497709807
7.2483619207859782,0.10252184305175205,8.4701726124312522,0.23686253364744891,4.4899050115751962,4.1653215176523712,0.085825186411563725
6.2300494829881217,0.11085323920277655,9.7830778633110675,1.4329688245690664,4.1866672350199394,7.3114372639842191,0.061723998559404712
2.7979808649405187,47.896689643493033,8.5793918996518457,0.69893795234934053,2.71777010030952,8.1158392594044546,2.1380394220850825
8.2371207356403637,3.7837521147931659,9.4904411615006765,2.2053871480864213,3.9780278919268599,6.311919469101622,1.5733033217433909
7.4386641665422149,0.22005245453036637,2.1424173111182778,2.0717688599718063,1.7201204880579066,2.3179255710128159,0.30725444674979235
7.650856035239876,26.411418202805041,8.1620970865027296,2.6093821734442795,2.7241689956533817,7.7311144193335775,3.9492359181933572
2.1795197640158195,23.774972455238064,5.91108124672943,1.398181645512651,1.3886692333847517,4.1932172722383907,1.2328889198036117
2.1137842328531016,2.8001985817089827,5.8914603557187464,0.16021794689088598,4.3739877583444722,1.1169401380461661,0.63010540579733476
9.3480629590585682,4.7664828804857828,9.0902941868846234,3.0719305326759287,4.203804274557867,3.5252975847947443,1.8084655199785382
4.5782037444244654,0.5461652134304591,9.7462343678204011,1.8685900144117569,4.5596735078405057,3.9754049872688011,0.16511891354892988
3.7085382260284576,0.1368835138378483,7.3435449073886288,3.2566749937002322,4.4486464155091676,3.4682098169629261,0.03164193506403528
5.3972564081638001,4.024576082792918,5.3464455052460549,0.5433348540213423,4.8181831792677263,8.3068313786882708,2.1454291018504397
6.9657779148722421,0.62450428855136619,5.1076347211166082,0.068886776470251654,1.5275130423436667,7.8393375783468127,0.71864086762911095
9.6006093134227299,6.1814918243531602,4.4770731150086363,1.2414712394264638,4.6932093085789193,7.2599682737137732,4.5932635735736786
3.5780160419384952,18.071768248196136,4.2543912661539638,2.2827366149702613,3.0704593610839894,2.2510457066103875,1.4515226975365789
9.3232758638082434,0.11194759379778009,4.5235615751598823,1.9703598708423364,2.4012278776316847,8.2705051873565374,0.11306766918897576
1.2237354224763068,4.0533453621837641,1.8077791172607576,4.051512776367332,3.0216825318554283,7.0945836549699131,0.44186658486174052
5.996782380941422,0.42093907192195396,1.696924767343944,1.8891882209641198,2.0417106049262501,2.7535391783325269,0.64439563146319634
6.7057760051297661,22.834885746732528,8.018828594850806,2.6522058980153944,1.7984885313242844,6.8328453725336473,3.0136186601801835
1.9530766337567798,0.48376327351076587,5.0146560362820347,2.967577962210961,1.5859145208988794,5.3516047690331296,0.056764606498301041
2.2630563735752136,4.4509249267354098,9.3761603969015841,0.10915695822905802,0.87092595255707073,4.9541505567060256,0.6415989180526912
4.7720288738467342,3.1188186572818135,6.5099890773455718,2.5756668842309449,2.7345420371623437,2.0091084712514995,0.7669796184274098
9.6960872092886348,1.172847375564863,1.3165838396597778,1.7241562969941893,4.494927540712494,5.6647384826064879,3.38209722025071
6.3643829791093554,6.7433874799597726,2.4177100718573152,2.106400638416273,3.3356838617347311,1.8993862807512727,2.3823381473542962
9.3972089944019004,9.095581594070655,2.8523781371170682,0.50143699247625129,2.8443903474009806,2.4782804852883995,5.9765381931670998
8.2392482405167371,3.3895972909284517,9.7816242195069449,3.9141028282432262,2.4286681321291241,2.1929168284728644,0.78861576889628338
5.2064344139976235,11.141890058408158,2.968338035364714,4.7120212540426127,2.589807318427364,9.5869745116300678,2.3188488051643663
8.0628710432696877,45.103805928125183,5.6418010865924622,0.11134410314800003,1.4417480640737792,3.5637822139950108,6.926625987817876
1.1605310557928896,1.3539530302961191,9.4255923847617655,3.0068638140567394,4.2032114473689379,4.1968389123640701,0.081497270963045834
1.9822959708916144,2.4481849384881009,9.7947345692292167,3.8192203364417905,1.3927233347668762,3.8987254566643248,0.10935216088427498
8.4648575339446275,0.10805772665892704,3.1272439184519012,1.4240379432494472,3.7248024052729085,9.0842540066032935,0.20261320166337735
8.1713537949264552,14.075284959732775,1.4420587937503613,3.9377779243160838,3.9199325517326868,6.0666932020139965,4.3869159406584632
3.0937666776979031,2.5356268756890543,2.3824164928398264,3.1617752538315065,3.0869106891248039,9.2724390903998053,0.96006750618505932
5.7769263153914814,1.2620473913240089,1.5699563083230228,4.6458131613553499,4.3831686872967284,3.6993241524510601,1.1716584544351967
6.4541423863000986,0.17943097070337788,2.7561181698310273,4.9050240567688643,1.8097265860279252,2.0335120698875406,0.10006639233252609
8.8096505839841015,25.18581426349375,6.1171274323336187,0.21173056999352402,4.4672774955928851,6.0059660745175716,6.8426643059586452
6.427964416048531,1.1644281404042229,9.2120391666607766,2.2246888051350311,3.7823470681968687,4.1098329261101574,0.46032721258720904
4.7131441234631231,6.954521579887941,5.8349699532490602,2.7349389378910911,4.0943742249279236,8.2171615014167347,1.7339919348061454
4.367656390664644,0.25302088325946026,6.6339060102917262,0.7337161660382624,3.4906086928729136,8.9148106802049263,0.13211729908920053
4.8329387773615888,39.372555858589465,2.8168052644858701,1.6814291521368085,4.3085435764548627,5.2531615981636461,3.4224404949788094
6.8673792302197674,0.30311607079985686,8.2052525860646508,4.9382372387823086,4.968944882229362,9.742231216769575,0.13790469771480343
8.8074156857709234,0.34558736305830612,6.5601001765502485,0.081152281712357222,2.3907328453608736,5.9771170570996528,0.43352081013654198
5.0850719386866974,20.814643400200797,8.7772314627345231,2.2625396576219203,4.1626205766930671,3.438283540476812,2.2165141176131282
3.2305560665622233,29.042463546610325,9.5395879630520568,4.2132731085909807,3.8506089178311509,5.4007796380984709,1.3204369551835349
3.1299612669782304,0.3737485267315242,4.1311069818093307,1.619506313596442,2.5379157457040811,1.3357926316263484,0.14733102516172625
7.7141285221910181,1.8534398876966045,1.8152115268189541,2.3989925137757666,4.6712704987963036,8.2360104423676077,2.7607205244882969
8.3491188708151931,9.5429081931401161,3.0333606212510422,4.8902287289399,2.2749166830766763,1.9129154576897887,1.8383365303284591
1.9475027186871245,23.479171517257036,4.9405740910825351,2.3743841823785194,3.044596623243069,3.7787363965270444,0.98069033073999856
1.5990297125966033,1.0545127957780294,9.5112428664202593,0.65460656073249524,0.97674060645932692,6.0878489230444908,0.11552943825303685
6.3499029738080663,2.4855361654560806,4.4047884013607375,0.25860745833195531,1.515988373298198,1.3867761308220898,1.9329522962444785
2.3155591977342844,10.043159123992107,7.9369589229883299,4.7270828621997421,4.2831327674019235,1.7138520926330343,0.41333178717581409
8.4219777141070722,9.4040313894985879,5.8642902295367954,1.3290470663753284,2.284487252729813,7.2650472185171155,3.8893382469041744
3.7930120653166699,12.977346646937175,2.6452789338787888,2.5203195328227546,2.2733784023686621,1.6459938375469187,1.2799025782749598
2.294847396740284,3.4532997800015908,3.8866070705810642,0.45350883044984303,1.606914581857791,5.2937457962263883,0.8786939652167518
9.2887342523870515,0.19158125252607242,6.8787269652053684,2.1182756027530254,2.7122465043385446,4.0482607007867539,0.14760554232174358
2.4897855046175037,27.529403213866843,7.0556805521640413,4.6505275962506207,4.1261763260778004,3.052714671607748,0.78309458798211329
3.5624807410414201,21.684745036965921,4.9128377212814156,2.512064968154692,4.5282385299818282,2.6990100807729887,1.546019023601332
2.3825205567285277,14.257423165455902,3.0578104239590318,4.8556757590116391,0.81551494419882742,7.8707016435932147,0.78712192322116126
2.0394105729881948,0.18600551899323992,7.4971610156140871,1.2941781861869983,3.0866932905805196,9.5638797383525436,0.062824732229753877
1.1903321470279602,0.35617412225951767,2.5198573745144328,2.5227261985196856,2.6027301555155056,2.2616176798299854,0.05561083592953394
1.498558682478341,10.161435870421469,9.4300272267861391,4.2976539590466265,3.2642683271221027,9.6371309725671424,0.41172489323276279
2.5717732384226744,0.11546607976900518,2.6911322113282905,2.241261772768719,2.5127405910872112,6.3528625312759335,0.057237927446934553
1.4804373936445785,43.943830806143737,1.9658112654926838,1.3974368678509479,2.2939016938403682,6.7749436482693142,1.1853743903812413
6.3202943449987412,1.0420826844070212,5.4788293212884094,4.277376817089408,2.6234632059327021,7.3893374032832364,0.40265428638746092
7.1264307411955574,8.7378171474519686,5.6759463829872461,1.9494473443630449,3.1189960794038636,7.3370700131912283,3.062750510012747
4.5426741114882541,24.86152384951523,5.5737362330042028,2.6536164553011705,2.7544244496429955,8.3782999736711936,2.6092663268027194
3.8619198725684445,1.1617006461907016,4.9300074040495554,4.8826353320757283,2.6246500295929076,5.3512178621292774,0.26912810674455229
5.5407361332000704,0.72665625142374435,9.9533340354664759,0.93241647377931947,4.180258894811363,5.8002272876323104,0.32033478573217411
8.8750444801114767,4.3951534996487984,5.3765255140352366,1.5070031836009283,3.85541596057036,3.9144430221707429,2.8529496286303786
8.6601846413998551,3.6989025746074748,5.3015192266584785,0.15534800034919971,2.0362032238153676,1.9473183440480535,3.2997843320005664
1.3912755581151275,1.271324824113178,4.7958945644310518,1.9591885495502637,4.1025970288189422,6.9817617183359717,0.17762991607100423
2.6334856863687168,4.2089330288568192,1.601431792313166,1.0009171529242977,4.3414280105202501,1.3024897226762584,1.1612963712182518
3.1307038399395641,33.463106766981525,6.3366096803465446,3.4001746770394572,1.1907149241838573,3.4807154597503143,1.169355672643887
3.2444881824899063,1.8287192034393247,3.0517099500086418,0.90660729382926186,3.1220710777884144,1.8480687800149025,0.88962018268940457
6.1410938656849545,0.33962624575890793,6.7384808220614492,3.3740637620293485,1.7839039711964619,2.7165444159044627,0.098148445122610201
4.7463618313287306,1.0424797635128753,1.4575011575362944,1.3173771409465884,3.8262754486702515,6.7485782160764272,1.5322569001831148
1.4432870793483459,1.1579316493569944,9.8324839112770146,1.7760891706059989,1.5745339821140747,6.6562896718442639,0.071270312335736025
4.3625272461361444,0.22586993651071793,5.2210457111140496,1.7443032602319875,3.5213158587786433,4.7894942169614083,0.1260165838435518
5.7137765384587347,0.2751599960593758,9.0707983443162856,3.5837587508180468,1.6480609522593526,1.8115477884054205,0.068098213361706156
1.9150471261334436,7.040645893455431,5.2800505590964129,2.3325463156917152,2.8001469354347441,4.9003652481346753,0.63170712775594584
8.5011269840970378,0.82459419999519179,1.5429773671679956,1.8064944942634154,4.7689091056228641,4.1747038467246407,2.1058315243029697
1.4676567981859383,37.778274405041486,8.3999219148442634,4.2631135951972494,2.2158839230539553,7.4841323757035481,0.66361340889999143
9.3235768211625594,0.45442300459867602,6.8336535670042089,2.8597531282060134,4.4408231868344341,6.2112394737914656,0.3545888605334776
1.8920182742188794,0.18492442286310465,8.0358134281655076,1.069154106389989,4.941250615417526,5.4240919060329906,0.041162308432938145
8.5921745643797749,10.806528761360749,4.8535287715798603,4.500456390718413,4.4368288196232353,5.3828387407449565,3.1390297664834401
9.123878295348554,23.872058874042004,6.741430698219804,1.7132514801682031,1.2463971337550428,9.6966719853437695,4.9344930743528375
9.8161361252793338,0.56314419022953544,8.7060610341694673,0.19489688768660196,4.1884619879082337,7.8066479953310548,0.56252486035403493
8.2182329224623416,0.35109910676568096,6.679588985846987,2.4730011198722646,0.64467227795252557,5.4728160441411502,0.084186982971138774
8.0152978669419603,0.31723217281989802,4.1290627135231297,0.61969027220438899,2.2698584766468852,5.3130035160007987,0.47074303176257731
6.782349483959929,2.5638672997574754,6.9627663492957987,1.1923322185787129,4.4183001799303874,1.238311911744671,1.2421500394687366
8.0109671912031608,1.8375639590289021,7.0466876975266057,3.7355543634370552,3.5993849574196393,9.4825833698782596,0.86898392037078276
2.2109698757183236,0.50144158286494112,9.6452826625596249,0.65375906688159291,2.8973319230204515,3.872565745905967,0.092153005851804179
5.8246123235287355,0.13241003115738598,4.338210893875023,4.0347211217701782,2.2453881128717921,3.3034517369266938,0.085886486050446756
5.6280058317137298,1.9931073233230874,4.8257359076271804,4.6845364406547683,4.1553362591162877,9.9946803284890429,0.84563275484136669
8.7181492971030181,38.833741060734347,8.3091066506835318,3.0326605020397235,3.6930128177669941,7.46820704354072,4.8695242393031197
5.1651942903416428,5.7693880423628263,5.551860832684671,3.5517959601141462,2.6078239382705299,1.4262739596935918,0.91505342267391832
4.4658054649031813,2.1744895919892033,7.6291578380415972,3.5679330495370869,4.5161795174434687,1.5569692932301882,0.46558064680683825
6.7560694411339908,0.198954876087653,5.1373851800823287,4.9640397863522248,1.5347660801838456,1.2295140756417808,0.055850329567330298
3.3981698575076145,0.48008482237595063,2.9394562763143042,1.7076913110081144,1.266761791213812,6.3965700956158216,0.21219739094785303
2.2579156985856117,0.6245770871997296,7.7068345850290978,0.81428275621351243,3.3926169395011172,1.6440805005575663,0.13052350006691776
5.3008954662137118,11.592626607686931,2.1803965226623894,2.5958361745716072,4.8739745421579661,9.4004952116043761,3.4015080810269751
4.7520043173539648,23.238930884128511,2.7872529717817729,2.6662490491585409,1.6126545798804663,9.4321588602041011,2.9718348948415598
3.0931294647598633,27.133406260124204,6.6414248450578777,0.88956244148072239,1.6235167052022192,5.9144866007327179,2.0261875149142292
4.3076062910361523,45.427740982273455,7.7254282017286284,3.0655470949706976,1.1277448158298546,6.5497503825635572,2.0336933679383264
4.2975320484362269,44.810337091190966,9.0521909818103339,0.070623667384119848,4.3725359987313448,3.6270496137272481,3.4941440158684105
3.9474600797129091,37.334992936499134,3.4532784767430251,4.6383420122711074,1.5187889318510033,1.5757528816744599,0.94680521457856581
4.4151767175423604,0.1562592742419171,1.9965183274049891,1.3228713891063082,2.7643033702619952,7.6371440067263396,0.21733190637129271
7.1716901091035083,0.23545104389006605,9.6044199357036621,0.19780104195095904,4.958926151009921,1.916073898741157,0.1529518517110153
3.6718882711415679,0.66335502341042407,2.389807792199282,0.54124720737428522,0.55463405414919609,1.7700187691655382,0.457736185190456
9.5397213404380636,3.1063887389573552,2.7790028402917555,1.2012447413982086,3.0041874072985735,3.8010079828380143,3.7186312387343596
9.2471321758436016,0.18270078472030804,3.6219650820261915,1.3695308430302262,2.8053006921722563,1.1121909385409385,0.30022241068178041
5.3281938547007073,19.176997819433751,5.7645221862365874,0.16404999748864335,4.1335131938456957,4.9063205418068438,3.956542628125912
3.9552508450421993,4.6196218553466455,8.9454300943067011,1.3967740609686459,2.0987669279874961,7.3691281907206907,0.89106959548923326
5.8189131084700279,2.9095461704495382,7.8449142045688021,0.96470868246741059,2.3465361150456872,8.2121403827974504,1.1795800698950889
8.6370443989626207,0.27936391170882807,7.3734179845837158,1.893104637172593,1.2557209126948865,6.4387657341902917,0.1068816703762837
6.8732860650409187,0.48253512119205039,2.576625110704033,1.925838686779846,3.8336685423610399,8.6218678280252128,0.7420721126743991
8.2395264515236963,0.27081788792709532,4.2191436837337681,1.6950387030143954,4.0311900913466676,4.658519833903993,0.35522982311279594
5.7945004845916621,19.922417570072401,5.3056443347801014,1.6396194176535199,1.1149849435047361,8.6389487655442885,3.1642623755105541
6.696258663408587,3.7741005804023917,2.3268335813702725,0.44865638870625613,2.2705568329474479,5.558259794485414,3.6824580525552619
3.5934005276421557,9.6403382931577255,3.4608673191400525,0.12602473563081085,4.5180724791320737,3.0073251519846576,2.5112070789350027
7.6140384607926173,0.6294827265954912,3.7749988355755981,1.010571500782333,0.51218273154104221,9.4973108199441931,0.40066113184883478
2.8216413381314651,1.0046151692546097,2.1454857849613531,3.7832471370830767,1.8444158178018453,3.4747378645340485,0.36974252864931978
7.2531831593664844,1.2379166524194209,5.9521572271743182,4.9540488277556101,2.9976902827364649,1.235813357690138,0.42155936623253804
8.7464716149330464,11.252722567014395,7.3452537687177362,4.6426308752866454,2.0034223684697898,3.1840663865952425,1.8793617939616989
2.1889255357138953,12.149475972838388,1.6293846832917509,2.5210967776888431,1.7242033512995123,4.3001880513168498,1.1511845661789772
6.5294176648772781,0.36156260541430635,5.3301079158683482,2.6591192788896709,2.5701686820644567,4.1621471496033768,0.19508142786746466
1.8558617340694115,34.768434170045417,8.0399007574101553,1.5729078451792127,1.316853986493622,5.722007584992145,1.0205797315136191
7.5314406544428421,0.21166309227314886,7.7319111605720217,3.8696971931882813,2.8833135843176771,8.9481419383233103,0.08126041036914107
1.7604389694116822,26.218426303824788,8.3356578659687877,3.8237834396632433,3.6801316459095164,3.6310440439872922,0.65308537930663335
9.4234584043056344,0.18662285804818418,5.034165698535463,4.2213617879122225,3.0888272868282596,5.6869354716325198,0.1150976529583846
2.2366713703402192,0.51758897292762984,8.385013743758746,4.4775228859844223,0.91899198886338906,4.0612505831963137,0.0054542506681146755
9.6299222131817235,19.258398906184691,3.1667776409284252,2.1717462411264785,4.299838763745079,8.3959575343588035,6.3938717603670039
8.2079575847658699,0.30510106195427872,4.2472950527576376,3.8343778405359878,1.2874002686936969,2.4184136195963055,0.13536035969024718
6.3431380401971866,1.3067949314917147,2.587200187760212,4.0319936439793933,3.941654002750079,1.9315924147905266,0.90038868691588769
8.0436169416659222,1.6374074299306609,5.2073608548571464,1.5422981124887509,2.1225429984913271,5.5269572791384158,1.1695504249043791
8.1560335508477735,0.45914156635943137,4.5285402017389895,4.6462112200307502,4.0224260662524607,7.0469882718894272,0.36683133148044811
9.5142435653559723,8.2590575841414786,3.1683440477288096,0.47170751319827731,1.428228065324056,8.1597268098168989,6.0491774625190144
3.2804501845526848,19.848453874542226,7.7660263830770342,4.9713458958164143,1.339979466629434,6.306623676147848,0.92850709679416443
6.3106830582247824,22.932535211262618,3.8246209490048191,3.8504535907943471,2.7366163079786703,7.964647851871006,3.3218584577401788
1.855442778079611,0.82379716518924595,3.4552389713125216,0.46635452662163623,0.64821206614262228,4.5343905270483145,0.20646762818016731
6.5454913002170914,2.7086275470313526,2.1780129776544555,3.281148240525003,1.5138380245205001,1.2958090323982208,1.0831002329728538
2.5416217368350993,0.46821080622503886,4.9493953162175384,0.17089705464130078,3.7580551348295672,2.0448937711140087,0.23485762055234741
6.0845555032519769,0.4578238517580423,3.7266816595357182,3.8509347472209141,4.2682256523744151,1.3485034110609657,0.31942308158786004
6.1518746263046475,0.27240801320399938,4.3234555720687169,3.9961146082952763,0.86353413772014698,3.9604928542884341,0.075956806861112725
5.1938663768310462,34.44158374884892,3.1239753635849739,3.0120512654572384,4.4693496924714697,5.4594220714181407,3.0491200857215035
5.703685979618105,24.926150482765276,7.868399408379104,4.2843019595828524,4.0888274182393056,4.2068573529124542,2.1246763903094816
7.8753105100592915,12.533369686363839,9.3700301261924555,0.48941640107429851,4.413579330681344,6.0453952755975298,4.1125548011339852
8.1932024486085986,2.4954732471723355,5.4813866750999889,1.3796192102040661,3.6429284956047794,5.3254823364350887,1.892468784780128
5.4293789401788626,2.109288805985098,6.7869858100674936,2.0708876079633525,3.5336888028228413,7.1014852167754627,0.8294812518869279
6.3963409737035111,2.6900952829777847,8.8045504894603539,0.21228976414049139,2.8629195500518869,7.0026594720706559,1.4131733978947414
9.3811261212109169,2.806602927850979,9.9894667360029281,2.2410804378558309,3.4375425102109176,3.8625773239781154,1.2403851751811843
2.0776022965101051,1.4889246864111025,6.5216483625684889,1.32606728056283,4.6359934905497235,4.1159300982498239,0.30359376646446462
2.0539320931009946,0.22677874204160839,9.0080151988588177,1.9636750605087649,0.95234900637518782,6.2663303947717299,-0.0031732200545848584
1.7893811071969157,0.21835491375396182,9.1774742190007785,2.1255131599615322,1.9209401503074104,6.3678922110175762,0.024436869731332408
6.9207695653647505,37.161515745512425,8.1230633902686016,4.3970586674384258,0.82604738118142329,3.8322992227341981,1.9533714088101279
4.7674747071134149,1.9997999873218224,5.148382519657992,1.3517048526381954,4.7516232737481729,3.972860971978827,1.0473964516167715
7.9688927452765892,37.382911249636365,1.7303860038150938,4.4687156435813602,2.5036945969972457,7.246405118675324,4.5701115868201576
7.0410827197773331,0.27636884678428986,1.1422499989612045,2.1298548240642461,3.539050118042848,6.8266974058846257,0.90650832394457681
4.0027398249541433,3.1358381825749748,5.2948056995463215,1.63903860346993,4.2850402902694462,2.2154572421179726,0.9709328493011421
9.085298926253822,0.36359896321253382,5.4488308018115594,2.5125602466757302,4.9595011163441987,4.9693769170785407,0.37809921299738419
7.8627893236358712,0.48232265056653029,4.6662614907667503,2.0887164318141984,1.228021060065196,9.0343547083953126,0.27238950723128313
3.4348144681915813,0.12053589767136709,6.113506161622281,1.2868615652757303,4.0978067257320294,1.3267510849402768,0.04374152403810732
4.2777281599484862,0.20943603996408716,5.9694643297398438,2.5133966239803347,4.4934030416153137,8.6964755183579232,0.089531197389655801
3.8299598218383659,29.822658176271897,8.5295173692942363,0.75900866539415635,0.71993919582894028,2.4686034135772927,2.010000497396554
2.4185048376249969,0.73757790664530865,1.9779139293603616,1.7596497151148305,3.8934075208350802,5.565237692155443,0.44566005265348813
2.330050352879725,4.3784712433207575,3.026598994949909,2.828951096870453,2.0962639453844765,4.8190278603071039,0.70403021151737832
9.4251471703816971,1.7991161158465376,8.1370448106366737,2.0670412219492929,3.418685561616944,1.0911640360731294,0.89269352586864981
4.9411363347887791,1.2044974894123444,8.6305318050128914,4.1195618052539826,2.8132168821748915,9.2385724338066879,0.24251688494592488
4.4498784049966886,2.7261177233499025,9.9534179225878106,1.2836088076758312,1.6688401343898662,5.0943270460087504,0.58663338093501727
7.5671713780964014,0.32014910728531804,8.8562081474837573,4.8488578941550502,1.1084961290179371,9.5884144908455351,0.025978939389737252
5.9769375872760993,46.581371168683837,9.0090910636509793,3.9236101042567566,1.0262625489014372,3.5806951088129608,1.9526048054329093
9.4252598815461592,16.16547208435118,3.8291314836691437,4.8379651299873609,0.96495285968821265,8.7964819607437512,3.1960839827147729
8.0227134451845288,10.036808743334159,4.6149547060843874,4.1906827741515205,3.3700551806055996,9.3015061659606744,3.2224967867801664
5.3143260771208629,1.8414811680638929,3.4127659433849593,0.71051962925821333,2.0813488312979214,6.0114917473370255,1.4794145065145814
4.3872352613274357,0.25858942887567493,6.4566945837344409,2.6323004531750689,1.4748504719264259,2.8241000908094573,0.071198640671692098
9.8796839043188989,30.538628967502738,9.4492481878633452,0.84989260597892857,3.6134829171765634,7.1672268889514807,6.5931699127443322
7.4598421240327912,0.83443681115949886,4.1017679786045598,4.0911367631362863,3.5908230459491008,5.9408025987651412,0.587975891790254
9.5607519400345709,0.13653262889231779,6.0130160369330516,2.9208107459164796,2.9262573156064895,9.5007669926736327,0.1035261230616729
2.0663071949533722,0.8397253287866826,3.6666966740813658,1.317246571784529,4.7073101758963292,4.9534485562944264,0.27674679362864091
8.6548031127170439,13.938488947452539,2.5281997639543676,4.6479948600358565,2.2343640414863959,3.4166228287583982,3.0022386564279158
6.7336649559208679,4.7937151516473522,2.7566697683679009,0.57593026657130342,4.2613833707118189,2.244583013446964,3.5022946566969817
2.0972951050160131,10.62896111725221,1.5215081008431695,2.81931201735657,0.8381273356948834,7.2877021181801149,1.02663572814144
6.2943219997229862,13.867497473400494,9.5436417070833173,3.6052027733336272,3.8292399231732701,9.7669865708252406,2.3108056288597445
7.1748672859490394,0.37330098647888843,4.6259164765686664,0.29424268666215891,4.9480133622436853,1.2550939351425863,0.47667321524530532
1.1107241729974255,31.136046030946709,8.5070880280189733,2.9892801660310182,4.3096919732951759,7.6640081930031414,0.62014716328062924
5.0888616565757188,1.5209705340474331,7.1319652542072198,4.0795060773154708,3.1084912368952673,9.3423732630370004,0.45140944602858307
8.4285956007668901,5.3049179570025462,2.7272904526997683,0.33763657209026687,3.3204472894722228,1.673033808046144,4.759518508978811
3.6582312280968088,0.10144515451181489,2.5791602192117904,2.5612148555331355,2.0898029724662606,1.9915304059551984,0.041977011834593264
5.1269327361869603,47.981274583462735,8.3078938135949034,1.2927858907437,3.5576834821614676,7.2276138860473775,3.5892807268664901
4.9808271436110392,0.5729687289793558,3.3824053955758364,3.3146222576846043,3.9667792243159719,6.8316703830620948,0.40051903190805382
3.7173465229824245,0.1470640300488856,9.2195666533177825,0.59338683539422454,4.9920281650303426,1.6194467378462112,0.047152987417178903
9.2659770596399884,1.7251843279174084,2.2604986422054156,4.6852571533525342,2.7160831265019483,8.5098047693604073,1.7994160230380867
8.0316463188836433,0.22297093447574057,7.0993775300902255,4.4736429085736589,0.77586829598049023,5.7108146306040313,0.040356761903868853
1.9952956989649944,0.25770641033657499,8.3302648842784048,0.92987209937854587,3.1813607782894335,9.1647763600295136,0.052573128030428996
9.9733119205381584,5.0875928303631088,3.1173074957408051,1.6163294218255231,1.0356086749197586,8.9019179289343384,3.6307825370931694
8.9128002187697071,1.1494742417513428,3.4858662711090944,2.9381748732652153,1.6014426960024952,8.312569921451491,0.89093883235715188
3.5551759407763508,30.764659405556799,9.6806699752528154,3.5903116831712523,1.9795096008758177,5.6430900661997914,1.3930512665587371
8.5320692169484431,0.72676466785580629,3.3813784481154245,2.2132800758012912,3.7896344291678479,3.2653957757448904,0.95317221427330412
1.9577757868424457,9.1188145653998465,4.8696134491004299,0.7814566098048753,1.3271365574532523,5.5537795352001931,0.98440807931219576
9.9919425742681476,1.7558747395257333,4.8926403391812947,0.52075746901435793,1.2458882607905863,1.9073024002160206,1.9262098517006689
6.9911626249588323,6.04211192669257,3.2773127493671521,4.9988266845717195,0.7023390912447236,6.9296153362608353,1.1536019448001942
6.8511251400291728,4.1548923832868248,7.9821197779338142,2.2767606072174362,4.4295797135924637,2.2057949730610686,1.3649434086558569
1.8139665428571947,1.8881207323881195,7.9466440890623966,4.3626587457424906,3.6207744096022729,5.6005566625065075,0.14212640290335601
9.0733005900696266,36.659488128912024,4.404862128014071,2.4118800231455721,0.67975909527931921,1.4894377675013599,2.8544908732153202
1.2609955288402248,0.84134446483575032,8.5161321197266027,4.6117881927300166,0.6273153753715156,3.6956124124718128,-0.0015999771343509026
3.1674525223703234,0.30085227615347965,2.9176744095910214,0.43879691385775299,3.0140343341377522,3.0887241460280905,0.27005934103595303
2.2871968764997153,6.7632513897707964,1.0387519810091077,0.57009595667275481,1.7714048057901997,6.5802838844050342,1.7788611571506197
7.9909114662299672,19.202113456524671,6.1405062585016692,4.6481609386211211,3.1852685769436797,8.0810804082025776,3.4004392601889948
2.7838380449160809,0.1284232441670628,9.9466999520714072,4.7374652252239251,2.4557187905643438,1.5157265908647353,0.018106247317665258
9.1957440441779674,1.6351030890902218,1.3477987884419615,1.5735872373268167,4.6549065303961461,8.6525531663984587,4.0279268546271609
6.9064213539474117,25.632885862174046,2.8719826633761452,1.7758244349693593,1.7951405673261556,8.74690925459144,4.8618625345031807
1.3254643944522659,10.548681194969015,5.670231782383758,2.2622511741737901,3.5561541579750209,4.080421668592205,0.55175868508170256
1.0488685071583042,47.518122948381446,8.2894666280038365,2.080808400336454,0.74324440228369637,6.931036593732899,0.53534397633953601
1.4649212531295903,2.7181282068507264,1.8013780456754791,0.95022607979798335,4.8013724038501637,4.6235172853310456,0.75528634925507476
6.4533265988295492,6.0437800119596288,4.5571118838300491,4.4918769196968729,4.913408605587585,2.3877179397066834,1.4939998402178194
8.2133362977347382,0.65521707356952075,7.7236822056689771,1.2665380035282188,3.825835830573856,5.757961767067993,0.48105169888043503
3.1469753856464964,36.088610546548523,4.343888875657254,3.526362047388258,2.5934561220360792,1.7772370705143699,0.95010901402985948
8.6446795863076566,0.97438030071083359,2.6995277842807508,0.33577838867486443,1.489970476972676,8.9062493985638902,1.9610004669179886
1.5150874613793435,9.845057600789767,2.7594624465692861,0.19375665764214733,4.1563235311158415,9.3186078346864765,1.1717959688545616
8.2086746827750865,1.2247947565966646,4.6904390822349482,3.2686523628846031,3.8135934371616003,8.394518233102632,0.96480644459252796
9.3501588715505228,3.2834653690210178,5.3147536732530201,1.6950792878663017,1.4987931780242707,6.0627530868038075,1.9972301232002059
7.9489755919394254,8.7633765207240852,8.7563297603441264,3.2772969636000067,2.5304688237076958,6.0183873201290945,2.0411285796178484
7.2830870558077345,2.3637307758247488,6.7802717671119419,0.47010601084415182,2.5825952201755329,9.8614663894083687,1.6401256821190091
8.5418219678984482,28.067180504835591,7.2136175906395135,4.7492568995793167,4.2188474748771911,3.231115208480646,2.8313799179132415
1.3613616959235979,1.3541937005323876,9.8468845438231636,3.7425723344654771,3.5773010795033442,1.6835352931468672,0.064103939983471969
2.8160389964714985,5.5773432559548697,4.7065909627087636,4.3813361651289959,3.3942539459302479,6.0574683124105997,0.80655942753827636
2.1243131137507878,0.83951012447515783,4.6301896292421549,0.68235277022255458,3.424223401534753,3.9590703802909299,0.27180027384249916
5.5407789117368784,1.263579596655853,9.31012270953231,1.600804844464347,1.717115357221155,3.9010489552723984,0.34787620949566067
7.7066931549596003,1.5405721499150726,3.2128802830455276,1.8417208210317204,2.1727006692329032,1.0637681875295324,1.170800708556947
6.6701066011875882,0.21854927431044174,7.5683372167257996,2.6858632416340926,0.70548028446517763,6.3661546859313969,0.0091432217970371064
8.6601798978574145,0.17683142978567962,7.7911582439632117,1.4843424275370714,4.041235111154557,3.3763033204805266,0.12879511863571755
2.3969169319698178,6.3319179820733691,1.8800919770089877,0.30315371094702559,2.4484919682641624,2.6907269337341289,1.6722308315454153
7.611589827416454,5.87790703649351,5.214082651242256,1.8443919036873535,2.4720726068940806,1.3638873825370335,1.941484302581616
2.737373417820137,6.1542259086178541,2.8050622418939861,1.2727465731364107,1.6041031922013202,4.2792541882805022,1.2816949204712931
3.4368287618602023,0.1130704298188564,2.6683774552223709,1.9296064573160743,1.4424227665674301,8.9107198514781167,0.080949941206269554
7.3891422755317349,0.76092198712264514,5.1744529941658861,0.9847977131001312,3.1451986830606318,4.0300372683763506,0.74675567066501025
9.8218430640881369,0.34188720226180108,3.6048673675725844,1.3094818728236772,1.546488568416541,7.1116678910763431,0.48338490417594338
6.5038924537936262,12.595266129394956,8.1645440286328395,3.1347617021613439,0.78893983204458984,7.8089226706171662,1.399206580712234
1.4905028349216605,21.028855569204808,9.1684440225143415,1.9407691728903254,3.9537833719140423,3.9529072827117959,0.69252101357217
6.5467807293477955,0.46321534595938779,8.224485447595292,1.7269169658474604,2.1941124548286468,8.3947666151083702,0.18649561368541859
1.381154964221504,6.3460698377721974,3.3942778535949873,2.6695281636118646,2.2110601275468698,7.2269169370025415,0.52643433229608838
8.9573114023013538,0.22343249038769181,3.4672095431974754,3.8593027042196288,2.4409322668210609,6.033180058308564,0.19889208212525411
7.3862045659055866,0.55287685971171086,3.2925551510572069,1.8943397817397862,4.1677017053364223,1.0089321764556602,0.63062825062697103
2.5581506178025291,0.23671420825941941,2.2153428645061246,2.9375974627792028,1.9437660317291772,1.3158168933052732,0.079884078867284908
1.8254890524177827,0.58239018156659594,9.4941853129334,4.8310131268408814,3.9111629506602621,9.9177925969545697,0.024254257410937945
2.6517990599228707,6.6235939703940314,4.6184301834136239,2.6099005705902534,4.7279517835079448,8.0405553115320352,1.1051611257483118
9.8202446159877326,28.638154302047351,3.0222052709128637,4.5489878825877224,3.4739068816615974,9.4380873289565237,5.6941609859565245
5.1270457821264088,0.3520480184641841,8.6200394545741919,3.9683631212821346,2.4425648652966108,9.1207288442622474,0.10400875568041554
8.0567285350726721,2.9043908194141386,4.5927577239201138,0.29359340825074853,3.865053754159991,1.1839868482847575,2.7214402186746716
6.727675078969992,7.8168817743695653,1.3160512999869991,2.1454943573462844,2.560538163881235,8.1266256081196637,4.2803009185308207
6.1517183496277363,37.317209346303208,2.4574741322466807,3.4915920393429407,2.3649227199866338,5.0603116961003911,3.3245089560516288
2.3061722919854475,4.4313386843162803,6.7532530632055305,4.9335595622409993,2.8637742360770746,8.1060238360059014,0.39663773552013348
9.514220082022856,0.48811927184794518,8.0461474675455165,2.2918814558075629,1.9297505066418221,1.0604420574704663,0.25393701646534417
3.7120836926324614,4.8769329398654664,2.8984094963984166,0.46392727063369721,0.96912597326000538,3.5937937108050781,1.8605766745712293
6.2021549422678799,0.73281783764272623,9.256560303395279,2.8100458735643392,2.3668340248677433,7.7619139821217198,0.21893880648901476
7.2979835013015952,43.106349605769971,8.6589740804694806,0.63281896061980147,1.0573559650818587,8.1371870974143086,5.2131698867077052
6.8430983972077799,1.1987093704052518,8.6354267865497292,3.7575978013969671,2.3469866309995102,6.5774314109316157,0.33149003622385353
9.4653496872596659,7.0786242321487114,3.048950321192927,2.5383849873088895,3.0062017454605265,3.7113057050163736,3.7982740835283333
2.335950909280522,0.11552887599701067,1.4548238978505195,3.6171568418864326,4.6882003154254104,3.7932633215907661,0.083972343745573774
5.5751746460224787,1.2015831873229299,8.8068118553432519,4.3468091343926183,0.66300048970386616,9.7008756727782934,0.088602986966872674
4.6363095166668939,23.008547279681771,3.7522020586471063,3.1447400858138859,3.2965628292587486,4.9529096131078409,2.3560800130979183
5.267518565343563,4.4359390301371064,6.5702474305617331,3.0621966462659076,2.5598083399253477,5.0241299521945333,1.0900197902285864
2.0729577357797018,1.5782962840810193,7.8397019533065704,3.7728514771981563,0.59117507691862625,5.9709947521662956,0.072398832071250641
2.206851488854888,33.578959673021672,2.1546393266000816,4.2122750072633366,1.6229667917242416,4.6855210317794986,1.0223578969387761
3.5026799120313163,20.178004539048878,8.0275451906714324,4.3452689313850135,1.0331836355966071,5.9740440813767277,0.92647985408529177
3.7423414338474816,0.74071380451560787,9.4466031306495921,0.18215097841441652,1.4755736557915013,4.891018804908021,0.22777150806194368
4.8511289231321495,2.9493057872875217,7.5553746917176809,2.7809514839889466,1.7355660955741319,8.4404342764196798,0.60203849663362385
6.4988879233296544,2.099041256005493,4.9710047363250229,1.0813465489877572,2.305878509219883,9.1814591781845554,1.4033089467607396
6.711662056764367,5.0850541787364518,8.8901032487653247,4.3017294539089166,2.8806772707000063,9.3889923383382552,1.1629602225257309
4.7062980692701322,0.79754700343929719,5.7471186706530304,3.2419884260168059,0.50445497266873751,6.0786658524644785,0.075125179835835734
4.6790479848582738,0.4561440056041437,7.7029383503507871,2.1011123951621906,1.2284121228293337,4.9793370171804581,0.11459583613398265
2.9586567402726578,29.058547833827991,8.384553494727438,0.94052114060675651,0.92104873523960318,7.3471605291265414,1.7252512431886733
6.2947562356810742,31.153694867090248,7.7441757552910531,1.6951181295991324,2.9735302966823469,8.5449123216631584,3.952373364029623
3.8533682018551412,18.884399207505592,3.5906938844333856,3.5188884727011227,1.9808369168057141,6.0668401785973947,1.808886888337518
1.3245385084962733,43.666101178908946,2.0605951081524796,1.0217977260581939,2.9677898121562314,7.2998291964003519,1.1045186994873872
4.7656003974117436,10.249667605965586,3.1450467642585411,0.46791472669186374,1.4982048597860502,7.7475641564912321,3.2709286298877123
5.267194075811533,11.582809487570414,5.525874432823179,4.4401437911377553,0.60903209339413189,7.0875439904555808,0.94783443051890637
3.0303358138378989,11.434252642186143,5.5474923006378623,3.8210517479005839,4.7361510557161104,7.7152020015637852,1.3118148013412119
6.152121398099041,1.982191364431793,6.243799143830838,0.99897465329066293,0.9873865453504731,2.8778079930039855,0.82247552404582291
6.0919471038872883,1.7058890496457,4.5559165379310178,1.4615577171499583,1.0708643658277257,5.4853709231961778,0.79875527009275293
7.3180196299933424,0.44500358895337966,8.0820224330502484,4.8603508856544284,1.1594607192956323,6.294416991445785,0.071320350128319387
6.8315363398108904,5.4998097145714295,9.2183837531248702,3.5409224337955871,4.9157443579697269,1.0223013777132077,0.93699299917733703
6.8718975086892842,0.60376282492095312,3.2205254813152413,3.0526100210691238,3.2794710807649823,8.7036625793231366,0.57706921307069226
3.845927366416388,0.49638330309006679,7.6287089593169917,1.5381424271206519,3.2463047826673277,6.4902205760042087,0.17881272328070599
8.086889997873584,3.8149791819431349,7.101746672905402,1.4956257208326114,4.9401419068333832,2.1622269852838292,1.9698707853447199
5.9422994523971147,1.2779979821986216,5.7078144935138342,0.19761809345115233,0.89797446173594642,8.3472136531824432,0.92196157650655053
4.8827637566190107,0.38966143215069188,2.696772104867442,3.6424093345096571,4.8852540164403013,7.4535126979649018,0.37032173131947027
6.6341123284695138,15.940821953299109,8.1570903272443864,0.21587612528442268,1.418059159493184,7.8246958911727331,4.1285324192709894
4.245916010052289,21.020952884735539,9.6456365706594944,0.02428668888639518,3.3038217660291593,4.528382156756706,2.895723146101326
5.6146532014608237,0.28354106962538039,7.4965269901025211,3.6474754393048956,2.3903760438625623,8.6878225602549293,0.080597654472828364
7.6303511963399826,0.10477586534144641,9.2607399696316062,4.7443687857456265,2.2277831606473022,4.7262482391912606,0.050425990955159997
8.9776259805133698,0.80761560628946716,9.8576673845319984,3.7825152386365524,4.6905949781575815,6.1345823765103225,0.39413282380259235
9.2895147756567251,14.205542495059483,4.1684560681531435,2.3582009531218935,1.171524777981154,1.0057807332988635,2.1918458814985118
5.5326963266478932,18.403697805061842,6.7440119763370321,2.4302262478043652,4.9868105498430957,6.8038580321007602,2.9086353145568746
5.6824760326651216,0.2362359622069225,5.265394638742702,2.1806821132455267,2.2060627749119686,7.4635821291514306,0.12756342068329621
8.1988336968745283,12.300120626922958,9.8796587217690703,1.6232183355516683,3.419487067498495,6.103984289399131,3.3514034416177445
3.8300562256978115,0.20524948540563034,1.8442704160695242,2.6085710709292007,4.8555802916751203,5.4690293533925445,0.22978111184487815
8.5364412611056171,1.1291905387969843,4.7113742286750213,2.1557547857055752,0.75920472670538652,8.2894282634053749,0.47045882203453016
5.447274818656811,49.569795480945928,8.8798514007451246,2.9908394002038734,4.6528896331633574,7.1323544544871762,3.1652579290281673
2.0427105190174153,0.3309762682645328,3.556461794738639,4.4906004025054722,3.0551512340945446,3.5026663574802068,0.056142039341208219
1.6485323236564933,0.26034131318399045,8.0901356557498545,4.9750470866190515,3.6697859553985355,9.6316600427198722,0.012231049373144631
8.5779388993551677,1.3839659823504538,4.4450484650223014,0.39371644941458561,1.1713288274885676,7.3654047477580669,1.6145887656229516
1.5001112521619011,4.7039940552732915,9.8198068590114236,1.9234173633067071,2.9002434387396452,9.891450360211822,0.31888810472064683
3.5255029252029031,32.951199516078724,8.9517685278133676,0.90353097883404732,3.5308117162635968,9.7413518464198159,2.4616134860135941
4.0071703645139127,44.381998193896479,3.7118832189635382,1.7606023696276685,2.5531128832445682,9.2701875052908083,2.9914306789907394
2.5569500067243442,0.15415513263241434,7.9317380218406965,1.4373650927421151,1.1974333014772554,7.7983438710277682,0.015301184460844709
3.8250403282179031,0.23574970610173232,4.0317088944994186,0.8726856581339415,1.5985358378850947,6.4848643164727067,0.1476947447174945
7.6842331005257707,13.620030271690192,6.457265561939816,3.8203802671064526,4.3447675594707436,2.5495359731463179,2.2761946651900513
1.1321455920406369,0.53756138126496045,6.9263269155396276,2.4814437141461791,0.65511946774743257,5.8901627568138188,0.0068740905249904671
8.4445608206861777,24.444495021990793,8.4663586817713448,4.596227911086129,3.689879352983656,7.888388701548946,3.5800170511630784
8.7089322121710246,6.1750494606660142,1.220057567938134,0.16296221623507245,4.9972551643153711,5.6877144283501107,7.0986561033864977
4.3503541587239338,0.20038525739862387,2.9814210203706972,0.33489006565994961,0.53367348248044977,8.8141521556509197,0.17200244674207238
2.3825160915457131,17.65922206044873,7.4072602952972089,2.0163679146517204,1.2247055726897296,1.9869030927252844,0.75184838960154532
6.407563671505728,0.29921308349252901,6.0717091327258359,0.40138660202018561,3.5336493540191052,4.4284631324377068,0.26784600981837808
2.0770530027840488,1.389957006969712,5.4604457038102874,1.3136479820741676,0.76995875563406724,5.5536797673429152,0.17642704891064306
4.2842742497042732,3.0926484762610031,1.4968896103718241,4.9301487153831181,3.1540549273513649,4.8909276628219729,1.3164953509604078
9.6258626281087523,2.2467399906153442,4.1344829511531058,1.0447980374230703,3.5780004660247524,1.9772789303939777,2.4639186441237375
9.9591802532527343,7.1110400942312308,8.7859020871958347,0.99058870706045354,3.1466585665133158,2.3817546464016748,3.2535830900712677
7.9489440221912702,5.7753980200701394,1.2780355333242897,2.8682033439785455,2.1433311635948025,8.5385556356993852,4.274303302863899
3.798653589286896,47.587360417833672,4.5679261182833084,2.4899914539657835,3.6377703319398753,5.3594583328130589,2.3334958451090468
7.1889854424948325,49.820691903824986,9.5063345890369533,2.9021914860142237,3.1743249260621922,1.4385018407745487,2.1226510756097845
7.3486572893561144,2.4768997891079696,1.4579266109051316,1.8836763910427334,1.4343672744226388,1.1484213307988491,1.8276782058950121
4.4905752564728481,0.18069223100291268,7.7473517594017309,4.133811799474735,3.0341099461329941,5.261278617948939,0.040861701206187352
6.7679977112754344,9.2135549804952692,3.3185135456383281,0.6929027572123142,4.4685824771251736,2.4794085333199933,3.9926975345689981
1.0965488047810861,43.250093573678761,8.799479489383053,2.1419632292073283,3.5007497856070247,7.3461335139929966,0.69066542542432008
2.8815189274201733,0.72302509600421827,7.7146118106342856,3.4488092422204355,2.6230617832723122,8.1579111627497625,0.108797114332616
5.7257947267053506,1.757069534284482,8.9713465377252657,4.3411822014144983,1.9471284629125303,3.0546703761139504,0.30887568378640323
2.4737617383246628,1.4010711118462436,2.943323113881394,1.8478580317837885,0.88648794246907792,6.329592503936027,0.31003332117375526
2.493161810888803,0.13765080507907404,5.7816347933674441,2.8387279954687639,1.6008220974156291,2.3900017913684741,0.029745350854967649
8.5267386149521407,6.5226118457860878,8.0134294921732057,0.34569972503630753,0.55034038889094594,3.7322438643494831,2.7625993208672015
9.90219702415245,0.89876849485039012,3.2112976869548291,0.85159544055914471,4.9398166288623395,8.9991594476329002,1.8873630928136096
6.0037248522560356,13.3457005861742,3.0767167474049524,0.34569081233057242,1.5011701345793298,5.8968828233407971,4.483771587272698
8.5516275779354203,17.614370344052411,1.2446392014782652,3.6394044599926096,4.1669417420841768,8.9729982562978012,5.569323762318982
9.9128949789364533,16.461797675363211,9.6266376457790717,1.4402998436107035,1.2589019681224038,3.0272302376155626,3.6301027893202082
2.2743629971189723,1.3321987767276502,7.3901519204916104,3.6187264509591888,1.7762051732250828,3.970219089237994,0.12497141395150514
5.03421051928916,0.73763608030074013,6.7200431860916634,0.33199139521637278,2.3822479365276505,5.2385692461113536,0.45617030987653839
4.5331544425772794,10.496507560940405,7.6959525042549179,4.312739002041627,1.9598254886372231,5.3207206767508861,1.0804795085151899
1.7204435528156652,14.552112506881423,5.7845162682589546,4.177650990555458,4.0925786574193754,9.9788317046533042,0.76470797392552836
7.7979715551527002,2.1178203262034438,5.2852043898136936,0.44464371525141322,4.8096203360694041,2.030007870740171,1.9792743056882494
4.9040112459033374,25.719583694024124,5.0457901701116876,0.11878253228593261,4.4388251764288178,8.6676853204143178,4.0421043053225176
5.2239424077136114,0.24457116600577453,6.7639529089327715,0.28144406490995588,1.1911004012649045,8.7731383547968314,0.13572401296228304
2.3560567643191614,23.581980072986351,2.8138147785314489,4.26815086573367,3.9950990435718063,5.9787876838400864,1.2005120363949584
2.6283398700778129,0.18170134887908412,8.992528255133827,1.1735174452594788,1.1657611098712015,4.0963345143323835,0.024691906789826367
9.1639325994059355,0.2596335305003627,8.3057713409733864,2.7413665892909433,4.6102149795294558,5.6730349385946655,0.14073467961454778
1.4018418007685098,2.7594223842561791,4.1460725030683045,2.1312210159002838,2.8304535905086028,3.6322093432590741,0.32878889494583924
3.0956705644933562,0.15213542524709744,6.2074836713127191,3.9776276311430103,2.0137148962551805,8.1919670359594559,0.022789494152568653
3.6285339728307551,0.13884325375489104,2.2692456995501313,2.4444915073533529,1.2066147380038676,5.4845124283929714,0.068838283588188443
5.4117778816142774,0.10032289936982017,9.7511162314023814,2.5033042033063486,0.5531408968055207,9.3325796098970546,0.03167522176652017
6.2780065571331631,1.5052393977427652,9.126034188672552,4.945459697499512,1.6157614624739813,6.6042220992043941,0.21951987281323979
5.4396097826559995,12.322153660284233,9.2970775584928038,0.75064778374628549,4.6130902847659039,5.6288739980321498,2.6928312871719249
1.7570380110119381,0.12417313972093005,3.9894674293310644,4.153519693729657,4.0876798652250237,7.3996241857988707,-0.013403896610999708
3.1930070865014217,5.7600163336455639,2.5222123664457019,0.25874872801942395,4.8640716848782377,5.5353966798721084,2.1101457665585568
8.5922954628628716,16.656967541504336,2.9059494711967933,2.388243847864854,0.95342684504617869,9.1405571537750241,4.5820449139014752
6.7382983043061317,0.2840725377331848,1.8100125194058088,4.4316741196651179,3.1648043457755124,2.6600136479815717,0.36739745333209634
6.842341451208469,0.24910406522201231,2.0809956709124591,3.3260698280206062,1.6571771331384948,9.7601381537131502,0.27549168376628219
7.0318292981621946,21.051158806387104,1.6417408076636084,3.4260730968306645,2.9432376759758334,8.309714966660728,4.4606626227785382
7.8661271713557612,16.656687276379788,9.9084076228438622,1.3165864112824277,1.9420469850355482,8.7466002567838252,3.6621268727335088
1.5229763354930261,2.8483126667842997,1.6665191503216623,2.0928739568072712,1.7755949760951089,5.34617049133964,0.56555629660699369
4.2994754643935114,16.255334162946657,2.1928787285627225,1.8329053174952525,3.0823038591106888,8.5348139440383761,3.0225526249855674
5.8557469173551082,0.17796961899624103,8.4452913603166273,2.6072160507899711,1.3249317284129314,3.7609667521948462,0.040783611514466044
4.0461083496759347,1.1606299790236663,6.2221619506864885,2.3111396507183408,2.6111004663745256,7.8575336070775768,0.34241644484236983
8.6003098595846783,9.8015209653562234,7.9697548411239918,1.6344917593849466,3.4286551926981566,2.2640514255012039,2.9164117683635111
5.3431525772856459,0.49528493209534497,6.6782080699538948,1.5274030618558503,1.0768193293226183,3.7634672436625785,0.15034268637296611
7.9176483051344126,10.727861881563568,8.9395756329605334,1.2542644582756108,4.6876742189460678,5.0115939702375956,3.444217127758848
8.6681396519305203,2.2948955830696023,6.7462077498826654,1.8252362344237922,2.7757611475435615,3.9008774632907968,1.4018567236908379
5.5431233461314822,10.591205550197589,5.6991258361283581,0.74970738967030326,4.1878758734795403,4.4831540406176522,3.0776210082821738
9.1859701948421488,1.7953800878057979,7.4147472438516973,4.3605215100178691,3.4425744377947849,8.3809427030532824,0.83250861818582789
6.2841154648328255,0.98392677454976263,5.026534766128985,3.0105969591671364,3.6950042355014547,3.3100830292795083,0.54396117337112571
8.6524686895034968,0.39046770562778543,4.1145744061426122,0.66893212796927726,3.7225892344677711,7.7075305493911497,0.64850420948970278
4.065317160323719,0.36509811614451154,5.2088720720519124,3.4692966710450071,4.4379495367766264,1.6634086220048667,0.1156663505491323
5.4893526267833668,10.672131214108944,2.5274269458870462,4.2383323399898662,3.2612244577111587,7.8916519676355472,2.6453974749392106
5.7826993690411994,0.20938012876349149,8.1691455682242236,1.1876783602612946,1.7519771827462534,8.1282091854679557,0.099300183392980815
1.9448174430646352,0.17063329758795995,3.3463340320235018,0.75300297168631958,0.94779339289455722,4.6152889795223384,0.060157402604200862
4.5869725603138658,0.29909221306296258,2.3817839170334274,0.043086285668760271,3.2281277875256364,7.5023004085072342,0.50207432458376056
9.2560390529650842,0.29734112124583428,3.217170176049041,0.23625169428242554,0.79858761696761471,9.2362456337058916,0.62379896327588913
6.6774901632826813,16.654928948740864,8.5786313659501587,3.8112567415175578,1.5858205326028858,8.2064167619907415,2.0780309248628943
2.5975592419327072,1.190028666731566,3.9718116603795823,4.9359316602084693,0.77318233070860276,4.5140185935726391,0.085266320242700186
4.0497007204864452,47.100849393982024,7.1744488255531014,0.22440161238138301,2.9699941505295517,5.3579216285205797,3.3870206595961005
2.7244270869642984,0.23460057327605241,8.7076866759016536,3.7403547953994631,1.2215215622429061,8.0142179030722485,0.012525314005003268
1.2234081861871529,5.8060983242851796,1.699702002325379,0.35931082920480029,3.2468329374506295,3.6333513086421121,0.87096151473281325
9.3471441265362394,1.6259510993287918,7.8852196466023861,2.9606641245183338,4.0588930888847043,8.2349446627798617,0.92208502106205747
5.0338659543118434,1.1494084168954908,3.7689891974112704,3.7803764121411891,4.1984632434733804,3.9526402830484706,0.63427718391156329
3.7678156517870756,23.00519953798392,2.949601277656384,1.7960219863386884,1.8929457866193236,8.2539152414698442,2.5900050805723458
6.3862947240196295,42.963869072597582,7.2001130720767499,0.054673605553318683,2.9702953971252319,1.7812039901565102,5.3163221353694583
1.0658301066371407,22.689250384532475,9.1881696045991035,2.9759467606271297,3.0335484203886152,1.3995756721953112,0.27983706889480831
3.5021989594073246,0.33038001193495176,3.6551728784115585,4.9562231407001391,2.6279923196937496,9.9790790263284013,0.1133059564603987
7.327301191290033,0.39439097328096606,6.1195042484588713,1.2880871141924788,3.4480125114114419,8.8251141091122012,0.31643930877856902
6.7039279576233666,5.8982573872602355,3.6085070246454238,0.94745638593607906,1.4453920572059009,8.9456275311958358,3.1724728382857137
9.8362535278828194,0.60287588934289826,5.988570271537851,0.61962946376757477,4.9065945781405738,9.5615195284595575,0.79044204510304095
6.5832193869223961,9.6161469054887814,6.5967582758890648,2.7762780995002805,0.94135922190919596,4.944846784730391,1.5322068468808263


==> anc/competitors/data/v6/enzyme_mixed_inhibition__s42_holdout.csv <==
x0,x1,x2,x3,x4,x5,y
4.216676336429285,34.296797583933895,2.0027988678857707,4.1651985425741946,1.7314288260615553,4.3558041076386376,1.9565879348946764
4.3498779295624423,0.39695037257957233,8.4464461715998116,2.2665330424987937,3.7826144846491192,3.9408649508438387,0.12217588546341662
6.1840329610775804,0.28775261588302098,8.1564523827965587,3.5190749093896212,3.1951519456324511,6.8244442450049929,0.10124477161389427
7.7238270305557259,0.29992960490753723,5.0677939847680271,2.7892527289236941,3.353286571021096,3.2761868859489418,0.23546437748583463
2.6614661618571938,0.61048054870629953,3.4416621107237502,3.0599582055493961,1.2396723191187087,8.6361203683968775,0.12729630525122493
6.2614508157172404,3.7714461866233484,2.0488708563429343,2.6717180191739223,3.1975821938818076,3.8611867605230286,2.3284412453819492
5.8129511021060774,0.25415133789881322,8.920857838797815,0.021046658824161457,0.91210244895532888,4.1353374048033196,0.15746595726005835
6.4224295170996202,10.916075523563132,8.3625478216939726,2.2967774515117751,4.92706233002371,7.683540892036822,2.6515857708518635
3.3774729363357885,3.2188005154359161,2.8991133287789879,1.5932761711331844,4.8925316374882017,7.3834385242456477,1.4015672868427309
1.1319830224551546,0.57000049539448283,9.8728797075073054,1.8374129250461413,0.83717829772757468,5.7829319307805704,0.01998071872127883
3.0849307371014745,15.604314608991956,4.0517402611611288,4.3722402597277918,2.2537569764363772,7.5092133850070359,1.3151818221437175
9.0043739096105089,6.7696092632676539,9.3846154229141003,3.9047798467947037,0.72906525448719961,9.7963090598144955,0.88194705345425484
9.0607693858782703,27.79269976616709,1.526824520434332,3.8651666785171308,0.96006447063175815,9.0586363963575298,5.3211338352384034
1.6169144805698847,2.5487763502096503,8.294611237359037,0.29820272247156998,3.8999633449204096,7.7294148818516355,0.35600993553877419
4.6364185989833491,0.91443119734138123,6.4592703131417908,2.8319423047362555,4.8340826423541179,8.2225150864758003,0.36954666876708281
8.644306008554528,2.5691034211917292,3.2621481198657545,1.2945362423835087,4.1398365512661348,2.924908671480523,2.7800480497936721
9.8134068231069698,1.5885648171339213,7.1169637939523582,3.5947293778785134,3.2146469334267871,5.8420602954909358,0.88367134981434481
6.015032001179013,0.50182076823829258,2.598070669731154,3.4845913354637315,3.3023100920075645,4.0553112329914125,0.48121724126942533
3.8540632331887932,0.27998282911520439,6.8998702565924113,3.0827311514397646,4.7711579122908043,5.9137317851869593,0.09157141559134159
6.3999952267454709,1.2360052839959652,2.6572806099437334,2.8297278701485769,1.5898123146098995,9.7064073439507528,0.88056551389165572
8.7711890774084225,1.3657087181700864,5.4974129803704024,3.1763689090142511,4.0023548872195329,5.2922561523438088,0.99445412451485138
2.5109993841473779,12.352843513428393,9.5307720769605702,1.3779779090847999,1.0150190556878331,4.1555624428086935,0.79699507285560067
2.7458150918740247,1.6261007182388298,2.8516682994778013,3.6033988695767611,2.3672879361716737,3.5286753153127961,0.4260872240652076
5.6290905806362996,3.3670133681171577,9.5419746495082371,1.9963672787385089,4.0371526574317791,5.9138608783945132,1.010078969781274
1.9058063977229642,0.44931772732076042,1.3380660948717109,1.704630217033491,1.8853286698171705,9.8516089674343466,0.27848023117222143
8.0586026092287817,0.76666109786169323,3.8277079918371975,0.67666683107330095,2.7565874022967773,3.6057309738466197,1.0881277663712066
4.9965659696802316,0.14786034070458959,7.4442455131411895,1.2933274142453839,4.0204531627915605,1.3572645502195735,0.072947723102092313
8.3090949050215439,1.3272222999999306,1.9354213490530712,1.0877469866692535,2.4840629615771777,4.5697451845518584,2.4916058782551351
9.16411066284026,4.1104261932517794,4.4337324855469156,1.6130991201338585,4.9325926378282725,7.2354038437509214,3.4524855940273795
7.1140970992352397,1.819358889135801,8.5393272455112861,4.3547049727071343,2.850412367193361,2.9916637921122762,0.49680079919780057
3.39834299682623,3.8929193538188662,5.3938162276582799,0.28766725234959933,4.8066633062984323,2.5256006156493691,1.3159796588836097
5.5520138408565698,35.996026792203253,1.9079627374400077,3.6170767168021896,4.8285656748417312,4.4305491295277459,2.9081756872352122
3.9537865585818937,0.55247834515614702,3.2919792320158088,1.2882620663148892,2.050546116573563,1.7824259051458262,0.3460701268777896
7.1739009363557544,1.1653711247146699,7.4152506959396121,4.1040463869120449,4.0872901080448205,8.6386097329295701,0.50423992592073685
7.4939778389209692,8.8628178666026205,1.1785729106956722,0.90050645270514318,1.1970674754473178,7.7053368375545928,5.5515776192066886
8.6685792009216733,2.3050949867453898,6.6326571696614538,1.6668710199198156,2.0751654086185125,8.3694084974616558,1.3570506750787037
4.6150238878513496,0.10815580927443448,8.5524908952162679,0.87693547537880945,4.3564791372969927,1.2826678840565657,0.047736608790327158
7.9757752919988665,18.98805427518214,9.3593706291483816,0.15745386246281523,2.3099717655605785,4.34168412784277,5.1036079812109083
2.9018090232573912,0.2092682699631454,3.132354417981924,0.20402147652658131,3.8337687051776177,3.1571451973511246,0.17242591522721887
4.9440765987908435,43.512714371478268,7.9698166739823346,1.9291578437187928,4.023671981301014,2.7407626322904508,2.5035153951501843
2.8984327270129535,7.1228555093791526,2.269556262445108,2.6240989588739723,1.1811376068988901,2.4700212331126621,0.93833801797527827
8.3334416539332032,6.3802099687439551,9.5840398942774172,2.5547599591304588,4.1864705320288351,4.9391322457542728,2.1171955335533617
8.2249571923889917,0.35744568006785343,5.5684253801283665,2.3961091798103968,2.5516942767671575,3.563622399338465,0.25800323123330965
7.4642145878383372,3.6565014263568081,3.271007800724389,3.5985993204407327,3.3945729186657614,2.3231318486085852,1.6995246007679023
3.9203949920191796,1.9851429115315622,6.2322938308841884,2.102503726051435,3.505866908591849,1.2609816776608063,0.50983118990330889
7.7281086829924295,0.19665356963465178,9.8618209578129026,0.41217310051564482,3.767180417985502,5.3672438661297583,0.13626990589437585
7.6642339395795922,0.31541830518777914,9.1743339232207664,3.2814847176103017,3.6676490583941055,5.65079554802705,0.13519377887179812
8.2965360253914682,0.3797184795634343,6.6379164784414062,3.5198572339040357,0.80614689227732605,3.516492147896543,0.08659400641027043
3.5245465747227662,11.055457477445094,1.1581907132384823,2.7783556259345357,0.52507368864713655,1.3650351254988866,0.9540064853281004
4.1458708028464795,6.5754526299406919,3.4934183213133854,3.7664714294129182,1.3353112917244516,9.0576717770950523,1.2032068419022055
9.556494989745504,10.286390459892557,2.1746409937255464,2.1675973203486389,2.1646082549285284,6.7880513022884399,5.4845588139684924
3.7248293525785225,0.23677276551124965,8.0593478255435436,0.3619563043525581,3.7931769555951758,9.0144726633379069,0.097186749695774163
3.4826357105252028,10.214474160234905,4.7113811435485484,4.5846574514455272,3.4597933067046549,2.6359557142975349,0.91366260279809441
2.176456833618742,0.83635354054386146,1.7721545210334373,4.3279699268015479,2.6819573696441505,1.3572842705472232,0.22375513638561284
7.0216185334338821,8.2213211557718573,2.3063955480905012,1.0204374717111593,0.76549351574064284,5.5188143464821771,3.8173207692899149
1.3826105667123756,36.215234814736618,6.2851281526041403,3.1856585136864797,1.7173178547855881,2.5899677131918386,0.50728955891491179
9.5706569865074673,18.090681540105582,4.7754676179930602,1.145848752718035,4.2233384398418741,3.2147371235515365,5.6563170539845773
9.5982990675359208,1.9892523021765596,5.8493968860310375,0.32991816453098455,4.4344555024750747,6.2872402388757411,2.2789368645649413
9.3657013060584973,1.5502103321074872,6.0173435632506704,1.2512353846454656,3.5566379863886972,5.8772520907193968,1.4497779401076747
2.7705573769187923,5.4431912565492375,7.6837908732999365,3.1448739189017116,3.9352276239908113,2.8641215580281725,0.59738903558490108
1.6773896191746411,2.3867405087814251,6.7608648508720215,4.8258796490064517,1.6363354265639956,3.9728261572950161,0.12516405208681822
2.8683994883704522,10.385093621949174,4.9409416716585364,1.4320380137170463,3.5978180330482328,4.3755864331736092,1.4396538025277876
1.1015377346213779,0.41304880681124773,3.3144668558898465,3.8025947825576734,2.7870394600862816,3.7385246323241912,0.052479424752896811
4.4164753048124341,0.43790704024125904,2.2956043552259153,1.3229156781503466,3.9910806344655221,3.2432071848761344,0.52653874913706067
7.7448122590144193,1.9894218746609622,3.1276609253303023,0.84222898308526639,1.6868841583070464,2.7076137619410026,2.1113688917130173
6.9049448003012834,0.41695909103390427,4.291473671555635,4.4134003652466482,4.494280534099703,1.0070861125047608,0.26782296227997354
1.3326502397869624,1.10575610149041,8.4127565694877475,2.1079080727541006,2.1126952887999559,1.2599937061533559,0.074566338105145347
9.5755384531596839,1.564594483126363,2.302419765279442,4.5102065274683731,3.5118177095626661,7.4900165062539417,1.92912284071507
1.7144644856853375,27.596565087616831,8.9228723164751944,1.5772413008520703,3.5705293112562417,5.6194327971200515,0.98146760840724934
7.6564921599581659,1.4465235196791633,4.5278131029072597,2.7601067380157449,2.7452631736518787,9.9026438635003124,1.0133106902846682
4.1532372879947843,26.154369807823258,5.3027636360273833,2.6657673796529284,1.1229620504744937,1.7496835061053964,1.2948037652579936
5.9319133067396477,1.0247961974971544,6.787614922409416,1.323225110821125,2.5864777763958524,5.3144886678504184,0.52677347792690532
1.1348493750185944,0.86220669703436437,7.4949239457278143,2.9234142172297748,4.0100457370536846,6.9923954570083922,0.068996193497756111
8.9309635202008337,10.532423685586902,7.3109887897935684,3.1965334676701063,4.5648455372026557,7.3321348423481121,3.4137475473388976
9.9011926653294928,0.37827789698323211,1.3468697327604229,2.9214570853348603,2.0085680445393086,6.6865155595537553,0.97297266130972326
7.9236736239896377,20.001364693017265,5.2229566577091928,1.1815984449774863,3.5366216092493956,5.3624708714631497,5.0510425712368834
5.8049078990104208,4.2555132954088135,9.8279350566519188,3.9356129776056381,0.60130028263880209,9.7917694249455653,0.30832567668022698
4.1123963576154745,4.6406652002187991,9.6675055734921163,4.40142115306947,1.0911409841158246,1.7869947069073948,0.29480652717685363
2.9433226888467408,0.28841332440579837,7.7562622188144097,0.72248644390135008,2.5068354431371174,5.5481347639603715,0.082275944210355278
8.8186226695378167,0.53665495776113026,4.4062852909777863,2.1048157966639405,3.5351875150284884,8.0344467667810946,0.61406053168789976
3.1420809730280608,0.39468232448484725,9.4104975572886875,3.0631108058521219,2.978716221715525,3.1220665770906684,0.062413344527746106
1.5971177311846874,4.55293589116825,9.9928762244570084,4.4200747909192009,1.1685672442066319,8.0620111685092599,0.13259668130226987
8.7682994134269556,0.97844926627985007,4.2133975617078283,1.5651748400374277,1.374972958394677,5.758433752527413,0.8366788367356166
1.2886643654934344,4.378934504672463,5.7175059028928654,4.6393403352969518,4.1905775802230689,7.7055529783639978,0.29602216344791243
2.1709377666425422,17.428398512821822,8.0966901431309282,4.3491189426465491,2.1305199188516326,3.9518732684754441,0.61789640021216818
9.5483517956938506,10.101322284072717,2.0000079486370979,4.9640820784922628,2.1791047787492515,1.9545114190989414,2.279473401719295
6.7971930891504906,1.6969634000776492,9.8476523124889432,1.0996788343344095,0.80365385245716969,6.7950496327388814,0.45601587855915332
6.4186636198912881,12.763320045893627,6.0035302040152292,2.7021415867387781,2.4552029465246692,4.4676101126351666,2.4754902499784994
8.8962912736055699,23.3966494414083,4.625221462171714,1.6440780935362365,4.4198246872873295,8.3504414481779374,6.0596986018112791
6.6456988343680878,7.6895059388680469,5.0047266082812989,0.74929769313550776,4.2674269606785096,2.5757312024410108,3.2322835734940822
4.8641882126266642,1.2319795232874697,1.1908956405950577,4.3879881029314802,3.5548309195544125,3.9136500938216514,1.1362104904060464
9.6350979923221889,7.647874311015828,7.3901728166539691,1.9716301951953952,3.9656934149274146,5.8977947519609595,3.4645880048451061
5.5459786585709479,8.2608664874883662,7.9613422603526036,3.3118252716072272,1.3023106491140548,9.4203529497729512,1.1636219915730215
5.5125491273267144,2.7257915048759069,1.0976261071898619,3.943358483151123,3.5111871040129907,7.2968988485027344,2.3013614543675902
2.9969149833818869,4.5609615887570412,6.23626614065528,0.97010815604471001,2.7440650907113762,7.7274756951093391,1.0069467135683312
5.5584266274974041,6.8087663021344778,5.8138141180690983,3.6096048945003045,4.8080298318565253,3.401149569656559,1.563023445290286
3.5591731833658509,0.1207115725121377,5.9990379201491226,4.568926477455598,3.7202683683231714,7.6322272158598139,0.031684965210544751
3.0405628931603372,13.876391118158381,4.5301793400723245,3.2343047990444438,4.9802836882221753,7.5271587463282907,1.5448712083508527
7.2565063101205816,7.6605152493448765,4.5097220232542865,2.3320966732129427,1.9288240173318627,9.4039566797324881,2.8473995450587704
5.6160307614360123,19.477994372619502,1.723928907001171,1.6907678123147769,3.1971779611900564,3.9917157968898471,3.6026046363375839
4.5272945694366271,5.8630871190946845,3.3735962001783419,4.8632902629700343,3.3632675928729387,2.9724735438896142,1.1196396974293836
6.4489373146771296,31.717110333035386,5.2070044404974754,3.2154052727079629,2.7853919983913835,2.2417854438833276,2.3131128385842361
1.0937541261597916,0.16621775216565832,5.4345899962976318,0.19981259945355601,4.6647269183511559,8.2424683996312922,0.031143024683297073
3.8148414899286327,31.118629619620879,5.8699250434292267,1.4408153710105631,2.277812935059945,8.4760331916046798,2.5811978042111958
8.4879636256032782,7.4015785193691199,9.2004257314147271,2.5454366928002692,3.5302736357979101,8.308522879061865,2.4633729165162177
9.7108614512078724,0.33771932639254154,5.8570267050772875,1.8461389171727904,1.7032412573634923,9.9088996824440105,0.2601557892730586
6.4645336662748418,1.8994830752227778,6.4292704834187431,3.9854396771479328,1.4094897293459323,4.7044402066543327,0.43671773336597575
6.6275563068675432,1.9780554578066523,7.9353231523209606,2.0437831607414694,1.5127394330703487,4.8249837157685791,0.61054028784806602
8.3567736505665273,7.9733297362315243,8.1621451392605469,2.9935762116377762,1.2792017176277712,6.7355826781409478,1.7181815045356443
9.3349400917451586,0.63459575160336168,5.9304431977781249,0.80219548055403711,4.4488978909518684,9.6698706056006927,0.77063829763039082
6.467448252162761,0.27719524917080002,5.100316623520758,3.2602046221809355,3.1695757568695351,7.5498343726525379,0.1668700802803593
1.5082237485760608,29.52067091675929,3.2864681861694343,4.3468796977811328,0.80567595012213411,5.9954212053554716,0.61888300305245147
3.8574812187486911,1.5268859664793968,8.0717402283712012,1.7166986215271813,1.0217197518847052,1.3420211334440271,0.23452809659975477
8.6784152624058617,2.8007635836041511,3.1314665858720403,0.50815761577417018,1.1036150322152236,2.154114818842138,3.025110239325032
3.3024224228734615,17.164335656824324,7.1193277399527535,0.050182708306009682,3.8743858442843755,2.0356711714514839,2.2857322490675114
5.8402061124668352,0.49563090739108612,1.5627190012302565,2.37446637085162,2.053064083338084,5.4461583064972237,0.70914490188927515
6.0765250300844134,10.577043042447226,8.641491858528461,3.8276206351422375,0.88314538951991839,9.2899521009296926,1.0531270796278853
7.6191551800932888,5.4544107780157578,7.3370882811786444,0.82730671094957464,4.6418149537816698,4.2368118262004089,2.7405256650219658
9.4808345908442746,0.16732021881365999,7.8433460641124269,1.8983196601221293,0.57514611619715938,1.2244243383591673,0.046441487297842962
6.4292861354131094,6.8981032616793758,8.5014066732664801,2.6784981704322326,1.9118007584082171,7.95328729807283,1.4966177058764214
5.280250369197617,6.0865965780347864,2.8932704371398006,2.4722071975176778,3.71741618573403,3.9245134523335894,2.1806462041821613
1.2671272466018699,20.75835292946984,5.3314318692221381,1.8965720584232204,4.0527687219564186,7.2429624262978205,0.7731696680802348
2.3228114428489293,27.133807781400328,8.7318285437712007,0.11314395802418775,3.3281880804480921,1.9512679851973522,1.6702088993099213
8.3646863285965036,3.9680596875119263,1.9974007322352378,1.4142126826189039,1.8248341415660188,1.2520544488232392,2.7670282689721839
7.0600473043671341,6.6429256665546754,4.4307445604179687,2.010577729415024,0.70716009219547393,9.9248988679941093,1.8747181796701091
8.4900648127264979,0.37391579322893115,3.6911045323635676,1.6645290675166295,4.5171815467592475,4.5930073117339312,0.57089808452808888
9.5575100625014908,0.28325734893359689,9.5694476077535189,2.6130340501018381,0.98476852476696108,2.555992867157785,0.076186454633290143
1.152152000223992,3.7613008012127502,6.3238464939355019,0.70330620582563397,4.6226461325012451,3.2041895514691401,0.36499938105069163
2.6901220130487449,0.49428524095669568,3.9568886279312681,1.3270630827627294,4.6219810170838551,5.7636341200428252,0.2332341867562108
8.8674716806253286,4.5302236879020414,7.6516690398469258,1.2944127474829326,1.1131163000570894,5.7206882923726088,1.8173212679057111
8.2136100477619927,0.34242730872415839,4.5176452059527472,0.73333793020787463,0.9713284181005718,4.9111649060363547,0.33796914034994191
3.1400582514323983,4.9179254392475782,3.5832547091572913,2.891193566046125,2.2135926183426418,3.0195968458936262,0.86319090682170163
7.4254024151777802,45.021113967563636,3.7651945547823602,0.30186559110401356,4.2151417989089524,7.6664184133646591,6.5769959194208569
5.0607835940030705,17.134258424813201,4.45589373667387,0.13420122207054463,4.539313348167993,4.3292750028318219,3.896673687974757
5.507323046425431,26.708769930502708,8.0219944523261084,2.2460779763249099,2.2288740540572722,8.3144577880518433,2.9401230975410471
4.5121629428457748,2.9627080379426451,5.157623669266604,0.52771171056977095,3.3164234227768543,7.8308458355899599,1.462499069276862
7.4443534522678165,1.8866035199887368,4.1914641273685724,4.8970267927921531,0.85191643197471656,4.4079531475329654,0.43525260019711154
5.6610971849824328,11.05699202252119,5.3167029767841081,2.4286464525826483,1.5615434122098022,7.877089983790774,2.2314007406913996
7.9029677754731686,0.87518185496548617,1.6076890669467556,2.6825155449433771,3.8201018742543527,4.3694481985078557,1.6669948271969266
4.9916195370978764,3.4573905884791896,2.3491273918344411,4.0064309641089064,3.6175638684818163,3.5448957070058755,1.4012994980779006
2.8474960029195153,28.767993542068535,7.1668795403630243,1.6229216378780853,2.9260017758087313,6.2994016438999658,1.7310664977115053
7.8436835473416888,0.31995039850658052,3.9353428563687269,2.2113830159011649,2.8719400367111509,1.057105721203965,0.31548102726013438
3.2745048357995423,41.975216601776786,9.2737043526065239,2.1645192846001753,3.2256552020544551,6.5468199466017101,1.9263975170160101
5.8175112279441699,2.873530295907023,2.0951178855892465,2.3877810282025291,4.4489405334511574,3.4179539705831994,2.0636588510045093
8.4588437348782346,1.369039823517556,8.2535438413403135,3.9418828128807042,2.188446725756354,5.8211641498190279,0.45563561895505283
8.6120855638086358,0.51361564454358477,3.8060704358336208,2.9983106876663248,1.4547453067774396,5.2099225196264882,0.35500602050663793
1.3925498600149842,1.5777266394542566,2.9628135911660864,1.0642543766758235,4.8567145022908713,9.2190273088100323,0.40899045523224731
9.5942321697577508,5.9851328687128138,4.2799394757512648,4.3026989401746549,4.1411247173451873,9.3721985304486122,3.2888689210760842
2.1533971931726188,28.223829230499732,5.0544520974107439,2.3638304174908447,1.1279805181935874,2.8424032009241214,0.902509494859837
6.508330153817063,1.2281653400731642,2.6427448007156524,2.5926688317824826,1.7322141302788219,2.9946825717621692,0.89916510846728592
4.7672281382789814,0.19975684922445033,1.7586825497295717,4.7409453535132098,1.3137296877676023,8.2703664984798557,0.11310318113594081
4.9867748559398457,8.2486564136796314,8.1864699958407599,4.8497877787094197,3.0108552716603172,1.6822254175043012,0.77027194692973244
6.9282461842118588,0.190331017427563,8.0859704305897484,2.0866365322001865,3.7827194910856048,1.9840612076264508,0.10193028376519861
2.0630901036857172,0.56266344089241782,1.5809246677697435,0.72712590830115775,2.2938339451129806,6.3375929695309106,0.42846214021501522
2.2267497110091079,29.092600873131758,3.8496082412032071,2.2068834216002484,4.4228520300243224,4.791337936152539,1.3422673017082889
6.5583347273127801,10.687702499120288,5.033632140181564,4.211550571322177,3.6753055034719493,7.3515779524787987,2.5385042564022005
4.2008601887500845,0.74022664660936821,8.0829913093925079,2.0599072343450597,1.9911102007733199,6.5617518867396942,0.17852863772536148
9.7397274019814599,8.2522041537327144,4.8898624211305783,0.56534253428966064,3.2917668351363862,5.906938100403293,5.4411032472925749
1.6225412560272698,33.033315608764539,3.6178976388302275,3.7736853268494901,4.5050316302692233,4.8520763987413318,0.81987440653858057
1.3981113291388332,32.303275794679905,2.5974763329741437,2.9716440300029823,4.1298590235432719,6.154346827543911,0.86243524033633945
2.2277831495928893,0.14524738839184609,6.6834268944872566,0.26372112411892523,0.9129141708478683,2.4565216704351758,0.036875326420617902
5.5048239437143955,2.5972135109880874,4.0998722228157813,4.9168074776127897,2.5219266468232289,3.8399671461216123,0.7935906153994311
2.6461790025483469,0.28136758149874719,5.9415606623531367,4.1836544722650295,2.2637010688175461,4.6046694850484213,0.042644462637712474
7.5712053549430589,16.086692431218818,7.0958865469498349,1.1137910279758789,1.2133501949496091,3.9659895301849564,3.5598251963272549
4.2599113740193308,1.4127908875480366,9.8402092366178877,4.2543928884474642,3.1658479987806958,4.940796795656123,0.23423971128429683
8.09964177332124,32.737790242248309,9.3671531762053881,1.0441384907336515,3.4786668223085027,2.3139676566837242,4.442439570895818
9.6537125530241426,0.35283846156840815,7.7894025181287212,3.919277851931382,1.8901935856720704,5.8937697318109086,0.13886967461951327
4.09960028937234,1.3641771619294463,1.8627294181532128,0.26476496816064399,3.7239924134831957,3.5160906287526155,1.6153888034324022
4.6799222287488451,29.594786290824079,2.518159538101993,2.1857183881287678,4.2324339082707692,5.8673509492409739,3.1167247471959332
6.8942047244231279,1.1796844257088812,1.5606930070757246,1.8534124402169649,1.9812157064920648,1.4911458221243028,1.4352301822138298
3.7107960888114802,4.6785333752975715,7.533739459953793,1.0122650719027253,1.6301774244968548,5.4384141749775461,0.97747218015211734
1.9480042283905181,0.1155802051127959,1.144973141852019,2.1526832873410147,3.4352280956745358,1.4238287030334706,0.10458528821242852
7.5423544226913002,4.6766824415082651,8.8023110048034319,4.5705489013464264,3.510046539336642,5.6722786744257965,1.2286414690427057
4.5700319076680209,0.29599085438437989,2.8927744632599053,4.3204908987861392,4.7559413907170667,8.6569681522282576,0.22679352207873271
7.1861981189482522,0.87638507892297901,8.7166038891674074,1.798027399041392,4.2353509024728924,1.1579140938163293,0.42976303343935945
6.0866811000552064,0.11277232778682726,1.924381004183531,3.192561563411684,2.2369892356381422,2.4515566552538948,0.13921896228368086
9.9935150338932868,1.2280201517196552,7.4552516493395196,1.8742258591622281,3.6738798244615887,7.2392674183933465,0.95843227756291527
5.4261047231101429,5.7910038134945223,7.8201524224919812,0.88458419807369737,3.3559626645946854,4.4338858012024929,1.867305374253265
3.0956538161150782,1.8657066921558778,2.9297012465217667,4.8861272544962926,3.4687232623582394,4.3070010329002857,0.52320607308242173
5.0199386955973662,0.58326108988961234,6.2811054605139303,4.7641424370461269,3.5353747336888914,2.3938955311024941,0.17756557535357737
6.0113368676556096,0.18259296934539243,1.5694970731063724,3.4508110047358946,2.5695385777652007,5.3401407847457296,0.27593369222165892
3.632704273658697,0.10331652766250289,2.6587109785176013,3.0273187626000131,2.1338909730591129,5.9720570643327644,0.056984942703048304
7.6855351258488875,7.2702693058424677,7.465169995106046,0.65390735846280301,3.0130093359351084,4.7525077739981398,3.2194147752503306
6.3405066750689203,0.65115354674207981,4.3068339811334155,4.1624550411130024,2.4684700541219886,8.3058275499038743,0.32906192379225579
6.7908630637132523,1.2196277961630568,5.2635115016162288,2.0053432970935061,0.69704664396100569,8.2793816191459051,0.37782237112351935
1.985231079853965,0.29874615260600967,7.330463250847985,2.231542232806337,1.9425013722741644,9.5254927966248033,0.036790612955487703
9.5577548986438714,0.17149061716548702,3.9432158729453262,3.0405082614537511,4.0582507181009646,8.2092161597581885,0.22980090355085742
5.0479602334590492,0.3347817168405855,6.6407869212968382,1.2997176908749464,3.3593311979012901,9.2474616384299253,0.17618615587743153
1.4287781236617914,0.82015203844448736,7.4407191551807177,3.040239976629838,3.9933916486961136,5.8314891545566203,0.081641350232820806
1.6920701765089059,0.48797072161921645,8.4633767265452171,0.19236316642788798,3.5974450073685111,5.314202816713391,0.087637310124641626
8.5341570215228018,0.50234949368127713,6.9916601040312454,2.2162980897409232,0.99740685432699316,6.5765922607304876,0.18479651399864949
2.6960945706186128,6.1290001999123387,1.8035245727964797,4.279511440415364,2.4145530868988097,8.8121113231731041,1.171479932562085
8.4305214466325182,0.64483645137941104,3.3923409028128626,2.7349189082764616,0.9397631067854032,3.8703991653708489,0.37843331708240929
8.4754326987011357,0.51949606809084148,2.7743536699286384,1.643714169587881,1.1535641508823939,6.9118881763231927,0.59736961739352223
8.0688265416554152,16.522967259454376,6.0718413104460289,3.6820332981961452,4.5784572316648058,9.0850309809309309,3.9011987616517882
6.4175064924684611,0.1824978374289743,9.4597825742064519,1.0750799814414369,2.0194644870511196,3.8651820877776082,0.079515091994087655
6.4381788168698995,8.1267920774051685,7.2964516654587461,1.4113066432307257,2.1364084392725737,6.3118279272771627,2.3717503906284185
3.4211411533520191,1.725333441235835,6.3676162847690385,3.931445543356384,3.2280284218946087,3.7173850088357083,0.33399376521372204
1.3756849493208603,23.857967055459042,5.5521995170786891,0.048653064234796539,1.5650259700890379,9.6527653698420046,1.1049732395036975
7.3958941043569029,2.3462189185773572,4.553460356416295,3.5909292728473439,2.2786179289161677,6.3095016143880409,1.12598194482186
1.1342163406141896,26.520816435239489,4.2870423043181995,2.778549125825363,1.1289578630125727,1.9561749043536982,0.38062357596180829
1.1921071281292512,0.12331927692938813,8.8770531679150864,1.8422425213218219,4.8671062876545177,8.4160922335775332,0.01186767851611527
6.7602172498145663,0.4300158432455114,2.4977959101617291,4.4811870932850448,1.9904098460743915,6.5322948361982283,0.32861145090754568
9.5622843393651387,21.959486805099402,8.755382537866673,2.6325845026335259,3.2071094190102181,9.5898659470617424,4.7799352001270439
3.0374972328689824,0.14979473517628936,2.6441036781169354,3.9027752426097746,3.8155832742752533,8.3360045050709051,0.081709001768848433
1.0642203631911102,0.91792489657771148,4.3847332394347429,3.906882881847781,3.0382584799481642,5.1327569880889712,0.08392636210166815
8.7584310228784119,35.547061204408756,2.8000120480063364,4.998040366348234,4.9763967820558843,2.8327004066138963,2.9971129305349145
5.8459051613826789,0.16394911627783906,1.3902379860381133,4.3773243996340483,3.2974023939491399,3.9284732815808816,0.26753738716184156
3.9604469516901757,0.9761216065069811,5.6427798808180869,4.7766141079126596,1.4185864359176374,1.830708218427334,0.13725369177808902
3.0515978465811591,0.28538849386629894,4.4557583540033354,3.9664268039403208,3.4603445204426495,1.5422708957071007,0.082295124190482252
7.0288625255090436,1.3377342248920128,3.5533342764810469,4.3358361048828602,4.9726257071808631,6.6524351809260187,1.0611079234804459
8.2974486337702285,2.608627839298002,1.8020735742652434,0.29743494846723784,1.4930842120190211,9.877280354499165,4.4644944332150196
9.8847762615468469,1.3981493318661875,2.0539168353841006,0.11297295199084845,1.3525792884940273,6.8938781602957402,3.7900124727176081
3.5936817491975432,0.59384798643912551,1.965967843947106,1.0110926647499185,3.951812812711089,4.2880839042022725,0.6663143794937858
9.4670591395986374,0.33707725117678039,9.6350823576230944,4.3371098260119503,3.2060045343896846,7.175697438406563,0.13748759061796817
4.6052577210725847,1.5704488412828372,2.5175248995539761,3.4002613846824818,1.9647681222663427,8.0686595281274123,0.79417959727851706
1.178796039625599,9.7670600159170355,7.3007814620107681,0.6373349416997065,2.3584220592595857,4.5211940246874605,0.56389410466556189
2.4601205744944292,3.4873305595767694,1.2963103757847301,3.206684640932107,3.952047047279557,2.6312475774890403,0.85065628614067368
3.8435714189652348,1.2408030515698525,4.9169122615116301,3.2088780269845492,3.0499799165595514,6.3940137616968791,0.39897246368563155
1.8022486023735433,7.9910144118972228,2.0175181244741007,2.8172402859658563,3.8983579694069035,7.7386626480016458,1.0018188180189327
5.5724865742216112,0.31150150118637726,1.5628269150826486,0.69764816737390045,3.371085390566102,6.2641452421951973,0.77754881101329343
1.6349607234617896,17.27521207955817,5.9584994937082811,3.8231112886213676,1.6472942300086515,9.0499981562781375,0.63670273127040655
1.483491944757497,45.44588619342187,4.6027635364209942,3.8065479613692506,3.3311360413658089,6.1719142522159025,0.80898568446679409
6.5260189724105535,18.772077319966296,2.2652061310036808,0.4033521873963547,0.84421122588303832,1.9395018291988251,4.707543387740289
1.5589537090920043,1.5149199382443441,5.6771614511097628,0.25203906833430156,3.4478069728686722,6.10948688544633,0.30792930770580923
8.1107774688781209,3.3591205850969708,4.6926732964938838,2.3938554874277012,1.9539920889923232,8.4921598317956963,1.8474073287399926
1.0505989416852848,0.10896858395877633,3.2420378934956071,0.70293585701105943,1.806887530589941,4.9426110566755632,0.0247381718815999
1.336032661833245,0.57575219369244879,6.5866264419357901,0.52491740044949942,1.0357611670862727,7.454449090473882,0.072974573068676135
5.1712069279201698,10.513890057051164,3.1426786170724728,1.0627768326869524,4.5311495314201427,8.627416601100391,3.4654878329955721
8.9690460694455396,0.37707087347848384,7.0853183545544791,1.3630692278451502,3.6273621769102999,2.5317262261174305,0.32745977326955239
2.2299015987119617,14.325659366287216,4.0336476756856312,0.0075937242354190415,3.8094464114105713,9.8280046705272852,1.7381699118700404
1.5596591534942459,6.7689977666259278,9.6871054410313082,4.8713298092039166,0.96633763481287738,5.858011821786385,0.14886692827924303
3.4281927512686412,14.058048419444324,3.3127974830430218,4.7638594451353553,2.207164088945226,2.9861582376393048,1.0265322653658637
2.6774892802961747,14.21581549159964,8.9092583119308593,0.58083468326401932,2.8733713053289964,8.1067947796882507,1.4670780302480826
7.4618898553548973,2.2284413492376269,2.3964196278962668,1.9876820141885654,3.1333994878538425,7.6732425373555104,2.4736173146273361
1.7121800968873415,3.812265645606105,1.9823624175445285,2.9658479015238477,1.0767371745820877,2.207500913450863,0.39856658893541169
6.5523974036585777,3.2781520845229335,4.3040930216573354,4.6653452608842141,1.7680658366876651,3.8779965559299505,0.93867544233965561
1.3111827654932915,16.427413790727734,5.3716967988320476,1.1742226357471712,4.5866838060081738,9.618126767257559,0.85542039912868728
8.6141340996898492,5.4070683785455431,3.284319201793382,2.2066325676523402,0.57388518862363957,7.0365580466657613,2.0237342185305374
4.4163215594821654,1.6604070387989383,8.344237404944197,1.9979113123973502,2.9541822512545393,9.7911810913342094,0.45868826644265254
2.6225428383507143,0.34654995587832466,1.4071216785636063,3.9026691319830817,1.9285348073336992,7.1301817490875177,0.18970300498074749
5.2025865423360651,1.4487882307659825,8.4803123470669526,2.4302826590630606,2.622640245172386,7.9889361390220204,0.41350572162523452
4.1199397350427018,9.2684395806716893,6.9220916825060081,3.9670126247648292,1.6513614388580395,4.1862755760575565,0.917869142017676
4.5650856838673075,0.230326574315904,5.4363227316810887,1.2369026397514231,1.5278123148943814,6.9685640027720801,0.10401511895994563
6.4240320611587638,11.391274333879691,2.9008631418663269,3.1380686603013892,1.6935876117703541,5.6601708228067942,2.8164150566419828
6.843263108688082,5.6002890418036264,9.90908503608693,4.4991339934768382,2.4396052427512913,1.1188046447047988,0.68065893545346023
2.0786785517755848,0.10264920623267772,4.1371448381476288,3.3426088165678798,4.1319513847431733,8.592096427872983,0.027977923946597299
5.5905731833858923,0.32937359891278811,8.9088223039350751,0.84959326031632032,4.6146633392001357,6.4620833960461903,0.16859927706598465
8.7319145380613925,0.48979760476938511,2.768007112272266,4.3117812387419718,3.7927022931099961,1.1493904649041458,0.51890817454788274
6.7743541309613793,31.735631588886328,7.1040687885917047,2.4797095558699631,2.7574693791006011,3.1703726604819855,3.0690608369928518
6.5927256593093935,23.886962728246996,4.2190792877314038,2.0966475828394451,1.5637661384732726,9.9023162483701483,4.0566236972405516
6.6851653236051902,0.71440597782930748,2.6676499598793768,2.7882783209428492,1.9972262885033976,8.4226471934990137,0.65042273120428018
1.894854645439525,0.45491632621257921,4.0579972231938566,1.5943193059139993,2.0880738651780826,2.8830474914902684,0.1096286941251168
5.4788140543948316,38.083189505286711,6.0805016492057939,3.7716458157730819,3.9339649223286601,2.7312895260297942,2.0339797140860978
8.5196260003604642,4.8165624356709653,3.9234559855335984,2.6309610655423326,3.1513598966000749,3.2347571167856937,2.5754781796943957
7.7794287387779244,41.324755045097234,7.3368778084568698,4.941202741757305,2.3368489636727041,8.2549167266420458,3.6157718160105006
6.8974551101087664,1.5400129772343762,2.9795649751644122,3.2209249791947681,3.2950119405989944,8.6589554837645597,1.3269424946363648
7.0930604043206769,22.922750871920194,4.2234114020937668,2.105042396236569,1.0817281794432843,5.9100486003712502,3.73522035553985
1.7466047407114416,9.1474486283398306,2.109979927621723,1.5900587046109771,1.1692379014475676,8.661442543829958,1.0108113936818406
5.9771627615305887,24.771695858586458,7.0739877516209706,4.5640963178265075,4.4447962464044295,3.6583094684772535,2.1147643729320369
8.3149344790837265,0.15921262584340279,2.5722093918450337,1.5466191340392794,2.6643255619060717,8.8131803871229906,0.31130861343946997
7.8472890393521748,0.23818706262527756,8.5957803504674715,1.9078290032266558,3.0607416535383019,8.7707833796165993,0.1312243286518259
9.0457655592244137,0.53277188468858694,7.4259523107594552,4.0161210138173224,4.9397423654747827,4.0430656516370762,0.33178611203250286
8.9154494654018777,0.11183154127656632,7.2503031560673534,4.2057198323485512,0.94296023214252445,7.4175836678283025,0.025074405344790461
1.80872178638784,0.15950274370247333,6.1853512900239807,2.1829999421865081,4.6358559121026301,1.3976161592750129,0.030346805803847032
7.2327027753825819,7.6439542065377379,2.1577872020316491,4.162473278136277,1.6113977651301552,2.7010275885737718,2.0359217537889984
4.6120464741100671,8.9768893958449141,5.9689200969580725,2.6277688465007842,3.2613080972574329,4.8137529144728344,1.6792069513197043
3.9699272889829755,23.585289626470811,2.211561474133366,0.046039251635991985,3.5235955138856401,6.1716229682347228,3.6009923391051348
3.4141590453306998,0.48174653962969155,9.4912362415536364,1.2358207064021061,3.496199616360713,3.6872748921815006,0.12193009406307606
9.7503649615450065,0.20249984462849391,6.5065784685463059,4.754299798575973,3.0501125486852056,7.0683896414660259,0.11623095201193319
5.8481923784157299,0.11975319624784604,5.1584486393821694,4.8322635935507217,2.2428076912967456,2.1347816056618405,0.042028469139056994
6.767827659768801,9.3991743407691715,9.5884685765734421,0.67739627544360026,2.7188583186293798,1.0308281435255391,2.3087022468277008
2.0495895121745606,0.27080692974476295,8.2167083446742382,4.8120992017539885,3.2755023550603219,2.2840357683521795,0.026268785664915997
4.5309013500765216,27.91592116310294,1.4618631042686963,2.3572977476288592,3.2181763579396181,9.2872284469216151,3.3698363913556362
3.7562661390341443,2.3465577829470221,3.3516275997053153,1.5984300478381763,0.98553383856257359,8.3061025904798864,0.76078843857451806
5.4581558443377993,0.50420999124796517,4.9995097614357622,2.0634704468559373,0.82345113990797569,8.5227296339814487,0.15159529544938144
2.7915383511274348,12.085103558169784,2.3484095385248978,2.8907329469518772,4.2295469960925614,6.585442978883,1.5806295237895847
9.2532350442912357,0.61872121070340125,5.246061740389969,4.4357801907006165,2.7095118138946979,7.2150021179833912,0.38596042957155363
5.4874502082053045,0.96329834385477242,7.9398180289211551,2.085498354840476,0.88024573693446095,2.9213864395124327,0.18611555580970879
8.1993532128734969,0.81752423524193241,4.967243472226949,2.068848660223475,0.67446531406076926,4.3157250601195738,0.3130399610607475
9.8425642454146889,8.1546095245292101,4.4373347890417927,2.7410356483481224,3.9382839352173606,2.3721502754986075,3.1973146663692336
8.1239448052252694,1.7589674555842314,2.4715773646026049,4.2080460480040669,1.0171167315051297,7.0301966722766913,0.92139119839770933
4.4764987771874942,2.9942113565188788,1.827293578105559,0.14721226754259631,4.9795136982476969,5.4324747376161726,2.7041535343056671
8.1232657493251139,1.6557441014998053,4.4360274680867073,4.5548345721815862,2.6753198622645602,2.2026037674756065,0.78801598378145765
5.6913895984551353,22.594667282205759,3.3761321144422172,2.4681723752745661,3.0768081481920784,3.485956010515928,2.8783369914038075
1.8582057428349894,9.2261648136165757,7.9800418432666262,4.0482484528082594,3.0657848779621899,3.5106195535785578,0.44666329317154801
1.0575900613696518,1.7344212076287147,9.1102601530447807,4.4192134389814326,3.1188175427976219,8.1013211769309876,0.074264648972476047
3.6851993732530071,3.6124923919130354,9.6353626055492239,3.8799151296204433,3.1589358973301009,2.6595047586224125,0.43860403271015175
2.0524139141588731,43.813648569313052,7.2110903289414789,4.9364151179507445,2.5820476985085055,5.8118639159633805,0.88138929456957837
7.046861503895145,8.9427548317303316,4.6098722739892644,4.5765315675623111,3.641492994976296,7.5440639555801905,2.5440144139650105
2.8625004604524995,9.1175294002160463,5.6213006047299823,3.6794147666041415,4.5776954155476073,6.3865705810395363,1.0648352432948254
8.6086931313998072,1.9759302678634354,7.4322487365984475,1.3878543352769284,3.1896751856376948,7.4378202036668917,1.3073981098901233
7.339570429624783,0.61912230051260908,3.0911545315256301,1.3184882096657295,1.6564587299891538,3.4092745693490842,0.70888745106260542
4.2701487540695515,0.11960749613594916,7.3980935893896458,0.90611411484856796,3.2641658524924062,5.5108666714626828,0.053251991760409956
8.4900252470271198,0.7610300627941764,5.5690284575398747,0.39352713852550736,3.5130140174734401,8.346240688476545,0.92437271588376324
3.4312521263808127,0.53014669495025124,8.9155480352693672,0.43109719604463914,3.2087464119003286,3.0243840461684339,0.16970377643735965
1.5747572468941979,2.9357956726442245,4.5863838630500355,3.0622552806250267,4.5163213505124959,3.3097897393357956,0.34635196249403943
4.391463121280208,11.554933748823615,8.5827156654043435,1.7285903395340858,1.2134935600794676,4.9473209012790367,1.3940099112060198
4.8653642456560737,0.23194303256363236,1.8535016765256054,0.25293787376634569,4.6760938465984321,7.4153959131189353,0.51444176866156999
4.3377684745628766,2.5835937778159024,2.799409708385876,3.9583384472060668,4.8570454925490054,1.987172978179883,0.87481057756216318
4.5844645582427663,0.54452597573557837,8.3865234838245755,4.0018333214636881,1.054368739648059,8.9456854349281354,0.060878652966664698
5.5787809965724309,0.9052235735970382,7.5933939862592901,4.0756383405382612,0.53150702613686784,9.998081765224212,0.075267769588244215
1.4612681754411874,26.032775480112374,4.3452977486692284,0.21465879567853619,2.1191253785157951,7.4743476125939301,1.2051261150228958
5.9941418810868372,0.28294440557567119,9.4822885787617981,2.3336650045282097,0.97417240465246702,4.3163949974234352,0.051971613541476926
2.2467240271304161,31.305870013183529,6.2611833371704,2.0817277763009057,2.2612882372527743,7.021021214885109,1.3368434817187931
3.2661836248774292,1.4476612273113301,8.6368219459814526,0.89285459598610395,3.9929926452736728,9.8927142983663696,0.38927873775190874
2.2517102438343883,46.215419063849666,7.0429398071089269,4.4941695763473124,4.8280024003998543,1.9469284618569496,0.62502565944854005
2.1695541906030766,1.7667241877055135,9.4987775541232331,2.8522531372385327,1.3233809246298907,8.8165904963782218,0.11863375287102383
3.8131896192013608,3.7252712066505054,1.5015509236691145,3.3868142172898281,4.4943971068983828,7.4550162215688012,1.7644574420188692
8.0912146664285984,1.2420942090066125,8.8953244142043886,1.0111071215301788,2.5940840219261609,9.0619413820750303,0.73127569262320269
4.8786457682357316,0.8164020925107619,4.4487934935691689,0.84446966887717967,1.4954034440719655,9.8278998040449039,0.50753402122759972
8.9801187614467075,6.05990742013946,9.6102796350120343,1.3607113885797757,3.1288200883230441,3.5935245921089165,2.4574599804698209
5.0666396869464254,0.83158502375866039,8.1289698114684512,4.1277564397739948,4.6724216396362452,6.2564367289313543,0.25243835234843209
6.2276528308396655,0.27610531549497047,1.4894959130591976,2.0595722920047486,4.1488471976608379,4.6379272541680567,0.65438795267317884
1.0941762981220973,0.16629013349326227,4.2772619370774985,0.4081251068637437,4.8139811076020891,1.1576366712295671,0.0374014788397787
8.364717535294421,0.45754827225535677,7.5419003181377029,0.83291119028244542,1.0492565193898511,3.2220028116110635,0.27134907131594144
7.2898667301210276,2.9922421427389052,4.756804517425957,1.0357576249645644,2.9842538504982854,6.9043574213634784,2.2147715362530005
2.7089535424316415,14.051826740178248,9.1475236980957213,3.2561659939776177,4.5670149117164449,3.1753822380906187,0.86256998089612391
7.649310462073907,1.2270558963642193,8.7868435811795322,3.1542979578415826,1.918283462790173,2.5644567705700347,0.36139859161161769
6.7540020518320922,8.1147477828125378,9.4670665241192715,2.7508649622090764,3.4020646538444477,1.4950295604066359,1.3644464829019369
2.558308564808641,7.3021406648041092,2.3908890011849118,1.7689354975502374,3.3335767882805722,2.8348717032457165,1.2038199639615443
2.1873161876144396,16.300028580993494,6.6519921351305236,3.9023671232930206,4.8990797614290162,6.2381767833929072,0.92732825581200728
6.1873699251203593,2.0969506961553375,7.5335995865788163,3.8737269792481213,1.8385201137770326,4.8054191998620865,0.47711141289101983
1.3002941211047254,12.154762888877539,5.1656603317680698,4.8722778040941499,3.6852057584145781,1.9565635968736355,0.29043219110369334
3.7049963999260012,1.9887688231602392,2.1106497224701317,3.1508977014967634,2.2339269176443852,3.7709161115696026,0.8432369242672566
9.0843606006676083,0.67120249974483392,1.5100763431576534,4.4117624245740199,1.847704725381017,1.8967164978801112,0.82979855715020401
6.8497367785752425,0.45596163078387808,1.2025936961596306,0.4875124756608934,0.95816194962909162,4.7351675583618755,1.3477372095002254
5.2895609046442242,0.33315332310794038,3.360241216188312,2.8829013242221686,0.75400156207409386,6.935907070568069,0.10565180884150609
3.7175879675159766,0.26908017808066403,4.8216732979632386,1.5023360133072878,3.0880011012210717,9.5286626364075833,0.13375247436889409
8.106468377099862,0.72070561038997771,5.7143545800788003,2.4862886485162408,1.5317575636149314,4.771045089639685,0.36319752102928871
8.2794317263474486,4.7517120271169251,8.3658459002364474,4.4942980118670635,1.3091878961405583,3.9075744715128673,0.83171254805093264
5.0923146634248262,0.18876731869229654,5.9985041889033424,1.6743600004600112,4.3658054793095165,6.9561592080795558,0.11264924910103194
1.8043357602249914,2.7628302959195778,6.7450395648302779,4.4292442100018699,1.3883538901709398,2.7429486739179092,0.14047282107271059
4.6740062745687254,0.26652167079519329,5.1587388544266766,3.8381378771984282,4.1569218403506767,8.7293889874511983,0.12087867245879182
7.8454109279994277,1.7498407522965578,5.188096630474087,1.588381081642396,4.2712186859093411,9.7870815147242656,1.5001428306453977
2.1179101247867345,4.9631003670225331,3.459011044413459,1.3126527617444665,1.1460323993139256,3.939160364502083,0.74878798878588881
7.5259939675709262,37.860523796444916,8.0353626860182921,4.0777246809275107,0.58746703717700655,4.8687943629764465,2.1362884188612066
9.7968472380517149,2.4547998506254611,4.0695845552508274,2.387929883927967,2.7685833759772835,1.207969015786365,1.6154430643373925
4.7861605959080613,44.479848224827336,9.0589257123637026,1.9135298747280398,1.4655547860961045,8.3530881725900308,2.8176071647630936
9.2318777164954806,22.999609698387399,3.2868113413712292,3.8589934124905523,4.7900927362402745,1.0043387943822237,1.8100448477719953
7.9031516967777504,2.3801970124708038,7.6244495440681082,0.00086601730472646299,2.0637818252508082,1.291872453941086,1.8793314234864693
4.0851545601385162,0.6902941079494147,8.0949981235336068,2.734099913935601,2.2385985936673025,5.5133874589870464,0.14830651574928447
6.1191162175683287,35.841004312392933,4.3908887015068903,4.7221340104807563,4.7902777778772698,5.5886187661851165,2.9302840600696576
2.7587697489842373,0.51782356772425775,4.6056149488770464,1.3581761419327392,4.7816794415249317,4.0140554900665872,0.21622464265217842
3.868474967987992,0.37243204254614165,2.3483624525029971,0.9239408271177052,4.8223152463907102,9.1791084863907031,0.44907874166727896
8.5144927201746441,0.80613559642316257,3.7311900575490164,0.34146120527090817,0.92364547748237968,6.2369465787939822,1.1514882769301344
8.0916117718142662,21.932570645616764,2.9018733030249551,1.1803296798986562,3.2707280722827878,8.809629166865939,6.1578226393572386
8.7045737846356666,3.0627126377136284,1.8226770371365042,4.549990796608653,3.7418779680426582,3.7811583736589767,2.4714200336546144
8.390536785689676,2.464299801941968,8.0963628281055087,3.5384374309100446,1.7035655020371245,8.238847994756588,0.72713947319701333
7.1096327590806627,0.11987948451177091,1.0401333377849775,2.0759361820928852,0.85406598859182825,5.561127475405109,0.22831698775000439
6.0022950412288543,0.6340129212543929,7.8262784139069801,4.3533396360311389,4.7057196075169658,9.0609148382812315,0.23776962691983389
2.1146592988981845,0.56219862211152605,7.7162203048083295,4.7162117015783158,1.4667568743097199,8.4352542130075676,0.035590846469430636
9.5117802291286822,0.77706417052504528,5.3111567060970017,0.17438905825816253,4.4336439155232235,8.1884820226110264,1.1706754696512178
5.7290861506729094,4.4753635548194479,8.2647660898405704,0.36348695195476732,3.0943967345270025,4.3629506051813962,1.8205115610605993
4.3391978816782721,0.51546868001273416,1.5348517953450334,2.1304214154387067,1.7826758406391676,9.5987009456686891,0.55932240485205587
5.1892276507982986,2.1004354396776606,5.9858341079523818,3.7254027974549753,1.5916221666256085,2.9634427119998081,0.44061358048051574
9.6916151165076663,0.57776485752001483,6.3500560716218475,1.2827720279928945,4.3869161163978063,1.8617937467803203,0.60978449296211645
8.1332536793642589,0.10847705218444435,3.6353788462121606,0.55015688978509558,0.50371484264901256,2.9251733370030744,0.1140649574768154
2.545275130713001,8.5848650659947836,6.8648495677740016,4.8167994462929737,1.5563244101097555,4.6589079876103341,0.47947828214024524
6.4324771916157664,0.11466036502516648,5.5544674809885697,4.4371171643200809,1.3311407118053065,1.806823567301747,0.030146515801617018
8.6110717065830933,1.1089900790608893,4.316199670751157,0.47153604082096845,1.6072159757660114,6.4482282912904152,1.4100330095883307
1.8279214656299716,0.92479639592887197,5.4167216225706385,0.22447542565585177,1.6127191432647312,4.8704541732842346,0.23682150966686508
9.2278561748770791,3.4125839083267668,5.6013395175481966,4.0508743986766742,2.5342212513859685,4.9277074938360492,1.5159616882023754
7.2127461462985849,0.55316460656342614,3.7202864981325923,0.58126978911266836,2.4712512303153478,5.3898317891681282,0.76607305900839939
9.6170377912952638,2.0182477818803708,3.1356057287154471,1.3506217366214539,4.0876972080416127,9.402805852773481,2.9953980018318695
6.3023206195238108,3.0063463464991824,7.9623849687273456,0.037567644038981607,2.6766717529760058,9.8085291756134367,1.7081643680005956
2.3923243228038227,0.84456579027696732,6.73280775172302,0.60813640531955537,3.8577583893539864,3.4017169003654786,0.22986804023347779
1.1801582821653938,0.10823015313478324,2.9525197418553009,1.5083928429119524,2.4655759308753815,4.9850888435649452,0.026068179095463679
5.7778303406144191,5.0414596150838289,7.4231839927489638,3.5246083471024727,4.4774708637744149,3.1681562900364861,1.2179199821424351
1.8303086039692218,1.3471317962674865,9.2473358974525421,2.7168671621111002,2.0456437373314662,6.0112563542670845,0.10498934914763382
6.8048256837817451,0.22643499506220632,7.0839667309144261,4.9811103617516403,4.1072858601266748,6.9935116390659697,0.095926898796172666
7.8129792434567849,21.791999069212544,8.3830745616027489,2.0203015588874318,1.4057752544614845,6.7548872800316628,3.4932045468284652
6.8659521541077808,16.663686844110945,7.1613471926794903,1.8232777242622245,2.1314379840004087,7.9938242178056775,3.3898112761383907
4.5091869096029358,11.756121663518311,7.3792399119311956,0.2749867312379134,2.1871942774855695,2.1050575023261326,2.4543237422498145
7.951624321226463,0.15542931284072173,7.9975766209054777,1.9206697950154146,3.9392764817343773,7.4748946020306892,0.10220668891621092
5.0975369858500406,0.11224997308022049,2.9518078314601084,1.6880714044948875,3.9519459942439945,4.9272680262421806,0.13113658057490932
7.9547757994911361,22.269193165712313,1.1752390359384455,0.49899843852486303,4.9784619460056083,1.0398356117370202,5.1723378996513372
2.3479916301298451,1.6960074826554887,1.0614447448791584,1.0245320661257351,3.3997673353628604,9.016859834582732,1.2177906086128749
3.5315831390086734,13.811390072384629,8.0410544249143587,1.3232483070375061,4.8856835109789518,4.0537000156197145,1.7091174250661956
2.1204369850153371,3.6406935214189615,5.7505311811975224,1.5425996363404793,1.9594501623050518,1.2525702531531824,0.41951018161686554
8.5685641617474779,7.6697115102893729,4.1268662428779228,1.8961888279158878,2.317315751775225,8.8513164213583835,3.9079666594444395
9.4929594474836243,10.800224546339967,4.0601203762592064,2.2451787511570527,4.1043625474944809,3.4468031719848273,4.2513065513693302
6.407862104276675,7.8481889002345975,2.644088713981231,3.114337934166552,4.9227497095776167,1.0780627150085977,1.4435788412771307
4.7436758867925537,4.2435073911218577,2.1614041048752233,4.9946070821082262,1.9924431457455412,3.8575651280231624,1.1624062442240546
7.8245347716258324,0.18887590562984324,6.4927435130386115,3.1720380552373855,1.1879461358442907,6.8843605307278688,0.061308294360172037
7.3749038121796602,16.192997947227983,8.598490190917742,4.6525033653601646,1.0917646503872556,8.1519910264429143,1.6897268143998694
4.144596538129024,0.59953102532800517,6.6673445426324376,3.7516753498497861,1.1348718794918735,2.4534104475830549,0.082211486446161788
9.0552116704477967,3.1064284932103763,2.2967936281472827,4.2711772738291769,4.0991129676578062,3.7723979276644739,2.4863364381792441
4.6685934272821257,1.5167042599499632,3.9669994122751633,3.8813441694466344,2.2201432534984606,4.173759856247095,0.51201552901754388
1.2904754599225345,6.3196252330075531,2.1446070129169486,3.9456169154235745,3.2710342803998564,8.3722769653736648,0.58130303990340282
3.5198982552286702,0.1928645930615954,1.6337347040770829,2.6933393573599682,0.72780537522105981,3.4834329286797709,0.084629793755220006
4.4602650781704103,39.013836508941239,2.5902795503506439,4.0964569568413394,3.5617528025553464,9.0498054186844197,2.7956823746880293
4.9458930177739422,0.19276020084789994,3.7352309814093902,0.33441980977880537,1.2719478684988836,6.2980553341251166,0.19376318705832415
4.7239150554664953,15.764714568171886,2.3154241370789368,2.4154759136876107,2.0081058605268431,6.3108695941807822,2.7685276859537189
7.5477085778142818,0.25666397837180055,3.934108975675616,3.4994795025589411,2.5027395788518652,4.8972311459400704,0.19617296283275298
7.7142423237167179,1.6516380454688715,8.611221507758362,0.83089279685969519,3.0006088205779924,5.0914776854898287,0.98639181699968681
8.7369614122912775,24.908172432305452,3.960787188042953,1.4838478826534445,1.1557053061607148,1.4748832991123169,3.6876345358671565
5.480916045315082,0.35368763585558172,1.3337840603206432,2.4234841689334017,0.94882594470758885,3.9137595954325572,0.36485046228585993
8.6570394440963891,5.5697789156186479,3.6511961124107151,3.8823594729201565,1.1499900440355209,4.5967905396418569,1.8367622215268242
8.1546773897261104,0.35077866754594728,2.695326680996796,1.9430357681391035,4.3458795703881474,7.140345977981263,0.65809215802884735
1.5413362272544753,4.2601961185378352,8.2338410370971324,0.26432390884927937,4.1172234511513359,7.0568491813215761,0.4981251900006633
7.3996781639917177,2.32277192081551,6.0966849907366418,4.1911675269759314,3.2354603043657462,4.8537818679529927,0.93805895889409929
9.2348425133442245,37.203167400725619,1.6067496514321586,4.2892184494607131,3.7955728964405027,8.8189988547243878,5.8509278833415763
3.3955546695172041,0.14486989017984481,9.8071523360531643,2.2363232569982685,3.722722719028063,1.5557333224766554,0.030645682315586339
3.066623238843901,0.20151618411698352,5.6274607390449596,0.55232563758963293,2.9780113687736955,2.3466520733395373,0.089301072530120179
5.6022891109453159,0.10881145853292457,2.4542513800562498,3.4151135436260711,3.6861881164069423,9.1055835446438707,0.12497698138543459
3.3458095536614469,23.147730147190824,5.7761952085723767,1.6523332571294032,1.5341381146291428,5.570459530792089,1.8435008661994461
6.515360461363807,0.91967131022244009,6.9428348194995007,3.4574510727134329,3.412233517091404,9.5273536309966449,0.39340518296026095
6.824626794148708,0.14265516842706347,1.3259694168383391,2.3329733705324607,3.9077627657549772,7.2194804361661147,0.42212685695019525
5.8051220416182501,6.8167645048905605,8.6512623917900413,1.4529947710622315,3.5141457955586084,9.2711051313191373,1.9674510715808353
8.4907803193377731,30.348891540800992,8.9740155657350158,3.2523062480240048,1.5646615560430637,3.0181398834555928,2.8417092640919281
7.9967637424233162,31.167434730952738,9.5305045679721374,1.1347775326883842,4.4558231277044733,2.6665565955605595,4.4200108709246724
3.7869689997359282,33.066837503367651,8.9334741028358291,0.15541550947422877,2.1708660226208787,1.4691562671829765,2.7141066445644006
1.0380343655944722,3.3433989170989049,5.5116578926050241,2.6370214049391816,0.5136903114586866,5.1500181271798748,0.089307032318518331
6.8841678548917029,45.878192779089026,8.6941988114143705,4.3284692025128644,1.7508122779083644,9.0201930054404009,3.2200914977477688
1.3456916723472832,11.405520194185254,5.5466317818542148,1.2707639989696,1.2308173871530312,2.2581338510739046,0.52748323132967767
6.0304975487895263,0.2550563317699644,8.7625394271755965,3.3824366451059995,1.2524277508454607,6.1632298654971454,0.046861511929780442
2.3872075803236887,41.281146615582237,6.3246905732249878,1.7987176435363039,2.8988184347906643,1.437978527373478,0.95521065902079794
1.9114986250891211,5.0445901457337099,5.6570678515578434,0.95115725789344741,4.9080770501666136,4.7496372673140179,0.75285637036100517
6.4218692366185266,9.1786381337319725,2.6407585672504337,1.6089867769060806,1.7912907067235244,6.3130170961845185,3.5657211749429134
2.1590398972138245,40.191582179529021,1.032745201062979,0.41445078132521573,1.4860731164910024,9.7972708988161905,2.0081019796332056
9.4629538970232403,0.98310781133014091,3.3413437977945408,3.9512123293285653,3.3198395709960491,6.3615469933782407,1.0438997622757524
1.9259450972735102,0.21190667815712125,4.2608762052607352,0.91385382388316172,4.7329278951612235,2.0990997504393829,0.075749795319988433
3.0005972483404229,0.18876721745078964,4.9611592773943904,3.7176162722495674,3.3589419446321536,1.30450110704406,0.050668604562215003
3.7728192158879597,1.0655744699323766,9.5462386702687283,3.9932616792200881,1.8106672131818735,5.8886198008008055,0.12412770000410001
1.2102786723475767,0.2379420615863326,9.6862179092693008,3.8171571514807185,1.1596772653980147,2.2842041635930324,0.0068233308490024472
4.840375245760657,47.709650459844937,9.1315006993235404,4.4174212998915694,1.1309641331765563,3.7227772301213222,1.5486389509980372
2.5117792265706251,1.6714917825006022,5.7843360805219968,0.77756553639017845,0.80480139131302919,4.8768804598853963,0.31541174079830919
1.9597752788396701,25.534727693364076,9.1840822006243812,4.572860350984052,2.0400748037524554,7.8695291860510785,0.71343389305729155
9.5968899305258333,22.871852366811055,9.2027936972420132,0.038315477915813467,2.9389819672248976,8.6649477738776124,6.796516068038529
8.0579111107465415,31.765367603861986,2.4678110414377619,0.40899795005218509,4.1462924795529412,7.2820496661457206,7.0589477880556224
3.5177481575808982,0.21311708109596936,8.5782127005189821,3.4320891899286643,4.4499819489355481,3.704710913693507,0.04804244554534224
2.6284169157380917,12.564136270151534,3.6489947686005095,1.3804174466757102,1.9302373048292212,4.9434432184440027,1.4788209331567308
7.3626204561853728,1.3617997944596369,7.7382163419599239,0.97701071746060686,4.998458366835008,1.7867884968425831,0.88282652139246953
7.0052818845077214,0.77374961458598179,1.0569300581120904,0.41190093937173322,1.7453210854488181,6.8513561180191944,2.5487834298236325
9.3106518266440652,0.44617698291576596,6.2101671424742726,3.9729103181144678,4.2258952583831544,1.4719856543896142,0.30324885617466152
9.3388250612424599,35.943421555189019,5.8737128943876158,3.1090476631120465,3.8704664230453387,4.1647471993075111,4.5751677232376533
7.6920368083077184,24.629629933049095,6.4919538331055433,4.7868284402142756,3.3351397484904877,4.0299784976589246,2.7183212861805455
4.6384645773274347,9.3891141360414334,4.4867368879392799,3.8095851848710929,1.2090435760389409,8.4670326370847278,1.3509400864015568
5.1116034870591527,22.700535796934371,9.7976329580530237,2.2700001361544597,0.52544916299084132,2.4273998421378034,1.2080349827502206
1.1632640330698905,0.11049982542129047,8.4140530176476691,1.9725717503192952,4.0733785393709754,2.599107907079202,0.010134863525687151
4.4405963765653205,0.44181277235809818,9.7287513604799294,2.7844687489508324,3.1815453587209346,5.3930233849563001,0.10373232569143283
2.254063767390273,0.22505225057750866,9.8806443615374651,2.163221218650575,0.9897634855403814,7.0848224418962786,0.015967587853467632
1.0605941692338694,0.20495358994774515,6.4024511612789397,4.6406007352435665,4.3733070464380912,4.7611207099952084,0.015982179231875931
8.0680044786809653,29.956198526628707,2.0654197648556254,1.3389095403777751,4.3822021221074987,5.3266311279826288,6.0147255572583251
4.1561617248727716,24.522984610616575,7.5167456656417366,3.6915202482384983,4.3941019852034868,5.1295534673563772,1.8199371805554974
5.8103732725204296,0.10870496513819598,5.0181239676546046,1.3220004757477417,2.5628113685421936,7.0763579977738758,0.081649698689213207
5.7976385777411377,40.664751582624866,3.7386807883863082,2.2485652143796835,1.2760868500905471,4.4422225714531214,3.2938821734057382
9.3797042961987334,3.2406458222902859,1.9551402855858342,4.6093353211237451,2.1340874821183284,1.1151727257502957,1.3324021004949969
9.0842103981452222,0.19322093931629133,3.1090028134449055,3.8525263256810245,2.6045839922981688,5.6044892750848705,0.21848782315418605
3.2557740698706805,3.515161505989898,6.1136501719154195,2.7887119417140633,1.2842356934361914,4.9848955115935185,0.46015597907103828
8.8061988771335074,4.3996682478870381,9.9242574034302802,1.0128276724463892,4.7172306836847877,5.3667523600807483,2.2414935750731093
9.2382259262081554,0.17802903658687386,5.6480487597020401,3.9339697407440859,1.4323251988957066,3.4968578522604692,0.076357614757986247
3.2910527973722248,3.6674428254243354,8.205553079121426,3.4563769791807362,1.4364843261175626,2.466588929879987,0.32837685463553551
6.1676567080371552,4.3221565402606625,7.5830645798909693,1.479990854390079,1.1337600563405386,9.4443333407406662,1.1857649356937248
1.5311466011838011,6.8135097085407699,7.1993297697625733,0.35410632658133878,1.1847310455264053,9.4301074258684086,0.63533236709249274
3.9673602241255672,22.854139417480219,2.7981921698157857,1.5762196845789689,2.1172873465161777,2.8844174765618869,2.2541232501846564
5.0915929302406671,32.832966778857894,7.0896187098838457,3.1032854974733519,4.4568458012746053,3.7029709984870069,2.3098101467486929
3.5245792423935218,8.1074014012301543,2.7933915650857881,3.7585100896097527,4.757356340263982,8.8787878655163865,1.7276762276515931
4.3191004453838939,0.10781417719441581,6.0469882069350316,3.5127334202710596,2.6444633728348448,9.733759960158114,0.032732727190108626
3.1664595751599971,44.414305731052778,6.4765635102310926,1.7480018726313362,1.3862138043962304,6.9264957754172958,2.0014716757703641
4.8763365971699413,21.122065433654779,3.2660830612624179,4.0057726126587303,2.1885030110049577,1.6943760713220208,1.2826337570370931
1.0296169735116982,0.12460760239995133,2.8171511858670417,2.4497669045720478,2.2903983223720346,3.0408356147044522,0.021187675970378114
3.378900508755502,0.1986016538531446,8.2038282587945304,4.6988309450792549,4.0888497313277057,4.0099282959683977,0.037151147691610847
1.5724166913533373,0.18140244696874319,7.1061585300689583,1.0938012511796247,2.3449912230248291,9.1414095377868083,0.026848985839963695
9.1587841732110782,9.8061970693380456,2.4232988401030604,3.8795982279866115,0.50903352186242645,1.6964770968728007,1.6906258206199445
2.3898299693832872,0.1353351747044782,4.1634186193466878,3.0202906198089581,2.5810884805203318,6.092174880731692,0.035011672248383162
3.1001149093351725,11.078082507349899,8.5252152498293157,3.9225739773869659,1.7105143272743635,1.5025776006320408,0.50450386894615717
6.9695687478759547,6.5088091704439357,2.4919331209694908,1.603003073264468,3.6181348173573733,9.6606842748393706,4.0558266343342524
7.5594949655507406,0.25864997753780977,4.7342509854157857,0.8667430056194092,1.2838515437335767,3.5286072058104239,0.23692746361361208
2.9113312588943403,28.037560457324751,1.6702638859844128,0.94408644648805939,3.7389261650528658,9.0439817625534875,2.4693165050359545
6.9587895084316198,0.35867323713009286,9.3753260142393131,0.74458700730161476,2.7661088786009769,3.5521838241434613,0.20238072553062816
6.2288409892989884,1.5391217822524934,7.8959821257389304,2.5086611442248818,2.6048115452674958,7.8120173604320966,0.54676686296119204
7.3303383014975561,5.939642797229606,4.7685992870691134,2.1130853751152245,1.905783504738346,6.9190515767374361,2.444737007295374
1.9570053397473588,2.5192347062760945,6.4657137369988504,4.5233760697224525,4.2085894062161771,6.5956293637201018,0.27913915415482121
4.0786518364779845,15.157829585579075,6.4444890460294397,0.27902544704585919,2.270892053434177,7.6271894727316454,2.693990429804189
3.3763660701587113,1.9390442896883116,5.6524647057079855,3.853588034577661,2.027271664128274,1.7640872927277744,0.29004740693799802
3.830869371961827,1.6317068501439767,7.8860276082227561,2.768291912291001,4.2035684342065753,2.2025476332087046,0.37291907109256156
5.9307220175617914,0.23974840220521138,3.9451313284449796,3.9764090417430027,0.913206683675722,3.0725971665040621,0.065604351844715539
4.5621439947925415,1.8216681141240318,5.8436560275214031,0.069103824836785899,1.6135842516287398,1.2044575904688979,1.0362352914312773
2.1715969349932682,41.557051423723998,2.8901249596154508,0.5441653066801283,1.2485394807924877,7.9264676931019142,1.8584346251856889
6.0798291033058307,15.991107990064874,8.6875825697091251,0.88055388298904858,3.1806181617921907,2.1501030600478126,2.8907214921314237
8.5499986681978264,15.526437201700038,1.8827482674985143,3.6548767523388004,4.1289390421211731,8.8936514641468953,5.2148366007868345
9.4388901832158822,0.84254584174463054,6.1669335894021264,2.8358619387970685,4.1026696552606357,3.701524802498624,0.66730072145609076
3.5674211319983811,9.9966638342169531,6.0274374823855306,2.8939348721806897,4.6846648076280584,4.3875098129045789,1.3538616719298036
1.2563744662501217,14.631092907447622,1.8784616376885603,0.74519558129758134,3.7948791685235697,1.8890327742360609,0.81156682597634877
5.9203149301746176,1.8352731004080021,3.6664924958032779,3.5826853890822825,1.7103752253580269,4.0310575366571895,0.73350283075832901
4.4514024752255512,12.90095685707081,2.0265224711379655,4.413929583792604,2.3301188926426817,1.5459406894058958,1.0328514652879652
1.9394921720706502,35.965890322359883,9.3895459816071405,0.94865377545886642,3.3068993841721372,4.1533721306016513,1.239793871197209
9.6780766013415445,20.014355516789401,2.3409436076345571,2.0207276328235055,2.838687225168353,5.0852966892745375,6.0579205410150543
5.6688852385647266,0.43677678831486666,6.6078785637200941,0.80764145816504873,4.7650641804602527,5.8280879523692857,0.30103188121310698
9.8568925981562039,24.199284759194008,1.4535757749133973,2.326655391656085,4.1743307475947837,1.7146543327684705,4.0224492136516741
8.8750010763413538,13.959062996310815,6.0031014563266485,3.2643099706736396,2.748857200419847,6.9366907657743262,3.6805449167740338
6.4607813589843488,0.30428324083168856,2.5965549426593606,4.3060531683399894,2.6478193391728024,8.3658768224437523,0.27003699066725673
2.1471952033134993,8.3518554021586926,6.2957872824301164,4.8521487984134604,0.53119345707068266,1.0721218580264216,0.16309543321961481
5.6922000051363906,12.715409921382886,4.9577610102888823,2.4591496088318103,1.9230711804754645,8.2793499595090054,2.6045116462117157
5.7464707855524573,0.35224266873301413,4.3409475455292466,0.38466643718631344,2.7619685675524144,4.3816194674412738,0.379859338366343
3.3560066426732043,41.833531702653985,8.0981602985631707,1.7193965211612394,2.368855062853521,6.0803540968967908,2.0756230914762939
3.7600689086393184,44.400032675583212,3.2212816096857004,1.2730414170900006,2.9005213809652117,6.2232848662258924,2.8725726813312749
7.8060800392091449,0.65406070485427581,9.6808596210644868,1.1876649644295334,0.85703107725046668,9.901202735775037,0.21426192652934226
4.8501674911734973,6.9935659697663013,3.6101149227428304,1.8328812448832394,2.8081081674435948,5.8243762552949461,2.2373385461735475
8.37643099628092,49.972802799642722,7.9241972876455655,1.9374262829850792,1.043617147867036,1.3475756964058827,2.897756525008468
3.4591786624695819,13.666353240950015,1.6055677775862245,3.9800860397099957,4.3082892154314756,7.3237206143149693,1.9549257105358959
1.2918955588429357,6.2296087551934773,4.2658608842127439,0.56615383550653431,4.0209960997568839,3.404801584457573,0.66337178548822162
4.9342668258735394,41.389379053632801,8.3233648393358202,0.36701951062172333,2.211372326334561,8.4954935259979383,3.8619048539438396
1.0299842234093877,0.32703394926872642,5.8002070100100678,0.32776361917272845,4.125151245780315,7.9616822184055707,0.051024280198282201
1.8826130810119932,37.576812135792551,9.2873804289915363,3.8766944470019578,3.4908460593657904,2.218076620210546,0.57582723654276391
9.7563507460022532,29.79517845200882,6.6519353373658339,1.5225871935088704,4.2762056047813584,8.8435459010644717,6.6148466759484013
2.7692938399344507,1.2147837693927444,3.9101855092383269,4.8382553674757149,4.7000884804317087,4.4163939402780343,0.32097298723958378
9.6586788357170352,10.972580493449893,6.4073249410076452,3.4858481733229785,1.8036224411177295,2.3860951607836731,2.3143338490185998
3.058786041021762,0.36759388492247119,5.4034896408730404,1.769551089503183,4.4560525441551562,6.6308365063048083,0.14028633929744538
4.6137396743610619,2.5859184854319048,1.4346765535488846,3.2878660963784312,3.8187556216354412,1.6278327187261934,1.1385600350302094
5.3851200656566611,0.32326579100897795,3.4598967985633395,1.8632918411773929,3.7452629949884932,3.6027585735079404,0.30693336536788179
7.0832114284227092,6.2175159111468155,8.8134247198013611,2.3939145837625957,4.8646795708747392,6.505440302381909,2.0336156467542037
4.7354160589562717,4.7537195462921531,8.1810861872466667,4.3828087856163629,1.4231761149053128,3.6284371804192261,0.51311088159917528
9.5060672289292949,3.1119836519731194,1.0502539011228751,0.52955359875381469,1.3792785203852334,7.9690953044442434,6.1988908223715917
8.1778836482856363,7.6546675808046372,7.1809719470598399,2.1085695461555769,2.0008908315076024,1.9510463412896968,2.0406668825708336
8.9840701830423519,21.596848933414577,6.1434938816127884,3.0092395866463129,3.4581459082126176,1.9229096835306834,2.9009513668970799
3.826960050142457,29.378431368758921,5.6596153994197582,2.2879610169469959,2.3714174921620748,7.4207265391423007,2.2687273820577345
5.339193144962942,0.37740496432977172,4.567078481505507,2.5267034470232779,0.93105029304228615,3.94302172089525,0.11461741131614261
6.0866401726975985,0.53403051425197767,7.1104684673554965,4.5894241421511808,0.82186687149123028,9.3530233174156372,0.068268967887072707
4.5861816978212904,2.7533537320679233,5.9604624846121679,2.1885749513475123,3.2538225452848661,3.8807797549913334,0.88453778506238501
6.3057611275400705,6.9741794404163739,2.7179313524002153,1.2845529333529215,1.1600002169897929,3.7706660425226737,2.916712071507106
8.7359828768705547,0.10815391410707953,5.9994909132056771,0.021074800174351593,3.6781671662656712,1.9752151844200032,0.15380172028565087
5.3754805449021799,3.4303691839420138,1.78963805049119,3.1929950392687791,1.8315145153312529,8.1831764910790827,1.9052432370071928
1.6730203813876841,22.888476858031222,9.6209380483612215,1.3155483052060568,0.70183023438097147,9.2019053471639776,0.71155655041149213
5.2766641703367014,30.767435242992036,1.0052564674990947,0.18159740318663631,1.136836580988555,4.6223756518583556,4.8985979437085136
5.6256771940359922,3.2810370489840963,1.0877966319342094,4.4958955927288002,3.8890647479352163,4.977892164917316,2.1488572684695799
3.632279924105049,40.629423880649945,8.6160235107529974,0.12218577951344012,2.2822705863281434,1.1231364961222443,2.7265138523531331
1.9216921082886427,9.1706003054657224,3.172198407007615,3.5951318646595949,4.2482892183418484,5.7359950673376447,0.84827794251379618
6.1982127981164368,37.104217181625607,4.8207559416444266,2.7625644375063647,2.5844337561881563,2.7691028718604485,2.7347751775084852
2.858083687855872,29.795791974482135,9.2933456711785052,1.2837413916090874,1.6623359472688466,7.8013170456203369,1.664267837756116
8.0752861837738585,0.26470020184762583,9.0820107638581611,2.5436994345317947,1.6928617032464688,2.351811376177722,0.091819607193563982
6.4433816357242772,1.6284973800391054,8.5744732415232221,4.2181785774894713,3.2567953061419344,8.4311440497142076,0.47429724650215765
3.0617198682701456,7.9655064848831278,7.7764978306265267,0.34140160514283757,2.2276711030516982,6.3355484862238152,1.4046025132392026
6.6100990642085797,0.63817196420167144,8.9507351959263524,3.6910455775857045,4.3004062152898825,1.2636651469196543,0.22044926911572674
9.4678462323934625,4.4663848635965087,4.8977585295407415,3.46436205876297,2.1692915539190709,2.6138371824656632,1.8301653089870695
3.5006858611926037,4.5670039214402012,1.6027920473593043,2.5628463104195958,3.9007992406525189,6.9316170993173962,1.7940646378089256
9.9441574236002275,0.12106621558315964,9.6556159347490738,3.7231686227425809,4.3117561107621345,1.7487182134824981,0.065529171886312854
2.7093003836915783,1.8448710611020593,1.4475253227531804,1.1068824065438014,3.6034533196650331,5.6656187688543547,1.2198539076179074
9.5163660527580802,2.5047726646639203,9.6984847765395852,3.3326674270279231,1.5086085522409722,5.1246938967415812,0.67607236564529194
3.430801128442007,1.6588430989814595,1.8654804773223592,0.60776905862149955,2.0531754852695263,4.0762071716135821,1.3162196924843117
8.2566887559396314,41.628628190795368,2.7766326049906707,0.37389684298950454,1.505936836031756,1.8186216655690319,6.4062249195908532
4.85677930477671,0.50096315290098048,7.6377303249751396,3.7181679907201355,1.9266273122817552,8.0865600125579427,0.10528670798013179
5.5131861751045941,3.248267742819789,1.3959315851888312,3.2533234549510679,1.0788940862241041,9.917852702754157,1.8054464945349058
2.9313152168565804,2.5063733333299818,1.37160771352887,3.7080291097392286,1.8181498116301402,4.8994825139354745,0.85707100788354396
9.8752225043731254,42.709099641611871,7.9497333688961493,1.7546827050668246,2.2575195665800303,8.0917120948136869,6.380731620640911
6.9325230771640207,3.3009599286210269,2.7723254732824216,0.25122611876901846,2.1792403683448121,4.2164816041978579,3.4727626700740779
2.362872583280696,0.16519490683986876,1.2364646291273069,2.1199120071050737,2.1661301794458496,5.0826470686547038,0.14561227830303514
6.9627658399425876,5.1417028282714545,7.3056076036532795,4.7389243241340919,2.3932838931419469,4.4038178675856283,1.1033846244809233
9.9324523036373353,26.215334006810533,1.1176521490691589,2.8906100355604152,4.3878036640934219,6.0615631776910188,6.4179915220377657
4.5952574517948044,0.63424801099264039,1.4564700273306994,2.0460886161851608,3.1511392673590155,2.4167984042892527,0.81562117890916153
9.9445711812570341,18.35316078065204,8.8693582974269756,1.0802197385882495,1.812681099337657,7.4167624636987028,5.1878601286580368
1.9517868332352399,12.352262368880201,6.4877289874960793,0.22682761849950217,4.7838670995350645,7.9494212064936232,1.2363539569237727
6.4146517738275035,0.63020537578745006,3.9211504495780622,4.247856204787805,1.740534633918245,1.5474098391964466,0.25503250873331301
9.0715471351618646,1.8253034462819568,3.1931300767257431,0.81304021877137478,3.1976553613152454,4.4461064527127867,2.6862483578925418
1.0554787290261705,0.40953166115523459,7.9638529502493647,4.5298933471733669,3.7463035624913603,4.5856407076583423,0.023482334678749869
3.3524148184849025,12.125823247522616,3.7069969672034722,0.24127572200803027,4.1922450510955667,2.1641549660859534,2.3365150083212014
4.0060387787308116,34.091333960385604,3.9428019053643304,3.2875850436290803,4.5888475317296198,7.113926133889473,2.412337937766571
7.8421313183923438,1.1134539259357874,7.7145440360181272,1.2711366174105247,0.50708766295071594,7.2182254031043476,0.30786685065380104
5.0577379272953671,13.152314767326095,3.4475103902911304,1.2499479257665935,4.9219595047042617,6.0416361567644916,3.2937037594315277
4.8038909074095688,3.8851405986113723,1.0590903575033364,0.59963478563263228,4.8095345796796405,3.4769823692865423,3.2479670900252455
3.3032999990647198,2.3278199673595719,8.9803580879086535,0.15347569600778377,2.934481973732729,9.512239801277417,0.65080126023631513
9.6580459465085244,11.01177320657087,6.0049520563546785,4.3788814935698621,4.0955059326138672,7.5405675699166892,3.565059970218539
8.6066727059916879,8.7235106548618369,6.9115215857145849,1.565757642433121,4.0831688987643187,8.2348618111765148,3.764554025660662
4.981410403024638,2.8231212698188908,8.2424204636922642,2.7433459357728824,3.9743341152880807,5.8933896328413908,0.77829477967022609
7.313876403577396,13.221057327200452,4.9398117491693672,4.0208370328266128,3.273490502515958,8.3493069367749158,3.1605121453853946
6.6571992126274138,0.24567287146349437,4.4310542428381234,0.15426793815549067,3.4488303552008577,5.5487134800547055,0.33502118060900549
1.303302522932916,0.82070031273650257,4.2187810728190014,3.0239687087528591,0.57291718650268741,7.8263691059861307,0.0387205169418793
1.8961031976595064,4.0746859703305924,2.7139172210512079,4.7747648784686882,3.7336332607932414,1.4552806266669984,0.32698161814147736
7.401259546850806,6.6262373235805798,3.9331167548898245,0.77357939498242767,4.7531562744080507,1.6637608874282237,3.4342538119885502
8.1835112452333121,0.68460389255924425,9.3913204703733655,4.3306360409737374,1.7471299520563113,6.7458665603315389,0.16578367784681139
6.408523693872727,0.23728773946185147,5.4870276360674799,1.290668364438492,4.8699197450971035,4.1354202407309728,0.20967178978162496
9.8977196966008343,0.60528839859692163,6.4076759359466662,0.56244822813099171,4.9936535839065002,1.9131667020240237,0.75714124913279746
8.6088524163406746,1.7728986546314718,6.183626939914042,1.0872275150562338,0.94358738892935312,5.4314244714085298,0.98874499412421069
2.0323708623784573,26.301328676316061,9.8142042304562391,1.4436422172698293,1.0027613763026326,7.5657949782456297,0.96726103695741084
2.6846073232407131,6.9722065033316696,5.8986042986845169,4.2955387034840449,4.27521429392751,2.4115401445140412,0.59960426455244786
3.3710738353160576,2.5251175420983101,1.2911657650620767,2.4764765278893268,0.81353894900631663,5.0409370851979958,0.9471629530770026
9.3157803437966074,42.710428134142376,2.3072150604738395,0.018422071775764381,2.5071797131870062,8.4779760480912216,8.8168372561885562
4.7029436267538038,0.60743997714076725,8.3838964338831765,1.0485108499818252,0.89928101485108058,1.6336038993758983,0.14912829344570036
2.416460340751271,8.802826868864738,1.2306665269159129,3.6791419577262303,2.2911093720914013,8.8584395316078002,1.3578433997627199
2.0617730680999675,36.402218536209226,9.6616357929211389,4.9907144410007387,3.9492297922569852,6.9769781686929342,0.8901790859534211
8.7423006659561828,15.741718094631521,9.3396156121829428,2.0536051776707795,2.4533291841702534,3.4841798030763478,3.2628466318637659
6.3251510163369735,2.0854528336328344,1.6972873346687312,1.7444270114402753,2.372235480890589,8.1433260435572201,2.40814474184939
9.3812048138618529,14.658082825360404,9.0595034946985873,2.955410969158812,4.2199726172454035,8.1933552551065354,3.8900150110357519
2.4704768105293313,23.78944492553536,9.6730072558721361,0.75587343715685262,4.466057349374247,5.0572647779566173,1.520396256258985
3.2687145073208352,16.918138897135631,4.6978399437746665,1.1618676414288853,4.7327335283785219,5.7705614628695923,2.1126725131043989
7.9700990621956418,5.3435882337376839,6.4002926950108989,1.7140601760138181,3.4539339924199992,6.7006759267424894,2.6148996178934198
3.2383884532840135,1.2035558398909392,7.5893307430008852,0.76367175286186362,3.8709828089257106,9.5980158849044148,0.37527695615082302
5.4682460439099136,0.32466141490830969,4.1631448245684339,3.0184737352069528,1.6042474406398741,3.5908155510109645,0.14096744564445837
6.6319299330771049,0.13909569784396381,1.2739285690081821,3.2385313156321809,4.5459288288242661,6.4212538172102906,0.38585463689175009
6.8896702126740115,13.547010926884933,9.2791233751253763,3.9690482923495884,3.9546715091591227,9.3617344667853821,2.463790941705426
4.2676966171442308,8.5029054210381201,5.5092261932301989,4.701348290663109,3.003241441663536,8.1816968713162126,1.3184864706762207
9.0285104484278911,0.11594147265450326,8.4285801733027981,2.1803489419516549,3.9854074779198205,6.9111313931112832,0.079348114586669141
4.3123514123912319,18.874226255284466,9.5268090782597508,1.3370060869311773,2.2103397423154125,9.2694387383623074,2.2065867730975564
7.6680721717540639,0.19926780932205626,8.2601951320926261,0.71789196348204187,3.0341574102942763,9.0482077738861921,0.14650520382843588
8.629881663967037,0.26242508177732343,1.9731638397483509,2.0812591816033965,2.243577011466904,7.452424585775228,0.54712259736984936
6.7132238580871393,0.10509266399175923,1.7888880987012739,2.4904654913968298,1.6926233646268589,4.2312887756938773,0.15377493864686204
4.1475704452910618,0.95287862187308647,5.3587257227739169,2.3830441454150284,1.157021747423064,7.2865726550144654,0.22378661617407619
1.9377822454819258,0.944470452265598,4.4041770465604264,0.88867793553290331,2.1488664570795084,3.5072899328337153,0.24700978895555087


==> anc/competitors/data/v6/fick_oxygen_consumption__s42.csv <==
x0,x1,x2,x3,x4,x5,y
6.8697802427798162,12.297552862649596,0.9566420650809645,0.70258384719754496,83.857803974410928,42.43831711804679,296.14337353592254
5.1943921987602621,14.852893068656069,0.95509087684904026,0.70588659241068652,91.690833486816103,38.911439804267815,265.86043755382394
7.2929895995569121,16.129950847676476,0.98285469248387858,0.58376994805438109,90.122930944820382,33.672821207905741,641.4345912145069
6.486840145296819,14.486263520465165,0.97105327717426781,0.72338511739667988,95.701659791803479,41.185125009904496,322.47270427621868
3.4708867394382477,16.668901011944417,0.90265777649972923,0.71868758909505592,92.230907933692052,31.26721343515608,148.97425646188779
7.8781117581837794,15.038046536643595,0.90494591371460154,0.72064703055422086,69.890683323177782,41.616267516731746,299.26006385446618
6.8056985099517648,15.801212944357339,0.9601558452456016,0.5685176381846766,82.235096195030451,38.849778333645204,573.21381044513964
6.9303215263847688,9.0269366406527354,0.94861920756222751,0.66170971060353823,71.896478363743199,31.661254775946023,248.88102960686265
3.6405681633777291,14.59172152694409,0.92601846553429912,0.65225878301143247,73.191415182060098,31.192583446385555,199.45923249639515
5.2519296894778353,11.960798295746319,0.94186560873148018,0.5716778709107998,97.277774769199851,41.26254500154694,320.4317030152842
4.853990121162906,12.977934221701478,0.97579103187328609,0.60559198197420272,87.275836202682939,34.394038597557554,320.19669807225841
7.6338249442430088,13.886921685341211,0.982661148465793,0.66024065794950926,98.98361653004423,43.339527761508201,470.7540081758562
6.2193256004033231,16.728336050350123,0.95612230678900445,0.73572657746452064,76.676501468749777,41.431095315452637,313.83465431255081
7.1138080663541494,16.861202732884621,0.93853694808571031,0.60926551924616579,81.497502934159058,40.472853670765744,537.99144187855461
5.2170709941366553,10.594054209391148,0.92706967614951075,0.75743747753122792,79.484616796656866,34.179090789501764,132.72337158074734
4.1361936089238842,14.603781476941245,0.95219184707692539,0.68644957143486596,64.29148230094907,40.634167785324266,218.03118975206152
5.7729239350791737,14.749851841417417,0.93147496185643808,0.74010542129615442,69.468079781064134,44.222215267722511,222.72625035051607
3.3190862805208767,11.11843575181744,0.95640951370472227,0.66813899583421432,81.105454424179285,31.373397515558533,147.50196210884272
7.13815585996291,9.1148279737779898,0.96766523825096373,0.67479855635555586,62.694972205320248,34.892439630053488,261.2881284224863
6.1583219956103239,8.3685226425714774,0.90660792109193955,0.70492984734491015,97.258477172355569,33.520083981923911,151.05112886332816
6.7904387004268694,14.996088147762606,0.90010674650227473,0.78199265204145607,64.953747277734834,35.89875201601,167.08819273254593
4.7726298406493424,12.407297676352153,0.92122771388407432,0.67295314535322759,67.919229856676282,41.134989822809196,200.83755174881742
7.8534901219745166,16.869861525454336,0.98945114977187809,0.68216438452707284,90.612848957545467,37.113638721380795,558.13998552455098
7.4656056066109882,12.184761105742878,0.96462907632285588,0.70049924088188242,63.87738167157255,38.560959091803696,327.63185388927252
6.8919174853688094,16.801252811664561,0.9171960351937023,0.73437878432443149,96.011123984616376,34.712323321175134,296.33765225287635
3.9731935392598379,11.704184019746538,0.98902639618236188,0.56796258387155862,89.02803882890143,32.119339006306511,269.16500072243059
5.3336050186351711,15.143139355039754,0.94699559402873401,0.67892185963049312,62.744834284354354,34.00400473406593,294.73090101319127
3.2190188289361439,8.7633734508064887,0.94760917566786607,0.67039789730151089,87.673882451426124,42.895204518629804,109.11205589184141
3.7714474603377393,12.999155391239874,0.99355419438426551,0.78042124605939267,85.265141686852715,39.036254432301156,145.24679179101196
6.4152447662122736,15.218538082871518,0.90594866921833406,0.67337664510908535,90.293977309596741,35.66983009795851,314.77532388456893
6.723810779539086,16.322315004978996,0.92151782746287192,0.66708013367358276,93.127914099573431,41.848589726033815,384.52628691575478
7.8375486621710504,15.403247815556885,0.95857713251547227,0.79054999713367557,88.734022526926196,30.966861486823632,285.39968805731297
4.6291267906907603,8.3327365448105688,0.91954865095820038,0.66264411590022043,83.447051810838872,33.808366318835787,139.68287874859692
4.8522985301743446,11.354321071760609,0.9679527009208958,0.5952211075805226,72.898532743271105,33.451547310860093,280.91770773043345
5.3477790563790393,8.4382862508246621,0.92140922893367205,0.60422903070144707,87.890946473197161,44.780468432523335,198.7119305039802
3.9473567954214284,8.9835406200310217,0.9099156970598814,0.5737968845842436,98.278863385231176,40.5914787358914,166.54852556639219
3.6496075266773582,14.077750658007357,0.92069851596408403,0.55014203231473613,83.500871221154966,39.266789045828311,259.95966945933964
5.3785246311296682,14.419323766805284,0.94227340342720622,0.65798641525012047,86.57379473737015,30.074774479417094,304.55680951551182
4.1345467452544202,14.963486144764637,0.917613829917308,0.74231064532455537,77.485121687992034,32.764650031347863,150.87697402488197
6.3490699734125515,15.789108932500966,0.91346920249233476,0.73336661069995901,90.244832389722973,39.53311939459617,251.59070955196194
5.1857595943616541,14.654883216288589,0.98602818862189412,0.55803727195071262,99.90669569354543,35.695789897224984,445.83650053285356
7.1633909802891873,15.207844328959688,0.93203972035973082,0.69249572589850827,66.415572962709447,43.864205755185914,354.53084179646419
6.5013255100112453,8.4406733884095129,0.93607586865182535,0.58857078135336904,68.09621118015049,41.47086328712637,260.72481191539515
4.5618332069102054,10.110816353971687,0.90552704095012282,0.78526907119117439,81.577510346575579,36.710761092061801,80.466842839816096
7.1612990069760052,13.597079960377211,0.93573696235020543,0.59184124991104481,79.255015890466325,41.242724663074057,456.87990007599126
7.0238217874840094,15.723127741623408,0.92648071773215801,0.70665980442437037,82.86279138026876,44.631064857393326,333.35761020083015
4.9373918951508724,8.0405011244569327,0.96104850673417885,0.63155959054101429,61.962961908970925,36.914712370522061,178.98775317823754
4.4416405196512203,12.631664079047148,0.92053902976724067,0.7103903314910881,76.17105825321795,39.637888318328002,162.86015442700597
6.4124775198748774,14.095586594279574,0.98883654530628406,0.6530646491160188,83.319130482622427,43.77996922591943,414.2913165147524
3.6987624180465488,8.2664656021575187,0.9929666620919555,0.73991076307659875,83.407654052198509,33.7301199305426,109.19297654476824
3.9995410123755417,11.612200017980491,0.90998310571767904,0.60766978133196448,86.293358470734944,43.298368704994175,193.3012370980228
3.0368113487550277,16.060713932453272,0.91074029562885772,0.77644796322856502,88.808641160106561,31.46317060159474,92.992921148631552
6.9346218875106924,14.044515279702729,0.91153264381109878,0.67505241232833813,85.661888133634264,39.7267225588147,318.17992443904495
6.3242542829601609,10.138925270245377,0.96195692563103119,0.73902328692821329,91.609726215577396,41.742572325836761,201.0109528988512
6.5258268931316756,15.675030166687215,0.91219689642096236,0.76243254785030679,84.990425387383667,39.219093288786389,214.24585374235161
6.9036451551098397,11.132282810685629,0.98523823179302661,0.7997071527387013,81.500306501488183,37.433022062288146,200.19307623290078
5.2945788776917002,15.680102040296536,0.97542715149378922,0.6059864163984896,84.247857155512435,39.260206498885289,418.13442386341995
5.8437059797644686,10.690492860070149,0.98198088582380239,0.62172310339086378,64.047734670133295,32.274955631691668,307.151315952461
3.6989849906382872,13.312882257948342,0.9526060526886021,0.61260827168297216,70.9262616290208,33.233560654953273,228.53763274027958
3.5726503676798673,11.572460609730506,0.99966772115191538,0.61571783303994576,81.095991226325253,34.048490159345128,217.7562818982471
6.3420148089523583,10.473425456795603,0.90441751029441619,0.69561118538484434,94.919488616068293,38.966690109450568,196.49640899518997
5.3554810307156622,15.979018059546823,0.94012649641861135,0.79838063078646082,87.162062251519728,36.628516106176058,170.6602594889597
5.8261805324059441,9.6883431374554227,0.93239366689376368,0.79756952177318863,63.616323138875906,33.667137637287595,107.21254772733678
6.8249942870801279,8.7633043211218684,0.99486454987126405,0.68169330784057691,83.690998017776167,43.242139982168702,259.27215120266754
6.173591600002954,11.077342446910944,0.95768609584975928,0.70975680256616847,68.869519505483964,35.60882760439835,233.35898267825505
5.7678970032899795,14.458752328774107,0.98061909654447255,0.76499263592540157,89.360662391548914,36.690475788448367,250.07955305573512
5.7960358037270678,15.266884453786535,0.91703411936585189,0.78323336461337634,93.097634100349893,36.145516148234918,168.5546355509434
4.5197504903130614,16.988690330600882,0.99786341439004389,0.60096515683238605,83.738250903598939,32.729144329151289,415.29070438404653
3.1540891728396971,10.667258513100485,0.94986395468763152,0.68213543223561324,83.654504390068382,40.974405231453503,124.74377386847168
5.183586946161812,11.67147756018154,0.94936720762706461,0.75820926366537811,73.543657728432564,36.726873934032866,160.6973392779131
4.0729233640976457,9.2313915022666357,0.9970884728545738,0.62580051915864798,77.850000846452375,30.243856648390775,192.88038948658519
5.0426432186231809,13.173847366607301,0.93807323612171456,0.65995226062011669,94.56433415261381,44.460205535396952,255.1562129912711
7.2670153663408303,16.978220335366252,0.93975250245549935,0.79640527537800199,88.932813238686265,42.236454173931207,247.17701645318641
4.1696974293267033,14.307929091085928,0.95847527028049373,0.79626167418021776,80.790146387833715,40.853390311377048,134.67583610098316
3.2915137084453301,13.356915563720346,0.91280526105477866,0.77652670269129542,74.729295449934838,43.036378057777938,83.414486921365338
4.4069194601099824,11.531321836296147,0.93210856264118547,0.74961208620701447,62.015189531542177,43.602108804083258,126.70640646346008
4.4679687888334181,16.237688842569995,0.91932083224451311,0.61728262518070154,65.720296053055407,35.06234559576658,297.73977026663141
6.3095825736344757,12.472249365173145,0.91032834791070494,0.63021251851679694,67.721007581574824,39.164380176250475,300.79002163183196
5.7851607617063916,9.2093022198175536,0.98661446063310199,0.68682071030121872,74.935341730346991,39.132117138083913,220.24129867371687
6.9194910455320677,11.288406168792202,0.9589331166127476,0.69019434364050314,97.765745883050982,34.009495032158952,294.51680214749848
6.3215677016369378,8.6045000196299029,0.93586727915279111,0.67637570483926679,80.206135794349947,33.32928377170601,198.02792525522688
5.0319343072003528,9.817811339199034,0.94086693773667129,0.7091675699790766,69.39360653036924,31.708608822285331,159.07258205243258
7.0701019233301734,8.1590190289992091,0.94315190036873542,0.6520807556582473,64.230005498460557,39.88971293874679,230.1549077830779
3.8348645995385198,12.07951924850147,0.96331491821447091,0.73729353932888331,73.532220984118567,41.713784865461697,143.95939694331864
3.1135603656693025,13.710862384566173,0.99267693914889932,0.63338748161958891,92.629225422042282,41.414294692755057,210.31198350920124
3.4502393038782087,11.089632161410169,0.99327796196569829,0.63266924923658818,75.333711736420312,34.744130657774619,189.08873771765082
6.6117967529822517,11.783435943547495,0.93914919795306639,0.58180649047295707,90.900232240896543,33.078897756978037,384.53121442503073
5.3093861512569367,16.632883455601181,0.93292624595977702,0.59717805250722988,92.108199045075153,36.804212676819333,406.119678739981
3.806358895168009,14.76766809417424,0.94510465001852551,0.7626302197303394,64.432830787948163,38.202201903607659,140.44014589015535
5.5052238755168172,12.867709732504562,0.95679342304284931,0.66157058464511043,84.34639010507135,43.786306919528336,286.93932880707359
3.7615605135658421,10.560867876006427,0.9461817911449748,0.60696694663820849,98.363842534844423,43.122347314110812,186.80453855493485
6.4816018753886802,16.072971188956956,0.96587534098167005,0.73983527500559687,76.08552299614216,43.740874969527411,321.83975862105808
5.2307813778701533,10.115874051925935,0.95543990233797638,0.6884952814542149,62.037763560120894,42.753935777039693,192.30226129711596
4.9051061304824124,10.928084574650093,0.93207155466940761,0.55528900285582339,96.932107610315143,44.468718066544668,278.35769496146219
4.507560445739383,16.181583329806536,0.93457308057626332,0.62909036433417886,95.346651262899314,36.982499957535865,306.46779297914225
6.1514129655944423,12.765878497565652,0.93785927875597308,0.59425035278033533,80.885657888360072,30.712102461496414,370.83117624761098
4.8090630527669518,14.68086154476179,0.90946397682493885,0.71396821524571019,82.090124813760383,31.253430482227174,192.28423066805667
3.4382495965805049,13.316703147473895,0.91660626324139738,0.61875776015756323,68.469644111045,35.854142126585145,186.10450961031836
3.5900295106025766,13.880952881085456,0.97231138021453867,0.56623669480248595,92.778030221785485,33.865306369094959,277.50644365557878
7.8094883227475727,10.69444962363343,0.93890967115220803,0.56373374729941739,79.944001535685061,32.549108870416006,430.97963163581738
7.5429034535380355,10.172348554639967,0.92145389725601434,0.69543182448967877,61.355111805702258,44.298056617629726,236.24872010514309
6.4985356690537479,10.902431124517987,0.95626724105748573,0.55543086392602248,87.320598257959915,32.931293826159333,391.1527005356117
4.3293498072975982,9.3989740767508021,0.9755539542473427,0.76219802828402217,98.019850792108244,44.390689084728464,123.30098304284718
7.8458818867386197,15.868829287617267,0.92574223623453711,0.588849279814319,93.166019613830002,41.412582604818105,574.24245229495568
6.8937545198289731,10.549222399251027,0.98267898819237443,0.70164158379885744,71.087925608421585,39.614185081878354,280.37962447310809
6.5844509457949778,13.053404549729461,0.99275048596250492,0.66117200700268652,62.133003397333624,40.140284401340679,386.23096796838786
5.2468075107189431,15.127769826272367,0.95973945290738405,0.6607128803079757,97.614056501527216,34.972114854886861,327.90221254261991
4.3612078092257951,15.054416984381422,0.96689476589915802,0.56794928559001145,97.482508995188056,39.696405570874234,358.5459310728728
3.4819548107674967,11.945476327257737,0.90525759903230552,0.75068806255305398,81.296612788514778,32.800381774218977,91.215855231602191
7.5130119827192079,12.286315777280532,0.99455198910219067,0.7732631211883132,85.692696466861406,44.06558148803969,283.09830963918051
5.2788814491680558,16.952315740415223,0.93924847342649442,0.55275416684605716,78.504002428432329,34.526900099408905,470.43152277995688
4.0118168239761518,14.071377292811217,0.99239004005454301,0.59465104392427948,76.790614683950338,33.82779768440313,306.04200776406901
4.5297831207532626,15.331745988060945,0.95789775247502429,0.7759760471988697,64.777937437148012,40.667441972912364,172.5769986225757
5.8960978447094803,16.122985722973088,0.90046187988433279,0.68737340320001461,63.870115934443838,39.846730770992728,275.68999429619407
3.8838639146961587,15.088308526064052,0.90385419993234362,0.5875098945620526,69.309285867047493,36.769483775149581,252.20157927595508
7.2830714204618774,9.6666141045821092,0.96804188056699225,0.60069761315228976,93.465629856261771,39.486693520361797,358.34486125256109
6.7925976491760505,13.059536603638151,0.95626680138319331,0.71499656105927856,65.833292029427199,32.392396076412844,293.60993724297344
6.5973147797546838,8.9170474158309041,0.9026532437206074,0.73120420556171828,69.067946076588427,40.099924611029323,140.88709506994803
5.160465198875519,13.876299139075986,0.97434599612223849,0.69985670214498386,81.944562372888299,34.059160427927907,270.79934605195837
6.1365442035122157,16.5981448536903,0.98521453370691814,0.78828709497813154,68.605248723130984,34.092539650146861,275.13211481289352
5.9204898445636776,12.614588578701003,0.94964174824393088,0.67351590091544433,66.528267388711484,32.432699024156769,282.3951345336788
6.2492330077740998,11.896752435809905,0.94657574403572553,0.62506797803563174,82.532649667918491,34.985657025542466,329.20988841602826
3.4222216056994457,8.3225847627634693,0.90054731088346274,0.66930822749394914,74.723730839864615,34.968765904669922,92.335101565662413
5.0790370108530478,16.637970700962981,0.97866497124935992,0.63991657341665276,85.046371433618759,36.812685175534043,390.93633258953639
3.2080708693094624,8.9270241571714291,0.93307160667461053,0.60610397316867159,96.488213616347053,32.85629256999524,131.59994439998445
5.4699540962225948,8.3697118397436228,0.98787636197825401,0.56149081233503506,66.039725257402708,32.895113042381496,267.01713523658424
4.6493060616639266,10.214599503544447,0.9373060587558053,0.63805312339128106,96.537346392522551,38.126078574948423,198.58475485475324
3.7226209443302345,8.5897739052654423,0.9565077910630706,0.72785233692743567,96.099598696916743,31.933161070057128,105.1413898345093
3.5170148386127584,12.09606058170586,0.92703417881993277,0.55460945071879852,93.163503333436111,40.333455119832529,217.87972773493823
5.9382228608885601,12.644790211314012,0.91605883125849186,0.65979462830148372,85.251436692243402,44.15920688793895,265.16672092952746
3.8529648426844307,10.813129541257256,0.9774907903381328,0.71100235036246717,84.805866298621893,36.401934324965673,154.36984501864271
7.6256005918839858,8.4586443431739742,0.94965904788462818,0.70260102729357687,85.568506397460055,43.516579697260156,223.15980976193256
5.9053056985019747,9.0044033142430404,0.95364879237522504,0.74416210897217905,87.619822048712521,31.474748866887968,159.21180634049958
4.7343490226741851,11.460539401909353,0.99654159534817355,0.7526299289149494,60.65928802384628,30.644364410634669,181.60139946579048
5.9545774574070833,8.5447560574388248,0.99635799122221536,0.727926455229847,98.323703166425986,40.820533162707598,193.28816741495217
3.1140193551484874,14.28370753048922,0.98556421217024037,0.57569942403618746,83.424150458623188,41.415323594722452,248.2155998397786
7.7927960662072264,9.8631848737233074,0.91876092927650332,0.66875561100109016,91.258633576096869,42.64587361448627,268.8573480369738
5.4115171847145014,10.718644119052747,0.95942726943015799,0.70085148937190223,75.091273562454518,30.852265175999722,208.16140006108097
6.9136761362514312,11.547131994602879,0.98781474246555379,0.611391509702363,60.49588855663184,41.653605824352454,406.59208916189823
3.413649999612193,11.749486697622331,0.93744639364489379,0.56063795441169417,80.389386395057755,35.648080991948724,207.09978289717066
5.4332916541908016,8.0149463690732041,0.91011061659355852,0.60589758021901174,80.287604772637167,34.550064490232977,184.97474039199969
5.4535349717726049,9.0086333389882789,0.98109629022399214,0.6637236004331597,77.479571532458067,32.595358820149457,216.27840906026128
7.6891322748749147,15.764881073667903,0.94817635513621723,0.65348257976365032,73.588682166483068,44.940236326537907,485.2868079481164
5.8586402618803763,8.0110975626071728,0.95643926803591783,0.59416674533179048,69.99304351238888,30.954953839782956,234.7008181170178
5.3674470052847685,12.573506202315876,0.99821442963178442,0.75610388567087328,81.101794979887316,42.405120219119993,225.17991998263753
4.3348783154594681,12.405518058564873,0.96072114304940726,0.78142166718418116,75.01112558773977,39.592416532357916,133.80997725708471
4.6578449867127611,10.99784744909574,0.94249793856661013,0.60033707976317885,98.797275321992345,41.026206663928008,242.9428228706642
5.6033620123576888,11.881943181318046,0.93699843678471983,0.7823932288918054,66.917092310677262,40.675756798826946,142.34320275523487
5.1945573015252329,15.025230237739258,0.94176192926540458,0.55446523979379525,72.786622705083474,42.876517276097736,409.72006833034794
3.1080603994016522,15.570833355934608,0.91183990831786688,0.7812406181767364,71.758418836982841,32.756881047841624,88.329457961508083
7.1314596209717891,10.343136890737251,0.9794750558417572,0.78798219752022702,81.732367049438281,30.01236925252028,200.33791705314766
7.4808038591988337,10.902413968709569,0.98377168581870411,0.55301296575398129,79.971210278965913,38.977927335648992,479.97100115225004
3.7012454449930541,10.182345677254995,0.92843971345734089,0.74075482419418703,85.74961861697092,35.30787958985001,100.38378214806468
5.7701807176952471,12.318770604959585,0.93037966184099441,0.7925503931424609,98.000070822968311,31.856809966757066,142.73110686470616
3.542878705677218,14.149325218929317,0.98743342563348135,0.77647555470444463,71.408843419754703,32.792081311563585,145.8118400778169
6.3612004651990581,10.054275879170785,0.9023970355527956,0.79267754029905335,87.710862770199867,34.976239686888341,104.09627275465343
4.4061689191950411,10.9766216784938,0.95204574437672274,0.6875808764244099,61.001608120207344,31.053500563300549,175.35545922260818
6.2971131734595094,16.373461558302353,0.94636757146815009,0.56953903497134717,70.495538909344987,30.853698031926761,528.12054770036286
6.6349730714344126,8.4371236086226222,0.96901267695784599,0.76244729945125911,78.548789119863713,43.740393822486666,161.8801261492184
6.843237459588285,12.146926447156096,0.91633917001494547,0.70345706395225294,61.239791539245381,34.681541240305442,242.57439739490738
3.5387047297794827,14.404022374370999,0.96683307407951535,0.70368418604707228,84.706778422145561,44.733460462103778,183.97935611578734
7.5800592256880392,9.3540861040172665,0.93767340078748762,0.65431340246467162,87.132424336068325,44.465505124955996,278.92872112145562
4.1510699544744041,8.426366180049337,0.96187147781696425,0.69296049413027738,89.869268593521866,32.138569234906704,133.2308707330067
3.1870627808808987,9.2438483447467767,0.90400950098727761,0.58839494477152865,80.662980193720486,40.723864543442865,128.41498498434689
5.7742623469574168,16.269408741776147,0.94617271971845096,0.7349425066415376,84.157786599145069,39.012073336906042,273.72709600881041
4.8546114193121941,8.0833380363901099,0.95222508939823725,0.56875432683788563,75.842610051139488,40.359706096577305,206.81026242998061
7.1489487156620655,9.6948977733021664,0.92143264028549865,0.73244519176094802,61.650121300262498,31.442865000217122,181.99711575426841
7.0412573603215094,8.2815516161148004,0.91396236541791209,0.76224460565621355,63.998074230980521,32.828401179518373,125.13464544089183
4.5856944641135762,8.9956652080598296,0.91884743030123017,0.66811716939112209,86.199836968058563,31.149579921763223,146.16907160256864
7.7644969753487247,13.581343579654666,0.93441410780633483,0.67745759151426244,99.82221198343106,39.062013078256065,377.24836097850653
4.4545891907005934,10.174750178651772,0.90968101493049713,0.62805356823051961,60.632129566531844,44.798866137736368,173.16123812909811
5.5752856461585729,13.122908453876091,0.99473197957296045,0.79236464593139688,82.303339873055307,40.079768064869121,205.46260247806299
4.279825452838014,13.311758444895135,0.94049940614958172,0.73328111863988643,90.040350115302317,40.661423025328943,164.53558262796648
7.6802178502448166,15.644917997808012,0.98089696025067497,0.64224713832508629,93.070993120555144,44.768775623149217,556.38769130770106
3.8230390879100908,8.0426725362068652,0.99744171231088463,0.59370184655825131,81.8081960489056,40.170173312576942,171.12273753779957
3.2245530969616452,15.680325134081301,0.90807352800027397,0.60489489805052288,84.796639207364208,30.602723589427054,210.65556090051319
5.1754853000151897,13.572071777842766,0.96516694679349946,0.66598057152751255,87.868997810982137,43.005084012848968,288.57302980345628
7.9618778202791853,9.4646913749446178,0.98714090867412141,0.78564210007858448,94.358649987737223,35.470174355681948,217.53535215707342
7.4583863312745695,14.956436493217556,0.96342344339667285,0.73353658644022957,64.891581488112749,30.065454322720729,351.42309396119333
6.7430400972847462,15.699423876115272,0.94290261213574134,0.6038109370447875,97.047287850994536,37.608512663412306,493.0420026539125
7.4539624543926246,10.288371353787415,0.94310763576379386,0.76489028335472453,61.040696142062799,44.055225013143954,186.94055264395254
7.4672331984893159,16.269143128124128,0.90358988860073586,0.64455013075242029,93.447990038311019,33.859960307924752,435.0409800269685
5.5942918019322452,12.09011687268792,0.9534600751289275,0.76293054568812968,63.069617062387891,37.372697595792602,176.99294761015605
4.5796452591539651,13.430820088999894,0.99935429967868472,0.61042489949528278,67.785128464196887,32.606653316735859,325.39360063903553
6.8600621605549401,16.861845802558793,0.99587075259719338,0.7046651529840795,60.155765855245306,30.865390074996601,457.40320432206249
6.3083063158388057,11.253824707752795,0.90403992288421631,0.78166762202032047,77.810268221441632,31.208174200696696,125.23223764069412
4.8682886443685502,15.318434112381016,0.97057970036294883,0.61447350228694853,73.374369068695685,40.905163589420333,360.5986830550043
3.4723333403075762,10.865592060456137,0.9301764866696931,0.72323164764646375,66.639716459481093,42.961117061132235,107.09129459577713
6.7339480567451302,15.192921700173418,0.99029891534061365,0.79682815498928594,78.043606432156253,32.149482588787365,274.50668301741064
4.3123025796143235,13.406605269763784,0.90451147457092784,0.58764957181075095,76.094835326887349,34.324778517157029,250.8762691870225
7.6840657526688965,9.9472012570286132,0.99358741020110808,0.57210057267516867,90.70644130794966,32.925442014672413,445.01854125831142
4.2048528750284238,11.726234844103129,0.98374757437877769,0.71854879811120409,95.725212242801291,30.402836653896419,183.46094858127401
3.6137896620574299,10.858720709272056,0.91175043822526014,0.63493398693725767,86.102690070683281,38.301470548304756,150.74102709479379
7.155563360624531,8.7029755377232743,0.90598243373172993,0.56781111934164785,64.97641554906096,40.498832552064712,287.45202448521621
3.7664215831224701,8.2685129308972769,0.9834707664326936,0.66882640447090114,71.815631788394029,39.718162213276059,134.93172613612808
3.8963415407886952,11.118307898664629,0.91557576709745792,0.73844266991098895,96.532731873291198,35.820803209533715,109.92199028894831
5.9969139576042174,8.1713073303573793,0.95348981529758703,0.62128060010379726,63.549379720315564,38.325153689098578,222.67829037001235
7.3728102041873225,9.4893898182359759,0.991574485787871,0.63376171937628367,76.274233575633062,31.411489599543369,345.37616012641206
3.9821733285728662,14.526649887657818,0.95674481135493239,0.76142485016174311,97.700184769339245,32.314555780840266,159.21520522864031
4.5516183645004737,14.372821121152292,0.93972333014728238,0.68001797806537212,98.026593658779433,43.976919293294749,235.04398412232771
6.8870241912058878,14.647223478116445,0.94450160548539919,0.76068299220161806,76.448127081955704,41.422616217298454,255.71078851224243
7.8591321303048369,10.854378540169808,0.90631171707038716,0.66159737303592747,86.695875523951898,43.841086437377513,289.83709210867465
5.5037059310117113,16.010175114059258,0.99687523213615992,0.7882437903900259,78.269823934159959,43.75020426749051,252.04009898955314
3.7194875127562539,13.344474932256029,0.93106541850810831,0.71269864742943423,90.13842157745367,39.740889256616114,150.86014710631804
3.0696814385410076,9.1342370757196392,0.91893634916728539,0.57897471632981246,61.263253227719943,43.923579721682479,129.32898882342832
4.1482801499942763,9.2934679530998068,0.92860473018403955,0.7712732470567002,65.766285956854333,36.250561546236952,84.949932912721081
3.6591110889326051,14.237858842367313,0.99643731948914793,0.67231629770769952,84.567952141743973,30.054243671774113,232.25691198868816
6.3882933680642875,9.5564954279787031,0.90942860534880077,0.58540974199322626,69.302090497722546,30.938566737692391,272.42111653698151
3.6091625231426558,12.565634314238391,0.98673030405011808,0.58817253346035525,86.642091970765946,31.642309885512226,248.16223095717032
5.5316496581031647,16.925970283358396,0.97078438944014478,0.72188348377746803,74.048917098451938,31.430301797742903,319.3491904801038
6.4713121782144327,8.0360684426000546,0.98300191791590286,0.56184312668237246,95.465822325112853,35.275535862753955,305.17080226796037
5.9055830461045122,8.1492182170780119,0.99758975403678962,0.62164844122845331,92.770375422399468,40.519062106640362,251.69684619365168
3.9988782583002882,16.937761237374559,0.98421546555168715,0.5849468976174671,79.713512002751287,41.859732099007424,366.92108713985948
7.0206226309113138,13.26174950720749,0.9943382351277853,0.66026935740432113,90.915803483794306,38.853199115169375,427.75533416171612
6.5770356480790078,9.1421897796666176,0.91269352567909201,0.65358844299859031,70.845515449403621,32.196542618354691,216.39253774119163
6.694920019577709,16.075719797786842,0.97957885651669696,0.680469108672214,79.770391072474496,41.218524032222632,439.11428911702978
3.6552887577865665,15.92342270114923,0.95456756940810483,0.61990908227563257,67.899282074531129,35.322028787063985,264.58695157552671
3.6187690182517231,12.825803718002376,0.95434955950798606,0.55801089734454434,94.435446740839751,30.194900230076943,253.47401854159392
7.6378127550325381,13.59612826874681,0.98989215763205141,0.70359652663379646,92.922704662736592,34.208829307991238,411.83910260818152
4.9878909691247033,10.458684723507886,0.99718038186467117,0.64342950072058791,96.085986736360042,34.959008312114669,256.43103160014601
4.5047434589046986,8.4546772673480461,0.97048383230431812,0.71283374968501168,95.099079248970384,34.113683028271545,139.73457015282659
5.4429202267576668,13.351108480017778,0.94829383894717845,0.57716674270106716,98.383850482379785,42.178052297813785,370.56823018209127
6.3143210638179124,10.652796738824867,0.9456403857901845,0.55344433882351263,69.133449265277036,41.398895963911357,358.76098521499586
7.7781162852348498,13.972589419943167,0.93863414572231818,0.61207356197132323,97.272971631812624,40.433280456189621,488.8391298082654
4.4322311344102747,15.52620659158341,0.93615990295726625,0.66413683074851315,82.848527654079902,32.08507617768398,257.59073159995688
7.6240421465601358,8.1634448952292757,0.93915068416844316,0.64851799354211681,76.899803356726082,42.117508645594228,250.34172007589831
3.1242974569312816,13.361423972171547,0.90897532352511956,0.75257563881836664,82.414955838714917,40.157639424949856,91.448189517641865
5.7759902116341237,10.08152485718167,0.90774360852604385,0.64445941104820603,73.704094266011111,32.922565297220878,212.50531476309578
6.1698755584054261,15.864996481134213,0.9779869843872312,0.68261029490076974,71.542120278438091,39.721408954222746,393.32360185278725
3.5294870187537666,10.282980559056456,0.94460728929202264,0.6983788981105481,69.652573519101153,37.252674615055213,123.18010125540154
3.7016979853195631,13.496931199118764,0.9930684488544621,0.55545784791145292,63.29711957828507,36.590250927843378,295.93953177285522
5.0955715965815189,12.981867560806503,0.9612221008593953,0.67878334421154729,79.862595885887501,31.681847452085833,257.72192666226607
7.8311595607159088,11.565498500533241,0.90351759821844202,0.63620781484970945,95.510467028555496,37.77456413767748,337.98601105385785
5.9802127661718636,14.098586872398148,0.91575233413174795,0.65532003192081367,85.206078770975381,31.498977134585456,303.86872817469668
7.6651161080010564,14.531926712438905,0.92058197930130081,0.57507184962381264,80.839025310230937,32.463800808814,526.83638695161414
7.0218045780648541,13.102440157874481,0.99757360243896609,0.74570514141216138,77.143716730036658,31.988194714121441,320.0249996038246
5.3369080077764579,14.825800134662787,0.9218704226151635,0.7856010627021307,78.576065052687682,44.311624186050111,149.96702948366135
6.9238172462609366,16.850753683936439,0.95157556762880513,0.5555672051574001,68.371093902878044,34.272970356658348,626.20160353938104
3.0891839198849387,11.773451491107245,0.9936176931640196,0.70034319070283702,92.917435087723888,35.32806485394012,148.26820274105793
3.5457199838286746,12.631247466969779,0.9977192729914357,0.74096101682208959,67.935318531261117,34.831209094440538,157.6132670331194
7.1471430744136821,8.1122289014709192,0.92363604353835449,0.62120189716247243,88.664910269092516,43.473756677672156,244.65739896456768
6.9840854416258082,15.164257006793406,0.90491176437500398,0.74688889621580423,90.399400459846106,38.444488670023325,235.14758564928664
4.1632037098321684,12.682070603413944,0.91536018325377588,0.70808876269157539,82.994761681109367,43.787398483999674,151.54008829722468
5.6538479529952674,11.671652873245087,0.90633284787025581,0.78229065806776754,94.517054998193146,34.49887358741843,119.86588680251003
6.0300791035000545,8.8466476678045627,0.91951242410923362,0.79525120283844331,71.642014098025996,31.722520116479235,96.047950686443073
7.3386947688800559,16.006907795078575,0.95685697147037352,0.56058652849967627,95.264688849714531,38.343276790862618,636.29937156612584
6.0155357866936283,11.555065160365007,0.9912448796295642,0.6612344402567516,89.176418383972162,35.183054876850264,317.12650701722208
5.0628578463684022,14.143234383882984,0.95372188836943406,0.68674694689455462,91.94999311047043,42.028602502361224,263.747334745454
4.8709202170359136,9.3443674073133565,0.96259895566990805,0.58668580830191319,86.583188381092569,43.191351133674878,235.61391528866298
5.1294104318675497,16.653946665869292,0.92018672516095412,0.63407145760684047,93.85372067959878,37.088602663606075,336.24958688297892
6.2596551278998707,9.6059758563964781,0.98005836206738506,0.79691186193911545,99.723954508705447,44.570385361282625,157.92633263273348
7.3374531587616243,9.7958779360954136,0.96177889085055834,0.55405761408561793,76.806514180985545,38.295195095166086,401.1736143596375
5.2694844103814988,15.730845745019424,0.98641368291927245,0.66312698288109606,92.556627348382818,34.063805900794691,368.34468352464398
4.2391978147567908,16.213244697277382,0.99488431070057837,0.76066365542954906,89.783190380721351,37.334632730164117,222.3868158815113
4.1833118149879063,9.9093266677097134,0.93479007757565924,0.63097531567982212,78.114806628480721,30.559654386043913,174.73145790173166
6.7300714012172325,12.228207993573452,0.90905790585354396,0.66994962568878835,97.077959989300481,42.060017403946013,274.79110197204329
7.082843817119552,14.601454141065469,0.92259289579167825,0.79451143644699507,75.777037182903783,31.521525762816314,186.90220857080706
3.5263903992706247,15.905291604297215,0.94378415656758374,0.66871920911892602,82.618636651049499,34.631227327545076,211.81074971664378
3.3327942847758907,11.411474255335747,0.99456936518244732,0.58273032803662483,64.237694279638461,38.479748205074152,212.46094313557865
5.9721683187822592,12.653175381644864,0.93783098223734151,0.56293037291659775,69.031007762650646,30.644626884703484,386.50049325164758
3.7308662209634913,14.675447694677615,0.97707732136653702,0.78635414310998719,93.627846821350431,31.189753487721724,146.91795386836367
7.1233209522817065,14.580223789875159,0.95404766921707551,0.61645235331876647,75.862108913153889,40.441745364195192,477.40707402136042
4.5516733696203726,15.046641170234764,0.91828087704309769,0.67601597664113777,75.763363576610331,31.076656395911531,228.4360136691636
3.7193596648557135,13.129404367773738,0.93207341189534521,0.57267544152249217,69.839240727624812,37.156242993710649,238.82313064724124
7.604852362437251,8.9415358712429764,0.96531918850228182,0.65591378013765134,79.664413371898178,35.08043450131126,292.0979489478762
3.827658613676391,16.135759617902359,0.96728533946848938,0.78252637981253104,92.232678454024892,33.421191119346247,159.66226317043743
4.4236004116896783,15.790152853889253,0.94347597468090461,0.67560324840773467,95.806564710949587,32.831683467954981,259.08104745028788
3.7680669759602932,15.182876922364997,0.92286456026621144,0.79278378795058202,62.804577281767358,41.451169405988693,102.13574262694003
3.577450318326775,8.8987622944465663,0.97219067795126768,0.61470890930934996,82.992829249604625,44.273132897254236,156.65274908802539
3.1057400816822001,9.8395763037328621,0.91688730416127151,0.67613630992598428,78.690934715693373,32.102696133049974,102.9265350594015
3.2769770458213006,14.692403285968867,0.99366696918651265,0.76488269795233133,84.571274018863136,44.395218287611904,151.55336604150204
3.8732073546792636,8.2082608512375188,0.91879035790364771,0.66206308863843599,77.891027476330763,38.921437552126555,113.89824119380711
3.2669096631358769,16.813021703365514,0.91073123628325203,0.61987184339254742,75.945792834136597,39.624906080448852,217.63709648597748
5.9557190805548563,11.394302123201125,0.94976477023653794,0.76386884085447049,78.875228497179577,40.648895672138728,175.8727341386832
6.4035726339975323,14.473812803217413,0.95195495981096945,0.64747236721815227,83.279965150256572,40.561783355318717,386.36383043527377
4.9681522841601407,15.988139796392389,0.95081929147782451,0.68268082276505859,80.039328441271067,42.297166622785326,291.02709824680687
4.5899554847602468,11.551668993350741,0.94366674893388391,0.79413176660378648,78.885778040825841,37.252029770215458,111.97603047630027
5.52263118511115,10.872192397396994,0.99948148928296088,0.59662082368896607,92.713412398323229,38.000378812720513,333.19748787281338
7.3750247111730429,13.478670160084221,0.94862806126705823,0.62535015918004644,89.825919649514304,34.857405036951235,442.77899513632161
7.2556581341110302,13.228904363732457,0.94779465807398311,0.55776740001746006,73.655139767247718,31.578863906746754,510.80830513189039
3.2173753100639599,11.682259798623175,0.94217660627145616,0.64795942747751323,92.023084700612827,39.969602863893286,153.20830048937847
3.9074920479826205,13.415972802809376,0.9066825754701463,0.60004585764621488,94.146026760180007,30.504149537793765,222.86215425115148
4.1837243555219796,16.418432326098454,0.95929566311496162,0.72000873385197295,66.13968821496762,34.134525766250526,224.26834612662418
4.2469378791610595,12.208762309639368,0.92279677722231823,0.59533036469146317,83.307298469230346,31.413447966691503,234.13145176171332
5.8561632587138632,9.7706796267556815,0.96376089802290499,0.71870318810146749,71.412479743968547,32.860907359840773,194.66615283629395
5.081312128515961,11.394853845947035,0.90508334619484776,0.61586885704732941,89.566892877068909,39.58096369346071,232.01291224913257
3.2462705996379699,11.546962843338068,0.9981387101253002,0.63880445853029999,69.551413174347331,39.427149453073774,183.42489081568192
4.8680706922978576,9.1799782372359786,0.94690050790126723,0.63721516301159942,86.856140966921274,36.315823694935681,192.8297949302391
5.6187647435881862,9.4658435049909944,0.98967553715906986,0.72918793754090239,70.204986242305353,31.352579647342367,192.19782236117561
3.5083595145185797,14.161058660543095,0.94755611732329348,0.66662731578458578,80.445750537197725,36.500608746891125,191.65078346524743
7.167292768942799,11.055299787880124,0.90603308185742215,0.64032472471317081,97.945858716647678,35.291173077874404,295.59310753393487
3.2598093323255215,16.594085526702269,0.98222135460938065,0.76315567975986254,75.252301538257385,40.806887292839249,162.15911523392495
7.6242093450903106,10.192370708227466,0.96481837296671347,0.69298765641030069,95.029539438528303,38.685399122985778,295.94402882368695
3.4955657078993774,8.8903205459434016,0.97817570475739446,0.60345770531949949,99.477783248155788,37.373486510054988,162.55567228706042
7.2178747579887634,14.781541067002321,0.94281698635088729,0.77502281953592067,94.994033952206536,37.30473123457493,252.38103456385164
7.5132657196380856,15.92932446726083,0.96379367442466446,0.6356625740084102,66.634641188933713,44.49445330890628,531.22362176338129
7.897853402932963,10.50302021184339,0.98562290037966072,0.55974484438433014,92.786328781406525,41.344413325551756,485.57215503223938
7.0101294013679674,9.8187929148093023,0.96310654428718878,0.67365005599361327,61.285975804022449,37.454693406901917,271.98781162799128
6.8973877038566442,9.6718952138397842,0.93476736348359035,0.58098451361021952,75.732075347972312,37.188339193334663,324.23082048914227
6.2124163799777383,12.698110712298611,0.96625295943662004,0.60961661092893571,94.829334932714545,30.397186519574451,388.99858662563906
6.8949817728906453,12.215749771220938,0.96718541886140674,0.73677771817185278,87.55008851039679,44.1376389497971,269.02875207510732
3.6727610420657353,10.334958558690808,0.99605869625066246,0.58268795334407963,81.309617093515129,34.787609576509944,215.38073961506007
5.6803401797381863,8.4065580529048383,0.9370912321541669,0.75173605608850891,75.51456100330482,33.839086228211158,125.70667506556602
5.5711143509520724,12.333422062936528,0.94250817675141318,0.78422682203273841,92.491877858811449,44.99113388081507,153.67274026029182
7.2878607206127874,16.633991128720474,0.98121229611870597,0.70163302510198622,88.382336157928833,40.780345072567869,464.56479720904395
5.3139968279675793,13.87267280677397,0.95057623147427417,0.72758979800570733,78.736212784626929,30.710456599489319,227.93098959828262
4.9254474805017674,12.459559009657566,0.97365730931157335,0.72839665247685437,95.699373488386385,30.928282155383648,211.25925795848465
6.1978163561855499,8.9962286662665445,0.94597094644535917,0.79820198931761133,69.197920712745301,30.382523459402968,117.62172814683869
4.3323165875042307,10.271926614946285,0.92154951418127007,0.63538456555040579,66.815660366345,38.994283492693036,174.26083672003969
3.6988420547697842,10.652965546170885,0.97452038427810106,0.59071413781067572,85.712150573343266,31.073467500929276,208.71604659906225
5.3893863701187286,14.883231973465108,0.91311551691847104,0.67979180872858036,98.879773708070815,44.000825352673957,259.65715463593955
5.0844468429744252,15.890397175381574,0.91985836635313079,0.68331245245792704,69.890262932270815,44.053598100340167,260.03454691728194
4.1628497026443689,16.114776682097947,0.9626824982784209,0.59447812207403616,69.986815157353064,38.190811001221192,334.95620606996516
4.8375590505756403,16.861117474256787,0.97472698001920699,0.70327735474853492,65.579953918487604,39.249583970939263,300.51381695565283
4.8319622491312373,16.841300147940792,0.98946878868678145,0.55353118336920604,94.422542210945295,34.378416022878746,484.07010919672365
4.6374778220627277,16.576992194911831,0.92725864974158922,0.78191710061355546,69.055901616453369,30.959588136124101,155.02093214847369
4.897320398634645,8.6463992645259591,0.91107242586005543,0.61614356945531545,80.127141068995513,41.061906677877232,173.08565449960531
6.4287167272797268,9.2401418233502461,0.99560466595226293,0.55989005209754805,99.634899120088193,31.526789831235263,359.95999820163769
4.4843823728564267,10.740198738284295,0.91544230880221422,0.57706236036871428,60.485636036881743,31.283364615275897,222.31441283002277
7.7442896335767024,12.976084286580154,0.91976669822546397,0.61006223706991047,82.259443620431767,34.668346638063355,428.09657798646856
7.58174009769089,8.8728009983493141,0.92913294535584656,0.61847654215151138,80.491561708197835,30.18698489756823,291.47845183983833
5.4045521415003925,15.612172620219283,0.95293913540262876,0.55820249987443216,92.29789505640619,36.510534236344739,455.3538057240084
4.6418060250234436,13.550805611695782,0.9882825566034078,0.61983870304843236,74.211261582111078,40.615213651201152,315.22601892971841
5.6771739491500153,12.881279620719845,0.97605460227298668,0.59823543412337055,76.413654355961654,42.020233971329084,376.09487351904693
7.2428024438681229,9.4878019103056204,0.97081575538426357,0.64465523185862972,66.717519223954554,39.064609556983818,306.34526281930124
6.2629367028005101,10.279299269601776,0.91751805678560039,0.64629193433899235,89.632609265431469,42.703113046708687,242.79701420501993
7.0219591397353867,9.4428082248403218,0.93576826315259742,0.63475193515071981,91.38835636752593,36.097533056506656,279.10471304900653
5.6636113803287014,15.667398420153187,0.94784049260866776,0.63198097088267602,65.466532831153216,42.731581275907146,379.43131083130379
6.1645881463381036,13.258050740550964,0.91474259534855862,0.57243281943531288,75.738282959532867,37.597099657475688,381.94718330419914
4.4407780709123088,14.6161648476767,0.92734297021266732,0.55630123678154053,95.71619981450732,33.34554191997443,331.02490274040804
6.6744658115514541,10.664295766190232,0.93083332039528444,0.60052857503911672,60.108290947031485,44.162184699906987,318.23484327561908
4.0120229656285922,11.341273733794495,0.91272761983290396,0.73916235685415388,71.950362824905284,34.124563107556746,110.37885410626141
6.473990644092491,11.643694679838804,0.95502396919082577,0.79770244138778057,82.201691402101915,30.393022262816896,168.97394921255645
7.3035953416294701,14.840134745696314,0.97050281965241925,0.78213154376433236,73.363754386398128,33.640110644325404,282.28986032411569
3.6605141865077195,14.951176889071112,0.90699316314768619,0.67605483888444218,70.881807567106776,35.500313418861417,173.24833424895195
6.071898702709599,9.8613217476262847,0.94811231017631503,0.68295596394448355,78.4014993961285,35.270245249338963,220.6051405774229
3.475478741149673,16.473849710642892,0.97822111952677948,0.62864539225896066,67.260924324387744,37.870012641653574,271.26259096013376
6.628578141357135,9.0858980369931786,0.97479901289524473,0.74348485965941413,81.185009638379356,43.246903230538848,194.22317572075067
3.4224660941176013,16.065098741812673,0.98150730962187538,0.74118917198316225,88.26783685252903,34.385073406645489,182.58968419159837
7.6796991135031298,8.9035608108482833,0.9448240633170607,0.76106808939561121,83.011798105140088,37.811559119387532,178.77965159351703
3.6870396501890106,10.380858300361799,0.98205570826398603,0.77387614429922114,63.724373234341236,35.102084305327189,109.93710610861204
7.7944012295454019,15.618306824611613,0.92407530712142694,0.65858731205632393,93.776344566622925,42.326595890598007,445.10887083618684
7.0044208804254833,9.6154286511147866,0.93608105614175152,0.74171889202679941,66.999113499499529,32.364022699327172,182.68919832262137
5.9684100223317706,11.722111381789729,0.91763555764178018,0.75159968219896967,90.592480024445138,31.552654024650877,166.22913902528748
6.9131205231477342,12.048733699497136,0.94674845394285723,0.62711490562443761,74.422604431034017,37.54492879856403,364.40534669455906
6.9755741949154295,10.207330757208886,0.93920600224154438,0.78231056100153751,91.310453922244093,40.078313786482383,160.41620056060844
7.7301353140866516,14.392206812023879,0.92409271164143125,0.57358537565991385,68.250916136213831,41.932878016361499,528.63947791332828
4.2669167691959355,15.662011844619833,0.97517807092307818,0.79856729479082078,67.466484147817198,38.844372793579744,161.81913291137681
5.9503794767915457,15.871176258700146,0.93138467721116469,0.7425226795397174,79.881033848699289,41.607746419785009,245.83510911700617
3.4752459878220061,11.053899311629049,0.92728043301458363,0.5733177263310818,61.317440587934421,35.890650878413858,184.85721854454761
6.0808285001206066,12.77765354859033,0.91308903308504952,0.71405741202625017,69.01189355129334,30.493015053997034,214.25112988285272
3.856456520463944,10.235657634790863,0.94388217018019493,0.55854485273206511,88.960490087373927,31.741489618523349,210.44140811994191
5.8247530573622095,10.203168513951308,0.93029646288373025,0.74254673736104571,93.495339132217026,30.580839018434943,160.51294706239739
5.8621525701692487,9.4512865656673171,0.93692728413409687,0.74980573041476384,63.231414557512416,34.93415475714739,143.90028810905019
5.3299257649061369,16.460171097267633,0.92359972626205533,0.70060256327286197,95.283108377524172,37.432370119030239,271.40610751136319
5.6131588775656134,15.99189945745022,0.97631554898199002,0.76421509797914267,91.900688162127153,35.344762254854089,264.6491673129533
6.8196169500329393,14.99622841994923,0.99300033473547178,0.57447082005371497,94.787371828278623,38.40899212599588,585.08652460875805
6.9962235825603329,12.658953691589561,0.94979318527888879,0.61898096051020335,87.937142183153597,37.209137227391814,403.24491400413336
5.4607660778771461,12.415471239606847,0.96429984233408328,0.65354438039816765,86.966122691758585,40.169142027959104,289.98557911730722
5.9979672076130619,12.767710995642481,0.9867172276606706,0.56061448820702464,81.003729333794553,40.004432453451095,444.63385419479823
7.6561811784505096,12.829112122193804,0.99988296373336583,0.66205402189279161,86.111488979652592,34.770962206630195,456.43414183420441
3.5986679425056138,11.911067762279213,0.96135164847298327,0.61630336402814156,96.764386582664201,35.193216830416375,204.83512831850263
3.5855178295005525,9.185793496028607,0.98897794665398686,0.64818375302543829,64.020880056668332,38.777217324619549,153.12148244598572
3.4385450595538423,9.1309746758168231,0.99086082465556424,0.65627565799807663,72.630579113843652,38.946487018362625,144.24253338946579
6.2893164252026388,16.570247442611148,0.9791451487807622,0.76985293337192129,62.898198943834871,34.720498704556995,297.59064119454683
5.0930415039518975,12.338276836277155,0.94609313910731108,0.61758524263190984,97.792206877761544,34.954768286631378,286.2202209285702
6.8716070807092162,16.5788497241467,0.90811540004239,0.77343578217906805,77.810618639975516,40.410675197792209,213.30816898736398
6.3561570665429628,9.4721918993909888,0.9015805555440134,0.65649274120321233,87.013778827047531,39.711162343141041,206.74945750664281
4.6681887916411906,12.989748968359402,0.94772006332829251,0.6319519301734966,93.644802580172865,32.02576207019662,265.2091644703105
7.4918327368076785,9.8694552801638533,0.9494314533534618,0.67562801233378655,99.640009923059552,36.615628195130903,285.44952857328968
6.812660735353262,10.278661455139414,0.9407362387862972,0.65443582159071001,66.471298311690632,43.390591180658852,273.36306056712249
4.3526747045508785,8.2704912088506095,0.95681673512913645,0.61434307826378654,91.980504228729146,30.544585141567129,173.2259089247101
4.8209600888602697,9.0705797966619013,0.95521627033044276,0.6756698311990168,95.496915925469452,42.827459197263209,171.42259336576501
4.5721999010213139,16.251635668662761,0.98366130410326935,0.58795043326970786,61.955015074035025,32.447672355962155,398.05542884463614
3.7880582431249983,10.893796923340986,0.91086571032622621,0.63798248575574157,90.163622407422935,37.608729486925739,156.86837154815453
3.7389168627109584,13.473162907231323,0.92251776661055451,0.69144755484352272,74.189012847862017,36.365046433845173,160.22090110404136
7.6806373168787205,12.185127187903458,0.97930049789596307,0.65335206109746469,85.943871658817272,30.151940060121881,421.62742020176876
5.1895201859937661,11.604061207207504,0.98478368672236549,0.75597809026269913,80.561927841554592,43.73095405634448,190.36676818686988
4.9165991138870488,12.786974822114614,0.99948242136208676,0.6141804403837916,70.389690083465482,36.823878410014586,329.54351475432702
6.6484285433868902,9.6851505015380734,0.98729120163870843,0.79244289470775253,65.408854480159448,44.314024151409228,172.33030145373115
5.7649653262645,16.89743508667619,0.98898990070723314,0.74618050521283785,64.677889323568337,34.301158514688268,322.20144645657319
7.6806999341923108,15.364770818334767,0.93143479426299047,0.79189825649936807,64.132914308339664,42.994136601239589,225.52879238136896
6.9015074695469609,14.674531694583639,0.94016616340093762,0.75953413870757602,85.511601605383106,43.835843609934457,253.76514258376886
5.3968478206227015,12.218833673125573,0.92680851048205515,0.58552598146291068,74.056434055981526,38.352486245561707,307.35111031757702
4.8817973674041308,9.3758940991370245,0.96062993981927158,0.68161502265875351,68.6653375282349,33.040166818015763,176.34686002940796
7.9331577246216103,16.285992724462112,0.99388053542070387,0.59249463029894645,87.675403708236118,40.278711481585802,706.18805134155855
6.5888011800182174,11.072483606435549,0.93446408865116182,0.7545568381568144,87.473982630658668,38.234670997941905,185.60816619450949
7.7559733000192059,8.4509602072724039,0.95570017818814501,0.69604053729582405,81.566731694279909,44.16794498778939,236.76322868300892
3.5923928860852068,11.081633091295657,0.92962996304534851,0.61586232858922652,97.398312674634042,36.589080927157376,173.93235284270759
7.2526683959539131,15.15011327446296,0.91697999737727076,0.78239974300179282,75.416569257656846,34.027704714597327,207.15802290148306
6.1853694199560376,13.604378704893874,0.91951855298186558,0.57879651332856519,93.434518850771724,32.074305022411608,395.57900866782234
3.6096083916755628,14.757547262703737,0.90579453445381297,0.69096560086782854,63.005576317287854,40.479503530300192,155.78509343825354
5.941289999846104,15.142718454761397,0.99492935230092572,0.73026013866668138,89.59324376154018,44.611644284708731,327.09249589050313
6.4304818255272442,9.9075914997248837,0.94028796085076294,0.56471213433310796,99.537896553277193,30.425156558570976,333.97014228853755
3.0615134294430142,16.314049844838621,0.98341208920021084,0.69946400830155098,93.86392865151268,41.106680321671902,194.88405275903594
5.2715898092087325,11.941906426283353,0.96813294726896915,0.75397530386577361,83.186588772402374,43.903955438395002,186.86898248173281
7.1269975559816059,13.75112284337748,0.91919211614110852,0.56688182860451342,85.070642573086417,31.121723013410239,474.20860136230891
4.4767951267204493,8.0207789532806775,0.9175462246579088,0.67806074277665684,74.131581977477879,31.652550676591996,120.93567997690457
5.2927404089927554,16.940316485700603,0.98119882015105453,0.61463929453718502,87.179408730324155,40.379356476745627,447.8351850871191
5.2115706353394664,10.528067473677396,0.92647117106195376,0.7157311128842303,90.815815327253091,39.719450638436825,162.93077812954402
4.5096369572124582,8.5585679588613974,0.99132851837019753,0.5796693417697113,99.92913924471415,31.032411229743687,222.2256940820123
7.5922094775777715,12.124358373828626,0.91400554046894911,0.78426285766762671,79.69851668001732,42.516341282267348,168.50371520667412
6.9064701771575798,9.1612705146383764,0.96777086144544699,0.77368214542868297,62.452162630937693,37.851357717673388,169.65435855530521
3.5529420549805524,9.3709403914181806,0.98144738760309336,0.59649360496892734,83.834318029239412,43.607960600049189,176.0328898234869
7.9851732891878653,13.690545317271891,0.92352563884156447,0.63081647109127625,64.760965999286739,43.169863214890569,433.96380840007595
7.3960001215387265,11.536346524132099,0.92762073634565667,0.69690874366326083,69.790601742244405,42.187616535752483,269.90352220366083
4.4195421893201949,16.296672051394957,0.9964518886139202,0.72951558415856266,73.151196452229485,37.738483443666318,262.3206233919426
7.1844828983046911,10.87240845147263,0.92645976053461587,0.66066400379006462,89.241194925936426,33.775659626241485,290.16561996281973
3.5320976593569142,14.535621155455111,0.94299570499000485,0.58907283049024384,67.35232495514002,37.589632558666992,246.6429569022327
7.995523652371193,12.149894871394169,0.94325155932423665,0.57603787345071789,66.630117873694104,31.512170667026702,486.44031360892041
6.3284236805326843,13.93956171016351,0.92530347499296839,0.79994133422858604,61.798569699953099,39.882692227101394,152.3497534599995
6.2506250777939849,13.397258210443914,0.97757910864370912,0.66383803036087186,94.929597454155243,32.009658288435112,363.85775760609482
3.4522036349206635,12.255055754830984,0.97718493432291553,0.76813293728712462,87.740216974242429,37.667594437510843,123.70014312003889
7.4851669944831265,16.550549851619934,0.93783180142237854,0.67059400115727863,61.597858624705061,30.815729612502267,450.53788897512027
3.1449975160223471,11.084422784794603,0.98351257910807333,0.78058940963650092,61.131692225524581,34.492687354119688,97.304981720038441
4.2041402902057357,9.5951195112434533,0.92130749343990026,0.57193984569288769,82.346971859002238,33.481206910046815,195.01232245919465
3.7151093758331752,14.102846547918453,0.90043057756676792,0.57850479783363773,71.301376051468438,39.300473140675059,229.58247799169459
6.883839703461093,15.614068051771179,0.95711673620557414,0.78240804693105614,83.869054017277151,41.801800680337635,260.31967234649989
3.9910211360644894,8.3622836594593135,0.99940777724523788,0.78687326126119628,77.384167027238618,30.859544318107893,100.61846828967521
7.5531911356544263,12.046694195804125,0.90386443098268843,0.62867936186634088,96.93250249241018,42.754255277330763,347.80398597274279
6.2813451966374512,16.032389207185936,0.9207998073708461,0.63879122174846803,71.51236059845472,42.911515424319063,385.94508346006143
3.1808135524734809,14.746567570305807,0.95189146424870841,0.66311255870868957,87.165814737555735,35.134036114320338,186.47462763104315
3.0271491706435025,16.926269448478656,0.9809940736444871,0.65404042001682272,62.162172464743968,39.88506098955483,226.50743232187099
3.2582895850719948,12.782724304375193,0.90890420050750531,0.59751130398989916,98.234421367557019,36.039195475551743,179.87022954102
6.0296258882386384,13.939961469210361,0.93952346537588949,0.77459384598484371,99.23029871633409,32.312863232844471,197.86597877746462
7.0074090542970762,10.722322530241353,0.97470758006298863,0.61332690017641101,89.562985160656496,37.929936278446654,374.69912742429415
4.1927641031369429,16.527820396993931,0.93715432084063621,0.72631810236941297,78.60849886254293,31.295395117523949,201.73014620192404
7.2470442146153644,11.297019397008826,0.9188836420475639,0.56678891943374321,68.799737573090454,43.177082330939818,391.83898324582691
3.2861597007663019,14.646596414179658,0.9195495827396587,0.55968783288210744,92.500653609918587,43.864346391144124,236.88984369342973
7.0048192682083812,11.628261837071737,0.9410048786914994,0.7134326181442302,89.454163885880888,42.324197055171055,258.29510860788071
7.6389771508614022,13.056370370566995,0.94794170748058915,0.63475396439331511,68.878161582437968,38.437921811339677,425.54513006335378
6.8605419955219027,14.478042815193916,0.98618144178160139,0.7138648481800004,78.048611766290634,38.363978866881823,370.61697815292558
6.4906039198931857,12.580407365762188,0.96422524185679936,0.57350530054220761,78.511957512671401,44.769110649013946,434.08419202029842
7.1899010932769158,16.163776942185578,0.96904019545155018,0.7874628449789659,93.056421998908363,33.718525347467747,295.56829590941902
3.2007564977353322,11.773708891350292,0.99829871715359064,0.7371286167232739,87.353787373363062,31.139225488578113,137.28250327139241
4.0089105535952765,13.823646183289927,0.94118434403009743,0.7690668082564498,85.726701741602199,38.429113854017665,133.50249152938892
3.6246183965282155,11.081261899700486,0.9403354403249129,0.58411763851112775,85.993096902531136,34.931783967151546,197.27432287801673
5.5226549509649328,11.673410014079117,0.99233469677258124,0.63004024222321742,70.818803175299152,34.835081592120666,318.93856227593585
6.7259406416442227,11.96045097410197,0.92458755870050591,0.64208604105158607,74.868450393181362,30.10628031254922,313.55928687251389
6.1500592228819935,9.132263164810567,0.97298152463028664,0.68429316208170465,61.826491417468247,38.943591143218995,221.4879471232538
7.2556554988096753,8.8255131115310608,0.97545731382181344,0.62421712137685359,91.477645432484948,33.960505534134214,313.90750535255836
3.7760649622054543,14.00740930832082,0.90977879974454434,0.56515768554735135,77.319928606792558,32.817878222890215,249.2965570309527
6.6731054596758081,13.899659645087471,0.94682314056935846,0.64221959518436766,77.52953428350294,30.606478970895054,387.9860880860486
3.9652074543445206,13.966187427890858,0.92005624713215539,0.61363732865682064,69.814250597345065,35.465423647134173,231.47223279768392
4.3537937565890008,8.1778980080842256,0.91853752728024862,0.64648032286580381,68.377091258377163,43.184533085796858,133.09045993449726
6.5495234864065193,10.938921584046019,0.94638281104628763,0.59923988565500663,83.512877182761173,35.050062113960585,342.79310122565948
7.9010239244934093,9.7802886253327728,0.92894297075080656,0.61547409364118388,69.302120608147035,40.186113151793904,331.49074457030633
6.0577180298853479,15.003362802896111,0.97960604476258706,0.70673808510806724,62.568354062618575,41.348204451028607,336.17524426761571
3.2725015749564781,15.74567361256517,0.99076048913904824,0.64703845864451637,90.70029663923593,34.921512137852993,242.80643283742822
6.0815448496376643,10.220123395035326,0.98027206052883653,0.63634584829237306,75.058777376254639,42.324611025180616,292.41649193661277
3.2117527579008356,14.010642429631877,0.92660308726216656,0.6834764081805933,75.209423355972177,40.378194895004235,149.95729445109947
7.4207285568340859,9.164265231124471,0.92741343936886089,0.74296513521098151,77.252731260631649,38.388633430514275,176.73494726291457
6.5478914255031038,10.47637273041542,0.92547283501174671,0.64471698908698938,92.601792936323761,30.014886960759434,270.36941622873246
3.8656392321125161,9.2478904661007757,0.91350380960562361,0.69687987313896016,72.833475837592687,30.52636148884212,108.67713903707627
3.4586050291209904,10.551686899393063,0.99437983681037112,0.79155065634204413,90.32144845031344,44.86298766159095,103.9044495513386
3.9176661444015948,14.072628926143501,0.94020477981570694,0.68049502852951271,97.581793631181739,41.734258852553388,198.42874061347626
7.9001358977709621,16.192942191667271,0.92246894745458741,0.77744939412938618,86.434727836991982,44.063478881594207,258.63675783339647
5.2928032122924495,9.8227016713176738,0.98466710505082433,0.74841815606410678,77.267243247080984,43.534548073770409,169.9416448677442
6.9204047417070402,12.878711314556472,0.93991953026577901,0.56467967041253742,89.911588925866596,30.306644747141263,460.51879326496288
6.1820417105388845,14.31251991119089,0.90351168111096669,0.65727471786731428,78.315894790055424,41.877709346866112,298.70625816363025
5.862065749793187,16.576302216370092,0.9161941570249631,0.7245796019671471,76.577090844325625,36.76718616016732,256.50167158055314
3.7256512733252487,13.490544345984564,0.96392503403561702,0.79667797811204999,81.011326542907327,41.843373060009839,117.01838419980335
7.7301222677904757,10.295962379246426,0.97829052741717237,0.66459407279037819,72.708893392371749,30.100736762450776,344.43613732191585
4.5067131625735897,13.629303412225426,0.92109343884887129,0.5731963635316849,64.17000865120005,34.322989518008463,290.38006149794967
5.8900860790377108,10.884420455102145,0.99173955892661425,0.69050229367821703,76.59408022104661,41.269856636869534,265.02768388043899
6.4988797229453308,16.78515551622537,0.9850997120052164,0.58164094803099009,64.954275245172084,41.895311829023846,594.24554811212693
6.2461657762265439,11.597085216472731,0.98483807540610813,0.73787989006984844,76.417658942217869,39.295719018219359,246.66853698638241
7.7029720484775925,14.168849486849128,0.92276611467992142,0.67691924936544456,82.277348848538011,34.518842841693953,370.58903071302126
3.74219494960029,8.2090482411208257,0.9050535988650058,0.7308578420943217,97.228447248225876,34.655438869317948,78.731817329875327
5.54176369223471,11.600553015212798,0.98674235394825838,0.76734045671963091,61.448893241812144,44.501459454630492,191.82194218722967
5.0201719537038301,15.875968519902605,0.93058002287385677,0.70723700429069436,84.858336260077763,36.588182688513065,245.79588616375696
5.3708436474130909,13.492046999899213,0.96189163811735257,0.70310983231329538,78.309407466003094,36.706883253657558,257.98378030983628
3.5960876309887233,11.995485977563787,0.97599668837007303,0.73864257385990784,60.810445128165568,38.284991253610492,139.62870417732933
3.6704730493638267,16.423437494921533,0.91282932585111198,0.76061375036316692,69.981927037548814,36.142535052965833,126.68227305873177
4.3903777289062873,15.685859385325063,0.9780838354519048,0.76726344656925072,64.739410094192067,38.290073468961211,198.03205458282727
4.5235230188041564,10.899941064406445,0.99385114589610657,0.5591075489207209,68.671765829257794,36.48503134151337,291.60397387224475
5.13951606840675,12.900935618372056,0.97283749657464091,0.6890475741994474,70.982809738436728,42.4007237940328,256.54894870263126
6.0549377351831417,12.408418304832164,0.94412227484805578,0.60406732744938796,76.052253415287851,43.635765296974256,348.2460182266928
6.173145587091315,13.689822501033762,0.98766781387517033,0.76508647269544583,81.161575739555616,43.981653897230423,258.942005467238
5.0590544829278512,11.0070014026288,0.95274576300725589,0.71209942130084036,60.039599757055441,38.464443087440799,182.83980721485958
5.0439155471434853,10.197845006892994,0.97447709278167538,0.65505561975810955,66.474774425149633,36.632228361967428,224.67909662900178
4.0881426334848099,16.214046517299824,0.9820505943858604,0.59702605703033784,63.74265542435203,40.57860088187757,344.82877580481704
5.9415312420450412,16.314870495486559,0.97493528616990055,0.63475590647995661,81.986935970509748,42.574853869438599,448.89533067591157
4.5852045565861896,15.58990597185781,0.92878548760481539,0.72594442363505618,73.162994816050798,38.444733630995657,199.0712757393018
3.1802991713868183,16.80383987688105,0.9117843900905831,0.60108988630290971,81.935909441388731,40.499715327333917,226.44563052400764
5.0920002207843016,14.704923732017196,0.92383385293620601,0.57339573633459318,68.872932086987106,41.24594026081872,355.83524455748301
5.3706633754508513,14.882005057057997,0.95028749369803533,0.77200718955688785,60.969174163503396,40.145906650759301,194.29531828191298
4.1279643410210554,14.863310827663767,0.95052769222930955,0.74105258739502922,97.654676050809869,41.192003335939646,179.21431010562185
5.8622896656105787,12.325468678480759,0.95826443493145375,0.59994873266453319,64.332324847559761,33.129679988339973,352.41716800244126
5.8288595021596041,12.108069750628445,0.93951018375478912,0.6230778858574979,65.07434991846867,37.47561820532696,304.08292706488334
6.5100109055518569,10.162036485341028,0.9786891381450028,0.79301754428272142,65.861873060405614,38.824028319076305,169.87401867149276
6.2397424110060502,13.803372749233613,0.99131537503472078,0.72704612168977945,99.251060959730907,30.037168962855347,317.95874556654996
6.2621652826051584,10.603881224921011,0.92467250534794709,0.70263050105345626,84.706409606799838,42.839437632205232,205.43912105547628
4.581070759120216,10.320275687321189,0.97365232177018879,0.62690712135603266,84.411598068154021,39.150367626673685,225.89176600833684
6.9371611099297699,13.273652366864493,0.96779718525450442,0.62478128604163063,99.467928060741187,31.93704497547305,437.29862575074645
5.7457219179983969,11.689841494025389,0.95230904992793153,0.55988090467255769,63.537550770986194,42.245356088637408,356.86811887857687
5.1570909758994503,9.9697094791516889,0.91885302338741603,0.73212046672548292,98.980035701691563,40.755854496608166,137.65871725513367
6.130062404705285,15.34450415077548,0.9795232258582709,0.56079380626422115,68.160525862161634,41.374493151954553,532.70976818912891
4.8032866722512715,15.745129273649383,0.9960626285628833,0.55121433444431978,84.922860142481426,35.880636927927846,457.88514179983343
5.5636962230337907,9.5092956771000292,0.97218363322336132,0.73237377196524478,76.803342612111663,42.813037600424877,175.68692592646218
6.6835284424111014,8.0675632951999994,0.99178599966257341,0.78721843928728141,75.358072539087132,36.210413731985433,155.65454590065642
7.432014433618539,11.025169716764363,0.99841852649480001,0.73912576193182766,97.249733139178502,38.55763729418387,297.78572492126813
7.6052859864759581,15.177597521126772,0.93520506742392384,0.66791004765609474,65.969109137610261,30.009634555498106,421.64613361083269
5.5181646259154959,15.55256479610892,0.96382235529263371,0.67151131239021833,99.882760443049733,39.673096720167933,346.12791437830117
5.6013755737028452,9.2449616310444434,0.94739327376380778,0.65903410566227638,75.165002443661933,40.772636881919048,205.87531898728744
6.999352053819182,14.969023110647461,0.99866287468632298,0.63116091677758346,85.950996155542185,38.506640482331889,525.92205811944086
4.572253458721006,9.0413375057848651,0.90938078240077247,0.68042855354646004,98.71626925933441,37.448382255654238,135.23124170494253
7.1869118117253432,11.510563311408763,0.94123749142972246,0.65778773928527878,62.304042015158991,42.149047105675621,318.55539941743632
5.4707082325871177,16.987485635107241,0.98755390445272362,0.69954197001019369,96.914574517007622,40.220590757478625,367.96881173628111
3.5792836216763417,9.7333174090781878,0.92840513105265154,0.77453002012527361,82.712455414173732,34.171110595800343,77.046318122466531
3.3602957353647183,9.3856722431986377,0.97877928506388723,0.7987523543309526,88.175875159098098,44.386100071199792,80.496965441447372
7.2099660551973157,11.805202992921142,0.9382783162780256,0.5696858224707293,65.967367355453931,40.60900791293011,425.88039620338577
3.2778395845343895,13.577016733728753,0.99799785398901586,0.64617086816533542,81.335497233241284,44.819083933686372,213.40075711974308
4.403057180668279,16.396107041719279,0.98835298364237079,0.59517654894170247,86.940548589009751,44.568919744033025,385.95038161183396
4.670650202507729,16.827390309797309,0.93013203576626158,0.63803011848138347,78.249892295507266,43.783645842151344,312.4626743299068
3.8649722259579691,8.6267657293225515,0.9770193113537855,0.62186825463710582,66.199407124242271,41.330573118379611,161.55990325160994
4.5694668490099462,9.241977656131148,0.93368565438332685,0.59363428290669717,69.76476300342307,39.141440527454513,196.63106685101522
6.7134628336254281,15.116641765063946,0.96063628402155354,0.74101901335532272,94.175711639739944,32.582559955243866,311.0624440546984
3.0734142178003538,10.435689370437744,0.96584807683932916,0.67407218570730898,61.378839713310512,38.150271261356366,127.54141431755755
7.1358671226034325,15.963641535557246,0.98295954090857052,0.77981139555430645,88.354483137632499,41.480647835914908,320.13071908635129
7.2827401178727911,13.971079315061781,0.90244508408820145,0.55814811081175364,99.975601460581075,37.812857380583516,483.00273398801579
4.8613078659577411,9.0066032214260936,0.92201578911522997,0.56674450328299752,60.299319844270663,43.023586926084867,210.95851889362618
3.7680644953031739,15.492763564316064,0.97119178105885784,0.65081839573258604,66.441827312797599,31.644838487875475,254.54932014337834
6.0042020397254046,9.5872074200726836,0.95635232369695378,0.57006933010100935,86.965772035725379,35.714105220729508,307.1916527190578
3.5983627793244715,11.811458552116884,0.94956050782011436,0.61568239910370837,62.399633383413928,37.589466278904858,192.83042027815387
4.8245968053912627,12.96966435703397,0.90552099567079802,0.79650743576915595,83.591599354234347,36.484879438036621,98.224207495120126
7.7921459045048618,12.506895341722505,0.93482758834614565,0.6022399018711535,87.36000414244225,31.628798217323297,447.35569859016545
7.9773223629181853,14.175466240536354,0.98651002319106484,0.59952943535302272,83.52585392456281,32.302924410669455,598.65124318840003
6.8605244567729278,13.874180613823297,0.9030892837036032,0.69341016719892734,74.607388120842685,42.564259392832305,274.03391686968985
4.5548075496038312,16.928378049752496,0.93964362353648123,0.6744995726982892,87.891291839465566,37.265763888021766,280.86816662877538
6.4383252458304625,16.994797183017688,0.99451482876707731,0.69510957430071119,83.771777120552827,30.730836401290915,449.23331560249869
6.527031827420064,12.648134623720768,0.90508807345450148,0.64418381955213677,68.305486883756785,30.247368884664748,296.07335677611201
4.9392084758182486,8.8567917826477753,0.97497057510446372,0.75669058997373684,82.525421743404394,37.102131029914901,134.6842521186839
6.2044431729307972,14.550589690718464,0.92576126161820371,0.58464513786061578,95.276288685557091,32.465680888866657,424.34931912114956
3.0536382248783811,16.789976703949304,0.98666088321536727,0.65709816146036648,86.673331427617995,40.576889189988329,230.64065051811895
4.0452882930112075,10.864937488661184,0.97460679789593652,0.72244046211102186,78.871660295753884,41.929851937916268,152.99762529157573
5.6254415148363055,12.150879972538164,0.98857051708583632,0.76705911007072491,72.863364114778051,33.424450626856583,209.54798648535018
3.8187565212914794,11.822992323339104,0.92159247904312658,0.64239290158918949,63.435448377502915,38.882654173226712,171.72811212938853
3.8295343393826684,8.4627723910123649,0.95312927548186055,0.69193639977343824,69.785085310361154,32.316669652280787,117.73376749077158
7.1815214527511895,14.050379881011004,0.97792699435748009,0.56728498625181545,60.447470123475078,34.553739773915808,560.808407901392
7.9456650134180276,11.18003925561621,0.92456997429949817,0.59257977202795731,99.465036700998581,43.3319324127215,408.56835113439257
5.779847140142242,15.087174871683519,0.92307463052672167,0.56728454061652867,68.899290085149602,38.161471372234658,421.07086012241803
7.1953486544085674,15.489080677537874,0.90271821334975855,0.73197022299963055,92.595037707414903,43.288330427163004,265.64202004564311
7.9516083216313627,15.391077079380608,0.99585152939754518,0.62201499218053524,66.745795272199146,33.378717062692601,621.03032362153385
3.7079794428438735,11.749993982358921,0.97100168800546238,0.73093632254795948,71.344045984222959,34.950365148729993,144.20362776923474
5.2412280662717556,10.893911140168097,0.96355603540101853,0.56659956976081871,76.731092769134676,37.064282076852258,309.9509115434123
4.9628635792095999,14.739387017003494,0.97439947226949908,0.76563695010208144,72.976226565664206,37.201201127918139,209.95629771388212
3.4002464182309251,15.212504904584506,0.9531612918695439,0.7588825495277729,91.934032510394445,44.964719507755504,139.45202168409347
6.7766508639737228,12.421317017522295,0.947613382109041,0.57223218576257073,98.307736320616925,31.716679784566953,436.94691508292942
5.1688951366129654,16.037279175826725,0.94495322411235205,0.55593912661429667,95.011779346033933,42.779475534023859,440.21371016940731
5.3466346709520067,9.2951782647070242,0.9640439212103642,0.56407220324549789,66.143114677910262,42.955230591328053,270.08134383932043
3.7533648690662007,15.91161901693064,0.92015349753923836,0.76340754328668359,91.067547053971609,38.29797947306681,131.38197530698963
3.9046332611543404,8.8648570967469311,0.98880586950148697,0.60867587226297393,65.917876532188458,35.160557523887306,179.91774669673478
7.5355181107810747,9.3817296984915259,0.98117523712192656,0.68706832946454721,96.535244262484056,37.788391564324442,291.89664199085718
3.2232454448713943,12.804560119465643,0.93495636114520342,0.65656105079501426,80.715143026743135,34.387015572098456,158.44578211990648
4.1642614247185312,8.607666321686736,0.95786092968125247,0.74888138155715056,73.455243522268262,41.986611726599094,104.30779553533425
4.4602966515726417,8.4752639126009939,0.91410272999500153,0.67222457536766766,66.281019893367713,37.474187380654953,126.37783564943105
5.4509877120079322,8.0046686974913506,0.99723462479335978,0.6751652101653175,60.472363527160184,43.887632683161755,191.02186238276221
5.9322258650739794,11.926849937248369,0.99028926876302836,0.79727298487497567,69.917879666435397,39.340370165340659,188.43802711763396
5.4664498792533331,14.971614931630068,0.99218975064991999,0.58753238918731432,96.560802531252477,37.714789996720249,453.42886843053992
3.42057667278441,8.3135451525192412,0.93321630477034523,0.7576759846864829,91.890487690889103,40.66604030966478,72.147450610793896
4.2183372702785675,13.870318458192699,0.91691347073828555,0.56293743640097127,98.79174831002878,37.558994466453512,285.27674666706292
7.2179419238127061,15.408145856745678,0.92117721634663108,0.66941219239324279,64.030460844854929,43.56759525629171,379.63196886041248
6.1879435023922955,9.5120076372008402,0.90900013910450905,0.77158370598325599,83.687149740226772,32.766689413302622,117.83599559263553
6.245745250671372,9.3217736133926383,0.91201106301013846,0.71630349140103033,70.286018961231065,44.600230256188581,157.49740986897027
6.3510162767567753,15.747208762584826,0.90713045341848453,0.72130365484153325,81.717668230896294,42.182858277767878,256.56733771109202
6.8145150951976454,15.408121489550853,0.9989823069204874,0.61582932056412143,72.81819542253821,42.911000427973043,545.20457431900013
3.2905424086072368,12.850475896377681,0.90740576833690734,0.65464369784036358,71.338622009734308,37.24361748556607,146.5856449921281
4.8330419246630623,15.372798913645823,0.91325420809514135,0.64164526587476267,82.953812080983909,42.55802324006396,276.2668016400209
5.6976371763083939,8.8348046968204521,0.98272545955907364,0.6803608025394986,67.332726474781609,34.601611253658078,209.54651227978516
4.6922824164866306,11.550333661448789,0.95802402167429435,0.66555698253591711,78.765337478884675,41.429222678462629,217.65862743032338
7.2223943664359327,14.640178004957356,0.97744172045693323,0.63172458796924735,86.032490601761396,32.106752375835342,501.52307171824015
5.4128625429364696,10.31706763391567,0.96309120077726551,0.62637015309279254,65.127282927312166,34.605778739437632,256.93177445735853
6.8431379472968956,14.770960229901975,0.98821750703289479,0.61271322291378061,97.223770835076152,36.685989950395992,521.03667368342531
7.2600775844058454,12.537607439517325,0.96384675277647403,0.64126181172118968,80.228987978164994,34.834795772151324,403.35079297565107
5.5239574145174899,14.752393891534098,0.95221250929031509,0.58748536948351515,92.781118875373693,35.805256734362757,407.71940136847689
7.5477612193567492,12.182116740715966,0.97127496937613,0.76802607550089352,86.156217224842536,42.301571171755469,260.35295000227677
5.9356197026849031,11.311139061996359,0.94473927517921097,0.70052984795835682,88.400037648901815,33.850138382132513,229.41846802449825
7.2513714941686089,9.9727029483076919,0.93460638229047344,0.58344660639846391,88.645237639713514,41.179217582318586,350.61065105838532
4.7029539779576215,9.8754140729151345,0.94676524524502126,0.72346483355225044,95.003995882458895,31.105681036674778,147.98510358172314
5.4940847926574259,14.763417295142563,0.91697141050985609,0.76191661699949331,84.544217401876963,41.486086612725913,175.6250211799271
5.6570552050228891,9.0701931323056435,0.97965717298026911,0.6093839180130648,71.128686068855586,41.880348642446592,259.54953531675739
3.5248985794803529,8.773841150998507,0.9260703781335945,0.58765014858431597,63.980385714618286,36.025481632537229,143.20441420491028
4.9927625335077028,9.5866222851991711,0.91535315463370481,0.55215431428343809,84.250024778005667,40.837167347512057,239.44878216753187
7.5866883627583803,9.5781186030852972,0.92463522417832267,0.56181258471412132,62.654112150823245,43.727076056176486,357.59803960320551
6.1541612018237117,15.407968605262099,0.98420701517722398,0.74056283707587789,69.651738067581206,42.010694603317901,314.6847868132291
3.8875329121848372,11.586559611267912,0.9330201295597732,0.79679658301042355,62.428287384076469,35.856697655954399,85.320469102561901
4.6942781780480249,16.913496116244342,0.96860498695059005,0.56122008061906925,81.955503560262684,37.263202714200965,439.71693150581979
3.958015048313499,9.2349013201155117,0.98564096306557392,0.7370177397699732,66.413524997714717,41.690363171787084,124.71009343808049
3.1241156589928627,13.88185843124279,0.90777446669250428,0.56796554146024003,84.416292777338924,34.388918847736853,202.16472680595368
7.6373022925201335,12.038565564811256,0.97650244051780433,0.69803320622591669,91.63460523453071,42.058241104633105,354.43994953614987
5.2410366412843574,11.536263590273666,0.93076654663790304,0.73901882060705948,92.875228830874491,34.921067138414116,164.46438917392496
4.537675362103931,15.875757791486741,0.92166223641840428,0.63980109931693452,72.381740325505092,42.089858735783068,276.21069958541017
5.9923859577886827,16.780360812455598,0.96889014524529726,0.55273368027766601,81.958181307779839,31.30200665026085,569.84780491012009
3.0365722814650784,15.85573062896761,0.99097966227332335,0.69879733803135657,82.520430403454355,30.665959453658854,193.23128957707263
4.3901105330040693,9.7307061113161968,0.92950192087123951,0.79781115703500705,78.915487286166666,44.965131710547332,79.855504239867884
6.5151673284944627,9.9871812908804074,0.95688338053843192,0.61440435570962393,86.204555656990593,43.041856848520339,307.04838532102752
6.1688488653463143,13.904664911855569,0.92898341138494922,0.59737281929680397,68.403484952941341,43.242712551993058,385.80808029489708
7.909029737712677,10.601752234743724,0.95542855857264275,0.58098147318837878,99.169729583471764,44.26919921409926,433.74915946929991
6.1017885482902203,14.61252617702522,0.96218620306543401,0.68881390497501405,63.923193083637301,36.574744641217315,331.62546880259373


==> anc/competitors/data/v6/fick_oxygen_consumption__s42_holdout.csv <==
x0,x1,x2,x3,x4,x5,y
4.7870424091273804,16.454070291979381,0.91114220964317527,0.75825992712870982,70.946034009436048,35.593006846064398,166.43958053218176
4.8610432942013571,9.9965490229779235,0.98273829079555342,0.66332665212493969,89.178795419103281,34.901441584739729,215.90182633823477
5.8800183117097671,9.5306481793976214,0.97951613758662848,0.7259537454694811,83.956906183399568,39.707407075008319,198.21607534354519
6.7354594614198477,9.5906712604993807,0.945197710941867,0.68946263644618477,85.362547297965307,33.793644809914902,231.78641584906086
3.9230367565873299,10.619905544224263,0.92712957900804172,0.70299791027746983,66.57486505883297,42.726867280661459,127.93370350898
5.9230282309540225,13.257031836211153,0.91165412062603257,0.6835859009586962,83.978508390060512,34.768644600871717,248.71564593513435
5.6738617233922657,9.3508233127418627,0.98800953154219795,0.55105233294120815,63.663132879602927,35.225562341338865,315.49119573350276
6.0124608428331223,14.796147699252726,0.98180608690771076,0.66483887257558882,99.351665155766312,41.139234820061368,388.35055013512294
4.320818297964327,13.027564788789157,0.92110125920865549,0.62966380855665927,99.044725666561789,40.639064207076082,227.39698229578113
3.0733239013639748,10.520545647851266,0.99858755230563667,0.64187064625230716,62.99714042424511,37.971553217967617,156.85951576112603
4.1582948539452635,15.31360565280313,0.9339082251240125,0.76861201298638959,75.588950901656688,40.848688975011726,145.379698982723
7.4468743942280602,14.104207306440756,0.99316239358793446,0.74523899233973523,62.036135595441777,44.660515099690826,352.81722157777841
7.4782052143768167,16.149544673726972,0.90585360578260365,0.74325833392585661,64.089461961171182,43.431060660595882,267.76463660031885
3.3427302669832692,12.689561402331115,0.98105123597065602,0.56491013612357854,90.221896399292532,41.215691469752727,241.44831490613808
5.0202325549907494,11.205059446741014,0.96065855903490882,0.69159711523681278,98.525179043147716,42.037525144126334,211.31972407862551
7.2468366714191825,12.701065320044794,0.9251349791096195,0.61472681211917546,92.35410267792119,33.208181119134203,395.70678175001285
7.8963371239483164,12.004877579361175,0.96796626437724842,0.72973646889392574,84.130194963793656,38.07010049248489,313.5218904073123
5.786128889543896,10.33605326051225,0.91775634077479062,0.72422956677318662,84.909423040067239,35.092185388319024,163.73921918571349
4.5855906851048847,9.4910067810650975,0.96555411396213797,0.70413655757198823,97.965848109251596,38.189552975311599,160.68020080391673
5.9999973481919282,11.641456900496742,0.91841422899937486,0.69148639350742891,69.687220574310217,44.510678906584587,216.9300391827714
7.3173272652269015,11.78597121112654,0.94997125533744897,0.7088184454507126,91.132043441951396,37.153760253906349,290.53519249104539
3.8394441023040988,14.975217371006837,0.99478635641067303,0.61889889545424004,64.577947161669627,35.259270738014493,292.98073257215208
3.9698972732633471,12.038698821122908,0.92057409221642006,0.73016994347883812,76.598114988192663,34.214458858854663,126.98603135470525
5.5717169892423888,13.092758920636395,0.99491082943898035,0.64981836393692549,91.441356954949157,38.189768130657527,346.23537824379065
3.5032257765127577,10.176008615251463,0.90375628994301904,0.63523151085167462,72.314032620597075,44.752681612390575,131.16946376013038
6.9214458940159904,10.949803379691506,0.93141897768708004,0.58383334155366506,80.058554687082463,34.342884956411034,362.48854334484105
5.2203144276001288,8.566388407706194,0.97160272792379099,0.61466637071226926,91.292917002591651,30.595440917032622,223.39556521971491
7.0606082805675241,11.744574046631429,0.91039357054503411,0.60438734933346272,77.636115214019355,35.949575307586429,348.85778302054877
7.5356170349112555,13.381675849120755,0.93815258317274353,0.63065495600669297,99.400823447362427,40.39233973958487,428.84461343833448
6.396720610686244,12.201330646481992,0.98377030272790322,0.7677352486353568,80.8925543750521,33.319439653520462,235.06960675628869
4.3324127760145723,13.302940988318674,0.94882018030731419,0.56438336261748001,98.281451611541627,32.54266769274895,305.44222116110097
5.5288965782536499,16.524100327377646,0.91008847486044453,0.73085383584010954,98.476139331926504,35.717581882546241,229.83301422002498
4.6409925325454964,10.475328488539645,0.92546643591128674,0.6144131033157445,73.782632147320555,31.304043175243045,208.55101851340774
6.4299449646420861,11.556237476507514,0.97128056328821788,0.75520231934560234,91.887023182620624,42.731016221549282,224.63122245992326
6.6077654660672049,14.494383558372936,0.90198414345217415,0.5950253226352572,66.196155337309492,41.175561395924319,398.90825643398233
7.2603217782898177,12.544029543152277,0.96258507966290507,0.63334355099599082,74.001470298831222,42.282347495769429,408.7109633101241
5.0083466043618614,8.1135428185182352,0.98391656550240292,0.59384677376894057,94.279814553751038,30.471113140094275,221.98606677255765
6.8754307177771476,15.597833301933186,0.99288189587942643,0.55787269312314081,76.088637916094029,35.569473546404616,633.48340764424563
4.0565605684763284,9.0694192418479744,0.92369282686646581,0.56020107382632911,89.633499601578819,33.595241995585205,186.01918153562295
5.1911536659949133,16.798743796722469,0.9774424074886926,0.64645789218593963,91.32152872267568,32.901271053817418,395.86839949080581
4.0546848483405302,14.177870515132435,0.91410618069383454,0.68120494794369868,66.054556505767906,32.450035388521101,183.49686642884288
7.0741342521851127,14.018412474300941,0.99537822104752682,0.67773799795652301,92.768626951367423,36.565220409590452,434.02486610726373
7.0138651068827738,9.8447372392681256,0.95076028200142626,0.66980545899051991,78.237282460152514,34.272703998897441,269.20863401020699
6.5912303265768539,13.212207509516407,0.92523342000804876,0.72992996602203664,85.729537054806769,32.205219747680978,238.4901726486606
4.6224416622328777,12.327623492349726,0.95813659812093543,0.65512518630257177,86.718816965260885,30.434969462768009,239.1790795847686
6.7378381572180164,8.9793797272714606,0.99846467730903221,0.57060865502578229,89.041603715426675,37.278739776882929,357.33518665698938
6.702352188655329,9.6635909392916961,0.99082593248023076,0.71407423588051511,88.156880519058717,37.751325913378416,250.32836469763512
7.0536311252174828,9.9322762352967935,0.96264351642712676,0.72599286169520183,62.721305709131784,34.194153579827571,228.20078252640229
4.4025258748459812,14.81452199798686,0.90175767459153866,0.68891778129672687,60.222877232418995,30.608391875831479,189.92610970736393
4.7477060015813777,14.062064733778028,0.92770464801459318,0.73832357147064598,67.4249892597729,43.429452961825092,172.84146247636338
7.7536083276363907,14.710103121408384,0.91305156659695053,0.65837986601743204,74.796517821586917,39.646752170480731,397.40501109592299
4.5137940847658458,9.248248670909442,0.9784371980615949,0.56809781521762792,89.272684049734892,43.357454438896511,235.75272799651214
4.3792420614028904,14.69994260701197,0.9412375682616505,0.77923287257227636,86.309273837374718,32.726592857162558,146.78799330291847
3.6535871297881899,11.075806357387782,0.90857949467814936,0.7663984963400774,79.395176619059114,30.595473784245371,82.446476097748089
6.3453436296854901,14.38557468061731,0.91451550608989451,0.60102187358555803,62.359942362139044,37.531357244136963,388.18268343769461
3.2125614259513195,16.532892811731795,0.95872364614004602,0.70928292568432405,70.820603153649671,32.649946188653061,181.20904862476169
7.7614761036152595,15.527721436172424,0.94194964019992289,0.60729243763590179,93.096341687483317,33.691228539252563,554.28401959224436
7.776832815297734,12.330618274872741,0.95388218762256705,0.56649590822654927,94.972937799778435,38.812067064792899,510.88170055771667
7.6476118366991646,11.969483034970335,0.95574826181389638,0.61256176923227335,87.170115434566199,38.128753484532325,432.20700480440087
3.9836429871771069,13.788386800815097,0.97426434303666598,0.70724369594508563,90.535356657696099,33.10686926338029,203.39987027150417
3.376327566208134,12.59443669915888,0.96400960945413361,0.79129398245032267,70.10075934723551,34.954710262158358,101.97458771636155
4.0379997157613623,14.723933098719456,0.94378824079620594,0.62160190068585242,87.536160293762066,35.62597738862268,262.97431580263498
3.0564098525674321,10.054121512480062,0.92571629839877612,0.74012973912788371,80.329239645211388,34.564207720540317,80.616301867309772
4.8980418360069073,10.13875565027373,0.91439560394695463,0.6161457839075174,91.031827861915758,33.738678641460226,206.8874776903009
6.7471179216746773,12.330741720515862,0.92364067694811447,0.59211144915426339,70.550081407173749,32.846022936568339,377.23364970619849
6.2805248890562684,10.067766969074263,0.93657192968395153,0.7706700182623325,95.504715858664028,30.011810187507933,152.90751217246276
3.1848056887705347,11.480192104774417,0.98236396188319719,0.6553954036377051,74.335069233777389,30.433322843588925,164.38731683605786
7.764188029533158,11.982858695635741,0.91447133072532716,0.77551032637341866,86.771712973890374,40.8166941770899,183.94651560587437
3.3969247142696322,16.139288405726983,0.98803191462750217,0.62886206504260356,87.29359387783326,37.699054661866754,268.91492852496521
6.6980511999767591,11.869227697272159,0.93919792336563623,0.68800533690078725,79.957894876905584,44.837739772500527,274.65489902461832
4.751798493330436,16.061556188518878,0.94780848484474867,0.68328836898264644,65.537440448662167,31.249472510175661,275.41396540452274
5.7399518370775819,11.370077300974046,0.96430683247121574,0.61616125554105627,78.54646912351869,37.190814446417363,311.58636350099789
3.0749163194547746,11.119894816535346,0.97216582161919796,0.69617071086148874,91.200406551588316,39.987325761680651,131.18048993168316
7.4060908445560178,14.744333897849282,0.97012209766437296,0.70982667338350536,96.131960330690276,40.553558070580188,393.22624191276333
7.9451070362941625,9.9267715776911096,0.90385410814178246,0.69607285426674304,73.409493729238292,39.477525932589593,227.68102107609749
6.8464853466609101,15.67312590506647,0.94692174064121326,0.60907992224887431,86.992192082216846,37.270784785771916,495.9946085124368
5.6693932772280116,13.431912004150593,0.99808816729613248,0.74678064888028195,60.900446956789352,44.652949041575937,259.20277431577773
4.7291090875641526,13.557387489715589,0.99630561748324575,0.7700710576534735,65.254586525473997,31.311657844845659,199.18105343551397
4.0796237160259672,9.5339695801230899,0.97506958020904899,0.5861243221950676,77.83853727232993,37.580224606600623,207.64275268948006
7.3436792608543424,10.433245386956937,0.93784761434419761,0.65524078983319711,86.979444578031007,41.724077944635155,300.11888484187972
4.1900449850155894,9.9882507353723913,0.99344997285876324,0.70315554029260618,82.033033081915775,33.536777628484444,168.89500495279532
3.3317320728803819,13.529747938060607,0.99992084693841121,0.77100373954596013,65.942819948503399,41.770018614182099,140.6908502004739
7.3157218963483084,11.303054421820674,0.93570441735230925,0.62825874200187148,67.777537407952678,37.93072292087902,347.21449186194894
3.160369091940797,13.473316125078888,0.95241673225436518,0.78196701676484759,92.80513404642727,41.175921630606666,102.15034491818696
3.650520981468079,15.473709342482561,0.97885211270145478,0.76745594713232745,74.493510389792291,34.919788780792409,164.3454377872427
7.7490843309410282,14.683810497709523,0.91111119942930108,0.79820410392461316,74.925375811104459,31.590852365164903,182.22732288621197
6.2206628273058282,12.100472499747084,0.99830724791654379,0.60498394171672054,62.699145355174842,39.658416054564803,401.0284226937282
6.0103686777173824,15.022557829485766,0.95559478004461362,0.68510707933693893,77.379581746885947,35.779350187725278,334.76429111553279
7.3868284853364283,15.900192657688855,0.94028023846857467,0.63220390467681187,94.8428861092207,42.25073574696323,496.52269236690535
6.136499352426716,14.288727145153278,0.94449696231423663,0.58746488465677538,93.488239650475634,32.626218670735021,430.69889278360694
5.1467712292370358,11.636732305142345,0.90212106267327841,0.76939940514657401,87.154052618261446,34.856083489702755,114.59039524203118
7.7972766624012166,14.280865163375466,0.97100192018504417,0.6485815097597698,90.806163688243686,38.162991253268267,493.40249315164374
5.5255436992060822,14.392523963016945,0.97734824733725112,0.7155912635803614,67.131650214347161,44.033921582954918,282.77156046824683
5.5069717374037301,12.786801514081127,0.9010847345243318,0.74716792415755617,86.766107591226586,40.494831414171223,152.87754404742557
4.1093972129899372,13.532298509680796,0.95818073489616973,0.5985054078022356,79.947245250767793,41.212459491848897,272.79402369959416
5.5324592374985579,14.112559912286862,0.95348682353410108,0.73048024472501527,98.293598505391344,34.001915949427598,243.98779320264714
4.4217628796476944,8.2726003499566403,0.95554486577943476,0.7784463238727799,88.624607718428194,41.053712026433018,93.117922308664618
4.1336460517557434,15.143646931910602,0.93922421488969254,0.71171523995222219,99.824743895308217,40.87859791054715,198.14885861255641
6.4758368389558782,14.283256874173739,0.93899691136949204,0.66660483366064716,72.700657931838776,44.006594466220811,343.19007212251853
5.5644615341311177,15.634726614644801,0.90804365452223523,0.63453839061573891,83.974915210578274,34.986192994816413,327.02604221049779
4.9596080941314593,13.896003698010837,0.92637329111309274,0.79316451314850178,85.451267492203897,33.287455906482691,130.78113552780476
6.0271873970428498,16.340827234264658,0.94674449378330527,0.71077026363539819,80.31459554125675,32.069642406472212,320.15176580926078
3.0520856256443287,8.7358720699273071,0.94927322218108479,0.55999062997267779,97.019794829788054,42.070780666052151,144.11386012405981
4.5638008277381292,16.31323954553072,0.9541102782603248,0.62204076855052826,75.802781644977287,42.460055319341137,335.84926555826019
7.1599797920018204,14.233459108192903,0.99111584146016363,0.6772718346400135,86.935765651536983,42.18087146510311,438.20219809548655
7.8393674728932625,9.7625254158693995,0.95396696338974762,0.64230694585863957,70.695477843231046,44.848166137406686,325.69522208478787
6.0358520368193567,12.263744626958236,0.96032522759354155,0.74927198385739668,68.084353149741617,36.174067011090557,215.12120647281168
6.1264201704819685,12.322443803794762,0.97705914613689959,0.65218915803707356,69.002128293958663,36.374972859614296,334.63480928918335
7.0870964725369587,14.341218129330766,0.97957939043622833,0.69967881058188885,66.926237490024633,39.559304463568246,387.02741993911815
7.6305222731917546,10.676011378902597,0.95478270219753469,0.59010977402770193,95.101314586238828,44.449784342667826,409.67608046190492
6.0374712512015343,9.4765158699637801,0.94555907359467506,0.71301023110904682,83.729562283284764,40.916390621087565,186.04276043946808
3.2823465269867005,16.236896288440324,0.92540520206854926,0.76734398488905664,62.717119556641194,38.325702008925788,115.28197943460361
4.5874895659714952,11.947527914260837,0.97857489142634668,0.63583493107635913,64.637508905641823,30.570035222406712,256.41140073309549
7.2657862568921452,12.826095895002343,0.92368296206524492,0.57540788078870853,65.36546695302421,31.923524698070231,442.20437446660924
4.2791235682630342,15.451599297775331,0.96799253044391953,0.55250913541530056,89.994540838083338,31.726118619085806,375.59786314962923
5.6890033958149084,10.31807890384818,0.90625243334700289,0.66872331854258105,73.805014074116301,37.410263844162039,193.0458288884071
5.8202916833802298,14.750456068755057,0.98490546509476062,0.7413810317571119,63.405736795732608,43.81658683488282,283.57489529339318
6.6773084333851607,13.791368764167167,0.97041209201309608,0.59136533554747883,96.816132922503726,35.394686377000681,480.0459232714374
7.7115747726912636,8.7454457854296006,0.97603717849013805,0.64491598300610653,60.667965477308087,30.374040563931946,306.24645881969718
6.0162700752295049,14.13143799114907,0.98334896303629427,0.6839249085216117,72.549340074739703,41.588812163454719,346.70642285084858
5.3779168717764536,13.950184934146172,0.92103633819044228,0.67361035987588391,88.59925498430249,34.874189087222646,257.40701727492632
3.1484040258899277,15.726923970889203,0.94812702076913491,0.64482860292116106,91.580166417390387,40.404937377163037,206.07123686404506
3.7348952460271829,16.114798112474148,0.98590920604190224,0.55565719790120949,85.139449603983039,31.585446641995588,353.00177548387836
7.0914924047758356,13.330627514401741,0.91108223035816938,0.62071063413094518,71.776303480586833,30.420090748038731,376.62833396161972
6.3666929468706304,14.076849505032442,0.93811938400464412,0.65052888647075124,61.841423041737549,44.874831446656849,348.62183970439941
7.1611471181813879,9.9099746469207908,0.92990116147070634,0.6332264533758315,95.708280415637759,35.988345519556553,294.95417569828106
7.7541722569452727,9.5078458334359848,0.99521608453059462,0.68065170250509199,64.309053553484105,32.593321445262973,318.14274857911488
3.0845288890133289,13.253130852017668,0.95915384993261665,0.58516531029128172,96.645743400011071,33.67364925244857,210.69342849506262
3.9389566739159694,10.314141608109429,0.93285431808812525,0.61635315413813652,96.639831262967604,37.939390200071372,179.24017548443013
7.3708176003474044,13.522505546760501,0.97390743377607691,0.61472063737414673,65.449922667174121,37.867813820621016,485.8303141950355
7.0075611376455518,9.7825746582145712,0.93908494673280829,0.58666689651039383,64.189585938671755,36.518608176727255,329.54722802950806
4.1889212507957767,13.641425223880585,0.9287028301017477,0.69455967830230625,75.23193438526792,33.365994743156044,184.54794641274702
6.5696680084321004,16.848096159433858,0.93072438394202628,0.56509327955520072,93.023482656968469,41.110697355607769,552.53471983239501
5.2559908855572619,15.449059375556359,0.93839881929637636,0.55671006110352728,95.905007539271054,35.548791671386368,424.82544518404899
5.50406835912524,16.091933199992617,0.97802216058140123,0.66230389881624552,75.367769369397976,42.190762980086404,380.18934091426615
4.9512016349143195,12.907501632267618,0.94619581854740675,0.57638558552848862,85.034874869127592,41.384743059316598,323.17520371649681
6.5801963623710087,12.253891575368073,0.93546071252631746,0.79485133963960775,63.128146061997484,35.679921912554946,157.3443897574511
5.5894984361013513,14.814723000531309,0.94796336640871237,0.67143232262913244,69.435941441864912,41.461816639651289,311.53302425805242
6.8349820974850939,11.141526112024337,0.90675210074385282,0.68412577724716894,89.512016660038682,35.615746997513092,238.22788662530928
5.2175664094988203,13.131118903430711,0.91499030435371598,0.75032154820544539,87.711678830949481,34.241492845009795,159.54652737672174
4.0263866682886196,16.199493183510299,0.96852088378181134,0.63114608189390431,81.56446022941094,38.832336073166609,300.03423318031463
6.8020464151898272,9.6842513594342243,0.93261492062631923,0.66056915079505829,81.083911437432448,30.095176202006609,250.53814934822748
4.2636137976664124,16.746646489198611,0.9919300483622947,0.65822596423000879,84.228046240484048,39.244699911002847,325.03398170322174
5.6763951266356498,12.863241162975143,0.91216797650654724,0.6693890514101265,95.101693630676948,34.029923284305333,247.94115224905147
7.1438020749323528,11.789499222215198,0.98059493157044797,0.74709414064403523,75.008415340056473,38.03527358303171,271.44650017714167
7.2289364243381309,10.369698137858782,0.93117856039815139,0.69991553438331633,68.486624949132789,37.016537532710814,239.12609456023335
3.2180832555638803,11.994963193164143,0.92180903990184537,0.60321271883379124,98.726351131474416,43.698378848016716,170.10667252244519
7.7745734276431948,13.925839908994991,0.93644377195279183,0.76513494700873275,92.365553043068331,43.953664217414357,259.82356093437397
3.6407762184292327,16.17183717723643,0.94504946774900822,0.66819152087454226,65.582049050609669,33.070672001540203,221.98243402874283
6.0601834187872576,11.632241750595984,0.91825272000795166,0.6796334415891242,70.953014491367298,33.324470952936949,232.24398426229288
5.0929045212661013,9.0020545277933657,0.90842980610810642,0.78704726767566058,67.233152780156459,42.117277497466432,78.408077082544338
5.2148749199665811,14.39038184889737,0.97984966662045292,0.79248938893547105,82.318713525869484,31.137042362507167,196.41483101378532
6.2934701023399215,8.9320541237545594,0.97873300478433056,0.65433182661000933,89.179728809649816,31.640102012710752,255.22294348594136
3.5906056131587318,10.501783372502087,0.90645471853077497,0.58635629541505796,75.945190623226495,38.895988282551514,165.73148869538991
3.6815276172272822,16.215742636575037,0.93166231379114672,0.66034417108001242,94.869795822438419,36.318896560254231,223.51107984001615
6.087963737395989,14.765528767605881,0.94481813489090627,0.76057752856610894,88.224937808639552,40.585963254131329,230.62827784575299
4.7782556604167139,10.898988288133037,0.97869990343769453,0.65299536171725303,73.254312895762837,39.269586477899487,232.1636478915307
7.8554041122119216,14.391004584881543,0.94322069356811755,0.5782671267144831,84.815705201212324,38.178230167338825,563.83399088951887
3.345856253348483,16.399711543373638,0.92908775154255807,0.73868426634247453,95.600281157948643,36.420127331235555,145.93868329180467
3.2211729606326851,16.367347192182812,0.91774973703304608,0.69858220150014916,92.265413542606865,38.590578045906518,160.02338378326996
3.6821017497738273,8.5405673233487462,0.96314918771652502,0.56318605620594631,63.670348185314381,32.427536117391959,171.99283533213551
5.5026799687302201,12.716824885283152,0.93444302469795315,0.79584037388063955,77.972681305095364,34.733278576869353,137.10383669467788
3.9145438903046372,9.4981517067513153,0.95490622958170157,0.75918272361325156,75.67734283393375,36.007782475080703,102.17289006063615
6.6506696416350328,15.357696007699186,0.96773207274388706,0.60568955139879399,66.340890621774307,34.943315883641596,501.77832406620479
4.8110618744551843,11.835055946859537,0.99822454707353203,0.76271964442237328,83.696426655828404,36.567994659426873,186.48886539508962
6.944245429622911,16.386697228746115,0.99296836862450433,0.60220692453668256,86.477038420520017,32.189946094472873,607.15406978670626
7.8076180850134129,9.8259496290945467,0.9754378057569858,0.74596389259656914,72.357276317085066,38.156282886351512,243.9126271891401
4.7220001607624109,11.784346233966611,0.90958588242392457,0.56323824840803227,88.657710342072846,34.193484381254358,265.97026963182236
5.044401238193803,16.240527622792264,0.91686843931224438,0.65928591940643844,93.177190295740161,38.112251582068289,291.10153465400504
6.2745581802350712,11.573916196649323,0.90622992230084143,0.64267062201084824,73.16636183548502,30.818576370207172,264.44734818731536
4.505997827117489,13.569156961152814,0.97259710511059771,0.60061325359513629,70.046021551083157,37.397356958295909,309.18380524350329
3.52666901577251,8.2096915292507546,0.90161081268724463,0.6576341643670508,86.09091640599587,30.706381171722452,100.51491458844612
6.6346413459396114,13.568583906771845,0.98669234449781595,0.77852744506732141,86.75596923854792,37.787131124042993,260.85687460448162
4.9833510598155675,9.5715271469904408,0.92103082736955455,0.76602454493930705,97.830590139707255,42.761613587047094,107.30618419928506
6.4367767327490295,11.143515770605937,0.98574004321297115,0.6399013699520697,93.203119133092372,30.263190156360547,344.56004429083742
5.8259339444751141,8.1740748894115178,0.9102709000464837,0.70962807817058426,75.439904316783483,32.419261092089826,135.55520908194995
7.9963972410518256,11.632070540497365,0.97172501832599467,0.64371129295811147,88.212265106325233,40.398779030655575,420.30519556292779
5.458947068394524,13.878088542236464,0.97577947136102205,0.59422920990368489,85.386334796397207,35.72314300200415,395.47570839032659
4.1642521200639324,12.23776118500642,0.921441124961353,0.7943063627248147,86.388651220962132,35.511668388167145,93.173602868940677
5.2332992753318699,10.55385092621113,0.95867894956126587,0.78820712185230635,86.98110874390126,32.323159218504159,134.74770945770877
5.7840760375864502,8.8719461339684269,0.90632774525673754,0.72254055023679475,78.395898469024004,37.233567974576218,133.52100624849052
4.4626134853659423,8.0472506973890532,0.91843012198352891,0.7013659381300007,74.523475316081004,38.286761773887939,109.30644310324361
6.7141861810271593,14.207536377953812,0.97183522216784501,0.58269536792314014,82.337860763867639,36.254179623330231,506.70177233484509
5.9669481528160668,10.713313109153804,0.93674259979037133,0.75812275205565016,77.497511592195451,42.17637924983979,159.32952562271902
6.2171461465073623,11.622139485581775,0.94737235001795805,0.65026716485467539,61.751525724097831,42.13230269857651,291.32768830389841
3.5473505999188695,9.5849456946958362,0.97033848056497762,0.66157711164031685,72.822234420214798,44.209154661041339,143.72150967235481
7.7543082770243732,8.7810991846252726,0.93270239858828141,0.70202541307268762,91.628895272008577,42.015360266263649,222.01679822164775
5.2488667963661388,9.7498733154558579,0.9626754102366315,0.61498588454374736,85.416277314678126,43.745769397383206,244.99170562747932
3.2382100687009951,11.047477113350633,0.97156354616867469,0.7020119988314919,91.05237021063212,38.052481924261031,134.36428614506269
3.3844834313938366,10.295521578596587,0.98292640807272469,0.55961815832139439,87.532844509942322,37.190338027855653,202.76398519868533
7.1856427897348896,10.337578301978999,0.96657400115590275,0.66081490448704616,64.42139426068438,39.294320434550812,309.76334208189786
3.9422747614547848,13.960239163019775,0.90892805080884975,0.76397557202076827,77.018249661322756,43.020185538621838,110.91904223757648
7.1280674703513984,10.699194952997562,0.9265815655868096,0.68674594541382317,63.90900539364803,34.783998608951414,251.32706373885503
7.1530181659450758,10.386184497570509,0.91971504077698485,0.63218570847939404,65.809459118954607,39.853146960538652,291.81129207401148
6.9271258564752305,15.396448403882163,0.95635379233828921,0.73410166490980733,96.252953170353834,43.475051634884885,328.60005190124923
6.0097258291491453,8.8711914169961155,0.99399758415784945,0.60375399907207195,73.506350996009957,34.775303479629343,285.772882211698
6.0212104538166109,14.368826741047304,0.96996057406065272,0.62056533216153631,74.545852793533982,38.853046545461936,411.51445082946299
4.3450784185288995,12.124483541140631,0.9596401809418782,0.74657227716781926,84.249141527952077,34.528975014726178,156.89356066929912
3.2087138607338113,15.928469333319924,0.95057999463420773,0.55243265321173984,69.466897511902559,44.421275616403342,275.09115757686288
6.5532745024205017,12.569638332969838,0.93948289284906994,0.72954646364236719,75.809937145921481,38.8491693573134,238.99187815479897
3.0745646336745498,16.081705973394293,0.93652269227020224,0.68892745629126817,65.590736560111765,31.593624840589499,167.18072506039923
3.1067261822940284,8.3035523645128713,0.98752281297683431,0.64211212606609114,98.818722556929046,42.360153722629221,124.6629049695587
6.2001206943414253,10.112420701851322,0.91664217677957482,0.77405935466425224,73.248087520661258,39.220491393663714,126.1211076217153
7.7568246329806323,15.808386030134699,0.98617091708740745,0.68162922513167634,84.063194835646385,44.316443245102903,509.65589323011369
4.1319429071494351,8.5852117448965313,0.91826781864574369,0.7451387621304888,89.471851326891141,42.226674175118177,88.152688367442053
3.0356779795506168,11.210581936546339,0.93760814710483054,0.74534414409238914,82.562297599539235,36.887928313481623,91.836773071191544
7.3102394571546734,16.505923845298131,0.92000013386673707,0.7999020183174117,99.790193618274529,33.05450067768983,208.81916465431615
5.6921695341014882,8.7159700617298768,0.90433597762264573,0.76886621998170246,84.865799057325688,34.880788802634804,98.597512391812586
4.6446927509389866,11.299605153003228,0.95158644312020102,0.78883070539563305,68.165212763712333,31.384513697378889,119.58706053289058
4.1397765814339778,9.5187008854565622,0.93839731504448154,0.74832134019701613,86.314173515045781,30.903784826178502,107.24759705373161
6.3493680697272463,11.755998965680313,0.9283703808497894,0.76679180524414303,99.756672952718787,39.420725301543364,173.10671915988007
7.0541381298723493,12.723175545626518,0.90891192860294712,0.56487174742336199,68.82741521794685,44.795467257498608,418.85044847759508
7.9359868119704702,11.819969106319292,0.91171018705982332,0.55564864759954247,67.578482564391351,39.82313026715957,454.16373466248183
4.4409343051097458,10.579901808113059,0.91073297604385672,0.60055463323749603,90.682780557431897,35.480139840337124,202.64105410580009
7.7039217442214651,9.7597694621219127,0.99594535952914554,0.7668554913005976,84.053373639019412,40.292829064010938,240.92781054046276
5.0029209561514358,11.988267421926222,0.916861387772822,0.72001306923412411,73.020161086811939,41.781099213545687,162.89227300033406
3.0993311331253328,14.635077336303143,0.97000868291123077,0.58186674708498543,76.519307193418541,35.868656707812434,239.69622192980461
3.8111780969413496,13.143605900613172,0.90329233750871929,0.7103342320466054,90.684862642484944,32.718745962481734,136.14899589409518
4.5797618994251303,11.647067459138094,0.94352124735012921,0.71044390134922752,82.66648814719602,38.990022936161466,172.59675129490626
3.4456936679853021,14.344426650832251,0.91130575693860116,0.69086201429829286,90.207626394728038,41.231104413336077,151.06596244252333
5.5402703190120057,9.6454948696777283,0.90625363238980727,0.58488240836869509,85.520759027254243,38.773575403658661,237.89659087846053
3.352755957478772,15.460924151435618,0.95509443881898093,0.74115556443106845,70.198170933410239,43.416663593796898,151.29823402855951
3.2686066359763872,16.861695813853025,0.9400307059602333,0.74032739806846259,85.165653701029413,38.619857087026503,152.05127290984208
6.0700105402280853,15.581266548458565,0.91405784590004091,0.57016760936981781,63.059655341182562,31.565836381998043,441.56475868484841
3.310529838384447,11.93613382746552,0.95196846056788631,0.56260195341671515,86.202728647721528,38.515811475743881,210.90564388605537
6.9504319271545114,13.089360136289592,0.94102970329437652,0.66969277437138508,72.9243741243762,42.486933052992825,337.13015916603746
3.0281105231584915,8.1243851414248951,0.92491153214995125,0.58514679285055304,71.616778049688364,36.571018427792609,115.19071548320201
3.1866848121295805,10.535085755395707,0.9620736271326199,0.57624587002247507,64.762321485211316,40.757415150789804,175.86519737668908
5.3173371821778721,14.741783292390616,0.92380754018969413,0.60313884163434772,95.832440279290154,42.712361001833983,345.29970800692791
7.4272478163586335,9.922143215589081,0.96761464838393862,0.61815346139225757,87.798774905869337,32.552877043529051,357.40354556737486
3.6832786659510899,15.189791495252246,0.93370719639650701,0.55037968621177102,89.417301434760631,44.713341117545475,292.32278219880959
3.3109217519412475,14.104076485022706,0.99652339378923682,0.79356649046019589,64.145223420558906,38.096686369643976,129.58689461006463
4.3489959729270229,15.162482458924693,0.92569774981158914,0.78819297225676777,75.174791901735347,33.310263729398841,126.9636336822829
3.9319384890534304,15.178644435336063,0.98788064791034291,0.57904173416320104,81.096633825146625,41.844657966147082,331.59167324099161
6.5899388085304986,12.495052132912781,0.91551577364329184,0.64938410070942831,83.407995447589713,41.122070895592515,302.00363693747744
3.3956556093818566,13.272621917320667,0.91091513797271695,0.69829239507619245,65.126552662951894,32.012501522418106,131.7821433779456
6.0846652242547652,13.05402500245064,0.93671214468508146,0.78326726304421079,71.271696326112576,34.796660926549919,169.97776116333202
3.1728793141629397,15.388049047826495,0.9485744088759116,0.60871113178735858,96.32607827562822,44.363544612095929,227.30074380655427
7.230074499827694,13.778744013744921,0.92538132446437094,0.66033162838261705,60.656757232210133,40.06093007777627,358.28902023403901
4.897956421934536,12.068934102381402,0.98160263783271329,0.6498955656198675,81.814953344484792,44.651968485557013,268.21106612236412
3.901412687972619,9.7999061209299363,0.90452357420626228,0.74513345659915409,72.698087176299552,40.216969581812528,85.461784138687349
5.334770301297814,11.871493261195006,0.98311458163407728,0.6715141329531531,78.8679132904212,41.648226898370034,270.39480546361023
4.7332998528015011,14.559190943311771,0.96580101869451118,0.74835063123824153,70.234323900960348,35.310459293429261,205.760325914514
4.9806031577040599,9.2082744267491794,0.94929247479645651,0.61184513198757118,69.136109465727827,39.947606671286799,211.74326462630953
6.013351145088202,14.857857171221189,0.92112070157629256,0.70690343301506953,70.609667660180918,37.766951371344653,262.39215543475376
6.24625728260449,13.829592013259298,0.99898983373429917,0.77495669967384195,77.240935491122599,30.198007741174663,268.14140331630807
3.5992658620975471,8.0378664299500144,0.93485716486830706,0.71713044082839406,92.28401230882821,42.653494046454973,89.764600444705707
5.5503184352143844,9.7262878279377247,0.98787580337705638,0.592479663015816,96.574785237334538,39.103472326743649,295.59336844758195
7.2955080767007745,10.300933283033055,0.91964452346969183,0.76558906193709864,89.268464827644408,30.248984108173577,168.05382206561595
6.2079745172007659,16.341672666510405,0.96782298653990784,0.67398547779349816,80.066394480894232,33.617287767469975,408.09700270230661
6.1070698107274408,15.930228328879116,0.93576754764146008,0.65483237914197234,69.455699008651308,44.837193747283578,370.75042252934782
6.1584251797806608,10.847569890198791,0.91852944399865977,0.68941391604714253,73.308678120030194,42.371078655831695,210.81381769304116
3.4971414696886249,10.193942022187981,0.93397774692437618,0.62971596529570006,74.116212134916296,33.138412485817113,149.64665369981529
5.4882300302193512,16.60572729122185,0.95645001832450882,0.73858229078865412,90.524132642921415,32.885482543382992,275.55512367038978
7.1775700002002578,13.611264565472414,0.93248284428370665,0.68154805327711665,83.567643525334006,33.724595194642824,339.2372602884551
6.7663492993210692,16.724029001314936,0.97040975342729852,0.79706013708786527,76.327546343757376,42.091527877736745,269.80868106201569
6.2763639500604258,11.95992523352918,0.92199516639071566,0.71104624895973845,84.844550583102176,42.764925806274263,220.11016757304162
6.3850335579559321,15.870558241070007,0.93581568224548628,0.65525211981182852,65.170917150606968,38.183414333952086,386.14007553283648
3.4147804115063565,14.540161537300023,0.912333110306908,0.6295029352305489,65.948781346200605,42.769070906383263,190.54988114763887
5.7650904230725493,15.982897778846144,0.96748875279578861,0.7782048158913254,95.064855523594929,34.430515780795425,244.19843870366654
7.0638524883798484,8.6735152828243685,0.91746899324272257,0.62733095670196404,79.23844943916508,43.021967311871649,245.87729295488467
6.8040494663067639,9.2568733673522026,0.98439755944963858,0.64539145016133281,82.762148031451574,42.951305632694329,294.24354168058045
7.4698697551246749,10.422728549791179,0.97139947011954952,0.75080605069086614,99.464376581998067,35.071776086061796,244.56997066165869
7.3974719252232655,8.1619428127296256,0.96944781284519288,0.7602859916174276,63.93742428571133,40.695972779713841,174.38266943736528
3.4492898813265778,8.6761517983626373,0.95761501433359975,0.65914999710932543,96.763163663134492,30.662693598791687,126.52921959718375
6.4626126529903232,14.2801226624647,0.91286430224479609,0.75812366390681385,69.879091245601387,32.835045980956288,198.54119551956288
5.0066924856167034,14.512904122783869,0.95521022329953409,0.68138844232503926,84.544960864510514,36.356254857454722,273.84896200277046
4.6499596049905421,15.911822246747361,0.91346179415703743,0.55230196258179964,86.876404567872356,38.619371613724539,364.80625203165454
4.3411994696281671,10.276930615924764,0.99434706935059602,0.61179103532010537,86.632885478761892,34.478791486969172,235.49595011629754
7.8613138675250038,9.0218054459839259,0.96118420520607006,0.78771498992879874,82.667667099424051,40.113982735776709,174.89602973395677
5.6934402102309614,8.2610566334789972,0.94620498488202409,0.79161317967753608,75.491623922637743,31.891302676103066,104.87907762532282
6.2043486998715558,14.579475621527184,0.99542742862859379,0.58386981377218006,79.723185054483366,30.05138023920923,508.09953173018829
3.5831052845414226,9.4427496246906824,0.98018564827415822,0.79060496008769943,84.671132044980638,32.1400596139203,91.598919136727474
4.9616118611536226,16.155951208490841,0.90513181226965223,0.66786488738144301,84.161567626129937,43.812047411536028,260.86340186329261
4.5312589661300802,12.569847481480586,0.92612919555228135,0.62992150239190892,64.315856342778432,42.176837650799811,229.08321917061792
5.476753246854333,10.342931938892798,0.94443899734928627,0.65317352234279691,62.875121243626452,42.537882723302417,224.42715879274749
3.995299083959686,14.943483386718231,0.91498232820583225,0.69453664734759391,93.151528854156098,39.309071631471667,182.81652419683775
7.5851305801617972,10.639323530645534,0.94717846378211079,0.77178900953503082,79.640105012397314,40.358336863305652,198.60291532423207
5.4930278934473913,11.280454139331734,0.97710908921023509,0.65427491774202384,63.379962106084101,33.202310732520722,273.02724268145221
6.9996406738186092,11.042829565053184,0.9440804830247439,0.65344243301117377,61.550802791651279,35.526208433532624,306.49738393144253
7.9125356918970491,14.373775367398265,0.93819260876713106,0.68705178241740616,90.56252386859876,32.28691712583101,396.57746497847143
6.9577471140140386,12.15244342098384,0.9163508596066956,0.76040230240020334,64.59659316893449,40.05032778712782,181.81621983588946
4.9313882095486079,12.922819467329465,0.90919215086783955,0.55736061337712983,99.817899539979521,37.387457896026952,309.6817910390339
6.9573698607361747,12.064861384717549,0.93817808297874117,0.77774172860907931,79.336176553462764,32.004339612459347,190.33668395836403
5.6063275546972973,15.84968099703153,0.92640146793824685,0.67340861876372837,82.904961317262917,34.143260017526543,309.44080548299422
3.4767809682416608,14.552570368582643,0.97755602048074031,0.75241242264041297,82.806976692997239,34.184365922630931,157.71610319213164
3.0319944785386954,12.132091560523875,0.99011400170049757,0.7709606719490717,83.278378158201093,41.835535294884977,111.79281395765977
4.4917774295850039,13.194671466357804,0.99594847339499137,0.74399575648102223,83.634985754045346,32.765841264370685,206.95182154684096
3.5846743967549295,16.808725086134423,0.96901211476601645,0.79682075589753731,78.507090653408937,38.0197731932723,143.38149197702435
6.3593675021639697,14.507386852472557,0.94010969193321403,0.77882657837811564,87.924382177567082,40.906773259300316,208.35705546347222
4.0347224780291668,14.535417038098355,0.95134778449699986,0.7339707383302071,96.246181471534285,38.977617635065897,177.76011477034078
7.2270517396665603,12.320887044543589,0.97146943040664946,0.61939271676384644,83.908223872335071,40.729700339444818,429.45440457221844
6.5219835720137684,10.640262031466577,0.92323505035028475,0.6159244104832865,70.279633155459152,34.015457615581809,292.86397268535063
4.8167493078164174,8.259293578461687,0.97108992877099609,0.59530570574242847,84.570363133265829,37.518111119104468,207.12653648954577
7.1611251372372884,10.939127261047398,0.95076698286155414,0.56967635692627538,86.782346821986138,42.243734480794238,409.60248695504629
4.3506956257671181,10.415575020809932,0.98795053372521524,0.57155485980223197,84.077745883558478,33.373973410280726,259.46207943996723
3.3193095816078877,12.894286491785216,0.93984870958944489,0.70311276403125134,95.700634226777737,33.849649565559659,141.93228474771854
4.8841461784890043,14.878515547783902,0.98425239628227046,0.63642951697670436,66.342164978484163,36.578868168798394,343.05793260178859
5.147424580920041,9.2184025663669278,0.90948335196139563,0.56264689368831733,97.120834191986063,40.692326521864892,229.24766606547999
4.8543158192015978,12.709210568867096,0.9199934412042875,0.74791692236030338,98.729293267102264,31.64528829696647,152.0262011365412
4.991369199023759,10.454331617805018,0.9820724831536064,0.75009166607318445,64.92772213020497,43.24280905821356,165.45533487844463
5.5437672203180171,11.190403258684681,0.97325993318065884,0.75378191702691311,60.280062454549935,44.996802942040354,184.99293086166054
3.2562600974673264,16.054807656399088,0.93716997498521371,0.56073293978392691,74.392225586807058,40.790579354323214,266.98927594836874
5.7745232672704656,9.5062449735209391,0.99424765087513112,0.66668325022641051,64.214865819133038,35.527324995705726,245.91954086313723
3.6926244595168978,16.321927239942298,0.95845759263522667,0.65408638881504533,75.655895442246873,40.035035358141847,249.76474642799542
4.2589909027096828,11.870366276357544,0.98485357717757172,0.59464272979930521,91.048823513543766,44.821190497277286,270.25384672118668
3.6953945799079935,16.886012819757024,0.96714377563454368,0.77470847881736571,98.471132447998713,31.578214103094915,168.32380801271637
3.6497523281128204,12.158815687421214,0.99443086171248041,0.69261265686192663,67.318941552265699,43.027650827297037,182.13510325881288
4.5628831217785333,13.239191631767453,0.90557278804076791,0.71934071086449147,95.505752061318958,40.758360369281334,158.24514268441479
6.9395637035714426,11.648573647367353,0.98772582682449317,0.60055535607650901,78.614080194899202,43.436568970125052,426.70757848525733
5.1548032045754066,11.040840383346413,0.93831992770632411,0.592223483443859,68.848030613973023,44.713166340074835,267.67896590089623
7.4333993119148376,13.943820745698021,0.99566977372235588,0.61803556942898885,83.367289673982611,34.322540986848196,535.43693565057117
5.2592442705257918,11.067525730674541,0.97921077568298287,0.7563878219886998,97.088192352322181,38.760727881552256,182.99828381674274
5.904251572688703,9.4708103099476553,0.90543884347843551,0.65297861460023743,92.434197312540789,36.063212090280096,199.1537646686989
3.0523201656233874,8.7365025674152044,0.93641402152308328,0.57040625534318723,98.346498734240782,30.262727785382612,137.02086669328168
7.091509741830234,10.20229653098564,0.97268778131264111,0.59164555951412234,64.882280172354228,33.703338019351776,376.04818961066991
6.4943704056227931,12.92186671059571,0.94174227241584396,0.60178788124822824,82.08225644887365,39.840595702272466,390.51543685578622
3.9494186346842453,15.16184138595186,0.9905280410899524,0.71280829969888093,96.151243659701734,33.625637063484362,230.25000040184599
6.6940613678188372,11.630932950169029,0.98652048423532812,0.7077148978920792,72.606964113690424,32.607427950950061,298.91053656332821
6.1966678065733847,14.366678846254278,0.99407851693465854,0.68754324811045386,85.796130256395088,30.825049267344394,375.89797961691238
3.8657269804492449,14.213871115870214,0.91545432223538792,0.63844677487751189,85.187349229160645,33.058119505409529,210.00314883949358
3.6596201042302443,15.376775311029318,0.96279991261256137,0.74511835616465105,99.102931212702373,38.730294638988177,170.77324530025243
5.8818721806224215,12.406975236975388,0.9725955509619868,0.74368634896240615,71.897956566906956,36.34236533310348,230.1201113009632
3.1668300672804031,14.95180694507448,0.94628511479742305,0.79361389020470752,88.312940074796245,31.59427266145606,102.25657261681694
4.5027757777366677,12.330266253278616,0.91234055247189039,0.70754488507483826,75.412683712394539,34.61819351928267,157.87324051740484
7.4913114448153379,10.75723037875883,0.9056675149239739,0.77058812122870102,71.979597558942373,31.494527496466851,154.96396664049465
6.2498537658751347,10.197265873640724,0.90225104106844034,0.57437562378304474,64.072550663369697,36.225279263936457,285.22718693184788
5.3830893914690137,9.7428120130014122,0.92622490240209232,0.6941450662111085,62.257791662880834,39.893178450946785,166.71328414865462
4.5097710930644315,9.433485867451779,0.94246303664403597,0.62511680066536446,83.004454233076189,44.214437727345974,186.15897176359314
6.9480379872777007,10.860284150416522,0.95238171755643108,0.67431443242581213,69.171178343243838,36.285075149399475,288.01775149960099
7.0441287368596939,13.591633471561611,0.98184273222484941,0.77471490059335324,67.192781299027189,34.845957452521446,272.56663978329755
5.2735081463471261,8.9201070257010873,0.95553893543225943,0.6337180000230006,94.362715371640149,39.92693201346593,211.46845612484253
3.4468532001249952,12.806347556976892,0.96383377294255868,0.77146221050009356,67.896479023741691,32.904914456529852,117.40561045395528
5.0411145969826254,9.4196499917329088,0.94620820949362971,0.74190689385992148,92.50597191422824,42.882314979085329,137.50294390902746
6.8030060711107936,12.144909621807088,0.9465344070052677,0.62941905408211984,93.521943874749695,44.645135857873775,361.06426858872635
3.6210611804370747,13.654667334690309,0.92732234493792731,0.61563263808722335,65.74251021612379,34.898600607503468,209.86213253145883
6.6255522042060697,16.597235065792098,0.97817069651131439,0.75388623404637556,60.777484774906725,36.447990604960744,335.32854497964178
7.8871373544731744,12.635155179037785,0.93410649505834253,0.66939649419639835,80.16518556424252,30.346615026310609,365.2761490823795
5.1034225532822566,16.830579677325652,0.98954361902626342,0.64567649373640201,68.582709209743143,42.255146954316714,399.81283871397693
7.5732653980530449,15.875405862635294,0.92540901490412475,0.74294967062452766,98.13415765546911,30.007231323970373,309.43199252083821
6.8350842759876391,12.590460854264965,0.97360499493409014,0.55004330086523634,73.900282891118295,30.486454089901809,497.33733916937126
4.7139747556325089,10.797847877510522,0.97883331248370675,0.68670499569678012,75.454209721487132,37.522312431645076,204.61640230212549
5.8439534542046268,16.517849957231512,0.93767654112785437,0.78610670052403786,98.135802470020181,37.647697943641859,206.65966052891858
3.9770943049912431,10.381514541905686,0.94006238832085609,0.61790880709663698,98.059372813554944,35.023425816777646,185.75656237818356
4.5935972044377733,9.9042165498154411,0.91498180502781112,0.59619704135588525,98.420579967917433,43.631847477317841,201.89622538219251
7.1747181778748015,11.022513356887149,0.93034655619498907,0.56707306026354543,63.765737577621152,38.728244297989974,390.3565426429077
6.9397843176745919,15.806609854260174,0.92113192558916623,0.6090164839949328,84.628693975847,43.016048611443232,467.44378345331961
7.2803187692420366,12.955577955175528,0.90914085596818339,0.77749953983043274,88.816693049268082,34.635263956098292,178.21492271263094
7.1058537698275979,12.640748826058834,0.97884847586783896,0.72692187154550225,70.698360018107778,42.064746657927643,309.3310089905433
6.394240421711479,8.2625830594461682,0.90044592597538864,0.65379680910464433,63.147253231927365,37.601879125675183,179.51835956141903
5.7790528006826971,10.674680700001039,0.97584753793229972,0.76766698180155701,97.384174289039692,43.434858063802054,181.44362866190437
3.6192551660545469,10.500586512977002,0.9746246700534259,0.78581058507891588,68.593394438308621,42.392090355012613,98.999892710385126
7.7287667939603795,10.969322352176068,0.94790174117885562,0.55871945291290814,94.965723693539758,41.980803371018382,454.41308832728197
5.6272700837071721,13.504861063270948,0.98071962322045081,0.56817434759773844,83.061304306906692,35.604917675302325,428.12273292820765
4.8551099342657071,10.374913590392714,0.9059427977260559,0.65652107077193533,71.401563027903705,44.331168242781146,172.296581064143
5.3273486948879434,12.409379880778735,0.95539815675502648,0.73627013987274881,69.70330814778319,33.272404519999682,199.93955548767858
7.8286750647264807,10.540139420071093,0.95944506746246494,0.61413860139964482,94.55036547909161,31.436322911300532,396.63019624582432
6.962918710757922,8.1178378691900566,0.92928198718013511,0.57750784448925485,60.033020823546778,33.208622228338456,272.04388746411195
3.8584861837294451,14.448238117930792,0.96516499519748888,0.79083997231464875,69.389550312086712,36.098179979350562,134.07922943275977
6.0180428842309812,8.1981199788918619,0.95060519423320633,0.77185585821600411,67.387917438269398,31.344705945502913,124.6804300258585
7.2283731703239402,11.484421439996739,0.93684666300834618,0.57357680204104844,69.841919784586764,39.080380485484028,410.7660262167426
3.4599563697944289,11.221382654549521,0.94907468469522938,0.56122377128279266,69.890836829019833,36.450756955473722,205.25498294138859
7.5710312082650439,13.112228007358592,0.95112599463942438,0.75254371993383373,78.08196667898639,36.546179156393414,273.59999432381056
6.4515256368325469,10.477126255890767,0.93022540553480659,0.57906348945563346,77.522233158358645,37.316386315280212,325.847353730961
7.7872432173862576,12.351574984456931,0.92372895254128273,0.61753108683107272,91.890641849258785,44.004676421289133,405.83783382359047
5.9457336775132283,12.92867689799011,0.97735983298585938,0.55187838220194907,79.34819335978672,44.68088195935573,444.45692787727842
3.7735135126687904,11.089957043248265,0.96369786390803358,0.58040682026597779,89.846741238702094,34.002861500609129,221.25786898118369
3.1000879345363299,8.1145379370189694,0.92169466379839227,0.62541964214559764,77.47178605222561,36.641814739274906,103.6678917602986
5.6543501892302324,13.677353438072881,0.97136871103054401,0.72623041735512373,95.35529656688368,33.613593816727473,264.51247185883523
3.4612825577606787,11.766136995080011,0.99163706552725051,0.68584335810555508,73.739055442946366,38.352093923778476,170.55453052807229
6.2249031576565255,9.1835966750496727,0.96759963034349361,0.79905551808758202,92.064763201125999,39.989186065109948,138.83612355910662
6.7849884685871027,15.797298084579435,0.98203416179558611,0.65101507794437163,68.051335595213203,39.591478800052769,481.22646987960201
6.2588623078376564,15.408729932855092,0.96845941325199436,0.64116388621311127,74.501670968892526,41.656373696342797,429.13483381752701
4.9495482831127422,14.903513791301359,0.97088044346590219,0.56374933656189574,74.997282466538394,31.841762503876886,408.84076630067511
6.8620135117924796,8.6386867360617821,0.97775085134339423,0.6460334897507708,90.571346504305581,40.791491003384479,273.74265063294087
5.2764094365833554,8.1673513262394586,0.9216867536828901,0.63440357022474436,90.68396439327995,36.545446710403638,174.46525665381014
6.8637643330506313,15.828668087368605,0.90194710039931603,0.57494992192624317,99.808550631160955,30.066392686228369,490.41406792508758
3.7488842389610251,12.09965648310833,0.90068271938754618,0.60122660330628674,85.775709647669871,43.361433057637882,186.78764932530947
4.4064350772270409,15.136847200694092,0.97823393805460401,0.61616241535187533,98.983853430924015,35.089500026032859,332.05641649430288
3.6224649916751872,13.205933028572829,0.95278367979108358,0.62712998181702395,72.972890331600468,30.420950421921972,213.37794812383177
7.2047578676374879,14.284994360988764,0.93474295825419917,0.64480944139579444,76.153917793557554,43.085527368930642,407.0026342243699
7.7183108041575696,14.780695982232793,0.93400133751399117,0.6622589375578527,92.03877819995094,34.078005286641378,428.83307851649158
6.0043678357092638,14.318308466367395,0.91826765237756924,0.7057168967083276,99.313330751801033,30.130104525014328,257.32690105734741
5.0798199371069739,13.427820480764883,0.91290449005416918,0.79973035410541138,73.266161295515928,34.762608546705273,109.31185847583434
6.7914082064587955,8.9209398524364563,0.96103048347820685,0.7086019027618693,66.115076763060358,39.807267551213116,210.29389571000948
6.5416132289886999,15.367234654502274,0.98442766878797494,0.78262516826800832,65.260130225664497,41.919985044071524,276.41956848958489
4.7469980767383468,10.593694983987159,0.96297049491813824,0.73758376749248933,65.643305595483326,32.422350745971755,156.61066828040197
7.4751175946932209,12.976102819923785,0.91440881809052543,0.76355886369145887,91.992115268069384,34.620663212774126,208.93626521281348
5.0381074596011812,11.937838561384005,0.93296666013639074,0.74406720847233176,75.29016225331965,35.289599760411825,158.28576080482003
3.1613752555125192,14.004595047087932,0.91271785569907726,0.74728084577117881,84.6314158257765,42.287128275622777,102.16457790091253
4.3999434751270385,8.9512045495668371,0.90704149671196765,0.68466696786799841,62.024936668631639,34.13905488113295,121.04043439021184
4.9223694878724498,16.640691782316622,0.91766977278167383,0.75482284784206699,87.215580467158631,43.416342364474033,185.21125323932634
5.1921627876521903,8.9504204667671008,0.93039145534899326,0.56672099048894031,66.861758831101184,38.830092223541861,230.833162106944
5.0688416974813864,15.32841601633654,0.91461582374532158,0.67077379568438056,73.405385426905269,38.85144932363464,259.12912013002705
6.6376158765634896,9.3650704858604037,0.93260121084084024,0.72497397512794715,77.802129589794362,36.49538524323345,181.17205183097087
6.7301346242870652,12.061265552036449,0.98456912786398176,0.59154463984298478,82.227633960693268,36.819129475816382,436.67300441417092
7.2983118957173767,15.990854562066863,0.93289763542269954,0.62419239413267225,65.828491610317471,30.791472165187194,490.4442446448362
5.4893978029528236,9.8294308180309695,0.90370871178134049,0.67117420844667008,63.989563952956345,34.856265992387598,172.92775196096602
7.2539108022757715,13.821680710098143,0.92945773458234127,0.74411797364600785,65.777689280315741,35.994650899403098,255.48538564010852
6.9748207720700623,9.8174705753309794,0.91883696312218666,0.6471517884069552,94.185596181227979,40.233909963302104,260.57826326674581
3.3007423484747083,13.43350474721856,0.98037601152330145,0.56321619544246404,92.153097343567424,40.094748635535964,253.0159509994136
6.5553767577731765,12.555092900798206,0.95662983323040718,0.75955837634879664,84.315202705473297,36.422969779921651,226.76177701560923
7.5749125074134582,16.571869717092611,0.90674166279369062,0.76446092247303565,89.29398130169335,43.031664757873983,249.84459096390839
4.3308637052873351,8.5367985475050965,0.99785724817836852,0.66181616284991351,88.646424169138328,30.926222204127757,173.98113591978367
4.1481240215799451,9.0147535441449254,0.95141623043383294,0.57761628187948166,82.026767722432851,32.244420122232562,193.50021070106865
5.5568272838585084,8.1222954256393347,0.91615834866729173,0.72075567718130362,88.321672145839486,43.509305907739787,125.64961822594852
4.3032275298119149,15.884702557951488,0.95306883565080414,0.63261666285647022,69.192338796703496,37.61743255132015,297.59873230927479
6.0640891452021153,11.21333461776276,0.96603149799443888,0.72287255363567171,85.886520151923591,44.212256051661072,229.14355991634062
6.2359037745270598,8.5144879696716202,0.90362188240931485,0.66664866852662308,90.291224584488688,40.365800726943526,177.94162315250438
5.6695122453434728,14.114260103579818,0.9850140265754449,0.62264973855311156,86.792407071632084,43.785175218865227,395.87124361412725
7.1615446218543193,16.276966941593653,0.98860017295261127,0.71261531240120024,69.463658275938343,33.363566472425987,438.84824807958523
6.887090968012954,16.315509061615252,0.99478338408857936,0.60673887663441928,95.162872246261983,32.777594325934267,597.17196921545815
4.5483161109644046,16.401180418533329,0.98814971225373149,0.55777077547371146,74.852142423296698,30.781927111971626,436.22440063540597
3.02113020310804,13.08256622159541,0.9501295321400558,0.68185107024695912,60.121691657410551,36.916696878633125,144.18971626837885
6.2689821416065019,16.875406795612051,0.9854910979046041,0.76642346012564322,71.118331359185461,43.366988342400667,315.77116335698133
3.192050929081824,14.859667150952237,0.95051813090949133,0.61353819994848002,66.496154552471396,32.096889751789838,217.47847325378984
5.794720860438626,9.355970973490324,0.9862504380797289,0.71912183225530002,66.688246674181869,38.605383109161906,198.94668704076327
3.7706708779576048,16.72249996369991,0.95916322859138881,0.6399358821768153,81.322830531472562,30.729964212289129,275.45025441731042
3.5063881250495115,13.67825242965694,0.95174519835064275,0.59755786289467239,99.182907112592119,36.249395445523362,234.24951836560419
6.0121495758991816,14.54509098118521,0.9182306507472271,0.63044933884530407,71.478139615320217,38.855028493640866,343.10426918406029
3.6439110540076802,16.683763023972102,0.90036383556736643,0.5707225390662608,68.765094368808917,44.662118164693652,271.17438294537715
7.7016410539017999,11.30993316230192,0.92601493108660604,0.74756061646642835,85.065240631075994,38.935911655630406,218.95138016594424
3.5144139429297279,9.0875636954943104,0.93623195783623037,0.59569269119415813,97.626025734766429,31.831832917398973,152.67469677880317
4.1114429157446795,8.9201062489879099,0.94401288085993773,0.73588081361247837,85.412817285619141,30.507501845073435,109.05629273164756
4.5404551199377554,11.426586529476346,0.99495820744743035,0.74966308396100445,71.650375228283323,38.147699668001344,175.09698542767265
3.1168214846375424,9.2553829703261723,0.99651353232521445,0.74085785757403599,65.863797914649027,32.140340272655052,101.97823963914429
5.133541803200365,16.932094863616712,0.99035000777026161,0.77087106499457847,65.608570072680507,34.537962050202204,260.42309304739791
3.8398773480947916,12.078570045147686,0.95315928978357778,0.58887827681950899,62.709345700560263,36.461467433142325,229.42250488263582
3.5332084882442611,16.026832844617172,0.99093424667360419,0.77864301754920262,73.689553811132939,41.44921531008513,164.50188072145528
7.7760499614032401,15.867339028432758,0.99114215219157797,0.55191577389579072,81.679839708665753,42.774912956462686,735.27598617600643
6.9210617281925231,16.343028982863313,0.91630901157153066,0.57044989750260933,92.411488707137252,40.470082776909535,534.99951266367759
4.3987489764338328,9.0958122280682403,0.98420236333909983,0.72160445949643326,95.110950657204867,34.507851522822513,148.78568439874678
3.9046760642989398,14.999779068493584,0.92943327520667229,0.61902087233378555,72.713220487370847,36.572405364073333,247.85399278241934
6.5347891423252076,11.781820235956335,0.9748690704662214,0.59885053587303039,99.986296594088955,31.311314161404304,401.39745429550925
6.3362677136154009,10.963131860843198,0.90063255620124549,0.57059504696858676,71.069520759545043,39.752260196698657,313.16367796191861
7.6170287925800357,10.165850102988019,0.95789074602749191,0.74864551590572348,93.119068963405823,30.786642757316024,231.35855411345807
7.6326805895791443,16.521982352939325,0.95415236549319571,0.70545238315560233,89.959701538180781,35.274578665512522,432.78350516841283
6.7177982268376208,15.974568425684968,0.96102170925672825,0.78934142201071378,85.201242208804331,35.049964162764873,256.98457591695825
5.0213692096263527,14.577924740800011,0.93874152097710317,0.74047925924355473,66.302609564790586,42.445054395141213,198.06845019754309
5.2842241594773069,15.856450770841722,0.99775147731170022,0.66350000680772303,60.226214782140815,32.37899973689634,379.70310065145776
3.0907022405943838,8.1445937992234683,0.98237836686275193,0.64862858751596475,91.763364794408673,32.665179845132002,118.05734944624943
4.9114424314251783,10.15161502025969,0.99698612622755478,0.68922343744754166,83.835958744186087,37.32170564159383,212.47337700448688
3.6967020929945962,9.1747260021530188,0.99867382623930512,0.6581610609325288,64.353453204803387,40.141370736493798,157.44052443570686
3.0336634273521499,9.0392482182153326,0.96002723512532162,0.78203003676217842,94.429395968338582,36.268534516658683,70.699226881637642
6.9266691548227595,16.258105968215631,0.91183799738728477,0.6169454770188888,94.508463307622208,37.211051879971045,456.90941790114499
4.753423180484873,15.968284158699728,0.97240828517379707,0.73457601241192494,94.614239868475437,36.882589112260632,250.1351666281648
5.6724295958446831,8.1208773826063911,0.94464582186282897,0.61610002378738715,78.33610105370839,40.127263329623126,209.30436476717563
5.6653547654117435,16.700712892130092,0.93042978653762565,0.6624282607189842,66.898549778582634,35.737037619088532,345.08121719869325
7.6553912756659628,13.037360213457459,0.91061266983984257,0.78046676605618726,74.525222063274029,30.191954542917159,184.23900235719651
7.4912279989695678,8.9538778486693289,0.9234333645938323,0.74262631628405129,78.707413264872613,37.674148791808115,171.73327463152128
4.2532078165948226,13.155117519283989,0.95681833524350468,0.68943559708570323,66.970983941655035,36.641492519322533,204.33997962870131
7.3367771539630597,13.480157003699119,0.9991584155936698,0.60064138362231945,97.486494966087008,37.277920600134578,541.39563707450884
7.5767921812267529,8.8352881177419889,0.95164498621891158,0.74669848703720432,68.28733510129517,34.16142975376745,191.60176539198699
4.2728071096512359,13.216534509664623,0.98006170087912692,0.72281884895903681,68.324305121045001,32.444314883133309,199.26026889973485
5.8709203933539751,13.454415723662509,0.97314516199878853,0.62399954271950397,65.63342272302701,44.073888901234447,373.35507763877791
3.2950814451021118,14.113568466937222,0.9688814418862508,0.56770531632906696,66.086498182456936,44.050179043114014,252.17998888657465
4.6485334578475372,15.866217044787273,0.91997991299795323,0.62881098422894843,74.375887524588251,33.14069579426981,293.5162956790013
5.2731071834670376,16.390901384168195,0.96766243010982056,0.70516427487366762,95.17196267799649,34.504951664145011,313.61594454800661
4.4025440235519566,14.365367178386473,0.9199265729453977,0.73792550448048766,97.843167469013167,43.131313109193982,161.46690678131515
4.8439446918799414,8.1089611426172077,0.95607764674372264,0.725636671013553,79.061896647420838,44.556266600263527,126.30539088825741
4.2035886528666655,16.82844413296268,0.96085070566923436,0.63740009363156691,67.8774560390776,39.877492959028828,310.1343995217066
5.1535203317610785,15.752078540893434,0.92517870068069352,0.7502886306329366,75.0089156533774,31.157293452203369,197.02407638554496
3.0164538741731657,8.3186033399355992,0.92019056873185601,0.67248834522860246,75.914651754418088,33.401392691174088,87.135058649513383
4.3216113937530567,8.9936552620092414,0.98004253620882809,0.78494154725396281,91.900886500690717,35.016547159947329,108.9872452426369
3.3180092729740762,8.8624728194784961,0.96784620588965509,0.60469006255898128,76.399921982442919,43.569015896311349,146.3650556424015
7.5326578740061541,14.640868746973114,0.91581443155670073,0.74397991139933062,60.080297972110458,31.160795161454669,260.47474654398081
3.7721277607684929,8.4382027919161366,0.93514909577051875,0.70101453099044797,78.498564271291841,38.486958134552822,104.39134366896901
4.1667305051862069,14.817482716996524,0.98361350277588133,0.74612869886934829,70.760127353549905,30.837629334386733,201.46682183432978
6.3164270821533082,14.047312057173469,0.91657703467743878,0.63015015366322347,87.716753932065544,44.43447379139895,348.75356671765013
6.6441638697504111,9.3762331553503202,0.94149167761573094,0.59333715028097056,66.967569277631796,34.214345343017371,297.16197129362013
4.0618506993857446,16.162247810146113,0.90744737651093799,0.59720432232440301,88.790454800469917,43.406636270922476,278.44852208328734
6.310438615795344,9.8497021989562974,0.99305917793599241,0.58722935036508073,80.143190032008675,34.253639706905766,346.69894288164591
5.9049116607216607,11.95908692708119,0.97662202361932149,0.67543305721124414,78.709435957933295,41.353362267386828,291.62437011312068
6.5168546119430868,13.914790799770191,0.94187332541187907,0.65565426875576127,72.495853375451958,39.865085961229063,354.17027368138861
3.5316696331929771,12.672677968391135,0.96073015263332051,0.77616880348612272,92.965239166366018,39.326048939533507,116.36941634941128
4.7103621313766579,15.271564022436031,0.96049432273366042,0.56395127235229303,75.741262697192681,41.045315787886075,387.14011807869377
4.3202033723103952,12.293597017213315,0.9516940522856443,0.74267940172888314,73.575748125584653,31.273478821212958,154.23527530028082
4.572705206645459,12.043683039604062,0.97651141786914175,0.6884145956145501,92.920608304058447,32.004246055347842,220.96270979561265
5.7392900097565507,9.266335486543996,0.93272368142716644,0.7488204520871502,63.672948299339751,33.454328610840101,136.26003938399302
4.9789688859958563,12.20316761268122,0.95381840030579335,0.55345519124183928,69.898526681144347,30.340762650781496,331.87368970262975
3.6508871861073713,16.732146890653699,0.92100138844017165,0.57720826533400649,66.653684273711008,41.544112821836521,284.16829158752347
5.8221272796143504,15.349065374328561,0.98541758410787916,0.59402769414945245,83.827716993708364,31.91683843341302,477.74869143649744
7.1944437045543479,15.306359932928721,0.90980831408331686,0.73274383761694006,92.257235929965987,43.156085773578162,271.87718910883223
7.6882723240088229,11.086489232006498,0.9574103732155792,0.69179309693985347,92.023730268983428,34.502541337497703,316.64503880233838
4.4263450733324339,14.668727612003167,0.95586041647095032,0.69469674360903455,97.197020512249409,35.645849688174295,235.39796534841452
3.1424302590278455,15.220343642761499,0.90976068486320627,0.58725977906487914,89.287814831320617,31.481721290393434,212.1425839162649
5.7335082945414539,12.213943198531076,0.92962769439781423,0.72913426945411419,70.758890892071349,35.051762561095316,194.28187177689412
4.9174458195697506,15.038091299804236,0.91140580523486625,0.77069647918963025,76.267723490157167,30.909901149009826,146.12254445377897
3.5219400955948057,16.522887361909191,0.99321717757341266,0.59743268877294331,84.950216748196766,35.255620217669417,313.87590628892252
7.821153667411969,15.674066201583148,0.91489937341816174,0.65103638164117528,80.788330890385367,36.808827815457562,443.76588883074334
5.5938251325359589,10.135012966288411,0.96230976181911221,0.59038207290825251,97.911681604091143,38.046813253948812,292.59698413764511
7.9204958878645577,15.949040832578721,0.9050397308323711,0.6663327695828043,92.660717756398071,31.191090554614117,418.67630044220044
7.3750005979674187,15.152249329847873,0.95559001618140726,0.71321549853368205,79.989841781509753,39.894484609623873,371.8078302115178
6.0337674216579718,9.6115415478389696,0.91773949936288179,0.76530265841699952,79.091727459313802,42.27646137073959,125.12530371841792
3.6373306685074995,14.408387893249774,0.95884208091589018,0.79260743992067306,60.277275173961627,30.120203096710704,120.03203169845993
5.6067777806313277,15.017111438768897,0.94397512233654313,0.67295748044159054,72.649521604226351,42.132249932515009,310.9082003842222
5.6369282141958097,9.8235021722306985,0.93712163939476945,0.56923332185931574,80.106387267132575,35.636032445735452,280.49954136308986
4.3088925792628912,16.74174990323792,0.97886844776181303,0.63596982605806196,76.612045003142413,38.467256828161318,336.39537895978435
4.5333716159107329,16.827978661960273,0.9246809067742856,0.61365207085450013,81.337967830801887,38.70547477704315,323.74799316771822
6.7811555773384136,10.719764395545358,0.99645399578960547,0.60938324822147671,63.173609575559702,44.835337892958393,380.76775052766396
5.138981939540832,14.151342199597529,0.92900127691936485,0.64164406224416204,80.516517043943068,38.040627092158246,286.57659425270776
7.0980172201560672,16.999212045569465,0.9769355254182841,0.64687131414925403,64.832152425484765,30.579292827343139,540.95925646702221
4.3662103680386561,15.121558871240911,0.90672853086206917,0.74900430198549983,93.851459692724234,40.539534357191613,146.52496827188523
3.1621641993571865,13.983818613223377,0.93628734315791939,0.5783076917753267,91.297743108950073,34.008002640762619,217.55074295522599
5.1857037921519664,16.726291941175393,0.98137072043706464,0.56835097553108627,75.212198456307206,42.492489209996563,485.13639207517321
3.0166579018941042,9.715964068905997,0.9533356334445563,0.56638818095863641,92.223566629158356,41.602803697342623,156.5549762384293
3.4903406005622184,16.586341961817439,0.9920820047665726,0.74383472235009795,86.585298305473685,32.03012770035091,198.29095089965904
7.8646393033345845,16.250300626605743,0.96279928152628702,0.62612935967544359,93.56627204250097,43.072576501774122,588.47983545988018
3.9829410221858059,11.616376177130155,0.93233539454709258,0.79191276837378577,97.334119826059634,35.693989900463393,94.424822940907049
7.8103771309539081,14.80362469742812,0.96008138823341826,0.72429240866614897,71.587755032157588,32.310158601306121,374.51891483678173
4.1437700227898677,9.8852801234415253,0.94892766267636708,0.63847755447515919,95.164911503601388,39.384727510508014,177.33877805020776
5.0076331524228124,12.710513068340052,0.90482973948387646,0.7143933048189216,89.500049970092817,31.046387864543657,171.20551950785929
5.4361778142537007,9.6991806987442892,0.92733218665070383,0.64316459205886967,88.846782177675493,34.337930955846566,209.66386340202428
6.3795619046792833,13.981004650708304,0.98681583022001507,0.66969572918812981,98.797151741108792,39.175733837303184,390.42698427294357
5.0752311438645954,13.592245183036411,0.97978984652496304,0.76914043928081821,68.206009910269444,34.380728634032046,199.87080846819242
7.7255929049607195,12.978690293041151,0.90055837667914307,0.57647767993769072,67.815809070090964,41.615158840740406,441.50477613861904
6.9877131379364643,14.282150965302975,0.96867746607844263,0.65542847730777887,73.341251835623126,31.585077235482828,427.66575434831594
7.4355945461346398,15.784270844247075,0.95714993201791987,0.70046197933231569,86.294630295223271,31.538182805884471,415.90674252188535
4.5705333611902539,16.229901553034935,0.95177350443799735,0.66439805084734982,76.634822152551777,40.701210898570501,290.57905188229427
5.4106628583127456,9.9234257766014196,0.93963420535006126,0.67633517235116392,63.831558160375877,34.905036201492081,194.13294049707869
5.8259112070542214,10.426145769518326,0.96789409408172777,0.77947120710755913,62.861038857699825,43.921705529026056,156.6751121630495
4.9923231654562725,12.801371660544522,0.9551162498290241,0.65942874756737568,84.478422624754359,34.801299591652224,260.65952103348872
5.9476450708555948,14.147322137202631,0.91908812613778024,0.61422764666764618,65.86666859546483,34.617776737537788,349.31187332035057
7.2977682649280862,8.1135174421023368,0.9555498990356186,0.55105374000871765,88.25037481125041,31.625358640700007,333.33309301423202
5.4308225249456559,13.119755958178143,0.90877375611656874,0.70964975196343905,71.835684580722244,41.971960818465135,194.98202532158663
3.3739002118820469,15.86839127616911,0.99578820053734685,0.61577741526030283,61.794046527830858,43.669842245273294,274.45958857418242
5.3759245390759451,16.296802713932369,0.90005840519443436,0.5590798701593318,65.660769608787149,36.037292753097262,405.07928563107083
5.5698206633533287,13.055298942820439,0.90097551813260235,0.77479477963644006,90.125019981646375,36.629820274862197,131.88801352432878
4.4623777356139165,16.699454213834763,0.98462248345281111,0.55610928897567202,75.842405211805726,30.205227493537073,434.00489703246865
3.5120511712714682,14.543822221223801,0.92413553785564018,0.72975659323297981,93.318126385260882,37.893325112229405,138.88306525924173
5.8878959989535762,16.56801276894987,0.94245284379604921,0.6881282218753183,78.528300055005843,32.948504786434079,340.4990974297599
4.0322687154754844,16.250330446683819,0.99214828523531673,0.61418706958045444,70.331875086834188,41.335528409367228,335.37434843260343
6.9307145465410329,9.4097186875545891,0.98980011959842407,0.67718497172658976,70.603215139968611,32.253018960296203,281.16676572737077
6.0241009087357096,12.04083170997564,0.98416081379470244,0.76090892887447359,84.504847165706082,42.38524008285701,224.60644841047565
4.1453999268167472,14.339796489872841,0.97529442034029479,0.5670700802571419,75.35707647157065,38.892580810373026,329.70677889098346
6.1167217023380998,10.68414968610427,0.98834150217695949,0.73455227887928531,93.781388580354516,30.439441911532757,233.87073714385869
7.7043590179963681,13.501952694355335,0.94330842810600823,0.72321810293814859,74.838147145947303,32.689728637442769,316.53013318936655
4.3892699228847798,13.534215806998755,0.90669768941510342,0.67814231552097981,90.229326583577944,39.886028498862331,188.56635789691995
7.9689763464445704,8.2768488355400152,0.9961735103861008,0.73615843113712909,93.882276540107867,31.247863689137496,244.78500811402733
3.949611324273099,12.221497144578866,0.90497250358614645,0.60534412032719009,87.586251730355855,37.776031281423926,199.70761846863331
7.7313144737544892,12.664340402158313,0.9966498308504399,0.71663337135139615,68.965409353253079,36.874489827902636,374.83056236339513
4.3504450713566705,12.067569397184286,0.90961644974802625,0.58038845293107499,73.806004313506904,35.127011952689301,236.65692287882672
7.0314937532997943,16.734639087689551,0.91974036227767408,0.5686948421494753,68.94166076472672,31.364369442615054,561.44528383000738
5.1426551693203946,10.333576157646357,0.97375255916639047,0.73590839953600684,72.681131664726706,41.810933354263241,174.13219564414072
5.5073256528358856,13.040762347222728,0.90439923983543147,0.71266617274755339,65.145725210880926,44.863087837923594,187.87198912455634
4.0729528982536554,12.665265575607405,0.90412897459476527,0.73540145548696145,71.716887214490129,36.499137523225791,120.93431678070728
7.9306791690961811,16.771747632133192,0.97721925965440171,0.63773413525334122,75.622396147378041,41.819520158022812,613.12441200296246
6.2958461539800119,13.064066013694525,0.91969250525869362,0.562561305938451,74.926581051953889,35.360802673663095,401.08204121514689
3.7571514351559423,8.7269328214524791,0.90262738476808124,0.65599560035525373,74.810046039518667,36.804411781091176,112.64508015555366
6.3126476888569929,13.705866581240615,0.97006230670725868,0.78694621620670469,76.829190161261749,35.673029779309381,220.0938191306667
7.9624735020207416,16.064927925652256,0.9013072461007684,0.69453050177802078,94.558254791941522,38.43593862948503,367.83845736154973
4.9973652509971132,10.675217588154513,0.90507188919256332,0.65230443080925804,83.565682376524592,32.361330673815424,188.37062892538268
7.969206211809464,15.548582529685788,0.98743731441585525,0.60401098692941257,71.668276438556944,40.694604106164505,644.04312421962413
3.5287704629084669,14.975149238211575,0.96097476652773417,0.56134138092497521,98.078818662533905,41.58236867748937,288.96440031004283
6.008139874348613,10.665957354010141,0.93245722721753399,0.76239281023939032,71.02697452371774,30.912349731994077,153.26582362665229
7.4841928528677029,12.20605477116343,0.92436811196361934,0.59065201093856878,83.979158767246616,35.74351075452131,419.33972472260456
3.0308215161256502,10.041737158234222,0.97737614389165961,0.77649466735866834,88.856031666589871,35.976067846097237,86.732611210076584
4.3068971213805014,14.948354768968244,0.93007774408003863,0.56206378610040153,92.819956009738377,31.940258276809921,325.35383549868476
4.67002154373934,16.445368388340178,0.93269779894849258,0.71437925218145404,96.345311393152173,40.189876889815793,232.54405277673126
6.8011840657735245,11.490238958901443,0.97460604484464586,0.61355683087052626,60.063001448450805,40.363709005173916,382.10030193402866
5.2542988484974265,15.066036197470154,0.92719455989212374,0.61249739628832978,99.306306708482325,38.402726927940819,343.41943896540829
5.113272726338649,13.300044326988303,0.90065655952781487,0.57998173928163166,98.306974041596803,34.128303948810903,302.07280937619799
4.2796111105915111,12.558236839354633,0.98867064542120731,0.55767378480038921,81.639839766513148,44.187066335462362,315.20147221963515
7.8100255258380695,14.808788276649381,0.95561057840394092,0.76894407467849313,91.960052734345481,40.900945949861146,301.25968076345225
7.2259292811064935,14.47143971018366,0.96568357317460651,0.62828788212165609,91.850390211238391,42.058103018627527,483.56372101459311
5.2118946683470213,12.83761056465595,0.98047133848546963,0.68716729678864419,90.882969913671829,38.155649388068987,271.21213775069515
6.5077091130985529,15.073585725126758,0.94377568610188189,0.75104185164133064,84.653248911252959,42.24884489462486,261.6208249627154
6.1428884514596742,9.3016872407055473,0.93812282492042365,0.55771339690777455,86.21182537956318,37.581189133424509,300.22840672235685
3.1685014016293978,11.048444916773356,0.93576423414243337,0.70119843543764304,60.64815276891278,41.377281843310215,111.86519681514183
3.4978351098108371,13.369028656282913,0.91904352467834682,0.7887382439234345,88.743406762606583,30.758801044444997,87.736462519302577
6.5562553038060036,14.07320676083237,0.93259018616544254,0.58867896974912148,97.805833550293784,31.106268145713706,438.32564679276788
6.9908395806851731,10.785860630249269,0.99323689411525962,0.76653180204868687,71.085599573833875,39.57644426721923,235.66876861590922
6.0047353854848486,9.2513950454248697,0.94985586262297206,0.61453341822192464,98.843731067529802,35.22570040121829,261.07404295496906
7.943177609222686,10.607535889081598,0.96008528817718519,0.57812241140654963,99.943587412502225,31.521944503373373,447.56014759051016
7.2271402313003748,12.163868133397873,0.95759585488793375,0.60436137575281168,63.942999012705364,37.385707452347546,421.86600402977081
3.5735393679880318,16.069670711972265,0.99793560256062486,0.62218211086349151,64.468990011578953,40.942991630409381,291.66559122461797
3.9358929573559518,14.146912395358154,0.9544289366520502,0.76477693517420231,93.557460390466758,32.352566907523403,148.73037386046926
4.3172632418422543,12.676055817751966,0.90323517516735641,0.67382382639446636,62.787012880056146,36.73489514199666,171.60767269960158
7.6198779687758931,16.771792678597528,0.91452461178304267,0.55092110358878821,77.841597450551163,42.463293413485367,630.76082426579831
5.0571909037521134,10.6126745845302,0.98204329370981303,0.6024255424990913,63.549164576454046,31.056006498959832,277.94409297120427
3.7869224115284839,14.484547592334117,0.90256296141017678,0.73395709788631158,75.920972196368012,43.097399219346329,127.65683093944395
3.5898739267222042,16.540350813861068,0.99624039769912376,0.79953572205003698,90.659820375617642,39.961630281154889,161.97047304423592
7.3012781477534343,15.326301939119647,0.99266239569092163,0.65268025888353898,77.362926081513365,34.140299671793912,519.264286691743
5.9584172312983181,12.399012707890936,0.90774763705187478,0.63722135057201379,76.642093163471898,41.905543405928697,274.02263479034411
7.6562248965899187,15.223012671778237,0.98955003882998427,0.69777054845794062,93.066423264403582,41.988925425177555,467.42744057091494
3.816931561405184,15.92430399199166,0.99636674728746821,0.5877936718578427,95.253843105548867,36.76210796326103,339.47175897913468
4.2603969485115751,15.430676607506895,0.94108711048638516,0.60809338207144426,97.624298030031298,37.950935771449323,300.97007287642629
6.8722772567753569,13.761641233145163,0.96000325216678783,0.63570300880069097,86.257191043733329,39.501126544570816,420.6217854414657
4.2435491407133412,11.602928593091761,0.97321478603334322,0.5881835876430932,89.964291634895204,44.330026474840693,259.84688792691281
5.4823589132832851,9.7054195066244802,0.93514605360631597,0.70092368676034766,69.815532805687766,34.318025918351609,172.83771332833703
6.1288499628206141,8.477894632858991,0.90304365076675763,0.71192656578160907,95.963811811771251,39.035423028683816,143.53445758236103
6.2720390070411174,15.108856822824286,0.99199025972361532,0.74845241461747947,90.708191192525533,43.936224111308974,318.05202481013856
4.8153870095245725,14.434345734701504,0.95010251325811335,0.78506741453315554,82.251035037009217,41.969494785527019,159.53171752843278
7.4602835824599394,8.2142110917227082,0.98253977970336437,0.65901744709758281,90.981399803731733,39.85188565518547,277.10572267407787
4.8401952291062402,15.5891256215652,0.99474232309177502,0.61685030434655896,75.203019931692552,43.782397897270513,386.64496459916057
6.704484539863369,8.9985047306353447,0.98066883480102918,0.58589459817410217,82.525843647060242,43.413679623143651,327.01276152271453
7.2388231466483548,9.3972174810513458,0.91081293155275944,0.65406295908016987,75.498462324150267,40.754040976292046,241.58114394068318
6.1740132544928557,8.071935445587167,0.90876542331890309,0.67452327456984151,70.601096574460968,35.38548129282313,162.95086149973565
4.7486502473839227,11.264704030640958,0.94843028580859912,0.66915220727075142,65.840193310427239,40.477621091690779,203.79817779965899
3.5209901363788476,11.251868440962863,0.93782418940622692,0.59443389677664515,74.656590729595621,34.178816554722857,186.57380738811196


==> anc/competitors/data/v6/fisher_wave_speed__s42.csv <==
x0,x1,x2,y
1.5705164922563304,0.30890811752806668,741.19458259280884,1.3808670263317919
0.93386903552889933,0.91925747656039869,323.98163941867898,1.8424255292696781
1.7313360478316266,0.78348109507720076,891.11926254651848,2.3597344300353824
1.4249992552127915,0.11948252688614938,597.89224254816315,0.84753415660053721
0.27893696098653409,0.99706431125919737,134.76607832916028,1.0496472140345163
1.9536824681098364,0.88040802406466778,152.2814748409788,2.6185088573301707
1.5461654337816706,0.29106935348539859,696.1644726604045,1.3274937948962375
1.5935221800262123,0.83852761386432884,181.21449707765728,2.288301064138397
0.34341590208353712,0.11535533655266904,512.2197745662229,0.39662452967165662
0.95573328200157748,0.99911368316949623,991.8567311694236,1.9420282127216331
0.8045162460419043,0.66902788874547148,13.967528686006103,1.4662529363255472
1.8608534788123434,0.65362376540320899,26.414003878581354,2.1859332597017098
1.3233437281532627,0.099536319714291416,993.15373611120151,0.71644611658766644
1.663247065214577,0.89806306490765897,588.79244579282386,2.4461786347263899
0.94248697777192914,0.038709508172424731,135.64087576332798,0.38653934271189838
0.53175357139107604,0.24841977746073557,898.32917775655267,0.73206764653098733
1.1537110953300862,0.15159165641496866,881.57649712641523,0.82007773154230157
0.22125278659793313,0.77900026128529631,540.83840898026153,0.84088281658568254
1.672499226785906,0.20622218494076891,625.57410956214903,1.1646809698065572
1.3001623583319233,0.91153184485957639,280.45531958586758,2.1851067569968388
1.5403667061622104,0.6597063489342152,60.014499408285097,2.0159931585593278
0.77359933944674986,0.045801083389749253,598.62193280195572,0.35944859160097664
1.9443262463503161,0.015375535787413457,301.80764127073536,0.34189430359411538
1.7969301305121756,0.061141337844254934,666.98483619374838,0.66744028628784235
1.5789286444401476,0.60986592587125044,837.88272507417526,1.9701634600447662
0.46981354491873839,0.80346699275082112,27.978938475220417,1.2270443305583723
0.98676990708136492,0.2461672924211146,599.75663693887009,1.0046577696348409
0.18322715499573466,0.85091475449384224,238.96773428998372,0.80216733564082154
0.39315003492834089,0.06665962075172778,875.14961292476335,0.32059970805634785
1.3977930111606638,0.80295421510525944,261.12786149621019,2.1281078890355287
1.5150480962248525,0.92851747587055755,614.66243190306409,2.3960379600391279
1.938268491624999,0.7743873151133368,558.00543168871536,2.4745213254485821
0.71906818046248866,0.70113957613885081,402.20483505865644,1.4049116957018122
0.80387344146625084,0.83960041646882921,680.8445559637961,1.6316299023687459
0.99215604142403502,0.049749786551595759,728.51193836827952,0.46269960711454849
0.45999558226014281,0.20976428961186483,571.26841736619292,0.60817437037806621
0.34685086013739608,0.13367444251258664,760.83801481290652,0.41429932128484165
1.0038393598292741,0.50948568029105668,983.5829052330082,1.4242918903933139
0.53112776319667976,0.74773624704555608,425.07966402179704,1.2655820667034412
1.3726465898967697,0.63371172613063476,519.43722136667566,1.8640620857512278
0.93058864585742829,0.85261978876431566,22.345179161801106,1.7734595510260869
1.6820885725098911,0.16366086251667997,798.0682707472746,1.0410297409393598
1.4305036938042734,0.73727488101580996,525.02776637553393,2.0451395962150465
0.69349661862587797,0.20111107596021507,413.88181605695956,0.73603906480482117
1.6812936226508821,0.27805116380462225,103.13124345850184,1.3956683684103579
1.6290522792439235,0.71280565030849086,890.7598574586433,2.1588560469258544
0.83620892015733139,0.98040273704969494,401.05716764015085,1.8218437297179879
0.64782339746746376,0.61542816991729887,685.75578222712818,1.2567892078381799
1.3967414575524535,0.063955311841382631,157.88041480446927,0.59546011414468147
0.36552971885768859,0.62014588022825745,961.93413324562221,0.94339981239690762
0.47982558470270575,0.051927046064365427,186.65734420361261,0.28291007436982496
0.11398831252691048,0.88530425425314907,207.54657297049548,0.61830274772947202
1.595156317254063,0.71248250224961451,860.39303195213665,2.1097684016373202
1.3632166275248612,0.18139656795827822,913.4569167005119,0.96673464277691779
1.4398142193900367,0.10080379576595608,220.0259334480684,0.74716224653736685
1.5833851589417389,0.19169789659151579,475.10287929307964,1.1182556934383352
0.97193997352284589,0.98022690775865062,736.15995551720152,1.9515998870144542
1.1806082723104983,0.46397503603390494,879.58207647269364,1.4961898751883009
0.36561429644254917,0.78624013885799393,385.26216808693215,1.077388466731958
0.31760713971834953,0.64004425868669912,521.84929198093494,0.91141298670611914
1.3699656274018961,0.57668901845905096,744.29924641453761,1.7665499183422468
0.99508279167195168,0.15367895211839921,733.82461688626745,0.7885862147096826
1.1739486023142589,0.94656420902251415,785.13052872582409,2.1172960162068986
1.5534978290904486,0.30832920618957077,574.23448045511111,1.3770506456867495
1.3059648080011226,0.58223704364946671,113.56894583672745,1.7509147736973791
1.1518008612501922,0.70277818514317547,904.9335579692596,1.8064007765955878
1.1624936054162858,0.6527408236928558,866.91681392781788,1.7353959892457265
0.67750518631896317,0.94118846559856328,800.11646146014971,1.5831905865510911
0.15855388567908488,0.15695460002085743,108.8638523891222,0.30086396499014195
0.92976303954148842,0.5132692110624727,212.3533934106149,1.3826899611000147
0.50771087835710549,0.40999404683335833,746.16436145657542,0.91653079514453539
0.87620442307680868,0.47942704218779197,32.908693636126969,1.2864668257931027
1.7214658392095157,0.12802535093576717,979.43238737020681,0.93924566699668921
0.54448502314414737,0.1427536637740377,383.37323355212391,0.56464615399651563
0.21077520920922543,0.28529479032344479,722.11940835391533,0.49808416030160102
0.63462939484179337,0.31165755772322301,888.69537760316291,0.90865243486452241
0.65782813975669885,0.43362418154453647,400.68358926858144,1.0839648569692357
1.3576413779811007,0.61487767156626205,325.94116371366937,1.8149497161361172
1.1583610894484289,0.63828282624408039,612.65371760926428,1.7405389462490837
1.5894065973021856,0.41769278761971457,585.17948001057016,1.6230161884206833
1.3621957266220364,0.41469527833441017,415.0485778485492,1.5161101762040916
0.87213503673613391,0.22545224142999237,605.75700830903133,0.88768847988140587
1.646638730865466,0.59242318592491816,936.02755587082981,1.9702593387516953
0.41724854782463738,0.32387050220406549,472.9638540603305,0.71286266699830103
0.1431529389543349,0.045699235934590063,204.77475894312502,0.15964380412660067
0.27109093547371932,0.42421604371529181,383.43392305417387,0.65895622441740231
1.4724827661332556,0.47939134833926861,400.16591276718742,1.692311357174747
0.97756673747763601,0.23333693952216888,139.79760609595766,0.97395490661282424
0.4064163801638434,0.57673335379089452,171.24278554900937,0.95843189487762637
1.0519850726963906,0.57011418142760173,687.71645265974053,1.5526061753109783
0.38939299515502002,0.70498215929926766,346.08297666681369,1.0389151175553966
1.4230087126476985,0.65146899737919794,955.34940793724957,1.9178940875874062
0.94769692359065827,0.65590872595582128,251.16077790502135,1.5864114591480409
0.82394032958331664,0.32305201030580266,107.93526005377409,1.03136765124732
0.6728729693809653,0.78955789976609436,755.96951737025529,1.4792772566767685
1.2975369269258881,0.55365293976368268,882.22569139869131,1.6891897852046538
0.78744396005144179,0.43710401322809123,285.332223302773,1.1857182583256682
0.26653484670059191,0.62975235613164648,210.06722062902318,0.82059674180303566
0.32421121402897912,0.36705076110575174,193.90847352237631,0.69977218670736296
1.9276055626440776,0.51761185216069061,526.79217835284726,1.9922215988631864
1.8263033123444534,0.7393386315973981,473.73247483430328,2.3233980948401736
1.4294435542404242,0.88753885785647058,266.84544145598886,2.2512918478946915
0.60515292677308719,0.92184662532223971,54.721385819532124,1.4834611470456092
1.9414351169606754,0.50859659593126816,486.67642692301791,1.9955533188267938
1.5796267175350098,0.52507236359316345,959.73902415925227,1.8294877690920224
1.4620913594020917,0.80187170665619811,655.99400874513663,2.1728960444310377
0.95378685407319841,0.32130618482675927,500.55149106233222,1.1261752010865029
0.61725896750580211,0.83900853872161785,119.58515328931996,1.4572048833273397
0.28314282809164865,0.49920023005224917,259.91192764409141,0.74728166940714857
1.8149445534332991,0.1246981570919157,301.82621007879732,0.95607492837131303
0.96597495068386097,0.081338555602214258,767.15551708116197,0.55290025873801796
0.48449039311093756,0.84357327892906853,877.9436892919731,1.2788866664627752
0.6813175858862397,0.06501223773780912,902.62543503077404,0.41350745096559299
1.2005171809896025,0.28780532177231938,984.72292216824655,1.1956412959357348
0.43586828758454021,0.34078874009653037,982.54301627348718,0.77531189945641055
1.7275671397755135,0.18126450073967787,953.46914144030166,1.1164943609191187
1.5411871066868992,0.32075443610396936,81.103919097855538,1.4209478356577629
1.4669796163067799,0.74526564105783477,146.41560056852714,2.064372387570522
0.92097677557269697,0.024536015124470061,311.42186121127259,0.27574443473669635
1.2918867973346422,0.82890169027547955,557.36927152381691,2.0794745803553671
1.2097861409341977,0.85798254333881263,106.0081098184245,2.0383691719582204
1.3347085429541581,0.37853895745963273,847.33898822412107,1.4247000718368243
0.26044421016578928,0.16207677007002846,620.58861728653596,0.3945115156116209
0.8900340641241582,0.60483200386563007,546.94075827918289,1.4671200954547461
0.17906693033759571,0.1284758303062454,173.65821013361824,0.3281243075271541
1.0385825565645859,0.37127016746746999,260.72291965619536,1.2521158100718728
0.72673630343229201,0.95884488909196264,168.70890473243546,1.6716219908286061
0.37459595884548913,0.99550982785780073,853.41382621685068,1.215905202089802
0.29646563867284814,0.77438384244103975,588.38558146060598,0.95340792117378959
1.2165246871376529,0.31785189482155857,737.77813324443707,1.2173381908767733
0.42412664022008362,0.69078839867443154,303.07253428092548,1.0857412409959923
1.8577282249159146,0.70835230182917253,377.54011071739438,2.3047298976309238
1.2040161654307504,0.39396327821201327,410.80641478226846,1.3579634051001137
0.75905262861619038,0.64447974824029786,762.41482202659449,1.3906704595230788
1.222739433814692,0.020620368525919482,774.6294577978224,0.30326336652897512
0.14332735495642523,0.21696708201621906,214.74539223889138,0.34075310863862884
1.9212625051587462,0.52983741993758859,942.12346817071807,2.0185381156363684
1.0163765301915104,0.17211379121571291,129.44878406924954,0.81072707841772784
1.5871969317755439,0.17424779919776831,897.16086159939402,1.0593848306153244
0.25718699985263327,0.83794124764473554,109.39168919331121,0.93777651625957925
1.0246508285925047,0.98924167265676943,271.894413039798,2.0104765752207623
1.0323432892735898,0.56040973374816394,848.01375070727738,1.4905587849832347
1.8818702644524674,0.84067903357289631,187.69715162262656,2.5032708478523387
1.1862832995145434,0.99041844768300979,419.43225199687015,2.1831151422260691
0.99962986200821213,0.15017992968308697,455.36070694468498,0.74057075576149378
0.60725375987459773,0.45376315712180759,252.80638329297756,1.0455592067348201
0.72998109495084906,0.39864698868350068,713.14274932262674,1.0643077157995864
1.0892775646959219,0.089248790809723172,852.82130290818179,0.63353951378930229
0.93393177457958865,0.75777687106679703,875.82938845701608,1.6741652312055693
0.14106295177262781,0.43944123704936705,345.92892427919531,0.50294576999533347
1.6699546559692799,0.47463366484849728,535.54189034493629,1.7875717725567817
1.8027054664955569,0.15916624407510779,255.92233982699497,1.0940196304360175
0.36647326909736044,0.18911738570855946,252.34853653464398,0.52401326933804737
1.1526686727241939,0.90803258593465286,169.64152222340488,2.0507781325313608
0.3062939081573427,0.054202598084536098,940.61882069943954,0.23933581326922507
1.3772561767756422,0.24052376209426918,889.10894031952409,1.1658269247190642
0.63434418929411573,0.29913873701138305,779.58512619441535,0.86181907541249814
1.3529030059146134,0.49529556697757054,522.48490607485178,1.6302435496619052
1.4812897671450771,0.590580721284648,495.70183635675318,1.8703624461042252
1.5604302346435484,0.4983570760921599,534.448209520673,1.7443675821777567
0.30470779731620345,0.093274181211313201,541.20233344131839,0.34000127072071645
1.8404225057614549,0.25123077951515643,440.21745385071341,1.3719187049585948
0.53740658270027353,0.84515250091491578,140.43728456314679,1.3514949754257322
0.17108385673474158,0.64121281347367443,134.40721433985061,0.64277831057795642
1.1542196918438183,0.65265755963293159,952.72721868722647,1.7343381293896774
0.80475233933863355,0.67350122279784141,487.21045199048706,1.4815896593675126
1.676600511951585,0.76527398884913378,953.67346965613706,2.2422243733917031
1.6356777969221734,0.067527396904232859,171.94110893300888,0.65140127265283254
0.70256389636315908,0.37294230108328624,558.87238651953419,1.0345870858187429
1.9105088506325154,0.54413216090906191,215.64008081802385,2.0425248729595382
0.65274389246622533,0.34507191846435276,260.65276006533554,0.95429026960214247
1.0786085455402576,0.84603408455431461,39.754032973566993,1.9335294093845927
0.58633367207844522,0.48774678350142103,127.76377763280921,1.0753395248514863
1.8784827830930304,0.77094131356478535,917.6799235529038,2.4149576942778523
0.41275485340583451,0.8534953617123574,328.31766156750842,1.22058637736598
0.18533017684542508,0.50974356807446308,612.04791979544564,0.61207880215393939
0.92668441400577206,0.91045672143263645,470.36399066938026,1.8272045051902568
1.9855135717060903,0.59125270113161077,406.44673279282551,2.1722597175561336
1.7941868058843364,0.85177155584538455,536.5672304326074,2.4778655455270444
1.5223552369682036,0.34718488763560906,195.3665551691881,1.4475011196040897
1.7925057326691973,0.50382878894617034,988.71785953438075,1.8878838288895567
1.7975486154259401,0.5360969305945319,820.12479001682436,1.9918827437955655
1.0858308847342533,0.11392991873710986,744.19848640420014,0.70748580323104504
0.70026519847850666,0.40456698163452526,474.07170404381293,1.0554726020234788
1.5668236210108772,0.91816429582615933,161.34835090507261,2.4101587943152918
1.3571564000187462,0.63452391796109497,921.45919969083218,1.8546119560791137
0.80994968486004904,0.18573151661259782,347.97319670791035,0.77258773165234185
0.27948666931687904,0.34546707925350895,59.605622799964436,0.62841289558350899
1.5189002615631495,0.19968697956607284,348.97964004252236,1.0854892192276309
0.5986749802534429,0.034574900480586812,796.51246019092548,0.29210368391960112
1.8799449860141806,0.92818585391898645,626.48165753832609,2.6655739058745498
0.55784409251080103,0.45372525497430277,753.33019889741104,1.0119604897179904
0.33324007158182345,0.31445972169657832,795.69903002375361,0.64277600747408559
1.6791140770373216,0.60249241964215927,219.83506496973718,2.005349939630122
0.39124020158653872,0.01724131173008548,924.54548293224843,0.15918850578710109
0.44060978549970431,0.28524188553480573,443.60970689116886,0.70588856128975219
1.2388273038896027,0.70600313104190371,642.623512771523,1.8657469177902783
1.7616678775911825,0.63743207533857038,12.285684860874582,2.1307098757720877
0.47322586485768914,0.98198788806711013,993.43481342706627,1.341951932625697
0.68961497851018005,0.62415413256146357,288.08742210451356,1.3227949461820043
1.5770691926582374,0.48273081489145547,71.442475474753678,1.7403556103101152
1.9464702095158379,0.7638182375521676,463.67942112114883,2.4433072627566852
1.0514082537844505,0.90429459324441253,137.73975661022132,1.9362278508182784
0.37340525484737652,0.72348898725116806,160.80344305599996,1.0559550374587905
0.12647894664558293,0.96357911131388585,635.95998489990802,0.7136056883200782
0.53634645699782502,0.78418511903079546,398.99811765453092,1.3089300812547344
0.35046221379438991,0.86813342387930714,922.63392565344509,1.0844452280346064
1.3875514798644293,0.12296303047180081,325.96492966198934,0.83636869572920569
0.33148175879420916,0.73508936796384983,728.91832710006213,0.99226182701586529
1.0620268700792026,0.44568781253209494,466.48843585335857,1.3561357423204747
1.4190986277214843,0.55757276438716241,663.35178811798596,1.7787451138683374
1.2041215575197146,0.65756138538753317,603.69840314883049,1.7841518031449388
0.47957373815410942,0.97011696553851368,478.05613303140819,1.3710491878755382
1.6278365997462991,0.98473230061730832,950.56048367819278,2.534371164890953
1.4592735462700233,0.29534596303302624,349.2865063274063,1.3165981735962085
1.5040696074395294,0.73641596246353702,185.46314623677983,2.1230909793015296
0.34900972795889518,0.7524837025559159,681.31312027103002,1.0400959140002439
0.33513222693565475,0.35302793269991833,847.54748569482967,0.65247939343284278
1.8623688469123645,0.13263107711557881,49.851202540524525,0.990073175327991
0.85539856826738714,0.050537490682862563,455.13636153845374,0.41379931781584678
0.67180251438378547,0.77956969625388672,893.56281279045299,1.42570291461504
1.0283096861679133,0.49480274439873684,752.12243273363879,1.4277834885968161
1.3594420042508066,0.98568476779997694,991.889639332652,2.3305907462476898
1.9156841883892428,0.47032372163171654,536.09967348127134,1.8849774322059361
0.64424783107590444,0.97813780928310179,663.39576161313971,1.5918155724073808
1.8571360156928516,0.4174602421721193,309.45547832654887,1.7496770603767138
0.14723303363388701,0.7957453290543729,948.06024366933241,0.67626538984507278
1.1548762804209669,0.09397107958871373,372.67213367097094,0.67712894390250977
1.3045527121940617,0.55990709303638631,741.12560555976233,1.7025938412377102
0.30120506712643125,0.80403918911586703,409.10880207789108,0.98995187969535581
0.36664523442143404,0.92545465054768983,566.20074076236938,1.1418769201763805
0.89631720670097725,0.82435725971125728,722.58470967133076,1.742194641777046
1.9358406330720452,0.046601019929162484,513.84481023384069,0.60815788982664576
1.2324808511453085,0.37897531789366684,908.01546364041349,1.364608352971407
1.8727441210404014,0.058211487590712763,425.10797804853212,0.6674650734441222
1.6282857396646444,0.11818946820341242,650.6010801618919,0.85994297315356494
0.98802504295505378,0.67855257238080924,348.93880896705355,1.6522127696714755
1.5910505535791561,0.71612561434858124,414.07510154870289,2.1308404602647499
0.1338898895562767,0.7759834759241101,445.64960715121686,0.64213601051876701
0.30737359385489638,0.86680198257510621,134.5489481291624,1.0262623170324112
1.6759143682771991,0.74203715379174473,100.80644226841662,2.2231488557117909
1.6139524678178072,0.80286287618556573,670.81502391529034,2.2852377224116442
0.54201740973622403,0.058474072725046455,658.96256095962178,0.35921999288105999
1.1084622221382017,0.24218979893688561,666.28061706799429,1.044317284951171
1.2514300593300207,0.62567879564149331,29.568780889264758,1.7696293820437956
1.7487040121744213,0.85954405157857494,333.28137424506212,2.4583550564254919
1.2459035989435787,0.014455123690262531,205.83174878660495,0.26322176511536327
0.88388598161999254,0.51948304869518636,780.36990831857224,1.3828007281709118
0.81094968247364707,0.68051452537075319,862.02409738216886,1.4663639285141097
0.90917596410966872,0.039311216237327078,254.21357345388586,0.39369494329911059
1.338668948601951,0.40734200197785403,671.17066725950644,1.4937960233950436
1.7482322003294173,0.89667853256985985,138.06917542369169,2.4935424774828738
0.96240407594496946,0.67489668076730014,282.40100034569622,1.639422747440497
0.57089516960758036,0.24528177972699133,147.26795127108534,0.76072030281864023
0.54965848969540421,0.85425331833559348,290.6855589332369,1.3824779360980921
1.5174271324625481,0.35455110917541915,677.98918187578511,1.467323591230915
1.6514806505054298,0.85481122443261881,911.22364108339991,2.3736174100414629
0.30002835172283743,0.30595421460771649,210.49718384494412,0.60336447745175115
0.22646182821483851,0.59441704837431752,546.658244601212,0.73862075236194069
1.2294239611372584,0.40297066707035573,704.37719023099794,1.4250482660903845
0.37772916396612677,0.28207680024751636,953.39324380071002,0.65507751913468026
1.6668619618670486,0.88769198655015047,613.95987805830214,2.4215565073364966
0.68963588045574142,0.19571774512009643,262.55586171710689,0.74496925035313877
0.37335667264517103,0.09396347532340546,629.22337534479686,0.385992239723632
1.8498438977261555,0.34850766916020376,327.28625006123599,1.6139394617186076
0.41451027319702849,0.72046275616515187,976.36710678479074,1.1021751355642704
0.6409681564420775,0.8093572899165189,405.67937381200051,1.4371671875482799
0.39186545086491142,0.99875593636609716,688.5734435534041,1.2397181852487247
0.31943112096417448,0.3033984364410533,32.995306523290893,0.61188889534440938
0.14018123103923608,0.41386253161996939,406.06083167340779,0.46150847913808485
0.2052512774120942,0.14545306524933005,876.35653718928654,0.34849828948617706
0.43181879477812013,0.57912321032680325,614.1251699889134,0.99912080774774659
0.20142567199163325,0.9976042368902881,449.50345753201657,0.8910935824154721
1.2231732506108453,0.70387220001945194,936.57812444136869,1.8192130358155905
1.3933576009190622,0.59926071200923803,855.44453238575682,1.8121279579425904
0.84789786798085365,0.39844540199257605,328.99351708470886,1.1763398231868181
0.70418308420889386,0.91614577268269926,549.10291802092615,1.5981877418794044
1.0585998503422371,0.50194743016904597,494.9260135315381,1.4623492338533772
1.7625093902457563,0.1430232441799309,635.88047511371371,0.98695668366100542
1.7171500909621915,0.37172467856714214,340.77015428916803,1.6156704694917705
0.1826026178243047,0.076495002159289227,251.76295075822935,0.23459342854766088
0.4448469782333957,0.20995924731189375,913.54511690298068,0.61481344622580525
0.54981525509835238,0.02749209318991308,924.6357545035213,0.27464656100753454
0.57383639408120246,0.45874711733516177,844.88965690435919,1.0448988236392727
1.1853420383112683,0.63819486230227918,978.42238645691566,1.7357259006943195
0.89089860883606531,0.34985953775511869,747.54161052189158,1.109248431304507
0.19358282786242859,0.42617795379022433,767.02055627637969,0.57043380594056659
0.80986686307318601,0.95961718011613018,764.96419104301435,1.7694403599357467
1.0951306025635108,0.75444349035916636,485.80155463288344,1.8166254780513764
0.29317661551706031,0.54544807057550171,461.88767256912894,0.79489475155717437
1.6835712521982635,0.29169546636070698,247.82401338751313,1.4196965336456759
0.1987275462836981,0.89802683078526524,648.3710024156976,0.84348476050368282
1.857199551134318,0.24274614571185291,296.42693474131119,1.3713065121042902
0.28831496900176345,0.33208930321151031,265.2303256053309,0.61997996969056635
1.7027924080357302,0.90997416627871908,590.10176035509426,2.511649482203469
1.8150409734624724,0.53424663473222167,415.88256434279276,1.9738640160726209
1.961184293114526,0.74489476992379688,226.66804270668587,2.4292399718890558
1.6238491725198279,0.59483734622212847,817.89545658530278,1.9566717896505865
1.581007327465525,0.65690481691940017,861.96422010143226,2.0276505865151426
1.3207182243915405,0.30638945859967731,176.02252448100316,1.2779323936441203
1.5800930736984451,0.24895834101039629,17.431962471999871,1.2666184231008446
0.35564919598497946,0.32926742369697859,342.76866884407997,0.68490606971745349
1.1185292683005108,0.16388714844258825,799.53572732394503,0.84039548608852099
1.0770234533617875,0.87557122163789936,840.78212757198116,1.9253566774965281
1.7293870738328594,0.29041446391761294,146.94577941488873,1.3997314782182533
0.97931879462768012,0.56587450047024079,776.59254217122066,1.4669992294358623
0.83167004259067157,0.79405468088996034,124.54712563633515,1.6266431688741274
1.3151702153505092,0.78598586828195638,396.16196425496395,2.0473358337378071
0.60628030325160742,0.44400239599835095,998.62341986179672,1.0375044175256687
0.36555998081251806,0.48149473550085842,200.66491499860072,0.81113573820412177
1.0079668206451171,0.99475473144567461,162.42394675185017,2.00031942412109
0.89208980033028151,0.67785150220923385,428.57232922132556,1.5532420152158983
0.54188288700485998,0.81649205868670383,623.47184071016284,1.3562426501759783
0.79827243921874314,0.9035284295270396,933.57177458912076,1.680526784659065
0.79614565466987008,0.7897139378670458,981.0129340777039,1.581016243610377
0.72224157238383635,0.19332755150403191,78.94423022548068,0.76843082685756836
0.82098175148116503,0.56654902640019644,146.61754217442626,1.3695670326284806
1.4029123563662962,0.11087521574139943,792.83059415703394,0.79575677108551068
0.66406530168544198,0.65639290529835836,277.92583074815184,1.3218526296864477
1.9028300607591468,0.95579593390593287,886.00056891129702,2.7012758917035686
1.8410612371225381,0.51760474365711018,666.81872465679589,1.9619892960360725
1.0137298137701494,0.43864276793908952,120.7263543568704,1.3236560790453362
0.72388628950890865,0.045484323903981549,834.20399207476703,0.3737638286436511
1.1173261006770061,0.96017677710592808,184.5928162079951,2.0545749999417997
1.7122649286698868,0.11197265728885719,429.26044073285726,0.87979241782092787
1.3399159470641939,0.050668302371798465,556.66307927373668,0.52332898999436683
1.6283444730994472,0.25360594538988906,505.75848758947552,1.2776161172161584
1.1121723245249064,0.07487512957919859,689.3012864589989,0.57686437954743719
1.3025434956084794,0.46056666398764473,656.15986752056267,1.5413776713239244
0.64749566694667726,0.52092692324454126,992.12158547277431,1.1482966869469213
1.4962970083895526,0.31944424953829809,999.42769013194595,1.3783549152635892
0.48456872693886488,0.060450877749137197,521.29480860928447,0.32865202324779763
1.4201164447551466,0.12048436456673443,104.24709609125534,0.83128017500805251
1.7353662298191987,0.3906593342100288,730.5648659790312,1.6325190498368065
0.35099539087293341,0.069923166318270766,976.8974374344233,0.32212508301743947
1.2673215070296477,0.70120782835381434,325.14312375273011,1.8707630862238327
0.28068192163687578,0.21495033610956385,466.59679697919807,0.48425257990225928
1.478859693715711,0.3090508530958021,430.52915556730136,1.3443763405921165
0.26053711576468841,0.4001845194063165,60.904963011360067,0.66217939444504403
1.8782856631311895,0.42244353673845642,675.54178691121035,1.7856219333312007
0.36107506707182413,0.011644100598052527,359.80431811778311,0.12706474368537859
1.9218724672272527,0.12094966728871057,789.58923588518724,0.97042716114186278
1.6216799345616837,0.86413691810346926,833.79887452916626,2.3415223973205603
1.2279958084860729,0.011220731886789053,823.01847873186694,0.23423477021538194
1.5869857987961391,0.51308568225474638,422.49933805948132,1.8294238885671013
1.6107181940678632,0.49460698644213602,328.3302254184905,1.7867665375011696
1.8974514193529275,0.33976321940053145,751.3325718703843,1.6066842518557594
0.58142837229445565,0.43701374994498515,803.37553950429572,1.014928181005768
1.2211442011807874,0.78277532615131851,496.34487192745246,1.9664570924149294
0.28059347537236234,0.8427916691528069,894.10070934094006,0.94789146005796976
1.2707148300458304,0.26774505798109755,152.46960911777268,1.1457805224397524
0.42545347777629872,0.32926553655805252,880.2780918623705,0.75116443101465802
1.1734061617976395,0.25005802449804937,105.13428064216247,1.0745257624299667
1.1876179766643145,0.48506476654555447,161.99026683406777,1.5342094381611264
0.98537179066433189,0.68642577408222483,538.50161314122079,1.6409552927385525
1.0930003734749332,0.23597034670878636,76.84329538554087,0.99178960151734041
1.5514544410125171,0.33742838463431801,62.279030386109255,1.4313949620514235
1.6185649613729267,0.93108077141325896,10.513556724048465,2.4212137783788856
1.0350911095933153,0.058083596948488497,441.95349309732052,0.48750029400295747
1.2392275388929634,0.46616190918717054,776.8776424793075,1.5177769820155886
1.8693488478111935,0.71444246118081001,44.489966777116507,2.3060651897869433
0.3274938181521333,0.15894947144189933,655.73503040119681,0.46965033625523689
0.32249677521020992,0.056900279805427036,824.89604424202469,0.28574390356586654
0.26664712263045998,0.14682331792214545,176.3208400920924,0.39362058711841968
1.349940241577003,0.91963496159537605,155.39509747319019,2.2020163348811841
0.89535577150172097,0.019167184002912181,862.19296388433077,0.2696354458521904
1.5712106906695023,0.19643875506323832,824.8933638505938,1.1179859943079504
1.375339685286326,0.040970677772628104,543.55234860154496,0.4785824896665391
0.73391174082365251,0.11952317288658122,821.00788050104052,0.6044843601082126
1.8068964399869178,0.62394779376201326,101.82851665024982,2.1091885597063889
1.5488110794342393,0.24922251965169492,400.53670275936685,1.267411801337043
0.61401638772933376,0.57351992992637002,740.41958054530915,1.174983339640983
0.79196483376690252,0.59429342893846493,264.87743973072372,1.3813558895564648
0.69743596238809946,0.85094097975888128,754.80562528921723,1.5198867311838622
0.39946213238749939,0.014693978982755183,509.13681834690573,0.14172606278151104
0.3807884078301641,0.85483576474894307,752.76332806875075,1.1598206498838814
1.8786421804139137,0.62292789556270423,470.03284147875627,2.1603441018987324
0.93201767067763108,0.17111605124390802,374.22529681959946,0.80909164916297072
0.82830766327707861,0.77520801425393115,226.99732431384601,1.605565949079705
1.486402846487018,0.85693662637267987,216.29554802066488,2.2559156680764563
1.1506868239805099,0.26172084891661573,753.975902465682,1.1144211580298622
1.8786659749930783,0.91960574409365403,127.72124455362089,2.6258622999925887
1.5825728384278452,0.45991285599567122,95.122526609835674,1.6842604417328491
1.0108021718366267,0.60739020978998826,184.52845137190886,1.5571697494943066
0.81508299961356978,0.9848030382814672,183.59304633938265,1.7986811959639855
1.9745999353562118,0.36792071785280733,824.8765465788307,1.7095850016062215
1.4637444484069226,0.81502775236191172,404.52155723947027,2.1651087993726845
1.9072698540072981,0.32521512665017505,990.48457278687761,1.5661925434470347
0.32510929671237854,0.80122138701907608,145.83914521270626,1.0135613296296739
1.7160139904624869,0.60472657967401611,657.00442743670692,2.0328515026594114
1.3104403795832944,0.22419213827314743,454.24221212923811,1.0670370793409694
0.33165118883671391,0.41988583285134401,398.98899493010322,0.73857029872875735
1.2176901999415193,0.32445927801992608,876.33335706354148,1.2481166247650348
1.4035830937003528,0.087327309149560231,975.83968937011559,0.70974238772764531
0.12337510318834539,0.039536422398700505,874.13036918643695,0.1496865538085056
0.96320412749931839,0.35301386885310915,200.37767224478171,1.1644294617648503
1.6682590712730103,0.028843806339311717,228.58994199684471,0.43387345316557324
0.66118214815377074,0.17383288000595729,659.51314030411265,0.6797718907567506
0.9712413554172471,0.72793148764236015,296.19274582180981,1.6715663998728549
0.94039684142899704,0.71101032332675207,737.37787947277411,1.6212189144462599


==> anc/competitors/data/v6/fisher_wave_speed__s42_holdout.csv <==
x0,x1,x2,y
0.77907611546840461,0.069546984997992278,898.98765707337236,0.46554224261510463
0.80719645179651545,0.71396459803908896,43.390760096415889,1.5183012747745133
1.1944069584497115,0.91583267646786459,242.36627720364541,2.091771423027708
1.5194745953395421,0.27351101364689245,868.92246331481681,1.2893301156523411
0.4507539675031853,0.23732855627282909,74.373291938618422,0.6541461253933426
1.2107507277625285,0.5162518022039847,363.16401302009723,1.5812049142691043
1.1160674548890608,0.2680390509027592,945.65162298279449,1.0938915144600434
1.2447351202765866,0.6166896507500188,88.756706790286401,1.7522731141002545
0.60191095322644417,0.65070894735635798,372.95656683035503,1.2516690341719596
0.12786308251831038,0.53856342457800754,177.05709740022186,0.52483284805035446
0.54015204449920018,0.83398583512715518,423.15988622483445,1.3423548769640699
1.789812269806663,0.77964401166656483,529.54931001891691,2.3625549036262474
1.8017179814631905,0.31656658997095211,430.19660169512213,1.5104485657991129
0.23023750145364236,0.014183780215391949,293.7891988924365,0.11429152405947604
0.86768837089648476,0.65725846403808741,203.5746408334104,1.5103582699732325
1.7137979351392894,0.048026083958201148,448.70941641188449,0.57378394372931441
1.9606081071003603,0.56335473036684791,739.85850699334571,2.101920884838989
1.1587289780266805,0.16259283383560577,575.79664906744904,0.86810374537792045
0.70252446033985627,0.11026484875980332,411.17742050519047,0.5566462193150572
1.2399989923129329,0.60640561602803789,707.88693159154752,1.7342921931527804
1.7405843607862226,0.13749438869352071,191.00443566455004,0.97840805936133657
0.41898875887555753,0.94092492867255639,830.70165665791797,1.2557658508807872
0.46856096384007184,0.11185396070008612,984.78653952383263,0.45786635445274582
1.0772524559121077,0.2300656973174465,843.93932033044223,0.99566829307023907
0.29122579507484803,0.31501011374767557,442.97472102120713,0.60576916670555336
1.5901494397260763,0.033130653958233433,569.82961499185524,0.45905420520650242
0.94371948248804882,0.4324412770336723,23.682365556738485,1.2776592005205272
1.6430311466156593,0.1762957149227688,288.8594330935278,1.0764002055610806
1.823534473266277,0.11557528067236369,751.59616216296774,0.91816231367548706
1.3907538320607729,0.9556578923578416,221.43575371479884,2.3057188691909425
0.60631685488553733,0.7863702221821196,800.87706447774701,1.3809989426340687
1.0609806997363869,0.28695229733389882,681.44841335249771,1.1035412982145865
0.72357716236728864,0.18912586073119012,797.87307048171624,0.73985715820865194
1.4033790865639928,0.70988825018039103,799.65088788696687,1.9962387874206515
1.4709508771055382,0.67058100729584935,504.45573462040591,1.9863451068252413
1.7189222757501308,0.92417170093084711,589.98841090527321,2.5207771209275296
0.86317170965750711,0.92727075673667048,565.94275026957052,1.7892947039633267
1.5726636727553163,0.74612404891384909,822.68539526091445,2.166473805145976
0.50149301602100482,0.41023110350601777,645.66184151194136,0.90714504543178287
0.93263839307806695,0.4622763835765068,457.58275126195423,1.3132200174178481
0.50078024236940122,0.027959043637687947,207.98967330229294,0.23665448780277154
1.6481710158303431,0.38846560142218528,435.8642587314506,1.600322148707751
1.625268740615454,0.14794701441293004,731.51100376429474,0.98072148501543344
1.4646675240992046,0.016665358615725635,142.91018694240972,0.31246893952468435
0.71652783164849343,0.78748049265490627,764.36428883433075,1.5023337709943252
1.5203784997428462,0.35717778973600489,651.25512145852269,1.4738323270987006
1.506893831689025,0.53914105997724726,14.165307294501503,1.8026961337840568
1.6403798275826436,0.53774024355152517,199.89166107314978,1.8784017120960039
0.6329598324414728,0.93176747258186066,263.10266113363605,1.5359314871696967
0.7641282806009233,0.8992631437959745,927.58399331614464,1.6578931206523524
1.9063711645018286,0.25813514768577484,882.32511617670275,1.4029987912932529
0.67524175221102145,0.86868187648468576,323.23268792186713,1.5317575165690911
0.62411198333309836,0.91620485188289713,251.33362244067797,1.512368245167879
0.3483631093195122,0.26201580771094474,956.63000203440345,0.60424048677674069
1.3712305792804862,0.57844223788408711,627.23910220196558,1.781210470364575
0.18077334186150151,0.068426126130218104,969.64319014464297,0.22243758217707851
1.9093609193737988,0.33640962465381241,445.59177568820968,1.6029065976721137
1.9151964698131387,0.46007522232647341,875.76140651770083,1.8773752332958447
1.8660924979456825,0.28770371666328737,729.41776910300257,1.4654442975377138
0.47378433512730056,0.37510104899222835,888.11875567307607,0.84312988584757431
0.24300447515909088,0.24831055326759968,84.086681110680573,0.49128637544005449
0.4944398919893177,0.43639702568869354,148.25607040874229,0.92902550717615318
0.12143574397562426,0.013257867086286805,276.50014047702962,0.080249086054688001
0.82125589768262497,0.27167905596310521,27.813709400258745,0.94470741922893364
1.5239048102363775,0.072965836048867111,84.376697819890069,0.66691225371194807
1.3465994578413822,0.90746625905321854,700.81349287111698,2.2108763623960623
0.17022616173280314,0.16288129663216161,726.41945350622564,0.33302647308437822
1.9103914512225999,0.24101264002686901,880.3004471422098,1.3570976193979862
0.25083139142246014,0.66665256226635505,260.462367751724,0.81784445902290759
1.5052594559911685,0.73154444621058146,122.39859905823177,2.098727419305614
0.76568342746556561,0.22024643847837744,38.716229682689629,0.8213136986589421
1.1411816980894813,0.66546684592747818,733.74231836799026,1.7428925213652973
0.1284682013928144,0.58517250882288874,168.7024587159751,0.54836505983878048
1.7743145209312869,0.70633721316473119,907.15463293399227,2.238985818617278
1.9791406737917818,0.11527058737220947,512.68322296286465,0.95527317131846445
1.5616644317311459,0.34865170201257834,267.72251327820783,1.4757736440193936
1.1143694453466444,0.27140026771745823,773.78317253900536,1.0998912051711929
0.7570614532743779,0.32139563091580098,300.32558837100879,0.98654192696945597
0.5102570120898674,0.55237942193179712,370.84995532649077,1.061801249528078
1.7505981191246502,0.4018358394271796,344.71125215585022,1.6774421774810546
0.55221709430592392,0.13887566284925951,711.11529041380913,0.55385743656080755
0.22605818769454511,0.56878120136364141,466.76877630822247,0.71715450936319403
1.7399743206123572,0.84049985350176093,551.51014140624102,2.4186344590049256
0.1609402549375028,0.938277920153747,457.13475231893045,0.77719157914062331
0.34719797295787003,0.29241632451982191,873.46490967346836,0.6372640116406163
1.9046520457575906,0.038201191287513377,730.78274054409064,0.53948114753395937
1.3238518743762147,0.55123464231920793,464.53007165762637,1.7085116498934219
1.2439400975326051,0.38965427227481064,581.41386129935847,1.3924174280114769
1.7669948244278426,0.1133441389277715,978.95975947478644,0.89504973462842297
1.291869753922152,0.9645884261475699,725.81255377198113,2.2325972433230468
0.91577306711007345,0.52357737624211986,728.89587419081909,1.3848870852321369
1.9229651317124623,0.98425818579718238,485.29757489979482,2.7515044407673037
1.0597066056983111,0.87625011839754896,300.42882346132353,1.9272447054900006
1.0526492602134174,0.61068594948827837,38.522293630785569,1.6035437168366375
0.52157094093617606,0.13619147236448495,333.30399871521371,0.53304226619894834
1.0623345102494519,0.52614200056500293,275.71325228909257,1.4952442001116597
0.64026989426612402,0.53211178641077028,548.37151409637397,1.1673819550138373
0.53078549966718225,0.2691607306940525,766.63671025622932,0.75595400106680177
1.4208179988032339,0.31360757995032501,144.02428230036213,1.3350345226315998
1.0744953829698247,0.75866880431300587,528.01316257538042,1.8057531696636306
0.84465107576995468,0.43351842402908475,279.97647795855181,1.2102426256288641
1.250331210876283,0.82140740959090131,360.9443584553149,2.0268510759861393
0.11979253774484488,0.28050965287165402,896.02884220389967,0.36662222070911604
0.69424431454048907,0.042108511472722931,175.68694708730325,0.34195669131456313
1.6807923209606919,0.44276935084608932,925.41199639365277,1.725344400238813
1.9389596396994397,0.013298264575032656,435.74029039932981,0.32115291242044275
1.2536237739913554,0.10708743891131926,987.46141017327261,0.73279563130541869
1.288039664783148,0.97319858206024779,467.46972561633345,2.2392126968238784
1.6530966595640444,0.20462232239278957,586.3110794944198,1.1632032971407147
1.8595984638128666,0.96245467192887391,411.3431012104088,2.675652615276094
1.2542390754565829,0.23646646451239384,344.49244216810553,1.0891932424074466
0.20729168025494615,0.4075113641797169,663.82028202678237,0.58128724535740084
0.70324603506916805,0.4923632072222327,347.42783037419952,1.1768644327924509
1.7209987776190154,0.67915325712649799,171.78913409424203,2.1622413605614672
0.58606695593995295,0.42089576648518989,91.015282415672473,0.99332391621663585
1.1218212904096652,0.94566739518222243,252.25261840842046,2.0599706964533913
1.1717108396844873,0.79956720131142001,551.40533816552806,1.9358321795370377
1.4973772046863609,0.88824772013465869,797.80255245470448,2.3065488403623871
1.8903984136226804,0.32096560551567027,409.40262451859331,1.5578868655897529
1.246182628587212,0.48731124594592362,710.3346730879706,1.558561913320097
1.0036084112750525,0.56953041899673584,693.52582274572353,1.5120654998803842
0.15639352983817253,0.40447998676034191,821.44528421322491,0.50302307254577172
0.37926019349032947,0.59363372402940773,494.7672760672927,0.94898185659743362
1.6547671138148174,0.86095811645576104,774.6987639581929,2.3872035334113773
1.3793433198108396,0.49130285993923978,486.32928786064764,1.6464207455704036
1.6812359049089274,0.084032241952645234,313.29534166347128,0.75173937595627227
1.9065854576392036,0.48043305873703718,251.69924610047954,1.9141438641409965
0.13212097782506499,0.51882449134395914,201.70932143015534,0.52363192842284112
0.45680353608806834,0.2995507916515554,167.68344541969569,0.7398266306761625
1.7609106881320138,0.11138613191175069,324.63125654581739,0.88575624229939054
1.6228732323053097,0.58180340779280804,625.07968187177721,1.9433920623188299
0.55179007530239521,0.21438920566414593,111.21177282711962,0.68788904901136427
1.4564738432041981,0.78828148021512445,538.69823126745825,2.1429991666033064
0.95727653651175926,0.60877197992967047,166.16149909061997,1.5267784809493237
1.051545976467591,0.236789185509716,465.9400583987798,0.99798740531888452
0.84145662126744136,0.62711089706294376,632.0134068159341,1.452840826247086
1.4604746177009835,0.94146308556328095,955.69585723713078,2.3451933310220894
1.0840094057185137,0.2850754447311864,519.8670696941565,1.1117993765567498
1.5572931970443356,0.99385731659602505,981.36376450582156,2.4881537235208988
0.94267523560955158,0.19802304220607364,876.29464488988242,0.86410975684279978
0.49002693394967545,0.94680026580338894,514.95069396914619,1.3622887084819759
1.5447776377721343,0.27738812412862079,317.76326652615739,1.3092027667820663
0.5801732431132367,0.80823576315335932,946.96349529546626,1.3695499463820753
1.117030148121547,0.43424572352543811,271.96659960962546,1.3929329702046231
1.6746447884742939,0.50645047926150533,219.46382047969848,1.8418736717979205
1.7069958412484898,0.22244467385422384,342.47646925758642,1.2324157304692873
0.18287163711427445,0.98627447548104386,868.72708396861901,0.84938007505530955
1.914337902504414,0.66257753848804224,555.11357506930801,2.252462914478937
0.34349496300310839,0.15991598416087657,520.4823708664718,0.46874442956880441
1.2628696991391579,0.66590424239368473,38.884136539078483,1.8340668365653434
0.89530371808111819,0.99256975340010689,304.21487700011426,1.8853661614381163
0.94165246958730064,0.40547831969742848,285.06451642747027,1.2358311553075405
1.3515186388891702,0.99390282993827384,336.62545873936739,2.3179975840421148
0.32443013300031809,0.11469655165587639,615.53471695980431,0.38580314933081528
0.35898049454636727,0.60561169512102542,271.24049494319854,0.93252943292447232
1.2734262202104758,0.89787018486780512,495.03178688566084,2.1385709581455465
0.77573715095835116,0.016102660192878763,289.41533620782025,0.22353014777317376
1.9450535626405303,0.26876563003333931,22.962165610906283,1.4460477809694579
0.23142537627242363,0.34066426566038932,719.30619297238707,0.56156337438627346
0.18404572504042033,0.7626344450231578,31.793197678104789,0.74929195745072741
0.35919866491405439,0.45635117200249042,393.2863583996413,0.80974250651737079
1.0510183881174835,0.42842799981505253,364.35209200044733,1.3420666239647181
0.44752667831576209,0.26336299989711914,572.34508080944522,0.68662061878516911
1.4872544638213123,0.96238505411593767,282.48388814798443,2.3927486016285484
0.78820351229296981,0.84673399765908564,488.67324829026239,1.6338894833283659
1.5988132632567063,0.44795514433271011,552.15445877891204,1.6925680206162577
1.9268948723050967,0.70452640439351355,349.89527475730921,2.3302775079628675
0.75436006108971632,0.63229191338901558,22.599173072086586,1.3812686435457389
0.87687247051364492,0.043363277522620779,634.50887818801698,0.38999520146191174
1.3443321084893269,0.1085713517425457,424.27506945880128,0.7640836451844597
0.67227917430464579,0.71413855015358874,140.19563425546406,1.3857856614013171
0.30013422599355388,0.80018623697566427,867.70278930373786,0.98012912799362406
1.4811637114570522,0.60493760632600002,824.96029261405999,1.8931578171782335
0.85367340272991554,0.9887491666260918,769.38651704314952,1.837464411105765
1.4059751584446309,0.84697376579747419,80.255540966796119,2.1824977201046964
1.1738548989005437,0.1235607948616303,28.408645886340434,0.76168876678173447
1.9986309515996938,0.19530680555647842,871.15348961054667,1.2495538830210418
1.0343998859899191,0.27081812188476634,460.96221314191632,1.0585541732034431
0.54241580562429426,0.9247358378176268,795.05319207635011,1.4164622613532698
0.94865372462611064,0.41732379894291849,582.65263314301114,1.2584049844820511
1.1579488942828511,0.16581063748263983,701.34937970876399,0.87635664962013593
0.65579312443905824,0.12679503749099644,755.876558045607,0.57671939034365083
1.5113907487903206,0.86165307325518004,705.01393130041333,2.2823623582460586
1.2274402980701054,0.59576661179706714,607.06025288413707,1.7102841255936498
1.3225155356727978,0.93193252952480388,111.30338376801012,2.2203560511732361
0.30799322796917039,0.17175244915822649,820.39581199525014,0.45999387486292898
1.9066371452692619,0.25955859580529189,295.30644823858762,1.4069599285499212
0.9545693826191326,0.77671089684152061,557.37131019161632,1.7221201366589536
0.19051982610637819,0.2562227298612415,443.16224175224056,0.44188464529859034
0.24610370392965794,0.50150706483009044,670.50545517967259,0.7026314715455787
1.6905442600992582,0.62951229263848163,114.63250045235215,2.0632192253678809
0.45806440935281822,0.65786372339414134,960.47609605482853,1.0978960932459558
1.6686656387335315,0.36944662788586541,114.54625134438103,1.5703284921303782
1.6781469030591287,0.89313614932706797,816.12576179701932,2.4485209110835666
1.5923078254605878,0.37435865536303553,160.15775344464433,1.5441427608397673
1.2436958150766753,0.74348793889294695,456.7392107240093,1.9231982094013513
1.2480599724503121,0.84928698303637418,888.99400182735496,2.0590882338071728
0.61112979904098175,0.63845462438958533,211.23738998340664,1.2492856299501611
0.17931126707884829,0.35623274898201679,650.38487811079574,0.50547619368253827
1.4502443109197907,0.11315604700301184,209.9217632864077,0.81019482450158953
0.12833456079632893,0.93994773211773186,607.68552219404171,0.69463020197176728
0.14055594927173085,0.22962039252757155,511.06021908780264,0.35930216945551702
1.3160458638497419,0.1783712997337383,952.90566888018714,0.96900941428675269
1.9075933605326403,0.1849738386549318,69.047840225560691,1.188031761343751
0.53013830471678514,0.29818960986466891,121.62288985594182,0.79518987482944004
0.11355763222923439,0.58827350198322692,23.452496820326807,0.51692531757852633
1.7378909937187761,0.15859056440160488,877.31728137466359,1.0499773589222325
1.1230244229585655,0.7575762469177999,363.46680795390353,1.8447510699733751
0.7249832453568148,0.56303212676680714,66.593676663878284,1.2777931890623762
0.53311510094491132,0.28726002126363931,682.56861139378009,0.7826689088839609
1.3727598664963536,0.81449662180834415,920.4663635753019,2.1148127801915266
1.6405724893514926,0.68146280370848322,924.70599677767802,2.114700100043005
1.9756749885487788,0.90644991410996711,934.12984603866619,2.6764531930741855
0.64755503594170349,0.52585175425642272,569.08228437549508,1.167078320640951
1.8874902628041565,0.36255653914151148,986.29474751732573,1.6544750676218449
0.86110996333754564,0.52711718520492745,764.56338660474626,1.3474507189896117
0.13774583058762643,0.45053653372972907,159.15680708393572,0.4982350009731219
0.40824767683771279,0.26696585865634742,969.47499600699018,0.66026719316179583
0.70030952178154959,0.17401074591716068,634.60776726226345,0.69817299362864937
0.26936359383441472,0.41056025905464172,729.96000793037308,0.66510145651485864
1.0653027212245623,0.42645683322391947,965.2139326369313,1.3480439531680719
0.23404726384193336,0.77727391081075203,374.09264785321119,0.85303887855355209
0.20207052167102715,0.45425687032351997,129.6320065043742,0.6059436368472626
1.2666040052866725,0.57020348127000353,111.21168738867019,1.6996729252476672
0.21800133858608978,0.24936094767766107,386.92451824239805,0.46630899791801578
1.6011641323187145,0.33447837176606565,148.09212673587891,1.463632155848168
0.11068199880022682,0.07230272484768141,992.53043499783803,0.17891461767943057
0.17094022860924063,0.4219031451294572,458.6427049662455,0.53710416151576046
0.98058812922759131,0.60198434340328311,892.95161290788894,1.5366179761048291
1.7823541702162808,0.4721463711130191,875.40729312760334,1.8347011238954134
0.35964589306141415,0.59332350871505402,927.73318811496438,0.92387523652527315
0.21815026573767413,0.94765103601154077,130.53934508750635,0.90935213274616522
0.61261846971226863,0.28228613373936112,779.97569753429434,0.83170595590605267
0.45413662584030356,0.40118612241582646,426.00022595519692,0.85368217029027471
1.4641767472415894,0.724382191421023,335.94450469275188,2.0597315949361632
0.25034913156510541,0.50984324974675044,248.24351132868213,0.71453149632029556
1.272172785216811,0.022489710037005874,947.41805882332574,0.33829452881473698
0.16569413938191713,0.84576166321265056,887.20252682534658,0.74869954162731789
1.7074283099345238,0.1276361166032772,733.57172148800112,0.93365843617147137
0.82122344033512373,0.97786181763947144,874.20958479258957,1.7922533817005275
0.44253682142959527,0.68956575666456776,25.90531791458146,1.1048225886920153
0.98721271449316916,0.67202537217310365,246.67765222856599,1.6290266933003792
0.75865394406457032,0.21292109631949385,139.21986023683215,0.80382443231674983
0.85262919992754271,0.58334282604680487,124.31730400368652,1.410496546689511
1.2450734351335169,0.4860385841584699,918.39165650371933,1.5558325482976849
1.3335777673897062,0.11773176999986076,886.51125745697004,0.79247579391992207
0.32772102759706789,0.19299500332208652,23.296512086702975,0.50298517198746018
1.0691210053814661,0.22255038588264719,967.07841813431025,0.97556812638152346
1.7322930691462941,0.75959741977855455,564.10962348032047,2.294206046216249
1.3190303165362911,0.67682712071558304,114.92656335362624,1.8897147840643276
1.2806865280764275,0.74811134335492213,577.06292712123877,1.9576476893821395
1.3002015683166512,0.14730735380003868,612.81727040690305,0.87528110326999775
0.28891375848167755,0.74699368677131672,101.88169295161869,0.92912163597063235
1.0455274114833535,0.34833869931265599,583.81879606310838,1.2069758218155646
1.6874766000760979,0.71241321486790421,609.98572960287595,2.1928799599381392
1.5312127337420063,0.94861820929049745,682.49253136309449,2.4104242626767176
1.3450183010229619,0.83804935797896674,875.28387492660011,2.1233857149771485
1.3863127520232541,0.48636801023600157,932.99915225850168,1.6422645033810426
0.25761655637241543,0.44664313384673682,710.19038962251193,0.67841776530093956
1.1507343607675689,0.64672254808966068,21.985725687892906,1.7253473365904373
1.6442639455843424,0.51538803690747692,981.12885462589509,1.8411235342284413
1.5455387971965702,0.74963264085914005,862.72863949827774,2.1527529631545965
1.7985505069473764,0.23595336637280692,45.046367392915997,1.3028799587156936
1.7710393315848407,0.24526312153011026,119.30207882101664,1.3181360093967511
0.27073015490409957,0.48638158925674485,104.87201014263461,0.72574971719451786
1.4157928081363229,0.23745436659816893,740.49556216704252,1.1596312939727929
0.86254314453434744,0.39282113152518583,58.202307110775102,1.1641738255523086
0.72698464989640588,0.44811445651993148,759.92309886961766,1.1415293798876323
0.60965579845870321,0.90532172462996818,675.20432628908168,1.4858460739811421
1.9472992696595015,0.43561504669993739,161.38564708853511,1.8420345949970405
1.1235072798877652,0.89677118073707673,907.84725911607211,2.0075148317774918
1.3176525059511912,0.38070850310714505,213.46724188519261,1.4165331103169549
0.32158000812574056,0.35318842981888804,445.49956197893079,0.67402770901818443
0.8454125072383768,0.75187672876342104,660.62698797472103,1.5945481998335111
0.68187840712943038,0.22194487354602216,523.99457652302476,0.77804734263180775
1.0411662338046466,0.85404384955731172,809.87204246796341,1.8859497536759651
0.47821365190468068,0.60751032045656528,482.29567189346454,1.0779976417698081
1.8423496204614831,0.62131262386871489,454.80513435644679,2.139789781050891
1.0473505995100088,0.17873665381353993,149.29690351983953,0.86533217096332182
1.6198634560510716,0.27765699256526316,472.34843739493414,1.3412925341975388
1.9667635629208786,0.2287075808909631,970.53615797190696,1.3413630927681373
1.6039439033253347,0.61827227318666678,818.39719117614163,1.9916566402599118
0.83392751962847089,0.37333598640027416,813.69959262215946,1.1159483018972325
1.6038005470797463,0.61206477375867774,349.51381552071473,1.9815446691936152
1.0904044707849729,0.83210802767308178,743.56003732034833,1.9050819547208926
0.28117676793183111,0.74521915474804756,804.23780070376495,0.91550710173749517
0.11215790184470431,0.4610519749721792,473.53375183841842,0.45479939381769957
0.66687542324230142,0.78248136124343437,784.19004297846595,1.4447388538534256
0.32217627076687316,0.87902119234577414,947.51760981001075,1.0643303428447615
1.3765596508223086,0.70175998596686051,854.14728217414631,1.9657207138793746
0.49319454165108323,0.41004055356565805,244.85142629172509,0.8993992725684653
1.7062796610732929,0.70089516797130136,884.39449158365926,2.1871654438144188
1.4383537573652319,0.71317763593186401,796.74742628326601,2.0256374130741661
0.79036473697023868,0.53654816654892412,187.26957026228669,1.3024112261897993
1.6812275521501696,0.61855283606488765,714.92266825747527,2.039537271493626
0.61326433779150491,0.68238159035155488,781.88225826457858,1.2938010575479681
0.22133764101099737,0.039986038495230504,210.58523894537677,0.18815329318307719
0.81597554782582171,0.79580116251016619,971.5924893561712,1.6116504454001912
0.9160213407496155,0.70115825615911131,981.07765281563002,1.6028423826247316
0.80464001129660712,0.84981992761092806,309.17408350998943,1.6538429383142028
0.85672029562902841,0.65856040678119199,686.64764195572809,1.5022677076834954
1.0666315437208465,0.92749099576911265,999.91332501264105,1.9892623282055022
0.19737883703758397,0.090945927692003686,793.37147583650028,0.26796120197634499
1.1543188415627768,0.92445635000837911,668.2200474545715,2.0660274761164481
0.36319729461642114,0.69568050190121944,969.89211352929317,1.005324377915739
0.57841654302967949,0.20387779574563389,198.75604757965976,0.68680794932994371
0.36424994036503755,0.4790119089654058,954.49761579991809,0.83541620591126153
0.34690588468287176,0.48546881841742384,917.53306892663193,0.82076059832095949
0.6938955862758428,0.70753399422638441,407.80137948431707,1.4013632159205631
1.5970342073571484,0.30436125167928579,758.39871671709329,1.3943820571505612
0.91882521773865433,0.17241674569601589,217.38081357856771,0.7960423453709784
1.7846917385276384,0.91605859172843551,528.15643751740561,2.5572502424792156
0.95851282279980088,0.44422807056869201,196.90987686187179,1.3050644457461955
1.2036155976217071,0.54087054845025773,667.91051157791333,1.6136917034042624
0.11988166293688721,0.82967592275528645,625.14697013400519,0.63075487891446425
1.6547737018954891,0.26498867942329979,557.65593223452652,1.3243810599818933
1.4278607541366615,0.75255016756305637,701.03660618332731,2.073197385472263
0.46077908118001321,0.64705056405838846,866.26979286717835,1.0920574424156149
1.5037433197711583,0.09199903639725597,915.28917083384295,0.74388960580924179
1.3147337664978862,0.68445817902639772,221.57683542615609,1.8972403956501247
0.42897625257071315,0.66452034275607896,276.87603464701596,1.0678266645715653
0.3506556396074928,0.85996163679781235,538.15088265989743,1.0982720934071726
1.1951114286365203,0.9026277923721564,686.20543509228935,2.0772489407569004
0.16339542556655312,0.59636902658419144,22.486918631257137,0.62432033730588976
0.67105479553993352,0.67845344555356868,573.17315539959577,1.3494879594710187
1.8066983490298285,0.220097211161287,875.5230403786021,1.261188753567311
1.3349444310325513,0.17586304167795827,922.6482985325606,0.96905601099716798
1.005573968758225,0.58784439372194341,566.08288371024832,1.5376879007227018
0.67371301536448391,0.26455557689203724,966.93996352182364,0.84435664369844332
1.6002544351655261,0.61747561014365515,729.82044433461817,1.9880825774991575
1.6367689200066835,0.20608321240360275,952.48140458448563,1.1615689338086703
0.96393309561190776,0.63055677462686432,917.53634913521989,1.5592492343754842
0.26980421604749821,0.98329057753772453,165.06905563100472,1.0301377450020119
0.87562354685339761,0.82939653131119961,454.49148809732037,1.7043933026090166
1.5451423070221015,0.90011265199918777,707.37761388601245,2.3586454923873634
0.33600324856608837,0.54982517954943799,305.25646547146982,0.85963491430267991
1.4777098375983067,0.47792807329048786,615.21479637908692,1.6807605606578926
1.9571121946998062,0.75961953005844396,618.76373876986315,2.4385738829156001
0.8993005702472574,0.35556787232267717,40.453371909401724,1.1309507333944968
1.8378408512601569,0.57442307937737824,474.36468590367508,2.0549435040276913
1.5573320248753029,0.9119442501861329,523.07744423741451,2.3834428759387207
0.75131040714035346,0.19526764953776474,457.43263369027142,0.76604599672750162
1.1807023125977583,0.97213111381184703,970.81029964585082,2.1427061900558204
0.47129583589667223,0.54495652792726568,266.69337734109922,1.0135792862067159
0.70556693768635381,0.4268449144436719,564.48385819450004,1.0975748888363204
1.6863929075924247,0.27066679516446596,523.17921331681453,1.3512225037885166
1.597118040716345,0.44944595124805581,974.89223953465103,1.6944830917600668
1.726521132311974,0.661842389989449,567.04726150639783,2.1379287851344784
1.660224432534487,0.90890208949600737,89.962610359772654,2.4568121261202847
1.3898113602503621,0.4095465925655582,637.64532393646766,1.5088969572498172
1.1560400642594248,0.12022599805727027,897.14207182174846,0.74561671258034501
0.33531696310072789,0.71294200337871072,304.2739346969966,0.97787841256446228
1.8969313817049442,0.11252595361300156,840.34407826543679,0.92402167218042564
1.0983626318087252,0.28519617097522959,777.26641620327325,1.1193727117169228
0.80494177502096853,0.91373169002325427,303.25530894111552,1.7152268753260924
0.98439250405741852,0.75420816443664696,472.66602482797742,1.7232955214592072
1.9348965245960628,0.32888871169463407,234.5910874057644,1.5954505636174678
1.6059091100880103,0.71301050433696977,774.31902458650677,2.140121552158369
0.42622474981718905,0.93396826977110015,938.99052271741937,1.2618722472903192
1.2468562960077729,0.93040819114010953,393.92628547915865,2.1541451306541526
1.7067818047230974,0.069462405568362015,787.26398172171707,0.68864263573025053
0.27478342052188287,0.52885073738114674,593.00487596871335,0.76241567287959522
1.8369918591407166,0.17479668774264465,511.40605232900958,1.1333138883610314
1.4115797419963678,0.81934656084691049,758.96671043143192,2.150881686161183
1.919152422606778,0.43185615415454898,721.85836812020273,1.8207666346496454
1.2193787974550268,0.93253669516207272,542.13716211215456,2.1327123330908115
0.39393513481414033,0.21085445920040022,788.09442976394337,0.57641297629832144
0.13803341512380532,0.42627808573632719,153.18559647761012,0.48514171111799292
1.1086530719074885,0.91645803850714891,345.32894084506921,2.015970257385026
0.27528737194905795,0.40313078163142552,600.59315219112034,0.66626365179884961
1.3254631999094795,0.62260726572680947,678.05274369156064,1.8168577475599441
1.5382956180630991,0.033066068217582921,316.4446693274196,0.45106712514074143
1.3383676769783093,0.62254422974490298,147.65345499673566,1.8255882061187145
0.84082834758284186,0.18286798616894842,296.82894779897572,0.78424635577409951
1.5675651344811421,0.35578673476665301,468.02549467376616,1.4936115702967687
0.96503558590167515,0.029148237835266863,897.66377831694899,0.33543456457173959
1.5682304465592398,0.40952775945471009,686.16036348939679,1.6027899439266082
0.38457601080518955,0.65658973964601097,524.36613995271625,1.005004801597845
0.6344453293462754,0.47615373035070618,974.89719464572818,1.0992606793146227
0.33653669683657117,0.29092360188322419,297.39420429832217,0.6258001853933185
1.6978079897022453,0.10591407473652696,723.30023515675271,0.84810792310789362
1.8929581055798763,0.015197576712795863,949.4385895247176,0.33922485771923555
1.2416597775695204,0.69282900157491933,815.89321330316125,1.8550017832759376
0.89033157610065017,0.30846444200691847,493.89139786800291,1.0481137969190699
1.5407351184543423,0.40843534341399518,804.53139389560602,1.5865568722436669
1.4458130270157061,0.18434402641654202,881.67343911908279,1.0325250502444265
0.76385926916057179,0.095920910308780083,827.37442682575841,0.54136891837519263
1.800544685983424,0.20248606470014446,643.7805356459678,1.2076178332262917
0.87448083464844872,0.34522248246856962,406.32214524009379,1.0988911585931052
0.1613225970947573,0.26250737364562454,197.59614572869282,0.41157439800374368
0.63197852054827475,0.26713361321768991,62.568409614488978,0.82176080624481163
0.83050040539153103,0.66562630793217514,791.97425051067137,1.4870143490591334
0.93302185930783232,0.30691144482973187,717.77803081716547,1.0702431254586775
0.88615984504292666,0.27248029473275609,33.56322008949796,0.98277382089192855
1.4822940330941261,0.82360932442703783,844.80381837217203,2.2098245968391992
1.5174511572290847,0.10583105586957268,119.83552036988785,0.80148227229317803
1.7333585203726032,0.7105709415152035,163.69392291564807,2.2196163594680596
1.0459711651220729,0.46369318952546951,17.912899014588458,1.3928527642319206
1.7164861048647932,0.88213162666519185,369.1174433705055,2.4610296055371452
1.6104318933866235,0.51266021662668215,367.70552850591486,1.8172554727677717


==> anc/competitors/data/v6/gaussian_2d_density__s42.csv <==
x0,x1,x2,x3,x4,x5,y
4.64373629133578,2.9550117472554653,1.3496309762144669,3.662012332741079,3.1928901987205469,1.7438317118046789,0.029813600553946266
2.6332706385123137,3.5228651263680151,1.3263631527356043,3.7412782178564754,3.5845416743408047,1.3911439804267818,0.068445888301010185
5.1515875194682952,3.8066557439281059,1.7428203872581787,0.81047875330514452,3.5061465472410194,0.86728212079057387,0.0006241390323601365
4.1842081743561836,3.4413918934367032,1.5657991576140167,4.1612428175203178,3.7850829895901743,1.6185125009904497,0.054622120013862303
0.56506408732589719,3.9264224470987594,0.53986664749593749,4.0485021382813393,3.6115453966846029,0.62672134351560793,1.4088474539469541e-09
5.853734109820536,3.5640103414763544,0.57418870571902358,4.0955287333012986,2.4945341661588891,1.6616267516731746,3.694252423973484e-05
4.5668382119421178,3.7336028765238529,1.4023376786840236,0.44442331643223798,3.1117548097515222,1.3849778333645202,0.010750817418925368
4.7163858316617233,2.2282081423672744,1.2292881134334133,2.6810330544849155,2.59482391818716,0.66612547759460239,0.024850933897434133
0.76868179605327525,3.4648270059875754,0.8902769830144871,2.4542107922743783,2.6595707591030049,0.61925834463855534,0.0027860928453636315
2.7023156273734026,2.8801773990547375,1.1279841309722025,0.52026890185919483,3.8638887384599929,1.6262545001546937,0.010351336449933022
2.2247881453954874,3.1062076048225506,1.6368654780992908,1.3342075673808642,3.3637918101341473,0.93940385975575569,0.0086775505709271328
5.5605899330916113,3.3082048189647137,1.739917226986895,2.6457757907882202,3.9491808265022117,1.8339527761508201,0.016761802170091714
3.8631907204839875,3.9396302334111386,1.3418346018350662,4.4574378591484933,2.833825073437489,1.6431095315452642,0.044230858588854678
4.9365696796249798,3.969156162863249,1.0780542212856545,1.4223724619079792,3.0748751467079529,1.547285367076574,0.036063044575075559
2.6604851929639866,2.5764564909758105,0.90604514224266053,4.978499460749469,2.9742308398328436,0.91790907895017648,0.017567154777850369
1.3634323307086613,3.4675069948758326,1.2828777061538803,3.2747897144367806,2.2145741150474541,1.5634167785324269,0.016427608161504761
3.3275087220950086,3.4999670758705372,0.97212442784657149,4.562530111107705,2.4734039890532067,1.9222215267722511,0.046448002233456777
0.38290353662505194,2.6929857226260978,1.3461427055708344,2.8353359000211427,3.0552727212089641,0.63733975155585343,0.040088446119604833
4.9657870319554922,2.247739549728442,1.5149785737644565,2.9951653525333404,2.1347486102660125,0.98924396300534911,0.014550322915732642
3.7899863947323889,2.0818939205714395,0.59911881637909226,3.7183163362778413,3.8629238586177785,0.85200839819239116,0.0052793663517580955
4.5485264405122425,3.5546862550583569,0.5016011975341208,5.5678236489949455,2.2476873638867416,1.089875201601,0.00039487340579737672
2.12715580877921,2.979399483633812,0.81841570826111443,2.9508754884774597,2.3959614928338144,1.6134989822809196,0.066057786756706205
5.8241881463694192,3.9710803389898524,1.8417672465781716,3.1719452286497458,3.5306424478772733,1.2113638721380799,0.041156782126108495
5.3587267279331865,2.9299469123873063,1.4694361448428388,3.6119817811651771,2.1938690835786274,1.3560959091803695,0.011794465026344354
4.670300982442571,3.9558339581476805,0.75794052790553423,4.4250908237863547,3.8005561992308188,0.97123233211751359,0.1127513290876362
1.1678322471118054,2.8231520043881195,1.8353959427354281,0.43110201291740591,3.451401941445071,0.71193390063065087,1.0019316327190601e-05
2.8003260223622051,3.587364301119945,1.2049339104310099,3.0941246311318324,2.1372417142177178,0.90040047340659279,0.067380079674002752
0.26282259472337266,2.1696385446236643,1.2141376350179911,2.8895495352362612,3.3836941225713058,1.7895204518629806,0.020542999914239655
0.92573695240528697,3.1109234202755278,1.9033129157639825,5.5301099054254221,3.2632570843426354,1.4036254432301156,0.0083649578614712113
4.0982937194547278,3.6041195739714484,0.58923003827500997,2.9610394826180464,3.5146988654798372,1.0669830097958506,0.15565811517116857
4.468572935446903,3.8494033344397773,0.82276741194307779,2.8099232081659862,3.6563957049786717,1.6848589726033814,0.076242062477253222
5.8050583946052603,3.6451661812348632,1.3786569877320836,5.7731999312082118,3.4367011263463101,0.59668614868236314,2.6548055049522707e-05
1.9549521488289117,2.0739414544023482,0.79322976437300619,2.7034587816052893,3.1723525905419439,0.88083663188357852,0.19548161382891419
2.2227582362092133,2.7454046826134686,1.5192905138134367,1.085306581932542,2.6449266371635556,0.84515473108600891,0.021285190445942875
2.8173348676548473,2.0973969446277025,0.82113843400508024,1.3014967368347299,3.3945473236598582,1.9780468432523333,0.038116653034581324
1.1368281545057142,2.2185645822291162,0.64873545589822146,0.57112523002184479,3.9139431692615592,1.5591478735891404,0.0039349302149508728
0.77952903201282986,3.3506112573349682,0.81047773946125967,0.0034087755536666986,3.1750435610577483,1.4266789045828312,7.5913474852056754e-05
2.8542295573556027,3.4265163926233964,1.1341010514080934,2.5916739660028916,3.3286897368685078,0.50747744794170935,0.08481022197573411
1.3614560943053047,3.5474413655032526,0.76420744875961977,4.6154554877893288,2.8742560843996015,0.77646500313478606,0.00036289017123749455
4.0188839680950625,3.7309130961113257,0.70203803738502102,4.4007986567990152,3.512241619486149,1.4533119394596175,0.11895746161773441
2.6229115132339844,3.4788629369530195,1.7904228293284112,0.19289452681710118,3.9953347846772718,1.0695789897224985,0.00013353165324316821
4.9960691763470244,3.6017431842132641,0.98059580539596181,3.4198974215641975,2.3207786481354722,1.8864205755185912,0.026420192111881399
4.2015906120134945,2.0979274196465587,1.0411380297773805,0.92569875248085598,2.4048105590075246,1.6470863287126369,0.0080529897430840925
1.8741998482922464,2.4690703008825974,0.5829056142518414,5.6464577085881835,3.078875517328779,1.1710761092061799,0.012521212750083666
4.9935588083712066,3.2437955467504915,1.0360544352530812,1.0041899978650757,2.9627507945233162,1.6242724663074057,0.010982112359848495
4.828586144980811,3.7162506092496463,0.89721076598236948,3.7598353061848893,3.1431395690134378,1.9631064857393323,0.039883236830804802
2.3248702741810465,2.0090002498793185,1.4157276010126827,1.9574301729843406,2.0981480954485461,1.1914712370522058,0.091394131353927294
1.7299686235814646,3.0292586842326994,0.80808544650861003,3.8493679557861133,2.8085529126608977,1.4637888318328001,0.028689661845753542
4.0949730238498532,3.3545747987287946,1.8325481795942609,2.4735515787844511,3.1659565241311216,1.8779969225919428,0.039820381820805099
0.83851490165585885,2.0592145782572264,1.8944999313793327,4.5578583138383681,3.1703827026099254,0.87301199305425992,0.022113982843557707
1.1994492148506499,2.8027111151067761,0.64974658576518529,1.384074751967147,3.3146679235367471,1.8298368704994175,0.0036543594785542967
0.044173618506033074,3.7912697627673939,0.66110443443286582,5.4347511174855612,3.4404320580053276,0.64631706015947399,3.3698768914046204e-10
4.7215462650128304,3.3432256177117177,0.67298965716648196,3.0012578958801126,3.2830944066817134,1.4726722558814698,0.019360697329693064
3.9891051395521928,2.4753167267211946,1.4293538844654681,4.5365588862771169,3.5804863107788698,1.6742572325836766,0.032246985580324433
4.2309922717580104,3.7055622592638251,0.68295344631443433,5.0983811484073627,3.2495212693691835,1.4219093288786391,0.052347876191745996
4.6843741861318069,2.6960628468190286,1.7785734768953994,5.9929716657288292,3.0750153250744088,1.2433022062288146,0.0024531007986225502
2.7534946532300397,3.7066893422881186,1.6314072724068387,1.3436739935637494,3.2123928577756216,1.4260206498885291,0.024440137477091568
3.4124471757173627,2.5978873022378108,1.7297132873570362,1.7213544813807291,2.2023867335066649,0.72749556316916686,0.090974787837483306
0.83878198876594467,3.1806405017662982,1.2890907903290314,1.5025985203913295,2.5463130814510402,0.82335606549532758,0.012893272150389589
0.68718044121584065,2.7938801354956682,1.9950158172787302,1.5772279929586959,3.0547995613162624,0.90484901593451295,0.013308528892914975
4.0104177707428299,2.5496501015101343,0.56626265441624191,3.4946684492362645,3.7459744308034142,1.3966690109450572,0.0071061672751644347
2.8265772368587951,3.7731151243437386,1.10189744627917,5.9611351388750577,3.3581031125759861,1.1628516106176057,0.0070118614486579453
3.391416638887133,2.3751873638789824,0.98590500340645426,5.9416685225565269,2.1808161569437949,0.8667137637287593,8.9287469168440989e-06
4.5899931444961535,2.1696231824715264,1.9229682480689616,3.1606393881738462,3.1845499008888085,1.8242139982168701,0.020545793720954789
3.8083099200035448,2.6838538770913205,1.3652914377463894,3.834163261588043,2.4434759752741977,1.060882760439835,0.033150221777343405
3.3214764039479752,3.4352782952831351,1.709286448167088,5.1598232622096356,3.4680331195774459,1.1690475788448367,0.027890085710529214
3.355242964472481,3.6148632119525637,0.75551179048777828,5.597600750721031,3.6548817050174947,1.1145516148234917,0.039002744341543154
1.8237005883756732,3.9974867401335299,1.9679512158506585,1.2231637639772635,3.1869125451799469,0.77291443291512896,0.0022542419859966642
0.18490700740763644,2.5927241140223298,1.2479593203144728,3.1712503736547175,3.1827252195034195,1.5974405231453499,0.01241171879815456
2.6203043353941742,2.8158839022625646,1.2405081144059686,4.9970223279690735,2.6771828864216278,1.1726873934032871,0.015270818164600774
1.2875080369171752,2.2736425560592526,1.9563270928186067,1.8192124598075499,2.8925000423226188,0.52438566483907767,0.01682211195668349
2.4511718623478167,3.1497438592460671,1.0710985418257175,2.6388542548828005,3.7282167076306907,1.9460205535396955,0.052775190908329037
5.1204184396089971,3.9951600745258347,1.0962875368324894,5.9137266090720484,3.4466406619343131,1.7236454173931204,0.017856991580678102
1.4036369151920445,3.4017620202413168,1.3771290542074048,5.9102801803252261,3.0395073193916859,1.5853390311377049,0.0049378367872813149
0.34981645013439611,3.1904256808267437,0.69207891582168046,5.43664086459109,2.7364647724967419,1.8036378057777935,9.1337876567735332e-06
1.6883033521319792,2.784738185843588,0.98162843961778234,4.7906900689683454,2.1007594765771085,1.8602108804083253,0.016418807013035479
1.7615625466001017,3.8305975205711098,0.78981248366769585,1.6147830043368345,2.2860148026527702,1.006234559576658,0.0051853512827706675
3.9714990883613703,2.9938331922606989,0.6549252186605744,1.9251004444031248,2.3860503790787413,1.416438017625048,0.053399638606446836
3.3421929140476703,2.2687338266261232,1.79921690949653,3.2836970472292482,2.7467670865173495,1.4132117138083913,0.048740239954577637
4.7033892546384806,2.7307569263982669,1.3839967491912142,3.3646642473720729,3.8882872941525495,0.9009495032158954,0.039038770822106494
3.985881241964325,2.1343333376955336,1.0380091872918669,3.0330169161424019,3.0103067897174975,0.83292837717060086,0.037492059245391465
2.4383211686404231,2.4039580753775631,1.1130040660500693,3.8200216794978363,2.4696803265184624,0.67086088222853313,0.028099526692411343
4.8841223079962077,2.0353375619998246,1.1472785055310319,2.4499381357979328,2.2115002749230284,1.4889712938746791,0.0042153569318036654
1.0018375194462235,2.9065598330003271,1.449723773217064,4.4950449438931974,2.6766110492059281,1.6713784865461698,0.015331321892506774
0.13627243880316287,3.2690805299035945,1.8901540872334899,2.0012995588701319,3.6314612711021139,1.6414294692755056,0.0079323357236088798
0.54028716465385052,2.6865849247578155,1.8991694294854737,1.9840619816781153,2.7666855868210156,0.97441306577746145,0.032892556655067719
4.3341561035787013,2.8407635430105542,1.087237969295995,0.76335577135096799,3.545011612044827,0.8078897756978034,0.00018800484991602379
2.7712633815083243,3.9184185456891516,0.99389368939665435,1.1322732601735155,3.6054099522537575,1.180421267681933,0.0077621038401359879
0.96763067420161075,3.5039262431498308,1.1765697502778827,5.1031252735281463,2.2216415393974085,1.3202201903607658,0.0009269990011869755
3.0062686506201812,3.0817132738899025,1.3519013456427389,2.6776940314826492,3.2173195052535677,1.8786306919528335,0.06004001813305488
0.91387261627901051,2.5690817502236505,1.1927268671746223,1.3672067193170028,3.9181921267422215,1.8122347314110812,0.010437587552848666
4.1779222504664162,3.7939935975459904,1.4881301147250514,4.5560466001343247,2.8042761498071078,1.8740874969527415,0.035662264310844315
2.6769376534441842,2.470194233761319,1.3315985350696455,3.3238867549011566,2.1018881780060443,1.7753935777039693,0.0524860075346281
2.2861273565788949,2.6506854610333539,0.98107332004111414,0.12693606853976092,3.846605380515757,1.9468718066544668,0.012535313961992848
1.8090725348872592,3.818129628845897,1.0185962086439488,1.898168744020291,3.7673325631449659,1.1982499957535862,0.0055222794554543432
3.7816955587133307,3.0590841105701445,1.0678891813395963,1.0620084667280463,3.0442828944180036,0.57121024614964155,0.00050345388056503002
2.1708756633203423,3.4846358988359531,0.64195965237408303,3.9352371658970435,3.1045062406880195,0.62534304822271736,0.020209190045262972
0.525899515896606,3.1814895883275325,0.74909394862095968,1.6501862437815171,2.4234822055522498,1.0854142126585147,0.00028344449956831444
0.70803541272309189,3.3068784180189903,1.5846707032180791,0.38968067525966177,3.6389015110892746,0.88653063690949585,3.5746263583358027e-05
5.7713859872970872,2.5987665830296511,1.0836450672831202,0.32960993518601556,2.997200076784253,0.75491088704160103,5.2034476772670789e-06
5.4514841442456419,2.4827441232533261,0.82180845884021547,3.4903637877522895,2.0677555902851132,1.9298056617629729,0.00011215235540927644
4.1982428028644971,2.6449846943373307,1.3440086158622859,0.13034073422453774,3.3660299128979956,0.79312938261593369,1.8618747787628125e-05
1.5952197687571175,2.3108831281668447,1.6333093137101409,5.0927526788165327,3.9009925396054124,1.9390689084728465,0.037795777498279746
5.8150582640863435,3.7486287305816148,0.88613354351805707,0.93238271554365371,3.6583009806915006,1.6412582604818107,0.0018167216327110948
4.6725054237947674,2.5664938665002284,1.7401848228856167,3.6393980111725788,2.5543962804210798,1.4614185081878353,0.022841019709130592
4.3013411349539741,3.1229787888287692,1.8912572894375743,2.6681281680644742,2.1066501698666813,1.5140284401340676,0.042734092071488539
2.696169012862732,3.5839488502827481,1.3960917936107611,2.6571091273914149,3.8807028250763613,0.99721148548868599,0.043992710250852524
1.6334493710709541,3.5676482187514269,1.5034214884873693,0.43078285416027517,3.8741254497594029,1.4696405570874234,0.0020233431101349302
0.57834577292099576,2.8767725171683858,0.57886398548458307,4.8165135012732936,3.0648306394257387,0.78003817742189796,1.0681685185822259e-05
5.41561437926305,2.9525146171734513,1.9182798365328597,5.3583149085195156,3.2846348233430702,1.9065581488039691,0.010562442296355858
2.7346577390016664,3.9894034978700494,1.0887271013974158,0.066100004305370774,2.9252001214216166,0.95269000994089037,0.00087456838522391282
1.2141801887713819,3.3491949539580483,1.8858506008181448,1.0716250541827064,2.8395307341975173,0.88277976844031325,0.0067802141368601236
1.835739744903915,3.6292768862357656,1.3684662871253639,5.4234251327728735,2.2388968718574009,1.5667441972912362,0.0039854206688597193
3.4753174136513758,3.8051079384384638,0.50692819826499136,3.2969616768003487,2.1935057967221923,1.4846730770992729,0.12983371755637574
1.0606366976353903,3.5751796724586784,0.55781299898515357,0.90023746948926076,2.4654642933523752,1.1769483775149578,3.8717940562497845e-06
5.1396857045542532,2.3703586899071354,1.520628208504883,1.2167427156549531,3.6732814928130884,1.4486693520361795,0.0032675457066186644
4.5511171790112606,3.1243414674751442,1.3440020207478995,3.9599174654226852,2.2916646014713598,0.73923960764128416,0.0071455881251810622
4.316777735705621,2.2037883146290898,0.53979865580911146,4.3489009334812385,2.4533973038294214,1.5099924611029325,4.180079897203486e-05
2.5925582386506223,3.3058442531279968,1.615189941833578,3.5965608514796115,3.0972281186444151,0.90591604279279081,0.084759541290946511
3.7638530442146592,3.910698856375622,1.7782180056037726,5.7188902794751542,2.430262436156549,0.90925396501468603,0.00014159489729401208
3.5045878134764132,3.0254641286002224,1.2446262236589625,2.964381621970662,2.3264133694355742,0.74326990241567681,0.11052945635865893
3.8990796093289202,2.8659449857355344,1.1986361605358824,1.8016314728551601,3.1266324833959245,0.99856570255424693,0.038028441546696268
0.50666592683933454,2.0716855028363264,0.50820966325194128,2.8633974598547791,2.7361865419932307,0.99687659046699217,0.0027186588743023051
2.4948444130236576,3.9195490446584405,1.6799745687403989,2.157997761999666,3.2523185716809384,1.1812685175534039,0.036445269366991197
0.24968504317135487,2.2060053682603176,0.9960741001191582,1.3464953560481179,3.8244106808173526,0.78562925699952424,0.00020440585354049282
2.9639449154671134,2.0821581866096937,1.8181454296738093,0.2757794960408404,2.3019862628701353,0.78951130423814941,0.0036604018862655989
1.9791672739967119,2.4921332230098772,1.0595908813370796,2.1132749613907453,3.8268673196261278,1.3126078574948425,0.043408132215456294
0.86714513319628139,2.1310608678367648,1.3476168659460583,4.2684560862584533,3.8049799348458375,0.69331610700571278,0.087755160394482057
0.62041780633530985,2.9102356848235247,0.90551268229899129,0.11062681725116286,3.6581751666718056,1.5333455119832526,0.0003223916191161287
3.5258674330662725,3.0321756025142248,0.74088246887737808,2.6350710792356082,3.2625718346121704,1.9159206887938949,0.08510989689926364
1.0235578112213166,2.6251398980571681,1.6623618550719921,3.8640564086992102,3.2402933149310948,1.1401934324965675,0.045453653759635594
5.5507207102607836,2.1019209651497723,1.2448857182694224,3.662424655045843,3.2784253198730031,1.8516579697260152,0.0014561003668923137
3.48636683820237,2.2232007364984536,1.3047318856283761,4.6598906153322952,3.3809911024356261,0.64747488668879671,0.016763048145123201
2.0812188272090224,2.769008755979856,1.9481239302226032,4.8631182939587854,2.0329644011923138,0.5644364410634668,4.7220364808062743e-07
3.5454929488885005,2.1210569016530725,1.9453698683332306,4.270234925516327,3.9161851583212997,1.58205331627076,0.038574413353383297
0.13682322617818499,3.3963794512198269,1.7834631825536054,0.61678617686849657,3.1712075229311596,1.6415323594722449,0.0030488789928303467
5.7513552794486724,2.4140410830496242,0.78141393914755031,2.850134664026164,3.5629316788048433,1.7645873614486269,1.1642158656921188e-05
2.8938206216574014,2.6041431375672772,1.3914090414523699,3.6204357449256515,2.7545636781227261,0.58522651759997213,0.064014620070968808
4.6964113635017171,2.788251554356195,1.817221136983306,1.4733962328567096,2.0247944278315919,1.6653605824352455,0.028686313951691893
0.49637999953463141,2.833219266138296,1.0616959046734067,0.25531090588065908,3.0194693197528881,1.0648080991948727,0.00042977836478147344
2.9199499850289623,2.0033214153496011,0.65165924890337745,1.3415419252562815,3.0143802386318579,0.9550064490232979,0.020506375353530726
2.9442419661271257,2.2241407419973953,1.7164443533598828,2.7293664103958331,2.8739785766229033,0.75953588201494537,0.10978707040036506
5.6269587298498971,3.7255291274817561,1.2226453270432573,2.4835819143276052,2.6794341083241537,1.9940236326537906,0.019386868394709652
3.4303683142564525,2.0024661250238163,1.3465890205387678,1.0600018879629698,2.4996521756194441,0.59549538397829549,0.0060869132880487162
2.8409364063417231,3.01633471162575,1.9732164444767666,4.9464932561009567,3.0550897489943658,1.7405120219119992,0.025575417660320565
1.6018539785513615,2.979004013014416,1.4108171457411083,5.5541200124203476,2.7505562793869882,1.4592416532357912,0.0075819918762122535
1.9894139840553131,2.6661883220212754,1.1374690784991521,1.2080899143162913,3.9398637660996174,1.6026206663928007,0.017109883972828036
3.1240344148292269,2.8626540402928993,1.0549765517707967,5.5774374934033304,2.3458546155338631,1.5675756798826948,0.011147466195506014
2.6334687618302803,3.5611622750531686,1.1264289389810684,0.10716575505108494,2.639331135254174,1.7876517276097739,0.020647351003801186
0.12967247928198256,3.6824074124299129,0.67759862476800314,5.5497748362416726,2.5879209418491422,0.77568810478416239,2.2168114450860592e-10
4.9577515451661469,2.5206970868305003,1.6921258376263577,5.7115727404854475,3.086618352471914,0.50123692525202812,7.3707511687773376e-08
5.3769646310386001,2.6449808819354597,1.7565752872805618,0.07231117809555121,2.9985605139482958,1.3977927335648992,0.0021615551314335289
0.84149453399166463,2.4849657060566654,0.92659570186011331,4.5781157806604886,3.2874809308485462,1.0307879589850009,0.015783862304179462
3.3242168612342962,2.9597268011021303,0.95569492761491615,5.8212094354190604,3.9000035411484157,0.68568099667570648,0.0044571190276403317
0.65145444681266129,3.3665167153176259,1.8115013845022199,5.43541331290667,2.570442170987735,0.77920813115635834,4.2539734428298098e-05
4.0334405582388699,2.4565057509268411,0.53595553329193324,5.8242609671772776,3.385543138509993,0.99762396868883441,0.00019781597108046973
1.6874027030340499,2.6614714841097333,1.2806861656508415,3.3019410341858357,2.050080406010367,0.6053500563300549,0.018117642524575546
3.9565358081514104,3.8607692351783012,1.1955135720222516,0.46893683931232966,2.5247769454672491,0.58536980319267629,0.00047540191396032016
4.3619676857212957,2.0971385796939161,1.5351901543676896,5.0987351868302166,2.9274394559931856,1.8740393822486663,0.0095230044063735388
4.6118849515059424,2.9215392104791325,0.74508755022418172,3.6829695348540694,2.0619895769622687,0.96815412403054424,0.0041431700344690256
0.64644567573537937,3.4231160831935554,1.5024961111927306,3.6884204651297345,3.2353389211072781,1.9733460462103773,0.0094786200554032255
5.4960710708256473,2.3009080231149479,1.0651010118123145,2.503521659152117,3.3566212168034166,1.9465505124956,0.00077499951911418508
1.3812839453692849,2.0947480400109635,1.428072167254463,3.4310518591266548,3.4934634296760931,0.71385692349067065,0.13727741909453836
0.22447533705707867,2.2764107432770615,0.56014251480916388,0.92147867451668719,3.0331490096860243,1.5723864543442865,8.9403512019269767e-05
3.3291148163489002,3.8376463870613655,1.1925907957767641,4.4386201593969021,3.2078893299572533,1.4012073336906039,0.059131659237369072
2.2255337031746327,2.018519563642247,1.2833763409735581,0.45010384410925397,2.7921305025569745,1.5359706096577304,0.02492136460984043
4.9787384587944787,2.3766439496227036,0.82148960428247997,4.3786846022627524,2.0825060650131251,0.64428650002171217,3.4782456198795666e-06
4.8495088323858111,2.0625670258032889,0.70943548126868106,5.0938705357491241,2.1999037115490259,0.78284011795183706,1.3760269236474394e-07
1.9028333569362921,2.2212589351244065,0.78271145451845214,2.8348120653869291,3.3099918484029285,0.61495799217632219,0.22583013350480516
5.71739637041847,3.2402985732565925,1.0162116170950219,3.0589821963422961,3.9911105991715523,1.4062013078256068,0.0045827840062930333
1.7455070288407117,2.4832778174781716,0.64521522395745712,1.8732856375324696,2.0316064783265926,1.9798866137736366,0.064590984596007567
3.0903427753902872,3.1384241008613536,1.9209796935944068,5.8167515023535259,3.1151669936527657,1.5079768064869121,0.011036106440017825
1.5357905434056165,3.1803907655322523,1.107491092243726,4.3987468473572715,3.5020175057651155,1.5661423025328944,0.025859186849371052
5.6162614202937799,3.6988706661795581,1.7134544037601236,2.2139313198020698,3.6535496560277574,1.9768775623149217,0.019270710022904456
0.98764690549210887,2.0094827858237476,1.96162568466327,1.0488443173980304,3.0904098024452802,1.5170173312576942,0.01888044959220116
0.26946371635397393,3.7067389186847333,0.62110292000410872,1.317477553212548,3.2398319603682104,0.56027235894270544,2.8403363113252647e-10
2.6105823600182276,3.238238172853948,1.4775042019024911,2.7835337166603003,3.3934498905491068,1.8005084012848964,0.051616903519360567
5.954253384335022,2.325486972209915,1.8071136301118209,5.6554104018860274,3.717932499386861,1.0470174355681945,0.0020217277480889316
5.3500635975294841,3.5458747762705682,1.4513516509500923,4.4048780745655085,2.2445790744056371,0.50654543227207305,1.1228934281382664e-05
4.4916481167416951,3.7109830835811715,1.1435391820361192,1.2914624890748989,3.8523643925497266,1.2608512663412308,0.011114809222406445
5.3447549452711494,2.5085269675083146,1.1466145364569074,5.1573668005133886,2.0520348071031398,1.9055225013143955,0.00090589123498350794
5.3606798381871794,3.8375873618053618,0.55384832901103831,2.2692031380580868,3.6723995019155504,0.8859960307924748,0.0021092988628542242
3.1131501623186946,2.9089148605973154,1.3019011269339129,5.1103330965151121,2.1534808531193947,1.2372697595792599,0.0056137580638736936
1.895574310984758,3.2068489086666432,1.9903144951802711,1.4501975878867857,2.3892564232098445,0.76066533167358608,0.039491947118995716
4.6320745926659281,3.969299067235287,1.9380612889579012,3.7119636716179056,2.0077882927622652,0.58653900749966015,0.0019393139314069967
3.9699675790065667,2.7230721572783985,0.56059884326324472,5.5600229284876921,2.8905134110720816,0.62081742006966978,3.723114035217367e-06
2.2419463732422606,3.6263186916402255,1.5586955054442322,1.5473640548867649,2.6687184534347845,1.590516358942033,0.03375150475439502
0.56680000836909161,2.6367982356569195,0.95264730004539622,4.1575595435151298,2.3319858229740547,1.7961117061132237,0.0052356990226384778
4.4807376680941555,3.5984270444829818,1.8544837301092052,5.9238757197428633,2.9021803216078128,0.71494825887873659,1.4167341041778892e-05
1.5747630955371881,3.2014678377252848,0.56767211856391775,0.90358972345802102,2.8047417663443674,0.93247785171570308,0.00061993710558397731
5.6208789032026756,2.4327113904508026,1.9038111530166208,0.53041374420404641,3.5353220653974828,0.79254420146724103,1.9618524824234785e-05
1.4458234500341085,2.8280521875784728,1.7562136156816655,4.0451711546688971,3.7862606121400648,0.5402836653896419,0.10970913640030375
0.73654759446891616,2.6352712687271236,0.67625657337890233,2.038415686494182,3.3051345035341635,1.3301470548304755,0.0021830825793590245
4.986676032749437,2.1562167861607278,0.58973650597594873,0.42746686419954671,2.248820777453048,1.5498832552064714,8.6873618003948782e-07
0.91970589974696426,2.059669540199395,1.7520614964904038,2.8518337073016249,2.5907815894197013,1.4718162213276056,0.049165457557992502
1.0756098489464345,2.6929573108143616,0.73363650646186906,4.5226240778637345,3.8266365936645599,1.0820803209533714,0.014351256308124612
3.5962967491250613,2.0380682956349734,1.3023472294638059,1.7107344024911326,2.1774689860157785,1.3325153689098581,0.042162026739257535
5.2473722450247866,2.3309755151635501,1.8736172868180643,2.0102812650308084,2.8137116787816527,0.64114895995433696,0.017991856473083424
1.1786079942874395,3.4503666417017378,1.351172170323985,5.0741964038818326,3.8850092384669628,0.73145557808402661,0.010450141572859343
1.8619420374005686,3.4161824713671756,1.0958499522092362,3.1204314735689285,3.9013296829389716,1.8976919293294752,0.025719797635089383
4.6644290294470654,3.4771607729147656,1.1675240822809883,5.0563918128388323,2.8224063540977848,1.6422616217298454,0.01962182166602551
5.830958556365804,2.6343063422599577,0.59467575605580647,2.6783369528622569,3.3347937761975945,1.884108643737751,7.103851614311377e-08
3.0044471172140539,3.7800389142353907,1.9531284820423982,5.7178509693606205,2.9134911967079979,1.8750204267490509,0.013124861220858481
0.86338501530750467,3.1876610960568952,0.96598127762162411,3.9047675383064204,3.5069210788726837,1.474088925661611,0.0059613567850907217
0.083617726249209268,2.252052683493253,0.78404523750928079,0.69539319191549653,2.0631626613859968,1.8923579721682477,0.0018032336639646688
1.3779361799931316,2.2874373229110683,0.92907095276059293,5.3105579293608045,2.2883142978427169,1.1250561546236948,0.0025557378693192132
0.79093330671912621,3.3861908538594028,1.9465597923372182,2.9355911449847865,3.2283976070871985,0.50542436717741146,0.056237211790478928
4.0659520416771446,2.3458878728841563,0.64142908023201051,0.8498338078374299,2.4651045248861272,0.59385667376923901,0.00028377280581037655
0.73099502777118675,3.0145854031640864,1.8009545607517721,0.9161408030485243,3.3321045985382973,0.66423098855122276,7.9822630029121073e-05
3.0379795897237978,3.9835489518574212,1.5617658416021718,4.1252036106592307,2.7024458549225967,0.64303017977429033,0.011411006656523009
4.1655746138573191,2.008015209466679,1.7450287687385422,0.2842350403769387,3.7732911162556428,1.0275535862753951,0.00012962321795803792
3.4866996553254141,2.0331596037951138,1.9638463105518444,1.7195625894828797,3.6385187711199727,1.5519062106640364,0.018487469719506613
1.1986539099603457,3.9861691638610131,1.7632319832753078,0.83872554281920864,2.9856756001375642,1.6859732099007425,0.006820597141518411
4.8247471570935758,3.169277668268331,1.9150735269167793,2.6464645777037052,3.5457901741897153,1.385319911516937,0.033442993708211292
4.2924427776948102,2.253819951037026,0.69040288518637971,2.4861226319661678,2.5422757724701808,0.71965426183546932,0.0040827850640016835
4.4339040234932501,3.7946043995081871,1.6936828477504551,3.1312586081331357,2.9885195536237252,1.6218524032222628,0.053747251806275924
0.78634650934387951,3.7607606002553844,1.3185135411215716,1.6778179746151813,2.3949641037265561,1.0322028787063984,0.0072125058916391654
0.74252282190206764,3.0724008262227507,1.3152433926197911,0.19226153626906317,3.7217723370419877,0.51949002300769442,4.5931115039208475e-12
5.5653753060390461,3.2435840597215133,1.8483823644807704,3.6863166392111149,3.64613523313683,0.92088293079912398,0.042441142552034079
2.3854691629496436,2.5463743830017527,1.9577057279700669,2.2423080172941079,3.8042993368180023,0.99590083121146677,0.023780440471147496
1.8056921506856385,2.1010393927440103,1.5572574845647713,3.9080099924402782,3.7549539624485186,0.91136830282715442,0.10860015948496173
2.9315042721091999,3.1891352177817289,1.2244075842076758,0.65200182482561075,3.9191925241189898,1.7178052297813784,0.012128011255091524
3.9771852765814946,2.589510386405526,1.184605786852768,0.082664131764301985,2.4566724632638519,1.6398895963911355,0.014466824722776614
5.7337395422818194,3.3272420933207041,1.0795121858347727,1.4897654873117565,3.8636485815906312,1.5433280456189622,0.0024392602184876684
1.7186773612923301,3.6724903536852027,1.042398544358994,2.7392839379643132,3.1424263827039951,0.70850761776839799,0.031641978027046692
5.5488505758721622,2.0363210878287283,1.0872602625266472,2.3644318450108037,2.8449901678363041,1.711750864559423,0.00044522561892901659
0.1491569483175379,3.191427549371455,0.63462985287679285,4.8618153316407984,3.120747791935746,1.5157639424949856,8.7512957067869055e-07
3.3311882539609483,2.4625610793737045,0.61615412789065727,2.2670258651569437,2.6852047133005557,0.79225652972208782,0.10500377577863919
3.8038506700865105,3.7477769958076026,1.6698047658084676,3.1826470776184737,2.5771060139219042,1.4721408954222746,0.059459312012033014
0.63538442250451976,2.5073290131236572,1.1691093393803391,3.5610935546531532,2.4826286759550573,1.2252674615055215,0.020931115977122057
0.84203758238347581,3.2215402664708366,1.8960267328169307,0.13098834987486963,2.1648559789142539,1.1590250927843375,0.0070664337075150999
2.514685915897823,3.1070816801792231,1.4183315128909286,3.0908002610771339,2.9931297942943749,0.66818474520858318,0.15227374744574732
5.7973914728590898,2.7923330001184978,0.55276397327662963,2.0689875563930271,3.7755233514277746,1.277456413767748,3.5293618447017881e-08
3.5762553194062372,3.3552415271995883,0.73628501197621921,2.527680766099528,3.2603039385487693,0.64989771345854552,0.16842876039925658
5.5981393296012669,3.4515392694308678,0.8087296895195113,0.60172439097150154,3.041951265511547,0.74638008088139995,3.7161998204119676e-05
4.8261654936778244,3.1338755906387736,1.9636040365844909,4.6969233938918711,2.857185836501833,0.69881947141214407,0.0025010187913877698
2.8042896093317493,3.516844474369508,0.82805633922745225,5.6544255048511349,2.9288032526343839,1.9311624186050114,0.025385473706655923
4.7085806955131249,3.966834151985875,1.273633514432077,0.13361292377760003,2.4185546951439019,0.9272970356658351,0.0054631924281752838
0.10702070386192641,2.8385447758016102,1.9042653974602941,3.6082365768680873,3.6458717543861945,1.0328064853940115,0.028906080220587178
0.65486398059440964,3.029166103771062,1.965789094871536,4.5830644037301482,2.3967659265630559,0.98312090944405406,0.0033497412057079991
4.976571689296418,2.0249397558824267,0.85454065307531679,1.7088455318993365,3.4332455134546258,1.8473756677672157,0.00016736158519286185
4.7809025299509704,3.5920571126207568,0.57367646562506014,4.7253335091793005,3.5199700229923052,1.3444488670023327,0.016125694632801512
1.3958444517986022,3.0404601340919877,0.7304027488066378,3.7941303045978074,3.1497380840554685,1.8787398483999675,0.0086679928600844058
3.1846175435943209,2.8159228607211304,0.59499271805383713,5.5749757936264199,3.7258527499096568,0.94988735874184327,0.034943462942528862
3.6360949242000657,2.1881439261787916,0.79268636163850459,5.8860288681226365,2.5821007049013001,0.67225201164792336,3.2031835202264204e-07
5.2064337226560671,3.7793128433507945,1.3528545720556031,0.25407668399222882,3.7632344424857265,1.3343276790862619,0.0015914180764438474
3.618642944032354,2.7900144800811129,1.8686731944434627,2.6696265661620373,3.4588209191986081,1.0183054876850264,0.056141516668839646
2.4754294156420817,3.3651631964184405,1.30582832554151,3.281926725469309,3.5974996555235217,1.7028602502361225,0.055781193137731409
2.245104260443096,2.2987483127363015,1.4389843350486211,0.88045939924591488,3.3291594190546281,1.819135113367488,0.024555109583929074
2.5552925182410595,3.9230992590820648,0.80280087741431161,2.0177149825641703,3.692686033979939,1.2088602663606076,0.014709283695542032
3.9115861534798451,2.3568835236436616,1.7008754310107752,5.9258846865387707,3.9861977254352716,1.9570385361282625,0.019266669152584567
5.2049437905139495,2.3990839857989807,1.4266833627583748,0.097382738054828666,2.8403257090492771,1.3295195095166088,0.001444182169951998
2.7233812924577983,3.7179657211154273,1.7962052437890872,2.7150475891463044,3.6278313674191409,0.9063805900794687,0.050506836314754479
1.4870373777081487,3.8251654882838624,1.9232646605086763,5.0559277303091772,3.4891595190360674,1.2334632730164117,0.014300971613406308
1.4199741779854869,2.4242948150466028,1.0218511636348884,1.9434075763157306,2.905740331424036,0.5559654386043914,0.038639485385197951
4.4760856814606784,2.9396017763496558,0.63586858780315902,2.8787910165309203,3.853897999465024,1.7060017403946013,0.0067244892217356873
4.8994125805434621,3.4669898091256597,0.8388934368751737,5.8682744747278797,2.7888518591451894,0.65215257628163137,9.7495868587039744e-07
0.63166847912474977,3.756731467621603,1.1567623485137557,2.8492610188542233,3.1309318325524753,0.96312273275450744,0.0035603148309751938
0.39935314173106895,2.7581053900746104,1.9185404777367099,0.78552787287899428,2.2118847139819229,1.3479748205074151,0.016512145745463135
3.5666019825387107,3.0340389736988582,1.0674647335601228,0.31032894999834637,2.4515503881325325,0.56446268847034831,0.00017502161957824828
0.87703946515618969,3.4834328210394698,1.656159820498055,5.6724994346396906,3.6813923410675216,0.61897534877217231,0.00025483886044563701
4.9479851427380481,3.4622719533055908,1.3107150382561326,1.5948564796503941,2.7931054456576945,1.5441745364195192,0.030609695168585385
1.8620080435444466,3.5659202600521698,0.77421315564646487,3.0243834393873055,2.7881681788305164,0.60766563959115305,0.027841692676729458
0.86323159782685588,3.1398676372830527,0.98110117843017741,0.54421059653981163,2.4919620363812403,1.2156242993710649,0.0025036167732902198
5.5258228349247016,2.2092301936095504,1.479787827534228,2.5419307233036301,2.9832206685949085,1.0080434501311255,0.0078657600246599263
0.99319033641166898,3.80794658175608,1.5092800920273401,5.5806331155007447,3.6116339227012446,0.84211911193462474,0.0014298387539217728
1.7083204940276133,3.7311450786420561,1.1521396202135692,3.0144779617856301,3.790328235547479,0.78316834679549818,0.023120148314254085
0.9216803711523518,3.5961948716366661,0.84296840399317197,5.8268109108139674,2.1402288640883675,1.6451169405988693,6.0743322753583982e-05
0.69294038199212982,2.199724954321459,1.5828601692690145,1.553013823424398,3.1496414624802309,1.9273132897254239,0.023530181169897493
0.12688809801864021,2.4087947341628584,0.75330956241907221,3.027271438223623,2.9345467357846688,0.7102696133049976,0.0030005489508511465
0.33237245498556067,3.4872007302153039,1.9050045377976899,5.1571847508559516,3.2285637009431567,1.9395218287611904,0.006667643800212549
1.0478488256151162,2.0462801891638929,0.78185536855471505,2.6895141273224628,2.8945513738165385,1.3921437552126557,0.064001408095537421
0.32029159576305233,3.9584492674145593,0.66096854424878071,1.6769242414211376,2.79728964170683,1.4624906080448856,3.2372335378807459e-08
3.5468628966658273,2.7542893607113612,1.2464715535480682,5.1328521805072898,2.9437614248589785,1.5648895672138727,0.02505717771870877
4.0842871607970386,3.438625067381647,1.2793243971645412,2.3393368132356542,3.1639982575128283,1.5561783355318715,0.061163195111064134
2.3617827409921697,3.7751421769760869,1.2622893721673671,3.1843397463614043,3.0019664220635534,1.7297166622785323,0.038729215892545993
1.9079465817122965,2.7892597763001645,1.1550012340082592,5.8591623984908736,2.9442889020412926,1.2252029770215462,0.0049605149869527158
3.0271574221333806,2.6382649771993321,1.9922223392444125,1.1188997685351834,3.6356706199161613,1.3000378812720517,0.0092561305670498684
5.2500296534076512,3.2174822577964934,1.2294209190058729,1.8084038203211141,3.4912959824757155,0.98574050369512389,0.0077970177541149552
5.1067897609332356,3.1619787474961014,1.2169198711097464,0.18641760041903965,2.6827569883623856,0.65788639067467558,4.1427704114997259e-05
0.26085037207675166,2.8182799552495945,1.1326490940718419,2.3510262594603164,3.6011542350306409,1.4969602863893285,0.0051762392833897587
1.0889904575791445,3.2035495117354169,0.60023863205219441,1.2011005835091573,3.7073013380090005,0.55041495377937633,3.0611448280087127e-08
1.4204692266263761,3.8707627391329895,1.389434946724424,4.0802096124473479,2.306984410748381,0.91345257662505241,0.0040241444026738208
1.496325454993271,2.9352805132531929,0.8419516583347737,1.0879287525951142,3.1653649234615173,0.64134479666915034,0.00036040347069748319
3.4273959104566361,2.3934843615012626,1.4564134703435747,4.0488765144352179,2.5706239871984273,0.78609073598407708,0.01843852443479559
2.4975745542191534,2.7544119657660078,0.57625019292271573,1.5808525691359061,3.4783446438534451,1.4580963693460713,0.073543645684122166
0.29552471956556392,2.7882139651862374,1.9720806518795024,2.1313070047271987,2.4775706587173665,1.4427149453073773,0.024449887155601983
2.2416848307574293,2.2622173860524395,1.2035076185190083,2.0931639122783849,3.3428070483460637,1.1315823694935681,0.063503835549456003
3.1425176923058231,2.3257430011091098,1.8451330573860476,4.3005105009816562,2.5102493121152678,0.63525796473423668,0.0023211218373796259
0.61003141742229583,3.3691241467873545,1.2133417598494023,2.7990555788300586,3.0222875268598863,1.1500608746891126,0.0084350508918428786
5.0007513227313583,2.6789555084178054,0.5904962278613326,2.1677933931160984,3.8972929358323842,1.02911730778744,2.8036198142107004e-05
0.31177119879062554,3.9097967837116152,1.7333203191407103,5.1157363142366989,2.7626150769128692,1.5806887292839247,0.0022242951970753398
5.5490512141083723,2.4871934907172148,1.4722755945007016,3.4317037538472164,3.7514769719264152,1.3685399122985775,0.0088418646276973954
0.59467884947925298,2.1978490102096444,1.6726355713609178,1.2829849276679868,3.9738891624077892,1.2373486510054985,0.0045651016368574255
5.0614497095865163,3.5070091260005158,1.14225479526331,5.4005476688620959,3.7497016976103268,1.2304731234574928,0.018238281098846558
5.4159188635657021,3.7620721038357399,1.4569051163699673,2.0559017762018437,2.3317320594466855,1.9494453308906283,0.029127837576488642
5.8774240835195561,2.5562267137429755,1.7843435056949113,0.23387626522392235,3.6393164390703259,1.6344413325551757,0.0011015505527796564
4.8121552816415614,2.4041762032909562,1.4465981643078312,2.9676013438467175,2.0642987902011223,1.2454693406901918,0.016991752759079933
4.6768652446279733,2.3715322697421746,1.021510452253855,0.74362832664526679,2.7866037673986157,1.2188339193334663,0.002458073051294132
3.854899655973286,3.0440246027330247,1.4937943915492997,1.4307986622944553,3.7414667466357274,0.53971865195744517,1.7834910975827493e-05
4.6739781274687742,2.9368332824935419,1.507781282921101,4.4826652361244665,3.3775044255198399,1.91376389497971,0.02404038694651963
0.80731325047888247,2.5188796797090687,1.9408804437599376,0.78451088025791149,3.0654808546757559,0.97876095765099447,0.0037578097776539685
3.2164082156858238,2.0903462339788526,1.0563684823125037,4.8416653461242145,2.7757280501652408,0.88390862282111571,0.0062893969851621802
3.0853372211424865,2.9629826806525612,1.1376226512711969,5.6214437287857226,3.6245938929405721,1.9991133880815071,0.042249037644269849
5.1454328647353451,3.9186646952712167,1.7181844417805887,3.6391926024476682,3.419116807896442,1.5780345072567867,0.045051828734625356
2.7767961935610952,3.3050384015053265,1.258643472114112,4.2621551521369758,2.9368106392313464,0.57104565994893197,0.013718591604473881
2.3105369766021209,2.9910131132572371,1.6048596396735997,4.2815196594445046,3.7849686744193196,0.59282821553836462,0.10766410381483021
3.8373796274226608,2.221384148059232,1.189564196680388,5.956847743622669,2.4598960356372648,0.53825234594029681,6.7467174323306746e-11
1.5987799050050764,2.5048725810991748,0.8232427127190507,2.049229573209737,2.34078301831725,1.3994283492693036,0.073767164336918267
0.83861046572374121,2.5895478991490855,1.6178057641715162,0.97713930745621491,3.2856075286671631,0.60734675009292771,6.5765507336096126e-05
2.8672636441424748,3.5296071052144686,0.69673275377706489,3.1150034094859289,3.9439886854035406,1.900082535267396,0.069567673960525656
2.5013362115693099,3.7534215945292386,0.79787549529696211,3.1994988589902493,2.4945131466135404,1.905359810034017,0.028538352734031998
1.3954196431732422,3.8032837071328771,1.4402374741763129,1.0674749297768669,2.4993407578676532,1.3190811001221197,0.011489484928899394
2.2050708606907681,3.9691372165015082,1.6209047002881047,3.6786565139648371,2.2789976959243798,1.4249583970939264,0.023526458412783519
2.1983546989574845,3.9647333662090647,1.8420318303017225,0.084748400860943818,3.7211271105472643,0.93784160228787472,3.1629322059588326e-05
1.9649733864752728,3.9059982655359629,0.9088797461238376,5.5660104147253291,2.4527950808226682,0.59595881361240999,3.5645667401842095e-08
2.2767844783615736,2.143644281005769,0.66608638790083152,1.5874456669275698,3.0063570534497757,1.6061906677877233,0.098708665794404973
4.1144600727356728,2.2755870718556102,1.9340699892839437,0.23736125034115085,3.9817449560044089,0.65267898312352624,5.7211530628240486e-09
1.7812588474277118,2.6089330529520658,0.73163463203321366,0.64949664884914227,2.0242818018440873,0.62833646152758971,0.016668644756956216
5.6931475602920427,3.1057965081289227,0.79650047338195928,1.4414936896778503,3.112972181021588,0.96683466380633565,0.00023709026217278163
5.4980881172290674,2.1939557774109586,0.93699418033769866,1.6434370116362713,3.0245780854098916,0.51869848975682309,1.8853764610223274e-05
2.8854625698004712,3.691593915604285,1.2940870310394312,0.19685999698637202,3.6148947528203097,1.151053423634474,0.0010708512386183033
1.9701672300281328,3.2335123581546181,1.8242383490511171,1.6761288731623749,2.7105630791055537,1.561521365120115,0.03529821118073817
3.2126087389800189,3.0847288046044099,1.6408190340948003,1.1576504189608927,2.8206827177980829,1.7020233971329084,0.035250302712375017
5.0913629326417471,2.3306226467345823,1.5622363307639526,2.2717255646071113,2.3358759611977273,1.4064609556983818,0.015183277695903099
3.9155240433606124,2.5065109488003947,0.7627708517840055,2.3110064241358153,3.4816304632715731,1.7703113046708689,0.017197489867653803
4.8263509676824645,2.3206240499645161,1.0365239472889614,2.0340464436172745,3.5694178183762966,1.1097533056506654,0.002859956962929313
3.1963336563944411,3.7038663155895972,1.217607389130017,1.967543301184224,2.2733266415576603,1.7731581275907149,0.066585429976549204
3.7975057756057247,3.1684557201224361,0.72113893022837883,0.53838766644750735,2.7869141479766437,1.259709965747569,0.024347579022056802
1.7289336850947703,3.4702588550392668,0.91014455319000875,0.15122968275697302,3.7858099907253662,0.83455419199744296,2.5571189121227724e-06
4.4093589738617442,2.5920657258200515,0.96249980592926643,1.2126858009387995,2.0054145473515743,1.916218469990699,0.013326023653272139
1.2144275587543101,2.7425052741765543,0.69091429749355893,4.539896564499692,2.5975181412452644,0.91245631075567468,0.0022698688917456552
4.1687887729109896,2.8097099288530676,1.3253595378623864,5.9448585933067326,3.1100845701050952,0.53930222628168967,1.3172109786524934e-07
5.1643144099553648,3.52002994348807,1.5575422947862894,5.5711570503439738,2.6681877193199064,0.86401106443254039,0.00023962398761390416
0.79261702380926358,3.5447059753491361,0.60489744721529182,3.0253161332266121,2.5440903783553388,1.0500313418861416,7.2189132042643146e-06
3.6862784432515188,2.4136270550280634,1.2216846526447247,3.1909431346676054,2.920074969806425,1.0270245249338961,0.071208588546940649
0.57057448937960764,3.8830777134761982,1.6733167929016926,1.8874894142150553,2.3630462162193875,1.2870012641653574,0.009728631527498529
4.3542937696285611,2.241310674887373,1.6219851934286704,4.6436366318259372,3.0592504819189674,1.8246903230538853,0.015788928405604363
0.5069593129411214,3.7922441648472605,1.7226096443281311,4.5885401275958912,3.413391842626452,0.93850734066454877,0.0072932265776987698
5.615638936203756,2.2007912912996188,1.1723609497559107,5.0656341454946672,3.1505899052570046,1.2811559119387532,0.00049843897627085108
0.82444758022681297,2.5290796223026222,1.7308356239597911,5.3730274631813062,2.1862186617170618,1.010208430532719,0.00038688600277705454
5.7532814754544823,3.692957072135914,0.86112960682140427,2.6060954893517745,3.6888172283311462,1.7326595890598007,0.0050141276195562277
4.8053050565105799,2.3589841446921751,1.0412158421262729,4.6012534086431858,2.3499556749749764,0.73640226993271751,0.00012274111928920245
3.5620920267981244,2.8271358626199397,0.76453336462670196,4.8383923727752718,3.5296240012222571,0.65526540246508769,0.027232107861812935
4.6957446277772812,2.8997185998882524,1.2012268091428577,1.850757734986501,2.721130221551701,1.2544928798564026,0.027149804783308942
4.7706890338985151,2.4905179460464195,1.0880900336231649,5.5754534640369,3.5655226961122048,1.5078313786482378,0.0044399081620391688
5.6761623769039815,3.4204904026719731,0.86139067462146834,0.56604901583793277,2.4125458068106918,1.6932878016361497,0.0019526791096131789
1.5203001230351232,3.7026692988044076,1.6276710638461722,5.9656150749796968,2.3733242073908594,1.3844372793579747,0.00099219711608233949
3.5404553721498551,3.7491502797111433,0.97077015816746992,4.6205443089532166,2.9940516924349643,1.660774641978501,0.05971485585263106
0.57029518538640733,2.6786442914731219,0.90920649521875352,0.55962543194596348,2.0658720293967212,1.0890650878413857,0.0041983234328110894
3.6969942001447276,3.0617007885756289,0.69633549627574265,3.9373778886300039,2.4505946775646668,0.54930150539970346,0.0070404487345402727
1.0277478245567329,2.496812807731303,1.1582325527029229,0.20507646556956094,3.4480245043686963,0.67414896185233486,8.6116752810481986e-07
3.3897036688346511,2.4895930031002909,0.95444694325595303,4.6211216966650976,3.674766956610851,0.55808390184349421,0.045482207376050562
3.4345830842030982,2.3225081257038482,1.053909262011453,4.7953375299543319,2.1615707278756209,0.99341547571473898,0.002592884050415412
2.795910917887364,3.8800380216150296,0.85399589393082898,3.6144615185486861,3.764155418876209,1.2432370119030236,0.06648360562039253
3.1357906530787369,3.7759776572111599,1.6447332347298507,5.1411623514994229,3.5950344081063581,1.0344762254854092,0.02838153469008501
4.5835403400395274,3.5547174266553845,1.8950050210320759,0.58729968128915822,3.739368591413931,1.3408992125995882,0.0034110280485472825
4.7954682990724002,3.0353230425754578,1.2468977791833313,1.6555430522448793,3.39685710915768,1.2209137227391815,0.013960154015908954
2.9529192934525748,2.9812158310237438,1.4644976350112489,2.4850651295560233,3.3483061345879293,1.5169142027959104,0.060920931057122325
3.5975606491356737,3.0594913323649959,1.8007584149100591,0.25474771696858967,3.0501864666897278,1.5004432453451093,0.0099318203348934871
5.587417414140611,3.0731360271541783,1.9982444560004879,2.6892965254269967,3.3055744489826298,0.97709622066301915,0.030273798512001075
0.71840153100673687,2.8691261693953809,1.4202747270947482,1.5912807366753958,3.8382193291332101,1.0193216830416372,0.0030764084668306298
0.70262139540066304,2.2635096657841349,1.834669199809803,2.3564100726105179,2.2010440028334166,1.3777217324619548,0.043567711154013124
0.52625407146461045,2.2513277057370722,1.8629123698334631,2.550615791953839,2.6315289556921826,1.3946487018362628,0.039831787817732778
3.9471797102431667,3.9044994316913666,1.6871772317114335,5.2764704009261107,2.1449099471917439,0.97204987045569968,0.00054090104109232235
2.5116498047422766,2.9640615191727013,1.1913970866096653,1.6220458231658343,3.8896103438880769,0.9954768286631378,0.0093263723741837459
4.6459284968510595,3.9064110498103779,0.62173100063584896,5.3624587722976322,2.890530931998776,1.5410675197792205,0.022618995868813475
4.027388479851556,2.3271537554202197,0.52370833316020082,2.5558257888770957,3.3506889413523768,1.4711162343141044,0.00091826443038097068
2.001826549969429,3.1088331040798671,1.2158009499243869,1.966846324163916,3.6822401290086431,0.70257620701966206,0.0062482900113775249
5.3901992841692143,2.4154345067030785,1.2414718003019267,3.0150722960108762,3.9820004961529771,1.1615628195130903,0.0044218029380620281
4.5751928824239139,2.5063692122532029,1.1110435817944584,2.5064597181770378,2.3235649155845315,1.8390591180658853,0.013691234126004918
1.6232096454610543,2.0601091575223576,1.3522510269370467,1.5442338783308764,3.5990252114364574,0.55445851415671288,0.0002098572962518508
2.1851521066323238,2.2379066214804224,1.3282440549566406,3.0160759487764013,3.7748457962734729,1.7827459197263205,0.061344237180588984
1.8866398812255774,3.8336968152583912,1.7549195615490394,0.91081039847298761,2.0977507537017512,0.74476723559621538,0.018480388863297541
0.94566989174999794,2.6430659829646634,0.66298565489339367,2.1115796581377966,3.5081811203711468,1.2608729486925738,0.0038893630503665051
0.88670023525314989,3.2162584238291831,0.83776649915831825,3.3947413162445432,2.7094506423931008,1.1365046433845172,0.0029184737685316875
5.6167647802544645,2.9300282639785458,1.6895074684394455,2.4804494663391514,3.2971935829408641,0.51519400601218823,0.014696335559151426
2.6274242231925196,2.8009024904905564,1.7717553008354818,4.943474166304779,3.0280963920777295,1.873095405634448,0.028295231569828869
2.2999189366644588,3.0637721826921362,1.9922363204313016,1.5403305692109974,2.5194845041732741,1.1823878410014586,0.044553606670072153
4.3781142520642673,2.374477889230683,1.8093680245806263,5.8186294729860606,2.2704427240079719,1.9314024151409224,0.0045633042501969229
3.3179583915173998,3.9772077970391528,1.8348485106084966,4.7083321251081083,2.2338944661784166,0.9301158514688268,0.0025397714307484973
5.6168399210307731,3.6366157374077259,0.97152191394485721,5.8055581559848335,2.2066457154169834,1.7994136601239585,0.0015433284993205997
4.6818089634563531,3.4832292654630308,1.1024924510140646,5.0288193289818253,3.2755800802691555,1.8835843609934457,0.027521895410487038
2.8762173847472421,2.9375185940279049,0.90212765723082655,0.85262355510985599,2.702821702799076,1.335248624556171,0.0504724153650132
2.2581568408849573,2.3057542442526717,1.4094490972890734,3.1587605438100823,2.4332668764117447,0.80401668180157626,0.093423104534985327
5.919789269545932,3.8413317165471357,1.9082080313105576,1.0198711271747143,3.3837701854118061,1.5278711481585801,0.0091134209936452309
4.3065614160218608,2.6827741347634553,1.0169613297674265,4.9093641157635437,3.3736991315329337,1.3234670997941902,0.01685896012438215
5.7071679600230469,2.1002133793938675,1.3355026728221753,3.5049728950997752,3.0783365847139956,1.9167944987789389,0.0015807933206781184
0.71087146330224815,2.6848073536212573,0.9444494456802276,1.5806958861414346,3.8699156337317016,1.1589080927157378,0.0023267406109138849
5.1032020751446954,3.5889140609917689,0.7546999606590612,5.5775938320430285,2.7708284628828426,0.90277047145973299,0.00024845487580353967
3.8224433039472454,3.2454174899764165,0.79277829472798356,0.6911163198855641,3.6717259425385862,0.70743050224116066,3.042216296427171e-05
0.73153007001067549,3.5016771694897191,0.58691801680719491,3.383174420827884,2.1502788158643926,1.5479503530300192,1.8552915565903599e-06
3.5295479998153239,3.5872707677247551,1.9239402845138862,4.3262433280003529,3.4796621880770089,1.9611644284708734,0.038410996078161265
4.1165781906326924,2.4239092221610852,1.1043194127614444,0.3530912239945907,3.9768948276638598,0.54251565585709771,1.6811009183530187e-11
0.073816115331617027,3.8475666321863606,1.7511813380031622,3.5871361992372215,3.6931964325756335,1.6106680321671902,0.0055224067346730556
2.7259077710504793,2.8759792058407454,1.5219942090345366,4.8954072927785646,3.1593294386201185,1.8903955438394999,0.036107841655540408
4.9523970671779267,3.278027298528329,0.78788174211662809,0.40516388650832025,3.2535321286543213,0.61217230134102407,6.8657953054951293e-07
1.7721541520645392,2.0046175451734838,0.76319336986863173,3.0734578266397623,2.7065790988738936,0.66525506765919973,0.2570447131341182
2.7512884907913069,3.9867369968223558,1.7179823022658174,1.5513430688924401,3.3589704365162079,1.5379356476745629,0.023312258863926062
2.6538847624073592,2.5617927719283102,0.89706756592930603,3.9775467092215249,3.5407907663626541,1.4719450638436826,0.11473518356360431
1.8115643486549495,2.1241262130803102,1.8699277755529637,0.71206420247306945,3.9964569622357078,0.6032411229743686,5.0868704123939107e-08
5.5106513730933253,2.9165240830730279,0.71008310703423594,5.6223085840230418,2.9849258340008662,1.7516341282267347,5.2077640874577416e-05
4.6877642125890953,2.2580601143640835,1.5165629216817043,5.368371490288391,2.1226081315468845,1.2851357717673386,0.00093221637146953626
0.66353046597666299,2.3046534203151516,1.7217108140464008,1.115846519254255,3.1917159014619703,1.8607960600049189,0.016928623806090854
5.9822079470254383,3.2645656260604206,0.85288458262346745,1.9395953061906277,2.238048299964337,1.8169863214890567,0.00063237458673239563
5.2752001458464717,2.7858547831404668,0.91431104518484907,3.525809847918258,2.4895300871122199,1.7187616535752486,0.0020744585181551559
1.7034506271842338,3.8437049003099899,1.9467783292088026,4.3083740198055027,2.6575598226114745,1.273848344366632,0.015144321303695814
5.0213794779656293,2.6383129892161401,0.89689640801923742,2.655936090961549,3.4620597462968212,0.87756596262414832,0.0038865812352675551
0.6385171912282972,3.4523602567678022,1.1449355748500718,0.93774793176585036,2.3676162477570011,1.2589632558666988,0.0028271569968560811
5.9946283828454323,2.9221988603098152,1.1487733898635493,0.62490896281722952,2.3315058936847048,0.6512170667026701,0.00019199160044263965
3.9941084166392216,3.3199026022585576,0.87955212489452528,5.9985920214860631,2.0899284849976549,1.4882692227101393,0.0028807639384403516
3.9007500933527819,3.1993907134319808,1.6636866296556359,2.7321127286609235,3.7464798727077619,0.70096582884351144,0.043826112315562556
0.54264436190479648,2.9455679455179964,1.6577740148437328,5.2351904948909889,3.3870108487121211,1.2667594437510847,0.0091441831443354951
5.3822003933797511,3.900122189248874,1.0674770213356783,2.8942560277746869,2.079892931235253,0.58157296125022673,0.036685930315633927
0.17399701922681654,2.6854272855099115,1.7526886866211004,5.5341458312760192,2.0565846112762292,0.94926873541196888,4.174808460058801e-05
1.4449683482468823,2.3544710024985451,0.81961240159850357,0.52655629662930359,3.1173485929501119,0.84812069100468168,0.0011642917702034915
0.85813125099981002,3.3561881217596565,0.50645866350151802,0.68411514800730577,2.5650688025734221,1.4300473140675058,4.8235912657657098e-07
4.6606076441533109,3.6920151226158175,1.3567510430836116,5.5777931263453455,3.1934527008638574,1.6801800680337631,0.019769370006965624
1.1892253632773873,2.0805074798798477,1.9911166586785678,5.6849582702687096,2.8692083513619306,0.58595443181078921,1.1939817399215592e-06
5.4638293627853116,2.8992653768453609,0.55796646474032685,1.8883046847921801,3.846625124620509,1.7754255277330764,2.2611748951656815e-06
3.9376142359649409,3.7849753793746528,0.81199711056269086,2.1309893219632308,2.5756180299227358,1.7911515424319067,0.10425076586044907
0.21697626296817729,3.499237237845735,1.2783719637306263,2.7147014090085477,3.358290736877787,1.0134036114320342,0.0037180691361925026
0.032579004772202769,3.9836154329952564,1.714911104667306,2.4969700804037451,2.1081086232371984,1.4885060989554832,0.0042400354268983323
0.30994750208639354,3.0628276231944875,0.63356300761257978,1.14027129575758,3.9117210683778509,1.1039195475551744,7.7404420158468795e-07
3.6355510658863661,3.3199914376023028,1.0928519806383414,5.3902523036362471,3.9615149358167043,0.73128632328444731,0.028327007974811174
4.8088908651564921,2.6049605622758563,1.6206137009448294,1.5198456042338624,3.4781492580328246,1.2929936278446656,0.0095684349405123041
1.4313169237643308,3.8950711993319844,1.0573148126095424,4.2316344568659092,2.9304249431271465,0.62953951175239498,0.0018699527334982394
5.0964530575384375,2.7326709771130728,0.78325463071345847,0.40293406640983731,2.4399868786545227,1.8177082330939818,0.00062800649813495144
0.34339164091956231,3.4770214253732572,0.79324374109488094,0.2325079891705768,3.6250326804959294,1.8864346391144129,8.6249333005918841e-06
4.8057831218500571,2.8062804082381638,1.1150731803724914,3.9223828354615238,3.4727081942940448,1.7324197055171053,0.015959334432017708
5.5667725810336819,3.1236378601259984,1.2191256122088368,2.0340951454395624,2.4439080791218979,1.3437921811339679,0.012450074864560217
4.6326503946262836,3.4395650700430922,1.7927216267240209,3.9327563563200076,2.9024305883145312,1.3363978866881825,0.039547811660354058
4.1887247038718236,3.0178683035027083,1.4633786278519902,0.56412721301298219,2.9255978756335699,1.9769110649013948,0.019571320754759217
5.0278813119322985,3.8141726538190168,1.5356029317732522,5.6991082794951797,3.6528210999454185,0.87185253474677427,0.0055367255815634373
0.24090779728239853,2.8386019758556205,1.9744807573038605,4.4910868013585725,3.3676893686681533,0.61392254885781128,0.010358461018310648
1.2106926643143323,3.2941435962866503,1.1177651604514607,5.2576033981547958,3.2863350870801105,1.3429113854017667,0.0063546694033004437
0.74954207583385846,2.6847248666001082,1.1050316048736923,0.8188233242670655,3.2996548451265566,0.99317839671515495,0.0013822840289858139
3.0271859411579189,2.8163133364620263,1.8850204515887183,1.9209658133572163,2.5409401587649576,0.98350815921206636,0.069939343740517995
4.4711287699730669,2.8801002164671048,0.86881338050758794,2.2100649852380645,2.743422519659068,0.51062803125492207,0.038874852915492912
3.7800710674583922,2.2516140366245705,1.5947228694543001,3.2230358899609115,2.0913245708734123,1.3943591143218994,0.032526565098117639
5.1067865985716097,2.1834473581180136,1.6318597073272021,1.7812109130444858,3.5738822716242478,0.8960505534134211,0.0029566536237540264
0.93127795464654528,3.3349798462935158,0.64668199616816469,0.36378445313643071,2.8659964303396279,0.78178782228902155,1.8771196470671837e-06
4.4077265516109696,3.3110354766861043,1.2023471085403761,2.2132702844248242,2.8764767141751468,0.56064789708950558,0.077371511319525146
1.1582489452134246,3.3258194284201905,0.80084370698233109,1.5272958877636928,2.4907125298672534,1.0465423647134169,0.0031895672803261645
1.6245525079068015,2.0395328906853836,0.77806290920372856,2.3155277487792891,2.4188545629188578,1.8184533085796861,0.097416343909595277
4.2594281836878238,2.6530936853435598,1.1957421656943144,1.1817572557201574,3.1756438591380585,1.0050062113960585,0.0075063294662803389
5.881228709392091,2.3956196945183938,0.93414456126209744,1.5713782473884128,2.4651060304073518,1.5186113151793905,8.941997909310907e-05
3.6692616358624175,3.556302845088025,1.6940906714388064,3.7617140425936126,2.1284177031309288,1.634820445102861,0.034810113772508533
0.32700188994777357,3.7212608027922602,1.8614073370857236,2.3289230074683904,3.5350148319617967,0.99215121378529936,0.0078067140345469983
3.6978538195651969,2.4933607544522944,1.7040809079325485,2.0723003590169524,2.7529388688127319,1.7324611025180618,0.038874211861283439
0.25410330948100257,3.3356983176959725,0.89904630893249782,3.2034337963342372,2.7604711677986087,1.5378194895004236,0.00031040924791837776
5.3048742682009031,2.2587256069165491,0.9112015905329125,4.6311632450635543,2.8626365630315824,1.3388633430514272,0.00020409029338685599
4.2574697106037238,2.5503050512034267,0.88209252517620107,2.2732077380877431,3.6300896468161876,0.50148869607594337,0.0014223042907584886
1.0387670785350194,2.277308992466839,0.7025571440843541,3.5251169553350437,2.6416737918796342,0.5526361488842122,0.024150039514147868
0.55032603494518839,2.5670415331984584,1.9156975521555668,5.7972157522090573,3.5160724225156721,1.986298766159095,0.012427914837281593
1.1011993732819139,3.3494730946985558,1.1030716972356041,3.1318806847083041,3.8790896815590865,1.673425885255339,0.0097776799888455584
5.8801630773251548,3.8206538203705049,0.83703421181881055,5.4587854591052665,3.3217363918495986,1.9063478881594205,0.0025786051377088785
2.7513638547509389,2.4050448158483722,1.7700065757623653,4.7620357455385616,2.8633621623540493,1.8534548073770414,0.028162958701083544
4.7044856900484477,3.0841580699014384,1.0987929539866856,0.35231208990089824,3.4955794462933296,0.53066447471412626,2.2143738123894376e-09
3.8184500526466612,3.4027822024868648,0.55267521666449992,2.5745932288155409,2.915794739502771,1.6877709346866108,0.12598860015680666
3.4344788997518241,3.9058449369711314,0.74291235537444678,4.1899104472115285,2.8288545422162814,1.176718616016732,0.076257580391867058
0.87078152799029818,3.2201209657743477,1.458875510534255,5.9202714746891996,3.0505663271453667,1.6843373060009834,0.004148660480641094
5.6761467213485703,2.5102138620547612,1.6743579112575859,2.7502577469690754,2.6354446696185878,0.51007367624507771,0.03040748947894837
1.8080557950883076,3.2509563138278725,0.8164015827330694,0.55671272476043665,2.2085004325600024,0.93229895180084643,0.0091291229583218697
3.4681032948452533,2.6409823233560323,1.8760933838992133,3.3720550482772067,2.8297040110523302,1.6269856636869533,0.044755414103716862
4.1986556675343962,3.9522567813834155,1.7764956800782468,0.75938275274376177,2.2477137622586039,1.6895311829023847,0.035629048348925454
3.8953989314718536,2.7993522703272737,1.7725711310916215,4.5091173616763598,2.8208829471108934,1.4295719018219359,0.02583152073916857
5.6435664581731109,3.3708554415220284,0.84149172019882124,3.0460619847706671,3.1138674424269004,0.95188428416939563,0.0051656919804126565
0.89063393952034797,2.046455164693517,0.5758039829750865,4.3405882102637188,3.8614223624112936,0.96554388693179438,0.033755022216075209
3.0501164306816522,2.8001228922695107,1.8011353092238755,5.2161709612711427,2.0724446620906072,1.950145945463049,0.012238382821572564
2.4242063444445958,3.7502152266450235,0.95870034310785113,3.7736881029766627,3.2429168130038883,1.1588182688513067,0.049562406342762426
2.845012376895709,3.2204548888664917,1.4283745717602887,3.6746359755190894,2.9154703733001543,1.1706883253657556,0.074510744714003097
0.7153051571864677,2.8878857727919529,1.6399503255510952,4.5274217726377879,2.0405222564082783,1.3284991253610492,0.0052672859018753982
0.80456765923659201,3.8718749988714518,0.6924398877666802,5.0547300087160041,2.4990963518774407,1.1142535052965832,8.1510187168838447e-07
1.6684532746875442,3.707968752294458,1.6712575317785718,5.2143227176620162,2.2369705047096033,1.3290073468961212,0.0027671330627830355
1.8282276225649878,2.6444313476458765,1.9077671884415988,0.21858117409729982,2.4335882914628897,1.1485031341513368,0.010321297310733488
2.5674192820880997,3.0890968040826792,1.5925624486196135,3.3371417807867356,2.5491404869218366,1.74007237940328,0.049127389581652456
3.6659252822197699,2.9796485121849257,1.1618341227208371,1.2976158587853086,2.8026126707643924,1.863576529697426,0.044559711528913373
3.807774704509578,3.2644050002297247,1.8150172081275544,5.1620753446907006,3.0580787869777808,1.8981653897230424,0.023897329849701641
2.4708653795134214,2.6682225339175112,1.2911864451088384,3.8903861112201668,2.0019799878527724,1.3464443087440798,0.033840086350361342
2.4526986565721827,2.4884100015317765,1.6171563917251313,2.5213348741946291,2.3237387212574818,1.1632228361967429,0.08337452446133492
1.3057711601817719,3.8253436705110722,1.7307589157879062,1.1286253687281078,2.1871327712176014,1.5578600881877569,0.016241171105657745
3.5298374904540495,3.8477489989970124,1.6240292925485089,2.0341417555189589,3.0993467985254872,1.75748538694386,0.045524365709360505
1.9022454679034273,3.686645771523958,0.931782314072231,4.2226661672413472,2.6581497408025396,1.3444733630995658,0.010316917479493096
0.2163590056641822,3.9564088615291224,0.67676585135874667,1.2261572712698328,3.0967954720694362,1.5499715327333918,1.7098379364496505e-08
2.5104002649411621,3.4899830515593768,0.85750779404309019,0.56149767203023648,2.4436466043493557,1.6245940260818721,0.03040935355747797
2.8447960505410217,3.5293344571239995,1.2543124054705299,5.3281725493653056,2.0484587081751697,1.51459066507593,0.0069220986947562992
1.3535572092252659,3.5251801839252814,1.2579153834396437,4.585262097480701,3.8827338025404936,1.6192003335939642,0.016025738986129384
3.4347475987326943,2.9612152618846128,1.3739665239718064,1.1987695839487955,2.216616242377988,0.81296799883399751,0.061318457534419356
3.3946314025915258,2.9129043890285433,1.0926527563218362,1.75386926057995,2.2537174959234338,1.2475618205326962,0.097770950751861638
4.2120130866622283,2.4804525522980061,1.6803370721750415,5.8324210627853148,2.2930936530202812,1.3824028319076307,0.00151985559490436
3.8876908932072602,3.2896383887185809,1.8697306255208117,4.2491069205547038,3.9625530479865452,0.50371689628553462,0.13657281022356796
3.9145983391261892,2.5786402722046691,0.87008758021920696,3.6631320252829482,3.2353204803399924,1.7839437632205231,0.030651647219668388
1.8972849109442587,2.515616819404709,1.6047848265528319,1.8457709125447821,3.2205799034077014,1.4150367626673681,0.04059024070245941
4.7245933319157229,3.1719227481921095,1.516957778817567,1.7947508649991335,3.973396403037059,0.6937044975473049,0.00064622313165364818
3.2948663015980766,2.8199647764500861,1.2846357489189724,0.2371417121413828,2.1768775385493093,1.7245356088637407,0.035642580852927701
2.5885091710793406,2.4377132175892644,0.78279535081124041,4.3708912014115882,3.9490017850845782,1.5755854496608168,0.1222088055028655
3.7560748856463428,3.6321120335056625,1.6928483878740643,0.25905135034130722,2.4080262931080818,1.6374493151954557,0.02420256880839235
2.1639440067015254,3.7211398385887522,1.9409394284432491,0.029144026663674216,3.2461430071240711,1.0880636927927843,0.00069049196686204919
3.0764354676405494,2.3353990393555621,1.58275449835042,4.3769705271658754,2.8401671306055833,1.7813037600424881,0.034869142419947985
4.4202341308933217,2.0150140656,1.8767899949386011,5.693242542894752,2.7679036269543564,1.1210413731985434,0.0011053439886574573
5.3184173203422462,2.6722599370587474,1.9762778974219997,4.5390182863638628,3.8624866569589251,1.3557637294183871,0.021399945050506491
5.5263431837711501,3.5950216713615051,1.0280760113588574,2.8298411437462718,2.2984554568805127,0.50096345554981059,0.030153808823549066
3.0217975510985955,3.6783477324686489,1.4573353293895055,2.9162714973652379,3.9941380221524874,1.4673096720167933,0.05134397034853868
3.1216506884434145,2.2766581402320982,1.2108991064571168,2.6168185358946321,2.7582501221830968,1.5772636881919051,0.065060996357685322
4.7992224645830186,3.5486718023661021,1.9799431202948452,1.9478620026620019,3.2975498077771088,1.3506640482331884,0.029591023440725232
1.8867041504652076,2.2314083346188589,0.64071173601158737,3.1302852851150411,3.9358134629667205,1.244838225565424,0.14004438980847009
5.0242941740704117,2.7801251803130587,1.118562371445837,2.5869057428466906,2.1152021007579496,1.7149047105675623,0.010676361592639591
2.9648498791045403,3.9972190300238317,1.8133085667908544,3.5890072802446484,3.8457287258503809,1.5220590757478627,0.048345297532232212
0.69514034601161034,2.3851816464618194,0.92607696578977317,5.3887204830065674,3.1356227707086868,0.91711105958003447,0.0017336288546016139
0.43235488243766218,2.3079271651552529,1.6816892759583091,5.9700565039428621,3.4087937579549044,1.9386100071199788,0.010950734086524588
5.0519592662367785,2.845600665093587,1.0741747441703835,0.47245973929750273,2.2983683677726967,1.5609007912930113,0.0058089870487790995
0.33340750144126741,3.2393370519397227,1.9699678098352373,2.3081008359680482,3.0667748616620645,1.981908393368637,0.01276300150629029
1.6836686168019355,3.8658015648265067,1.8252947546355613,1.0842371746008568,3.3470274294504874,1.9568919744033026,0.011174534689845018
2.0047802430092752,3.9616422910660685,0.951980536493923,2.1127228435532022,2.9124946147753636,1.8783645842151349,0.0098292237491188553
1.0379666711495628,2.1392812731827893,1.6552896703067828,1.724838111290538,2.3099703562121134,1.6330573118379614,0.044253073539169352
1.8833602188119354,2.2759950346958107,1.005284815749903,1.0472227897607298,2.4882381501711532,1.414144052745451,0.061721218980548498
4.4561554003505144,3.5814759477919877,1.4095442603233026,4.5844563205277424,3.708785581986997,0.75825599552438638,0.06305284885339002
0.088097061360424611,2.5412643045417207,1.4877211525899379,2.9777324569754153,2.0689419856655258,1.3150271261356365,0.016452417986902924
4.9630405471241188,3.7696981190127214,1.7443931136285573,5.5154734933033547,3.4177241568816248,1.648064783591491,0.019487842274545874
5.1392881414473486,3.3269065144581735,0.53667626132302226,0.19555465948208695,3.9987800730290539,1.2812857380583518,9.4360234081874951e-06
2.2335694391492891,2.2236896047613541,0.8302368367284495,0.40186807879193953,2.0149659922135332,1.8023586926084867,0.071253896269482309
0.9216773943638088,3.6650585698480143,1.5678767158828681,2.4196414975820648,2.3220913656398796,0.6644838487875474,0.032698346434633596
3.6050424476704852,2.3527127600161517,1.345284855454306,0.48166392242422273,3.348288601786269,1.0714105220729511,0.0019970911854625983
0.71803533518936602,2.8469907893593076,1.2434076173017146,1.5763775784890011,2.1199816691706967,1.2589466278904859,0.021385646301217524
2.1895161664695149,3.1043698571186598,0.58281493506197068,5.9161784584597417,3.1795799677117178,1.1484879438036621,0.0040571658279972746
5.7505750854058348,3.0015322981605568,1.0224138251921844,1.2537576449076844,3.3680002071221122,0.66287982173232962,3.9074632546433227e-05
5.9727868355018225,3.3723258312303006,1.7976503478659724,1.1887064484725443,3.1762926962281401,0.7302924410669458,0.0010489207231908534
4.632629348127514,3.3053734697385107,0.54633925555404828,3.4418440127742542,2.7303694060421346,1.7564259392832307,0.0079898467771770468
1.8657690595245973,3.98408401105611,1.0946543530472181,2.9879897447589405,3.3945645919732779,1.2265763888021766,0.017251220739335715
4.125990294996555,3.9988438184483757,1.917722431506159,3.4826297832170687,3.188588856027641,0.57308364012909152,0.12667658810462798
4.232438192904076,3.0329188052712821,0.57632110181752194,2.2604116692512801,2.4152743441878393,0.52473688846647493,0.05775975824537935
2.3270501709818987,2.1903981739217278,1.6245586265669552,4.9605741593696822,3.1262710871702195,1.21021310299149,0.025576034450784543
3.8453318075169562,3.4556865979374365,0.88641892427305469,0.83148330865477704,3.763814434277855,0.74656808888666548,9.7539213923099479e-05
0.064365869854057456,3.9533281564331784,1.7999132482305087,2.5703558750487936,3.3336665713808999,1.5576889189988328,0.0048777938717437606
1.2543459516134488,2.6366527752580406,1.6191019684390475,4.1385710906645219,2.943583014787694,1.6929851937916269,0.031436185742814399
3.1505298178035668,2.9224177716751476,1.8285577562875444,5.2094186416973987,2.6431682057389025,0.84244506268565833,0.00099041591347648361
0.98250782554977523,2.8495538496309116,0.823887185646899,2.2174296381405458,2.1717724188751459,1.3882654173226712,0.010668573700956342
0.99544120725920182,2.1028383091138587,1.2969391322279074,3.4064735945625166,2.4892542655180572,0.73166696522807895,0.053091041300160562
5.0178257433014277,3.3445288624468894,1.6689049153622011,0.41483967004356903,2.0223735061737536,0.95537397739158059,0.014659937871068779
5.9347980161016327,2.7066753901369358,0.86854961449247148,1.0219145286709737,3.9732518350499291,1.8331932412721499,2.7376464784004879e-05
3.3358165681706904,3.5749277492630043,0.84611945790082543,0.4148289747966869,2.4449645042574799,1.3161471372234663,0.041792029649082622
5.0344183852902802,3.6642401505639723,0.54077320024637754,4.3672853519911312,3.6297518853707453,1.8288330427163002,0.0059877793951009202
5.9419299859576356,3.6424615731956909,1.9377729409631785,1.7283598123328441,2.3372897636099572,0.83787170626926044,0.037228151713368809
0.84957533141264818,2.8333319960797603,1.5650253200819351,4.3424717411510265,2.5672022992111478,0.99503651487299904,0.0093189740749522049
2.6894736795261065,2.643091364481799,1.4533405310152774,0.39838967425964733,2.8365546384567333,1.2064282076852255,0.011771294860316563
2.3554362950515193,3.4976415593341095,1.6159920840424864,5.1752868024499525,2.6488113282832102,1.2201201127918142,0.0073693835967155999
0.48029570187711013,3.602778867685446,1.2974193780431591,5.0131811886665503,3.5967016255197222,1.9964719507755506,0.0026388883912442382
4.5319810367684665,2.9825148927827323,1.2142007316356156,0.53357245830169586,3.9153868160308463,0.67166797845669513,2.7034371308700902e-07
2.6026741639355579,3.7860620390726059,1.1742983616852813,0.14253903874311913,3.750588967301697,1.7779475534023861,0.0058525565706202655
2.8159616051424079,2.2878173921571165,1.4606588181554621,0.33773287789194706,2.3071557338955131,1.7955230591328053,0.031149007262940853
0.90403784287944111,3.7581375593179205,0.80230246308857478,5.1217810388804033,3.5533773526985808,1.329797947306681,0.0001329336493399624
1.0855599133852087,2.1921904659437628,1.8320880425223045,1.4082209343113745,2.2958938266094231,1.0160557523887306,0.048639738078199386
5.4426217329372903,2.3070510441092278,1.7176285568288976,3.289639907149132,3.8267622131242027,1.2788391564324444,0.012534818384330907
0.2678945338456733,3.0676800265479205,1.0243454171780508,2.5574652190803402,3.0357571513371568,0.93870155720984572,0.0034693390743491793
1.3971137096622375,2.1350369603748298,1.3679139452187865,4.7731531573716124,2.6727621761134133,1.6986611726599092,0.027571521280582791
1.7523559818871701,2.1056142028002207,0.71154094992502193,2.9333898088240238,2.3140509946683858,1.2474187380654951,0.14013818125440963
2.9411852544095183,2.001037488331411,1.958519371900397,3.003965043967618,2.023618176358009,1.8887632683161759,0.033510228582350476
3.5186710380887756,2.8726333193885263,1.8543390314454253,5.934551636999414,2.4958939833217695,1.4340370165340657,0.0031779566965758716
2.9597398551039995,3.5492477625844598,1.8828462597488007,0.90077734049554259,3.828040126562624,1.271478999672025,0.004471486437008166
0.50469200734129216,2.0696767005598313,0.99824457155517743,4.9842236324755884,3.5945243845444548,1.5666040309664784,0.020093018516088055
1.4620047243342813,3.3045152129317108,0.75370206107428361,0.31049847362330874,3.939587415501439,1.2558994466453515,0.00013025326168731623
5.0615303085752466,3.6462546348323732,0.81765824519946551,2.8658926174378245,2.2015230422427461,1.8567595256291707,0.021984846010381538
3.8255322028707544,2.3360016971557425,0.63500208656763479,5.3180089435981408,3.1843574870113391,0.77666894133026187,0.00047334212921079123
3.894894300805646,2.2937274696428087,0.68016594515207651,3.9912837936247278,2.5143009480615532,1.9600230256188584,0.0056269428745113247
4.0212195321081294,3.721601947241072,0.60695680127726814,4.1112877161967978,3.085883411544815,1.7182858277767881,0.1130632797901328
4.5774181142371742,3.6462492199001897,1.9847346038073104,1.5799036935389132,2.6409097711269105,1.7911000427973045,0.033651236295535979
0.34865089032868402,3.0778835325283738,0.61108652505361039,2.5114487481687258,2.5669311004867152,1.2243617485566067,9.9070552131470954e-06
2.1996503095956745,3.6383997585879606,0.69881312142712049,2.199486380994303,3.147690604049195,1.755802324006396,0.013464767570026308
3.2371646115700718,2.1855121548489898,1.7408818933861046,3.1286592609479653,2.3666363237390806,0.96016112536580778,0.057901561081395402
2.0307388997839562,2.7889630358775088,1.3703603251144147,2.7733675808620086,2.9382668739442339,1.6429222678462627,0.060353502621574164
5.0668732397231189,3.475595112212746,1.6616258068539986,1.9613901112619361,3.3016245300880698,0.7106752375835339,0.014394220866919053
2.8954350515237639,2.514903918647927,1.4463680116589825,1.8328836742270205,2.2563641463656081,0.96057787394376304,0.10040928912701964
4.6117655367562751,3.5046578288671055,1.823262605493422,1.5051173499307329,3.8611885417538083,1.1685989950395992,0.0081389456388952716
5.1120931012870141,3.0083572087816277,1.4577012916471108,2.1902834813085503,3.0114493989082494,0.98347957721513279,0.027652115893331098
3.0287488974209884,3.5005319758964664,1.2831876393547264,0.89964886760436391,3.6390559437686845,1.0805256734362754,0.004313449648635643
5.4573134632280995,2.9293592757146589,1.5691245406419496,5.2326258120214426,3.3078108612421264,1.730157117175547,0.0086240317284650789
3.5227436432218835,2.7358086804436352,1.1710891276881643,3.612716351000564,3.4200018824450913,0.8850138382132513,0.11965552751679358
5.10164579300233,2.4383784329572649,1.0190957343571021,0.80271855356313271,3.4322618819856761,1.6179217582318584,0.00084725922520916723
2.0435447735491454,2.41675868287003,1.2014786786753187,4.1631560052540078,3.7501997941229455,0.61056810366747771,0.16446906791741261
2.9929017511889113,3.502981621142792,0.754571157647841,5.0859988079878393,3.227210870093848,1.6486086612725912,0.053917644828990779
3.188466246027466,2.2378206960679208,1.6948575947040372,1.4252140323135534,2.5564343034427792,1.6880348642446594,0.037972644425030608
0.62987829537642348,2.1719647002218903,0.89105567200391689,0.90360356602358349,2.1990192857309143,1.1025481632537231,0.01817116439650121
2.3913150402092436,2.3525827300442606,0.7302973195055712,0.051703542802512326,3.2125012389002832,1.5837167347512056,0.018753344309366218
5.5040260353100567,2.3506930229078438,0.86952836267484024,0.28350203313891065,2.1327056075411619,1.8727076056176486,8.3665090869070724e-05
3.7849934421884543,3.6462152456137993,1.7631052276583596,4.57350808982107,2.4825869033790604,1.7010694603317904,0.024853646156762405
1.0650394946218049,2.797013246948425,0.99530194339659706,5.9231179922501624,2.1214143692038236,1.0856697655954397,7.0463169912459326e-05
2.0331338136576296,3.9807769147209648,1.5290748042588502,0.26928193485765961,3.0977751780131344,1.2263202714200967,0.0026380688243056415
1.149618057976199,2.2744225155812248,1.7846144459836089,4.4884257544793558,2.3206762498857358,1.6690363171787082,0.018847100492910437
0.14893879079143524,3.3070796513872867,0.61661700038756317,0.43117299504576034,3.2208146388669467,0.93889188477368535,6.6986017060632022e-09
5.5647627510241602,2.897459014402501,1.6475366077670643,3.5527969494220009,3.581730261726535,1.7058241104633103,0.015269865966222712
2.6892439695412289,2.7858363533941479,0.96149819956854499,4.5364516945694273,3.6437614415437247,0.99210671384141169,0.11074230548957743
1.8452104345247169,3.7501683981081646,0.82493354627606408,2.155226383606426,2.6190870162752549,1.7089858735783072,0.0075634891760305595
3.5908631493464194,3.9511912916567993,1.5333521786794582,0.065608326663982419,3.097909065388992,0.63020066502608496,1.5043005767808188e-06
0.043886737758093819,3.7457179175483573,1.8646949340998507,3.5711361127525554,3.1260215201727179,0.5665959453658852,0.015421451624213725
1.668132639604883,2.3846013580702659,0.94252881306859315,5.9474677688401663,2.9457743643083329,1.9965131710547335,0.020461366347609623
4.2182007941933559,2.4415958424178683,1.3532507080764786,1.5457045370309745,3.3102277828495295,1.8041856848520337,0.017068310202259421
3.802618638415578,3.3121477581901266,0.93475117077423731,1.1369476631232949,2.4201742476470671,1.8242712551993059,0.063504745052124292
5.8908356852552126,2.5781671632763832,1.3314283785896419,0.74355535652108973,3.9584864791735885,1.9269199214099262,0.00069813833325414331
3.722146257948264,3.4694502615611595,1.4327930459815108,3.3315337194003369,2.1961596541818649,1.1574744641217318,0.058403213761197351


==> anc/competitors/data/v6/gaussian_2d_density__s42_holdout.csv <==
x0,x1,x2,x3,x4,x5,y
2.1444508909528568,3.8786822871065292,0.66713314464762841,4.9982382510890337,2.5473017004718024,1.0593006846064394,0.00052812969369914978
2.2332519530416279,2.4436775606617607,1.7410743619333018,2.7198396509985527,3.4589397709551641,0.99014415847397308,0.069364690721641101
3.45602197405172,2.3401440398661379,1.6927420637994266,4.2228898912675454,3.1978453091699786,1.4707407075008323,0.04035059030668596
4.4825513537038173,2.3534825023331956,1.1779656641280045,3.3471032747084326,3.2681273648982652,0.87936448099149023,0.029881624777208186
1.1076441079047958,2.5822012320498362,0.90694368512062506,3.6719498466592757,2.3287432529416483,1.7726867280661462,0.019811949426770684
3.5076338771448268,3.1682292969358121,0.67481180939048913,3.2060616230087065,3.1989254195030257,0.97686446008717143,0.21274516164037313
3.2086340680707179,2.3001829583870803,1.820142973132969,0.025255990588993749,2.183156643980146,1.0225562341338867,0.008145118218585037
3.6149530113997468,3.5102550442783835,1.7270913036156623,2.7561329418141298,3.9675832577883154,1.613923482006137,0.043000659542736366
1.5849819575571922,3.1172366197309236,0.81651888812983131,1.9119314053598213,3.95223628332809,1.5639064207076081,0.0091487919708114259
0.08798868163676965,2.5601212550780592,1.978813284584551,2.2048955100553695,2.1498570212122554,1.2971553217967617,0.028386995191169755
1.3899538247343164,3.6252457006229175,1.008623376860188,5.2466883116733509,2.7794475450828342,1.5848688975011727,0.0025429624891444764
5.3362492730736726,3.3564905125423903,1.8974359038190167,4.6857358161536444,2.1018067797720885,1.9660515099690827,0.010437058685383948
5.3738462572521808,3.811009927494883,0.58780408673905526,4.6382000142205566,2.2044730980585592,1.8431060660595884,0.001792236373329117
0.41127632037992323,3.0421247560735813,1.7157685395598394,0.35784326696588398,3.5110948199646268,1.6215691469752727,0.0026655004428707083
2.4242790659888995,2.712235432609114,1.4098783855236319,3.3983307656835069,3.9262589521573856,1.7037525144126335,0.061847826345792063
5.0962040057030187,3.0446811822321767,0.87702468664429234,1.5534434908602106,3.61770513389606,0.82081811191342058,0.00060673731794416437
5.8756045487379804,2.8899727954135939,1.5194939656587263,4.3136752534542158,3.2065097481896832,1.3070100492484893,0.0081220585876241244
3.3433546674526755,2.5191229467804996,0.76634511162185903,4.1815096025564777,3.2454711520033621,1.0092185388319022,0.075062301288265368
1.9027088221258621,2.3313348402366882,1.4833117094320687,3.6992773817277178,3.8982924054625796,1.3189552975311598,0.077140373822441363
3.5999968178303141,2.8092126445548318,0.77621343499062223,3.3956734441782919,2.4843610287155107,1.9510678906584589,0.056081033367451828
5.180792718272281,2.8413269358058981,1.2495688300617338,3.8116426908171013,3.5566021720975702,1.2153760253906347,0.017768154501817648
1.0073329227649186,3.5500483046681861,1.9217953461600952,1.6535734909017599,2.2288973580834814,1.025927073801449,0.028745856966244793
1.1638767279160165,2.8974886269162017,0.80861138324630022,4.324078643492113,2.8299057494096327,0.92144588588546594,0.0057613797106764756
3.0860603870908663,3.1317242045858658,1.9236624415847061,2.3956407344862107,3.5720678477474577,1.3189768130657522,0.042129366766561031
0.60387093181530949,2.4835574700558807,0.55634434914528508,2.0455562604401889,2.6157016310298538,1.9752681612390577,0.00046129621863607694
4.7057350728191878,2.6555118621536682,0.97128466530619961,0.81200019728796113,3.002927734354123,0.93428849564110328,0.0012087697481044206
2.6643773131201542,2.1258640906013766,1.5740409188568649,1.5519928970944605,3.5646458501295823,0.55954409170326225,0.0002642952198347048
4.8727299366810293,2.8321275659180953,0.65590355817551194,1.3052963840031042,2.8818057607009679,1.0949575307586432,0.00062178282041799187
5.4427404418935064,3.1959279664712792,1.0722887475911524,1.9357189441606302,3.9700411723681213,1.539233973958487,0.0044825558660408155
4.0760647328234931,2.9336290325515537,1.7565545409185477,5.2256459672485605,3.0446277187526052,0.83194396535204607,0.0028366960222397067
1.5988953312174865,3.178431330737483,1.2323027046097133,0.3452007028195192,3.9140725805770811,0.75426676927489478,1.0360021352026693e-06
3.0346758939043799,3.8942445171950322,0.65132712290666794,4.3404920601626271,3.9238069665963251,1.0717581882546243,0.088492229787922094
1.9691910390545959,2.5500729974532548,0.8819965386693015,1.545914479577867,2.6891316073660283,0.63040431752430437,0.044506380864084767
4.115933957570503,2.7902749947794474,1.5692084493232688,4.9248556642944532,3.5943511591310315,1.7731016221549285,0.03021083205287636
4.3293185592806465,3.443196346305097,0.5297621517826121,1.0806077432461718,2.3098077668654744,1.6175561395924321,0.034350885924795523
5.1123861339477816,3.0097843429227282,1.4387761949435756,2.0002452239037787,2.7000735149415611,1.7282347495769428,0.020270740670866167
2.4100159252342328,2.0252317374484967,1.7587484825360447,1.0523225704545713,3.7139907276875523,0.5471113140094277,1.1715655589835905e-06
4.6505168613325774,3.6884074004295968,1.8932284381913969,0.18894463495537828,2.8044318958047016,1.0569473546404617,0.0032718074670725341
1.2678726821715942,2.237648720410661,0.85539240299698727,0.24482577183189758,3.4816749800789415,0.85952419955852077,9.4792146145009109e-05
2.6293843991938957,3.9552763992716597,1.6616361123303891,2.3149894124625514,3.566076436133784,0.7901271053817418,0.025171252976411953
1.2656218180086356,3.3728601144738741,0.71159271040751804,3.1489187506487664,2.3027278252883958,0.74500353885211035,0.0019636503337592389
4.8889611026221358,3.3374249942890986,1.930673315712903,3.0657119509565502,3.6384313475683712,1.1565220409590455,0.045653050091288679
4.8166381282593278,2.4099416087262502,1.2614042300213943,2.8753310157724759,2.9118641230076259,0.92727039988974425,0.022026571059004442
4.3094763918922254,3.1582683354480907,0.87850130012073158,4.31831918452888,3.2864768527403383,0.72052197476809754,0.03821280176289886
1.9469299946794529,2.9616941094110505,1.3720489718140314,2.5230044712617223,3.3359408482630437,0.54349694627680112,0.053046325392981722
4.4854057886616197,2.2176399393936581,1.9769701596354836,0.49460772061877378,3.4520801857713339,1.227873977688293,0.0018671481240578149
4.4428226263863948,2.3696868753981546,1.8623889872034609,3.9377816611323624,3.4078440259529357,1.2751325913378417,0.033083902816549195
4.8643573502609794,2.4293947189548426,1.4396527464069009,4.2238286806848429,2.1360652854565894,0.91941535798275709,0.0021836525938334793
1.6830310498151775,3.5143382217748576,0.52636511887308046,3.3340267511214425,2.0111438616209494,0.56083918758314777,7.8537861098123548e-05
2.0972472018976527,3.3471254963951171,0.91556972021889749,4.5197657152955015,2.3712494629886454,1.8429452961825088,0.018828480321902322
5.7043299931636691,3.4911340269796405,0.69577349895425766,2.6011167844183665,2.739825891079346,1.4646752170480735,0.00098746240456309693
1.8165529017190152,2.2773885935354317,1.6765579709239238,0.43434756522306972,3.4636342024867446,1.8357454438896512,0.012760854974478075
1.6550904736834686,3.4888761348915489,1.118563523924758,5.5015889417346333,3.3154636918687355,0.77265928571625586,0.00087747957750007024
0.78430455574582814,2.6835125238639517,0.62869242017223947,5.1935639121618573,2.9697588309529559,0.55954737842453728,1.7541720868821635e-06
4.0144123556225875,3.4190165956927361,0.71773259134841694,1.224524966053391,2.1179971181069526,1.2531357244136963,0.097283878747723165
0.25507371114158373,3.8961984026070655,1.3808546921006901,3.8227902164237753,2.5410301576824836,0.76499461886530651,0.001144380266673978
5.7137713243383121,3.6728269858160942,1.1292446029988432,1.375018503261642,3.6548170843741663,0.86912285392525601,0.00101511548724032
5.7321993783572802,2.9623596166383868,1.3082328143385062,0.39590179743718146,3.7486468899889225,1.3812067064792901,0.00049201480449460129
5.5771342040389982,2.8821073411045188,1.3362239272084451,1.5014824615745586,3.3585057717283098,1.3128753484532329,0.0043645261607999355
1.1803715846125282,3.2863081779589107,1.6139651455499893,3.773848702682054,3.5267678328848051,0.81068692633802875,0.049567359630753906
0.45159307944976068,3.0209859331464179,1.4601441418120036,5.7910555788077422,2.5050379673617758,0.99547102621583594,0.0001002031320106991
1.2455996589136349,3.4942073552709898,1.1568236119430892,1.7184456164604556,3.3768080146881037,1.062597738862268,0.0057921623927569893
0.0676918230809187,2.4564714472177918,0.88574447598164108,4.563113739069208,3.0164619822605694,0.95642077205403186,0.0013384797495036341
2.2776502032082897,2.4752790333941621,0.7159340592043193,1.5874988137804158,3.5515913930957876,0.87386786414602247,0.019588676817925237
4.4965415060096134,2.9623870490035249,0.85461015422171704,1.0106747797023197,2.5275040703586873,0.78460229365683376,0.0073123325025957649
3.9366298668675226,2.4595037709053917,1.0485789452592724,5.2960804382959772,3.7752357929332012,0.50118101875079346,0.001123963347510297
0.22176682652464152,2.7733760232832037,1.7354594282479578,2.5294896873049204,2.7167534616888691,0.54333228435889258,0.053967706002562003
5.7170256354397893,2.8850797101412757,0.71706996087990704,5.4122478329620476,3.3385856486945182,1.5816694177089903,2.4378280575970907e-05
0.47630965712355833,3.8087307568282185,1.8204787194125325,1.8926895610224843,3.364679693891663,1.2699054661866753,0.0065839886864234847
4.4376614399721106,2.8598283771715907,1.0879688504845433,3.3121280856188942,2.9978947438452792,1.9837739772500522,0.025441919976749723
2.1021581919965229,3.7914569307819734,1.2171272726712306,3.1989208555835145,2.2768720224331083,0.62494725101756599,0.026893339411623463
3.2879422044930986,2.7489060668831211,1.4646024870682361,1.5878701329853502,2.9273234561759347,1.2190814446417364,0.04555199441842369
0.089899583345729672,2.6933099592300769,1.5824873242879689,3.50809706067573,3.5600203275794153,1.4987325761680652,0.017329678257400439
5.2873090134672216,3.4987408661887294,1.5518314649655949,3.8358401612041275,3.8065980165345135,1.5553558070580187,0.03393245755949869
5.9341284435529955,2.4281714617091357,0.55781162212673707,3.5057485024018327,2.6704746864619149,1.4477525932589592,4.4079075452176112e-10
4.6157824159930918,3.7051390900147712,1.2038261096181988,1.4179181339729836,3.3496096041108423,1.2270784785771918,0.023442225247446914
3.2032719326736139,3.2070915564779097,1.9713225094419866,4.7227355731267657,2.0450223478394678,1.9652949041575942,0.01623755883986935
2.0749309050769829,3.2349749977145752,1.9445842622486862,5.2817053836833638,2.2627293262736998,0.63116578448456573,1.168190995796014e-06
1.2955484592311604,2.3408821289162423,1.6260437031357349,0.8669837326816201,2.8919268636164963,1.2580224606600621,0.017324160957360481
5.2124151130252114,2.5407211971015418,1.0677142151629644,2.5257789559967283,3.3489722289015504,1.6724077944635156,0.0034497839328900895
1.428053982018707,2.4418334967494202,1.9017495928814481,3.675732967022546,3.1016516540957886,0.85367776284844465,0.067836808840128132
0.39807848745645824,3.2288328751245796,1.9988127040761681,5.3040897491030403,2.2971409974251698,1.6770018614182101,0.0034902239328050999
5.1788662756179704,2.7340120937379275,1.0355662602846381,1.8782098080449132,2.3888768703976342,1.2930722920879023,0.0067736071690854462
0.19244291032895622,3.2162924722397532,1.2862509838154776,5.567208402356342,3.6402567023213637,1.6175921630606664,0.0023733531879780311
0.78062517776169482,3.6608242983294579,1.6827816905218216,5.2189427311758596,2.7246755194896144,0.99197887807924068,0.00093384329390913126
5.6989011971292332,3.4852912217132275,0.66666799143951638,5.9568984941907157,2.7462687905552228,0.65908523651649031,1.0280112442650573e-08
3.8647953927669936,2.9112161110549075,1.9746087187481571,1.3196146012012913,2.1349572677587423,1.4658416054564802,0.041920595281878539
3.6124424132608586,3.5605684065523926,1.3339217006692048,3.2425699040865341,2.8689790873442975,1.0779350187725276,0.10415630872815666
5.2641941824037133,3.7555983683753014,1.1042035770286192,1.9728937122434838,3.7421443054610348,1.7250735746963228,0.01941907036545772
3.7637992229120583,3.3974949211451726,1.1674544347135498,0.89915723176260931,3.674411982523782,0.76262186707350188,0.00022657239853181215
2.5761254750844427,2.8081627344760767,0.53181594009917621,5.2655857235177761,3.3577026309130722,0.98560834897027527,0.042397980233773835
5.7567319948814593,3.3957478140834372,1.5650288027756614,2.3659562342344742,3.5403081844121842,1.3162991253268266,0.016630761255029408
3.0306524390472984,3.4205608806704326,1.6602237100587673,3.9741903259286726,2.3565825107173577,1.9033921582954918,0.034143877488428731
3.0083660848844764,3.0637336697958064,0.51627101786497698,4.732030179781348,3.3383053795613291,1.5494831414171224,0.13199972116496556
1.3312766555879245,3.2293996688179547,1.3727110234425466,1.164129787253652,2.9973622625383891,1.6212459491848898,0.014506345171815517
3.0389510849982693,3.3583466471748586,1.3023023530115163,4.3315258734003654,3.9146799252695672,0.90019159494275991,0.11834490587794767
1.706115455577234,2.0605778555459202,1.3331729866915203,5.4827117729467174,3.4312303859214097,1.6053712026433022,0.031725453900062858
1.3603752621068914,3.5874770959801339,1.0883632233453873,3.8811657588533328,3.9912371947654113,1.587859791054715,0.011322268520779487
4.1710042067470541,3.3962793053719418,1.084953670542381,2.7985160078555316,2.6350328965919392,1.9006594466220814,0.059590614643810942
3.0773538409573415,3.6966059143655112,0.62065481783352849,2.0289213747777319,3.1987457605289142,0.99861929948164119,0.078599055027408077
2.3515297129577517,3.3102230440024081,0.8955993666963904,5.8359483155640417,3.2725633746101952,0.82874559064826903,0.0010115139833977258
3.6326248764514197,3.8535171631699248,1.2011674067495792,3.8584863272495555,3.0157297770628371,0.7069642406472213,0.090552085199718968
0.062502750773194338,2.1635271266505125,1.2390983327162719,0.23977511934426721,3.8509897414894025,1.7070780666052154,0.0019071952935608661
1.8765609932857552,3.8473865656734931,1.311654173904871,1.7289784452126757,2.7901390822488645,1.7460055319341132,0.018685386157068506
4.9919757504021849,3.3852131351539789,1.8667376219024545,3.054524031360323,3.3467882825768491,1.7180871465103107,0.033770072206983366
5.8072409674719143,2.3916723146376442,1.3095044508462146,2.2153667006073485,2.5347738921615521,1.9848166137406684,0.0020140819854274406
3.6430224441832277,2.947498805990719,1.4048784139031238,4.7825276125775193,2.4042176574870808,1.1174067011090554,0.0093117938803195886
3.751704204578362,2.9605430675099473,1.6558871920534934,2.452539792889763,2.4501064146979328,1.1374972859614298,0.075381988356044205
4.9045157670443507,3.4091595842957263,1.6936908565434245,3.5922914539653314,2.3463118745012315,1.4559304463568248,0.030306890095144364
5.5566267278301051,2.5946691953116883,1.3217405329630207,0.96263457666484453,3.7550657293119416,1.9449784342667822,0.0017933906304244277
3.6449655014418409,2.3281146377697288,1.1833861039201263,3.9122455466171226,3.1864781141642378,1.5916390621087562,0.041002362810081162
0.33881583238404045,3.8304213974311829,0.88107803102823912,5.2162556373373601,2.1358559778320596,1.3325702008925786,3.6441688866381379e-06
1.9049874791657939,2.877228425391297,1.6786233713952003,2.0600383458326172,2.2318754452820913,0.55700352224067118,0.13724542140306001
5.1189435082705748,3.0724657544449654,0.85524443097867342,0.60978913892900422,2.2682733476512107,0.69235246980702303,0.00087107525601068381
1.534948281915641,3.6559109550611848,1.5198879566587924,0.060219249967211619,3.4997270419041668,0.67261186190858069,1.2333591050147083e-07
3.2268040749778901,2.5151286452995958,0.59378650020504276,2.8493596450219441,2.6902507037058152,1.2410263844162039,0.10445017422660691
3.3843500200562753,3.500101348612235,1.7735819764214102,4.5931447621706853,2.1702868397866304,1.881658683488282,0.020772154010051138
4.4127701200621923,3.2869708364815926,1.5561813801964408,0.99276805313948957,3.8408066461251869,1.0394686377000681,0.0017748767764971174
5.653889727229517,2.1656546189843553,1.6405576773520711,2.2779835921465548,2.0333982738654042,0.53740405639319455,0.01697615213907332
3.619524090275406,3.3625417758109046,1.7502344455444134,3.2141978045186788,2.6274670037369852,1.6588812163454716,0.050940453622705523
2.8535002461317447,3.3222633186991493,0.81554507285663336,2.9666486370212137,3.4299627492151243,0.9874189087222649,0.15007967702185573
0.17808483106791329,3.7170942157531561,1.2219053115370229,2.2758864701078645,3.5790083208695194,1.5404937377163033,0.00089162619314482356
0.88187429523261951,3.8032884694386997,1.7886380906285337,0.1357727496290253,3.2569724801991518,0.6585446641995587,4.7161707286477247e-07
4.9097908857310024,3.1845838920892757,0.66623345537253964,1.6970552191426846,2.5888151740293415,0.54200907480387328,0.0039838367103544959
4.0400315362447561,3.3504110011183208,1.0717907600696615,2.4126932752980288,2.0920711520868771,1.9874831446656849,0.059959305041837475
4.9933765418176659,2.4244388104268424,0.94851742206059453,1.9974348810199556,3.7854140207818876,1.098834551955655,0.0010377143010259719
5.7050067083343272,2.3350768518746632,1.9282412679589198,3.1356408601222054,2.2154526776742047,0.75933214452629749,0.0113263693597608
0.10143466681599467,3.1673624115594814,1.3873077489892502,0.84396744699076076,3.8322871700005532,0.86736492524485675,3.0433800502116926e-05
1.1267480086991633,2.5142536906909845,0.99281477132187801,1.5924756993152753,3.8319915631483799,1.2939390200071377,0.010433688513360961
5.2449811204168855,3.2272234548356669,1.6086115066411544,1.5532952969795191,2.2724961333587066,1.2867813820621015,0.029948413025705053
4.8090733651746618,2.3961277018254599,1.0862742009921245,0.88000551624944956,2.2094792969335875,1.1518608176727256,0.0055431578148579892
1.4267055009549323,3.2536500497512408,0.93054245152621518,3.4694322792553502,2.7615967192633963,0.83659947431560444,0.020801991113991891
4.2836016101185201,3.966243590985302,0.96086575913039329,0.36223870932481628,3.6511741328484235,1.6110697355607764,0.012116596094693259
2.7071890626687134,3.6553465279014135,1.075982289445645,0.16104146648465356,3.7952503769635526,1.0548791671386371,0.00025169349217102452
3.0048820309502871,3.7982073777761372,1.6703324087210181,2.6952935715898922,2.7683884684698987,1.7190762980086407,0.049470446547964314
2.3414419618971838,3.0905559182816926,1.1929372782111005,0.63325405268372514,3.2517437434563794,1.63847430593166,0.018643996247656794
4.2962356348452113,2.9453092389706823,1.0319106878947621,5.8764321513505831,2.1564073030998738,1.0679921912554942,0.0001421923063091845
3.1073981233216221,3.5143828890069573,1.2194504961306847,2.9143757430991784,2.4717970720932456,1.646181663965129,0.072326177980308437
4.6019785169821121,2.6981169137831862,0.6012815111577926,3.2190186539320522,3.4756008330019346,1.0615746997513094,0.0016108364119940149
2.6610796913985841,3.1402486452068246,0.72485456530574011,4.8077171569306882,3.3855839415474742,0.92414928450097922,0.058440389793863949
1.2316640019463436,3.822109596335622,1.5278132567271707,1.9475059654537024,3.0782230114705476,1.3832336073166609,0.01280846521123343
4.562455698227792,2.374278079874272,0.98922380939478782,2.6536596190813979,3.0541955718716229,0.50951762020066083,0.020075821500233012
1.516336557199695,3.9436992198219132,1.8789507254344207,2.5974231415202107,3.2114023120242026,1.4244699911002849,0.023523706832777571
3.2116741519627801,3.0807202584389204,0.68251964759820782,2.865337233843035,3.7550846815338481,0.90299232843053323,0.15602821692204788
4.9725624899188228,2.8421109382700442,1.708923973556719,4.7302593754568454,2.750420767002824,1.3035273583031715,0.010364969273333585
5.0747237092057578,2.5265995861908404,0.96767840597227017,3.5979728251995895,2.4243312474566396,1.2016537532710814,0.0026514661127953702
0.2616999066766561,2.8877695984809209,0.82713559852768115,1.277105252010988,3.9363175565737207,1.8698378848016719,0.00024233305628250046
5.7294881131718345,3.316853313109998,1.0466565792918774,5.1632387282095857,3.6182776521534166,1.8953664217414354,0.0040387562821361444
0.76893146211507912,3.8159638171636514,1.175742016235124,2.8365965009890139,2.2791024525304833,0.80706720015402023,0.0045978967609433949
3.672220102544709,2.8071648334657739,0.77379080011927548,3.1112025981389788,2.5476507245683653,0.83244709529369487,0.10517914027173575
2.5114854255193206,2.2226787839540814,0.62644709162159529,5.689134424215851,2.3616576390078232,1.7117277497466428,0.020173406833564389
2.6578499039598968,3.4200848553105265,1.6977449993067932,5.8197453344513042,3.115935676293474,0.61370423625071679,8.4199111177619578e-06
3.9521641228079059,2.2071231386121246,1.6809950717649582,2.5039638386402241,3.4589864404824908,0.66401020127107513,0.029571800206927509
0.70872673579047807,2.5559518605560196,0.59682077796162392,0.8725510899613893,2.7972595311613246,1.3895988282551519,0.00061135755809180506
0.8178331406727386,3.8257205859055645,0.97493470686720118,2.6482601059202984,3.7434897911219212,1.131889656025423,0.00077410248188689728
3.7055564848751867,3.5034508372457513,1.1722720233635942,5.0538606855866126,3.4112468904319773,1.5585963254131332,0.049250931908028907
2.1339067925000563,2.6442196195851193,1.6804985515654181,2.4718886812140717,2.6627156447881424,1.426958647789949,0.06281497680529223
5.8264849346543066,3.4202232410847877,1.1483104035217631,0.67841104114759276,3.2407852600606164,1.3178230167338822,0.0017678116112507197
0.41502750401817989,3.8666025651941416,0.93631627313837118,4.5284223922193885,3.7800140578974322,1.1420127331235552,0.00013447463746838888
0.26540755275922212,3.8594104871517363,0.76624605549569069,3.5659728360035787,3.6132706771303429,1.3590578045906518,2.5511575192572181e-06
0.81852209972859291,2.1201260718552768,1.447237815747876,0.31646534894271028,2.1835174092657192,0.74275361173919596,0.0041948612659090624
3.003215962476264,3.0481833078407004,1.016645370469297,5.9001689731353473,2.8986340652547682,0.97332785768693542,0.0013834185394328894
1.0974526683655645,2.3329226015002922,1.3235934437255228,5.0203853667180347,2.7838671416966871,1.1007782475080703,0.0089696515520533218
4.3808035699620387,3.6350435572664859,1.5159810911583058,1.3365492335710547,2.3170445310887153,0.99433158836415947,0.057530751364743726
2.1732742493462203,2.8522346548576749,1.9733682061029811,5.1052714661369567,3.1848213327914205,1.156799465942687,0.016564404785809506
4.7330945155474939,3.8637104952769148,1.8945255293675647,1.2529661888803818,3.3238519210260011,0.71899460944728733,0.0016612890800962346
5.7691417020160953,2.4057665842432328,1.6315670863547869,4.7031334223176584,2.6178638158542533,1.3156282886351516,0.0025222406939650059
2.0664001929148936,2.8409658297703579,0.64378823635886873,0.31771796179277279,3.4328855171036423,0.91934843812543598,0.00041886039912627284
2.4532814858325631,3.8312283606205026,0.75302658968366543,2.6228620657545214,3.6588595147870082,1.3112251582068291,0.022114112769374212
3.9294698162820851,2.7942035992554048,0.59344883451262076,2.2240949282603579,2.6583180917742508,0.58185763702071713,0.055978751989345717
1.8071973925409868,3.237590435811736,1.5889565766589655,1.2147180862832705,2.5023010775541579,1.2397356958295909,0.031417805041923701
0.63200281892701216,2.0465981176112784,0.52416219030866984,2.5832199448092172,3.3045458202997935,0.57063811717224511,0.0062726990770508089
4.3615696151275332,3.2374630903937431,1.8003851674672386,5.484658681615711,3.3377984619273962,1.2787131124042994,0.013897570626451897
2.3800212717786806,2.3492282548867642,0.81546241054331758,5.1845890785433673,3.8915295069853633,1.7761613587047096,0.084243627313063216
4.1241320792988345,2.6985590601346523,1.786100648194568,2.1576328788496704,3.6601559566546191,0.52631901563605488,0.0020923688763083187
3.3911207333701379,2.0386833087581149,0.65406350069725516,3.8310738760940204,2.7719952158391745,0.7419261092089825,0.013961578639227276
5.9956766892621909,2.8071267867771921,1.5758752748899199,2.2490710309946733,3.4106132553162616,1.5398779030655578,0.006371901419664097
2.9507364820734283,3.3062418982747697,1.63669207041533,1.0615010376884368,3.2693167398198604,1.0723143002004154,0.010635567782428627
1.3971025440767186,2.9417247077792044,0.82161687442029452,5.8633527053955516,3.3194325610481066,1.0511668388167141,0.0016835029791185752
2.6799591303982444,2.5675224280469173,1.3801842434189884,5.716970924455353,3.3490554371950632,0.73231592185041561,0.00084218878538188757
3.34089124510374,2.1937658075485391,0.59491617885106207,4.1409732056830739,2.9197949234512004,1.2233567974576216,0.020705303032250013
1.7551361824391314,2.010500154975345,0.77645182975293348,3.6327825151200157,2.7261737658040501,1.3286761773887941,0.11579704015002511
4.457023417232592,3.3794525284341805,1.5775283325176743,0.78468883015536361,3.1168930381933815,1.1254179623330232,0.008292518497503008
3.5603377833792802,2.6029584687008454,1.0511389968555693,4.9949460493356028,2.8748755796097729,1.717637924983979,0.027181397001246079
3.860575375808835,2.8049198856848387,1.2105852502693715,2.4064119565122071,2.0875762862048912,1.7132302698576509,0.051566206868355745
0.65682071990264324,2.3522101543768525,1.5550772084746642,2.6778506793676047,2.6411117210107395,1.9209154661041339,0.029402190871155639
5.7051699324292482,2.1735775965833941,0.99053597882422095,3.6486099137445009,3.5814447636004285,1.7015360266263648,0.00016386226423167639
2.6986401556393664,2.3888607367679686,1.440131153549473,1.5596612290499356,3.2708138657339068,1.8745769397383207,0.037977927077087192
0.28585208244119431,2.6772171363001407,1.5734531925301196,3.6482879719558059,3.5526185105316062,1.3052481924261032,0.024351666935341243
0.46138011767260401,2.5101159063547973,1.7438961210908694,0.23083579971346557,3.376642225497116,1.2190338027855652,0.0013443839596238101
5.0227713476818678,2.5194618448842219,1.498610017338541,2.6595577076891082,2.2210697130342192,1.4294320434550811,0.017564154140420809
1.1307297137457419,3.3244975917821717,0.63392076213274662,5.1354137284984365,2.8509124830661374,1.802018553862184,0.00015648704222444461
4.9536809644216788,2.5998211006661247,0.89872348380214384,3.2819026899317536,2.1954502696824014,0.97839986089514142,0.0031647617323268258
4.9836217991340908,2.5302632216823353,0.79572561165477307,1.9724570035054572,2.2904729559477306,1.4853146960538655,0.0011352559229266563
4.7125510277702771,3.6436552008627028,1.3453068850743382,4.4184399578353739,3.8126476585176916,1.8475051634884885,0.044257159092473471
3.611670994978974,2.1935980926658036,1.9099637623677419,1.2900959777297243,2.6753175498004973,0.9775303479629347,0.023709195375510927
3.6254525445799328,3.4152948313438456,1.5494086109097911,1.693567971876871,2.7272926396766994,1.3853046545461938,0.055616130602841485
1.6140941022346793,2.9165518980312513,1.3946027141281732,4.7177346520276604,3.2124570763976039,0.95289750147261809,0.022235819263502005
0.25045663288057352,3.7618820740710945,1.258699919513115,0.058383677081755847,2.4733448755951279,1.9421275616403342,0.00061362956997117147
4.2639294029046013,3.0154751851044086,1.0922433927360493,4.3091151274168134,2.7904968572960742,1.38491693573134,0.030010812168665149
0.089477560409459755,3.7959346607542876,1.0478403840530333,3.3342589509904359,2.2795368280055879,0.6593624840589497,0.00012297682539493793
0.12807141875283423,2.0674560810028604,1.8128421946525144,2.2106910255861862,3.9409361278464523,1.7360153722629221,0.017365206534175424
3.8401448332097106,2.4694268226336273,0.74963265169362159,5.3774245119420536,2.6624043760330629,1.4220491393663712,0.0045341064605628218
5.7081895595767591,3.7351968955854886,1.7925637563111123,3.1591014031602311,3.2031597417823194,1.9316443245102903,0.025075214216250467
1.3583314885793216,2.1300470544214516,0.77401727968615597,4.6833302911317292,3.473592566344557,1.7226674175118175,0.056744536591796194
0.042813575460740161,2.7134626525658527,1.0641222065724572,4.6882594582173365,3.1281148799769616,1.1887928313481619,0.0022802264368654746
5.1722873485856082,3.8902052989551406,0.80000200800105603,5.9976484396178806,3.9895096809137263,0.80545006776898276,0.0030563399481558619
3.2306034409217861,2.1591044581621945,0.56503966433968555,5.2527892795608579,3.2432899528662844,0.98807888026348023,0.0059694129890029762
1.9736313011267836,2.7332455895562728,1.2737966468030144,5.7319369294951912,2.4082606381856166,0.63845136973788907,2.135554714514234e-07
1.3677318977207726,2.3374890856570136,1.0759597256672226,4.7597121647283842,3.3157086757522887,0.5903784826178502,0.0083837077033327625
4.0192416836726963,2.8346664368178471,0.92555571274684123,5.2030033258594317,3.9878336476359388,1.4420725301543365,0.036859457541148992
4.8649657558468187,3.0495945656947816,0.63367892904420731,0.3569219381606854,2.4413707608973425,1.9795467257498607,0.0012035208714311822
5.9231841743645646,2.8488820236265093,0.67565280589735011,0.13556754238901814,2.3789241282195679,1.4823130267159565,1.6146043393476093e-06
1.7291211661316954,2.5733115129140129,0.66099464065785107,1.2133111976999023,3.5341390278715954,1.0480139840337122,0.0087532565582689858
5.644706093065758,2.3910598804715359,1.9391803929371823,5.2045317912143405,3.2026686819509709,1.529282906401094,0.0055759484923876938
2.4035051473817233,2.8862816493169383,0.75292081659232934,4.0803136616189786,2.6510080543405969,1.6781099213545687,0.071357815639862668
0.11919735975039925,3.4744616302895874,1.5501302436684614,0.7648019300396478,2.8259653596709269,1.0868656707812434,0.0015030248082408485
0.97341371632961948,3.1430235334695942,0.54938506263078835,3.8480215691185284,3.5342431321242476,0.77187459624817345,0.00014187703045616775
1.8957142793101567,2.8104594353640211,1.1528187102519383,3.8506536323814586,3.1333244073598006,1.3990022936161466,0.063158421572273596
0.53483240158236223,3.4098725890738333,0.66958635407901679,3.3806883431590276,3.5103813197364016,1.6231104413336075,1.4483690246453288e-05
3.0483243828144078,2.3656655265950506,0.5938044858471081,0.83717780084868054,3.2760379513627118,1.3773575403658662,0.020956118238695368
0.42330714897452637,3.6579831447634708,1.3264165822847136,4.5877335463456408,2.5099085466705118,1.8416663593796896,0.0017625263530609103
0.32232796317166468,3.9692657364117832,1.1004605894034991,4.5678575536431003,3.2582826850514706,1.3619857087026506,0.0002757154876260957
3.6840126482737023,3.684725899657459,0.71086768850061355,0.48402262487562564,2.1529827670591279,0.65658363819980425,0.013480740344888956
0.37263580606133617,2.8746964061034488,1.2795269085182939,0.30244688200116188,3.3101364323860762,1.3515811475743884,0.0011436204539521117
4.7405183125854142,3.1309689191754648,1.1154455494156472,2.8726265849132417,2.6462187062188103,1.7486933052992826,0.028568343581076384
0.033732627790189929,2.0276411425388656,0.87367298224926782,0.84352302841327131,2.5808389024844183,1.1571018427792605,0.0037719874256242122
0.22402177455549666,2.5633523900879349,1.4311044069892984,0.6299008805393993,2.2381160742605655,1.5757415150789802,0.011021768393332696
2.7808046186134465,3.4981740649756925,0.8571131028454122,1.2753321992243429,3.791622013964508,1.7712361001833985,0.026924188487075972
5.3126973796303609,2.4271429367975736,1.5142197257590799,1.6356830734141801,3.3899387452934668,0.75528770435290504,0.0015259178169528076
0.81993439914130772,3.5977314433893879,1.0056079459476051,0.0091124690825028498,3.4708650717380314,1.9713341117545475,0.00037853740162404069
0.37310610232949726,3.3564614411161573,1.9478509068385514,5.8455957710446995,2.2072611710279455,1.3096686369643975,0.00040724333835415318
1.6187951675124275,3.5916627686499316,0.88546624717383704,5.7166313341624271,2.7587395950867668,0.83102637293988413,3.2068085632718749e-05
1.1183261868641166,3.5952543189635695,1.8182097186551429,0.69700161991682319,3.0548316912573314,1.6844657966147085,0.0077138058716145269
4.3079265702365976,2.9989004739806182,0.73273660464937773,2.3852184170262785,3.1703997723794854,1.6122070895592517,0.024261132211010377
0.47478673125822768,3.1716937594045924,0.66372706959075467,3.5590174818286169,2.2563276331475945,0.70125015224181042,1.5828829262552207e-05
3.7015982691057188,3.1231166672112538,1.0506821702762226,5.5984143130610562,2.563584816305629,0.97966609265499172,0.0010954543307355603
0.20745517699552773,3.6417886772947767,1.2286161331386747,1.4090671628966056,3.816303913781411,1.9363544612095931,0.00062102914712939715
5.0760893997932328,3.2841653363877601,0.8807198669655637,2.6479590811828082,2.0328378616105063,1.5060930077776269,0.013931407886658051
2.2775477063214433,2.9042075783069783,1.7240395674906994,2.3974935748768202,3.0907476672242398,1.9651968485557014,0.041319466364477989
1.081695225567143,2.3999791379844302,0.56785361309393445,4.6832029583796988,2.6349043588149774,1.5216969581812529,0.0050292604831529072
2.8017243615573766,2.8603318358211123,1.7467187245111586,2.9163391908756724,2.9433956645210602,1.6648226898370033,0.054692446704312093
2.0799598233618011,3.4575979874026155,1.4870152804176682,4.7604151497177947,2.5117161950480176,1.0310459293429259,0.0062653127596415618
2.3767237892448723,2.2685054281664843,1.2393871219468482,1.4842831677017079,2.4568054732863915,1.4947606671286802,0.069257357314702644
3.6160213741058427,3.5239682602713751,0.81681052364438789,3.7656823923616667,2.5304833830090461,1.2766951371344657,0.094971384743264525
3.895508739125388,3.2954648918353993,1.9848475060144883,5.3989607921722058,2.8620467745561298,0.51980077411746639,9.9085930245513587e-07
0.71911903451705661,2.0084147622111139,1.0228574730246049,4.0111305798814554,3.6142006154414101,1.7653494046454972,0.038831878743386145
3.0603821222572618,2.3836195173194943,1.8181370506558459,1.0195119123795844,3.8287392618667271,1.4103472326743649,0.007965989647464854
5.1546096920409292,2.511318507340679,0.7946678520453776,5.1741374864903662,3.4634232413822206,0.52489841081735755,7.4555176300014152e-06
3.8495694206409192,3.8537050370023125,1.5173447980986174,2.975651467043956,3.0033197240447116,0.86172877674699766,0.12165775057033092
3.728483772872929,3.762272961973137,1.0365132146219005,2.5159770994073338,2.4727849504325654,1.9837193747283581,0.077344840622283528
3.7901102157367932,2.6327933089330648,0.77794165997989617,3.3459339851314187,2.66543390600151,1.7371078655831691,0.036069759595255269
0.59656976362635006,2.4875426715973292,1.0096662038656428,1.9131831670967991,2.7058106067458145,0.81384124858171136,0.020866710590836633
2.9858760362632211,3.9123838424937443,1.3467502748676323,4.5259749789276986,3.5262066321460712,0.788548254338299,0.052951077857091189
5.0130840002403092,3.246947681216092,0.9872426642555997,3.1571532786507994,3.1783821762666999,0.87245951946428235,0.037288093318248478
4.5196191591852823,3.9386731114033191,1.5561463014094783,5.9294432901087664,2.8163773171878685,1.7091527877736743,0.01062508458788952
3.931636740072511,2.8799833852287064,0.82992749586073544,3.8651099750337217,3.2422275291551088,1.7764925806274268,0.045482805532761933
4.0620402695471176,3.7490129424600016,1.0372352336822943,2.5260508754838824,2.2585458575303488,1.3183414333952084,0.10894248580395176
0.49773649380762763,3.4533692305111163,0.68499665460362058,1.9080704455331725,2.2974390673100302,1.7769070906383264,1.1568488619827088e-05
3.3181085076870591,3.7739772841880326,1.5123312919368286,5.4769155813918085,3.7532427761797464,0.94305157807954221,0.020066942750341991
4.8766229860558177,2.14967006284986,0.76203489864083895,1.8559429608471352,2.9619224719582542,1.8021967311871649,0.00015904752081340114
4.5648593595681159,2.2793051927449337,1.7659633917445783,2.2893948038719873,3.1381074015725785,1.795130563269433,0.019430256486425917
5.3638437061496091,2.5383841221758177,1.5709920517932425,4.8193452165807864,3.9732188290999035,1.0071776086061792,0.014024446275593294
5.2769663102679178,2.0359872917176944,1.5417171926778921,5.0468637988182614,2.1968712142855664,1.5695972779713838,0.0013883219685040334
0.53914785759189332,2.1502559551916969,1.3642252150039968,2.61959993062381,3.8381581831567244,0.56626935987916882,0.010127795686682489
4.1551351835883885,3.3955828138810444,0.69296453367194144,4.9949679337635322,2.4939545622800692,0.78350459809562867,0.00098532994638447519
2.408030982740045,3.4473120272853044,1.328153349493012,3.1533226158009411,3.2272480432255257,1.1356254857454724,0.077527489434145239
1.9799515259886502,3.7581827214994137,0.70192691235556093,0.055247101963190381,3.3438202283936178,1.3619371613724538,0.00036448544754654551
1.6094393635537998,2.5059845813166142,1.9152060402589395,1.4829848476825271,3.3316442739380947,0.94787914869691681,0.011730077227077865
5.833576641030005,2.2270678768853167,1.4177630780910508,5.7051597582911668,3.1333833549712025,1.511398273577671,0.00068701301701134718
3.2321282522771533,2.058012585217555,1.1930747732303615,5.7987163122608658,2.7745811961318871,0.68913026761030682,7.8494479210258373e-06
3.8452184398458673,3.4621056936727079,1.9314114294289071,0.81287553053232031,2.9861592527241685,0.50513802392092311,1.5294577185772118e-05
0.69972634144970702,2.3206110277090408,1.702784724112373,5.7745190421047861,3.2335566022490321,0.71400596139202999,0.00014794698224977705
2.353934233384348,3.8124336018868528,0.57697718404478271,2.8287572971546311,3.208078381306497,1.8812047411536024,0.0058863205890118484
1.8375107593560962,3.0155216625512415,0.89193793328421922,1.9181160574058116,2.2157928171389214,1.7176837650799812,0.042780275191343961
2.9721038962251995,2.5206515419761777,1.1665849602392937,2.4761645362271247,2.1437560621813225,1.7537882723302416,0.070893446520407993
1.1943589007516231,3.5429963081596068,0.72473492308748289,3.4688795363422527,3.6575764427078052,1.4309071631471666,0.000797562532509409
5.5021566961941568,2.5865163401434521,1.2076769567316616,5.3229362288407405,2.9820052506198658,1.5358336863305651,0.0014567183086062734
2.9916334721368698,2.7289898087403852,1.6566363381535258,2.5025980258085712,2.1689981053042047,0.82023107325207212,0.10648267180144734
4.7995688085823316,2.6761843477895964,1.1612072453711582,2.4826183922681704,2.0775401395825641,1.0526208433532622,0.022718921944795859
5.8950428302764593,3.4163945260885034,1.0728891315069655,3.2892427780177469,3.5281261934299382,0.72869171258310117,0.013378542414697072
4.7492965368168463,2.9227652046630759,0.74526289410043423,5.049655257604881,2.2298296584467243,1.505032778712782,0.00121719958222002
2.3176658514583295,3.0939598816287699,0.6378822630175931,0.17665472105111557,3.9908949769989763,1.2387457896026954,0.00083893591536268318
4.7488438328834093,2.9033025299372333,1.0726712446811177,5.4658014866179032,2.9668088276731379,0.70043396124593438,8.3008332200309879e-05
3.127593065636757,3.7443735548958959,0.89602201907370294,2.961806850329479,3.1452480658631456,0.91432600175265466,0.15023408952069436
0.57213716188999286,3.4561267485739204,1.6633403072111044,4.857898143369912,3.1403488346498625,0.91843659226309304,0.0040325914638397724
0.038393374246434631,2.9182425690053058,1.8517100255074634,5.3030561267777188,3.1639189079100545,1.6835535294884978,0.0067954751332701879
1.7901329155020047,3.1543714369684013,1.9392271009248705,4.6558981555445316,3.1817492877022673,0.77658412643706876,0.013616930962128496
0.70160927610591539,3.9574944635854274,1.5351817214902463,5.9236981415408927,2.9253545326704469,1.3019773193272299,0.00059252641648713516
4.0312410025967633,3.4460859672161233,1.1016453789982108,5.4918378810747726,3.3962191088783538,1.5906773259300317,0.033116248666964179
1.2416669736349997,3.45231489735519,1.2702167674549971,4.4152977199249701,3.8123090735767144,1.3977617635065893,0.017963147700234269
5.072462087599872,2.9601971210096867,1.5720414560997411,1.6654252023323142,3.1954111936167533,1.5729700339444819,0.016261502600828214
4.2263802864165214,2.5867248958814617,0.84852575525427176,1.5821858515988756,2.5139816577729572,0.90154576155818078,0.018852729007678228
2.1800991693797012,2.0576207952137082,1.566348931564941,1.0873369378182816,3.2285181566632914,1.2518111119104471,0.01873951045050978
4.9933501646847454,2.6531393913438661,1.2615047429233126,0.47223256623060883,3.3391173410993069,1.7243734480794239,0.0032869433235252102
1.6208347509205419,2.5367944490688741,1.8192580058782277,0.51731663525356697,3.2038872941779237,0.8373973410280724,0.00053566942582908132
0.38317149792946537,3.0876192203967152,1.0977306438416727,3.6747063367500323,3.7850317113388869,0.88496495655596596,0.0078164533657300219
2.2609754141868055,3.5285590106186451,1.7637859442340571,2.0743084074409026,2.3171082489242076,1.1578868168798395,0.058885143869992579
2.5769094971040492,2.2707561258593172,0.64225027942093416,0.30352544851961483,3.8560417095993031,1.5692326521864892,0.010869181465302353
2.2251789830419177,3.0464912375260211,0.79990161806431259,4.7500061366472801,3.9364646633551139,0.66452882969664717,0.083539331852077681
2.389643038828511,2.5454070261788928,1.7310872473040959,4.8021999857564257,2.2463861065102484,1.8242809058213558,0.018812033190604059
3.0525206643816207,2.7089785019299288,1.5988989977098815,4.8907660086459135,2.0140031227274968,1.9996802942040355,0.017282448736602327
0.3075121169607915,3.789957256977575,1.0575496247782048,0.25759055481424342,2.7196112793403531,1.5790579354323215,0.00012491385243485162
3.3294279207245578,2.3347211052268753,1.9137147631269664,2.800398005433852,2.210743290956652,1.0527324995705725,0.058997317115272306
0.83114935142027746,3.8493171644316218,1.3768638895284,2.4980733315610868,2.7827947721123438,1.5035035358141848,0.0068330974752461417
1.5107890832516195,2.8600813947461208,1.7728036576635753,1.0714255151833247,3.5524411756771879,1.9821190497277281,0.015489048203626787
0.8344734958895923,3.974669515501561,1.5071566345181546,5.3930034916167742,3.9235566223999352,0.65782141030949159,0.0015113311885409095
0.77970279373538443,2.9241812638713807,1.9164629256872054,3.4227037646862395,2.3659470776132849,1.8027650827297035,0.020743083861173135
1.8754597461342406,3.1642648070594337,0.58359182061151915,4.0641770607477934,3.7752876030659479,1.5758360369281335,0.01485480181200478
4.727476444285732,2.810794143859412,1.8158874023673981,1.2133285458362144,2.9307040097449604,1.8436568970125049,0.017648564037574203
2.5857638454904874,2.6757423074103142,1.0747989155948614,1.0133636026526156,2.4424015306986515,1.9713166340074839,0.05755767627081454
5.3200791742978053,3.3208490545995604,1.9350466058353391,1.6328536662957307,3.1683644836991309,0.93225409868481934,0.013326000680924622
2.7110931246309504,2.6816723845943424,1.6881616352447422,4.9533077277287942,3.8544096176161089,1.3760727881552257,0.049798810446415105
3.4851018872264437,2.3268467355439233,0.58158265217653293,2.4714867504056985,3.621709865627039,1.1063212090280095,0.019830473250888402
0.062784198748064846,2.1636672372033789,1.0462103228462498,0.48975012823649244,3.9173249367120393,0.52627277853826127,2.3679349165325712e-11
4.9098116901962809,2.4893992291079199,1.5903167196896171,0.99949342833893451,2.2441140086177116,0.87033380193517718,0.012989065462046272
4.1932444867473517,3.0937481579101576,1.1261340862376596,1.2429091499574774,3.1041128224436827,1.4840595702272463,0.02693050499443338
1.1393023616210944,3.5915203079893017,1.8579206163492867,3.9073991927731413,3.8075621829850865,0.86256370634843638,0.041286548179688277
4.4328736413826046,2.8068739889264513,1.797807263529922,3.7851575494098988,2.6303482056845215,0.76074279509500586,0.024424912870448422
3.8360013678880613,3.4148175213898395,1.9111777540198787,3.3010379546508917,3.2898065128197542,0.58250492673443932,0.13950588527440963
1.0388723765390941,3.3808602479711585,0.73181483353081855,2.1227225970602852,3.2593674614580319,0.80581195054095278,0.00059593980092501845
0.7915441250762929,3.6392834024509595,1.4419986891884204,4.6828405479516251,3.9551465606351179,1.3730294638988179,0.0099378981095618584
3.4582466167469059,2.979327830438975,1.5889332644298026,4.6484723750977448,2.5948978283453479,1.1342365333103479,0.01638578191743581
0.20019608073648354,3.544845987794329,1.194276721961345,5.8467333649129802,3.4156470037398128,0.65942726614560598,4.4778810497012722e-06
1.8033309332840008,2.9622813896174698,0.68510828707835536,3.7810772417961158,2.770634185619727,0.96181935192826717,0.033259673682208293
5.3895737337784055,2.6127178619464067,0.5850127238596089,5.2941149094888242,2.5989798779471185,0.6494527496466852,9.773602256104538e-10
3.8998245190501617,2.4882813052534942,0.53376561602660511,0.58501497079307208,2.2036275331684854,1.1225279263936461,0.0028457154578753964
2.8597072697628159,2.3872915584447583,0.89337353603138525,3.459481589066602,2.1128895831440415,1.4893178450946782,0.06911259334483276
1.8117253116773178,2.3185524149892842,1.1369455496605396,1.8028032159687453,3.15022271165381,1.9214437727345972,0.051584330364529259
4.7376455847332402,2.6356187000925604,1.2857257633464667,2.9835463782194886,2.4585589171621915,1.1285075149399475,0.025868081122923554
4.8529544842316321,3.2425852159025803,1.7276409833727411,5.3931576142404758,2.3596390649513594,0.98459574525214455,0.00052624223229513778
2.7282097756165511,2.204468227933575,1.3330840314838905,2.0092320005520135,3.7181357685820076,1.4926932013465928,0.038447274300886999
0.53622384014999436,3.0680772348837539,1.4575065941383796,5.3150930520022435,2.3948239511870844,0.7904914456529849,3.3231661809144658e-05
2.4493375163791509,2.3154777759406464,1.1931231424044459,4.6057654526381135,3.6252985957114121,1.788231497908533,0.063782122582682454
4.5636072853329521,2.921091027068242,1.1980161050790143,1.9060572979708752,3.6760971937374851,1.9645135857873774,0.01760526769542356
0.74527341652448964,3.256592741042291,0.9098351740689099,1.57518331409336,2.287125510806189,0.98986006075034716,0.0030240092248250503
4.3506626450472838,3.9104966812871327,1.6725604476697153,4.8932696171130132,2.0388742387453362,1.1447990604960745,0.0035867417380307989
5.8645648253678093,3.0300344842306188,1.0115974258751379,2.8655158607135607,3.008259278212126,0.53466150263106083,0.0056020516532854442
2.5241070639387075,3.9623510394057,1.8431542853939504,2.2962358496736481,2.4291354604871573,1.7255146954316718,0.036798656837831997
5.4879184776636531,3.7500901916967324,0.88113522356187157,4.6307920949886627,3.9067078827734552,0.50072313239703736,0.018131468935631962
4.6021011311851669,3.0201024120588813,1.6040749240113514,0.0010392207656717556,2.6950141445559148,0.54864540899018099,6.4653997112468793e-07
2.0567697067590109,2.6217439727801159,1.6824996872556013,3.2809198967227209,2.7727104860743568,1.2522312431645077,0.065755107721984479
3.4127441450455525,3.8928555460514467,1.065148116917815,5.6665608125769076,3.906790123501009,1.2647697943641862,0.04054142159455517
1.1725131659894914,2.5292254537568191,1.1009358248128409,1.6298113703192871,3.9029686406777477,1.0023425816777647,0.0051577679540177786
1.912316645325328,2.4231592332923202,0.72472707541716619,1.1087289925412462,3.9210289983958715,1.863184747731784,0.029428827342992722
5.0096618134497621,2.6716696348638109,0.95519834292483607,0.40975344632508981,2.1882868788810574,1.3728244297989971,0.002622555542995628
4.7277411812095105,3.7348021898355936,0.81697888383749251,1.4163956158783875,3.2314346987923503,1.8016048611443232,0.03110239109303721
5.1363825230904441,3.1012395455945616,0.63711283952275077,5.4599889559303838,3.4408346524634039,0.96352639560982944,0.00017556500223188672
4.9270245237931167,3.0312775169019632,1.682727138017585,4.2461249170920539,2.5349180009053889,1.7064746657927645,0.017772476877889132
4.0730885060537751,2.0583517909880373,0.50668888963082959,2.4911234185114619,2.1573626615963679,1.2601879125675182,8.8744201987019696e-05
3.3348633608192362,2.5943734888891195,1.6377130689844968,5.2240075632373673,3.8692087144519847,1.8434858063802051,0.036330314853938485
0.7431061992654564,2.5556858917726673,1.6193700508013882,5.6594540418939792,2.4296697219154311,1.739209035501261,0.0053853307672471059
5.6745201527524554,2.6598494115946814,1.2185261176828335,0.20926686990979504,3.7482861846769886,1.698080337101838,0.00041087203288555296
3.152724100448606,3.223302458504655,1.7107943483067618,0.43618434234572079,3.1530652153453342,1.0604917675302326,0.0032925224119592562
2.2261319211188484,2.5277585756428254,0.58914196589083889,2.5565056985264483,2.5700781513951858,1.9331168242781149,0.12257808066469005
2.7928184338655324,2.9798621957286078,1.3309723513253968,4.4704833569459703,2.4851654073891591,0.82724045199996799,0.0080359506602685794
5.7944100776717775,2.5644754266824652,1.3916760119369747,1.5393264335914734,3.7275182739545807,0.64363229113005338,3.7162815705579106e-05
4.7555024529095062,2.0261861931533458,0.93922980770202669,0.6601882677421147,2.0016510411773387,0.82086222283384569,0.00079651910947691493
1.030183420475334,3.4329418039846202,1.4774749279623336,5.780159335551569,2.4694775156043356,1.1098179979350558,0.00030227676123163066
3.6216514610771777,2.0440266619759693,1.2590779134980949,5.3245405971840967,2.3693958719134693,0.63447059455029109,1.7688710021132671e-06
5.0740478043887283,2.7743158755548309,1.0526999451251928,0.56584324898516214,2.4920959892293384,1.4080380485484025,0.0038740849882316639
0.5519476437533144,2.7158628121221158,1.2361202704284397,0.26937051078702212,2.4945418414509914,1.1450756955473724,0.0036768876491616517
5.4852374499180527,3.1360506683019098,1.2668899195913661,4.8610492784120085,2.9040983339493192,1.1546179156393417,0.0046367472187700586
4.1418307641990566,2.5504725013090592,0.95338108302209879,0.69752374693520203,2.8761116579179324,1.2316386315280214,0.0070412289488407213
5.7446918608635098,2.9670166632126511,0.8559342881192411,1.6207460839457448,3.5945320924629391,1.9004676421289135,0.00029474801641059516
3.5348804130158737,3.095261532886691,1.660397494787891,0.045081172846777928,2.9674096679893358,1.9680881959355729,0.015616192423375076
0.92821621520254838,2.6866571207218368,1.4554679586205035,0.72976368638346645,3.4923370619351051,0.90028615006091317,0.00052822401878235131
0.12010552144359576,2.0254528748931042,0.82541995697588355,1.810071411494343,2.8735893026112809,1.1641814739274909,0.0076007146356524219
3.1852202270762797,3.2616340973495292,1.5705306654581606,4.2295300165229666,3.7677648283441845,0.86135938167274761,0.10178154675290681
0.5535390693128146,2.8369193322400026,1.874555982908757,3.2602405945333199,2.6869527721473183,1.3352093923778474,0.027615282994420173
3.8698837891878304,2.2630214833443718,1.5139944551524043,5.9773324341019691,3.6032381600562999,1.498918606510995,0.011391160228352831
4.5419861623045232,3.7327329076843192,1.7305124269337915,2.4243618706649182,2.4025667797606598,1.4591478800052773,0.056495096834312246
3.9106347694051875,3.6463844295233536,1.5268911987799152,2.1879332691146693,2.7250835484446263,1.6656373696342794,0.058525425143974942
2.3394579397352904,3.5341141758447465,1.5632066519885326,0.32998407748549607,2.7498641233269199,0.6841762503876887,0.00021346819351056594
4.634416214150975,2.1419303857915075,1.666262770150913,2.3048037540184971,3.5285673252152785,1.5791491003384481,0.014633954568266473
2.7316913239000273,2.0371891836087688,0.82530130524335132,2.025685685393865,3.5341982196639976,1.1545446710403635,0.049925019764313502
4.6365171996607568,3.739704019415246,0.52920650598974084,0.59879812622983564,3.9904275315580482,0.5066392686228367,2.6214195275915584e-11
0.89866108675323009,2.9110347740240732,0.51024079081319307,1.2294384793508821,3.2887854823834934,1.8361433057637886,3.7956644544618511e-05
1.6877220926724488,3.5859660445986874,1.6735090708190599,1.5878979684450074,3.9491926715462009,1.0089500026032856,0.003203113066908226
0.74695799001022478,3.1568740063495175,1.2917551968662537,1.8511195636085751,2.6486445165800232,0.54209504219219706,0.013514090010452968
5.045709441164985,3.3966654135530585,1.0211443738129871,2.2754265934990654,2.8076958896778779,1.8085527368930641,0.022402471872133883
5.6619729649890829,3.5068213293850645,1.0100200627098677,2.6942145013884629,3.6019389099975472,0.90780052866413785,0.010807419466912823
3.6052414028511168,3.4040685480816428,0.77401478566353843,3.7372055209998627,3.9656665375900517,0.51301045250143296,0.35092208298546462
2.4957839245283688,3.2061823290588629,0.69356735081253729,5.9935284985298711,2.6633080647757961,0.97626085467052715,0.00041358514735842917
4.549689847750555,2.2046533005414348,1.4154572521731019,3.8064456662848629,2.3057538381530183,1.4807267551213115,0.011518266243697005
4.2499358747864404,3.637163256556061,1.7664150318196237,5.5830040384321977,2.2630065112832245,1.6919985044071524,0.0073139210223523354
2.0963976920860166,2.5763766631082579,1.4445574237720731,4.5020104198197437,2.2821652797741661,0.74223507459717575,0.001604237325033428
5.3701411136318651,3.1058006266497298,0.71613227135788049,5.1254127285950126,3.5996057634034693,0.96206632127741232,0.00044307257520445707
2.4457289515214171,2.875075235863112,0.99449990204586047,4.6576130033359613,2.7645081126659825,1.0289599760411825,0.026080241421744289
0.19365030661502303,3.3343544549084294,0.69076783548615817,4.7347402985082887,3.2315707912888252,1.7287128275622776,2.9623738464882205e-06
1.6799321701524468,2.2113787887926306,0.60562245067951381,3.2320072288319621,2.1012468334315821,0.91390548811329519,0.091008005328174005
2.3068433854469399,3.9201537294036939,0.76504659172510725,4.9157483482096076,3.3607790233579315,1.8416342364474034,0.0085601932752408481
2.6305953451826287,2.2112045481704667,0.9558718302348983,0.40130377173456644,2.3430879415550594,1.3830092223541861,0.040806786534459849
2.4826100369776634,3.6285368925192309,0.71923735617982287,2.8985710964251332,2.6702692713452638,1.3851449323634637,0.044293021378541665
4.3651390518761879,2.3033489968578671,0.98901816261260267,4.1993754030707287,2.8901064794897176,1.1495385243233449,0.0083311505859581352
4.4761615491444786,2.9025034560080996,1.768536917959727,0.99707135623163423,3.1113816980346636,1.1819129475816381,0.010346532929175005
5.1579742748608517,3.7757454582370809,0.99346453134049217,1.7806174591841335,2.2914245805158733,0.57914721651871948,0.071220784422838745
2.987277363543388,2.4065401817846599,0.55563067672010713,2.9081810027200823,2.1994781976478173,0.98562659923875962,0.12996864158688445
5.1046929627309261,3.2937068244662537,0.9418660187351191,4.6588313675041881,2.288884464015787,1.0994650899403093,0.0023708484508862936
4.7697849264840739,2.4038823500735509,0.7825544468327994,2.3316429217669246,3.7092798090613988,1.5233909963302104,0.00091854720524219848
0.36089081816965018,3.2074454993819024,1.7056401728495221,0.31718869061913524,3.6076548671783715,1.5094748635535962,0.0014270704754062106
4.2664521093278118,3.012242866844046,1.3494474984561071,5.0294010323711182,3.2157601352736647,1.1422969779921655,0.019007036363466921
5.4898950088961493,3.9048599371316914,0.6011249419053597,5.1470621393528555,3.4646990650846679,1.803166475787398,0.0029380006113781851
1.5970364463448028,2.1192885661122438,1.9678587226755273,2.6835879083979219,3.4323212084569166,0.5926222204127759,0.059310935113326808
1.3777488258959338,2.2255007875877615,1.2712434565074933,0.66279076510755952,3.1013383861216424,0.72444201222325622,0.00047928941939578778
3.0681927406302103,2.0271767612531857,0.742375230009375,4.098136252351285,3.4160836072919745,1.8509305907739784,0.040488021174557402
1.563873035774298,3.7521561239892192,1.2960325347620627,1.9827999085552837,2.4596169398351746,1.2617432551320149,0.021785464836544893
3.676906974242538,2.7140743595028356,1.4904724699165834,4.1489412872561191,3.2943260075961796,1.9212256051661076,0.040863332267073345
3.8830845294324723,2.1143306599270266,0.55432823613972326,2.7995680446389528,3.5145612292244346,1.5365800726943526,0.0010319362800241291
3.2034146944121664,3.3587244674621819,1.7752103986316734,1.7435937252746778,3.339620353581604,1.8785175218865229,0.033139367787408044
4.993853546225183,3.8393259870208118,1.8290025942891692,3.902767497628806,2.4731829137969172,0.83635664724259873,0.019781084847367705
4.6645091616155439,3.8478909025811676,1.9217507613286897,1.3617330392260609,3.7581436123130993,0.7777594325934265,0.0008444113940456455
1.8579793331572854,3.8669289818962955,1.8222456838059715,0.18649861136907453,2.7426071211648351,0.57819271119716276,4.6912886194567886e-06
0.025356243729648176,3.1294591603545356,1.2519429821008372,3.1644256859270179,2.0060845828705274,1.1916696878633124,0.0030759705216101469
3.9227785699278019,3.9723126212471227,1.7823664685690619,5.194163043015438,2.5559165679592732,1.836698834240067,0.017321493963773346
0.23046111489818877,3.5243704779893861,1.2577719636423692,1.5249167987635202,2.3248077276235692,0.7096889751789841,0.0030621375352026603
3.3536650325263508,2.3013268829978499,1.7937565711959329,4.0589239741271994,2.3344123337090936,1.360538310916191,0.024588800040889092
0.9248050535491259,3.9383333252666466,1.3874484288708313,2.1584611722435647,3.0661415265736283,0.57299642122891292,0.0053969473378971278
0.60766575005941403,3.2618338732570979,1.2761779752596407,1.1413887094721369,3.9591453556296061,1.1249395445523362,0.00055350165707579912
3.6145794910790174,3.4544646624856021,0.77345976120840554,1.9307841322872967,2.5739069807660107,1.3855028493640864,0.13052154433283283
0.77269326480921641,3.9297251164382452,0.50545753351049649,0.49734093759025888,2.4382547184404455,1.9662118164693652,3.3246777846406589e-10
5.6419692646821602,2.7355407027337599,0.89022396629909006,4.7414547951942776,3.2532620315537999,1.3935911655630402,0.000351528853836819
0.61729673151567344,2.241680821220958,1.0434793675434557,1.0966245886597941,3.8813012867383216,0.68318329173989722,1.6401797772648904e-05
1.3337314988936151,2.204468055330647,1.1601932128990651,4.4611395266994816,3.2706408642809572,0.55075018450734325,0.018172096624712395
1.8485461439253064,2.7614636732169657,1.9243731117114549,4.7919140150641057,2.5825187614141658,1.3147699668001342,0.013696583260096405
0.14018578156505113,2.278973993405816,1.9477029848782168,4.5805885817768619,2.2931898957324508,0.71403402726550536,0.00037008123685962845
2.560250163840438,3.9849099696926018,1.8552501165539235,5.3009055598698831,2.2804285036340248,0.95379620502022044,0.00044487050534048152
1.0078528177137502,2.9063488989217081,1.2973893467536661,0.93307864366821414,2.135467285028013,1.1461467433142327,0.021161660598968169
0.63985018589311338,3.7837406321371496,1.8640137001040635,5.4874324211808627,2.6844776905566468,1.644921531008513,0.0029308318110068481
5.7312599536838889,3.7482975618739465,1.8671322828736687,0.045978573498976161,3.083991985433288,1.7774912956462687,0.0063325335786043992
4.7052740738310277,3.8540064406362919,0.74463517357296027,0.49079754006262211,3.620574435356863,1.5470082776909535,0.0092855849642059611
1.6784987717205988,2.2435138284596086,1.7630354500864971,4.1185070279143972,3.7555475328602435,0.95078515228225124,0.083855046900708302
1.0856112771587278,3.5555064596652413,0.94149912810008485,1.6565009360108522,2.6356610243685425,1.1572405364073337,0.0032711619916612933
4.2417469707902482,2.8404044968791857,1.6230360569933207,1.1724128609527282,3.9993148297044478,0.63113141614043045,4.7098787419479182e-06
4.0035212563384803,2.6584737468540443,0.50948834301868173,0.49428112724607987,2.5534760379772523,1.4752260196698657,0.00245082561266178
5.5404345510960429,2.4813000228862263,1.3683611904123787,4.7674923817373607,3.6559534481702904,0.57866427573160228,0.0026102071115056149
5.559216707494973,3.8937738562087389,1.312285482397936,3.7308571957344561,3.4979850769090395,1.0274578665512517,0.051418981714262332
4.4613578722051459,3.7721263168188819,1.4153256388509239,5.7441941282571314,3.2600621104402165,1.0049964162764873,0.0046837921765503195
2.425643051551623,3.4617610535111134,1.0811228146565468,4.5715022218453107,2.3151304782395292,1.7445054395141211,0.02309706451726291
2.7410689913727686,3.7458779490759384,1.9662721596755039,2.7240001633853517,2.0113107391070404,0.73789997368963389,0.060382268672951267
0.1088426887132603,2.0321319553829928,1.7356755029412783,2.3670861003831543,3.5881682397204333,0.7665179845132003,0.018202883726891776
2.2937309177102136,2.4781366711688202,1.9547918934133217,3.3413624987409989,3.1917979372093042,1.2321705641593832,0.06530056495069779
0.83604251159351528,2.2610502227006712,1.9801073935895777,2.59586546238069,2.2176726602401695,1.5141370736493798,0.039715090191790182
0.0403961128225796,2.230944048492296,1.4004085268798234,5.56872088229228,3.7214697984169294,1.1268534516658679,0.0077418396077683369
4.7120029857873105,3.8351346596034732,0.6775699608092709,1.6066914484533301,3.7254231653811107,1.2211051879971047,0.018480097156789634
2.1041078165818479,3.770729813044384,1.586124277606956,4.4298242978861984,3.730711993423772,1.1882589112260629,0.040893805720122113
3.2069155150136197,2.0268616405791979,1.169687327942434,1.5864005708972899,2.9168050526854197,1.5127263329623126,0.036729800188263322
3.1984257184940921,3.9334917538066874,0.95644679806438471,2.6982782572556205,2.3449274889291321,1.0737037619088534,0.1092694417012894
5.586469530799155,3.1194133807683242,0.65919004759763911,5.531202385348494,2.7262611031637016,0.51919545429171587,1.9414790664881541e-10
5.3894735987634821,2.2119728552598508,0.85150046890748432,4.623031590817229,2.9353706632436305,1.2674148791808117,5.7527250727099523e-05
1.5038493799137869,3.1455816709519975,1.3522750286525698,3.3464543300568756,2.3485491970827517,1.1641492519322529,0.033506679077759526
5.204132584755671,3.2178126674886931,1.9873762339050467,1.215393206935667,3.8743247483043497,1.227792060013458,0.0037940002341310063
5.4921506174721042,2.1856195817204416,1.2746747932836735,4.7207636888929034,2.4143667550647585,0.91614297537674494,0.00019817189301003395
1.5273685315814833,3.1592298910365826,1.7009255131869043,4.1476523750168841,2.4162152560522498,0.74443148831333117,0.0053059402582722502
3.4451044720247701,3.2120923830361132,1.5971774299818282,1.775989025268095,2.2816711361513504,1.9073888901234444,0.049904912449469034
0.35409773412253398,3.3585707704304939,1.5332216282937623,0.42492759189760654,2.3043249091228466,1.9050179043114015,0.0049105895146636545
1.978240149417045,3.7480482321749498,0.79969869496929769,1.8914636214947627,2.718794376229412,0.8140695794269811,0.012601218948158912
2.7277286201604447,3.8646447520373775,1.5149364516473076,3.7239425969680227,3.7585981338998247,0.95049516641450116,0.083346677791718504
1.6830528282623478,3.4145260396414381,0.79889859418096476,4.5102121075317037,3.8921583734506591,1.8131313109193978,0.0099006068917258973
2.2127336302559293,2.0242135872482683,1.3411647011558387,4.2152801043252719,2.9530948323710424,1.9556266600263523,0.048787371091550354
1.4443063834399981,3.9618764739917074,1.4127605850385154,2.0976022471576035,2.3938728019538802,1.4877492959028826,0.015171808043743844
2.5842243981132942,3.722684120198541,0.87768051021040305,4.8069271351904757,2.7504457826688702,0.61572934522033673,0.00048024008668824333
0.01974464900779882,2.0708007422079113,0.80285853097784021,2.939720285486457,2.795732587720904,0.84013926911740866,0.0088971501672417859
1.5859336725036679,2.2208122804464985,1.7006380431324217,5.6385971340951064,3.5950443250345359,1.0016547159947329,0.010874029777362307
0.38161112756889159,2.1916606265507772,1.5176930883448263,1.3125615014155496,2.8199960991221462,1.8569015896311347,0.019947051498579151
5.4391894488073849,3.4757486104384698,0.73721647335050999,4.6555178735839338,2.0040148986055231,0.61607951614546685,9.5961059267525676e-07
0.92655331292219145,2.0973783982035861,1.0272364365577813,3.6243487437707493,2.9249282135645922,1.348695813455282,0.052449413775159048
1.4000766062234484,3.5149961593325609,1.7542025416382194,4.7070887728643598,2.5380063676774949,0.58376293343867347,7.5484647612154493e-05
3.9797124985839698,3.3438471238163263,0.74865552016158177,1.9236036879173615,3.3858376966032768,1.9434473791398952,0.057463648780513903
4.3729966437004935,2.3058295900778489,1.1223751642359643,1.040091606743291,2.3483784638815894,0.92143453430173738,0.010300691688670049
1.2742208392628935,3.8138328466991354,0.6117106476640688,1.1329037357856713,3.439522740023496,1.8406636270922478,1.1654519398776063e-05
3.9725263389544132,2.4110449331013992,1.8958876690398856,0.89350440876193771,3.0071595016004342,0.92536397069057685,0.0047586065133728098
3.485893992865992,2.8797970949069311,1.6493303542898217,3.0103933730698582,2.9354717978966649,1.6353362267386826,0.055096707746913554
4.2202255343317034,3.3143979555044867,1.1280998811781855,2.5357024501382694,2.6247926687725984,1.4865085961229061,0.068630633418642645
0.63800355983157253,3.0383728818646967,1.4109522894998083,5.4280512836669432,3.6482619583183009,1.4326048939533502,0.0085617002264365243
2.0524345576519898,3.615903116096896,1.4074148410049068,0.33483053645503102,2.7870631348596344,1.6045315787886076,0.011827044135079666
1.5842440467724741,2.9541326704918474,1.2754107842846643,4.6243056414931925,2.6787874062792332,0.62734788212129566,0.00091154668203577991
1.8872462479745513,2.8985962310231246,1.6476712680371259,3.3219502947492012,3.6460304152029224,0.70042460553478403,0.10263342531985735
3.2871480117078611,2.2814078858986657,0.9908552214074966,4.7716908500916029,2.1836474149669876,0.84543286108401028,0.0010474388127008417
2.3747626631950278,2.9340372472624932,1.3072760045869005,0.082924589804143078,2.4949263340572179,0.53407626507814965,7.7469919127689678e-06
0.78106462332884541,3.9404770868119332,0.81502082660257513,0.65299836801615396,2.3326842136855501,1.6544112821836525,3.8466394740763108e-05
3.3865527355372205,3.63312563873968,1.7812637616181877,1.0566646595868583,3.1913858496854184,0.69168384334130217,0.0010931657154921997
5.0333324454652182,3.6236355406508274,0.64712471124975246,4.3858521028065605,3.612861796498299,1.8156085773578159,0.011534339831290402
5.6259267888105882,2.6858864960014439,1.3611555982336876,3.4030343265564822,3.6011865134491714,0.95025413374977075,0.011682793300846702
1.7116140879989208,3.4819394693340371,1.3379062470642551,3.4727218466168273,3.8598510256124703,1.0645849688174298,0.04358147655605734
0.17091631083341441,3.6045208095025556,0.64641027294809339,0.89423469755709761,3.4643907415660307,0.6481721290393434,1.0927663970244089e-10
3.2802099534497451,2.9364318218957948,0.9444154159672129,4.2992224668987387,2.5379445446035676,1.0051762561095314,0.03380253273506699
2.300934983483701,3.564020288845386,0.67108707852299432,5.2967155005511248,2.8133861745078583,0.59099011490098263,1.0002971550812561e-05
0.6263281147137667,3.8939749693131533,1.8982576636011901,1.1383845305506397,3.2475108374098385,1.0255620217669419,0.0022420534277948351
5.7853844008943636,3.7053480447962555,0.72349060127242615,2.4248731593882069,3.039416544519268,1.1808827815457561,0.0026092277824289784
3.1125901590431511,2.4744473258418687,1.4346464272866823,0.96916974979805848,3.8955840802045572,1.304681325394881,0.0062246979985243998
5.9045950654374693,3.7664535183508265,0.57559596248556621,2.791986469987302,3.6330358878199043,0.61910905546141182,0.00017899892940215423
5.2500007175609031,3.5893887399661937,1.3338502427211081,3.9171719648083672,2.9994920890754875,1.4894484609623877,0.030527176447213478
3.6405209059895656,2.3581203439642158,0.76609249044322669,5.1672638020079873,2.9545863729656903,1.7276461370739589,0.013044414392844905
0.7647968022089997,3.4240861984999498,1.3826312137383527,5.8225785580961524,2.013863758698081,0.51202030967107026,3.4132973841731225e-14
3.1281333367575934,3.559358097504199,1.1596268350481471,2.9509795305981728,2.6324760802113176,1.7132249932515009,0.073477522515553673
3.1643138570349714,2.4052227049401553,1.056824590921541,0.46159972462357612,3.0053193633566284,1.0636032445735455,0.006265749366227067
1.5706710951154697,3.9426110896084268,1.6830267164271953,2.0632758253934873,2.8306022501571206,1.3467256828161318,0.022113376892260256
1.8400459390928789,3.9617730359911718,0.87021360161428341,1.5276497005080008,3.0668983915400938,1.3705474777043154,0.0036352813829981646
4.5373866928060966,2.6043920878989688,1.9468099368440812,1.4251979573154401,2.1586804787779852,1.9835337892958396,0.023511897742117413
2.5667783274489988,3.3669649332438949,0.93501915379047174,2.199457493859887,3.0258258521971531,1.3040627092158243,0.074040161769010432
4.9176206641872806,3.9998248990154366,1.6540328812742608,2.3249115395820947,2.2416076212742384,0.55792928273431386,0.14621677354974427
1.639452441646388,3.582568638053536,0.60092796293103734,4.7761032476519949,3.692572984636211,1.5539534357191616,0.00071706834835687044
0.19459703922862381,3.3297374696051949,1.0443101473687908,0.67938460260784117,3.5648871554475035,0.90080026407626224,1.104460815116503e-05
2.6228445505823594,3.9391759869278653,1.7205608065559701,0.440423412746068,2.7606099228153607,1.7492489209996565,0.01637454481801856
0.019989482272925185,2.3813253486457775,1.3000345016683446,0.39331634300727414,3.6111783314579178,1.6602803697342619,0.0021656299211379841
0.58840872067466221,3.9080759915149859,1.8812300714985895,4.652033336402349,3.3292649152736846,0.70301277003509099,0.0043198715518954541
5.8375671640015021,3.8334001392457209,1.4419892228943056,1.8271046322106443,3.6783136021250478,1.807257650177412,0.01375730354309361
1.1795292266229671,2.8036391504733675,0.98503091820638788,5.8059064409708583,3.8667059913029815,1.069398990046339,0.0074968217712498833
5.7724525571446899,3.5119165994284716,1.4012208235012742,4.1830178079875742,2.5793877516078796,0.73101586013061226,0.0038128852566505856
1.3725240273478414,2.4189511385425613,1.2339149401455067,2.1234613074038196,3.7582455751800694,1.4384727510508013,0.032809612413193023
2.4091597829073752,3.0467806818533445,0.57244609225814735,3.9454393156541174,3.4750024985046406,0.60463878645436564,0.18269657072840575
2.9234133771044406,2.3775957108320642,0.90998279976055652,2.2359502094128718,3.4423391088837745,0.93379309558465673,0.067917171459714473
4.0554742856151398,3.329112144601845,1.8022374533002266,2.8726975005151152,3.9398575870554398,1.4175733837303182,0.043264181227975866
2.4902773726375145,3.2427211517858692,1.6968476978744444,5.2593705427396351,2.4103004955134724,0.93807286340320439,0.00089993663750313085
5.6707114859528627,3.1063756206758111,0.50837565018714592,0.63546431850457763,2.3907904535045481,1.6615158840740405,3.2191469535042588e-07
4.7852557655237575,3.3960335478451054,1.53016199117664,2.5302834553866926,2.6670625917811566,0.6585077235482828,0.10236835018761813
5.3227134553615674,3.7298379653882394,1.3572489802687979,3.6110875039755754,3.3147315147611636,0.65381828058844715,0.081283417596554844
1.8846400334283047,3.8288670117855412,1.2766025665699596,2.7455532203363955,2.8317411076275887,1.5701210898570501,0.02486094942500194
2.8927954299752945,2.4274279503558711,1.094513080250918,3.0320441364279338,2.191577908018794,0.99050362014920834,0.093571310565547822
3.3910934484650657,2.5391435043374058,1.5184114112259162,5.5073089705814162,2.1430519428849912,1.8921705529026061,0.0097421570034810414
2.3907877985475268,3.0669714801210048,1.3267437474353614,2.6262899416170145,3.2239211312377183,0.98012995916522216,0.089250778227803168
3.5371740850267135,3.3660715860450292,0.78632189206670255,1.5414635200235058,2.2933334297732415,0.96177767375377898,0.15141099289001
5.1573219179137038,2.0252260982449641,1.3332484855342794,0.025289760209221912,3.4125187405625206,0.66253586407000054,2.4073011859291268e-08
2.9169870299347869,3.1377235462618094,0.63160634174853159,3.8315940471225347,2.5917842290361124,1.6971960818465137,0.10696496949141228
0.44868025425845603,3.7485313947042469,1.9368230080602036,1.5786579662472682,2.0897023263915431,1.8669842245273296,0.0099310796643428713
2.8511094468911344,3.8437339364294152,0.50087607791651578,0.21791688382396357,2.283038480439358,1.1037292753097259,0.007017910592124906
3.0837847960239948,3.1233997650712086,0.5146327719890349,5.3950747112745603,3.5062509990823183,1.1629820274862195,0.070905286039794305
1.7548532827366994,3.9332120475188357,1.7693372517921662,0.14662293541612814,2.792120260590286,0.52052274935370746,1.9923624527497923e-07
0.61446140552576178,3.4541827158275114,0.86203306783460243,4.3141582375915135,3.6659063192630437,1.2893325112229408,0.00055538052816785826
3.4654751987442909,3.9040028375444153,1.1367926569407376,3.3150773250076373,2.926415002750292,0.79485047864340808,0.14508434845133586
1.2387224585705814,3.8334067659297371,1.8822242785297507,1.5404896699309047,2.5165937543417094,1.6335528409367228,0.016743061712321969
4.7168574558492393,2.3132708194565752,1.8470017939763601,3.052439321438154,2.5301607569984306,0.72530189602962025,0.039309712328186003
3.6289210904828515,2.8979626022168086,1.762412206920537,5.061814292987366,3.2252423582853043,1.7385240082857014,0.027280234379075476
1.374479912180097,3.408843664416187,1.6294163051044213,0.40968192617140509,2.7678538235785326,1.3892580810373025,0.0076357640698974053
3.74006604280572,2.5964777080231713,1.8251225326543921,4.4292546931028447,3.6890694290177257,0.54394419115327564,0.052194863913518574
5.6452308215956419,3.2226561543011858,1.1496264215901237,4.1572344705155633,2.7419073572973649,0.7689728637442772,0.003593212798063366
1.6671239074617359,3.2298257348886121,0.60046534122655071,3.0754155725035153,3.511466329178897,1.4886028498862327,0.0057703027363906513
5.9627716157334847,2.0615219634533366,1.9426026557915124,4.467802347291097,3.6941138270053933,0.62478636891374961,0.0081085436146851615
1.139533589127719,2.938110476573081,0.57458755379219673,1.3282588878525619,3.3793125865177922,1.2776031281423923,0.00044541970611782281
5.6775773685053874,3.0365200893685143,1.9497474627565976,3.9992009124335079,2.4482704676626543,1.1874489827902635,0.0117047797886105
1.6205340856280048,2.9039043104853968,0.64424674622039313,0.72932287034579946,2.6903002156753448,1.0127011952689302,0.0051449417029236369
4.8377925039597534,3.9410309083754562,0.7961054341651117,0.44867621158740545,2.447083038236336,0.63643694426150532,0.0012039028181663183
2.5711862031844732,2.5185724794769682,1.6062883874958567,4.4618015888641622,2.6340565832363358,1.6810933354263238,0.032620153067001841
3.0087907834030627,3.1201694104939395,0.56598859753147179,3.9039881459412817,2.2572862605440465,1.9863087837923594,0.098472468317063522
1.2875434779043868,3.0367256834683123,0.56193461892147833,4.4496349316870747,2.585844360724507,1.1499137523225791,0.00052117564102388916
5.916815002915417,3.9492772515851535,1.658288894816025,2.1056192460801895,2.7811198073689023,1.6819520158022814,0.026039468605869795
3.9550153847760141,3.1253480030432277,0.79538757888040357,0.30147134252282215,2.7463290525976944,1.0360802673663096,0.0069254070929480084
0.90858172218713062,2.1615406269894395,0.53941077152121775,2.5438944085260884,2.7405023019759334,1.1804411781091173,0.016603785359394548
3.975177226628392,3.2679703513868033,1.5509346006088798,5.6867091889609096,2.8414595080630876,1.067302977930938,0.002480834600290683
5.9549682024248902,3.7922062057005022,0.51960869151152655,3.4687320426724986,3.7279127395970764,1.3435938629485031,3.8707401119258801e-05
2.396838301196536,2.5944927973676699,0.57607833788844998,2.4553063394221932,3.1782841188262294,0.73613306738154205,0.2184561541734466
5.9630474541713561,3.6774627843746197,1.8115597162378292,1.2962636863058994,2.5834138219278477,1.5694604106164505,0.018042967697327054
0.63452455549015996,3.5500331640470169,1.4146214979160132,0.2721931421994026,3.9039409331266954,1.6582368677489372,0.00073720668736815341
3.6097678492183358,2.5924349675578089,0.9868584082630103,5.0974274457453665,2.5513487261858865,0.59123497319940777,1.5068700643539713e-05
5.3810314234412431,2.934678838036318,0.86552167945429048,0.97564826252564973,3.198957938362331,1.0743510754521313,0.00037041860574718816
0.03698581935078038,2.4537193684964937,1.6606421583748943,5.435872016608041,3.4428015833294934,1.0976067846097237,0.0058238835492824105
1.5682765456566017,3.5440788375484988,0.95116616120057873,0.28953086640963632,3.6409978004869181,0.69402582768099219,2.4068786579156992e-07
2.0040258524872083,3.8767485307422613,0.99046698422738844,3.9451020523548967,3.817265569657609,1.5189876889815788,0.017644232892242262
4.5614208789282289,2.7756086575336538,1.6190906726696879,1.5253639408926298,2.0031500724225406,1.5363709005173911,0.033180457549497264
2.7051586181969114,3.5702302661044789,0.90791839838185506,1.4999375109199122,3.9653153354241164,1.3402726927940818,0.01530039022102388
2.5359272716063792,3.1777876282196229,0.50984839291722273,0.71956174275915874,3.9153487020798403,0.9128303948810903,0.00033753154593473505
1.5355333327098131,3.012941519856585,1.8300596813181089,0.18417083520934052,3.0819919883256572,1.9187066335462362,0.010459486130323459
5.7720306310056833,3.5130640614776403,1.3341586760591131,5.2546577922838349,3.5980026367172746,1.5900945949861149,0.010398112575968258
5.0711151373277916,3.4380977133741468,1.4852535976190975,1.8789091709197452,3.5925195105619196,1.7058103018627526,0.020722772605027959
2.654273602016425,3.0750245699235448,1.707070077282044,3.2920151229274586,3.5441484956835914,1.3155649388068984,0.067497651359539904
4.2092509357182637,3.5719079389170574,1.1566352915282279,4.8250044393919351,3.232662445562648,1.724884489462486,0.044758166538561586
3.7714661417516093,2.289263831267899,1.0718423738063538,0.1851215257865888,3.3105912689781589,1.2581189133424511,0.002073033294220171
0.20220168195527743,2.6774322037274123,1.0364635121365002,3.6287624505034306,2.0324076384456387,1.6377281843310219,0.0033671498924405133
0.59740213177300427,3.1931174791739805,0.78565287017520136,5.7297178541624252,3.4371703381303296,0.57588010444449966,5.4275366205047687e-07
4.267506364567204,3.349601502407193,0.98885279248163738,0.9282952739789132,3.8902916775146892,0.61062681457137069,1.331640305670048e-06
4.7890074968222081,2.6190801400553934,1.8985534117288942,5.1967632491684848,2.5542799786916941,1.4576444267219231,0.0057869662250754081
3.605682462581818,2.2780877878721935,1.24783793934458,1.5488020373261904,3.9421865533764908,1.0225700401218289,0.0045771759254625973
5.9318131310672229,2.5794524197959108,1.4012793226577778,0.67493787375719005,3.9971793706251111,0.65219445033733736,2.3094635862107042e-08
5.0725682775604497,2.9253040296439723,1.3639378233190069,1.3046730180674806,2.1971499506352679,1.238570745234755,0.021045858402415612
0.68824724158563821,3.7932601582160586,1.9690340384093732,1.7323706607237952,2.2234495005789476,1.5942991630409384,0.013944997251335335
1.1230715488271419,3.3659805323018119,1.3164340497807527,5.1546464441808544,3.6778730195233376,0.73525669075234024,0.0051243113070709133
1.580715890210705,3.0391235150559925,0.54852762751034612,2.9717718334671925,2.1393506440028074,1.173489514199666,0.005608583556783296
5.543853562531071,3.9492872619105617,0.71786917674563999,0.022106486130917258,2.8920798725275585,1.746329341348537,0.0027910613551039355
2.4686290845025365,2.5805943521178225,1.7306494056471959,1.2582130199781902,2.1774582288227027,0.60560064989598306,0.047885036122643027
0.94430689383418076,3.4410105760742482,0.53844442115265223,4.414970349271476,2.7960486098184005,1.8097399219346333,2.3468195851822399e-06
0.70784871206664501,3.8978557364135709,1.9436059654868565,5.9888573292008864,3.5329910187808826,1.496163028115489,0.0037000903162194071
5.1615337773041219,3.6280670975821439,1.8899359353638239,2.4643262132049357,2.8681463040756681,0.91402996717939133,0.060127032994732418
3.5501006775579826,2.977558379531319,0.61621455577812179,2.0933124137283308,2.8321046581735949,1.69055434059287,0.090184047622338379
5.5874698759079022,3.6051139270618302,1.8432505824497645,3.5464931629905747,3.6533211632201792,1.6988925425177559,0.028448029367422512
0.98031787368622103,3.7609564426648134,1.9455012093120225,0.90704812458822315,3.7626921552774428,1.176210796326103,0.0013145206801910946
1.5124763382138902,3.6512614683348654,1.1163066572957776,1.3942411697146624,3.8812149015015649,1.2950935771449321,0.0027789069759671871
4.6467327081304282,3.2803647184767026,1.4000487825018166,2.0568722112165814,3.3128595521866666,1.4501126544570815,0.033461852031116408
1.4922589688560091,2.8006507984648357,1.5982217905001477,0.91640610343423634,3.4982145817447603,1.9330026474840691,0.0151021673072529
2.9788306959399424,2.378982112583218,1.0271908040947388,3.6221684822483438,2.4907766402843885,0.93180259183516068,0.067090151474703902
3.7546199553847366,2.1061988073019977,0.54565476150136361,3.8862375787586174,3.7981905905885629,1.4035423028683818,0.0021629435676370529
3.9264468084493411,3.5797459606276192,1.8798538958542292,4.7628579508195061,3.5354095596262765,1.893622411130897,0.035626971019760222
2.1784644114294873,3.4298546077114453,1.2515376988717,5.641617948795731,3.1125517518504604,1.696949478552702,0.014972331427942832
5.3523402989519271,2.0476024648272686,1.7380966955504662,2.6164187303419855,3.5490699901865872,1.4851885655185473,0.0083045157441348043
2.2082342749274879,3.686472360347822,1.9211348463766251,1.6044073043174127,2.7601509965846276,1.8782397897270511,0.027147215027948951
4.4453814478360423,2.2218899401411876,1.7100325220154375,0.86147035617845025,3.1262921823530117,1.8413679623143655,0.010186935990764928
5.0865877759780256,2.310492773566966,0.66219397329139174,2.4975110179240758,2.7749231162075132,1.5754040976292047,2.2925656843073759e-05
3.8088159053914259,2.0159856545749264,0.63148134978354564,2.9885585896761961,2.5300548287230482,1.0385481292823129,0.0039121234586066206
2.0983802968607081,2.7254897845868795,1.2264542871289861,2.8596529744980344,2.2920096655213618,1.5477621091690776,0.068783511491978214
0.62518816365461727,2.7226374313250803,1.0673628410934044,1.066413522639484,2.7328295364797812,0.91788165547228595,0.0045339253405056335


==> anc/competitors/data/v6/goldman_voltage__s42.csv <==
x0,x1,x2,x3,x4,x5,y
0.88697802427798167,0.05297552862649596,5.8321032540482234,142.20670777580361,137.8933529808082,18.292211412031193,-60.671200319683081
0.71943921987602621,0.078528930686560694,5.7545438424520148,142.47092739285492,143.76812511511207,15.940959869511879,-51.297608546639381
0.92929895995569123,0.091299508476764782,7.1427346241939293,132.70159584435049,142.59219820861529,12.448547471937159,-52.434349296781122
0.8486840145296819,0.07486263520465164,6.5526638587133892,143.87080939173438,146.77624484385262,17.456750006602999,-54.525944117317145
0.54708867394382477,0.096689010119444169,3.1328888249864586,143.49500712760448,144.17318095026906,10.84480895677072,-43.642562998648692
0.98781117581837796,0.080380465366435949,3.2472956857300783,143.65176244433766,127.41801249238333,17.744178344487832,-57.536596736215721
0.88056985099517648,0.088012129443573381,6.0077922622800788,131.48141105477413,136.67632214627284,15.899852222430136,-52.783575044858878
0.89303215263847691,0.02026936640652735,5.4309603781113776,138.93677684828305,128.9223587728074,11.107503183964017,-72.389372943866178
0.56405681633777294,0.075917215269440896,4.3009232767149568,138.1807026409146,129.89356138654506,10.795055630923702,-46.638265710830325
0.72519296894778362,0.04960798295746318,5.0932804365740081,131.73422967286399,147.9583310768999,17.508363334364624,-62.971409891896997
0.68539901211629062,0.05977934221701478,6.7895515936643029,134.44735855793621,140.4568771520122,12.929359065038373,-54.315047543949035
0.96338249442430091,0.068869216853412116,7.1330574232896495,138.81925263596074,149.23771239753319,18.893018507672135,-58.152599020141004
0.82193256004033222,0.097283360503501254,5.806115339450221,144.85812619716165,132.50737610156233,17.620730210301758,-47.22896766895434
0.91138080663541499,0.098612027328846219,4.9268474042855148,134.74124153969328,136.12312720061931,16.981902447177163,-52.23184456028374
0.72170709941366562,0.035940542093911475,4.3534838074755351,146.59499820249823,134.61346259749266,12.786060526334509,-65.454848771833255
0.61361936089238844,0.07603781476941246,5.6095923538462671,140.91596571478928,123.21861172571181,17.089445190216178,-45.187183840786986
0.77729239350791746,0.077498518414174183,4.573748092821905,145.20843370369235,127.1010598357981,19.48147684514834,-51.077198088200213
0.53190862805208772,0.041184357518174397,5.820475685236115,139.45111966673716,135.82909081813446,10.915598343705689,-56.260219701110344
0.91381558599629109,0.021148279737779892,6.3832619125481882,139.98388450844448,122.02122915399019,13.261626420035661,-67.886431158918725
0.81583219956103248,0.013685226425714779,3.3303960545969744,142.39438778759279,147.94385787926669,12.346722654615942,-86.89349381144406
0.87904387004268691,0.079960881477626075,3.0053373251137363,148.55941216331649,123.71531045830112,13.932501344006667,-54.032118230955838
0.67726298406493424,0.054072976763521539,4.0613856942037145,139.8362516282582,125.93942239250721,17.423326548539464,-56.70501546003549
0.98534901219745163,0.098698615254543362,7.472557488593905,140.57315076216582,142.95963671815909,14.742425814253865,-50.791761284883776
0.94656056066109884,0.051847611057428779,6.2314538161427961,142.03993927055058,122.90803625367941,15.707306061202463,-58.166553376191864
0.88919174853688099,0.098012528116645625,3.8598017596851144,144.75030274595451,147.00834298846229,13.141548880783423,-53.769768420143286
0.59731935392598379,0.047041840197465393,7.4513198091180941,131.4370067097247,141.77102912167607,11.412892670871006,-55.567691680241261
0.73336050186351709,0.081431393550397538,5.3497797014367006,140.31374877043945,122.05862571326577,12.669336489377285,-47.386514647381894
0.52190188289361439,0.017633734508064887,5.3804587833933031,139.63183178412086,140.75541183856959,18.596803012419869,-70.464355729181335
0.57714474603377397,0.059991553912398757,7.6777097192132757,148.43369968475142,138.94885626513954,16.024169621534107,-48.217500100182015
0.84152447662122731,0.082185380828715182,3.2974334609167002,139.87013160872681,142.72048298219755,13.779886731972336,-57.126336062405727
0.87238107795390851,0.093223150049789982,4.0758913731435928,139.36641069388662,144.84593557468008,17.899059817355877,-54.628221548489954
0.98375486621710495,0.084032478155568843,5.9288566257736122,149.24399977069405,141.55051689519465,10.644574324549087,-54.247746892620867
0.66291267906907603,0.013327365448105682,3.9774325479100203,139.01152927201764,137.58528885812916,12.538910879223856,-80.453910598690825
0.68522985301743444,0.043543210717606085,6.3976350460447886,133.61768860644182,129.67389955745332,12.301031540573392,-57.950978431796571
0.73477790563790402,0.014382862508246615,4.0704614466836011,134.33832245611578,140.91820985489787,19.853645621682219,-81.403425479182644
0.59473567954214279,0.01983540620031022,3.4957848529940718,131.90375076673948,148.70914753892339,17.060985823927602,-78.486865562371648
0.56496075266773582,0.070777506580073576,4.0349257982041991,130.01136258517889,137.62565341586622,16.177859363885542,-51.462229071967123
0.73785246311296682,0.074193237668052844,5.1136701713603117,138.63891322000964,139.93034605302762,10.049849652944729,-53.428086040457821
0.61345467452544211,0.079634861447646366,3.8806914958653995,145.38485162596442,133.11384126599401,11.843100020898573,-47.471601336382193
0.83490699734125517,0.087891089325009664,3.6734601246167364,144.66932885599672,142.68362429229222,16.355412929730782,-54.289387026380126
0.71857595943616537,0.076548832162885896,7.3014094310947044,130.642981756057,149.93002177015907,13.797193264816658,-52.466711493571871
0.91633909802891877,0.082078443289596889,4.6019860179865386,141.39965807188065,124.81167972203208,19.242803836790607,-53.178332117629829
0.85013255100112461,0.014406733884095132,4.8037934325912683,133.08566250826951,126.07215838511287,17.647242191417579,-77.026904991897084
0.65618332069102059,0.031108163539716877,3.2763520475061383,148.82152569529396,136.18313275993168,14.4738407280412,-68.987864554696145
0.91612990069760047,0.065970799603772126,4.7868481175102708,133.34729999288359,134.44126191784974,17.495149775382703,-59.914124480270345
0.90238217874840099,0.087231277416234085,4.3240358866078985,142.53278435394964,137.14709353520158,19.754043238262216,-54.437003596857629
0.69373918951508728,0.010405011244569322,6.0524253367089429,136.52476724328113,121.47222143172819,14.609808247014707,-72.346676038394506
0.64416405196512205,0.056316640790471488,4.0269514883620339,142.83122651928704,132.12829368991348,16.425258878885334,-55.812828251147273
0.84124775198748769,0.070955865942795751,7.4418272653142026,138.2451719292815,137.48934786196682,19.186646150612951,-53.011300758379981
0.5698762418046549,0.012664656021575189,7.6483331045977758,145.19286104612789,137.55574053914887,12.486746620361732,-67.806659301581988
0.59995410123755422,0.046122000179804917,3.4991552858839512,134.61358250655715,139.72001885305122,18.865579136662781,-61.993354976469725
0.50368113487550281,0.090607139324532723,3.5370147814428861,148.11583705828519,141.60648087007991,10.975447067729826,-41.643117767513068
0.8934621887510692,0.070445152797027288,3.5766321905549399,140.00419298626704,139.2464161002257,16.484481705876465,-60.434597718650487
0.83242542829601607,0.031389252702453761,6.0978462815515595,145.12186295425707,143.70729466168305,17.828381550557843,-67.391309843551241
0.85258268931316761,0.086750301666872143,3.6098448210481147,146.99460382802454,138.74281904053774,16.146062192524262,-54.014955275682816
0.89036451551098394,0.041322828106856294,7.2619115896513318,149.97657221909611,136.12522987611612,14.955348041525429,-60.444432390184126
0.72945788776916998,0.086801020402965348,6.7713575746894623,134.47891331187915,138.18589286663433,16.17347099925686,-48.509422152942264
0.78437059797644682,0.036904928600701499,7.0990442911901201,135.73784827126909,123.03580100259997,11.516637087794447,-59.147182554379675
0.56989849906382872,0.063128822579483407,5.6303026344301044,135.00866173463777,128.19469622176561,12.155707103302184,-49.112318281844125
0.55726503676798678,0.045724606097305075,7.9833860575957676,135.25742664319566,135.82199341974393,12.69899343956342,-52.606157390161556
0.83420148089523583,0.034734254567956035,3.2208755147208064,141.64889483078755,146.18961646205122,15.977793406300382,-74.202110824236371
0.73554810307156626,0.089790180595468227,5.0063248209305673,149.87045046291686,140.3715466886398,14.419010737450705,-48.280047680867973
0.78261805324059441,0.02688343137455422,4.6196833446881804,149.80556174185509,122.71224235415693,12.444758424858396,-67.669912933521317
0.88249942870801279,0.017633043211218679,7.7432274935632055,140.53546462724614,137.76824851333214,18.828093321445799,-68.67391235124586
0.8173591600002954,0.040773424469109434,5.8843047924879643,142.78054420529347,126.65213962911297,13.739218402932234,-60.912510125997251
0.77678970032899786,0.074587523287741084,7.030954827223626,147.19941087403211,142.02049679366169,14.460317192298913,-51.086394206170759
0.77960358037270683,0.082668844537865355,3.8517059682925945,148.65866916907009,144.82322557526243,14.097010765489946,-53.652776645755544
0.6519750490313061,0.099886903306008842,7.8931707195021943,134.07721254659089,137.8036881776992,11.819429552767527,-42.487048455892229
0.51540891728396976,0.036672585131004846,5.4931977343815763,140.57083457884906,137.74087829255129,17.316270154302334,-58.573187394461698
0.71835869461618118,0.046714775601815403,5.4683603813532287,146.65674109323024,130.15774329632441,14.484582622688579,-57.873472320310682
0.60729233640976465,0.022313915022666365,7.8544236427286886,136.06404153269185,133.38750063483928,10.162571098927184,-62.542333866689326
0.70426432186231813,0.061738473666073032,4.9036618060857258,138.79618084960933,145.92325061446036,19.640137023597969,-57.603273617363051
0.92670153663408306,0.099782203353662557,4.9876251227749648,149.71242203024016,141.69960992901468,18.157636115954137,-51.204399390223656
0.61696974293267037,0.073079290910859268,5.9237635140246834,149.70093393441744,135.59260979087529,17.235593540918032,-47.018620001933527
0.52915137084453301,0.063569155637203459,3.6402630527389346,148.12213621530364,131.04697158745114,18.69091870518529,-48.795044542901664
0.64069194601099833,0.045313218362961469,4.6054281320592745,145.96896689656114,121.51139214865663,19.068072536055503,-56.276388931147224
0.64679687888334181,0.092376888425699938,3.9660416122256525,135.38261001445611,124.29022203979156,13.374897063844386,-45.105551445680732
0.83095825736344753,0.054722493651731458,3.5164173955352478,136.41700148134376,125.79075568618111,16.109586784166986,-61.871385419286909
0.77851607617063912,0.022093022198175535,7.3307230316551006,140.94565682409748,131.20150629776023,16.088078092055941,-65.487279127981324
0.89194910455320675,0.042884061687922019,5.94665583063738,141.21554749124024,148.32430941228824,12.67299668810597,-65.656771657200849
0.83215677016369383,0.016045000196299022,4.7933639576395564,140.11005638714133,135.15460184576247,12.219522514470672,-77.268304007343374
0.70319343072003526,0.028178113391990341,5.0433468868335645,142.73340559832613,127.04520489777693,11.139072548190221,-66.000915359439176
0.90701019233301738,0.011590190289992098,5.1575950184367727,138.16646045265978,123.17250412384543,16.593141959164527,-76.907616343704703
0.58348645995385195,0.050795192485014712,6.1657459107235475,144.98348314631065,130.14916573808893,17.809189910307801,-51.994133417123955
0.51135603656693029,0.067108623845661755,7.6338469574449661,136.6709985295671,144.47191906653171,17.60952979517004,-46.659099451732715
0.54502393038782082,0.040896321614101699,7.6638980982849123,136.61353993892706,131.50028380231524,13.162753771849744,-53.423072756125485
0.86117967529822514,0.047834359435474948,4.9574598976533171,132.54451923783657,143.1751741806724,12.052598504652021,-65.616237170569178
0.73093861512569369,0.096328834556011836,4.6463122979888478,133.77424420057838,144.08114928380635,14.536141784546219,-50.197844887664949
0.5806358895168009,0.077676680941742404,5.255232500926275,147.01041757842717,123.32462309096113,15.468134602405106,-43.139344705971361
0.75052238755168177,0.05867709732504562,5.8396711521424631,138.92564677160883,138.25979257880351,19.19087127968556,-56.722885019675637
0.57615605135658421,0.035608678760064273,5.3090895572487415,134.55735573105667,148.77288190113333,18.748231542740541,-64.033382471210871
0.84816018753886802,0.090729711889569575,6.2937670490835043,145.18682200044776,132.06414224710662,19.160583313018279,-48.477699279435726
0.72307813778701535,0.031158740519259355,5.7719951168988182,141.0796225163372,121.52832267009067,18.502623851359797,-62.324291177855436
0.69051061304824124,0.039280845746500939,4.6035777334703809,130.42312022846588,147.69908070773636,19.645812044363112,-67.174550877475539
0.65075604457393821,0.091815833298065364,4.7286540288131631,136.32722914673431,146.50998844717449,14.654999971690575,-48.716513242420625
0.81514129655944423,0.057658784975656519,4.8929639377986547,133.54002822242683,135.66424341627004,10.474734974330943,-60.145887616656587
0.68090630527669527,0.076808615447617898,3.4731988412469432,143.11745721965681,136.5675936103203,10.835620321484782,-52.046727856102052
0.54382495965805044,0.063167031474738955,3.8303131620698654,135.50062081260506,126.35223308328375,13.902761417723433,-50.137760835796335
0.55900295106025766,0.068809528810854573,6.6155690107269312,131.29893558419889,144.58352266633912,12.576870912729973,-49.628110850933645
0.98094883227475727,0.036944496236334307,4.9454835576103999,131.09869978395338,134.9580011517638,11.699405913610674,-69.884977422572575
0.95429034535380353,0.031723485546399664,4.0726948628007182,141.63454595917429,121.0163338542767,19.532037745086484,-70.185760921025874
0.84985356690537484,0.039024311245179875,5.813362052874286,130.43446911408179,140.49044869346994,11.954195884106225,-66.234830756429872
0.63293498072975973,0.023989740767508025,6.7776977123671358,146.97584226272178,148.51488809408119,19.593792723152312,-66.540250305609376
0.98458818867386189,0.088688292876172678,4.2871118117268576,133.10794238514552,144.87451471037252,17.608388403212071,-58.659970324094672
0.88937545198289736,0.035492223992510272,7.1339494096187224,142.1313267039086,128.3159442063162,16.409456721252234,-61.668307162076218
0.8584450945794978,0.060534045497294624,7.637524298125248,138.8937605602149,121.59975254800023,16.760189600893781,-52.121450958451156
0.72468075107189434,0.081277698262723672,5.9869726453692031,138.85703042463805,148.21054237614541,13.314743236591241,-51.738913528500355
0.63612078092257951,0.080544169843814226,6.3447382949578977,131.43594284720092,148.11188174639105,16.464270380582821,-50.116489030303669
0.54819548107674965,0.049454763272577369,3.2628799516152771,146.05504500424431,135.97245959138607,11.866921182812654,-56.620959643231672
0.95130119827192083,0.052863157772805314,7.7275994551095319,147.86104969506505,139.26952235014605,19.377054325359794,-58.073079614475041
0.72788814491680554,0.09952315740415224,4.9624236713247187,130.22033334768457,133.87800182132426,13.017933399605935,-47.654489994126038
0.60118168239761516,0.070713772928112165,7.6195020027271489,133.57208351394235,132.59296101296275,12.551865122935421,-46.687086525836833
0.65297831207532631,0.083317459880609443,5.8948876237512131,148.07808377590959,123.58345307786101,17.111627981941574,-43.361518105212944
0.78960978447094798,0.091229857229730871,3.0230939942166382,140.98987225600115,122.90258695083288,16.564487180661818,-49.824270173684944
0.58838639146961591,0.08088308526064053,3.1927099966171788,133.0007915649642,126.98196440028562,14.512989183433053,-47.865302901206007
0.92830714204618769,0.026666141045821087,6.4020940283496097,134.05580905218318,145.09922239219634,16.324462346907865,-70.837279653385281
0.87925976491760505,0.060595366036381507,5.8133400691596657,143.1997248847423,124.3749690220704,11.594930717608561,-55.460775476101198
0.85973147797546834,0.019170474158309039,3.1326621860303718,144.49633644493747,126.80095955744132,16.73328307401955,-80.002987583235537
0.71604651988755186,0.068762991390759864,6.7172998061119262,141.9885361715987,136.45842177966622,12.706106951951938,-51.042660481524138
0.8136544203512216,0.095981448536902991,7.2607266853459089,149.06296759825051,126.45393654234823,12.728359766764573,-43.762297363456284
0.79204898445636784,0.056145885787010026,5.4820874121965417,139.88127207323555,124.89620054153362,11.621799349437845,-56.065475823042974
0.82492330077740994,0.048967524358099056,5.328787201786275,136.00543824285054,136.89948725093888,13.323771350361646,-62.200252513088216
0.54222216056994454,0.013225847627634686,3.0273655441731373,139.54465819951594,131.04279812989847,13.312510603113282,-80.549858607647252
0.70790370108530487,0.096379707009629834,6.9332485624679965,137.19332587333221,138.78477857521409,14.541790117022693,-45.497704647218448
0.52080708693094624,0.019270241571714294,4.6535803337305275,134.48831785349373,147.3661602122603,11.904195046663496,-72.918980804234792
0.74699540962225952,0.013697118397436224,7.393818098912698,130.9192649868028,124.52979394305203,11.930075361587663,-67.937889672000367
0.66493060616639266,0.032145995035444463,4.8653029377902648,137.0442498713025,147.40300979439192,15.417385716632284,-68.263273846667303
0.57226209443302345,0.01589773905265442,5.8253895531535278,144.22818695419485,147.07469902268755,11.288774046704752,-72.287999030501595
0.55170148386127582,0.050960605817058614,4.3517089409966374,130.36875605750387,144.87262750007707,16.888970079888352,-58.463895021955537
0.79382228608885597,0.056447902113140123,3.8029415629245933,138.78357026411868,138.93857751918256,19.439471258625964,-62.173722468071652
0.58529648426844305,0.038131295412572555,6.8745395169066397,142.88018802899737,138.60439972396642,14.267956216643782,-57.521059990797937
0.9625600591883986,0.014586443431739746,5.4829523942314076,142.20808218348614,139.17637979809504,19.011053131506767,-77.554989009549843
0.79053056985019743,0.020044033142430404,5.6824396187612543,145.53296871777431,140.7148665365344,10.983165911258645,-72.38204314289213
0.67343490226741853,0.044605394019093532,7.8270797674086774,146.21039431319596,120.4944660178847,10.429576273756446,-51.650279021052199
0.79545774574070838,0.015447560574388251,7.8178995611107682,144.23411641838777,148.7427773748195,17.213688775138401,-70.536844604216128
0.51140193551484869,0.07283707530489221,7.2782106085120173,132.05595392289499,137.56811284396738,17.610215729814964,-44.876587908544707
0.97927960662072266,0.028631848737233082,3.938046463825168,139.50044888008722,143.44397518207265,18.430582409657511,-77.114020295599389
0.74115171847145012,0.037186441190527469,5.9713634715078996,142.06811914975216,131.3184551718409,10.568176783999814,-61.652525673912365
0.89136761362514316,0.045471319946028779,7.3907371232776873,134.91132077618903,120.37191641747388,17.769070549568305,-57.130556802007661
0.54136499996121934,0.047494866976223314,4.8723196822446884,130.85103635293552,135.29203979629332,13.765387327965819,-56.656490728544924
0.74332916541908012,0.010149463690732049,3.5055308296779248,134.47180641752095,135.21570357947786,13.033376326821987,-86.311970072780625
0.7453534971772604,0.02008633338988278,7.0548145111996092,139.09788803465278,133.10967864934355,11.73023921343297,-67.115559610879671
0.96891322748749142,0.087648810736679031,5.4088177568108584,138.278606381092,130.1915116248623,19.960157551025269,-53.31976402647561
0.78586402618803763,0.010110975626071732,5.8219634017958928,133.53333962654324,127.49478263429167,10.636635893188636,-75.532284833310044
0.73674470052847685,0.055735062023158768,7.9107214815892224,146.48831085366984,135.82634623491549,18.270080146079994,-52.797934160067015
0.63348783154594679,0.054055180585648739,6.0360571524703603,148.5137333747345,131.25834419080482,16.394944354905277,-52.299505273895015
0.66578449867127609,0.039978474490957407,5.1248969283305073,134.02696638105431,149.09795649149427,17.350804442618671,-64.972050158033127
0.76033620123576884,0.048819431813180471,4.8499218392359893,148.59145831134444,125.18781923300794,17.117171199217964,-57.991822078760926
0.71945573015252329,0.080252302377392587,5.0880964632702277,130.35721918350362,129.58996702881262,18.584344850731824,-50.816568796182409
0.51080603994016527,0.085708333559346081,3.5919954158933436,148.49924945413892,128.81881412773714,11.837920698561083,-40.677390611949328
0.91314596209717891,0.033431368907372506,6.9737527920878595,149.03857580161815,136.2992752870787,10.008246168346854,-64.010740284890659
0.94808038591988342,0.039024139687095685,7.1885842909352053,130.24103726031851,134.97840770922443,15.985284890432663,-63.554002615911905
0.57012454449930539,0.031823456772549948,4.4219856728670441,145.26038593553497,139.31221396272821,13.53858639323334,-64.453434402041012
0.77701807176952475,0.05318770604959587,4.5189830920497203,149.40403145139686,148.50005311722623,11.237873311171377,-61.804908695296021
0.55428787056772177,0.071493252189293172,7.3716712816740664,148.11804437635556,128.55663256481603,11.861387541042388,-42.505105429507879
0.8361200465199059,0.030542758791707848,3.1198517776397772,149.41420322392426,140.78314707764989,13.317493124592229,-74.799776213768112
0.64061689191950411,0.039766216784938004,5.602287218836139,141.00647011395279,120.75120609015551,10.702333708867032,-57.007262401398947
0.82971131734595094,0.093734615583023553,5.3183785734075055,131.56312279770776,127.87165418200874,10.569132021284508,-49.543449471121292
0.86349730714344131,0.014371236086226227,6.4506338478922984,146.99578395610072,133.9115918398978,19.16026254832444,-72.459359207496533
0.88432374595882846,0.051469264471560965,3.8169585007472726,142.27656511618022,120.92984365443404,13.121027493536962,-61.636657366517447
0.55387047297794822,0.074040223743710012,6.3416537039757692,142.29473488376578,138.53008381660916,19.822306974735849,-45.836723490204598
0.95800592256880401,0.023540861040172667,4.8836700393743824,138.34507219717372,140.34931825205126,19.643670083303999,-75.650162549870188
0.61510699544744041,0.014263661800493366,6.0935738908482104,141.43683953042219,142.40195144514141,11.425712823271137,-72.694568976311174
0.51870627808808989,0.02243848344746777,3.2004750493638796,133.07159558172228,135.49723514529038,17.149243028961909,-72.676878479241239
0.77742623469574168,0.092694087417761459,5.3086359859225469,144.795400531323,138.11833994935881,16.00804889127069,-48.729798471838102
0.68546114193121932,0.010833380363901107,5.6112544699118612,131.50034614703085,131.88195753835461,16.906470731051535,-75.936629692545623
0.91489487156620664,0.026948977733021663,4.0716320142749325,144.59561534087584,121.23759097519688,10.961910000144748,-71.568034666636777
0.90412573603215085,0.012815516161148011,3.6981182708956037,146.97956845249709,122.99855567323539,11.885600786345581,-81.672150662757943
0.65856944641135762,0.019956652080598297,3.9423715150615068,139.44937355128977,139.64987772604394,10.766386614508814,-75.860955910873884
0.97644969753487243,0.065813435796546665,4.7207053903167404,140.19660732114099,149.86665898757329,16.041342052170712,-63.166942878846129
0.64545891907005926,0.031747501786517723,3.4840507465248574,136.24428545844157,120.47409717489889,19.865910758490912,-66.177603769907819
0.75752856461585727,0.061229084538760921,7.736598978648022,149.38917167451174,136.72750490479149,16.719845376579414,-51.839942749085317
0.62798254528380137,0.063117584448951353,5.0249703074790864,144.66248949119091,142.53026258647674,17.107615350219298,-53.341659444426121
0.96802178502448166,0.086449179978080118,7.0448480125337447,137.3797710660069,144.80324484041637,19.84585041543281,-54.113808128274464
0.58230390879100913,0.010426725362068652,7.8720856155442336,133.49614772466009,136.3561470366792,16.780115541717961,-69.125716907040484
0.52245530969616449,0.086803251340813015,3.4036764000136954,134.39159184404184,138.59747940552316,10.401815726284703,-45.289209093659487
0.71754853000151897,0.065720717778427667,6.2583473396749696,139.27844572220101,140.9017483582366,18.670056008565975,-53.797844559975658
0.99618778202791858,0.024646913749446185,7.3570454337060696,148.85136800628675,145.76898749080291,13.646782903787962,-68.961525686606493
0.94583863312745697,0.079564364932175557,6.1711721698336417,144.68292691521836,123.66868611608456,10.043636215147153,-51.136456266628599
0.87430400972847466,0.086994238761152726,5.1451306067870632,134.30487496358299,147.78546588824591,15.072341775608205,-55.739507318753382
0.94539624543926237,0.032883713537874157,5.1553817881896915,147.19122266837797,120.7805221065471,19.370150008762636,-65.943956301520004
0.94672331984893154,0.092691431281241285,3.1794944300367947,137.56401046019363,145.08599252873327,12.573306871949832,-58.031967177345983
0.75942918019322447,0.050901168726879213,5.6730037564463771,147.03444365505038,122.30221279679091,14.915131730528399,-55.322040015211691
0.65796452591539656,0.064308200889998932,7.9677149839342372,134.83399195962261,125.83884634814767,11.737768877823907,-47.862964148379461
0.88600621605549401,0.098618458025587927,7.7935376298596708,142.37321223872635,120.11682439143398,10.576926716664401,-43.661206764986929
0.83083063158388049,0.042538247077527944,3.201996144210816,148.53340976162565,133.35770116608123,10.805449467131131,-67.20374347858386
0.68682886443685498,0.083184341123810165,6.5289850181474414,135.15788018295589,130.03077680152177,17.270109059613553,-46.796017459445324
0.54723333403075758,0.03865592060456137,4.5088243334846538,143.85853181171709,124.97978734461083,18.64074470742149,-57.479013904942825
0.873394805674513,0.081929217001734195,7.5149457670306834,149.74625239914286,133.53270482411719,11.43298839252491,-48.898781932551394
0.63123025796143239,0.064066052697637835,3.2255737285463928,133.01196574486008,132.07112649516552,12.883185678104688,-55.436111774670302
0.96840657526688956,0.02947201257028613,7.6793705100554028,131.76804581401348,143.02983098096223,11.950294676448273,-66.934196852468318
0.62048528750284238,0.047262348441031284,7.1873787189388842,143.48390384889632,146.79390918210098,10.26855776926428,-56.003735506811161
0.56137896620574301,0.038587207092720552,3.5875219112630075,136.7947189549806,139.57701755301247,15.534313698869836,-63.600307433194104
0.91555633606245301,0.017029755377232749,3.2991216865864961,131.42488954733182,123.73231166179572,16.999221701376477,-82.03767217140178
0.57664215831224697,0.012685129308972774,7.1735383216346795,139.50611235767209,128.86172384129551,16.478774808850705,-67.68476903047916
0.58963415407886954,0.04118307898664629,3.7787883548728969,145.0754135928791,147.39954890496838,13.880535473022476,-63.198355044525144
0.7996913957604217,0.011713073303573792,5.6744907648793523,135.70244800830378,122.66203479023667,15.550102459399053,-74.092469085088496
0.93728102041873229,0.024893898182359757,7.5787242893935476,136.70093755010271,132.20567518172479,10.940993066362246,-65.94356472820553
0.59821733285728662,0.0752664988765782,5.8372405677466173,146.91398801293946,148.27513857700444,11.543037187226844,-48.525896329534973
0.65516183645004733,0.073728211211522912,4.9861665073641204,140.40143824522977,148.51994524408457,19.317946195529835,-52.891726225780324
0.88870241912058878,0.076472234781164439,5.2250802742699616,146.85463937612946,132.33609531146678,17.61507747819897,-53.775618680241237
0.98591321303048374,0.038543785401698095,3.3155858535193552,138.92778984287418,140.02190664296393,19.227390958251675,-74.184713427210482
0.75037059310117116,0.090101751140592601,7.8437616068079938,149.05950323120206,133.70236795061996,19.166802844993672,-44.443441688701931
0.57194875127562539,0.063444749322560293,4.553270925405414,143.01589179435473,142.60381618309026,16.493926171077405,-52.236399473829735
0.50696814385410072,0.021342370757196388,3.946817458364269,132.31797730638499,120.94743992078996,19.282386481121652,-68.056970106014489
0.61482801499942763,0.022934679530998071,4.4302365092019764,147.70185976453601,124.32471446764075,14.167041030824631,-67.566529985811528
0.56591110889326046,0.072378588423673146,7.8218659744573946,139.78530381661596,138.42596410630799,10.03616244784941,-45.205043321808219
0.83882933680642879,0.025564954279787028,3.4714302674400352,132.8327793594581,126.97656787329191,10.625711158461593,-75.53468714927007
0.56091625231426556,0.055656343142383907,7.3365152025059066,133.05380267682841,139.98156897807445,11.094873257008151,-51.45186935978095
0.75316496581031656,0.099259702833583971,6.5392194720072387,143.75067870219743,130.53668782383895,10.953534531828602,-43.910715175895739
0.84713121782144318,0.010360684426000554,7.1500958957951406,130.94745013458979,146.59936674383465,13.517023908502635,-75.283083221242904
0.79055830461045118,0.011492182170780123,7.8794877018394818,135.73187529827626,144.57778156679959,17.012708071093577,-71.764046318439568
0.59988782583002886,0.099377612373745594,7.2107732775843596,132.79575180939736,134.78513400206347,17.90648806600495,-41.410328166689766
0.90206226309113136,0.062617495072074897,7.7169117563892646,138.82154859234569,143.18685261284574,15.902132743446247,-56.551805699220473
0.85770356480790078,0.021421897796666183,3.6346762839545987,138.28707543988722,128.13413658705272,11.464361745569796,-77.345457848682685
0.86949200195777088,0.090757197977868437,6.9789428258348503,140.43752869377712,134.82779330435588,17.479016021481755,-49.208095101974081
0.56552887577865663,0.089234227011492306,5.7283784704052394,135.5927265820506,125.92446155589835,13.548019191375989,-41.441565253627466
0.56187690182517236,0.058258037180023779,5.7174779753993032,130.64087178756355,145.82658505562981,10.129933486717963,-54.238698862869107
0.96378127550325376,0.065961282687468092,7.4946078816025681,142.28772213070371,144.69202849705243,12.805886205327493,-56.973324362690477
0.69878909691247038,0.03458684723507887,7.859019093233556,137.47436005764703,147.06449005227003,13.306005541409778,-61.676653340330652
0.65047434589046982,0.014546772673480465,6.524191615215905,143.02669997480092,146.32430943672779,12.742455352181029,-72.445191732170358
0.74429202267576666,0.063511084800177794,5.4146919473589197,132.17333941608535,148.78788786178484,18.118701531875857,-58.682872105211977
0.83143210638179121,0.036527967388248671,5.2820192895092273,130.275547105881,126.85008694895778,17.599263975940904,-65.433317580190092
0.97781162852348502,0.069725894199431676,4.931707286115909,134.96588495770587,147.95472872385946,16.955520304126416,-62.132254530365934
0.64322311344102756,0.085262065915834115,4.8079951478633127,139.13094645988105,137.13639574055992,11.390050785122654,-47.675580949459473
0.96240421465601356,0.011634448952292766,4.9575342084221568,137.88143948336935,132.67485251754456,18.07833909706282,-80.067727295244509
0.51242974569312816,0.063614239721715468,3.4487661762559765,146.20605110546933,136.81121687903618,16.771759616633236,-49.690113876013882
0.77759902116341229,0.030815248571816709,3.3871804263021912,137.55675288385649,130.27807069950833,11.94837686481392,-71.935027435298224
0.81698755584054261,0.08864996481134213,6.8993492193615591,140.60882359206158,128.65659020882856,16.480939302815166,-47.334200400145114
0.5529487018753767,0.032829805590564566,5.2303644646011307,141.87031184884384,127.23943013932586,14.835116410036811,-59.780538199123725
0.57016979853195626,0.064969311991187648,7.6534224427231026,130.43662783291623,122.4728396837138,14.39350061856225,-45.575601654354287
0.70955715965815191,0.059818675608065038,6.0611050429697624,140.30266753692379,134.89694691441562,11.121231634723888,-54.127290518150261
0.98311595607159086,0.04565498500533241,3.1758799109220988,136.89662518797675,146.63285027141663,15.183042758451654,-73.103135068066791
0.79802127661718636,0.070985868723981466,3.7876167065873974,138.4256025536651,138.90455907823153,10.999318089723637,-57.723558643119432
0.96651161080010561,0.07531926712438905,4.029098965065038,132.005747969905,135.62926898267321,11.642533872542666,-60.213908374863941
0.90218045780648537,0.061024401578744822,7.8786801219483031,145.65641131297289,132.85778754752749,11.325463142747626,-53.926329437479041
0.7336908007776457,0.078258001346627873,4.0935211307581749,148.84808501617044,133.93204878951576,19.541082790700074,-51.224895419655375
0.89238172462609366,0.09850753683936439,5.578778381440257,130.445376412592,126.27832042715853,12.848646904438901,-49.528814672105504
0.50891839198849387,0.047734514911072466,7.6808846582009807,142.02745525622697,144.68807631579293,13.552043235960078,-51.762916069876596
0.55457199838286741,0.056312474669697785,7.8859636495717869,145.27688134576715,125.95148889844585,13.22080606296036,-46.107758158939632
0.91471430744136817,0.011122289014709191,4.1818021769177225,135.69615177299778,141.4986827018194,18.982504451781438,-85.188999611818744
0.89840854416258087,0.081642570067934059,3.2455882187502008,145.75111169726432,142.79955034488458,15.629659113348886,-57.9001337839521
0.61632037098321679,0.056820706034139454,3.7680091626887924,142.64710101532603,137.24607126083203,19.191598989333116,-56.233920746759729
0.76538479529952674,0.046716528732450878,3.3166423935127902,148.5832526454214,145.88779124864485,12.999249058278956,-65.994970206929679
0.8030079103500054,0.018466476678045622,3.9756212054616817,149.62009622707546,128.7315105735195,11.14834674431949,-76.255934346796408
0.93386947688800559,0.090069077950785753,5.842848573518677,130.84692227997411,146.44851663728591,15.562184527241746,-55.565904792759319
0.80155357866936283,0.045550651603650086,7.5622439814782094,138.89875522054012,141.88231378797911,13.455369917900175,-59.338156474113703
0.70628578463684022,0.071432343838829834,5.6860944184717006,140.93975575156438,143.96249483285283,18.019068334907484,-53.116482673775828
0.6870920217035914,0.023443674073133573,6.1299477834954033,132.93486466415305,139.93739128581942,18.794234089116586,-68.852192927356597
0.71294104318675489,0.096539466658692938,4.0093362580477052,136.72571660854723,145.39029050969907,14.725735109070719,-50.155662517552685
0.82596551278998709,0.026059758563964787,7.0029181033692502,149.75294895512923,149.79296588152908,19.713590240855083,-68.123508199338289
0.93374531587616239,0.027958779360954138,6.0889445425279156,130.32460912684942,132.60488563573915,15.530130063444059,-69.130822505273827
0.72694844103814993,0.087308457450194249,7.3206841459636243,139.05015863048769,144.41747051128712,12.709203933863124,-48.174663201828849
0.62391978147567906,0.092132446972773813,7.7442155350289203,146.85309243436393,142.337392785541,14.889755153442746,-42.493818352164276
0.61833118149879063,0.029093266677097128,4.739503878782962,136.47802525438576,133.58610497136053,10.373102924029276,-66.37541154057071
0.8730071401217232,0.05228207993573452,3.452895292677197,139.59597005510307,147.80846999197536,18.040011602630678,-67.65794705656775
0.90828438171195525,0.076014541410654682,4.1296447895839119,149.56091491575961,131.83277788717783,11.01435050854421,-55.43737189973227
0.55263903992706243,0.089052916042972149,5.1892078283791863,139.49753672951408,136.96397748828713,13.087484885030049,-43.113065096449439
0.53327942847758902,0.044114742553357476,7.7284682591223666,132.61842624292998,123.17827070972885,15.653165470049434,-50.612870408877491
0.7972168318782259,0.056531753816448635,4.8915491118670769,131.03442983332783,126.77325582198799,10.42975125646899,-58.637099542382977
0.57308662209634909,0.076754476946776146,6.85386606832685,148.90833144879898,145.22088511601282,10.793168991814483,-45.386139603023786
0.9123320952281706,0.075802237898751582,5.7023834608537749,135.31618826550132,131.89658168486542,16.961163576130129,-55.07290517259257
0.65516733696203722,0.08046641170234764,3.9140438521548826,140.08127813129101,131.82252268245776,10.717770930607687,-49.161116169921087
0.57193596648557132,0.06129404367773738,4.6036705947672578,131.81403532179937,127.37943054571861,14.770828662473765,-51.514684161393639
0.96048523624372506,0.019415358712429769,6.2659594251140938,138.47310241101209,134.74831002892364,13.386956334207504,-72.116332911767586
0.58276586136763908,0.091357596179023601,6.364266973424467,148.60211038500248,144.17450884051868,12.280794079564163,-42.572924322895886
0.64236004116896783,0.087901528538892534,5.1737987340452314,140.04825987261876,146.85492353321217,11.887788978636655,-48.284645481753181
0.57680669759602932,0.081828769223649983,4.1432280133105728,149.42270303604656,122.10343296132552,17.634112937325796,-42.525673480207772
0.55774503183267754,0.018987622944465654,6.6095338975633817,135.17671274474799,137.24462193720348,19.515421931502825,-67.007929055251509
0.51057400816821996,0.028395763037328631,3.8443652080635737,140.09090479407874,134.01820103677002,11.401797422033317,-65.378393944410831
0.52769770458213006,0.076924032859688671,7.6833484593256332,147.19061583618651,138.42845551414734,19.596812191741272,-42.150669779073858
0.5873207354679264,0.012082608512375179,3.9395178951823837,138.96504709107487,133.41827060724808,15.947625034751038,-79.546320714858226
0.52669096631358769,0.098130217033655168,3.5365618141626021,135.5897474714038,131.95934462560245,16.416604053632572,-41.253382231553708
0.79557190805548561,0.04394302123201127,5.4882385118268946,147.10950726835762,134.15642137288469,17.099263781425819,-61.27492022214868
0.84035726339975314,0.074738128032174125,5.5977479905484699,137.79778937745218,137.45997386269244,17.041188903545809,-54.791850014660874
0.69681522841601407,0.089881397963923901,5.5409645738912241,140.61446582120467,135.02949633095329,18.198111081856883,-46.942698805578026
0.65899554847602471,0.045516689933507409,5.1833374466941979,149.53054132830292,134.16433353061939,14.834686513476974,-57.808155409750931
0.75226311851111505,0.038721923973969945,7.9740744641480417,133.72966589511728,144.53505929874242,15.333585875147012,-60.888076132885473
0.93750247111730434,0.064786701600842211,5.4314030633529091,136.02801273440372,142.36943973713574,13.238270024634158,-60.557295525661168
0.925565813411103,0.06228904363732457,5.389732903699155,130.6213920013968,130.24135482543579,11.05257593783117,-59.360186013769898
0.52173753100639597,0.04682259798623175,5.1088303135728061,137.83675419820105,144.0173135254596,16.646401909262192,-56.584369198561454
0.5907492047982621,0.064159728028093763,3.3341287735073144,134.00366861169718,145.60952007013501,10.336099691862509,-56.189695731485905
0.61837243555219801,0.09418432326098454,5.9647831557480799,143.60069870815784,124.60476616122571,12.756350510833682,-40.430933037812359
0.62469378791610586,0.052087623096393691,4.139838861115912,133.62642917531704,137.48047385192277,10.942298644461003,-58.831769552544024
0.78561632587138641,0.027706796267556823,6.1880449011452496,143.4962550481174,128.55935980797642,11.907271573227181,-65.131696439865138
0.70813121285159619,0.043948538459470353,3.2541673097423858,135.26950856378636,142.17516965780169,16.387309128973808,-66.988610110873864
0.52462705996379699,0.045469628433380684,7.9069355062650084,137.104356682424,127.1635598807605,16.284766302049182,-49.964893738376546
0.68680706922978585,0.021799782372359789,5.3450253950633613,136.97721304092795,140.14210572519096,14.210549129957121,-71.408838159784636
0.76187647435881867,0.024658435049909944,7.483776857953492,144.3350350032722,127.65373968172902,10.901719764894912,-62.860383905091332
0.55083595145185793,0.071610586605430959,5.3778058661646737,139.33018526276686,135.33431290289829,14.333739164594084,-47.120075521075549
0.91672927689427985,0.040552997878801247,3.3016540928711087,137.22597797705367,148.45939403748577,13.527448718582935,-73.868234658822956
0.52598093323255213,0.095940855267022687,7.1110677304690348,147.05245438078899,131.43922615369303,17.204591528559497,-36.785198746621198
0.9624209345090311,0.031923707082274669,6.240918648335672,141.43901251282406,146.27215457889622,15.790266081990517,-69.348045753743847
0.54955657078993769,0.018903205459434011,6.9087852378697256,134.27661642555995,149.60833743611684,14.915657673369989,-68.531067765598323
0.92178747579887643,0.077815410670023219,5.140849317544367,148.00182556287365,146.24552546415489,14.869820823049952,-56.709625039942374
0.95132657196380854,0.08929324467260831,6.1896837212332247,136.85300592067281,124.97598089170029,19.662968872604189,-50.636660975502714
0.98978534029329635,0.035030202118433912,7.2811450189830378,130.77958755074641,144.5897465860549,17.562942217034504,-66.77243773404048
0.90101294013679678,0.028187929148093017,6.1553272143594375,139.89200447948906,120.96448185301684,14.969795604601277,-65.28046043281941
0.88973877038566451,0.026718952138397846,4.7383681741795165,132.47876108881755,131.79905651097923,14.792226128889777,-72.60798465614134
0.82124163799777383,0.056981107122986117,6.3126479718309998,134.76932887431485,146.12200119953593,10.264791013049635,-59.753832700315293
0.88949817728906444,0.052157497712209393,6.3592709430703369,144.94221745374821,140.66256638279759,19.425092633198066,-60.231831149378372
0.56727610420657348,0.033349585586908086,7.8029348125331248,132.61503626752636,135.98221282013634,13.191739717673297,-57.965405905067591
0.76803401797381865,0.014065580529048376,4.8545616077083462,146.1388844870807,131.63592075247863,12.559390818807437,-76.435947218633984
0.75711143509520729,0.05333422062936527,5.1254088375706557,148.73814576261907,144.36890839410859,19.994089253876716,-59.663994428218373
0.92878607206127883,0.09633991128720476,7.0606148059352956,142.1306420081589,141.28675211844663,17.186896715045243,-50.229816376865543
0.73139968279675793,0.06872672806773969,5.528811573713706,144.20718384045659,134.0521595884702,10.473637732992881,-52.25016953344732
0.69254474805017674,0.054595590096575664,6.682865465578665,144.27173219814836,146.77453011628978,10.618854770255764,-56.099133454471811
0.81978163561855499,0.019962286662665453,5.2985473222679609,149.8561591454089,126.89844053455897,10.255015639601979,-70.860771942711111
0.63323165875042298,0.032719266149462856,4.0774757090635028,136.83076524403245,125.11174527475875,15.996188995128691,-64.736048527743932
0.56988420547697838,0.036529655461708846,6.7260192139050545,133.25713102485406,139.28411293000744,10.715645000619517,-59.158865667844708
0.7389386370118729,0.078832319734651088,3.6557758459235496,140.38334469828644,149.1598302810531,19.333883568449306,-55.905908996110412
0.70844468429744256,0.088903971753815744,3.9929183176565406,140.66499619663415,127.4176971992031,19.369065400226781,-47.835260406097483
0.61628497026443685,0.09114776682097947,6.1341249139210436,133.55824976592288,127.49011136801479,15.460540667480798,-43.042158943812623
0.68375590505756401,0.098611174742567878,6.7363490009603488,142.26218837988279,124.1849654388657,16.166389313959506,-40.989706538272053
0.68319622491312371,0.09841300147940793,7.4734394343390749,130.28249466953648,145.81690665820895,12.918944015252498,-46.130509537001956
0.66374778220627273,0.095769921949118333,4.3629324870794584,148.55336804908444,126.79192621234003,10.639725424082734,-42.835254909581451
0.68973203986346454,0.016463992645259596,3.553621293002772,135.29148555642524,135.09535580174662,17.374604451918156,-79.956347771356349
0.8428716727279727,0.022401418233502467,7.7802332976131456,130.79120416780384,149.72617434006614,11.017859887490175,-69.148482250957855
0.64843823728564265,0.037401987382842963,3.7721154401107122,132.16498882949713,120.3642270276613,10.855576410183932,-63.078768909886186
0.97442896335767015,0.059760842865801543,3.9883349112731974,134.80497896559282,136.69458271532383,13.112231092042238,-64.550329655096206
0.95817400976908895,0.018728009983493138,4.456647267792329,135.4781233721209,135.36867128114838,10.12465659837882,-78.730690123853591
0.74045521415003934,0.086121726202192828,5.6469567701314372,130.65619998995459,144.22342129230464,14.340356157563161,-51.953430314645786
0.66418060250234445,0.065508056116957827,7.4141278301703899,135.58709624387458,130.65844618658332,17.076809100800766,-49.423407705768803
0.76771739491500157,0.058812796207198453,6.8027301136493348,133.85883472986964,132.31024076697125,18.013489314219392,-54.973882610289884
0.92428024438681233,0.024878019103056204,6.5407877692131757,137.57241854869037,125.03813941796591,16.043073037989213,-66.894270483218122
0.82629367028005096,0.032792992696017764,3.8759028392800183,137.70335474711939,142.22445694907361,18.468742031139126,-72.841407767469917
0.90219591397353871,0.024428082248403225,4.7884131576298712,136.78015481205759,143.54126727564446,14.065022037671103,-75.565233940464225
0.76636113803287009,0.086673984201531884,5.3920246304333901,136.55847767061408,124.09989962336491,18.487720850604767,-48.089039991144411
0.81645881463381031,0.062580507405509647,3.7371297674279291,131.79462555482502,131.80371221964964,15.064733104983793,-60.409936513893811
0.64407780709123086,0.076161648476767013,4.3671485106333625,130.50409894252326,146.7871498608805,12.230361279982953,-53.751080951248582
0.86744658115514539,0.036642957661902321,4.5416660197642216,134.04228600312933,120.08121821027362,19.441456466604659,-66.008057662817663
0.60120229656285917,0.04341273733794495,3.6363809916451961,145.13298854833232,128.96277211867897,12.749708738371165,-59.255284665028796
0.84739906440924906,0.04643694679838805,5.7511984595412882,149.81619531102245,136.65126855157644,10.262014841877932,-61.01667816727339
0.93035953416294703,0.078401347456963144,6.5251409826209645,148.57052350114657,130.02281578979859,12.42674042955027,-51.502112802972107
0.56605141865077191,0.079511768890711126,3.3496581573843063,140.08438711075536,128.16135567533007,13.666875612574277,-46.230863068435909
0.8071898702709599,0.028613217476262859,5.4056155088157487,140.63647711555868,133.80112454709638,13.513496832892642,-68.325271823692361
0.5475478741149673,0.094738497106428912,6.9110559763389752,136.29163138071686,125.4456932432908,15.246675094435716,-38.319778598380381
0.8628578141357135,0.020858980369931779,6.7399506447622342,145.47878877275312,135.88875722878453,18.831268820359234,-69.07931673351014
0.54224660941176017,0.09065098741812673,7.0753654810937707,145.29513375865298,141.20087763939677,12.92338227109699,-40.575069988207197
0.96796991135031307,0.019035608108482836,5.2412031658530349,146.88544715164889,137.25884857885507,15.207706079591688,-75.521253855823772
0.56870396501890108,0.033808583003617998,7.1027854131993031,147.91009154393768,122.79327992575593,13.401389536884793,-54.759392132332543
0.97944012295454019,0.086183068246116129,4.2037653560713473,138.68698496450591,145.33225842496719,18.217730593732004,-58.533766236934611
0.90044208804254833,0.026154286511147873,4.8040528070875768,145.33751136214394,125.24933512462465,11.576015132884784,-70.299224620585193
0.79684100223317711,0.047221113817897294,3.8817778820890068,146.12797457591756,142.94436001833387,11.035102683100584,-65.094234320420554
0.89131205231477351,0.050487336994971363,5.3374226971428591,136.16919244995501,130.81695332327553,15.029952532376019,-61.715828062660087
0.897557419491543,0.032073307572088872,4.9603001120772161,148.584844880123,143.48284044168307,16.718875857654918,-70.518976747485596
0.9730135314086652,0.073922068120238799,4.2046355820715604,131.8868300527931,126.18818710216037,17.955252010907664,-58.568291507432278
0.6266916769195936,0.086620118446198352,6.758903546153908,149.88538358326565,125.5998631108629,15.896248529053164,-41.041598636934566
0.79503794767915459,0.088711762587001461,4.5692338605582332,145.40181436317738,134.91077538652448,17.738497613190006,-50.317248359320438
0.54752459878220061,0.040538993116290487,4.3640216507291782,131.86541810648654,120.98808044095081,13.927100585609239,-57.566867546062987
0.8080828500120607,0.057776535485903308,3.6544516542524752,143.12459296210002,126.75892016347001,10.328676702664691,-59.196533121298039
0.5856456520463944,0.032356576347908637,5.1941085090097436,130.68358821856521,141.72036756553044,11.160993079015565,-65.130605680597768
0.78247530573622093,0.032031685139513093,4.5148231441865097,145.40373898888365,145.12150434916276,10.387226012289961,-70.281289527983887
0.78621525701692485,0.024512865656673172,4.8463642067048429,145.98445843318112,122.42356091813431,13.289436504764927,-68.629090992514747
0.73299257649061367,0.094601710972676334,4.1799863131027628,142.04820506182895,146.46233128314313,14.954913412686823,-50.349927366563122
0.76131588775656134,0.089918994574502198,6.8157774490995022,147.13720783833142,143.92551612159536,13.563174836569393,-47.906582248755335
0.88196169500329402,0.079962284199492306,7.650016736773587,131.9576656042972,146.09052887120896,15.605994750663921,-53.870705570657421
0.89962235825603332,0.056589536915895619,5.4896592639444384,135.51847684081628,140.95285663736519,14.806091484927876,-61.808776182462552
0.74607660778771456,0.054154712396068477,6.2149921167041633,138.2835504318534,140.22459201881895,16.779428018639404,-57.769467316449578
0.79979672076130615,0.057677109956424825,7.3358613830335297,130.84915905656197,135.75279700034591,16.669621635634062,-56.068407707209225
0.96561811784505092,0.058291121221938046,7.9941481866682933,138.96432175142331,139.58361673473945,13.180641471086794,-57.354439507476911
0.55986679425056141,0.049110677622792136,6.06758242364916,135.30426912225133,147.57328993699815,13.462144553610916,-56.483052322505046
0.55855178295005525,0.021857934960286075,7.4488973326993433,137.85470024203505,123.01566004250125,15.851478216413033,-60.462048718890713
0.5438545059553842,0.021309746758168241,7.5430412327782097,138.50205263984614,129.47293433538275,15.964324678908419,-61.561045682890246
0.82893164252026397,0.095702474426111503,6.957257439038111,147.58823466975372,122.17364920787615,13.146999136371331,-43.784608665402367
0.70930415039518979,0.05338276836277156,5.3046569553655516,135.40681941055277,148.34415515832114,13.303178857754252,-60.494545780660914
0.88716070807092162,0.095788497241467013,3.4057700021194965,147.87486257432545,133.35796397998163,16.940450131861471,-51.873426192884097
0.8356157066542963,0.024721918993909901,3.0790277772006691,138.51941929625698,140.26033412028565,16.474108228760695,-79.460934811591372
0.66681887916411908,0.059897489683594027,5.3860031664146231,136.55615441387971,145.23360193512963,11.350508046797747,-56.456493288884921
0.94918327368076794,0.028694552801638532,5.4715726676730885,140.05024098670293,149.73000744229466,14.410418796753934,-73.132807343580566
0.88126607353532616,0.032786614551394144,5.0368119393148616,138.35486572725679,124.85347373376797,18.927060787105901,-67.068553343459556
0.6352674704550878,0.01270491208850609,5.8408367564568229,135.14744626110291,143.98537817154687,10.363056761044753,-75.453047109857209
0.68209600888602706,0.020705797966619019,5.7608135165221359,140.05358649592134,146.6226869441021,18.551639464842136,-71.766443822727553
0.65721999010213139,0.092516356686627624,7.1830652051634649,133.03603466157662,121.46626130552627,11.631781570641436,-41.608760167622776
0.57880582431249983,0.038937969233409857,3.5432855163113119,137.03859886045933,142.62271680556719,15.072486324617159,-64.635188080611442
0.57389168627109588,0.064731629072313251,4.1258883305277276,141.31580438748182,130.64175963589651,14.243364289230115,-50.347662226647479
0.96806373168787196,0.051851271879034579,6.9650248947981517,138.26816488779718,139.45790374411297,10.101293373414588,-60.780629164417952
0.71895201859937663,0.046040612072075056,7.2391843361182726,146.47824722101592,135.42144588116594,19.15396937089632,-56.252519154150256
0.69165991138870497,0.057869748221146142,7.9741210681043393,135.13443523070333,127.79226756259911,14.549252273343056,-50.75110338696593
0.86484285433868902,0.026851505015380736,7.3645600819354211,149.39543157662021,124.05664086011959,19.542682767606152,-62.490375837477281
0.77649653262644991,0.098974350866761887,7.4494950353616556,145.69444041702704,123.50841699267625,12.867439009792179,-41.935871372030995
0.96806999341923117,0.083647708183347672,4.5717397131495243,149.35186051994944,123.09968573125475,18.662757734159726,-52.469199816602249
0.89015074695469609,0.076745316945836375,5.0083081700468819,146.76273109660607,139.13370120403732,19.223895739956305,-55.426090799960448
0.73968478206227017,0.052188336731255731,4.3404255241027556,132.84207851703286,130.54232554198614,15.568324163707807,-60.388103997866423
0.68817973674041311,0.023758940991370239,6.0314969909635785,140.52920181270028,126.49900314617618,12.026777878677175,-65.583039136922167
0.99331577246216107,0.09285992724462111,7.6940267710351922,133.39957042391572,140.75655278117711,16.852474321057201,-52.177699073511803
0.85888011800182174,0.040724836064355494,4.7232044325580889,146.36454705254513,140.60548697299402,15.489780665294601,-66.609147679025313
0.9755973300019205,0.01450960207272404,5.7850089094072512,141.68324298366591,136.17504877070994,19.44529665852626,-76.100021479719032
0.55923928860852068,0.040816330912956583,4.4814981522674255,135.26898628713812,148.04873450597552,14.392720618104917,-62.493261850819259
0.92526683959539135,0.081501132744629598,3.8489998688635376,148.59197944014343,131.56242694324263,12.68513647639822,-54.959405166399499
0.81853694199560378,0.066043787048938735,3.9759276490932782,132.30372106628522,145.07588913807879,11.382870014941071,-61.38510598747321
0.56096083916755624,0.077575472627037373,3.2897267226906495,141.27724806942629,122.25418223796589,16.986335686866795,-45.314977096667867
0.7941289999846104,0.081427184547613968,7.7464676150462868,144.42081109333452,142.19493282115513,19.741096189805823,-49.538722521786156
0.8430481825527244,0.029075914997248833,5.014398042538148,131.17697074664864,149.6534224149579,10.283437705713984,-73.567743381387046
0.50615134294430142,0.093140498448386219,7.1706044600105407,141.95712066412406,145.39794648863452,17.404453547781266,-39.940828918091682
0.72715898092087328,0.049419064262833538,6.4066473634484558,146.31802430926189,137.38994157930179,19.269303625596667,-57.085661757113016
0.91269975559816063,0.067511228433774814,3.9596058070554268,131.35054628836107,138.80298192981482,10.747815342273494,-62.02851742961046
0.64767951267204493,0.01020778953280678,3.8773112328954391,140.24485942213255,130.59868648310839,11.101700451061332,-81.894404607479331
0.7292740408992755,0.099403164857006024,7.059941007552724,135.17114356297481,140.3845565477431,16.919570984497085,-45.993833254818369
0.7211570635339466,0.035280674736773966,4.323558553097687,143.25848903073842,143.11186149543983,16.479633758957881,-67.860859764239265
0.65096369572124579,0.015585679588613972,7.5664259185098786,132.37354734157691,149.94685443353561,10.688274153162457,-70.445397684191107
0.95922094775777711,0.051243583738286261,3.7002770234474531,148.74102861341015,134.773887510013,18.344227521511563,-65.571251916746093
0.89064701771575794,0.021612705146383759,6.3885430722723475,147.89457163429464,121.83912197320326,15.234238478448923,-66.894416514758177
0.55529420549805519,0.023709403914181817,7.0723693801546696,133.71948839751417,137.87573852192955,19.071973733366125,-63.658672792854468
0.99851732891878653,0.066905453172718926,4.1762819420782247,136.4653176873021,123.57072449946506,18.779908809927043,-59.74579405130352
0.93960001215387257,0.045363465241320997,4.3810368172828298,141.75269949306087,127.3429513066833,18.125077690501655,-65.030709396040194
0.64195421893201954,0.092966720513949566,7.8225944306960082,144.361246732685,129.86339733917211,15.158988962444212,-40.726799543373687
0.91844828983046911,0.038724084514726309,4.3229880267307914,138.85312030320517,141.93089619445232,12.517106417494322,-70.458196674516742
0.55320976593569138,0.075356211554551106,5.1497852495002387,133.12582643921951,125.51424371635501,15.059755039111327,-45.413428771461319
0.99955236523711932,0.051498948713941693,5.1625779662118303,132.08302987605742,124.97258840527057,11.008113778017801,-62.755838781829986
0.83284236805326839,0.069395617101635096,4.2651737496484179,149.99530673828687,121.34892727496482,16.58846148473426,-53.154379315159311
0.82506250777939849,0.063972582104439138,6.8789554321854522,139.10704242886973,146.19719809061644,11.339772192290077,-56.587332242083086
0.54522036349206637,0.052550557548309847,6.8592467161457762,147.45063498296997,140.80516273068181,15.11172962500723,-50.990698363349523
0.94851669944831263,0.095505498516199341,4.8915900711189284,139.64752009258228,121.19839396852879,10.543819741668178,-49.774379652582397
0.51449975160223471,0.04084422784794603,7.1756289554036687,148.44715277092007,120.84876916914344,12.995124902746458,-49.68050445930232
0.62041402902057352,0.02595119511243453,4.0653746719950119,131.755187655431,136.76022889425167,12.320804606697878,-71.09339930118928
0.5715109375833175,0.071028465479184552,3.0215288783383931,132.28038382669101,128.47603203860132,16.200315427116706,-50.806086867398555
0.88838397034610928,0.086140680517711787,5.8558368102787046,148.59264375448447,137.90179051295786,17.867867120225085,-51.535997719752473
0.59910211360644894,0.01362283659459314,7.9703888622618928,148.94986090089571,133.03812527042896,10.573029545405262,-65.750845396739123
0.95531911356544263,0.050466941958041259,3.1932215491344231,136.29434894930728,147.69937686930763,18.502836851553845,-71.038421471168846
0.82813451966374507,0.090323892071859369,4.0399903685423029,137.10329773987743,128.63427044884105,18.607676949546047,-51.491455224243289
0.51808135524734811,0.077465675703058082,5.5945732124354208,139.04900469669516,140.37436105316681,13.422690742880228,-45.007784855209316
0.50271491706435023,0.099262694484786543,7.0497036822243535,138.32323360134581,121.62162934855797,16.59004065970322,-34.45739093803099
0.52582895850719946,0.057827243043751947,3.4452100253752662,133.80090431919194,148.67581602566776,14.026130317034495,-56.413934399342374
0.80296258882386384,0.069399614692103623,4.9761732687944722,147.96750767878748,149.42272403725056,11.541908821896316,-57.036736247742539
0.90074090542970764,0.037223225302413537,6.7353790031494318,135.06615201411287,142.17223887049238,15.286624185631103,-65.428137738948649
0.61927641031369429,0.095278203969939315,4.8577160420318073,144.10544818955304,133.95637414690719,10.863596745015967,-43.067275124969065
0.92470442146153653,0.04297019397008827,3.9441821023781949,131.34311355469947,126.59980317981784,18.784721553959876,-67.833232564006309
0.52861597007663019,0.076465964141796572,3.9774791369829368,130.77502663056859,144.37549020743893,19.242897594096085,-49.67848033847693
0.90048192682083816,0.046282618370717378,5.0502439345749712,143.07460945153841,142.09062291441066,18.216131370114034,-65.282000242456476
0.96389771508614019,0.06056370370566995,5.3970853740294551,136.7803171514652,126.65862118682847,15.625281207559786,-59.02789876997435
0.88605419955219022,0.074780428151939166,7.30907208908007,143.10918785440003,133.53645882471798,15.575985911254548,-51.78635864632848
0.8490603919893186,0.05580407365762189,6.2112620928399682,131.88042404337662,133.88396813450356,19.846073766009297,-58.919305887732229
0.91899010932769154,0.091637769421855766,6.4520097725775072,148.99702759831726,144.79231649918128,12.47901689831183,-51.389796579867216
0.52007564977353327,0.04773708891350293,7.9149358576795352,144.97028933786191,140.51534053002229,10.759483659052075,-50.657965735959031
0.60089105535952769,0.068236461832899276,5.0592172015048682,147.525344660516,139.29502630620166,15.619409236011776,-49.843193845534969
0.56246183965282159,0.040812618997004876,5.0167720162456417,132.72941108089023,139.49482267689837,13.287855978101033,-60.35886474080209
0.75226549509649332,0.046734100140791178,7.6167348386290614,136.4032193778574,128.11410238147437,13.223387728080443,-55.564588800012423
0.87259406416442231,0.049604509741019723,4.2293779350252931,137.36688328412689,131.15133779488602,10.070853541699481,-63.882808752413275
0.81500592228819935,0.021322631648105675,6.649076231514333,140.74345296653638,121.36986856310118,15.962394095479329,-65.871598555831554
0.92556554988096751,0.018255131115310602,6.772865691090673,135.93736971014829,143.60823407436371,12.640337022756141,-72.687728876237159
0.57760649622054538,0.070074093083208222,3.4889399872272153,131.21261484378809,132.98994645509441,11.878585481926811,-51.675098559137432
0.86731054596758073,0.068996596450874706,5.3411570284679204,137.37756761474941,133.14715071262719,10.404319313930037,-56.292606540617143
0.5965207454344521,0.069661874278908575,4.0028123566077696,135.09098629254564,127.3606879480088,13.643615764756113,-50.058391217540176
0.63537937565890013,0.011778980080842251,3.9268763640124282,137.71842582926431,126.28281844378287,18.789688723864572,-79.367425853231097
0.85495234864065195,0.039389215840460193,5.3191405523143809,133.93919085240051,137.63465788707089,13.366708075973722,-66.418739285159475
0.99010239244934084,0.027802886253327726,4.4471485375403246,135.2379274912947,126.97659045611027,16.790742101195939,-73.108168987002799
0.80577180298853479,0.080033628028961121,6.9803022381293545,142.53904680864537,121.92626554696393,17.565469634019074,-47.16687433102296
0.52725015749564785,0.087456736125651718,7.538024456952412,137.76307669156131,143.02522247942696,13.281008091901995,-41.764606861137949
0.80815448496376641,0.032201233950353264,7.0136030264418281,136.90766786338983,131.29408303219097,18.216407350120413,-63.004734646310823
0.5211752757900836,0.070106424296318776,4.3301543631083259,140.67811265444746,131.40706751697914,16.918796596669491,-46.698570435607529
0.94207285568340859,0.021642652311244702,4.370671968443042,145.43721081687852,132.93954844547375,15.592422287009516,-76.090338406910561
0.85478914255031035,0.034763727304154203,4.2736417505873376,137.57735912695915,144.45134470224281,10.00992464050629,-71.726244958871703
0.58656392321125161,0.022478904661007756,3.6751904802811803,141.75038985111681,129.62510687819452,10.350907659228081,-70.98473689843199
0.54586050291209909,0.035516868993930632,7.718991840518556,149.32405250736352,142.74108633773508,19.908658441060634,-56.379541792801
0.59176661444015943,0.07072628926143501,5.0102389907853464,140.43960228236102,148.1863452233863,17.822839235035595,-51.559135756656367
0.9900135897770963,0.091929421916672721,4.1234473727293688,148.1959515303509,139.82604587774398,19.375652587729469,-55.249060375935059
0.72928032122924491,0.02822701671317674,7.2333552525412177,145.87345248512855,132.95043243531074,19.023032049180273,-62.474464842539419
0.89204047417070398,0.058787113145564736,4.9959765132889524,131.174373633003,142.43369169439995,10.204429831427507,-62.759298751220683
0.81820417105388843,0.073125199111908915,3.1755840555483328,138.58197742938515,133.73692109254156,17.918472897910739,-57.752295320075071
0.78620657497931867,0.095763022163700917,3.8097078512481559,143.96636815737176,132.43281813324421,14.511457440111545,-49.087924141010163
0.57256512733252485,0.064905443459845655,6.1962517017808505,149.734238248964,135.75849490718051,17.895582040006559,-47.602155100626341
0.97301222677904753,0.032959623792464268,6.9145263708586198,139.16752582323025,129.53167004427883,10.067157841633851,-64.429286737972745
0.65067131625735897,0.066293034122254263,4.0546719424435649,131.85570908253479,123.12750648840003,12.881993012005642,-52.392620468075393
0.78900860790377103,0.038844204551021458,7.5869779463307108,141.24018349425737,132.44556016578497,17.513237757913021,-59.159855017512442
0.84988797229453306,0.097851555162253703,7.254985600260822,132.5312758424792,123.71570643387906,17.930207886015896,-45.934705912735275
0.82461657762265439,0.045970852164727322,7.241903770305405,145.03039120558788,132.3132442066634,16.197146012146241,-57.734803403217995
0.97029720484775916,0.071688494868491284,4.13830573399607,140.15353994923555,136.70801163640351,13.012561894462637,-60.106256322604352
0.574219494960029,0.012090482411208263,3.2526799432502886,144.46862736754574,147.92133543616941,13.103625912878629,-84.341601419697554
0.75417636922347109,0.046005530152127987,7.3371176974129186,147.38723653757046,121.08666993135911,19.667639636420326,-53.760217230014355
0.70201719537038298,0.08875968519902605,4.5290011436928364,142.57896034325555,138.64375219505831,14.392121792342046,-48.832857813873929
0.73708436474130901,0.064920469998992134,6.0945819058676296,142.24878658506364,133.73205559950233,14.471255502438371,-52.890046683716456
0.55960876309887231,0.049954859775637878,6.7998344185036501,145.09140590879264,120.60783384612418,15.523327502406996,-48.613351812081014
0.56704730493638267,0.094234374949215341,3.6414662925556009,146.84910002905335,127.48644527816161,14.095023368643886,-40.914789735787245
0.63903777289062869,0.086858593853250621,6.9041917725952402,147.38107572554006,123.55455757064405,15.526715645974143,-41.121797956681412
0.6523523018804156,0.038999410644064446,7.6925572948053293,130.72860391365768,126.50382437194334,14.32335422767558,-56.221411765383948
0.71395160684067505,0.059009356183720572,6.6418748287320453,141.12380593595577,128.23710730382754,18.267149196021869,-52.288121109039196
0.80549377351831408,0.054084183048321653,5.2061137424027901,134.32538619595104,132.03919006146589,19.090510197982837,-59.747643022891452
0.8173145587091315,0.066898225010337611,7.3833906937585141,147.20691781563568,135.87118180466672,19.321102598153615,-52.234129433612139
0.70590544829278512,0.040070014026288008,5.637288150362795,142.96795370406721,120.02969981779158,15.642962058293865,-58.042412652139859
0.70439155471434856,0.031978450068929944,6.7238546390837701,138.40444958064876,124.85608081886222,14.421485574644954,-60.525858300088579
0.60881426334848099,0.092140465172998245,7.1025297192930203,133.76208456242702,122.80699156826402,17.052400587918378,-40.659229606908553
0.79415312420450412,0.093148704954865574,6.7467643084950293,136.78047251839652,136.49020197788232,18.383235912959066,-48.209454388694894
0.65852045565861894,0.085899059718578114,4.4392743802407697,144.07555389080449,129.87224611203808,15.629822420663771,-46.366164939099086
0.51802991713868185,0.098038398768810528,3.5892195045291553,134.08719090423278,136.45193208104155,16.999810218222613,-42.003633871771875
0.70920002207843025,0.077049237320171965,4.1916926468103011,131.87165890676746,126.65469906524034,17.497293507212479,-51.733618144290695
0.73706633754508522,0.078820050570579975,5.5143746849017656,147.76057516455103,120.72688062262755,16.76393776717287,-46.693897941164771
0.61279643410210549,0.078633108276637664,5.5263846114654793,145.28420699160233,148.2410070381074,17.461335557293097,-48.82812527885531
0.78622896656105778,0.053254686784807596,5.9132217465726882,133.99589861316264,123.24924363566981,12.086453325559983,-56.430172080068154
0.78288595021596041,0.051080697506284453,4.9755091877394548,135.84623086859983,123.8057624388515,14.983745470217976,-58.715625919127
0.85100109055518569,0.031620364853410285,6.934456907250139,149.44140354261771,124.39640479530422,15.882685546050872,-61.50350103549799
0.82397424110060502,0.068033727492336146,7.565768751736039,144.16368973518234,149.43829571979819,10.024779308570231,-54.563623595755409
0.82621652826051584,0.036038812249210114,4.2336252673973558,142.21044008427648,138.52980720509987,18.559625088136819,-69.195253200917747
0.65810707591202156,0.033202756873211899,6.6826160885094401,136.15256970848262,138.30869855111553,16.100245084449121,-62.179669833266892
0.89371611099297699,0.062736523668644933,6.3898592627252233,135.98250288333045,149.60094604555587,11.291363316982032,-59.933702990974176
0.77457219179983972,0.046898414940253895,5.6154524963965748,130.79047237380462,122.65316307823964,18.163570725758269,-59.088323085461035
0.71570909758994505,0.029697094791516901,3.9426511693708011,144.56963733803863,149.23502677626868,17.170569664405448,-72.452742579512815
0.8130062404705285,0.083445041507754808,6.976161292913547,130.8635045011377,126.12039439662122,17.58299543463637,-49.0087388589208
0.68032866722512719,0.087451292736493838,7.8031314281441633,130.09714675554559,138.69214510686106,13.920424618618561,-46.600447998597971
0.75636962230337912,0.025092956771000291,6.6091816611680674,144.58990175721959,132.60250695908374,18.542025066949922,-65.624390415030859
0.86835284424111014,0.010675632951999988,7.5892999831286705,148.97747514298251,131.51855440431535,14.140275821323623,-70.422422176190423
0.94320144336185385,0.040251697167643638,7.920926324739999,145.1300609545462,147.93729985438387,15.705091529455913,-62.854746646643257
0.96052859864759577,0.081775975211267726,4.7602533711961907,139.43280381248758,124.4768318532077,10.006423036998736,-53.92513376610772
0.75181646259154955,0.085525647961089205,6.1911177646316844,139.72090499121745,149.9120703322873,16.448731146778623,-51.465010857086853
0.76013755737028454,0.022449616310444433,5.3696636881903901,138.7227284529821,131.37375183274645,17.181757921279367,-70.331177941536168
0.89993520538191829,0.079690231106474607,7.9331437343161504,136.49287334220668,139.46324711665665,15.671093654887922,-52.091263372417068
0.65722534587210069,0.020413375057848654,3.4690391200386248,140.43428428371681,149.03720194450079,14.96558817043616,-78.744445562130437
0.91869118117253423,0.045105633114087634,5.0618745714861229,138.6230191428223,121.72803151136924,18.099364737117085,-62.350419639112467
0.74707082325871177,0.099874856351072433,7.3776952226361807,141.9633576008155,147.68593088775572,16.813727171652417,-46.417296527772635
0.5579283621676342,0.027333174090781884,4.4202565526325772,147.96240161002189,137.03434156063031,12.78074039720023,-65.891707005622777
0.53602957353647185,0.023856722431986381,6.9389642531943636,149.9001883464762,141.13190636932356,19.590733380799858,-62.611879514920595
0.92099660551973161,0.048052029929211419,4.9139158139012782,131.57486579765833,124.47552551659045,17.072671941953409,-63.144089107426694
0.52778395845343895,0.065770167337287536,7.899892699450791,137.69366945322682,136.00162292493096,19.879389289124248,-45.643583687295703
0.6403057180668279,0.093961070417192802,7.417649182118538,133.61412391533619,140.20541144175732,19.712613162688683,-44.50297719720843
0.66706502025077286,0.098273903097973084,4.5066017883130769,137.04240947851068,133.68741922163045,19.189097228100898,-45.651280704334113
0.58649722259579695,0.016267657293225518,6.8509655676892756,135.74946037096845,124.6495553431817,17.553715412253077,-65.869416430522804
0.65694668490099462,0.022419776561311479,4.6842827191663439,133.49074263253576,127.3235722525673,16.094293684969674,-70.154234044969172
0.87134628336254283,0.08116641765063945,6.0318142010776761,145.2815210684258,145.63178372980497,11.721706636829243,-53.795566729699956
0.50734142178003538,0.034356893704377445,6.2924038419664594,139.92577485658472,121.03412978498288,15.433514174237576,-54.646396721363359
0.91358671226034316,0.089636415355572457,7.147977045428525,148.38491164434453,141.26586235322438,17.653765223943275,-50.335042518252848
0.92827401178727909,0.069710793150617817,3.1222542044100745,130.65184886494029,149.9817010954358,15.208571587055678,-65.635329992200951
0.68613078659577409,0.020066032214260947,4.1007894557614986,131.33956026263979,120.22448988320299,18.682391284056578,-72.670722232329751
0.57680644953031734,0.084927635643160651,6.5595890529428935,138.0654716586069,124.8313704845982,11.096558991916982,-41.339238739755416
0.80042020397254043,0.025872074200726826,5.8176161848476866,131.60554640808076,140.22432902679404,13.809403480486342,-70.400164002205869
0.55983627793244717,0.048114585521168846,5.4780253910057155,135.25459192829666,121.79972503756045,15.059644185936573,-52.698657832774956
0.68245968053912631,0.059696643570339707,3.2760497835399023,149.72059486153248,137.69369951567577,14.32325295869108,-57.097548377119992
0.9792145904504862,0.05506895341722505,4.7413794173072805,134.17919214969228,140.52000310683169,11.085865478215531,-65.180249839927328
0.99773223629181862,0.071754662405363545,7.3255011595532418,133.96235482824181,137.64439044342211,11.535282940446304,-56.065680200289762
0.8860524456772928,0.068741806138232969,3.1544641851801609,141.47281337591417,130.95554109063201,18.376172928554872,-59.737773195274336
0.65548075496038316,0.09928378049752494,4.98218117682406,139.95996581586314,140.91846887959917,14.843842592014511,-45.362150946325642
0.84383252458304625,0.09994797183017691,7.7257414383538627,141.6087659440569,137.82883284041461,10.487224267527276,-46.361008453182919
0.8527031827420064,0.056481346237207693,3.2544036727250729,137.53470556417093,126.22911516281759,10.164912589776499,-62.173484554401313
0.69392084758182482,0.018567917826477758,6.7485287552231839,146.53524719789894,136.89406630755329,14.734754019943265,-68.210295635992566
0.82044431729307976,0.07550589690718465,4.2880630809101827,132.77161102884926,146.45721651416784,11.643787259244437,-58.479215948743565
0.50536382248783807,0.097899767039493032,7.3330441607683623,138.56785291682931,140.0049985707135,17.051259459992217,-38.273285448917754
0.60452882930112073,0.038649374886611833,6.7303398947968258,143.79523696888174,134.15374522181543,17.953234625277513,-57.130074444702046
0.76254415148363064,0.051508799725381652,7.4285258542918147,147.36472880565799,129.64752308608354,12.282967084571055,-53.819642122164225
0.58187565212914794,0.048229923233391037,4.0796239521563304,137.39143212713515,122.57658628312718,15.921769448817807,-55.554642611934881
0.58295343393826682,0.014627723910123642,5.6564637740930248,141.35491198187506,127.33881398277086,11.54444643485386,-70.208992775258963
0.9181521452751189,0.070503798810110041,6.8963497178740036,131.38279890014522,120.33560259260631,13.035826515943871,-52.498432959150868
0.9945665013418028,0.041800392556162108,4.2284987149749051,133.40638176223658,149.59877752574894,18.887954941814336,-72.817865615952428
0.7779847140142242,0.080871748716835209,4.1537315263360846,131.38276324932229,126.67446756386219,15.440980914823108,-52.716350829546961
0.91953486544085672,0.084890806775378747,3.1359106674879254,144.55761783997045,144.44627828056119,18.858886951442003,-58.276976549767539
0.99516083216313622,0.083910770793806086,7.7925764698772619,135.76119937444281,125.05934645414936,12.252478041795069,-50.196920808954822
0.57079794428438735,0.047499939823589216,6.5500844002731169,144.47490580383675,128.50803448816723,13.30024343248666,-51.874585340013084
0.72412280662717554,0.038939111401680958,6.177801770050924,131.32796558086548,132.54831957685101,14.70952138456817,-61.668067497508041
0.69628635792095994,0.077393870170034934,6.7199736134749539,147.2509560081665,129.73216992424815,14.800800751945429,-46.425754290543594
0.54002464182309251,0.082125049045845069,5.6580645934771967,146.71060396222182,143.95052438279583,19.976479671837005,-44.30188975642195
0.87766508639737228,0.054213170175222959,5.3806691054520517,131.77857486100567,148.73080224046271,11.144453189711301,-64.147849590339447
0.7168895136612965,0.090372791758267276,5.2476612056176037,130.47513012914374,146.25883450952546,18.519650356015909,-51.373514482428838
0.73466346709520058,0.022951782647070249,6.2021960605182063,131.12577625963982,124.6073360084327,18.636820394218702,-66.691501631357795
0.57533648690662009,0.089116190169306414,4.0076748769619162,147.07260346293469,143.3006602904787,15.531986315377875,-45.219848103995403
0.59046332611543406,0.018648570967469316,7.4402934750743484,134.69406978103791,124.43840739914134,13.440371682591538,-63.228597608132127
0.95355181107810749,0.023817296984915252,7.0587618560963259,140.96546635716376,147.40143319686305,15.192261042882961,-70.402339875457386
0.52232454448713939,0.058045601194656439,4.7478180572601687,138.52488406360112,135.53635727005735,12.924677048065638,-51.183208850338126
0.61642614247185312,0.016076663216867352,5.893046484062622,145.91051052457203,130.0914326417012,17.991074484399395,-69.416558809327753
0.64602966515726412,0.014752639126009933,3.7051364997500729,139.77796602941342,124.71076492002578,14.982791587103302,-77.366933580902483
0.74509877120079326,0.010046686974913496,7.8617312396679901,140.0132168132254,120.35427264537014,19.258421788774506,-67.160268970537956
0.79322258650739796,0.04926849937248369,7.5144634381514175,149.78183878999806,127.43840974982655,16.226913443560438,-54.28323011399786
0.74664498792533329,0.07971614931630068,7.6094875324960025,133.00259113498515,147.42060189843937,15.143193331146833,-51.313292850826258
0.54205766727844096,0.01313545152519241,4.6608152385172579,146.61407877491862,143.91786576816682,17.110693539776523,-76.530799915134168
0.62183372702785678,0.068703184581926993,3.8456735369142789,131.03499491207771,149.09381123252157,15.039329644302342,-56.270222625843495
0.92179419238127058,0.084081458567456788,4.0588608173315519,139.55297539145943,123.0228456336412,19.045063504194474,-53.552639001806142
0.81879435023922953,0.025120076372008401,3.4500069552254491,147.72669647866047,137.76536230517007,11.844459608868412,-76.121070247759164
0.82457452506713724,0.023217736133926383,3.6005531505069217,143.30427931208243,127.71451422092329,19.733486837459054,-75.329149202686537
0.83510162767567753,0.087472087625848252,3.3565226709242268,143.70429238732265,136.28825117317223,18.12190551851192,-53.821303416656569
0.88145150951976459,0.08408121489550853,7.9491153460243673,135.26634564512972,129.61364656690364,18.607333618648696,-49.146808214829832
0.52905424086072372,0.058504758963776826,3.370288416845368,138.3714958272291,128.50396650730073,14.829078323710711,-51.841242470956665
0.68330419246630614,0.083727989136458236,3.662710404757068,137.33162126998101,137.21535906073791,18.372015493375976,-51.206951940329184
0.76976371763083939,0.01834804696820453,7.1362729779536824,140.42886420315989,125.4995448560862,13.067740835772051,-66.34885225092782
0.66922824164866301,0.045503336614487903,5.9012010837147155,139.24455860287335,134.0740031091635,17.619481785641753,-58.070838466324695
0.92223943664359331,0.076401780049573556,6.8720860228466618,136.53796703753977,139.52436795132104,11.404501583890227,-54.587579649536387
0.74128625429364692,0.033170676339156706,6.1545600388632753,136.1096122474234,123.84546219548412,13.070519159625087,-61.907115605714999
0.88431379472968952,0.077709602299019756,7.4108753516447399,135.01705783310246,147.91782812630711,14.457326633597329,-54.638081451944757
0.92600775844058458,0.055376074395173253,6.1923376388237035,137.30094493769516,135.17174098362375,13.22319718143422,-59.93986653404172
0.75239574145174903,0.077523938915340984,5.6106254645157545,132.99882955868122,144.58583915653026,13.870171156241836,-54.010439834025675
0.95477612193567496,0.051821167407159668,6.563748468806498,147.44208604007147,139.61716291863189,18.201047447836981,-60.535465574528537
0.79356197026849029,0.043111390619963594,5.2369637589605471,142.04238783666855,141.30002823667635,12.566758921421677,-63.928616048228868
0.92513714941686087,0.029727029483076914,4.7303191145236738,132.67572851187711,141.48392822978514,17.452811721545721,-73.682295287708058
0.67029539779576219,0.028754140729151355,5.338262262251062,143.87718668418003,146.25299691184418,10.737120691116518,-67.95799147338613
0.74940847926574261,0.077634172951425648,3.8485705254928035,146.95332935995947,138.40816305140771,17.657391075150606,-53.269512395718479
0.76570552050228891,0.020701931323056446,6.9828586490134565,134.75071344104518,128.34651455164169,17.92023242829773,-66.621692562908734
0.55248985794803529,0.017738411509985064,4.3035189066797237,133.01201188674528,122.98528928596372,14.01698775502482,-71.208307765563816
0.69927625335077037,0.025866222851991715,3.7676577316852375,130.17234514267503,138.18751858350424,17.224778231674705,-74.318368009226319
0.95866883627583799,0.025781186030852971,4.2317612089161338,130.94500677712969,121.99058411311744,19.151384037450992,-73.693281418711607
0.8154161201823712,0.084079686052620978,7.2103507588611988,145.24502696607024,127.2388035506859,18.00712973554527,-47.020005696925438
0.58875329121848374,0.045865596112679125,4.6510064779886573,149.74372664083387,121.82121553805734,13.904465103969599,-53.913477236487978
0.66942781780480254,0.099134961162443427,6.4302493475295011,130.89760644952554,136.466627670197,14.842135142800643,-44.885680641469591
0.59580150483134986,0.022349013201155114,7.282048153278696,144.96141918159785,124.81014374828604,17.793575447858053,-61.115697224319995
0.51241156589928627,0.068818584312427905,3.3887233346252108,131.43724331681921,138.31221958300421,12.925945898491236,-50.609986502308594
0.96373022925201335,0.050385655648112558,6.8251220258902148,141.84265649807332,143.72595392589804,18.038827403088735,-61.899378639617048
0.72410366412843574,0.045362635902736662,4.5383273318951503,145.12150564856475,144.65642162315586,13.280711425609411,-63.221473248334085
0.65376753621039307,0.088757577914867408,4.0831118209202133,137.18408794535475,129.28630524412881,18.059905823855381,-46.941642826756407
0.79923859577886835,0.097803608124555977,6.4445072622648611,130.21869442221328,136.46863598083488,10.868004433507233,-48.531194915537334
0.50365722814650782,0.088557306289676091,7.5489831136661687,141.90378704250853,136.89032280259076,10.443972969105902,-38.749022248469039
0.63901105330040697,0.027307061113161973,4.4750960435619769,149.82489256280056,134.18661546462499,19.976754473698222,-67.253737521262281
0.85151673284944629,0.029871812908804064,5.8441690269215947,135.15234845676991,139.65341674274293,18.694571232346888,-69.002738115382584
0.81688488653463143,0.069046649118555709,4.4491705692474577,133.78982554374431,126.30261371470601,18.828475034662041,-55.906473666817163
0.99090297377126779,0.036017522347437256,5.7714279286321393,132.47851785507029,149.37729718760383,19.512799476066174,-70.797879266023784
0.81017885482902208,0.076125261770252195,6.1093101532717027,141.10511239800113,122.94239481272797,14.383163094144878,-49.636422161467074


==> anc/competitors/data/v6/goldman_voltage__s42_holdout.csv <==
x0,x1,x2,x3,x4,x5,y
0.67870424091273807,0.094540702919793815,3.5571104821587616,146.66079417029678,128.20952550707705,13.728671230709597,-45.149336538846335
0.68610432942013566,0.029965490229779235,7.1369145397776732,139.06613216999517,141.88409656432745,13.267627723159821,-63.494372129662857
0.78800183117097666,0.02530648179397621,6.9758068793314223,144.07629963755849,137.96767963754968,16.471604716672214,-66.205357060062639
0.87354594614198477,0.025906712604993803,5.2598855470933481,141.15701091569477,139.02191047347398,12.529096539943268,-71.868152807055026
0.59230367565873299,0.036199055442242632,4.3564789504020833,142.23983282219757,124.93114879412472,18.48457818710764,-60.555861694229719
0.79230282309540223,0.062570318362111535,3.5827060313016301,140.68687207669569,137.98388129254539,13.179096400581143,-60.002140649000296
0.76738617233922657,0.023508233127418628,7.400476577109897,130.08418663529665,122.74734965970219,13.483708227559244,-63.576633843763041
0.80124608428331223,0.077961476992527257,7.0903043453855412,139.18710980604709,149.51374886682473,17.426156546707581,-53.180024406843074
0.63208182979643268,0.060275647887891567,4.055062960432771,136.37310468453273,149.28354424992133,17.092709471384055,-58.205721941640121
0.50733239013639753,0.03520545647851267,7.9293776152818367,137.34965170018455,122.24785531818384,15.314368811978412,-52.192193546208763
0.61582948539452631,0.083136056528031285,4.6954112562006269,147.48896103891116,131.6917131762425,17.232459316674486,-45.25586467380954
0.94468743942280597,0.071042073064407574,7.6581196793967221,145.61911938717881,121.52710169658133,19.773676733127218,-50.427169575555027
0.9478205214376817,0.091495446737269739,3.2926802891301845,145.46066671406851,123.06709647087838,18.954040440397257,-52.727084261537449
0.53427302669832688,0.05689561402331117,7.052561798532798,131.19281088988629,142.66642229946939,17.477127646501817,-51.473049208910396
0.70202325549907496,0.042050594467410135,6.0329279517454388,141.32776921894504,148.89388428236077,18.025016762750887,-62.38254332820901
0.9246836671419183,0.057010653200447958,4.2567489554809743,135.17814496953403,144.26557700844091,12.138787412756137,-65.250627908826104
0.98963371239483167,0.050048775793611743,6.3983132188624214,144.37891751151406,138.09764622284524,15.380066994989928,-61.842067088262148
0.77861288895438963,0.033360532605122499,3.8878170387395299,143.93836534185493,138.68206728005043,13.394790258879347,-70.174067553892513
0.65855906851048851,0.024910067810650971,6.277705698106895,142.33092460575907,148.47438608193869,15.459701983541066,-68.033201376747414
0.79999973481919284,0.046414569004967439,3.9207114499687408,141.31891148059429,127.26541543073266,19.673785937723061,-63.021733667186055
0.93173272652269012,0.047859712111265412,5.4985627668724462,142.705475636057,143.34903258146355,14.769173502604232,-64.583731049099285
0.58394441023040988,0.079752173710068375,7.7393178205336506,135.51191163633919,123.43346037125222,13.506180492009658,-41.731828820765315
0.59698972732633471,0.05038698821122909,4.0287046108210003,144.41359547830706,132.44858624114448,12.809639239236439,-56.289883874702291
0.75717169892423886,0.060927589206363965,7.7455414719490205,137.98546911495404,143.58101771621187,15.459845420438349,-54.443266495107004
0.55032257765127579,0.031760086152514647,3.1878144971509506,136.81852086813396,129.23552446544781,19.835121074927052,-65.814587228540177
0.89214458940159902,0.039498033796915064,4.5709488843539985,132.70666732429319,135.04391601531185,12.895256637607355,-68.447371997116647
0.72203144276001285,0.015663884077061947,6.58013639618955,135.17330965698153,143.46968775194372,10.396960611355082,-72.492536104622047
0.90606082805675237,0.0474457404663143,3.5196785272517062,134.35098794667701,133.22708641051452,13.966383538390954,-67.842959183954903
0.95356170349112546,0.063816758491207562,4.9076291586371754,136.45239648053544,149.55061758552182,16.928226493056577,-63.367004235118138
0.83967206106862435,0.052013306464819921,7.1885151363951589,147.41881989082853,135.66941578128908,12.21295976901364,-56.693968512330642
0.63324127760145721,0.063029409883186741,5.4410090153657116,131.1506690093984,148.71108870865621,11.695111795165966,-55.864416443555875
0.75288965782536499,0.095241003273776437,3.5044237430222265,144.46830686720875,148.85710449894486,13.811721255030829,-51.629124002108369
0.66409925325454966,0.034753284885396467,4.2733217955643381,135.15304826525954,130.33697411049042,10.869362116828697,-65.297671818345876
0.84299449646420865,0.045562374765075138,6.564028164410896,146.41618554764818,143.91526738696547,18.487344147699524,-61.50461000355746
0.86077654660672054,0.074943835583729371,3.0992071726087067,133.60202581082058,124.64711650298212,17.450374263949548,-57.341621623649139
0.92603217782898173,0.055440295431522776,6.1292539831452526,136.66748407967927,130.50110272412343,18.188231663846285,-59.237635771771423
0.70083466043618614,0.011135428185182353,7.1958282751201486,133.50774190151523,145.7098609153133,10.314075426729518,-73.448742764652167
0.88754307177771485,0.085978333019331873,7.6440947939713233,130.62981544985126,132.06647843707051,13.712982364269745,-50.269867711046437
0.6056560568476328,0.020694192418479744,4.1846413433232907,130.81608590610634,142.22512470118411,12.396827997056805,-74.821883107980128
0.71911536659949138,0.097987437967224686,6.8721203744346306,137.71663137487516,143.49114654200676,11.934180702544946,-46.284045945634666
0.60546848483405302,0.071778705151324354,3.7053090346917266,140.49639583549589,124.54091737932593,11.633356925680737,-48.647760727782547
0.90741342521851132,0.070184124743009432,7.7689110523763434,140.21903983652183,144.57647021352557,14.376813606393636,-54.936486256794787
0.90138651068827735,0.028447372392681261,5.5380141000713152,139.58443671924158,133.6779618451144,12.848469332598295,-69.461907196851328
0.85912303265768541,0.062122075095164091,4.2616710004024387,144.39439728176293,139.29715279110508,11.470146498453984,-60.19564724175617
0.66224416622328774,0.05327623492349727,5.9068299060467711,138.41001490420575,140.03911272394566,10.28997964184534,-56.394558126322103
0.87378381572180164,0.019793797272714617,7.9232338654516123,131.64869240206258,141.78120278657002,14.852493184588621,-68.549339786401148
0.8702352188655329,0.026635909392916962,7.5412966240115367,143.12593887044122,141.11766038929403,15.167550608918944,-66.068840261623464
0.90536311252174828,0.029322762352967928,6.1321758213563369,144.07942893561614,122.04097928184883,12.796102386551715,-64.836429117851523
0.64025258748459812,0.078145219979868605,3.0878837295769346,141.11342250373815,120.16715792431424,10.405594583887652,-47.745465224508791
0.67477060015813772,0.070620647337780285,4.3852324007296586,145.06588571765167,125.56874194482968,18.952968641216724,-50.053134669744836
0.97536083276363916,0.077101031214083834,3.6525783298475258,138.67038928139456,131.09738836619019,16.431168113653822,-58.84143613396197
0.6513794084765846,0.022482486709094425,6.9218599030797465,131.44782521741024,141.95451303730118,18.90496962593101,-67.319621375040398
0.637924206140289,0.076999426070119698,5.0618784130825265,148.33862980578212,139.73195537803105,11.817728571441705,-48.482726935847268
0.56535871297881901,0.040758063573877817,3.4289747339074652,147.3118797072062,134.54638246429434,10.396982522830248,-60.473104746942568
0.83453436296854899,0.073855746806173114,3.7257753044947228,134.08174988684465,121.76995677160428,15.020904829424641,-55.168563070318775
0.52125614259513198,0.095328928117317954,5.9361823070022997,142.74263405474591,128.11545236523725,11.766630792435377,-37.448362157477803
0.97614761036152597,0.085277214361724252,5.0974820099961446,134.58339501087215,144.82225626561251,12.460819026168373,-57.628189076142171
0.97768328152977335,0.053306182748727421,5.6941093811283539,131.31967265812395,146.22970334983384,15.874711376528602,-65.079157475402553
0.96476118366991648,0.049694830349703352,5.7874130906948169,135.00494153858187,140.37758657592465,15.419168989688218,-64.216496230021264
0.59836429871771069,0.06788386800815098,6.7132171518332981,142.57949567560684,142.90151749327208,12.071246175586857,-49.156005003629296
0.53763275662081345,0.055944366991588813,6.2004804727066789,149.30351859602581,127.57556951042663,13.30314017477224,-47.539529748024826
0.60379997157613619,0.077239330987194557,5.1894120398102981,135.72815205486819,140.65212022032156,13.750651592415121,-49.20523862966116
0.50564098525674317,0.030541215124800632,4.2858149199388036,145.21037913023071,135.24692973390853,13.042805147026879,-62.57442577315274
0.68980418360069073,0.0313875565027373,3.7197801973477307,135.29166271260138,143.27387089643682,12.492452427640149,-71.519324330972978
0.87471179216746775,0.053307417205158629,4.182033847405723,133.36891593234105,127.91256105538031,11.897348624378893,-62.654069408047931
0.82805248890562688,0.030677669690742627,4.8285964841975755,147.65360146098658,146.62853689399802,10.007873458338622,-70.979128058758334
0.51848056887705352,0.044801921047744171,7.1181980941598599,138.4316322910164,130.75130192533305,10.28888189572595,-51.569150614591621
0.97641880295331585,0.049828586956357418,3.7235665362663566,148.04082610987348,140.07878473041777,17.211129451393269,-67.432657427330085
0.53969247142696319,0.091392884057269835,7.4015957313751084,136.30896520340829,140.47019540837493,15.132703107911169,-41.274346323563982
0.86980511999767596,0.048692276972721583,4.9598961682818112,141.04042695206297,134.96842115767919,19.891826515000346,-62.998406032566884
0.67517984933304365,0.090615561885188795,5.3904242422374349,140.66306951861171,124.15308033649663,10.83298167345044,-43.893955051903042
0.77399518370775822,0.043700773009740464,6.2153416235607866,135.29290044328451,133.90985184263903,14.793876297611575,-60.737158536248451
0.50749163194547742,0.041198948165353466,6.6082910809598969,141.69365686891911,143.40030491369123,16.658217174453767,-55.495840456868862
0.94060908445560187,0.077443338978492829,6.506104883218649,142.78613387068043,147.09897024801771,17.035705380386791,-55.95693628993871
0.99451070362941629,0.029267715776911105,3.1927054070891239,141.68582834133943,130.05712029692873,16.318350621726395,-76.769748551561392
0.88464853466609106,0.0867312590506647,5.3460870320606624,134.72639377990996,140.24414406166264,14.847189857181277,-54.280747405588407
0.76693932772280116,0.064319120041505945,7.9044083648066215,145.74245191042255,120.67533521759201,19.76863269438396,-48.185059706326371
0.67291090875641524,0.065573874897155895,7.815280874162287,147.60568461227788,123.9409398941055,10.874438563230438,-46.144644731852637
0.6079623716025967,0.025339695801230903,6.75347901045245,132.88994577560541,133.37890295424745,15.053483071067079,-63.784017114049433
0.93436792608543429,0.034332453869569381,4.892380717209881,138.41926318665577,140.23458343352326,17.816051963090104,-70.689444294813612
0.61900449850155892,0.029882507353723921,7.6724986429381596,142.25244322340848,136.52477481143683,12.357851752322965,-59.914266277659074
0.53317320728803819,0.06529747938060608,7.9960423469205608,147.68029916367681,124.45711496137754,17.846679076121401,-42.188947864990404
0.93157218963483079,0.043030544218206741,4.7852208676154602,136.26069936014972,125.83315305596452,15.287148613919348,-65.027208482969812
0.51603690919407974,0.064733161250788887,5.620836612718259,148.5573613411878,144.60385053482045,17.450614420404442,-48.069247751756365
0.5650520981468079,0.084737093424825619,6.9426056350727379,147.39647577058619,130.87013279234421,13.279859187194937,-40.594793835698141
0.9749084330941028,0.076838104977095242,3.5555599714650543,149.85632831396904,131.19403185832834,11.060568243443269,-57.434482506255392
0.8220662827305828,0.051004724997470843,7.9153623958271906,134.39871533733765,122.02435901638113,16.438944036376533,-54.046172689011819
0.80103686777173821,0.080225578294857672,5.7797390022306825,140.8085663469551,133.03468631016446,13.852900125150185,-51.028207543819903
0.93868284853364281,0.08900192657688856,5.0140119234287299,136.57631237414495,146.13216458191553,18.167157164642152,-56.280465572297409
0.8136499352426716,0.072887271451532773,5.2248481157118327,132.99719077254204,145.11617973785673,11.750812447156679,-57.229213344018547
0.71467712292370356,0.046367323051423465,3.106053133663921,147.55195241172592,140.36553946369608,13.237388993135168,-64.357686654169953
0.97972766624012164,0.072808651633754676,6.5500960092522051,137.88652078078158,143.10462276618276,15.441994168845511,-57.414434217011589
0.7525543699206082,0.073925239630169462,6.867412366862558,143.24730108642891,125.34873766076036,19.355947721969947,-48.181322607588136
0.75069717374037304,0.057868015140811288,3.0542367262165899,145.77343393260449,140.07458069341993,16.99655427611415,-61.192001019048263
0.61093972129899377,0.065322985096807978,5.9090367448084891,133.88043262417884,134.96043393807585,17.474972994565931,-51.046931804188915
0.75324592374985577,0.07112559912286863,5.6743411767050542,144.43841957800123,148.72019887904349,12.667943966285065,-54.716279451738167
0.64217628796476944,0.01272600349956641,5.7772432889717349,148.27570590982239,141.46845578882113,17.369141350955349,-74.476708713246794
0.61336460517557434,0.081436469319106017,4.9612107444846245,142.93721919617778,149.86855792148117,17.252398607031434,-49.379467841381278
0.84758368389558791,0.072832568741737394,4.9498455684746041,139.32838669285178,129.52549344887908,19.33772964414721,-54.681433130901269
0.75644615341311172,0.086347266146448012,3.4021827261117616,136.7630712492591,137.98118640793371,13.324128663210942,-53.211251640252733
0.69596080941314598,0.068960036980108372,4.3186645556546344,149.45316105188013,139.08845061915292,12.19163727098846,-53.20338869907107
0.80271873970428498,0.093408272342646606,5.3372246891652644,142.86162109083185,135.23594665594254,11.379761604314808,-48.793805407896599
0.50520856256443292,0.017358720699273064,5.4636611090542395,130.79925039781423,147.76484612234103,18.047187110701437,-72.128652692796621
0.65638008277381288,0.093132395455307201,5.7055139130162367,135.76326148404226,131.85208623373296,18.306703546227421,-44.951241916012542
0.915997979200182,0.072334591081929051,7.5557920730081811,140.18174677120106,140.20182423865273,18.120580976735404,-54.166200521135217
0.98393674728932623,0.02762525415869399,5.6983481694873817,137.38455566869115,128.02160838242327,19.898777424937791,-69.40470316289165
0.80358520368193564,0.052637446269582354,6.0162613796770792,145.94175870859172,126.06326486230621,14.116044674060369,-56.02636327850712
0.81264201704819683,0.05322443803794763,6.8529573068449778,138.17513264296588,126.751596220469,14.249981906409532,-55.617955343170685
0.90870964725369596,0.073412181293307677,6.9789695218114147,141.97430484655109,125.19467811751848,16.372869642378831,-51.407822186797205
0.9630522273191755,0.036760113789025987,5.7391351098767363,133.20878192221616,146.32598593967913,19.633189561778547,-69.665655858663868
0.80374712512015334,0.024765158699637808,5.2779536797337547,143.04081848872374,137.79717171246358,17.277593747391709,-70.995961279049297
0.52823465269867009,0.09236896288440323,4.2702601034274634,147.38751879112453,122.0378396674809,15.550468005950524,-38.013856375225181
0.65874895659714949,0.049475279142608374,6.9287445713173348,136.86679448610872,123.47813167923137,10.380023481604475,-52.785282921910493
0.92657862568921456,0.058260958950023443,4.1841481032622445,132.03263046309669,124.02410021476815,11.282349798713486,-61.451891667421172
0.62791235682630342,0.084515992977753321,6.3996265221959741,130.20073083322404,142.4959056285625,11.150745746057204,-47.923578645479054
0.76890033958149084,0.033180789038481803,3.3126216673501423,139.49786548340649,130.35376055558723,14.940175896108027,-70.533069526637846
0.78202916833802294,0.077504560687550572,7.2452732547380343,145.31048254056896,122.55430259679946,19.211057889921882,-46.701607073800083
0.86773084333851602,0.067913687641671688,6.5206046006548029,133.30922684379829,147.6120996918778,13.596457584667121,-57.972577432967014
0.97115747726912638,0.017454457854295998,6.8018589245069041,137.59327864048851,120.50097410798107,10.24936037595463,-68.509108957894085
0.80162700752295057,0.0713143799114907,7.1674481518147113,140.71399268172894,129.4120050560548,17.725874775636477,-50.602447595146543
0.73779168717764532,0.069501849341461738,4.0518169095221115,139.8888287900707,141.44944123822685,13.249459391481766,-56.446280631946863
0.51484040258899277,0.087269239708892041,5.4063510384567435,137.58628823369287,143.68512481304279,16.936624918108691,-43.508372056318727
0.57348952460271829,0.091147981124741484,7.2954603020951119,130.45257583209676,138.85458720298729,11.056964427997059,-43.060768205053243
0.90914924047758361,0.063306275144017418,3.5541115179084652,135.65685073047561,128.83222761044013,10.280060498692489,-61.385568415701258
0.83666929468706308,0.070768495050324426,4.9059692002322048,138.0423109176601,121.38106728130316,19.916554297771235,-53.517356625271319
0.91611471181813875,0.029099746469207911,4.4950580735353149,136.65811627006653,146.78121031172833,13.992230346371034,-75.110908936477884
0.97541722569452727,0.025078458334359843,7.760804226529733,140.45213620040735,123.23179016511307,11.728880963508651,-63.689269567578791
0.50845288890133289,0.062531308520176673,5.957692496630834,132.81322482330253,147.48430755000831,12.449099501632379,-50.725799123805629
0.59389566739159694,0.033141416081094298,4.64271590440626,135.30825233105091,147.47987344722571,15.292926800047583,-66.711774637430224
0.93708176003474053,0.065225055467605014,6.6953716888038475,135.17765098993172,124.08744200038059,15.245209213747343,-54.746027815005135
0.90075611376455522,0.027825746582145705,4.9542473366404156,132.9333517208315,123.14218945400381,14.345738784484839,-69.766528827039096
0.61889212507957769,0.066414252238805857,4.4351415050873841,141.56477426418451,131.42395078895095,12.243996495437361,-51.036698642006506
0.85696680084321009,0.098480961594338598,4.5362191971013113,131.20746236441605,144.76761199272636,17.407131570405177,-53.736231065016959
0.72559908855572619,0.084490593755563614,4.9199409648188164,130.53680488828218,146.92875565445328,13.699194447590912,-53.374177380857205
0.750406835912524,0.090919331999926162,6.9011080290700608,138.98431190529965,131.52582702704848,18.127175320057603,-46.153175459240217
0.69512016349143191,0.059075016322676185,5.3097909273703356,132.11084684227907,138.7761561518457,17.589828706211065,-57.083521117326775
0.85801963623710087,0.052538915753680721,4.773035626315874,149.58810717116862,122.34610954649811,13.786614608369963,-58.19237336508909
0.75894984361013518,0.078147230005313095,5.3981683204356159,139.71458581033059,127.07695608139868,17.641211093100861,-50.038475377478946
0.88349820974850934,0.041415261120243387,3.3376050371926418,140.73006217977351,142.13401249502903,13.743831331675395,-71.162875389577394
0.72175664094988201,0.061311189034307122,3.7495152176858006,146.02572385643563,140.78375912321212,12.827661896673195,-58.012915602077783
0.60263866682886191,0.091994931835102989,6.4260441890905691,136.49168655151234,136.17334517205822,15.88822404877774,-43.416596569896797
0.8802046415189827,0.026842513594342254,4.6307460313159599,138.84553206360465,135.81293357807434,10.063450801337739,-72.929198240904952
0.62636137976664119,0.097466464891986099,7.5965024181147349,138.6580771384007,138.17103468036305,16.1631332740019,-42.007036186328257
0.767639512663565,0.058632411629751434,3.6083988253273591,139.55112411281013,146.32627022300773,12.686615522870222,-62.330261936659632
0.91438020749323523,0.047894992222151996,7.0297465785223965,145.76753125152283,131.25631150504236,15.356849055354475,-58.681185198722851
0.92289364243381311,0.033696981378587822,4.558928019907567,141.9932427506653,126.3649687118496,14.677691688473876,-68.533911566802942
0.52180832555638801,0.049949631931641446,4.0904519950922698,134.25701750670331,149.04476334860581,19.13225256534448,-58.383789942500933
0.9774573427643195,0.069258399089949921,4.8221885976395917,147.21079576069863,144.27416478230126,19.30244281160957,-60.245354461088333
0.56407762184292332,0.091718371772364304,5.2524733874504133,139.45532166996338,124.18653678795725,12.047114667693467,-40.258642631335626
0.80601834187872567,0.046322417505959841,3.9126360003975846,140.37067532712993,128.21476086852547,12.216313968624632,-63.43767460055939
0.70929045212661013,0.020020545277933663,3.4214903054053174,148.96378141405285,125.42486458511735,18.078184998310952,-74.871655071892604
0.72148749199665807,0.073903818488973705,6.992483331022644,149.39915111483768,136.73903514440212,10.758028241671445,-48.639432089035367
0.82934701023399215,0.019320541237545598,6.9366502392165268,138.34654612880075,141.88479660723738,11.093401341807168,-70.445753927279199
0.55906056131587323,0.035017833725020875,3.3227359265387464,132.90850363320462,131.95889296741987,15.930658855034345,-65.012196576002012
0.56815276172272822,0.092157426365750403,4.5831156895573368,138.82753368640098,146.15234686682882,14.212597706836155,-45.408800891420071
0.8087963737395989,0.07765528767605881,5.2409067445453132,146.84620228528871,141.16870335647965,17.057308836087554,-53.381548922233371
0.67782556604167143,0.038989882881330373,6.9349951718847276,138.23962893738025,129.94073467182213,16.179724318599661,-58.038842321119567
0.98554041122119218,0.073910045848815442,5.1610346784058772,132.26137013715865,138.61177890090926,15.452153444892549,-59.45128048490438
0.53458562533484832,0.093997115433736386,4.4543875771279042,145.09474130739795,146.70021086846148,14.280084887490368,-42.860898711941957
0.52211729606326851,0.09367347192182815,3.887486851652302,141.88657612001194,144.19906015695514,15.727052030604346,-43.027134478826568
0.56821017497738269,0.015405673233487457,6.1574593858262539,131.05488449647569,122.75276113898579,11.618357411594641,-67.80482472356276
0.75026799687302193,0.057168248852831532,4.7221512348976562,149.66722991045117,133.47951097882154,13.155519051246236,-56.63002031798441
0.59145438903046377,0.02498151706751315,5.7453114790850757,146.73461788906013,131.75800712545032,14.005188316720467,-64.221529594467611
0.86506696416350326,0.083576960076991863,6.3866036371943524,134.45516411190351,124.75566796633072,13.295543922427729,-49.996458125532612
0.68110618744551843,0.048350559468595365,7.9112273536766038,147.01757155378985,137.77231999187131,14.378663106284581,-54.026830351151204
0.89442454296229112,0.093866972287461159,7.6484184312252159,134.17655396293461,139.85777881539002,11.459964062981916,-49.942439148985478
0.9807618085013412,0.028259496290945478,6.7718902878492893,145.67711140772553,129.26795723781379,15.437521924234343,-65.95467510757959
0.67220001607624114,0.047843462339666111,3.4792941211962294,131.05905987264256,141.49328275655463,12.795656254169572,-64.310926233028738
0.70444012381938026,0.092405276227922634,3.8434219656122184,138.74287355251508,144.88289272180512,15.408167721378859,-50.644046694636749
0.82745581802350709,0.045739161966493233,3.3114961150420692,137.41364976086786,129.87477137661375,10.545717580138113,-66.259188783031533
0.6505997827117489,0.065691569611528139,6.6298552555298853,134.0490602876109,127.53451616331236,14.931571305530607,-49.560435193537586
0.55266690157725096,0.012096915292507539,3.080540634362233,138.61073314936405,139.56818730449692,10.470920781148301,-83.558531940305897
0.8634641345939611,0.065685839067718452,7.3346172248907955,148.28219560538571,140.06697692891095,15.191420749361995,-54.104349754123419
0.69833510598155679,0.025715271469904405,4.0515413684777251,147.28196359514456,148.37294260478043,18.507742391364729,-73.575972707460039
0.84367767327490295,0.041435157706059371,7.2870021606485595,137.19210959616558,144.90233934981927,10.175460104240365,-62.442534755712749
0.78259339444751141,0.01174074889411517,3.5135450023241841,142.77024625364675,131.57992823758761,11.612840728059883,-84.060157269322772
0.99963972410518265,0.046320705404973649,6.5862509162997327,137.49690343664892,141.15919882974393,16.932519353770385,-63.91329847572527
0.74589470683945236,0.068780885422364643,6.7889735680511007,133.53833679229479,139.03975109729791,13.81542866800277,-53.240896170348265
0.61642521200639322,0.052377611850064204,4.0720562480676481,149.54450901798518,139.7914884157216,13.674445592111429,-56.82589241764876
0.72332992753318703,0.035538509262111294,5.9339474780632946,149.0565697481845,140.23583155792593,11.548772812336104,-63.08702985069425
0.77840760375864493,0.018719461339684274,3.3163872628368738,143.80324401894359,133.79692385176801,14.822378649717477,-79.720849582718316
0.64626134853659423,0.010472506973890534,3.9215060991764452,142.10927505040004,130.89260648706076,15.524507849258628,-81.377006231476827
0.87141861810271593,0.072075363779538132,6.591761108392248,132.61562943385121,136.75339557290073,14.169453082220155,-55.03039351958882
0.79669481528160668,0.037133131091538041,4.837129989518564,146.64982016445202,133.12313369414659,18.11758616655986,-65.158062372476493
0.82171461465073625,0.046221394855817749,5.3686175008979049,138.02137318837401,121.31364429307337,18.088201799051006,-59.58520612241405
0.55473505999188699,0.025849456946958366,6.5169240282488801,138.92616893122533,129.6166758151611,19.472769774027562,-61.605786979175974
0.97543082770243728,0.017810991846252736,4.6351199294140706,142.16203304581501,143.72167145400644,18.010240177509097,-79.880914699894845
0.7248866796366138,0.027498733154558593,6.1337705118315764,135.1988707634998,139.06220798600862,19.163846264922139,-67.247975719859724
0.52382100687009947,0.040474771133506338,6.5781773084337321,142.16095990651934,143.28927765797408,15.368321282840689,-56.265988973857404
0.53844834313938361,0.032955215785965872,7.1463204036362313,130.76945266571155,140.64963338245673,14.793558685237102,-59.666281777024537
0.91856427897348891,0.033375783019789995,6.3287000577951362,138.8651923589637,123.31604569551328,16.196213623033877,-63.763668536060742
0.59422747614547844,0.069602391630197741,3.4464025404424889,147.11804576166145,132.76368724599206,18.680123692414561,-50.08449902785204
0.91280674703513986,0.036991949529975622,4.3290782793404787,140.93967563310585,122.93175404523602,13.18933240596761,-66.998795401889836
0.91530181659450749,0.033861844975705102,3.9857520388492436,136.57485667835152,124.35709433921596,16.568764640359102,-70.13007557262371
0.89271258564752309,0.083964484038821632,5.8176896169144605,144.72813319278458,147.18971487776537,18.983367756589924,-54.386656133461436
0.80097258291491458,0.018711914169961152,7.6998792078924732,134.30031992576573,130.12976324700747,13.183535653086231,-66.426902976245145
0.80212104538166107,0.073688267410473046,6.4980287030326362,135.64522657292289,130.90938959515049,15.902031030307958,-51.886310180969353
0.63450784185289,0.051244835411406321,5.9820090470939107,145.72578217342553,138.18685614596404,13.01931667648412,-54.994779789612892
0.52087138607338113,0.089284693333199258,5.5289997317103827,130.19461225693919,127.10017313392692,19.614183744268892,-41.235167264232103
0.85532745024205015,0.055696383329698382,4.9741446424534974,144.36371709138939,131.85745285944111,15.899446238208935,-59.38278150206979
0.50745646336745498,0.090817059733942954,4.8261346135101109,141.11419650330146,124.19305242008382,11.062416560392998,-38.281658859293984
0.5106726182294028,0.013035523645128718,7.3761406488417141,137.36897008528729,149.1140419176968,18.240102481752814,-69.971609449389021
0.82001206943414262,0.03112420701851322,3.8321088389787383,147.92474837314018,129.93606564049594,16.146994262442476,-70.116380148562456
0.97568246329806319,0.088083860301346975,7.3085458543703741,140.53033801053411,138.04739612673478,19.54429549673527,-51.925878347171825
0.61319429071494347,0.015852117448965312,3.9133909322871863,145.61110097043911,142.10388849516835,18.151116116745449,-78.005033236389096
0.50356779795506168,0.042105819365463391,4.8804073552415241,145.62753152739111,136.92172319965442,14.591952208987745,-55.848847444643077
0.93102394571546743,0.095059238452981323,4.0000066933368537,149.99216146539294,149.84264521370591,12.036333785126551,-54.919195541716235
0.76921695341014884,0.017159700617298764,3.2167988811322852,147.50929759853619,138.64934929299426,13.253859201756535,-81.732236750233639
0.66446927509389864,0.042996051530032282,5.5793221560100488,149.10645643165063,126.12390957278424,10.923009131585927,-56.597142349885054
0.61397765814339778,0.025187008854565623,4.9198657522240747,145.86570721576129,139.73563013628433,10.602523217452335,-68.185414038141886
0.83493680697272465,0.047559989656803137,4.4185190424894705,147.34334441953143,149.8175047145391,16.280483534362244,-65.821961382909535
0.90541381298723489,0.057231755456265181,3.4455964301473574,131.18973979386894,126.62056141346014,19.863644838332405,-63.765354704153459
0.99359868119704697,0.048199691063192926,3.585509352991167,130.45189180796339,125.68386192329352,16.548753511439713,-67.983889914356695
0.64409343051097467,0.035799018081130597,3.5366488021928366,134.04437065899967,143.01208541807392,13.653426560224748,-68.65952769858913
0.97039217442214643,0.027597694621219131,7.7972679764572748,147.34843930404782,138.04003022926457,16.861886042673959,-65.338122147969841
0.70029209561514361,0.049882674219262228,3.8430693886410978,143.60104553872992,129.76512081510896,17.854066142363791,-59.575587834190294
0.50993311331253333,0.076350773363031421,6.5004341455615382,132.54933976679882,132.38948039506391,13.91243780520829,-43.521501943175792
0.58111780969413496,0.061436059006131735,3.1646168754359612,142.82673856372844,143.0136469818637,11.812497308321156,-55.180473415530535
0.65797618994251306,0.046470674591380955,5.1760623675064608,142.8355121079382,136.99986611039702,15.993348624107643,-58.81182337914327
0.54456936679853019,0.073444266508322503,3.565287846930056,141.26896114386344,142.65571979604601,17.487402942224051,-49.611161625042548
0.75402703190120057,0.026454948696777281,3.3126816194903603,132.7905926694956,139.14056927044066,15.849050269105774,-76.457718052496475
0.5352755957478772,0.084609241514356184,5.7547219409490449,145.29244515448548,127.64862820005767,18.944442395864598,-40.446602502374532
0.52686066359763872,0.098616958138530247,5.0015352980116639,145.22619184547699,138.87424027577205,15.746571391351003,-39.598174100693868
0.80700105402280853,0.08581266548458566,3.7028922950020449,131.61340874958543,122.29474150588692,11.043890921332029,-51.865740628104739
0.53105298383844468,0.049361338274655199,5.5984230283943131,131.00815627333719,139.65204648579115,15.677207650495923,-55.314560343331628
0.89504319271545119,0.060893601362895934,5.0514851647188248,139.5754219497108,129.69328059328217,18.324622035328552,-58.668633071536803
0.50281105231584911,0.011243851414248954,4.2455766074975596,132.81174342804422,128.71258353726628,14.380678951861738,-76.998642346347879
0.51866848121295805,0.035350857553957074,6.1036813566309949,132.09966960179798,123.57174111390849,17.171610100526536,-56.365772017504739
0.73173371821778721,0.077417832923906166,4.190377009484707,134.2511073307478,146.87433020946762,18.47490733455599,-55.82333184714328
0.94272478163586337,0.029221432155890806,6.3807324191969332,135.45227691138061,140.84908117940199,11.701918029019367,-69.189313723524791
0.56832786659510903,0.081897914952522452,4.6853598198253508,130.03037489694168,142.06297607607047,19.80889407836365,-48.659125684944819
0.53109217519412477,0.071040764850227076,7.826169689461838,149.48531923681566,123.10891756541918,15.397790913095983,-40.152518643823427
0.63489959729270229,0.081624824589246942,4.2848874905794565,149.05543778054141,131.3810939263015,12.206842486265895,-46.32965802838585
0.59319384890534299,0.081786444353360632,7.3940323955171436,132.32333873305609,135.82247536885998,17.896438644098058,-44.996812036735676
0.85899388085304984,0.054950521329127817,3.7757886821645927,137.95072805675426,137.55599658569227,17.41471393039501,-64.036005970015495
0.53956556093818564,0.062726219173206657,3.5457568986358492,141.86339160609538,123.84491449721392,11.341667681612069,-48.91435454304419
0.80846652242547656,0.060540250024506422,4.8356072342540752,148.66138104353686,128.45377224458443,13.197773951033279,-55.874016203944663
0.51728793141629392,0.083880490478264957,5.4287204437955818,134.69689054298868,147.24455870672116,19.575696408063955,-45.593495153195683
0.9230074499827694,0.067787440137449223,4.2690662232185455,138.82653027060937,120.4925679241576,16.707286718517512,-56.871133994455469
0.68979564219345368,0.050689341023814033,7.0801318916356646,137.9916452495894,136.36121500836359,19.767978990371343,-55.530921308061956
0.59014126879726192,0.027999061209299361,3.2261787103131145,145.61067652793233,129.52356538222466,16.811313054541685,-68.192966382472079
0.73347703012978138,0.048714932611950056,7.1557290817038623,139.72113063625224,134.15093496781591,17.765484598913357,-56.291032699134561
0.67332998528015009,0.075591909433117707,6.29005093472556,145.86805049905931,127.67574292572026,13.540306195619507,-46.470328646272378
0.69806031577040595,0.022082744267491794,5.4646237398228266,134.94761055900568,126.85208209929587,16.631737780857868,-68.661062304233312
0.80133511450882022,0.078578571712211887,4.0560350788146255,142.55227464120554,127.9572507451357,15.177967580896437,-52.624787752230105
0.824625728260449,0.068295920132592988,7.9494916867149605,147.99653597390736,132.93070161834194,10.132005160783109,-50.465922549555287
0.55992658620975466,0.010378664299500137,4.7428582434153492,143.37043526627153,144.21300923162116,18.435662697636648,-79.355937510283709
0.75503184352143848,0.027262878279377255,7.3937901688528198,133.39837304126527,147.43108892800092,16.068981551162434,-66.616141524113502
0.92955080767007736,0.033009332830330557,3.9822261734845923,147.24712495496789,141.95134862073331,10.16598940544905,-73.094242071896659
0.82079745172007668,0.093416726665104061,6.3911493269953912,139.91883822347984,135.04979586067068,12.411525178313317,-48.347354891364134
0.81070698107274408,0.089302283288791154,4.7883773820730022,138.38659033135778,127.09177425648849,19.891462498189053,-49.786532065985014
0.81584251797806617,0.038475698901987924,3.926472199932987,141.1531132837714,129.98150859002266,18.247385770554459,-67.142727914612522
0.54971414696886245,0.031939420221879816,4.6988873462188092,136.37727722365599,130.58715910118721,12.092274990544743,-62.529073586200141
0.74882300302193516,0.096057272912218494,5.8225009162254411,145.08658326309234,142.89309948219108,11.923655028921994,-47.43985755086328
0.91775700002002569,0.066112645654724148,4.6241422141853326,140.52384426216932,137.6757326440005,12.483063463095215,-59.817771806384137
0.8766349299321069,0.097240290013149364,6.5204876713649274,149.76481096702923,132.24565975781803,18.061018585157829,-46.950172358588929
0.82763639500604258,0.049599252335291798,4.0997583195357841,142.88369991677908,138.63341293732663,18.509950537516175,-64.110692922340931
0.83850335579559321,0.088705582410700076,4.7907841122743147,138.42016958494628,123.87818786295523,15.455609555968056,-49.805417611759466
0.54147804115063569,0.075401615373000233,3.6166555153454016,136.3602348184439,124.46158600965045,18.512713937588842,-46.092908465571469
0.77650904230725493,0.089828977788461467,6.374437639789428,148.25638527130604,146.2986416426962,12.953677187196948,-49.068426048557605
0.90638524883798488,0.016735152828243689,3.8734496621361298,136.18647653615713,134.42883707937381,18.681311541247766,-81.41323710834277
0.88040494663067637,0.02256873367352203,7.2198779724819282,137.63131601290661,137.07161102358867,18.634203755129555,-68.065344872507765
0.94698697551246747,0.034227285497911784,6.5699735059774751,146.0644840552693,149.59828243649855,13.381184057374529,-67.78911294856735
0.93974719252232652,0.011619428127296249,6.4723906422596409,146.8228793293942,122.95306821428349,17.130648519809224,-72.056437309001055
0.54492898813265778,0.016761517983626371,5.8807507166799891,138.73199976874602,147.57237274735087,10.441795732527792,-71.535017351351541
0.84626126529903234,0.072801226624646997,3.6432151122398051,146.6498931125451,127.40931843420104,11.890030653970857,-55.182260609175025
0.70066924856167034,0.0751290412278387,5.7605111649767071,140.51107538600314,138.40872064838288,14.23750323830315,-50.861934192500776
0.66499596049905418,0.089118222467473626,3.6730897078518701,130.18415700654396,140.15730342590427,15.746247742483025,-50.930602293309065
0.63411994696281671,0.032769306159247641,7.7173534675297981,134.94328282560843,139.97466410907143,12.985860991312778,-60.315918131101803
0.98613138675250034,0.020218054459839253,6.0592102603035034,149.01719919430388,137.00075032456803,16.742655157184473,-72.427250421117151
0.76934402102309618,0.012610566334789967,5.3102492441012057,149.32905437420288,131.6187179419783,11.260868450735378,-75.630220374498307
0.82043486998715554,0.075794756215271847,7.7713714314296904,132.70958510177439,134.79238879086253,10.034253492806155,-51.084579811590629
0.55831052845414231,0.024427496246906828,7.0092824137079104,149.24839680701595,138.50334903373547,11.4267064092802,-62.181704454774987
0.69616118611536226,0.091559512084908395,3.2565906134826088,139.42919099051545,138.12117571959746,19.208031607690685,-50.031057558469548
0.65312589661300802,0.055698474814805873,4.3064597776140641,136.39372019135271,123.23689225708382,18.117891767199872,-54.944753182689645
0.7476753246854333,0.033429319388927986,5.2219498674643123,138.25388178742375,122.15634093271984,18.358588482201611,-63.494879577915086
0.59952990839596865,0.079434833867182308,3.7491164102916099,141.56293178780751,144.86364664061708,16.206047754314444,-50.109109994462862
0.95851305801617981,0.03639323530645535,5.3589231891055382,147.74312076280248,134.73007875929798,16.905557908870435,-67.097071355455057
0.74930278934473915,0.042804541393317352,6.8554544605117531,138.3419934193619,122.53497157956308,12.134873821680481,-56.663499123780269
0.89996406738186097,0.04042829565053184,5.2040241512371939,138.27539464089389,121.16310209373846,13.684138955688415,-63.204592078067158
0.99125356918970486,0.073737753673982651,4.909630438356551,140.96414259339249,142.92189290144907,11.524611417220674,-59.652841244412862
0.89577471140140386,0.051524434209838411,3.8175429803347805,146.83218419201626,123.44744487670087,16.700218524751879,-61.862838983165425
0.69313882095486079,0.05922819467329464,3.4596075433919773,130.5888490701704,149.86342465498464,14.924971930684636,-62.369124786486992
0.89573698607361751,0.050648613847175505,4.9089041489370597,148.21933828872633,134.50213241509707,11.33622640830623,-61.926256581435503
0.76063275546972975,0.08849680997031531,4.3200733969123428,139.87268950109825,137.1787209879472,12.762173345017697,-50.918586910033248
0.54767809682416613,0.075525703685826423,6.8778010240370149,146.19299381123304,137.10523251974794,12.789577281753953,-43.688818000025329
0.5031994478538695,0.051320915605238764,7.5057000850248778,147.67685375592572,137.45878361865081,17.890356863256653,-48.594417002303175
0.64917774295850039,0.061946714663578054,7.7974236697495689,145.51966051848177,137.726239315534,11.843894176247126,-49.579059572451591
0.55846743967549295,0.098087250861344233,6.4506057383008217,149.74566047180298,133.88031799005671,15.346515462181534,-38.125820691093068
0.83593675021639702,0.075073868524725557,5.0054845966607022,148.30612627024925,140.94328663317532,17.27118217286688,-54.763292851845229
0.60347224780291664,0.075354170380983548,5.5673892248499897,144.71765906641656,147.18463610365072,15.985078423377264,-49.189536798633824
0.92270517396665608,0.053208870445435895,6.573471520332471,135.55141734110771,137.93116790425131,17.153133559629879,-60.538324731208284
0.85219835720137682,0.036402620314665783,4.1617525175142394,135.27395283866292,127.70972486659436,12.676971743721204,-68.282866295496106
0.68167493078164176,0.012592935784616871,6.554496438549803,133.62445645939428,138.42777234994938,15.01207407940298,-72.95967344950256
0.91611251372372882,0.039391272610473982,5.5383491430777081,131.57410855410203,140.08676011648959,18.162489653862828,-67.611918145324708
0.63506956257671177,0.034155750208099328,7.3975266862607594,131.72438878417856,138.05830941266885,12.249315606853816,-60.329421234442357
0.53193095816078872,0.058942864917852181,4.9924354794722419,142.2490211225001,146.7754756700833,12.566433043706439,-52.48050781701351
0.68841461784890046,0.078785155477839028,7.2126198141135234,136.91436135813635,124.75662373386312,14.385912112532264,-45.633987852466404
0.7147424580920041,0.022184025663669286,3.4741675980697808,131.01175149506537,147.84062564398954,17.128217681243264,-79.550997353986162
0.68543158192015974,0.057092105688670958,3.9996720602143756,145.83335378882427,149.04696995032671,11.096858864644314,-59.50709479685527
0.69913691990237592,0.034543316178050169,7.1036241576803194,146.00733328585474,123.69579159765372,18.828539372142373,-57.774162152542807
0.75437672203180173,0.041904032586846815,6.662996659032939,146.30255336215305,120.21004684091245,19.9978686280269,-56.190193222340675
0.52562600974673268,0.090548076563990887,4.8584987492606828,130.85863518271415,130.79416919010529,17.193719569548811,-42.331069001716145
0.77745232672704656,0.025062449735209387,7.7123825437565543,139.33466001811283,123.16114936434978,13.684883330470484,-61.818515467470426
0.56926244595168973,0.093219272399422987,5.922879631761333,138.32691110520364,131.74192158168515,16.690023572094567,-41.354627348063858
0.62589909027096824,0.048703662763575441,7.2426788588785849,133.5714183839444,143.28661763515782,19.880793664851524,-56.220080337054299
0.5695394579907993,0.098860128197570243,6.3571887817271815,147.97667830538924,148.85334933599904,11.052142735396611,-41.350113667647378
0.56497523281128204,0.051588156874212136,7.7215430856240186,141.40901254895414,125.48920616419927,18.685100551531356,-48.561960923002928
0.65628831217785333,0.062391916317674531,3.2786394020383969,143.5472568691593,146.62931404598922,17.172240246187556,-57.943441676714123
0.89395637035714426,0.046485736473673531,7.38629134122466,134.04442848612072,133.9605601461744,18.957712646750032,-59.82582069128258
0.71548032045754062,0.04040840383346414,4.9159963853162054,133.37787867550873,126.63602296047976,19.808777560049894,-62.170595118668018
0.94333993119148385,0.069438207456980219,7.7834886861177965,135.44284555431909,137.52546725548697,12.88169399123213,-54.844725691153833
0.7259244270525792,0.040675257306745413,6.96053878414914,146.51102575909599,147.81614426424164,15.840485254368172,-60.946565221809323
0.7904251572688703,0.024708103099476551,3.2719421739217767,138.23828916801898,144.32564798440558,14.042141393520064,-78.70786184963714
0.50523201656233874,0.017365025674152042,4.8207010761541653,131.63250042745497,148.75987405068059,10.175151856921742,-73.954839054636452
0.90915097418302349,0.032022965309856405,6.6343890656320568,133.33164476112978,123.66171012926567,12.468892012901183,-63.908512717826071
0.84943704056227931,0.059218667105957107,5.0871136207921985,134.14303049985827,136.56169233665523,16.560397134848309,-60.215646894226815
0.59494186346842448,0.081618413859518582,7.5264020544976225,143.02466397591047,147.1134327447763,12.417091375656243,-45.428171375039831
0.86940613678188372,0.046309329501690304,7.3260242117664074,142.61719183136634,129.45522308526782,11.738285300633372,-57.812886335416067
0.81966678065733845,0.073666788462542779,7.703925846732929,141.00345984883631,139.3470976922963,10.550032844896261,-51.514124807310182
0.58657269804492451,0.072138711158702143,3.7727161117693955,137.07574199020095,138.89051192187048,12.038746336939685,-51.19742045537577
0.56596201042302441,0.083767753110293178,6.1399956306280687,145.60946849317207,149.32719840952677,15.820196425992119,-45.405229424268164
0.78818721806224223,0.054069752369753893,6.6297775480993426,145.49490791699247,128.92346742518021,14.228243555402319,-54.914191774531574
0.51668300672804035,0.079518069450744813,5.3142557398711503,149.48911121637661,141.2347050560972,11.062848440970706,-43.222222140693951
0.65027757777366668,0.053302662532786156,3.6170276235945176,142.60359080598704,131.55951278429589,13.078795679521781,-57.653917307062144
0.94913114448153379,0.037572303787588301,3.2833757461986961,147.64704969829609,128.98469816920678,10.996351664311234,-70.800440698504545
0.82498537658751347,0.031972658736407235,3.112552053422017,131.95004990264357,123.05441299752728,14.150186175957639,-72.349871389183519
0.73830893914690132,0.027428120130014125,4.3112451201046174,141.53160529688867,121.69334374716063,16.595452300631187,-68.032001797002422
0.65097710930644315,0.02433485867451779,5.123151832201799,136.00934405322914,137.25334067480713,19.476291818230649,-69.526802935582978
0.89480379872777005,0.038602841504165222,5.619085877821556,139.94515459406497,126.87838375743287,14.190050099599651,-63.871214243150888
0.90441287368596934,0.065916334715616115,7.0921366112424709,147.97719204746826,125.39458597427038,13.230638301680964,-52.214577206916061
0.72735081463471252,0.019201070257010878,5.7769467716129679,136.69744000184005,145.7720365287301,16.617954675643951,-73.314868135630235
0.54468532001249947,0.058063475569768937,6.1916886471279327,147.71697684000748,125.92235926780627,11.936609637686566,-46.924842271674052
0.7041114596982625,0.024196499917329091,5.3104104746814871,145.35255150879371,144.37947893567119,18.588209986056889,-70.59993919742692
0.88030060711107927,0.051449096218070894,5.3267203502633818,136.35352432656958,145.14145790606227,19.763423905249184,-64.031420972449851
0.56210611804370747,0.066546673346903104,4.3661172468963656,135.25061104697787,124.30688266209283,13.265733738335648,-48.61652455344003
0.86255522042060706,0.09597235065792098,6.9085348255657184,146.31089872371004,120.58311358118004,14.298660403307164,-44.370558112153525
0.98871373544731744,0.056351551790377867,4.705324752917126,139.55171953571187,135.12388917318188,10.231076684207071,-63.335762761601096
0.7103422553282257,0.098305796773256515,7.4771809513131684,137.65411949891217,126.43703190730736,18.170097969544479,-42.219589506335403
0.95732653980530447,0.088754058626352952,4.2704507452062384,145.43597364996222,148.60061824160184,10.004820882646916,-56.894533386580882
0.88350842759876391,0.055904608542649663,6.6802497467045043,130.00346406921889,130.42521216833873,10.324302726601207,-58.046113665967702
0.67139747556325091,0.037978478775105219,6.9416656241853376,140.93639965574241,131.59065729111535,15.014874954430052,-58.308389092805953
0.78439534542046263,0.095178499572315112,4.8838270563927164,148.88853604192303,148.60185185251513,15.09846529576124,-50.201547156188248
0.59770943049912428,0.033815145419056863,5.0031194160428036,135.43270456773095,148.54452961016622,13.348950544518431,-65.871588567930829
0.65935972044377733,0.029042165498154408,3.749090251390554,133.69576330847082,148.81543497593808,19.087898318211892,-73.228539502788252
0.9174718177874801,0.040225133568871495,4.5173278097494531,131.36584482108364,122.82430318321586,15.818829531993313,-66.38930802837173
0.89397843176745928,0.088066098542601723,4.0565962794583079,134.72131871959462,138.47152048188525,18.677365740962152,-55.844083467363248
0.92803187692420375,0.059555779551755283,3.4570427984091689,148.19996318643462,141.61251978695105,13.090175970732197,-63.987881133269561
0.91058537698275976,0.056407488260588355,6.9424237933919493,144.15374972364017,128.02377001358082,18.043164438618433,-55.972211248353666
0.83942404217114786,0.012625830594461681,3.0222962987694322,138.30374472837156,122.36043992394552,15.067919417116787,-84.881563510394841
0.77790528006826976,0.036746807000010387,6.7923768966149893,147.41335854412455,148.03813071677976,18.956572042534702,-63.600252988242389
0.56192551660545464,0.035005865129770032,6.7312335026712944,148.86484680631327,126.44504582873147,18.261393570008408,-55.425619625168899
0.97287667939603795,0.039693223521760676,5.3950870589427788,130.69755623303266,146.22429277015482,17.987202247345586,-69.882840179794997
0.76272700837071716,0.065048610632709489,7.0359811610225389,131.45394780781908,137.29597823018003,13.736611783534885,-54.111248717214124
0.68551099342657063,0.033749135903927141,3.2971398863027961,138.52168566175482,128.55117227092779,19.5541121618541,-68.073931026358778
0.73273486948879429,0.054093798807787356,5.7699078377513233,144.9016111898199,127.27748111083739,12.18160301333312,-54.789466088844193
0.98286750647264809,0.035401394200710937,5.9722533731232481,135.13108811197156,145.91277410931872,10.957548607533688,-69.487180686707873
0.89629187107579211,0.011178378691900571,4.4640993590067559,132.20062755914037,120.02476561766008,12.139081485558972,-79.527569699023672
0.58584861837294455,0.074482381179307916,6.2582497598744453,149.2671977851719,127.04216273406504,14.065453319567037,-43.527576014244843
0.80180428842309814,0.011981199788918618,5.5302597116603165,147.74846865728031,125.54093807870204,10.896470630335275,-74.4337320404953
0.92283731703239402,0.0448442143999674,4.8423331504173097,131.88614416328389,127.38143983844007,16.053586990322685,-64.956235464517746
0.54599563697944287,0.042213826545495214,5.4537342347614661,130.89790170262341,127.41812762176488,14.300504636982483,-56.350392826306681
0.95710312082650439,0.061122280073585937,5.5562997319712206,146.2034975947067,133.56147500923979,14.36411943759561,-58.753557207987591
0.84515256368325464,0.034771262558907681,4.511270276740329,132.32507915645067,133.14167486876897,14.877590876853475,-69.363573491750202
0.97872432173862578,0.053515749844569319,4.1864476270641369,135.40248694648582,143.91798138694409,19.336450947526089,-67.455126572490315
0.79457336775132281,0.059286768979901101,6.8679916492929696,130.15027057615592,134.51114501984003,19.787254639570484,-56.188027196786756
0.57735135126687909,0.040899570432482664,6.1848931954016777,132.43254562127822,142.38505592902658,12.668574333739421,-59.266056442428656
0.51000879345363304,0.01114537937018969,4.0847331899196115,136.03357137164781,133.1038395391692,14.42787649284994,-78.482041912510638
0.76543501892302324,0.066773534380728819,6.5684355515272017,144.09843338840989,146.51647242516276,12.409062544484986,-54.541963003611841
0.54612825577606783,0.047661369950800121,7.5818532763625237,140.8674686484444,130.30429158220977,15.568062615852316,-50.483150375591102
0.82249031576565246,0.021835966750496733,6.3799815171746808,149.92444144700656,144.04857240084451,16.659457376739965,-70.36086428055296
0.87849884685871027,0.087972980845794357,7.1017080897793052,138.08120623554973,126.0385016964099,16.394319200035181,-48.283872480777312
0.82588623078376555,0.084087299328550913,6.4229706625997167,137.2931108970489,130.87625322666941,17.770915797561862,-49.992491817132041
0.6949548283112742,0.079035137913013601,6.5440221732951089,131.09994692495167,131.24796184990379,11.227841669251259,-48.617404542219482
0.88620135117924792,0.01638686736061783,6.8875425671697101,137.68267918006165,142.92850987822919,17.194327335589655,-72.632131870576416
0.72764094365833554,0.011673513262394585,4.0843376841445043,136.75228561797954,143.01297329495998,14.363631140269089,-83.503028147205029
0.88637643330506311,0.08828668087368606,3.0973550199658031,131.99599375409946,149.85641297337071,10.044261790818911,-59.502694788619735
0.57488842389610251,0.050996564831083308,3.03413596937731,134.09812826450295,139.3317822357524,18.907622038425259,-59.954327737421238
0.64064350772270406,0.081368472006940931,6.9116969027301991,135.29299322815001,149.237890073193,13.393000017355238,-48.990689321105236
0.56224649916751868,0.062059330285728298,5.6391839895541791,136.17039854536191,129.72966774870034,10.280633614614647,-49.275147120248725
0.92047578676374875,0.072849943609887641,4.7371479127099576,137.58475531166354,132.11543834516817,18.723684912620428,-57.295149213450273
0.97183108041575694,0.077806959822327923,4.7000668756995587,138.98071500462822,144.02908364996321,12.718670191094253,-59.149368126736604
0.8004367835709264,0.073183084663673945,3.9133826188784617,142.4573517366662,149.48499806385078,10.086736350009552,-58.306938513366802
0.70798199371069748,0.064278204807648828,3.6452245027084573,149.9784283284329,129.94962097163693,13.17507236447018,-54.142507553652834
0.87914082064587951,0.019209398524364558,6.05152417391034,142.68815222094955,124.58630757229527,16.53817836747541,-69.741343964733218
0.85416132289887003,0.083672346545022744,7.2213834393987453,148.61001346144064,123.94509766924837,17.946656696047683,-46.804486249450555
0.67469980767383464,0.035936949839871606,6.1485247459069097,145.00670139939913,124.23247919661249,11.614900497314505,-58.66636239307438
0.94751175946932209,0.059761028199237856,3.7204409045262681,147.0847090953167,143.99408645105203,13.080442141849415,-64.366855079061907
0.70381074596011817,0.049378385613840059,4.6483330068195352,145.52537667778654,131.46762168998973,13.52639984027455,-58.403627902097362
0.51613752555125192,0.070045950470879331,3.6358927849538603,145.78246766169428,138.47356186933237,18.191418850415182,-47.919773615024255
0.6399943475127039,0.01951204549566838,3.3520748355983794,140.77335742943987,121.51870250147373,12.759369920755301,-73.941637503928291
0.69223694878724507,0.096406917823166224,3.8834886390836911,146.38582782736535,140.41168535036897,18.944228242982689,-47.364061945433996
0.71921627876521899,0.019504204667671006,4.5195727674496613,131.33767923911523,125.1463191233259,15.886728149027908,-73.247983051999313
0.70688416974813861,0.083284160163365401,3.7307911872660759,139.66190365475043,130.05403907017896,15.900966215756425,-50.12348787217843
0.86376158765634892,0.02365070485860403,4.6300605420420089,143.99791801023576,133.35159719234576,14.3302568288223,-73.353553699654455
0.87301346242870648,0.050612655520364487,7.2284563931990906,133.32357118743877,136.67072547051995,14.546086317210921,-59.23368462385541
0.92983118957173772,0.089908545620668634,4.6448817711349744,135.93539153061377,124.3713687077381,10.527648110124797,-52.141006406663827
0.74893978029528241,0.028294308180309695,3.1854355890670241,139.6939366757336,122.99217296471726,13.237510661591731,-71.568825242877026
0.9253910802275771,0.068216807100981436,4.4728867291170644,145.52943789168063,124.33326696023681,13.996433932935396,-56.333769419227352
0.89748207720700623,0.028174705753309791,3.941848156109331,137.77214307255642,145.63919713592099,16.822606642201404,-76.695426325520842
0.53007423484747085,0.064335047472185616,7.0188005761650736,131.05729563539711,144.11482300767557,16.729832423690638,-49.458127737624636
0.85553767577731765,0.055550929007982065,5.8314916615203565,146.76467010790373,138.23640202910497,14.281979853281102,-58.84185629312789
0.95749125074134578,0.095718697170926112,3.3370831396845326,147.15687379784285,141.97048597627003,18.687776505249317,-55.419914700248277
0.63308637052873351,0.015367985475050971,7.8928624089184245,138.94529302799307,141.48481812685375,10.617481469418506,-67.611023145136215
0.61481240215799449,0.02014753544144926,5.5708115216916445,132.20930255035853,136.52007579182464,11.496280081488376,-70.123691056480055
0.75568272838585093,0.011222954256393346,3.8079174333645831,143.66045417450428,141.24125410937961,19.00620393849319,-84.652565109040211
0.63032275298119145,0.088847025579514877,5.6534417825402095,136.60933302851763,126.89425409752762,15.078288367546765,-43.914232769561615
0.80640891452021157,0.042133346177627595,6.3015748997219445,143.82980429085373,139.4148901139427,19.47483736777405,-61.913808518842771
0.82359037745270602,0.015144879696716209,3.1810941204657439,139.33189348212983,142.71841843836651,16.910533817962349,-85.84117536952013
0.76695122453434728,0.071142601035798197,7.2507013287722444,135.81197908424892,140.09430530372407,19.190116812576818,-52.513712627173952
0.91615446218543184,0.092769669415936534,7.4300086476305642,143.00922499209602,127.09774370695376,12.242377648283991,-47.19677064634373
0.8887090968012954,0.093155090616152542,7.7391692044289657,134.53911013075353,146.37215418469648,11.851729550622844,-51.017964295143827
0.6548316110964405,0.094011804185333295,7.407485612686572,130.62166203789693,131.13910681747254,10.521284741314417,-43.346533244776822
0.50211302031080396,0.060825662215954104,5.5064766070027913,140.54808561975673,120.09126874305791,14.611131252422084,-45.067717766916495
0.82689821416065024,0.098754067956120531,7.2745548952302066,147.31387681005145,128.3387485193891,18.911325561600446,-44.283111289881418
0.5192050929081824,0.078596671509522389,5.5259065454745642,135.0830559958784,124.87211591435354,11.397926501193227,-42.289938873802342
0.77947208604386264,0.023559709734903247,7.3125219039864433,143.52974658042399,125.0161850056364,15.736922072774606,-63.462458251329856
0.57706708779576044,0.097224999636999113,5.9581614295694374,137.19487057414523,135.99212289860444,10.486642808192753,-41.537131232973749
0.55063881250495117,0.066782524296569418,5.5872599175321351,133.8046290315738,149.38718033444408,14.166263630348908,-51.674205085764171
0.80121495758991812,0.075450909811852096,3.9115325373613521,136.43594710762432,128.60860471149016,15.903352329093909,-54.718144545933974
0.56439110540076798,0.096837630239721029,3.0181917783683216,131.65780312530086,126.57382077660668,19.774745443129099,-43.370887459502292
0.97016410539017994,0.043099331623019203,4.300746554330301,145.80484931731425,138.798930473307,15.957274437086934,-68.368148982777413
0.55144139429297279,0.020875636954943114,4.8115978918115196,133.65541529553263,148.21951930107483,11.221221944932648,-72.408328333554948
0.61114429157446792,0.019201062489879107,5.2006440429968839,144.87046508899826,139.05961296421435,10.338334563382288,-71.015092263513637
0.65404551199377559,0.044265865294763465,7.7479103723715159,145.97304671688036,128.7377814212125,15.431799778667562,-53.303994857784005
0.51168214846375426,0.022553829703261721,7.825676616260723,145.26862860592288,124.39784843598676,11.426893515103369,-57.999275703463695
0.7133541803200365,0.099320948636167097,7.5175003885130778,147.66968519956629,124.20642755451037,13.025308033468136,-40.089119232670342
0.58398773480947919,0.050785700451476873,5.6579644891788874,133.11026214556071,122.03200927542019,14.307644955428218,-52.533852249043008
0.55332084882442611,0.090268328446171733,7.5467123336802118,148.2914414039362,130.2671653583497,17.63281020672342,-38.284800564277546
0.97760499614032403,0.08867339028432758,7.557107609578896,130.15326191166326,136.25987978149931,18.516608637641792,-52.424650677761633
0.89210617281925231,0.093430289828633134,3.8154505785765345,131.63599180020873,144.30861653035294,16.980055184606357,-56.502727335753619
0.63987489764338323,0.020958122280682397,7.2101181669549899,143.72835675971464,146.33321299290364,13.005234348548342,-67.037468483904206
0.59046760642989393,0.079997790684935843,4.471663760333616,135.52166978670283,129.53491536552815,14.381603576048892,-46.743655574449051
0.85347891423252076,0.047818202359563362,6.7434535233110688,133.90804286984243,149.98972244556671,10.874209440936204,-62.962505401791617
0.83362677136154006,0.039631318608431998,3.0316278100622727,131.64760375748693,128.30214056965877,16.501506797799106,-70.261493740489954
0.96170287925800357,0.031658501029880194,5.8945373013745961,145.89164127245786,144.83930172255435,10.524428504877349,-69.634515939134488
0.96326805895791434,0.09521982352939326,5.7076182746597866,142.43619065244818,142.46977615363559,13.516385777008345,-52.957083633901618
0.87177982268376208,0.089745684256849687,6.0510854628364132,149.14731376085712,138.90093165660326,13.366642775176583,-50.195710871658321
0.70213692096263525,0.0757792474080001,4.9370760488551557,145.23834073948439,124.72695717359294,18.296702930094142,-48.485976863029322
0.72842241594773072,0.088564507708417228,7.8875738655850132,139.08000054461783,120.16966108660561,11.585999824597559,-42.448111188764791
0.50907022405943836,0.011445937992234678,7.1189183431375938,137.89028700127719,143.8225235958065,11.776786563421336,-70.652119778200785
0.69114424314251788,0.031516150202596911,7.849306311377739,141.13787499580332,137.87696905813957,14.881137094395889,-60.66368510106647
0.56967020929945966,0.021747260021530199,7.9336913119652586,138.65288487460231,123.26508990360254,16.760913824329201,-59.735119298552554
0.50336634273521497,0.020392482182153324,6.0013617562660775,148.56240294097427,145.82204697625394,14.179023011105787,-66.743338125358974
0.89266691548227595,0.092581059682156311,3.5918998693642363,135.35563816151111,145.88134748071667,14.807367919980699,-56.701786227016335
0.67534231804848732,0.089682841586997269,6.6204142586898538,144.76608099295399,145.96067990135657,14.588392741507086,-46.57584342781302
0.76724295958446831,0.011208773826063907,5.2322910931414466,135.28800190299097,133.75207579028128,16.751508886415415,-78.031349511147312
0.76653547654117427,0.097007128921300936,4.5214893268812819,138.99426085751873,125.17391233393698,13.824691746059024,-46.657782088962975
0.96553912756659632,0.0603736021345746,3.5306334919921301,148.43734128449498,130.89391654745552,10.127969695278106,-62.179423396672576
0.9491227998969568,0.019538778486693296,4.1716682296916137,145.41010530272411,134.03055994865446,15.116099194538744,-78.262095628573377
0.62532078165948224,0.061551175192839896,5.8409167621752331,141.15484776685625,125.22823795624127,14.427661679548354,-49.635882225970057
0.93367771539630595,0.064801570036991191,7.957920779683489,134.05131068978557,148.11487122456526,14.851947066756388,-57.576761661516905
0.95767921812267531,0.018352881177419882,5.5822493109455777,145.73587896297636,126.21550132597137,12.774286502511632,-72.481507163604277
0.62728071096512361,0.062165345096646223,7.0030850439563475,143.82550791672296,126.24322884078376,11.629543255422208,-47.809831702678082
0.78709203933539751,0.064544157236625085,6.6572580999394271,135.91996341756033,124.22506704227025,19.382592600822964,-52.210073335295093
0.52950814451021122,0.071135684669372229,6.4440720943125402,131.41642530632535,124.56487363684271,19.366786028742677,-44.410927259792786
0.66485334578475375,0.088662170447872737,3.9989956498976587,136.30487873831586,130.78191564344118,12.093797196179874,-47.706864676880613
0.7273107183467038,0.093909013841681974,6.3831215054910251,142.4131419898934,146.37897200849736,13.003301109430009,-47.737470079268419
0.64025440235519571,0.073653671783864727,3.9963286472698822,145.034040358439,148.38237560175989,18.754208739462651,-53.000119116867999
0.68439446918799418,0.011089611426172083,5.8038823371861286,144.05093368108425,134.29642248556564,19.704177733509017,-74.91692946419316
0.62035886528666651,0.098284441329626826,6.0425352834617181,136.99200749052534,125.90809202930821,16.584995306019216,-40.933784340190826
0.71535203317610785,0.087520785408934348,4.2589350340346765,146.02309045063492,131.25668674003305,10.771528968135579,-47.8054587109213
0.50164538741731657,0.013186033399355999,4.0095284365928006,139.79906761828818,131.93598881581357,12.267595127449392,-75.977207049872192
0.63216113937530571,0.019936552620092425,7.0021268104414052,148.79532378031701,143.92566487551804,13.344364773298221,-67.0992495686599
0.53180092729740758,0.018624728194784966,6.3923102944827548,134.37520500471851,132.29994148683218,19.046010597540899,-66.304110174742036
0.95326578740061541,0.076408687469731146,3.7907215778350336,145.51839291194645,120.06022347908284,10.773863440969778,-54.92851006355712
0.57721277607684929,0.014382027919161374,4.7574547885259379,142.08116247923584,133.87392320346888,15.657972089701881,-74.328595710331058
0.61667305051862065,0.078174827169965239,7.1806751387940642,145.69029590954787,128.07009551516242,10.558419556257823,-43.212482568706136
0.83164270821533082,0.070473120571734701,3.8288517338719394,136.41201229305787,140.78756544904917,19.622982527599302,-59.41771559353311
0.8644163869750412,0.023762331553503192,5.0745838807865473,133.46697202247765,125.22567695822384,12.809563562011583,-71.145165596029244
0.60618506993857446,0.091622478101461111,3.372368825546896,133.77634578595223,141.59284110035244,18.93775751394832,-48.381897680901758
0.83104386157953436,0.028497021989562971,7.6529588967996185,132.97834802920647,135.10739252400651,12.835759804603846,-64.262415175115379
0.79049116607216607,0.049590869270811896,6.8311011809660727,140.03464457689952,134.03207696844999,17.568908178257885,-57.617752293209222
0.85168546119430866,0.069147907997701916,5.0936662705939515,138.4523415004609,129.37189003158898,16.576723974152706,-55.529550000435677
0.55316696331929771,0.056726779683911349,6.0365076316660282,148.09350427888981,144.72392937477451,16.217365959689001,-51.561735909784609
0.67103621313766582,0.082715640224360315,6.024716136683022,131.11610178818344,131.80594702289451,17.363543858590717,-48.00501591838627
0.63202033723103956,0.052935970172133147,5.5847026142822145,145.41435213831065,130.1818110941885,10.848985880808637,-53.365455868499367
0.65727052066454594,0.050436830396040626,6.8255708934570869,141.07316764916399,144.69045622804384,11.336164036898561,-56.331506449455972
0.77392900097565509,0.022663354865439959,4.636184071358322,145.90563616697202,122.75471122450482,12.302885740560068,-70.116276202261631
0.69789688859958565,0.052031676126812199,5.6909200152896684,130.27641529934715,127.42389501085826,10.227175100520999,-56.574077555840539
0.56508871861073717,0.097321468906536993,4.0500694220085833,132.17666122672051,124.99026320528326,17.696075214557681,-41.742870350769437
0.78221272796143504,0.083490653743285598,7.2708792053939586,133.52221553195619,137.87078774528126,11.277892288942015,-49.819737900050853
0.91944437045543481,0.083063599329287224,3.4904157041658412,144.6195070093552,144.19292694747449,18.770723849052107,-58.102555777974942
0.96882723240088231,0.040864892320064981,5.8705186607789592,141.34344775518827,144.01779770173758,13.00169422499847,-66.827436690416349
0.64263450733324334,0.076687276120031678,5.7930208235475167,141.57573948872275,147.89776538418704,13.763899792116199,-50.349412902235265
0.51424302590278459,0.08220343642761499,3.4880342431603113,132.98078232519032,141.96586112349047,10.987814193595623,-46.971744510142997
0.77335082945414535,0.05213943198531077,4.48138471989071,144.33074155632914,128.06916816905351,13.367841707396877,-58.886407345524454
0.69174458195697508,0.08038091299804237,3.5702902617433141,147.65571833517041,132.20079261761788,10.606600766006551,-49.718596832832489
0.55219400955948061,0.095228873619091894,7.6608588786706342,133.79461510183546,138.71266256114757,13.503746811779612,-40.68196249522898
0.98211536674119693,0.086740662015831485,3.7449686709080874,138.08291053129403,135.59124816778902,14.539218543638375,-57.41057112348885
0.75938251325359585,0.031350129662884099,6.1154880909556075,133.2305658326602,148.43376120306834,15.364542169299206,-68.13951884619776
0.99204958878645577,0.08949040832578721,3.251986541618554,139.30662156662433,144.49553831729855,10.794060369742745,-59.241544067181472
0.93750005979674189,0.081522493298478729,5.7795008090703606,143.05723988269455,134.99238133613233,16.596323073082587,-53.756892806325041
0.80337674216579713,0.026115415478389699,3.8869749681440893,147.22421267335994,134.31879559448535,18.184307580493059,-73.275891783040976
0.56373306685074998,0.074083878932497751,5.9421040457945091,149.40859519365384,120.20795638047122,10.080135397807135,-41.611801847221514
0.76067777806313286,0.080171114387688966,5.1987561168271572,139.83659843532723,129.48714120316976,18.088166621676674,-50.346392386316381
0.76369282141958095,0.028235021722306984,4.8560819697384705,131.53866574874525,135.07979045034944,13.757354963823637,-70.368155019568462
0.63088925792628914,0.097417499032379215,6.9434223880906503,136.87758608464495,132.45903375235682,15.644837885440879,-41.900881518609218
0.65333716159107325,0.098279786619602738,4.234045338714278,135.09216566836,136.00347587310142,15.803649851362103,-46.166143867753384
0.87811555773384131,0.037197643955453587,7.8226997894802706,134.75065985771812,122.38020718166977,19.890225261972262,-58.980895957095434
0.71389819395408316,0.071513421995975282,4.4500638459682396,137.33152497953296,135.38738778295729,15.360418061438828,-53.870867871116758
0.90980172201560672,0.099992120455694639,6.8467762709142033,137.74970513194032,123.62411431911357,10.386195218228758,-46.351769586823657
0.63662103680386561,0.081215588712409123,3.3364265431034581,145.92034415883998,145.38859476954318,17.026356238127743,-50.873794539191032
0.51621641993571865,0.069838186132233776,4.814367157895969,132.26461534202613,143.47330733171256,12.672001760508415,-49.536472263789065
0.71857037921519662,0.09726291941175394,7.0685360218532338,131.46807804248689,131.40914884223039,18.32832613999771,-44.952540356017806
0.50166579018941038,0.027159640689059981,5.666781672227815,131.31105447669091,144.16767497186876,17.735202464895078,-64.88262140249077
0.5490340600562218,0.095863419618174378,7.6041002383286314,145.50677778800784,139.93897372910527,11.353418466900607,-38.940835811160504
0.98646393033345847,0.092503006266057453,6.1399640763143521,136.09034877403548,145.17470403187571,18.715051001182747,-54.754069075176083
0.59829410221858059,0.046163761771301555,4.616769727354626,149.35302146990287,148.00058986954471,13.795993266975593,-59.355145299923393
0.9810377130953909,0.078036246974281215,6.0040694116709137,143.94339269329191,128.69081627411819,11.540105734204081,-53.532225699105368
0.61437700227898673,0.028852801234415248,5.4463831338183555,137.07820435801273,146.37368362770104,16.256485007005342,-67.181916895734034
0.70076331524228119,0.057105130683400521,3.2414869741938248,143.15146438551372,142.12503747756961,10.69759190969577,-60.368671682532927
0.74361778142537005,0.026991806987442891,4.3666093325351891,137.45316736470957,141.63508663325661,12.891953970564378,-72.638619318282835
0.83795619046792824,0.069810046507083029,7.3407915110007558,139.57565833505038,149.09786380583159,16.117155891535454,-55.289594464146553
0.70752311438645954,0.065922451830364118,6.9894923262481488,147.53123514246545,126.15450743270209,12.920485756021362,-48.464703219437823
0.97255929049607193,0.059786902930411508,3.0279188339571528,132.11821439501526,125.86185680256823,17.74343922716027,-64.945052852560764
0.89877131379364639,0.072821509653029748,6.433873303922133,138.43427818462231,130.00593887671735,11.056718156988552,-53.498661181322603
0.94355945461346402,0.087842708442470774,5.8574966008959937,142.03695834658527,139.72097272141744,11.025455203922981,-53.35428198687184
0.65705333611902539,0.09229901553034936,5.5886752218998659,139.15184406778798,132.47611661441383,17.134140599047001,-44.858943487399202
0.74106628583127454,0.029234257766014189,4.9817102675030593,140.10681378809312,122.8736686202819,13.270024134328056,-65.767380824629271
0.78259112070542214,0.034261457695183274,6.3947047040863865,148.35769656860472,122.14577914327486,19.281137019350709,-60.22642025637623
0.69923231654562723,0.058013716605445229,5.7558124914512039,138.75429980539005,138.35881696856578,13.200866394434815,-55.773191033530068
0.79476450708555946,0.071473221372026316,3.9544063068890085,135.13821173341168,124.40000144659862,13.078517825025193,-54.832026442938407
0.92977682649280857,0.011135174421023377,5.7774949517809322,130.08429920069742,141.1877811084378,11.083572427133337,-78.987076745029569
0.7430822524945655,0.061197559581781441,3.4386878058284389,142.77198015707512,128.87676343554168,17.981307212310092,-57.383432597436368
0.53739002118820467,0.088683912761691103,7.789410026867345,135.26219322082423,121.34553489587314,19.113228163515529,-37.89802969935694
0.73759245390759454,0.0929680271393237,3.0029202597217193,130.72638961274654,124.24557720659037,14.024861835398173,-49.848869871976838
0.75698206633533283,0.060552989428204397,3.0487759066301163,147.9835823709152,142.59376498623476,14.419880183241462,-60.545196318041334
0.64623777356139156,0.096994542138347614,7.2311241726405537,130.48874311805375,131.88180390885429,10.136818329024717,-42.836564003464552
0.55120511712714682,0.075438222212238018,4.2067768927820079,144.38052745863837,144.98859478894565,15.262216741486272,-48.44155758592693
0.78878959989535757,0.095680127689498698,5.122642189802459,141.05025775002545,133.89622504125438,11.965669857622721,-48.228549459935898
0.60322687154754839,0.092503304466838174,7.607414261765836,135.13496556643634,127.74890631512565,17.55701893957815,-40.770923162704015
0.8930714546541032,0.024097186875545885,7.4900059799212002,140.17479773812718,127.95241135497646,11.502012640197469,-64.927368075853039
0.80241009087357096,0.050408317099756406,7.2080406897351228,146.87271430995787,138.37863537427955,18.256826721904673,-57.107284707210937
0.61453999268167481,0.073397964898728407,6.7647210170147369,131.36560642057134,131.51780735367799,15.92838720691535,-47.579793893919266
0.81167217023381,0.036841496861042711,7.4170751088479738,144.76418231034282,145.33604143526588,10.292961274355171,-62.586606912578318
0.9704359017996369,0.065019526943553368,5.1654214053004122,143.85744823505189,131.12861035946048,11.793152424961848,-58.400759468253447
0.63892699228847794,0.065342158069987555,3.3348844707551688,140.25138524167838,142.67199493768345,16.590685665908218,-56.071027869270971
0.99689763464445713,0.012768488355400159,7.8086755193050408,144.89267449097034,145.4117074050809,10.831909126091665,-72.412109725264656
0.59496113242730986,0.052214971445788655,3.2486251793073224,134.42752962617521,140.68968879776688,15.184020854282616,-59.937626361597822
0.97313144737544888,0.056643404021583146,7.8324915425219919,143.33066970811169,126.72405701493982,14.582993218601757,-55.140758812742149
0.63504450713566707,0.050675693971842864,3.4808224874013107,132.431076234486,130.35450323513018,13.418007968459536,-59.698859625703669
0.90314937532997952,0.097346390876895533,3.987018113883706,131.49558737195801,126.70624557354503,10.909579628410036,-52.114910990194517
0.71426551693203943,0.03333576157646357,6.6876279583195224,144.87267196288053,129.51084874854504,17.873955569508823,-60.643115046614184
0.75073256528358856,0.060407623472227286,3.2199619917715729,143.01329381980426,123.85929390816069,19.908725225282396,-57.198864172206939
0.60729528982536563,0.056652655756074061,3.2064487297382609,144.83211643895692,128.78766541086759,14.332758348817194,-54.789590535287132
0.99306791690961815,0.097717476321331917,6.8609629827200829,137.01873082026731,131.71679711053355,17.879680105348541,-50.226942767351026
0.8295846153980011,0.060640660136945267,3.9846252629346788,131.00490447507607,131.19493578896541,13.573868449108732,-60.796902415555159
0.57571514351559427,0.017269328214524787,3.1313692384040595,138.47964802842029,131.107534529639,14.536274520727449,-77.256095898897854
0.83126476888569933,0.067058665812406146,6.5031153353629332,148.95569729653636,132.62189262094631,13.782019852872921,-52.786647687601544
0.99624735020207411,0.090649279256522594,3.0653623050384216,141.56244014224166,145.91869109395614,15.623959086323355,-59.368049159252585
0.6997365250997114,0.036752175881545147,3.2535944596281663,138.18435446474064,137.67426178239344,11.57422044921028,-68.801432433079142
0.99692062118094638,0.085485825296857887,7.3718657207927638,134.32087895435299,128.7512073289177,17.129736070776339,-51.547030632223304
0.55287704629084666,0.079751492382115749,6.0487383263867107,130.907310473998,148.55911399690044,17.721579118326247,-48.110643612012005
0.80081398743486132,0.036659573540101416,4.6228613608767013,146.99142481915123,128.27023089278831,10.608233154662718,-64.842019495612533
0.94841928528677033,0.05206054771163432,4.2184055981809685,133.25216087508551,137.98436907543498,13.829007169680875,-66.414256609761438
0.50308215161256498,0.030417371582342222,6.8688071945829803,148.11957338869348,141.64202374994241,13.984045230731491,-58.67859698074291
0.63068971213805014,0.079483547689682438,4.5038872040019289,130.96510288803213,144.61496700730379,11.293505517873282,-51.76916901260357
0.66700215437393395,0.094453683883401765,4.6348899474246279,143.15034017451632,147.25898354486412,16.793251259877191,-47.875551949159082
0.88011840657735241,0.044902389589014428,6.7303022422322929,135.08454646964211,120.04725108633811,16.909139336782609,-58.295463275377401
0.72542988484974269,0.080660361974701555,4.3597279946061835,134.99979170306636,149.47973003136175,15.601817951960546,-54.86736008395755
0.71132727263386486,0.063000443269883036,3.0328279763907426,132.39853914253052,148.73023053119761,12.752202632540602,-61.886440760590887
0.62796111105915109,0.055582368393546334,7.4335322710603631,130.61390278403113,136.22987982488485,19.458044223641572,-52.9396429505654
0.98100255258380686,0.07808788276649381,5.7805289201970433,147.51552597427946,143.97003955075911,17.267297299907433,-56.486662729393629
0.9225929281106493,0.07471439710183661,6.2841786587303252,136.26303056973248,143.88779265842879,18.038735345751682,-56.799466915997805
0.72118946683470209,0.058376105646559512,7.0235669242734797,140.97338374309152,143.16222743525387,15.437099592045989,-54.960411934101508
0.85077091130985538,0.080735857251267584,5.1887843050940932,146.08334813130645,138.48993668343971,18.165896596416573,-53.293529812099123
0.81428884514596744,0.023016872407055466,4.9061412460211802,130.61707175262197,139.65886903467239,15.054126088949673,-74.511502852187363
0.51685014016293973,0.040484449167733569,4.7882117071216674,142.09587483501144,120.48611457668459,17.584854562206811,-54.345766308091292
0.54978351098108369,0.063690286562829129,3.9521762339173376,149.09905951387475,141.55755507195494,10.505867362963331,-50.892885450748537
0.85562553038060041,0.070732067608323707,4.6295093082721248,133.09431757992971,148.35437516272034,10.737512097142471,-60.24180366769923
0.89908395806851726,0.037858606302492694,7.6618447057629808,147.32254416389495,128.3141996803754,16.384296178146155,-59.553148976446472
0.80047353854848491,0.022513950454248699,5.4927931311486002,135.16267345775395,149.13279830064735,13.483800267478859,-74.171805254788367
0.99431776092226865,0.036075358890815978,6.0042644088592585,132.24979291252396,149.95769055937666,11.014629668915582,-70.307457854938235
0.92271402313003748,0.051638681333978753,5.8797927443966902,134.34891006022494,122.95724925952902,14.9238049682317,-59.366511791025772
0.55735393679880318,0.090696707119722636,7.896780128031244,135.7745688690793,123.35174250868423,17.295327753606255,-38.359946522647647
0.59358929573559516,0.071469123953581529,5.7214468326025099,147.18215481393617,145.16809529285007,11.568377938348934,-48.938274689352923
0.63172632418422547,0.056760558177519675,3.1617587583678204,139.9059061115573,122.09025966004211,14.489930094664439,-54.992715221033478
0.96198779687758929,0.097717926785975295,3.726230589152133,130.07368828710307,133.38119808791336,18.308862275656914,-55.467626422993796
0.7057190903752113,0.036126745845302018,7.1021646854906537,134.1940433999273,122.66187343234054,10.704004332639887,-58.121940878159933
0.57869224115284834,0.074845475923341162,3.1281480705088405,144.71656783090492,131.94072914727602,18.731599479564224,-48.502401401726431
0.55898739267222042,0.09540350813861069,7.8120198849561877,149.96285776400296,142.99486528171323,16.641086854103261,-39.348485873979079
0.93012781477534345,0.083263019391196472,7.6331197845460794,138.21442071068313,133.02219456113502,12.760199781195942,-50.811312698583343
0.79584172312983181,0.053990127078909364,3.3873818525937396,136.97770804576109,132.48156987260393,17.937028937285799,-62.893496555984143
0.96562248965899178,0.082230126717782376,7.4775019414992148,141.82164387663525,144.79981744830269,17.992616950118371,-53.73809267432803
0.58169315614051842,0.089243039919916625,7.8183373643734084,133.0234937486274,146.44038232916165,14.508071975507352,-44.360293772935407
0.62603969485115751,0.084306766075068942,5.0543555243192593,134.64747056571554,148.21822352252349,15.300623847632881,-49.899740995397238
0.88722772567753561,0.067616412331451617,6.0001626083393882,136.85624070405527,139.69289328279999,16.334084363047211,-57.383726593922788
0.62435491407133403,0.046029285930917624,6.6607393016671583,133.05468701144744,142.47321872617141,19.553350983227126,-57.877195352424152
0.74823589132832846,0.027054195066244804,4.7573026803157967,142.07389494082781,127.36164960426582,12.878683945567738,-68.317827603694823
0.81288499628206146,0.014778946328589908,3.152182538337879,142.95412526252872,146.97285885882843,16.023615352455877,-86.583231691940824
0.82720390070411176,0.081088568228242855,7.5995129861807644,145.87619316939836,143.03114339439415,19.290816074205978,-50.456039160735038
0.68153870095245728,0.074343457347015043,5.505125662905666,148.80539316265242,136.6882762777569,17.979663190351346,-49.473222114823471
0.94602835824599385,0.012142110917227087,7.1269889851682207,138.72139576780663,143.2360498527988,16.567923770123649,-74.20167572970982
0.68401952291062407,0.085891256215652009,7.7371161545887501,135.3480243477247,131.40226494876941,19.188265264847008,-45.077963586678379
0.87044845398633686,0.019985047306353441,7.0334417400514582,132.87156785392816,136.89438273529518,18.942453082095767,-69.724947948928943
0.92388231466483539,0.023972174810513461,3.5406465776379727,138.3250367264136,131.62384674311269,17.169360650861364,-77.938486846724487
0.81740132544928557,0.010719354455871678,3.4382711659451521,139.96186196558733,127.95082243084573,13.590320861882086,-85.181045925080156
0.67486502473839227,0.042647040306409596,5.421514290429954,139.53217658166011,124.38014498282043,16.98508072779385,-58.097816022055945
0.55209901363788472,0.042518684409628631,4.891209470311348,133.55471174213162,130.99244304719673,12.785877703148572,-57.748677321859589


==> anc/competitors/data/v6/growing_annuity_fv__s42.csv <==
x0,x1,x2,x3,y
796.56044370036705,0.071134917400974412,0.029543215458295306,17.426198873479695,31618.571938111236
494.9905957768471,0.11429093268608879,0.012686126845199151,16.976354286221685,24553.463715221151
872.73812792024421,0.1046905824802061,0.035600778284707819,25.027860820324786,122329.82436709346
727.63122615342752,0.057741188769727739,0.023753221921137904,21.605450380537658,36445.34913883562
184.75961309888459,0.11979242604863011,0.0050410536698650612,1.7707551849214593,342.76398518219969
978.06011647308037,0.11154400170154216,0.0057487464582213653,2.4343149772344548,2584.37483516256
785.02573179131764,0.069873590650482736,0.027723817077188059,18.445195121224454,33891.25286763037
807.45787474925839,0.10858276057626567,0.0069177574576831224,15.09957019304599,28850.451425300038
215.30226940799128,0.057449367230996806,0.020291708063281733,8.5453550049467495,2459.7039645503992
505.34734410601044,0.1199373311331967,0.039670979037148432,13.141026532129247,17396.598791659377
433.7182218093231,0.096597931527457576,0.00016030418933357993,22.979399243252956,32916.613540103157
934.08848996374161,0.095508751089115787,0.00066319207590227692,24.971733055079969,86070.278409186954
679.47860807259804,0.056330850888889297,0.039723383277220262,17.275468968811282,25252.643802549297
840.48545194374697,0.11279233792276376,0.023385553365366622,12.175714944855986,22080.548069596585
499.07277894459804,0.052029965224312864,0.0050763990207405253,8.8502060833581027,5535.0868392966831
304.51484960629921,0.06685796406288029,0.035892087990163746,16.135635652308352,10569.67970147937
599.12630831425133,0.060011531261664454,0.035215212005107688,10.127738938367049,9293.3507519048107
157.4355304937578,0.10437375584845529,0.021448016524455011,17.358758974369465,7893.8001641266401
844.86805479332384,0.063874295904902859,0.024871681194430263,20.622919092779494,41717.083847986898
668.49795920985832,0.11374467589916197,0.010927487660035054,2.9162971166624505,2190.5594942380048
782.27896607683647,0.095938832752924308,0.0020207878548802061,1.03095648565967,807.68219938823711
419.07337131688155,0.052531389734628738,0.023782704355634576,7.1560370263815454,3780.23594559095
973.62822195541298,0.050380088389009037,0.01179020772811052,26.940833433844649,60245.580690325296
903.80900918997793,0.053616054191007928,0.026544841866414079,19.742432133628217,37620.0793953272
800.54514736638566,0.092414762435340941,0.033449807073704048,5.9868502061736626,6514.3285958525948
275.17483706677081,0.10610372676015906,0.00072642175657456232,26.817654892884946,36364.194195554686
520.04890335433083,0.066698697443917196,0.023828550987429097,14.62872226833286,14076.518587468496
139.42338920850591,0.10945861900461509,0.0092512215874740907,14.806660943681159,4882.501567499683
238.86054286079303,0.054006235810728227,0.034955539916152058,28.130716371436996,22098.709004671997
714.74405791820914,0.10606746975491733,0.010146580262473139,2.7251140733168606,2148.0163528289117
770.2859403170354,0.11494568011205962,0.024430805329416733,7.2401699642328374,8574.1726210029592
970.75875919078896,0.10404758793730665,0.022141633603584458,17.987368429486949,52738.412016222625
393.24282232433677,0.098868454878504597,0.015846660002369957,6.6691087778781188,3622.3486987912111
433.41373543138201,0.10865861530587681,0.027104830543991765,20.706283267059778,35737.633749142493
522.60023014822718,0.05281059096829465,0.029030785388617357,7.2086763907648859,4835.8291138807272
270.52422317585712,0.064124747750333874,0.022677511812775473,3.875552147365616,1185.0901697932602
216.92935480192449,0.058744657551395019,0.030336889487390165,7.0025696295843529,1975.0520360916864
528.13443360334031,0.08531716931350905,0.039336683039717504,13.259286993889805,14853.742827336731
304.21841414579569,0.10216316898301911,0.016770895516032204,6.1080106760193162,2510.1130008596269
702.8325952142593,0.094100829120347909,0.020583322075421236,4.9060687227770714,4296.9965247690452
493.43672698509766,0.10957917698333544,0.00049879511764852949,25.948174700349284,62600.608229770289
849.4103764520537,0.06086490947087636,0.031841142252415133,10.291518904321928,13350.867750948735
730.23859180202419,0.1014234764354613,0.020809202681839754,11.462001909029354,15941.218532449189
381.12997724383695,0.063512904360823283,0.01631845721442261,2.6028418755356015,1056.3363270716277
849.033821255681,0.068953112592246013,0.0037628785235758323,11.363719081559569,14193.808085772915
824.28792174712169,0.09969332880969127,0.035586256867015893,8.6794081423258103,11917.689112899179
448.73054112715704,0.11861433494290773,0.015800289601622258,18.704066952911866,29666.84459196225
359.49529353721971,0.092808052418394876,0.027303263928368817,6.9563186324997943,3556.1044364080544
714.24595357747796,0.053815022049390697,0.005974966254726031,26.762598138822376,43203.808599655393
225.77723524837882,0.093141627894927304,0.038461985181641303,27.960332006667098,37942.017270372227
279.9173822275975,0.052964538610611699,0.0071376704728732367,3.8951006581269159,1188.426866810702
106.62604277590496,0.1118901997956772,0.0079816797159796143,4.1146857323687396,527.32940387731549
808.23193975192453,0.099670479957043451,0.034359314422308551,4.3444667052186512,4367.3601000346453
698.36577093282892,0.062118949249575228,0.036503309765677248,18.967508432999047,31693.637765255993
734.64884076370163,0.056420470407693865,0.0084858963009320568,4.537099962079064,3734.8135608980065
802.65612791977105,0.062847326021622324,0.018792035526993118,25.719087219977723,57955.925660796311
513.02419798450592,0.11860190256879347,0.029339796182513193,22.87387393319888,63486.164631434556
611.86707635760445,0.082099244972094282,0.035134629352432063,24.774456888902698,61360.383443998544
225.8172983148917,0.10488566638389855,0.015162107801492209,16.255755279694604,9520.9139276006899
203.07706618237609,0.094548583947544368,0.02068077947397717,29.903639134055449,35900.514793492104
701.56266561142445,0.090068920497104604,0.029668656420789398,2.2810779853806769,1724.1604477116709
523.98658552881921,0.060159117826553477,0.029245439066111815,12.636683961397287,11064.2524886847
608.71249583306997,0.11622171174906665,0.031318405201043398,10.394163399191449,12602.329749288883
788.49897167442305,0.071093984276030253,0.022797352745661054,28.510719462666589,84643.391403985501
671.24648800053171,0.090461205106527942,0.0041846038721910081,17.728967796430194,27744.608019889685
598.22146059219631,0.098984316121234622,0.036158931635121599,24.379537997897032,72441.324298203865
603.28644467087224,0.095446320867171613,0.034622901572841126,5.9398946160970469,4904.8260876428794
373.55508825635098,0.11584160867868629,0.031923897432733321,29.38039017311273,100244.0146944225
127.73605111114546,0.060390729294404061,0.0039944990864291801,15.460546859413141,3198.6782104326721
493.04565030912613,0.085584691691285936,0.0081758946832571674,15.316490211848729,15189.324426318046
293.12620553757631,0.078282407351853614,0.029744014604306077,29.155657127826398,40169.663013191188
467.67577935217253,0.083191811063783261,0.00092560378327785739,12.041238475297206,9131.9581988045957
868.06276594134954,0.058345226833842127,0.039168985348291184,12.528225712094795,18859.046046162905
310.54553727880671,0.059386622691093571,0.01508578721422723,17.957828381343163,10580.683885382294
152.4724675201594,0.069465288204688017,0.028772501347632946,4.7135257058858215,859.29968641154142
353.24550281979691,0.071329322263258194,0.035502843539521732,10.311483165943791,5935.4644874387623
364.23438199001527,0.079953224957694496,0.015785195526003291,6.6030413509087857,3138.0056450233824
695.7248632542055,0.092769128292563979,0.012765299543986641,3.9952208941044383,3247.0780046301452
601.32893710715052,0.094424038219278417,0.024349645155929869,26.118193583599581,74489.686885965537
805.50838819577211,0.078826762760989919,0.023239574949922029,18.090603817696806,35217.807384951724
697.88218629464882,0.078614817660008801,0.016365599104991885,11.401510954309424,13078.45420776516
465.74817529606349,0.065233996868787336,0.02407099023470834,12.851411943634671,10128.602919052782
832.61834619943124,0.091181437388630576,0.037415254782659793,13.514051106933284,24918.892608527916
250.27562791693353,0.072192863792206657,0.018705610265063861,19.361326282196572,11343.431207592677
120.44086582047443,0.052524188399415458,0.0078696872300252525,27.876312353180804,7881.2660862551602
181.04307469807759,0.079288003090980219,0.015088239315320155,28.050608970052494,19683.462244418937
750.12341553680528,0.083189287256311917,0.015764279303724746,12.353267406389238,16358.798331833927
515.68950722624868,0.06579150077429477,0.0052443477210487944,10.548611328335317,7679.7858715377643
245.14460113024163,0.090072055318548089,0.0065148600221821961,14.080348505372397,6666.699602595063
550.94029759302725,0.089604033030234467,0.027382482935747091,17.470092682426284,25456.069646432596
237.08089244185157,0.099140152677725996,0.013579110168356109,14.3927194320427,7436.9863639786945
726.68833756996241,0.095356393754084695,0.038195935674232302,20.103848884684329,52325.494886753833
501.54064801662764,0.095670313956472214,0.0097438698143442973,17.077571678013147,20897.271297896092
442.91910348683422,0.072134990627683027,0.0039569802041928923,10.300750854128207,6546.6570738917062
371.36088023308889,0.10512025553901677,0.030140182520010318,11.026193367116345,8039.0629425943771
667.25433380699963,0.088440106851977562,0.035241442076714806,11.979190839232196,15623.892177835341
425.63134949805141,0.080199273662592302,0.011124534274859514,3.7445532792322718,1803.150398912104
178.88492738449088,0.093820873665873994,0.0080835240658191192,5.8158163400052203,1328.4109725188068
206.20531190846378,0.075246013411517793,0.0074306453948434874,21.970300262216199,11391.792307651976
965.70789809456312,0.085891747122473078,0.020880492054660495,12.283804634140321,21727.348815735051
917.72262163684638,0.10156939819375542,0.018736665649870837,7.2216302042441658,9610.7711480948019
729.73642042967458,0.11204820207065953,0.01037759359418137,17.317499906670861,36573.515035270328
339.28296531356762,0.11447400381066342,0.0018069246795770556,22.91064673172939,32933.26285831417
972.25873961295144,0.085254304762816951,0.019259653613051229,8.4652485080157707,12133.675625707765
800.8758135692151,0.086419258031839835,0.038373293905424335,24.97690657578859,89439.475325839448
745.20117024309604,0.10599092875346855,0.026100768030106528,27.897640929126439,135864.40672378941
504.42535192940983,0.07201154842209409,0.019820262265144738,18.32444134314138,20712.985501699171
345.01740566064313,0.10861676536415479,0.0044276829611846445,20.399482110755809,23511.69506684997
186.75186593814936,0.084589915256219644,0.010097451621983491,2.5247037193686062,506.03284547036259
912.34215688945756,0.058109970703468787,0.011790957982981709,28.420076839635289,70592.750846763418
510.19866085024995,0.055044140295106063,0.030592142104289375,12.382057293683371,10208.405727949541
282.12702831570732,0.10893952477276242,0.035068431890584777,27.793111615817466,57669.560525549452
375.36096173558724,0.053889754183481457,0.036065674142657538,17.790348217757035,14023.028379302099
621.29761204770637,0.069642800529355911,0.039382744330030167,1.1339451664565008,709.54132235343366
259.09550464530855,0.073389102835108216,0.039294667324181298,2.117717980379636,583.36074335847843
870.95285568313795,0.062109611163411571,0.038119965310719255,20.732145364427737,47771.561710291528
782.66757685168909,0.071972535886139249,0.0028728856201153752,17.317372401126061,25836.544852403702
747.5166603558431,0.101988479670756,0.0055117414371122072,1.7694406789761561,1376.9723703232914
488.88373579759332,0.051027799049204958,0.012178661059041316,22.560338875449176,22140.66709236152
664.57795663219883,0.10790213971644805,0.02211593016257846,25.71221477500627,94388.053597403021
625.68817202146204,0.10995836165021908,0.0038791155482191721,15.396106990739939,23134.460859870102
684.86194139933798,0.076058310123408371,0.0338318783120857,14.506965770360393,20693.146024433958
175.99988902590019,0.060752902934244436,0.024670247163092362,1.1587201562041969,205.29155569095485
474.22666195354867,0.092058828556155659,0.021694576092088198,23.81284166231438,43640.192766891414
137.45275647570324,0.058377078910542606,0.0066124529346916466,10.590765935637057,1995.3236624258257
544.59173732006707,0.075544355275477676,0.010130218976007894,26.484144973693649,46413.49314381717
396.87509109950679,0.11709004266306806,0.0064124809992903223,11.818757039183538,9404.7532273337692
230.07176997944219,0.11968251308085459,0.034077326311791944,17.387259408290461,14373.37106791784
193.06267095029648,0.104047342394821,0.023369114402448727,8.839911857780498,2805.3704935353812
628.88011495994078,0.071767305694453637,0.029405177100785336,5.657061064962642,4481.9638071417385
253.5336716831975,0.098136553441626473,0.01184131451640103,23.47232919805851,22572.256582725866
932.60810653911744,0.099378445583880884,0.014850105483531087,15.401123886542166,33624.006447092295
622.95502573035549,0.077148918661455484,0.016194198577061353,16.558149788815271,21650.213498741254
412.18282408135337,0.09486220442103116,0.030400598869761396,28.997062650970328,73293.471794856407
631.82394233327511,0.050750935148297337,0.030894119506982724,28.943817454442456,56580.658319573238
120.52348392672775,0.0646340361021569,0.008272541100561269,25.813621529369701,8125.1797064367611
962.70329191730082,0.086756181207708283,0.037661554269523959,6.4406694901859733,8628.9141862915349
534.07309324861023,0.06146259129808071,0.0048262134977474563,18.233908134745818,17684.96174314338
804.46170452525757,0.061613480751357357,0.035844883296945212,26.466275315010584,72643.67901659949
174.45699993019471,0.10854130033851665,0.0040158258259923715,11.859454157019194,3914.70614997651
537.9924977543443,0.11923931018785237,0.010581592446052444,3.9320788121319641,2550.048860459528
541.63629491906886,0.088917859961991391,0.033859141442718281,24.517924164957734,57163.283809461951
944.04380947748461,0.10873488116171993,0.0071796828938434981,14.971142989502978,33245.761073250986
614.55524713846785,0.11932251650283908,0.016542717252398795,17.367387730416176,34401.652086432099
526.14046095125843,0.059911712199814227,0.01799437199776505,29.482184593217486,48541.912855047194
340.27809678270421,0.08137719292780457,0.0098103589209283856,18.609131484328092,14687.663220974518
398.41209760829696,0.077480090108934391,0.028409808053439463,13.32440218431694,10152.699822517265
568.605162224384,0.055603449855232953,0.034053385976088153,11.729546667568735,10696.437540124294
495.02031427454205,0.1028731120956321,0.03498300559422287,13.110959486967323,14880.208390243237
119.45087189229739,0.080364531912581513,0.013572885829462438,4.4335734121813939,620.87191815764015
843.66273177492201,0.08285288539332808,0.021234015771512578,24.047766194109581,70154.883157676624
906.54469465579007,0.060547108166926815,0.0099362561546260594,25.293788887424192,56229.491208803731
226.22418009874968,0.062664865656160765,0.0097918600620058166,9.2475169026288579,2823.8616130243131
598.63252918514445,0.11349725355093504,0.0064501625140769648,9.8101019338883795,10098.697967105109
197.71816702189921,0.053125436228199527,0.037600760432300588,26.355693433709583,16140.411304923316
705.01608373583053,0.066299659946059436,0.035519553144223198,1.6951403103107081,1237.0644851064835
353.11040545510753,0.070444153122016989,0.031094348533107691,16.093265869249603,12149.280050190813
693.4803712227116,0.084313827968111044,0.020706460851509161,14.44659572576353,20447.923118263276
754.29515285819434,0.091051162111035713,0.019624316620474876,21.013676317775332,50022.122827612715
791.78274272589135,0.08453029830954667,0.02118982664729992,5.7383593043341801,5815.0410012134644
196.96685136030692,0.055888073418981742,0.021462720543083572,20.381591483059459,8513.1208770766243
924.41066062384709,0.067056721783899945,0.017382523387907613,11.925286228371416,17497.955665169029
307.19259180539274,0.10905118693337787,0.005270193315682699,18.942728566919619,17758.127800355745
133.6713005585618,0.094631209033492134,0.0050265541147414394,2.1627552863105017,305.93289205685568
599.367222452335,0.095440433509399208,0.038089988633827336,14.390088718350771,20903.961493406125
433.8300554761949,0.096914227874594847,0.019281230383454022,16.145275925488789,17274.78472595854
846.81076881917181,0.10340321133276703,0.038128220996207558,7.215465682794612,9392.7220788686809
827.42632485787158,0.054067593720501315,0.0065430751084043989,5.0490859711945006,4719.733157179211
385.42500354044381,0.07566258694528287,0.022176662081597343,6.4657547873567403,3243.9802918531468
957.60945556277045,0.087766920468317508,0.0083086901340615697,10.980091263837092,17156.084417196831
361.82605432610677,0.073691953830812826,0.010127384245064062,3.8074943298441721,1547.1718477437973
563.55141630854314,0.10911352113010306,0.0012021831504471514,28.472274076158531,94236.304884957266
330.36858151084243,0.083780075601110574,0.004758132429608453,12.744827783378701,7215.1017213086106
942.43921304406695,0.10380393126215653,0.036673936305167833,24.460118472695722,123329.199425866
248.14703582381634,0.10964108618168183,0.012861319659293269,29.258096570156553,50085.475605505773
140.4195574530961,0.085335403803244864,0.024325168476583663,3.341323120079434,531.88051344207383
491.58735400273417,0.11366865707099449,0.018600565279570921,19.898414570114827,36587.423540450734
993.13800765025337,0.091098675837588641,0.016018049809811134,26.270863515495204,110596.86432180031
902.50953962942253,0.10951920091836051,0.021275443653842725,19.39279858503512,61362.287517392404
773.74721751125435,0.073841355691406707,0.0074895577846136605,13.441757519364968,17491.828784591991
901.71324179067233,0.084917187097203972,0.03954415594078306,13.501214371500209,26178.249736652509
904.10197572807692,0.087198772870320435,0.032732314748154516,2.0410676942134085,1960.6825864829632
566.97252434780421,0.057348580112724944,0.02966458530926061,16.503421787388984,18227.763698463874
384.33614664771369,0.077898675469107836,0.0187503718805581,29.812746906818575,49508.899315832372
794.8111888998892,0.11421363707861733,0.0061150848850534392,28.80251825318609,156909.95628598038
695.49513685098498,0.094158256825531972,0.036826634330942715,2.1715776364227324,1626.8870163070371
436.29195598633908,0.062425460770587728,0.013655482695269106,21.468113105255156,20855.275881727819
185.02000125536375,0.073719894492672355,0.0020042675878773506,9.7511811342109933,2531.3480402892724
772.11065021412344,0.063412210676388997,0.013696147072425146,27.186685448777965,60145.100891314592
336.21446433057821,0.051737619225900082,0.031778281219835378,2.3083276255690777,818.76891865848609
943.13183548040126,0.11492223209528186,0.024908349799528329,28.140348958321336,202800.63557884132
316.8735175051163,0.081374512977981012,0.030033543389794387,25.286796569845531,31580.658076388907
210.4821391703374,0.071527455069455029,0.031745415354495099,4.4076270853254442,1101.9005157466875
848.00140491241552,0.091893403409041563,0.0084781844432217039,2.7349057822016767,2525.6852472275345
237.95588496204465,0.050512011940511095,0.036951332643727207,25.206522265481141,16970.52763630926
261.34147734196517,0.069461547462056961,0.017519584116814903,5.5169724582628019,1750.3830645750768
639.44451236875921,0.099212342598922476,0.025560545970566586,16.512046436300245,28225.397039730131
887.10583675371799,0.094363884114848404,9.2350903469680113e-05,27.556600878482577,103482.98971499008
276.79119914311593,0.11872641632797748,0.039734739936447119,17.455995292930378,17918.915601430996
379.29130561008532,0.093425039676063082,0.011235855438566205,12.519765742711899,8810.7259315852843
799.66435441705983,0.083425411153941295,0.0024825242616062092,13.905465590765774,19878.170948873765
974.64378345487057,0.10330027942288053,0.018330481661460559,2.8303979504122596,3074.6869189494469
550.66706758210807,0.11323295103748371,0.00516120228728167,29.093817319486366,109570.99391415564
229.50775229612569,0.10044871627028461,0.0060930684063030286,10.0089713673514,3755.3176689694014
112.54265893738139,0.11742478564845657,0.025291312521208406,6.4915412585127612,1074.8387353012863
306.69042699896977,0.10474036195167241,0.015717095662809332,9.2953717533714624,4713.4743686044667
218.63999600786894,0.11067610067833485,0.036874098006199806,28.966822651852887,53513.836573882661
709.89280625157176,0.057987284982854603,0.012766259784322803,3.7342955511522034,2916.4105380047763
209.64925416567803,0.10126894520956514,0.029047205135356045,26.151788174534261,30037.277236441354
555.69693845856978,0.080806208966915802,0.018443977206196307,21.527472937641985,34263.932256007647
724.83619207859783,0.088717266168789263,0.026398052045171153,25.070556195611815,75619.849397979327
623.00494829881211,0.095787168663764966,0.023987814268639617,29.301028670668995,109208.43779438212
279.79808649405186,0.11788705816938985,0.018911358910359929,25.422485009989284,43500.436643311281
823.71207356403647,0.11892046570021372,0.038002443784977483,28.358088187057731,217052.40563710564
743.86641665422155,0.070175977184153374,0.013708545710198234,4.6811224469366728,4055.5884026152298
765.08560352398763,0.10136274482065413,0.0070894200499709023,24.077868389842131,73348.521497300986
217.95197640158193,0.10249884765546879,0.027123762435193131,16.824595128350385,10396.260010281136
211.37842328531013,0.074254500291913411,0.033840302452316354,16.761372257315962,8238.3977696678594
934.80629590585693,0.058670884240495477,0.0016101495975969504,27.068725713294896,59559.304449630341
457.82037444244656,0.052866287220000384,0.017985307536907223,29.182310740754627,36940.144565642346
370.85382260284575,0.1044140189270425,0.035699507587493053,21.440311368252246,33936.278878509882
539.72564081638006,0.084278981927183416,0.029984744756914702,15.005213294681733,17988.493746295797
696.5777914872242,0.11898781186464483,0.039672308659905127,14.235711879153515,28237.874167902599
960.06093134227297,0.08254814193355571,0.021256552463889751,12.203902259472272,20989.282755754019
357.80160419384953,0.11845418853516881,0.026399828752046051,11.486371857607217,8818.8676520661338
932.32758638082441,0.07881032015358419,0.012099211245517126,12.35369840884851,19460.837285014895
122.37354224763068,0.10555775053919808,0.037901423986639697,3.602843822284663,528.37327921901635
599.67823809414222,0.055937349061828248,0.014653419542261452,3.2456464725527083,2104.40355458255
670.57760051297657,0.08888231970964347,0.029540428507465143,23.616225472297039,61944.741965323388
195.30766337567798,0.1061441850890007,0.016125608164763276,13.936113894686557,6138.706288604958
226.30563735752139,0.11472911670539221,0.022472757202519972,27.989850167793993,46712.343268587334
477.20288738467343,0.10758081634322021,0.028791301400861849,18.754409249224622,30845.482984374081
969.60872092886359,0.052587950904082199,0.020357366070054169,2.0201034833481728,2031.6135770763208
636.4382979109356,0.076089163891471398,0.03628345307638034,5.5681768982069046,4553.4342853271937
939.72089944019012,0.053408893061969595,0.016772039517112411,6.9687739973772196,8058.0386408851464
823.92482405167368,0.057649760378019062,0.025882871925733006,29.296344707300157,79147.878418036649
520.64344139976242,0.097271394006723882,0.013694497332002165,7.342422558397411,5431.8681000542638
806.28710432696869,0.099928073741818862,0.016326266729240521,15.956914612353488,31599.759067752635
116.05310557928897,0.10416044779261384,0.017602004329342096,28.149131017565686,19619.428151851069
198.22959708916144,0.11058195836389639,0.0050322807324914096,29.338589167516364,38571.572571293436
846.48575339446268,0.10176020279335568,0.0036689471623602677,7.854452626122792,9592.5677115747021
817.1353794926456,0.10606101144746424,0.026699596925870317,2.4244116687511639,2171.2973923905984
309.37666776979029,0.053427459687629547,0.026220709533722093,5.4544531435949963,2008.9832649012487
577.69263153914812,0.066417460530890898,0.026516388568403812,2.8365258823741843,1781.3546722755491
645.41423863000978,0.093532844136267196,0.00079065781370766695,6.6586029916777552,5626.0142113745669
880.96505839841006,0.11006877132373762,0.013061873706871197,17.488521726408326,45002.155243345253
642.79644160485304,0.050315008745776144,0.0079123938903678769,27.461015092573611,39540.682850497673
471.31441234631228,0.086024053948144483,0.031126056901760495,16.57934762713586,19453.752304379719
436.76563906646442,0.097410117955507802,0.034425216055845205,19.153697144273341,27876.130252462004
483.29387773615889,0.052072510239002931,0.0098672150890458925,6.8541502966766918,3967.9841881012171
686.73792302197671,0.078094889028737152,0.026713966353919455,24.216924999541654,57265.415572874255
880.74156857709238,0.11269444169685877,0.0051745121383309778,18.915878346661913,52713.37394795959
508.50719386866979,0.097012896619910111,0.011006101024068533,26.05996804658902,58156.731174429893
323.05560665622227,0.066636085435241812,0.0055461798493367806,28.516450103167738,27092.136872561259
312.996126697823,0.10969467907423389,0.011340830663969168,11.089122496941176,6486.6126239054001
771.41285221910175,0.074362199638665999,0.026989461893971115,3.6267926975277414,3186.8432874883015
834.91188708151935,0.10973412698008415,0.036413076407410101,7.5519397795866912,10079.688204426444
194.75027186871245,0.070926055578323391,0.0081008963169674382,13.697405404599278,4462.4014540168728
159.90297125966035,0.091322417561820426,0.021683161398028769,28.425115902909724,23306.154366732197
634.99029738080662,0.077785804742348391,0.028055644049737292,11.970984848829042,13520.78007717953
231.55591977342846,0.069237753552854692,0.038116898739422631,23.352423196295732,17703.530148403072
842.19777141070722,0.11205902935203084,0.024402419315486954,16.673824072951895,42100.106909770679
379.30120653166699,0.063131557735764399,0.010204277241095228,6.30145434249832,2900.0969678759629
229.48473967402839,0.055936811386503416,0.02501912627655745,10.301289449650097,3428.9887916097859
928.87342523870518,0.073934885698196229,0.012819646467120646,19.942564665661742,43441.34712059376
248.97855046175036,0.10023474033490973,0.039045135627668308,20.512748445861909,19944.148515979217
356.24807410414201,0.10652021241833973,0.015987045406545476,13.608032657462338,10717.820446076857
238.25205567285278,0.11991203590467353,0.02741710883044057,7.6307224772013242,2946.2984539732015
203.94105729881949,0.070745343990781542,0.00092910329387033922,21.935296605867613,10102.265221510934
119.03321470279603,0.078555936579189745,0.016002457845390214,5.8973182067687286,882.68510460847699
149.85586824783411,0.059577489462073842,0.035004304532900467,28.16342106408867,15049.036037034832
257.17732384226741,0.09024103507361235,0.024409097777329834,6.4492037920578245,2256.0780283677223
148.04373936445785,0.1198306026084042,0.017757715455839054,4.1120585221430925,750.67657224711263
632.02943449987413,0.099061670708446098,0.03743749997742904,15.431783368595985,25973.969540174425
712.64307411955576,0.091664898828936026,0.034159375045889166,16.066938345181129,29456.823655218428
454.26741114882543,0.077465836504525584,0.01288862695291753,15.737594528569099,14155.517786646355
386.19198725684447,0.11407091321998883,0.021781936081653585,13.663357190826344,12690.795310965988
554.0736133200071,0.084784161729124452,0.019592970243698511,29.849631892058643,81296.159537846979
887.5044480111477,0.05940568393191431,0.025288100004594496,15.102137767446875,24254.611324410671
866.01846413998544,0.075576492423939351,0.013364450678350223,14.860450841455098,24145.031152673073
139.12755581151276,0.054701666819343686,0.00976820003063553,13.231215818722278,2743.0692352907445
263.34856863687168,0.064138532638214715,0.036506873410221442,2.9379468863424241,850.98132442575275
313.0703839939564,0.051236814669993858,0.036954979979940253,18.195742303338864,11989.720412322629
324.44881824899062,0.081729594155011437,0.033732915430479161,7.6110653944722904,3590.204327736401
614.10938656849544,0.094417818546625801,0.039128177230582456,19.490660426642446,40993.58198689147
474.63618313287304,0.074030472366523548,0.02979966103118754,2.4741703965058375,1265.3657465599611
144.3287079348346,0.079426724005369403,0.030586689142479986,29.460225936337046,20904.970614781701
436.25272461361442,0.11714464909912031,0.030503603678505631,14.601147291367493,17570.338358838148
571.37765384587351,0.10263741851024408,0.019224305237692262,27.005905776130255,84401.146040042266
191.5047126133444,0.087859964586146588,0.018258087780570868,14.791274023755109,5965.6361029250393
850.11269840970374,0.069917861257827771,0.0096090510459601267,2.7495937386524303,2502.9573570998677
146.76567981859384,0.11278977591410966,0.02579276777437162,24.844192836720399,20824.257033646005
932.35768211625589,0.066456798181646168,0.011572805444093382,19.797328160346897,39387.256041183675
189.20182742188794,0.072773991136167393,0.010312336388094177,23.67095437964441,12114.378544874298
859.21745643797749,0.11363453700960639,0.023438454963842191,13.416926041757327,27370.90155806101
912.38782953485543,0.087067943869955061,0.016399295529001729,19.500165583152704,48030.351295090673
981.61361252793347,0.10196225645925837,0.0087542643517852878,25.830641110101617,116133.85089794736
821.82329224623425,0.091352135591463629,0.032642240670113246,19.300897843284737,49632.288404080304
801.52978669419599,0.095740744630664648,0.034422796771775038,11.082535410241196,16987.097040515
678.23494839599289,0.070956830406037785,0.0067079807871112387,20.213358236619797,30115.565149102451
801.09671912031604,0.066896044313866407,0.00030028131199999475,20.483771469807952,33216.049524001777
221.09698757183236,0.072574464301806571,0.013445198741174948,28.857021912692126,22740.066514790535
582.46123235287359,0.060880909485839574,0.031900433427230104,11.756457324708407,11190.121966230101
562.80058317137309,0.11120200557035652,0.033566954649372975,13.327371257909805,18296.479800537825
871.81492971030184,0.069827285327507982,0.0055331628046419688,24.551565874424718,55586.058149077922
516.5194290341642,0.089304257609006926,0.030973436047322049,15.667107127539497,19542.434885103066
446.58054649031811,0.10543820975989618,0.0046281666923771786,22.36061970035626,36761.147677973
675.60694411339909,0.10486768765629995,0.01560250360626117,14.33157446915417,22153.388527645362
339.81698575076143,0.080687038100893504,0.039944380600476635,7.2493591125683139,3559.378658623833
225.79156985856116,0.083338011601070794,0.0077036329292363929,22.610911440649314,14689.408899417134
530.08954662137126,0.11962912242545173,0.0061585433031050574,4.8034999063565884,3227.4186686330022
475.20043173539653,0.097221823388531692,0.016912013301871739,6.7589262424079344,4450.555794531323
309.31294647598634,0.10702469101825179,0.024786741038794458,19.177924500742051,20419.256323255762
430.7606291036152,0.11317877784534623,0.037316031296530133,22.670824205570025,51517.056402753973
429.75320484362265,0.10513128853605375,0.039232845821321367,26.945948719166633,78026.586875963039
394.74600797129091,0.062962554146749727,0.0027856254636557855,8.9050084250608599,4574.469703961513
441.51767175423606,0.089351951361630044,0.005519900693916213,4.2110034994160763,2161.6492910108941
717.16901091035083,0.057132591012018147,0.031629518955839757,28.725353126156243,69938.917612434263
367.18882711415677,0.095704548859479877,0.010825286090834418,5.4782695526421303,2548.5291338281691
953.97213404380636,0.11687445997314677,0.035393962380254426,6.7323424853845459,9844.153974634135
924.71321758436011,0.085891244501007796,0.026538130289163471,9.4485541531955057,13983.962552817597
532.81938547007076,0.080308074500743704,0.0044737920952270874,16.352349266762339,17290.165004334594
395.52508450421993,0.052508992599271428,0.033301171396960288,26.601941414988264,31120.530861716732
581.89131084700284,0.11718421656304542,0.0070542552003230339,23.055834659166141,61784.298257827286
863.7044398962621,0.057210187889111114,0.016939815787186153,21.536569061436417,40281.463084230432
687.32860650409179,0.052875536531339286,0.022087397142373202,6.0802364678241059,5041.9561125345526
823.95264515236966,0.067224662805345697,0.020030645963211132,11.372796314253254,14713.889905630216
579.45004845916617,0.054587130374286773,0.027446516624606017,14.87374285651366,15129.837561395128
669.62586634085869,0.081858248968823363,0.026107469394770211,5.2753526510819899,4430.1014173500953
359.34005276421556,0.086126146087997874,0.039681680221122194,8.9294613616735035,5227.6885345543878
761.40384607926171,0.071879896432000878,0.039976876368967511,9.9416629146324826,12347.456026999726
282.16413381314652,0.05356723378024203,0.02065837610542564,4.6910097515421381,1514.8268256157792
725.31831593664845,0.057812025777445875,0.0038079634784345595,16.956951065339471,20508.494460552694
874.64716149330468,0.076915306459294966,0.029113731958748734,21.445817699201594,55790.713498022611
218.89255357138956,0.054236991557857529,0.039066563128663571,3.0280173128289753,727.03698212873837
652.94176648772782,0.098873280792693946,0.012733055505160813,14.952569951131343,21882.669010996062
185.58617340694116,0.064491437906736837,0.018448355433502952,23.684124662766056,11495.500545836965
753.14406544428414,0.071145009814854693,0.016991076992618238,22.691713739620958,45770.182653025448
176.04389694116821,0.077588804402466821,0.0020567661822771745,24.637119790343871,12238.87621534718
942.34584043056338,0.079162674314840351,0.026890577248937793,13.998978361947604,26237.247847612798
223.66713703402195,0.050116249537236042,0.014133507802738712,24.79615539655596,12095.146276471338
962.99222131817237,0.057844925969908832,0.031498554985260094,7.9818390652138147,10440.480225436795
820.79575847658703,0.11039351946186146,0.033284803011279444,11.463506281107945,19862.193428168204
634.31380401971865,0.050086314375833572,0.032849231463913817,6.1143117161162381,4775.3184105704413
804.3616941665922,0.085571714906901256,0.016666639921595207,14.557051643428583,23723.907126749615
815.60335508477726,0.084265140455504567,0.012861827289635981,12.369740650047854,17693.860457226143
951.42435653559721,0.073316591270744649,0.029952831186682193,7.9868863760150539,10834.405314848736
328.04501845526852,0.080192891410251474,0.032055577353708918,22.801640567692665,25574.517620846731
631.06830582247824,0.1046406796268609,0.019650297855654645,10.10155639123775,11253.027717510378
185.54427780796109,0.10888425943504695,0.03572124078145212,8.9113255742292345,2902.8887278915631
654.54913002170917,0.068224398039067505,0.0057563478431423313,4.7958195946643567,3608.9382973538604
254.16217368350993,0.072574330867741094,0.035162751186358407,13.725829352256511,6855.213708153271
608.45555032519769,0.066973799711983292,0.003843809318875251,9.7859742362817581,8169.4184377154543
615.18746263046478,0.083590438038574549,0.0061410208821845559,11.70891239888809,11800.593087794403
519.3866376831046,0.097828085036116896,0.021353600530958413,7.8439206159960264,6106.9733625953904
570.36859796181056,0.065977701282439433,0.0027007392074966008,23.131509204777114,29921.243270425206
787.53105100592916,0.073151501943840666,0.0021122840560044145,27.970097073286802,68106.133521427269
819.32024486085993,0.11512692323124053,2.0749766628220813e-05,15.440023730877741,31166.067700126467
542.93789401788626,0.053399850289287065,0.017452666387770526,19.646954276884145,20754.774499289113
639.63409737035101,0.082253872366769634,0.030984955251689192,26.147996021594476,70855.826930798896
938.11261212109162,0.099809062911774438,0.0013935340111966266,29.966059482676098,154994.7557007916
207.76022965101055,0.060531780809023189,0.026090304258634216,18.791978057165132,8414.405701779624
205.39320931009945,0.05331618140038373,0.032925092696647458,26.803604529656194,16530.694173334268
178.93811071969157,0.059674376014697154,0.0067200339431148452,27.349639150113617,12433.039382476811
692.076956536475,0.11431762354714779,0.0058745493928561701,23.952093146421046,77950.460321063452
476.74747071134152,0.050648184727478639,0.034432038944821441,14.367010341120196,11973.592848481661
796.88927452765893,0.063182538236794622,0.032924984398003787,3.3534660122930799,2984.7774067707437
704.10827197773335,0.052189845903115123,0.021557670650567476,1.4583611077638814,1044.0197933987672
400.27398249541437,0.057744062729354229,0.032767995171759212,14.838818365204814,11005.489732372356
908.52989262538222,0.093410450063980743,0.0037102430969797907,15.335121472503914,29117.038449012667
786.27893236358705,0.066914723611736004,0.015779260717550175,12.813509248026197,16468.797658744275
343.48144681915812,0.089844843530147378,0.029511902244254914,17.476853187449571,16142.744084509259
427.7728159948486,0.09131367679362884,0.010298078372958534,17.012718395828387,17063.564542592394
382.99598218383659,0.10946047331628453,0.030093156577342111,25.261778189948096,56345.93592792139
241.85048376249969,0.050331897503831179,0.020167144175632555,4.1510559946056098,1119.9984742262714
233.00503528797248,0.10973586215396566,0.030010639517929323,7.5301523170608187,2749.991439172717
942.51471703816969,0.093338336049888171,0.018587185514293184,23.99714438982928,87701.493924858296
494.11363347887794,0.061392044027347034,0.014716173608872705,25.587269149485984,33237.055930873968
444.98784049966883,0.10410561716946988,0.0087675686591452938,29.849902195005168,83674.604950083929
756.71713780964012,0.10988440792534099,0.0083351736574006005,26.31444847522544,106531.14554446873
597.69375872760997,0.067798443862791019,0.03005963242285584,26.8070712050976,56884.63015250038
942.52598815461602,0.11431555766318766,0.0047564139213584202,10.11609033626724,16688.91395637616
802.27134451845302,0.081812020120906048,0.003439294004437805,12.648187386271914,16985.781980125586
531.43260771208634,0.0922397118033325,0.0070516546008852071,8.7744680397959804,6894.6409745023293
438.72352613274359,0.11892546735323505,0.0070138604581568755,18.582682547588753,27171.336763851032
987.96839043188982,0.075307525504743955,0.032924304912275992,28.225355272004112,122793.1534454169
745.98421240327912,0.10692115420740789,0.015940264938968496,10.994585708836913,15294.489634472842
956.075194003457,0.072287938247992178,0.0396155382944193,17.153051674562057,39901.246825675975
206.63071949533722,0.10594494655690437,0.0054884503116244951,9.5926892831510671,3236.490667750149
865.48031127170429,0.092051374320384974,0.026141593027745734,5.9241992394085177,6823.8084247159886
673.36649559208684,0.065144898665778106,0.017949180288050023,6.6603803647410142,5659.7734699918328
209.72951050160134,0.078981826565246549,0.015716727067882959,2.680414991605768,607.71392816992
629.43219997229858,0.072234494405449323,0.035003367962163294,28.529512167268464,78535.013720814488
717.48672859490387,0.055467587515625472,0.039023825833135989,12.683508646721258,15625.999714088472
111.07241729974255,0.052088433906978829,0.034914358350967151,25.189505868061136,7886.9377554106195
508.88616565757189,0.074253505878502657,0.007692027161405322,20.758554708001043,24853.046023626084
842.85956007668904,0.051332390347224061,0.0088319168483573622,6.5657136809214762,6538.2346161193327
365.82312280968085,0.06158414303072425,0.026242955163802532,6.0884051507935464,2774.4614659816311
512.69327361869603,0.1007628324595608,0.011563343265527668,24.547657843805801,53048.837214703555
498.08271436110385,0.099566386497851156,0.029389005231223196,8.6766396079665835,7046.7511240685826


==> anc/competitors/data/v6/growing_annuity_fv__s42_holdout.csv <==
x0,x1,x2,x3,y
421.66763364292854,0.054210392878645923,0.035918693215085756,4.2312407965208161,2057.4722321827035
434.98779295624416,0.09977527460882446,0.0013491216200572076,24.994104330710503,43041.699031748947
618.40329610775802,0.1140487751037884,0.009388536452672543,24.059679900122248,72032.719158633874
772.38270305557262,0.068632091874022694,0.034703937911709767,14.10733617314142,21233.984533454528
266.14661618571938,0.066073736302119226,0.0026009410884290274,8.8675779123320844,3104.2253729431518
626.14508157172406,0.085795581974019125,0.014269253051317059,4.3796949815494557,3239.3085753558735
581.29511021060773,0.068245185417366808,0.03780410597910281,26.522764147237403,58901.107578581228
642.24295170996197,0.092897248032829616,0.0031820891632438953,24.723765203236137,56622.830574982167
337.74729363357881,0.095302652843378841,0.014664911791125458,7.119365170510072,3361.9018637212102
113.19830224551545,0.087373171434808605,0.0067497817131402776,29.590390168634652,15029.833178388963
308.49307371014743,0.10826162470596046,0.016693328736356948,10.833385285963635,6228.7227742117675
900.43739096105082,0.10441927355218134,0.020991891313895634,28.017094140500991,155118.71493812185
906.07693858782704,0.071676425553501663,0.016977640472530187,2.6975456769550696,2631.2887986313667
161.69144805698849,0.050295822843512562,0.011466230258280264,24.504858431490231,8353.7222674041386
463.64185989833493,0.095765749982491016,0.0078211976094307231,18.590982120123549,22770.943976622981
864.43060085545278,0.052688713007145539,0.017725632986338766,8.2891439417896535,9241.0494216488914
981.34068231069705,0.089126092046140762,0.029489232605791744,20.71021666940204,66387.321448568153
601.50320011790132,0.060789392291406473,0.02286047066939188,6.1493388246892744,4573.0900345816644
385.40632331887934,0.057089433750693169,0.016209188707280421,20.010693049019991,15629.082424597411
639.99952267454717,0.092170094062588526,0.028197451781476666,6.340126409818696,5563.409703501171
877.11890774084225,0.059014754756107526,0.0073133105319010119,15.491664047860185,22248.599337094394
251.09993841473778,0.11582297475462519,0.033159662895269414,28.488043359095172,61239.845168978165
274.5815091874025,0.05720179520101619,0.039385314728235664,6.9664867427618038,2535.426441232928
562.90905806362991,0.065560200820425518,0.033694517993149181,28.524140537304316,62620.871315941738
190.58063977229642,0.071566371679128576,0.017493928122068975,2.0893240834755127,417.54221344013689
805.86026092287818,0.051635500784925598,0.0226193783835093,10.111503529253193,11386.12530590648
499.65659696802311,0.079869585244805114,0.00055282285077731255,21.764791097899391,27169.137549950014
830.90949050215431,0.061758282873327089,0.011267047801758698,4.0141354580598962,3718.3506179379442
916.41106628402588,0.057464918835419661,0.029963481299513851,12.064249120095615,17806.544256588408
711.40970992352391,0.11686469945964537,0.0085428587359514686,25.293387791091924,99378.65498265007
339.83429968262294,0.10489486419469532,0.031954628867787757,15.157852289121124,13627.332843406113
555.20138408565697,0.069582485670073649,0.027129228822323142,3.9256577095289136,2503.4079542720724
395.3786558581894,0.062665464900185153,0.031833255372998637,8.3852664142731612,4670.2986706093379
717.39009363557545,0.099487047992552896,0.031905086379271391,21.671363353583196,61937.014930509518
749.39778389209698,0.0967077479906156,0.019978009479612362,1.5754016011304994,1219.6929358898612
866.85792009216721,0.1146384030961205,0.023433875188091847,19.149673102242463,61140.164447476964
461.50238878513494,0.11485752825410801,0.022462333344225073,25.335803995696864,69730.270517772617
797.57752919988661,0.1020491751757267,0.032835773545895536,27.935749805033673,145564.09506674661
290.18090232573911,0.078299168934768931,0.025683306727755206,7.8709197912750879,3249.0851739566815
494.40765987908441,0.081979138232682297,0.018084151566139565,23.458298171720855,37346.937876691845
289.84327270129535,0.051269831368321375,0.0079995827596886036,5.0907924012120152,1664.3196836762029
833.3441653933204,0.07676019403995249,0.017206636716422245,28.659684103782791,93712.601013649692
822.49571923889926,0.059753829301924348,0.029151959748052316,15.720481780413625,24704.938924068145
746.42145878383371,0.050471287982930095,0.0053701085633296852,8.3176918023341422,7622.7574708162138
392.03949920191792,0.10497336816751862,0.030479365205427506,17.859613455071273,22296.825068447139
772.810868299243,0.074547924526788226,0.025909297836707989,29.554756419619352,99195.18176092286
766.42339395795921,0.087414014341825552,0.00016829524422228294,27.339520419266911,78019.762475528041
829.65360253914696,0.087314966715764414,0.0076723903463898901,19.166619763866752,39766.88912477377
352.45465747227661,0.11517547785932347,0.010226370146813579,1.5097256315462211,548.80688199804342
414.58708028464793,0.11287719198557394,0.037074100740046252,9.0343479242320193,6774.0031837945189
955.6494989745504,0.067544909432327521,0.035245459239462734,4.7849543131156498,5530.1850817355535
372.48293525785226,0.11071488015548284,0.012655866178661298,23.74678743786253,40855.682562971218
348.26357105252032,0.11407509053717454,0.0097508534319465847,12.958894795878656,9750.1546802966859
217.64568336187421,0.067819299535117311,0.038247676849874887,3.4880534566632977,863.42251939454047
702.1618533433882,0.090192885506955645,0.024938953624321841,5.2094967660693934,4639.6477399732812
138.26105667123755,0.054131140231429564,0.03877346222806638,18.02985738061334,5414.7029007823739
957.06569865074675,0.073079468409865525,0.017599667704574131,13.165395657977637,21955.369136414196
959.82990675359201,0.081823500568538515,0.03498025884920003,16.625834410544453,39466.054686491952
936.57013060584961,0.069635616329727396,0.029067384610222326,17.166995926029937,35568.750547734511
277.05573769187924,0.075815225686319182,0.035479545683760647,22.536659480633126,20586.404775772178
167.73896191746411,0.066850241140133312,0.0029934012569971945,19.562786741698737,6530.5804335160128
286.8399488370452,0.080149284644655094,0.005586103854898679,13.698589830899728,6909.0518004645583
110.15377346213781,0.05023035423842432,0.010767682443516349,8.4577265356450617,1169.0552300386889
441.64753048124345,0.068502559512542791,0.00071974583435388876,5.174725144616839,2640.4746222716994
774.48122590144192,0.054452129821637073,0.003005119103833942,7.8557963149531957,7419.0319782424858
690.49448003012844,0.11345721023608615,0.027911656277620888,11.605859608345934,16986.154224054295
133.26502397869623,0.060809788650758902,0.02894624054570609,24.885548946127184,9665.0948536032884
957.55384531596837,0.066334227072606902,0.035163654429988277,5.1966859103448693,6128.1254541474209
171.44644856853375,0.096429979150146311,0.010119691626332283,26.529255241975626,20247.133678387374
765.64921599581658,0.10101829417650576,0.0045413575377063345,12.367397776034505,17697.814143076932
415.32372879947849,0.064865909791400431,0.0011602517043510963,14.864460604977124,9960.5484984250088
593.19133067396479,0.096346140621134807,0.029242113873454156,19.648981416652564,38299.696317975977
113.48493750185945,0.090668763250103243,0.0064122205541808121,21.9280882695674,7484.1864520714471
893.09635202008326,0.099235964567203211,0.036248672037737059,21.335408322668165,76433.143645871867
990.11926653294938,0.057443374864701684,0.020310433251024832,2.1176913611169179,2188.0979503545082
792.36736239896379,0.073945069839273209,0.01041303083952355,14.607304785951843,20849.407354514977
580.49078990104204,0.06848284721234553,0.030859926163192136,29.445568515878406,70739.066860309613
411.23963576154745,0.072017872893036433,0.011730326802869043,28.928629070141266,41441.668906091531
294.33226888467402,0.088350060136591718,0.014579796174807709,22.770178260624206,21879.90890522482
881.86226695378173,0.077705564403941996,0.013523686955791927,11.97580815981731,17528.776042308742
314.2080973028061,0.059112420605503202,0.028327890521770066,28.100492129041328,28882.523877961776
159.71177311846873,0.089509781914600905,0.018455304093261512,29.97704561213925,25475.792297063803
876.82994134269552,0.10872221186376087,0.021879197632575394,11.35428103216967,19682.576591724068
128.86643654934343,0.11563581253612353,0.018066050598744665,16.200852353765899,6010.275523917715
217.09377666425422,0.069968831026654077,0.034887471097917913,23.867112683421883,17057.715351018989
954.83517956938499,0.051994023626389836,0.02912253497147841,4.2222478344973151,4583.2271189115127
679.71930891504906,0.088269116123580349,0.018364851380106115,29.509101895797702,101363.83176801955
641.86636198912879,0.076844241473976505,0.023087428739368022,17.122486212937961,24767.947223387393
889.62912736055705,0.057307161338327278,0.039149889271708545,12.681269155886636,19588.473059529639
664.56988343680882,0.11749615134376756,0.028921719344322472,13.90411907112863,24007.010531443168
486.41882126266643,0.086313551855503434,0.0290462979471038,1.6151081752507412,813.16734614085044
963.50979923221894,0.11888694243010381,0.019203942420193729,21.59055685366279,94709.348424328913
554.5978658570948,0.11125000837154386,0.011734497917629235,23.430991727802834,58668.844188346018
551.25491273267153,0.092472743903211599,0.0011524159042741644,1.3145730120562216,735.11910256816304
299.69149833818869,0.058922629359105,0.013062787826877323,17.872413119889234,9940.3800730542152
555.84266274974038,0.086494888928838581,0.010735888981377477,16.511178824889317,20113.699446660103
355.91731833658514,0.086916994998741337,0.021752384407934301,17.10801107603606,14836.61190976041
304.05628931603371,0.068324496109680471,0.030571180212372904,12.375022318010821,6556.7512774770239
725.65063101205817,0.071467202622750248,0.0054151225171863481,12.3091042971527,13954.173521853525
561.60307614360113,0.10293617808273779,0.020929824750520423,3.3326598114482175,2154.9216643061759
452.72945694366274,0.079945747153571653,0.010908140523577851,8.6482544227968798,5550.4747605974208
644.893731467713,0.10737224108218493,0.014179570038598582,14.555903197158532,22043.946625427106
109.37541261597914,0.069126945152541197,0.0357991451395515,15.289234432514592,3499.9552538939706
381.48414899286325,0.052270298791000612,0.0066944221045375056,16.691980695494173,10236.103803078797
848.79636256032768,0.08059985309012753,0.036986343288632435,27.423594023447453,110386.98350605254
971.08614512078725,0.050233210626517463,0.017201627894922415,16.650419383026815,27434.868452616007
646.45336662748412,0.056864768407871059,0.039493390310031219,18.494316002127061,27322.048803949823
662.75563068675433,0.11810495024668419,0.018483625277427612,23.347152379700873,79940.32967095614
835.67736505665266,0.063761174310601285,0.023285296141188679,24.078023226506208,55515.426750187915
933.49400917451578,0.11734527983335472,0.016215882877188236,16.88698363728507,48002.034087729444
646.74482521627613,0.066012780319058148,0.013514846148206283,14.212131342455777,15651.010460321191
150.82237485760606,0.078106864133919374,0.026416981091991209,8.3675085998792884,1845.4603459097227
385.74812187486907,0.084106489399551815,0.013633447691886848,23.78671851364054,29816.499185324781
867.84152624058618,0.097313866665509952,0.0065369347108784658,7.8680589989210192,9788.331663697023
330.24224228734613,0.079053236014104328,0.0032733447440675746,20.717833828736651,16416.072299376461
584.02061124668353,0.11615830066945007,0.0097879845821584027,2.8132056706308264,1836.4839682380896
607.65250300844127,0.10582798393111051,0.021874963158203156,25.622584877480598,82680.024813153868
761.91551800932882,0.11209832364588496,0.031830406159786037,21.419506683797856,73840.59800884813
948.08345908442743,0.071987467056663562,0.016137479778529022,23.050781762140044,59727.292471193505
642.92861354131094,0.083749280016378436,0.028296350427796792,25.171199280525329,64385.764311873558
528.02503691976165,0.089562756898759088,0.027617204959423176,7.1005380752282461,5329.952990308293
126.71272466018699,0.077892524316387809,0.032785668049019188,14.95683602304911,4074.680839673737
232.28114428489292,0.091267030991978332,0.019586556608779504,25.913669752151652,25799.378604969075
836.46863285965037,0.1101687557089932,0.030896919755886581,4.2138468038690995,4395.048297682396
706.00473043671343,0.084031515349239166,0.019245627792349399,12.054621361346788,15110.543118870599
849.00648127264981,0.055234602966348655,0.012254357238928133,9.6713368265048292,11001.624942616039
955.75100625014909,0.083262943547063234,0.0097656261050698811,28.612664513872449,111031.64932598041
115.2152000223992,0.085977489286946596,0.0077458311688951651,18.154616480458838,4889.0574318887348
269.01220130487445,0.070473288298594824,0.0063710482997856848,10.527752245556307,4108.6050403429563
886.74716806253286,0.057168716397800558,0.012712374001851209,22.433155795062319,42941.140368427201
821.36100477619925,0.090430543985350054,0.024851704318051608,12.334634552514407,19481.853423639281
314.00582514323986,0.064451762016656783,0.0040893645586715004,9.3238207295068261,3909.2230569830012
742.5402415177781,0.10503000365157444,0.021361544697675081,9.9100713431876049,12935.240351415363
506.07835940030702,0.092337412722299936,0.0063095555188129281,12.135657595949136,10832.268966230024
550.73230464254311,0.06603559897543447,0.01842182054136484,23.626426568606352,34599.023438354881
451.21629428457754,0.093634103832733406,0.02513185482084582,14.396787378747945,14479.150239526782
744.43534522678169,0.11586102625194915,0.038209933625742661,11.283606632632067,18392.403728907091
566.1097184982433,0.069449778920386923,0.020600689684612383,14.909376258526571,15829.559400516564
790.29677754731676,0.11956566885022399,0.039247020788114005,2.9581092157173234,2716.2649770615517
499.16195370978761,0.063294558539823395,0.035001803833934642,5.3471882625776432,3289.5768183353721
284.74960029195154,0.11623840263256284,0.020402048241177625,20.8710562967253,24960.774614882328
784.36835473416886,0.068906230998993387,0.012434879455602319,10.458326981632565,12077.759753274277
327.45048357995427,0.10644091254619711,0.03785711092102894,27.659714025065465,64992.92371692515
581.75112279441703,0.079997172370485523,0.010584509075136382,4.528713186898683,3085.360267445586
845.88437348782338,0.085102559139702397,0.0084631846658464044,24.372530155429903,67238.776020883044
861.20855638086357,0.065021340575551187,0.013433392697276218,10.04178251546389,12338.063969661787
139.25498600149842,0.11902950836734653,0.03469604379671188,7.3246215715351681,1643.3256324455926
959.42321697577506,0.096141846155720162,0.022024790911891232,11.56869386630963,20781.624321728686
215.33971931726188,0.060600120092183192,0.020625550338039266,14.064345647212397,5144.1371114037456
650.83301538170633,0.096377067643997907,0.0011670358197607468,6.2932888023059919,5311.2521761243997
476.72281382789811,0.11947462902829038,0.011887469777782394,3.444643771350842,1921.3207044454059
498.6774855939845,0.077963113513959584,0.011113717835453346,24.156403319931336,35999.44952916191
692.82461842118585,0.11956888696533249,0.013196988231893633,23.832571387455857,87215.566973277848
206.30901036857171,0.057402786480718532,0.024466049170093106,2.871868373924729,638.7435765174688
222.6749711009108,0.092113958240880589,0.010555171512856508,10.182070999432556,3658.193784158278
655.83347273127799,0.11277869994014783,0.019597243914572154,13.997259118362818,22174.325223730855
420.08601887500851,0.050431501225759109,0.011289508533649304,23.822971996931418,20629.690990954041
973.97274019814597,0.06829655969932702,0.00052372386306692058,13.534001134754087,20667.03949583762
162.25412560272699,0.073380301612350762,0.028658836079692405,9.435447947341844,2340.4899460408883
139.81113291388331,0.10321657692082933,0.00088053323951938541,6.1474237395833526,1125.3959768867423
222.77831495928893,0.081560183878963965,0.015486317511096619,19.31326443779227,10790.852023309481
550.48239437143957,0.079585818168741079,0.014317256242442317,10.988477162406408,9705.1595865464406
264.61790025483469,0.067914555548281158,0.022721013366038191,16.922806578693439,9237.9593920439183
757.12053549430584,0.11734035736173297,0.01100945002618119,20.642301095727245,61407.768820630023
425.99113740193309,0.1091630099354909,0.019340333264253027,29.485118651324303,92282.916231438881
809.964177332124,0.08096652535685829,0.02190523065773382,27.960826901106252,95807.38750220518
965.37125530241428,0.099107927583379746,0.013733142414436737,22.876963669525878,82781.500378630837
409.96002893723403,0.094000438320435448,0.00050905749786208428,3.7799059029381299,1764.7333462792421
467.99222287488448,0.052359019622811573,0.025232681946990587,5.8918474005508656,3323.4430570298146
689.42047244231276,0.056969691537351722,0.016738386644800051,2.8066774672440014,2065.9179257947253
371.07960888114803,0.09978757425328405,0.0052604296668874364,22.053160482073334,27574.432761421434
194.80042283905181,0.10587175412959242,0.034654658153686381,1.4671356793009502,294.99614065140895
754.23544226912998,0.092066295396787873,0.032927688590467075,26.140779904366614,97749.027651952812
457.00319076680211,0.1192044865291176,0.030682283516894931,7.0989399371708064,5085.5187321186486
718.61981189482526,0.10917996323820525,0.002838607715830146,25.864612531761647,91300.983216501612
608.6681100055207,0.058029551151832448,0.00074378367217537106,3.9785610134802667,2641.8165596360195
999.35150338932863,0.063102501402983319,0.034794080388304914,21.80025531453845,59604.721797867132
542.61047231101429,0.068441685385791567,0.018220695480481469,22.976046694696382,33092.075160476517
309.5653816115078,0.11467829156286249,0.031719320891973747,7.2179262387923595,3494.8581473743607
501.99386955973665,0.078800672652529588,0.023137480126990351,18.01689537276711,21751.577984841548
601.13368676556092,0.061016913761398776,0.02793330827106117,2.8350461244538669,1846.0263309291838
363.27042736586969,0.05825823497411086,0.030136426587701295,6.3447353752233813,2906.2713729105549
768.55351258488872,0.11021789406854808,0.028081370961632861,21.832214428675037,74598.857814132352
634.05066750689207,0.09141784123817645,0.024123646581177254,11.655353939207673,13678.71294056523
679.08630637132524,0.11518714855225885,0.0040930660108286923,14.737981505207848,23990.062303492014
198.52310798539648,0.061437041859672581,0.032743265131121219,21.398159363843508,10994.758757732177
955.77548986438717,0.06764555727916205,0.011527533262165157,10.483695590601606,14621.801335669612
504.79602334590493,0.10421188159485499,0.022116012532994601,19.175868968623146,31795.877050457078
142.87781236617914,0.067409687969986781,0.017501504717262244,21.753428388915644,7657.454363581428
169.20701765089061,0.084753024785965997,0.026687089098168588,25.048658341090142,16724.370661185389
853.41570215228012,0.093803899479488598,0.0042275757758526121,20.306460335211792,48462.980638486028
269.60945706186129,0.095808546098575642,0.038403074588073877,3.5891347345664348,1145.4424480262708
843.05214466325174,0.075415418133344014,0.0042240909634093347,8.7086540201747802,10020.761570360377
847.54326987011359,0.11244397015443915,0.032570737850384619,6.7173618253256127,8548.1155342788152
806.88265416554157,0.075762733207487359,0.0060669799371573466,17.342599778103871,28224.262625797332
641.75064924684614,0.10186278355808716,0.01805006912016199,28.259299405776343,106033.0209948252
643.81788168698995,0.10934352405307696,0.035514909164741613,21.288566477589292,61088.625020788022
342.11411533520186,0.094436185562899969,0.0081308036356931984,18.295652473144681,16063.809770388127
137.56849493208603,0.074481103463374929,0.025874136489325079,15.668198443920222,4499.4346806845997
739.5894104356903,0.05729386190930387,0.0080776470014710181,12.450038926230286,13458.570834847569
113.42163406141896,0.11575388004872851,0.024148909987638047,11.591580758358642,2774.5900676855299
119.21071281292514,0.065528714623161621,0.020244857336880914,26.381615763281943,9580.1325846830478
676.0217249814566,0.06190504139531483,0.038097198742633828,5.8262312660766833,4986.3967821309698
956.22843393651385,0.062371887581661845,0.0023857713222448763,25.989565955348169,59852.454404719509
303.74972328689825,0.070377043121744268,0.0045100157517552258,6.2976674072656813,2333.0724984451067
106.42203631911103,0.090888025392753424,0.00054353522506370936,11.906362660400839,2132.991690036019
875.84310228784125,0.060506403543547818,0.035043122479784389,6.8000388213537502,7812.4988661485713
584.59051613826796,0.10285892654974342,0.014281487190056707,2.2574335105672541,1417.722026973564
396.04469516901753,0.08910328169058232,0.0022866131985405371,15.960068504858279,13082.972360684464
305.15978465811588,0.069604243927732068,0.027174489349243637,12.135221362899637,6315.9117541985433
702.88625255090437,0.10688359952180211,0.036786519740416239,9.2274104464389293,11599.141791292563
829.74486337702285,0.097477167938983658,0.036957818051623355,3.5844592948546734,3520.6674838906538
988.47762615468469,0.1133853474623209,0.03733857963792591,4.3959542473487687,5570.7535634007763
359.36817491975432,0.086474366462575336,0.022589183207090708,4.1125630527184533,1745.2728916478306
946.70591395986366,0.074928240141318991,0.039446252424942457,28.824154263452193,132759.20833853216
460.52577210725849,0.086563841378126172,0.030487409559787727,5.8898024541183673,3590.0836617899022
117.87960396255988,0.081149047839475796,0.006026537659956999,21.302518044256921,6486.7798202562162
246.01205744944292,0.068169303137317491,0.03876666650533294,1.9547778775285747,505.41899122692161
384.3571418965235,0.061596719408284088,0.025236677465141959,13.621161731537475,9018.281593227086
180.22486023735433,0.078322442559419114,0.029089293249712045,4.278669512194325,916.02617219450588
557.24865742216116,0.07944644275320642,0.0385945023287649,2.8135533930440899,1739.8399473200745
163.49607234617895,0.10425169066338651,0.014710814054675199,16.977387257504461,7492.9147666286026
148.3491944757497,0.081412101942067064,0.0048336164244191602,12.608904728467648,3138.5589770108345
652.60189724105533,0.08961034716050531,0.0040893611066129369,5.0767753110118612,4006.941141438127
155.89537090920044,0.066924511451955826,0.015229273464339315,16.070853564687013,4696.3250041275724
811.07774688781217,0.072942915175378376,0.0055794798681163193,12.89861395536918,16919.985852258989
105.05989416852849,0.054405243171048182,0.039698199393852045,8.2243443234858447,1204.9123183945003
133.60326618332451,0.079124464807133338,0.018126977978434163,19.001351868459768,6227.6971569548632
517.12069279201705,0.091857478826494754,0.035674812642742991,7.9041866550113014,6292.9478327133875
896.90460694455408,0.08267701613930438,0.034965951237478927,20.60824803134221,58454.536276098057
222.99015987119617,0.091245096575811896,0.037080128812725835,10.775086954987033,4453.7064889291078
155.96591534942459,0.11629855810182611,0.0048702765691921758,28.991784198878662,32372.411908888269
342.81927512686411,0.06925255491086392,0.03111012919330482,8.4523474453608483,4184.641624601406
267.74892802961745,0.077659624817280656,0.016808089937583714,26.48538789399943,25054.582571155162
746.18898553548968,0.10051187212067839,0.013169474937080886,5.4995743565546373,5286.3147390340428
171.21800968873416,0.085342452002295482,0.009626000457724531,4.1653900120879248,827.23210288387213
655.23974036585787,0.050883110810697386,0.037875477124174779,11.646521958673636,12124.379319274529
131.11827654932915,0.10909425901503589,0.035442526336377636,15.086578574014377,5479.0725135388266
861.41340996898498,0.058317705214373135,0.029235221070222268,8.3605840946675656,9887.0713299830495
441.63215594821651,0.11843467397450808,0.03491755898151877,24.664764971486857,71280.216365193482
262.25428383507142,0.098050104006585592,0.00064263910765985702,2.3118365198160649,645.93026173796295
520.25865423360642,0.096809874800118434,0.0095627334233764037,25.103228673882402,53086.615473617116
411.99397350427017,0.064347956305418758,0.0052210044540134202,20.082295421408251,16642.383267134883
456.50856838673081,0.090539391740683178,0.0046188809698459203,15.294817690972398,14300.686512143715
642.4032061158764,0.083659293829386749,0.036702693192069473,7.1250034571248317,6563.8506320630559
684.32631086880815,0.057617397878778037,0.035414596260887679,29.707051782946774,76106.879024463764
207.86785517755851,0.062939040638935406,0.00053723281158395868,11.108577811809027,3211.3112099003424
559.05731833858931,0.065028815163419504,0.038669835076133745,26.483982979346354,54571.416191359589
873.19145380613941,0.10300183776212002,0.022388267615366483,6.6969118062106343,8321.6839288728734
677.43541309613795,0.097149392373829108,0.0042394571051970198,20.668666096573268,41592.642719353084
659.27256593093932,0.10218969094428743,0.022911633419039949,11.372588816023411,14386.79405784813
668.51653236051902,0.059708600773740114,0.024356253349773864,6.3735387596113258,5321.9103448064252
189.4854645439525,0.10211066472120421,0.003712391634408836,10.853546608069093,3527.268050049046
547.88140543948316,0.073922938335238303,0.023184597820731651,17.370505314107557,21191.931380121907
851.9626000360463,0.099665580849245761,0.024241847660722262,10.420024842274927,15900.338596582185
777.94287387779241,0.11636694409124729,0.027171415408609879,21.418828493916578,76679.126659374393
689.74551101087661,0.10854894450356331,0.034960964643498994,7.3785982533075511,7971.6706545022425
709.30604043206768,0.083682586582343538,0.037292895040747544,11.386547851191024,14979.908690988901
174.66047407114417,0.080873756938658156,0.028290520792828767,4.57660198900333,967.6128676053263
597.71627615305886,0.09502078622856186,0.00048427174496536998,20.571738310778684,34529.067085917603
831.49344790837267,0.085734507660124637,0.039237529479834145,6.0660080403895531,6867.9773428848139
784.72890393521743,0.10229725743448465,0.034453682403970821,25.475292240395181,110873.20604515854
904.57655592244146,0.065976500652622713,0.0014160148441582222,21.705846334669356,41626.03857978795
891.54494654018777,0.06663476616879567,0.0044162456089299655,21.139865725105917,40308.46744247419
180.87217863878399,0.083683546715123375,0.0038332125310155396,17.70835415674394,6976.7852748821806
723.27027753825826,0.066082631981688705,0.029514972208769398,4.7306476509908695,4074.6975773145587
461.2046474110067,0.077068160814912134,0.0019475679640717214,17.010964756864897,15362.000969280974
396.99272889829751,0.080977789854944651,0.030299923186651218,4.9039203055408453,2407.6903360087304
341.41590453306998,0.11330557648898765,0.026876942476326531,28.360650111672832,74535.389530608547
975.0364961545007,0.080093993201005673,0.0061165918015569747,18.743419509760319,41084.49834978141
584.819237841573,0.11270099257736906,0.036276656933982715,14.399445615786989,22830.503859548397
676.78276597688011,0.076211712340909246,0.0082208986620279853,28.673954302292202,69189.331032537841
204.95895121745605,0.074265848573052684,0.017595941898138619,24.25383799950588,15032.538172312394
453.09013500765218,0.10245593031660552,0.026287959110089739,2.4882255581991322,1237.2652095763822
375.62661390341441,0.064986001159819756,0.020767457637293929,8.5774667101615716,4445.2328030757944
545.81558443377992,0.10967986815051699,0.032318062321937915,13.887309231293012,18962.33305445738
279.15383511274342,0.092248204476726839,0.019082653409836951,5.3448751796913365,1893.484090728326
925.32350442912355,0.093224124920010143,0.017971924620462498,14.681754496812124,29536.958870471968
548.7450208205305,0.061930874512068482,0.0056281577179733144,23.361635870968168,28560.971244440159
819.93532128734978,0.068925241898553966,0.018680744945249864,13.783340077175724,19834.921576614961
984.25642454146885,0.065464172386229716,0.038809541736238663,12.075856542467999,20931.002051598676
812.39448052252692,0.093009150629360271,0.032662512774793602,5.7417492859417276,6242.2510225568376
447.64987771874939,0.075690423280827465,0.032472710813016545,3.6657237516734678,1888.9027666643615
812.32657493251145,0.092570236528391359,0.013717729920028879,12.071644063834945,17852.429829858156
569.13895984551357,0.10812885044153103,0.029638789386680742,8.6564257020915889,8298.7853376043731
185.82057428349893,0.10198519275996296,0.03209041619005111,23.491245939414686,20442.801709611842
105.7590061369652,0.08189256388692176,0.018728636437915894,27.133060493144292,11399.823074912394
368.5199373253007,0.10461989422933374,0.031280405776907716,28.825057284547498,76248.015422416574
205.24139141588731,0.11144594289313554,0.03787949938626306,21.013513282144764,19601.893575878417
704.68615038951452,0.098912322240081049,0.034106960895925104,12.631810660632075,19184.859767445079
286.25004604524997,0.078285695706662689,0.0094889465168373783,15.890857504129944,8948.5478977097391
860.86931313998082,0.098851173492920302,0.035329070367016539,21.72613481792833,76250.189308613175
733.95704296247823,0.099719630823465133,0.031787774799323876,7.7381646015825867,8780.1296102696251
427.01487540695518,0.087230678442853218,0.0071624068792843108,21.616079343588861,26294.617760238081
849.00252470271187,0.093028988408628416,0.028481723969999002,15.722425029850708,32807.079401415911
343.12521263808128,0.09754213265112005,0.031187161950083985,26.505654780312405,49278.682079523562
157.47572468941979,0.052120224944107209,0.0081044540988031016,12.556125780939004,2811.7996957715895
439.14631212802084,0.10556169835930468,0.038852221792168538,25.433194921858437,67148.304506913933
486.53642456560738,0.098869775688017969,0.039235460719823437,3.7501720688047282,2193.7642543543066
433.77684745628761,0.10938120700279289,0.012087841757979372,6.7980979492433775,4191.2484177833976
458.44645582427665,0.095857806540084273,0.027339298664877904,24.801020114545853,51716.076749114305
557.87809965724318,0.11487310071094735,0.039996497980308729,22.245380622391046,65876.180869797754
146.12681754411872,0.055723449432767941,0.031651372761070717,11.779292745711958,2735.5170523903157
599.41418810868367,0.11465852979857226,0.026594749392103899,28.331818753788017,133097.64993343287
224.67240271304161,0.098482459730389244,0.038783519738557301,17.952701864215733,12868.64270171007
326.61836248774296,0.063708531012317549,0.0076265069729155458,25.607537381495792,21244.302969006389
225.17102438343886,0.083162458209675161,0.038161519830299723,20.471694934017655,14904.88303849769
216.95541906030766,0.08361900736284815,0.036668002784914423,28.384949896619304,32311.298815664941
381.31896192013608,0.099320585450350413,0.016072783009467354,2.6161085318227024,1092.5114964279276
809.12146664285979,0.070813421835909093,0.030238331988569428,26.440489779103029,77894.918098269889
487.86457682357309,0.06148401232194052,0.0083790227708512213,12.112779034833988,8761.6745310990354
898.01187614467085,0.1140647489100914,0.020935613637066895,28.74423437948322,197588.15527115294
506.66396869464256,0.080702994888695395,0.0075519142166412846,23.971124948065015,36217.012760861769
622.76528308396655,0.08753630140557378,0.026582242892036902,2.5772646087463036,1752.0610017559527
109.41762981220973,0.10795688342714146,0.024854423035717384,11.560066241694162,2558.1039558519383
836.47175352944214,0.068029502585485846,0.022127512413516223,22.07945658066593,48387.991187691361
728.98667301210276,0.10250354720142822,0.027920670956902111,13.105259000594753,21091.944735255867
270.89535424316421,0.095043979276855747,0.034596759307764784,27.253131916086211,41894.432833379062
764.93104620739075,0.055797911664452443,0.036577340235710826,26.090940428245162,62491.225602046223
675.40020518320921,0.097688962153381659,0.0085485590071174185,28.282769911050988,96128.506107005524
255.83085648086413,0.096279216154470229,0.010782870086748121,5.4817534482624932,1779.2148474900323
218.73161876144394,0.11009829755136047,0.021339429602420096,19.211974657642799,14633.627277479041
618.73699251203595,0.11311509643035449,0.027321431720900579,22.052709778976183,63559.710207570439
130.02941211047252,0.09146043622312465,0.00050452196489927828,14.422683291252669,3611.0983170359955
370.49963999260012,0.097264385039141227,0.022754470925236192,4.5787602168482024,2093.8112932710901
908.43606006676077,0.064855358364939483,0.034970627894084935,2.6435793279524384,2601.7727676105733
684.97367785752431,0.061727689815613211,0.036874678728588309,1.6528019098476987,1168.2507115024832
528.95609046442246,0.090857684404581862,0.022467995301424175,8.6052216966067832,6982.6446706368415
371.75879675159769,0.067998879174184457,0.038664240950376717,13.314280626770433,9427.6779830107516
810.64683770998613,0.092952820919248336,0.029083654316550227,16.190698091365022,33331.506779175164
827.94317263474477,0.063864469563891108,0.038080056750888311,24.734392345206331,67548.312037778771
509.23146634248263,0.093877751741293439,0.036668135318594745,17.106291275355215,24829.205808545601
180.43357602249915,0.11881852568448556,0.0062654163891315041,19.511794153342006,12522.495904471869
467.4006274568726,0.10793712847654946,0.017959252044336176,14.400380753152623,16017.067355319472
784.54109279994282,0.11293725822216479,0.028176873288323738,14.494978031527612,29806.337034665197
211.79101247867345,0.088169457139859242,0.011929554160463427,8.923480031998924,2816.4935939524557
752.59939675709256,0.083085823363973882,0.024453123086023716,23.669501988281166,62155.228446600006
979.68472380517142,0.1030034011152435,0.024596514697772246,10.890883566919332,20063.616744581617
478.61605959080617,0.074434091982411521,0.0012304392690667366,26.967649517616376,38562.447863938243
923.18777164954804,0.089908702582238875,0.01876220953146162,8.3686143221961835,11511.195100089635
790.31516967777509,0.11377383587174676,0.020730401787370286,22.345448530886127,80930.889149760493
408.51545601385163,0.063099732795599522,0.018078086209707935,23.861660620274957,25159.775764708676
611.9116217568328,0.11802947269376696,0.038820618167509126,11.926196927077758,17059.651451648744
275.87697489842367,0.087825209045362229,0.010371449589539363,12.61809261304826,6246.2725083900659
386.84749679879917,0.079473882839451546,0.022403388209878791,5.3447234580652125,2570.3221060741839
851.4492720174643,0.068430985516679421,0.020734513669366246,9.8005012965468303,12322.491773019119
809.16117718142664,0.081071935946832235,0.038985545031703074,7.1282584208581881,8261.6591694910312
870.45737846356667,0.096089865958849927,0.022506960060864559,3.6508482307731804,3705.467387518509
839.0536785689676,0.11355873360072778,0.0032308125397887944,23.866058001673309,90860.976938388645
710.96327590806629,0.078250769171302095,0.025359407027736064,1.1293185328627053,808.15582397232401
600.22950412288549,0.057793757438392851,0.035844124114010043,22.995786000366937,38082.262573718668
211.46592988981845,0.099702969935868441,0.011889855947353398,22.641154315493505,17564.075276186388
951.1780229128683,0.057249309851424353,0.033549255687492396,14.891504941868115,26346.498119609001
572.90861506729084,0.069458315119460684,0.031000663280940335,24.40869073393073,45342.06127307938
433.91978816782722,0.11390022050669475,0.011848699351156183,2.7234113405562184,1313.3182107017651
518.92276507982979,0.10262077930360129,0.01869357676072636,17.065465458957675,24269.440405443893
969.16151165076656,0.072547686685479174,0.0090743873699298747,18.239069564114843,36770.525509436411
813.32536793642589,0.099707813437967557,0.030881576750969975,9.4917762822391829,13355.701624737747
254.52751307130009,0.11533108978179496,0.037534970614845224,19.897848607271783,21897.724753944036
643.2477191615767,0.11507936705031077,0.015512173150673077,15.675506327629837,27405.568413059023
861.1071706583092,0.054204412514934693,0.031404605322089579,11.685532272420396,15780.039239149355
182.79214656299717,0.086686415774424513,0.023555752564392459,15.231658561616502,6143.8256503151169
922.7856174877079,0.06165229105251023,0.020258830397131701,15.826538445433078,26840.442237526091
721.27461462985843,0.107226524504327,0.030261281229552805,9.7653676050939087,12800.724367080587
961.70377912952642,0.079828212920018612,0.028761954267482938,7.8813962369719954,10948.94096997759
630.23206195238106,0.11522986733469201,0.021500491398470892,23.434351565899227,75542.681317979892
239.23243228038226,0.064201830448513145,0.031438158778341149,19.472380533329734,11185.955179603741
118.01582821653936,0.079433804041962527,0.0057852766253579848,7.2914525015337475,1126.585944646996
577.78303406144187,0.1140929926217176,0.013548644074548252,21.696926198857771,52209.180885833921
183.03086039692221,0.077797125973939174,0.02386234958347961,27.574749002902635,20280.519903222747
680.48256837817451,0.093315665253410757,0.026992030048143864,20.603892799613149,46723.608119870747
781.29792434567844,0.051630934116394758,0.012381602801107863,24.789906920719968,42332.105997748848
686.59521541077811,0.093311208163781023,0.0055617557574438653,20.85322984307836,41495.476201168785
450.91869096029353,0.062222988921036754,0.011589048395918211,21.55532860511163,21298.604517387244
795.16243212264624,0.074449567104712844,0.018506080592879441,23.547746889584317,55212.979161996489
509.75369858500409,0.05135391580653402,0.035865203164321173,7.2891585680381263,4861.3745641210098
795.47757994911353,0.078249437537201719,0.027319610646036236,1.5646591158016574,1281.3018852834196
234.79916301298451,0.095718466439616928,0.020782470301119852,1.1979886223883993,284.44811656037962
353.15831390086731,0.082960364772272144,0.038985745238211238,23.687842035835157,33176.740763117574
212.0436985015337,0.069863284981642113,0.011611887042356451,16.30726713941424,6554.9936479350899
856.85641617474778,0.056781803264198877,0.028820211521484961,11.075457893717751,14515.976665124756
949.29594474836244,0.050367505424137086,0.037957114728271416,10.860387879057443,15795.38249155672
640.78621042766747,0.09828083849519631,0.032561341951642876,6.2976191894950775,5665.6817684545595
474.36758867925533,0.071103546404529594,0.019551167590626379,4.7423021157090535,2658.2979842274826
782.45347716258323,0.078172195998969352,0.032102278541236609,18.698840208679972,38721.076222428193
737.49038121796605,0.062327355403189844,0.035219128853296276,25.484023948512725,61279.757311816902
414.45965381290245,0.056075215880418798,0.033025229366697308,19.261443526260077,17808.232809640765
905.52116704477976,0.063610125786878899,0.025607294369534052,5.1785572462523559,5631.5022156280465
466.8593427282126,0.073702599770504917,0.016013015969296718,10.560331439553304,7578.0313967905995
129.04754599225345,0.067854056722417899,0.0075796422516643562,4.68817815273239,694.48116147914959
351.98982552286702,0.068181164570947778,0.0021239761460399588,3.0420340464706004,1149.4507736994824
446.02650781704102,0.096357415712376021,0.031594919212552378,6.1242341066854076,3765.588061904306
494.58930177739427,0.070993738523314365,0.028597092154228908,9.8135220512080341,7483.5121626758673
472.39150554664951,0.068559212758881743,0.00095204929654537198,5.2385888861432415,2867.2592660607816
754.77085778142816,0.10752793203019459,0.033729447206956448,10.454351143843652,15281.51445510687
771.42423237167179,0.056775933243303121,0.0044377988028237517,25.525047080554724,43841.903087801074
873.69614122912776,0.099535319097034586,0.0062098554713393159,10.540314272582849,15458.709015100963
548.09160453150821,0.082079316431093799,0.00031971309149852355,2.075526416588739,1188.0882856477363
865.70394440963889,0.11166587259248831,0.014509795691737595,9.5427430288789701,14245.681946158917
815.46773897261107,0.08554163147865429,0.014452748626501611,6.4627193054341205,6911.7073385962958


==> anc/competitors/data/v6/harmonic_mean_three__s42.csv <==
x0,x1,x2,x3,y
15.705164922563304,6.73662043740734,15.033027342690271,11.761992365383248,10.766738734659492
9.3386903552889944,18.45039601479553,7.0259102514695968,11.467266601317656,9.881062086743885
17.313360478316266,15.844586673198801,17.910369685236216,16.742391571936928,16.977402484077935
14.249992552127914,3.1011798089260996,12.282780412540504,14.500122663110879,6.328470539591879
2.7893696098653411,19.943658498913887,3.394500493185904,1.5049775349485421,4.2659729045668797
19.536824681098363,17.70480046184716,3.7306545676551486,1.9397236057742981,7.9847390876476725
15.461654337816707,6.3942603194167402,14.168813111664328,12.429610596664299,10.286516208508164
15.935221800262122,16.901035013557827,4.2859347923994831,10.237649436823235,8.4449147950836316
3.4341590208353718,3.0219711055562746,10.638561330058822,5.9435084515168368,4.1893612096009649
9.557332820015775,19.982989879010535,19.843715042645503,8.9544656589812313,14.629289908744299
8.0451624604190428,13.648009986024201,1.0761444899334505,15.40029605592435,2.6623777533216648
18.608534788123436,13.352375295617144,1.3150162360535815,16.70561820850067,3.3742794318118978
13.233437281532627,2.7183738126985224,19.868607056679625,11.66323828991084,6.075779496566974
16.63247065214577,18.043634579035881,12.108137848549145,8.3220201362849568,15.141294913531553
9.4248697777192909,1.550990560884919,3.4112895348517496,6.1432384684070334,2.873574814818574
5.3175357139107611,5.5757331027817933,18.048741795327778,10.916450944615816,7.0953659581726471
11.537110953300861,3.7174156281660649,17.727225702426153,6.9802427527232389,7.2799400415821536
2.212527865979331,15.758590873152153,11.18780784911613,11.717807603897235,4.9602176129049349
16.724992267859058,4.7658803170450597,12.814048567354375,13.856395267683116,8.6292461800873657
13.001623583319232,18.30212631548682,6.1905566385166502,2.2555050074685017,10.235823352348895
15.403667061622103,13.469111747222312,1.9598742310680979,1.0202818354321974,4.6196462443664492
7.7359933944674992,1.6870914993992281,12.296784568926423,5.0332656379741163,3.7344830751496456
19.443262463503164,1.1031668484453088,6.6003486708524974,17.995718456656839,2.7041155723510433
17.969301305121757,1.9815004232735796,13.608799886546686,13.279524501342625,4.7333513485357344
15.789286444401476,12.512578375306827,16.888658360009423,4.2672466868034338,14.817375971561047
4.6981354491873839,16.228154406328891,1.345050334372917,17.915015274648756,2.9471334347380691
9.8676990708136501,5.5325035919203813,12.318561719028821,9.9291628654594604,8.2583418238685518
1.8322715499573468,17.138768015538385,5.3943302540501925,10.045743376894553,3.7998843722175533
3.9315003492834086,2.0874068629119473,17.603881460172225,18.775296933010448,3.7963882310554617
13.977930111606637,16.218313219191849,5.8196256246747415,2.1302471514834602,9.8350207069649631
15.150480962248526,18.628113173273327,12.604632531472948,5.0883872179456517,15.073656062162202
19.382684916249989,15.67005958298323,11.517275961702618,12.129655177939727,14.834264710141509
7.1906818046248873,14.264294895594107,8.5271635011257292,4.7142436820580773,9.1898735968030518
8.0387344146625086,16.921624154452278,13.874794508396088,13.911013174970199,11.738613350971598
9.92156041424035,1.7628746913942619,14.789623059593243,5.0677534973976837,4.0779660015470647
4.5999558226014283,4.8338601036620528,11.771818111068349,2.8839824413774724,5.8914090477279775
3.4685086013739612,3.3735499068072183,15.410022506510328,4.9327180331759557,4.618050003803357
10.038393598292741,10.586088813666745,19.684924443865814,9.0319466511691822,12.25082718779327
5.3112776319667985,15.158574438248046,8.9661753701152982,4.3466276842885172,8.2016926529060576
13.726465898967696,12.970225046951576,10.777077985825088,3.559148473543599,12.35884354746095
9.3058864585742835,17.171490895476765,1.2369276808830514,17.345355838159875,3.0796090356232355
16.820885725098911,3.9490468563807268,16.124542569897187,7.0875468683488485,8.0065584268724699
14.305036938042733,14.95780074676807,10.884371273873883,7.8544150438468181,13.121347930853387
6.9349661862587801,4.6677883265091777,8.7512671768507388,2.050137780523325,6.3465173404764768
16.812936226508818,6.1444162750382052,2.7873672986985203,7.7900228465390287,5.1636100666705653
16.290522792439234,14.488189248344774,17.903472011832548,6.0313363691100133,16.10632668923877
8.3620892015733155,19.623890913074955,8.5051375607705726,12.599216279493982,10.412269398819243
6.4782339746746382,12.619328513564323,13.969050365975187,4.9024156557757266,9.8298323762775262
13.967414575524534,2.0355059848346162,3.8381089709948646,17.878943608193971,3.643347716286728
3.6552971885768866,12.709870428623123,19.269442961279619,18.663665797471548,7.4229826379055766
4.7982558470270575,1.8046604800231747,4.3903934746147879,2.8967900863590135,3.0293852482507502
1.1398831252691046,17.798768515969527,4.7912978650903169,3.040656169482967,2.6265601405481407
15.951563172540629,14.481987416911794,17.320674350596562,3.1912023241087715,15.833177456440282
13.632166275248611,4.2894290820275618,18.339072138696693,12.771815869895928,8.3098911999003793
14.398142193900368,2.7426991106597631,5.0308007429427271,3.3174103199828346,4.7405852321465911
15.833851589417391,4.4871313487260611,9.9262168753217299,17.19526404067506,7.7567749073227477
9.7193997352284587,19.620516411529657,14.936403186693767,15.331158783819957,13.586673893476952
11.80608272310498,9.7126522067113061,17.688948942405229,16.576368306522458,12.285361380757806
3.6561429644254915,15.897538018486751,8.2020012057087985,10.995150010834397,6.5454083676970694
3.1760713971834953,13.09175850004776,10.823370250139154,19.936867018863914,6.2030765862509121
13.699656274018961,11.875849849214109,15.092611799874962,1.8393269559390641,13.425424788168639
9.9508279167195184,3.757474838635944,14.891583556403113,8.624034319536154,6.9159106097824603
11.739486023142588,18.974464617603807,15.876242470495614,7.1547967098150878,14.934868259887899
15.534978290904487,6.7255100177796407,11.828742554189001,19.024264475540178,10.080702278445001
13.059648080011225,11.982327100343301,2.987686839290729,11.960358211454265,6.0638513195210972
11.518008612501921,14.295742947192256,18.17549252668276,16.31762834344978,14.1649346460717
11.624936054162857,13.335429949660869,17.445878247099536,4.236482679511858,13.740647882154486
6.7750518631896313,18.871293784214849,16.163851280548329,19.594048734108338,11.430429578049452
1.5855388567908486,3.8203408084811019,2.8973870660538603,10.474151390649988,2.4240549302336145
9.2976303954148847,10.658702030491899,4.8835499745471544,10.37976944914227,7.3865533819804607
5.0771087835710551,8.6766534240745532,15.128406937045387,19.446809842369017,7.9298972944820934
8.7620442307680868,10.009205860169745,1.4396617970569823,8.2339148631257562,3.3016222553921004
17.214658392095156,3.2651329977571475,19.605268040438315,8.552975466544865,7.2225986653125016
5.4448502314414746,3.5477975875825414,8.1657489267579333,12.110301353293796,5.1021490061888786
2.1077520920922543,6.2834353698438896,14.666938140125648,3.4329996004079519,4.2749154662253908
6.3462939484179346,6.7893874714557949,17.863850681272822,7.100626901825243,8.3139354661063756
6.5782813975669887,9.1301610599456495,8.4979678748515628,4.6709581264574798,7.9110237027457542
13.576413779811006,12.608763393695938,7.0635172833936544,2.9623861030339427,10.185387603819356
11.583610894484288,13.057953230946996,12.566081449066688,17.456747520289383,12.371651859652554
15.894065973021856,8.8244070351258337,12.038798101212963,12.197292156422044,11.569459008853727
13.621957266220363,8.7668790791452444,8.7736595748711466,7.8147830390303126,9.9517640838907226
8.7213503673613388,5.1349420072422776,12.433720361486461,8.7647181699675443,7.6956274683491737
16.46638730865466,12.177818719771157,18.772246021763401,9.1988610700597384,15.297036460869247
4.1724854782463741,7.0237773150275196,9.8851648759053337,13.029834460749479,6.2086024663010297
1.431529389543349,1.6851368512699103,4.7381014342619956,18.608618438290872,1.9959652119795357
2.7109093547371934,8.9496008389803485,8.1669136747770743,18.722812773482669,4.9746127808780622
14.724827661332556,10.008520826713236,8.4880326692692538,8.4383476110826052,10.502719530911367
9.7756673747763596,5.2862644958800082,3.4910651674981774,7.2559867323576217,5.1911212464251104
4.0641638016384345,11.876700729320198,4.094558510536543,9.5698835035198453,5.22213102841501
10.519850726963908,11.749666108206497,14.006679394479868,11.790750378141359,11.925504064536216
3.8939299515501999,14.338041441097056,7.450077329969151,9.7745403175452168,6.5106810414010816
14.230087126476985,13.311021161822991,19.143069445260345,13.516314786517318,15.179299282037627
9.4769692359065836,13.3962280738996,5.6283381618135415,11.533581444215509,8.3836542945400048
8.2394032958331671,7.0080688846568187,2.8795655969916241,7.0935953871874453,4.9072908338991086
6.7287296938096537,15.961212217733124,15.316586697004901,7.5688853094900193,10.847671682491864
12.975369269258881,11.433743288393909,17.739684986439531,8.1932629636348864,13.580787031154648
7.8744396005144184,9.1969457084179123,6.2841537805582695,2.7981555967383853,7.5977194161040931
2.6653484670059191,12.894237137880085,4.8396739312640813,4.1551900158654895,4.549832174396431
3.242112140289791,7.8524893545548311,4.5295565625506562,14.739162240762337,4.5692616571132074
19.276055626440776,10.742045647528407,10.918233725963734,8.3928375189195208,12.681778627758737
18.263033123444533,14.997408081162185,9.8999161836886476,5.0762404786427293,13.486506371146509
14.294435542404242,17.841654847750448,5.9293569572361502,11.690775800922289,10.181286043678037
6.0515292677308716,18.500086748608641,1.8582892227991015,15.355251306995118,3.9607586400037413
19.414351169606753,10.569025578478884,10.148335466199333,5.8910248845620572,12.261778305495048
15.796267175350097,10.885227180070812,19.227314605076558,16.709007756551145,14.479947859919065
14.620913594020916,16.197537804512891,13.397864814300601,18.622592332875943,14.650460806113879
9.537868540731985,6.9745631431398243,10.414624575943749,12.350496052402974,8.7147942302696162
6.1725896750580214,16.910264884556305,3.1031494065627063,13.710005520840012,5.5208407945964231
2.8314282809164864,10.388691283831045,5.7962895204421585,1.9989438161380522,4.8234510598989724
18.14944553433299,3.2012777623700996,6.6007050419163118,18.964877929416222,5.7806549223498713
9.6597495068386099,2.3691237943859305,15.531267499537453,8.4572099510339314,5.084697682015932
4.8449039311093758,16.997871009749801,17.657505148027766,18.554107610363168,9.3206350443428931
6.8131758588623974,2.0557904212306801,18.131195217762329,12.000572970254609,4.3581916418796656
12.005171809896023,6.331617286539462,19.706803556764328,1.0877571780232245,10.274716438551309
4.3586828758454024,7.3484707695293707,19.664966978986115,1.7322979871452786,7.2052737902730906
17.275671397755133,4.2868944586402815,19.106983522591648,13.927957307728517,8.7338570365689598
15.411871066868992,6.9639740262377954,2.3646206695548031,11.69069226280673,4.7514814435463633
14.669796163067799,15.111158767776628,3.6180771826282987,1.5041163069154124,7.3040072377251946
9.2097677557269702,1.2789740276413446,6.7848640030446248,15.125739263225322,2.8906079302355789
12.918867973346421,16.716295065893043,11.505066827224768,17.190761404314454,13.384118192248103
12.097861409341975,17.274412447916607,2.8425798854041067,10.431932166346858,6.0933324242985671
13.347085429541579,8.0729698906394152,17.070142198240706,9.8493913667878452,11.656157555005267
2.6044421016578925,3.9186450821520613,12.718367402468871,1.1039890678579223,4.179576455750416
8.9003406412415842,12.415967750956536,11.304923643741894,15.946344537378387,10.66273409049974
1.7906693033759571,3.2737785614329926,4.1409151439785319,7.2836052681760028,2.7139488357372143
10.38582556564586,7.9334678604867976,5.8118540136037495,17.696508775868253,7.6065778220394531
7.267363034322921,19.210154437118476,4.0459284746629027,8.0881511636030083,6.8678276168319039
3.7459595884548911,19.913824979089107,17.186729998101175,11.736480301983406,7.99243192549398
2.964656386728481,15.669992935737126,12.100329341163146,6.1364939757872232,6.2013473880824872
12.165246871376528,6.9082686884945579,14.967459122873034,4.0511779391134546,10.21217324379765
4.2412664022008357,14.065635934155758,6.6246243952904891,15.723250164245231,6.5527100066216777
18.577282249159147,14.402720944196242,8.0538001046772649,10.435219098079351,12.124861782800609
12.040161654307504,8.3689922081093453,8.6922443241041414,11.193270551292764,9.4461665378506865
7.5905262861619045,13.176884057137029,15.440284463136663,19.342903116152975,11.013244460662834
12.227394338146919,1.2038252545378487,15.674706765816794,19.308018332220918,3.0729330938449904
1.4332735495642526,4.9720955134425875,4.9294570227666021,17.257200312345667,2.7230938611467876
19.212625051587462,10.976677756377962,18.889238278023882,4.5645765625356383,15.298976291004198
10.163765301915104,4.1112747809076211,3.2924514114300414,12.291181191730018,4.6486593405663958
15.871969317755438,4.1522304896541389,18.026319566048976,17.684801068455211,8.3492662900862591
2.5718699985263327,16.88978152045452,2.9075172673463765,8.1148147925298169,3.7880433818575336
10.246508285925046,19.793527050988505,6.0262564118749111,2.9210171527761144,9.5524277462238842
10.323432892735898,11.56341913254052,17.083092185291182,16.408295142558515,12.402637938352209
18.818702644524674,16.942324886752555,4.4103493745756612,10.153507475881261,8.8521215263276485
11.862832995145432,19.816111622199177,8.8577906948894274,11.723460926824393,12.113584163918651
9.996298620082122,3.6903218828067192,9.5473266989383987,19.660741630039045,6.3057339981133982
6.0725375987459778,9.5166666518326704,5.6599204874409832,12.537017179387369,6.7198951252181596
7.2998109495084913,8.4588816009964773,14.494658825383745,9.0746083276559268,9.2535552529845511
10.892775646959217,2.5209363892775154,17.175358338641871,8.0297029890967586,5.4874209747260396
9.3393177457958867,15.351273283100145,17.616927657255864,8.9347665604268673,13.101640111712973
1.410629517726278,9.2418015191292664,7.4471207689946581,3.2495825803947067,3.1532894340256394
16.699546559692799,9.9172117496176249,11.086157491468475,16.100260609933862,11.956038205570003
18.027054664955568,3.8627865024515637,5.7197216734473786,16.916620305553781,6.1326324710759428
3.6647326909736044,4.4376063923864946,5.6511335294527631,6.4035455568947688,4.443301978270668
11.526686727241939,18.234968820968085,4.0638271941865582,6.7721357497889381,7.7385736013424973
3.0629390815734272,1.8483326905112989,18.86036120534278,17.61235087036145,3.258980779473537
13.772561767756422,5.4241934139304187,17.871787743506019,1.4554367550311538,9.5870704264360693
6.3434418929411578,6.5491272759760388,15.769815553226152,10.888691431577326,8.0268093822012556
13.529030059146134,10.313753305630142,10.835568904466852,9.8098385789485203,11.39983559817968
14.81289767145077,12.142458287281123,10.321550394725566,14.112408621990735,12.158101419763415
15.604302346435484,10.372509541162666,11.065167657467461,4.1044423028396348,11.958515350936347
3.0470779731620348,2.5981913565807586,11.194792257964696,13.698284075107921,3.7388132989130067
18.40422505761455,5.6296816270585577,9.2566986092561159,8.1579461496226529,8.823654930071049
5.3740658270027355,17.028179310488284,3.503341824949282,12.755580785223199,5.6577429802185843
1.7108385673474158,13.114185309090722,3.3876132045021836,1.7618051875827425,3.1382227755867365
11.542196918438183,13.333831952551213,19.092744601067984,9.7728167465056792,14.017923162756285
8.047523393386335,13.733861851675744,10.15858443214066,10.922766985665071,10.151821301676607
16.766005119515849,15.495157361751053,19.11090497319859,5.0722016542447452,16.99649900297381
16.356777969221735,2.1040611527074993,4.1079606764920893,3.6528494294032932,3.8469534148411517
7.0256389636315912,7.965559313719635,11.533914488758738,4.5810117572337266,8.4607831825199344
19.105088506325153,11.251021269971895,4.9466278136792452,7.5386804832036125,8.7366557387813923
6.5274389246622535,7.4306731826491941,5.810507516405429,2.8393928367944574,6.5234585323338257
10.786085455402576,17.045098592456544,1.5710369964623969,18.999076118862483,3.8075792575144316
5.863336720784452,10.168877663158584,3.2601129040640151,8.6948871684205287,5.2116950258004904
18.784827830930304,15.603924199728203,18.420119744954718,16.370422447628229,17.481564163041597
4.1275485340583451,17.188294820742211,7.1091268381643022,19.513925339068088,6.800902313397942
1.8533017684542508,10.591038175166464,12.554455026377241,2.5339703200520431,4.2037414202106218
9.2668441400577208,18.281492633555647,9.8352685077961866,13.381719890764886,11.351311721395074
19.855135717060904,12.155354870202631,8.6085736596602871,17.556772648083065,12.058055485770357
17.941868058843365,17.155211677840715,11.105835735575294,13.050454245367838,14.700864518368157
15.223552369682036,7.4712251162389611,4.5575399476914891,9.1514963057908414,7.1607391214127469
17.925057326691974,10.477522212098219,19.783474071871954,9.1904507951208281,14.867863399204131
17.9754861542594,11.096809779086977,16.547849505373396,1.6820788341398192,14.550525402078277
10.858308847342531,2.994614602025341,15.090678021898791,11.157414274496231,6.0939165835887827
7.002651984785067,8.5724976273292732,9.906426643265096,19.877316938950102,8.3240905659594624
15.668236210108773,18.429415778481847,3.9046653204003836,19.215442993466748,8.0173523582113759
13.571564000187461,12.985812566930106,18.492651307197789,1.7675853480011003,14.650860651690417
8.0994968486004915,4.3726250663023825,7.4863542802528249,14.410143068960275,6.1761893945333757
2.7948666931687902,7.4382570765824942,1.9520271042417416,6.7335324672416856,2.9864805503907044
15.189002615631495,4.6404571835912964,7.5056698594019444,18.156793914716598,7.2364882035992721
5.9867498025344288,1.4716395041728783,16.094683579421805,1.8571801684762921,3.3014846411800041
18.799449860141806,18.621748711576508,12.831466154775955,18.781607938210531,16.231384910150556
5.5784409251080103,9.5159392368805591,15.265933110152334,16.912039131967759,8.5750122274596343
3.3324007158182347,6.8431663759949366,16.07907229338517,3.2325832627994289,5.9007751011158902
16.791140770373218,12.371066639596995,5.0271376105303087,2.1366624090286845,8.8414894919232303
3.9124020158653869,1.1389746695672971,18.551883005770424,16.85944562221178,2.5263519758600808
4.4060978549970429,6.2824200254154627,9.3218024554870791,3.9593957485170082,6.080161921832997
12.388273038896026,14.357635848278958,13.141259336019127,11.163064906541539,13.246959691359736
17.616678775911826,13.041625688315996,1.0438666791480982,18.39915229969548,2.7487159917935799
4.7322586485768916,19.654313003308175,19.874001469812381,11.781514157437144,9.5996315270596764
6.8961497851018008,12.786796483502837,6.3370313333189472,8.5474327279836579,7.8736702348279604
15.770691926582373,10.072611598926922,2.1791990242629495,9.4553050422258522,4.8264716385031612
19.46470209515838,15.467218700496145,9.7069787891937658,2.1992262433735492,13.695717263489907
10.514082537844503,18.163229567317007,3.4515710864587934,19.406294105870376,6.8198874431415293
3.7340525484737648,14.69322298764868,3.8942074929939383,6.9024295165405727,5.0619601076203375
1.2647894664558295,19.301013247438213,13.013373447573994,4.5979063417842223,3.2633518489814199
5.3634645699782499,15.858098244025367,8.4656204398344315,6.4348987349675104,8.1603620733345181
3.5046221379438998,17.469227326976604,18.515196552944907,19.323090702938099,7.564474457300574
13.875514798644293,3.1679773524891068,7.0639733975533314,2.7914350162721329,5.6679530870248209
3.3148175879420911,14.915856556881966,14.79742243929412,17.478757769522446,6.8760372708534305
10.620268700792026,9.3616852910200041,9.7608891729432443,14.449033993627507,9.8870362289347824
14.190986277214844,11.508972245814229,13.539074721456297,16.770364404021535,12.974864452313538
12.041215575197144,13.427945780164778,12.394211777603818,19.542053266990031,12.594327739106951
4.7957373815410946,19.426487217405818,9.9828954824209664,17.000938454820567,8.3294935325083941
16.278365997462991,19.706983547200867,19.051160797864306,18.924264674279204,18.218818935653065
14.592735462700231,6.4763366642701996,7.511559212344161,3.4117698790274757,8.4254591872181912
15.040696074395294,14.941316451320407,4.3674745237361785,16.119982738172432,8.2786010823619378
3.4900972795889516,15.249687220770104,13.883787156716737,11.367838187539908,7.0733607455122067
3.3513222693565474,7.5833643649479274,17.074143664850268,11.326416306517352,6.1371610149357538
18.623688469123646,3.3535257224201995,1.7648210588585513,18.079509950089758,3.2661295662246723
8.553985682673872,1.7779922454286754,9.5430210800309307,19.464272554287515,3.8259189719145374
6.7180251438378553,15.769519423054392,17.957266104059201,14.391928137820438,11.195930403144382
10.283096861679134,10.304295094521212,15.242753759534484,10.175829399963895,11.54295341146163
13.594420042508066,19.725263220403598,19.844346613454935,9.6716733001350619,17.177389907907941
19.156841883892429,9.8344956676794073,11.096862420347632,8.3404876872404543,12.295125829516147
6.4424783107590455,19.580422602402965,13.539918657221873,7.8703815618805901,10.708668334918237
18.571360156928517,8.8199440416871369,6.7471253416206345,8.4386299920041967,9.5106147077800696
1.47233033633887,16.079960860639481,19.003176393653852,2.7053114697727101,3.778302350144549
11.548762804209669,2.6115661739248091,7.9603742825741897,2.471285619948326,5.0409697645513374
13.045527121940617,11.553772492617515,15.031703541045943,15.817527033573922,13.058665953802139
3.0120506712643125,16.239135952728759,8.6596638782625561,9.475384965484297,5.8932464223464356
3.6664523442143402,18.569331677177885,11.674559671196986,18.683005282347789,7.2771061539005668
8.9631720670097721,16.629078721731201,14.675868165409378,12.632199163285097,12.508217013045616
19.358406330720452,1.7024438168223104,10.66974888327573,1.6683436615039753,4.0940487079887271
12.324808511453083,8.0813444848279499,18.234640211280663,3.9929434850321099,11.550917626734808
18.727441210404013,1.9252709739631741,8.9667187706283933,4.9105760672471437,4.3838595181759628
16.282857396646442,3.076363531176602,13.294364164723177,19.538984463403551,6.4978209463526246
9.8802504295505393,13.830806944682198,7.5048862327010282,5.1553802968810629,9.779603777190065
15.910505535791561,14.551905729922264,8.7549766963892477,10.799357849472974,12.205450679251033
1.338898895562767,15.700692972280899,9.3609520564374957,18.787361701163725,3.2701091095874064
3.073735938548964,17.443674413057593,3.3903333479334199,19.56666186837279,4.4272561390398986
16.759143682771992,15.049197901053688,2.742749902121127,5.4908482722873471,6.1135253240983909
16.139524678178073,16.21656025002601,13.682308539788401,1.9332352312507624,15.250711531828523
5.4201740973622403,1.9303104866423055,13.454837028517993,3.9184348182174116,3.8616499218777656
11.084622221382016,5.4561678583846733,13.59528456999181,2.2032410953486039,8.6443172962325576
12.514300593300208,12.81605769412967,1.3755624615111417,4.7073605807543917,3.3901712730997366
17.487040121744212,17.30438078787164,7.2043900107638184,11.802824579370974,11.821341802863643
12.459035989435787,1.0855023738535232,4.7583870979247411,18.336527129617195,2.4759610696373229
8.8388598161999266,10.777957500210647,15.784877028336235,11.207158790192461,11.141213070973972
8.1094968247364712,13.868460587923547,17.351977626526473,12.893801577282535,11.855430705261544
9.0917596410966883,1.562538493443651,5.6869271672967994,4.8354777805812805,3.2403852969130824
13.38668948601951,8.6257555935143699,13.689134018111741,16.211088792803153,11.377272689848832
17.482322003294172,18.01706274629024,3.4578932657072143,12.737989261606081,7.4645989873473386
9.6240407594496951,13.760643368261317,6.227897986432553,17.418599754661773,8.8982406190954926
5.708951696075804,5.515508903851349,3.6344354284349709,19.028019033109899,4.7497188122620209
5.4965848969540421,17.20284146300634,6.3868945653853544,7.6101147393752537,7.563692090658912
15.174271324625481,7.612597044780772,13.819994399636281,2.7210021121733474,11.126722825860762
16.514806505054295,17.213548751737129,18.296211293519796,5.2926502004188674,17.310859388303253
3.0002835172283744,6.6799293712592052,4.8479257505595328,9.3189897478409076,4.3523815653516831
2.2646182821483851,12.216084766779831,11.299501664063664,18.968179384664992,4.9024871771070222
12.294239611372584,8.5418612872088477,14.326430923625214,8.1878866250948903,11.185245893925424
3.7772916396612675,6.2216759643462733,19.105526901225748,15.64469105964203,6.2786565526218636
16.668619618670483,17.844593681265515,12.591149174856303,11.269057151244345,15.348941268341184
6.8963588045574138,4.5642799568503349,5.8470316895202332,4.4733666381885548,5.6061812933194641
3.7335667264517101,2.6114202334794987,12.88408498136479,7.0939482601155808,4.1186787796796196
18.498438977261554,7.496611832367547,7.089332071882307,13.410645815433554,9.1321637160796669
4.1451027319702849,14.635143805189784,19.546439423142449,13.784214499012975,8.3162980178985784
6.4096815644207759,16.341200513549353,8.5938465681091003,9.2604351893718775,8.9935785708025033
3.918654508649114,19.976124031268533,14.02312669445927,5.3442664505801787,7.9668543711145334
3.1943112096417443,6.6308790832121334,1.4413240645884111,14.716228810740851,2.5914062435499607
1.4018123103923608,8.7508970714943608,8.6011674765603523,4.2085877906415803,3.1783043121788515
2.0525127741209421,3.5996042825628995,17.627044653127722,18.796724145437405,3.6507586500414644
4.3181879477812011,11.922566662837639,12.594321444231671,4.570168001693057,7.5977442281892529
2.0142567199163324,19.954020707995426,9.4349148415235504,3.0389348938178884,4.5972392556434212
12.231732506108454,14.316739192292511,18.782812489278793,10.455306344942198,14.645359835758207
13.933576009190622,12.309043967854063,17.225703146797354,10.871442364084187,14.213769231944761
8.4789786798085363,8.4550127655140859,7.1220978026358264,10.655665380786651,7.9655921620326771
7.0418308420889391,18.390676445425541,11.346419638785452,9.2966822974379504,10.544169438467826
10.585998503422372,10.441415326476639,10.306660865756792,19.901482963762557,10.443446440511726
17.625093902457564,3.5529713529481683,13.011847502182384,10.239331640741055,7.2281338624681784
17.171500909621916,7.9421908007835356,7.3481140722163563,10.080985034056789,9.3681140930032019
1.8260261782430469,2.2761667081075712,5.6398950145518771,9.0135551915766641,2.5766982771796547
4.448469782333957,4.8376017160868496,18.340764869855185,2.2696893393277953,6.1724108083541607
5.4981525509835247,1.3357068389983318,18.553615490471621,12.266175991842704,3.0474041966188303
5.7383639408120244,9.6123184135031057,17.023134829477602,5.3313876722404663,8.9009556853219785
11.853420383112681,13.056265034084147,19.585884184526666,13.114570624351948,14.150102625413655
8.9089860883606526,7.5225567851992476,15.154838989814081,1.9658357770210659,9.6411788042213917
1.9358282786242857,8.9872536586002649,15.528677342677993,19.646354923807031,4.3337544069805887
8.0986686307318614,19.224976184046941,15.489211747290174,9.9110965012407721,12.497197538154866
10.951306025635107,15.287299309923394,10.131544987903824,18.038352060223268,11.744959743196302
2.9317661551706036,11.276276101954073,9.6725916957711622,10.03566229142576,5.6268499226923785
16.835712521982636,6.4062766271246794,5.5642992468310597,2.1462855529102129,7.590870170015612
1.9872754628369809,18.042939176686907,13.25156469282652,16.622057375782333,4.7312072440195498
18.571995511343179,5.4668452207325302,6.4970825859443559,13.315490863675553,7.6789069988565428
2.8831496900176345,7.1815118798168642,5.8983597843447342,15.853383903904957,4.5757655053819759
17.027924080357302,18.272231474036023,12.13326610782504,9.1352274066685926,15.316049991190994
18.150409734624724,11.061299050416375,8.7896653762758206,13.120798140686254,11.570929411725976
19.611842931145262,15.104041038941556,5.1582755670980118,17.268351072135541,9.6444328086122262
16.23849172519828,12.224151089111556,16.505064318303791,12.990243414565862,14.707698446778528
15.810073274655249,13.415344971180408,17.350828466593143,7.6057990618821627,15.351043518897376
13.207182243915405,6.688282538781686,4.1862908738778382,13.588062292957797,6.4640330636733712
15.800930736984451,5.5860691709065957,1.1426336231999974,13.76522958366728,2.6846230095892496
3.5564919598497946,7.1273545962046398,7.3864694020581005,19.251152287625874,5.3873201609022052
11.185292683005109,3.953389717585027,16.152705877934299,8.0473341092917146,7.4209715741927811
10.770234533617876,17.611972940525341,16.944303458452165,9.0765535827684918,14.378494670105949
17.293870738328593,6.3816917317521673,3.6282523322049354,16.430336262554125,6.1207376080082847
9.7931879462768023,11.668298493873309,15.712382122477973,10.609483980112083,11.930413866820068
8.316700425906717,16.04751407768611,3.1983791788791596,14.994888769198928,6.0579955653584499
13.151702153505092,15.892658078138558,8.4111892129740546,9.7344798246182496,11.634798819972776
6.0628030325160749,9.3293389130996651,19.973580785226403,5.0944076944413084,9.3111292728094419
3.6555998081251806,10.048888863147788,4.6592256413872866,15.158873012839205,5.1046943106594469
10.079668206451171,19.899333229765471,3.9253080689749025,3.4919482145094887,7.4217078599669808
8.9208980033028151,13.817352062601458,9.0332063183890767,4.7730896070948532,10.163573613827227
5.4188288700485998,16.478130419239772,12.773701993427368,12.909674672899964,9.2731673791957707
7.982724392187432,18.148525415165405,18.725114865851811,15.198126203649325,12.832817919437007
7.9614565466987006,15.964206888357445,19.63560176512765,17.999069850488485,12.543211926168205
7.2224157238383633,4.5184075541177844,2.3231720952364983,6.1791434509019423,3.7964078550249778
8.2098175148116503,11.681243941013872,3.6219528296102013,3.1037609134105324,6.2046689288236259
14.029123563662962,2.9359889889763524,16.024021504023885,19.164886530929955,6.3252796655054899
6.6406530168544204,13.40552040471597,6.1420108931463488,3.9340386724207064,7.7320213106199676
19.028300607591468,19.151639135568409,17.812132130620853,4.7556726628381512,18.644001547377556
18.41061237122538,10.741909221702114,13.605611887352648,6.5352596176108486,13.580258500588
10.137298137701492,9.226477364487577,3.1250512452328665,11.058435726499461,5.6923393796245483
7.2388628950890874,1.6810122769451004,16.818056413556135,17.773685754647481,3.7855711219763037
11.17326100677006,19.235715924255185,4.3507712201534412,15.450374431867472,8.0790601416650496
17.122649286698866,2.9570509984730169,9.0464124989134227,14.454993523010067,5.915783026392698
13.399159470641939,1.7805027727920919,11.49151364262727,4.3284307892640701,4.1477058939631553
16.283444730994471,5.6752656185938308,10.514556832525287,7.7959699989935105,9.0165494195755969
11.121723245249063,2.2450782444492661,14.037095396687858,10.089693595646882,4.9458209430037563
13.025434956084794,9.6472390058234847,13.401047962515849,3.8010931162261312,11.762376539399821
6.4749566694667724,10.805668223885135,19.848798105033044,6.1951643404067775,10.088574509134943
14.962970083895526,6.9388290315430945,19.989016275259569,6.8583308751040404,11.495324836914941
4.8456872693886481,1.968249168922835,10.812728650077178,3.4182477682517458,3.7178479418890142
14.201164447551466,3.1204069967353072,2.8087826522564159,11.454554146256894,4.0165272044455742
17.353662298191988,8.3055831818086325,14.829022680405648,14.395535733959665,12.221901392782865
3.5099539087293348,2.1500405657041863,19.556617486115194,2.3287009980603628,3.7446399385978029
12.673215070296475,14.265604786588355,7.0482013649513862,10.141338933499846,10.313339194381275
2.8068192163687575,4.9333902889714274,9.762968830913902,15.862012710088106,4.5358098031215022
14.788596937157111,6.7393598068891318,9.0707615714936622,15.21181245009649,9.1955139158473163
2.6053711576468843,8.4883897663838521,1.9769639365816578,16.486388828156329,2.9777958629932431
18.782856631311894,8.9155830283138098,13.773024193245451,9.5165720302415338,12.604570814796164
3.6107506707182413,1.0315534458212101,7.713416206300888,16.590584570157354,2.1802219696035618
19.218724672272529,3.1293370489752532,15.961813617998542,5.5743083530711202,6.9086440269168854
16.216799345616835,17.392526711076684,16.810281430357733,7.8554006669327912,16.792816927688115
12.279958084860729,1.0234281877262545,16.603384945359064,4.3507559519382246,2.6815155589391271
15.869857987961391,10.655179760444627,8.9166539627577226,9.8822062491428646,11.151865122650269
16.107181940678633,10.300538123636954,7.1093679625770907,8.4491404258934217,10.005806935744392
18.974514193529277,7.3287890592021183,15.227594813674042,5.5776152118719313,11.772983257490077
5.8142837229445572,9.1952133827825424,16.226399243011738,15.283833475384849,8.7624389156998976
12.211442011807874,15.831041613005102,10.333891481435957,6.9630886701212846,12.405592677000248
2.8059347537236232,16.982870418084172,17.967589371189757,6.1832822727708789,6.37042621555333
12.707148300458305,5.9466223248897512,3.7342652254926074,3.4869162861594063,5.8292173344816485
4.2545347777629878,7.1273183783868665,17.702306813520241,9.3376123342370256,6.9470437713874551
11.734061617976396,5.6071742075383213,2.8258094264657441,6.7563279479087388,4.8587257394786576
11.876179766643144,10.117404610470238,3.916984919037664,8.0161839854784027,6.8440001375211503
9.85371790664332,13.981908795517446,11.142960252205247,5.4839479897905008,11.417771769642924
10.930003734749333,5.3368046338049906,2.2828511235608855,15.499954306578108,4.1845787968655168
15.51454441012517,7.2839790990424671,2.003334926602097,18.670063599739631,4.2801445815081713
16.185649613729268,18.67730773419386,1.0098561391484049,10.460705202988866,2.7135468976278663
10.350911095933153,1.9228165070922034,9.2900165341910004,13.216970043475818,4.1418002529924243
12.392275388929633,9.7546224995517576,15.717853744552366,17.476273255527413,12.153973917256618
18.693488478111934,14.519602790338778,1.6619286553183976,19.977763109339513,4.1432028029382524
3.2749381815213336,3.8586262195920074,13.392894522851252,12.65681320986681,4.693547883622589
3.2249677521020996,1.9001063801041553,16.639419030907543,17.905809864257506,3.346476825380285
2.6664712263045995,3.6259020611320842,4.1920161229795507,18.263556684557198,3.3731756881302704
13.499402415770028,18.457640677082974,3.7904109616066806,16.037578268344824,7.6515173756224382
8.9535577150172099,1.1759358546013448,17.355218498790187,9.7576964303890943,2.9420604607168244
15.712106906695022,4.5781175214156846,16.639367589051801,2.5419260080540869,8.7674687469710921
13.75339685286326,1.5943867451312466,11.239893559019551,1.3003055533625432,3.8028668768458451
7.3391174082365254,3.1019598836818618,16.564797706585626,10.066812032375568,5.7803247524666626
18.068964399869181,12.78283644593763,2.7623654710654004,10.391976137157737,6.0534887114250706
15.488110794342393,5.5911392660426298,8.4951488408363343,8.7398853693964735,8.3071583926406571
6.1401638772933387,11.815028958182859,15.018153566021084,11.795179674535927,9.5515195812345457
7.9196483376690265,12.213712272556396,5.8915872271553038,11.491091362784115,7.9390919394910782
6.9743596238809946,17.139271328705803,15.294249374237502,16.895647779621164,11.231246789686473
3.9946213238749935,1.0900864653256046,10.579393483425463,3.0644849619829859,2.3767677242460103
3.8078840783016412,17.214019727504969,15.255053771016428,5.2783756560053634,7.7668441602568805
18.786421804139138,12.763262642112506,9.8289131192892611,16.067094600232977,12.857852471312384
9.3201767067763122,4.0921262359941943,7.9901824642145343,17.108900477249438,6.2916899378428077
8.2830766327707863,15.685810374570396,5.1645951130940144,19.901660058796487,7.9342830959824591
14.864028464870181,17.254339294021129,4.9592074872652852,17.585328311354598,9.1777340617303373
11.506868239805099,5.8310061913289886,15.278325400856524,17.908081134374289,9.2634390562657138
18.786659749930781,18.457079937150937,3.2592966126452496,6.9726109099681919,7.2424638349920363
15.825728384278452,9.6346911756744991,2.6336646521079574,8.6315710461781521,5.4876820113592464
10.108021718366267,12.465064632333108,4.349535935420473,6.0936169915904692,7.3337955774398909
8.1508299961356983,19.708341138735229,4.3315837176245156,12.519688565661596,7.4204293834443362
19.745999353562119,7.8691854941447872,16.639044833331095,18.837301729933728,12.61454381303872
14.637444484069226,16.450027570582144,8.5716258460100363,7.5481768437207366,12.20643078348245
19.072698540072981,7.0495832387407331,19.817380689849166,11.583033855747555,12.257702094352712
3.2510929671237858,16.185056922588331,3.6070138980216351,6.629692978616216,4.639568277491021
17.16013990462487,12.413944458390207,13.417256688179224,4.2261995016814424,14.060739743152297
13.104403795832944,5.1107582092826274,9.5258606368237615,4.7085250665544578,7.9585455273814327
3.3165118883671392,8.866495781995491,8.4654453572444055,2.1009615462244691,5.6345116197771885
12.176901999415193,7.0350770529076723,17.626599782027565,19.036576937175891,10.67615706384405
14.035830937003528,2.4840594685269135,19.536317270739595,8.6547125616449634,5.714287902732484
1.2337510318834539,1.5668606318942522,17.584320216709397,16.848296948040055,1.9925293367988086
9.6320412749931847,7.5830944527364377,4.6537129016675278,13.945259981104131,6.6581645637536075
16.682590712730104,1.3616488085322449,5.1951605029697472,4.6465020668106227,3.040027066149626
6.6118214815377074,4.1442673940537258,13.465403702806203,4.3337826850026691,6.4266551618493368
9.7124135541724712,14.778483096166507,6.492588051125642,16.427775828700351,9.2407564249743661
9.4039684142899702,14.45373347798817,14.959777484831017,6.0295225017712095,12.377755416282541


==> anc/competitors/data/v6/harmonic_mean_three__s42_holdout.csv <==
x0,x1,x2,x3,y
7.7907611546840467,2.1428209242038925,18.061379277165734,3.1170198322032929,4.612556943207883
8.0719645179651547,14.510431679538071,1.6408327695271736,16.720275251155158,3.7394913492958937
11.944069584497113,18.384667528171139,5.4595548150194579,16.108066141459403,9.3375963147027399
15.194745953395422,6.0572820800918752,17.484370508062138,9.5875650789547233,10.41317010965653
4.5075396750318539,5.3628712820037903,2.2354470170037879,6.1546200115279177,3.5060834667808218
12.107507277625285,10.715943678662333,7.7778951993756031,3.214282918946195,9.8528067981864034
11.160674548890608,5.9522646132852772,18.956950340073835,17.721810993017609,9.6663590592243214
12.447351202765866,12.643538751768038,2.5114923525408503,16.543156512465053,5.3802028259799384
6.0191095322644417,13.296434343202829,7.9658331007845922,5.0092392496445299,8.1770202333326854
1.2786308251831038,11.144146532305195,4.2061463137416322,19.731634938070979,2.7037571779357044
5.401520444992002,16.81386956304641,8.9293311497695491,7.4425627735623818,8.4128289984541116
17.898122698066629,15.770945678449223,10.971148374100425,18.700854781707545,14.25667946180309
18.017179814631906,6.8836012216647369,9.0643792244518391,2.1121850986947006,9.6432843213160826
2.3023750145364237,1.0802947718105527,6.4464593726831252,16.399734834424635,1.9800264215734
8.6768837089648478,13.422132138104708,4.7150688644795942,12.525126216632669,7.4656850806380657
17.137979351392893,1.7297935305109311,9.419675668510914,5.775646030827704,4.0397817208943634
19.606081071003604,11.619939269666778,15.007385487751078,13.913590231677199,14.727727648771333
11.587289780266806,3.9285493362388988,11.858723567961142,4.3737047472102146,7.055927255123696
7.0252446033985638,2.9242748751881447,8.6993646359582009,13.455281652806201,5.0061756276005385
12.399989923129327,12.446168388416888,14.393789596201415,4.4987035098812154,13.017124442477959
17.405843607862224,3.4468620052291854,4.4738225026529808,10.494538514115295,5.2530809554726066
4.1898875887555755,18.866236004826838,16.750839875252971,19.009407718027873,8.5379323049817746
4.6856096384007184,2.9547729831329659,19.708024495911939,4.9090775211198032,4.978462928754408
10.772524559121077,5.2234830798297809,17.004896046745859,19.033057593406276,8.744354847471195
2.9122579507484803,6.85372945576347,9.309615857982763,1.7136950891736116,5.0276692944252437
15.901494397260763,1.4439216416226619,11.744204732166917,6.9696057605451953,3.5689052376881949
9.4371948248804891,9.1074588521613862,1.2625908541192234,14.604518305520291,2.9768224181622758
16.430311466156592,4.1915339227602093,6.3518477058353815,2.9747784035564839,6.5663651788529096
18.235344732662771,3.0261922553281924,15.232653617269079,8.2489908028212646,6.6528395167638239
13.907538320607728,19.148989853332314,5.0578578995769474,16.916357518301602,9.3214689949212879
6.0631685488553737,15.900034567131588,16.178448712199184,10.275834258389702,10.357905901883816
10.609806997363869,6.3152461104485624,13.886383690603493,2.9168102234844606,9.2417920725072999
7.2357716236728873,4.4377690443359716,16.120796302174352,5.8386228231444859,7.0493295442768593
14.033790865639928,14.432198740835787,16.15491603015391,14.543307024761404,14.818711014666684
14.709508771055381,13.677817311738522,10.489554502815871,1.376987255913086,12.688892714279849
17.189222757501309,18.544709411804135,12.131090714343628,12.891165135951958,15.421584416997449
8.6317170965750716,18.604186240400747,11.66960833850691,16.944147445456565,11.751073419649673
15.726636727553162,15.127633261982961,16.596992434300379,18.647560217091026,15.794256819544941
5.0149301602100484,8.6812029965801401,13.199570695683724,5.5016371046285064,7.685292012092952
9.3263839307806702,9.6800518060137666,9.5899719939162935,15.714057422851596,9.5297537782827426
5.0078024236940131,1.3446685142586576,4.7998018108520863,3.680174331828562,2.6048268411986375
16.481710158303429,8.2634812394156771,9.1731524403005658,19.121861999030106,10.319865399226373
16.252687406154539,3.6474679533794649,14.847180880324849,10.644453580270996,7.4433573117023579
14.646675240992046,1.1279210239381687,3.5508015675816003,5.7943498015292656,2.4262258945407185
7.1652783164849341,15.921342788326484,15.477698472578066,12.045953642977731,11.236805942568592
15.203784997428462,7.6630080858425185,13.306916472436296,19.708288688716127,11.053019642204502
15.06893831689025,11.155232464209796,1.0799402410055845,18.256927171243838,2.7726871527031953
16.403798275826436,11.128348108564625,4.6443854145351979,12.90226812115408,8.1936804956081062
6.3295983244147287,18.690486847530657,5.8575258197364501,1.3339581723923519,7.8490551857883295
7.641282806009233,18.066666396084358,18.610197851521967,6.2638831227727021,12.502468553593005
19.063711645018287,5.7621897030603249,17.7415931387448,3.4797976534205977,10.624525814240465
6.752417522110215,17.479753185059625,7.0115364348641158,15.903067631703037,8.6225170779471405
6.2411198333309841,18.391810288661663,5.6316553801746281,8.8351379697136032,7.649795115209141
3.4836310931951227,5.8366670166746975,19.16764650369057,2.6301039888483673,5.8759158685640491
13.712305792804862,11.909497494745105,12.846002971552874,3.7579461570799473,12.780150498690963
1.8077334186150151,2.1213094913880242,19.41739455833153,12.15749276660874,2.7878811195397781
19.093609193737986,7.2644271398206426,9.359842159672711,8.9704316379853495,10.105431408632167
19.151964698131387,9.6378072971747422,17.615622953370014,11.237615648287745,14.101733956293106
18.660924979456826,6.3296672894974346,14.807007689855606,11.592169744640305,10.748462421404268
4.737843351273006,8.0069898291437767,17.852784199786306,15.110225176966532,7.6536264905669604
2.4300447515909087,5.5736368808933268,2.4218655970736673,13.161825796285379,2.9885361259632126
4.9443989198931773,9.1833772606920974,3.6533993310768724,9.3197657512791316,5.1294402513463675
1.2143574397562427,1.0625247218580296,6.1146491606702655,5.8860966957674536,1.5558737418942321
8.2125589768262497,6.0221232962616149,1.3418792713180971,3.7351647499213771,2.9040427618517648
15.239048102363775,2.2084352373014902,2.4274315743211226,5.4917286201417497,3.2244603280537389
13.465994578413822,18.224099921223385,14.258036731869922,7.948666639950785,15.054995167508515
1.7022616173280314,3.9340854909202729,14.749464259210392,16.649152757807464,3.2987277711305127
19.103914512226002,5.4335759197075868,17.70273585424443,3.7495528378121561,10.243291858726353
2.5083139142246011,13.602422912182572,5.8068535225078346,17.726063779225409,4.6554877065188283
15.052594559911684,14.847822705051563,3.157144830410509,8.4476054394708822,6.6588897430123435
7.6568342746556564,5.0350326576658295,1.5511195595667706,10.083612120502252,3.0803783110608478
11.411816980894812,13.579666740022308,14.890004089890724,13.218298169530989,13.133291530981683
1.2846820139281441,12.038664310742309,4.0458047632358856,14.711506107647608,2.7060229505248019
17.743145209312868,14.364047525383729,18.218119217925103,14.323198556230867,16.586639632159539
19.791406737917818,3.020344606133313,10.647455794236794,1.7322805469386702,6.3086948138288594
15.616644317311458,7.4993760992313012,5.9461896487736858,9.9151307218305167,8.2067309600278673
11.143694453466445,6.0167728147795012,15.658464927516263,19.636751786265162,9.3808008179730837
7.5706145327437788,6.9762797852527463,6.5719052313627948,19.298067321816692,7.0159777955673457
5.1025701208986742,11.409302037074893,7.9254031830336613,15.263220239719308,7.3205728530534158
17.505981191246502,8.520081766784255,7.4237513040011649,8.1910467253975483,9.7025870119695572
5.5221709430592387,3.4733713072080104,14.455747997840781,18.755494843165007,5.5744513215239024
2.2605818769454511,11.724083662534532,9.7662694442992191,19.984960918298132,4.7615137350984069
17.399743206123571,16.93888607730652,11.392618875473312,7.7838392969387487,14.685437762990041
1.6094025493750279,18.815434831233528,9.5813740344037157,10.959179128329383,3.8517556513359437
3.4719797295787003,6.4201112786632493,17.571548771511008,15.981901413276406,5.9917214233439884
19.046520457575905,1.5412349843058122,14.833204111452243,3.1111278915672069,3.9024406815672976
13.238518743762146,11.387331519257526,9.7233044055504045,19.678377104143323,11.26973329954944
12.439400975326052,8.2862941143650524,11.966528651199811,11.563008208476594,10.539726889389772
17.669948244278427,2.9833723632602611,19.596197404061559,8.6532453090291739,6.7748426035382554
12.918697539221519,19.320383936165484,14.737816688553172,9.4544228397049643,15.226985197698694
9.1577306711007349,10.856535503636644,14.796991524874306,1.4030019079228992,11.157016878907713
19.229651317124624,19.697884373885319,10.121872649592021,14.490364835158379,14.883474014331675
10.597066056983111,17.625002272276191,6.5738865108738862,15.69616699407772,9.893795407251309
10.526492602134175,12.528316202300291,1.5473975545302281,1.2060995596230417,3.6537958911247554
5.2157094093617609,3.4218565403284993,7.2048242177667277,12.054339630272256,4.8172389036794971
10.62334510249452,10.905755566399046,6.0995472661543015,11.162496471479207,8.5769765482707587
6.4026989426612406,11.020327213944077,11.332382593768793,11.553524498092592,8.9507287555777069
5.3078549966718231,5.9737918011989875,15.521310600877129,8.4526008290415717,7.1390252287785314
14.208179988032338,6.8268121404607829,3.5721831956635155,8.4094131602034938,6.0385975710696647
10.744953829698247,15.368391193885971,10.941666756497201,2.5282943592246943,12.02263544577257
8.4465107576995475,9.1281313702551614,6.1813667486994799,6.0109253114876111,7.6978333659412899
12.503312108762829,16.572465436593056,7.7352957683343258,9.881453818828005,11.127703788845743
1.1979253774484486,6.1915993985468951,18.004593941286963,10.361912214406111,2.8521798578130926
6.9424431454048916,1.6162239575573087,4.1798504996553145,11.2809528694617,2.9939801515391045
16.807923209606919,9.3056744101774722,18.568513062100408,18.312009877431088,13.586238284120684
19.389596396994396,1.0633000271975965,9.170773250088148,11.25372304405205,2.7245866868055453
12.536237739913554,2.8632942821364304,19.759360397264828,12.461793242772901,6.2548769301814025
12.88039664783148,19.48562935267142,9.7797220067781154,15.641237766010915,12.975238228678437
16.530966595640443,4.735175884306063,12.060515667064623,16.120084182883378,8.4604009897239827
18.595984638128666,19.279433097624853,8.7025443666644122,11.408713417531596,13.602190125378479
12.54239075456583,5.3463260866014979,7.4195519203979847,9.6562239829882675,7.4709942712739776
2.0729168025494613,8.6290059792066884,13.548066018695824,5.8269883930243616,4.4635450772760974
7.0324603506916805,10.257475694164063,7.4758876536462529,15.929229371005873,8.0331824617503731
17.209987776190154,13.842335237781276,4.1050439876672709,5.4997627923965302,8.0224481262259157
5.8606695593995299,8.8858783466854625,2.5548387534320978,13.918580784344702,4.4472035685026716
11.218212904096653,18.957253038850734,5.6492926765252411,2.1879623359305418,9.4072100761984228
11.717108396844871,16.153309924158563,11.390607500146499,17.13203836800453,12.763582020026019
14.973772046863608,17.855259275311631,16.119442925898369,14.37829748248825,16.231462351127931
18.903984136226804,6.9680267725229648,8.665302894801286,15.447063913126236,9.621110145642513
12.461826285872119,10.160518861588432,14.440766453203475,16.836302976895904,12.10098842390828
10.036084112750524,11.73846258680604,14.118172355726008,4.9969042561840231,11.734280237771584
1.5639352983817254,8.5708280287338354,16.573192323284115,10.144133946135625,3.6745527590466427
3.7926019349032951,12.201051269251259,10.303614389170264,17.322749147961424,6.7768323955117937
16.547671138148175,17.331519406726727,15.676036884046125,3.105623768052169,16.490634297233385
13.793433198108396,10.237125594793492,10.141673201365965,8.2426829608823784,11.161337300385966
16.812359049089274,2.4208208051517772,6.8208196884908627,6.6812206794341984,4.8451722742251082
19.065854576392034,10.028513248488592,5.6386723999081934,19.091056060812985,9.1043676968903018
1.3212097782506498,10.76531852074265,4.6792698052252035,12.23923148719717,2.8209234841037825
4.5680353608806836,6.557035395332881,4.0262479423982001,7.2423204367437881,4.8403441884654201
17.609106881320137,2.945794450831579,7.0383776508793234,15.042412417454623,5.5727486029846141
16.228732323053094,11.974004796023587,12.804559551074513,8.4261398792335775,13.439021651449636
5.5179007530239526,4.9226211188068412,2.9424481653689627,6.4535377193320587,4.1423579017006311
14.564738432041981,15.936715276855924,11.146733731395663,6.8376329489849823,13.567321959262943
9.5727653651175935,12.491583453195696,3.9970388714361409,8.2957756663115028,6.9012774024699537
10.51545976467591,5.3525197219036409,9.750364757148299,15.82421051046623,7.8026199560474714
8.4145662126744156,12.843542468884779,12.937631039901765,9.7772055240072753,10.949081689050516
14.604746177009835,18.8765642683862,19.149718472227761,7.7375353800003195,17.274466560581221
10.840094057185137,6.2792257069621638,10.785327600190881,10.113039617655341,8.7152556345712142
15.572931970443355,19.882110116489368,19.642334874354152,2.2828991413320399,18.135555971357558
9.4267523560955162,4.6085230322377768,17.625856821118955,3.8481578272060419,7.8987867891211652
4.9002693394967549,18.978995000267059,10.690972914559373,14.018967918544163,8.5641588004661031
15.447776377721343,6.1316912711553488,6.9065677414111013,7.1968349190006453,8.0512900303166752
5.8017324311323675,16.319676262539218,18.982127687488745,18.466709188835992,10.477817537762947
11.17030148121547,9.1420896434174992,6.0276418106897811,3.3119155362439652,8.2234668898038663
16.746447884742938,10.527837480776366,5.0200127162770416,16.313036998385108,8.4768964676385909
17.069958412484898,5.077221013363892,7.3808615312062038,6.9239264756487557,7.6721215914491347
1.8287163711427443,19.736580842565488,17.480620803438143,5.1437175813506268,4.5822150266840707
19.14337902504414,13.524215385124045,11.461775683148336,7.9243166710304465,14.056437645357907
3.4349496300310838,3.8771754535925802,10.797136410568651,9.5593988723115704,4.6753590277747872
12.628696991391578,13.588061217656575,1.5543420143863547,4.4680168015108226,3.7681918963691943
8.953037180811183,19.857399307678818,6.646548144446637,2.6016631605402072,9.5997837654116385
9.4165246958730062,8.5899879537890307,6.2790159718403391,16.171436657886048,7.8560455346317459
13.515186388891703,19.882983604875964,7.2685694101494747,15.959270909022802,11.456339076691478
3.2443013300031804,3.009327759052173,12.621373355794224,2.2263965208472363,4.1680352694670866
3.5898049454636722,12.43093152252473,6.0137064686068413,7.0158396203178821,5.7110444428386336
12.734262202104759,18.039932840897272,10.308690859421773,9.5154456292721914,12.988901728855206
7.7573715095835123,1.1171217612774713,6.3625165534834194,15.952981653161963,2.5397089259632515
19.450535626405301,5.9662090612459053,1.2487688349567874,9.2119317779423326,2.941719222348997
2.3142537627242366,7.3460818662094924,14.612947137853892,6.5266727930860355,4.7120602529012467
1.8404572504042034,15.444499449939391,1.4182532887717081,4.3724500362787477,2.2845239327010538
3.5919866491405443,9.56633562429022,8.3560008177708944,12.998345666139762,5.9688998954592298
10.510183881174836,9.0304363600868669,7.8006967151601003,7.5441746926110946,8.9799895765208788
4.4752667831576209,5.8625222202477412,11.792481348868142,11.432183620523288,6.2653343114605553
14.872544638213125,19.278096998184662,6.2294887624360644,13.86909382133854,10.728188451619706
7.8820351229296985,17.058531268204675,10.186658300520188,19.662663943971094,10.5760379749468
15.988132632567062,9.4051997397186788,11.404984562423564,18.663990038655822,11.693557884130948
19.268948723050968,14.329294629774502,7.52324264685745,15.3331830938273,11.782935688601894
7.5436006108971636,12.942976115546763,1.2418023114844901,2.8213176605456711,2.955356882413378
8.7687247051364494,1.640305326191712,12.985523924820528,4.2050034693264298,3.7467539235380087
13.44332108489327,2.89177341728118,8.9507336562800255,2.183685237159863,5.6399710322883765
6.7227917430464581,14.513770154462813,3.4987040917715322,14.793449971013564,5.9586715258406038
3.0013422599355386,16.165190406603656,17.460962623001031,1.3060544105764846,6.6325284513652116
14.811637114570521,12.417994464842424,16.64065208047186,17.471545454585023,14.413612325907783
8.5367340272991559,19.784074915046208,15.574084670525092,4.9958572002153563,12.936847563793689
14.05975158444631,17.063132878941424,2.3483386650193192,17.290608210464526,5.3999193330227619
11.738548989005436,3.179449598354521,1.3532972442833011,2.9514710088318985,2.6347100634185394
19.98630951599694,4.5563932379526157,17.527188184444835,14.627753481938985,9.1866646171479598
10.343998859899189,6.0056003190005658,9.6548303532286965,15.398099558594183,8.179719193235746
5.4241580562429421,18.555536281348392,16.06667742368753,5.0738137426570633,9.9835835544249854
9.4865372462611077,8.8173254342580307,11.990303060320416,12.149000416640519,9.9263351752071642
11.57948894282851,3.9903051638082392,14.268321428754057,2.2022715987801194,7.3700598487318096
6.5579312443905824,3.2415209215443759,15.314802629158114,4.5017231768704917,5.7003813814384729
15.113907487903207,17.344856961463051,14.338651206775609,14.648692211890543,15.499088372893075
12.274402980701055,12.241985478933611,12.458732126059196,7.9810939601705453,12.324304573481758
13.225155356727978,18.69365460704169,2.9442063551436286,10.000746503412039,6.3998952529303859
3.0799322796917035,4.1043399333397002,16.553050937282578,14.364311307345746,4.7714565829831121
19.066371452692618,5.7895084043439855,6.4755782995284497,7.2134557317734664,7.9030357867772398
9.5456938261913269,15.714653575746356,11.505105953172436,12.908327944959991,11.750325178946822
1.9051982610637821,5.725486734710695,9.313214740699566,14.597073772048182,3.7178788928655284
2.4610370392965795,10.432963870476483,13.67636732163008,16.75601753381768,5.2146557197954628
16.905442600992579,12.889629858718333,3.0080984935299906,13.649060219621518,6.3942677653074069
4.5806440935281829,13.433748226756247,19.241460429335092,2.6963296536814569,8.7027050134849873
16.686656387335315,7.8984706361933767,3.0064432076194341,6.0504974614938209,5.7786336372256395
16.781469030591289,17.949077613347768,16.471100478932694,4.7458577476271255,17.043991702154923
15.923078254605878,7.9927418706037123,3.8818154701497396,11.70722054427495,6.733600759910094
12.436958150766753,15.0770412514808,9.5737828320769456,18.859540989991398,11.943462330426506
12.48059972450312,17.107527957263748,17.869581853252267,14.29250907152402,15.421058731795053
6.1112979904098177,13.06125036707285,4.862131726954269,12.33163437895686,6.7284968872899844
1.7931126707884828,7.6448709400589081,13.290214832429413,10.610198980499455,3.9280413034203487
14.502443109197905,2.9797625182396215,4.836882325698733,8.5017496413232898,4.9076072774057256
1.2833456079632892,18.847481727512026,12.470732244128072,7.9393115313384213,3.2878205245042107
1.4055594927173085,5.2149368262867259,10.616307235018434,17.629334465598514,3.0077840050266564
13.160458638497417,4.2313683787283107,19.096169402751066,4.1620135881192066,8.226347735626371
19.075933605326401,4.358083772165358,2.133241378066316,17.372474246607421,3.9965314083840018
5.3013830471678514,6.5309117044734437,3.1422574820837319,4.4708855426913079,4.5455196986926172
1.1355763222923438,12.098178320890213,1.2581792319052618,8.1455479499177912,1.7064200804870207
17.37890993718776,3.8517381046772652,17.645483177897585,4.8000254346800428,8.0249139046989377
11.230244229585656,15.347422920644643,7.783706415276936,1.8238357483026837,10.612846736583959
7.249832453568148,11.613747887443774,2.0861412693067551,10.801424192838184,4.2650410664873402
5.3311510094491137,6.3211519232415627,13.907882440890727,8.2954898584514858,7.182576115478855
13.727598664963537,16.439834155917715,18.473596876697712,6.3903723614599883,15.974004820872977
16.405724893514925,13.886659869152707,18.554963574521093,2.6932664345599586,16.054815512555248
19.756749885487785,18.20459431120139,18.735825328014805,3.2249355413664347,18.877365111546272
6.4755503594170358,10.900185182699023,11.729862023368087,3.0392654483327797,9.0519286372265384
18.874902628041568,7.7662366097865831,19.736969901847665,19.229618310537642,12.908264802960653
8.6110996333754564,10.924471231205679,15.481519540899169,4.2036636768361717,11.0188814055909
1.3774583058762642,9.454741556429143,3.8626053884795741,14.301649753133844,2.7506925327891318
4.0824767683771288,5.9316679944147488,19.414166590033144,1.6255441266566524,6.4509918804195117
7.0030952178154964,4.1476809822485379,12.987421795942431,9.2690369965245516,6.5091430825926606
2.6936359383441468,8.6875201232709021,14.81741429361322,3.1480938183342126,5.4167148883878902
10.653027212245624,8.99260589015603,19.332388606163327,2.1881901540633693,11.682280815091493
2.3404726384193335,15.725458894347765,7.9876366759707196,11.467943375606373,4.8697444602897484
2.0207052167102715,9.5261419557039186,3.295967801599101,8.6058341324443219,3.3213320749336757
12.666040052866723,11.751379943565725,2.9424465256411447,3.670990721007771,5.9535514844204425
2.1800133858608977,5.5937959655308687,8.2339048955611744,10.874007507898389,3.9529268643482163
16.011641323187146,7.227362690459846,3.6502529373552517,8.7956436259315325,6.3188326895112068
1.1068199880022682,2.1957088607130775,19.856644712079721,5.7331911084907254,2.1287404805493346
1.7094022860924061,8.9052118762219052,9.610314539756228,12.79398915519778,3.7436897284471629
9.8058812922759131,12.36131568147715,17.94553600530292,5.5234326360418873,12.573275099612193
17.823541702162807,9.869475809239761,17.608826837802489,13.846783192948346,14.004440040736174
3.596458930614141,12.195097642006088,18.613061186044771,7.4043673153363319,7.250279444137079
2.1815026573767415,18.995322913352805,3.3133813703662836,19.339444819954984,3.6907148815545523
6.126184697122687,6.2256934758059206,15.77731136681979,5.8825724642019352,7.7471222527228871
4.5413662584030359,8.5076124504047499,8.9838427203522642,17.697323102965147,6.6807588495036381
14.641767472415895,14.710365289898421,7.2555005951134204,3.9479969922254519,10.944770551186615
2.5034913156510541,10.592951257765918,5.5723502174191522,3.0738762148162264,4.4556524934782615
12.72172785216811,1.2397015057607188,18.99085163398302,7.9753074901654859,3.1986066115196832
1.6569413938191713,17.039870304081173,17.835200009779378,10.229137686423213,4.1766649195467975
17.074283099345237,3.2576628439012794,14.886730008355578,5.8224516482304738,6.9330487294182612
8.2122344033512391,19.575125793080765,17.585840516221413,16.504501188215528,13.059450018280348
4.4253682142959532,14.042171087501806,1.3052535761384321,1.8594790991898358,2.8213556736011536
9.8721271449316923,13.705537445746435,5.5422983761037923,16.791770510474677,8.4581125461324458
7.5865394406457032,4.894445282899377,3.4799771156563746,13.502193551957129,4.811672265191242
8.5262919992754291,12.003549186756862,3.1939684606768122,10.365570211326743,5.8401765468322386
12.450734351335168,10.136094039404977,18.433779266232996,5.0129332994955789,12.863274091439862
13.335777673897063,3.0675794242397521,17.821933223921647,19.808068409516849,6.5633045656529232
3.2772102759706794,4.5120253162824682,1.2551855855023804,7.6228613249783281,2.2667813087757898
10.691210053814663,5.0792498300710065,19.36817166116353,17.696402641640717,8.7707668369726406
17.322930691462943,15.386213106861149,11.634427117299079,4.7324594592414506,14.376628865450085
13.190303165362911,13.797692215753615,3.0137421249685845,13.886367442582486,6.2486649972182651
12.806865280764274,15.165773256306586,11.883025874043977,7.7958340518774074,13.147819345392334
13.002015683166512,3.6351916385866008,12.569220341142584,4.5205943597453517,6.9515369094147159
2.8891375848167753,15.144323281469715,2.7633860263441972,7.455771915631475,3.8758173804913589
10.455274114833534,7.4933689767075391,12.012683964847534,11.725503481656677,9.6048508837462006
16.874766000760978,14.480657659080991,12.514877638843073,7.1717404139042626,14.407656969482598
15.312127337420062,19.013884824767121,13.906422319089693,14.377853151186724,15.805272462730102
13.450183010229619,16.891856365252899,17.606458205662022,5.1790816142359812,15.760781127983009
13.86312752023254,10.142416358064676,18.714125144355084,7.8049796266423952,13.382987062925006
2.5761655637241541,9.3800197404929282,14.437997376593664,3.3432909583125268,5.3187238521092368
11.507343607675686,13.21992769060965,1.2300290788585508,13.822863031199827,3.0752409427459559
16.442639455843423,10.69936636489097,19.637826502921218,4.3191087161172934,14.619662369925841
15.455387971965703,15.194969875074404,17.36549914188614,17.035536295431328,15.949043626460837
17.985505069473763,5.3364787485690215,1.6726070509751554,14.565899322714404,3.56778064294567
17.710393315848407,5.5151508172445398,3.0977166642417333,14.195084440586635,5.351398280163961
2.7073015490409955,10.142676965533486,2.8207759522323812,11.946852723383961,3.647517659500676
14.157928081363229,5.3652858236012211,15.019611799165464,3.4442174265112588,9.2708540934808052
8.6254314453434748,8.3470722211904338,1.9250947829340677,11.489942426911485,3.9724909881804025
7.2698464989640588,9.408257246342119,15.39246351365933,3.5577408898371057,9.7146812537521132
6.096557984587033,18.182942189868076,13.766547676255103,18.925943176613234,10.285828287770522
19.472992696595014,9.1683695831301115,3.9053811057395627,12.624998989153312,7.203213586788717
11.235072798877653,18.018840842428745,18.231412043641789,9.7789471275845798,15.048543502666158
13.176525059511912,8.1146076353896532,4.9049268644632926,19.131211439432821,7.4440998507803195
3.2158000812574055,7.5864446126857299,9.3580724016158445,16.235273172090061,5.4581352278084649
8.4541250723837678,15.238038228792929,13.486780577292626,1.9750443312339143,11.625321622337475
6.8187840712943046,5.0676288862367889,10.864542377714617,5.9645471549334435,6.8803048532769848
10.411662338046465,17.198821355140325,16.35107960292051,9.4434094963643869,13.930958935194514
4.7821365190468068,12.467369786540141,10.064260369672551,3.8466423591081171,7.7183832906157503
18.423496204614832,12.732262478288467,9.5366641947196857,9.9639081186010454,12.622139232972399
10.473505995100087,4.2383802247043016,3.6733749160373241,15.650726949944662,4.9697884451370822
16.198634560510719,6.1368513724646467,9.8733538489936841,9.3752917747013367,9.2034049287511657
19.667635629208785,5.197418219119494,19.434532324713366,8.2565956657548956,10.179741190163741
16.039439033253345,12.673912313683504,16.51469356802696,4.1066633252721658,14.866153166965574
8.33927519628471,7.9731148905103115,16.424537636182858,2.7465086648895132,9.7968617778117828
16.038005470797465,12.554778486277653,7.5159217120137169,8.2538357659608259,10.906960261690392
10.90404470784973,16.777830834129851,15.078424958673352,6.0162789082669033,13.784770912205813
2.8117676793183106,15.110266606275662,16.242947690274278,15.735643891340656,6.2061238842120448
1.1215790184470431,9.6565530550216216,9.8961023080100503,18.121660323094535,2.7367103059068358
6.6687542324230149,15.82539986224773,15.858192744031165,19.230209945048362,10.861635867213449
3.2217627076687321,17.678184499565361,18.992762208474954,14.112301805543122,7.1495364772345731
13.765596508223085,14.276201750879142,17.200806425564426,8.6208414673106706,14.938131943550168
4.9319454165108318,8.6775459775227297,5.5072495954977541,10.756079054429962,6.0050617705646765
17.062796610732928,14.259604233792654,17.781308424332853,14.579191777263389,16.218491684133884
14.383537573652319,14.495328366369108,16.099193029678844,5.414659566554108,14.953152946881195
7.9036473697023872,11.10546986306016,4.4021432676600476,14.507086466489254,6.760842865567688
16.812275521501697,12.679296853770571,14.528818885749525,10.645726743695292,14.480316330613128
6.1326433779150493,13.904293148161155,15.813901926289892,17.710601407790886,10.059769968327789
2.2133764101099738,1.575489627686242,4.8496156969314734,8.5712548219945202,2.3206815958276876
8.1597554782582176,16.081032411811272,19.454805351280054,17.00795529363139,12.704385149894804
9.1602134074961548,14.264653401033449,19.636843841916132,2.8018368726651666,13.032384099361618
8.0464001129660723,17.117756186472356,6.7417248350402019,4.7987538288146272,9.0626762749839287
8.5672029562902843,13.447118918022877,13.986166865817003,16.593771799185213,11.424706580843763
10.666315437208466,18.608413050114283,19.998336540646644,14.919387304325168,15.190151844116778
1.9737883703758397,2.5535077031798687,16.034402061508594,8.062295247190594,3.1229700728658081
11.543188415627768,18.550172373898185,13.632505961249352,18.907053666274908,14.025696776039577
3.6319729461642121,14.159524783962798,19.422171875814719,12.106942600693065,7.548236360879061
5.7841654302967953,4.7208869890576199,4.6225908121348844,17.122179663738621,4.9913542106853459
3.6424994036503757,10.001238656911829,19.126721919392367,13.757317370563291,7.0289339617183995
3.4690588468287173,10.125159141344497,18.417301322834351,18.94186372537127,6.7977380312784712
6.9389558627584282,14.387016050809398,8.6345719294969925,2.0588297277459087,9.1065138434116175
15.970342073571484,6.6493573554610403,15.363207694570479,17.667907096653707,10.787598493030224
9.1882521773865431,4.117089058812426,4.9800358161543299,8.2807862642015788,5.4296042831718729
17.846917385276384,18.389003275596238,10.944416477606774,19.177257007247626,14.867441615792034
9.585128227998009,9.3336700412173208,4.5871592529046099,16.050047379766731,6.985400855909834
12.036155976217071,11.188424667227169,13.626565373717527,2.0333802609027503,12.202703694100403
1.198816629368872,16.731154073081257,12.805850941965756,7.91866408938583,3.0863753790441804
16.547737018954891,5.8937221303461582,11.510568396420204,14.810678449401816,9.4643203826559148
14.278607541366615,15.250962811816233,14.262318704528504,8.9310317590103558,14.582978049238161
4.6077908118001325,13.226222946575131,17.433460671188271,18.200327807090964,8.5716226845773189
15.037433197711582,2.5737188803513775,18.37423661196264,17.438892004712347,5.8885004890442394
13.147337664978862,13.944146870203593,5.0605655283807733,18.87491821758513,8.6860326437318598
4.2897625257071317,13.561501527641919,6.121863291205357,3.9363212247237023,6.3802604019731737
3.5065563960749273,17.312395049654985,11.136229061149546,12.931983396386661,6.9325827160745961
11.951114286365202,18.131240459667648,13.977680067427775,14.7931546827775,14.260570795228494
1.6339542556655311,12.253546974848119,1.2396479333271571,9.7941718115103704,1.999597533995964
6.7105479553993357,13.828904510624046,11.80837368948719,3.3447049696591673,9.8033736703542527
18.066983490298284,5.0321686990550027,17.611048249690345,2.0768278355550462,9.6508453580755411
13.349444310325513,4.1832300928092998,18.515472396079446,1.4276978030036647,8.1528807923626907
10.05573968758225,12.089942909815075,11.672297768176483,5.9827314563975476,11.20105125271667
6.7371301536448396,5.8854100615643503,19.36551445142894,9.0679769623668367,8.1085237752845121
16.00254435165526,12.658622820938835,14.814735800361358,10.952526335721913,14.35489409063487
16.367689200066835,4.7632131673418705,19.088026956671946,16.550119122721391,9.2756589705054111
9.6393309561190783,12.90967547263679,18.417364276332503,11.552397732129279,12.738880188864561
2.6980421604749822,19.67931411436037,3.9760727848374646,13.128416859086142,4.4579281266984863
8.7562354685339763,16.725792015063426,9.5306447210596836,9.7795598037896507,10.755890783060192
15.451423070221015,18.082970088873299,14.384014811953774,9.8415373310008505,15.827691132308466
3.3600324856608839,11.360281223676083,6.666538226220128,6.1912455382061911,5.6007238375020725
14.777098375983066,9.9804377702214833,12.615233465861266,15.852432337149729,12.138989865555862
19.571121946998062,15.386637445566096,12.683344481441818,7.4802340610850795,15.390084275049183
8.9930057024725745,7.6321106809402686,1.5844586528067,18.013287614990041,3.4350361021024427
18.37840851260157,11.832362129464835,9.9120495274442693,5.8277128317837068,12.509749120951559
15.573320248753028,18.310041165188409,10.846940849000886,14.984949037477119,14.216721450628388
7.5131040714035349,4.555641758805586,9.5870909496112695,15.978329371904284,6.5657618892459704
11.807023125977581,19.465142588308176,19.439793629566836,8.1585428142923249,15.999136969722487
4.7129583589667225,11.266842455169746,5.9264385550311971,8.6118537809626527,6.387431322732728
7.0556693768635386,9.0000539135654201,11.641609399692426,3.8465429552841051,8.85637042921174
16.863929075924247,6.0026960688129831,10.848893992948966,6.7658456770479241,9.4320264381762975
15.97118040716345,9.4338111855687483,19.518133890058959,5.0150658619415722,13.645736804728831
17.26521132311974,13.510106474544981,11.690806028910664,2.7367626339548425,13.794631771895853
16.60224432534487,18.251656263054688,2.5346359563996774,15.981210414889409,5.887474537231653
13.898113602503621,8.6680659179248547,13.04571833817463,1.0847259353238414,11.364854539012464
11.560400642594249,3.1154484475637729,18.025958954154767,15.411032207136959,6.4800579791632842
3.3531696310072787,14.490806125450003,6.6476815749928644,15.178687310150917,5.7952766138740381
18.969313817049443,2.9676698168151816,16.935896451558889,10.101330823982559,6.6855703311286625
10.983626318087252,6.2815426752821848,15.725315058446657,16.336728411885652,9.5592270572424489
8.0494177502096846,18.344345566102859,6.6281321917991862,2.1291315679506262,9.1014622350609784
9.8439250405741845,15.282782953834637,9.8794489613450214,11.525649783455028,11.184063336003526
19.348965245960628,7.1200863860586336,5.3103340007166908,12.294562817868345,7.8855614367681337
16.059091100880103,14.492120790305481,15.668748956710736,6.563577564225672,15.377175797524211
4.2622474981718907,18.732724369344346,18.829111042051483,13.381349087522892,8.7948227503972234
12.46856296007773,18.664399627941496,8.3682822465697111,10.614986904309202,11.844670070967165
17.067818047230972,2.1411976826251298,15.917187527992549,8.0008659715857764,5.0981971671147628
2.7478342052188287,10.957741424486656,12.188982468086417,10.324190092093572,5.5842632152829026
18.369918591407167,4.1627647142527753,10.622944438637557,10.713938981490639,7.7160961244334247
14.115797419963679,16.532913794031614,15.374108584037582,6.7428270516132507,15.277092681140038
19.191524226067781,9.0962292211479099,14.661928277054395,5.5085009828437217,13.029550662106498
12.193787974550267,18.70524970513069,11.212733414273673,15.698368267313286,13.353855669778049
3.9393513481414031,4.8547825503107109,15.933125419712045,13.102594142526376,5.7405976307280113
1.3803341512380531,8.9891753828184005,3.7480063970450428,5.1219861216945244,2.7210497370441646
11.086530719074885,18.396669425894778,7.4356059354104191,14.560055095803367,10.750944949030201
2.7528737194905797,8.5449341929263483,12.334616052152814,18.41104245017759,5.3441849621054462
13.254631999094796,12.757109140211494,13.821214272868335,13.843929765263788,13.263447828416767
15.382956180630991,1.4426821173071471,6.8812613305262351,16.586490741161359,3.3204845503178118
13.383676769783094,12.755899358740562,3.6418339847858356,14.007288517878925,7.0142638221322287
8.4082834758284193,4.317668421424262,6.5047979880611502,14.467284258521413,5.9491998094399925
15.675651344811421,7.6363110712791986,9.7903882816177354,15.772661755244899,10.104838379133165
9.6503558590167522,1.3674914332020913,18.035971503052558,5.1204831997491178,3.36952244395171
15.682304465592399,8.6677044743833243,13.976815056867212,1.3699490758700512,11.967257734037005
3.8457601080518953,13.409298033610312,10.87167339303193,1.1297166836337789,7.0326142413659989
6.3444532934627542,9.9463847239024421,19.518228988150337,15.864448230374759,9.6964621666121804
3.3653669683657119,6.3914630664457164,6.5156463451193138,11.02889916030588,4.94168946181943
16.978079897022454,2.8407751717111238,14.689600472705356,7.6011620682978371,6.2631599401009916
18.929581055798764,1.0997514722657793,19.029629495928923,7.4602541276583247,2.956616525480003
12.416597775695204,14.104799020124716,16.466637427030367,4.470853951738154,14.140000391790478
8.9033157610065032,6.7281054526580313,10.28680460554753,3.4518531102921384,8.3761476893104572
15.407351184543423,8.6467389140059687,16.248582307087389,12.595791860859292,12.391653017568471
14.458130270157062,4.3459964665800994,17.729086205315731,17.041257069715233,8.4348668599084924
7.6385926916057185,2.6489871675422441,16.686983949181222,12.964394034446258,5.2784943618531983
18.00544685983424,4.6941769992957019,13.163464825528674,3.7376754371998198,8.7073508647718487
8.7448083464844881,7.433562794851337,8.6061825854159402,7.2636654259142333,8.2175099192892027
1.6132259709475729,5.8461011103705722,4.6003300695405684,3.4163925828246695,2.9752877275678498
6.3197852054827486,5.93488752640011,2.0088886693689805,2.3378843752738416,3.6384978659929064
8.3050040539153116,13.582727121930633,16.007586625962382,4.3572568285180253,11.695786530720961
9.3302185930783228,6.6983004563281865,14.583618773258731,6.7743765163087124,9.229624399306946
8.8615984504292662,6.0375006059821876,1.4522234158590517,3.7770065116110891,3.1021308565785168
14.822940330941261,16.614724408195677,17.021487423304311,7.1942300597596338,16.09443377204434
15.174511572290848,2.8391818803251323,3.1079544313412821,17.068134294156543,4.0547709971468953
17.333585203726031,14.445300897766531,3.9496813488861751,7.2505507303129004,7.8925951314125244
10.459711651220729,9.7072430312968887,1.1518637184617986,1.7046552384546909,2.8122037086825746
17.164861048647932,17.737879703675397,7.8921529535753576,6.596969570644843,12.430430188542513
16.104318933866235,10.647014258491879,7.865055597588265,4.5790229932154585,10.594609318784405


==> anc/competitors/data/v6/haycock_bsa__s42.csv <==
x0,x1,x2,y
52.124904843524803,95.289108716373732,59.347850530133229,1.2385113610849847
15.143659778960236,187.76628432733312,26.055100519268322,0.83362449066822286
71.22732442236979,167.19410531472738,71.311537112297941,1.8307053171632579
39.295848730199651,66.58826164941658,47.912613294247357,0.9230277881880512
4.2461860173125094,199.55519867563595,10.956080997983495,0.43098599501849671
109.67983562722617,181.88000364616178,12.353774254987197,2.3874772375602293
49.717893428524135,92.586265679605845,55.754538727446416,1.19372391746373
54.505889171097571,175.53448694914073,14.662570978924167,1.6162362699259343
4.812458306715949,65.962929780707427,41.076123424981425,0.29725403081824475
15.800344149235711,199.8657095711358,79.350183598368147,0.8742503652183109
11.780451461392424,149.85271041598054,1.3166007739338204,0.66601595362798516
91.59132984232015,147.51875233381955,2.3098043499069969,1.9943281308542686
32.257581515141347,63.566109047619911,79.453681972510012,0.81493152542050706
62.407202880843521,184.5550098344938,47.186467896599076,1.7731676908782792
15.399173149460177,54.349925480670414,11.025888065962537,0.51457568818127308
6.9369940080711769,86.124208706172055,71.886873780573396,0.40220353026432587
23.205950086955681,71.453281274995248,70.550043710087678,0.71504606199726317
3.7962982739948132,166.51519110383276,43.359832635798647,0.37769791719384688
63.538366139113023,79.730634081934681,50.121570358999769,1.2836815993452282
30.83795117532981,186.59573406963278,22.581788128569229,1.2189781599202862
49.161292570395432,148.44035589912352,4.9910560133884072,1.4306668369424589
11.094126769856382,55.424406574204433,47.970841102378287,0.43474487875917717
107.70546083485748,50.814475119305072,24.285660263018276,1.426169570928592
80.90118269256628,57.748687552159836,53.426062686167803,1.2863339167894912
52.983215697544622,140.88877664715915,67.063368970565492,1.4589368193137258
6.1509775415853749,170.2222716289123,2.4346829692347605,0.49391173935569604
16.781713477860865,85.78292309410827,48.061388200172466,0.64579897617276782
3.5261234696981307,177.41132643846095,19.271162635261327,0.37223148401187883
5.3003222783315644,58.584791022989059,70.037191334400305,0.29871703416266948
37.274056126476943,170.14457804625144,21.039496018384451,1.3013049897217859
46.803131065658867,189.16931452584205,49.250840525598043,1.5339024976664069
106.4461328439854,165.81625986565709,44.729726367079309,2.2648056404405517
9.9795974908637408,154.71811759679559,32.297153504680665,0.61693214773723115
11.765758451146578,175.69703279830748,54.532040324383729,0.7088989154525781
16.958125058273804,56.022694932059963,58.335801142519273,0.54851837758148592
6.0348396991776312,80.267316607858305,45.788085830231559,0.36289542087720128
4.8446599656318057,68.738551895846456,60.915356737595573,0.30323625801351423
17.347187981167689,125.67964852894798,78.689949003442067,0.76486770933258663
6.9285705655497303,161.7782192493267,34.122518644163605,0.51605305779993305
35.497965029668329,144.50177668645981,41.652061098956942,1.1881012320284181
15.047517396168153,177.66966496429023,1.9851203573558456,0.81276987767006192
64.732395406264956,73.281948866163631,63.886255948519896,1.2539676976984768
39.71805363662282,160.19316379027424,42.098175296633514,1.3147309677187278
9.4962328153888613,78.956223630335614,33.228952998484651,0.46007789759891732
64.632564003423099,90.613812697670028,8.4316850840622681,1.3629279954790952
58.398546010353982,156.48570459219559,71.282857312356384,1.6026587860599091
12.528089960601703,197.03071773480227,32.205571963203958,0.76731913525125139
8.690408161702587,141.73154089656043,54.92394625852841,0.55314300603355893
37.19803475833325,58.175047248694341,12.800558353083911,0.84946911818159188
5.0235776247046102,142.44634548912992,76.962420733741567,0.41275517798465083
6.271713165666184,56.352582737025067,15.096899183924641,0.32201553792925308
3.082592039373818,182.62185670502257,16.763817439059739,0.35026670776684532
54.679094775795093,156.4367427650931,68.859645984059384,1.5467370400707636
34.853966727065043,75.969176963375489,73.094036787212559,0.91177611091057142
40.442546646954796,63.75815087362971,17.759645194340813,0.92141652118088457
53.443636245804662,77.529984332047846,38.114270165811405,1.156720817630247
16.305415048714647,197.00407693312889,58.946097460463555,0.88410194030492983
24.449994748288407,118.78409636877348,70.390892971053333,0.89956139168833538
5.0244026075490602,167.6121422512112,30.945162907947111,0.44028936397016272
4.5772570613406636,145.46125131616651,41.844539461104908,0.39588301133908893
35.313673544953659,135.86197249379561,59.595596431059057,1.1561761327051701
17.054761036393099,71.769538199757449,58.759742155570834,0.60696207572021543
24.135894929780356,191.90366803371427,62.853850272060704,1.0804156994498515
50.430737298146639,95.20139487720769,46.024771672680586,1.2162533407929672
31.187321762582876,136.70258237113131,9.264592647577242,1.0840856578501554
23.120044440657509,154.96639168835992,72.413889979365166,0.96993705829814436
23.605036364404015,147.38497328679634,69.380230606361224,0.96151720670802932
9.205927411824474,191.08916145432778,64.049697429648319,0.64229981074796683
3.3611916385351273,72.2658484880087,8.8891356956976288,0.25410280662961804
15.0234166383563,126.25291076704131,17.147391999432905,0.70921612203627249
6.6206217097568132,110.60515861111489,59.744428843504501,0.43312396880321591
13.539687790654153,121.12530942239272,2.8280674719737684,0.6597110247664657
69.875378740958482,67.882628929661692,78.358746062875085,1.2675554503057616
7.1106015866766805,70.114191480914798,30.794429748098775,0.37567560891289992
3.7198527144201163,91.711331867188605,57.825690161575061,0.29492631090494148
8.4706186544752722,95.705690564124694,71.118115990555424,0.46693537930251267
8.8608639358224206,114.1854820522025,32.1757611638565,0.513062037541546
34.478726828382818,141.64813205549424,26.211466599373615,1.1604203163245286
23.416402789833999,145.19436761273946,49.090549182961489,0.9517111052936631
54.072097035503788,111.77163448783554,46.898160526096007,1.3456494445815341
34.784951276541825,111.31746641430456,33.322058232358977,1.0597374633876206
13.433135219614138,82.644279004544302,48.540205713548971,0.56454328509022045
60.426959874543456,138.24593726135123,74.895128195753088,1.5541065566710182
5.5542047987751477,97.556136697585686,37.943580273501119,0.37495441236362453
3.2621757756913357,55.408975141604557,16.542632279299873,0.22506072396010152
4.1819932718526118,112.76000662352905,30.799272647757306,0.34090590910509105
43.090771487796999,121.11990126352555,32.134451624856368,1.229529019020972
16.484519257292686,83.838930230631647,11.357586749071368,0.63383732348030897
5.4386150435573724,135.86868996831737,13.866848543809837,0.4227605355176221
19.046932502915666,134.86578506478816,55.080403798100505,0.82710999913281502
5.2618005337869205,155.30032716655569,27.818742582503312,0.43791224913291588
39.144276349256565,147.19227233018151,76.436972956608798,1.2614409011961341
15.555729182721063,147.86495847815473,20.244142883329985,0.76933152675188632
12.233201150486854,97.432122773606466,8.8150359032809629,0.5730346831545966
9.1235049002170001,168.11483329789309,60.526860477020378,0.60755485417242328
30.681160346014867,132.37165753995191,70.601848101511735,1.0609611466665374
11.396375815988122,114.71272927698351,22.970955192847541,0.5884905641788043
4.145163675191621,143.90187214115855,16.96496002999276,0.37372465665953458
4.6363241186660398,104.09860016753814,15.675524654815886,0.3491111452328583
104.26511314473112,126.91088669101373,42.238971807954471,2.0144774737410809
85.648947047120743,160.50585327233304,38.004914658494904,1.9890916082600538
39.636386939733001,182.96043300855615,21.495747348508203,1.3843109899641706
7.9994639002223629,188.15857959427873,4.5686762421646847,0.59192647133463716
107.10258510657584,125.54493877746488,39.037815885776176,2.0350295372639349
53.055073579623446,128.04126721108537,76.787255463213057,1.4056977816047116
42.230122862735712,169.98056161457546,52.549016859460394,1.3911381457123095
15.740747013049706,97.16760376163019,40.145017973660856,0.65553222023909929
8.1897108559226126,175.60735435176031,9.7446738483396729,0.58327432304415794
4.2810012901035961,124.12124697761351,20.942466953417394,0.35861297233316181
83.780788289208914,67.378508650290257,24.287142016388877,1.3933918222356201
16.117668295058301,60.808872060941553,61.419480655971512,0.55135577049128692
6.3287728026831207,176.29898165591948,70.260152983904931,0.50856134583899981
9.2743209543794833,58.335187536031682,72.229706431748639,0.40290208023413543
25.413574387078366,92.091715420048388,78.780920051809574,0.83031271459139244
5.758665568309592,100.11950607523187,78.606967965258065,0.38626646301573037
70.708028331524361,75.94916677873907,76.286931488670533,1.3337176538972475
49.23966007308573,97.084005470298393,6.6739490997278663,1.2100760633626055
42.632821094988408,161.40388500876284,11.88568933829661,1.3698523549645065
14.769310682710438,52.202426534010613,25.052855591606598,0.49517055894452044
30.346433022797591,174.07601367810298,44.678962071092457,1.1756734294414739
25.87505262448483,178.48220353618373,8.6612532077328641,1.0898332490280322
32.977254474473519,105.83923597873223,67.817959666369262,1.0093597947141428
4.0964355188852517,73.041934859095221,49.723738147107419,0.28382611726003792
13.90815934845916,140.12606119176212,43.846787781874191,0.70910543712240937
3.4977571878693365,67.950883379734151,14.059594546016001,0.25334510296801455
18.557701392474875,104.73790416173787,21.00718247761559,0.7378392915740507
10.129283016792867,193.76437713514585,13.664649973598387,0.67991701886294142
5.112786707987957,199.31967088754556,68.302719465789096,0.47603411493533399
4.3931801465686036,165.81573370318785,47.154000944836234,0.40787444005445034
26.21579986518606,96.644226488114924,59.075224774051037,0.8606117480735187
5.628872666920695,153.14975737491386,24.386596169892034,0.45158243832585671
91.037261153572345,155.8109548226019,30.328958329973897,2.0313942339629567
25.586804989111556,108.17625427454746,32.983542189696166,0.88826230625591707
10.785182311483599,146.13329518792392,61.041182767778757,0.62884193313447845
26.534036479414617,51.609146746351435,62.015886026290879,0.67550190432365098
3.2632806378095141,81.358648790336218,17.338268673608503,0.26212454065000079
102.98894742784444,128.76324544508918,75.381569682309816,2.0127072257286551
17.774618768839066,74.562695638744373,10.531771658051225,0.63007240089827221
53.840619225284193,74.886030181480038,71.793644511466795,1.145470104256046
4.0706117106616668,175.44564358253569,8.9312560063349338,0.40034406312145354
18.062468220824474,198.36995040254084,21.898645080953575,0.93668692615951976
18.334256285313867,133.39541420426724,67.871804349368603,0.80680605696506047
95.405958058722291,175.860459632257,15.179873715340907,2.1856502855558726
24.720878115216344,198.5482496489409,33.67186657348762,1.1092876165051342
17.205990567134208,71.239383285316208,36.538884695585971,0.60806092485387131
8.032158746393165,117.23684198815266,20.375458868833562,0.49178594345547855
10.193297032424317,108.88590737628797,57.109370905542939,0.54288457500306808
20.477157907009801,62.007392546927754,68.255437302774098,0.63198347189200654
15.145504522934546,163.29952591921167,70.091436048590168,0.78879494281805074
3.2489655263836723,115.06685409838894,27.806449513188316,0.30002502955503418
63.225240152583794,120.39904012856019,42.937181148737338,1.5075029366658974
81.813424799049159,72.60094607198603,20.624105905386468,1.4170163812271499
5.0327888385684867,77.138997834630217,20.33892362246149,0.32398763072869924
23.159031531605461,186.06554332343225,13.739070965302005,1.0438125358907162
4.4778145751489005,56.697363346141834,75.261501853793661,0.2692997598470972
35.81708291942202,84.927842741555935,71.151117459840819,0.96704229408645093
8.4659295087863224,93.808899547179251,62.411338352887689,0.46310690810480348
34.162990102380853,123.52963136023796,41.895260181730592,1.0937164076387038
43.833912884524246,137.96677595221939,39.758025325437877,1.3066295052178885
51.114091840215153,123.99349637759998,42.849907628417341,1.360369176896564
4.4640465396415951,62.617300183532308,43.388873072590052,0.2796494913110818
88.029286823302712,86.550118108357026,35.330483691117536,1.5802787392471205
7.0135497017100965,176.53825771438119,11.40863179847333,0.5377403204073371
3.4439625016112259,145.63830507176885,10.927444376614343,0.33988559986519429
23.228876073570007,147.37235752014115,76.227727551808982,0.95321391753022888
11.785852608335459,150.53048830270325,39.080430007321695,0.66737292650406688
64.046323315345475,164.43545285592936,76.303236467509933,1.7176452711608146
59.154610762435333,58.716272258217103,13.922573339098689,1.0941871873857845
9.6648871312617075,104.99125773989186,44.798907611154753,0.52000106312654604
100.86099572810991,130.9291152892518,17.409663014771599,2.0034376131227214
8.7738273458248752,100.76847249459891,21.001583884001523,0.48567448274053482
20.057355621423984,176.67183099307798,3.374311722133124,0.94649908748170086
7.7124557535286575,122.3858762880941,10.397311548476694,0.48942844894486071
94.7805464876771,165.29413841890687,73.431024202706467,2.1250890835628784
5.5059574840023711,177.80232753217535,26.401106327104205,0.47345140121792462
3.5405502390116332,125.71872243552471,49.042207741252732,0.32544132153198824
14.933886520626736,186.43283658070249,37.736116427152567,0.82506000486497622
116.67194617014378,138.06859108054709,32.635648374376984,2.2127302033609539
80.471431710698624,177.54114482505827,43.019001216339383,2.00196530643646
47.471856030901662,101.08861933872865,15.79187662461198,1.2056789212447125
80.209214809708357,124.82254377972278,79.099707983046542,1.7379715462665961
80.998387024524661,129.71165615068665,65.646321627605175,1.7739597636641691
20.340586680623744,65.746957384410592,59.587555985789706,0.64450172483345924
9.6218492595337253,109.78287600523109,38.031984464102244,0.52801305458810044
51.75251799152641,187.60065088275141,13.077292647980542,1.6137740998109866
34.4462772065812,144.62483605471135,73.732602803611854,1.16943395045553
11.905382485726783,76.625987365545114,27.969578323156483,0.51343060186887568
4.2507202517546627,100.82834534144075,4.9584284860577679,0.3289937137195712
47.154485755055688,78.740451449404972,28.049890468039663,1.0880624427507479
7.8994844146284562,53.723469769785879,63.762105409174865,0.35772223262725705
95.050000292894268,189.11906877560401,50.193990854068446,2.2450231738665063
7.2974406577482371,117.23109923853072,60.316248194843915,0.46704853049586104
4.7183138630511339,96.130260863117925,63.697195325127815,0.34146689307323375
64.359641309797681,139.77157873366048,17.744414275362864,1.6147181915859301
5.2807052290243082,51.097168443952349,73.978881971361233,0.28239208398453042
5.8119228270148788,91.703315990122078,35.601178630709434,0.37490474307764293
27.375902440568158,155.45501985483389,51.482078291869001,1.0635285876485707
75.547850160344566,145.06546596038945,1.1823930343526183,1.7862084146690655
6.1918634976937836,197.27089213138032,79.476111374483068,0.52551462510498448
9.4249356879813941,143.05365644870659,23.190814491168254,0.57994526316715644
52.792282960791148,121.62588104415991,5.9029854166722631,1.3736718105488785
108.1547232656614,164.21488447760115,37.202701281384606,2.2755138488720128
19.025613728447816,185.49918079460795,11.193374517381297,0.93794938367947944
5.1009807712400077,158.10439200775272,13.033810102448481,0.43372836371418783
3.1582610454728575,194.48168353240695,50.950342229386607,0.36382703031584618
6.9991289055275265,167.30077561072659,32.04126393404843,0.52582295774323595
4.8787476579266311,180.02021573928897,73.826343562244617,0.44582239841261484
36.540215429908457,67.115610677545575,26.213363074037535,0.89041291130741662
4.7022339854181547,159.86202544906814,58.368230142328187,0.41697513228751654
19.421920879870516,116.01330492910529,37.4268549822377,0.78739875155031058
38.848238054949661,132.96557036169128,53.136152789213028,1.2066863892766011
25.592041106421316,148.11536142235352,48.375933180563244,1.0062016028678815
6.2686472734626628,195.47226750583542,38.349933847960855,0.52709213641052988
58.260872759961295,197.68671221474369,76.054826475330529,1.7560040423443741
41.999719951279751,93.234236823185796,28.074377777641512,1.0932057397402251
45.816083501543424,160.06302461568743,15.001604598692532,1.419242851527774
4.8650088545624142,162.49753069029029,54.569430809506436,0.42743839708656728
4.7356791693190381,101.97392919695733,67.834597343324788,0.35024019191043565
91.861198467012997,68.580466229633146,4.1800454552539765,1.4744246895063786
13.003653016699683,56.142044042857961,36.520982385391761,0.47592936703495992
9.1045631647957777,166.60146912937677,71.506527485298776,0.60470468549361989
18.191235918665519,123.45496127253588,60.219870894906535,0.77912686305555634
34.599473458971985,197.83102542423893,79.352809603312636,1.3272201549336058
101.87955553427531,119.74601842904795,42.981691116182255,1.9442504114260943
8.6302881141354835,196.68754686107604,53.139661785290947,0.62752039852860597
90.932648175747516,111.73640032910899,24.895942209896322,1.7794434656093314
3.2881199434583777,169.05232258399587,75.855312373613387,0.35170806169519009
23.258506590363183,62.72289084677481,29.940503595966369,0.67987284334953324
31.10193551843339,133.31925652066457,59.342346302243662,1.0717880417150942
4.4337913161033029,170.30896804785863,32.848076125407474,0.41426531817983142
5.0344694331374873,188.7052500829833,45.383695474976946,0.46196786959420666
14.078861528627529,173.38746359261475,57.862820266702151,0.77665211816307367
105.94555576279311,55.545609080176135,41.205797988356984,1.4643636823272397
27.040653453756882,105.90535119601013,72.659819825851173,0.90739544278228024
93.730391068800955,57.304770847077691,34.12477804629701,1.3880477793444976
58.311699104159707,66.392343667183695,52.11867205332269,1.1399643873470957
16.82265812881063,151.29584430012261,28.046632230704276,0.80974792611668001
54.24495826823501,156.98872944675475,33.24437679025003,1.5422722102756681
3.2040320574689445,166.05810241274395,35.763958550450639,0.34439366575224506
4.4872109338170345,179.81848220834942,10.938754446670535,0.42601959666742312
63.961060260753541,160.91472027147648,8.2461706456615289,1.7017521171555861
56.711356091352513,170.13073881599479,53.731703928593873,1.6307460535818348
7.0766168106701626,57.344556473491885,52.785901329101129,0.34600538152107907
21.25425958406063,85.180272566194787,53.369867422597522,0.73125211231523901
28.054010498338862,143.28466600628687,2.5615491820726422,1.0433488695792048
73.670075592239215,178.71879569372348,26.797200571070611,1.9141225358395138
27.754608264860732,50.675018740948872,16.626977933476557,0.68704664402004945
13.743130151507414,127.19440131745247,62.473962380976978,0.67803775414943313
11.928519368208178,151.59310990465957,68.989801710294273,0.67358107368740205
14.434771262660565,54.441093369291984,20.48774980086564,0.49731589726183256
33.231800186412961,110.20333363300819,53.76008354899092,1.0299068758765195
73.602622491319849,184.34523220755452,11.219661473203681,1.9368321940586066
16.006312428979285,150.74192132837879,22.737049522535354,0.78722726519100594
7.4847121510304504,85.648754504089595,11.953705202440142,0.41806353732650947
7.1823829637007428,177.91716944478691,23.398140561339108,0.5463461487607304
47.019811752131353,102.20471351142714,54.304187240592952,1.2047230808803144
60.997691728063792,178.00170067160892,72.915825904634943,1.7265930018377771
4.4236733889798412,94.841547667835826,16.999270226010694,0.32806861123760239
3.8348866918441193,138.54803763247236,43.824243761106814,0.35306348197537812
26.880642495535319,109.54101016217511,56.409896998231154,0.91668717858251569
5.1439834310813657,91.223757613260062,76.280875010359694,0.35035151020817701
62.846740831189116,182.98363432578037,49.194778148086733,1.7738503573292963
9.4253181733111813,78.139052290923701,21.153447551163076,0.45634114273712656
5.100499653617808,62.721738685364464,50.412774396200966,0.30062905254717609
89.654316071982095,101.28904078184905,26.318801772563276,1.6985488690989754
5.5247547632154568,157.64587214623515,78.114142864644919,0.45222817212934224
8.5755090058932097,171.11474089644224,32.574414677927308,0.59178316837732015
5.2871195341586272,199.81150551001471,55.148789940120125,0.4851695169249875
4.5934951811829192,94.454308551674728,2.8349790053939197,0.33424033237025974
3.2434084630916353,111.19129266969233,32.604854244645672,0.29570552398673855
3.680171209378976,70.523191704443946,70.133501452478413,0.26423047608669892
5.7135675741639673,136.23078944345502,49.207968110226417,0.4345820623525512
3.6529381016969551,199.63700558943759,36.071488025282129,0.3975437067296641
26.556394505308518,155.13215151809879,74.939062455422345,1.0454244274829132
36.954451756643508,139.28192606200577,68.464765715631103,1.1964963152641537
12.8156565750601,108.85536393826911,26.455038232012122,0.61394660893742647
9.695318234979613,187.29481404283322,44.019323761265824,0.65521311900905532
19.293123912777236,124.53748941955241,39.696116231304558,0.80695023272931232
75.671381869333231,70.155036996959225,50.943997509074123,1.3404403000711667
69.292332615038632,104.80676947987001,27.39479008974169,1.4989360976221433
3.5218504647581068,60.075000327165036,20.292195060505172,0.2421630664523583
5.8599322540693874,80.296855653317238,73.101074985187353,0.35725262967958965
7.1845693441576222,52.650317149986833,73.986085460382,0.33722205231617663
7.5275753649024706,117.99198747502452,67.622507975196342,0.47613241875659035
24.675742627050958,145.18103974276957,78.27815003040034,0.97886840643695405
13.931524172654129,101.49386935683617,59.854330536595391,0.62456191939571948
3.5977361473627827,113.05726572579157,61.408711056397969,0.31473161844515529
11.903468256713143,193.88139092668638,61.244617265048618,0.74174876918510002
20.711182674521719,162.79446823623732,38.968002844442218,0.93224324488071975
4.3652160425476119,131.12849554174267,37.059723366627459,0.37036548389327706
64.919005494752014,92.681131266773789,19.977875815771249,1.378444365967227
3.6338523909887517,184.54951981594928,51.940716354383945,0.38426690393485474
90.943865868479037,85.264567532098923,23.85629075208443,1.5986938592910658
4.3242067807767848,98.801409577501559,21.366864366485999,0.32937823291047247
67.387436308359142,186.35972216344229,47.290948553588322,1.8550584618223591
83.796473603102967,129.43130829276086,33.388608669778414,1.8051092630929306
111.28900275158986,161.34769241269652,18.289672094775945,2.2946659621226773
57.81157875384271,138.6117191245649,65.468425323473653,1.5191524944959789
53.197477178304432,148.01588135142427,68.985023624255703,1.4909899344247179
32.093568284773376,94.907493727223837,14.248262054544696,0.95265098223693512
53.10313339882763,86.20580924399944,1.5930555911999895,1.2022550025610821
4.9281278317988093,98.373852075299794,27.554267513820523,0.352762295834391
21.673767373810986,73.316234612513369,64.003356018779442,0.69632367350555868
19.995724372990523,181.1471547936211,67.294735432511629,0.95435067241883331
70.95831213293819,92.487039987517107,11.927996539167889,1.4447886414638453
16.540689239260679,134.22340916215768,62.172536193461042,0.76522570009381874
12.418173677935579,168.79616377120612,10.140629217444927,0.71827552161099861
31.749726132090956,167.57361640635702,31.814944622365807,1.1865640205834245
8.0169924544929767,115.75793878762893,79.890151685941348,0.48882026035690451
5.0238727889287533,121.43859628800885,16.214675035241875,0.38746982282848919
17.486758657820978,199.20526234025371,13.163123023632489,0.92204518814369474
13.96378112821319,151.18962154685363,34.401226271196684,0.73236138887659408
7.0747687956097698,172.1957664676824,49.953813551619056,0.53495204446358946
11.638505657779419,185.38309538288479,74.699161810647013,0.71991764966945049
11.590547195627051,168.13847543440087,78.484870497109711,0.69105057860127128
10.041273486883854,77.77690174303514,6.5016102907201763,0.47127619498957796
12.16313354208952,134.32561006063582,11.901803870484521,0.6488135466953181
37.646380964913085,65.284123597181733,63.468299937783513,0.89494011265902784
8.9688172942546576,147.93831898459976,22.379940029397975,0.57224400978858114
99.368463966132623,193.30241422817164,70.903075701002493,2.3193433066035682
88.138520260515065,126.90980964501669,53.412807321097851,1.8404157153250869
17.683515658308476,114.94587393016508,9.8357393880734971,0.7459372124035496
10.073388970133989,55.376412712724473,66.769813508996563,0.4126122272402174
21.62319722207825,193.96617834938306,14.932154020637991,1.0227154409692643
68.638228156656879,65.450402619523814,34.456136179692649,1.2374087124154576
33.31235406988521,56.161863995727039,44.62260935618707,0.78943441399567849
58.318348875630072,86.909991725740781,40.560525777341986,1.2684623326332669
21.407911449202622,59.829565087757359,55.206870333596882,0.63816443220926289
30.980845531057263,118.26767636176434,52.562252054671163,1.0199393844031468
8.6848802669862017,127.41317018856687,79.371318436716336,0.53009589785483324
45.129880958249018,96.885492354287592,79.954330828710837,1.1537297851001769
6.3297353957801503,57.644072386232907,41.800292808215637,0.32653413845054008
38.925082252637281,66.740055237384013,8.5207278699082547,0.91916308644620126
71.786840232057173,107.67565669848921,58.499620618528752,1.5441610656934925
4.8838006136538983,59.079267623980421,78.156462179110548,0.28680794818436262
28.933065920517258,154.728458841487,26.147784622692605,1.093613497173652
4.2605959313553567,81.053081228721794,37.435501981168329,0.30209649766317126
43.627590477293303,95.310735317545777,34.557377060421018,1.1255782733925701
4.0971744909855659,109.11886657671462,5.0621132099974195,0.3328112033194674
94.744279826466254,112.49144496037218,54.108890066652137,1.8240396159546135
4.9803171742499259,50.249106151220083,28.913677910408957,0.27182687073877804
103.11098441937648,66.810555649804627,63.209646095888679,1.5527598035093819
57.568610983091723,179.41468456113171,66.737485947276895,1.6789489766111232
26.80621161182,50.184959376786217,65.877232141229783,0.67172680974537935
53.818553511763291,126.22510337193127,33.916613845150529,1.40854169050205
56.356358969865376,123.42530097608122,26.402108897031063,1.4311001410924555
98.33618662053064,99.964124151595684,60.15684159369733,1.7758233789799398
7.6393531751815518,114.69905302196744,64.309765273575124,0.47456712133278384
26.451983219143408,167.08717062898765,39.809338264917926,1.0743677989265492
4.2598643655151145,176.18055593224346,71.549450543367939,0.41092927619702285
29.124311724121853,89.052281512287507,12.368786990206104,0.88165016558636711
5.6433917620423601,98.373566145159472,70.446433593057847,0.37943345375901205
24.110489431333189,86.3724279542499,8.59152340477862,0.78688233787160489
24.785020306926874,121.97951008265977,13.128516242314497,0.91575523713489415
16.736221879663344,152.48875364882196,43.173361048642867,0.81002557017243626
20.625700750503224,84.237931319513081,6.3339599348057867,0.71637521326210785
50.231061311766652,99.610361308229997,5.1717610106087184,1.2356376638232947
57.221500018880008,189.55769263837257,1.0409807890907361,1.710378979384275
18.432329739760778,57.285393477043712,35.469016115846792,0.57875925113931515
27.397183494043176,119.11544078593494,62.195286622086158,0.95739747650704576
93.11455463651383,156.73370623951666,3.7522296721133372,2.0610110569686153
4.6659668232621589,72.568101733621106,52.52835091080258,0.30362444467142907
4.62091726188532,57.10610300082228,66.027058075878728,0.27467559263440694
4.1460673590867252,70.730805745779605,14.272067037651819,0.28205251579881452
33.967040061209751,187.82347902960242,12.602235050890936,1.2873527979732402
14.052605856211677,51.388967273168511,69.003276916022358,0.47910727154465865
52.195205998094643,78.248296221702773,66.026844186057488,1.1462925960780945
35.684058847478525,54.692526935246683,43.576399534870767,0.81061680071634556
10.271383837503915,66.594420134330491,65.716790464224445,0.44858537480798666
82.481843265874204,143.02239299424446,8.3277301165350863,1.8620870595395267
49.973929482596255,86.24583631086287,32.164039917161602,1.16383428717641
8.1383143300710596,135.3818075646015,59.28600693240346,0.5243439173740454
11.496846040198585,138.52930741491892,21.338704786593105,0.63718661471915428
9.5691412815720405,177.41529996346685,60.433984240250666,0.63678648463842524
5.3656775614166072,50.711208936781091,40.830109746874292,0.28397205310186763
5.174627393476646,178.005418901355,60.271013047910415,0.45811677673126344
94.809882987164897,142.86786296404608,37.709691390729034,2.0060798813081555
15.089324308836563,74.411522915743632,30.064442877523593,0.57648376703074511
12.337370487856093,165.9406082202926,18.315948101811955,0.71093362399727777
44.271224552787203,178.32373126858786,17.461967973366185,1.4542657007649791
23.07009166101459,88.139522563123592,60.367774035140286,0.7746292339942995
94.81426307210954,187.81905213540213,10.39391749468288,2.2359050278841512
53.359414961899859,118.16861454479867,7.792605658764665,1.3658853693127153
17.583286579428442,140.51366814999824,14.927017836748282,0.80528710831110661
12.024629656877126,197.69743004264654,14.852374404859829,0.75158424359252185
114.22579227543443,104.2304117958799,66.025502201745084,1.9569461380643534
42.365878091148453,171.97390187301693,32.482023254462774,1.3999965562608123
100.22871523828366,97.759867674268946,79.240688131478109,1.7783348728373662
4.6444152575571032,169.88202833622364,11.839689365458378,0.42431291905666635
69.139659028180617,140.11008782939638,52.629646229797821,1.6797555088451916
31.459501439892474,82.453354283810214,36.449631068898796,0.89136630711848686
4.7037810446835104,112.10391406838545,32.040535959068848,0.36231976034756785
26.275189751107774,97.645345154534255,70.131651725272505,0.86518689413713157
37.695437784137134,61.716258962054582,78.072056020443569,0.8758360281268851
3.1392860889816712,54.47521551495462,69.955857743160124,0.21898038645529033
16.031194553933769,101.97179831107714,16.19175364377551,0.67479592534598409
63.017444630309107,52.855122172622984,18.443035775505791,1.0858304754339143
8.9187529129001728,74.823163637266248,52.829836448510001,0.43543341633581645
16.283313736637758,158.77749812763034,23.837602949417143,0.81105127249137421
15.336809432894057,156.21368535253816,59.043285331665814,0.78029501562220582


==> anc/competitors/data/v6/haycock_bsa__s42_holdout.csv <==
x0,x1,x2,y
11.212722756636174,59.022270454241252,71.939419099794364,0.44827614042161062
11.841912710544143,156.6613027331953,3.664515199612985,0.67975028874665988
25.113872034675193,187.24737522240375,19.542359494028272,1.0930485939749588
47.207096008249827,89.925911158620067,69.540277375626786,1.1475757620857516
5.9275237993401104,84.443720647398351,6.136858649647329,0.3667100914876732
25.923555798525872,126.70481851575526,29.18177477635119,0.95238475122800537
21.570421550505898,89.096825894357451,75.663109308728039,0.75033439917774081
27.691714988266522,141.92267435606345,7.2846260974066928,1.0321655855198635
7.949270671816536,147.07711323581179,29.963200787472775,0.5350460792936651
3.1667597217281434,130.08536736030416,14.330818883452046,0.310664236098671
7.0510342371734263,174.84633865562955,33.969324254304972,0.53722933323207145
79.790863565984083,166.61272904038861,42.458985344943876,1.9432820080781741
81.6567209351076,96.449483328932132,34.530839933247115,1.5842584836331604
3.8631017257936144,50.633906093241201,23.64580476010352,0.23783465584898011
13.317662498284268,148.06946424819506,16.44686527862568,0.7080602314718224
68.842824271247693,55.761527872454721,36.008125148019062,1.1631286527767037
111.16457623830816,133.84162581315877,59.241234396438692,2.1295203159300349
23.433134196539992,73.120126338728141,46.149429572048959,0.72540294451025955
9.6641471612191641,65.191643751485344,33.013147696878832,0.43047400037020139
27.438249434296633,140.36448727697544,56.689967268416417,1.0225890521591077
72.517815140036632,69.317331620230405,15.443788300504497,1.3038786226459769
5.5730022317308778,191.04923161705401,66.490334218157088,0.49031262005856086
6.1360371191792105,65.432418287891835,78.785996588265434,0.3376655731557901
20.004616688693741,83.343287472340378,67.546673036469628,0.70171579501145909
4.3487138478425118,96.213653598132652,35.550508041086225,0.32692323016663993
54.150138244699697,53.504644539126275,45.673272307430871,1.0056446051913794
15.43606637065316,114.00625409601095,2.0918251302851925,0.69110148545528083
60.005197300532473,75.196320442843756,23.252419408473429,1.2162268787628885
85.189755588197755,65.996254647327831,60.177875566539853,1.3944407663294056
36.768108885906592,193.28149884209722,17.872146003504149,1.3587407045214528
8.0175614050710386,167.63185184577569,64.110392013880812,0.56612088293436968
19.382511966311803,91.962469293014976,54.580226924088201,0.71733938761677951
10.067344986428592,77.140281928968193,63.870679361672309,0.47039882984175291
37.680510217855378,156.0436742697562,64.012545599060985,1.2647907421991442
42.962801902826378,150.08803140846203,40.456568722234408,1.336475719256657
69.531159055756234,188.51086377740108,47.281903496481398,1.8951681821772206
13.201388240300352,188.98041768737431,45.363108354844513,0.77628490211472878
52.342655887757445,161.53394680512864,65.850652753143677,1.5301594644159191
6.5411775533080405,110.64107628879057,51.724530787316532,0.43037646762075987
15.107520051798405,118.52672478431921,36.716199343125645,0.69376304509501752
6.53213173270548,52.721067217831511,16.799175950384992,0.32056150879216178
60.606995027203929,107.34327294275535,34.983107514933934,1.4080568032504488
57.97113379932749,70.90106278983788,58.575120502403323,1.1663646452356187
42.441872844777592,51.009902820564491,11.605964412576128,0.86561035175095891
9.930498034488755,167.80007464468275,61.196746280719324,0.63541713724965143
47.290014575028628,102.60269541454619,52.17086322749828,1.2103044808266319
46.067995715046457,130.17288787534051,1.3323831073390089,1.3114519726630978
59.697109559782525,129.9606429623523,16.152970934120034,1.5066174744560046
8.443205755860971,189.66173826997888,21.197081039956821,0.61128976512015942
10.891989827635149,184.73683996908704,74.221348961591346,0.69374261644543933
100.05398669002834,87.596234497844677,70.609781997938896,1.7010128025418425
9.1655607940577095,180.10331461889177,25.99533570285606,0.62591914101021018
8.2994050306574874,187.30376543680259,20.257935528094503,0.60267223831433936
4.8589050568165302,88.184213289537084,76.539161778502901,0.33523826556285735
35.400507817631023,136.12761180061926,50.254433408035638,1.158600960477189
3.5093645600082524,58.85244335306335,77.577587900431098,0.23973907338356346
100.63645448427224,99.456003735426123,35.759343716533905,1.7944156207586195
101.78313010121596,118.19321550401112,70.086011227170061,1.9332322359770679
92.527717815151988,92.076320706558704,58.408084605189096,1.6635258234940562
6.1985808443904542,105.31834075639824,71.072102725427271,0.41001115002738142
3.9600541288262452,86.107659585999954,6.9119674825694597,0.297491473536527
6.4522148124300163,114.60560995283235,12.032555113424889,0.43322240351597002
3.1274879733416574,50.49361622519497,22.266172825944789,0.21206034027750947
12.169609203813808,89.648341812591696,2.4214980228489305,0.55287865151378157
47.614891138124513,59.540278189222292,6.9351102300720351,0.97905118159386129
33.747436573559604,185.97973622018463,56.125521148301253,1.2778632106675831
3.4382322907105722,73.16383282305479,58.168825077769526,0.25848091740447154
100.8380088213696,85.001915155586204,70.448217499226843,1.6879320688609907
4.020690979579963,149.49281246459924,20.986390962006261,0.37324388532206981
45.92204601246226,159.32491609251235,9.9691811369700094,1.4184060364865683
10.924926165224782,81.85552098157234,3.291497116093415,0.50323865006379764
22.648252487425371,149.31315847386031,58.753174900071954,0.94521463231539726
3.1704823683692793,137.14734982164981,13.664135594507103,0.31744361633433704
77.425786695984087,155.5056383582926,72.591127274530692,1.8605063463533098
115.23724895069603,65.950088995789315,41.11310567077404,1.6399927437884503
51.236718941872333,101.31086394129974,21.565735908059011,1.2572891581319008
21.499427174482623,89.606101169311856,61.94835417230447,0.75069944307055358
10.743568388395397,97.181156199363784,24.167395435666357,0.53383803905033345
6.6534308406263136,132.17870029269653,29.795097445245226,0.46606088350777208
73.941491479848153,109.36906657987569,27.709281737689057,1.5786510948568624
7.2181507234219833,69.526615583221144,56.947583780495883,0.37745958790648393
3.8318825668765895,134.66381838843051,37.449225584191488,0.34895902802399409
72.431975706042437,175.83331113663044,44.2114153243364,1.8845554723577695
3.3768007525166568,190.64816972026469,36.680449932520716,0.37419220625991567
4.8479260031294391,92.790352199973029,69.902755418387883,0.34165707779816534
99.720593621495539,54.27290777083536,58.517006568669856,1.4044798983915792
32.28942170268725,132.00524883624362,37.270581475709577,1.0893194520917395
27.649004441176896,107.52337458709252,46.597671760251842,0.92385385186848301
76.333246881137512,65.658202867844167,78.321031311624381,1.3118286119718661
30.34542887443865,194.63461002235908,58.120395705036877,1.228844406482587
14.620846381993841,127.81475397607878,58.366438445530008,0.70234616846285902
103.32995883005762,197.61487663593672,38.927786279882618,2.38942872233762
19.334625215974114,181.25001793902257,24.175633387317738,0.9374607393712876
19.071509943927861,141.01302264973913,3.2760214109414747,0.84243760839410498
6.8011982218733138,69.119920055224995,26.799005958082713,0.3647232595751867
19.433524828354827,128.20333341893985,22.203380738220517,0.81947295386359931
8.5638911780420841,129.1078464258743,43.960959205670243,0.52887429578693668
6.9239679908788032,89.26677737788674,61.378080919436478,0.40754606243079278
38.978137377564281,96.001148477321976,11.694866971443037,1.0624249223437934
19.897820069672321,163.43466732015241,42.336403882277835,0.91379237004357894
12.735124645034672,114.16945818622496,22.543577534066259,0.62353927378314067
27.994222992986732,172.94051660468202,29.004650826232197,1.1228350557769007
3.1175262150270031,90.986311041159695,71.703311650614211,0.26735572245856043
9.5100281578651824,54.864925980715597,14.221483656461572,0.39856845851141398
64.569688700946145,115.57111376455899,74.048027995049054,1.5001241010823261
106.58906609445751,50.499737056823129,34.973215092471769,1.4147117757770662
28.173751019025968,64.710218016866548,78.999445862311646,0.76309112623812214
30.120611806667974,195.93917910003753,37.505159922919539,1.2271852266270502
61.189372934107205,79.488230665574179,46.988459878847642,1.2564195680958883
91.368427237639693,194.31131392861724,33.026368682446765,2.2215551907062694
28.207427981872506,84.313100683696035,27.691821142707408,0.84802876113387249
3.6947790261583111,110.22899457268437,53.173537656682633,0.31607885833615978
9.6776956220422257,123.08533442761102,27.926059191476526,0.55422515862866639
69.812043956701586,151.38685714037848,13.91044605398497,1.7411371880627171
7.7084630193118038,112.25693431593785,7.4648558695334595,0.4728202611114013
21.812739163994241,191.76778714882158,20.331269549762844,1.0228946682182944
24.031260358627833,169.63139413809392,44.203052237451232,1.026450932658393
45.224627467725909,183.0678363840392,63.865052165577424,1.4864160488947722
96.99879577819901,97.116000835707609,32.871522562594819,1.7427107249782301
27.769648130335568,122.31988574938237,56.885292094898659,0.9745772777038586
17.339411415708341,134.77733621162665,55.543979794860768,0.78616389817495291
3.3471231010464098,109.76969496368817,65.751694396812894,0.29922368981773728
5.1592967604301458,138.42935212566783,39.683449302339518,0.41399426453487631
61.388145249300905,178.9330479478426,62.021416517875998,1.7361157783860977
35.962516103821116,122.92467574836967,39.010114889890062,1.1221460649532629
64.625321691155648,61.217006356461397,25.202355546883062,1.1666241783853939
100.09562315709626,121.27773617227837,20.287111557513015,1.9355943714749544
3.1930471013362189,127.09461990059987,16.298016558567952,0.30918465268814277
5.9975549942009545,93.871332068417487,13.582820392076727,0.38484594498627728
75.436869234287954,65.361535138144049,26.106938653656137,1.3011834278276131
57.702140912087792,136.63687996860727,50.082116028151923,1.5089972351778693
7.2121688944040665,80.968061464264537,9.0764950033762126,0.40077783751491053
41.772042812704697,167.92143639623097,43.189050777908278,1.3763367522960255
15.847756965682937,140.7230272620713,13.461372149655533,0.76196484190122871
19.030701681288622,84.361997804502423,37.383095569195561,0.6864291239134297
12.656384773771041,143.501651070143,50.635413271170492,0.68042538904301897
42.097773328780292,191.13077053989105,76.46461891084175,1.4548770975615612
20.268780668131864,91.678097686543396,41.686362127109454,0.73389558066435079
50.80372211748827,199.06929039333713,78.512866056525155,1.6358226026672003
15.404802660844075,78.488339728192969,70.128562572020925,0.59539135689339018
6.3971695017978547,191.93943421263467,41.294045276325811,0.52903798881892605
49.584112483364187,90.513352140700121,25.55888692481458,1.1813440819802905
7.6207598600790831,170.94481259899385,75.767794069032149,0.55516625221561233
21.610776178076517,114.27965507961183,21.904405423394351,0.82898161396415615
63.803596223051144,125.21976958507656,17.714789715046649,1.5386631728671574
67.939637448306769,82.188586947609679,27.530950577120532,1.3468754908220344
3.5236904257629664,197.92037507288543,69.524686498505957,0.38858364700762993
101.61360691912401,148.87538461940034,44.498962050985185,2.1165376883145277
4.8131970661433447,72.714543054678273,41.735461917627546,0.30898669861556544
28.684067709369618,149.3794306657098,3.3048957440274744,1.0734661597059398
14.051185736170215,198.87420506062224,24.477752811120226,0.81917527121878975
15.374243447381248,109.92095752991341,22.949592725020356,0.6797078532997749
34.07129112916698,199.07618635428392,27.064051757989922,1.3195630182113536
4.638295135570166,65.863113887254002,49.320447110933884,0.29124442695943259
4.9601051176571254,140.24419623045839,21.8464637378916,0.40741823650540276
29.278032355272654,184.52578558603108,39.704556731280007,1.180188944121346
11.140269681983682,50.92464548376951,23.296779353957376,0.4213345470661084
107.85765870308511,89.206913641415042,2.0343546295571682,1.7839617085831421
3.8720213915603754,100.1006463121802,57.601201257392496,0.31199411080437528
3.5317318748058963,164.03552197320573,2.739053148050786,0.36115154712865005
4.9622065697281563,117.62896545492279,31.585477084415821,0.38007218172052554
19.011218115079739,113.39818179015947,29.276581078823572,0.77139656096426401
5.8904990476836128,88.388333317745321,45.874001397925426,0.37215087618048781
44.344484394666537,194.30076577514208,22.743663801707847,1.5059201150769257
11.413194249292474,176.77787843319479,39.197158196899728,0.69909197866068928
55.068698758494556,116.35684005041063,44.262830549024294,1.3807619842238474
104.12134565018816,155.23127339295661,28.122956268512553,2.1803054883325323
10.687368085094613,144.28665354379024,2.0053885582776165,0.62262168786994598
13.557260490476175,55.055042048881937,50.834546845306406,0.48296352793501857
33.59920369524648,64.935053294325101,34.058313623480103,0.84005317776712318
9.1129928156135165,156.68765911418012,11.389348592102687,0.59046993312106499
4.4245827974306007,169.72518742055519,69.442949853530607,0.41323953571805261
43.823186326001164,140.14206156454546,66.032184966172466,1.3145842806923538
12.960170978697782,198.29532827668058,61.597509945867486,0.78342425795187998
37.870911250921388,176.81420693901123,6.6062502387645381,1.3326279938485019
24.131504367137932,67.206181039640953,2.4689727525463576,0.71272041382956508
119.68146008856651,78.07678872067855,69.718308766902211,1.7895294468917466
18.407609750963616,89.517897255267627,36.985873573950897,0.69029220611758502
7.0820926331720786,188.59633906327679,63.645658761648143,0.55490493767175353
15.584653047173649,111.7157271125634,46.696523250805946,0.68910488987311147
23.397670530201278,73.607672345854525,56.168283835345811,0.72672423273368714
8.8259236105594976,67.696217801666123,60.519442510710057,0.41614611277038166
46.471968694932052,179.03834443260303,56.460707649224901,1.4950766856285034
26.777315837851084,138.75251693894955,48.644201997825078,1.0046567145817198
32.205754662675439,189.68674689769756,9.0838053713866671,1.2559165503404264
4.4926124281962627,74.507946842155519,65.667948633964414,0.30063209429395088
100.10566849063412,87.81190845534725,23.766878192776186,1.703144680937938
15.764679969048837,166.1683177032607,44.679124752664336,0.81156010500651832
3.5764043861994956,87.306474221400237,35.565471816592932,0.28317486364818989
3.9839544035759324,124.47076739849855,53.707000968882959,0.3453934221558162
65.803868377231666,143.86549888461843,9.3494621573089098,1.652912753049834
6.012255024285615,148.16117021123353,76.846072311445909,0.46177000805302831
63.067207530832889,104.46161028573718,9.3425796527334359,1.4230793444699652
64.23890124926838,183.80850747379816,65.327207254509617,1.7980784799939973
54.377532650375663,105.2058568731872,12.982285375885759,1.3177272439597125
27.635894230996371,161.13453619590106,36.648886512319933,1.0842622311865502
27.871050192096586,177.16469439945064,71.141945600364679,1.1309423631179041
8.0928318827107084,145.22039763478566,17.058337180494064,0.53750746942420013
3.499416860043707,102.4595074215177,52.101419566417029,0.29821129563475507
41.269864067772183,65.629704091365426,16.95335282790526,0.94225046525551426
3.1696598449555324,190.90117153298968,48.694097225585146,0.36185737602990758
3.2457689702501993,83.275817049632053,40.983593240339808,0.26379137767472555
31.803749278513148,75.510802989960354,76.241967516701806,0.86587647301893234
100.29168796039973,76.511187674989671,5.7118983614336303,1.6142438794366101
6.9152732186662176,93.665092403737717,9.9072811097165694,0.41510999172510743
3.0800155381104815,137.6171972701859,2.0734820695008258,0.312963659239338
72.13959373423998,72.513721879031038,70.210166897574169,1.3236606955467367
21.863751108419297,163.26912832087876,29.205937200361998,0.96090267133822715
10.094865700618262,133.79274647981927,5.5160610671175601,0.58600785763369778
6.9553557295207824,92.009094130854436,54.669616464756182,0.41346823633465374
35.505772894405879,171.89342754671881,73.653376487322063,1.2728811567397089
59.719443787370409,151.73678844067928,73.991690651956119,1.6023588234938049
114.46445704222013,185.82574456211623,74.743694784903667,2.4638084709621166
8.6858813945649711,128.1593567055186,45.613636834004147,0.53135727941737054
96.452662492706295,103.41765744568355,78.906348539261344,1.7812702763137713
13.148649863038555,128.35108866741325,61.212633880580761,0.66448344921766545
3.2281086352884802,116.74795965601956,12.902411878415073,0.30071163257953465
5.45798640669764,88.934221008537492,77.564166348032543,0.35806944341255575
9.6226772974335031,74.850113017751625,50.842437993655366,0.45365607779720984
4.1679917771650423,110.69094834161238,58.451354168181282,0.33780260719520472
19.545840198249721,113.09952018544234,77.224142099310683,0.7821700240110071
3.8917819183427769,166.25362285011394,30.053857757983518,0.38253909658073848
3.6575143919044324,117.31164701871515,10.546392438227842,0.3222170926799115
28.892789040651234,134.87931534393994,9.0764881855605495,1.0349114898876053
3.7724087260302368,86.266810254191057,31.077815092070146,0.29003760684426755
55.320620476071106,99.163389661525088,12.01947273952973,1.2991479957991361
3.0628674579206088,59.439806795103244,79.403943802857782,0.22369914315417738
3.4430022650943548,112.40956744385716,36.800781507407471,0.30667868965379047
16.581502927047737,139.69459748534592,71.457754969417408,0.77847240484582336
78.64381526782779,120.02217744136652,70.057753694020874,1.6931208696930258
4.9665171267420876,138.38234980531121,74.233254405133522,0.40554720949810691
3.7734996544982025,192.0683387896274,10.618796224154547,0.39839626596780392
8.1162562452144034,91.255474808994109,62.442505156777024,0.44779419319195607
5.9665808274937175,109.27062460845855,34.195977626727839,0.40759443201262624
42.401451329905221,158.23972597288227,27.009713000734749,1.3551716913077856
4.0169281082404611,125.73382571920462,20.011350904005948,0.34831914449315304
29.206869030579714,51.892380308637257,75.804067320245196,0.71282872848468859
3.4081120218210339,176.63055503221977,70.998989514345837,0.36484058773297728
67.996706557499436,67.823654030799574,58.739561613688977,1.2486817884544119
12.168842342487723,196.64572994537446,69.962178988499574,0.75482086049581087
5.8337081094744976,152.96450858554056,2.2692122376282176,0.46012634156011639
16.796147213432246,150.30687457168239,19.886398511168398,0.80696086134990941
10.776837247158678,80.745620654468766,11.311483796676505,0.4968623536598748
12.933922974188338,136.87012515860681,10.122289915445691,0.67561858790324236
27.70991008736237,122.12705820582877,73.487819054337194,0.97284062238403501
32.90493502168917,66.32299545452436,70.943827615253156,0.83766610727076007
4.6680255783410853,77.726515654861601,2.0610348028783183,0.3120770096316054
19.691276966242867,82.204603921613213,77.372924275364156,0.69199924254192535
71.359792929332926,163.57536663311433,45.216828540348807,1.8167091689957531
31.988566620075989,151.0344122296338,9.3729277827641138,1.1432788755319157
29.693657954655922,161.83505202347305,46.250476002603904,1.1288993154939175
30.840298859020997,70.804144515157375,49.103600365803381,0.8302168194594256
4.3292368498471685,161.66571011686617,8.331973477957451,0.40062538016096866
18.809619524051321,101.26343928979637,46.789580695945013,0.73333650647263904
65.41311130504522,156.42624467695521,48.877649129926461,1.7032137779621117
48.295287959469135,192.2148801955299,54.663545432004511,1.5699197188163652
33.643996180848227,175.46202393620709,70.047905170910511,1.2466524189160351
36.45244146264578,122.17697124787902,74.653467705476402,1.1276113867960993
4.0740079787674972,116.15805058283891,56.873778565836815,0.34012269262218825
23.072220976679269,146.4731133469183,1.9564366963066058,0.94744980987274852
60.148991655912958,126.57394498598134,78.494120722672434,1.4969889335361886
49.657442194808361,162.06555164532426,69.046022747842372,1.4893681935099548
81.156097447009358,84.235358541334392,3.7966293172124885,1.496508556541519
76.935011244709614,85.645927504562167,9.7220850776366809,1.4637359420138258
4.1790649740747341,122.17902867526436,8.5705947487556919,0.35178889630288096
38.599696868886738,84.462782817904383,59.292070112319557,1.0045585929786496
13.185287502667542,108.00320174624028,4.8464467290416495,0.62146799084211446
10.134168215742189,116.38097826059568,60.842348293636157,0.55565952933637663
8.0697049650814279,185.65480676211638,54.081961390744901,0.59156637489515074
108.32895287569627,114.4871282878693,13.080268808075024,1.974045019648071
21.884257421859132,184.35926980864798,72.646397444615857,1.0088179089415479
31.903110255892642,106.1679550162341,17.236274857505268,0.99276281268287159
4.6126997257930702,101.99824694225578,35.751985248823772,0.34535165609150348
12.753965297512474,162.40556496415471,52.91871924242723,0.71759350671635613
9.2844247348243059,82.112859628185177,42.015728833655508,0.46164860244338979
18.651025323580036,177.88543175110783,64.828173085827387,0.91268279043263456
6.2521159407409783,140.53186673584321,38.688240484427979,0.46180812056603965
88.359267360253781,142.62312482859318,36.49455112541343,1.9301700547227787
18.876318813390117,75.566159668718171,12.115611492997296,0.65424073904879176
57.36594013484261,90.554089782615634,37.894471266868479,1.2779175594104206
112.50106462760564,83.13751225620652,77.648844929071359,1.7745975318849254
55.619991242927206,142.16246563434345,65.50846273021736,1.5028977539797819
12.472721073771483,105.05090703034456,65.133603855707676,0.59658333543563902
55.604512775398668,141.22193541798146,28.092516592057034,1.4987240996287075
20.522009043449529,174.56182237470935,59.536609038694465,0.95367595682069783
4.2646912733530566,161.39684162849204,64.378571975350937,0.39713982141040705
3.0716566564890804,118.34120832911806,37.989056964883893,0.29436110697275358
9.0178839453147948,167.04263049142946,62.778801409392742,0.60223268440545119
4.618042724284777,181.66987762814759,75.812011287869552,0.43441571774594989
35.768679643044479,154.81211908588796,68.361247769452078,1.2260067023941414
6.4366330601332713,110.61220508570577,19.740669370753821,0.42661930251175723
67.845234734384036,154.68108605625778,70.774913974857654,1.7292759951144316
40.328033843008065,156.54206605028241,63.780855228664656,1.3134922639294566
11.461185212740579,129.78002523468547,15.145753586586514,0.61988272102250352
64.624273670125731,142.20497516134662,57.251404840748023,1.6293955006554846
8.1264401130986936,151.8759985381144,62.594644851415865,0.54836155043263912
3.7969237510726197,54.543339165944019,17.006296845136127,0.24268513581815743
12.045485156791118,169.06078219851003,77.733138039532861,0.70703969638303665
14.627895725317419,154.72094790289566,78.490034921651286,0.75779610353593752
11.783282551658115,177.24544357741334,24.873487472009259,0.7119384831429264
13.037065247144847,148.2667283001806,54.995114863133857,0.70036710124183965
19.596332192399156,189.01378723774434,79.993083511109731,0.96009435534727305
3.6243494508226259,62.264534498788436,63.511461203114671,0.24944296261316981
23.233348079273515,188.55399242551198,53.524630049405197,1.0511336648717058
5.0008800967466422,153.89098513654841,77.597451483650673,0.42455970860795345
7.5948123101585789,79.375423597823314,16.062351271508202,0.40884426995412892
5.0111109866383909,121.06241044930391,76.369001664841946,0.38646458825489755
4.8451775531862555,122.04073006324603,73.419305500205979,0.38074161872607626
9.5035914647985287,155.68696882217944,32.743746443698029,0.60241687578496028
54.878816037469754,94.600189648376642,60.720705677424618,1.2696258400180542
14.707743774641878,74.608597832729686,17.54856997243116,0.56919368815288873
79.001545485970055,187.28160480733871,42.34783693320712,2.0246305278497077
15.885841533660901,115.79213190434727,15.915030577866537,0.7061971663806933
25.566913646382282,130.43493158337239,53.499929711772879,0.95625085320768333
3.1180657120227098,174.19332162958887,50.087485495541834,0.34588894144822152
61.388930461540419,88.634648397469675,44.70183701669454,1.3141507023531691
39.514770058312592,162.50760114591762,56.143325139881668,1.3185841751490917
6.0440267340342908,146.52281273611948,69.328599632835449,0.46104409175112793
45.787068544577991,62.424096423826661,73.240246965528883,0.97679950840823015
31.722833691950093,152.19063318581783,17.883404039056899,1.1416072456462965
5.6821221611675092,149.1697489024362,22.296168421327536,0.44916212832665031
4.8805801630578358,178.78206618148673,43.145373464779695,0.44469419096006585
25.148244777826147,185.24663520790247,54.959827648778642,1.0892048223393558
3.3929355484390231,138.84379190669569,1.9964308806760744,0.33084254258989065
9.0913555891914388,151.28082508387405,45.940080077341477,0.58156346109687429
82.450127123463503,81.832910782013187,70.06699009081774,1.4920818638945317
32.992360868333563,75.130763890599738,73.827490488961914,0.88136783393999074
17.405707807968337,137.55218086696112,45.374290720312743,0.79416875220179606
9.1383971337834478,88.56902680182381,77.361875876994006,0.47167051746061284
55.222999920802096,142.04175911267501,58.440217275186697,1.4966151883144956
59.280058635001659,79.709577636909501,76.208112083004409,1.2365432733012802
16.053899613413122,144.02375373134308,73.419567254224617,0.77436336636349035
4.1715589149166217,197.46826932389766,13.37419736853472,0.42512035803461662
13.524426606198293,174.15098959260601,36.469522787563946,0.76137579252319276
49.619231011210594,184.86555333321027,56.649324744439376,1.5684930471382061
4.7436944612530549,131.79169387112697,24.560869466915268,0.38807840844340152
43.530302111722193,120.89819292280119,49.294918094896836,1.2353603959829889
110.41261613928476,163.57871667552183,49.578116528100189,2.2974023177066654
14.160646396481035,102.35876853373897,3.4301175564068047,0.63218814252503952
87.589159622715925,135.51864839051186,38.0553638246367,1.8825847094635109
50.807552092094177,186.65821972517165,41.942543530056312,1.5946728416839657
10.624275676388367,78.070855990570408,36.704220264173173,0.4865267149941826
24.454459252400255,195.77744148664348,77.670720880830515,1.0967154871793758
6.1687048803929789,131.05401938291905,21.483612939340244,0.44596825128702294
9.7214023794342488,113.15832037025332,45.246691714510611,0.5373561629223359
65.275626427505742,89.494968964313017,41.950664496998336,1.3634725001525243
54.887749047233349,116.58271988606906,77.996451437613558,1.3793801346076897
70.564577372321793,148.76399848324985,45.4512461202075,1.7391153642579267
62.042039473351366,186.19728628727384,7.3808547660828685,1.7737985542167012
36.700891248392857,110.53736250993306,51.084828879778726,1.0877031426944206
23.311118703759679,66.700908796556106,71.792145125169824,0.69749574974811768
4.7373780111449237,156.50636414828949,24.482465496022961,0.41514244542387779
98.236950498601601,65.534235395909334,67.259779982797482,1.5013215936461464
20.841554684935389,91.69638954170145,62.226309979857156,0.74503613398376167
11.790188151578624,186.92904394291733,24.401181218533459,0.7273389157714556
16.704431529929565,162.75881279343133,37.919814102434565,0.83037722544407855
105.75153530170888,98.316471468883947,18.921915055611503,1.8345042895458401
55.832613543506916,156.51674308135907,61.991114083165698,1.5645179179179525
5.6518487138435676,189.99519238956063,75.131566964319319,0.49294893547784191
27.805992808692103,189.45578653638023,31.636541972579327,1.1599574321616386
67.911410641804324,59.009455389145756,63.024095511126916,1.1808437418173334
4.2120817761887057,128.61374808805255,47.522611314675103,0.36054227508474179
87.444902588375612,74.969195112521916,41.011190034335108,1.4874715564033383
38.285249447298398,172.62826679498644,60.76603042836679,1.3277789748251898
102.56788970973535,113.91759911432561,57.804859678278802,1.9130875253038098
26.361472697571948,189.77828714576859,43.463470511980013,1.1279106698193118
5.3084076332714627,80.432493818242449,63.090363587223763,0.33898395121904901
3.2299115524953419,113.07243723277685,12.42592133508202,0.29701175186488282
21.262136549609213,187.34212704653771,27.758572047232796,0.99963160630796499
4.2162050181113173,109.56526994415538,48.12814042737223,0.33852405923366713
32.390594538227205,142.81928268588021,54.309259345084129,1.1257477742984399
48.964009480443401,53.494858820845899,25.45366553218803,0.95257466533184254
33.212367808398952,142.80973177953075,11.984467620951634,1.1409886972687164
12.640955888425475,76.192119116507342,23.888370581938467,0.52906213390296741
51.82707767369218,102.39192951009895,37.549509170936894,1.2703934169315285
16.088299821182076,52.901248156858614,71.83377624953431,0.52122272833913275
51.89406667664143,110.5345090082894,54.956231025921561,1.310427987166259
5.2128202557558563,147.96814237060772,42.045378844711706,0.4274415182288776
8.4675920840883077,120.62935308344032,77.996846845467189,0.51170251765818364
4.7486100416198704,92.564182103518817,23.93347690865399,0.33754816812671651
66.738451438750531,64.53243556614045,57.919917754932797,1.2120646841900826
97.482048722351522,50.787511623150891,75.965301588336047,1.3514065521585847
27.526865223505716,153.45893963256356,65.308650354494688,1.0612282064219982
13.916195357359111,95.221885152563402,39.613555991487097,0.6086069216547052
49.196469149112573,110.3689914263629,64.402000118942311,1.272585427151401
40.916325653386998,76.41576157826394,70.557779485260141,0.9962125787513586
10.886302536893053,63.01831974375456,66.224827999227188,0.45281751985552426
81.470920967103169,79.164555257597641,51.574406379829753,1.4631710762008399
13.494454661847577,100.79128522251055,32.625706539361019,0.61225833652423423
3.379308360755704,88.25869297660978,15.969793447037103,0.27585583101280575
8.4271348022462469,88.959638366316653,5.194852888428918,0.45234633572430977
12.39000563042244,149.3373193836629,63.399965444790951,0.6833992295858069
15.11877187352955,94.986582549959365,57.47925700460209,0.63572544997537894
13.803936636514015,89.769741626175161,2.8802973606771096,0.59196306226985418
43.919463532316229,173.27414006470269,67.615658233738984,1.4316448783954803
47.022005016854536,64.51985694993526,9.7646526355769083,1.0039366586042207
71.507559870496806,156.1471123507884,13.264464555895149,1.7855320063738307
18.825832020660506,118.74139235234387,1.6314333557095839,0.78147552407527376
69.203062698826045,182.14115555533209,29.656846491181749,1.864770783158523
56.325041586154661,126.16063888283063,29.544178537340681,1.4431577287451118


==> anc/competitors/data/v6/hh_alpha_n__s42.csv <==
x0,y
-9.6928568438623799,0.031940114133022161
-31.472901416116599,0.0066609934975232358
-4.1911352057601405,0.045289104353312092
-14.671078111141348,0.022868357485346057
-53.878472387302779,0.0010761647382162426
3.4154528563891375,0.070664444806374072
-10.525919370627058,0.030238265345285478
-8.9058201569980042,0.033620971896800959
-51.672613876089514,0.0012959744082775924
-30.724914036788135,0.0070576729783742957
-35.898128424882216,0.0047086595066399084
0.23972427515911932,0.059013953423815733
-18.148767194756807,0.01793929996565485
-6.520495137396054,0.039169788839219628
-31.178077076223477,0.0068148055667985605
-45.2294830839895,0.0022147416531104768
-23.951988843970739,0.011780465363682865
-55.851878353228606,0.00091045284824673215
-6.2039738204821688,0.039959505125477822
-18.941814057065784,0.016956069598786181
-10.724296894450703,0.029844461850164424
-36.955812071558555,0.0043292244620017593
3.0953715856687154,0.069418469812832534
-1.9471271140571531,0.051885178872807323
-9.4050726902054791,0.032546386199280651
-47.34848398962211,0.0018591505823649694
-29.663134757742778,0.0076585191047477972
-57.152755223830127,0.00081504863796053029
-49.971183015609391,0.001494542224638528
-15.601818039240449,0.021445346745232251
-11.590459865991889,0.028175425211424712
2.8881326082236498,0.068620443162746653
-38.821351721020122,0.0037293254176429696
-35.920119107733527,0.0047004613478077916
-29.478872267072486,0.0077674935193180238
-47.684361659521429,0.0018080782978852369
-51.555102153194341,0.0013088274153586149
-29.079179795314307,0.0080088214197518229
-45.250892311692532,0.0022108428632294612
-16.462090345636824,0.020199324594046355
-31.585125273298502,0.0066032988066977456
-5.8759172562405695,0.040791640993782505
-14.482768369853808,0.0231660225292948
-39.69616831016733,0.0034759441469954864
-5.903112909311929,0.04072212642568402
-7.6903167627078801,0.036361139084178255
-34.813905363038657,0.0051299465100258226
-41.258673244534137,0.0030635102128436687
-15.637792241626592,0.021391928367098599
-50.916088565394858,0.0013809033481526648
-47.00596683911796,0.0019126580540744997
-59.521452466184641,0.00066566566337143284
-8.8499154623610039,0.033743120915772522
-16.784694321517911,0.019748665614744986
-14.16425038928822,0.023677146183502504
-9.2526129835720852,0.032871452544444499
-30.170474590007903,0.0073657437449232968
-23.031822263061905,0.012608020553219711
-50.913195121702266,0.0013812382583828281
-52.555545220161726,0.0012032269382201595
-16.553807483619345,0.02007029341480164
-29.378746600696385,0.0078273084030089958
-23.259653078722728,0.012398361208086196
-10.275074267958338,0.030742487557522426
-18.743309199961601,0.017197589753802818
-24.017338957230272,0.011723608362833883
-23.651534551548117,0.012045103325930803
-40.243243625930205,0.0033258808570403226
-57.996840753083937,0.00075841618327875484
-31.613369699896445,0.006588851674169751
-46.051996266730605,0.0020695903727575996
-33.445638157898649,0.005712140618326627
-4.5288002375692002,0.044357194571406154
-44.79393341875285,0.0022955026088583774
-56.210321790210706,0.00088313449530240265
-41.710047018570222,0.0029533128292858085
-40.916405745165562,0.0031496665974498411
-16.975426542751819,0.019486392755721463
-23.792910097816907,0.011919916702608254
-9.0466164080831248,0.033314970308354043
-16.819619878719813,0.01970040963694451
-33.584854006395418,0.005650193262797875
-7.0886749967077449,0.037784203862888797
-49.146760205999243,0.0016010090286367631
-58.523715246299069,0.00072502507885423577
-54.146889049583287,0.0010520182415730251
-13.046642211230733,0.025548298629837114
-29.977980033659819,0.0074755856900080905
-49.517334362815888,0.001552278695320765
-27.432089618281367,0.0090781216739629616
-50.099713323644053,0.001478570891009668
-14.739175619947162,0.022761533290282396
-30.999842087688005,0.0069093868772329538
-35.233620303728642,0.004962826704861938
-40.401714205388025,0.0032835742386539417
-19.031631447272247,0.016847781289978814
-36.48218031402962,0.0044954281230497372
-54.302755244453436,0.0010382383223365838
-52.329616362166504,0.0012263296829708498
2.5233481957184409,0.067232270207829861
-0.94225510400553958,0.055072870528944363
-14.519036302301281,0.023108433604858026
-42.718452505131225,0.0027206007833503786
2.9964645276020505,0.069036752591877817
-9.3811912422233519,0.032597126711796584
-13.402137704665286,0.024939785192519891
-30.791502360653737,0.0070214889070308057
-42.304298480064659,0.0028139787166223239
-53.734587460022546,0.0010893284890429176
-1.3308442246502921,0.053822624852548878
-30.37454116081528,0.0072509334003225253
-46.846381288310027,0.0019380902417163303
-40.112819430207587,0.0033610877335906561
-22.350728018776763,0.01325402920006631
-48.509769108949939,0.0016882342320472666
-4.3200715339955948,0.044931424887663961
-10.696230560711342,0.029899912631437618
-13.234907863189108,0.025224468983253784
-31.913952414618258,0.0064369146588985435
-19.224925354341195,0.016616816367850798
-22.033632020672187,0.013564849453634164
-17.7599708989367,0.018439494408770653
-54.511119125907207,0.0010200899321697633
-32.972518858910377,0.0059274454076267162
-57.295078698976987,0.00080521993148735906
-27.890596749106273,0.0087679667296552462
-38.559021198368953,0.0038086534938224304
-50.605927723706955,0.0014172533945592189
-53.278807098034143,0.0011320637180099403
-21.80310280844872,0.013794918408040455
-48.911457045102402,0.0016327122872810712
0.13280769449181662,0.058648818566010896
-22.231025919474327,0.013370600363808728
-37.453462705235594,0.0041608457905338483
-21.59049305370791,0.014010207316623615
-58.517748383069666,0.00072539510765617823
2.3063488606939444,0.06641644627527607
-28.650276598711486,0.0082754767812006219
-9.1222102287313973,0.033151637800035924
-54.622550005041489,0.0010105108598166869
-28.367208495519577,0.0084559259839424878
-28.104045366956139,0.0086269323833065639
0.9587195733738838,0.061514622283103344
-22.837676595555102,0.012789204494295861
-29.223188931298001,0.0079210835878998163
-42.646581899026913,0.0027365904805015683
-38.44801517273411,0.0038427000260147998
-26.156293839350042,0.0099949019927797443
-31.470755080171966,0.0066621014936998789
-58.595214807778525,0.00072060535926281365
-6.2910249273667418,0.039741030879193097
-1.7495498304151624,0.052500288908359893
-50.883809215090302,0.0013846440601660156
-23.987650669961788,0.011749407329231529
-52.942576826196166,0.0011646246304868743
-16.304393952412241,0.020422876508831896
-41.719804050464461,0.002950972950826984
-17.137528745026387,0.019265898044146669
-12.745350071352632,0.026073960615293101
-10.037913025352296,0.031225693693639051
-52.996838512866724,0.0011593092563137329
-0.45923006605548267,0.056658141342846711
-45.036090591832746,0.0022502595349030699
-57.568183848548315,0.00078668098168153521
-23.934589489553581,0.011795645552195829
-35.890051548941486,0.0047116739545278591
-6.0636666963931418,0.040313695755981462
-7.463654315820385,0.03689199053812079
-39.385971966523499,0.0035638618389524554
1.9384606795334207,0.06505023826386569
-41.09034052089229,0.0031055993739846017
-26.521286599938556,0.0097243188395871212
-43.362269113105825,0.0025812860190787064
0.84283205318261878,0.061106221430079349
-49.300491857168822,0.0015806171919128054
-57.080809739498619,0.00082006135219657602
-31.718691099802534,0.0065352383702606282
4.504411663629412,0.075026271189454943
-2.040977693430591,0.051594978728592179
-11.340478735298298,0.028648790446199751
-2.0984880928958844,0.051417776805443405
-1.9259684196388918,0.051950780794200527
-26.274206574880814,0.0099067445340376859
-39.464611630998455,0.0035413759338947552
-9.8191919127857759,0.0316769696106695
-16.992017894095532,0.019463723493016054
-35.712247623208846,0.0047784955525310494
-53.859666576001509,0.0010778764565685243
-11.458675262313314,0.028424138634934742
-42.9400664650138,0.002671855432197898
0.89285478469565049,0.061282254352240828
-44.336912624630493,0.0023832715067035369
-52.020734393253406,0.0012586096875227533
-5.9776763118810976,0.040532029213539711
-50.036519419407888,0.0014864027754658712
-48.34755996974696,0.0017111660813760616
-21.04011855114517,0.014581598446268803
-3.1534673455648061,0.048251141854236707
-47.231746728552736,0.0018772235470911509
-39.828961261493845,0.0034389394151050144
-9.4686855143234609,0.032411551292717417
3.1687176939628756,0.069702542237011778
-27.451822896847752,0.0090645681744511934
-50.646662334168695,0.001412427279057509
-59.094141298966896,0.00069048553540330601
-45.072358050074406,0.002243557486694745
-51.431555843876133,0.0013224731676147101
-15.952186215164261,0.020929998593803102
-52.080887199145479,0.0012522596638304109
-27.088554444658854,0.0093170763083306532
-14.872941683212382,0.022552954337836724
-22.22742040064135,0.013374125861460511
-47.014582642096258,0.0019112941600922726
-7.7319057981529227,0.036264423437693261
-13.498536574972889,0.02477693903662263
-11.966039745489788,0.027476727380676327
-51.481246148774638,0.001316968415166694
-51.9560027627276,0.0012654778230150462
0.29156581542299875,0.059191623273184585
-34.157417401378858,0.0054019688085030024
-40.438335034238918,0.0032738705994287448
-28.242037052150334,0.0085368705186691495
-16.913826170367145,0.019570762161216459
2.1155117080530488,0.065705096754265349
-41.380995252666423,0.0030332663785869484
0.11254790528176528,0.058579823670189803
-58.384133059893337,0.00073372937987484449
-23.912127248756399,0.011815269131005127
-18.791617740729471,0.017138533809713339
-53.116668756201037,0.0011476538988512005
-50.877926190845677,0.0013853268704775727
-32.757569244440248,0.0060277479099852512
2.805074289306809,0.068302517643955452
-21.257234039765763,0.014353742283623296
0.64650940401372736,0.060419055794897959
-7.716540485156905,0.036300130845172675
-29.620195898906051,0.00768378634620198
-8.9903757986078148,0.033436922009815948
-58.840609041495796,0.00070563477535208615
-52.905640210227226,0.0011682563470151537
-6.0871400326221377,0.04025426243757857
-8.2068892588644857,0.035174837259076719
-44.878351772181809,0.0022796324766652838
-25.499976611061527,0.010498840319475341
-20.608971654499292,0.015043703161229459
-3.5969680045592725,0.04696687705599966
-20.798034772982831,0.014839475095841648
-33.182847997210779,0.0058308100232212718
-35.678037178533124,0.0047914542181796893
-32.317664385721855,0.0062379805744977555
-17.624483337301676,0.018616670325487389
-3.6131089360988824,0.046920654477269584
-30.496702665040516,0.0071830002618911253
-43.890428408161725,0.002472109743717193
-44.616946405157222,0.0023291189330880121
-11.509071784175987,0.028328807445564413
-6.9230303774458264,0.038183936495792818
-53.156924809481879,0.0011437638659397766
-55.673674297913422,0.00092433778497521819
-21.361811855830631,0.014245134718125925
-50.498739127474607,0.0014300288921325493
-6.3968276203378167,0.039476807495678251
-39.828246194935161,0.0034391376744810054
-50.648324356875726,0.0014122307045066488
-0.13691928831573819,0.057735342947350672
-49.240438022206916,0.001588553129269871
-41.493194648034191,0.0030057753119934246
-50.015129312516187,0.0014890627870985391
-52.493145861751927,0.001209565298200132
-58.625378938131398,0.00071874864207821857
-56.39929840432309,0.00086905376710844236
-48.648304389169574,0.0016688835260393511
-56.5301743792336,0.00085943009139403004
-21.57565195278687,0.014025347548737858
-15.753555758032086,0.021220816570490204
-34.414020305918164,0.0052940714145997504
-39.330578698116788,0.0035797819335546383
-27.205794593555041,0.0092348854234788266
-3.1246787547504411,0.048335458567012393
-4.6764442565566071,0.043954580297406218
-57.174120969168527,0.00081356574486874723
-48.202603376225937,0.0017319121429894722
-44.611583378214263,0.0023301448844934725
-43.789807570906234,0.0024925630690916922
-22.869877636719771,0.012758991531559044
-32.942942329292507,0.0059411536790769676
-56.798482204706389,0.00084002299652792187
-35.715081000127846,0.0047774237694414344
-25.956058333353582,0.0101462535136745
-53.39132631125846,0.0011213652308556671
-5.8251940037436185,0.040921551783280032
-56.622478679768221,0.00085270498319859711
0.11472148617403377,0.058587222845652161
-53.557645797308091,0.0011057303112820323
-5.1676281461460718,0.042636261181905749
-1.327545644704891,0.053833144135729656
3.6720942381285226,0.071675277995934053
-7.8683177822164154,0.03594868549412393
-9.3339598498636178,0.032697673211490891
-18.238587060289404,0.017825463478457534
-9.3652369524216184,0.03263106136144972
-51.25410645314544,0.0013423131084063502
-25.155577663403577,0.010772458760332875
-26.575513437623059,0.0096846956848956455
-4.2578106320337596,0.04510385811204775
-29.91804123642147,0.0075100967817674372
-34.969182753477028,0.0050675125749890283
-18.428387369587846,0.017587011684657709
-42.679884362445009,0.0027291702730614779
-50.915053287992805,0.0013810231704061032
-28.937977188456522,0.0080957202540765764
-32.902191041332472,0.005960089795174886
-44.882953865623207,0.0022787703363564972
-36.111732342516675,0.0046295939131260552
-36.184490761293915,0.0046029488936265052
-38.712788313184546,0.0037619631126184312
-35.334834817749616,0.0049232980462911866
-15.426682545363548,0.021707070261125293
-40.703029152866456,0.0032045387233119679
1.6757652364971278,0.064087627162324828
-0.43737873001843752,0.056730679028834281
-28.740822160494893,0.008218510220674824
-38.656521674695227,0.0037789849029644398
-25.196738661049793,0.010739418479516087
-4.8435682297144069,0.043502394376158056
-17.581822863593366,0.018672766779195916
-7.7145311834399664,0.036304802399999191
-25.373052055726887,0.010598933100773903
-18.860354097604649,0.017054815292042943
-41.269885078139993,0.0030607262151897152
-12.231944449831097,0.026991029143924015
-46.843701446828305,0.0019385200705698139
-14.838121626797616,0.022607088349255861
-4.0532605588168877,0.045674095370468758
-51.413315575399643,0.0013244994152830534
-20.065316864775212,0.015645037473742473
-53.818776365054248,0.0010816074129852049
-12.828484162357256,0.025927999803656922
-54.507940776471187,0.0010203644428081386
0.83608847554069143,0.061082519747135751
-51.068484547542859,0.0013633741432746735
2.3272159840902233,0.066494575712438761
-7.9425285544687156,0.035777873870685206
-21.410669709686985,0.014194647384814251
-9.1294331990794504,0.033136066448654938
-8.3175354660994145,0.034924952078388034
1.4917590831264675,0.063419758764421227
-43.530082000452836,0.0025461076942369779
-21.645066801709902,0.01395465977622346
-53.821802158313922,0.0010813309019644354
-19.949229498432118,0.01577618697479408
-48.866065233968726,0.0016388972314266568
-23.278210254291281,0.012381423799787008
-22.792016587799772,0.012832156235189903
-29.710965056220225,0.00763046405477811
-26.028934591647015,0.010090927830268376
-10.344979649571783,0.030601264652988909
-8.0490934267156717,0.035533766519443122
-28.010040987597108,0.0086887856120017887
-21.026426301030199,0.014596076126528702
0.53035531985661777,0.060015269579638895
-52.21731674742702,0.0012379720055222605
-52.388268216492818,0.0012202912649386533
-54.298914225800054,0.0010385757911591032
-17.238886472365692,0.019129146050614394
-32.790460448625339,0.0060122977792100253
-9.6691079507801874,0.031989784949714162
-16.369958134941484,0.020329670475888122
-38.31354570866452,0.0038843287125026869
-1.6061744215001781,0.052950207472901481
-10.435410440407601,0.030419387122598306
-42.41522884083858,0.002788672369342837
-36.327518844816488,0.0045509906303447768
-39.561401286722912,0.0035138849277997724
-49.755242839375022,0.0015217502367316268
-50.394080784757541,0.0014426099339699425
0.84828511942336604,0.061125392446696659
-31.536237582081039,0.006628374743996965
-35.084211519468361,0.0050217225461639372
-12.570428935970433,0.026383372964563109
-24.055450758561506,0.011690564760578163
0.84909914450004464,0.061128254656862425
-9.2804028958895088,0.032811999067751806
-28.840978331904878,0.0081559188214272525
-35.536634223746297,0.0048453680187390625
4.131050420080939,0.07350928867850974
-13.345584659763176,0.025035747663862025
1.8276529002496744,0.064642886314982287
-52.298892480892313,0.0012295043316020238
-4.7153108525991314,0.043849083585096441
-18.590197540571509,0.017385958121277873
-52.075090908217682,0.0012528701984282744
-21.763230002000654,0.013835065674637319
-15.403736268145828,0.021741566535502684
-59.200325417240819,0.00068423517485407159
-30.469332480286475,0.0071981691022215818
-6.3490317722391225,0.039595991089453039
-40.801663352634158,0.0031790618806972768
-30.194374683094178,0.0073522106632109988
-31.249581740586944,0.0067772006146050662


==> anc/competitors/data/v6/hh_alpha_n__s42_holdout.csv <==
x0,y
-36.768448681344054,0.0043942679671162598
-35.806437175382364,0.0047429873457485337
-22.559761947773033,0.013052657444168878
-11.43902700154198,0.028461379432637511
-48.00052216436471,0.0017612378371368012
-22.000632997597712,0.013597569446099283
-25.239797595900555,0.010704953593122084
-20.838009043169407,0.014796613551065063
-42.829362126463749,0.0026961004518442602
-59.046789282268328,0.00069329071167162923
-44.942166898711577,0.0022677053708698618
-2.1906328750352131,0.051134853287090741
-1.7833322131013816,0.052394713811654656
-55.5445065292175,0.00093453015900425056
-33.736976785120255,0.0055832216555237119
-4.7911232715506316,0.043643889532370528
3.6523826113281146,0.071597266295294018
-23.780324435929352,0.011931013164580785
-39.387321093636494,0.0035634749365649628
-21.000034473504932,0.014624018214176126
-3.8747455520502854,0.046176446053796671
-49.087226670046718,0.0016089737345445069
-47.391335447576488,0.001852558454678297
-26.567679139848948,0.0096904109941089982
-53.458064905334147,0.0011150659183274212
-9.0212033777921263,0.033370029719470257
-31.135912441198329,0.0068370711511891559
-7.2120923526221858,0.037488612146841224
-1.0369785461536836,0.054766054048298325
-15.842632061078824,0.021089965383194329
-42.678633911810564,0.0027294485421575816
-27.124344482702554,0.0092919148800061808
-38.667097076908547,0.0037757800777154273
-15.410715459652884,0.021731069325333183
-13.099048941126327,0.025457799154849674
-4.615816882232366,0.044119549992000989
-33.891494143295809,0.0055159570282013026
-9.6194006688970788,0.032093957254937841
-46.264712609807731,0.0020335624518433171
-31.515002342066129,0.0066392945046367634
-46.289096971573116,0.0020294710880312686
-7.0362547215935294,0.037910331071286704
-7.8197536105239465,0.036060830402875749
-13.314005754500897,0.025089470539694517
-38.908258390972591,0.0037033918443977309
-11.408103956165789,0.028520074025329051
-11.869421547480727,0.027655043805966961
-7.3027953721727243,0.037272586692041691
-41.767163627002247,0.0029396404874826162
-37.279821979442097,0.0042188819194742501
1.7969082592730814,0.064530202280305871
-40.320676898043999,0.0033051443696253272
-42.069853201762427,0.0028681841943168024
-51.503367312753525,0.0013145249283582209
-16.510532814088634,0.020131083634125628
-57.236701462632844,0.00080923739631119803
1.8991893469983765,0.064905649560530437
2.0988265988705379,0.065643174153026881
0.41895387708914456,0.059629937783897802
-47.212641166697608,0.0018801974420807957
-55.107741639294261,0.00096980799091509883
-46.506003695102287,0.0019934229076600091
-59.26667191662338,0.00068035777101525883
-35.325456131910201,0.0049269483563762415
-11.287467018229194,0.028750036009178939
-17.353176442268506,0.018975970460565983
-57.597526045983052,0.00078471401677157051
1.9344443839310514,0.065035440057743324
-54.839978714494784,0.00099207005839071225
-11.925334400302134,0.027551732555963191
-37.226619586704331,0.0042368161772671793
-24.380626117991433,0.01141205159224592
-59.026087847087929,0.00069452056321786266
-2.7208190207717635,0.049530621921570282
4.2863914718241176,0.074137713384774193
-9.9956904934081692,0.031312386206720944
-25.297887396035847,0.010658617602289653
-37.521581861666021,0.004138284763358183
-45.96489169166243,0.0020845192546243055
-3.5321696088935397,0.047152803983600222
-44.529415194797338,0.0023459178786731901
-55.687483052555038,0.00092325456332264957
-3.8956153474719883,0.046117490815781856
-57.915201804769637,0.00076372209840189199
-51.543227240914973,0.0013101330769061579
1.738096302233366,0.06431505750171318
-18.131383245024239,0.017961406200759429
-20.865207189674031,0.014767514318247018
-2.971229690626437,0.048786852925523372
-19.225508418452698,0.016616123946299455
-32.091974019918538,0.0063484745237600993
2.3645966112158163,0.066634705165409674
-27.167931910320931,0.0092613558989831941
-27.409367413751504,0.0090937511345298531
-45.577836231130817,0.0021521142640226025
-27.078029912518751,0.0093244872466691029
-41.517082564579965,0.002999952994245349
-45.262601327175346,0.0022087133397805012
-14.814121093573576,0.022644467068654594
-26.662000056295469,0.0096218065201204277
-34.525094776291027,0.0052479958161821202
-20.646563838442951,0.015002896545027469
-59.322886866623726,0.00067708920966436667
-39.670589239404322,0.0034831153840329419
-5.9202627039763343,0.040678339495080158
2.9117771476124119,0.068711148142581766
-20.533923521348363,0.015125465494887766
-19.35653778373441,0.016461167905060501
-6.8677458570195355,0.038318117950497034
0.19678955149280597,0.058867117329060921
-20.512873734380058,0.01514846973844829
-56.329495149172892,0.00087422927654971663
-39.362635642370563,0.0035705605296117667
-4.544778660402109,0.044313480278171904
-43.371393612580555,0.00257936139511681
-25.042955854406188,0.010863335288838408
-23.336208116057016,0.012328623165558297
-12.194990365992915,0.027058087754759954
1.2504720449864308,0.062551939403336365
-20.788489022016435,0.014849726743983166
-29.0870806669061,0.0080039846157385283
-58.070747663430936,0.00075364370159309679
-50.446361801646624,0.0014363119180243213
-6.8105987379141411,0.03845722595981467
-16.232991690681807,0.020524807034446951
-5.905087463641955,0.040717083034917514
1.8042393402885466,0.064557058485220073
-58.901124442826728,0.00070198970817798932
-47.7935632390924,0.0017917658934220916
-3.1793711954837391,0.048175373622632578
-7.9017052106078296,0.035871754139119159
-44.544023739654904,0.0023431061797730868
-13.594315890382695,0.024616046372805084
-30.672118487755604,0.00708648501925635
-27.447111331371886,0.0090678025500902613
-34.634378746113846,0.0052030301991394488
-13.457447289176876,0.024846238784520903
-26.336520330682426,0.0098604435766900152
-10.145232732693785,0.031006249169343914
-31.171636676515337,0.0068182021366988256
-46.656973312247942,0.0019686963604130213
-10.573396602532249,0.030143620510087156
-43.573020630336643,0.0025371803726591561
-25.206863353736551,0.010731305470938698
-6.1305730258794213,0.040144480314261974
-5.0238264836042958,0.043018875645562032
-57.164917677669557,0.00081420417932352262
2.0694545593615388,0.065534273131426624
-51.669909160419977,0.0012962688651047684
-20.217615555765654,0.015474453607317326
-32.792241223540692,0.0060114623439908588
-31.20662604043445,0.0067997682040356767
-17.184888669581021,0.019201893364684416
-52.322127028936485,0.0012271028126172516
-51.14014097604533,0.0013552063385792834
-19.856471413852141,0.015881683824728068
-36.882676414582718,0.0043545048466060981
3.1202534587549806,0.069514742431811313
-55.503868706469717,0.00093775928632160719
-57.124751511775095,0.00081699621555697273
-51.13267725294024,0.0013560548876630318
-27.465160406507145,0.0090554180440430808
-48.110929426039718,0.0017451570609816774
-12.541294658744576,0.026435211569360417
-36.456195632082611,0.004504718299639999
-8.724809414902154,0.034017810481404197
2.4990351051743644,0.067140494629164146
-37.613997910088656,0.0041078612407473066
-33.422783903480564,0.0057223706588237586
-17.430743656944081,0.018872627819302375
-40.422028247472639,0.0032781881372600146
-53.153302794957369,0.0011441133465312035
-12.749662502785057,0.026066371895224816
-34.216436222397625,0.0053769713890476217
-15.321902474262622,0.021864980124087177
-23.262858721823505,0.012395433873379953
4.953164133673738,0.076879410584064584
-28.033688110871193,0.0086731879011771457
-44.864722439168879,0.0022821875804553411
-30.967109420685684,0.006926888654909041
-23.807011511376153,0.011907494955705738
-40.986024690242743,0.0031319574101972029
-11.715579646646923,0.027941003510054938
-21.429674013391129,0.014175052683932586
-18.177100095404285,0.017903322058321416
-52.884442201054696,0.001170345541197279
1.8060076013168498,0.064563537471774748
-30.7647316472402,0.0070360153490804257
-56.903269106887059,0.00083255970933701368
-55.001715391880126,0.00097856460110804151
-5.5866437334464365,0.041537029998846113
-47.750428101087792,0.0017981923991491448
-6.3351228854318151,0.039630729334647501
-6.0107638427140202,0.040447904942151884
-8.9473638658219983,0.0335304396720131
-20.873564221061109,0.01475858344613804
-20.724264100384062,0.01491886596527963
-42.513980559124306,0.0027663269591009466
-57.286719810460454,0.00080579399151357021
-13.80743146853348,0.024261273828119073
-59.030659762230854,0.00069424876785750464
-58.612559630177628,0.00071953715023268189
-18.398430973561467,0.017624458236675491
1.8387202287482225,0.064683485929212484
-45.284742207057349,0.0022046919363758136
-59.536186265841984,0.00066482553782885206
-3.9668870569892434,0.045916607355784615
-25.001796056680654,0.010896721756093346
-38.618994237793174,0.0037903782053441758
-45.182904441358296,0.0022232467479160862
-16.458215093545796,0.020204792406723626
-7.2962043116594657,0.037288249918500306
4.1678285556161114,0.073657721472091681
-41.2678540335733,0.0030612303629903646
1.1509826748790459,0.062196733943245257
-33.962027570031331,0.0054855052642829878
-58.708695269370672,0.00071364434220820853
-49.454684739762456,0.0015604155254225177
-39.463095307473303,0.0035418082307179092
-54.205982316191076,0.0010467731675911193
-26.976485852843915,0.0093962687346405057
-55.414172552775966,0.00094492498316303946
-56.508113732306967,0.0008610449925201385
-20.08986297703489,0.015617431415105494
-55.963112101002189,0.00090188874376388414
-8.6443849469913445,0.034195375138503493
-59.63456319893961,0.00065924244374530763
-57.573097442315451,0.00078635126356162632
-29.874616631687662,0.0075351915727977321
-2.4457783873377608,0.050357817708139886
-51.117377342635834,0.0013577959344204594
-55.958017224763779,0.00090227929486204491
-42.463052351948704,0.0027778295261124079
-47.884799642305403,0.0017782456431007822
-13.330795489103522,0.025060895073771825
-54.856477078035866,0.00099068416938488256
-19.899352084688047,0.015832836315182234
-57.752568915881781,0.00077439972929229555
-5.0090315022399778,0.043058397358579879
-35.326566514851024,0.0049265160477850838
-48.281635056355952,0.0017205713944448667
-29.647986083128419,0.0076674245051533644
-37.467101913580493,0.0041563192142492029
-34.252158949847221,0.0053618937354471333
-20.826435113853371,0.014809012033118601
-17.798655326141628,0.018389180739076926
-52.209543792731886,0.0012387817833136969
-26.845860342212994,0.0094893533623597159
-4.1583950028899324,0.045380289920610599
-18.296331276390042,0.017752616903444658
-19.608092460543268,0.016167274993624334
-18.940472662851406,0.016957691519877725
-53.537160894047872,0.0011076445497565431
-27.653009607148434,0.0089274435980794906
-5.6915899973966546,0.041265342253521332
-11.037459108826106,0.029231615926996066
-17.407268649214465,0.018903851124214621
-15.994563746572894,0.020868405278362132
-54.607854650417366,0.00101176912866909
-24.053824500056862,0.011691973027146158
-7.1699176510619722,0.037589408595557851
-10.547356938012072,0.030195499034055402
-1.8916931833792319,0.052057187790470867
-2.8328649720975534,0.04919672509670249
-54.15923154275449,0.0010509206327960678
-14.986035511125799,0.02237790499788684
-33.912997686982848,0.0055066564582090067
-38.550525135122953,0.0038112491906601826
-42.564406894833837,0.0027549824931489527
3.1970802778250516,0.069812621097168362
-24.985277266997507,0.010910147112982457
-18.343466901669771,0.017693348754458778
-52.419631300961505,0.0012170741253575699
-34.499045805002893,0.0052587674989670128
-40.093633440308956,0.0033662965790960293
-27.802207790893675,0.0088269878258724448
-47.061111908524083,0.0019039446325449429
-0.3933024578966311,0.056877212037260982
-27.590637385183911,0.0089697498417036919
-8.0046712403580713,0.035635356115692192
3.8629639946616408,0.072433894278031041
-8.549287517817497,0.03440632886705898
-34.891953275868097,0.0050984753038523251
-8.5541918104297281,0.034395423341609069
-26.117741788935135,0.010023880744102721
-53.801847412858407,0.0010831557223098455
-59.584071778996957,0.00066210221220024883
-40.60689341539495,0.0032295568492997943
-52.399232842185917,0.0012191656102397001
-16.328222471868393,0.020388958726492878
-46.548607785620838,0.0019864149847471334
-5.0483273843347192,0.042953490904232332
-14.214213563821012,0.023596331693038704
-36.382258998386575,0.0045312515516682701
-5.9053732159152545,0.04071635321080222
-42.440956865027459,0.0027828341480618684
-55.848975439097458,0.00091067740213716876
-35.506099679642944,0.0048570847981632866
-32.083480448039467,0.0063526682292490769
-35.893894350379227,0.0047102395195932527
-34.112200412691131,0.0054211940894464501
-26.931026135865778,0.009428568193626306
-56.668618732924756,0.00084936248692305319
-23.931197525483952,0.011798606960972889
-50.995882026280327,0.0013716982313054147
-43.633118264774126,0.0025247357299760507
-50.959870461196083,0.0013758452353925981
-51.553219734533336,0.001309034305827851
-39.68251941687906,0.0034797689469808096
-8.7856718535712375,0.033883946120030713
-31.987558340519719,0.0064002093682557675
-2.3658089451071049,0.050600356681085881
-30.629824483164704,0.0071096447907989637
-22.24472955504686,0.013357208503881356
-59.319837846895965,0.00067726609928885941
-6.8103733562069522,0.038457775403624515
-14.57318472690369,0.023022683405313962
-47.657557749104811,0.0018121039946004307
-11.977202218355117,0.027456189405357611
-18.443318514546,0.017568373530547118
-48.745549254159812,0.0016554279584032581
-51.424938645006826,0.0013232079029559356
-22.535661651908519,0.013075732781193472
-57.831209125354761,0.00076921863223799525
-40.463914889423322,0.0032671087168774436
-1.6129512174006067,0.052928874121304717
-17.751901043623249,0.018450005500044331
-29.019837910902829,0.0080452360837332572
-40.372975790162393,0.0032912083509657368
-8.6755061653898906,0.03412657316214026
-7.4263264208239832,0.036980022964333371
-30.444394097487365,0.0072120160807312766
-54.190908398375058,0.0010481087062206339
-33.465510239225864,0.0057032593661664023
-10.560921075559691,0.030168465970603797
-51.926204654318028,0.001268651608994667
-12.86782134532109,0.025859178736903216
3.532785608151265,0.07112527655268959
-32.655506807330667,0.0060759264354214417
-0.54754982531041918,0.056365682422660601
-10.143904412160694,0.031008957338953869
-37.718328176777376,0.0040737694256325063
-23.028605095339849,0.012611003935784277
-47.297774035113846,0.0018669807438363448
-39.283236342308946,0.0035934415849886991
-5.7286636876275807,0.041169710021074987
-8.7828038702303033,0.033890244271934142
-4.3558559998535173,0.044832558007070741
-6.6239009922412322,0.038914571880281162
-15.874874517750769,0.021042775738631631
-23.872313591124936,0.011850124114045891
-51.949682841290887,0.0012661503140855722
1.4739683214849322,0.0633554641281176
-25.845488911806768,0.010230724452859266
-35.883570854545809,0.0047140939891368678
-29.744466966456734,0.0076108700576697028
2.7727758414442505,0.068179182602520275
-8.4820567601470174,0.034556117614088423
-48.839679611517212,0.0016425028094987808
-20.765442504997239,0.014874503654688962
-5.0311487857887798,0.042999326459633627
-54.020567192672431,0.0010633159579568573
-0.57659429255443229,0.056269760158476949
-15.130166721176892,0.022156525975068841
2.2341618260213494,0.066146695530517413
-21.705462192328035,0.013893417447895301
-49.944324335305723,0.001497900657454896
-58.698856851027713,0.00071424524355973679
-25.493447540006969,0.010503968031988982
-54.003326749111174,0.0010648669546547819
-18.076258950465174,0.018031664048581197
-10.795149908367662,0.029704863437892342
-17.63478999811047,0.018603139859297877
-34.655872319534353,0.0051942291624483576
-9.7938243466977681,0.031729661573224793
-30.406677324416371,0.0072330051803308976
-9.7710636703417961,0.031777001209156837
-50.264504893506675,0.0014583342477168806
-41.716343996048472,0.0029518025202663919
-51.907955108222566,0.0012705991568309335
-5.3381477207126622,0.042186123032069735
1.3380404540484037,0.062865848667672239
-20.943218135779567,0.014684334640602009
-32.962340817609331,0.0059321594370698501
-10.711693316035657,0.029869352046141658
-13.959028023146892,0.024011602279114971
-37.289025002401488,0.0042157869049064918
-1.8234712689881292,0.052269488724777775
-33.50460302518465,0.0056858256601884762
-57.902121678337252,0.00076457555395822129
-41.800734823348492,0.0029316324939313455
-35.009196657658151,0.0050515397713163076
-31.501883760521526,0.0066460488121579805
-33.105057932741985,0.0058663776857103391
-12.710993604674634,0.026134486351993086
-11.508249884268153,0.028330359989647037
-4.1219453556741072,0.045481979386260918
-27.637828561613297,0.0089377237713015242
-4.6991595704149702,0.0438928987318866
-8.3273299630891984,0.034902903111808284


==> anc/competitors/data/v6/hill_with_baseline__s42.csv <==
x0,x1,x2,x3,x4,y
20.98302729986613,6.73662043740734,2.3464509661434567,60.977858572868016,18.265703674039514,75.022010707697504
2.073171926369453,18.45039601479553,1.292882927824947,59.581789164136261,2.8011080937898125,6.3609643579403885
37.652495018311846,15.844586673198801,2.7250486427942389,84.569223235490725,13.55417228908939,90.516870056119558
12.36243687952707,3.1011798089260996,1.984576370071119,73.947949456841002,16.289477520618679,85.698950330080223
0.19166024706981727,19.943658498913887,0.81506585436656631,12.391998849756252,4.7051277683129005,4.8329395550602916
84.502013021390553,17.70480046184716,0.85929665363883534,14.451322343141412,5.5241472691313209,17.025110139916308
19.205212018125561,6.3942603194167402,2.2327385673242537,64.140260721041415,19.290377722784033,78.200515385064548
22.813552366256118,16.901035013557827,0.93235984110519521,53.757286806004799,5.2919521069231656,35.837122463950372
0.24229301715750354,3.0219711055562746,1.7682317539551082,33.416618980869231,8.599140998000955,8.9210163121093142
2.2446974525094103,19.982989879010535,2.9794361898217767,47.679047858332147,8.6503118648473212,8.5365665883552566
1.2953707094821829,13.648009986024201,0.51001901183334875,78.211928685957446,5.0606949985936716,23.272788304850533
60.296897486081079,13.352375295617144,0.54144950474389231,84.395033619213706,15.515821728741809,74.099098526233192
8.5427040331153226,2.7183738126985224,2.9827114548262665,60.510076110103974,15.436986864583105,73.999413173579256
29.395769940595308,18.043634579035881,1.9615970853354137,44.683253277139272,7.5663602844757127,39.746234000170084
2.13915668669887,1.550990560884919,0.81727493879628277,34.36270853455963,16.702515821614675,36.328259346700641
0.48052519691574586,5.5757331027817933,2.7432554993852341,56.972662369232815,4.2614986879800476,4.2706513873147403
4.610567249984423,3.7174156281660649,2.7009507503192305,38.32746567079429,0.086115513353572926,24.593508585080546
0.15540026974329252,15.758590873152153,1.8405010327784381,60.768562334250063,11.42334724111482,11.461967157083846
30.401395269679973,4.7658803170450597,2.0544800746518916,70.898714425867382,19.881555449047571,89.665285380195968
7.8522333505559674,18.30212631548682,1.182967978752191,15.947128982745536,0.77288619653769208,4.7220132160971318
18.804561916113499,13.469111747222312,0.62629924093001288,10.096071852047251,4.1599614741692115,9.9268272845834122
1.1576516747459553,1.6870914993992281,1.9864190222271609,29.104942495666865,10.378292849741683,19.25258818906098
81.675927165997734,1.1031668484453088,1.2368879830069075,90.506034794690294,16.198814728897414,106.32058785532928
47.792897834491995,1.9815004232735796,2.1590526166508797,68.166168690570316,1.7808401015010644,70.271796233772278
21.634680763066207,12.512578375306827,2.5906129421065032,25.476431674332055,7.904693075177887,28.538599840943068
0.38363314625091904,16.228154406328891,0.5454013597859102,90.123756564125685,14.941516012597727,25.332328959851711
2.5128294378026323,5.5325035919203813,1.9892844367143185,52.296034625860599,7.4308641681272309,16.296390153694695
0.13533536462213122,17.138768015538385,1.0782013492171307,52.848258101079459,3.7767284095127795,4.0687685465851597
0.29031433196504208,2.0874068629119473,2.6847212447595035,94.198774945838963,3.9099165479317466,4.3162952609127672
11.198164932559395,16.218313219191849,1.1341612664045713,15.353802296500602,8.2009757382998849,14.091432459814111
17.150882346504794,18.628113173273327,2.0269253330885455,29.366044716584668,9.5883414961178222,22.971994692204238
79.896765387702118,15.67005958298323,1.8838521002240287,62.719419263925019,17.23628835632028,77.219864212237326
0.94945869142065786,14.264294895594107,1.4904162501481224,27.593785862380368,12.845048371359871,13.130383416664763
1.2923469377951078,16.921624154452278,2.1940519089994854,71.157430828806213,13.808039090310029,13.856733320832516
2.5625210040238215,1.7628746913942619,2.3144240867885846,29.268306040304818,19.659743430718141,39.918832269277054
0.37018095991126954,4.8338601036620528,1.9173444882984669,18.92412735389329,8.2368688060194746,8.4711939149443687
0.24533782794538345,3.3735499068072183,2.3960555929618854,28.628664367675576,8.0670880649825669,8.2574806472953668
2.6737129446658967,10.586088813666745,2.9585426899823442,48.046063084485603,18.466939354516246,19.330882557825387
0.47943313619182681,15.158574438248046,1.5481809697520128,25.85244692557719,4.9175117401011725,5.2823049363057075
10.219790287083484,12.970225046951576,1.7864576297138273,22.12228224310126,14.596304926057332,23.359704772100741
2.0485933406128138,17.171490895476765,0.53117469485303315,87.425369759704679,15.091462764362692,36.546558515220923
31.479990177253097,3.9490468563807268,2.4900713907759462,38.835748323757706,1.9557599489088617,40.648053664158304
12.612329434360221,14.95780074676807,1.8005751676149846,42.468281786642827,9.3646281138716798,27.340648419522868
0.86516695682080247,4.6677883265091777,1.519903575901413,14.974336855110487,4.0112494264310801,4.9507178687745865
31.389139069625994,6.1444162750382052,0.73517990772348951,42.163266115184875,3.7075054560497134,36.659398889175463
25.959305683261842,14.488189248344774,2.7241410541884932,33.832645958942166,9.2765622092575235,37.258917718294796
1.4535672756798019,19.623890913074955,1.4875181001013911,64.943656060760958,5.7885941501612992,6.9463195905059933
0.73279806147632576,12.619328513564323,2.2064539955230509,28.485126790516603,15.921208952517418,16.083417529043341
11.155435048867027,2.0355059848346162,0.87343539092037692,89.952890775655646,18.152097827809648,91.568117735317131
0.26257746477219523,12.709870428623123,2.9038740738525814,93.669995882759963,16.054412105767312,15.703014036133926
0.3978548049127214,1.8046604800231747,0.94610440455457723,18.984795145911118,5.3206174524333054,9.2667227480676448
0.10521721669668511,17.798768515969527,0.99885498224872593,19.66626606597195,5.4826878737721678,5.575296049668931
22.949494952928898,14.481987416911794,2.6474571513942844,20.379379429988916,5.0945670023493488,20.545826697140644
9.875351660720856,4.2894290820275618,2.7814568603548278,65.761233067928089,2.7007619211247214,62.872970864000798
13.046563604508179,2.7426991106597631,1.0303685188082534,20.977206778866062,18.875967362074224,36.506744485041054
21.988069097489774,4.4871313487260611,1.6745022204370699,86.714408613723961,8.0409559631413874,88.775677309557054
2.3809338343207611,19.620516411529657,2.3337372614070748,77.884436344410318,4.4937894909174751,5.5030799338961502
5.08421125677524,9.7126522067113061,2.695914334527004,83.782797241422173,16.933421010164871,29.555123067839901
0.26265821854959315,15.897538018486751,1.447631737593263,57.34544741974188,7.9839060531558097,8.1319263452067911
0.22059223484879875,13.09175850004776,1.792548717123573,99.700949036723813,0.70233622219333158,1.1674671574464615
10.120661170730875,11.875849849214109,2.3542910262993373,13.975759264974513,3.2388314049926237,8.9664910082654234
2.5899335315803294,3.757474838635944,2.3278399416319884,46.113846776750201,12.7850068071234,26.429529601003605
4.9625891243693916,18.974464617603807,2.4574003250652123,39.154300204387255,15.658105483434479,16.890813181636645
19.72407168454135,6.7255100177796407,1.9248345466038159,95.378094884137695,4.2186877697742586,89.065393739712448
8.0196416004502122,11.982327100343301,0.76153774201193802,61.917486264783363,18.347911785322843,44.729428846515667
4.5786579640486611,14.295742947192256,2.7599332271951003,82.557186890025278,17.019942401043288,20.441019062126713
4.7601592505886003,13.335429949660869,2.6639313483025706,25.330707429266695,16.96761508122162,18.299642943428587
0.81630093545578897,18.871293784214849,2.4952435895458325,98.077072951039497,4.553222935984282,4.6245610462278384
0.12372387219901178,3.8203408084811019,0.74965619290182373,54.877559218868363,1.0107197730011541,4.8897828343871037
2.042453452255824,10.658702030491899,1.0109934177035731,54.430486864358123,17.348470789651675,25.634060116260176
0.44030540677812396,8.6766534240745532,2.3590009127691296,97.379625569116399,6.1160045747713472,5.8325116412475317
1.6810705158715591,10.009205860169745,0.55785023645486609,44.265912509543057,12.378327623470518,24.466533752146713
36.325300845526456,3.2651329977571475,2.9480615842681992,45.777252209949367,15.1993376740146,60.285880546710686
0.50329018104216661,3.5477975875825414,1.4428617008892017,62.627743252444297,2.5658651702224033,6.1477823609146443
0.14959195055913563,6.2834353698438896,2.2982813342270587,21.524734949300825,15.616767090380959,15.500770278008394
0.69847630227135382,6.7893874714557949,2.7189277212201084,38.897706377066939,18.770229179221317,19.178688303652851
0.75994344502986932,9.1301610599456495,1.4865747203752058,27.388749020061748,14.567499314928181,15.107185885004252
9.6771961543649621,12.608763393695938,1.2978312214991652,19.295513119634464,8.8244549696111623,16.997159012497857
4.6891751739810088,13.057953230946996,2.0218528222456169,87.953014569791804,17.533562775034056,27.283024458839147
22.474737466287856,8.8244070351258337,1.9524734343701269,63.039804951472846,10.54915260145118,64.867711674272357
9.8387657580227792,8.7668790791452444,1.5228499440619929,42.280551237512007,14.895418556335082,38.072626095064741
1.65638231262177,5.1349420072422776,2.0044368896692712,46.780243963004153,16.410118877172081,20.682840458240342
27.673312922183186,12.177818719771157,2.8384534239162367,48.836710331861916,14.987057233980119,59.743420559493202
0.31689746108048572,7.0237773150275196,1.6691006415664913,66.983426393023848,5.7570975209630788,5.8856738409926814
0.11698662699477451,1.6851368512699103,0.99185545187657831,93.40924523400939,2.3568780181166216,8.6189324054626066
0.18627028640471932,8.9496008389803485,1.4430149572075097,93.950165769128432,4.7667705872412025,5.3487898314123763
14.691902981011795,10.008520826713236,1.4852674564827966,45.234278157759704,10.057498739607064,39.118558898363609
2.4301422203106182,5.2862644958800082,0.82777173256554959,39.633621363799264,10.105538445861917,24.240264549884238
0.30465992939497399,11.876700729320198,0.90717875138638726,50.594185016672952,11.652886986290751,13.221260036504656
3.1851825318743248,11.749666108206497,2.2114051834841932,61.114080738564333,7.9020367509578175,10.783977517533037
0.28637579520267664,14.338041441097056,1.3486943855222568,51.563612030477344,15.737827629000554,15.750044184069386
12.273293649724261,13.311021161822991,2.8872459796395189,69.287806883503094,18.263075006944156,49.031855062110303
2.1800619086334372,13.3962280738996,1.1089918633965186,59.895912104178727,4.9345010695894249,12.114735833931439
1.3901564475150456,7.0080688846568187,0.74731126276205573,38.864399202466849,14.73046435403776,23.690993503940643
0.80266858802474117,15.961212217733124,2.3837614075006446,41.11577251863693,13.559437050900893,13.310560988533528
7.7776389624860816,11.433743288393909,2.7025901297946753,44.073350880375784,10.461809985586299,22.152556637177668
1.2174127103076258,9.1969457084179123,1.1952833921787196,18.51757914244498,3.7706046774832047,4.979481747358502
0.18321024604076938,12.894237137880085,1.005220254113695,24.94563691725758,15.90464517165419,16.537446357242672
0.22595278902083457,7.8524893545548311,0.96441533717771799,75.080242193084757,19.212525712576653,22.303397998795628
76.858692776371498,10.742045647528407,1.8050307534162808,45.018704036987202,14.43672664467227,58.292744918460521
53.179233352424333,14.997408081162185,1.6710416031169273,29.308507530412928,18.357199932514682,44.657611234074707
12.563811197821094,17.841654847750448,1.1485995996363356,60.640516951737155,19.683705298959996,43.854545239092261
0.62749444337212379,18.500086748608641,0.61293279247356591,77.998558822608459,7.0410134847847639,15.294866170909129
80.821914183280072,10.569025578478884,1.7037283508157017,33.168012611083427,12.764471058526738,44.776300861903913
21.689658386253019,10.885227180070812,2.8983308690890208,84.411089373137003,9.4786547527615603,83.537360687413084
14.147202418743058,16.197537804512891,2.1312980018816581,93.475437366254468,19.732574937264602,59.412594070604683
2.2288688076120708,6.9745631431398243,1.7387663915715461,63.765507616645664,1.8761564801544983,10.020374607558944
0.65572944468125227,16.910264884556305,0.77673018507404024,70.205289309242161,8.2474982859444914,13.523178709583602
0.19461346559845083,10.388691283831045,1.1310907263739682,14.731839129074984,17.510780890544723,17.76812059099743
51.027840531501361,3.2012777623700996,1.2369348739363568,95.096790191971579,5.6810262105303089,97.7020650353614
2.3298548724579105,2.3691237943859305,2.4120088815180858,45.323626083844943,15.755857012777454,37.91753869895151
0.4046598296680734,16.997871009749801,2.6917769931615485,93.151036049088688,7.6556632556051145,7.901739154836755
0.82769412476867288,2.0557904212306801,2.7541046339160959,62.107977227521829,19.599570797803164,24.278496135847487
5.4658625566886041,6.331617286539462,2.9614215206268852,10.415691895899485,17.670596728474152,21.895402422026244
0.339092628515892,7.3484707695293707,2.9559167077613311,13.468779939109215,6.0264071532523067,5.9787262455589323
37.14008148792368,4.2868944586402815,2.8824978319199537,71.237692510292987,15.403862270757102,86.414769036179919
18.860733974395757,6.9639740262377954,0.679555351257211,60.640121244873981,6.7371308766653737,46.593422306474842
14.400874573494145,15.111158767776628,0.84448383981951292,12.387919348546692,12.127256804310703,17.698911618196348
1.9782406389761849,1.2789740276413446,1.2611663161900823,76.911396510014683,13.169615367865839,61.877240131725408
7.6195008546994973,16.716295065893043,1.8822456351611536,86.693080336226359,16.5919081817141,32.69669125508311
5.6531942263546773,17.274412447916607,0.74244472176369825,54.677573419537744,0.48901681764029759,16.776700088727512
8.9030703413970134,8.0729698906394152,2.6144923945053562,51.918169632152946,4.4031578230459933,33.656955486027435
0.17919791960426176,3.9186450821520613,2.0418904476932727,10.492579795116473,14.238356211771574,14.271094500385686
1.7677555381707628,12.415967750956536,1.8559110057555124,80.798474124423933,11.270464739390746,12.841642616703508
0.13330379750161159,3.2737785614329926,0.91327830841822788,39.764446007149488,9.912101564022862,11.710618616458255
3.0336987857336331,7.9334678604867976,1.1331386860004935,89.088725780428561,1.1041991341596091,23.634603601264029
0.97630078160628486,19.210154437118476,0.90078006245564513,43.575452880224773,6.9655176692291239,9.8486974197136803
0.27137670596893476,19.913824979089107,2.6298328944869964,60.8570119567635,17.302004638212967,17.013191974711358
0.20427202922274021,15.669992935737126,1.9605696501530454,34.330760937939473,0.61785674072064367,0.66454804016129709
5.7934026884218479,6.9082686884945579,2.3378235687990836,24.452948132642682,7.9287247072962419,17.931391317815319
0.32492184125318041,14.065635934155758,1.2400821572750642,79.741711304319523,18.902965753415451,19.836589008731099
59.615659831876393,14.402720944196242,1.428131592720693,54.693143096165343,1.0176146909002926,49.330063589081433
5.5358385940027377,8.3689922081093453,1.5121374110663344,58.283913137702569,14.994115020892735,35.197694313776623
1.0980178836160126,13.176884057137029,2.4000374293600872,96.887435813356191,5.1522523236407292,5.2426166263884939
5.9257929703184224,1.2038252545378487,2.4308824691864199,96.722192099993833,17.332176643073449,112.20397722946173
0.11706083377588759,4.9720955134425875,1.0170338187850794,87.007790953216315,14.921359579187301,16.850552001137117
75.106519993487254,10.976677756377962,2.8538471418452476,26.884836348853021,17.714103417167259,44.646213823617082
2.7984033422354995,4.1112747809076211,0.80163834360921604,63.484542487142193,4.31849580862532,31.23798569446615
22.294907855177513,4.1522304896541389,2.7403052060590758,89.033268218998373,10.625855096372099,98.983544732363271
0.17708835338265261,16.88978152045452,0.75098911412452329,43.701754280404394,15.585398871496015,16.989606479856786
2.8838654399997989,19.793527050988505,1.1613495278782777,19.099554934202647,4.9139948598996197,6.9535803343341778
2.9656574289180457,11.56341913254052,2.6161963401698927,82.986661201592966,4.6149261053443391,7.1283181834538079
65.084768571823957,16.942324886752555,0.94873018086521865,53.358719622595444,0.54364266995170052,42.063799144415206
5.1902007622752553,19.816111622199177,1.5339198282749247,60.795341232326066,19.170305879509048,25.61949730329545
2.6331051540749355,3.6903218828067192,1.6246482498603156,98.392986668606,14.200337601092468,50.622777325047494
0.6323055434023882,9.5166666518326704,1.1131474325580242,64.649028744466492,12.711207080203696,15.788892025371927
0.98788636675546637,8.4588816009964773,2.2756130033399664,48.248144709949123,14.879894453899817,14.810945997567012
3.64768399323696,2.5209363892775154,2.6283366235055095,43.2985931062478,10.632258373908787,41.858983726131676
2.0736448664669376,15.351273283100145,2.6864378496389296,47.585736338864109,9.5226764218082067,9.9351196515864739
0.11610107464600658,9.2418015191292664,1.3483053643414022,20.655917486080188,8.9906448224704167,8.9767896338329187
30.121442945455481,9.9172117496176249,1.8271259857195361,81.527550257581467,12.808784242072825,84.742308933467356
48.807022661274289,3.8627865024515637,1.1210160096641286,85.394517236833707,4.0306995078476637,85.078309749320141
0.26347976474360535,4.4376063923864946,1.1119912538753636,35.595742111606796,17.761173900297393,18.974868043529689
4.5931267544993508,18.234968820968085,0.9031351571298103,37.34169565689497,16.235047424385304,24.38162272113178
0.21170310287683206,1.8483326905112989,2.8500475270187868,88.690083070133184,6.9912722290406766,7.2283758323389513
10.392505885279629,5.4241934139304187,2.7199720715139497,12.157331997515991,11.572185936250488,22.055949128484137
0.69775242015962502,6.5491272759760388,2.4433967833192307,56.841169939050495,2.8205459990002923,3.1831830803212111
9.5119137597551315,10.313753305630142,1.7941538032193225,51.730814321335096,19.446924958671961,43.666428427492242
15.16993929398825,12.142458287281123,1.7265197887796797,72.111409262061386,18.05785375260567,61.008110588367714
20.22751238483016,10.372509541162666,1.8243641654562448,24.705253013450903,18.43795012998401,37.628131999711194
0.2104858172098997,2.5981913565807586,1.8414200339427231,70.149766671563839,6.6432609540690324,7.2573824654329941
55.980340458974773,5.6296816270585577,1.5864077117442259,43.906060708738877,3.3826941476571148,46.185595696484214
0.4905033441826841,17.028179310488284,0.82938708223016866,65.684330035267777,4.2354432693262067,7.5542813904080788
0.12949042865580276,13.114185309090722,0.81415963217134002,13.608550888549832,1.8000278209017972,2.1637673669077242
4.6191004645863423,13.333831952551213,2.8806242896142082,51.555447746605843,2.4022126020276868,4.9189628763708457
1.2964830748893101,13.733861851675744,1.7050768989658764,57.00258045841349,1.4260906836969078,2.5664716903280236
30.858103360688176,15.495157361751053,2.8830138122629725,29.289376256948795,19.796461384097469,45.56235791080212
26.592209046654659,2.1040611527074993,0.9089421942752749,22.566128876120864,1.4811536673814718,21.798638694464771
0.89416296591342892,7.965559313719635,1.8860413800998339,26.962687271107125,2.6508416190282724,3.0968064039338161
72.226768615854581,11.251021269971895,1.0192931333788482,40.972697025701322,16.54509191181473,52.157677150503815
0.74602522861490472,7.4306731826491941,1.1329615153165038,18.71291343744743,11.604804334858862,12.941977247279731
3.5089032014738804,17.045098592456544,0.57513644690294696,95.258781615664404,15.488344091386647,43.400200115547278
0.58599683678907999,10.168877663158584,0.79738327685052823,46.449465534623556,12.618240155453099,16.814387778825893
64.288117694492158,15.603924199728203,2.7921210190729893,82.807264225607412,17.643501406578959,98.997401099909183
0.31176219661306559,17.188294820742211,1.3038324787058293,97.697541079796196,12.769350555294812,13.558790229514578
0.13637408765765316,10.591038175166464,2.0203230297864789,17.266175200246519,10.442501858063018,10.469719968976195
2.0197200649695652,18.281492633555647,1.6625353299731824,68.650252114149453,14.254993875225994,16.559902444003047
94.869517581655842,12.155354870202631,1.5011281131131957,88.426817806709252,8.9478550358421884,93.41070310813862
47.318590406296572,17.155211677840715,1.8297152283651703,67.081099057005545,6.9212764580946935,65.019752617542906
17.612623782375248,7.4712251162389611,0.9680973615383538,48.612350922167145,9.3530490490042499,43.006043233595882
47.030270065507601,10.477522212098219,2.9715097462989415,48.796872187414444,3.3942821019712133,51.546210236151644
47.900485921660454,11.096809779086977,2.5457696717596576,13.230899740662302,15.931434596053828,28.912713184136553
3.6022602115955333,2.994614602025341,2.3540365818287885,58.114067616034781,5.214075626718893,40.704222518923778
0.88672132997588504,8.5724976273292732,1.6718982425348812,99.418869710816267,3.0706309267409493,5.3407026913197866
20.703191359829191,18.429415778481847,0.88219280531583988,96.283677337474074,4.9270448356645353,55.853247894586005
9.6601482080120604,12.985812566930106,2.8016646456839194,13.635930595794687,16.841403035444795,20.961314517787219
1.3212140597980877,4.3726250663023825,1.3534676684543192,73.521730326653937,6.6040259119546274,18.668352336230132
0.19204367324472851,7.4382570765824942,0.62526672424233443,37.158838002723769,13.720997390118004,17.827818098808564
17.392773208328276,4.6404571835912964,1.3560091920265718,91.269023806552312,17.128192613114784,95.456134847643895
0.61288860622561725,1.4716395041728783,2.4861425762397111,14.060327113835069,1.5548933385008423,2.8051952210265205
64.630788086915928,18.621748711576508,2.0567718624705202,94.228669180997258,15.300488103560859,102.58930228755418
0.5283378505602192,9.5159392368805591,2.3770964618621493,85.372816940899924,6.153309327580601,6.0050754462148586
0.2334929634741337,6.8431663759949366,2.4840884596559434,20.575394402734137,4.3324472836808532,4.5721906372206504
31.141391643437302,12.371066639596995,1.0298865277013565,15.384190358556928,13.778029049059445,24.782720651269631
0.28830551485457823,1.1389746695672971,2.8094582902329504,85.123689789424233,18.195932454664675,19.984607875621009
0.34498874317435546,6.2824200254154627,1.5949740073009315,24.018190387712146,5.9003841742479075,6.1167910493493407
6.282729685044818,14.357635848278958,2.0975341231604112,58.140833767828347,11.37667610768638,20.289089862505701
42.042266664081879,13.041625688315996,0.50577193146685495,92.417037209083858,5.7966822769898307,65.08489227737266
0.38842215832221166,19.654313003308175,2.983421246027945,61.0703302194391,11.085711714528559,10.816250241536952
0.85304318691811643,12.786796483502837,1.2022409649103878,45.750997132554168,12.437240613086811,14.193248327344687
21.488916321401234,10.072611598926922,0.65515776635038803,50.051444936859298,12.206707775803595,43.470459047913963
82.315056038668459,15.467218700496145,1.645655103841285,15.680545363348392,12.470927392854918,27.293858648357158
3.1785098279519279,18.163229567317007,0.82257514295510437,97.187708922543891,2.7015958443504817,21.208712096855905
0.27020445653796016,14.69322298764868,0.88081677539393932,37.958876657297452,13.87080939173439,15.132422453375399
0.11010546189317018,19.301013247438213,2.0807070325755257,27.042714250556845,13.495007127604467,13.308880855949335
0.48861645668627113,15.858098244025367,1.4823184789255832,35.744257165635574,13.651762444337663,13.725273236524371
0.2485802688326291,17.469227326976604,2.8046311253874876,96.793587540233105,1.4814110547741266,1.2451224053396053
10.788871508457575,3.1679773524891068,1.2978912365201751,18.485744813920633,8.9367768482830527,24.619127299171712
0.23200509044234818,14.915856556881966,2.3154503209597528,88.057273645106321,8.1807026409145944,8.3454176966670985
3.3036177803884978,9.3616852910200041,1.652748575387269,73.705950496130299,1.7342296728639828,13.065516003511945
12.100053956614596,11.508972245814229,2.1498782528231972,84.701726124312529,4.447358557936214,49.389074590154245
5.5379601670098202,13.427945780164778,1.9992383917899761,97.830778633110668,8.8192526359607353,23.754625486086393
0.39749068440273377,19.426487217405818,1.6819599318974956,85.793918996518471,14.858126197161646,14.55267957512425
25.844823971660979,19.706983547200867,2.8751527365610929,94.904411615006751,4.7412415396932639,69.62100143425414
14.003009674078482,6.4763366642701996,1.3567841068873896,21.424173111182782,16.594998202498232,32.29534608178659
16.479802845263094,14.941316451320407,0.94308875312318141,81.620970865027303,10.915965714789269,53.397566146241601
0.2472710395600235,15.249687220770104,2.1952351521995705,59.110812467294302,15.20843370369235,14.944913911794057
0.23510475398209074,7.5833643649479274,2.6150189032697719,58.914603557187462,9.4511196667371422,9.3825937156263954
60.63001183641137,3.3535257224201995,0.60063434984980946,90.902941868846227,9.9838845084444667,86.993495615628916
1.5585996754699754,1.7779922454286754,1.6240817210567013,97.462343678204022,12.394387787592805,56.017956586854147
0.79955082428466018,15.769519423054392,2.7312192242183158,73.435449073886275,18.559412163316484,18.593715066249953
2.9224839588663687,10.304295094521212,2.3740465473071688,53.464455052460551,9.8362516282582,12.512952962040782
9.7407554083445174,19.725263220403598,2.9795192912440704,51.07634721116608,10.57315076216582,16.261478722726078
73.598636929982163,9.8344956676794073,1.8285345289931094,44.770731150086363,12.03993927055059,55.860926779737966
0.72333366896783657,19.580422602402965,2.149989297002878,42.543912661539636,14.750302745954516,14.691949932117234
59.487441118472312,8.8199440416871369,1.2562007028448203,45.235615751598829,1.4370067097246864,43.434963138408463
0.11873492278636356,16.079960860639481,2.8688389991649808,18.077791172607576,10.313748770439442,10.372603939688821
4.6301400442068914,2.6115661739248091,1.4158387213913408,16.96924767343944,9.6318317841208696,20.911686576787599
7.978575058857067,11.553772492617515,2.3462767817165715,80.188285948508053,18.433699684751407,41.879505463506455
0.20782233078780549,16.239135952728759,1.5078505102977049,50.146560362820352,9.8701316087268225,9.5033316561731134
0.2636445457917907,18.569331677177885,1.9045473251574982,93.761603969015837,9.3664106938866194,9.3991221260845865
1.8086017967290877,16.629078721731201,2.2994563375538655,65.099890773455712,19.243999770694039,19.607303967414396
79.19463042311115,1.7024438168223104,1.7723353793783856,13.165838396597778,9.011529272017631,22.045227258960253
6.1394244538574689,8.0813444848279499,2.7677158172737713,24.177100718573151,3.6176886064418068,11.822987575277885
62.960716949660267,1.9252709739631741,1.5482524698195257,28.523781371170681,4.3383224561157663,32.871574736038333
25.887060985807487,3.076363531176602,2.1176794953583129,97.816242195069449,1.9037507667394826,98.838797154268732
2.5243223045074026,13.830806944682198,1.3559060832501353,29.683380353647138,0.011362585178888995,2.4670668263937356
22.609468219960497,14.551905729922264,1.5203916705775327,56.418010865924614,8.6389132200096377,45.708264825015611
0.1131124350720796,15.700692972280899,1.6001252705838809,94.255923847617652,15.384851625964428,15.429247708932412
0.21253574921514531,17.443674413057593,0.81451754578071311,97.94734569229216,14.669328855996717,17.343117406212723
30.781221115770617,15.049197901053688,0.72930919764751678,31.272439184519012,0.64298175605700392,19.803233131147586
24.572608704277723,16.21656025002601,2.1687248078668948,14.420587937503612,11.399658071880658,21.610624308263823
0.49879515448438888,1.9303104866423055,2.1387943458576304,23.824164928398265,3.0856625082695199,4.3384356962542601
3.9111887205357427,5.4561678583846733,2.1572742855252383,15.699563083230228,18.821525695293946,23.913785938520931
6.5772971376425433,12.81605769412967,0.54941611335672924,27.561181698310275,3.3472999928835856,14.426320323518134
40.106693706478637,17.30438078787164,1.3163671066794498,61.171274323336185,12.53278435394963,58.366298249567123
6.4464626686566771,1.0855023738535232,0.99452461814799231,92.120391666607759,6.5247672432811354,85.213207965467063
1.7286803995358297,10.777957500210647,2.4453785563600308,58.349699532490604,12.831226519287044,13.510890456993724
1.326026276805603,13.868460587923547,2.6515760034903253,66.339060102917273,8.2451719292815024,8.5280991445826313
1.8951616481998914,1.562538493443651,1.1167009430653683,28.168052644858701,15.192861046127895,31.059989141529009
9.0321902488082575,8.6257555935143699,2.1696228971199658,82.052525860646512,4.6135825065571563,47.613411674336959
40.037955750471319,18.01706274629024,0.82340700864568617,65.601001765502488,18.115837058285202,61.212594950444128
2.2998030533306206,13.760643368261317,1.1878813140042834,87.772314627345239,10.004192986267043,19.477630551129018
0.5540113840184695,5.515508903851349,0.8466362405835488,95.395879630520568,15.121862954257058,27.2020326508446
0.51284613751943842,17.20284146300634,1.208801916498073,41.311069818093301,16.994603828024541,17.468702230182775
17.299870043752204,7.612597044780772,2.1868413683731949,18.15211526818954,19.976572219096099,35.741477059345407
28.164775268213148,17.213548751737129,2.7758172754631314,30.333606212510421,4.4789133118791646,28.896227795080502
0.20693513731576899,6.6799293712592052,1.006306019810465,49.405740910825351,5.7378482712690975,7.5153645065325536
0.15837133252755611,12.216084766779831,1.8551975873767979,95.112428664202596,5.0086617346377649,5.4849960310970411
6.0715697881196737,8.5418612872088477,2.253477753108581,44.047884013607373,5.2574266431956529,18.987331264884737
0.27448570558062596,6.2216759643462733,2.8823061712139144,79.369589229883303,11.648894830787548,11.662222389615192
29.784654821777334,17.844593681265515,2.0251512072179345,58.642902295367954,19.87045046291686,63.172947953304451
0.85310801416454407,4.5642799568503349,1.1377673275684517,26.452789338787888,19.80556174185509,23.198250688725434
0.2701567349712119,2.6114202334794987,2.0636953922848407,38.866070705810642,10.535464627246153,10.729189745396306
57.931052308545048,7.496611832367547,1.3012279041950405,68.787269652053681,12.780544205293475,76.701120493840634
0.31375826023815423,14.635143805189784,2.9403209767292693,70.556805521640413,17.199410874032118,17.223547481435602
0.7147600112787228,16.341200513549353,1.4991903379090923,49.128377212814158,18.658669169070102,18.912274817961503
0.2889616347437487,19.976124031268533,2.2135693019025355,30.578104239590317,4.0772125465908786,4.1013855956771961
0.22205992612427225,6.6308790832121334,0.5580689558668962,74.971610156140869,10.570834578849057,20.164166340626068
0.11572949259636928,8.7508970714943608,1.5001536153368884,25.19857374514433,16.656741093230245,16.418970802271236
0.14661764094400384,3.5996042825628995,2.6877690333062789,94.300272267861388,6.0640415326918333,6.14015765213012
0.33413687979680423,11.922566662837639,2.0255686110831146,26.911322113282903,8.7961808496093337,8.8533385676837177
0.14459251037250742,19.954020707995426,1.6098572159899409,19.658112654926839,19.712422030240159,19.864874268506384
5.9351465685489879,14.316739192292511,2.8398437485893147,54.788293212884092,19.700933934417421,24.403454010184973
11.019035453462893,12.309043967854063,2.6349609403680727,56.759463829872466,18.122136215303634,42.461155498856868
1.5166709571116128,8.4550127655140859,1.3055391845573456,55.737362330042032,15.968966896561152,21.437877115488504
0.89944226406100947,18.390676445425541,1.861371005103349,49.300074040495552,5.3826100144561151,5.2906772753668738
3.262711780748035,10.441415326476639,1.7245606402311568,99.533340354664745,6.4170014813437497,17.895620699147255
42.171090028635852,3.5529713529481683,2.0805062502871561,53.765255140352366,10.945656824097494,64.797283039047272
35.759783473511838,7.9421908007835356,1.335278167396889,53.015192266584791,11.215547491240244,57.729894394335695
0.13502842004185836,2.2761667081075712,1.1105125019147206,47.958945644310518,10.11005638714134,11.843563716224356
0.35034443935507498,4.8376017160868496,2.7816795881388403,16.01431792313166,12.733405598326122,12.734374580953661
0.51313851533874411,1.3357068389983318,2.8096862487462659,63.366096803465446,8.166460452659777,12.179519607589256
0.55996737855697132,9.6123184135031057,2.6083072144049475,30.51709950008642,14.983483146310659,14.775318414631128
5.1724696994363155,13.056265034084147,2.9455110769114032,67.384808220614488,6.6709985295671075,10.730629756918436
1.7733206733987243,7.5225567851992476,2.3624788144492213,14.575011575362943,6.6135399389270511,7.3865224460897245
0.14052783639104388,8.9872536586002649,2.4116680714049989,98.32483911277015,2.54451923783656,2.3465580066864336
1.3208162863947208,19.224976184046941,2.4064752299066017,52.210457111140499,3.7742442005783849,3.5072855051721028
3.7261372356279314,15.287299309923394,1.7015190773557662,90.70798344316286,17.010417578427152,24.777956415051101
0.20184393706133502,11.276276101954073,1.6411304862856793,52.800505590964129,8.9256467716088306,9.1207841904185916
31.65014189237986,6.4062766271246794,1.1005656903725078,15.429773671679957,4.5573557310566759,17.562793799594626
0.14318106861361998,18.042939176686907,2.1120479858982262,83.99921914844262,15.186822000447748,14.79278070792177
59.50118390634016,5.4668452207325302,1.2233003402558364,68.336535670042082,11.079622516337189,75.733481739448933
0.1983076302206144,7.1815118798168642,1.1445210242558861,80.358134281655069,0.42312022846586972,1.7089077078638655
33.941017275661927,18.272231474036023,1.9649034352401369,48.535287715798596,6.3272291467343038,44.064352834340156
51.045731502591778,11.061299050416375,1.5249559705626079,67.414306982198042,3.5400282224268209,64.727879912994808
86.838445747596495,15.104041038941556,1.0471415219865805,87.06061034169467,13.117457219656812,88.13772613622514
25.472856018371225,12.224151089111556,2.5401400418820779,66.795889858469877,5.5006208126050566,63.506986292247888
21.798801781151941,13.415344971180408,2.65142479823594,41.290627135231297,1.2989355841988726,33.059238317816956
8.4615481084682855,6.688282538781686,0.91924879919445246,69.627663492957993,1.0986997839533852,39.920523149808076
21.726464672820683,5.5860691709065957,0.51876758199999973,70.466876975266061,11.634545959174298,58.494965976219355
0.25331250242272785,7.1273545962046398,1.3403249213234343,96.452826625596245,0.43446911408179245,1.6064535573241212
4.0569915938743701,3.953389717585027,2.4937770892018811,43.382108938750228,16.975842262721773,39.428214453594997
3.4887400475480166,17.611972940525341,2.5979346655858109,48.257359076271804,3.1079423851455124,4.0888141480709317
37.386639675686865,6.3816917317521673,0.845822675290123,83.091066506835332,12.131326703908595,80.144572425674369
2.4456713543548081,11.668298493873309,2.4358397529576279,55.51860832684671,8.8937605602149148,9.5046178554351624
1.4297775983881202,16.04751407768611,0.78926041827357363,76.29157838041597,8.8570304246380509,18.51341901941926
8.2925827454499501,15.892658078138558,1.4751564753913231,51.373851800823289,1.4359428472009172,15.699220192988054
0.63007166955246552,9.3293389130996651,2.9965237875297897,29.394562763143043,16.055045004244313,16.01524310090354
0.26260635571158786,10.048888863147788,0.98147705807727448,77.068345850290967,17.861049695065052,20.077000282878913
2.7141373534149476,19.899333229765471,0.88490895644406609,21.803965226623895,0.22033334768456925,3.6110899612136427
1.7810171677851769,13.817352062601458,1.5570008313669836,27.872529717817727,3.5720835139423546,4.827103405254018
0.49855126389274679,16.478130419239772,2.0491713149246538,66.414248450578782,18.078083775909576,18.075449680522645
1.2662965695252422,18.148525415165405,2.832251956033133,77.254282017286286,10.989872256001163,10.567444808436441
1.2565429836788886,15.964206888357445,2.9520528638325856,90.521909818103353,3.0007915649642025,2.936302776364383
0.96047638898479093,4.5184075541177844,0.67410159147848658,34.532784767430257,4.0558090521831769,13.153012491154612
1.3752835209587431,11.681243941013872,0.84499379336976332,19.965183274049892,13.199724884742283,15.739408551436943
11.408539131252285,2.9359889889763524,2.4768449347399848,96.044199357036618,14.496336444937461,107.48066220257297
0.777372948501873,13.40552040471597,1.1765803806771511,23.898077921992819,11.988536171598705,13.02632254644638
70.238265792369361,19.151639135568409,2.7121226487659014,27.790028402917557,19.062967598250516,46.089337728160253
56.110489651255577,10.741909221702114,2.1586331430727168,36.219650820261919,9.8812720732355412,44.338693932602425
2.7716046730387607,9.226477364487577,0.77961200595169289,57.645221862365872,6.0054382428505342,21.905153662003443
0.96623689133319945,1.6810122769451004,2.5813232123100178,89.454300943067025,9.5446581995159292,27.300122275344219
4.0392838160560682,19.235715924255185,0.94089095002018963,78.449142045688021,7.1933258733322187,21.740128290505513
35.130268274427046,2.9570509984730169,1.5587384866991345,73.734179845837161,4.4883178534937258,76.199639612777119
9.0732321226946038,1.7805027727920919,1.8804623213983249,25.766251107040329,0.91926498680280133,25.843977070576912
25.892589365439974,5.6752656185938308,1.7519153727006957,42.191436837337683,7.0442498713024833,46.478506291015137
3.9643028820321216,2.2450782444492661,2.2154072890378762,53.056443347801014,14.228186954194847,55.834750250735254
7.9205052797551971,9.6472390058234847,2.1317168371731379,23.268335813702727,0.36875605750387619,9.6622721840157979
0.73192544012837069,10.805668223885135,2.980105013820137,34.608673191400527,8.7835702641186941,8.9100104075428224
16.020626182814169,6.9388290315430945,2.9985547730604694,37.749988355755981,12.880188028997368,47.881431523594628
0.40477509126450317,1.968249168922835,1.7911485065891024,21.454857849613532,12.208082183486145,13.575524745600907
12.144912395087564,3.1204069967353072,0.73799771740215991,59.521572271743182,15.532968717774319,59.652262698539943
38.208255122720892,8.3055831818086325,2.3196082474217956,73.452537687177369,16.210394313195952,87.835653473397215
0.24906259682102733,2.1500405657041863,2.941660195541473,16.293846832917509,14.234116418387757,13.86612932183845
6.9684986721987885,14.265604786588355,1.2958159690725508,53.301079158683478,2.0559539228949886,17.26567943981258
0.1928800210160638,4.9333902889714274,1.6530222145939346,80.399007574101546,9.5004488800872124,10.163651458128269
15.03650436906355,6.7393598068891318,1.5619423120386398,77.319111605720224,12.068119149752173,72.51670759303596
0.17925845808834009,8.4883897663838521,0.6285478863923234,83.35657865968787,4.9113207761890321,11.581825406522892
64.242061394285599,8.9155830283138098,2.1806610780586118,50.341656985354632,0.85103635293553026,50.815475143673289
0.25835911613036738,1.0315534458212101,1.3833442376711695,83.850137437587463,4.4718064175209378,15.470843486276163
75.27326216332068,3.1293370489752532,2.4686596865787553,31.667776409284254,9.097888034652776,41.3990321221439
25.27275156788615,17.392526711076684,2.5803001882049652,42.47295052757638,8.2786063810920183,38.839349221524358
6.0401262098268464,1.0234281877262545,2.5530769664946136,25.872001877602116,3.5333396265432326,29.002695643732412
22.277800675089402,10.655179760444627,1.5416649950997003,52.073608548571464,16.488310853669855,55.83833108943962
24.28535839073438,10.300538123636954,1.3038642056022489,45.285402017389892,18.513733374734493,52.521043342613218
68.878104732457516,7.3287890592021183,2.3720519491676368,31.683440477288098,4.0269663810543044,35.331926917306539
0.57563880311614379,9.1952133827825424,2.5034735846068075,77.660263830770333,18.591458311344432,17.973384637084212
5.89152447331925,15.831041613005102,1.7281436159784154,38.246209490048187,0.35721918350361648,6.1149916907823316
0.19281800837064814,16.982870418084172,2.7325775488407578,34.552389713125216,18.499249454138909,18.59212440340897
7.0550013317761788,5.9466223248897512,0.85977174019639568,21.780129776544555,19.038575801618158,30.603535697372301
0.32649302843822253,7.1273183783868665,2.6976719491474004,49.49395316217538,0.24103726031850403,0.73889208009461838
4.9528118993441996,5.6071742075383213,0.74023808242970324,37.266816595357184,15.260385935534961,33.041946517289986
5.2154470683669354,10.117404610470238,0.88381380513653474,43.234555720687176,19.404031451396868,35.190266528440851
2.5000889404949724,13.981908795517446,1.8346000331849008,31.239753635849738,18.118044376355567,19.457346473921309
3.6973905469964259,5.3368046338049906,0.66879620046853749,78.683994083791035,19.414203223924261,54.159511350865856
19.578083211035935,7.2839790990424671,0.63201775350027589,93.700301261924565,11.006470113952787,72.106515923331429
24.988152603667288,18.67730773419386,0.5012968604142638,54.813866750999885,1.5631227977077655,31.309736534450177
2.9954332532851908,1.9228165070922034,1.590791649235658,67.869858100674932,16.995783956100723,62.437730247771086
6.2918784569162352,9.7546224995517576,2.4365597032305746,88.045504894603539,12.276565116180231,34.915207904821848
62.188303166381722,14.519602790338778,0.58709587569978916,99.894667360029274,12.294734883765781,82.453968195232022
0.22866556334589827,3.8586262195920074,2.1306440161646387,65.216483625684887,8.3450721971737245,8.4306601082190209
0.22454877889783009,1.9001063801041553,2.5578182935404663,90.080151988588185,11.436839530422183,11.919113739909001
0.18328504721283165,3.6259020611320842,0.92000212144467786,91.774742190007785,3.0715955817222906,9.1674319192438123
9.4100050201977794,18.457640677082974,0.86715933705351067,81.230633902686009,14.795400531323006,43.805220058879563
1.8022909517554655,1.1759358546013448,2.6520024340513402,51.483825196579922,1.5003461470308466,40.541801238475934
21.036052616604781,4.5781175214156846,2.5578115248752367,17.303860038150937,14.59561534087584,31.872038972604948
10.320345577731162,1.5943867451312466,1.8473544156604671,11.422499989612046,16.97956845249708,28.336868591368987
1.0021051059965653,3.1019598836818618,2.5479996982349506,52.948056995463219,9.4493735512897636,12.269057684749001
49.556387715274994,12.78283644593763,0.73189019356123697,54.488308018115596,10.196607321140988,49.343624170846198
19.390831889026174,5.5911392660426298,1.486203794846886,46.662614907667503,6.2442854584415652,46.68691511241213
0.64804449052271795,11.815028958182859,2.344493890265932,61.135061616222806,19.389171674511751,18.899669584402623
1.2375878964020981,12.213712272556396,1.1436298983099085,59.694643297398436,14.662489491190907,19.089177841586089
0.87764713734274613,17.139271328705803,2.3808222860838821,85.29517369294237,7.3797710660068994,7.4943686072156845
0.29705368611773447,1.0900864653256046,1.7604465109770346,19.779139293603617,3.4961477246601014,5.5679003506062195
0.27755567891872901,17.214019727504969,2.3756649698705825,30.26598994949909,4.3915918440418267,4.166834469961004
64.325384392688818,12.763262642112506,1.6616990946433239,81.370448106366737,9.2784457222010008,85.075210114155126
2.0592644000026006,4.0921262359941943,1.419760850554544,86.305318050128918,18.851368006286759,42.555025428573039
1.4124057220154662,15.685810374570396,1.0479730411965809,99.534179225878106,14.682926915218362,22.066349764486866
15.454577118902179,17.254339294021129,1.0209483535875377,88.562081474837569,4.3048749635829964,45.97510440666899
4.5601507069376286,5.8310061913289886,2.3787270264284901,90.09091063650979,17.191222668377961,49.450185394913568
64.330949359083689,18.457079937150937,0.79727587008490119,38.291314836691434,7.5640104601936216,36.217702589863848
21.923227051705677,9.6346911756744991,0.71495587527736282,46.149547060843872,17.034443655050374,46.911824097124644
2.7422604009936453,12.465064632333108,0.94072841255532547,34.127659433849594,4.8339919596226189,11.717239645089379
1.3461033976551289,19.708341138735229,0.93836627863480471,64.566945837344406,12.373212238726353,17.40026935393664
91.178960105501886,7.8691854941447872,2.5577690570172495,94.492481878633455,18.533409761625638,113.21808925669309
14.232484123092737,16.450027570582144,1.496266558685531,41.017679786045591,5.1578801829558829,23.405943779592615
71.381222244857341,7.0495832387407331,2.9759711434012059,60.130160369330518,13.858531811717098,73.411783635326358
0.22669175862816349,16.185056922588331,0.84302814447653096,36.666966740813656,19.746252399142875,20.675805093241294
35.612383175670118,12.413944458390207,2.1338495642341084,25.281997639543675,3.0119657448600701,26.084476978721145
8.1512019283290691,5.1107582092826274,1.6218237680031264,27.56669768367901,1.768045814013488,20.289911833706928
0.23214804731653599,8.866495781995491,1.4822954417426848,15.215081008431694,13.483903848896324,13.508082042619481
5.8180037911485156,7.0350770529076723,2.687710497635206,95.436417070833173,6.794718954980608,42.416256830854692
11.436393639538361,2.4840594685269135,2.9389891145709992,46.259164765686663,1.4248895473318224,47.546520747375915
0.10886995857362924,1.5668606318942522,2.6821473969354468,85.070880280189726,9.5061123576720838,9.7607790592178869
2.3065022655352414,7.5830944527364377,0.98075169758783254,71.319652542072191,15.075413592879114,32.166452209280564
29.936328346131745,1.3616488085322449,1.0519948030223352,27.272904526997685,5.7024480083037759,32.11439768538574
0.76926695315031113,4.1442673940537258,2.1401846977376584,25.791602192117903,6.7009375501026947,7.3747925003972536
2.3748940826591132,14.778483096166507,1.2227089540954792,83.078938135949031,16.913988012939441,24.990495901872496
2.1229627852113735,14.45373347798817,2.3368128269514497,33.824053955758359,10.401438245229762,10.482133611971804


==> anc/competitors/data/v6/hill_with_baseline__s42_holdout.csv <==
x0,x1,x2,x3,x4,y
1.180933507879659,2.1428209242038925,2.7449183259428596,20.027988678857703,16.075202304660294,19.341410688005215
1.3080549135533435,14.510431679538071,0.58432010125357547,84.464461715998112,11.325966646081426,27.953256468187629
5.3457788327760714,18.384667528171139,1.086783528292034,81.564523827965601,1.3483325587381301,18.241546809351018
17.429128701017312,6.0572820800918752,2.6689961194818603,50.677939847680271,19.571449635673698,67.400793438731412
0.35794974218590131,5.3628712820037903,0.66255881802681427,34.416621107237503,10.283246086766578,15.192763345601072
5.6730542753189042,10.715943678662333,1.3918283157073161,20.488708563429345,3.2316697334583333,9.2164079202464393
4.0208422435709839,5.9522646132852772,2.8627566236939255,89.20857838797815,10.613767130160836,32.510427138847504
6.4191349457305487,12.643538751768038,0.6988805727027434,83.62547821693974,13.206299598887778,45.295919242856726
0.62014176185474545,13.296434343202829,1.4165569869453409,28.991133287789879,0.7243764818629761,1.0966558298592237
0.1106609363936816,11.144146532305195,0.92186135707126726,98.728797075073061,17.002805315088978,18.388817649173465
0.4954238527587661,16.81386956304641,1.5433330460223091,40.517402611611281,17.720034590522257,17.895178313218921
46.571972949642451,15.770945678449223,1.811993207118477,93.846154229141007,18.956676817715863,101.23702999372691
48.632111783449908,6.8836012216647369,1.5611025295331367,15.268245204343319,17.629942450746288,32.20922996714387
0.160560296025409,1.0802947718105527,1.2166393911425164,82.946112373590367,10.025906428011165,17.452637001351825
1.6298195877121486,13.422132138104708,0.98882485058942016,64.592703131417906,17.098219580920826,24.240605857767246
35.326613175195838,1.7297935305109311,1.6078520616461729,32.621481198657548,10.103626181898255,42.471793673191435
86.656725511526716,11.619939269666778,2.3430770378619838,71.169637939523568,17.250087615945773,87.783182726687087
4.695451226581552,3.9285493362388988,1.9287794168369925,25.98070669731154,11.83264571827775,27.035233626333408
0.89403477359496819,2.9242748751881447,1.5130742942050264,68.998702565924106,10.349039670128541,20.194849616761545
6.3095503290390074,12.446168388416888,2.2623407363422916,26.572806099437333,3.6461301494454079,8.3490867803098983
38.940036936742537,3.4468620052291854,0.95708190824381323,54.974129803704024,0.072767113473286571,50.130053177349282
0.31890876916655947,18.866236004826838,2.5724789309543383,95.307720769605709,5.202986217321202,5.2056203342438279
0.38189006830319094,2.9547729831329659,2.9615821705147289,28.516682994778012,7.2463915672460777,7.3128371576052524
3.4916458967702759,5.2234830798297809,2.6059073745718235,95.419746495082364,8.8025761719875355,33.544429224263865
0.20041741944939592,6.85372945576347,1.593370507629311,13.380660948717107,18.991641489486064,19.039581924919627
22.535517544520818,1.4439216416226619,1.9137111489693313,38.277079918371982,19.302706465042892,57.381630307236733
2.1487636896052953,9.1074588521613862,0.53455142817358203,74.442455131411904,18.070001554052311,41.597292250908154
27.312720995725012,4.1915339227602093,1.2041904876099188,19.354213490530711,10.63185795671555,28.152305924314089
52.646586900421795,3.0261922553281924,2.3727175812196157,44.337324855469156,18.186849334720847,62.473710253324867
10.915216806177275,19.148989853332314,1.0339286709969668,85.393272455112864,18.228430438315584,48.856008221459561
0.63015540492318212,15.900034567131588,2.4971643042367351,53.938162276582801,3.261802314306137,3.2788183588307107
3.2910762689236512,6.3152461104485624,2.1955768013951964,19.079627374400076,16.840472667819959,20.521835617330552
0.96515156567386529,4.4377690443359716,2.4895784608124147,32.919792320158095,5.8866550413344658,6.6082826917057051
11.427914403027403,14.432198740835787,2.4940678987044618,74.152506959396121,14.973814093244275,41.553365195872537
14.610304913215295,13.677817311738522,1.7486255924757725,11.785729106956722,0.12651124024908977,6.3587967479853553
35.990929840431789,18.544709411804135,1.9646171992557404,66.326571696614536,11.578149205498383,63.730040224443016
1.6032747858280245,18.604186240400747,1.903895834014067,85.524908952162676,10.830473098639146,11.626883339259471
21.147470639272253,15.127633261982961,2.5522358466184709,93.593706291483812,12.204341851345653,77.870927205250155
0.43046350849721166,8.6812029965801401,2.1052066704847006,31.32354417981924,7.7483041954206229,7.8043507317540195
2.0639168638660808,9.6800518060137666,1.630259472883723,79.69816673982335,19.550295462340053,25.487981731395326
0.42934944812543635,1.3446685142586576,0.99997392248053774,22.695562624451082,16.475673372550375,21.968598125248096
27.827907513998571,8.2634812394156771,1.5754147947763903,95.840398942774186,19.397225245510956,102.90679093926532
25.60466299765169,3.6474679533794649,2.3219974842532696,55.684253801283667,19.734765247861034,74.822146483942802
14.280328434993505,1.1279210239381687,0.83563178520810533,32.710078007243894,12.00544702506431,41.213981259514192
0.94073000733745704,15.921342788326484,2.4049603253392191,62.322938308841884,2.3675994774569453,2.436724749777968
17.486500084858022,7.6630080858425185,2.1193311147942495,98.618209578129026,14.481657034759415,98.48105174378918
16.649887875056521,11.155232464209796,0.51051845276389263,91.74333923220766,8.9291643725657881,59.474026151096695
27.050710411764221,11.128348108564625,0.97952439664936808,66.379164784414058,6.0859573075251294,52.86681273072265
0.69424941889664771,18.690486847530657,1.1391481341758487,11.581907132384824,2.1225339679685207,2.388358205161722
1.1184680972159817,18.066666396084358,2.8171312962528905,34.934183213133849,4.6866729187664564,4.7004535112361667
71.148376827946663,5.7621897030603249,2.7028412024664208,21.746409937255464,11.363667048700933,33.085724658866262
0.80961109444704815,17.479753185059625,1.2909916361663312,80.593478255435429,19.831683118733956,21.330098985968437
0.67227233047836543,18.391810288661663,1.1094283394966615,47.113811435485481,10.328997243782311,11.498221763475984
0.24669041630230953,5.8366670166746975,2.8904798031171803,17.721545210334373,16.01234017582539,16.014232081311704
10.167312633008548,11.909497494745105,2.058684601520115,23.063955480905015,14.629032399757708,24.300027722567151
0.13413337603003397,2.1213094913880242,2.9233413892541487,62.851281526041404,13.776288377250163,13.795917268478322
71.925959174277935,7.2644271398206426,1.5999792315358832,47.754676179930598,3.9959825995906351,50.562166235649826
73.468248989150823,9.6378072971747422,2.6862661780750021,58.493968860310375,13.5324860219641,71.777770932656637
61.45639794892984,6.3296672894974346,2.3167115381388954,60.173435632506703,3.9853145890795294,63.849619449318993
0.38921161512243985,8.0069898291437767,2.7174716052350405,76.837908732999367,11.215529348744514,11.236261661934757
0.16818859388178964,5.5736368808933268,0.68708757856232472,67.608648508720222,12.170141133846872,17.766074719089996
0.41956555757941466,9.1833772606920974,0.84913149093116735,49.409416716585362,5.0357401361387062,8.3876490290892463
0.10810503246560492,1.0625247218580296,1.1729801527197719,33.144668558898466,4.038113746371204,6.1635876289028086
1.3766549529107408,6.0221232962616149,0.54498411464711805,22.956043552259153,16.008507241765621,23.104474223140382
17.712128446526599,2.2084352373014902,0.68781994398962132,31.276609253303022,13.569241177931017,38.816203197171738
9.2964028131317917,18.224099921223385,2.2444785173513058,42.914736715556351,3.162886311340134,10.92275651362041
0.12908726911800714,3.9340854909202729,2.3091400341066306,84.127565694877475,7.0298191541037518,7.0613041349581227
72.195947045566527,5.4335759197075868,2.6977284018742669,23.02419765279442,16.722700555176257,39.725465408352484
0.1730433158959222,13.602422912182572,1.1324807266457677,89.228723164751941,3.3154069354877569,3.9475905063143895
16.551247005072472,14.847822705051563,0.78383484610664589,45.278131029072597,8.2983355231461893,31.900461496857993
1.1248098116000196,5.0350326576658295,0.57251573152194357,53.027636360273831,1.4894753021875839,17.277846613743179
4.4052555016547243,13.579666740022308,2.3276321170908849,67.876149224094164,18.611835587198474,23.21638910774649
0.11090465921435291,12.038664310742309,0.9007637846363008,74.949239457278139,15.324404723864289,16.40788921081856
44.020452930227954,14.364047525383729,2.7655420023585662,73.109887897935693,8.3746650823758078,78.324538670327783
92.696688949797377,3.020344606133313,1.769402078189052,13.468697327604229,12.146030526664111,25.583308537025285
20.318479634837139,7.4993760992313012,1.1508144274702219,52.229566577091923,12.098864546732088,51.739428992199393
3.9960964914176986,6.0167728147795012,2.4287453851995084,98.279350566519184,10.338810457128858,36.887791858993907
1.0900977733261121,6.9762797852527463,1.2331454251793152,96.675055734921173,15.302283573828346,24.199874681001102
0.44440018351997457,11.409302037074893,1.4112372609254817,77.56262218814409,6.544736285433288,7.3319714383452608
40.383834787841955,8.520081766784255,1.3452304347369954,44.06285290977786,10.763680061158674,49.990144830310996
0.51763900174679567,3.4733713072080104,2.2704931576106291,94.104975572886872,4.2002776880343351,5.4328572501635097
0.15813909304989207,11.724083662534532,1.6534565058288446,99.928762244570095,17.083516821575834,17.164297972681812
38.85376756880661,16.93888607730652,1.8674498520359621,42.133975617078285,1.9616628166633654,36.720651151057616
0.12480197414453148,18.815434831233528,1.6291281624215417,57.175059028928658,11.482074643115837,11.498231829053504
0.24564763590977068,6.4201112786632493,2.6804669436198694,80.966901431309296,11.172083294190067,11.184948016962775
70.705076836866567,1.5412349843058122,2.3201584357174005,20.000079486370979,1.9521369726412452,21.949424955298209
8.5585008154628692,11.387331519257526,1.6478032112566323,98.476523124889425,5.9255388795628399,43.787836939588075
6.4006076555800089,8.2862941143650524,1.9429642962105014,60.035302040152288,2.2811610469732568,24.923053598460626
42.864433773790864,2.9833723632602611,2.9468680794817841,46.252214621717144,18.643435514682537,64.877690840166991
7.6190287340842779,19.320383936165484,2.3076074590201543,50.047266082812989,2.9798746836323486,8.2142141638193351
1.9411662753650003,10.856535503636644,2.3153936216939877,11.908956405950576,12.46195236382243,12.679135489886352
75.572884249177079,19.697884373885319,1.7002464012621081,73.901728166539698,1.0079461664742162,68.090143581647268
3.2758666862638117,17.625002272276191,1.2334061198518271,79.613422603526033,11.118003236281442,19.995003716003779
3.1928832786186621,12.528316202300291,0.57202599401713528,10.97626107189862,3.5478998725763566,6.9932325203364289
0.46306113059427545,3.4218565403284993,1.3164242391798326,62.362661406552796,11.768416183178037,15.949676301185438
3.3073148623342372,10.905755566399046,1.1709930613360924,58.13814118069098,8.7950244673086271,20.321769203255748
0.71294779109140149,11.020327213944077,1.8595240254958938,59.990379201491223,7.4243278789538802,7.7909267555071997
0.47883692265246158,5.9737918011989875,2.4106987632733063,45.301793400723241,15.773689552362601,15.876692680729294
12.175928898726331,6.8268121404607829,0.83844515732414671,45.097220232542867,4.9361813548571121,32.849457954944626
3.4568212296516627,15.368391193885971,1.8081140469075265,17.239289070011708,19.290799157921082,20.378818194740663
1.4988730689751566,9.1281313702551614,1.1817587827236158,33.73596200178342,5.8002553838729565,9.3674698461542008
6.5510729899086924,16.572465436593056,1.3862231274124113,52.070044404974759,15.387105083656811,26.656805596074062
0.10746112315502468,6.1915993985468951,2.7374465712219687,54.345899962976318,1.3457061724138319,1.3465298260251961
0.8675219990240679,1.6162239575573087,0.91840138153359407,58.699250434292267,7.2574686315838761,28.442357191498626
31.331982492713497,9.3056744101774722,2.8116464555395271,92.004257314147267,16.274144087412935,105.34531652934552
80.097780819728627,1.0633000271975965,1.5751017434326511,58.57026705077287,10.667126688911262,69.1727112070499
6.6299647915958371,2.8632942821364304,2.968336894376951,64.292704834187418,18.416400953314525,77.797136264331044
7.5136697462701951,19.48562935267142,1.6552265798392258,79.353231523209601,12.559856305257409,26.142797529167382
28.330737721071824,4.735175884306063,1.9553310088242923,81.621451392605479,6.4670789094185039,85.691251811297334
60.022400992711091,19.279433097624853,1.5134926798242647,59.304431977781242,12.016277646683655,62.305225633628091
6.6448128056076117,5.3463260866014979,1.3446778842628926,51.00316623520758,9.7855325352734219,38.988723602831229
0.14770932591137173,8.6290059792066884,2.1510613182494502,32.864681861694343,0.9659478967752988,0.97115620995622842
0.89638326436379101,10.257475694164063,1.3520904807429281,80.717402283712019,5.4664373301407547,8.3499236006573145
36.263670012832392,13.842335237781276,0.90855841942990412,31.314665858720407,17.363166044003023,39.464710317394214
0.58542887729895032,8.8858783466854625,0.70458404650422346,71.193277399527545,15.957969304992595,25.089633065229222
4.1058401521688275,18.957253038850734,1.1117490363849001,15.627190012302565,0.11167533582861155,2.524049469306036
4.9223785550679287,16.153309924158563,1.8671851973876972,86.41491858528461,13.735493215688532,22.210337245615932
16.083666527504526,17.855259275311631,2.4894003849866273,73.370882811786444,11.429986403583975,43.370715051313638
67.134361626840857,6.9680267725229648,1.508592486158064,78.43346064112427,10.354700887599462,86.297690348592994
6.4530056467178287,10.160518861588432,2.2685219017372993,85.014066732664816,7.9268410700122383,30.295556408009485
2.6714689022891478,11.73846258680604,2.2260753099639485,28.932704371398003,13.578818816345548,14.612833234683094
0.12275591153268521,8.5708280287338354,2.5491042530636996,53.314318692221377,11.023249965804817,11.024312485565389
0.27601783661252605,12.201051269251259,1.7241597880487189,87.318285437712021,3.8176252275560341,3.9445181701898751
28.50331962629226,17.331519406726727,2.4310574847429112,19.974007322352378,11.109979807123727,26.493943032673457
10.471665673017155,10.237125594793492,1.7028517370218375,44.307445604179691,1.7547512233137552,24.335693060228543
31.382552997037184,2.4208208051517772,1.2658973274330083,36.911045323635676,19.15764010746938,54.682147773151499
71.203829923154203,10.028513248488592,1.1103516315668676,95.694476077535185,0.011681038886877104,85.955998419669427
0.1123873247361982,10.76531852074265,0.98411444805594783,63.238464939355019,0.19510362652046531,0.89704106632429625
0.36590976898665267,6.557035395332881,0.89819051873660527,39.568886279312679,16.924496690562215,19.680428018130964
41.926688343273412,2.945794450831579,1.2945233751157006,76.516690398469265,4.8271075711280336,78.961153343857561
25.382633707637179,11.974004796023587,2.0532315198782252,45.17645205952747,8.490568759209836,45.709163275447928
0.51683599266030655,4.9226211188068412,0.75558528491696875,35.832547091572906,18.429657047063344,23.950554781482072
13.861199207105487,15.936715276855924,1.8350965436046924,37.651945547823601,17.960023919684801,34.388839137011161
2.2573272864238225,12.491583453195696,0.89434721992580801,44.558937366738697,16.832162758940491,24.76262224639207
3.1801017474759963,5.3525197219036409,1.6513637838353024,80.219944523261091,15.058884068058948,38.914957300405817
1.4815659249012443,12.843542468884779,2.0707409263028635,51.576236692666036,17.668300435391895,18.250721916318454
14.064290149716708,18.8765642683862,2.8881208516089161,41.914641273685724,8.6616856212016486,21.212987468275273
3.5784838509403412,6.2792257069621638,1.7875431052882738,53.167029767841086,1.3395378830206761,15.584596229006333
19.998124071840994,19.882110116489368,2.9529387992571254,16.076890669467556,19.234702077220163,27.342198350399233
2.140621315729148,4.6085230322377768,2.6876127396209153,23.491273918344412,0.99450071722928968,3.6479914176604589
0.41288775287626261,18.978995000267059,1.7751280150736015,71.668795403630241,19.329966170087967,19.410096751992103
19.108555106369245,6.1316912711553488,1.277179965975145,39.353428563687274,1.9232899496052425,33.80995614452987
0.57301801858821666,16.319676262539218,2.8660694325643088,92.737043526065236,3.9480724555348234,3.9543588528777467
4.0349399524481173,9.1420896434174992,1.1615318171960238,20.951178855892465,14.750511833278088,20.593418438270188
30.639469741633242,10.527837480776366,1.0289490416154004,82.535438413403142,0.87984796708629132,62.79038715971663
34.463696303615095,5.077221013363892,1.3395870435797637,38.06070435833621,0.82579491895304447,36.169267206467637
0.13516055092920509,19.736580842565488,2.6685027372944923,29.628135911660866,15.443851930880331,15.44390158298514
73.239278379917764,13.524215385124045,1.8765494319932019,42.799394757512644,3.9385010517387142,45.012570238871156
0.24236267155177971,3.8771754535925802,1.789096896127454,50.544520974107442,0.52547695361623736,0.87742441796590653
6.8566195283798361,13.588061217656575,0.57293973873504667,26.427448007156524,14.012461341451733,24.669736351118594
1.8019499030350827,19.857399307678818,1.2429668611113995,17.586825497295717,0.26144922015368666,1.1093272283397715
2.1326763453347763,8.5899879537890307,1.194607364715834,81.864699958407599,1.0143778385126656,14.045507898328404
9.464159729549424,19.882983604875964,1.3248117644933519,80.85970430589748,17.487462883171055,39.49766948680157
0.22613269984367884,3.009327759052173,2.0291280731308188,15.809246677697434,12.194953305546843,12.277307858833989
0.25639914364500666,12.43093152252473,1.1596982195535317,38.496082412032067,6.4914454435068052,6.9139691768112748
7.1248912912255369,18.039932840897272,1.7248277446607596,50.336321401815646,4.8736223927238731,13.312654844062248
1.1666844144889359,1.1171217612774713,1.2055942833530815,80.829913093925086,15.475228778331921,56.947508332437934
81.892186596074083,5.9662090612459053,0.53273274144168248,48.898624211305787,6.0155488160077164,45.205358209511672
0.1612552088267141,7.3460818662094924,2.2911772549807754,36.178976388302274,6.5395597896985125,6.5452926811361127
0.13573872839203274,15.444499449939391,0.55503332746996159,25.974763329741439,14.921208968929172,16.671337071930047
0.25660259843897404,9.56633562429022,1.4678948444435387,66.834268944872562,5.4389119784247342,5.7670733373128904
3.174007738289808,9.0304363600868669,1.3948285151526447,40.998722228157817,0.13131190556296968,7.8680149483931467
0.3537743438796585,5.8625222202477412,1.920063335377387,59.415606623531367,17.734129084241452,18.003704755863318
15.502501604956908,19.278096998184662,1.1880906266363243,70.958865469498349,11.122115680788173,42.033068941975479
1.2207792102266224,17.058531268204675,1.7087708290158141,98.402092366178863,13.136714634921301,14.211132956488589
23.256655395062758,9.4051997397186788,1.8690769161083638,93.671531762053888,16.094267697093919,95.200243649021246
76.660359403607231,14.329294629774502,1.3583214009022959,77.894025181287205,8.7551372203763727,79.408098838315681
1.0794439497305246,12.942976115546763,0.53181609361638027,18.627294181532129,7.6245649840847189,11.548168005048208
1.6851584518748444,1.640305326191712,2.0770426216869113,25.181595381019928,7.1528468284866698,20.096301004905683
9.2200846455946959,2.89177341728118,1.5461491653000032,15.606930070757246,3.8087049356693514,17.188026989323372
0.80093762615647146,14.513770154462813,0.82877685418046476,75.33739459953793,6.5180372330884984,12.778167719236336
0.2070148067258672,16.165190406603656,2.6659161346053986,11.449731418520191,18.647378823051923,18.647481940792741
15.162988568791008,12.417994464842424,2.5579805369041919,88.023110048034312,9.971172524594401,64.986255716272126
1.5488545499582766,19.784074915046208,2.4176427198059329,28.927744632599055,12.017057635437036,12.078116177433298
11.536286674654448,17.063132878941424,0.67741298223938418,87.166038891674077,11.519170977586759,49.35768338317046
4.960898788137234,3.179449598354521,0.54648647951096074,19.24381004183531,19.587120512124976,30.372938236448597
99.503497127749313,4.5563932379526157,2.674630024269057,74.552516493395188,10.885787330410038,85.41878569386094
2.9879150171799589,6.0056003190005658,1.6387934675300917,78.201524224919808,0.64703503347128155,19.538496829086924
0.49951814895643171,18.555536281348392,2.482457555748359,29.297012465217669,2.9049223566085325,2.9086334595088315
2.1876586859126932,8.8173254342580307,1.9460925079368969,62.811054605139304,16.408658741962615,20.317519115586649
4.6821532307068496,3.9903051638082392,2.2458317669413232,15.694970731063725,0.51259228203536233,9.7540952533044702
0.75434165665710096,3.2415209215443759,2.3835266617313309,26.587109785176011,19.248079539824751,20.046490089867273
16.924338719829798,17.344856961463051,2.2550856851020535,74.651699951060465,18.532479138184318,54.825651797787046
6.0279395952698884,12.241985478933611,2.0077279113235784,43.068339811334162,1.5495274103749579,9.917036431220934
8.5170204085081043,18.69365460704169,0.75581662567679331,52.635115016162288,17.910007765996859,36.631305421481784
0.21301508508496639,4.1043399333397002,2.5464540706950762,73.304632508479841,19.273349457493634,19.312535469879126
71.217211710465975,5.7895084043439855,1.2204708288853223,39.432158729453263,8.2174220972770371,45.888558949119414
2.2352189866530159,15.714653575746356,1.8822507833121624,66.407869212968379,12.000650433357553,13.649061522916705
0.13897159474615531,5.725486734710695,1.5938440448288902,74.407191551807173,14.642957206668633,14.840918780922278
0.17009441692733596,10.432963870476483,2.1679430686355365,84.633767265452164,7.029210721263186,7.0404779153549359
32.462777405000118,12.889629858718333,0.76422348599078826,69.916601040312457,0.60873015335151548,47.417377554367071
0.3675909891480898,13.433748226756247,2.9001921617546174,18.035245727964799,18.398051944723058,18.39858111470026
29.980611190333018,7.8984706361933767,0.76400568521308343,33.923409028128631,10.020502651622664,34.947285635194547
31.032080955501229,17.949077613347768,2.5356711156490386,27.743536699286384,16.507955940672883,38.711400709492949
22.713052977577348,7.9927418706037123,0.87918624607233409,60.718413104460289,18.948464618355001,62.342746952798066
6.3949256195092348,15.0770412514808,1.6281293200101246,94.597825742064515,16.133766960205833,34.900916032895736
6.4972005483402695,17.107527957263748,2.7196818227963506,72.96451665458747,2.1625863105518905,7.0542212123177102
0.64127904848181272,13.06125036707285,1.0081752272308249,63.676162847690385,1.7530846637806086,4.6639176855674229
0.13342226727373804,7.6448709400589081,2.1171335305828176,55.521995170786894,9.6860571617198143,9.6965806978474163
13.550792698644401,2.9797625182396215,1.0048529375919386,45.534603564162957,7.564837881245392,44.940810715257541
0.1108507868497821,18.847481727512026,2.0093068742273781,42.870423043181994,16.660794170296779,16.662207863688028
0.11588726392400957,5.2149368262867259,1.7653035835550572,88.770531679150864,9.0661321699951749,9.1731168676231896
8.31902475444919,4.2313683787283107,2.8810749214146139,24.977959101617294,14.076299637558485,35.936799718917548
71.46522737181354,4.358083772165358,0.64911070764030476,87.55382537866673,11.157010915694777,86.457396336261951
0.4777115528679079,6.5309117044734437,0.78187598448470164,26.441036781169355,12.239832822197585,15.269319940752643
0.10505259571398097,12.098178320890213,0.53397095156648189,43.847332394347433,10.686872076695689,13.908803502869592
38.56059035931721,3.8517381046772652,2.6901951549865242,28.000120480063362,0.084186635296645829,28.027451668979268
4.1238391798052252,15.347422920644643,1.3925929493785443,13.902379860381133,9.1871098060471006,11.108794897673649
0.97009809234033062,11.613747887443774,0.6429133249087835,56.427798808180867,6.3731046845327377,15.883027758097798
0.482909722111451,6.3211519232415627,2.1984055843277273,44.557583540033356,7.3496517001845652,7.5052256444963028
10.224000024060091,16.439834155917715,2.7991574837760149,35.53334276481047,17.488961038911167,24.923948474128846
27.069664795603817,13.886659869152707,2.8098636282264593,18.020735742652434,15.619119387178815,31.244867485655508
91.536033040366874,18.20459431120139,2.833661227370369,20.539168353841006,15.460666714068523,35.790628566823678
0.73208344000707459,10.900185182699023,1.9118239504431693,19.659678439471062,1.1928108898862799,1.3046955369864681
66.428285958168345,7.7662366097865831,2.9653907765589036,96.350823576230937,11.327769218945022,107.51303790938836
1.5913018720378649,10.924471231205679,2.4054630974867326,25.175248995539761,5.1781449695340349,5.4203867942610202
0.11470931329496209,9.454741556429143,0.87665860374731241,73.007814620107681,14.378917511514054,15.87398528805717
0.30669511465636445,5.9316679944147488,2.9229166565833085,12.9631037578473,13.938365341854926,13.940616412120864
0.88686423174578588,4.1476809822485379,2.0772923415713724,49.169122615116301,12.330924605759058,14.248437662180711
0.1851041692348217,8.6875201232709021,2.3180808281070027,20.175181244741008,11.318911480594307,11.321603849811648
3.3431987165248738,8.99260589015603,2.912156395547806,15.628269150826487,12.705475636057004,13.534953115003741
0.1627996903405193,15.725458894347765,1.4194258784171998,59.584994937082818,5.5119116363391996,5.6024822310881932
0.14493189863612846,9.5261419557039186,0.80210102652619752,46.027635364209942,14.413595478307045,15.962865841640012
6.9503443851154731,11.751379943565725,0.75558506916330859,22.65206131003681,7.9854691149540358,17.093345280067155
0.15357407317988728,5.5937959655308687,1.4518295915212072,56.771614511097631,6.8185208681339642,7.1239553488493028
23.45628103069221,7.227362690459846,0.84871749175726996,46.926732964938836,2.7066673242932038,37.005149235513265
0.10396001030902821,2.1957088607130775,2.9811374621157527,32.420378934956069,5.1733096569815356,5.1769541011834947
0.12942282859013637,8.9052118762219052,1.6329361236521351,65.866264419357904,4.3509879466770141,4.4166768151847879
2.4569838923074081,12.36131568147715,2.7296757901714366,31.426786170724728,6.4523964805354339,6.8297452185320173
45.326135193695301,9.869475809239761,2.6853719523424329,70.853183545544795,17.418819890828537,87.109716937406205
0.25702016589541143,12.195097642006088,2.8175080507953645,40.336476756856314,1.1506690093983973,1.151432725235767
0.15365724816044737,18.995322913352805,0.80439228557451092,96.871054410313093,14.468306867208758,16.438043965180899
0.64475925344689589,6.2256934758059206,2.4443830745815514,33.127974830430219,5.1530482652595566,5.2822574300936243
0.36237905943277809,8.5076124504047499,1.5505056210989823,89.092583119308586,16.41618554764818,17.079021746268506
14.254870790574213,14.710365289898421,1.3230921835675553,23.964196278962667,3.6020258108205727,15.334835492973989
0.17274017913306808,10.592951257765918,1.1016250286077831,19.823624175445282,6.6674840796792623,6.8779858871766937
7.0924965718606687,1.2397015057607188,2.8672173202609237,43.040930216573358,3.5077419015152378,46.260864481586573
0.12697773866543663,17.039870304081173,2.7151578960236025,53.716967988320484,0.62981544985126092,0.62990518534229056
34.517926519238102,3.2576628439012794,2.3272013168888916,32.843192017933823,0.81608590610632525,33.524704783758786
1.3764925118393041,19.575125793080765,2.6823474363449229,83.442374049441966,7.7166313748751714,7.7840027064350998
0.34741423777134439,14.042171087501806,0.54016494422874106,14.071216785636064,10.496395835495889,12.176337539716275
2.5168780937006332,13.705537445746435,1.0976708389610252,84.803123470669519,10.219039836521835,21.639202574834286
1.0964274796468929,4.894445282899377,0.82631277837583883,69.220916825060087,9.5844367192415874,25.165933896357153
1.5429856768059313,12.003549186756862,0.78868006061536999,54.363227316810885,14.394397281762931,23.390743708777695
6.4270353267374762,10.136094039404977,2.7939183245043417,29.008631418663271,8.4100149042057399,14.756080479308928
8.8665439178749725,3.0675794242397521,2.7134122663054798,99.090850360869297,1.6486924020625793,95.472779998456815
0.22885453204657139,4.5120253162824682,0.53357705072399741,41.371448381476291,13.125938870441207,20.128856160535882
3.3899325817101991,5.0792498300710065,2.9168646922583594,89.088223039350751,14.079428935616143,35.028709605176829
37.783731468561442,15.386213106861149,1.8992667259604052,27.680071122722659,11.113422503738143,34.540660863380296
8.4097814624956726,13.797692215753615,0.76496606907481368,71.040687885917038,15.065885717651673,43.93902543782918
7.3154641513109562,15.165773256306586,1.931977088689997,42.190792877314038,8.6703892813945558,16.959585255979661
7.8533527991844689,3.6351916385866008,2.0222658343608666,26.676499598793772,1.4478252174102324,23.483261275026777
0.19873981527391532,15.144323281469715,0.73202447715055219,40.579972231938569,18.338629805782109,19.971063599752018
3.1112722692255783,7.4933689767075391,1.9490373637957283,60.805016492057938,17.311879707206192,26.599965381073307
32.102732510350997,14.480657659080991,2.0151154787951411,39.234559855335981,4.0817498868446371,36.749108060215818
18.189031689329187,19.013884824767121,2.1982134630381172,73.368778084568703,12.742634054745919,47.640213908742595
9.2431152896067879,16.891856365252899,2.6850602902186873,29.795649751644124,4.58339501087214,9.5100391300545972
10.740392058242607,10.142416358064676,2.8308059400467216,42.23411402093766,1.3196726581239382,24.145196692223475
0.17736513218455213,9.3800197404929282,2.2681575495517978,21.099799276217233,5.0049415385818623,5.0075442637510275
4.5609388950725371,13.21992769060965,0.53026698406033557,70.739877516209702,12.579495675606847,38.22631976762618
27.435412417463873,10.69936636489097,2.952345592489634,25.722093918450337,19.303518596025807,43.523176011388891
19.161507777756558,15.194969875074404,2.653355150248176,85.9578035046747,5.7281520548681852,61.529844188387322
48.075283402773962,5.3364787485690215,0.58850092775988894,74.259523107594546,15.210379130230693,73.486530306456643
43.499388830975448,5.5151508172445398,0.77601535055812287,72.503031560673534,5.2916627126013864,65.642489838307085
0.18602612035942723,10.142676965533486,0.73957578318847128,61.853512900239814,3.3689159323410656,6.4240737580507474
11.955495815794333,5.3652858236012211,2.3446857630480871,21.577872020316491,17.653601460986593,36.371478920317351
1.5996150861833771,8.3470722211904338,0.62172299775448259,59.689200969580718,8.4316322910164025,24.167586863004061
0.97718268504951367,9.408257246342119,2.3937451991657013,22.115614741333658,18.040826109873493,18.138202610321542
0.63785164776143299,18.182942189868076,2.1798089047704083,94.912362415536379,6.308965203408281,6.3728693957925033
82.563542850253583,9.1683695831301115,0.88228698759731095,65.065784685463058,11.04042695206298,67.924385830496675
4.1310849538989967,18.018840842428745,2.7672910583739196,51.584486393821692,10.663069518611714,11.524211860249656
8.3677600856062053,8.1146076353896532,1.013806166376749,95.884685765734417,5.2929004432845002,53.981753565114246
0.2238015915837413,7.5864446126857299,1.5997463686336637,82.167083446742382,11.693656868919099,11.98557434843797
1.5030281575780269,15.238038228792929,2.1429974443806086,14.618631042686962,12.786133870680425,12.887550557494631
0.8293834781272158,5.0676288862367889,1.7979661023308706,33.516275997053157,11.685828341339441,12.931812926189972
3.0623297121984812,17.198821355140325,2.5198788951211197,49.995097614357618,4.7263937799099454,5.3644139660627346
0.39553001921668091,12.467369786540141,1.6926658381148094,23.484095385248978,15.742451910422552,15.810511941376992
56.373934701281456,12.732262478288467,1.6232452887789059,52.46061740389969,17.60568461227788,65.763331580453595
3.1319638168381081,4.2383802247043016,0.85175985737333215,79.398180289211552,2.8899457756054003,37.502413825552651
25.106397715590482,6.1368513724646467,1.6675465590781164,49.672434722269486,8.4192631866557619,53.763997598982662
88.617892022249038,5.197418219119494,2.9255963585149165,44.373347890417925,12.252443223408488,56.614738672087853
23.694539267709672,12.673912313683504,2.5414070484245999,24.715773646026051,17.680299163676803,38.210159592378858
1.4415606725188301,7.9731148905103115,2.5295444258135338,18.272935781055587,6.2606993601497107,6.4990265137988699
23.68219301794867,12.554778486277653,1.357358120001805,44.360274680867072,18.557361341187807,49.740639899296852
3.6626593867005308,16.777830834129851,2.3524243366675464,33.761321144422169,17.396475770586196,18.312000650800019
0.19322734249112772,15.110266606275662,2.5056510118781943,79.800418432666262,19.856328313969051,19.857768073465639
0.10451934685033881,9.6565530550216216,1.6705397773697435,91.102601530447799,4.398715337337638,4.4461012593972091
0.78535580419420437,15.82539986224773,2.4550253610567321,96.353626055492242,10.808566346955113,10.869035617654204
0.22428727685271341,17.678184499565361,2.8674687116414415,72.110903289414779,6.5763123741449458,6.5765750762177841
10.366221903825918,14.276201750879142,2.6316850559953191,46.098722739892651,2.997190772542031,16.875743877228537
0.41767019669066474,8.6775459775227297,1.093059157302336,56.213006047299821,17.551952411725921,19.520651696886048
34.374076867015752,14.259604233792654,2.7080668979385334,74.322487365984472,7.8865207807815807,75.928950662813094
12.977473275461785,14.495328366369108,2.4867359249577423,30.911545315256301,13.247301086428909,26.590732541955319
1.2304092422678714,11.10546986306016,0.94765042995526949,73.980935893896458,15.773433932604492,23.953614290957038
31.381599992523636,12.679296853770571,2.2801077481249372,55.690284575398749,3.8804326241788401,53.3105359124675
0.64627502845699458,13.904293148161155,2.4491976218802489,89.155480352693672,14.438419578001218,14.486924831917738
0.15544821841013656,1.575489627686242,1.0065283811751939,45.863838630500361,18.275705909822392,22.338210820720892
1.3504786013913006,16.081032411811272,2.9282638620105335,85.827156654043421,12.937219196177775,12.997894861746078
1.9429192382098037,14.264653401033449,2.9522162949889648,18.535016765256053,9.3283866928517707,9.3797602446497841
1.2959537166149846,17.117756186472356,1.2554901098737108,27.994097083858758,6.7630712492591076,7.8178498112615085
1.5661073198235849,13.447118918022877,2.2087061665548688,83.865234838245755,19.453161051880137,20.173157739675432
3.3593892813000861,18.608413050114283,2.9997811237692953,75.933939862592894,12.861621090831852,13.305948295398068
0.14248070602166088,2.5535077031798687,2.4782107975669199,43.452977486692284,0.79925039781422402,0.833254940330177
4.6207658337412152,18.550172373898185,2.1621718370064937,94.822885787617992,5.7632614840422525,10.237913389722772
0.26036024749830894,14.159524783962798,2.9239699836598314,62.611833371703995,10.181746771201077,10.182274218256524
0.5693699490116737,4.7208869890576199,0.97665668580722165,86.368219459814526,7.3845556686911618,17.09761773667071
0.26135857160937237,10.001238656911829,2.8850949893937328,70.429398071089281,15.941758708591731,15.943669286164752
0.2453869128287551,10.125159141344497,2.7917501740571513,94.987775541232324,8.1751326429658775,8.1780665140194895
0.86642280159217422,14.387016050809398,1.5045489380917096,15.015509236691145,11.974304846551105,12.190246755414444
23.10671576545257,6.6493573554610403,2.3898957492855892,88.953244142043886,3.2087819222161484,87.849376495660451
1.9628265452575042,4.117089058812426,1.0236889231782014,44.48793493569169,13.040818488723742,27.233074273622684
45.712985637256963,18.389003275596238,1.8084758523166808,96.102796350120343,17.387518791124531,97.966357543170147
2.2674961707529424,9.3336700412173208,0.97199463854008028,81.289698114684526,6.8667944861087253,23.26786412173692
5.5277824613778943,11.188424667227169,2.1613901807523064,14.894959130591976,2.0326304630966807,4.6969816574394958
0.10749594931257546,16.731154073081257,2.0534014397323364,42.772619370774983,0.20073083322403873,0.20207924164587543
28.504002346715826,5.8937221303461582,1.8829695258447638,75.419003181377022,9.4978654834064802,81.228926258739079
12.491720067623534,15.250962811816233,2.2450419348063821,47.568045174259574,15.31048254056895,33.853582956233438
0.37123693706053057,13.226222946575131,2.6622974567352991,91.475236980957206,3.3092268437982986,3.3159870368419382
16.460264919971149,2.5737188803513775,2.7860837647319263,87.868435811795322,7.5932786404885171,94.964969455001835
8.2794346758924267,13.944146870203593,1.0342849379448387,94.670665241192722,10.71399268172893,45.589114951233547
0.33070151787397267,13.561501527641919,1.1739293804217574,23.908890011849117,9.8888287900707112,10.190577933839242
0.2487551395696867,17.312395049654985,1.8337143501512561,66.519921351305243,7.5862882336928816,7.6140850774823079
5.3594880679750112,18.131240459667648,2.2075894825562861,75.335995865788163,0.45257583209675101,5.2389669049455518
0.12592096416165091,12.253546974848119,0.53153262280620495,51.656603317680698,5.6568507304756155,9.8238607254042378
0.79738023540869574,13.828904510624046,1.9221544328272619,21.106497224701318,8.042310917660096,8.1295743793004114
49.520710474717802,5.0321686990550027,2.6856642433803084,15.100763431576533,6.6581162700665182,21.726437135570897
8.9107089697474482,4.1832300928092998,2.8046674205367692,12.025936961596306,10.452136200407352,21.190203480813906
2.690627860709744,12.089942909815075,1.9042497063390109,33.602412161883123,2.8132248233025359,4.6310779370909136
0.8051237832598922,5.8854100615643503,2.9165150593985447,48.216732979632383,5.3082523310509178,5.4535533498726334
23.378831043484226,12.658622820938835,2.317728394784389,57.143545800788004,5.1776509899317302,51.214631424065374
26.697908611770295,4.7632131673418705,2.880003546930519,83.658459002364467,2.9333517208314985,86.011604618566494
2.3126232515543483,12.90967547263679,2.7917584574121714,59.985041889033425,11.5647742641845,12.054070145865698
0.1854009350255495,19.67931411436037,0.891588524320719,67.450395648302788,1.2074623644160543,2.2449549994984999
1.6775240615701199,16.725792015063426,1.6224532527710109,51.587388544266766,0.53680488828217854,1.7442964778965622
19.133906291336622,18.082970088873299,2.2610545805202333,51.880966304740866,8.9843119052996396,36.579235423102553
0.2358504494844991,11.360281223676083,1.2455971350289641,34.590110444134595,2.1108468422790838,2.3859229694789073
14.973775672643825,9.9804377702214833,2.0283201928764822,80.353626860182928,19.588107171168613,75.420854842459249
85.562292584076133,15.386637445566096,2.0372821686107656,40.695845552508274,9.7145858103305933,49.212273877683373
1.8283255651637156,7.6321106809402686,0.57690245431667098,90.589257123637026,10.730062179773508,38.344949934693759
55.457366041747278,11.832362129464835,1.6726380957163514,32.868113413712294,16.025723856435626,46.586989842001024
20.000947302653124,18.310041165188409,1.7956501117106427,76.244495440681092,6.4916865515123412,47.63089370209552
1.0675417124570659,4.555641758805586,1.6298803881067458,80.949981235336082,8.8455320636046597,15.797780873024884
5.0859498385466475,19.465142588308176,2.9262886354693203,43.908887015068899,8.6580771384007011,9.5060692022982956
0.38570616717910422,11.266842455169746,1.1482155993462102,46.056149488770458,9.5511241128101165,10.487826031527934
0.90397896045948423,9.0000539135654201,1.9002117631174245,23.48362452502997,15.767531251522817,16.06177878102514
31.976498570238252,6.0026960688129831,1.7959071043353902,37.311900575490164,11.993242750665299,47.542626359369834
23.113759526575233,9.4338111855687483,2.9365965644814418,29.01873303024955,4.2570175067032938,31.327598238156568
36.999108649409962,13.510106474544981,1.9066850038040348,18.226770371365042,17.21079576069862,33.108893095183973
29.074500474051337,18.251656263054688,0.70192578373679959,80.963628281055094,9.4553216699633786,56.49402288618262
10.877879736190092,8.6680659179248547,2.0849629392335043,10.401333377849776,10.370675327129931,16.780014285767898
4.6497722406911439,3.1154484475637729,2.7402577571256272,78.262784139069808,18.963781414052839,77.641942280273923
0.2352627123107299,14.490806125450003,1.2431159967095873,77.162203048083285,19.399151114837679,19.856468712236104
68.748001278888935,2.9676698168151816,2.5968284804682744,53.111567060970017,8.3465461288007461,61.442949739007332
3.7701796958811933,6.2815426752821848,2.4375414550587706,82.647660898405704,2.908503633204631,21.395141860114872
1.2973763012753892,18.344345566102859,1.2405437094472613,15.348517953450333,8.8275336864009937,9.3808265987146999
2.491203566248108,15.282782953834637,1.6683485475453974,59.858341079523818,16.846202285288708,19.614706042053406
78.923264168893155,7.1200863860586336,1.0671492106206171,63.500560716218473,8.2396289373802389,67.213431938484774
23.864438831411473,14.492120790305481,2.4300985469356231,36.353788462121599,2.2613701371586425,30.278123849379117
0.32740982691740367,18.732724369344346,2.8459356634278268,68.648495677740016,15.09474130739796,15.09542501198723
6.4688298875409025,18.664399627941496,1.4695108219170674,55.544674809885699,11.886576120011929,21.554642535693397
34.436888321569029,2.1411976826251298,2.4627878326305987,43.16199670751157,1.0548844964757009,44.170790726134918
0.18878775493983474,10.957741424486656,1.9722345352745285,54.16721622570639,19.667229910451159,19.685221479989909
55.286452625193142,4.1627647142527753,1.7661768998207312,56.013395175481968,16.734617889060118,72.172609572558969
11.773765512226147,16.532913794031614,2.3913300768470505,37.202864981325924,4.4551641119035157,15.89525036964057
74.532541475087967,9.0962292211479099,2.2976221417176834,31.356057287154471,17.017571553789857,48.125867281356378
5.8538313545418239,18.70524970513069,1.8437807124044308,79.623849687273463,4.176553962934606,12.544011087056358
0.2911441764192651,4.8547825503107109,2.4648849236463217,67.328077517230213,15.677111407725528,15.742504638938277
0.11482931146199454,8.9891753828184005,0.86157978908487398,29.525197418553009,1.059059872642576,1.7329971696149107
3.9139034992360031,18.396669425894778,1.3467902546592656,74.231839927489631,8.7428735525150714,16.955018461522563
0.1891339682504963,8.5449341929263483,1.9913968489674756,92.473358974525425,7.4136497608678598,7.4604400949718883
8.6087856526161257,12.757109140211494,2.1870018780089913,70.839667309144261,4.0490602876109012,25.110116962967943
18.663499573368242,1.4426821173071471,1.2738501750692415,83.830745616027485,8.6107331493640586,89.345723657702763
9.0223025137064212,12.755899358740562,0.8476097348402416,71.613471926794915,18.282195605385706,48.871298749128314
1.4781856090507384,4.317668421424262,1.2243155247448883,73.792399119311966,17.281963595144557,32.932953239383139
20.759080215884261,7.6363110712791986,1.6566300370549651,79.975766209054783,7.1921095961655679,74.355798857398852
2.3219114969545256,1.3674914332020913,2.7415751977700733,29.518078314601084,12.770246253646736,36.686313899964453
20.809354073349368,8.6677044743833243,2.2074756653772649,11.752390359384453,7.4969034366489122,17.763964243800142
0.28140417947211566,13.409298033610312,1.7989043938199907,10.614447448791584,3.5383367922947895,3.5484942309049123
0.69800903851487128,9.9463847239024421,2.9366090773882023,80.410544249143598,19.54450901798517,19.577383846859185
0.23630831040133649,6.3914630664457164,1.2257429401472781,57.505311811975226,19.056569748184508,20.049078376527895
33.331489420631371,2.8407751717111238,2.3012632200928103,41.268662428779223,13.803244018943579,54.929637981248561
67.762041620701439,1.0997514722657793,2.8723196705169638,40.601203762592064,12.109275050400052,52.710185069379413
6.3477629686247763,14.104799020124716,2.5350838719776796,26.440887139812308,2.615629433851212,5.7013228418853128
1.7696686700174094,6.7281054526580313,1.7219479744141486,21.614041048752235,16.649820164452009,18.619957687221209
18.829766037296558,8.6467389140059687,2.506392408827288,64.927435130386115,8.0213731883740245,64.866242655405514
13.334229860700509,4.3459964665800994,2.7011955533310172,85.984901909177424,8.926168931225348,90.941523876067308
1.117374731799043,2.6489871675422441,2.5640768354185819,66.673445426324378,12.162033045815004,18.733537245177637
48.425103410462263,4.6941769992957019,2.1004558980958783,22.967936281472831,5.1988707634997855,27.997345781746432
1.6705692216584451,7.433562794851337,1.5008134980810448,39.669994122751632,12.160959906519352,15.976189271507842
0.12497557780090224,5.8461011103705722,0.97372764072902229,21.446070129169485,0.76945266571155191,1.2649381092541458
0.69177694656565814,5.93488752640011,0.63274850912749736,16.33734704077083,8.865192358963693,12.201959510328589
1.4237105154434855,13.582727121930633,2.474682450784524,25.902795503506439,17.118045761661456,17.21523118159114
2.0667962866531897,6.6983004563281865,2.2873182596393065,37.3523098140939,10.939675633105846,13.315008242893358
1.7430306280893193,6.0375006059821876,0.55950308103408575,23.154241370789372,6.5748566783515239,14.282856799370471
15.225428563261653,16.614724408195677,2.6080904504347777,39.341089756756162,14.728133192784581,32.168379631872298
17.30138118244659,2.8391818803251323,0.77736242517648446,86.112215077583627,4.3003199257657476,73.445065230241411
37.930375090707933,14.445300897766531,0.88811596695870731,39.607871880429528,5.645226572922903,33.454361952302222
3.1162958532047687,9.7072430312968887,0.51998206821865778,13.337840603206431,15.725782173425536,20.480018605649239
35.673562461706851,17.737879703675397,1.4068622307335996,36.511961124107145,0.19461225693918616,26.764370716137069
24.260093103872705,10.647014258491879,1.4032967891563506,26.95326680996796,14.363717091389375,34.862986799873596


==> anc/competitors/data/v6/holling_type_iii__s42.csv <==
x0,x1,x2,y
0.38923846379242205,0.67366204374073402,14.902317535918963,1.459362875352195
0.22505043547850564,1.8450396014795529,6.6844868370345862,0.51427503006805586
0.43071298075657738,1.5844586673198802,17.855379413795063,0.6282428891527384
0.35171033423908832,0.31011798089260995,12.079695686554729,3.03395212208564
0.056146900464948274,1.9943658498913888,2.957513664059217,0.24810404638412992
0.4880549523020104,1.7704800461847159,3.3025138983829159,0.51063568462493847
0.38295845397527295,0.63942603194167402,14.015360825129179,1.532051563920489
0.39517150958570735,1.6901035013557826,3.8724067606205224,0.53796503622333458
0.072775680011017474,0.30219711055562748,10.392207680849845,2.3286702945698652
0.2306891095688279,1.9982989879010535,19.83960228060986,0.49768278348592193
0.1916910318739648,1.3648009986024201,0.57814829230012021,0.058921230993711327
0.46411484453581486,1.3352375295617143,0.82330613700235999,0.2215352505251362
0.32549390883952561,0.27183738126985224,19.865149347644877,3.5762482372244224
0.41315319050270671,1.8043634579035881,11.900457265616227,0.54901187497279014
0.22727295742539225,0.15509905608849189,2.9747445226110059,1.5329805913497894
0.12134697367454067,0.55757331027817936,17.997392895204825,1.7152207179145993
0.28174654563775908,0.37174156281660653,17.667415852489999,2.6101995187041358
0.04127045549104591,1.5758590873152152,10.955908055671816,0.56251655404251755
0.41553927427636522,0.47658803170450592,12.624944582284753,2.0338168280401945
0.31951555556981176,1.830212631548682,5.8271502342670889,0.5201874610562085
0.3814629926418332,1.3469111747222313,1.4851340792541006,0.39440607519024384
0.18371772438363551,0.16870914993992281,12.094068373371854,4.8561851179220383
0.48564203195350258,0.11031668484453089,6.2477262674538787,6.1323815382828917
0.44762934944787686,0.19815004232735794,13.440610409876863,4.7502226708654165
0.3914079135661433,1.2512578375306826,16.806780948430724,0.79346018280132491
0.10537296684746411,1.622815440632889,0.85413060633009907,0.068347253953917483
0.23869329182624674,0.55325035919203813,12.116418606371685,1.718840488714285
0.031463845235742104,1.7138768015538386,5.0099705238936192,0.33555671587884445
0.085601851113098426,0.20874068629119474,17.540825709124128,4.0533649198039692
0.34469398708880278,1.6218313219191849,5.4464578779556554,0.58152006187341654
0.37493345639483039,1.8628113173273328,12.410017598090656,0.53187827099671148
0.48407976889276289,1.5670059582983231,11.294046381747423,0.63163171076927871
0.16965442548769447,1.4264294895594107,8.2252467511553533,0.66069691106861517
0.19152525595708575,1.6921624154452279,13.713604890195985,0.58142046832834093
0.24008234752514587,0.17628746913942622,14.65250787695096,5.1101727795822356
0.10284096595129999,0.48338601036620521,11.555287008728042,1.7978832270960565
0.073661537614381101,0.33735499068072183,15.289233625102705,2.5288938824661296
0.24309541385070754,1.0586088813666743,19.676632981862284,0.93524923206325072
0.12118558103493321,1.5158574438248047,8.6758115640657003,0.61520013251574757
0.33820885739443007,1.2970225046951576,10.534369511767853,0.75547735467071508
0.22420444024744207,1.7171490895476766,0.74316261985365806,0.10211379664618131
0.41801231606834033,0.39490468563807268,16.022556848052378,2.47388068793243
0.35312989998110206,1.4957800746768071,10.64448630739688,0.65756035764437692
0.16305965427720012,0.4667788326509178,8.4552478920310215,1.8097524967694483
0.41780730268364852,0.61444162750382048,2.334403280243218,0.9490803118257034
0.40433453517343293,1.4488189248344774,17.848300222670247,0.68653849327968486
0.19986440572478548,1.9623890913074955,8.2026411807908506,0.49097776127762432
0.15128077092581962,1.2619328513564323,13.810341165079798,0.77125313300491882
0.34442279694773797,0.20355059848346163,3.4127960491789402,2.2083313232569206
0.078478716968561804,1.2709870428623125,19.250217776050135,0.76606476552025426
0.10795501921280307,0.18046604800231747,3.9796143555257029,1.3065791608698958
0.013607512177992701,1.7798768515969527,4.3910688615400622,0.17885107883475582
0.3955929449760478,1.4481987416911795,17.25016578087542,0.68648608200791805
0.33577691973009577,0.42894290820275616,18.295363510767658,2.2839373079007808
0.35553103552690418,0.27426991106597631,4.6368744467043772,2.468592057130846
0.39255722520076425,0.448713134872606,9.6611173194091435,2.1008157457951997
0.23486873001378658,1.9620516411529658,14.803150638975183,0.5046729285126248
0.28868318601691795,0.97126522067113064,17.628131809310631,1.0179024362198208
0.078500529082552145,1.5897538018486752,7.8915275532274514,0.55731837734920231
0.066119736032626983,1.3091758500047761,10.58187999356387,0.69240522689303075
0.33751745127733113,1.1875849849214111,14.96347000513483,0.83276608048297351
0.24083714101013495,0.37574748386359447,14.75715154472951,2.5328382148512327
0.28696569217578255,1.8974464617603806,15.767722535508655,0.52315956238811467
0.38484944013385253,0.67255100177796401,11.613709463509764,1.4454712120071227
0.32101197680028948,1.1982327100343302,2.5399943876931168,0.59485433005396171
0.28125390632241798,1.4295742947192256,18.127479172121781,0.69425435449766859
0.28401150876525266,1.3335429949660869,17.37866451676005,0.74338322662988632
0.15893554805067997,1.8871293784214851,16.062899998457496,0.5231452966941772
0.025100738938290311,0.38203408084811019,2.4473183046342251,0.14217201808784585
0.22399152072385756,1.06587020304919,4.4857486580878696,0.77655416122749577
0.11514648968156931,0.8676653424074553,15.000207119599212,1.1034331142426994
0.21017903542507171,1.0009205860169745,0.95123184434795549,0.15976662356072832
0.4281675059014014,0.32651329977571475,19.594880357291952,3.0066501227269211
0.12463034807401696,0.35477975875825418,7.8543212669357736,2.0625178582518662
0.03856834342764235,0.62834353698438894,14.526594406971061,1.33118165820778
0.14787810709077831,0.67893874714557945,17.807636225516845,1.4280339198731322
0.15386094130567499,0.91301610599456495,8.1952828189266036,0.99030808200243969
0.33433909221617858,1.2608763393695939,6.7230835276934879,0.75355191708232938
0.28294575464722638,1.3057953230946997,12.370452013515811,0.75250731678182736
0.39411012246214261,0.88244070351258341,11.829292788086988,1.110403534174818
0.3355136347604199,0.87668790791452444,8.478229563683545,1.0891434518242022
0.20912956210563458,0.51349420072422769,12.234607739420316,1.833384519498237
0.40886998848635697,1.2177818719771156,18.739936706546647,0.81649570258648785
0.091816730754774908,0.70237773150275196,9.6189850042186311,1.2193791869958355
0.021128915835591636,0.16851368512699105,4.336472524637311,0.37239526210843321
0.05412345178006446,0.89496008389803472,7.855516666218576,0.83726205283551447
0.36395608179226063,1.0008520826713236,8.1850861605658132,0.959818656177718
0.23631984282317983,0.52862644958800087,3.0566195140112873,1.0188053037196316
0.089023171726464873,1.1876700729320198,3.6759942608138205,0.49530696947718406
0.25551193980064812,1.1749666108206498,13.848960431176707,0.83655935043076657
0.084632930329452516,1.4338041441097056,7.1198162070736029,0.59991823240740128
0.35119698378809067,1.3311021161822991,19.120518641188248,0.74688704264761729
0.22861657503127505,1.3396228073899601,5.250136534492845,0.66741712538743037
0.19670040078727641,0.70080688846568184,2.4290278495440352,0.64001857364265025
0.15774092368245951,1.5961212217733123,15.193338978505029,0.61592120710350229
0.31883847062825532,1.1433743288393909,17.680203012398465,0.86699598205490969
0.18728817917116131,0.91969457084179118,5.9232104589940135,0.93293957394368099
0.052948460464889491,1.2894237137880085,4.4407179820868201,0.44500861525090024
0.067822892039052507,0.78524893545548302,4.1224396299862001,0.60501922791439489
0.48132985562926212,1.0742045647528407,10.67923987664699,0.91539754012001961
0.45520453844672748,1.4997408081162187,9.6341245043120338,0.65642244671505423
0.35285649556726728,1.7841654847750446,5.5590768771634176,0.53308563315356694
0.1402762811151646,1.8500086748608642,1.3808757812938146,0.17893609378386921
0.4848964249003847,1.0569025578478886,9.8890811363624742,0.92765175357351004
0.39158794294323934,1.0885227180070813,19.206980778894362,0.91287098253969068
0.36127619268790784,1.6197537804512894,13.224124414676933,0.61140322970911831
0.23018713605045646,0.69745631431398236,10.162377854258059,1.3522247622404389
0.14339836530412792,1.6910264884556303,2.6584954435775141,0.37345150689380474
0.057231571455214653,1.0388691283831044,5.4225076657169522,0.612327875091911
0.4522751743064824,0.32012777623700994,6.2480920167035832,2.654173930451547
0.23333038201846942,0.23691237943859303,15.41366927584107,3.9223138220546052
0.10915804874966285,1.6997871009749799,17.595860546660077,0.57824337814220605
0.15991874583381974,0.20557904212306802,18.082016144545548,4.4502934501583749
0.29381758878152903,0.63316172865394615,19.699087860889705,1.5577965686838284
0.096618663640223534,0.73484707695293705,19.656150320538384,1.3129645524740527
0.42974099920526398,0.42868944586402824,19.083483088975637,2.2984325854589129
0.38167456961925295,0.69639740262377947,1.9005317398062453,0.7033524631032575
0.36253684841595901,1.5111158767776627,3.186973950592201,0.56094954652548801
0.22172558948980084,0.12789740276413447,6.4370972662826418,4.224020259348042
0.31738133194419715,1.6716295065893043,11.281515954256999,0.58948858486996092
0.29620800476724046,1.7274412447916605,2.3910688297568461,0.43141753488170453
0.32842483476186179,0.80729698906394154,16.993040677141778,1.2227309782195086
0.051377717358545655,0.39186450821520613,12.526745492007526,1.9383572348956333
0.21374562706359873,1.2415967750956536,11.076105844892997,0.78141348756667051
0.030390945192327316,0.32737785614329923,3.7235708056621775,0.37028945714483413
0.25205550142981425,0.7933467860486797,5.4384817508038488,1.0781860075178569
0.17163199404306481,1.9210154437118476,3.6260844871540319,0.42298677675259011
0.08081685254436298,1.9913824979089105,17.112696576998573,0.49173011975443409
0.060667454184050305,1.5669992935737127,11.892443271193754,0.5939841701155707
0.29794584036707888,0.69082686884945577,14.835023836632852,1.4162752411896473
0.093590554583074179,1.4065635934155758,6.2726408267455014,0.59590336803345445
0.46330885800463062,1.4402720944196241,7.7394264232214045,0.6773663261024172
0.29471995845319354,0.83689922081093449,8.3946718063174082,1.1298825425169143
0.17996620422207016,1.3176884057137028,15.320291949008681,0.74551058009302174
0.29954859082589419,0.12038252545378486,15.560883259654076,7.4532671167556428
0.021173896804551774,0.4972095513442587,4.5328637865236185,0.35768460840611382
0.47969401448830823,1.0976677756377962,18.860007706392931,0.90618411013154054
0.24632868410202111,0.41112747809076211,2.8527790801518846,1.0989577676122702
0.39354026135264025,0.41522304896541395,17.974380607260791,2.3635737788478179
0.050537699961994899,1.6889781520454521,2.4577150901712814,0.20141762146184661
0.24846258211069858,1.9793527050988504,5.6585263174505664,0.47504768098344036
0.25044642723371524,1.156341913254052,17.00633145332516,0.85459290831318757
0.46953496293774161,1.6942324886752556,4.0000954107487052,0.54724456239486652
0.29014674566427695,1.981611162219918,8.5645746605444124,0.49295143466027863
0.24200980651790738,0.36903218828067197,9.2722563489104619,2.3975436023681849
0.14081807491502785,0.95166666518326704,5.2825499739525883,0.82908628173449761
0.17246880869785058,0.84588816009964773,14.349781426051738,1.1441045836577188
0.26512947721105351,0.25209363892775155,17.101025663342973,3.7737144191761685
0.22506661554947288,1.5351273283100144,17.554215227183651,0.64535030404960081
0.020589919141361906,0.92418015191292657,7.1167818418629381,0.53104189341671082
0.41488304285523531,0.99172117496176238,10.851582688612382,0.98795702580336908
0.44911877820148571,0.3862786502451564,5.3439248753802042,2.1540259701107285
0.078722053609319276,0.44376063923864939,5.2735317802278363,1.1104526549439948
0.28147771033413421,1.8234968820968085,3.6444542256125203,0.47824540957641432
0.06320211315636734,0.1848332690511299,18.830370710746536,4.3581447254882715
0.33939764558950775,0.54241934139304182,17.815782157808808,1.812572096851331
0.14780455408111409,0.65491272759760377,15.658494909889999,1.4651873643106235
0.33311709099903186,1.0313753305630142,10.594399665110716,0.94507166948904309
0.36622736100057246,1.2142458287281124,10.066854352481501,0.80567854992142651
0.38663727103965195,1.0372509541162664,10.83004049055871,0.94401753970898583
0.062793063518389314,0.25981913565807585,10.963076264753241,2.5489302327035053
0.45884580411742787,0.5629681627058557,8.9739801516049624,1.6948280477519293
0.12280485553849159,1.7028179310488283,3.0692192413953157,0.38952253629847916
0.028332152526328092,1.3114185309090722,2.9504451309364517,0.18635877673087972
0.28187771000182688,1.3333831952551214,19.068869458990825,0.74452425292990909
0.19175191909259498,1.3733861851675744,9.899599811933836,0.70096729823940063
0.41659697413488245,1.5495157361751053,19.087507735651183,0.6426304791219406
0.40604322131150788,0.21040611527074993,3.6897491153471447,2.5555562704479242
0.16539805748313052,0.79655593137196345,11.311122764778705,1.1850980145874117
0.47692070358417504,1.1251021269971895,4.5504864403550149,0.81541979331664027
0.15254974068865812,0.74306731826491945,5.4370998194687301,1.03647096944845
0.26237799332354012,1.7045098592456545,1.0860642858429863,0.20260580807847192
0.13542289437812535,1.0168877663158584,2.8195895594341205,0.51394921805747973
0.468661349323992,1.5603924199728203,18.378543948769316,0.63828040796889651
0.090657830615188881,1.7188294820742211,6.7698933339054683,0.51033309513426472
0.032006203502241204,1.0591038175166463,12.358519632334536,0.79134610927494842
0.22319755940148858,1.8281492633555649,9.5677755737908239,0.53273892755602603
0.49626402638736017,1.215535487020263,8.3087992822829264,0.80339100894912874
0.44692186046490784,1.7155211677840714,10.871778781248329,0.57655101627497563
0.37681792953390514,0.74712251162389609,4.1511594199991597,1.1097231359075703
0.44648832053047716,1.0477522212098218,19.777776021131743,0.94923671372867302
0.44778885345195296,1.1096809779086976,16.457003439725327,0.8945130832889755
0.26424059658936006,0.29946146020253406,14.961485338264549,3.1608773790826947
0.16480523539708858,0.85724976273292719,9.6408062917720727,1.0839719578473674
0.38828609173438411,1.8429415778481846,3.4811038814635515,0.48650706225826412
0.33421401895220293,1.2985812566930106,18.452984236334572,0.76489540864480765
0.19309228714811794,0.43726250663023825,7.1570478139436888,1.8574715629468044
0.056288667350142485,0.7438257076582494,1.4770804490902085,0.1125293710754741
0.37592690956102276,0.46404571835912967,7.1768716978072593,1.9391477093449772
0.13860565280220369,0.14716395041728783,15.991912094669745,5.7020690576174102
0.46903844376155185,1.8621748711576507,12.642820527270059,0.53318737723458798
0.12807558175278552,0.95159392368805573,15.141352402524763,1.0145581361253815
0.070151386881628156,0.68431663759949368,15.975889985316361,1.3510446641462805
0.41724520934120402,1.2371066639596995,4.6331149160705802,0.74142305153011723
0.085109315146002076,0.11389746695672971,18.513774663817014,6.7486926683345771
0.097841470997292151,0.62824200254154627,9.0407972569472648,1.3275166747203504
0.30369756784521335,1.435763584827896,12.960766160651209,0.68711264371121561
0.43853540001035757,1.3041625688315996,0.54502106544146911,0.11134915082919118
0.10625298620014088,1.9654313003308175,19.87068571901797,0.5026976546524905
0.16205859972104644,1.2786796483502838,5.9774795263010247,0.68899971789125969
0.39092837073817699,1.0072611598926924,1.7102305775330271,0.53139792652499207
0.48619494876987401,1.5467218700496146,9.4361098099620229,0.63701513115309194
0.25536318123914775,1.8163229567317007,3.0160861150498142,0.44507660912018593
0.08050977625011288,1.469322298764868,3.4703708480727262,0.3998949164876846
0.016828780977018759,1.9301013247438212,12.829514854089098,0.43646819626998218
0.12253145469943907,1.5858098244025367,8.1620841356195477,0.58537253789878363
0.074592886715395296,1.7469227326976602,18.476122778022404,0.55984943223284156
0.34205275007030017,0.31679773524891064,6.7235516448573662,2.6214469689888888
0.069697927267980242,1.4915856556881968,14.660512503486071,0.6417083392607178
0.25810166649411015,0.93616852910200032,9.4914388880206992,1.0212667396983803
0.35018859346501435,1.1508972245814229,13.369050372020936,0.8569903481668717
0.29474713851824214,1.3427945780164778,12.194059455961813,0.73227277733019092
0.10789006931342823,1.9426487217405819,9.7192874688004647,0.49001185692551197
0.40402101782930872,1.9706983547200867,19.026191345176525,0.50567985281418359
0.36054949351174281,0.64763366642701992,7.1829160337216393,1.4257393367378437
0.37210216191861545,1.4941316451320408,3.9560922743608149,0.60029581656750297
0.074218298263083488,1.5249687220770105,13.722834187156652,0.62636337347206483
0.070639363788668849,0.75833643649479265,16.997147445504222,1.2386401109092788
0.46450564999318872,0.33535257224201992,1.2849479288285133,0.61004120748425306
0.20481331497422092,0.17779922454286756,9.2678374242422716,4.2617884929523795
0.15746485897266049,1.5769519423054392,17.903509948902862,0.62626643810267801
0.24940618222225133,1.0304295094521212,15.117563068995917,0.95422257174476488
0.33480346425415541,1.9725263220403597,19.840250471703751,0.5050213974651484
0.47825539595301525,0.98344956676794071,10.862569326146254,0.9988313402881851
0.15035865117220695,1.9580422602402965,13.36991651662245,0.50119073808365144
0.46315613036289327,0.88199440416871366,6.3983654821895986,1.0698233925783689
0.022181150779265593,1.6079960860639479,18.976944193486851,0.57697269299017395
0.28204704074014408,0.26115661739248092,7.6435420268524581,3.1071078687660751
0.32064780472373172,1.1553772492617516,14.900958897389257,0.85512260828481468
0.061889727837869113,1.623913595272876,8.3612339803220976,0.53907330866580128
0.078766402561317186,1.8569331677177885,11.455469136228487,0.51185475708234163
0.21536601646498887,1.6629078721731201,14.535759432920152,0.59351273687832085
0.48345363695015903,0.17024438168223105,10.424215959151407,5.2831889059870196
0.30206085108484271,0.80813444848279492,18.188183374735416,1.2222817384246629
0.46718137858410352,0.1925270973963174,8.6763692645922994,4.5256829130328695
0.40413684865035565,0.30763635311766024,13.11790006379484,3.1054374495932979
0.23901698476209285,1.3830806944682199,7.1760674493510557,0.68290804653427983
0.39453409013357182,1.4551905729922265,8.4590550305047536,0.6708651798750972
0.018740024148723992,1.5700692972280901,9.0809771105542723,0.4510275824291769
0.063480558415210123,1.7443674413057595,2.9532368570895624,0.28164615656973807
0.4164200212925408,1.5049197901053688,2.2886117416506302,0.50931959138506733
0.40044037327932924,1.6216560250026009,13.51605350136178,0.61149893268614364
0.12399396356355251,0.19303104866423057,13.28259589768952,4.188597509137999
0.27007709939353619,0.54561678583846729,13.426739427096857,1.7662995028001935
0.30694775214300535,1.281605769412967,0.88544568418248759,0.1839251336121657
0.4351920873502455,1.730438078787164,6.8676634320997083,0.56206382540185074
0.30552250709597556,0.10855023738535234,4.3572920215543398,3.5594186154714378
0.21216006894410336,1.0777957500210646,15.673952739608241,0.91159238294994205
0.19335018126951953,1.3868460587923548,17.282292827224538,0.71216840559289496
0.21868222232301984,0.15625384934436509,5.3102673559098728,3.1405300430972876
0.32944620253418733,0.86257555935143704,13.523058597535734,1.1374313525767512
0.43507040955863918,1.801706274629024,3.0225746674363516,0.48702273838591453
0.23240947221738689,1.3760643368261316,5.8654742492334098,0.66616458987790839
0.13144138584616546,0.55155089038513483,3.2037626765516807,0.77353220127625977
0.12596455786881475,1.720284146300634,6.0286549486849692,0.51580600112994912
0.37554699731928876,0.76125970447807711,13.657362673310919,1.2894315319303351
0.41011869407771606,1.7213548751737129,18.251374748612424,0.57847784422960202
0.061586259128521233,0.66799293712592045,4.4491869545216263,0.67192595271241473
0.042613839908037299,1.2216084766779831,11.070541181539024,0.70767237567186048
0.30127249524066141,0.85418612872088473,14.177126474246929,1.1485004438831643
0.081624889654422148,0.62216759643462727,19.081988135468531,1.5248241179769939
0.41408545332360724,1.7844593681265515,12.396179416299891,0.55550152085868243
0.16206399022279647,0.45642799568503356,5.4745851550339237,1.5098749196670369
0.080497247155859888,0.26114202334794989,12.696824059821758,2.9568129551177171
0.46127553151885059,0.74966118323675468,6.7495776527213156,1.25431488938777
0.091110544140286298,1.4635143805189783,19.534503618488301,0.67011692969511572
0.14951284034558843,1.6341200513549352,8.2936846356909193,0.57758199322558978
0.085270563644108718,1.9976124031268532,13.865840554839778,0.48576480773011138
0.06659013119602393,0.66308790832121334,0.95293785576179035,0.058138691559905142
0.020362528004855617,0.87508970714943612,8.3011981996277306,0.6298193563315152
0.037143750490487452,0.35996042825628993,17.564598459788979,2.2360111241338956
0.09557432075856781,1.1922566662837639,12.399435166448294,0.79345502881079744
0.036157146987315938,1.9954020707995428,9.1568862847215389,0.43006178359879699
0.29966046989437589,1.4316739192292511,18.750781238996655,0.69388290392863161
0.34355011813175812,1.2309043967854063,17.152695334870966,0.805933094229911
0.20287892384769385,0.8455012765514085,6.7832056395472957,1.049728983870728
0.16581563750650422,1.839067644542554,11.118693839806122,0.52970296888345281
0.25721785614089276,1.044141532647664,10.051572993803022,0.92368414702783974
0.43875242169495821,0.35529713529481688,12.827948752239816,2.7089431259355572
0.42705449714288096,0.79421908007835351,7.0151697056957341,1.1879294648536678
0.031302780386268055,0.22761667081075709,5.261997514934821,0.72391505238457265
0.098934220702296793,0.4837601716086849,18.297100787482954,1.9457071269027733
0.12600498684115405,0.13357068389983318,18.515552740220873,6.3808049311217472
0.13219991215778379,0.96123184135031048,16.944796272358591,1.0125795638903796
0.28990399935395861,1.3056265034084147,19.574986399908944,0.76067112249230673
0.21396858859456422,0.7522556785199247,15.027334752703926,1.2937419633843548
0.034134518764521053,0.89872536586002649,15.411010956958993,0.97840012450886993
0.19307092784519009,1.9224976184046942,15.370506793271494,0.51429192587556638
0.26663894487164225,1.5287299309923394,9.8718488033749772,0.63807500956337726
0.059819232422820827,1.1276276101954075,9.4008177930282972,0.7594242680210298
0.41839469135639423,0.64062766271246796,5.1844123849055617,1.370706475655737
0.035461314567901088,1.804293917668691,13.073974290006165,0.50780150892815845
0.46317251581885044,0.54668452207325302,6.1417426539955233,1.6558453219161322
0.058565439374138994,0.71815118798168631,5.5272639891959114,0.78305075669500257
0.42335172628289885,1.8272231474036023,11.926246794873068,0.54234930673251358
0.45230004052453238,1.1061299050416376,8.4946565703883419,0.87968588225283373
0.48998963348743041,1.5104041038941558,4.7677038714953284,0.62492688480615144
0.40299268133406085,1.2224151089111557,16.413092326680207,0.81193450709653348
0.39194399497795118,1.3415344971180407,17.281113426240331,0.74069798184305013
0.32481680523781836,0.66882825387816858,3.7701406337167289,1.1294046463965444
0.39170821374328318,0.55860691709065957,0.64638713959999738,0.14995297297203269
0.075930582122442067,0.71273545962046392,7.0545343863227874,1.0231539533691205
0.27267333761434226,0.39533897175850263,16.051461295774672,2.4415671245895338
0.26196920639330307,1.761197294052534,16.863890391569328,0.56350097603780414
0.43021035062005319,0.63816917317521671,3.1974168672629597,1.1553579735090065
0.23677168914082278,1.1668298493873308,15.599550073069498,0.84446214301634281
0.1986938530891732,1.6047514077686107,2.7562312625338743,0.44106316954877584
0.32338600290618397,1.5892658078138557,8.1062205080523206,0.6111256421644059
0.14056702557541459,0.9329338913099664,19.97288554273236,1.0517820459232321
0.078486521367438861,1.0048888863147787,4.2555210530027416,0.58532720973257235
0.24415986427163544,1.9899333229765472,3.5022898602637156,0.43032273099018198
0.21427579061149366,1.3817352062601458,8.7446064846624729,0.69311326967637543
0.12395927085914811,1.6478130419239772,12.583536256412298,0.58866478203846728
0.19008078695641273,1.8148525415165406,18.691565257058439,0.546474768987538
0.18953230041486124,1.5964206888357444,19.626012337894167,0.62107228224017585
0.17047282656214727,0.45184075541177837,1.8579924135321955,0.46488069722290026
0.1959373990661952,1.1681243941013872,3.1909515882841539,0.59903183326641962
0.34601423927341324,0.29359889889763524,15.91939049097188,3.2786585059610873
0.15546947253992979,1.3405520404715969,5.7773269692817788,0.65220485491000335
0.47494038409051681,1.9151639135568408,17.754556660374032,0.52033376637021733
0.45901052957370719,1.0741909221702115,13.437338515967191,0.92059281641826896
0.2456461098670385,0.92264773644875753,2.680973646423205,0.6715808622190178
0.1708969904522975,0.16810122769451002,16.734321056018139,5.2911014475022604
0.27236304701670155,1.9235715924255186,3.9389494101574791,0.46291728264713422
0.42579463949907603,0.29570509984730164,8.7581601962532485,3.0644493159122566
0.32976779687445001,0.17805027727920919,11.267606106906936,4.9520774296707062
0.40415199569406796,0.56752656185938311,10.264939907065427,1.6920217246143239
0.27103391527221271,0.22450782444492662,13.880176854495433,4.1041030394557145
0.32012963834113417,0.96472390058234836,13.227391329950477,1.0177314289488313
0.15119625094940625,1.0805668223885136,19.844819107797072,0.91127695484775295
0.37009764953204249,0.69388290315430945,19.988727229871664,1.4272552987099503
0.10917825063160198,0.19682491689228351,10.570958351394998,3.5869140251471157
0.35045108312106416,0.31204069967353076,2.356382195736848,1.2107363201390506
0.43175234347968811,0.83055831818086334,14.692944329890008,1.1886549570642746
0.07473039027775652,0.21500405657041866,19.54494952522349,3.9994635477240568
0.3110460728655407,1.4265604786588355,6.7073645587658959,0.66754699749131441
0.056596916632667957,0.49333902889714276,9.4935732738326895,1.4505778599351122
0.36560065785299917,0.67393598068891314,8.783150033901391,1.4096574498378687
0.051401677223524914,0.84883897663838515,1.5026735138601226,0.10565691253779756
0.46861051312330676,0.89155830283138093,13.609156408857174,1.1073213142925062
0.077329885718523048,0.10315534458212101,7.3900850538351222,2.9416946351831381
0.47985132049544937,0.31293370489752537,15.855545555314293,3.1130996479534461
0.40243324628169735,1.7392526711076683,16.726341467998729,0.57203835208857812
0.3009041821885135,0.10234281877262547,16.514000338657986,8.7314139345367057
0.39348581126847798,1.0655179760444626,8.6249869617776618,0.90935477002577947
0.3996062711017121,1.0300538123636953,6.770140803697541,0.92195532449626927
0.47355326078049187,0.73287890592021177,15.10200520350757,1.3474585433383337
0.13415784338120174,0.91952133827825422,16.127093959933099,1.0546509110708666
0.29913718872557149,1.5831041613005101,10.07952020463164,0.61880872188986602
0.056574106806556598,1.6982870418084173,17.914104880957908,0.57033131733867182
0.31192119301181942,0.5946622324889751,3.3062195735318864,1.1261914377173068
0.093932739005466503,0.71273183783868665,17.641841203349724,1.3388004964576934
0.28682579962149651,0.56071742075383213,2.373857042951685,0.84788386522249759
0.29049095187658636,1.0117404610470238,3.4937476800649709,0.77293889974927399
0.23833272496080141,1.3981908795517446,10.909880258842227,0.6976213937436091
0.26608957000143019,0.53368046338049902,1.8166103636545929,0.59791326355263474
0.3843224611032281,0.72839790990424658,1.5297384773021521,0.54338716593494207
0.40162991109091267,1.867730773419386,0.51011551123125765,0.087442571447256742
0.25115507563196027,0.19228165070922035,9.0081748640381321,4.1433932841621539
0.30380078634608004,0.97546224995517572,15.605165685198481,1.0111437505901248
0.4663057554881499,1.4519602790338779,1.1793478304583553,0.33402120513666039
0.068669458365550176,0.38586262195920074,13.21902332608418,2.1312892084521997
0.067380747291054144,0.19001063801041551,16.550982689615637,4.0952079417328413
0.05297741583627652,0.36259020611320847,3.7760165472684868,0.59296212572668894
0.33235300966985865,1.8457640677082974,3.3638428290173827,0.47355870940740696
0.21511806738728595,0.11759358546013449,17.285618985600454,7.5102383363459388
0.3894174939095032,0.45781175214156844,16.550929894026847,2.1404747723137429
0.33890339252121038,0.15943867451312466,11.009364442151645,5.4411966203700359
0.1734825015808367,0.31019598836818618,16.474397646232617,3.0171868932066381
0.45019960820715255,1.2782836445937629,2.3087435097776479,0.58996951089343452
0.38364075206461962,0.55911392660426296,8.1923895998057112,1.6723759422856745
0.14256212104598612,1.181502895818286,14.887052344074272,0.82429817437250774
0.18845408870830646,1.2213712272556396,5.5203132068172858,0.71658976535286933
0.16407559030008884,1.7139271328705801,15.17041383145428,0.57457733194857796
0.087229707826249822,0.10900864653256045,10.331482785620871,4.6208558360641305
0.082413852545673905,1.7214019727504968,15.130186764990546,0.56356878822459455
0.46870245705411456,1.2763262642112507,9.5612529382179261,0.76942917792384158
0.22457297822738911,0.40921262359941946,7.6741346343254433,2.0626067322040251
0.19782671316093081,1.5685810374570397,4.7741897213333306,0.55854762201316177
0.36754599725191517,1.7254339294021128,4.5633971579827932,0.53876853451250584
0.28096660197392098,0.5831006191328989,15.154070806142222,1.6705674070526202
0.46870859355084649,1.8457079937150938,2.8187517866622298,0.47298494830246357
0.39234773201560219,0.9634691175674498,2.17665582716343,0.66603247001524246
0.24489108642102478,1.2465064632333109,3.9376816179315384,0.66231128780205784
0.19441614200560484,1.9708341138735228,3.9192569733514766,0.43370932061367912
0.49344945701291781,0.7869185494144787,16.550598644734546,1.2589435112944058
0.36170251564178529,1.6450027570582144,8.2708791577471423,0.59332462575879519
0.47608538340188217,0.70495832387407331,19.812574918529407,1.4078373954605072
0.06805450283635027,1.618505692258833,3.1756195269169414,0.32514032610145149
0.42676150280348346,1.2413944458390207,13.244026601026045,0.79696930542637145
0.32216620315569172,0.51107582092826276,9.2502253904243865,1.8269795996835378
0.069741622384205157,0.88664957819954904,8.1619044455929419,0.9075311527370401
0.29824641998491813,0.70350770529076712,17.564141881554605,1.3998225974403644
0.34618721890166992,0.24840594685269138,19.524115093653794,3.906497190149921
0.016028316085415391,0.15668606318942521,17.520749696096484,2.7783572639448924
0.23261580130245582,0.75830944527364375,4.2498632411850945,1.0036854979354328
0.41444576048619736,0.13616488085322451,4.8055594635742143,4.1554541953860875
0.15472592241860403,0.41442673940537256,13.293440642353735,2.2172955470708038
0.23468856008129005,1.4778483096166508,6.1371298419447378,0.62854411535418886
0.22673392226326766,1.4453733477988171,14.827140050221308,0.68239119185929198


==> anc/competitors/data/v6/holling_type_iii__s42_holdout.csv <==
x0,x1,x2,y
0.1851301560944833,0.21428209242038923,18.010362942354305,4.3302315390445818
0.19238224283173294,1.4510431679538072,1.1576967897778887,0.18763913974618973
0.29224179454755711,1.8384667528171139,5.0769115206778643,0.50729899890926688
0.3760750272191451,0.60572820800918747,17.41816973195851,1.6273589682405989
0.10045760214555832,0.53628712820037905,1.7679587806091508,0.26874356365150537
0.29645676663349418,1.0715943678662334,7.4562608625170661,0.8831835200737419
0.272038448892442,0.59522646132852775,18.929501664812619,1.6515682004459915
0.30522116259764598,1.2643538751768038,2.0512684670813988,0.48947616446214925
0.13944019320050405,1.329643434320283,7.6491444981736603,0.68860373188784296
0.017185742333669519,1.1144146532305195,3.7905185851558851,0.19363998233468294
0.12351289568663583,1.6813869563046413,8.6379977589740111,0.55869202238797289
0.44579369063434993,1.5770945678449224,10.73354701552412,0.62634461399630081
0.44886411100892804,0.68836012216647369,8.7765997303584662,1.3941510294404542
0.043587566164360401,0.10802947718105527,6.0897872509116286,1.3761545718472592
0.20798279038909348,1.3422132138104708,4.3128338345974777,0.62472463774222364
0.4261899937990799,0.17297935305109313,9.1412460808401477,4.9736735513767805
0.48984103814693503,1.1619939269666779,14.876000895323475,0.85381124480583126
0.28304063117530182,0.3928549336238899,11.644479451328541,2.3871411445361512
0.16538788714027874,0.29242748751881442,8.4019794947992068,2.6449525830158507
0.303999740122809,1.2446168388416889,14.246257743469874,0.79313168217328134
0.43309807199223632,0.34468620052291854,4.0652388843017437,2.0644064195903487
0.092265522025801683,1.886623600482684,16.665335661443841,0.51930580119696046
0.10504993277980801,0.29547729831329661,19.700340930014885,3.1249512379585509
0.2620282649457541,0.52234830798297804,16.926077521660225,1.8668231478905817
0.059316126098250273,0.68537294557634698,9.0282899595086263,1.1208196169655722
0.39430169761356704,0.14439216416226619,11.526946961960784,6.116979107208584
0.22759081390481259,0.91074588521613864,0.76950113975393986,0.12003165043559434
0.40793961149561736,0.41915339227602089,5.9926858033573653,2.0516499662966234
0.454490469421303,0.30261922553281922,15.107197133513003,3.2024605125806258
0.34287861984725193,1.9148989853332314,4.6646436337763406,0.48805834601549308
0.14057645204942806,1.5900034567131587,16.077881573046533,0.61822950807234223
0.25783186466885766,0.63152461104485624,13.725499050882531,1.5334782591775837
0.17081726818945867,0.44377690443359719,16.018711994336833,2.1432022870485885
0.34613460653492445,1.4432198740835787,16.053729609894802,0.6875546649516463
0.36356101567458615,1.3677817311738523,10.239279621311026,0.71735141735495822
0.42751153427240213,1.8544709411804137,11.924014154194776,0.53449568172961914
0.20681796722746237,1.8604186240400746,11.450387505309722,0.52706561959501108
0.38979221034216049,1.5127633261982962,16.507439603624071,0.65695337182891222
0.11354293571068019,0.86812029965801385,13.020612029780663,1.0868746673997083
0.22473305926750151,0.96800518060137664,9.3160238884930386,0.98108835657854054
0.1133591151373719,0.13446685142586576,4.3997965953481941,1.694438101173559
0.4092651567141411,0.82634812394156765,8.8882353992558443,1.1664841125281109
0.40335878047451179,0.36474679533794652,14.711580377175503,2.6581488489410652
0.36194057200453172,0.11279210239381687,3.1179279246232214,2.5189147472199847
0.16899928289882199,1.5921342788326485,15.358690537645909,0.61834549927060867
0.37630813940736563,0.76630080858425176,13.130782695395144,1.2792412448925923
0.37283051448822224,1.1155232464209797,0.58204393155836298,0.11070737684053528
0.40725585027131334,1.1128348108564625,4.2402902938650708,0.80038388663795046
0.14744753573490615,1.8690486847530658,5.4853554465716199,0.47745273020599088
0.18127518815497498,1.8066666396084359,18.573624110772545,0.54864946964282246
0.47585361610836635,0.57621897030603253,17.682161379238085,1.7154414966509952
0.15835182030705292,1.7479753185059625,6.6697347620973826,0.52911920248478561
0.14516572201748329,1.8391810288661663,5.2535410480739602,0.47874982628113621
0.074051538719242624,0.5836667016674697,19.145742464314008,1.6115857286511965
0.337843675709178,1.1909497494745105,12.657739891856897,0.82683973742417316
0.03083101974322934,0.21213094913880243,19.40206283618236,3.35240793713018
0.47662465815429544,0.72644271398206417,9.0798380059798873,1.3299791029113193
0.47812961589917791,0.96378072971747419,17.552876188985017,1.0303234718431324
0.46546595999651813,0.63296672894974337,14.670349997483385,1.555333217540853
0.10639701274335646,0.80069898291437758,17.796278520833315,1.2042745263054753
0.046880101488397122,0.55736368808933268,1.9592831127861323,0.16355730140665253
0.11172397214461351,0.91833772606920971,3.2232256292631059,0.56183836918642538
0.01552816555160836,0.10625247218580297,5.7492451912142197,0.4867214977675437
0.19600809992867699,0.60221232962616145,0.85087609424752075,0.1307354473228784
0.37721755632411841,0.22084352373014901,1.9649955631190468,1.102033135285593
0.33149143912751433,1.8224099921223385,14.106932435340184,0.5441973373828537
0.028110957499512389,0.39340854909202727,14.611292266031718,1.7855988180877815
0.47689042689424949,0.54335759197075861,17.642281534619283,1.8178688968763594
0.04889862199842393,1.3602422912182572,5.4333496678369881,0.48709709325918116
0.37240901759772238,1.4847822705051563,2.713911799631838,0.54072804069855918
0.18167625234638274,0.50350326576658289,1.0656227058711594,0.18688977440176424
0.27851528003360304,1.3579666740022307,14.7555305133089,0.72755980464642145
0.017341799306567922,1.2038664310742309,3.625957520163146,0.17889780367554373
0.44179690276648981,1.436404752538373,18.171227618396816,0.69287595917503975
0.49462048955682797,0.30203446061333128,10.401336209874605,3.1179661342200746
0.3869555639727692,0.74993760992313008,5.5763525342677305,1.200415669983274
0.27160054116834514,0.60167728147795008,15.544214004556165,1.6209677570487551
0.17945269058128693,0.69762797852527458,6.2185343163986584,1.1880275975730608
0.11580312417054475,1.1409302037074893,7.6076506352187581,0.7751135449676152
0.43568056756372558,0.85200817667842543,7.0927973909485642,1.1140416249612344
0.12662440853152773,0.34733713072080108,14.309846629362907,2.5913191057177136
0.042509743142277422,1.1724083662534532,9.4969607454649871,0.69772512244422369
0.43294074584213421,1.6938886077306523,11.166108845880505,0.58397092626601743
0.025716171010198088,1.8815434831233528,9.3071996668880246,0.4291017283876376
0.073751056183871733,0.64201112786632486,17.507642160234983,1.4572008723786407
0.47541026443222073,0.15412349843058123,14.697235798595724,6.1027229082103851
0.32562495707597117,1.1387331519257526,9.4528650478017315,0.85244134435284624
0.30501613041630343,0.82862941143650526,11.75512151044191,1.1732196308722356
0.43990919156296998,0.29833723632602616,19.585571019957914,3.2866273450749603
0.31737693653781812,1.9320383936165484,14.599338180357204,0.51365784148457327
0.22038358046522949,1.0856535503636644,14.660070249213103,0.90353295924680821
0.48013311291531918,1.9697884373885319,9.8619219298444438,0.50220889136246893
0.25750328252219601,1.7625002272276191,6.2205677348442521,0.53680915815231067
0.25568323026556555,1.2528316202300291,1.0618027533336551,0.21178015954416859
0.11872092687301383,0.3421856540328499,6.8681090656026944,1.9203017791380119
0.25818100527485865,1.0905755566399047,5.7337458784215203,0.82754734298325683
0.14933276220547412,1.1020327213944077,11.104287398867971,0.86479703895002391
0.1210973130720628,0.59737918011989866,15.40345035353179,1.5818199417074339
0.35063201021767609,0.68268121404607829,3.1398722271283446,1.0288433526753578
0.26131723034484955,1.5368391193885973,10.703289565878706,0.63684409129728048
0.20204159322488305,0.91281313702551614,5.8177185052442031,0.9442433983936287
0.30666436491019927,1.6572465436593056,7.4125403938168084,0.58254891119053442
0.015104391313144203,0.61915993985468953,17.952083255531356,1.2127217628469134
0.16325248111833668,0.16162239575573087,3.7635307759620336,1.6832588188714004
0.4176780196161784,0.93056744101774713,18.53084235320831,1.0666215984220684
0.48425801234353971,0.10633000271975965,8.8857935987746774,7.5481064327535252
0.30751349960829694,0.28632942821364304,19.753027776140218,3.393699147470739
0.31638917670723288,1.9485629352671423,9.510767322745961,0.50415806997194845
0.41053545430862198,0.47351758843060621,11.851581868829481,2.0372428824223432
0.46379118277279197,1.9279433097624852,8.405242902629265,0.51060454698625979
0.30767218261775031,0.53463260866014972,7.0884874972505632,1.6685639294415797
0.037669959644696639,0.86290059792066864,13.378278282345713,0.98890234475059491
0.1655739774652065,1.0257475694164062,7.1463057497948386,0.87411866366781832
0.42804705317543029,1.3842335237781276,3.6867556715532519,0.64262754708776282
0.13535410968977735,0.88858783466854618,2.0957555627329425,0.38900359095892645
0.27352233278986104,1.8957253038850734,5.2716424838022213,0.49327111306327776
0.28638858497126246,1.6153309924158565,11.164044539624038,0.60851433023881796
0.37037622647174573,1.785525927531163,16.017323002895694,0.55677742364785876
0.47173432772374385,0.69680267725229639,8.3670213920328997,1.3753587623301973
0.30559446737249152,1.0160518861588432,14.294470833550935,0.96892974723377101
0.24303585343409248,1.1738462586806042,13.963387417718797,0.83685548571600488
0.024543594537212918,0.85708280287338345,16.483013173896857,0.99300196061936918
0.082019734110663919,1.220105126925126,10.048446346780008,0.74579324113323076
0.41096625566803191,1.7331519406726728,15.562248380994708,0.57365789266633449
0.33993590879332175,1.023712559479349,9.8822435487703331,0.94891504686666484
0.41779241758177604,0.24208208051517774,6.4739991539774646,3.3423608853131102
0.47590888118063673,1.0028513248488593,5.2607427262215669,0.92697663128689956
0.018283831123306234,1.0765318520742648,4.2760926948363931,0.24584010896064704
0.10201775404376499,0.65570353953328808,3.6058860461455211,0.70943112294362431
0.43834012483404566,0.29457944508315792,6.6972823259024636,2.8948484608197051
0.40274099148926407,1.1974004796023587,12.615205855050158,0.82440049593466114
0.12651428257798614,0.49226211188068414,2.4935652223523563,0.5670615419973668
0.35982746482634581,1.5936715276855924,10.913753040116601,0.61842772810736302
0.23108710678461161,1.2491583453195696,3.5759083154213025,0.62989156105277977
0.25539869919427344,0.53525197219036402,9.4806375139153598,1.7276712744868077
0.20121776022160334,1.2843542468884781,12.751779225162338,0.76050428957569161
0.36085924351235893,1.88765642683862,19.127342642549547,0.52764019190282185
0.2637708467379325,0.62792257069621626,10.542836221248535,1.5105038999372002
0.38582824555353917,1.9882110116489369,19.632922634205578,0.50126942944333108
0.22732150813088436,0.46085230322377768,17.56337936904314,2.1047620733949772
0.11058589349228472,1.897899500026706,10.445998517574093,0.50485415390432553
0.38260054868860305,0.61316912711553484,6.5620037346061304,1.4839698963764962
0.13383415217130842,1.631967626253922,18.955341574001608,0.60504737250850738
0.27228672241029372,0.91420896434174981,5.6599481741289859,0.97195685717992486
0.4160926033433705,1.0527837480776365,4.6258025246001218,0.85829671612978153
0.42443576958513685,0.50772210133638918,7.0487789399221565,1.8013410528465841
0.031372159045260251,1.9736580842565488,17.41432135089704,0.48105423032259381
0.47790819590903311,1.3524215385124043,11.237085569546975,0.73046418282517944
0.072796069406064784,0.38771754535925806,10.554955789794141,1.9568624075537959
0.30989797504115124,1.3588061217656575,1.0689299621333639,0.23906723926142778
0.21510464308407787,1.9857399307678818,6.2951415166689166,0.47549962929029249
0.22705774215672492,0.85899879537890311,5.9179374447835054,1.015482941974035
0.33276007002931229,1.9882983604875963,6.933531763048145,0.48761224993021479
0.067879350089555701,0.30093277590521728,12.427198970420388,2.5231777520420136
0.076789706488273643,1.2430931522524731,5.6456461125175474,0.60544922111749833
0.31262044626480689,1.803993284089727,10.053656408353925,0.5447689993540219
0.18426905472083796,0.11171217612774713,6.0036354101540361,3.8127857704048536
0.48582960299676836,0.59662090612459051,0.75531538324512382,0.23783693584720036
0.04389391282815136,0.73460818662094918,14.471182588850047,1.1856800357472195
0.031674950142003139,1.5444499449939391,0.92925995426570041,0.026243455182673535
0.076845971477835076,0.95663356242902198,8.0495797866596028,0.8639567406499582
0.2552626369355615,0.90304363600868665,7.479662418190629,1.0276774792322489
0.099625301249854428,0.58625222202477412,11.576494015943618,1.5125131841917008
0.36776562488023318,1.9278096998184664,5.8671068877633292,0.49830543967083624
0.187484063696608,1.7058531268204673,9.9284124663233513,0.56819378314398905
0.39653605210304532,0.94051997397186782,11.178799945645238,1.0409074081198877
0.48114657233131441,1.4329294629774503,7.1949069270379091,0.67885057134972071
0.17875601575471631,1.2942976115546763,0.74816553020776611,0.088586486736234829
0.21035132134299267,0.16403053261917119,12.80093244915791,5.180216535304198
0.33090670166303693,0.28917734172811804,8.6599634893400257,3.0351466024233962
0.15758778705751392,1.4513770154462813,3.0644594626076254,0.47012330210690834
0.06161356354570599,1.6165190406603658,17.394145849922111,0.59874410403025002
0.3661948519020819,1.2417994464842426,16.552248187852697,0.79887093298257306
0.20436840386192562,1.9784074915046206,15.457613214486278,0.50027861918978578
0.34680411980940484,1.7063132878941425,1.8838212614671961,0.39700852518661678
0.28694152655856126,0.31794495983545212,0.86259454018549331,0.19993244894688536
0.49964692962307894,0.45563932379526162,17.462114189298646,2.1635517974213201
0.25097681270266331,0.60056003190005658,9.3825890467347151,1.5484173732411863
0.12409670776626534,1.8555536281348393,15.963168934837199,0.52989213876401564
0.22886332898252329,0.88173254342580309,11.779521561907796,1.0950237032952801
0.28283945168347208,0.39903051638082387,14.117487782142321,2.3994039602478763
0.1533361215658624,0.32415209215443758,15.191507961504382,2.837596723225853
0.37399024574066164,1.7344856961463051,14.18966834379602,0.57215910112538626
0.30076091897597457,1.2241985478933612,12.260277708323912,0.80236332317407888
0.32528032235772153,1.869365460704169,2.4953696802789871,0.42317724411829244
0.063640358792049198,0.41043399333397002,16.462341751421594,2.1348600177763477
0.47592221114838856,0.57895084043439848,6.1196724653055146,1.5746627224643814
0.23038894604388158,1.5714653575746356,11.281556109834867,0.62283216761280402
0.033344586732697537,0.57254867347106952,9.0319835496653447,1.0636300657461191
0.047679376276595999,1.0432963870476484,13.509955935357187,0.86340323769563887
0.42019299339401917,1.2889629858718334,2.5609431907281484,0.60538800674958393
0.10234292662256891,1.3433748226756248,19.221498861686015,0.7300222352487713
0.41455061209443705,0.78984706361933765,2.5592443446620505,0.86344996249381989
0.41699578026261741,1.7949077613347768,16.3782347020625,0.554370529361774
0.39485833393457265,0.79927418706037123,3.4576527193642064,0.98901371478714228
0.30495313125661622,1.5077041251480801,9.2994086960789701,0.64698827288913852
0.30607862447402784,1.7107527957263746,17.813518217811538,0.58104105788464022
0.14181768501583214,1.306125036707285,4.463766772400434,0.60240467644948437
0.030453958351913502,0.76448709400589077,13.113641538545975,1.0466462115768229
0.35822090123720912,0.29797625182396215,4.4378529132171209,2.2741755600049394
0.017307334100105879,1.8847481727512025,12.272593618973549,0.44084625177491199
0.020459165864814798,0.52149368262867257,10.369367951729446,1.0245159153819476
0.32361182804545974,0.42313683787283107,19.072384387033988,2.3167890094691379
0.47616881403210198,0.43580837721653576,1.663063519594377,0.83673443249015511
0.12093040490064459,0.65309117044734433,2.6986326789806725,0.55910759312450287
0.013496441995960447,1.2098178320890214,0.76497342221855824,0.007823155982235
0.43240346680115804,0.38517381046772647,17.583522208894887,2.5467729679496545
0.27383261434194589,1.5347422920644644,7.4622250051526446,0.62487373290815684
0.17117988959202066,1.1613747887443775,1.6147239342885118,0.29395299668468378
0.12169810498052976,0.63211519232415625,13.747563557756273,1.480181756557696
0.33823807083327018,1.6439834155917716,18.433428373452916,0.60507622490257484
0.4073055367274902,1.3886659869152709,18.516936300166385,0.7164214407356837
0.49372670757310611,1.8204594311201387,18.702557573488878,0.54757019681660102
0.15121156190075513,1.0900185182699023,11.512226813456721,0.87725605762134595
0.47098433093370357,0.77662366097865831,19.730048057159447,1.2786449411230876
0.20628625370284073,1.0924471231205679,15.362612160396516,0.89848302449324524
0.019734451046282603,0.94547415564291437,3.4379371092290367,0.19110494497692726
0.089495453500252245,0.59316679944147488,19.398749921349808,1.6054981871073841
0.1648166661436628,0.41476809822485383,12.802880264256705,2.213449149666546
0.053677979462559582,0.8687520123270901,14.68103045923462,1.0469151619628396
0.25894649126317659,0.89926058901560291,19.31481988527289,1.0993695792803655
0.044570083832919653,1.5725458894347766,7.671521851654159,0.51182795210062992
0.036323450325685951,0.95261419557039173,2.8563880069043406,0.23111373881216862
0.31086103294235234,1.1751379943565725,2.4935635394738065,0.59084265490838395
0.040431924161675785,0.55937959655308689,7.9242708138654159,1.0490391318765622
0.39714232886114215,0.72273626904598454,3.2199964357067055,1.0356372867278909
0.012754831269532177,0.21957088607130776,19.852872204502869,2.3895379388598474
0.028295111588698893,0.89052118762219046,9.3369017644866545,0.77165227219978449
0.23709904385343147,1.236131568147715,17.891471163337208,0.80044350880710669
0.4438702860031461,0.98694758092397594,17.545901228270974,1.0057674895438919
0.076961309263206795,1.2195097642006087,18.576562796203845,0.79544210044746577
0.040470331690242278,1.8995322913352803,2.8742598274811857,0.20447822465072293
0.14220160534684825,0.62256934758059201,15.666187981736099,1.5355740354507097
0.10132997192723618,0.85076124504047501,8.6939438445720612,1.0190285867172162
0.36181400323598883,1.4710365289898422,6.9201190318269319,0.65412860456391064
0.04877424971942193,1.0592951257765919,5.192675223140709,0.54955055058057334
0.31229719197696704,0.12397015057607189,18.964295098035205,7.5259492236498069
0.026942172787968101,1.7039870304081173,17.778231588984099,0.54902217345169047
0.424547300983114,0.32576628439012789,14.752170271733355,2.9709767315294879
0.19599972934958457,1.9575125793080765,17.5223100034904,0.50655227112468049
0.098338443421316674,1.4042171087501807,0.81328656498418028,0.059600761700970173
0.23880748952718575,1.3705537445746434,5.1618325438959971,0.65457254614685989
0.17986338557454709,0.48944452828993767,3.0452396713315424,0.91829121463318319
0.2040991094549979,1.2003549186756861,2.7517044727998861,0.54129222096698226
0.3053084122186438,1.0136094039404977,18.392562931133867,0.97723848978272787
0.32813321369524001,0.30675794242397519,17.764615677182743,3.1604079041742277
0.068728054485559617,0.45120253162824686,0.76190099564717984,0.039190682012983334
0.25993120665100972,0.50792498300710065,19.351544599615202,1.9297632150593205
0.43095979151667585,1.5386213106861149,11.414280462491162,0.64249538921085603
0.32438150268567512,1.3797692215753614,2.566735338783547,0.5412133605046926
0.3144928414512892,1.5165773256306587,11.669421291781976,0.64938121022797846
0.31952566761850482,0.36351916385866012,12.373673508014758,2.6044385091234235
0.058719864029485258,1.5144323281469716,2.3097909217743076,0.21247293303536699
0.25384654296149639,0.74933689767075384,11.80249143760668,1.2859800750330861
0.41940186001962526,1.4480657659080991,12.317900734602102,0.68316271920275617
0.37910223133346477,1.9013884824767122,13.746065011697315,0.5220981898322139
0.33108366710592174,1.6891856365252897,17.54347026370576,0.58858176047852495
0.34173328867968128,1.0142416358064676,18.680286332364428,0.97787321477922995
0.050648480327622925,0.93800197404929286,14.291628886504023,0.96649437838585983
0.28097886146110984,1.321992769060965,0.73608247567061791,0.12673305030422818
0.40825754386122515,1.069936636489097,19.628295621419145,0.92911386629588077
0.38279684769806283,1.5194969875074404,17.296170171935774,0.65435204480073494
0.44804723600221813,0.53364787485690213,1.1903072365271332,0.47417434816838799
0.44095224867187999,0.55151508172445396,2.6529197343533579,1.1445041657680055
0.054030408370004619,1.0142676965533486,2.3686911088700757,0.23185806742174359
0.34933603999305168,0.53652858236012213,14.88854895177508,1.8200272693016786
0.206655863590437,0.83470722211904336,1.4494393824849641,0.31867269517429864
0.17169604128907309,0.94082572463421188,15.27121255349247,1.0354110718640568
0.14143754802356032,1.8182942189868077,13.602509457209184,0.53864625452992521
0.4864087590174504,0.91683695831301104,3.4818385032590249,0.92045468515239415
0.27395714060263421,1.8018840842428745,18.184870255316572,0.55159563477999629
0.32402617258741251,0.81146076353896524,4.507688097738642,1.0380499041686111
0.06714431788505941,0.75864446126857299,9.0780216753425762,1.064548551219489
0.20223796239305508,1.5238038228792929,13.315380066168748,0.6444575236674136
0.16006337868074785,0.50676288862367891,10.624135598180791,1.7790007988682914
0.25272181819172462,1.7198821355140326,16.255055381944736,0.57641618477852852
0.10753931022804922,1.2467369786540141,9.8027935372955142,0.7443216096278672
0.45934279685585616,1.2732262478288467,9.2613132524754676,0.77005544753164878
0.25431673355784434,0.42383802247043012,3.2437268875119907,1.2538405821686454
0.40196478603422375,0.61368513724646467,9.6068631608093078,1.5609372980557317
0.4914284978059108,0.5197418219119494,19.419651596416347,1.9042626842639121
0.3978592171733758,1.2673912313683504,16.422974977711881,0.7832631208959685
0.19927604453576359,0.79731148905103111,16.330446521345564,1.2252973622256491
0.39782224635214514,1.2554778486277653,7.187393336014078,0.76679036981852899
0.26542010036033514,1.6777830834129852,14.948909826006862,0.59009489878733667
0.056724534887682754,1.5110266606275662,16.144077892649914,0.63344601280698831
0.013135458896792162,0.96565530550216205,9.630210263483999,0.55974055211405194
0.15619418809933039,1.5825399862247729,15.749197816242512,0.62175452531013353
0.067298090881983089,1.7678184499565364,18.966255950803244,0.55275296355997994
0.33921801521206901,1.4276201750879143,17.12714343676349,0.69556999664824315
0.1114028028468583,0.86775459775227304,5.1258614269582212,0.82685920779241184
0.42425107048732291,1.4259604233792653,17.72292180392056,0.697610502176227
0.35515439005734928,1.4495328366369109,15.996540214670391,0.68467998890618864
0.18804143216600894,1.110546986306016,3.9916733536511018,0.6923727802463141
0.41779026344925424,1.2679296853770572,14.384840435374512,0.78155714315364688
0.14236817132517759,1.3904293148161155,15.703741450665943,0.70476534488490639
0.041292338997573008,0.15754896276862421,4.450921373166512,0.72463886699926505
0.19464632549192246,1.6081032411811269,19.440458123682163,0.61663798851956186
0.22044760893016402,1.4264653401033449,19.627287100913925,0.69529391186124578
0.19172295028175659,1.7117756186472357,6.3928228570149441,0.54365494003919468
0.2051541815043284,1.3447118918022878,13.827908099127978,0.72981830534127123
0.2592891875911657,1.8608413050114283,19.998292765400503,0.53462078703523297
0.035113489551797973,0.25535077031798686,15.930044221021976,2.7205228724367472
0.2819032801925056,1.8550172373898184,13.46494032865065,0.53345204709636984
0.077877197032655984,1.4159524783962798,19.406965872546685,0.68963319952650026
0.13338110846554893,0.47208869890576199,4.2179221492963279,1.1191912869912128
0.07814866883098337,1.0001238656911828,19.103740917271114,0.9660097299704582
0.073675728155056394,1.0125159141344497,18.375651357645779,0.94992689827497401
0.16316254593429633,1.4387016050809398,8.3354817171153357,0.6549167332404886
0.39607724295000141,0.66493573554610397,15.241186844427595,1.4797177477552914
0.22117071404838981,0.41170890588124254,4.58477360078997,1.5953873805440759
0.44447313256765414,1.8389003275596238,10.706111648070111,0.53805993851018574
0.23140593851152763,0.93336700412173201,4.1815581806126261,0.84709114150016029
0.29461665412349292,1.118842466722717,13.458843409867988,0.87905856143881844
0.015127376231091963,1.6731154073081256,12.616531229912225,0.47883313959493712
0.41096795469936298,0.58937221303461573,11.287162301589158,1.643461712722093
0.3524482997510337,1.5250962811816233,14.111327091489779,0.64962704799767679
0.10304302619905605,1.3226222946575132,17.365920162535332,0.73811508684496874
0.37201801404624607,0.25737188803513777,18.331453364909027,3.7683091529864163
0.3232734450441917,1.3944146870203593,4.6674225159697409,0.65086769340704942
0.094841244084026013,1.3561501527641919,5.7566491672897087,0.59725629303055894
0.074642770214563919,1.7312395049654985,10.902971931179797,0.54231725162612254
0.29242347370099736,1.8131240459667648,13.819197963939033,0.54614039391093805
0.02634934659347949,1.225354697484812,0.74595445788839809,0.014403270536813974
0.15727202621819342,1.3828904510624045,11.592804576052643,0.69920170075910781
0.45014852159190311,0.5032168699055003,17.548181098366406,1.9591289138154764
0.32848566905576321,0.41832300928093002,18.4764058801868,2.3406014072731907
0.2435427603639633,1.2089942909815077,11.453147709444284,0.8062588229581934
0.15795756712031428,0.58854100615643501,19.348817463308649,1.6516605524468975
0.39690772275321468,1.2658622820938836,14.678281479318235,0.78274443056251997
0.40632461621224997,0.47632131673418709,19.064027666058049,2.0699947434828512
0.23280379834201834,1.290967547263679,18.375715967814937,0.76705436954298778
0.053791613612249538,1.9679314114360369,3.5543904897016083,0.2907471960739168
0.21002923050429731,1.6725792015063428,9.2551353716138856,0.57864884254342197
0.38269459496885772,1.80829700888733,14.236225728057821,0.54909148996140167
0.070863995682833317,1.1360281223676083,6.3156576532259203,0.67122593774604045
0.36530411601219487,0.9980437770221483,12.420897504436562,0.984458080034608
0.48893946073837108,1.5386637445566096,12.49080091516397,0.6444243238266335
0.21613541022166113,0.76321106809402683,1.0998391436700341,0.21795644090791949
0.45818000900919836,1.1832362129464835,9.6465771465875392,0.82871309365504064
0.38583825904678865,1.8310041165188409,10.606070871343015,0.53936144232889183
0.1779695260519859,0.45556417588055853,9.3130670272326181,1.9217895242205281
0.28870743851205344,1.9465142588308175,19.425051356660699,0.51132750722695253
0.10575524188914179,1.1266842455169745,5.5560816749004394,0.69783961869842803
0.16617252603490179,0.90000539135654201,11.42165175231591,1.0569312445472965
0.41912238143173058,0.60026960688129827,10.608075413816044,1.6090828165365052
0.39609886313211007,0.94338111855687479,19.505453202955248,1.0526129848982304
0.42947123938571963,1.3510106474544981,11.472143029671471,0.7306188860631706
0.41237366944310455,1.8251656263054685,2.0750211131470371,0.41869604723697007
0.34263556132772494,0.86680659179248543,12.862710926021332,1.1306503153454772
0.28234717446690433,0.31154484475637728,17.974010505579894,3.1007004596747079
0.070687006273345607,1.4490806125450004,6.2963047743347813,0.55373031789906768
0.47341914580811717,0.29676698168151816,16.855262147652542,3.287289160332191
0.26747246820330284,0.62815426752821835,15.612823349458413,1.5540211410319591
0.19180077355803926,1.834434556610286,6.2762409336886389,0.50844201141503387
0.23808017209901847,1.5282782953834637,9.6131186708541012,0.63543310078940107
0.48321015634319514,0.71200863860586328,4.9237638428408141,1.2541203992203107
0.39836603365427631,1.4492120790305481,15.554768666097862,0.68512524794008078
0.094131646005485597,1.8732724369344347,18.798298174737049,0.52539356112103208
0.30576820265463617,1.8664399627941497,8.062184410953126,0.52171494660937323
0.42438057069174612,0.21411976826251294,15.80974509451867,4.4733276302256062
0.055075724239854011,1.0957741424486656,11.983429375141323,0.81818858060843214
0.45796105840997431,0.41627647142527757,10.376179818601704,2.2906474069366913
0.34824951240958962,1.6532913794031616,15.252374599406993,0.60037171207307949
0.47914983530385324,0.9096229221147909,14.521452705397932,1.0875238840367421
0.29868190039629638,1.8705249705130689,10.981489556754559,0.52679042463939196
0.085804324241541441,0.48547825503107112,15.826102404441309,1.8796663606082678
0.019808617584560321,0.89891753828183996,3.3203223548620175,0.18254596190248812
0.27012631854456282,1.8396669425894778,7.1049639863422724,0.52273871268115346
0.055205690660546529,0.85449341929263478,12.13289542194631,1.0229707956136891
0.32604050945033947,1.2757109140211496,13.658614648470135,0.77390310911558557
0.38092886992153607,0.14426821173071469,6.536031365540083,4.8609983820142366
0.32936850616809032,1.2755899358740563,3.211355931753884,0.63694586781332652
0.20105573174504873,0.43176684214242622,6.1496610930101276,1.7753045815458242
0.38847732415566294,0.76363110712791982,9.5217142890287274,1.2625885869498301
0.23308812478516888,0.13674914332020913,17.984286542606572,6.6660569034757966
0.38864890463896185,0.86677044743833243,13.818310189942665,1.1360466166831189
0.083390655418180457,1.3409298033610313,10.631454271795928,0.69107288407047918
0.14783063756824999,0.99463847239024405,19.50555080362798,0.98773435940482968
0.071001569184168348,0.63914630664457162,6.1607949331487699,0.98988474830426942
0.42206627102847377,0.2840775171711124,14.549853116723918,3.3867379723205029
0.4723944588074418,0.10997514722657792,19.004093430032317,8.6328544705549266
0.30442804789950789,1.4104799020124716,16.3736542014259,0.70287287372608664
0.21382235383648349,0.67281054526580308,10.03119420043036,1.3902638539949042
0.38155800423296199,0.86467389140059669,16.149860788852848,1.1432198297505554
0.35707809644089261,0.43459964665800987,17.669325315981933,2.2544369346966513
0.181205811520358,0.26489871675422438,16.599799316264939,3.5096831236241099
0.44856152427993567,0.46941769992957016,12.98355600514785,2.0719267406255066
0.20973453104091574,0.74335627948513361,8.3063452850321511,1.2308277355359667
0.025814775040226882,0.58461011103705718,4.1950755976863734,0.35896686479879936
0.14719446056244984,0.593488752640011,1.5354383711944799,0.28775690786477198
0.1983922098115001,1.3582727121930633,15.902523116119285,0.72558179713995807
0.22483195318991467,0.66983004563281867,14.441082425186591,1.4468478671703275
0.21274648635317583,0.60375006059821867,0.96412403206586883,0.1766627266143086
0.36648635590322198,1.6614724408195676,16.943105513391266,0.59845209318359427
0.37555319318013242,0.28391818803251323,2.6634269163765789,1.5168124062468988
0.43123456578030289,1.4445300897766531,3.5273045422779168,0.61315438978250103
0.25396098468937672,0.97072430312968883,0.65586013210553018,0.098768198537515339
0.42688325862302562,1.7737879703675399,7.5735253997220777,0.55107688817414879
0.39953243566286606,1.064701425849188,7.5457149554195349,0.90198949555055752


==> anc/competitors/data/v6/island_biogeography__s42.csv <==
x0,x1,x2,x3,x4,y
796.56044370036705,0.37173465229824243,0.76472234781164439,283.2103254048223,67.076495988885426,523.77881762053278
494.9905957768471,0.92659770596399882,0.38543785401698094,275.45438424520148,1.9059469545291499,111.7476988552754
872.73812792024421,0.80316463188836429,0.9010175114059259,414.2734624193929,22.668210082685221,212.0056519746627
727.63122615342752,0.19952956989649945,0.63444749322560279,355.26638587133891,42.554721445877561,201.65974697685755
184.75961309888459,0.99733119205381571,0.21342370757196388,13.288882498645849,2.9546958135870258,170.64416086360299
978.06011647308037,0.89128002187697075,0.22934679530998073,24.729568573007843,3.5679168687905776,895.36793199144483
785.02573179131764,0.35551759407763506,0.72378588423673129,300.77922622800787,84.92543347733347,528.54259626077203
807.45787474925839,0.85320692169484436,0.25564954279787028,243.09603781113776,3.3821682686546213,402.26566687966027
215.30226940799128,0.19577757868424459,0.55656343142383902,130.0923276714957,7.2429268623073844,88.183611778843641
505.34734410601044,0.99919425742681478,0.99259702833583963,209.32804365740083,7.3287715881724376,240.69984100451131
433.7182218093231,0.69911626249588321,0.10360684426000555,378.95515936643028,3.2067824627272805,142.46757039057627
934.08848996374161,0.68511251400291728,0.11492182170780124,413.30574232896498,35.610836293780601,721.98393504978105
679.47860807259804,0.18139665428571949,0.99377612373745583,280.61153394502207,34.970245925225463,189.16253435338751
840.48545194374697,0.90733005900696273,0.62617495072074891,192.68474042855149,5.7099989508314355,459.26465664336365
499.07277894459804,0.1260995528840225,0.21421897796666184,135.34838074755351,46.800617376152239,437.58785713525168
304.51484960629921,0.31674525223703232,0.90757197977868431,260.95923538462671,2.667779118012878,19.520191083315918
599.12630831425133,0.22871968764997153,0.89234227011492295,157.37480928219048,1.0200267268350429,30.797347228416186
157.4355304937578,0.79909114662299674,0.5825803718002377,282.04756852361146,13.878250562213296,83.664752614373853
844.86805479332384,0.2783838044916081,0.65961282687468092,338.32619125481881,97.309568082471131,491.91751648523137
668.49795920985832,0.9195744044177967,0.34586847235078871,33.03960545969742,1.1947818584295877,464.86387790283931
782.27896607683647,0.69064213539474117,0.14546772673480465,0.5337325113736191,2.6061304311729554,723.49349090626094
419.07337131688155,0.13254643944522659,0.63511084800177786,106.13856942037148,10.910113909823139,184.66081331951997
973.62822195541298,0.10488685071583043,0.36527967388248672,447.25574885939051,41.675562752005746,117.04183997426516
903.80900918997793,0.14649212531295905,0.69725894199431671,323.14538161427959,1.5068985332298583,11.162999478492679
800.54514736638566,0.64533265988295496,0.85262065915834107,85.980175968511432,6.1726166719853275,531.66936154443454
275.17483706677081,0.82133362977347379,0.11634448952292765,445.13198091180936,31.199784998997977,198.07059810443386
520.04890335433083,0.31469753856464966,0.6361423972171546,234.97797014367001,5.5346022691836447,107.69571435407963
139.42338920850591,0.86446795863076564,0.308152485718167,238.04587833933033,2.3860131944432572,53.317426519440261
238.86054286079303,0.15150874613793436,0.8864996481134213,467.77097192132754,2.4603203272880072,0.93045769595956707
714.74405791820914,0.82086746827750856,0.32829805590564565,29.743346091670009,6.608419040329367,660.89204654567754
770.2859403170354,0.93501588715505235,0.6496931199118765,107.58913731435926,9.0956585707791771,629.30245562084826
970.75875919078896,0.79489755919394245,0.59818675608065031,292.88566257736119,52.921096700795552,766.79153888999895
393.24282232433677,0.72830870558077343,0.45654985005332405,97.743254791002045,19.253284891075889,361.92576619856055
433.41373543138201,0.85418219678984475,0.7098586872398146,339.7635046044789,24.032774364393301,213.11658550704323
522.60023014822718,0.1361361695923598,0.75319267124389044,107.0461446683601,92.464354691705779,444.94662365633064
270.52422317585712,0.28160389964714982,0.61024401578744814,49.57848529940717,6.6632618543050519,176.35876005483593
216.92935480192449,0.21243131137507876,0.7825800134662787,103.49257982041988,6.4077979106550416,82.850639050830793
528.13443360334031,0.55407789117368789,0.98507536839364385,211.36701713603111,70.257701148377294,436.65935977110576
304.21841414579569,0.77066931549596007,0.47734514911072468,88.069149586539936,3.1027813618573252,205.33004247732649
702.8325952142593,0.66701066011875887,0.56312474669697776,67.346012461673652,28.815787486239163,664.64593188159313
493.43672698509766,0.86601798978574152,0.11122289014709191,430.14094310947041,32.295817066898451,381.47582527383338
849.4103764520537,0.2396916931969818,0.8164257006793405,160.19860179865393,1.5688303949837412,72.136139411846358
730.23859180202419,0.7611589827416454,0.56820706034139445,180.37934325912681,8.6389868191995642,478.92594789451027
381.12997724383695,0.2737373417820137,0.46716528732450868,27.635204750613816,2.5184013451210281,201.29749988122487
849.033821255681,0.34368287618602023,0.18466476678045624,178.68481175102707,2.3482836028453389,358.82717006655298
824.28792174712169,0.73891422755317349,0.90069077950785759,132.40358866078984,8.4655703074603785,534.83983093693826
448.73054112715704,0.9821843064088136,0.45550651603650083,305.24253367089426,3.7919221721321414,125.03737799793431
359.49529353721971,0.6503892453793626,0.71432343838829837,102.69514883620334,39.094970994434057,333.34402873053864
714.24595357747796,0.14905028349216604,0.23443674073133569,444.18272653142026,65.344611880565893,234.61763781866202
225.77723524837882,0.65467807293477953,0.9653946665869293,464.83331045977752,40.312637248022199,46.848764622467144
279.9173822275975,0.1381154964221504,0.26059758563964786,49.915528588395098,3.4045659022552139,146.32765985656644
106.62604277590496,0.89573114023013545,0.27958779360954134,53.701478144288608,3.5340182456339093,92.628860324504345
808.23193975192453,0.73862045659055864,0.87308457450194243,57.663219055493983,3.2318909632995569,489.52952571898743
698.36577093282892,0.25581506178025293,0.92132446972773807,309.78462815515599,1.8624138476953578,15.932084743102177
734.64884076370163,0.18254890524177825,0.29093266677097129,60.984482104811441,77.196344615953535,707.76103221813685
802.65612791977105,0.26517990599228708,0.52282079935734516,426.19115896513313,6.3693570690516497,34.958197831822758
513.02419798450592,0.98202446159877321,0.7601454141065469,377.13575746894622,2.8143554604540362,39.623571597445455
611.86707635760445,0.51270457821264082,0.89052916042972141,409.90442911901204,49.356243824350301,196.02064491846645
225.8172983148917,0.80567285350726714,0.44114742553357467,263.03026344301043,6.2862348984473169,102.23452763994338
203.07706618237609,0.67276750789699913,0.56531753816448627,498.33860575957675,1.1755297435252567,1.9278245444392097
701.56266561142445,0.61517183496277361,0.7675447694677614,22.087551472080634,2.1080608388257898,403.62429072440301
523.98658552881921,0.23061722919854474,0.7580223789875159,200.63248209305667,18.988938184215687,229.10134549960324
608.71249583306997,0.95142200820228551,0.8046641170234764,161.96833446881809,36.796842029190884,545.39005500390908
788.49897167442305,0.37120836926324619,0.61294043677737375,474.32274935632051,2.6416104683754447,10.836816031470285
671.24648800053171,0.6202154942267879,0.1941535871242977,288.43047924879647,68.35828816385083,620.41513516848727
598.22146059219631,0.72979835013015948,0.91357596179023604,403.09548272236265,50.349393107988355,249.24523234205608
603.28644467087224,0.68430983972077797,0.87901528538892537,85.170596829259424,49.746382876837949,568.8610046188877
373.55508825635098,0.94653496872596654,0.81828769223649978,489.31707195021943,2.8531348174670965,9.0201762354488135
127.73605111114546,0.2335950909280522,0.18987622944465654,249.3197734381576,1.2620366794671769,14.526652720365323
493.04565030912613,0.55751746460224783,0.28395763037328625,246.83603813532289,54.305907928402391,443.90577237914835
293.12620553757631,0.46363095166668944,0.76924032859688674,485.44236427286893,4.088843209780495,5.5239996960594127
467.67577935217253,0.5267518565343563,0.1208260851237518,190.36618060857253,17.29150371625289,429.44774146775046
868.06276594134954,0.20729577357797016,0.98130217033655165,198.76251227749648,33.108062578606749,424.79179708125844
310.54553727880671,0.22068514888548879,0.4394302123201127,292.37635140246829,1.8054543709393494,14.426522186064602
152.4724675201594,0.35026799120313168,0.74738128032174123,64.02630527389347,36.448252331920948,137.23247790513429
353.24550281979691,0.37423414338474814,0.89881397963923904,160.54281320592744,75.339531970673761,304.84872437464406
364.23438199001527,0.48511289231321497,0.45516689933507404,96.604161222565267,28.625292394448589,335.35246789541651
695.7248632542055,0.64988879233296548,0.38721923973969941,51.6417395535248,7.628611476933826,615.19410733337213
601.32893710715052,0.6711662056764367,0.647867016008422,433.07230316551005,56.670399927571111,262.071825386363
805.50838819577211,0.47062980692701328,0.62289043637324559,294.66558306373804,11.347893731419404,250.08626225107881
697.88218629464882,0.46790479848582744,0.4682259798623174,179.33639576395561,30.870371481268016,584.09623818179148
465.74817529606349,0.29586567402726582,0.64159728028093765,204.3346886833564,43.753408138742351,336.9014892010033
832.61834619943124,0.62947562356810738,0.94184323260984526,215.75950184367733,31.528675260958828,590.29522179086894
250.27562791693353,0.38533682018551407,0.52087623096393687,316.57459107235468,3.7645212422307672,26.310556519566475
120.44086582047443,0.13245385084962735,0.27706796267556821,463.38469574449664,1.7206312323513371,0.95505471303777589
181.04307469807759,0.47656003974117433,0.43948538459470354,466.38980982849125,2.996933171408974,5.3829244778515086
750.12341553680528,0.52671940758115332,0.45469628433380671,195.7459897653317,10.133276052989327,467.87314740521532
515.68950722624868,0.30303358138378989,0.21799782372359788,164.63122979888479,10.245988039799707,378.00398416905409
245.14460113024163,0.61521213980990408,0.24658435049909944,225.52325009262753,14.631494844907236,194.36354236404563
550.94029759302725,0.60919471038872886,0.71610586605430948,283.96711521424629,6.1688423993447357,129.31655232278385
237.08089244185157,0.7318019629993342,0.40552997878801245,230.90895572487412,37.478548506206039,206.36842343533991
726.68833756996241,0.68315363398108908,0.95940855267022684,329.37670490835046,67.03590868359268,464.49424837643562
501.54064801662764,0.68718975086892842,0.31923707082274666,277.19951168988183,3.1149430215035725,148.17516155452111
442.91910348683422,0.38459273664163884,0.18903205459434008,160.35777334703803,29.719837836210431,409.273628475723
371.36088023308889,0.80868899978735842,0.77815410670023211,172.8654028813163,22.695706423986845,299.76790492081454
667.25433380699963,0.59422994523971151,0.89293244672608307,189.29639377986547,11.121951542545361,351.74400967453164
425.63134949805141,0.48827637566190107,0.35030202118433906,47.319884124694347,2.3826511878791838,286.94735661144114
178.88492738449088,0.66341123284695136,0.28187929148093016,83.03131620698656,38.946148652557603,174.51721009957041
206.20531190846378,0.42459160100522886,0.26718952138397845,361.55690107269305,83.416616694022309,161.04439618649204
965.70789809456312,0.56146532014608241,0.56981107122986108,194.54835576104003,27.776189374282982,769.08921709288973
917.72262163684638,0.76303511963399828,0.52157497712209389,107.26948628007182,68.504640765304117,891.71249079505083
729.73642042967458,0.89776259805133696,0.33349585586908082,281.33620528742864,92.975929737558474,684.17933111523428
339.28296531356762,0.92895147756567242,0.14065580529048377,377.76977123671361,5.0594271678877236,146.98598181661731
972.25873961295144,0.55326963266478935,0.5333422062936527,128.71118117268571,18.899360356694633,820.63782806660981
800.8758135692151,0.56824760326651225,0.96339911287204749,413.39494096187224,8.8688125391722981,61.924334975593979
745.20117024309604,0.81988336968745279,0.68726728067739695,463.75242981252478,94.028063886224302,387.96310170391246
504.42535192940983,0.3830056225697811,0.54595590096575664,298.69726453692039,1.5403366467676052,26.072681443153655
345.01740566064313,0.85364412611056173,0.19962286662665452,334.4738294957898,6.679590349687154,173.1472269928081
186.75186593814936,0.5447274818656811,0.32719266149462856,26.287995161527689,56.373901076063511,184.19915798114198
912.34215688945756,0.20427105190174155,0.36529655461708843,472.75994551095323,3.6991557817723502,16.397390936924428
510.19866085024995,0.16485323236564933,0.78832319734651091,196.24236713247188,37.634461071043035,267.92560131937745
282.12702831570732,0.85779388993551675,0.88903971753815736,461.95020027271494,5.8286278294765328,14.818902565320405
375.36096173558724,0.15001112521619012,0.91147766820979459,289.48876237512127,91.192071209655722,170.25054526953787
621.29761204770637,0.35255029252029035,0.98611174742567864,2.3093994216638047,58.487044088033187,592.30926191144181
259.09550464530855,0.40071703645139123,0.98413001479407924,19.270999661717859,4.0053522432995292,148.60860298147691
870.95285568313795,0.25569500067243445,0.95769921949118331,340.209402834961,34.704534786977177,205.38221138690437
782.66757685168909,0.38250403282179035,0.16463992645259595,281.33400691596654,4.7175128049889379,310.51312578091756
747.5166603558431,0.76842331005257714,0.22401418233502468,13.266218603037172,16.320207658889071,732.57442706384506
488.88373579759332,0.1132145592040637,0.37401987382842961,371.72998061119267,20.747297612461903,64.72793536386115
664.57795663219883,0.84445608206861777,0.59760842865801533,426.07266853459083,45.623733123185481,316.59309363505969
625.68817202146204,0.87089322121710233,0.18728009983493138,248.20874121965414,1.1191844869692726,189.64688260427212
684.86194139933798,0.43503541587239336,0.86121726202192828,232.87872017862747,2.7562320743221611,81.79284474332762
175.99988902590019,0.23825160915457133,0.65508056116957813,2.7365544173137413,26.53600993910548,159.06146742955482
474.22666195354867,0.64075636715057283,0.58812796207198448,393.32485624679964,13.39820054166004,105.41153829105683
137.45275647570324,0.20770530027840489,0.24878019103056204,165.35803337305271,9.7996407824845022,83.878998439230401
544.59173732006707,0.4284274249704273,0.32792992696017764,439.38180989126977,1.2894957449948981,11.102751696682681
396.87509109950679,0.96258626281087512,0.24428082248403227,186.53029377902652,4.9722363812951107,298.49183771655879
230.07176997944219,0.9959180253252734,0.86673984201531873,282.53895531535278,53.727973941451978,180.70042396685602
193.06267095029648,0.79489440221912699,0.62580507405509633,135.17089409966377,1.1528841648222101,53.058704174690085
628.88011495994078,0.37986535892868956,0.76161648476767008,80.294156292459334,6.2068674466840239,365.41129314015865
253.5336716831975,0.7188985442494833,0.3664295766190232,387.45395169066398,77.677738902966325,192.6515284673572
932.60810653911744,0.73486572893561142,0.43412737337944951,248.2952394231408,1.2640418972929783,141.3616338233829
622.95502573035549,0.44905752564728474,0.46436946798388046,268.24396187612535,31.579954655797209,421.26818524753179
412.18282408135337,0.67679977112754341,0.78401347456963133,482.70797674086776,3.2751050325346815,9.1275127964363314
631.82394233327511,0.10965488047810862,0.79511768890711121,481.78995611107683,54.102541185133177,35.940829712099514
120.52348392672775,0.28815189274201736,0.28613217476262853,427.82106085120176,31.055316371715779,36.458723484594053
962.70329191730082,0.57257947267053511,0.94738497106428909,93.804646382516793,59.075899325623347,898.41308180844555
534.07309324861023,0.2473761738324663,0.20858980369931776,297.13634715078996,2.7030220025513993,75.340308395025474
804.46170452525757,0.24931618108888029,0.90650987418126727,439.0737123277687,11.550093758132915,30.46692097767507
174.45699993019471,0.85267386149521407,0.19035608108482838,187.23196822446886,36.185942366255951,167.72744777891691
537.9924977543443,0.99021970241524493,0.33808583003617998,50.553082967792484,3.1002697726659911,454.93246475604565
541.63629491906886,0.6003724852256036,0.86183068246116123,405.48145111996092,2.8939605762737108,18.293390796906824
944.04380947748461,0.85516275779354212,0.26154286511147873,240.88177568108583,1.1333505689944283,235.95192562757128
614.55524713846785,0.99128949789364529,0.47221113817897287,282.1963401795893,82.609613060205675,560.24904953089333
526.14046095125843,0.22743629971189724,0.50487336994971366,491.07214815892218,26.304724651040676,42.24393266682052
340.27809678270421,0.50342105192891595,0.32073307572088872,303.60571524703607,18.668985054137579,198.92146558131796
398.41209760829696,0.45331544425772796,0.73922068120238793,212.4896928330507,30.760220576137069,275.94143319406959
568.605162224384,0.17204435528156653,0.86620118446198346,184.9921839235989,11.567135882384985,150.90440265149186
495.02031427454205,0.77979715551526996,0.88711762587001464,208.80964632702282,8.9591672106404907,244.49526852933772
119.45087189229739,0.49040112459033369,0.40538993116290489,59.19954158933438,7.9261900653351143,100.5038829572036
843.66273177492201,0.52239424077136121,0.57776535485903302,397.37527920878591,19.093186917300287,206.74310345312858
906.54469465579007,0.23560567643191618,0.32356576347908639,418.85842909352056,2.5297054173010118,24.639726477483219
226.22418009874968,0.26283398700778132,0.32031685139513089,142.19856728670445,59.71966873521221,208.57952854541148
598.63252918514445,0.91639325994059351,0.24512865656673172,151.89830920497204,42.02471166954092,581.72004284853449
197.71816702189921,0.14018418007685102,0.94601710972676323,437.16712816740659,5.0018103733217236,1.8337260924152412
705.01608373583053,0.30956705644933563,0.89918994574502198,11.985177763977727,14.362121407216293,574.11874833845013
353.11040545510753,0.36285339728307553,0.79962284199492306,260.22872188361384,1.9144966021579783,21.357774558028538
693.4803712227116,0.54117778816142781,0.56589536915895611,231.83785734075053,88.042526324935153,618.81433940780494
754.29515285819434,0.62780065571331634,0.54154712396068472,345.06338478922987,63.941876192727165,529.24579836548514
791.78274272589135,0.54396097826559997,0.57677109956424821,81.695850074727232,69.790291613784717,765.45808605536263
196.96685136030692,0.17570380110119382,0.58291121221938036,334.16537039757685,4.6166409066878966,9.2419773699279446
924.41066062384709,0.31930070865014221,0.49110677622792132,188.36700393743823,2.1790611346481414,163.82308303384823
307.19259180539274,0.859229546286287,0.21857934960286074,309.35738908482102,2.6518217414515539,98.591412611510592
133.6713005585618,0.67382983043061317,0.21309746758168241,20.047504936387959,1.5135709443396759,106.48356367929647
599.367222452335,0.6842341451208469,0.95702474426111495,230.8635985922547,1.7386864124803827,65.913141173486707
433.8300554761949,0.70318292981621944,0.53382768362771549,261.12544699118604,1.3887020236576382,51.380366808419311
846.81076881917181,0.78661271713557612,0.95788497241467008,107.16320142749331,95.421477839910679,816.3874594631485
827.42632485787158,0.15229763354930262,0.247219189939099,69.811827089560353,1.4064210786424112,249.23498846940626
385.42500354044381,0.42994754643935118,0.59897489683594018,94.237151506150695,1.8411287591368244,131.02245331374198
957.60945556277045,0.5855746917355108,0.28694552801638529,172.07053903167403,45.134557728182472,902.83129652856235
361.82605432610677,0.40461083496759342,0.32786614551394139,48.405074652485723,14.470396573328815,331.68712531007753
563.55141630854314,0.86003098595846783,0.1270491208850609,473.65989786480225,35.386239221071712,381.78296631324292
330.36858151084243,0.53431525772856459,0.20705797966619019,202.49703074790864,18.273595849377227,284.63891025946515
942.43921304406695,0.79176483051344126,0.9251635668662761,404.48480125337448,58.123283523955422,438.75981302239035
248.14703582381634,0.86681396519305209,0.38937969233409853,487.20856155442334,18.920606584166215,60.516234030656364
140.4195574530961,0.55431233461314833,0.64731629072313246,40.367640001369551,11.072614649451019,121.26920498044561
491.58735400273417,0.91859701948421491,0.51851271879034566,325.83473396749702,26.637863400761926,316.93162352460467
993.13800765025337,0.62841154648328257,0.46040612072075049,435.70454337060698,7.8484790543205651,119.89058867338974
902.50953962942253,0.86524686895034952,0.57869748221146133,317.11721698336413,4.9218417490272488,212.90790895762046
773.74721751125435,0.40653171603237181,0.26851505015380739,214.51306067870635,8.6159844186143335,467.5438217844042
901.71324179067233,0.5489352626783367,0.98974350866761884,215.53817881896913,2.1848831239668343,111.01172093893312
904.10197572807692,0.57826993690411999,0.83647708183347669,17.949443003679455,39.187130177362313,865.85656184276615
566.97252434780421,0.19448174430646353,0.76745316945836373,267.30037564463765,3.3220606934663546,31.14502857537207
384.33614664771369,0.45869725603138656,0.52188336731255724,496.77149839342371,2.0279773150630338,4.7089265726970426
794.8111888998892,0.92560390529650849,0.23758940991370239,479.35376298596702,3.1095996845484146,72.482096767326752
695.49513685098498,0.66774901632826811,0.9285992724462111,20.199614421081591,48.321488463769676,671.832581064186
436.29195598633908,0.25975592419327076,0.40724836064355485,352.89850181474407,4.5751210704392111,34.402981314503577
185.02000125536375,0.40497007204864444,0.1450960207272404,150.88243334846541,23.555902008828387,173.11468784344976
772.11065021412344,0.27244270869642984,0.40816330912956578,451.49457670306839,51.620149894291863,211.4276718278856
336.21446433057821,0.12234081861871529,0.8150113274462959,22.557372854639269,1.4305048475932742,49.187460717776148
943.13183548040126,0.93471441265362398,0.66043787048938729,467.9370510055403,33.888224097347468,290.58939130498749
316.8735175051163,0.50338659543118436,0.77575472627037367,418.73787189388844,4.1241165742281982,12.374798824733485
210.4821391703374,0.37678156517870753,0.81427184547613962,58.752191126300758,2.7117192766442635,86.470723968160286
848.00140491241552,0.63862947240196288,0.29075914997248831,29.912168658649595,23.867278726155661,826.73210335581996
237.95588496204465,0.10658301066371408,0.93140498448386222,417.35383216346793,66.007494085055285,24.792003670913754
261.34147734196517,0.35021989594073244,0.49419064262833534,77.878835487289692,3.8907956121254346,145.98425521619146
639.44451236875921,0.73273011912900332,0.67511228433774817,267.44907648793526,13.729907481504965,324.03570945255149
887.10583675371799,0.67039279576233668,0.10207789532806781,457.87242893935473,3.7989906764162438,180.91455818963883
276.79119914311593,0.98362535278828189,0.99403164857006021,283.72405677466168,12.840181759812912,118.11647897563343
379.29130561008532,0.65832193869223965,0.35280674736773965,198.61665073641205,17.52766488667238,310.17735278622007
799.66435441705983,0.52975528626495949,0.15585679588613971,222.50802742699611,16.621521572188442,687.11362534486261
974.64378345487057,0.78528930686560683,0.51243583738286258,31.558585351935509,17.664149808404531,927.65844404190409
550.66706758210807,0.91299508476764779,0.21612705146383759,484.37616068079944,1.8627714988630171,32.141778235113506
229.50775229612569,0.7486263520465164,0.23709403914181815,155.3270925405414,24.382651938873948,216.23164280684139
112.54265893738139,0.96689010119444163,0.66905453172718909,94.681745836426913,22.361488686682041,104.22939614887515
306.69042699896977,0.80380465366435949,0.45363465241320999,143.02365092019764,23.18335280830232,278.36728208471305
218.63999600786894,0.88012129443573384,0.92966720513949552,482.18659744573944,1.4065044335540291,2.3192338571892481
709.89280625157176,0.20269366406527348,0.38724084514726309,47.1430267440035,7.8284842980617304,510.33846909280999
209.64925416567803,0.75917215269440896,0.753562115545511,433.65152025059069,6.5776424779965694,16.724559047116486
555.69693845856978,0.49607982957463181,0.51498948713941683,353.92194720072388,1.4908123000951463,22.243798963495646
724.83619207859783,0.59779342217014775,0.69395617101635088,415.00958957951406,2.7844271245261236,26.406678727631942
623.00494829881211,0.68869216853412107,0.63972582104439135,487.94877018394817,7.6194787747189858,36.563408107991862
279.79808649405186,0.97283360503501248,0.5255055754830984,421.0773277584359,30.606426068235496,127.77850288643069
823.71207356403647,0.98612027328846219,0.95505498516199339,471.69117563892644,2.9793680347693487,22.053936671455066
743.86641665422155,0.35940542093911476,0.40844227847946024,63.467628395459883,45.656206123568971,710.50461047080228
765.08560352398763,0.7603781476941246,0.25951195112434533,397.89428258348505,12.347998597401547,308.79804830076398
217.95197640158193,0.77498518414174178,0.71028465479184544,272.83784704052391,33.177478038551172,153.17682471611658
211.37842328531013,0.41184357518174397,0.86140680517711787,271.74779753993033,8.8127604796249113,46.014196162802428
934.80629590585693,0.2114827973777989,0.13622836594593141,449.46078816025681,9.9629614718495638,137.69860704021261
457.82037444244656,0.1368522642571478,0.50466941958041256,485.90190932335565,17.355565892189055,16.127211220441914
370.85382260284575,0.79960881477626067,0.90323892071859369,352.41916152159047,71.76971412318413,241.76003653002405
539.72564081638006,0.5407297676352153,0.77465675703058079,241.46919473589196,9.6299750699512465,202.58866031175347
696.5777914872242,0.98698615254543354,0.9926269448478654,228.20192895092268,11.41077327300402,373.81437362122176
960.06093134227297,0.51847611057428777,0.57827243043751941,193.1707286115909,15.995356613953636,648.15748881965294
357.80160419384953,0.98012528116645625,0.69399614692103617,180.79951478633132,29.855907366931717,312.59248532480876
932.32758638082441,0.4704184019746539,0.37223225302413532,195.75342084221569,1.3921969275321777,185.53459509994067
122.37354224763068,0.81431393550397535,0.95278203969939312,44.876617625597639,10.749168655057463,104.54812373893414
599.67823809414222,0.17633734508064886,0.42970193970088266,38.718042630219109,9.1872001606812663,431.22089208785599
670.57760051297657,0.59991553912398754,0.76465964141796572,389.93492193615589,69.722021186435683,352.46151038860893
195.30766337567798,0.82185380828715182,0.46282618370717377,223.03644646011307,9.7053937805355428,126.83837268290661
226.30563735752139,0.93223150049789982,0.60563703705669936,465.34224427231027,8.6425334555857933,25.460038067782733
477.20288738467343,0.84032478155568846,0.7478042815193916,306.11050429697622,84.023346954365877,389.19376309203199
969.60872092886359,0.13327365448105682,0.55804073657621889,17.587991092209876,7.9643974969884699,596.00973028745921
636.4382979109356,0.43543210717606073,0.91637769421855764,78.761670658739732,2.3002172744573453,211.361086830983
939.72089944019012,0.14382862508246616,0.47737088913502923,102.90989650650378,2.7153901958523088,212.5746260836296
823.92482405167368,0.19835406200310221,0.68236461832899264,487.86801219483027,1.5501548259106945,2.8146038488498712
520.64344139976242,0.70777506580073568,0.40812618997004868,109.35211307581744,1.0026197575082856,191.65147125735416
806.28710432696869,0.74193237668052836,0.46734100140791179,257.87783814402565,7.309561458803401,377.49875146576051
116.05310557928897,0.79634861447646366,0.4960450974101972,468.08846582009807,34.552952457274742,39.41308709430951
198.22959708916144,0.87891089325009653,0.21322631648105672,488.59636495717865,29.304403499166568,94.563851474510358
846.48575339446268,0.76548832162885883,0.18255131115310602,118.18021769177228,1.1595732165538803,506.7261726644233
817.1353794926456,0.82078443289596881,0.70074093083208211,24.558821875020065,13.802755886617193,757.25783894355322
309.37666776979029,0.14406733884095133,0.68996596450874703,76.800916268879249,2.0350086090056188,50.945601592708613
577.69263153914812,0.31108163539716871,0.69661874278908575,31.664239351279043,76.234677870828037,555.30461895699978
645.41423863000978,0.65970799603772123,0.11778980080842251,97.562120546168202,2.1613743803262375,529.3987973231732
880.96505839841006,0.87231277416234088,0.3938921584046019,284.28485735186769,17.917542174716353,614.95269370939423
642.79644160485304,0.10405011244569322,0.27802886253327724,456.22439814782092,4.4923824745382746,11.086381071778005
471.31441234631228,0.56316640790471484,0.80033628028961112,268.60944184716999,19.19210680908628,225.87690737238009
436.76563906646442,0.70955865942795748,0.87456736125651713,312.99477834954035,6.6760132956281835,83.625739323512278
483.29387773615889,0.12664656021575191,0.32201233950353259,100.93362580477056,33.058725365907662,399.07704152310208
686.73792302197671,0.46122000179804912,0.7010642429631877,400.2918103369251,2.8930653955450678,23.068283175155784
880.74156857709238,0.90607139324532715,0.21642652311244701,308.8944542527916,64.801298112096532,814.80454059925091
508.50719386866979,0.70445152797027288,0.34763727304154202,432.0684145963624,10.009659369842909,107.97676514604029
323.05560665622227,0.31389252702453763,0.22478904661007759,474.42155350289204,32.522677709394806,91.505996185383111
312.996126697823,0.86750301666872143,0.35516868993930628,173.95038787829614,50.056488793160895,299.06685172864218
771.41285221910175,0.41322828106856291,0.70726289261435016,45.289529267719672,99.462007798833881,751.08403680070035
834.91188708151935,0.86801020402965345,0.91929421916672727,112.96447895839124,2.8047317524445416,385.01427030522945
194.75027186871245,0.36904928600701503,0.28227016713176739,218.92078283791861,3.7478726644343561,69.010585218999026
159.90297125966035,0.63128822579483412,0.58787113145564729,472.84682591223662,3.1685909208455305,4.6692812833030688
634.99029738080662,0.45724606097305065,0.73125199111908901,189.15491118670764,3.3553873611011888,152.64812363490833
231.55591977342846,0.34734254567956035,0.95763022163700917,385.386606832685,14.618051348219563,23.395629732671146
842.19777141070722,0.89790180595468227,0.64905443459845646,270.23834608537749,97.061063659369012,757.99894182733078
379.30120653166699,0.26883431374554223,0.32959623792464265,91.404385215488276,95.621636963286392,367.54634072980451
229.48473967402839,0.1763304321121868,0.66293034122254269,160.36705947672581,11.31218405556627,86.526574837769743
928.87342523870518,0.40773424469109432,0.38844204551021455,326.59594251140931,18.969436083380728,401.05386213791752
248.97855046175036,0.74587523287741075,0.97851555162253701,336.42669734244674,52.473627428112081,144.51623062679585
356.24807410414201,0.82668844537865349,0.45970852164727316,217.3798734045231,73.428882177547436,334.0097666173678
238.25205567285278,0.99886903306008834,0.71688494868491281,114.32280133105732,2.5569442241684661,126.69777172277924
203.94105729881949,0.36672585131004842,0.12090482411208264,360.9533897563382,11.404689291430987,98.611897969298795
119.03321470279603,0.46714775601815395,0.46005530152127982,84.436520806357379,46.309928377966628,113.42168939769883
149.85586824783411,0.22313915022666367,0.8875968519902605,468.33484593256333,4.0402119911256431,1.3945213842966275
257.17732384226741,0.61738473666073024,0.64920469998992125,93.951789518238343,7.5791078130204532,189.79798824088101
148.04373936445785,0.99782203353662546,0.49954859775637872,53.656181416260218,93.592748890478646,146.7017668188908
632.02943449987413,0.73079290910859263,0.94234374949215327,248.8238511826894,93.345501530564292,541.89957361859445
712.64307411955576,0.63569155637203456,0.86858593853250621,259.77479905484699,64.8953563470061,555.51997766532816
454.26741114882543,0.4531321836296146,0.38999410644064447,254.09645738912241,39.527258110288649,355.91063169928304
386.19198725684447,0.92376888425699932,0.59009356183720563,218.33374466941973,3.4535122548418529,146.18774515783167
554.0736133200071,0.54722493651731452,0.54084183048321643,497.40744641480416,4.3822802557972178,16.482929288165302
887.5044480111477,0.22093022198175535,0.66898225010337609,243.14030633529094,12.432706530564419,235.38884355761155
866.01846413998544,0.42884061687922015,0.40070014026288003,238.9732903699155,13.229844788968782,489.11622572771046
139.12755581151276,0.16045000196299022,0.31978450068929942,210.88303135728066,10.256652430118057,53.491990247165823
263.34856863687168,0.28178113391990345,0.92140465172998243,33.412877350731449,18.764653953852868,211.79832406826765
313.0703839939564,0.11590190289992099,0.93148704954865569,296.47831557480805,6.5561071862340095,12.639095243028297
324.44881824899062,0.50795192485014706,0.85899059718578108,113.98388611159122,31.502738966917214,277.82438422069339
614.10938656849544,0.67108623845661741,0.9803839876881052,318.80449011452492,4.6462208882095002,71.225951302344157
474.63618313287304,0.40896321614101705,0.7704923732017197,25.416730974238575,4.585154708859303,310.25988637554104
144.3287079348346,0.47834359435474938,0.78820050570579969,490.69355062650084,1.7966021860591768,1.1544235688722095
436.25272461361442,0.96328834556011833,0.78633108276637664,234.50253950633609,2.3846487607211295,95.427822229353779
571.37765384587351,0.77676680941742393,0.53254686784807592,448.37768579534918,50.239089257991196,258.69851738066927
191.5047126133444,0.58677097325045613,0.51080697506284456,237.78058661646739,7.8084471851863126,86.969953304953265
850.11269840970374,0.35608678760064272,0.31620364853410288,30.165409287110869,2.8558511848654233,598.49439103238501
146.76567981859384,0.90729711889569564,0.68033727492336138,411.10677304690347,33.012787777662481,61.515843997857971
932.35768211625589,0.31158740519259354,0.36038812249210106,324.09186483356717,12.82219128831683,282.073270971417
189.20182742188794,0.39280845746500936,0.33202756873211897,390.87852378697255,1.1023310049095325,4.8246088248570782
859.21745643797749,0.91815833298065364,0.62736523668644928,214.08493175443667,4.2926246454213404,364.99333670780123
912.38782953485543,0.57658784975656519,0.46898414940253885,318.96837212332247,2.2594504531079433,93.666483969707272
981.61361252793347,0.76808615447617901,0.29697094791516898,428.11450189830373,20.499615814176828,415.2222718662594
821.82329224623425,0.63167031474738955,0.83445041507754802,315.53272143594376,3.548641125050207,84.432304247548146
801.52978669419599,0.68809528810854559,0.87451292736493835,173.83681741795164,1.3486323047179192,126.02106945545576
678.23494839599289,0.36944496236334301,0.25092956771000285,331.26479718309992,1.2878639257876856,43.810958162075316
801.09671912031604,0.31723485546399666,0.10675632951999989,335.92709430703366,14.569833738712264,481.29432356802903
221.09698757183236,0.39024311245179877,0.40251697167643641,480.29348125331251,1.10521535849418,1.927040658785959
582.46123235287359,0.23989740767508022,0.81775975211267726,185.4561607708346,49.840710675468308,405.3426505061251
562.80058317137309,0.8868829287617267,0.85525647961089202,212.54088375706559,2.045475295018957,113.71963597221119
871.81492971030184,0.35492223992510263,0.22449616310444431,406.06148059352961,16.335508967537734,268.56595169455045
516.5194290341642,0.6053404549729462,0.79690231106474607,252.88115737137062,7.7513269546290138,165.04839240842142
446.58054649031811,0.81277698262723663,0.20413375057848651,368.28654655786653,7.6860471172764928,194.22985183975089
675.60694411339909,0.80544169843814217,0.45105633114087629,229.85473222679605,1.3918559320083956,134.92515734231898
339.81698575076143,0.49454763272577362,0.99874856351072427,107.74757090635023,40.318512447210409,296.23371845283361
225.79156985856116,0.52863157772805314,0.27333174090781887,372.60192139050542,61.108970818578506,167.09776927945322
530.08954662137126,0.99523157404152229,0.2385672243198638,65.577584592354967,1.0520426214559588,368.37650347701799
475.20043173539653,0.70713772928112162,0.48052029929211415,99.291831765654038,2.276189163373775,263.15472155686058
309.31294647598634,0.83317459880609446,0.65770167337287533,313.4124913921043,64.240420875660604,241.2286944929759
430.7606291036152,0.91229857229730871,0.93961070417192794,373.63490009603487,12.559930191935804,97.028363806068455
429.75320484362265,0.8088308526064053,0.98273903097973081,447.3439434339075,1.9956260137377957,7.9043376922311914
394.74600797129091,0.26666141045821085,0.16267657293225518,136.29324870794585,2.5443737432918287,203.80190847684759
441.51767175423606,0.60595366036381493,0.2241977656131148,55.362129300277175,20.891637830896087,428.32220842804668
717.16901091035083,0.19170474158309039,0.81166417650639444,478.02332976131459,28.160064453360093,37.921808092254736
367.18882711415677,0.68762991390759853,0.34356893704377445,77.211544011071226,15.807151552853123,343.6772494714935
953.97213404380636,0.95981448536902991,0.89636415355572452,98.83349112731976,80.592895623285784,925.16834743801007
924.71321758436011,0.56145885787010019,0.69710793150617811,145.66472677923286,9.7303218870264629,597.51177119957902
532.81938547007076,0.48967524358099046,0.20066032214260948,264.69567701314372,3.986059932741981,217.41795507481672
395.52508450421993,0.13225847627634688,0.84927635643160637,441.41278301703903,9.0046289130817119,6.6019573038916661
581.89131084700284,0.96379707009629834,0.25872074200726825,380.27301136493344,5.2400156894499945,176.53170206421558
863.7044398962621,0.19270241571714292,0.4811458552116884,354.07877692131757,2.8108119118343491,27.297034884741112
687.32860650409179,0.13697118397436225,0.59696643570339702,87.590283928001838,1.2357382756395108,72.592947576820265
823.95264515236966,0.32145995035444463,0.55068953417225042,178.84131576298711,5.0631988861957353,272.53728764216345
579.45004845916617,0.15897739052654419,0.71754662405363534,239.20246304333898,26.473947020669723,202.29366999342184
669.62586634085869,0.50960605817058613,0.68741806138232964,73.712976742792918,1.0886182375534839,186.54316624209193
359.34005276421556,0.56447902113140114,0.99283780497524943,136.71485106333625,7.5571323189684669,187.81061538031858
761.40384607926171,0.38131295412572552,0.99947971830176907,154.16660197642213,19.409699106028771,466.84029640183803
282.16413381314652,0.14586443431739746,0.56481346237207686,63.638099164519623,16.626782601997881,195.93745965164302
725.31831593664845,0.20044033142430404,0.18567917826477759,275.11984595412878,35.751714354024813,515.94719204140119
874.64716149330468,0.44605394019093525,0.75505896907184655,352.51409826209647,41.786830484610554,368.17399245486178
218.89255357138956,0.15447560574388253,0.97899767039493024,34.965815738430607,26.510116840198471,163.45892034665201
652.94176648772782,0.72837075304892207,0.38649374886611831,240.56155088157487,1.6054448535098278,139.99997554923235
185.58617340694116,0.28631848737233079,0.51508799725381649,391.1055976338975,8.9134306121871738,16.746965518761996
753.14406544428414,0.37186441190527464,0.48229923233391037,373.99506447622343,16.099482449332537,171.51012868128473
176.04389694116821,0.45471319946028776,0.14627723910123644,407.53654810937707,3.0983614294918729,24.751486483852737
942.34584043056338,0.47494866976223316,0.7050379881011003,224.12031658530353,1.2164762526252004,75.530476695361969
223.66713703402195,0.10149463690732048,0.41800392556162103,410.27854131993035,2.8001457784943828,2.4852827469764143
962.99222131817237,0.20086333389882779,0.80871748716835201,120.37653560713474,8.1243533441164502,363.178630397853
820.79575847658703,0.87648810736679028,0.84890806775378747,180.40528070875766,6.7276073769227027,437.88186072738455
634.31380401971865,0.10110975626071733,0.83910770793806089,88.177788208900651,2.2559733378935065,64.17138347524866
804.3616941665922,0.55735062023158755,0.4749993982358921,233.7422697142859,44.548294841929767,671.369826944431
815.60335508477726,0.54055180585648732,0.38939111401680959,196.03001120772163,71.018801257717271,760.80161789817146
951.42435653559721,0.39978474490957405,0.7739387017003494,120.4635582071561,2.5275318567801599,267.64790388812685
328.04501845526852,0.48819431813180469,0.82125049045845067,375.89035461539078,72.301254221209149,164.17203889602283
631.06830582247824,0.80252302377392593,0.54213170175222958,156.9233860558233,1.0857302007191987,158.22695167997972
185.54427780796109,0.85708333559346084,0.90372791758267268,136.40216507291785,70.782344806865282,175.32721390590683
654.54913002170917,0.33431368907372505,0.22951782647070246,65.445165425247538,80.141520915865058,643.93531130686051
254.16217368350993,0.39024139687095682,0.89116190169306408,219.41085090097434,1.0570699475541891,12.469655092744485
608.45555032519769,0.31823456772549946,0.18648570967469313,151.48231441865101,33.576745087192002,563.70572067505077
615.18746263046478,0.53187706049595862,0.23817296984915251,184.63642067048431,87.177245991308837,595.79466508151677
519.3866376831046,0.71493252189293166,0.58045601194656438,117.99863131027632,64.834241987276457,499.04881773138328
570.36859796181056,0.30542758791707847,0.16076663216867354,381.57774490995024,87.38166635713776,447.85687117173711
787.53105100592916,0.39766216784938002,0.14752639126009934,465.00167367735867,12.608023551409104,193.14503275382452
819.32024486085993,0.93734615583023539,0.10046686974913498,248.96592639444381,1.4332180853832024,430.83861365216887
542.93789401788626,0.14371236086226227,0.49268499372483687,321.49921167041629,50.070092717941179,200.70890556554917
639.63409737035101,0.5146926447156096,0.79716149316300677,433.58613830335304,16.891044715105604,79.908448279096376
938.11261212109162,0.74040223743709999,0.1313545152519241,499.41481866682932,16.961860549657789,368.86447131211253
207.76022965101055,0.23540861040172667,0.6870318458192699,306.75824236491604,6.8313607434828754,20.407025225501176
205.39320931009945,0.14263661800493369,0.84081458567456779,444.88973326993437,13.92143336698925,5.5187471310558145
178.93811071969157,0.22438483447467766,0.25120076372008404,454.30412327782102,2.0284278194519119,3.3847264194709896
692.076956536475,0.92694087417761462,0.23217736133926384,395.72574390381118,30.16755082819067,482.5011295525934
476.74747071134152,0.10833380363901107,0.87472087625848249,230.4656955365551,1.4126501330122492,8.1808913627663564
796.88927452765893,0.26948977733021662,0.84081214895508527,40.577000211949652,28.811212396438886,685.50377162428163
704.10827197773335,0.12815516161148011,0.58504758963776826,7.902777720066922,49.883491702621605,640.65635961726116
400.27398249541437,0.19956652080598294,0.83727989136458225,238.60031664146231,8.8092179514994555,64.801276742490231
908.52989262538222,0.6581343579654666,0.18348046968204529,247.15726676730887,10.463108578027358,690.63253940901677
786.27893236358705,0.31747501786517718,0.45503336614487899,203.68119393148615,4.2114199086758095,217.86352069280701
343.48144681915812,0.61229084538760914,0.76401780049573553,284.08367564568226,86.879470914373627,275.66063010570309
427.7728159948486,0.63117584448951358,0.33170676339156702,276.08135165221353,29.258290600790932,333.14914604761924
382.99598218383659,0.86449179978080115,0.77709602299019753,418.3065205163465,5.4698712825451627,32.526091227538629
241.85048376249969,0.10426725362068653,0.55376074395173247,54.328551631131205,2.2367362304420113,47.533993050775443
233.00503528797248,0.86803251340813004,0.77523938915340973,112.58883305277273,2.7489015388438709,116.40758919121421
942.51471703816969,0.65720717778427662,0.51821167407159663,396.50248947981521,8.4692425782460727,159.51845485521338
494.11363347887794,0.24646913749446184,0.43111390619963585,423.91843361182731,76.760324253545193,191.49261710863959
444.98784049966883,0.79564364932175557,0.29727029483076911,497.4121068104339,29.396301398252788,156.78972135830446
756.71713780964012,0.8699423876115272,0.28754140729151356,436.45600819354206,2.6945577530325262,71.097819425445721
597.69375872760997,0.3288371353787416,0.7763417295142564,444.94950353616554,52.374786646291348,123.03767208502452
942.52598815461602,0.92691431281241277,0.20701931323056444,157.17397131495241,5.7069102942822516,793.07975372936994
802.27134451845302,0.50901168726879209,0.17738411509985064,200.83081700468819,50.51779259068455,763.0525525858169
531.43260771208634,0.64308200889998934,0.25866222851991716,134.0425524102755,3.0436814395097631,353.13442295816486
438.72352613274359,0.9861845802558793,0.25781186030852971,303.14969909635778,17.2711487207463,333.94710519427355
987.96839043188982,0.42538247077527946,0.84079686052620972,469.40267710351918,71.341292979033199,245.27323139621862
745.98421240327912,0.83184341123810157,0.45865596112679119,172.32044325580887,3.2793518693822961,384.13848947033841
956.075194003457,0.38655920604561367,0.99134961162443413,278.50089094072513,24.313819102343015,352.96160901655912
206.63071949533722,0.81929217001734189,0.22349013201155116,148.14981522674253,94.324658150412205,204.03471850705571
865.48031127170429,0.64066052697637821,0.688185843124279,84.899986886353744,2.0007672709633626,383.82792334408367
673.36649559208684,0.29472012570286132,0.50385655648112559,97.59276490932784,1.5024657525263787,167.5256648663879
209.72951050160134,0.47262348441031277,0.45362635902736659,28.972672269064969,22.3043917777789,198.32698315860802
629.43219997229858,0.38587207092720555,0.88757577914867403,474.64676150462873,4.7804842919667196,11.15648267185602
717.48672859490387,0.1702975537723275,0.97803608124555963,201.4398042538148,1.3883180008510245,22.414570722950124
111.07241729974255,0.12685129308972773,0.88557306289676085,417.06044600105406,8.9250618776368373,2.1504371855014623
508.88616565757189,0.41183078986646282,0.27307061113161973,340.66473634484555,32.176689472721002,313.81955331048738
842.85956007668904,0.11713073303573793,0.29871812908804063,95.960580705542696,3.7174471315675772,301.99113909523464
365.82312280968085,0.24893898182359753,0.69046649118555703,87.731123289543916,4.6783612632974148,150.82376798494673
512.69327361869603,0.75266498876578192,0.36017522347437259,405.99410075527243,49.135887108644887,327.68807508800984
498.08271436110385,0.73728211211522909,0.76125261770252184,132.35585530976869,10.968413749899289,367.95713368643851


==> anc/competitors/data/v6/island_biogeography__s42_holdout.csv <==
x0,x1,x2,x3,x4,y
421.66763364292854,0.15413362272544753,0.9081705973394294,55.711048215876133,40.506081338950672,336.27907652869027
434.98779295624416,0.73996781639917175,0.13035523645128719,413.69145397776731,13.570525473884151,239.95987866552878
618.40329610775802,0.92348425133442236,0.31124207018513222,397.5806879331422,1.3640593156393808,43.649130128170789
772.38270305557262,0.33955546695172045,0.88083860301346972,225.98855470933484,90.603497670516944,606.10189887145543
266.14661618571938,0.30666232388439008,0.15852117448965314,135.64789504020837,10.67393634884413,224.0245891314008
626.14508157172406,0.56022891109453155,0.42105819365463382,58.270603130163025,2.1045874356797771,381.9001791191431
581.29511021060773,0.33458095536614474,0.95059238452981309,440.04765771098971,11.517990421144207,27.548139132952109
642.24295170996197,0.65153604613638072,0.17159700617298765,409.03043453855406,20.923289296874721,366.53352736397255
337.74729363357881,0.68246267941487082,0.42996051530032275,105.5062960432771,1.1815106704588234,133.41728747189825
113.19830224551545,0.58051220416182503,0.25187008854565623,492.93776152818361,50.151107893562092,51.537475214793439
308.49307371014743,0.8490780319337774,0.47559989656803137,169.54112562006267,59.156634584191607,293.3576077263051
900.43739096105082,0.79967637424233162,0.57231755456265176,465.81196793967223,78.644377969681102,459.52104547710326
906.07693858782704,0.37869689997359279,0.48199691063192918,29.268028913018441,57.942101834909892,880.16894763721984
161.69144805698849,0.10380343655944724,0.35799018081130596,405.25617985327983,10.059830025840775,7.8007849255907811
463.64185989833493,0.68841678548917029,0.27597694621219127,303.29279517454393,51.265117615100337,398.89203048761249
864.43060085545278,0.13456916723472834,0.49882674219262224,125.67489554809747,10.241477570153858,380.49398793584464
981.34068231069705,0.60304975487895263,0.76350773363031421,339.83132188624211,53.089515457012759,572.75172878526826
601.50320011790132,0.23872075803236889,0.61436059006131727,88.781703873953006,15.249814882977805,426.58122569251418
385.40632331887934,0.19114986250891211,0.46470674591380956,327.77056981068955,10.836872581289956,55.467971378442904
639.99952267454717,0.64218692366185259,0.73444266508322498,92.071144996874082,2.3153306180720796,285.66977328602093
877.11890774084225,0.21590398972138247,0.26454948696777281,249.85627668724459,1.0168964034948691,56.01647450453882
251.09993841473778,0.94629538970232396,0.84609241514356182,473.93178205336505,3.3135888618379119,7.8821255019692051
274.5815091874025,0.19259450972735104,0.98616958138530242,102.87046108210008,5.3044353022391046,74.203049619429876
562.90905806362991,0.30005972483404231,0.8581266548458566,474.55414719490204,7.5902768575004593,12.690727295259876
190.58063977229642,0.37728192158879592,0.49361338274655198,18.781449715095043,79.280092638421124,186.85981266731739
805.86026092287818,0.12102786723475767,0.60893601362895922,157.09488843539987,85.166862133683168,627.50457423056605
499.65659696802311,0.48403752457606575,0.11243851414248954,358.01363961895498,64.120980603164213,442.18264207215378
830.90949050215431,0.25117792265706251,0.35350857553957071,51.96785272517063,11.566069447796435,689.77486500938255
916.41106628402588,0.195977527883967,0.7741783292390616,190.76291586371752,65.869585943343537,652.69659336512132
711.40970992352391,0.95968899305258326,0.29221432155890803,418.85151363951587,66.503276664243003,546.46473435107828
339.83429968262294,0.80579111107465418,0.81897914952522455,244.10090153657112,2.119240433759094,52.218648583252609
555.20138408565697,0.35177481575808989,0.71040764850227067,50.442374302222646,48.311137898603342,519.25580952339953
395.3786558581894,0.26284169157380921,0.81624824589246936,127.33217955643383,3.8785152566089574,102.41343513884301
717.39009363557545,0.73626204561853725,0.81786444353360632,356.40281644108956,31.432679862046125,319.16830133807809
749.39778389209698,0.70052818845077214,0.54950521329127811,9.9207172608706813,1.0295587265206516,406.98130151766054
866.85792009216721,0.93106518266440641,0.62726219173206654,312.92539831452518,14.381855487856523,418.62836317557253
461.50238878513494,0.93388250612424595,0.60540250024506415,419.58282751201489,12.107300172261517,101.30135013452546
797.57752919988661,0.76920368083077184,0.83880490478264957,464.40947939713226,16.612469061437452,101.92939773419701
290.18090232573911,0.46384645773274347,0.67787440137449217,118.46413433232911,5.9542959869026459,160.99086853330243
494.40765987908441,0.51116034870591531,0.50689341023814027,387.21203744346303,90.163247602738181,323.47857320157971
289.84327270129535,0.11632640330698905,0.27999061209299358,70.530903469172685,44.41885273510303,261.19047762620534
833.3441653933204,0.44405963765653211,0.48714932611950057,476.89110523763435,87.040729961278956,335.40348568945268
822.49571923889926,0.2254063767390273,0.7559190943311771,253.80141000713147,94.075497739599243,566.80629047454067
746.42145878383371,0.10605941692338694,0.22082744267491794,126.16710004024384,15.8688225043801,510.08214117330022
392.03949920191792,0.80680044786809657,0.78578571712211887,290.68299060467712,1.7248842146651269,34.594785225173709
772.810868299243,0.41561617248727722,0.6829592013259298,492.32338654516121,28.065042451565795,85.415499056500735
766.42339395795921,0.58103732725204293,0.10378664299500137,454.12966240115367,7.8147742579427808,243.75180295089092
829.65360253914696,0.57976385777411377,0.27262878279377256,313.21758213563368,4.0606516160137351,227.01153798046599
352.45465747227661,0.93797042961987331,0.33009332830330551,8.7883729576934684,1.6302469516156672,285.22646421193491
414.58708028464793,0.90842103981452227,0.93416726665104066,138.52324007296585,2.9421668092733793,172.99040057765814
955.6494989745504,0.32557740698706805,0.89302283288791151,65.257832984752568,13.688841813502981,690.09147502075064
372.48293525785226,0.88061988771335076,0.3847569890198792,392.18599030797463,96.198502576517541,302.99527520713133
348.26357105252032,0.92382259262081556,0.31939420221879816,206.18784130825267,10.786976295784278,278.17860502823635
217.64568336187421,0.32910527973722248,0.96057272912218494,42.897473390746512,39.923997303380631,195.67706833451035
702.1618533433882,0.61676567080371547,0.66112645654724145,72.577530449472292,29.033757155461821,652.39161884973566
138.26105667123755,0.1531146601183801,0.97240290013149355,293.61823070023001,23.857714530349682,22.981743513223513
957.06569865074675,0.39673602241255679,0.49599252335291788,209.74820099961445,2.5095639088832074,189.22238386052013
959.82990675359201,0.50915929302406671,0.88705582410700068,269.41093811283542,22.555299705435957,447.97916968055392
936.57013060584961,0.35245792423935218,0.7540161537300023,278.7413090694817,2.5034069806375814,62.953632016950372
277.05573769187924,0.43191004453838944,0.8982897778846145,371.32171518332979,13.229789521883605,37.222788909819805
167.73896191746411,0.31664595751599972,0.16735152828243688,320.04804727066789,16.482159531727184,93.864531351042217
286.8399488370452,0.48763365971699413,0.22568733673522029,218.94120398102979,3.1884089064725738,124.91664100344512
110.15377346213781,0.10296169735116983,0.34227285497911786,128.58149199388035,2.53402779742781,19.171243936093138
441.64753048124345,0.33789005087555019,0.1161942812729625,71.978019734773085,39.88877729770897,433.96316414931965
774.48122590144192,0.15724166913533374,0.1676151798362637,118.20338474057235,22.74699948557133,671.81613587834147
690.49448003012844,0.91587841732110775,0.72801226624646997,182.85964841975749,2.0715176173483294,203.76382888857302
133.26502397869623,0.23898299693832872,0.751290412278387,411.81980941598596,5.0464028324530128,3.3927115525245441
957.55384531596837,0.31001149093351726,0.89118222467473618,72.356653626635676,47.018639175470625,850.36162308613234
171.44644856853375,0.69695687478759549,0.32769306159247635,440.15957313751079,2.1455601461527589,9.0820011993178191
765.64921599581658,0.75594949655507404,0.20218054459839252,195.98961682818111,6.7582390950643179,597.73308662205784
415.32372879947849,0.29113312588943407,0.12610566334789966,239.0424242237435,1.409118543879528,95.34156487794759
593.19133067396479,0.69587895084316198,0.75794756215271841,321.5341623560787,72.641291793368538,431.87317294661528
113.48493750185945,0.62288409892989882,0.24427496246906827,360.82910809598968,34.075361538865657,79.654781811217276
893.09635202008326,0.73303383014975554,0.91559512084908379,350.61048832186492,6.8780686822595758,126.67042828713495
990.11926653294938,0.19570053397473589,0.55698474814805876,19.270540708912375,16.390909509923656,817.91388621732176
792.36736239896379,0.40786518364779845,0.33429319388927986,234.60870320606625,16.213861341390412,518.57196971459928
580.49078990104204,0.33763660701587112,0.79434833867182308,490.44083648066214,10.81137784539804,19.125280670168369
411.23963576154745,0.3830869371961827,0.36393235306455352,481.52808741622869,33.902237141596466,92.260762969986672
294.33226888467402,0.59307220175617914,0.42804541393317341,375.34790104524495,4.5130861991084288,37.620299208836748
881.86226695378173,0.45621439947925424,0.40428295650531842,189.2380717209881,11.922518530773171,590.59633558564758
314.2080973028061,0.21715969349932682,0.73737753673982653,467.24986429381596,2.6304361766939657,2.2592283211238788
159.71177311846873,0.60798291033058305,0.5152443420983841,499.60423469205608,51.091856316562755,46.266194142397865
876.82994134269552,0.85499986681978268,0.59228194673294632,178.52208676154601,1.570964176329096,241.65090173818484
128.86643654934343,0.94388901832158811,0.50648613847175494,262.08366127182586,14.067193594379409,84.536419732140217
217.09377666425422,0.35674211319983817,0.88496809970315304,394.26056350727384,13.098100832631459,20.16896705516854
954.83517956938499,0.12563744662501217,0.75525703685826417,55.55599714650544,1.567522189285282,124.26223696680287
679.71930891504906,0.59203149301746172,0.51320915605238759,491.53623958271902,3.9133968217019475,21.780849302611649
641.86636198912879,0.44514024752255521,0.61946714663578051,277.97390022306826,1.690892916134173,45.003273115539656
889.62912736055705,0.19394921720706501,0.98087250861344222,201.401192342873,73.171768462303831,586.08775530496212
664.56988343680882,0.96780766013415442,0.75073868524725551,222.48481157118329,1.9860376090975673,144.04286354663591
486.41882126266643,0.56688852385647259,0.75354170380983554,10.605313366392089,17.627683179636733,448.79038057907076
963.50979923221894,0.98568925981562039,0.53208870445435896,355.00960092522047,1.2612309414718308,60.591532083757755
554.5978658570948,0.88750010763413545,0.36402620314665779,386.74123668625577,12.936009434193506,220.40988508916715
551.25491273267153,0.64607813589843488,0.12592935784616871,5.4236726216589926,2.2635494532824785,505.31706603741554
299.69149833818869,0.21471952033134994,0.39391272610473982,290.90367448084885,15.025938892486545,92.524257834335387
555.84266274974038,0.56922000051363908,0.34155750208099322,267.43411767050543,7.5770900163936554,258.71137963670827
355.91731833658514,0.57464707855524577,0.58942864917852178,277.72432889717345,5.5262787575724461,89.345941542546115
304.05628931603371,0.33560066426732049,0.78785155477839031,196.12107444846245,37.789309398489635,210.92082337627153
725.65063101205817,0.37600689086393191,0.22184025663669282,194.98455684746037,3.1161484260696724,311.36356228966287
561.60307614360113,0.78060800392091445,0.57092105688670958,40.218272611176161,84.93367495858287,554.46464551643624
452.72945694366274,0.48501674911734982,0.34543316178050165,131.86645556546344,3.802117537529881,266.26790003746663
644.893731467713,0.83764309962809214,0.41904032586846807,233.72246891652642,34.570885869763373,560.87162758011038
109.37541261597914,0.34591786624695819,0.90548076563990876,246.36611090542399,1.3632346531508917,4.6429220010930266
381.48414899286325,0.12918955588429357,0.25062449735209391,270.55139130162371,5.3179820016575894,59.070932025599348
848.79636256032768,0.49342668258735389,0.93219272399422981,455.57920730081815,42.404740392200992,161.96648331601978
971.08614512078725,0.10299842234093878,0.48703662763575439,269.83481694873819,11.66037906080121,138.24954212911939
646.45336662748412,0.18826130810119934,0.9886012819757023,301.6261379677079,69.444858179715411,254.13801292705463
662.75563068675433,0.97563507460022525,0.51588156874212132,385.29573068449781,18.02958085511677,278.20259268743536
835.67736505665266,0.27692938399344508,0.62391916317674523,397.8969521811415,4.4331037043387553,29.665095558367916
933.49400917451578,0.9658678835717035,0.46485736473673533,273.91351098767359,15.908446240098252,635.83925395966514
646.74482521627613,0.30587860410217621,0.40408403833464135,227.79536797337545,9.5181655344404277,274.72348867208598
150.82237485760606,0.46137396743610626,0.69438207456980217,127.02601034274636,1.2490930435099779,28.502313448089264
385.74812187486907,0.53851200656566611,0.40675257306745416,392.87445713173349,3.5208192739755284,32.395524424257346
867.84152624058618,0.70832114284227088,0.2470810309947655,118.41481032622447,54.489974466818545,850.0583104035403
330.24224228734613,0.47354160589562722,0.17365025674152043,339.96265221959743,39.427290294898384,258.28706429083491
584.02061124668353,0.95060672289292947,0.32022965309856405,31.262166735014251,1.0260476584014027,403.10352319645006
607.65250300844127,0.81778836482856354,0.59218667105957101,424.52732547380339,23.634657958913508,193.6555709147614
761.91551800932882,0.89840701830423508,0.81618413859518579,352.06046006548024,13.899482797086865,237.39326465499678
948.08345908442743,0.38269600501424572,0.46309329501690299,380.1858924506904,10.851008127204587,158.16531844460192
642.92861354131094,0.53391931449629415,0.73666788462542776,416.74481518147115,6.2041759660512659,41.870191989288593
528.02503691976165,0.60866401726975983,0.7213871115870214,105.18169095221114,22.797219543979072,459.61753405954158
126.71272466018699,0.45861816978212899,0.83767753110293175,240.63510384567434,12.656831447228296,48.718703426247458
232.28114428489292,0.63057611275400705,0.54069752369753887,429.54603020951123,2.4085880247514369,8.5653971653792276
836.46863285965037,0.8735982876870555,0.7951806945074481,55.411151790846546,12.912132699981296,745.05855980829904
706.00473043671343,0.53754805449021803,0.53302662532786149,190.59692002322049,1.4978734479791032,129.48166964743103
849.00648127264981,0.16730203813876843,0.37572303787588301,149.50580735353154,82.369041209491144,756.96684154669686
955.75100625014909,0.52766641703367023,0.31972658736407233,476.08042265297331,1.0026932789779877,13.347341359205071
115.2152000223992,0.56256771940359918,0.27428120130014122,295.76924966308343,1.0459486474290818,11.550732323546269
269.01220130487445,0.36322799241050496,0.2433485867451779,164.271590440626,49.254925787740476,251.34025615162625
886.74716806253286,0.19216921082886429,0.3860284150416522,369.5371688803848,3.0388604511727806,32.11265290911355
821.36100477619925,0.61982127981164359,0.65916334715616109,195.4247336640415,7.0641006083101745,398.2074906642203
314.00582514323986,0.28580836878558724,0.19201070257010877,143.5141505087384,69.657150519726372,301.78078183027384
742.5402415177781,0.80752861837738588,0.5806347556976893,153.62191971013112,62.517613605566368,704.86795329869506
506.07835940030702,0.64433816357242768,0.2419649991732909,191.99409648188166,48.21878643386772,480.55235195117388
550.73230464254311,0.30617198682701458,0.51449096218070889,390.11080290700608,32.054455703816068,153.29170334178602
451.21629428457754,0.661009906420858,0.66546673346903096,230.97909273703354,58.456127762651285,384.5154165078979
744.43534522678169,0.94678462323934631,0.9597235065792098,177.30356263158737,7.3479900934705515,410.75576506240873
566.1097184982433,0.35006858611926039,0.56351551790377863,239.81683204356159,1.3612998237907947,40.404701464022679
790.29677754731676,0.99441574236002273,0.98305796773256504,33.7605037192642,83.843656052542073,777.44885930535122
499.16195370978761,0.27093003836915786,0.8875405862635295,74.951521768580051,1.2573322979742065,76.640368701590205
284.74960029195154,0.95163660527580807,0.55904608542649659,342.6044189090569,85.703116925284903,235.1727493759505
784.36835473416886,0.3430801128442007,0.37978478775105218,163.07460313159595,1.5571447826552784,169.37013384381299
327.45048357995427,0.82566887559396307,0.95178499572315112,459.65024181147351,2.4820312521386048,6.9606990948301561
581.75112279441703,0.48567793047767105,0.33815145419056858,60.839882532735921,29.857344788381081,557.84814792042096
845.88437348782338,0.55131861751045941,0.2904216549815441,402.97465785223966,1.2245733300327832,33.572564994202679
861.20855638086357,0.29313152168565804,0.40225133568871496,155.89280199075674,1.2094265323116251,134.69576676212742
139.25498600149842,0.98752225043731257,0.88066098542601723,109.04519950922703,35.025568503170099,129.4477114144776
959.42321697577506,0.69325230771640212,0.59555779551755272,182.21885976395913,2.4765671338752422,305.00475275108795
215.33971931726188,0.2362872583280696,0.56407488260588345,225.24733874504133,1.1286198787237247,10.196958906978358
650.83301538170633,0.69627658399425885,0.12625830594461682,91.263600039758472,25.191042125147774,639.36900964043082
476.72281382789811,0.99324523036373347,0.36746807000010384,42.149030540531761,1.0620498991045355,311.38634055814993
498.6774855939845,0.45952574517948042,0.35005865129770031,399.24833310226444,1.2631001416749703,14.805524379980353
692.82461842118585,0.99445711812570348,0.39693223521760668,393.66502392165268,56.072031159758005,507.63986838323422
206.30901036857171,0.195178683323524,0.6504861063270948,32.273592653874637,16.576595139375005,161.47738776899936
222.6749711009108,0.64146517738275033,0.33749135903927141,158.31156895573372,4.4580459892175899,141.40284942221851
655.83347273127799,0.90715471351618648,0.54093798807787352,224.09067445453135,3.0715828868203854,232.13464031973555
420.08601887500851,0.10554787290261707,0.35401394200710934,393.49951718847268,35.279537073954565,71.637980129355199
973.97274019814597,0.33524148184849023,0.11178378691900571,216.10346784058771,3.995350471847253,564.81113649134613
162.25412560272699,0.40060387787308127,0.7448238117930791,145.43875771279042,4.5077101109884028,58.658115426411442
139.81113291388331,0.78421313183923436,0.11981199788918617,88.748685165230214,31.054239413958076,138.16008928168179
222.77831495928893,0.50577379272953671,0.44844214399967397,315.74593858262534,3.4985750756730805,32.015963664392807
550.48239437143957,0.48038909074095681,0.42213826545495214,172.21512348976563,1.0306974238382278,95.380114313383771
264.61790025483469,0.33032999990647194,0.61122280073585933,274.53114790850759,59.348932042263932,178.14421454120142
757.12053549430584,0.96580459465085244,0.34771262558907678,338.66036371943528,12.948264670828504,415.53023653537258
425.99113740193309,0.8606672705991687,0.53515749844569316,491.12273536766037,20.590716706906989,83.510675704954764
809.964177332124,0.49814104030246376,0.59286768979901094,464.8418431225216,40.684292658764491,199.76190005552652
965.37125530241428,0.73138764035773962,0.40899570432482657,377.18902878492895,7.5078177556576922,227.8327502376047
409.96002893723403,0.66571992126274138,0.1114537937018969,47.929412119622924,5.7870401891189367,391.66164885901702
467.99222287488448,0.13033025229329162,0.66773534380728816,84.342196561221826,5.1914022720378501,142.07994275642548
689.42047244231276,0.18961031976595066,0.47661369950800114,31.14961150420692,2.4036459269154018,283.95086868895049
371.07960888114803,0.74012595468508058,0.21835966750496733,362.98552555298852,4.4854262806587109,106.625511213153
194.80042283905181,0.81835112452333114,0.87972980845794357,8.0540634362232808,73.238237158651543,191.74982421924119
754.23544226912998,0.64085236938727275,0.84087299328550913,433.46172248907953,9.93384209828975,68.08676942070781
457.00319076680211,0.98977196966008341,0.79035137913013598,105.15413684777253,15.911303638477479,399.6060833411704
718.61981189482526,0.86088524163406743,0.16386867360617829,428.70021606485597,14.187866644106268,363.67186683418242
608.6681100055207,0.20323708623784575,0.11673513262394586,51.354500232418388,90.931017589853965,602.30987878870974
999.35150338932863,0.26846073232407131,0.88286680873686063,358.62509162997333,12.262491886630887,93.562608614076538
542.61047231101429,0.33710738353160574,0.50996564831083302,378.89735680511006,1.1606559532911991,9.2558560379071331
309.5653816115078,0.93157803437966069,0.81368472006940917,107.20562480676482,1.952055834776447,134.1752399971858
501.99386955973665,0.4702943626753805,0.62059330285728287,293.39474780632946,43.738700341123248,320.30392354286602
601.13368676556092,0.24164603407512714,0.72849943609887635,31.638726283687358,1.125276445428695,128.55257897298691
363.27042736586969,0.20617730680999674,0.77806959822327915,92.150609917644516,84.102315703305933,326.45742836213878
768.55351258488872,0.87423006659561819,0.73183084663673936,359.1761108392248,71.326007321605559,538.95406452949942
634.05066750689207,0.6325151016336974,0.6427820480764882,183.71299895185643,1.4287384778986876,116.00408808850182
679.08630637132524,0.93812048138618531,0.19209398524364557,236.86175008979049,61.801750526821017,655.87224461882192
198.52310798539648,0.24704768105293318,0.83672346545022747,351.69240282488806,84.593101039370353,84.532325297180492
955.77548986438717,0.32687145073208357,0.35936949839871601,163.51199294140702,6.6334920001906417,516.56617578043745
504.79602334590493,0.79700990621956413,0.59761028199237853,313.37705118315768,15.851305762278271,241.98111052420631
142.87781236617914,0.32383884532840135,0.49378385613840048,357.81773084337323,29.126997643228957,49.704570270666984
169.20701765089061,0.54682460439099134,0.70045950470879326,414.63204036362316,5.0456958968893595,9.9271137942665337
853.41570215228012,0.66319299330771053,0.19512045495668379,332.87000577951363,1.1504639521588242,104.89989506597084
269.60945706186129,0.68896702126740117,0.96406917823166227,44.64025404424887,69.152071536430242,261.34546855962469
843.05214466325174,0.4267696617144231,0.19504204667671005,132.90782793404793,10.047320710514599,719.43289677181519
847.54326987011359,0.902851044842789,0.83284160163365395,98.575203884924349,44.750263209476955,803.17547721618735
806.88265416554157,0.43123514123912321,0.2365070485860403,281.76896169144607,78.495807564062147,722.39987414592224
641.75064924684614,0.76680721717540634,0.5061265552036448,469.98792078924726,41.056005797426018,231.8989894700097
643.81788168698995,0.86298816639670384,0.89908545620668623,349.80287030326366,1.6453512711249492,29.361548795653654
342.11411533520186,0.67132238580871395,0.28294308180309696,298.20090470939101,1.4972987650218315,52.207058962135399
137.56849493208603,0.41475704452910622,0.68216807100981425,252.89997317103828,9.3026293224658332,42.759119688996243
739.5894104356903,0.1937782245481926,0.28174705753309792,197.41446424534976,5.7079976826246215,260.95793293277654
113.42163406141896,0.94540702919793806,0.64335047472185602,182.6134613510111,46.353167546018994,103.94541873255558
119.21071281292514,0.29965490229779235,0.55550929007982064,437.61406488417146,8.065164261505922,6.1829356791895158
676.0217249814566,0.2530648179397621,0.95718697170926104,83.210883897873842,25.564067980081919,504.48309478926706
956.22843393651385,0.25906712604993798,0.15367985475050971,430.85458543703743,13.052722095169511,218.40835109365497
303.74972328689825,0.36199055442242634,0.20147535441449257,91.339093228718639,16.74878401829438,280.51299228868317
106.42203631911103,0.62570318362111532,0.11222954256393347,188.04073552415241,11.713514181129302,96.71277879386777
875.84310228784125,0.23508233127418626,0.88847025579514871,100.00066933368534,1.0195737921576242,79.073527364715602
584.59051613826796,0.77961476992527257,0.42133346177627595,21.679888113228518,8.2929869239502505,540.81435436186041
396.04469516901753,0.60275647887891559,0.1514487969671621,257.93221560100483,4.3382089745831474,224.53629321180679
305.15978465811588,0.35205456478512664,0.71142601035798181,191.98657522240754,5.4320676510812618,86.273420326561165
702.88625255090437,0.83136056528031288,0.92769669415936529,141.85190424894705,56.091377278522785,649.50849632958125
829.74486337702285,0.71042073064407563,0.93155090616152547,44.559643014735748,36.467999377803679,785.63651854927957
988.47762615468469,0.91495446737269737,0.94011804185333292,58.550935299116702,35.161441503032933,939.18835306724748
359.36817491975432,0.56895614023311158,0.60825662215954091,53.664880219283674,1.316076362428716,150.40840378141635
946.70591395986366,0.4205059446741013,0.98754067956120517,479.72679764572746,13.576159194603223,43.106522294272395
460.52577210725849,0.57010653200447947,0.78596671509522387,84.306938864109782,3.2946895388586404,233.50377760309911
117.87960396255988,0.50048775793611733,0.23559709734903247,350.04341455615378,27.408909137302313,75.130925230568621
246.01205744944292,0.33360532605122495,0.9722499963699911,16.461687543596113,24.76489746434051,216.03889373741421
384.3571418965235,0.24910067810650971,0.66782524296569412,217.6062367506461,17.103794132752682,161.41520261851144
180.22486023735433,0.46414569004967432,0.75450909811852096,56.528784693005598,13.548497890806027,148.80298817232764
557.24865742216116,0.47859712111265407,0.96837630239721018,31.268161949036035,18.64436358742115,485.25526108667532
163.49607234617895,0.79752173710068364,0.43099331623019199,275.47219409490452,3.5578789145316811,48.268126247883409
148.3491944757497,0.50386988211229089,0.20875636954943111,200.15352980116634,27.628642558854953,133.53086688972746
652.60189724105533,0.60927589206363963,0.19201062489879106,70.289229500204499,6.2884977736241225,592.62216895303061
155.89537090920044,0.31760086152514644,0.44265865294763462,259.84230283943128,4.8067561077156675,31.829880856242703
811.07774688781217,0.39498033796915055,0.22553829703261719,205.14851647188243,1.8649480234827298,239.82775138266828
105.05989416852849,0.15663884077061949,0.99320948636167095,124.55766074975594,3.2910233655233609,13.652818992611635
133.60326618332451,0.4744574046631429,0.50785700451476867,310.36813566309945,2.7233207471444216,13.693018363190092
517.12069279201705,0.63816758491207548,0.90268328446171719,119.03770094847071,4.4181417759782331,251.91310689455111
896.90460694455408,0.52013306464819919,0.8867339028432758,338.07324191969332,55.192744355966838,470.10440472301315
222.99015987119617,0.63029409883186738,0.93430289828633128,168.53598198253505,1.3033675403806406,31.252663034721778
155.96591534942459,0.95241003273776437,0.20958122280682395,482.61696894618382,27.978903264042938,78.730220842474168
342.81927512686411,0.34753284885396463,0.79997790684935843,128.48874905794565,3.2757053236737845,96.847501235392727
267.74892802961745,0.45562374765075131,0.47818202359563355,439.40323955171436,43.814570092662798,91.088965866590982
746.18898553548968,0.74943835583729368,0.39631318608431998,77.578868216459256,2.2919365005727674,497.05796530998373
171.21800968873416,0.55440295431522768,0.31658501029880193,54.575689863584905,4.642462538517516,141.23484493687687
655.23974036585787,0.11135428185182353,0.95219823529393255,183.56072342540753,2.2427155287324974,26.312380134853719
131.11827654932915,0.85978333019331865,0.89745684256849689,242.87204437955822,1.1560631151223548,11.662319073307968
861.41340996898498,0.20694192418479745,0.75779247408000106,126.90662232185457,1.2067257791316033,73.029154155432138
441.63215594821651,0.97987437967224678,0.88564507708417228,408.01318916356649,5.9110296458054696,43.96570253091059
262.25428383507142,0.7177870515132434,0.11445937992234678,22.617871031311466,11.210876891858737,257.65923569501837
520.25865423360642,0.70184124743009424,0.3151615020259691,415.5729081703862,10.517293256865271,139.70581149281543
411.99397350427017,0.28447372392681258,0.21747260021530196,329.00509347255604,9.0874842658016739,126.44686844170093
456.50856838673081,0.62122075095164087,0.20392482182153321,246.46237398228271,27.506778366713448,400.32950449863569
642.4032061158764,0.53276234923497268,0.92581059682156308,105.6035078814626,6.9342818573333815,373.3876881027889
684.32631086880815,0.19793797272714614,0.89682841586997275,494.94916867149607,1.4617370003036327,1.5610739293293305
207.86785517755851,0.26635909392916957,0.11208773826063907,174.28582434153495,20.539690114587188,186.08468701450755
559.05731833858931,0.29322762352967929,0.97007128921300934,439.37901688528194,25.582494743387802,48.750253560779186
873.19145380613941,0.78145219979868596,0.60373602134574589,98.222617348459224,12.922372337148595,752.97631966007395
677.43541309613795,0.70620647337780285,0.19538778486693295,339.11493269953911,32.106175237095194,539.38607878540495
659.27256593093932,0.77101031214083826,0.61551175192839891,178.83773820730019,7.3627309063586415,399.95541402675309
668.51653236051902,0.22482486709094424,0.64801570036991185,92.647219993298719,1.3956692876167804,107.55127004849284
189.4854645439525,0.76999426070119703,0.18352881177419883,169.88873462188093,68.212345100547935,185.93301678668882
547.88140543948316,0.40758063573877812,0.62165345096646218,282.25009162254412,53.850280610362368,371.10061182692533
851.9626000360463,0.73855746806173117,0.64544157236625088,162.41422141853323,2.5596170162637737,311.79760881578113
777.94287387779241,0.95328928117317946,0.71135684669372223,352.04876713649276,18.804569935909011,332.26881657797838
689.74551101087661,0.85277214361724252,0.88662170447872735,109.97583195357846,2.8730256351366044,330.51389818610284
709.30604043206768,0.53306182748727415,0.93909013841681976,179.07841122743145,1.3550872711667961,80.669527616238199
174.66047407114417,0.49694830349703345,0.73653671783864727,61.665551534540178,3.1658778465070894,93.533396792871258
597.71627615305886,0.67883868008150972,0.11089611426172083,337.4437639789428,18.111297629946915,473.08228257098926
831.49344790837267,0.55944366991588812,0.98284441329626826,87.344966213612992,85.182789832013711,792.35267077803951
784.72890393521743,0.77239330987194554,0.87520785408934343,421.98779724819281,3.7395143617444253,36.309305048381539
904.57655592244146,0.3054121512480063,0.13186033399356001,356.99735059774753,33.192343252698059,618.7399265471746
891.54494654018777,0.31387556502737296,0.19936552620092424,347.23906422596406,3.3819429036723339,126.45752621187458
180.87217863878399,0.53307417205158625,0.18624728194784965,288.07507166799894,2.1721589059967843,46.767094856610775
723.27027753825826,0.30677669690742626,0.7640868746973114,64.321511223980494,58.258613698894514,668.86471718403482
461.2046474110067,0.44801921047744164,0.14382027919161375,276.05111649767065,6.9688838962687578,266.87400111103153
396.99272889829751,0.49828586956357412,0.78174827169965244,67.308970785187,63.691666292695231,378.70635939111912
341.41590453306998,0.9139288405726983,0.70473120571734693,471.73534675297986,4.2746102257062146,16.11923535606638
975.0364961545007,0.48692276972721582,0.23762331553503194,305.92102603035033,12.706990206573932,536.19528883824648
584.819237841573,0.90615561885188789,0.91622478101461102,231.02492441012052,11.649491044749738,311.96635338942161
676.78276597688011,0.43700773009740457,0.28497021989562965,477.13714314296902,3.3829068880707234,28.482342684820772
204.95895121745605,0.41198948165353466,0.49590869270811888,400.928241370791,14.769496386336431,37.325213046123295
453.09013500765218,0.77443338978492826,0.69147907997701907,25.659061348260902,18.993866756507746,427.13729048341099
375.62661390341441,0.29267715776911107,0.56726779683911344,130.64597776140641,14.742897093303178,252.85912557042559
545.81558443377992,0.867312590506647,0.82715640224360309,222.19498674643123,2.9691994948286311,137.72277611095333
279.15383511274342,0.64319120041505939,0.5293597017213314,74.911641029160975,37.518476173908297,266.77586984696387
925.32350442912355,0.65573874897155893,0.50436830396040622,235.89231891055385,57.619364130057903,810.81503843629957
548.7450208205305,0.25339695801230899,0.22663354865439958,385.5454460511753,1.9453357927314674,24.148735196816212
819.93532128734978,0.34332453869569379,0.52031676126812199,220.40241512371938,6.9490641147336616,275.49684537666798
984.25642454146885,0.29882507353723919,0.9732146890653699,190.96304383565516,16.797487336125318,426.29760184184232
812.39448052252692,0.65297479380606072,0.83490653743285603,81.754298033478051,58.61785420217776,774.14812987093035
447.64987771874939,0.43030544218206745,0.83063599329287219,45.96075433919772,4.2273668360553769,259.80069753058501
812.32657493251145,0.64733161250788884,0.40864892320064983,190.89041489370595,71.735831083623111,766.80682016142271
569.13895984551357,0.84737093424825616,0.76687276120031667,132.00733969123431,54.909511122391031,536.06255951677281
185.82057428349893,0.76838104977095234,0.82203436427614995,387.78010240370145,96.745958432906832,121.11069601009477
105.7590061369652,0.51004724997470841,0.52139431985310769,450.57000850248778,2.7534141105533312,3.0556226169688463
368.5199373253007,0.80225578294857669,0.80380912998042364,479.74236697495689,12.04638210628922,33.258700202586766
205.24139141588731,0.89001926576888557,0.95228873619091892,345.06057383008215,4.5460189047052868,24.379759219732811
704.68615038951452,0.72887271451532776,0.86740662015831482,200.54845966607027,1.9939720998118262,129.67430644420531
286.25004604524997,0.46367323051423459,0.31350129662884102,256.73892248499902,56.910872152607382,247.87355628787967
860.86931313998082,0.72808651633754673,0.89490408325787207,357.34715203324708,6.1468423967311088,105.93271303210398
733.95704296247823,0.73925239630169459,0.81522493298478726,116.1752517514239,21.121760247169764,629.0131777470109
427.01487540695518,0.5786801514081128,0.26115415478389703,355.44964385498037,37.78708523717571,301.21305206363149
849.00252470271187,0.65322985096807973,0.74083878932497749,253.83491430777084,2.4436739681259629,123.49186355907099
343.12521263808128,0.71125599122868632,0.80171114387688958,439.75266862607594,27.787018985298527,79.87306133373751
157.47572468941979,0.1272600349956641,0.2823502172230698,199.24354794722422,67.231157892702242,126.79126012879513
439.14631212802084,0.81436469319106009,0.97417499032379207,421.26198141135234,19.666266480698855,85.974932345196649
486.53642456560738,0.72832568741737391,0.98279786619602727,47.416759806978071,8.5671953391011222,388.27777125316794
433.77684745628761,0.8634726614644801,0.37197643955453585,99.967206021437548,4.7457747892599347,347.94913508096744
458.44645582427665,0.68960036980108363,0.71513421995975279,410.36241576803195,88.169038587942907,267.73918947095478
557.87809965724318,0.93408272342646603,0.99992120455694633,366.29966590329389,19.326895973579781,176.6037783434179
146.12681754411872,0.17358720699273061,0.81215588712409115,185.84987492606825,1.2020569389402225,5.6278279004418055
599.41418810868367,0.93132395455307193,0.6983818613223377,471.23825437565546,3.7698680393344333,25.900949365781422
224.67240271304161,0.72334591081929045,0.97262919411753923,292.2879631761333,10.427367430944738,66.122459814156812
326.61836248774296,0.2762525415869399,0.27159640689059977,424.26788588785848,5.4759007357232647,24.203023768147759
225.17102438343886,0.52637446269582344,0.95863419618174373,335.71887817271818,39.280397215700411,96.596847742557841
216.95541906030766,0.53224438037947619,0.92503006266057453,472.15430856240181,6.569211799692745,7.0619921737066642
381.31896192013608,0.73412181293307677,0.46163761771301548,27.8639402038397,15.755438131439682,362.21679163300996
809.12146664285979,0.36760113789025983,0.78036246974281209,438.62913412246604,2.0935251966787782,9.8114187471911052
487.86457682357309,0.24765158699637807,0.28852801234415248,191.59963853162049,20.14103800140796,350.23057572973977
898.01187614467085,0.92368962884403227,0.57105130683400518,478.34886861177966,54.796381308639639,382.38235826453683
506.66396869464256,0.49475279142608364,0.2699180698744289,396.05387841491404,4.8604832252661332,73.523238329490169
622.76528308396655,0.58260958950023434,0.69810046507083023,27.194217392177645,1.5968460424982023,313.75573075403156
109.41762981220973,0.84515992977753318,0.65922451830364115,182.07010761541659,1.0473047742657897,19.53945492375259
836.47175352944214,0.33180789038481801,0.59786902930411501,363.43890656320571,8.9081300429648085,96.570769014783508
728.98667301210276,0.77504560687550572,0.72821509653029748,208.71136207921987,33.966301013575496,596.06401993283748
270.89535424316421,0.67913687641671672,0.87842708442470763,452.64020544976222,2.1425091452738525,4.7694682766073928
764.93104620739075,0.17454457854295999,0.9229901553034936,432.60242117664069,5.7455004638821743,10.831716143698502
675.40020518320921,0.713143799114907,0.29234257766014193,470.39258467329284,11.786891021381326,139.57774613686158
255.83085648086413,0.6950184934146173,0.34261457695183273,77.27161117693953,9.7472673693708671,230.57693623523875
218.73161876144394,0.87269239708892032,0.5801371660544522,313.99956306280683,5.7362599413820519,59.478947694961072
618.73699251203595,0.91147981124741484,0.71473221372026308,362.9777548099342,1.1098328700258531,22.385720178937675
130.02941211047252,0.6330627514401741,0.11135174421023376,231.425573987115,3.6786212311526794,87.634824899587201
370.49963999260012,0.7076849505032442,0.61197559581781436,61.702762359451768,6.3713445535597861,296.03120361261273
908.43606006676077,0.2909974646920791,0.88683912761691097,28.337574619869631,4.6324594561216585,484.91336328989166
684.97367785752431,0.25078458334359843,0.92968027139323695,11.255205342201702,11.097205285098847,498.57888447370169
528.95609046442246,0.62531308520176676,0.60552989428204385,131.12451201046176,1.9112719333949808,183.6586118638252
371.75879675159769,0.33141416081094294,0.96994542138347606,212.3151832201799,3.3948862956210379,45.309714352303359
810.64683770998613,0.65225055467605009,0.75438222212238015,261.90858778215556,3.2943148122755175,139.33437565333062
827.94317263474477,0.27825746582145705,0.95680127689498695,409.21366112424704,1.9648761090214251,7.827855947240236
509.23146634248263,0.66414252238805849,0.92503304466838165,277.6946771612968,14.337631905603217,198.83297449576989
180.43357602249915,0.9848096159433859,0.24097186875545884,319.16886471279321,1.3205238105602157,32.757425807421349
467.4006274568726,0.84490593755563603,0.50408317099756395,231.04104746814869,1.1315675607918259,74.027462396671837
784.54109279994282,0.90919331999926156,0.73397964898728407,232.67203502633816,7.9146404539540161,383.65577960618191
211.79101247867345,0.59075016322676177,0.36841496861042711,136.61172468963662,1.6258657567005284,84.592998095759867
752.59939675709256,0.52538915753680715,0.65019526943553363,390.85348255657181,90.95167824908826,448.51920391715595
979.68472380517142,0.78147230005313084,0.65342158069987555,170.53247529171261,9.3639391109678165,656.8896723884975
478.61605959080617,0.41415261120243385,0.12768488355400157,447.71809513131683,11.83058493951566,145.34725150788049
923.18777164954804,0.61311189034307112,0.52214971445788649,127.04507452062386,40.047221111513529,858.17362986887099
790.31516967777509,0.91994931835102989,0.56643404021583144,368.02497467045049,4.4582934941846757,122.02198546310197
408.51545601385163,0.26842513594342249,0.50675693971842861,394.16656241853377,7.6657244886605369,29.852829220039247
611.9116217568328,0.97466464891986093,0.97346390876895528,188.38270563927168,7.3418873027270086,322.91918761714976
275.87697489842367,0.58632411629751424,0.33335761576463568,200.31194160428035,9.0180452736332199,188.01562602144463
386.84749679879917,0.47894992222151989,0.60407623472227279,74.909025139055402,37.735762087551478,361.30582917740736
851.4492720174643,0.3369698137858782,0.56652655756074055,151.73278097494537,15.824291521175438,573.56897805758956
809.16117718142664,0.49949631931641436,0.97717476321331909,105.65962794583083,2.6650278428319774,260.04646185629139
870.45737846356667,0.69258399089949907,0.60640660136945257,45.704279840916904,52.611365771868222,848.16364951143066
839.0536785689676,0.91718371772364304,0.17269328214524787,394.242379339195,8.8212913659305965,399.51700918993697
710.96327590806629,0.46322417505959834,0.67058665812406149,2.2296298769431955,10.890994349309619,625.89272894590317
600.22950412288549,0.2002054527793366,0.90649279256522586,379.23768966149891,78.773137106415945,169.08474853594552
211.46592988981845,0.73903818488973705,0.36752175881545146,373.12335026712941,87.079336540883503,170.76880516604237
951.1780229128683,0.19320541237545596,0.85485825296857887,239.50870589427785,6.8336796003637801,117.39740433029763
572.90861506729084,0.35017833725020875,0.79751492382115752,403.59811610225393,1.9536662017866946,8.5535985480104397
433.91978816782722,0.92157426365750394,0.36659573540101409,29.71398863027963,7.6340213225393958,405.48042862363963
518.92276507982979,0.77655287676058815,0.52060547711634308,276.99078377513229,48.374916515312421,424.94840726887224
969.16151165076656,0.38989882881330373,0.30417371582342223,297.22533731232488,6.6674979945988477,294.95362160408519
813.32536793642589,0.73910045848815431,0.79483547689682432,146.40993590067558,1.6832050044894074,216.17178620094595
254.52751307130009,0.93997115433736378,0.94453683883401762,325.82497598744453,32.320206785595666,140.74100305641304
643.2477191615767,0.93673471921828144,0.44902389589014424,253.02597116603164,15.440366757951466,462.82540624124806
861.1071706583092,0.15405673233487457,0.80660361974701555,184.23331504173095,1.2749361917114461,31.989681773078189
182.79214656299717,0.57168248852831527,0.63000443269883033,245.3734234761466,92.623884580610564,160.57056801026113
922.7856174877079,0.24981517067513148,0.55582368393546322,255.62997319712204,47.147838681781906,573.80183203628553
721.27461462985843,0.83576960076991869,0.7808788276649381,151.12702767403292,2.7894360620109575,286.42943740350773
961.70377912952642,0.48350559468595367,0.74714397101836605,118.64476270641372,50.321914484942909,873.8151179344087
630.23206195238106,0.93866972287461159,0.58376105646559506,386.79916492929698,2.6161063580458457,50.931838524905125
239.23243228038226,0.28259496290945474,0.80735857251267584,318.4893195401678,36.958228035567402,83.414930609649062
118.01582821653936,0.4784346233966611,0.23016872407055466,108.47331899196116,1.2761625250410937,55.790200747772616
577.78303406144187,0.92405276227922628,0.40484449167733561,356.84355515272023,7.4866469809002574,187.88586340090478
183.03086039692221,0.45739161966493225,0.63690286562829124,458.18532763625234,5.512707834166183,7.1281828534009666
680.48256837817451,0.65691569611528133,0.7073206760832369,337.99815171746809,2.5404229575512454,50.60011488504135
781.29792434567844,0.12096915292507539,0.37858606302492692,410.17080897793051,7.2622854454578682,28.886154072523304
686.59521541077811,0.65685839067718454,0.22513950454248696,342.2970662599717,67.331697024147786,593.90116842159
450.91869096029353,0.25715271469904399,0.36075358890815978,354.4022173295109,53.480610902899137,236.35991417158047
795.16243212264624,0.41435157706059367,0.51638681333978742,388.75425671697099,5.238548385734231,63.071285414565708
509.75369858500409,0.1174074889411517,0.9069670711972263,108.43376841445045,18.924509213504223,230.94639252223155
795.47757994911353,0.4632070540497365,0.71469123953581526,9.7355019965802985,5.6194051307619075,610.66330190469762
234.79916301298451,0.68780885422364635,0.56760558177519671,3.4135969377310227,2.2585706449081875,170.38281833802651
353.15831390086731,0.52377611850064199,0.97717926785975284,391.16969027301997,90.043196065375156,173.48817414240045
212.0436985015337,0.35538509262111295,0.36126745845302011,263.9183989554179,80.474256848370487,180.17587858097173
856.85641617474778,0.18719461339684271,0.74845475923341154,173.7147912709957,24.006254277573074,440.27219494157043
949.29594474836244,0.10472506973890533,0.95403508138610693,170.00668756995591,16.252774323469772,233.33240691368366
640.78621042766747,0.72075363779538126,0.83263019391196469,91.338261887846159,1.8262614145281686,248.67420522692092
474.36758867925533,0.37133131091538041,0.53990127078909356,64.522450270845738,46.236187521476253,447.53776070580517
782.45347716258323,0.46221394855817743,0.8223012671778237,305.15241739103396,6.3407016513733199,112.85120822338027
737.49038121796605,0.25849456946958366,0.89243039919916611,422.13834393987452,7.8093860644664428,23.699618289503555
414.45965381290245,0.17810991846252736,0.8430676607506894,314.85247459069097,16.451416767381421,53.795401632171604
905.52116704477976,0.27498733154558586,0.67616412331451614,72.044090452626833,3.3104503318186844,358.38985117348773
466.8593427282126,0.40474771133506338,0.46029285930917618,164.83330068195352,16.44735213347775,343.42255957644466
129.04754599225345,0.32955215785965869,0.27054195066244802,63.58927849538604,1.1938376375626454,56.137820294143985
351.98982552286702,0.33375783019789995,0.14778946328589909,35.207483559837939,7.7005055090249073,325.38307201991449
446.02650781704102,0.69602391630197735,0.81088568228242852,88.348863908369097,51.499685414728368,422.88218269864609
494.58930177739427,0.36991949529975621,0.74343457347015041,151.95727674496612,12.415595742330407,284.28059455561731
472.39150554664951,0.33861844975705102,0.12142110917227088,73.079118726607604,4.5444953965954715,405.88297851142624
754.77085778142816,0.8396448403882163,0.85891256215652001,163.00605420420089,29.703889408022008,641.93273925675544
771.42423237167179,0.18711914169961152,0.19985047306353443,422.84563931990903,2.6917330848368195,27.332310143501577
873.69614122912776,0.73688267410473041,0.23972174810513464,164.48817711349739,3.6687883413686624,598.68604193197507
548.09160453150821,0.5124483541140632,0.10719354455871678,18.543558906702394,37.374743201340969,544.42375902097069
865.70394440963889,0.8928469333319925,0.42647040306409589,147.28867291170639,1.0458303133730631,289.32717646642561
815.46773897261107,0.55696383329698373,0.42518684409628626,94.184815610933114,27.313144926912507,760.92201381625068


==> anc/competitors/data/v6/katch_mcardle_bmr__s42.csv <==
x0,x1,y
101.91648388447706,17.077095657699665,2202.7734754669796
75.110275180164194,41.737675820622172,1320.9855808154612
108.68783359291059,36.251761417260639,1867.6694158248051
95.789442324749103,9.423536439844419,2249.7858922464602
47.534187831011963,44.881386313502922,935.97497675053432
118.04978813094047,40.168000972309812,1896.4990697470141
100.89117615922824,16.356337514561559,2188.1797191443306
102.8851444221563,38.475863186437529,1738.9415344751251
50.249090614043666,9.2567812748553138,1355.1644440965545
76.030875031645365,44.964189218969544,1268.3259792464094
69.663841938606495,31.627389444261475,1398.6128137550436
114.14119910788814,31.005000622351879,2070.6999667929663
91.509209606453169,8.6176290793653099,2183.8648620388758
105.82092906166639,40.881335955865012,1725.0758963686856
75.473135906186485,6.1599801281787769,1899.8469266570337
58.179097742782147,14.633122321645882,1443.8307940550128
84.366782961266779,10.7208750066654,1997.140567687575
45.105380488334028,36.070717627688744,991.9896702089269
106.21049375940656,12.928169088515915,2362.9779131481218
90.533151929765182,41.425529085235411,1514.7943990728761
100.64701920682991,31.250761573099606,1861.4364241652011
68.362077450389478,6.4465084197878486,1746.1427910402754
117.65584195159227,5.2171933651480185,2780.9401586649683
111.44968970577581,7.066316680575957,2608.859577468992
102.27067976590095,29.237007105909107,1925.6315489629133
55.571096628157406,37.059272434376609,1124.9811805603786
77.337680298162738,14.54211282509554,1801.7796155621254
43.504301262978302,38.976353716922915,947.91434033990708
52.343159365403828,7.2892776061304154,1422.5370483449678
94.643916259396377,37.03855414566705,1657.2908109645107
99.580972472625376,42.111817206891217,1611.5715895518056
117.40077859473681,35.884335964175222,1991.2984678607654
66.066028651052164,32.924831359145486,1328.6375793562377
69.636776482789514,38.519208746215327,1296.3699874670992
77.564464902064628,6.6060519818826569,1940.1592783702854
55.157708726742854,13.071284428762215,1410.3261965520603
50.393720426837731,9.9969471722257239,1349.1279593661388
78.056394098074691,25.181239607719462,1626.1960965834321
58.152747924070731,34.807525133153781,1187.5327524286502
93.585119574600824,30.200473783055948,1781.8732257810746
74.972153509786466,39.045243990477402,1356.2458027043958
106.614255684627,11.208519697643634,2412.3065999063483
96.021208160179924,34.384843677406465,1731.9659136986572
64.989331310563287,12.721659634756165,1593.0555305546777
106.58078411161608,15.83035005271201,2305.0512388187626
104.38114859974415,33.396187891252154,1872.9885365226899
70.998270322413958,44.208191395947274,1223.9023029766443
63.066248314419525,29.461744239082783,1331.9262802871594
94.599640317998038,7.1800125996518238,2267.7946649228847
51.180198688744781,29.652358797101314,1142.8690978168413
55.992656198008667,6.6940220632066838,1496.4459294558212
40.588981580080443,40.365828454672688,898.90627126220352
102.95395020017108,33.38313140402483,1846.5150285082657
93.188068527362574,11.925113856900129,2133.8748153188485
96.41323029010681,8.6688402329679235,2264.1211861666216
102.45832248175743,12.341329155212758,2310.0969451629421
76.713262043067203,44.201087182167697,1294.7223394547023
85.499295676231498,23.342425698339593,1785.2030428707642
51.183759850212596,36.363237933656322,1078.6832665169641
49.162405882877877,30.456333684311076,1097.1862980560311
93.472236943237732,27.896525998345496,1827.4437764332099
77.687696491450595,10.805210186601988,1873.3402889435597
85.218888518495106,42.840978142323806,1417.372722700389
101.19990859328205,17.053705300588717,2181.5318030717099
90.777465600047265,28.120688632301686,1776.2207053679422
84.286352052639671,32.991037783562646,1586.173056131604
84.736572859633085,30.969326209812355,1632.0955430849638
64.316007845008983,42.62377638782074,1173.1221290106703
42.465426765435154,10.93755959680232,1194.6984215945154
74.937391138588993,25.334109537877683,1577.1569909806117
57.166773825562338,21.161375629630641,1351.5576712561303
72.682291497970894,23.966749179304724,1563.8249674977174
108.27224586145329,9.7687010479097847,2487.6381744359205
58.71515886922726,10.363784394910613,1506.4144415437979
44.664219335125281,16.123021831250295,1179.7549904657569
62.510711361759725,17.188184150433251,1489.6967059202968
63.487500621334689,22.116128547254,1451.4882988503607
92.953321178151612,29.43950188146513,1790.3079436587113
84.562572187302266,30.38516469673052,1638.5598331519354
102.71185672851308,21.47243586342281,2116.2916726734079
93.145083226191005,21.351324377147883,1950.8290940082668
72.510948915205645,13.705141067878479,1719.5104183758474
105.12163077328277,28.53224993636033,1996.6086712081276
53.357833592616316,17.681636452689517,1318.8746426189712
41.81696585070884,6.442393371094548,1216.2338716110278
47.203828862051338,21.736001766274416,1168.0409853950423
97.788748047716027,23.965307003606814,1977.4562985929822
76.950178420110987,14.023714728168439,1800.8295298721021
52.901742322688143,27.898317324884626,1185.6983553502596
80.083582008269076,27.630876017276837,1624.6639342584679
52.184968217053473,33.080087244414855,1120.1651535121123
95.705630006218882,30.917939288048402,1791.9936098611745
75.692502045922453,31.097322260841263,1496.2828508092598
70.481698087718598,17.648566072961724,1624.0772393162267
64.120967131830128,36.497288879438159,1246.5878922246666
90.422607449511077,26.965775343987175,1799.9665651369719
68.945008844271229,22.256727807195603,1522.0862192250017
47.011993545288078,30.040499237642283,1078.6891213230235
49.440472169641225,19.426293378010172,1227.9846168408349
116.95181316396116,25.50956978427033,2251.5498115664359
112.68645525660857,34.468227539288812,1966.24063835223
95.976570704859967,40.456115468948312,1600.1382680528561
61.269596916761564,41.842287891807665,1142.7357053582782
117.53411018781792,25.145317007323968,2270.6298061776802
102.30007231726357,25.811004589622762,2001.3394989786411
97.351215132719645,36.994816430553456,1686.5814382816232
75.94892017150309,17.578027669768051,1722.0776177532498
61.779324947612722,38.495294493802746,1189.8048721494058
47.711276972279947,24.765665860696938,1144.9002848828234
112.20819172350733,9.6342689734107356,2560.0731208090297
76.462103186688893,7.8823658829177479,1892.3516318653449
56.189069183618429,38.679728441578526,1118.2418765834341
64.476529932052202,7.222716676275116,1657.4039033672259
86.337565515351685,16.224457445346236,1927.3666251800596
54.141822635138539,18.365201620061832,1320.0653892532489
108.52914272739004,11.919777807663753,2436.0243678131278
100.68156238681681,17.555734792079569,2168.198256088614
97.557036476074941,34.707702669003424,1744.0360375409364
74.567443182008304,5.5873137424028307,1880.0846197326252
90.184707256195452,38.08693698082746,1568.8538786643687
86.727837513018841,39.261920942982329,1504.2964482708101
91.987728124385598,19.890462927661929,1959.3657330491221
46.755545691191131,11.144515962425391,1265.6420367630164
73.264592173648765,29.033616317803236,1493.2169620728073
43.329133908951398,9.7869022345957735,1212.9943876079722
79.519265539561516,19.596774443130101,1755.4564401589257
66.388896986622825,43.337167236038894,1179.6862391241543
51.561935109283752,44.818578903345482,980.9295958631252
48.272237417804135,35.884195654183422,1040.5480471324308
87.011565774216962,17.438460396830649,1915.2084672156695
53.647437482950892,32.5066019666437,1153.7511448189678
114.00960947014377,33.216254619360512,2015.0552637539479
86.484891176031596,20.513667806545989,1854.2396912815254
67.749584362786962,30.635545383446377,1391.7900320283488
87.273239318513333,5.4291057990270497,2150.1264693960393
41.824309682375798,13.362306344089658,1161.4023486892945
116.68473705931562,26.003532118690448,2234.046462834141
78.584274955432022,11.550052170331835,1865.9668930274952
102.6188181800229,11.636274715061345,2328.936399071923
46.618399993795087,38.452171622009516,985.20898859706494
78.932666467052826,44.56532010734422,1311.9519526792076
79.256559548361679,27.238777121137936,1617.3087624324792
115.02611639799863,38.562789235268539,1898.796451886011
85.738244190086021,44.612866573050901,1393.1086918116528
77.879152084556296,10.663835542750988,1876.9794866262819
61.35805304735149,22.929824530174045,1396.3323058515173
66.525519787404178,20.702908633676795,1515.5346576631823
81.653792197723021,8.2019713458474008,1991.3008386000236
75.112916824403726,35.213206911789783,1426.8921494910794
41.728966390426436,22.35116109290372,1061.9305409791823
106.10335393554863,23.77307736761605,2115.6489157462411
111.69286174718134,11.026918952529607,2512.8675656083542
51.219927119888865,12.237066089234725,1341.4697999913349
84.322891483123954,41.284144886248598,1437.0189240187417
48.686059290835487,6.7859635589711553,1349.5537240068934
93.77920744318493,14.31409139774825,2113.6399555908288
62.498702707120664,16.682373212581133,1494.0468685768537
92.75381077535215,24.607901696063458,1882.2172852750782
98.159569142950602,28.457806920591835,1885.8887146260372
101.49179935341256,24.731599034026665,2020.3712888878779
48.619275676471723,8.3646133822752802,1332.3586072992564
113.28094761100863,14.746698162228542,2457.9321264852001
58.417119271590465,38.743535390501648,1147.8681525951472
42.993004494094379,30.503548019138364,1022.3448753354008
84.388197551318669,30.965962005370976,1629.6515212372915
69.673782708995105,31.808130214054199,1398.7492697080618
106.38317945059305,35.516120761581163,1846.8930069854232
104.66011776514415,7.3243392688578934,2464.7086109279453
65.371111425817219,19.664335397304495,1508.3289339510982
116.2319516055796,26.581097410467148,2216.9246111768916
63.273427051209488,18.538259331893041,1484.2374162264698
81.204570338537167,38.779154931487462,1447.5736487552208
60.477207245408223,24.302900343491757,1360.9124794785484
114.88348560391707,35.745103578375165,1969.5506204912062
53.168625406561453,39.080620675246763,1070.8476282713571
43.592849551386323,25.191659316139923,1072.8952373587265
74.807764800243035,41.382089754853993,1318.5964410014872
119.39004512446697,28.484957621479225,2201.8542698082597
111.33418130039311,39.010971953348871,1838.2945436745094
99.888641556555939,18.623631823660972,2110.343009487266
111.26339927028199,24.952678341259407,2166.3158060322062
111.47573117582905,26.256441640183109,2147.5638234470653
81.508668830915923,9.1991886358428232,1970.64697966218
65.274324146463442,20.942100268061626,1479.7414909822853
101.76099456887904,41.693506902067043,1648.5870887159465
92.932901053420892,30.233289614589694,1776.2585505406119
69.892618309896804,12.100263297478699,1694.9582665831792
47.55733344492122,18.5542254243842,1216.1275989602095
99.743168907922083,12.664120386507992,2251.6018776020182
60.996841273829176,5.9929252719429016,1610.2986648033182
114.94505204270234,42.098418340161068,1814.4258414417041
59.27764600045478,22.928293130274859,1357.3780555711915
49.820634592918879,17.301402896831448,1255.7019433602131
106.4890137699925,28.939087662309465,2004.0525599007731
52.262745329959522,5.2925782517206255,1438.9780925089767
54.341464652619123,16.120884264032554,1348.781122813509
87.950623321667479,33.121338627955701,1639.4343946077202
109.96496326699716,30.350790922770518,2021.1993715805374
55.714773257165859,44.272237901701416,1044.5587952508586
64.82589383200758,29.814308386321763,1352.9140155572891
102.19238705929421,24.10023494510931,2044.1817391689219
117.74611408487739,35.457302527360305,2011.0757489985763
80.059294896187382,41.133114878562125,1388.9173087059496
51.511800204100062,33.827837868734065,1108.8763055517445
41.114903016656122,43.528448941975185,867.28583664015605
58.372482399908421,36.280206829527089,1169.0033399201136
50.545777422921681,39.672057530477062,1033.325410504412
94.2126938890286,9.5641628473454876,2208.6202544687944
49.746600370282493,34.296540119751512,1070.0092975835632
80.506394529650635,22.603547981094746,1717.7532960995288
95.540994851430924,27.124152096451009,1875.8878921055211
86.489328737672196,31.164096379294271,1649.4979516787237
55.982052132804611,43.792604668222779,1050.6372322620032
104.32996209458102,44.383123257264984,1626.452220697073
97.232570369264124,16.529129819516211,2124.6581307303595
99.118720313243344,34.350139897516648,1778.2127604017351
50.484620124585064,34.999341517410741,1072.872583446032
49.90030429202757,18.859714452521953,1245.9677579439524
114.20500408052061,9.9547909945688406,2589.9807267320566
71.806255505995253,6.6378784114287903,1816.0188983007495
64.075895342475178,36.093725101167138,1258.1695705842335
79.08672362812267,24.587989672676237,1664.4990469513843
93.029137021086598,44.421606779797045,1494.3969542549069
116.4498605637576,23.598938247746123,2297.2892169052916
62.915698150564403,44.116679162953609,1128.9785728074389
113.98467434496217,21.463040087762394,2305.1257727099292
41.988759310900505,36.747286022398903,946.91794350304428
84.41584338614598,8.3927708924732833,2040.8623875404323
90.718008934486818,27.218468405510556,1796.7136594733956
48.471792300060265,37.082391479428971,1032.2251761232174
51.227167765113009,41.988066688795548,1011.655293947615
73.529145545304303,37.903323624697265,1353.1536004430995
117.29855297145454,6.478829088046969,2737.7451629192151
87.683404258749817,19.908093652269368,1889.5907077962947
114.6418577280169,6.9479388925540508,2674.2274672171748
104.34887324903767,9.3712916445823211,2414.1515281198604
77.390528124423327,32.012225146699365,1509.3414869201258
102.78107594017499,33.530327852467927,1844.0888677576654
41.426942718159019,35.948827310065056,946.34213927322355
48.731519741258793,39.618261922226516,1007.1808019755127
106.35428919061891,34.577258739060397,1867.7036220305279
103.74536706601293,37.034863684265282,1787.0852116090782
58.611259357314694,6.9585483929311698,1545.7901036880269
82.461567247924279,14.381406017651944,1888.0131746412744
88.481265656000872,29.875910935009831,1705.7888241311819
109.41911630208089,39.325012184992929,1799.7067594602895
88.248572587098053,5.1800049975863649,2177.6501510449266
73.005725541894435,25.585173684653991,1542.306895759277
69.934723472574618,32.091495974575892,1394.3946245975951
74.070566909880796,6.1842915651445285,1873.6009889663135
92.154482046397931,21.054222302135518,1942.8821019880256
109.39925054018599,40.825395255347871,1769.64656918839
76.311750566103981,31.86451235423435,1494.8334483473723
59.827165036108653,14.506334534423893,1477.411862539087
58.932989039806493,39.111245185276509,1136.1704160161794
99.681142419475719,18.921256936380573,2114.1754827881418
105.32550107391283,39.13378684576238,1745.5049868608157
48.422246388329995,16.95774604475622,1238.7084737168868
45.324708556414251,28.61281003532596,1068.8707803677089
87.554693100516147,20.877602709913361,1870.7696009743158
51.693859535415861,15.993002030202682,1313.034039846639
105.9731352365073,40.462302486874769,1733.6871746387123
64.826773913925962,12.503747277579652,1593.0575249803833
51.509754637691415,8.3924636494305247,1391.2870012736412
113.67763779899602,18.677077541826414,2364.6005410667876
53.242537818822257,33.705565905662702,1132.4058359876553
62.777606587034846,37.297264239051266,1224.4171555923645
52.289071615364691,44.949734802670591,989.40306917280702
49.239205093228399,16.854482280446597,1257.7153675975753
41.691841306915201,21.317678045251288,1081.4334852415188
44.431632733140809,10.472851121185052,1225.175056962958
53.971317674868217,27.994877184921343,1213.5402582022305
44.270554610174031,44.903201490516686,899.81406055217963
87.291505288877701,33.035240404826339,1633.0492532125522
94.457162143960517,28.808513616534871,1819.2780157493787
71.49043654656225,20.694763716871762,1590.9926597153615
65.439287756163949,41.611950411422193,1193.0346550423722
80.362098961778401,24.876663845213976,1676.3015341779028
110.00039537876869,10.374676532522461,2495.4639943676202
108.09053014577648,19.615138527965339,2248.6401774157839
43.478004961023359,7.6866667539106759,1231.6861124965935
54.519872767721928,13.079161507551262,1392.742212539237
58.939589688351681,5.7067512399964881,1570.9064658418529
59.951006066576944,23.131196660006538,1375.7466847467992
85.698612139421812,30.381610598071887,1652.8743824931628
73.300994056255377,18.731698495156309,1662.9473733768459
43.940329594207519,21.815270860211086,1112.6936424055068
69.889131076765722,43.368370913783039,1226.6528840925851
81.90023589741098,35.078524862996616,1518.9906658992818
48.133752232297276,26.634265477798049,1134.6562597350116
106.67668430308478,16.381635004473011,2296.0981283466417
44.156949317208344,40.879871950919807,940.03111973083833
113.98734952144497,14.403884675226379,2475.5544324852594
47.929051326390038,18.013709220667081,1223.5656577542861
107.48599612782021,41.36259257691794,1728.6581988308665
112.21225151420937,26.181682211402894,2158.9422372112504
118.36565444692741,34.692717976719067,2035.1767252133361
104.16207042188748,28.629791766550646,1977.6831281371249
102.35820326170631,31.137568360379806,1898.6165589503869
91.398662079643813,16.975331660593021,2008.7550790440114
102.31970836625032,14.654882465066517,2255.3846769483762
50.764176673051765,17.899693886746611,1265.521237221282
82.88544287581098,11.217662563336898,1958.5232051213648
81.137829615233159,39.972574611632297,1415.2909850501342
108.6057715298046,16.329877330004564,2328.9440096740755
77.023949247481269,27.459575776575385,1577.8266697594524
70.807159688028278,36.678977005654964,1344.0317817989051
91.165061698968799,36.352964375028542,1635.1955328092329
61.317065400067683,22.535450343367714,1393.4974808697398
51.181472876316548,24.050292343469025,1215.7089611186661
78.230181921899657,44.788069957400992,1303.9865265130343
73.351149487590803,31.983899079160963,1446.9971568857582
58.605595242309896,37.585537724715309,1161.9221749905835
69.400944809210245,41.102158768769279,1253.17606422677
69.311395986099797,36.503593449173565,1321.0881731584661
66.199645153003644,12.407173798142704,1620.7737829573323
70.357126378154319,27.486829349502887,1466.0801399551972
94.859467636475628,9.075766292581795,2226.4772698590809
63.750117965702827,31.116885062559938,1321.2848249612282
115.90863413722724,43.213977127512436,1790.539748856771
113.30784156305424,25.509282572004452,2190.6017361383824
78.472834264006281,22.318899714710689,1686.7408897104906
66.268896400375098,6.4337100567265271,1712.6772853085001
82.834783186400244,43.390980893168816,1383.6290583592381
107.88483910188997,9.1201073652063513,2485.0110595873089
92.206987244808161,6.6431637321938775,2234.5469652847223
104.35134623576619,14.84266446019754,2296.1154290919658
82.617782085259222,7.621217356735297,2020.6315923702355
90.633410341409657,23.204713696470492,1877.5248679651684
63.052449134596941,25.643512050284496,1387.9377309853642
98.791452984823266,17.502797961143358,2135.1831843830637
56.192367450057468,7.0384193029954423,1500.922990703446
95.583850305479857,9.4640147299690689,2241.7464754393486
108.85752546607152,20.380175119597123,2244.3165448644399
50.568226984123513,7.4211380330614451,1376.5739151200373
89.150379243353584,32.927589024396539,1664.5420320867074
47.607659858394769,13.28082166099248,1256.021636862032
98.057250261714159,17.082862751345541,2122.8549527424416
46.75945750588162,20.765031087123901,1175.7893645712841
114.87518581605008,21.664385322765916,2317.2980479140547
50.992634403024169,5.0664283069920213,1421.9274069705195
116.71041967272643,9.4828148399479026,2650.7395993754349
104.07073408680773,39.510582549635124,1724.8855967154959
87.49456035730833,5.0493225004763254,2163.4394306701838
102.60992837036375,25.326694232515003,2025.4715631472322
103.60918711864687,24.580080260288323,2058.2005044085454
115.68216502538642,18.323766440425512,2415.6667848441421
60.270668307134976,22.253080805857984,1380.6176810845145
87.206071628664731,36.223245501063374,1572.8203239477125
47.603935805152098,38.648148248598261,996.6664452638629
89.293256001929706,15.413941736610003,2003.3447386730095
53.703304327423105,17.899617638709195,1322.3704990588269
85.196048917795352,14.699314121133309,1936.5618181327618
85.79444112270798,24.194536022042605,1773.7991578743481
77.27881223849819,32.330334306352519,1498.7782996116164
81.810542041049814,14.130115018536822,1886.2708685384071
101.11387120052703,18.229429682194667,2163.409019921512
103.93957732096533,42.215384703566016,1666.9031049275211
79.372257246034337,6.942771593878323,1964.3796123550619
87.96747532180899,23.430784209582647,1816.019595217841
114.49889885520815,33.462321663871109,2011.8124257813151
49.578687080089821,11.018160462298962,1321.793660786398
49.368285272008841,6.8949608002192742,1359.9297295930267
47.016720952861476,10.52821486554123,1284.4839611269806
92.629062803242221,41.752927741227317,1534.7027673193845
73.48866406323036,5.3703912728449366,1877.5568012200633
101.94571329134746,12.532878992454073,2296.3109261019081
93.698513064687404,6.251340516065782,2267.5251957931723
66.69102066625905,9.4251787024881306,1674.3783714767599
111.86932378892286,29.805971465131851,2066.1686917168026
101.00257176565219,14.665556349563431,2238.9724219314303
61.642795272814055,27.768482017227072,1321.9417281883977
69.135361421764316,28.607815310645044,1427.651939420449
65.155198416341022,38.977413323591165,1226.5056952718342
52.608931889999972,5.1896557164749568,1447.4415626062737
51.822669803375334,39.134778373694672,1054.2252854392343
114.89019707005953,29.76476345707896,2114.9781652225615
75.032322975900257,11.509739444198303,1802.5350604127866
70.665585822192782,35.917495525411361,1352.4499302098613
98.374856694190242,39.219661671623427,1665.8762311648559
84.239445220232,15.170539350166292,1914.311509780651
114.89119894707697,41.751747236107235,1819.5887903432385
102.42411951275137,23.178297211946312,2070.7263964762747
78.349565129963224,29.13697817333286,1566.8762643156449
70.108757878466093,44.385981344705748,1215.1415022038159
118.93052359394576,19.461443145567973,2439.4222146726142
97.420818880291478,37.526373832804516,1684.631739261059
116.09557280030729,17.735964713138387,2439.1350350140515
49.478286177363309,36.968540889659636,1033.2719765250959
108.04269433526261,29.029356754505699,2020.2622591537145
90.965910719296602,13.654227809016056,2061.5565807166981
49.753734266809005,21.561043751569457,1211.4320610665191
87.060639997537663,17.705425374542468,1916.480820711397
94.887709208435908,8.1243357232145552,2246.6857135902501
40.984214871088227,6.1933908039878993,1196.2652490923551
76.345436947339721,18.859146216287236,1704.4220249013754
106.03196089570569,5.7613659126994632,2538.7308108462921
63.628722027527189,11.619510303271001,1592.3037031491426
76.683846543884087,34.007332834034756,1461.3421662765174
75.385130165431463,33.323649427343511,1454.1659630176498


==> anc/competitors/data/v6/katch_mcardle_bmr__s42_holdout.csv <==
x0,x1,y
68.592678546038087,7.4059387877976679,1741.8753300161659
69.776692707221713,33.443014062185412,1373.1312927451813
86.080292987356273,41.599300059307666,1455.8642620972789
99.767351382717564,15.646909642298684,2187.787831681941
54.768588105397278,14.184992172639559,1385.1928324629598
86.768451695264361,25.454618270868071,1767.1284683925528
82.781787574276251,15.425820238495319,1882.2595851896754
88.199373485329957,29.512713161616922,1712.8578601704446
61.133092767429233,30.887230196216482,1282.6167114509949
41.173182421823597,26.356097962747778,1024.9452235722933
58.532717663124217,38.292356974834554,1150.1738661193549
111.14999030764896,36.096727744103632,1904.2151878439061
111.65128343002907,17.386528887715237,2362.3624169119848
45.483684271732308,5.1690416248643212,1301.6644559028193
72.32372087985199,31.151857132852015,1445.5404354490731
107.94938674270692,6.5364074326545918,2549.2969000896742
118.34139398317306,27.357766883509008,2226.8619558761311
84.578062232702337,11.165367023660838,1992.9076011190903
65.369450961678154,9.0511050003960936,1654.1803356462115
87.999957571070851,29.09719660719345,1717.7198370911822
109.07723624363042,10.151288432061442,2486.8970137824781
53.431105636865581,42.613128431214399,1032.3087033435809
55.518356372213553,9.1153115434378229,1459.886000861949
81.147471827878221,13.891543325957434,1879.2964494133714
48.051612424204123,17.323640959502043,1228.1101900318044
102.74313430425585,5.9345718771003408,2457.5486136439754
75.52503084160206,22.06833442560292,1641.3309523454516
104.96973248908039,11.719018784758335,2371.6354921200887
112.56987255858009,9.2656679059540892,2576.2136753111604
94.347529770979904,43.208399691225921,1527.3597953887095
61.318604416233157,36.368493825540185,1212.7877535924927
80.462345252058398,16.189991811470659,1826.6067599197506
66.255880520727942,12.237408514391518,1625.994159542545
94.879119434273377,33.278313138601661,1737.3868976610213
97.724247457075279,31.690141708923207,1811.9143710053056
108.16514845263708,41.936230340640286,1726.5828732236635
72.133545669789783,42.061444716633154,1272.7316994920666
102.00689148443436,34.742385814700967,1807.8528956463028
56.904969095621254,21.170953677010822,1338.9251200869512
75.058458655918614,23.273793275818456,1613.9333760902082
56.874957573448476,5.7256179247550687,1528.1599198512074
105.1861480349618,20.291539451401427,2180.9928010752215
104.22184171012438,10.573616743956769,2383.1593898507754
97.459685225229663,5.2693074188171973,2364.203471708096
65.959066595726043,36.413353238582076,1275.9290275604189
99.805410515488262,19.027385443878984,2115.6050878377887
99.237635018485264,26.379436766757465,1948.0810061431011
104.85809800347972,26.322838123293945,2038.739765108151
62.4404139975357,42.243130205327702,1148.9743780151182
67.963296025302043,40.929823991756543,1237.154433396028
116.05773324218225,15.025662532758579,2500.1766618841243
64.220705356253532,39.694217231704478,1206.5420597912428
62.067872982446247,41.614337449814023,1152.756759626757
50.457394076611038,15.182456877209889,1294.4091947586194
93.525498074967842,27.967363146831801,1825.1678596987015
43.400982815221113,7.3606515608168932,1238.4579742384099
116.18361765784415,18.188267662780298,2423.1195344353787
116.42932504476374,23.1848574677363,2301.803602821738
114.36178938718663,16.220352188415653,2439.5371345995936
55.73828779483371,19.751557535039531,1336.1487287390103
46.021241059330144,14.62870922293332,1218.6408345178716
56.607995452181797,22.228162654088628,1320.9416879935975
40.902557641078914,5.1316309933853255,1208.1575292273715
70.368669376110518,15.572891150024454,1653.261034753682
99.953886746794836,7.5440741837926106,2366.1270938303037
92.488398224900294,41.261262992049232,1543.4527671177125
42.956891020328555,11.177022086147943,1194.1607401868209
116.22700847253053,14.333844041489655,2520.6517434301632
46.350795428314115,31.531416657226465,1055.4918327540722
99.168819199628146,34.153310958003289,1780.46669450798
68.028775893286976,13.494805595085957,1641.1259764958579
83.839229393241311,31.483508926362752,1610.7838794660111
41.198661111276394,28.239293285773282,1008.5921279974267
110.49745351289629,33.134836895544694,1965.9009343816242
119.1217125807066,9.2533570655438169,2704.9374317372967
101.54376554657456,18.682897051013263,2153.5648847441726
82.710292435648185,15.561626978483162,1878.5272654864009
67.665745401026442,17.581641653163675,1574.6103248897994
57.273979456415475,26.914320078052405,1274.1560697680811
109.49886817366948,20.83175108796685,2242.4680686503375
59.040719760249431,10.20709748885897,1515.1105202218498
45.30771316608611,27.577018236914803,1078.7650518205828
109.05155034157293,38.555549636434783,1817.3323155590442
42.565905471052751,42.506178592070583,898.61173851941476
50.408335703489264,16.410760586659471,1280.1363993741534
115.98534929505645,6.1394420722227627,2721.4731127969385
91.530605236893251,26.868066356331632,1815.8629920866449
88.165898843478118,20.339566556558005,1887.0400828292597
110.18925576538285,9.1755207647584456,2531.7024627973033
90.183989638827455,43.569229339295752,1469.2568399004163
74.348339667792573,25.750601060287671,1562.3890190198208
116.75642659841947,44.363967102916462,1773.1067084939266
80.408699187297316,40.00000478373935,1412.0966583820534
80.111547798459682,29.27013937326377,1593.9161798414689
57.750355407838995,10.098645348059998,1491.4363994838743
80.519347799976927,25.854222245050625,1659.5566480613213
62.748206074363118,26.095425713566478,1371.673962747253
58.138336828091887,15.471140634103131,1431.5033362619272
95.613389423294052,17.26697292728586,2078.6431893050108
81.031384546097883,35.249244618707309,1503.3181655335986
71.353729506103349,22.111855516326656,1570.4436721355898
88.434998352685597,37.784137761248537,1558.4448897124985
40.83337001030926,15.929682944309253,1111.5008624553113
65.020813243810068,6.2973135948574921,1686.0069726094875
106.55967667202913,22.485630337215731,2154.1397324397262
117.4298795662922,5.1332632151528346,2776.2809267062171
88.573632589109707,8.9227248044977472,2112.481743842869
90.022722727711496,43.917114426676676,1460.5265564712477
105.39354356059134,12.863528177486447,2353.6622523683418
114.08835637106807,43.483017047631265,1762.7528134908835
88.599540019224548,14.150160182318942,2012.9513648112606
44.517544431787208,21.061065219382499,1129.060187882724
65.399833055543922,24.489422514029606,1436.6898988861985
108.25258011027432,32.036495237434266,1959.1605446790861
60.465977092208547,21.601849150916763,1393.9308913554305
83.024054333038535,42.804743239685756,1395.6937346498507
85.124666934083677,36.901705103491715,1530.1838088295538
98.836934934162571,40.484756369077118,1640.5777206655175
115.38519636306022,17.564266889522031,2424.5624624936304
88.260321203672078,24.285302866501965,1813.4423535897179
78.046669948423258,27.607289656433771,1590.4021537049218
42.374464414238844,20.93858532365018,1093.639982192351
51.758323936434927,28.581160566844758,1168.448196133824
105.46387847641337,39.382146119424689,1750.8866986349872
93.867087149930086,24.446580199565243,1901.8675592306552
106.57835389090221,7.9912016950563736,2488.12759363332
116.06675611112436,24.007396312607561,2275.1664396617243
41.352462224213262,25.55856530682663,1034.9207090701893
55.02330678265551,16.699021884911328,1360.0349792103084
109.93308160555847,9.0964093701717452,2528.5553589405931
104.12097820232883,28.103167991628606,1986.9691913257893
59.022740012732427,13.258149723803875,1475.864202248262
97.114688134913607,36.445716372328263,1703.1637577740644
76.09585416891619,29.192807269885677,1533.8369034138425
80.065093746003839,14.163199414533981,1854.466800918193
71.219226158629112,29.933773618704798,1447.8534833099325
97.283141797936139,42.634872143970945,1575.4225313745592
81.431974977621621,16.114159383078238,1845.4937696042887
101.3597135597615,44.751810771556563,1579.5871771363541
75.481062551981125,12.596890594184792,1795.0123867523653
56.422186692617913,42.850515790035914,1066.4917553759851
100.83274264303724,15.803560570853366,2203.7877082185505
60.217820762662598,37.251950026398355,1186.166978527659
82.822322026170397,22.141241354563157,1762.8637271154937
106.30083319891764,25.058605222687085,2090.7278644781541
107.66298278941009,13.583623186029246,2379.6304961634737
43.489332089022085,44.445433352769449,891.86269556435388
116.39317484229112,31.366769231840092,2095.5029598185865
50.252419494867723,11.057211481247538,1335.4315090525331
88.962934700596122,31.501181510855947,1686.2728779246252
73.48647234025762,44.699788016165932,1247.7845796458478
75.437998719465298,20.978922007976909,1657.6174677605693
92.695521637438745,44.753649694475712,1476.1552801892135
49.449689810539709,9.2301637032677331,1339.524693789806
50.904441875636515,29.065118994788904,1149.9545138503518
89.407419798335823,40.873542822941623,1511.8502992517983
68.452090566667422,5.2465721290052025,1770.9911688435457
117.68646579539075,15.455176971044011,2519.1527874921121
45.533700053575728,18.36017234991472,1172.9504997232339
43.538767370122962,35.409472526188196,977.43346119909882
50.913627996381237,23.034390787979412,1216.4172535221046
80.042879499683522,21.906181810709192,1720.1844810630491
54.632702244874196,15.236888884732087,1370.2609671564776
98.410714266160525,43.480204206704556,1571.42515042628
68.976989991282949,38.807434248851948,1281.7098629972984
103.10792687396658,22.695157346776167,2091.6802856710929
116.92188936021461,33.061672904788423,2060.5360257101838
67.552002572198575,30.143107611677394,1389.2981624491817
72.710419811100849,6.3480112130351829,1840.8466909024598
92.392930883761139,8.9826808784866952,2186.4210849609494
64.095965233879824,33.450042430448029,1291.3660936059432
48.42670425236016,36.926716645481385,1029.7571476746703
98.154261535033783,29.037883083878789,1874.4905834987551
71.73361695704908,44.545420873781488,1229.2388281117783
94.988427723984472,38.817121850402998,1625.3197261966022
85.214943111601826,9.5883149439042548,2034.1561453147203
119.94235585682921,12.487143658847613,2637.2436019807037
79.343153094312385,15.538105934738034,1817.5181661544259
58.628033921022919,41.959023750207145,1105.0109180665427
75.732788405309918,21.457527230016908,1654.8199417616925
84.545216601383203,11.295379292227871,1989.9030961969418
63.401815765855083,9.7189914137776334,1606.3796526844783
99.426978896434548,39.410225182027474,1671.2397846279155
87.471170445057069,28.667337850386549,1717.743113024718
91.474338344117797,42.249799172719349,1511.0548645417311
48.757609598701912,11.535452491241474,1301.6770920836991
116.06893243238997,15.083175588092601,2498.9403134883819
75.981868741858221,35.978218054202856,1420.7308406038926
43.811361099215922,14.948393125706726,1174.864958741055
46.151734902301385,24.85887130626628,1119.0649855743086
106.97028463575823,30.030799702564913,1986.6790586554505
55.076396183276557,31.176312056328939,1188.7611120596416
106.04907952562237,19.52309607619658,2213.452342185321
106.44829065512121,40.682268659679515,1733.8825590508347
102.83401370360369,19.721561832849922,2153.1564662862766
88.155613266386325,34.635876318906952,1614.6383122849636
88.339367261065775,38.910585173186838,1535.6656544642801
61.521254696462393,30.392106035942842,1294.9908342645754
43.33942177174098,18.989201979071385,1128.3676069947783
96.852392038728027,9.1679210910307809,2270.2176890957799
41.193034138792797,42.57364574213058,880.96220662473797
41.707618916704455,13.873551213235213,1145.8998866038489
91.201931109462805,11.802880797322759,2107.44947934834
116.10919412769012,12.069650046663911,2575.2567676486879
58.111086514390955,16.644024640996726,1416.2837598449516
40.570847672809869,28.364585938716239,997.76284592154514
108.96383131447477,11.00365916774161,2464.6345703311686
83.074712545623811,35.205100885567674,1532.6886055644986
66.315084015023785,27.344732394618472,1410.7182778831411
58.236425302943637,16.202425101561182,1424.0953816064036
93.589889115635941,37.50491401245835,1633.36416425477
104.86621007795759,32.129810250847804,1907.3345484733347
118.97578899152752,41.22019854989766,1880.5686229269122
63.054948881755941,25.842495121471629,1380.0154987318615
115.26274790754344,19.244708652182283,2380.5445863859277
72.046735298422973,25.893623644643533,1523.2504559391305
41.589298130005325,22.799455908271881,1063.5147519103725
52.978849551061593,15.382458935609996,1338.3150351251165
65.276190390802086,11.626696804733765,1616.0332740050681
47.131098687764833,21.184252891096634,1172.3693151101625
80.644325104192092,21.826538716117959,1731.7171416802294
45.644095319660352,36.000966093363715,1000.9744488641472
44.297706175622196,22.949772538324037,1107.2400407622304
89.120168643649365,27.634484091717315,1763.0330280538624
44.968477414151153,14.671149401117617,1198.8154340411652
103.20691083447218,18.11023724307336,2195.5433197118055
40.449768370535864,7.517281812027532,1178.0353782599027
42.986956994073289,21.642551318361907,1097.5632277548625
77.077394914845954,28.91855932942558,1553.4148111153245
110.83596506173814,23.672580651031076,2197.3218077904307
50.932458655217438,28.568626614749661,1155.8459018720071
44.97474803105996,42.884890343900636,924.84733575867665
61.583935566832366,16.001459949065094,1487.3595064922288
54.911015824854886,20.805499895588948,1309.3084968705541
97.439020936487978,33.863926926101939,1761.9545891234047
46.330489750109706,25.195686858454565,1118.5956200659675
89.354643588076243,5.5046347489699343,2193.8175314698692
42.766069026607035,38.768148008591943,935.62745152057323
107.6811919972431,9.7529744082132197,2469.0679746247297
70.367302750952575,44.105527985433191,1219.5589386203924
54.422603007561904,32.457202289477486,1163.9846510170828
77.356324820765025,31.748499885781968,1510.4120058654253
67.732797644824018,13.198832174525004,1639.9257621019785
71.689650523264959,28.165366708961812,1482.3567473179071
88.213618321411232,24.233882188221006,1813.6583340421637
91.94011652167184,9.3527987878731622,2170.168676230177
49.588253793560753,12.393737507963092,1308.3561809258526
80.80509496343015,13.587894379096856,1878.2282945483996
108.72812922721239,35.286764435497155,1889.8081924603537
91.327592275212254,31.942509927902346,1712.5537681890294
89.713116971639053,34.82268053959281,1633.0082646842698
90.534802876490573,10.547771870708633,2119.2846055584241
47.954263515017999,34.777522697830975,1045.5823065485065
79.811680483509619,18.67025047727903,1772.0698202656356
106.84112000320413,33.380331913854718,1907.4275097541429
100.26158878913711,42.923968052141312,1606.067267292322
92.421823200966813,38.456539716321892,1598.5991019909854
94.160536927294913,24.247192332767739,1910.7118094384857
46.636486584101704,22.642146822090375,1149.2628720918021
84.241446769160788,30.726163559178211,1630.5172922854088
105.02163981407757,25.419718662928361,2061.8293838639338
100.86479146090822,34.8841471054198,1788.6657353703781
111.5179160819948,14.129428944355835,2438.4391415696005
110.35955080357225,14.505580667883242,2407.9871541602042
47.188638101225244,24.247740980070496,1142.1235222282135
95.401802447845171,14.190075418107835,2138.2670381736525
72.107079769867255,20.467520465664073,1608.7286467527824
66.399353679848673,22.701594202825515,1478.6338640496517
61.459191514050666,41.17461513656437,1150.9178883492796
117.78102188040006,22.196567543431811,2349.3738405960539
83.095043363695382,40.829138615639465,1432.0299432017398
91.269579197944893,19.978121337662426,1947.5696495023601
49.329684552662762,18.866199184601538,1234.4978369689507
71.385789778457962,34.974817323774587,1372.6447884994645
64.500143458081283,13.563429234182713,1574.2369823146789
79.628051949669327,39.102781800295425,1417.4114005496276
55.924785343354976,29.141831129558192,1225.9492229229736
113.36208928258876,29.699499954291507,2091.3928975631243
79.888446295158261,11.817642578324845,1891.6663294133805
103.99425078109775,15.814423942030835,2261.0402362843029
118.60057107035279,13.836669934988407,2577.3083526232735
103.32395382422462,29.576657502491589,1941.7063286857849
70.902211352777726,19.680241874758551,1600.0872687423687
103.3179177717788,29.325849444795061,1947.2117123410437
81.701240875156756,38.216485966589161,1460.3225886259827
47.628495491866573,34.705824434264549,1041.7304828607994
40.511911656619127,23.224322221098149,1041.8311667200805
63.868438873360063,36.211368131047848,1250.0013524328865
49.354790348078872,40.111967367506026,1008.4444397060997
93.749880034623516,32.949898422903459,1727.7628194990184
56.555559648466662,21.163254689521537,1333.0697504099116
107.63282783466497,32.914956281668744,1929.639439536282
96.351737152220295,33.411217613408652,1755.8440892846372
69.067988925062679,26.274673395916125,1469.8849689396989
106.57800219579661,29.587993376359098,1990.9441352536869
61.61113001227389,32.166932943497173,1272.7227333266896
45.108953305726203,6.2115571109184042,1283.8308740344755
70.146338855824069,36.749541919602677,1328.3462221034276
74.358793294720655,32.925586107438839,1447.3156552483231
69.669053107225565,38.932118287310225,1288.9809627444251
71.861907184380144,31.20446088004816,1437.8561877384725
80.700275525088273,42.070343263398492,1379.7868800989861
44.100161559477222,8.27054253301025,1243.7813211164075
84.39237227632745,41.947731313469859,1428.2204328234723
51.081991352270364,32.704262703079579,1112.5216584595246
60.143854443354925,12.833446292752884,1502.3870239954708
51.126313278527896,23.949976119814377,1209.8419866793861
50.396037249805126,24.210861350198943,1195.0060069776205
65.006129948456532,33.183191685914522,1308.196458785415
103.03301925714308,16.893383906233769,2219.5487244991627
74.476851273206506,11.56229275539458,1792.6973853903689
110.9343889906374,41.608427948623657,1769.1688074279987
76.147908328412669,22.544568507825939,1643.9829249096033
86.468025163019249,26.449315088899304,1743.7130143084769
40.837122649974198,38.118219101223694,915.84795729422626
105.46415586928374,15.302572905991912,2299.4292129982696
95.90992648996469,35.0020269722447,1716.5333760591632
55.190698154947924,30.739416729631856,1195.6686281870734
99.104981885101395,8.3130923796871095,2332.711932863408
91.146684905174155,32.250835516218089,1703.8241375230907
53.851631687187918,31.445266373982989,1167.4254013785735
50.553921667683909,39.341884315063126,1032.3652158306513
86.109954889958743,41.065769388773994,1466.1619709119329
42.669281076486449,28.691677841785513,1027.2177657124844
64.044412443786683,32.008220022366416,1310.5706175297487
111.86098311704541,13.488776208536848,2460.281797497908
91.997660254002156,11.701537037493264,2124.6224312602621
78.129430263504219,28.347248231189631,1579.2087532620408
64.156337489030903,15.285073813819686,1543.9598692679281
103.16860779644321,29.544469096713335,1940.0605915278954
104.7060597897551,12.922554036509201,2339.3878328927663
76.376130341554017,30.07300099502482,1523.602775525904
47.149651201999923,44.32487181970604,937.01358085473942
72.657833551722007,38.106930558028267,1341.3555289043102
100.8480971377727,40.964147555522736,1655.9891304972816
49.936978886993195,26.811118365633856,1159.4436335786049
98.008835267297115,23.90618477941365,1980.8990993759523
118.19419767157079,35.287657780139149,2022.1026475149069
73.654760852516105,18.962338275663726,1659.2628723802668
113.17224636884872,27.804972904136495,2134.8222529093355
101.36134841580223,41.442191926712439,1652.0676515017503
67.423596090120142,12.485561597485443,1644.5162397314457
85.503255267274028,43.87398439643826,1406.5747204858505
55.633508879859889,26.614405168778411,1251.8627986064585
65.497555271004373,21.842218765400887,1475.7350167948005
106.79549084599682,15.531991723816807,2318.4933194019604
103.03654908279347,22.755391969618415,2089.1478548879677
108.48510030787259,31.337066262199961,1978.9635348592581
105.69366031724157,41.319276343273025,1709.6709822423088
94.307846747383664,21.143296669315482,1976.3500728262445
84.464844810923154,9.4535756790816272,2021.9657705452796
49.90808265687275,33.401697106210534,1087.9394188162296
115.66026870336607,9.1424627722424887,2639.8591486095206
82.036321339314753,16.119037211120389,1856.3576934015205
69.681758948251314,41.514411718111283,1250.2817915547323
77.237579118207094,35.069016744915025,1453.264182579723
117.25880103562369,17.884392391702384,2449.8159820035148
103.40669937212675,33.404464821695754,1857.4676889131006
53.735778939671121,42.332051303882835,1039.3477428963911
88.288686147695699,42.188209743034733,1472.4914332168617
107.65397072518304,7.4025214371055359,2523.1930292300908
47.359301916710862,25.963666156814011,1127.3627628537424
113.1364993322407,11.658452030005844,2528.8451523099329
95.22441018932075,37.700871145329714,1651.3979249068059
116.59589147818012,22.044693097153495,2333.2819968191839
87.131738840211653,42.274209905538292,1456.4256688407911
52.376216202700647,13.115331684864655,1352.9490772326681
41.601406952581279,21.819316595407159,1072.5241080474032
82.469603027683718,41.624567212410057,1409.8669340093436
47.38052092417086,20.8840719851081,1179.6876386728727
91.598450522504407,29.751808716234724,1759.8791022979021
100.55981549739364,5.9319623522255727,2413.2443341734083
92.141796925402502,29.749261807874866,1768.1743185094169
71.192772529803875,11.984565097735288,1723.4695725994775
101.79221618867967,18.97118120269305,2151.5902567542253
76.422550985333686,5.7736661751622975,1925.4196289921822
101.8202293288101,21.142535735543841,2104.3255806702009
51.982147823376401,31.124837965495395,1143.3402325151101
62.502961235632654,23.834494155584089,1398.2830464057502
49.959439866802995,16.35044856093835,1272.6823027610465
107.27612588219981,8.8753161509707859,2481.5086600018494
115.49297286652111,5.2100030995069035,2734.6769646499943
88.069885371348221,32.589050568683611,1652.3649112649939
73.277118993711582,17.059169374016907,1682.7756648869674
100.66253130334073,21.098397713696777,2085.565962166208
96.665811663819198,12.044203087537051,2206.5007958015549
67.951969227813549,8.4715519316678822,1713.4202699075083
111.60188151509153,12.777214735359372,2472.5930204484703
72.6097193536189,18.544342726002814,1647.5260415167725
42.582004088200307,15.202318127095943,1149.9447310152927
62.399095602032624,15.389236897684441,1510.4011806889816
70.757911805959196,31.489951835643438,1417.0876363004807
75.074604602435045,16.996422013322498,1715.9955323544341
73.101467159702182,15.60526443364671,1702.5858619383935
98.201854025015834,37.873104017254057,1687.8108959901913
99.682153988593043,8.8719618533160691,2332.1092523426842
108.77299033147803,33.305896626876908,1936.9756852562041
79.830364847245178,23.331037960625029,1692.0304218055851
108.06257283641234,40.237641481421889,1764.9440315825614
103.597132353121,25.309503702088168,2041.3477857869341


==> anc/competitors/data/v6/kelly_fraction__s42.csv <==
x0,x1,x2,y
0.78697802427798169,1.8586732614912123,7411.9458259280882,0.6696269037175232
0.61943921987602613,4.6329885298199942,3239.8163941867897,0.53490219982668097
0.82929895995569125,4.0158231594418217,8911.1926254651844,0.7936301886192082
0.74868401452968203,0.99764784948249718,5978.9224254816309,0.50178925763096738
0.44708867394382479,4.9866559602690792,1347.6607832916027,0.33506471009879629
0.88781117581837798,4.4564001093848535,1522.8147484097879,0.86162465820786538
0.78056985099517651,1.7775879703881754,6961.644726604045,0.65392929204915462
0.79303215263847693,4.2660346084742216,1812.1449707765728,0.73920707110054718
0.46405681633777296,0.97888789342122284,5122.197745662229,-0.083770535756625672
0.62519296894778353,4.9959712871340738,9918.5673116942362,0.5473943651428137
0.58539901211629064,3.4955813124794162,139.67528686006102,0.46655573174419485
0.86338249442430093,3.4255625700145864,264.14003878581354,0.81904778693081104
0.72193256004033235,0.90698327142859736,9931.537361112014,0.4132272224289934
0.81138080663541501,4.5366502950348133,5887.9244579282386,0.77021764119824165
0.62170709941366553,0.63049776442011241,1356.4087576332799,0.022735293186941886
0.51361936089238847,1.5837262611851617,8983.2917775655278,0.20766951349089285
0.67729239350791737,1.1435984382498576,8815.7649712641523,0.39143171332078169
0.43190862805208768,3.9954557331149836,5408.3840898026147,0.29210261087615808
0.813815585996291,1.3919190224580404,6255.7410956214899,0.6778278632685093
0.71583219956103239,4.5978720220889837,2804.5531958586757,0.65578907048224278
0.77904387004268694,3.4532106769737059,600.14499408285099,0.71502855753763961
0.57726298406493415,0.66273219722613297,5986.219328019557,-0.064437170286508472
0.88534901219745166,0.52443425357915208,3018.0764127073535,0.66585070063018503
0.84656056066109886,0.73246062656479516,6669.8483619374838,0.63809237049574596
0.7891917485368809,3.2266632994147746,8378.8272507417532,0.72556425966420912
0.49731935392598381,4.1066681488673691,279.78938475220417,0.37452106584879868
0.63336050186351711,1.5734876928232482,5997.5663693887009,0.40461230510417595
0.42190188289361441,4.3223397931538283,2389.6773428998372,0.29095894101676711
0.47714474603377394,0.75754373068967173,8751.4961292476346,-0.21376756591075577
0.74152447662122734,4.1043373413875432,2611.278614962102,0.68063567175127726
0.77238107795390865,4.6750794357752614,6146.6243190306413,0.72907458440091122
0.88375486621710508,3.9744877959697127,5580.0543168871536,0.85996253135301048
0.56291267906907594,3.6415435279038673,4022.0483505865641,0.43946745419441657
0.58522985301743446,4.2709109839492241,6808.4455596379612,0.48553641789528629
0.63477790563790393,0.68068084796179895,7285.1193836827952,0.10235593663590607
0.49473567954214287,1.4080194982357492,5712.6841736619299,0.1329432417333305
0.46496075266773584,1.0621565568753939,7608.3801481290657,-0.042448693916293502
0.63785246311296695,2.7703894558684392,9835.829052330082,0.50577871381923467
0.51345467452544202,3.8533465774798001,4250.7966402179709,0.38835839663998695
0.7349069973412552,3.3350533005937941,5194.3722136667557,0.65513516895336465
0.61857595943616539,4.3300899489287072,223.45179161801104,0.52867875561628663
0.81633909802891869,1.1984584659849089,7980.6827074727462,0.66121533373442132
0.75013255100112453,3.805794913708227,5250.2776637553388,0.68249584141270769
0.5561833206910205,1.3686867089100685,4138.8181605695954,0.22947126308449944
0.81612990069760061,1.7184143809301011,1031.3124345850183,0.71547920062618542
0.8023821787484009,3.6945711377658674,8907.5985745864327,0.74972136693184221
0.5937391895150872,4.9109215320440684,4010.5716764015087,0.51348081469573648
0.54416405196512208,3.2519462268968131,6857.557822271282,0.40262980951691429
0.74124775198748782,0.74525141746083023,1578.8041480446925,0.39352900277448249
0.46987624180465493,3.2733903646738978,9619.3413324562225,0.30594116949465805
0.49995410123755418,0.69057748211075198,1866.5734420361262,-0.23152305935974371
0.40368113487550278,4.4786557011506769,2075.4657297049544,0.26669966928500127
0.79346218875106922,3.6931022829527933,8603.930319521367,0.73249844325641922
0.73242542829601609,1.2790753089012645,9134.5691670051183,0.51697113621568991
0.75258268931316752,0.91274452620889135,2200.2593344806842,0.47818671335938723
0.79036451551098397,1.3258995299614353,4751.028792930796,0.63594338308739229
0.62945788776917,4.9101223079938663,7361.5995551720152,0.55386928859026896
0.68437059797644695,2.5635228910632044,8795.8207647269355,0.56483858255316521
0.46989849906382875,4.028364267536336,3852.6216808693216,0.33944990540992437
0.45726503676798674,3.363837539484996,5218.4929198093496,0.29809869616720502
0.73420148089523585,3.0758591748138682,7442.9924641453754,0.64528013277156315
0.63554810307156628,1.1530861459927237,7338.2461688626745,0.32093962006023596
0.68261805324059444,4.757110041011428,7851.3052872582402,0.61792847976886656
0.78249942870801281,1.8560418463162307,5742.3448045511113,0.66370961123634087
0.71735916000029543,3.1010774711339399,1135.6894583672745,0.6277734219970541
0.67678970032899799,3.6489917506507976,9049.3355796925953,0.5897900116765219
0.67960358037270674,3.42154919860389,8669.1681392781793,0.58443357959928333
0.55197504903130612,4.7326748436298329,8001.1646146014973,0.45418436300654491
0.41540891728396973,1.167975454640261,1088.6385238912221,-0.088402770421993515
0.6183586946161812,2.7875873230112393,2123.533934106149,0.48169202567901304
0.50729233640976457,2.318154758333447,7461.6436145657544,0.29565927372889911
0.60426432186231804,2.6337592826717815,329.08693636126975,0.4518038718744713
0.82670153663408308,1.0364788678898509,9794.3238737020692,0.65957629144304886
0.5169697429326704,1.103425744427444,3833.7323355212393,0.080802282501739181
0.42915137084453303,1.7513399560156582,7221.1940835391533,0.10492198605582007
0.54069194601099824,1.8711707169237408,8886.9537760316289,0.29954479814097795
0.54679687888334183,2.4255644615660747,4006.8358926858145,0.363505973793603
0.73095825736344755,3.2494439616648272,3259.4116371366936,0.64537569686322227
0.67851607617063925,3.3558310283821835,6126.5371760926428,0.5874024335366177
0.79194910455320677,2.3531490346350661,5851.7948001057021,0.70205772197817695
0.73215677016369374,2.3395239924291369,4150.4857784854921,0.62057815781874159
0.60319343072003528,1.4793283701363289,6057.5700830903133,0.33514834632881568
0.8070101923330173,3.1473781178405371,9360.2755587082975,0.74454565032689835
0.48348645995385198,1.9266841009275706,4729.638540603305,0.21037194714540491
0.41135603656693026,0.66226925424813665,2047.7475894312502,-0.47795014568957855
0.4450239303878209,2.3828001987058718,3834.3392305417383,0.207775400857272
0.76117967529822517,2.6335970379057665,4001.6591276718741,0.67318922310392615
0.63093861512569371,1.5151679069189494,1397.9760609595767,0.39158155560024333
0.48063588951680092,3.0760606990495205,1712.4278554900936,0.30957764672813604
0.65052238755168179,3.0459735519436442,6877.1645265974048,0.53662839970907172
0.47615605135658423,3.6590098149966712,3460.8297666681365,0.33097199079308415
0.74816018753886804,3.4157681699054452,9553.4940793724945,0.67268268418260335
0.62307813778701537,3.4359487543446421,2511.6077790502136,0.5155338442945212
0.59051061304824126,1.922963683208194,1079.352600537741,0.37745635105741565
0.55075604457393834,4.043444998936792,7559.6951737025538,0.44449275175087272
0.71514129655944425,2.9711497261985573,8822.2569139869138,0.61792446847766191
0.58090630527669518,2.4413818783095054,2853.3222330277299,0.41202469410298742
0.44382495965805052,3.3170561642347569,2100.6722062902318,0.27642475833960478
0.45900295106025768,2.1229580050261445,1939.0847352237631,0.20638565947016457
0.88094883227475729,2.8073266007304118,5267.9217835284717,0.83729720535796348
0.85429034535380355,3.8151755981699913,4737.3247483430323,0.81596031393584068
0.74985356690537475,4.4888129902566849,2668.4544145598888,0.69380553232455477
0.53293498072975987,4.6447573878283626,547.21385819532122,0.43005099930570401
0.88458818867386202,2.7663481633239466,4866.7642692301788,0.84471066520056637
0.78937545198289727,2.8412380163325608,9597.3902415925222,0.71705365935534104
0.75844509457949782,4.0994168484372642,6559.9400874513658,0.7011725835348257
0.62468075107189436,1.9150281128489057,5005.5149106233221,0.43297141954943985
0.53612078092257953,4.2682206305528085,1195.8515328931996,0.43147180247618533
0.44819548107674967,2.7236374093284055,2599.1192764409138,0.2445537354070324
0.85130119827192086,1.0213552595087076,3018.2621007879729,0.70674960490654792
0.62788814491680556,0.82426616182824664,7671.55517081162,0.1747066000472626
0.50118168239761518,4.2889694496775839,8779.4368929197317,0.38494406936159842
0.55297831207532622,0.75005562608095055,9026.2543503077413,-0.044675340865874227
0.68960978447094801,1.7627514626014515,9847.2292216824662,0.51803519597300085
0.48838639146961588,2.0035851822569564,9825.4301627348705,0.23404939620838733
0.82830714204618783,1.2784750033621721,9534.6914144030161,0.6934053817045398
0.77925976491760507,1.9125201641089515,811.03919097855533,0.66716276524343554
0.75973147797546847,3.8421165502628853,1464.1560056852713,0.69115578965259017
0.61604651988755188,0.56607279602031846,3114.2186121127256,-0.067833979759618038
0.71365442035122162,4.2222804103430889,5573.6927152381686,0.64805126648155131
0.69204898445636776,4.3544661060855123,1060.0810981842451,0.62149652305035374
0.72492330077741007,2.1751770793619669,8473.3898822412102,0.59915847473275818
0.44222216056994457,1.1912580457728565,6205.8861728653601,-0.029694711018950808
0.60790370108530478,3.203781835752864,5469.4075827918286,0.48545359263680288
0.42080708693094626,1.0385265013920244,1736.5821013361824,-0.13132412938015878
0.64699540962225943,2.1421371248521366,2607.2291965619538,0.48449808523883309
0.56493060616639268,4.8129313140543761,1687.0890473243546,0.47500692481986112
0.47226209443302347,4.9795901266263671,8534.1382621685061,0.36506013785957753
0.45170148386127584,3.9744720110956351,5883.8558146060604,0.31264843764550432
0.6938222860888561,1.899326794643448,7377.7813324443705,0.52669402787036557
0.48529648426844307,3.5944927212474163,3030.7253428092549,0.34282117285492164
0.86256005918839862,3.6743286446780572,3775.4011071739437,0.82750735091128502
0.69053056985019756,2.245287628236424,4108.0641478226844,0.54831541226290836
0.57343490226741856,3.3839988556377172,7624.1482202659454,0.44554080135801544
0.6954577457407084,0.54827440239054304,7746.294577978224,0.13678093327710747
0.41140193551484877,1.4407594637100867,2147.4539223889142,0.00018243373314695424
0.87927960662072269,2.8628973633526753,9421.2346817071793,0.83726122169992279
0.64115171847145014,1.2368808691623314,1294.4878406924954,0.34522783669388085
0.79136761362514307,1.2465809054444015,8971.6086159939405,0.62571326539716476
0.44136499996121931,4.2633693074760703,1093.9168919331119,0.31243143095705955
0.64332916541908025,4.951098512076225,2718.9441303979797,0.5705916884541179
0.64535349717726054,3.0018624261280178,8480.1375070727736,0.52030820626995755
0.86891322748749145,4.2758137889677101,1876.9715162262657,0.83548273032538478
0.68586402618803777,4.9564474894682267,4194.3225199687013,0.62591559529988261
0.63674470052847698,1.1371814985594861,4553.6070694468499,0.30957954149505529
0.53348783154594681,2.51710525964458,2528.0638329297753,0.34718399496450253
0.56578449867127611,2.2665772212886397,7131.427493226267,0.37092765701528302
0.66033620123576897,0.86022177640783259,8528.2130290818186,0.26771902021052657
0.61945573015252342,3.8989857775763501,8758.293884570161,0.51997623698500706
0.41080603994016524,2.4520056229516687,3459.2892427919533,0.17163951001447714
0.81314596209717893,2.6119712038568057,5355.4189034493629,0.74318192724058085
0.84808038591988333,1.1780283821595807,2559.2233982699499,0.72422918885137544
0.47012454449930541,1.3141699350389064,2523.4853653464397,0.0663581858982598
0.67701807176952467,4.5819662997029678,1696.4152222340488,0.60757469168885336
0.4542878705677218,0.70092090038425492,9406.1882069943949,-0.32840913156444879
0.73612004651990581,1.5478352822466781,8891.0894031952412,0.56894941524514742
0.54061689191950424,1.8142669864153775,7795.8512619441535,0.28529470206797175
0.72971131734595085,2.7058889408071387,5224.8490607485173,0.62826183922841117
0.76349730714344133,3.1390032785665816,4957.0183635675312,0.68809215268102808
0.78432374595882859,2.7198048913279997,5344.4820952067303,0.7006762374401122
0.4538704729779483,0.87851900550596906,5412.0233344131839,-0.16714085915242352
0.85800592256880392,1.5965035432507109,4402.1745385071345,0.77175745761135217
0.51510699544744043,4.2961477314314358,1404.372845631468,0.40305522036835778
0.41870627808808991,3.3691491521530659,1344.0721433985063,0.24175053089077142
0.6774262346957417,3.4211707256042345,9527.2721868722638,0.58279416912575743
0.58546114193121945,3.5159146490810973,4872.1045199048704,0.46962244430510464
0.81489487156620655,3.9330635856778806,9536.7346965613706,0.76260508869734378
0.80412573603215098,0.76148816774651307,1719.4110893300888,0.54390933878041359
0.55856944641135775,2.1497377321967557,5588.7238651953421,0.35566704249472803
0.87644969753487256,2.9278734586775541,2156.4008081802385,0.83500333404402582
0.54545891907005939,2.0230541748379673,2606.5276006533554,0.32192469613136637
0.65752856461585729,4.3001549297923392,397.54032973566996,0.58306137999284824
0.5279825452838014,2.6715762886428229,1277.6377763280921,0.35260514337911952
0.86802178502448168,3.9588241525672063,9176.7992355290371,0.83651477643851713
0.48230390879100909,4.3340698259652601,3283.1766156750841,0.37039914519952033
0.42245530969616452,2.7715616730657411,6120.4791979544561,0.21347794387961419
0.61754853000151899,4.5929850974210744,4703.6399066938029,0.5320596336083574
0.89618778202791849,3.1420577324164127,4064.4673279282551,0.86433865832312773
0.845838633127457,4.3262343447517484,5365.6723043260745,0.81142614836319282
0.77430400972847457,2.0326585801618595,1953.6655516918811,0.66180343031620437
0.84539624543926251,2.7446763133916834,9887.1785953438084,0.78619477390464565
0.84672331984893168,2.8913496845205997,8201.2479001682441,0.80013882957678895
0.65942918019322461,0.97240872153231761,7441.9848640420014,0.31010446624910487
0.55796452591539647,2.2934862801569329,4740.7170404381295,0.36319160326956029
0.78600621605549403,4.6280195264825421,1613.4835090507261,0.7423162613583969
0.73083063158388062,3.3387450816413407,9214.5919969083225,0.6499069883567351
0.58682886443685511,1.2987796209663536,3479.7319670791035,0.26800257549978462
0.44723333403075766,2.0248503602432226,596.05622799964431,0.17580661963874328
0.77339480567451302,1.3622135434821492,3489.796400425224,0.60344913739630124
0.53123025796143231,0.61170409309357643,7965.124601909255,-0.23412263641750902
0.86840657526688969,4.6735720632681197,6264.8165753832609,0.8455728791373488
0.5204852875028424,2.5169329771559217,7533.3019889741108,0.3312670452589464
0.46137896620574304,1.8839078258935378,7956.9903002375368,0.1744258144220005
0.81555633606245315,3.1931473620098147,2198.3506496973714,0.75638286058398851
0.47664215831224704,0.53291505331857036,9245.4548293224834,-0.50656586879315257
0.48963415407886957,1.7510994797036623,4436.0970689116884,0.19747293245606937
0.69969139576042183,3.6636505956450165,6426.2351277152293,0.61667029139658003
0.8372810204187322,3.3519639788116833,122.85684860874582,0.79128649468235746
0.49821733285728664,4.9181267639414097,9934.3481342706618,0.39136709300500183
0.55516183645004746,3.291609693461198,2880.8742210451355,0.42241749993803202
0.7887024191205888,2.6487764313247975,714.42475474753678,0.7078740865904789
0.88591321303048365,3.9264465343280346,4636.7942112114879,0.85790616676091824
0.65037059310117118,4.5649754238382387,1377.3975661022132,0.57064494526525
0.47194875127562541,3.7431317602325822,1608.0344305599995,0.3345739242418731
0.40696814385410079,4.8344505059722085,6359.5998489990807,0.28776651269169284
0.51482801499942765,4.0190232683217975,3989.9811765453092,0.39677941377312215
0.46591110889326054,4.4006064721786693,9226.3392565344511,0.34032885012936687
0.7388293368064287,1.0134683203263672,3259.6492966198934,0.48343667541579283
0.46091625231426558,3.7958607634720449,7289.1832710006211,0.32002401196565083
0.65316496581031647,2.4803991478731588,4664.8843585335853,0.50886760361989891
0.74713121782144332,2.9889671108507385,6633.5178811798605,0.66246288064758641
0.6905583046104512,3.4434608426706053,6036.9840314883049,0.60170913127388315
0.49988782583002883,4.8641680251750623,4780.5613303140817,0.3986196682782901
0.80206226309113138,4.9306013664423105,9505.6048367819276,0.76241078754053893
0.75770356480790091,1.7970271046955737,3492.8650632740632,0.62368216218610184
0.7694920019577709,3.8018907384706226,1854.6314623677983,0.71296282729155369
0.46552887577865665,3.8749259207087086,6813.1312027102995,0.33100992408590824
0.46187690182517233,2.0592178759087196,8475.4748569482963,0.19257464931435866
0.8637812755032539,1.0574139868889945,498.51202540524525,0.73407542021725025
0.59878909691247029,0.68426132128573891,4551.3636153845373,0.011989281362307962
0.55047434589046995,3.9980440738813035,8935.6281279045306,0.43316234167672918
0.64429202267576668,2.7036488381760764,7521.2243273363883,0.51298821405968109
0.73143210638179124,4.9349307627271681,9918.8963933265186,0.680485241962412
0.87781162852348493,2.5923805528714388,5360.9967348127129,0.82765435186380265
0.54322311344102747,4.9006264058322806,6633.9576161313971,0.45095136802537611
0.86240421465601358,2.3520920098732692,3094.5547832654884,0.80135640734134106
0.41242974569312818,4.0715696775198769,9480.6024366933234,0.26624949861087943
0.67759902116341242,0.88168672540324433,3726.7213367097092,0.31604633525758236
0.71698755584054252,2.9995776956199376,7411.2560555976233,0.62112700277637889
0.45294870187537667,4.1092690414357591,4091.088020778911,0.32110873092196007
0.47016979853195634,4.6611575024894991,5662.0074076236933,0.35129347633779062
0.60955715965815194,4.2016239077784423,7225.8470967133071,0.521812828905033
0.88311595607159088,0.66636827240528396,5138.4481023384069,0.70938839761537398
0.69802127661718649,2.1771605358803039,9080.1546364041351,0.55881041769723028
0.86651161080010564,0.71914312541233072,4251.079780485321,0.6824917500943104
0.80218045780648539,0.99177031001551108,6506.0108016189188,0.59879627097395116
0.63369080077764584,3.5388753290036785,3489.3880896705359,0.53347140012266592
0.7923817246260938,3.7096618834026418,4140.7510154870288,0.73551326363942049
0.40891839198849389,3.9817430723823186,4456.4960715121688,0.25990256942781725
0.45457199838286749,4.394554466250483,1345.4894812916239,0.32908933897923415
0.81471430744136819,3.8274416081442943,1008.0644226841663,0.76468871075720235
0.79840854416258089,4.1039221644798438,6708.1502391529039,0.75121996584008555
0.51632037098321693,0.72033669420475666,6589.6256095962171,-0.15443077580112916
0.66538479529952677,1.5554081769858437,6662.8061706799426,0.45206827560696472
0.70300791035000554,3.2985399801886057,295.68780889264758,0.61294599892315371
0.83386947688800561,4.3615638708117039,3332.8137424506212,0.7972079029124558
0.70155357866936285,0.52025056222846611,2058.3174878660493,0.126729029322348
0.60628578463684013,2.8158320395235741,7803.6990831857229,0.47266889244843308
0.58709202170359132,3.5477932971397874,8620.2409738216884,0.46634444808348424
0.61294104318675502,0.63323280107875946,2542.1357345388587,0.0052071400768384252
0.72596551278998711,2.3061000089902457,6711.7066725950644,0.61094175507399229
0.83374531587616252,4.5303569662266359,1380.6917542369169,0.79467606941069169
0.62694844103814984,3.5222576398513641,2824.0100034569618,0.52723927327618014
0.52391978147567908,1.5694626351226879,1472.6795127108533,0.22335032657975687
0.51833118149879054,4.3375150833436074,2906.8555893323692,0.40998641581370854
0.77300714012172322,2.0661414053428144,6779.8918187578511,0.66322194074522312
0.80828438171195516,4.3400510201482678,9112.2364108339989,0.76350631439475336
0.4526390399270625,1.8452464300350748,2104.9718384494408,0.1554233255252026
0.4332794284775891,3.1564411289741705,5466.5824460121203,0.25482200823345008
0.69721683187822592,2.2862303048652532,7043.7719023099799,0.56867821312309053
0.47308662209634916,1.7367127283978017,9533.9324380071012,0.17019420095146479
0.81233209522817074,4.4895090297734113,6139.5987805830209,0.76799436514841601
0.55516733696203724,1.3441715687277109,2625.5586171710688,0.22652705383596669
0.47193596648557135,0.88165216056093398,6292.2337534479693,-0.12444898962625607
0.86048523624372519,2.0386712234554718,3272.8625006123602,0.79387280932442317
0.4827658613676391,3.729376164387054,9763.6710678479067,0.34614851519872814
0.54236004116896774,4.1334422268932673,4056.7937381200049,0.43088969421451995
0.47680669759602934,4.9943451653004418,6885.734435534041,0.36946443735637735
0.45774503183267751,1.8336292565502421,329.95306523290895,0.15960138386226128
0.41057400816822004,2.3357387800907699,4060.608316734078,0.15367197175493735
0.42769770458213008,1.1156957511333183,8763.5653718928643,-0.084598453310766555
0.48732073546792637,3.0869236833036511,6141.2516998891342,0.32100755520997004
0.42669096631358772,4.9891101676831271,4495.0345753201655,0.3105545194119374
0.69557190805548563,3.6539645455429635,9365.7812444136871,0.60403276637169501
0.74035726339975327,3.1784577818601729,8554.4453238575679,0.65519804383416458
0.5968152284160142,2.2656609181480731,3289.9351708470886,0.42197962633601621
0.55899554847602473,4.6188444212849964,5491.0291802092615,0.46166668520715282
0.65226311851111507,2.7361246825865724,4949.2601353153805,0.52617552484782959
0.83750247111730425,1.1046511099087768,6358.8047511371369,0.68652954054063431
0.82556581341110302,2.1442030843961009,3407.7015428916802,0.74821781445379232
0.42173753100639599,0.80225000981495098,2517.6295075822936,-0.29946408367773147
0.49074920479826206,1.408905669599517,9135.4511690298077,0.1301050013003659
0.51837243555219803,0.57950951449960497,9246.3575450352128,-0.30625073538762376
0.52469378791610599,2.5397596242507352,8448.8965690435925,0.3417674854364634
0.68561632587138632,3.3554311922830871,9784.2238645691577,0.59106926616206656
0.6081312128515961,2.0448160807050848,7475.4161052189165,0.41484032907934865
0.42462705996379702,2.3917179717737471,7670.2055627637965,0.18315226619666761
0.58680706922978576,4.8164417278005915,7649.6419104301431,0.50243797089018083
0.66187647435881858,3.8838340470871198,4858.0155463288347,0.57452445391209295
0.45083595145185801,2.9338548662522808,4618.8767256912897,0.2625543585268667
0.81672927689427988,1.7804339380032137,2478.2401338751315,0.71787605513384078
0.42598093323255215,4.5364855944784788,6483.710024156976,0.29912925090396808
0.86242093450903101,1.5579370259629677,2964.269347413112,0.78051157283487504
0.44955657078993777,1.9640422873250467,2652.3032560533088,0.16954860507262443
0.82178747579887634,4.5907916649032678,5901.0176035509421,0.78793596629550822
0.85132657196380856,2.8829392487828258,4158.8256434279274,0.8007508071831404
0.88978534029329637,3.8404307723808953,2266.680427066859,0.86376648143937307
0.8010129401367968,3.1583515737369474,8178.9545658530278,0.73599309110221967
0.78973877038566442,3.4404764405427279,8619.6422010143215,0.72624900568379602
0.72124163799777385,1.8472248118167149,1760.2252448100314,0.57161430311993555
0.78949817728906457,1.5861742773199832,174.3196247199987,0.65953865079209539
0.46727610420657356,1.9512155622589937,3427.6866884407996,0.19436657776376445
0.66803401797381867,1.199487038375401,7995.3572732394505,0.38769771401515046
0.6571114350952072,4.4344146438086334,8407.8212757198125,0.57600178237531097
0.82878607206127874,1.7746111996255134,1469.4577941488874,0.72833505748272731
0.63139968279675796,3.0267022748647308,7765.925421712207,0.50469806064219447
0.59254474805017676,4.0638849131361834,1245.4712563633516,0.49258691812854744
0.71978163561855513,4.0272084921907112,3961.6196425496391,0.65333103471109466
0.53323165875042311,2.4727381636288679,9986.2341986179672,0.34442854909086507
0.46988420547697846,2.6431578886402654,2006.6491499860072,0.26303255747947152
0.63893863701187292,4.9761578702076115,1624.2394675185017,0.56584954150354649
0.60844468429744247,3.5356886464056081,4285.7232922132553,0.49724793856029254
0.51628497026443687,4.1658729940304724,6234.7184071016281,0.40600383717027433
0.58375590505756403,4.5614928614865438,9335.7177458912065,0.48844936297082991
0.58319622491312373,4.0441542630320262,9810.129340777039,0.47904580288746651
0.56374778220627275,1.3333070522910542,789.44230225480692,0.2412990912706981
0.58973203986346445,3.0297683018190749,1466.1754217442628,0.45557188482201394
0.74287167272797272,0.95852370791545194,7928.3059415703392,0.47618468848854401
0.54843823728564267,3.4381495695379929,2779.2583074815184,0.41741849105906115
0.87442896335767029,4.7990724268451492,8860.0056891129698,0.84918141702414285
0.85817400976908897,2.8072942893505011,6668.1872465679589,0.80981735634976826
0.64045521415003925,2.4483762179049524,1207.2635435687041,0.4913523334824606
0.56418060250234436,0.6612923813817343,8342.0399207476712,-0.092417915648848006
0.66771739491500159,4.8189853504814915,1845.9281620799509,0.59494388790574182
0.82428024438681224,0.96351207858571453,4292.604407328573,0.64281979118039079
0.7262936702800511,0.68485591987181116,5566.6307927373673,0.3271357113684813
0.80219591397353873,1.6072997517722232,5057.584875894755,0.67741485492979792
0.66636113803287012,0.79488695263272091,6893.0128645899895,0.24656680171006404
0.71645881463381045,2.5480302908529304,6561.5986752056269,0.60344787839359082
0.54407780709123088,2.822395105657006,9921.2158547277431,0.37955821699516967
0.76744658115514541,1.9065647706286277,9994.2769013194593,0.64448747308725263
0.5012022965628592,0.72932217158698731,5212.9480860928452,-0.18578936852743794
0.74739906440924919,1.0022016571215202,1042.4709609125534,0.49625130482740248
0.83035953416294705,2.2302697009546764,7305.6486597903113,0.75109640204258066
0.46605141865077199,0.77237802871941263,9768.9743743442323,-0.22327206971210345
0.70718987027095992,3.6418537652446106,3251.4312375273012,0.62350074018188073
0.44754787411496733,1.4315924368616539,4665.967969791981,0.060071607912488986
0.76285781413571341,1.8593220595263733,4305.291555673014,0.63357742760446545
0.44224660941176014,2.2735659973014388,609.04963011360064,0.20061317160719519
0.86796991135031298,2.3747433488111653,6755.4178691121033,0.81329139362329772
0.4687039650189011,0.5074731845366024,3598.0431811778312,-0.57882928995030924
0.87944012295454022,1.004316669494139,7895.8923588518719,0.76078622611180546
0.80044208804254835,4.3824405368339514,8337.9887452916628,0.74904255321056301
0.69684100223317702,0.5055487813035866,8230.1847873186707,0.097057777567973222
0.79131205231477342,2.7867531011579381,4224.9933805948131,0.72198489146038947
0.79755741949154291,2.7027590292824364,3283.3022541849055,0.72302350987616859
0.87301353140866511,1.9989237245478702,7513.3257187038425,0.80967509439600072
0.52669167691959362,2.4409715906590232,8033.7553950429574,0.33431535767023285
0.69503794767915461,4.0126151188696291,4963.4487192745246,0.62152934901953139
0.44752459878220063,4.2854166779673042,8941.0070934094001,0.31304631563135421
0.70808285001206062,1.6715684453686253,1524.6960911777269,0.52876472349924275
0.48564565204639443,1.9512069843547843,8802.7809186237046,0.22262253939531407
0.68247530573622095,1.5911728386274973,1051.3428064216246,0.48093213190030182
0.68621525701692487,2.6593853024797931,1619.9026683406776,0.57187480900755006
0.63299257649061369,3.5746626094646583,5385.0161314122079,0.52944642376292672
0.66131588775656147,1.5271379395853923,768.43295385540864,0.43415559043036966
0.78196169500329393,1.9883108392469,622.79030386109253,0.66877308931307633
0.79962235825603334,4.6867307791511772,105.13556724048465,0.74921651532653843
0.64607660778771459,0.71856180431131134,4419.5349309732055,0.15288097952530888
0.69979672076130617,2.5734632235780479,7768.7764247930754,0.58261908196661694
0.86561811784505094,3.7020111871855002,444.89966777116507,0.82813725775911717
0.45986679425056143,1.1770430520086332,6557.3503040119685,0.0039790879848992221
0.45855178295005528,0.71318309002466829,8248.9604424202462,-0.29731252428865396
0.44385450595538423,1.1219241723733884,1763.2084009209241,-0.052326485434755335
0.72893164252026388,4.6347043708880733,1553.9509747319021,0.66450471817968593
0.6093041503951897,0.54166901819505542,8621.9296388433067,-0.11025963784590442
0.78716070807092164,1.3474488866510832,8248.9336385059378,0.63074889508704757
0.73561570665429632,0.64077580805740042,5435.5234860154505,0.32387635459061215
0.5668188791641191,0.99783260402991469,8210.0788050104056,0.13542803381961638
0.84918327368076785,3.290671789827333,1018.2851665024982,0.80011028368012227
0.78126607353532618,1.587375089325886,4005.3670275936688,0.64905989779984308
0.53526747045508793,3.0614542269380456,7404.1958054530915,0.3807964112712387
0.58209600888602697,3.1558792224475676,2648.7743973072375,0.45176011056547033
0.55721999010213152,4.3224589989040059,7548.0562528921728,0.45008749854620617
0.47880582431249985,0.52133626810343259,5091.3681834690569,-0.52351029376044145
0.47389168627109585,4.3401625670406503,7527.6332806875071,0.35689275251805208
0.8680637316878721,3.2860358889213828,4700.3284147875629,0.82718713226706564
0.61895201859937665,1.2323456874723091,3742.2529681959945,0.31208386101042429
0.59165991138870488,3.9782182466087779,2269.97324313846,0.48967532993241641
0.76484285433868893,4.3497119380576361,2162.9554802066486,0.71048809044418282
0.67649653262645004,1.644185676893708,7539.7590246568207,0.48353571247760646
0.86806999341923108,4.6345715640620639,1277.2124455362089,0.83894494196561853
0.79015074695469611,2.5450584363439601,951.22526609835677,0.70274183064909357
0.6396847820622702,3.2154100444999467,1845.2845137190886,0.52539071391466186
0.58817973674041313,4.9309229012793967,1835.9304633938266,0.50619566532393656
0.89331577246216098,2.126912353876397,8248.7654657883068,0.84425716364955039
0.75888011800182176,4.1592170561905082,4045.2155723947026,0.69654700232031019
0.87559733000192064,1.9327960302280685,9904.8457278687765,0.8092175863864276
0.4592392886085207,4.096460850086709,1458.3914521270626,0.32561371144072648
0.82526683959539127,3.2033026348818914,6570.0442743670692,0.76970202234401763
0.71853694199560381,1.4736006285143064,4542.4221212923812,0.52370452821260449
0.46096083916755631,2.3631174220515638,3989.8899493010322,0.23110714358392773
0.69412899998461031,1.9293603546360276,8763.3335706354155,0.53356655071612147
0.74304818255272442,0.85148776886163746,9758.3968937011559,0.4434270824523357
0.40615134294430144,0.63425646544863867,8741.3036918643702,-0.5278881515964079
0.6271589809208733,2.0591539493323143,2003.7767224478171,0.44568808009558919
0.81269975559816054,0.58565366517868966,2285.8994199684471,0.49179481067759306
0.54767951267204495,1.2446949091179875,6595.1314030411268,0.18467020349955551
0.62927404089927563,3.7633249438289096,2961.9274582180979,0.5284915180016565
0.62115706353394662,3.6864105605761455,7373.7787947277411,0.51519831410322769


==> anc/competitors/data/v6/kelly_fraction__s42_holdout.csv <==
x0,x1,x2,y
0.57870424091273809,0.77066811362723764,8989.8765707337243,0.032041220038051543
0.58610432942013568,3.6998390819958589,433.90760096415886,0.47423576935384482
0.68800183117097669,4.6174212566721122,2423.662772036454,0.62043204459839785
0.7735459461419848,1.697777334758602,8689.2246331481674,0.64016328799134248
0.49230367565873301,1.5333116194219505,743.73291938618422,0.16119268823096833
0.69230282309540225,2.8011445554726579,3631.6401302009722,0.58245587631664963
0.66738617233922648,1.6729047768307235,9456.5162298279447,0.46856204781798377
0.70124608428331225,3.2576802306819035,887.5670679028641,0.60953852105997153
0.5320818297964327,3.412313397074354,3729.5656683035504,0.39495545371246854
0.40733239013639749,2.902561020809125,1770.5709740022187,0.20314456923801408
0.51582948539452644,4.2453901596688866,4231.5988622483446,0.40178330909603621
0.84468743942280611,3.9983818712116581,5295.4931001891691,0.80584358568901349
0.84782052143768172,1.8934844998679641,4301.9660169512208,0.76745045314669225
0.43427302669832696,0.51901718279723608,2937.8919889243653,-0.65572359008552428
0.60202325549907498,3.4420839274458515,2035.746408334104,0.48640238369882288
0.82468366714191821,0.67284583617364158,4487.0941641188447,0.56412422925481531
0.88963371239483169,3.0152487743947631,7398.5850699334569,0.85303099870089394
0.67861288895438965,1.1936037901618444,5757.9664906744902,0.40935510534595076
0.55855906851048853,0.95574931254456053,4111.7742050519046,0.096679655472532655
0.69999973481919286,3.2109346183092633,7078.8693159154745,0.60656891144765557
0.83173272652269015,1.0795199486069122,1910.0443566455003,0.67586041152336696
0.4839444102304099,4.7314769485116202,8307.016566579181,0.37487580535600051
0.49698972732633473,0.96297254863675508,9847.8653952383265,-0.025361894623593617
0.65717169892423888,1.5002986241702114,8439.3932033044221,0.42866498995796665
0.45032257765127581,1.8864096079439798,4429.7472102120719,0.1589344188792135
0.79214458940159904,0.60513933617378834,5698.2961499185521,0.4486610341717544
0.62203144276001288,2.4201876228803285,236.82365556738486,0.46585819665847433
0.8060608280567525,1.2558896132853126,2888.5943309352779,0.65163708739381532
0.85356170349112559,0.97988763941983503,7515.9616216296781,0.70411773602198124
0.73967206106862449,4.7984449652629166,2214.3575371479883,0.6854194978286684
0.53324127760145723,4.0289555553732708,8008.7706447774699,0.41739022985881247
0.65288965782536501,1.7588740787904491,6814.4841335249776,0.45554162344342819
0.56409925325454968,1.3142084578690458,7978.7307048171624,0.23241614458528131
0.74299449646420856,3.6813102280926864,7996.5088788696694,0.67318090086595117
0.76077654660672056,3.5026409422538607,5044.5573462040593,0.6924785231046755
0.82603217782898186,4.6553259133220326,5899.8841090527321,0.78866254455085227
0.60083466043618605,4.66941253062123,5659.4275026957048,0.51534952993076288
0.78754307177771476,3.8460184041538592,8226.8539526091445,0.73230232514144722
0.50565605684763293,2.3192322886637173,6456.6184151194138,0.29250623758688288
0.61911536659949129,2.5558017435295763,4575.8275126195422,0.47008791000401023
0.50546848483405293,0.58163201653494523,2079.8967330229298,-0.3447796120848603
0.80741342521851134,2.2202981882826602,4358.6425873145054,0.72067436656511075
0.80138651068827738,1.1270318836951365,7315.1100376429476,0.62515947382704884
0.75912303265768544,0.5302970846169347,1429.101869424097,0.3048928014726236
0.56224416622328777,4.0340022393404826,7643.6428883433082,0.45372765884319255
0.77378381572180166,2.0780808624363858,6512.5512145852272,0.66492559544399321
0.77023521886553292,2.9051866362602148,141.65307294501503,0.6911474321234603
0.8053631125217483,2.8988192888705688,1998.9166107314977,0.73821960750040372
0.54025258748459815,4.6898521480993667,2631.0266113363609,0.4422223302404073
0.57477060015813775,4.5421051990726111,9275.8399331614473,0.48115114811887544
0.87536083276363907,1.6278870349353403,8823.2511617670261,0.79879583497107931
0.55137940847658462,4.4030994385667537,3232.3268792186709,0.44949195447226509
0.53792420614028913,4.6191129631040777,2513.3362244067798,0.43788859377258627
0.46535871297881903,1.6455263986861124,9566.3000203440333,0.14045278169259301
0.73453436296854901,3.0838283540185776,6272.3910220196558,0.64845122001880628
0.421256142595132,0.76557330059190054,9696.431901446429,-0.33470524863600681
0.876147610361526,1.9836801120627836,4455.9177568820969,0.81371194400316205
0.87768328152977337,2.5457964651203335,8757.6140651770074,0.82963673886775224
0.8647611836699165,1.7622896211967609,7294.1776910300259,0.78802078033130774
0.49836429871771071,2.159550222691947,8881.1875567307598,0.26607717892246707
0.43763275662081341,1.5832297875799985,840.8668111068057,0.082430215719421385
0.50379997157613632,2.4381682985849706,1482.5607040874229,0.30028652719584426
0.40564098525674325,0.51480848675584912,2765.0014047702962,-0.74888352246594092
0.58980418360069087,1.689450254377751,278.13709400258745,0.34700578492846113
0.77471179216746777,0.78620834567666864,843.76697819890069,0.48816152966849535
0.7280524889056269,4.5793920866055391,7008.1349287111698,0.66866742076747732
0.41848056887705348,1.1949149846916436,7264.1945350622564,-0.068181192480815722
0.87641880295331576,1.5500574546675863,8803.0044714220985,0.79669195368424361
0.43969247142696322,3.4847843739379774,2604.6236775172401,0.27890561392052249
0.76980511999767587,3.7797474827753703,1223.9859905823178,0.70890293511592339
0.57517984933304356,1.4556656294471702,387.16229682689635,0.28334074695051781
0.67399518370775824,3.4793947542158099,7337.4231836799036,0.58029934310294096
0.40749163194547749,3.1144204946494942,1687.024587159751,0.21724488489496238
0.84060908445560178,3.665169150748778,9071.5463293399225,0.79712107367393426
0.89451070362941631,0.9785026698736794,5126.832229628646,0.7867038476867525
0.78464853466609097,2.0393259182389922,2677.2251327820786,0.67904919744986503
0.66693932772280118,1.6881830350793556,7737.8317253900532,0.46964989561952053
0.57291090875641526,1.9154346859809135,3003.2558837100878,0.34993849713128689
0.50796237160259672,2.9653610087808957,3708.4995532649077,0.34203396459231927
0.83436792608543431,2.2810719973962708,3447.1125215585021,0.76175641969562002
0.51900449850155894,1.0857984674966341,7111.1529041380918,0.07601667350729302
0.43317320728803821,3.0399145516529154,4667.6877630822246,0.24671178441555752
0.83157218963483093,4.2749993340989132,5515.1014140624102,0.79217386528382361
0.41603690919407971,4.7194450916079411,4571.3475231893044,0.29230136836867288
0.46505209814680792,1.7837105659991905,8734.6490967346836,0.16514475216238389
0.87490843309410282,0.62818723312506086,7307.8274054409057,0.6757774092374087
0.72206628273058282,2.9601574650873088,4645.3007165762638,0.62817475143624346
0.70103686777173824,2.2257012376127756,5814.1386129935854,0.56671374875828018
0.83868284853364283,0.96974608603532508,9789.5975947478655,0.67233296190932001
0.71364993524267151,4.8390383006707722,7258.1255377198113,0.65447494075716894
0.61467712292370358,2.8344426192823633,7288.9587419081909,0.47873403681040838
0.87972766624012166,4.9284462990781019,4852.9757489979484,0.85532396445232373
0.65255436992060822,4.4375005381706769,3004.2882346132355,0.57425677263792185
0.65069717374037306,3.2303906794921744,385.22293630785566,0.54256696259373294
0.51093972129899368,1.0735976016567497,3333.0399871521372,0.0554056571894051
0.65324592374985579,2.8461000025681953,2757.1325228909254,0.53141110559966831
0.54217628796476958,2.8732353927762286,5483.715140963739,0.38283545804659713
0.51336460517557425,1.6780033213366021,7666.3671025622934,0.22335600469390199
0.74758368389558782,1.8800344543196592,1440.2428230036212,0.61332214654745676
0.65644615341311185,3.9030400196045725,5280.1316257538047,0.56842403607348624
0.595960809413146,2.4250837455867487,2799.7647795855182,0.42935246389842363
0.702718739704285,4.18821549814046,3609.4435845531489,0.6317383280163702
0.40520856256443288,1.729589331234791,8960.2884220389969,0.06131684983576291
0.55638008277381301,0.64594777942146786,1756.8694708730325,-0.13039357193788459
0.81599797920018213,2.4671334129367697,9254.1199639365277,0.74141667774523168
0.88393674728932625,0.51499211170469383,4357.4029039932975,0.65856775605082241
0.70358520368193567,0.9413065405059966,9874.6141017327263,0.38868800116305441
0.71264201704819685,4.8781753730011266,4674.6972561633347,0.65373515926234893
0.80870964725369587,1.3846469199672253,5863.1107949441976,0.67055865006602877
0.86305222731917541,4.8293394178585176,4113.431012104088,0.83469477284529803
0.70374712512015347,1.529393020510881,3444.9244216810553,0.51004094828610091
0.42823465269867006,2.306869837180531,6638.2028202678239,0.1803813329811845
0.55874895659714952,2.6925600328283306,3474.2783037419949,0.39487107160182422
0.82657862568921459,3.5416057142113546,1717.8913409424204,0.77761174786458842
0.52791235682630344,2.3677080294781359,910.15282415672471,0.32852643706923401
0.66890033958149087,4.7530336144646474,2522.5261840842045,0.5992396371175126
0.68202916833802296,4.0889418241428181,5514.0533816552806,0.60426556950554644
0.76773084333851604,4.492035091521176,7978.0255245470444,0.71602395505086713
0.8711574772691264,1.9134800250712285,4094.026245185933,0.80382334205855499
0.70162700752295049,2.669596572481471,7103.3467308797053,0.58985993546692717
0.63779168717764545,3.0433200863487992,6935.258227457236,0.51877419886049925
0.4148404025889928,2.2930908489106452,8214.4528421322502,0.15965661966604716
0.47348952460271831,3.1528805637700352,4947.6727606729273,0.30649605157127868
0.80914924047758352,4.3679914384352774,7746.9876395819283,0.76545621538530362
0.73666929468706299,2.6877402724510899,4863.2928786064767,0.63869453573731072
0.81611471181813888,0.83651019069384203,3132.953416634713,0.59629038663049505
0.87541722569452729,2.6383320851683507,2516.9924610047951,0.82819694777506925
0.40845288890133291,2.8128385970179961,2017.0932143015534,0.19815034551125355
0.49389566739159696,1.8161399620525245,1676.8344541969568,0.21522533185400694
0.83708176003474044,0.96084605414432134,3246.312565458174,0.66752469180038532
0.80075611376455513,3.0991063990582184,6250.7968187177721,0.7364653600505191
0.51889212507957772,1.429041843927936,1112.1177282711963,0.18222747319085131
0.75696680084321,4.0376430918869293,5386.9823126745823,0.6967749528700371
0.6255990885557261,3.2216908178621386,1661.6149909061996,0.50938653663470712
0.65040683591252391,1.5308599341350728,4659.4005839877982,0.4220429233871143
0.59512016349143204,3.3050495321042899,6320.1340681593401,0.47261675391294222
0.758019636237101,4.7339231161967312,9556.958572371308,0.70690339336129615
0.6589498436101352,1.7503429305963019,5198.6706969415645,0.46410222236503618
0.78349820974850937,4.9720787118001137,9813.6376450582156,0.73995469348484444
0.62175664094988203,1.3546501918457892,8762.9464488988251,0.34253816718674801
0.50263866682886205,4.7581830263790401,5149.5069396914623,0.39811109182516824
0.78020464151898272,1.7154005642210035,3177.6326652615739,0.65207400948737293
0.52636137976664132,4.1283443779698157,9469.6349529546624,0.41163291312978612
0.66763951266356503,2.428389652388355,2719.6659960962543,0.5307749501706579
0.81438020749323525,2.756593087552297,2194.6382047969851,0.74704353987081695
0.82289364243381313,1.4656576084282902,3424.764692575864,0.70205617224450456
0.42180832555638803,4.9376112521865627,8687.270839686189,0.30470885277234361
0.87745734276431953,3.4662615385820104,5551.1357506930799,0.84210436784546483
0.46407762184292328,1.181436291640348,5204.8237086647177,0.010458258742960302
0.70601834187872581,3.4813829199712938,388.8413653907848,0.62157441115372003
0.60929045212661004,4.9662261518186677,3042.1487700011426,0.5306171223326559
0.62148749199665809,2.2976287258974022,2850.6451642747029,0.45674699074117198
0.72934701023399218,4.972285590628517,3366.2545873936738,0.6749147004173317
0.45906056131587319,0.97589341661761997,6155.3471695980434,-0.095241198971624252
0.46815276172272824,3.2073258869137518,2712.4049494319856,0.30233012410200255
0.70879637373959892,4.5357735675809323,4950.3178688566086,0.6445948385611775
0.57782556604167135,0.52773936451308523,2894.1533620782029,-0.22214211184387866
0.8855404112211922,1.6762074092424513,229.62165610906283,0.8172555509182915
0.43458562533484835,2.0030193893654058,7193.06192972387,0.15230459617102904
0.42211729606326853,3.9210656591961719,317.93197678104787,0.27473830418604533
0.46821017497738276,2.5288689636476835,3932.8635839964131,0.25792255918270968
0.65026799687302206,2.4019454537047844,3643.5209200044733,0.50466435604614657
0.49145438903046373,1.6516499995323599,5723.4508080944524,0.18355282930926164
0.76506696416350328,4.8290229732542622,2824.8388814798441,0.71641674296188906
0.58110618744551834,4.3033363529958439,4886.7324829026238,0.48376454872772179
0.79442454296229115,2.490705201512319,5521.5445877891207,0.71188749405225293
0.88076180850134134,3.656938201788698,3498.9527475730924,0.8481557908660593
0.57220001607624116,3.3285996063137069,225.99173072086586,0.44367750375234816
0.60444012381938028,0.65165126146645802,6345.0887818801693,-0.0025714781998695813
0.72745581802350712,0.94805159882975321,4242.7506945880132,0.43997760237267824
0.55059978271174892,3.700629773425403,1401.9563425546405,0.42916093451476378
0.45266690157725104,4.091755622616656,8677.0278930373788,0.31890204636511787
0.76346413459396112,3.2042618469363635,8249.6029261406002,0.68964499099550836
0.5983351059815567,4.9488598483004171,7693.8651704314952,0.51717198834823219
0.74367767327490286,4.3044262081703373,802.55540966796116,0.68412912619130661
0.68259339444751155,1.0161854311892287,284.08645886340435,0.37024232562631065
0.89963972410518256,1.3423036616203565,8711.534896105466,0.8248725318785981
0.64589470683945238,1.6855369176580288,4609.6221314191635,0.43581014004600616
0.51642521200639324,4.6578901718983037,7950.5319207635011,0.41260679419330687
0.62332992753318706,2.3514718133769019,5826.5263314301119,0.46314511463258734
0.67840760375864506,1.2082301703756355,7013.4937970876399,0.41223944794991141
0.54626134853659436,1.0308865340499838,7558.7655804560709,0.10611722357569386
0.77141861810271606,4.3711503329780914,7050.1393130041333,0.71912543107303317
0.69669481528160671,3.1625755081684868,6070.6025288413703,0.60079032733025228
0.72171461465073627,4.6906024069309264,1113.0338376801014,0.66238633201094921
0.45473505999188696,1.2352384052646657,8203.9581199525019,0.013310200074838741
0.87543082770243741,1.6343572536604176,2953.0644823858765,0.79921176848599684
0.62488667963661393,3.9850495310978209,5573.7131019161634,0.53075652706607657
0.42382100687009955,1.6191942266420067,4431.6224175224052,0.067977968617166207
0.43844834313938369,2.7341230219549568,6705.0545517967257,0.2330619532983389
0.81856427897348905,3.3159649665385524,1146.3250045235216,0.76384846536949103
0.49422747614547852,3.4448351063370057,9604.7609605482849,0.34740694388716553
0.81280674703513989,2.1338483085721154,1145.4625134438104,0.72508108621245371
0.81530181659450762,4.5142552242139455,8161.2576179701928,0.77438738570128018
0.79271258564752312,2.1561757061956159,1601.5775344464432,0.69657597963862905
0.70097258291491449,3.8340360858770319,4567.3921072400926,0.62297972880835661
0.70212104538166109,4.3149408319835185,8889.9400182735499,0.63308673733034815
0.53450784185288991,3.3566119290435696,2112.3738998340664,0.39582867131209193
0.42087138607338115,2.0737852226455309,6503.8487811079567,0.14160976939167697
0.75532745024205017,0.9688911227409629,2099.2176328640771,0.50279902468915749
0.407456463367455,4.7270351459896904,6076.8552219404164,0.28210441534317798
0.41067261822940287,1.4982745114889615,5110.6021908780267,0.017335230953867631
0.72001206943414253,1.2653240896988103,9529.0566888018711,0.49873442772536575
0.87568246329806332,1.2953356302496899,690.47840225560685,0.77970923921715607
0.51319429071494349,1.8099527721121316,1216.2288985594182,0.24423384225143102
0.4035677979550617,3.1285159181055766,234.52496820326806,0.21292398547093075
0.83102394571546734,1.1754116563709311,8773.1728137466362,0.68726490319733879
0.66921695341014886,3.8980738496263632,3634.6680795390353,0.58435887751157212
0.56446927509389866,3.0137823943945783,665.93676663878284,0.4199562784966136
0.51397765814339769,1.7602728239256331,6825.6861139378007,0.23787140049368266
0.73493680697272468,4.1568028264015648,9204.6636357530188,0.67117068572594585
0.80541381298723491,3.552103653220378,9247.0599677767805,0.75063326432944133
0.89359868119704711,4.5747723368634867,9341.2984603866626,0.87034040494457177
0.54409343051097458,2.8447807011655581,5690.8228437549506,0.38383272243522304
0.87039217442214656,2.1025297233705067,9862.9474751732578,0.80874842016877846
0.60029209561514363,2.8505326600223975,7645.6338660474621,0.46006991539226705
0.40993311331253329,2.5024387896805869,1591.5680708393572,0.17413638209147381
0.48111780969413498,1.6680266302561246,9694.7499600699011,0.17004232630920191
0.55797618994251308,1.2455033905325485,6346.077672622635,0.20308047996898365
0.44456936679853021,2.3207284502483714,7299.6000793037301,0.2052347591058353
0.65402703190120071,2.3929856055632701,9652.1393263693117,0.50944907568847919
0.43527559574787722,3.9876086855034183,3740.9264785321116,0.29365578076825649
0.42686066359763875,2.5193494105614542,1296.3200650437423,0.19936568652153985
0.70700105402280855,3.0463794603181977,1112.1168738867018,0.61082165490534357
0.4310529838384447,1.588004307625732,3869.2451824239802,0.072774978275472857
0.79504319271545121,1.974901689845753,1480.921267358789,0.69126242816480832
0.40281105231584918,0.78319420385309735,9925.3043499783798,-0.3596932470598963
0.41866848121295808,2.3722870233157147,4586.4270496624549,0.17361739208525109
0.63173371821778723,3.1908379245603777,8929.5161290788892,0.51632005870609288
0.8427247816358634,2.600665323240996,8754.0729312760341,0.7822497881952859
0.468327866595109,3.1514704941593368,9277.3318811496447,0.29962181829472156
0.43109217519412479,4.7620501636888219,1305.3934508750635,0.31162517983488591
0.53489959729270231,1.7376642442698231,7799.7569753429434,0.26724121378102705
0.49319384890534307,2.2781187382537569,4260.0022595519695,0.27072688852068011
0.75899388085304986,3.7471917791864682,3359.4450469275189,0.6946774184596376
0.43956556093818566,2.7720147715761385,2482.4351132868214,0.23738971223476868
0.70846652242547659,0.55677140925911761,9474.1805882332574,0.18485221190895773
0.417287931416294,4.2989166509665928,8872.0252682534647,0.28173934652975385
0.82300744998276942,1.0347096209239872,7335.7172148800109,0.65195216409572254
0.5897956421934536,4.8993718983612338,8742.0958479258952,0.50606973480851847
0.49014126879726194,3.5889352575662175,259.05317914581462,0.34807720393907027
0.6334770301297814,3.5092062371504711,2466.7765222856601,0.52903091180535922
0.57332998528015011,1.4223686196340628,1392.1986023683216,0.27335850894821262
0.59806031577040608,3.106103754758204,1243.1730400368651,0.46865714190222241
0.70133511450882025,2.6638117461748632,9183.9165650371942,0.58921574799575804
0.72462572826044902,0.98968986363573075,8865.1125745696991,0.44638273330045786
0.45992658620975474,1.3317954696458478,232.96512086702975,0.054403796787846015
0.65503184352143851,1.4661381176483963,9670.7841813431023,0.41974148968228508
0.82955080767007749,3.9072609989934302,5641.0962348032044,0.78592710493462348
0.72079745172007659,3.531032366889014,1149.2656335362624,0.64172637015819545
0.7107069810727441,3.8550515607041915,5770.6292712123877,0.63566440009247527
0.71584251797806608,1.1241243354547212,6128.1727040690312,0.46306133260590798
0.44971414696886253,3.8499713035059848,1018.8169295161869,0.30678169120483689
0.64882300302193507,2.0379031786938908,5838.187960631084,0.47650029375409969
0.81775700002002583,3.6927873403086555,6099.8572960287593,0.76840593179286343
0.77663492993210692,4.7664464058658975,6824.9253136309444,0.72977295959860955
0.7276363950060426,4.263860718086212,8752.8387492660022,0.66375916659690148
0.73850335579559312,2.6653091374363709,9329.9915225850182,0.6403921684171836
0.44147804115063566,2.4847415174851673,7101.9038962251198,0.2166973326064929
0.67650904230725495,3.3941934004075485,219.85725687892906,0.5812018751747331
0.80638524883798479,2.7972183495794405,9811.2885462589511,0.73716836014171083
0.78040494663067639,3.8619665493597277,8627.2863949827788,0.72354400530384644
0.84698697551246749,1.5270607562400316,450.46367392916,0.74678596919213935
0.83974719252232655,1.5693778251368649,1193.0207882101663,0.73763487456364896
0.4449289881326578,2.6653708602579309,1048.720101426346,0.23667616292782781
0.74626126529903236,1.5338834845371314,7404.9556216704259,0.5808388344176304
0.60066924856167048,2.2400960523872082,582.02307110775109,0.42240423576778879
0.56499596049905421,2.4914293478178706,7599.2309886961766,0.39039576969615386
0.53411994696281662,4.5696442028634916,6752.0432628908165,0.4321688907415801
0.88613138675250047,2.4346138486360789,1613.8564708853512,0.83936067881814325
0.66934402102309609,4.53077809425944,9078.472591160722,0.59636406656541707
0.72043486998715567,2.1850386504870229,2134.6724188519261,0.5924897052869651
0.45831052845414227,2.0599474082676732,4454.995619789308,0.19534776087484995
0.5961611861153624,3.8721669489246411,6606.2698797472103,0.49186846857207833
0.55312589661300804,1.4633857888455553,5239.9457652302472,0.24775590683093918
0.64767532468543332,4.3365629525332352,8098.7204246796337,0.56643018212183849
0.49952990839596861,3.2159560020752966,4822.9567189346453,0.34390896977582835
0.85851305801617972,3.2786937448577946,4548.051343564468,0.81535960941924257
0.64930278934473917,1.266984790061545,1492.9690351983954,0.37250608791138939
0.79996406738186099,1.716622693478469,4723.4843739493408,0.68343529645387258
0.891253569189705,1.4941253676861959,9705.3615797190687,0.81847090104004372
0.79577471140140388,3.2648739690303037,8183.9719117614159,0.73322243816334909
0.59313882095486081,2.1515272109103369,8136.9959262215943,0.40403538922415483
0.79573698607361742,3.2366580625394441,3495.1381552071475,0.73262775118393608
0.66063275546972977,4.2368546712412805,7435.6003732034833,0.58053389184011062
0.44767809682416609,3.8419052488547618,8042.3780070376488,0.30391559686650149
0.40319944785386957,2.5502362498735418,4735.3375183841845,0.16918169668445387
0.54917774295850041,4.0112789147428831,7841.9004297846595,0.43678908422311136
0.45846743967549297,4.4500963288444275,9475.176098100108,0.33677736370692879
0.73593675021639693,3.6443635725766388,8541.4728217414631,0.66347876282714613
0.50347224780291666,2.3183661525711727,2448.514262917251,0.28930083590302691
0.82270517396665599,3.6404325816877336,8843.9449158365933,0.7740035919279773
0.75219835720137684,3.696261981508473,7967.4742628326594,0.6851572102160397
0.58167493078164179,2.8934007570405638,1872.695702622867,0.43709590272946464
0.81611251372372884,3.2661492548403985,7149.2266825747529,0.75981150849448165
0.5350695625767119,3.5562799561434315,7818.8225826457856,0.40433451270525106
0.4319309581607888,0.63630017497832048,2105.8523894537675,-0.4608379961437829
0.58841461784890048,4.0718234659553012,9715.9248935617125,0.48733327540063787
0.61474245809200412,3.6416284370868697,9810.7765281563006,0.50894980281051594
0.58543158192015987,4.3173633073224007,3091.7408350998944,0.4894080628022025
0.59913691990237594,3.4480018490054181,6866.4764195572807,0.48287738825123899
0.65437672203180175,4.6704136171323301,9999.1332501264096,0.58037400914565407
0.42562600974673265,0.86793603496365312,7933.714758365003,-0.23614394462245153
0.67745232672704647,4.6566197727653593,6682.2004745457143,0.60818584395355457
0.46926244595168981,3.6167295540964521,9698.9211352929324,0.32251728679341773
0.52589909027096837,1.3812627079346993,1987.5604757965975,0.18266177053045363
0.46953945799079938,2.6318723134791173,9544.9761579991809,0.2679869209271849
0.46497523281128206,2.6612219018973811,9175.3306892663186,0.26393045454335207
0.55628831217785346,3.6706090646653835,4078.0137948431702,0.43540600627023818
0.79395637035714439,1.8380056894512991,7583.9871671709334,0.68185463377091771
0.61548032045754064,1.2382579349818903,2173.8081357856772,0.30494753994434087
0.84333993119148376,4.6184481442201619,5281.5643751740563,0.80941943150923201
0.62592442705257922,2.4737639571304184,1969.0987686187179,0.47470726186219026
0.69042515726887033,2.9130479475011715,6679.1051157791326,0.58415335937529822
0.40523201656233876,4.2257996488876657,6251.4697013400528,0.26448516795246235
0.8091509741830234,1.6590394519240901,5576.5593223452652,0.69411511678033344
0.74943704056227933,3.8752280343775287,7010.3660618332724,0.6847794366187302
0.49494186346842456,3.395684382083584,8662.6979286717833,0.3462065630982315
0.76940613678188374,0.87272289271479986,9152.8917083384295,0.50518267576918774
0.71966678065733847,3.5657189955745348,2215.7683542615609,0.64104779254005073
0.48657269804492453,3.4750924670730865,2768.7603464701597,0.33882776555180094
0.46596201042302443,4.3634619854446015,5381.5088265989743,0.34357341362571292
0.68818721806224215,4.5573990562370739,6862.0543509228937,0.61976819701754704
0.41668300672804032,3.1653137572008703,224.86918631257137,0.23239890789425049
0.55027757777366682,3.5384247525162213,5731.7315539959573,0.42318078932097203
0.84913114448153382,1.4549873234603954,8755.2304037860213,0.74544030602140565
0.7249853765875135,1.2539229167179922,9226.4829853256069,0.50566198776844029
0.63830893914690134,3.1265654260088338,5660.8288371024828,0.52262574958550156
0.55097710930644317,1.6570708040547146,9669.3996352182367,0.28000323806640015
0.79480379872777007,3.2612527733802503,7298.2044433461815,0.7318843577855868
0.80441287368596937,1.3912873291072851,9524.8140458448561,0.66383290704491005
0.62735081463471265,3.3207126119402925,9175.3634913521983,0.51513117116862284
0.44468532001249955,4.924048079716929,1650.6905563100472,0.33190927254152847
0.60411145969826263,4.2245296877781797,4544.9148809732033,0.51039959836442783
0.7803006071110794,4.5459665999963077,7073.7761388601248,0.73197218496888872
0.46210611804370749,2.9537508161338089,3052.564654714698,0.28000074916213519
0.76255522042060697,2.6269457876840359,6152.1479637908697,0.67216706673558979
0.88871373544731747,3.9073615002656545,6187.6373876986308,0.86023255587252856
0.61034225532822561,2.070763056012169,404.53371909401727,0.42217116373932656
0.85732653980530449,3.0655594517153557,4743.6468590367513,0.81078578192998041
0.78350842759876393,4.5997465917551494,5230.7744423741451,0.7364424494882984
0.57139747556325093,1.3421256797171124,4574.3263369027136,0.25205143300255117
0.68439534542046276,4.8733232445993044,9708.1029964585086,0.61963365432408501
0.49770943049912431,2.9316205814875715,2666.9337734109922,0.32637396755664427
0.55935972044377735,2.3947496111075997,5644.8385819450004,0.37535706834503813
0.81747181778748024,1.6848490689293909,5231.7921331681455,0.70913678316713635
0.79397843176745919,2.4974815965820718,9748.9223953465098,0.71148670549628601
0.82803187692420366,3.4629199544974956,5670.4726150639781,0.77837201607398354
0.81058537698275979,4.585918588618215,899.62610359772657,0.76928184763373297
0.73942404217114799,2.316120875297992,6376.4532393646759,0.62691870593936505
0.67790528006826967,1.0010272638966831,8971.420718217485,0.35614109686518958
0.46192551660545472,3.6951909244486854,3042.7393469699659,0.3163107176962956
0.87287667939603797,0.96602706187727994,8403.4407826543684,0.74128272554041474
0.66272700837071719,1.7508916862510437,7772.6641620327327,0.47009773593899895
0.58551099342657076,4.6078713182875193,3032.5530894111553,0.49555861022341507
0.63273486948879443,3.8827643838029404,4726.6602482797744,0.53814629954021287
0.88286750647264811,1.9494941440665183,2345.9108740576439,0.82278397460677588
0.79629187107579225,3.6955022924407719,7743.1902458650684,0.74116861236725429
0.48584861837294452,4.6998557716868188,9389.905227174193,0.37645135032815891
0.70180428842309817,4.6836735960914071,3939.2628547915865,0.63813723190025451
0.82283731703239404,0.77028366167437279,7872.6398172171703,0.59284063946752685
0.44599563697944289,2.8584124426415762,5930.0487596871335,0.25218023275157053
0.85710312082650442,1.2490758533756574,5114.0605232900953,0.7427010380488146
0.74515256368325478,4.178848003849593,7589.6671043143197,0.68416747016418511
0.8787243217386258,2.4175279734297681,7218.583681202027,0.82855916146156838
0.69457336775132283,4.6933486143730576,5421.371621121546,0.62949688242199331
0.47735135126687905,1.4129748145472738,7880.9442976394339,0.1074589488318215
0.410008793453633,2.3921731169833054,1531.8559647761012,0.16337480097302753
0.66543501892302337,4.6202638113961312,3453.289408450692,0.59302249125485129
0.44612825577606791,2.2869580983246616,6005.9315219112032,0.20394115815076494
0.72249031576565259,3.2845784805764064,6780.5274369156068,0.63800164062044873
0.77849884685871029,0.60484576462537687,3164.4466932741962,0.41228787854932514
0.72588623078376568,3.2842919533859227,1476.5345499673565,0.64242417165298771
0.59495482831127422,1.28576357349522,2968.2894779897574,0.2799317711658218
0.78620135117924794,2.0717578853029681,4680.2549467376621,0.68300461649444821
0.62764094365833567,0.58703744470575847,8976.6377831694899,-0.0066611093023615231
0.78637643330506313,2.3160352702486824,6861.6036348939679,0.69413968309702367
0.47488842389610253,3.4390442711182319,5243.6613995271628,0.32219728801457653
0.54064350772270409,2.6188805925032099,9748.9719464572809,0.36524166099771527
0.46224649916751875,1.7769254631055644,2973.9420429832212,0.15961506526784364
0.82047578676374877,0.93597306698421345,7233.0023515675275,0.62867089454105496
0.87183108041575696,0.52362534869452659,9494.3858952471764,0.62705889758735378
0.70043678357092642,3.6037681889769062,8158.9321330316125,0.61731178753334326
0.60798199371069739,1.856656554576902,4938.9139786800288,0.3968400863272738
0.77914082064587964,2.3110697427908873,8045.3139389560602,0.68357504205219377
0.75416132289887006,1.2924728473479181,8816.7343911908283,0.5639533215427277
0.57469980767383477,0.89054959231263675,8273.7442682575838,0.097129332096255572
0.84751175946932211,1.3749366577279294,6437.8053564596785,0.73660611179922264
0.60381074596011808,2.0237385566753163,4063.2214524009378,0.40803977903701982
0.41613752555125194,1.6477607892982935,1975.961457286928,0.061800610726747252
0.53999434751270392,1.6687891509894996,625.68409614488974,0.26434199669622227
0.59223694878724498,3.4801195815098871,7919.7425051067139,0.4750676844380462
0.61921627876521912,1.849597476498781,7177.7803081716547,0.41334244617566007
0.60688416974813864,1.6930922487852549,335.63220089497952,0.37469609462470066
0.76376158765634905,4.1982242019410814,8448.0381837217192,0.7074905547195125
0.77301346242870661,0.93559570849805773,1198.3552036988785,0.53040168523737863
0.82983118957173763,3.6844133705236519,1636.9392291564807,0.78364505535844309
0.64893978029528232,2.5622417705703158,179.12899014588459,0.51192686303783819
0.82539108022757723,4.4642346666599622,3691.1744337050545,0.78627823495614768
0.79748207720700615,2.7848191664849189,3677.0552850591484,0.72475996827071287


==> anc/competitors/data/v6/legendre_p4__s42.csv <==
x0,y
0.77621648807040367,-0.2962043377924426
0.44448965535453178,-0.195116295896685
0.86001194071226861,-0.0052834035312052663
0.70039434876877027,-0.41176433470661178
0.10323557440877303,0.33553099106851875
0.97586612812038842,0.77152175934099532
0.76352830497044943,-0.32426876516447734
0.78820366222418425,-0.26612410185458435
0.13683249634879041,0.30632193585995471
0.45588207851661144,-0.21538881743502003
0.37709004399025542,-0.069776060331763146
0.92749733896011577,0.38669898583125306
0.64742646887985789,-0.42818399803045903
0.8245339971381217,-0.15231602231279329
0.44898005683905784,-0.20315521834744832
0.23496633456692911,0.18130081460169598
0.55903893914567648,-0.36965382246431033
0.073179083543133572,0.35504354745669553
0.82935486027265626,-0.13450694352878845
0.63534775513084418,-0.42585786972929252
0.76050686268452006,-0.33039722402365812
0.36098070844856966,-0.039364312733217832
0.97099104415095427,0.72842052583052652
0.89418991010897575,0.1736214728792711
0.78059966210302423,-0.285614936051932
0.2026923207734479,0.22831894108624901
0.47205379368976386,-0.24338832354501427
0.053365728129356492,0.36435585509102575
0.16274659714687237,0.27874499796782753
0.68621846371003004,-0.42073426917808465
0.74731453434873896,-0.35473901363574667
0.96783463510986789,0.70104739886355372
0.33256710455677041,0.013764129313054374
0.37675510897452019,-0.069143099918249185
0.47486025316304986,-0.248141403035955
0.19757664549344284,0.2352798563224586
0.13862229028211692,0.30455498994111674
0.48094787696367441,-0.25833260206574915
0.23464025556037527,0.18180117684492897
0.67311585473568525,-0.42594243452951708
0.44278039968360744,-0.19204085858356401
0.8343514140972591,-0.11534697106924607
0.70326245098222662,-0.40951009008788231
0.31924297496822068,0.038257340595686917
0.8339372033812491,-0.11696273612637054
0.80671671392183386,-0.21252553470508917
0.39360359523987271,-0.10095817234742854
0.29544482289094165,0.081005042850623821
0.68567054893522572,-0.4210101722938806
0.14835495877321672,0.2945847934526159
0.20790912045035725,0.22107644862407794
0.017288647053495455,0.37387952592225032
0.789055133727117,-0.26385183582495175
0.66820234802611178,-0.42716603807745912
0.70811372484007173,-0.4053504608589571
0.78292174071174825,-0.27981475803342937
0.46432661778295659,-0.23013382407126504
0.57305378399336482,-0.38466309500615314
0.14839902814638087,0.29453827111393027
0.1233847728006137,0.318924710069308
0.67171893217256695,-0.42632994770490718
0.47638524408170119,-0.25070990198467213
0.56958374541637691,-0.38111867075643291
0.76734886884186537,-0.31621714772840104
0.63837113680058488,-0.42663216984589591
0.55804360665141584,-0.36851941106239128
0.56361508913795944,-0.37475495481104804
0.3109105970819861,0.053385624869330517
0.040509656222260014,0.36885791089023834
0.44235021534003877,-0.19126554020166031
0.22243882609133392,0.20016439605499886
0.41444335728738979,-0.14003835529209796
0.85486904253548446,-0.028946844237597968
0.24160009100668733,0.17101641750734276
0.067719714272175352,0.35789466186126917
0.28857005310177658,0.093065197604067285
0.30065782018901677,0.071767625700021209
0.66529734957962616,-0.42770789899786932
0.5614618308178656,-0.37237826557837228
0.78605922701534936,-0.27176624906766578
0.66767040492411367,-0.42727527057857539
0.41232299282566981,-0.13608569109908764
0.8158801808193743,-0.18264737035527756
0.17530319070862688,0.26388974891850736
0.032484952402521874,0.37104760149959509
0.099147382167885323,0.33855950621653474
0.72513575709048583,-0.3871942202290044
0.4672584579488735,-0.23519090678632637
0.16965906124326577,0.27068407976989339
0.50603432735232989,-0.29838679619954689
0.16078898168603675,0.28097506153019736
0.69935717132695863,-0.41254246628319335
0.45169471281829038,-0.20798523974253025
0.38721101383551765,-0.088897630000701722
0.30849696825639777,0.05773720706050578
0.63397976718769955,-0.42546628403319908
0.36819448444785652,-0.052971157058541385
0.09677342012293999,0.3402646037225559
0.12682584309931016,0.31581392339166114
0.96227868790401938,0.65387164078062598
0.90949488380053101,0.26657033307253819
0.70271006247264212,-0.40995600773393082
0.27321126184492439,0.11946008554803322
0.96948461357424665,0.715304404795293
0.78096339492613664,-0.28471513859159625
0.7197212872674057,-0.39358349271482962
0.45486788712235077,-0.21360100613758948
0.27951914622670743,0.10871587636896829
0.1054270525319643,0.33385975055387945
0.90357637257840329,0.22964727203360313
0.46121852693527499,-0.22473690960551229
0.21033973114727803,0.21765322751010691
0.31289705790914596,0.0497935744501663
0.58342737325247707,-0.39454965545860099
0.18500505510983939,0.25177445507015039
0.85804814125145179,-0.014416345745367654
0.76093433453685799,-0.32954290089014404
0.72226832639142746,-0.39065054787087639
0.43777210937735267,-0.18298339571654887
0.63103575229541875,-0.42453745140549404
0.58825698922360825,-0.39877593180741377
0.65334813553927185,-0.42855867088581712
0.093599877928490199,0.34248228453039803
0.42164932814890355,-0.15341783553220545
0.051198032123273556,0.3652004157993104
0.49905091105207372,-0.287577022580634
0.33656260020945744,0.0063570619457107291
0.15307894697738644,0.28952800511353205
0.11236893804532612,0.32834711204749711
0.59176812645593491,-0.40169263476577488
0.17888703885151724,0.25947801283978189
0.92586891719302922,0.3753390158040002
0.58525052830339097,-0.396173847278665
0.35340110648948869,-0.025104607910853893
0.59500633656660262,-0.40426372807911837
0.032575832319400526,0.37102548355325637
0.95897362110903084,0.62641134335060977
0.48748040257347125,-0.26907685973880047
0.78490787497778336,-0.2747481613273437
0.091902699923214176,0.34363919966051343
0.49179174752977872,-0.27605243136916169
0.4957999244109757,-0.28245091454987992
0.93844819042523298,0.46570782703996905
0.57601077185231464,-0.38759100997846474
0.47875450704638428,-0.25467995404989052
0.27430590646097464,0.11760559421897754
0.33825330736912668,0.0032151414721622862
0.52546567844682246,-0.32688237222973049
0.44452234570199622,-0.19517503408914783
0.031395959081527119,0.37130785239858699
0.82802900495241427,-0.1394707531981938
0.89719916412136902,0.1912485126614758
0.14884659810862466,0.29406509102844253
0.55849578210365891,-0.36903585965066321
0.1174899837240891,0.32406903450860652
0.67551769210941359,-0.42520174373329922
0.28842144600061825,0.093324296736749635
0.6628284083449828,-0.42806395300545652
0.72972466814401382,-0.3813181419600411
0.77096101699848041,-0.30829052740207796
0.11666353649633759,0.32477150797607063
0.91685172668623183,0.31422318541251659
0.23791185098593201,0.17675890655783222
0.047038430614417981,0.36672411618473888
0.5593039446975685,-0.36995437237595519
0.37721306102381436,-0.070008539058010522
0.83149184570108903,-0.126400431910481
0.81016895734365879,-0.2015356474026857
0.3239675038944882,0.02961194987179061
0.95337040111904747,0.58087259949094294
0.29800865975871743,0.076471563848491464
0.51990655793939744,-0.31898227401028567
0.26340543966192675,0.13587680816016634
0.93668313434847372,0.45266255171085001
0.17296173940619797,0.26673130654098964
0.054461513198405698,0.36391577744727488
0.44074608940300758,-0.188369939978832
0.99245180841527869,0.92579251422459796
0.89276049359236476,0.16535803937573057
0.75112193926237969,-0.3481116129550601
0.89188456596973964,0.16032900887612289
0.89451217330088462,0.1754941927137712
0.52366977678258453,-0.32435339098556792
0.32276976131248508,0.031808036810261786
0.77429230778987812,-0.30070616085141344
0.66504465053608353,-0.42774873067035279
0.37992115158497297,-0.075126296747654975
0.10352200138090011,0.33531445044493224
0.7493217152355357,-0.35128488982134232
0.26983591076363606,0.1251512540401693
0.93744501902844146,0.45827876344480467
0.2485608692556279,0.16001531984064724
0.13153035308737115,0.31143355245185245
0.83280154540365703,-0.12136723030594254
0.16175147345824911,0.27988155029769779
0.18747562507616169,0.24860285962634154
0.6033889636056351,-0.41037417960910028
0.8758164204290898,0.072675486739101736
0.20447031905742752,0.22586672436549673
0.31722043617109386,0.041943915123830833
0.77963078985876577,-0.28799592020094855
0.97210816180035764,0.73820851993512626
0.50573377434031885,-0.29792740404040674
0.15245852752573827,0.29020014984117087
0.023796924831119531,0.3728778018942695
0.2373594696988667,0.17761367610696707
0.14050399560865584,0.30267488493952588
0.68088208687672891,-0.42320317242486671
0.1306141795822458,0.31229808563508926
0.5112666323044267,-0.30629701832422229
0.69731981128645759,-0.41401411879153183
0.58530544312869337,-0.39622223051030192
0.20777789514345704,0.22126038720441804
0.80608328092044013,-0.21450739850426381
0.7182530583196437,-0.39521604090945028
0.74159416387638633,-0.36410297076151865
0.13974717404174011,0.30343381969779815
0.13251626561384117,0.3104970306996987
0.92828692549644254,0.39224311770144871
0.40360241188669121,-0.11976636654418671
0.30793920486313037,0.058740752444034816
0.49369820489801802,-0.27910643628741716
0.66623557063594663,-0.42754749807197312
0.95606702447650027,0.60263001760707358
0.29358176461323449,0.084287376448604234
0.92556034501890683,0.37319761853651912
0.034610896472393751,0.37051410003782276
0.55964606190355648,-0.37034144983253126
0.63763536056427428,-0.42645535754083852
0.11483842971324576,0.32630640552345086
0.14893620109327352,0.29397020837864252
0.42492317612314079,-0.15946598913645516
0.96656959302174994,0.69019338985280276
0.60008212770202907,-0.40805909349337555
0.93369298938420908,0.43083668866742686
0.80631730645684108,-0.21377643222359755
0.47270778553973858,-0.24449893370003495
0.78691581475966554,-0.26952631297408791
0.02765841613721786,0.37213385534186511
0.11805255679807758,0.32358820432405999
0.83113432873390902,-0.12776578589609011
0.79884891744191011,-0.23638993458342816
0.24031433454676937,0.17302522063156481
0.53546189469306293,-0.34053773775610641
0.60995566249301081,-0.41459271633121386
0.86906156423825109,0.038375171194211521
0.60707608576533845,-0.41280564592135283
0.41844585358094355,-0.14748065260909182
0.38044220297311088,-0.076110940151703887
0.43162326550977481,-0.17177598026969298
0.65541171532417442,-0.42856711384229895
0.86881572543480168,0.037154670285640456
0.45935791325553677,-0.22148907662967376
0.25536116732184455,0.14906864907578138
0.24429573936760535,0.1667811301766074
0.74855413744101196,-0.3526162228137224
0.81840307578967131,-0.17401945181185008
0.11422529905558371,0.32681695770108637
0.075893268385626378,0.35354593562633574
0.59848932711888725,-0.40689934354659241
0.1547115117507713,0.28774781050202403
0.82641754855177796,-0.14543639134287112
0.31723132718483371,0.041924087610116345
0.15243321364143123,0.2902275228828346
0.92176076776257576,0.3471212994980255
0.17387640550792538,0.26562513470498672
0.2918728815145562,0.087289009560887754
0.16207726124013805,0.27951012816264875
0.12433516302870141,0.31807344909475965
0.030936536173075631,0.37141499765549385
0.064841455072617515,0.35931078370087333
0.18289505622649418,0.25445561854722221
0.062848113300903632,0.36025618692924871
0.5952323779498615,-0.40443888548495655
0.68390738153151132,-0.42186306867494927
0.39969415226370797,-0.11242496436172467
0.32481118598252895,0.028063323474774138
0.50948097465200781,-0.30361621801850869
0.87625489281226243,0.074953370043838063
0.85262031055398391,-0.039036428477387641
0.053040311392664026,0.36448484612707854
0.18968342550055883,0.24573938222527197
0.24437742239335206,0.16665229544887999
0.25689370007388967,0.14657535135931343
0.57552032522534502,-0.38711134287890969
0.42209980144616038,-0.15425124758354003
0.058761578728318047,0.36210369996209402
0.37987799707497588,-0.075044745601709373
0.52851541923046086,-0.33112514041672148
0.11065518387467881,0.3297388050644231
0.83512396825067414,-0.11232004889798564
0.061442247800453216,0.36090553962764627
0.92559345032788143,0.37342718841224221
0.10812201016407673,0.33175902413336028
0.84513920208177518,-0.071492177072081553
0.90362661248834086,0.2299554565011368
0.97977497378072675,0.80680935385330521
0.80400562147085763,-0.22093307224306225
0.78168276536361558,-0.2829260133131335
0.64605844323559214,-0.42802459499023238
0.78120639103234768,-0.28411221075017767
0.14320668632901562,0.2999344755607416
0.54070735558816096,-0.34740492995639749
0.5190806414885103,-0.31779068940422173
0.85899642268133203,-0.010021263790516155
0.46817137193758074,-0.23675868111537923
0.39123860113934994,-0.096498709217377188
0.64316763852473902,-0.42759924580922704
0.27379868432583759,0.11846543531886239
0.14837072684441729,0.29456814912317059
0.48309850128350834,-0.26189237645964281
0.42272047490893616,-0.15539892663260324
0.24024424112358497,0.17313451934633406
0.37383669201397673,-0.063628262514826728
0.37272852532798495,-0.061534506566316205
0.33422060876842002,0.010701924384075245
0.38566943892965971,-0.085986547399625135
0.68888591200138594,-0.4193169989158313
0.30390770982557247,0.065970672683490494
0.94936934744818702,0.54912881954725146
0.91718453934279609,0.31642551698933818
0.48610132401707778,-0.26682584836314072
0.3350775929546419,0.0091130642313703714
0.54008044193170313,-0.34659539715699261
0.85007488388588837,-0.050270164530837658
0.65606146715450098,-0.42855653240838443
0.80634790966760661,-0.21368073690779021
0.53739505330508275,-0.3430931809883313
0.63658845297494449,-0.42619086475154933
0.29527405804063711,0.08130632071206062
0.73754423068718789,-0.37030878930231026
0.21038054719446117,0.21759548103596926
0.69785014753031327,-0.41363826885935828
0.86211187764263508,0.0046163629467970146
0.14078180892852848,0.30239536664305078
0.61823594313650065,-0.41917018664648198
0.10414479074763526,0.33484165390146203
0.72845847198871261,-0.38298221756887485
0.09364828663528503,0.3424489880980246
0.93658042447361978,0.45190714189202286
0.14603385073742414,0.29701765024849014
0.95929144344998962,0.62903256810269204
0.80287533432424574,-0.22438078579914444
0.59774518442169056,-0.40634767313990372
0.78479786358325143,-0.27503135655422151
0.79716369059325498,-0.24129081230429028
0.94656679218915696,0.52727375114728448
0.26084952030079533,0.14009600797118016
0.59417513640472608,-0.4036147728064059
0.10409870558875721,0.33487673202457857
0.62000404302388012,-0.42003723755598199
0.17957839105186094,0.25861832703678145
0.56930110535771739,-0.3808248828423223
0.57670620889351121,-0.38826707021025386
0.47132530145141505,-0.24214908293234072
0.52740545775799152,-0.32958860380336719
0.76628415610652201,-0.318495125511979
0.80125226934694593,-0.22927279049968363
0.49723168341967483,-0.28471563690991508
0.60359750710738613,-0.41051594578640338
0.93192387333320081,0.41808471323501717
0.1285362526161116,0.31423832881213598
0.1259325302411094,0.31662908913242432
0.096831921791660724,0.34022305902400524
0.66128465219012256,-0.42823830546562847
0.42442221778247569,-0.15854184739615906
0.77657820198042482,-0.29534811082266921
0.67451909917550668,-0.42552116897915671
0.34030138074495581,-0.00059659002184520027
0.89938288188792037,0.2042368286095595
0.76490682559994583,-0.32140273928855767
0.27782959150107395,0.11160725325906046
0.37055009759433349,-0.057419401680948501
0.32129558040222028,0.034506974253641243
0.16603553213874966,0.27494568549023823
0.15630553881676973,0.28599358230920674
0.93676618874198658,0.45327369701687248
0.44352499682676572,-0.19338161741893267
0.38948662454963573,-0.093193196106896969
0.73238885159060418,-0.37770949866822834
0.55746313460037089,-0.36785377809022268
0.93677858697007765,0.4533649506400792
0.78249847897029823,-0.28088188533353153
0.48457586848329492,-0.26432505013251806
0.38259587874601797,-0.08018044646460587
0.98676522947507883,0.87155294152761975
0.72058263364360708,-0.39260600302823478
0.95168271340380273,0.56740458944165884
0.12729379144487094,0.31538479083266108
0.85202834239887482,-0.04166663905088086
0.64070314515129545,-0.42714273850651041
0.13070246155176146,0.31221502087907266
0.59237541996952847,-0.40218357664939752
0.68923540145439433,-0.41912215652851492
0.02217965902971681,0.37315629397995531
0.45977478222332907,-0.22221783868912248
0.82714551608435793,-0.14275058382140537
0.30240543509064899,0.068653884104340868
0.46396260098056563,-0.22950362153058212
0.44789098579721426,-0.20121106188163185


==> anc/competitors/data/v6/legendre_p4__s42_holdout.csv <==
x0,y
0.36383439700722137,-0.044743723843931549
0.3784865722518686,-0.072415245312419996
0.58024362571853383,-0.39163091991252275
0.74962097336112987,-0.35076233221039455
0.19276127780429131,0.24170186907225474
0.58875958972889642,-0.39920156986928967
0.53942462123166846,-0.34574525040284487
0.60646724688095821,-0.41241516580074244
0.27152202299693673,0.12231347442880997
0.02451813247006699,0.37274731041015396
0.23934238108116221,0.17453885384002571
0.8904811300571559,0.15232612855182692
0.89668463244660979,0.18821234748055904
0.077860592862687331,0.35242726653770506
0.41000604588816841,-0.13175925528037258
0.85087366094099814,-0.046766223047983946
0.97947475054176669,0.80407589141433444
0.5616535201296915,-0.37259155549726986
0.32394695565076725,0.029649649754858731
0.60399947494200179,-0.41078777304449687
0.8648307985149265,0.017640826663538167
0.17620993225621157,0.262780656351076
0.20203966010614272,0.22921485945429868
0.5191999638699929,-0.31796312174040642
0.10963870374952606,0.33055474952801089
0.78644628701516606,-0.27075637490616744
0.44962225666482547,-0.2042999320938983
0.81400043955236978,-0.18896215060041088
0.90805217291242857,0.25745463648483291
0.68255068091587634,-0.4224832281261961
0.2738177296508853,0.1184331662998746
0.51072152249422265,-0.30548073733483727
0.33491652144400835,0.0094117836161334845
0.68912910299913299,-0.41918164380651968
0.72433756228130664,-0.38817287087351127
0.85354371210138391,-0.034912143617924052
0.40765262766364846,-0.12735743467331639
0.77733528211987535,-0.29354576008277866
0.21919899255831304,0.20491950969600498
0.4438484258669928,-0.19396351269037504
0.21882759997142487,0.20546128070298564
0.81667858193265241,-0.17993592001668035
0.80474529116278914,-0.21865858285507067
0.72106360466221708,-0.39205380262251466
0.33124344912210973,0.016212142116931672
0.75009195512916726,-0.34993592321898048
0.74306573335375514,-0.36176148705521616
0.81261896279306156,-0.19354156850296844
0.28770012321950428,0.094580951183849293
0.35604578831311268,-0.030074792900375624
0.95121444887200546,0.56368800225325932
0.30973122878363751,0.055513726201795732
0.28308992815777234,0.10257336799229561
0.13941025169806165,0.30377049018477109
0.67237803867772705,-0.42615105627342154
0.052087162338361317,0.36485818153325805
0.95277226851582142,0.57608632825636485
0.95581289742895126,0.60056708558075433
0.93022714366643466,0.40596652523212873
0.20476131146106716,0.22546378721467059
0.084512858109210512,0.34843910021751801
0.21552394372074976,0.21025010404857289
0.021169150808351585,0.3733203800539252
0.38581228352936775,-0.086256325730863448
0.7519293484915861,-0.34666512462926624
0.65954392803314121,-0.42839072662916167
0.046591526376565856,0.36688022732887055
0.95330922984756528,0.58038244537817452
0.088591093425387124,0.34583805542255336
0.74221413759539834,-0.36312215775046797
0.35685610167942633,-0.031598839643397658
0.55251046374136126,-0.36205488352230042
0.024833431252045395,0.37268904148734555
0.88240598722209163,0.10757709144525673
0.98913119318624421,0.89394747055471901
0.77160409863886015,-0.30684700285168587
0.53853986889114625,-0.34459304056598739
0.35236359933770217,-0.023156570709715385
0.22376549577314148,0.19820234416346072
0.87004849364915993,0.043294491831497695
0.24562890703308668,0.16467475586824354
0.075682950430315601,0.35366388042151536
0.86451293547696506,0.016106078211825636
0.04175308020427778,0.36847584744120343
0.13880315433067966,0.30437527657423635
0.95031869752632359,0.5566029073483465
0.64769123980655396,-0.42821171908795685
0.6060529981880417,-0.41214698310374664
0.87859204009661274,0.087201563916000424
0.63102687178048966,-0.42453447299236724
0.43506070338893305,-0.17805265835207229
0.95986077915544088,0.63373844662159762
0.51005765244280421,-0.30448413266426055
0.50638040400593853,-0.29891510562967594
0.22966064817200754,0.18938089792130414
0.51142692902471443,-0.30653670505098485
0.29150905017024359,0.087926938676620325
0.2344619182476371,0.1820746248993905
0.69821569411326401,-0.41337624782589999
0.51776338375796127,-0.31588085754231332
0.39800240263802905,-0.10924277701040191
0.60938310461448431,-0.41424528410113226
0.020312953877577068,0.37345343449556179
0.31963256389214961,0.037546200439564636
0.83367599881636045,-0.11797909090110981
0.96819475963286594,0.70414943944694519
0.61109870329023253,-0.41527451196707799
0.62903119375542971,-0.42383842185380449
0.81924510156231789,-0.17110072901053641
0.92684341009196736,0.38212516115660966
0.61141930773790376,-0.41546290843210176
0.06590461234336667,0.35879471836644511
0.32432293406235602,0.02895970908831208
0.8546256788646448,-0.030046279397712095
0.26326646651608077,0.13610687094504281
0.54242267237135189,-0.34960410729555258
0.56841775330928546,-0.37990179552212799
0.73810706981026175,-0.36946711868722004
0.94289180499287029,0.49908550001565777
0.60722147489544198,-0.41289824246207063
0.48082754061173782,-0.25813277871710949
0.039383997126205689,0.36919390373994965
0.15550925871338223,0.28687186813051013
0.82011549614561541,-0.16806300047038247
0.67660520348038478,-0.42483520557039056
0.83390712939991485,-0.11707985568636303
0.95132610687516395,0.56457342825917411
0.026736720024639123,0.37232153994349754
0.19591342143536195,0.23751241886998839
0.87542188486878614,0.070631242391436366
0.80349710525381923,-0.22248837085816686
0.24540640765756383,0.16502683675301474
0.71679426566955584,-0.39679628495295449
0.45668619534033777,-0.21680381915812208
0.50580553510679738,-0.29803713834300827
0.39633792371303528,-0.10610960471211378
0.71887887974945985,-0.39452535586786963
0.52272069034806767,-0.32300788693682625
0.76932645530204846,-0.31191554951551903
0.44907814908076638,-0.20333014921904702
0.2132245603211467,0.21355062639459282
0.76280519020758575,-0.32575459265519191
0.2601955319379497,0.14117147893971815
0.53992623507385873,-0.34639579891327754
0.83047281083660573,-0.13028242381725574
0.84732941201894996,-0.062165732287498443
0.053180484601648259,0.36442937870262587
0.95536553867335261,0.59694190072662234
0.13687369124898807,0.30628150124759768
0.61591631691987692,-0.41797315458841466
0.42439509521068797,-0.15849179902885913
0.44854523415338299,-0.20237942925397134
0.66210708026330445,-0.42815002154285908
0.12693991140542887,0.31570945120104665
0.14494246821100187,0.29814970734415613
0.62141682000440579,-0.42070156649318224
0.36209462076250931,-0.041463528945067329
0.97137001421796054,0.73173511553129522
0.078479538162999671,0.35206956798387207
0.053792246205271649,0.36418561010554806
0.14505614645521783,0.29803214759904906
0.50553063380858354,-0.29761660249263899
0.19107969028031815,0.2439143203993088
0.73283258904373649,-0.37709424780007694
0.3685902511421264,-0.05371837222739162
0.79096059506533645,-0.25870062355706747
0.96190838083265573,0.65077265432753428
0.35095603183095747,-0.020515400234429437
0.41479144516237293,-0.1406866001857825
0.65836251968654402,-0.42846767656144924
0.30818756976926281,0.05829398306927086
0.114280465122957,0.32677112591589386
0.72965898649604299,-0.38140526805024311
0.40270350984348235,-0.11807917091854614
0.69048179308430768,-0.41840991969606733
0.56953492100607273,-0.38106797499206269
0.99928665372826153,0.99287798034665498
0.49687151954211567,-0.28414698975316555
0.24052191977265858,0.17270139820630181
0.45219325651571035,-0.20886972381309321
0.56124705544211706,-0.37213889312139381
0.29959747010245669,0.073652771733515532
0.74540886384337768,-0.35793708780022415
0.59745573425758125,-0.40613140367210898
0.64699493700845778,-0.42813663860666773
0.11837541878393613,0.32331128718615276
0.95135303885082589,0.56478706819981372
0.45527562568049545,-0.21432018407074271
0.057165593602797063,0.36279207742129344
0.086127719415979659,0.34742330068810173
0.83875727236750819,-0.097850799331930194
0.19657040276804744,0.23663235388248338
0.82735735912957697,-0.14196616974854948
0.8322975968571249,-0.1233097736352633
0.78757091958209569,-0.26780086398226022
0.60592571417153074,-0.41206417370646653
0.60819966985568896,-0.41351471671546058
0.27632552686872208,0.11417292071144131
0.051325344425294635,0.36515176908783392
0.71354835147925932,-0.40016408279891458
0.024763797467560862,0.37270197406352085
0.03113178409421765,0.37136965462003885
0.64362389747960225,-0.42767431726332972
0.95185127733016517,0.56874462013546134
0.23412469561558807,0.18259129368977478
0.017064239951022128,0.37390841488980331
0.86342741251662536,0.010888969328113784
0.54304956775209468,-0.35040201980430963
0.33564916468591932,0.0080527057801395019
0.23567576312392749,0.18021052049679057
0.67317487780599483,-0.42592536278880233
0.81271934971472504,-0.19321054845965069
0.98732538877015308,0.87683289828168798
0.29530499241172975,0.081251749982255261
0.94137650535585005,0.48761703113643184
0.40657834931798437,-0.12534582218714996
0.029667564358815873,0.37170277285961378
0.17061326319438722,0.26954873566878867
0.32279285608617586,0.031765719398156811
0.09824734626108976,0.33921059659788511
0.51297352316437728,-0.30884102112060541
0.079845679580796844,0.35127032423083898
0.063184113923324667,0.36009885744677422
0.61786208696516087,-0.41898180938373242
0.071484908000120473,0.3559513992851005
0.79218552157659339,-0.25534060835872374
0.015565883585381338,0.37409164410198864
0.046963592801656948,0.36675036109971604
0.46883276207121866,-0.23789242199639027
0.88659506763900953,0.13051643196209861
0.14528917585831577,0.29779090316983092
0.07156250688436705,0.35591026995695635
0.27710120263955051,0.11285073549416946
0.19452382083257924,0.23936606376971517
0.72080788408903873,-0.39234796374005931
0.088339810657607556,0.34600173470250362
0.6207637144024436,-0.4203976147719064
0.044230104204262079,0.36768061069894797
0.8475547509658834,-0.061197982921594729
0.38579537154303817,-0.086224385847102736
0.18847971221857862,0.24730398117627275
0.47228451965696716,-0.24378034854365216
0.35319337085469721,-0.024714478111767024
0.40215942522540388,-0.1170575504382676
0.60664352672746402,-0.41252867414359085
0.65275894195568906,-0.42854458146471652
0.12865464069531435,0.31412855333353612
0.51496305017244826,-0.31178303433397392
0.86051059918675332,-0.0029451094992980487
0.64517895440575168,-0.4279078606944452
0.62519982252403328,-0.42235440288665194
0.63536818559657093,-0.4258635241611084
0.10843401099834775,0.33151258422406732
0.5026695459834315,-0.29321345569987278
0.83715886003965101,-0.1042639272158441
0.75573716126557167,-0.33964773970364459
0.65872006211196432,-0.42844664050164538
0.68023664447527443,-0.42346906650922123
0.092126521478258561,0.34348778974427918
0.55748790376836477,-0.36788224188576435
0.81464279269920992,-0.18681510985942262
0.76320179432873925,-0.32494116052040845
0.89503421151468554,0.17853544142685029
0.88069944119420651,0.098400371460805491
0.098959396502662389,0.33869596363594906
0.69559730529208408,-0.41519993739150141
0.40732511215210737,-0.12674430116072721
0.3366920017881273,0.0061167436396807884
0.27555749498637699,0.11548000683168813
0.97254014576995074,0.7420075723914672
0.54330116162573028,-0.35072136715711943
0.64446104257456804,-0.42780434016359814
0.12545484633920165,0.3170628025389246
0.3983991485084174,-0.10998927465841801
0.3131892752937559,0.049264375668072846
0.50039714287715786,-0.28968259160293219
0.20706921862401781,0.22225218066342009
0.91785585487203591,0.32088019536028733
0.50361952290258349,-0.29468074245586595
0.80192885341608466,-0.22724194115501972
0.98268206699561578,0.83347816443574629
0.79363392857477966,-0.25131830059655846
0.39241486549062438,-0.098717097056799097
0.79355923242576254,-0.25152704558322392
0.52605285583006489,-0.32770435380017748
0.10440263171184881,0.3346451244630459
0.016334906750661713,0.37399970207084798
0.30537193105783078,0.063349670069650255
0.12576553055747605,0.31678088964271978
0.67515476542846597,-0.42531972963305831
0.21487505064977494,0.21118424381588541
0.84695624445397888,-0.063764980917818903
0.7073527472587261,-0.40603202728785104
0.3697163629476507,-0.05584479984103935
0.83390277717298311,-0.11709680274566736
0.27743773390188942,0.11227644809230292
0.073223297158361775,0.35501957728011957
0.38306094334082291,-0.081059116509003659
0.43519006702216811,-0.17828832254967464
0.37715453220191641,-0.06989793068905048
0.40429110140670432,-0.1210584299622337
0.51366590962296743,-0.30986774509210158
0.060739499298530598,0.36122472200508876
0.55935560691955211,-0.37001289093329548
0.14713964298434579,0.29586289554188072
0.2592801987365172,0.14267389076154305
0.14768812682178273,0.29528723766181186
0.13865096096633844,0.30452651582350299
0.31945085811214968,0.037877919426388462
0.79003361330714572,-0.26121807907280403
0.43665103450593046,-0.18094693323776745
0.88781306375913793,0.13729705048758456
0.45733036556410683,-0.21793575546373889
0.58504181139236322,-0.39598966694771265
0.0203593927934307,0.37344635840658508
0.82011892888238636,-0.16805097834235205
0.70188534031331307,-0.41061130881106855
0.1979848896674806,0.2347295576768641
0.74142415082812974,-0.3643704993366137
0.64294022570153009,-0.42756072236799514
0.18141394212895054,0.25632239720731886
0.14060478063758833,0.30257353902403594
0.58061069176323954,-0.39197272951569362
0.043032353321519785,0.36807081444927159
0.30754960399186015,0.059441269526086637
0.8992796660734369,0.20361917495342352
0.65347104564327674,-0.42856095799674376
0.4818516995108646,-0.25983128032806957
0.30893467642675743,0.056949123083881115
0.79171152148098467,-0.25664532716265764
0.81073748989821925,-0.19969505759290085
0.46015461297673088,-0.22288130695077801
0.098476933624749061,0.33904504989797868
0.41414069020255984,-0.13947454812888938
0.7629952020799371,-0.32536533238994192
0.1329701137265408,0.31006376882519576
0.72785933643280187,-0.3837582346347832
0.97765319618568858,0.78757380288054391
0.42647766554988681,-0.16233044261618657
0.91550654881450289,0.30536300450461162
0.7693466866455525,-0.31187106746172399
0.34936700161523682,-0.01753619776046289
0.57310278393251612,-0.38471231145103757
0.2034646723882661,0.22725578106872388
0.32553224647867912,0.02673866884627879
0.83659419921921074,-0.10651154327486578
0.79007729489956924,-0.26109993855012381
0.85750311630992326,-0.016929737523549093
0.82295904642586437,-0.15799168980219847
0.68205960349887285,-0.42270000035360455
0.56025245453517403,-0.37102495976355776
0.13261252287880032,0.31040525276506681
0.94629582520415512,0.52517717842569756
0.53019947657402,-0.33343952557735923
0.37731176698460994,-0.07019507482391002
0.47081504158781284,-0.24127976140656093
0.96607766281584317,0.68599061559218333
0.79465790473006848,-0.24844231210913392
0.17998026437843012,0.25811732774221763
0.60757249107773437,-0.41312076687168864
0.8472178877241402,-0.062644121621401982
0.10107136121929687,0.33714872706031462
0.91506417923647865,0.30246372634140251
0.69340207609284432,-0.41663425713625268
0.95787415704247902,0.6173753182292856
0.5932552681476192,-0.40288770467527024
0.1631556755084205,0.2782760250243469
0.029817411038193298,0.37166941575732493
0.53556133746758616,-0.34066988330351067
0.10133394643661441,0.33695418269973421
0.64853082521599192,-0.42829288286601341
0.75942771678024634,-0.33253537609427397
0.65525473695185588,-0.42856871647832917
0.3960105600563229,-0.10549313422486883
0.77467867533491086,-0.29980935435205214
0.46072906844350447,-0.22388374323857918
0.77502533794402495,-0.29900165780221033
0.15827907931428298,0.28379981928961057
0.28847414529095405,0.093232422495249268
0.13324806835168709,0.3097977535749411
0.84254205779222258,-0.082365028034992793
0.94422553922319874,0.50925421829596917
0.60486483147043424,-0.41136656776593894
0.42180434754718088,-0.15370467616437977
0.76069882487884155,-0.33001409552305527
0.71123941933976265,-0.40243624196731909
0.35590561919419272,-0.029811216910671678
0.89607328374925777,0.1846168265552528
0.41354527700103388,-0.13836501345544938
0.041952300591478801,0.36841356871264208
0.28718880807515373,0.095470746833445197
0.39062915859874514,-0.095349028879008424
0.44404823195513371,-0.19432284403605871
0.41963065610131445,-0.14967861611445032
0.73024794355957101,-0.38062086806912232
0.74856665560883895,-0.35259461423048211
0.86106575535204055,-0.00033271000914814053
0.50290076498465908,-0.29357106580063519
0.85227433885060278,-0.040574940642148505
0.79701451286987224,-0.24172109770731742


==> anc/competitors/data/v6/loan_payment__s42.csv <==
x0,x1,x2,y
122711.18773918643,0.0050192739144249154,269.02597448716915,832.36556586092991
15293.952761249922,0.011184418955155543,122.36930355323261,230.03366775848616
207649.08972522896,0.0098129403543151597,321.72677107695802,2129.6700008940102
76238.684233004038,0.0031058841099611051,218.65303071389977,480.8880033819816
1795.4852306126238,0.011970346578375731,55.857166927826029,44.264283807671688
429710.00211548753,0.010792000243077454,62.014094186525881,9540.6398046835384
113316.51898291238,0.0048390843786403903,253.19720857153612,777.30882847951386
132301.26033997303,0.010368965796609382,72.184489881843163,2612.5689686177625
2217.0467537186719,0.0030641953187138288,188.53786015055107,15.498659972294483
16427.751954957748,0.011991047304742387,357.13751762319134,199.81635054651034
10017.808951943034,0.0086568473610653691,13.394646447202145,795.32457041193993
317183.73290140234,0.0085012501555879697,17.769771060349811,19307.407076393927
54672.967384326737,0.0029044072698413276,357.59343451181627,245.99328611375017
166191.54104785647,0.010970333988966253,215.45431427868959,2015.2258974194408
15731.191654258459,0.0022899950320446941,56.164671480442571,298.80883314965456
4104.9747862413078,0.0044082805804114712,324.26116551442459,23.816566128917167
31391.184611784054,0.0034302187516663503,318.37234444443686,162.20159318026589
1486.7599716649836,0.0097676794069221848,198.59774376275857,16.986737875846877
171297.76945584136,0.0039820422721289789,228.38362639154329,1143.4912932506134
50680.777174435447,0.011106382271308854,107.06914264230497,811.63028718283795
111187.52706560779,0.0085626903932749018,29.580854337457794,4270.8575881683973
9054.3015360606842,0.0023616271049469624,218.90952789402078,53.017257428522271
416758.86932457081,0.0020542983412870047,114.57480723456152,4086.0074245626711
257339.89337994077,0.0025165791701439893,242.94012423780248,1417.1637759370876
126134.44786288156,0.0080592517764772782,303.01332154122525,1114.4381623518884
3352.1545557804843,0.010014818108594153,18.319869282198692,201.18995305923127
18183.018870845448,0.0043855282062738848,219.30839359063313,129.24492756430172
1312.880052795455,0.010494088429230729,92.485627811024585,22.250256887390247
2608.6914276855382,0.002572319401532604,316.1131972705229,12.067410574786408
69747.498512574719,0.010009638536416763,100.27524828351632,1105.2708758262736
102350.67688329756,0.011277954301722804,224.54800636592557,1255.4982398920779
408582.48618761834,0.0097210839910438062,204.63221235118479,4608.3673283857343
7575.1784536583691,0.0089812078397863721,149.86594202061863,92.169076989343864
9996.7684849405359,0.010379802186553832,247.81202573272833,112.46761627763085
18506.19141944802,0.0024015129954706644,264.56783288097097,94.588812160328061
3246.2167539912111,0.0040178211071905537,209.29435277114661,22.964404800111105
2242.0962165238693,0.0032492367930564308,275.93093854029445,12.317608747775951
19227.07971132376,0.0070453099019298655,354.22914244554227,147.74854860810959
4096.580814990828,0.0094518812832884453,157.90679098948019,50.051413446133864
64240.347292139486,0.0083001184457639869,191.07490205616475,671.62338457892247
15130.731212206903,0.010511310997619351,16.339517523542206,1012.66429005506
176755.71898440135,0.0035521299244109092,289.01793759601168,979.29274672965096
77623.729575735822,0.0093462109193516163,193.04006333200584,869.88131211545078
6967.3591104629668,0.0039304149086890408,153.97057776547669,60.402423022747001
176296.72302565162,0.0047075875131780028,44.737043155109738,4379.4878053012189
148605.49252653643,0.009099046972813038,321.60043474303825,1429.8238212284914
11112.007409843909,0.011802047848986818,149.46251953411362,158.60600828017172
6000.5202253088855,0.0081154360597706955,249.5383961768087,56.171076568895991
69508.016145292946,0.0025450031499129559,63.982206416116469,1178.5919909415777
2383.3496553501755,0.0081630896992753287,346.6192710802793,20.691292610009654
3463.747633732306,0.0024235055158016712,74.097733113997151,51.124890271893136
1046.8164658156497,0.010841457113668173,81.440613529022656,19.417859051823751
133010.30537873114,0.0090957828510062066,310.92603547408442,1286.8986262738365
62289.166462830246,0.0037312784642250323,329.57879496139208,328.75513494327663
80023.990641617333,0.0029172100582419806,85.827297818108889,1055.3252588691923
127986.52166236122,0.00383533228880319,175.49070908484012,1003.4148184906879
17322.074922063115,0.011800271795541925,267.25622678786476,213.69886542822758
34277.996342701968,0.0065856064245848984,317.67127536615897,257.77873815804048
2384.0090770880975,0.0098408094834140803,143.91033787298221,31.045704168791236
2037.5732624345794,0.0083640834210777677,191.92278142360138,21.361330407135902
63679.485328622752,0.0077241314995863735,270.11731086086775,562.21897445257935
18684.200951110743,0.0034513025466504973,266.43531987517281,107.35493879516525
33539.400594023988,0.011460244535580951,284.47012524907757,400.01134694841926
116067.05617723166,0.0050134263251471797,210.33696888725117,894.2338231693069
51651.829275349781,0.0077801721580754218,48.406053688061775,1284.6625015138898
31195.661368653738,0.0089977594458906622,326.5827052255579,296.60221303076554
32306.012223706264,0.008492331552453089,313.21924368371782,295.23884537386846
6612.2946437470009,0.011405944096955185,289.73790766477987,78.349910620462254
1211.0899802924873,0.0034843898992005799,46.752142051933859,28.116701901537343
15089.926829755464,0.0070835273844694208,83.130283744337362,240.80550795798311
3794.5265450476572,0.0060403439074076595,270.77292705746288,28.500815625688446
12665.039695654057,0.0067416872948261814,20.05275291451736,677.36294357662928
201052.41603386434,0.003192175261977446,352.77017253013332,950.63257789667614
4279.5258613531623,0.0033409460987276537,143.24634876377689,37.6411065216585
1436.6710847302461,0.0047807554578125737,262.32076172440662,9.6221159514430159
5747.0726115040434,0.0050470460376083135,320.87473879383907,36.20340504820588
6200.1292875423178,0.0062790321368135001,149.33120107622864,64.104139916090389
61163.568902677289,0.0081098754703662831,123.05810603268378,787.48228394812611
31872.275490630203,0.0083462911741826306,223.84191285658986,315.03296240471195
130532.22859043465,0.0061181089658557024,214.18430206432166,1095.1724744923988
62081.516740645478,0.0060878310942869716,154.3807122134294,621.41410257905534
12497.58068277384,0.0041762852669696201,221.41761504196253,86.615740839800196
157404.30319270751,0.0078830624840900837,337.51271660914017,1335.1380612238247
2822.6361698123951,0.0051704091131723785,174.73880930605557,24.573677425357786
1151.5934979393808,0.0023605983427736369,80.466278901219695,15.730568384670258
1749.9936595628158,0.006184000441568604,143.26768204328536,18.449927235268632
89048.420307264343,0.0067413267509017034,149.14922994240527,948.51535603958416
17643.826972393257,0.0042559286820421094,57.625825173124511,345.90557113146258
2724.3800673930368,0.0077245793312211569,68.679282192985113,51.26603091565913
22506.337068172179,0.0076577190043192094,250.22760154099967,202.34419490434578
2576.8301692843147,0.009020021811103715,130.13825846469814,33.724978157501944
75743.924916744756,0.0084794848220120997,344.30464036582106,679.3824406282946
16001.562974006834,0.0085243305652103162,96.771667384795379,243.49249437349002
10674.925683633641,0.0051621415182404318,46.425727776478162,259.17792442440827
6512.8651264561659,0.0098743222198595382,274.21958792408975,68.971161635515145
50247.425283701967,0.0074914438359967948,318.60054606741875,414.90705823902931
9473.7382858316378,0.0063141819517989013,108.78344819127777,120.65904435914878
1724.1081433025308,0.0082601248094105705,82.326659372626338,28.946982070990551
2082.0655107171551,0.0056065733445025429,76.646614935138331,33.492772494915478
394578.06967831845,0.0071273924460675828,193.66028087554628,3763.4956586446078
283290.5129248951,0.0093670568848222037,175.00899115387628,3298.8498528749546
77355.031261716969,0.010864028867237077,102.28506426937791,1256.4341538548611
5218.8528416825166,0.011210571972951916,27.720244712320383,220.07943939407653
412836.3896337591,0.0070363292518309918,179.5589864335457,4056.6854844823656
126422.77841284189,0.0072027511474056912,345.84765697719172,993.62438932847215
86072.638651040717,0.0099987041076383641,239.0766818619268,948.52572601671068
16323.497437457203,0.0051445069174420131,184.43628170675922,137.24658122398176
5429.6496732628148,0.010373823623450686,50.520841762306411,138.62940224568794
1820.3559411252832,0.0069414164651742348,99.847829111256374,25.334000236784807
272958.60761093185,0.0031585672433526841,114.58133445194088,2842.9699368136548
16987.385205513754,0.0027205914707294368,278.15163630731752,87.146437530829644
3517.0022937479021,0.010419932110394631,317.0953574480875,38.069394312910298
6695.2646925220733,0.0025556791690687789,325.77136504112059,30.305972580430339
36584.425750795439,0.0048061143613365599,354.62987567126243,215.11470219810985
2999.8838415488558,0.0053413004050154589,353.86360572037728,18.891360609830198
205105.00492485697,0.0037299444519159381,343.64369820325754,1059.9036076263524
111486.28879890572,0.0051389336980198919,36.994104895003765,3316.868049545692
87459.8921253882,0.0094269256672508579,59.952150502876208,1916.3788872179018
14662.436808846549,0.0021468284356007078,117.95435121365945,140.84111414684199
49327.345446320825,0.010271734245206865,204.4085924144326,578.28048788748117
37710.5527046918,0.010565480235745581,45.748305269506794,1043.7700842561317
56743.547687147307,0.0057226157319154817,306.33734131514558,393.17885178402128
1690.1011209417443,0.0035361289906063482,226.63115031890356,10.853115888107252
13251.093123463808,0.008008404079450809,200.74281200116732,132.92413429166129
1295.136094478733,0.0031967255586489432,69.528340531817321,20.803810061933053
21541.026924484035,0.0056491936107825255,100.13290509126868,282.26623431271435
7767.5761159201165,0.011584291809009724,67.788584693825811,166.03462308717451
2455.0845352028523,0.011954644725836372,308.47273891258993,30.120239937768293
1901.4351071398987,0.0097210489135458565,215.31129530130391,21.11396187645645
38550.949006287301,0.0051096150992076626,267.82504077683245,264.53867682458178
2886.8572215251338,0.0088766504916609253,115.01943629268895,40.157091059853926
313957.92486284726,0.0090540636548401277,141.19591770672045,3948.5424112959408
37005.526429883212,0.0058784169516364979,152.88952762043377,367.54993554505569
8633.5855712727498,0.0084088863458615937,276.48521016692416,80.55307195340248
39342.611707311895,0.0021072764497567626,280.77883971074971,185.77995443885234
1152.2506555821028,0.0040905765860224149,83.971107574883035,16.241098828181489
386476.03055438877,0.0072508830296726121,339.65552214485848,3065.818831435538
20031.916871469351,0.0036375130425829591,53.988057430402868,409.34063837219247
129592.21105009066,0.0036590686787653362,323.85048468342336,683.67101026331341
1672.1906403325588,0.010363042905502379,46.937684686133636,45.170628481435223
20581.46274637138,0.011891330026836055,104.05985428065625,345.80643689816344
21105.879713431124,0.0075596942802844845,306.57453055164905,177.15843628437065
339754.69842533325,0.010390697308817134,74.46324117643843,6575.7683970949547
34920.211386069801,0.011903216643262726,155.92164009586949,493.67525671585781
18964.163494767665,0.0034159588856877473,168.55103638055593,148.18130018531693
5254.8376944934562,0.006482456132543511,97.350122612076959,72.959601688129879
7850.4540907031515,0.0059257271584191992,259.1653300649233,59.357005848454186
25426.067544172951,0.0028004928364618502,308.26445799196694,123.25272418067622
15297.091552221225,0.0095533017279474455,316.35214866973899,153.73163394036925
1143.7480202167328,0.00633779027322593,130.08410671632322,12.935574410215137
169877.99174385975,0.0066932693419040129,196.73593721215943,1555.8148210349966
262247.31008598697,0.0035067297381324017,98.445428545246713,3154.726300094082
2390.7165298289315,0.0038092665223086811,97.189182539450613,29.478638544574039
31284.335357424436,0.01107103622156215,68.116413872469593,656.43609105618293
1963.5531823466483,0.0024464908897427889,339.1266157610151,8.5270077296801734
65216.253605237638,0.0043285228494370619,321.0201123547418,376.35538541673958
5741.7138769352268,0.0049205933031452841,282.52083223803692,37.664327168670134
60222.934157628595,0.0069019754240158644,192.14620940812969,566.83067051010244
91650.883800871045,0.0078644517301479592,182.73155459813142,947.1030362675715
118728.92198703451,0.0069328997585066656,196.35149183150929,1108.6569961394889
1953.3927943854862,0.0028411533455688204,198.72566872482707,12.877881651784536
296680.15254532214,0.0044366745405571353,163.22795347479624,2558.3263920188251
4181.5823694449646,0.010435883847625413,57.850681846439478,96.649170205361031
1261.755966018457,0.0083758870047845914,55.731020798250526,28.426873808635904
31443.448595881313,0.0084914905013427442,343.38290111429779,282.49063520425437
10025.547941214936,0.0087020325535135494,179.74670433604999,110.52944660450203
173611.1551013992,0.00962903019039529,343.71552266700576,1736.1386680533412
151861.07822006004,0.0025810848172144732,68.924753443118277,2407.9137034560654
7177.0894490353785,0.0056660838493261239,204.93696010989689,59.292074893687932
373118.5873181069,0.0073952743526167868,84.285604166335659,5964.7323357717523
6097.8750185936324,0.0053845648329732603,100.10824293205734,78.957791739894716
24554.084287025067,0.010444788732871866,22.458993408890215,1232.1988290157713
4907.2942700672193,0.0068257250858729393,53.39575213759354,109.97708783079301
336011.01793618198,0.0096862758945937925,331.06324585496009,3394.2563559479395
2781.4519518816874,0.01052015516881169,123.89348103585144,40.275319166129641
1321.942041553255,0.007047914829034981,223.62896574627786,11.762656233082303
14938.738116163544,0.0110955224387135,173.824917932267,194.29324873720589
476861.082615263,0.0078712394053698058,151.35703334535685,5402.457747702756
255041.1131104558,0.010502742988337218,197.0963597884317,3070.2357243615529
104826.38026125981,0.0054059079559152425,77.159152726138842,1665.1714034339916
253642.60971425081,0.0069881695853148519,356.03415668481261,1934.6094613106779
257861.01096576883,0.0073141104100457772,296.77113830894433,2131.1297711011503
25141.034915172848,0.0030497971589607056,270.08189219056732,136.76287229637546
7123.3295107509948,0.0059855250670154065,175.12823536085546,65.76244071453857
121237.89777602816,0.011173376725516762,65.201238499964916,2628.2059860785644
61066.622755028984,0.0083083224036474244,332.39171867920163,542.00306263817401
10197.436323817254,0.0037750658243696751,130.80269944884122,98.930227085286262
1798.7164377005884,0.0053885563560960494,29.437128014532952,66.242115444887617
103648.43776014903,0.0039160300966269981,131.15647953009878,1012.0201711122637
5109.4371315668186,0.0022482313179857253,288.47104661256776,24.091476119399086
337621.88707905135,0.011274604585040267,228.70264325589645,4124.0566113729956
4470.6673237470059,0.0064820732825687146,273.29182749121117,34.959049293444863
2144.4700113826893,0.0050753507242078614,288.18511358410734,14.180698311556537
175044.38019539844,0.0079847719155773655,85.760204656028819,2826.9064330725
2592.446321117005,0.0020731445629301563,333.4765940004267,10.77619668205554
3046.7708122559766,0.0047802210660081385,164.42038181628965,26.798777977727834
41468.294622041569,0.009030334656988926,234.37674994392927,426.31313863700075
229306.68458162079,0.0083376977306926295,12.803452860186217,18957.192498991779
3389.7781079247607,0.011818059475425354,357.69223744708995,40.668964973195692
6879.4589697614711,0.0082035770965804417,109.75194231552598,95.318404656339908
125369.62869952746,0.0067750587362773278,33.59796107597402,4184.8288398506602
419691.69309426035,0.0096143256318400767,171.47519045470685,5005.2494122222151
22463.914707570999,0.011033278719640532,56.902459899350525,533.69162343479888
2445.5415339921647,0.0092069594671835148,65.009695134836349,50.160382078746949
1090.4697497246982,0.011632112235493796,232.03441893451313,13.614696510111589
4167.1078076936265,0.0098200517073817727,148.73873226644119,53.404621148230987
2268.7373022434954,0.010668014382619264,332.80465265393826,24.932425324479393
67449.763813901154,0.0031410407118363723,123.06646012360838,661.66465097074354
2132.1721949740863,0.0093241350299378776,264.71068467759756,21.74441940299787
23257.835674723457,0.0064008869952736861,172.46260169390786,223.1074074352365
74781.382353054752,0.007531038024112752,241.66305279298902,672.96864278712735
37018.285223209605,0.0085410240948235669,220.69398413716465,373.31185331822064
3460.8955417469169,0.011698151167055694,176.52882252013137,46.447077830111567
148015.76562028847,0.011845780814316247,342.62126092930413,1784.9375455143254
85282.983228600133,0.0048822824548790528,131.26434767872462,881.50973950342916
98740.576890852622,0.0093375349743791622,73.677954434746852,1859.615273990112
2257.9844163800954,0.0094998353793526863,247.97673318618024,23.725355914512644
2157.7831826921024,0.0054649286131304882,306.41063133515223,14.526906294508013
318759.76818144153,0.0032386977486422103,26.00830149909347,12799.331353190382
11831.821784114438,0.0024094696028571978,168.47217557109283,85.52948272577666
6490.1015461601119,0.009773431275291785,322.58571601118956,66.30784283284369
20829.252419062974,0.0068969974181690595,272.86727938515787,169.66516925599544
61524.85901671242,0.011855401694949263,357.14908534117461,740.40252255517066
379488.40093015885,0.0066497345619365303,196.93200643584083,3462.1353540842756
5930.7521397163155,0.011779169790738403,241.67851014280063,74.239843903949847
313350.36900774052,0.0061157600219405991,117.26313783599899,3751.7672280701818
1167.0649374061845,0.0099368215055997255,341.74238868376534,12.006071600355321
31511.049120960099,0.0028481927231183207,139.48475001767463,274.06601593722917
51413.812562190607,0.0075546171013776394,269.00172801494676,447.50516203363185
1931.1406968295253,0.010020597869857243,152.29279103344049,24.778932360146445
2392.0616195611851,0.011247016672198887,207.51298766192377,29.83276590047808
13526.23648842036,0.010225830906174316,262.48432218749809,148.60306416575833
405350.71938552265,0.0023697072720117425,189.10908480947128,2662.0057868022041
40616.357450376789,0.005727023413067342,327.66604176450898,274.93391921247201
329762.82006367942,0.0024869847231385129,157.91674379887797,2527.5989036632991
148233.37059536093,0.0030928229111455803,237.18098575387717,882.91105848228563
18257.820085388823,0.0087530562866748422,131.14212678841884,234.63526265925128
131236.00760546816,0.0091325819631169827,154.03852054439253,1590.6131718241534
1117.2257708214752,0.0097372068275162621,165.13743766527622,13.629949559579481
1970.4997015512065,0.010654565480556629,55.780842372675266,47.039339073583108
173221.96159084159,0.0093943146847650996,43.919840312534333,4831.7303561462795
141444.29010679404,0.01000871592106632,244.28649325507175,1551.9139015175465
4245.124037673716,0.0024896370982327924,240.12017294338219,23.508333373365097
27072.677152534732,0.0043453515044129861,242.69258054511315,180.74422487491464
43213.408416090766,0.0082189777337524569,18.8787229792567,2480.5512926254833
219786.69975124401,0.010581253046248231,125.6383012497794,3170.5252895943249
42439.291702166076,0.0020450012493965913,80.837826846200528,570.11765046164157
12987.282580181436,0.0071462934211634979,282.79669504531631,107.10836229343263
10230.845099349777,0.0087728739936439731,311.49937968585328,96.077780282640987
14107.269938015783,0.0022960728912861323,97.844771274699269,161.14644451299523
57483.378197210004,0.0060135555755338795,244.41150727909925,449.51239331191584
219447.78120913476,0.010956348813836969,57.01825560347951,5195.6416376381358
16790.130427081982,0.0087161280885585876,107.75307890939624,240.91233590928732
4665.6434445654995,0.0043765836336059731,60.251764689229994,88.262135674117474
4352.5585198268154,0.010527811296319127,110.66522677653177,66.778604190839658
103150.22156873443,0.0054803142340951435,246.80831847754871,763.42509338329035
159916.98711969866,0.010533446711440594,328.79376474446786,1739.9785475972656
1923.7223010404657,0.0049894365111890554,82.477797957616716,28.508825653064751
1512.308379194812,0.0079032025088314889,200.64350416285026,15.054505425613716
40212.27353149718,0.0059694006774783405,256.08410323271443,306.88670630813226
2480.3741782749867,0.0047482505075506706,343.61701903297688,14.655429071200912
168168.21470903727,0.010865575621718693,224.30104804473649,2004.8002974643082
6879.9293141733488,0.0038759368193949134,100.77721199752848,82.59813666313616
2445.1529562855681,0.0028481159123576309,229.66639860604982,14.520137554482931
305964.95116878313,0.0054192693854566033,123.53092426394963,3404.1606645268075
2797.4681742893831,0.0091763914764156768,351.69267996071432,26.747343761900662
5867.4711362995977,0.010074316059762818,151.08729503694562,75.775385214396763
2597.7535434271354,0.011987433700667649,250.52884682483295,32.797398829498711
2049.7656815654855,0.004963620570111649,20.08319865667195,107.48822497075416
1140.4542336200896,0.0060794195113128219,151.22138325489487,11.553464471779703
1410.9465037067762,0.0033682127802962631,316.53744943623406,7.2549005100951147
2960.4115611458096,0.0077487192962303357,224.35915066276954,27.871765589119612
1393.4013755657027,0.011975800372629172,166.49212446579978,19.353843335956299
39398.476456340606,0.0090088101012065856,337.7062498036326,372.97730271711049
68742.937978773698,0.0079521284041337188,309.18656289923575,598.33884649104471
11545.07598952656,0.0059236909292179401,124.13105449038251,131.61840870302663
7215.200970264088,0.011152987602855548,201.50284391038616,90.11323760992633
22998.588361642389,0.0069691659613034945,182.45884112017703,223.1163291608502
229938.71115428189,0.0033436691331306151,232.0064700399721,1426.2934636042371
198234.26757515792,0.0056537846319913345,128.27072090164694,2177.1494713811512
1310.2008845798175,0.002671666688477669,96.983340266529112,15.353191488693962
3089.2906026723476,0.0040197903768878157,329.60979866892654,16.930657819463615
4354.790890640671,0.0021766878099991221,333.5083258254802,18.379088540383623
4710.7449001084424,0.0065327991650016345,305.47636424516867,35.652091892003966
34812.86713164761,0.0083454026495179724,352.41514190606733,306.93584875020031
13288.617501500972,0.0054329246237890781,271.25705097133158,93.759593166855382
1358.1113924082426,0.0062038177150527717,278.10419553957587,10.26333107199997
10194.674239572505,0.011592092728445759,277.38135200299899,123.2155576805775
25917.523337630748,0.0095196312157491553,179.25145556792268,301.9847336222291
1881.0893135964191,0.0074085663694495128,170.84536369096654,19.446421898113481
177614.99851204801,0.0048454087511182525,95.598744099853093,2325.751413783139
1381.158495024222,0.010969967987729952,236.39707963703307,16.394609106762108
313415.49457741296,0.0043509711688065949,112.68340736361242,3524.6319932764141
1851.4133721020939,0.0052534273051667701,101.71732657641934,23.542404168991393
189140.04619520655,0.011090648144229486,215.91455818542704,2311.2864952050995
273044.70553555654,0.0072954205528507239,154.67387110231502,2950.5291731986349
440384.35713851656,0.0094231794941797668,88.16209986053201,7376.3182694319785
146097.83947979653,0.0079074479416376617,295.98749382998523,1279.5987749517458
126994.96467137818,0.0085343920900949506,311.47833191444283,1166.4861852580157
54205.466977517077,0.0049938329151482559,70.359432847867765,915.56662874396034
126615.76826401573,0.0044137206162666292,14.612447414399954,8966.4538248868648
2307.5566652119246,0.0052249234716866527,128.97322904822204,24.637125884982989
27978.958835114165,0.0035544156408342247,289.53377081690189,154.89814781368938
24427.110791019957,0.010743143652908075,304.03250544954489,273.02242742072366
206329.57971616098,0.004832469332501141,60.138516400385129,3961.7852196114068
17745.228898909903,0.0076148939441438466,281.46889361170179,153.2440335862976
10948.257389456156,0.00991974425141374,52.265050223681449,269.46340285267439
53230.688678165679,0.009838241093757135,147.74178137447217,684.93976377694764
5238.1327576802287,0.0063838625858419294,359.5161112241467,37.216587086694126
2383.5855762302108,0.0067625730858672569,79.02160648435661,39.037233443299584
19488.4109219161,0.011947017489350249,65.579326737014,430.31956074921385
13340.493665551141,0.0087459747697902403,159.13451572628415,155.59649095979614
4243.2565804406067,0.010146384431178827,227.64464703751179,47.861198389068633
9815.2948831375525,0.01102553969219232,336.64947227981213,110.98652035788109
9747.2528456825876,0.0098758983622933925,353.32575864549591,99.347192658543094
7654.2158442516447,0.0038517934495356761,36.234941533805333,226.72845882676228
10572.122067017501,0.0076217073373757221,60.023136037071055,220.14298952664495
70925.224649245487,0.0030189415731454489,287.17681491580589,369.6629584237495
6327.9159181216646,0.008529221265639984,106.17998899025945,90.838062180055729
363863.99423998001,0.01155349428187811,319.92747270821349,4313.2284256609373
297300.62230634887,0.0071273206430011136,242.8817335157222,2578.3737436596539
19859.248982727226,0.0063297249286776722,50.921991228475655,457.43833955082818
7695.503550642472,0.0023584275141816319,301.72019115355448,35.67615954566773
27869.067473157185,0.011597745223292204,73.372020242810393,566.16090970923392
195091.93042207486,0.0030300268413015882,159.37639734851953,1545.177407525244
57718.316774679246,0.0024107909330484695,204.16035513864685,358.30223920903427
148261.85015341596,0.0044606661150493852,186.26661987993685,1173.5875065579344
27403.210307772704,0.0026553043391838241,250.78469463407234,149.79988856772289
51077.037104535957,0.0065511784241176233,239.13498373450082,423.46637362652172
5994.0913768868922,0.0071608780125711246,357.23061792376308,46.562374097407542
96261.938127367146,0.0051256994902858389,359.79882441001735,586.62104851173046
3517.9035281993306,0.0025096048257488607,191.72787211720305,23.137907278016868
75030.753647601014,0.0031160036824922671,45.12928226238067,1784.7952114432524
210404.46297238124,0.0058450437798992809,265.28946804111399,1562.8200771668915
2272.6972966724438,0.0026052845082653615,351.87909921937302,9.8732291235204226
45518.976779267585,0.0089818972560991341,122.77758289489907,613.50328841879184
1805.7622595067023,0.0040702054152481192,172.50069227147569,14.590036067297103
90925.293664047655,0.0050207156878363853,159.82236983577866,828.72623796274036
1690.6147868125572,0.0059412577717809752,29.893865785811418,61.892072448407085
335794.44495614589,0.0061660963306914788,245.94802206575881,2656.2234085618898
2348.8748700442075,0.0020166070767480052,134.96151788382679,19.897146884873685
387247.85554967931,0.0031207037099869753,286.03742837176276,2048.7794332863273
145064.90842913868,0.01062764563740878,301.57778619813115,1608.0264644354863
40024.869277016325,0.0020123306251190812,297.78831373605021,178.80822586365704
129502.74769690259,0.0070816735581287508,156.99976731787828,1369.3129159302428
139955.86424596902,0.0068950200650720814,123.89789741983303,1683.644936179671
357518.62043521192,0.0053309416101063782,272.5896313241351,2490.5227518122592
4829.1875421205814,0.0063132702014644963,290.8835229772676,36.308542955279158
39137.865989191487,0.0098058113752658438,182.95759134419541,461.13109404142352
1805.2399386171869,0.010412037062149564,322.77479479863348,19.484370702949434
46027.00775650065,0.0046034854341525005,62.08022623533828,854.08703069042861
2899.4130663775818,0.005224904409677298,317.9159353213181,18.720152612295433
33479.946420121727,0.0044248285302833272,45.441141074214684,814.95157442714958
35072.989639645974,0.0067986340055106514,65.426881675005632,665.88843439743471
18100.057326227241,0.0088325835765881294,197.7763246193382,193.93723793046581
25737.566717933318,0.0042825287546342057,35.496431105220424,783.12993995983322
115293.89604514414,0.0053073574205486666,30.376871287238405,4119.6617063815274
143594.40419551395,0.011303846175891506,12.180522969665521,12685.456989346414
21296.428001232187,0.0024856928984695807,163.83819757360357,158.40356238190265
41522.616614288039,0.0066076960523956622,281.56911068969595,325.29212389238029
326120.92620468041,0.0091155804159677792,24.12374589741065,15120.768081734115
2104.5408687845347,0.0035045401155747407,238.98564705011768,13.01726239994913
2070.4226579035212,0.0024737402000548185,298.4483064608329,9.8186117756904245
1724.7414164255897,0.0033820537163853073,70.464295305099142,27.550304653091608
59642.147613694004,0.011188231935306828,63.108579717848677,1322.7219250181945
13483.767251810397,0.0020925978182112343,311.55873881994654,58.95240643606666
122990.13433990045,0.0038832197481135184,298.44736426263296,696.73961752305138
64808.720962858977,0.0023128351290164456,199.55173465993704,405.8309145798026
7952.0353506295396,0.003106294675622033,297.08155799430517,41.029746476393974
265866.95662235812,0.0082014928662829632,44.279114943724181,7184.7603769176876
114301.35854264315,0.0044163890873908582,149.27956824268654,1047.2506598205641
5372.3672211200255,0.0076921205043067684,268.75354952501777,47.365609336716169
9614.8681214315602,0.0079019538276612622,101.59328184473925,138.01193943405909
7057.7143134134958,0.01049435333089779,273.81046222287637,78.572705173510244
2663.1100404128451,0.0020474139291187391,187.45415432800323,17.121293560809413
2505.3181784418089,0.010533694593423668,273.09256380598509,27.99063777074775
336186.24770956364,0.0081911908642697401,173.70851397435069,3634.9502070410904
15201.619616716674,0.003627434861049576,140.03071039719254,138.64742019733373
10828.510045095843,0.0097293738813528409,88.277847334564044,183.35142138725746
93196.550988848598,0.010554915417905857,84.51601081938523,1672.1638558407919
31082.196072046157,0.0045426348375415728,273.51880207884579,198.71966552800239
336212.4135698477,0.01118793680902681,53.380801115818251,8399.3865633373644
127646.9159587177,0.0065445743029865786,41.921857838608901,3491.5416488190449
19669.987075722896,0.0080342445433332146,73.349395027701291,355.94675274948173
10370.099651724049,0.011846495336176436,73.020585985964814,212.97742662916073
460138.89485578699,0.005615360786391993,298.44145273680112,3182.1827932220135
86539.293888138811,0.010131593458201129,150.68030496902591,1122.5550454086833
369186.53722241154,0.0051839911782845961,356.65518316144789,2273.4359512367023
2088.1905500574867,0.0099921352224149104,59.749517711133109,46.583062211618689
197498.99400445202,0.0080073391886264257,239.43185934138788,1856.4636040329344
52413.51713985089,0.004163556952254014,168.15786850603521,434.05780405108436
2133.3541288631673,0.0061402609378923643,148.73552549058175,21.917366239784204
38698.193933834344,0.0051763563436356165,316.52930127082067,248.87026090486253
71080.996804185866,0.0027810839308036388,351.5072847482831,317.17179479485111
1079.4550941474133,0.0022983477009969749,315.75491765341422,4.81162808501883
16834.125146626397,0.0054647865540718094,78.920636304226292,263.17143829356166
168938.45664132424,0.0021903414781748658,88.837676580709044,2094.7414835069603
6268.5219352219256,0.0036548775758177502,240.31370992508204,39.240513681684398
17282.537914804085,0.009251833208508687,112.60108641009072,247.71698141959106
15624.011914059074,0.0090809123568358803,267.68434551164182,155.73017489817181


==> anc/competitors/data/v6/loan_payment__s42_holdout.csv <==
x0,x1,x2,y
9217.9589919660229,0.0026014846969494168,324.49263097124606,42.099551288525994
10106.01656033069,0.0091107535155463531,23.737358094497708,475.36687613112304
35860.522001114165,0.011149825014826916,93.680267138251125,618.85015997915389
103843.33031619224,0.0046617274105746715,313.92425983187496,630.51308753018611
3149.5586771361041,0.0042962480431598896,34.628187469332538,98.081828009224395
37829.717961596281,0.007113654567717018,136.14250154645842,434.72251661846838
27754.570908485988,0.0046064550596238308,340.89572201819442,161.57586890682654
42277.401931888344,0.0081281782904042317,39.684175720221887,1250.6734333666038
5163.8045216690207,0.0084718075490541195,139.58473258279147,63.220714705204493
1095.4178210732784,0.0073390244906869446,70.723100904320404,19.910163748193227
4219.3020186241538,0.010323089243708639,157.23196000630543,54.372610492084938
251417.85718677021,0.0097741819360259059,194.629454430892,2893.1163777000233
261401.64085017581,0.0050966322219288089,159.70547211101263,2396.2379771230653
1531.1006541240499,0.0020422604062160805,111.75620324703829,15.337162599671217
12317.126834085851,0.0085379642832130037,80.044419202047294,213.03445015428832
196072.62262010973,0.0023841018581636482,166.21300698114726,1430.1589523913274
439555.1833455647,0.0075894417208772517,268.55632367038817,3840.0646983918596
31910.650707420158,0.0035413417559152097,210.88609482370936,215.04438535313687
7176.1637419030803,0.0030127762500990235,153.01994175333968,58.604054799449152
41627.523165984778,0.0080242991517983624,257.317830498847,383.0172282765102
214026.40541584068,0.0032878221080153607,75.625801627538806,3201.1031093589977
2838.7483218244038,0.0114032821078036,300.48906718884393,33.480414043263181
3338.4488729206018,0.0030288278858594557,354.65223813565029,15.370249256420598
24445.414336691854,0.0042228858314893591,305.14230654039784,142.66404085609275
1869.1246080227077,0.0050809102398755111,164.19717466200009,16.811833514200856
130849.77142083246,0.0022336429692750852,208.78859193653091,784.85002946290672
15794.737336189855,0.0062670836064007305,16.80955880176262,992.92920535984513
155557.87066254512,0.0036797546961895838,110.02331587530068,1721.8944735306543
280736.48998419935,0.0030664169764885226,272.6822873057705,1520.7502171469762
68159.972772034831,0.01155209992280648,86.322871002777774,1251.8570743106773
5238.7590389215175,0.0098421234563850456,290.00527114975347,54.758832811826096
23178.386569274484,0.0047974979528676645,248.02429075421134,160.02507879264209
7687.7265025237593,0.00380935212859788,288.94932174508813,43.927748947774347
71033.581982042349,0.0090695782846504144,289.5742514996611,695.13249255910546
88603.352591279792,0.0086725354272308014,185.80868247262754,961.71343711415602
199386.67803675463,0.011234057585160072,215.87471413639909,2460.5576422696668
12136.499677743377,0.011265361179158289,207.42230009475813,151.56280173908806
123576.0337736278,0.0094355964536752442,297.67122984929114,1241.8695040457387
3718.1341618627152,0.0060427384192527052,235.44476853147029,29.644262431615424
15232.514628924999,0.0065684483189546146,169.33211862541421,149.33800698012226
3709.4759006015443,0.0021814044811887673,81.596370009290851,49.67661817344031
158195.17310754562,0.0058228848628503567,161.69773943287353,1512.7897701608115
146777.77669976576,0.003393404185989192,265.62204980805512,839.41095188847646
86800.971514651508,0.0020673268547042995,58.719944500968261,1571.282999283934
7512.4963850209888,0.0098533383096455172,277.17047728721928,79.256242955530666
104150.80078959178,0.0055068463609697464,237.41089117935951,787.29069924465978
99656.929135279453,0.0073448591916893662,13.464168624733862,7800.7810518592596
154214.69636573363,0.0073307095308234862,78.749796013592047,2584.5986098418202
5715.7740621046933,0.011310782551331926,100.96942027727815,95.244061153056876
8778.1139650897912,0.010982455997939136,334.54467643840235,98.967007176161005
368102.91593273566,0.0045064156331896445,318.6354953833258,2178.847829140369
6563.5223057287885,0.010673554307926119,122.10603575435329,96.431592482311103
5552.7304341385898,0.011153584362453506,96.83242485793528,94.068852043506254
2253.2138480358494,0.0045456142193024719,344.75478859391148,12.954808962246771
63943.502663789404,0.0077418407867079504,228.96889653160002,597.18789034547137
1302.3849906554522,0.0025901628902042233,349.32912138417754,5.670405931287279
371720.263216917,0.0052970669156950749,165.11710902979493,3383.0764643755588
378883.50370750314,0.006546214366934075,316.32825198804028,2840.8881623961474
322665.83842312527,0.0048050880471039135,264.88624610893424,2156.083419879606
3395.9757742596012,0.005687889383759883,320.67204744871765,23.05619381399023
1596.3913378467489,0.0044071773057333301,38.042590935875594,45.671494523181067
3633.3398274832412,0.0063070406635221572,60.599103537618504,72.329496474106904
1072.6294086845808,0.0020329077483463315,105.67883725859224,11.289458482615116
10581.606235832165,0.0046432227875061131,18.261788758878833,605.69665223932373
105359.03268600459,0.0026360185459481525,38.144536203355294,2906.9269738549247
58993.97432002017,0.011065315748012308,254.83140961530174,694.85999330533957
1258.2212107379569,0.003544255521536986,263.83229274764295,7.3491437515369347
372975.33898954216,0.0043334610103724141,317.92379354089798,2163.4172429308146
1637.7876033730404,0.0086328541643066158,100.04131714909087,24.511997954007683
99125.605377660235,0.0092883277395008242,51.509810578045105,2430.0834122040055
8822.8788826669843,0.0041237013987714894,22.094189827854535,418.62015875572848
30130.72379322903,0.0086208772315906883,266.40639069905114,289.1254177539933
1097.5880747813212,0.0078098233214433203,67.786318821373072,20.915974944704637
238990.92224993912,0.0090337092238861744,327.3634467283124,2278.9695239278822
467023.90605921368,0.0030633392663859541,188.70076928391603,3262.4914498269477
119209.1838236999,0.0054207242627533165,102.59336830385487,1517.9192731817568
27600.851279483188,0.0046404067446207901,280.48135761977159,176.15816264261952
8577.5392162125008,0.0051454104132909184,114.05384318496067,99.607517860056987
3826.259360913868,0.0074785800195131024,138.84422672082707,44.392270800096917
221152.57817651969,0.0059579377719917136,129.65607651538977,2453.3123345764266
4389.1370687090684,0.0033017743722147425,258.45264753939955,25.272983740132354
1510.313077344995,0.0076442545592287012,172.56114561137517,15.787685464054761
213599.77410333752,0.010388887409108696,202.34901940340592,2531.7963807656274
1220.5800682213903,0.011376544648017647,169.17464020907858,16.289022187253778
2244.6432321418192,0.0048526901466648675,315.52099855188584,13.912992019814503
366038.89148029772,0.0022848605180556909,265.36605425186212,1841.0767678174182
54763.913144414866,0.0074670165890829083,171.77420700692321,566.86889681000753
42167.606709453263,0.0058348916391395018,212.86063003250177,346.4643517151959
233337.04800550904,0.0030438801911896116,352.60403666386435,1080.1321537818935
49324.595701832819,0.011642307334823939,263.61895829560547,602.75800847270091
14414.986193966593,0.0071876502650719178,264.70279213980308,121.92269433929113
388634.33135859395,0.011840991775729115,179.07429905568546,5238.1777757196633
23081.994741986513,0.010750001195934838,114.09013188337434,352.08573937029115
22555.284228546538,0.0080675348433159426,22.02601836718523,1121.8193849631909
3970.506946355034,0.0032746613370149996,125.64625409383271,38.597256523082571
23281.250504660489,0.0072135555612626561,105.40223413798405,316.14858805684713
5854.0856616773699,0.0072738564283916195,201.2457443490284,55.486702322169407
4091.9972939929548,0.0046177851585257829,277.96926784764423,26.166522648232952
75203.122570220279,0.0050667432318214651,59.111565899521231,1475.4332480454505
24225.957532490953,0.0095623111546768273,194.08947532952769,275.02468377207697
11423.11879470932,0.0062779638790816644,106.90082255512731,147.0178704387842
43058.37110048913,0.010196034440312135,135.36225933580766,587.95538156885675
1066.8798389522231,0.004732420736077313,323.45256271409806,6.4495290039658713
6984.419325933517,0.0023243283987143732,70.241472309476293,107.88748250694096
176007.88953369227,0.0063714075843039324,333.78118661110216,1274.4001352444086
409507.18857497204,0.0020333158037882087,161.65416268582501,2974.8768238815851
43524.592828644272,0.0029806812011244372,355.5924956972716,198.68264906758569
48710.529689599229,0.011729278606669169,172.80753991362025,659.21646187743988
160764.50100078146,0.0039658820443716119,214.58207642834151,1114.0614851866201
315884.3747001047,0.011620754261907817,153.07818103153764,4425.6914357900187
43612.276738390101,0.0042875400455797356,129.57916148939466,439.3790966761062
1420.3944328209902,0.0060152663048456253,241.82773550032351,11.16139562214549
7193.1206397362403,0.0068723556285074008,130.61099491941559,83.615508286649131
200745.50542185456,0.0087591238093585669,68.871331984642651,3894.1996275715251
4903.0150746542586,0.0061504622877291909,40.478099273387897,137.20069531267626
28281.855654064238,0.011451185809921438,97.155465864778094,483.95641391527124
33294.809271035083,0.0099754262758729294,202.31217947636745,383.62669104549326
96602.648120876664,0.010871189092269279,288.92453359013854,1098.4984506923836
349365.32378404489,0.0051410667223805075,152.3960740732025,3312.21944624966
42478.042157902608,0.0068213257166254912,258.17824872183206,350.3212528533515
19212.561112727846,0.0076518224141084428,252.26968314698161,172.17871873490148
1202.5623503142908,0.0059846463309125445,297.23531202646694,8.6681563365388268
2492.8264557187699,0.0078952901417111889,182.40304249638169,25.837051007902534
161645.28999160152,0.010595536529856172,280.80320187621322,1806.3587541165004
65662.990121472962,0.0068616450498913111,179.43696179343979,637.4254400181951
176263.44383743239,0.0027478004237640936,118.61290797867476,1743.3620241124195
368361.01704633748,0.0067518490781518911,96.960947114107952,5189.7157884691032
1110.7803470028052,0.0071396413267066578,79.388731169387938,18.378129502575316
3212.5003204013065,0.0049247554712278322,67.428120208135454,56.106866590411897
228739.47477146928,0.0030241023425429366,122.59765381610551,2235.7498583885322
145632.21675192518,0.0077757919979071517,228.20982756704896,1365.5519487701024
4383.0109806545152,0.0040645374309509694,47.57747166044205,101.5045412526491
84505.57789499221,0.009861429093082066,197.84543886977318,972.95645954450004
16510.884753960123,0.0080482018174714183,66.893133013672468,320.16774807109732
22474.036300905773,0.0042907998536334951,172.26983870987411,184.82803899921873
11304.384919242833,0.0082334434046762005,230.64713694135864,109.61281509720216
85618.678105019353,0.011408718035992737,344.42642254396111,996.83202571316485
24991.695517124524,0.0047785398457695603,191.22600025612772,199.66490622176369
117516.900827091,0.011937952692889142,353.44908085659182,1424.3891588404188
15740.881314557164,0.0038992226485461984,316.51569335523141,86.663672758220116
3581.2724856323503,0.011462628947508978,189.49781969824534,46.403409621554701
112803.31066306772,0.0047008901427133421,120.18345126374018,1230.7114861576717
4809.4027502028339,0.010062987506599589,341.35686501295174,50.037238345438553
27842.102841497923,0.0062853103386407887,104.08522895368651,365.27493572866717
172504.13145125323,0.0070146513056717711,85.629706592863712,2686.622428058256
191758.45057678036,0.0041459057965073116,128.87051646630312,1923.7393601699025
1311.354264914874,0.011861358338192362,313.85558103139334,15.948409502220512
377820.99981122062,0.0085916923079600235,203.61568093345372,3935.5604062207799
2217.6201475461016,0.0035143028703118846,191.44228794094161,15.933720000852755
44860.969090473271,0.0086252953777139867,22.153211631918495,2233.3537823455813
13481.471717987615,0.011924947004041484,115.42098706670683,215.66360207168572
15688.311159336767,0.0059947305019942268,108.68934516844411,196.85242569707057
59950.858041059924,0.011938412423618927,126.81379761747459,919.96928522909297
2083.5569082910815,0.0030575409258169336,224.85462777981002,12.827272891481272
2332.8376680994465,0.0080162797486972269,103.82999216185161,33.185497300858181
46437.015544843314,0.010968385705735407,182.49602205677775,589.91407521586723
9117.8351833081379,0.0020616430322513007,110.21872424274895,92.564308090407948
417751.49383381853,0.0046137942427610032,16.556397608682211,26266.140982664656
1537.0610970156774,0.0053400430874786797,261.33187389332392,10.923932269914308
1316.3998899133312,0.0096023681315470476,19.660639183818652,73.795144335703029
2334.5029792665696,0.006508597696994853,146.73096234654059,24.74647676249144
22435.287189087725,0.0062265454526772984,136.56012930924814,244.39842962610717
3116.486898707753,0.0045592222211830215,209.67281628453227,23.11437423329707
93456.512758579367,0.011620051051676138,107.78221522777635,1524.979432574906
9497.3039001796606,0.010451858562212986,180.26089939900135,117.25972718094539
134610.83581814062,0.0064237893366940416,202.57550672228425,1189.9355565619783
393661.914949645,0.0090154182261971069,131.47833900559959,5123.2638209439256
8502.0833112943201,0.0082857769029193486,16.428800231400132,555.67072328907147
12692.744084469257,0.0023370028032587958,231.52433293881808,71.047497982085318
58558.08438590623,0.0029956702196216739,157.62396380976045,466.63842105490858
6500.2280345332774,0.0091125106076120066,57.765738101920697,145.23082126966392
1924.3885984995586,0.0099816791613703462,313.49552593707148,20.101883858905218
91613.103125121313,0.0080094707709696972,298.47089073706354,808.5215052731902
11765.245767410768,0.011886355218445372,278.93586659698587,145.22377478537882
71639.321283684665,0.010454280462600749,36.695887127722273,2360.6605760940452
33529.122696013248,0.0031470787359760637,18.470917947925727,1871.3631331309068
497766.0320344232,0.0038717859147119034,314.70849937825278,2739.019166870276
21248.333589274727,0.004634526483684509,170.52005068018877,180.53976776759018
4250.6594295351742,0.011239755937551787,287.95809176017156,49.76778517863589
16051.719094559112,0.006114381807504227,213.29607710481605,134.90470884453219
31829.333380709737,0.0035738448230569677,255.01978195823219,190.41816208908975
6158.9968927756263,0.0031797478534444082,274.18691131300125,33.693466292788415
101133.58876465078,0.01060255629550687,256.30792736620589,1149.2635811480282
39952.210550810159,0.0079168344625966374,221.87572525624211,382.84826451078533
54525.064726163626,0.011312449793179837,47.609674294209618,1487.5210172520362
1974.4974182281067,0.0036338631228103684,296.86640664075463,10.882477631920857
368423.29827056918,0.0045207938970231506,112.28953938083687,4191.2066165789638
16365.331444369236,0.0097445545135507131,204.40930903705302,184.95203432045929
1344.5729379951256,0.0044870982814266824,164.26309104018154,11.586904498607984
1612.6564194445223,0.0069647178265665709,244.17767515406672,13.75840141962991
181712.52687261597,0.0082576999256412272,48.779909249917729,4540.8023356199137
3225.7764233404205,0.0085440780140822355,346.10674891624274,29.092205372490202
169163.2637726409,0.0056307740190491458,48.749591381661212,3977.7657186139263
174491.50620159975,0.010920567164919879,295.36541929834618,1985.842712109662
131776.80631734402,0.0056803904582124806,64.78272545326891,2437.0173322767137
42133.927810525704,0.009408969079726737,169.03560134540933,498.88544311619836
42739.681193882461,0.01047764629329671,320.97970973325204,464.16785454098067
5321.8822467574528,0.0083480265089857092,82.737991630530814,89.330508462148956
1296.1715653422607,0.0054973004947678466,237.10498745712817,9.7953389519401597
82801.129262309827,0.0030419802727576955,82.275528912797853,1139.0978779616942
1097.1084042752855,0.011393411435532646,222.095516892451,13.598164813195785
1141.8528834765295,0.0042183878033088037,188.13025883086397,8.8052703546383952
53383.365854975811,0.0037007201993306898,343.44562906091426,274.84684366390997
369577.39507253695,0.0037674125116659782,32.756210503530426,12014.369744636118
4083.3442081704111,0.004911006160249181,51.237137040270461,90.336232753699576
1045.342865050249,0.0078411464846790593,16.728756458054271,66.920016553083329
212149.20139807215,0.0035009147919354026,316.8751655741242,1109.2134679773212
28393.371436177684,0.0095512752213919166,136.24893855349336,373.46666364012202
7723.164411238492,0.0075861830986546181,31.89353482730267,273.54228420465216
4123.2964582726709,0.0048006062753902963,248.41805733841966,28.452847315409517
64264.153415909219,0.010126228503114587,332.04272174162128,674.52723796849421
154311.90801208865,0.0087824525627119513,333.53301704912315,1432.7873500038427
461759.74487298704,0.011055049637474414,336.84564284995537,5233.7324611133627
5995.2554637018184,0.0072106237803679068,208.52589390168916,55.674485609503655
346057.87615604157,0.0055611771630455706,355.18239609699935,2236.4526077001651
12054.930651238383,0.0072234059111608833,277.24046317015319,100.77922190126559
1131.4056671315236,0.0064498639770679709,64.430877641625898,21.516453718925654
2740.747775965513,0.0045956147339024991,349.26999859639653,15.775972593016375
7124.3622882764439,0.0036566742011834414,231.55909394673503,45.662276929754604
1740.1343026788149,0.0060460632227741593,265.07685127249476,13.189648505516647
23508.378730854634,0.0062066346790294897,347.7721702602546,165.10498861429519
1550.2992952844288,0.0097502415233409294,139.98408227567421,20.347167314619472
1396.3434452654274,0.0064874431345810094,54.052462892446698,30.709489976304347
45412.276369476742,0.0076586210229293286,47.577441627532551,1142.5373448131156
1471.0320800146546,0.0044177873502794047,144.49467913975204,13.794983278731184
135649.8928700563,0.0052775593107683401,60.541474852611977,2623.4477363439887
1035.5567211910572,0.002629320453006883,357.37433472651276,4.4727606684423407
1261.1633505319671,0.0061606378295904771,169.70470841237722,12.002099295166865
17819.056665975088,0.0079796398323563958,322.37086999186397,154.07421481308583
245358.89756242445,0.0066681451627577685,316.20377576606666,1864.0077310094919
2337.9204231519261,0.0078921566536874141,334.59712067071479,19.88397172538637
1471.7488205278144,0.01147122258597516,54.371406151971925,36.531725909761931
5347.8588166880472,0.0047503649872662739,282.65812398175194,34.421443013944753
3184.5993752464105,0.0059513749738972369,158.2303824569783,31.124099280025657
86661.745536730479,0.0092159817315254841,126.5744319526037,1162.7567657821783
1635.2061971301189,0.0070489217146136414,95.746203982203411,23.543072318131117
46247.02311079904,0.0021261586872424838,341.51665098032061,190.61681786451834
1239.7074658769291,0.010442037002147986,320.34997912648544,13.426732373234449
192029.89225001077,0.0031882436020533051,266.34642331093374,1070.9921508217137
10580.482920427539,0.011776381996358299,315.78276313921327,127.76801055189908
3066.0353747597956,0.0088643005723693727,17.590960236640754,189.00804268839155
18209.373418168059,0.008687124971445491,95.195780783374715,281.94026107077372
8622.3344031492252,0.0040497080436312505,57.422738749916761,168.59290320369703
11725.130973592946,0.0077913416772404541,52.1842644376595,274.31341589733029
42324.210980970805,0.0068084705470552514,331.31343077100439,322.18611906101711
56534.064026723783,0.0030881996969682906,320.10698746972281,278.30916810564327
2106.1054758135692,0.0038484343769907732,16.673925460780438,130.65007110083999
23803.816386772174,0.0041469735947742142,348.42756516236358,129.28614786615483
208300.10577343061,0.0095716911088742883,206.7779282536884,2316.9647979596721
53907.029282999451,0.0087356274819755872,48.883276815214074,1359.6707556308006
47552.969715316016,0.0094556701348982031,211.33121074564755,520.93352390746156
50687.277392619639,0.0033869429676771584,223.8994041430326,323.3332961210225
1855.0430080396879,0.0094443806744577453,44.297807219356869,51.440126779060925
22035.943140521413,0.0054175626193197577,213.70600104036538,174.32242883647183
179898.36832115226,0.009095082978463679,222.90407464828365,1886.9661604112566
107907.77977824326,0.011480992013035329,248.39131405490593,1316.1283484031719
58689.661530731835,0.010364134929080473,316.16039239844127,632.55356364863155
67177.031270994426,0.0068117980831919351,336.44818685450366,509.49968179702819
1674.541741837927,0.006410536705522594,258.12753089761026,13.288077312568328
31087.029279428549,0.0084315408897945518,16.213164181198721,2059.4945995799362
156186.39238786121,0.0071049296657320895,353.36650647455707,1208.737348802666
113084.49967800477,0.0094710367763549512,311.74703691454613,1130.8922645915275
258707.4161624597,0.0042823572360889588,24.319329144176532,11224.226841877457
236444.36279783462,0.0043763951669708104,50.421336797690699,5235.9831966491802
1747.9297838533639,0.006811935245017625,45.348949019835196,44.933514694332274
73977.140032149691,0.0042975188545269589,268.78025821629376,464.66380780104168
12111.57339545403,0.0058668801164160189,28.943841287423975,456.20777439514973
7773.8883056706463,0.0064253985507063786,275.60933172386558,60.264374396911968
5296.2859836472144,0.011043653784141093,245.82939954404083,62.704552962455587
420831.32745168259,0.0062991418858579533,65.214348673545686,7888.9999129879679
28438.249961144698,0.010957284653909867,327.6069153256496,320.63224706493361
53664.638092219735,0.0057445303344156066,83.521818359643461,810.74911452907645
2064.2235785811245,0.0054665497961503846,165.08469451380597,19.015355684569268
11451.603818286967,0.0094937043309436461,240.70524425778072,121.18276684389434
6707.5574903702409,0.0041408573085456781,192.67688144445719,50.595705250884244
21723.837439183702,0.010525695450073856,293.16714220085987,239.79377404520602
3445.5334824652487,0.0080354577823895483,178.01908466558149,36.456820648860194
298556.12158162158,0.0081748749885728784,168.35574419802373,3271.358859449193
22167.744175694272,0.0037044106445812113,60.964972146367835,406.88803040107291
144205.57193905473,0.0047036059855077089,174.52248102367381,1213.1528233461559
448494.67966955854,0.004209167483747102,349.6430131052764,2452.450226831289
136888.87335124722,0.0081441643756228962,296.16386114070434,1225.7988234411528
11029.396988583436,0.0056700604686896377,294.51258407324394,77.126156902184874
136824.70171725584,0.0080814623611987664,131.34425030425126,1694.4486392502824
25519.959352693993,0.01030412149164729,269.85746766412245,280.60731512736811
1808.6873718821091,0.0094264561085661384,291.18662085344465,18.236505954054813
1040.5679075711046,0.0065560805552745379,174.93913700986829,10.014840590209364
6386.3469269312263,0.0098028420327619624,284.13953025909711,66.781436357035318
2068.2533280537491,0.010777991841876507,341.55164466048865,22.879455012750618
65067.845138389821,0.0089874746057258641,308.73055979454841,624.21177966600885
3618.5700656643871,0.0060408136723803848,94.553834696485183,50.346740918683111
191309.77918266287,0.0089787390704171854,319.36291219304388,1822.6588271497028
79642.631877366439,0.0091028044033521632,288.55364075411774,782.21793807764152
9564.6785194353924,0.007318668348979031,74.3129398497735,167.32458599831932
176258.62828182019,0.0081469983440897748,259.79099853899129,1634.5574826914908
5359.1682986423912,0.0087917332358742918,283.32830896573068,51.422393323482758
1487.1726728436036,0.0023028892777296013,82.508750659586994,19.811700274152336
10400.418231330968,0.0099373854799006678,350.01432959186627,106.70306846314412
14426.696853015137,0.0089813965268597112,353.34850826246389,135.31624367985418
10021.865153604276,0.010483029571827557,117.16422329442054,148.9543649635483
11883.083453799029,0.0085511152200120413,249.85189838443776,115.35769860045716
23610.777312558395,0.011267585815849622,359.96953242868591,270.834466416331
1375.0790431651619,0.0028176356332525626,287.36694302131525,6.9873321181256856
31453.64746992923,0.011236932828367466,243.37431971130391,378.37993299052442
2365.2362590097819,0.0089260656757698936,349.41662172544852,22.102929932776938
4781.8476619070798,0.0039583615731882214,78.350610664365249,71.103714259551765
2373.3939035267404,0.0067374940299535944,344.00522252360759,17.752980508267754
2242.4997782187938,0.0068027153375497355,331.01162422875547,17.064185982463968
6976.4571835950555,0.0090457979214786308,151.833212182366,84.685441769602988
133829.80748364373,0.0049733459765584423,275.073488300554,893.96416800907298
14559.613384186217,0.0036405731888486453,84.897498106405621,199.67161526542125
247242.05919191052,0.011152106987155914,194.13983864248198,3119.5260769472607
16577.785031406987,0.0063861421269564853,77.701653684779174,271.31249263030929
36957.073694156148,0.0073623287722248262,243.26551316072104,326.98859161591065
1067.1908955630659,0.010279554775305923,228.23348041074124,12.147210532497978
161648.77325878391,0.0045756432264979774,204.50935799759114,1218.7801143920301
76955.591701738347,0.0095005067430611739,254.90983732504836,803.23534462103419
3254.5465173891967,0.008434854182407964,312.99180597755361,29.586366410783718
98635.253522583254,0.0028282730949217775,330.22286005068418,459.97235555836323
53154.753042375756,0.0088127088790545226,86.372463361921533,881.64369459723059
2933.014637903872,0.0086113165934957464,105.81096975470864,42.351012788247452
2270.1731096111344,0.010585471078765781,197.65303754105486,27.456726658365135
35943.24758115632,0.011016442347193499,249.69645597183504,423.42450968174347
1230.4213816672329,0.0079229194604463794,16.38934109462372,80.350808949316615
6474.2482708967354,0.0087520550055916035,209.96389704955487,67.494044559999153
265694.75054558186,0.0041221940521342119,316.24446267853892,1505.02704127382
56787.345273216073,0.0036753842593733161,332.80970493871826,296.02764284246115
19336.477274372828,0.0078368120577974078,207.47155912239032,188.94387977079663
6530.7848817021395,0.004571268453454921,348.3788962682774,37.51201602427308
135246.8692687345,0.0081361172741783346,265.02779255398696,1245.8600553902727
152404.02289150385,0.003980638509127301,343.29649373272827,815.06038365844643
16874.311359897376,0.0082682502487562044,331.01277727177427,149.30083364269197
1742.6440054671211,0.011831217954926511,66.509122585444089,37.995598879058242
12640.999511169673,0.010276732639507067,168.24549278572474,158.23782584914872
112937.94014340479,0.010991036888880685,257.1387976084165,1320.7574036004007
2163.9394247050705,0.0074527795914084644,115.78712119603182,27.963637128737833
90583.965658756599,0.0067265461948534128,224.74217084840632,782.82720607158649
434557.67568028963,0.0095719144450347876,225.98967787061855,4706.1743982411508
13658.873269457479,0.0054905845689159315,22.70482164088061,641.50907719464306
294185.47500659514,0.0077012432260341237,175.2312229237161,3064.5733722661867
117531.82640595807,0.01111054798167811,192.35449555012147,1482.8808277255223
8417.697033387627,0.0038713903993713612,169.27935002445903,67.880690469625875
34288.541578983553,0.011718496099109566,349.73937805732936,408.75869165006804
3368.4464235091873,0.0074036012921946028,102.23161142899247,47.092823414247867
7247.9336791008855,0.0062105546913502211,206.90947742594548,62.32389218921292
179261.83087078333,0.0046329979309542024,192.39026892348633,1409.9291968495404
133866.5094566964,0.0064388479924046048,351.17424177581671,963.05538304785625
204404.47213746674,0.0085842665655499889,207.81055252952166,2112.1815126527667
164556.57265190349,0.011079819085818256,40.108069096162509,5104.0765803157547
67950.180880074156,0.0060358241673288708,232.62684114130377,544.3994874282937
31631.226347199514,0.0031133939197704069,323.84387979188733,155.19183991550324
2159.0874033955365,0.0091004242765526343,115.44174674197457,30.294090325487929
356911.01130687341,0.0030356156930606221,303.87852448118383,1800.0301703086534
26192.963023184817,0.0047797593027800976,281.70577054418089,169.41021554189371
10031.761846153042,0.011128602929527822,115.08368435505878,155.0138101695959
18042.173856907983,0.0095172541862287574,174.63411781831934,212.31750275718625
404100.91338635032,0.0052210980979255969,90.947170118389906,5592.724071022928
137771.61392941233,0.0091011162054239376,280.66971773343874,1360.8987991260417
2906.7366853456697,0.011333012825970708,338.55424434915346,33.684213495836701
42571.744133115455,0.011297052435758683,146.95590641085576,595.1318688985375
191624.25118792852,0.0026006303592763843,285.2200663021793,952.37840578372118
1771.2574465389584,0.007240916539203503,216.93504731021437,16.21548666449247
293369.67788361647,0.003664613007501461,188.25182445504578,2159.9971681233187
72964.705279970556,0.01017521778633243,275.27314669710938,791.18242129972748
383817.85095445235,0.0062611732742883733,262.22900212710158,2983.8449207379235
38912.52092893856,0.011318552476384573,199.05427516669675,492.8869933671395
2615.3990022874068,0.0040288329212161637,285.51198137156797,15.433871663702663
1132.4704187272432,0.0062048291488517896,62.331906640614463,21.963306450477603
27089.582283838263,0.011156141803102515,129.87320344856977,395.94473693205953
1774.1795022885597,0.0059710179962770256,219.60244137627259,14.522518762402761
55053.302706628965,0.0081879521790586812,246.83066141885163,520.29146108854161
110436.86474139392,0.0022329905880563933,119.71994436963841,1052.2729876200399
57426.761217933374,0.0081873154519687165,60.387275089761623,1209.1627621927476
11281.178411291283,0.0037461412744338226,112.82472104448844,122.78746664158598
121532.30221777542,0.0054927953006732623,173.00290115805115,1090.1362835027639
16935.271262148748,0.0021934165437905743,324.02726752959421,73.074716854440211
121797.06071383016,0.0060356339338859602,249.68061262051523,945.59717216055799
2536.5487855341594,0.0085312094913738493,192.80749161974271,26.861320081888294
5743.6136280279443,0.0067086235388960219,351.17598357243776,42.602695449020743
2167.7184212601646,0.0048376121402345876,113.02341726850112,24.943326339112105
186081.44593179427,0.0029688290377426966,262.73584023691916,1021.0173065093417
352302.61461504491,0.0020525007748767258,342.22689813596133,1433.9888684906302
41854.266387708682,0.0088972626421709028,295.28367497929304,401.76725571358145
13263.994249898715,0.0050147923435042274,182.09515803844951,111.26217390846224
111321.5910189562,0.006024599428424194,291.28982330875851,811.78616270374641
81609.661106145781,0.0037610507718842628,318.40642102367758,440.12669539335656
8770.3935427693486,0.0028678879829169704,299.3194954902666,43.694433322098099
260400.39027219143,0.003944303683839843,234.78346101494625,1702.8466868873152
12593.840242494773,0.0053860856815007036,151.31323893288143,121.9145969652882
1222.1074591061936,0.004550579531773985,77.942887589479895,18.659483827388275
5697.4574366083953,0.004597309224421111,30.478592470547639,200.76398718986019
10906.452619238024,0.0086224879589108603,286.87579714920571,102.7970897206484
15251.632136038394,0.0049991055033306248,260.79470174179153,104.78872090852069
13084.235040838361,0.004651316108411678,20.282828879944738,677.49509382211738
91952.433584378217,0.010218276004313515,305.44619070052107,983.67510389799702
103158.32756782653,0.0029679904633290169,50.608849584566634,2198.2808232893258
209027.28283674025,0.0090764741567192272,66.025742600652052,4222.5719866264217
22067.950432565216,0.0065827594901562573,14.781503896037155,1571.6598687415431
197804.2102512595,0.010809410370355472,138.23522251811707,2763.2686881452487
139824.86454725615,0.0070773759255220422,137.73891305056401,1592.403967124307


==> anc/competitors/data/v6/log_sum_exp__s42.csv <==
x0,x1,x2,y
3.8697802427798167,1.5096369572124579,3.6929019322869134,4.5198549209651189
2.1943921987602617,4.5922094775777715,1.5857658556498939,4.7160327788377767
4.2929895995569121,3.9064701771575794,4.4500972855884777,5.3616747980850894
3.4868401452968194,0.55294205498055249,2.969152740142238,4.0028454445866615
0.47088673943824766,4.9851732891878653,0.63013170873313262,5.0050808872188668
4.8781117581837794,4.3960001215387265,0.71859330727767068,5.3654025227551134
3.8056985099517648,1.4195421893201949,3.4654771346485074,4.3854131457424872
3.9303215263847688,4.1844828983046911,0.86471968221039031,4.7620480901135362
0.64056816337772937,0.53209765935691433,2.5364635079102165,2.7861434688591173
2.2519296894778358,4.995523652371193,4.9588723796435534,5.6940052339568155
1.8539901211629062,3.3284236805326843,0.020038023666697491,3.5631346410656768
4.6338249442430088,3.2506250777939849,0.082899009487784614,4.8519750642438026
3.2193256004033226,0.45220363492066373,4.9654229096525331,5.1288419825197078
4.1138080663541494,4.4851669944831265,2.9231941706708273,5.1280693114042126
2.2170709941366558,0.14499751602234712,0.63454987759256565,2.5064957773650764
1.1361936089238844,1.2041402902057352,4.4865109987704681,4.5602653507896687
2.7729239350791741,0.71510937583317502,4.401901500638461,4.5901529788836992
0.31908628052087662,3.883839703461093,2.6810020655568763,4.175486464278876
4.13815585996291,0.99102113606448938,3.1089601493037828,4.4678102913490862
3.1583219956103243,4.5531911356544263,1.3659359575043817,4.8127186779676334
3.7904387004268694,3.2813451966374507,0.25259848186002576,4.2789968206966842
1.7726298406493419,0.18081355247348108,2.9728380444543219,3.2700491635799889
4.8534901219745166,0.027149170643502307,1.473775966013815,4.8919321012485861
4.4656056066109882,0.25828958507199462,3.3181052333017598,4.7557247325018714
3.8919174853688094,3.0296258882386384,4.1812258842130063,4.9116831974287214
0.97319353925983787,4.0074090542970762,0.09080271957182029,4.0719812915505447
2.3336050186351711,1.1927641031369425,2.9785688734286371,3.5181021134900283
0.21901882893614388,4.2470442146153644,1.1564026984342612,4.3172309452122448
0.77144746033773914,0.28615970076630193,4.3694424895190069,4.4104744662489814
3.4152447662122731,4.0048192682083812,1.2683225328091425,4.4934217084697039
3.7238107795390856,4.6389771508614022,3.0538506661770914,5.1292733035275093
4.8375486621710504,3.8605419955219027,2.7677042004480574,5.2619478560166133
1.6291267906907598,3.4906039198931857,1.9808325002962446,3.7993200127936495
1.8522985301743444,4.1899010932769158,3.3881038179989704,4.6168606496837592
2.3477790563790397,0.20075649773533211,3.6288481735771692,3.9120280067768647
0.94735679542142848,1.0089105535952769,2.8346889765969339,3.097403253782296
0.64960752667735822,0.62461839652821538,3.7921111859237704,3.8623665928626552
2.3785246311296686,2.5226549509649328,4.9170853799646883,5.0700047604455083
1.1345467452544207,3.7259406416442227,2.0963619395040256,3.9693690689790468
3.3490699734125515,3.1500592228819935,2.5729152594276545,4.172222582378863
2.1857595943616537,4.2556554988096753,0.062349389706066183,4.3821200933864972
4.1633909802891873,0.7760649622054544,3.9801427815518919,4.7814748724958793
3.5013255100112457,3.6731054596758077,2.6011503352299692,4.4482534816288233
1.5618332069102054,0.96520745434452049,2.039807151802826,2.7057979277650941
4.1612990069760052,1.3537937565890013,0.47035981544697902,4.2631470072783131
4.0238217874840094,3.5495234864065193,4.4482821083769863,5.1741754820089723
1.9373918951508724,4.9010239244934093,1.9750362002027821,5.008857259555584
1.4416405196512205,3.0577180298853479,3.4129079910461018,4.0185632212797575
3.4124775198748774,0.27250157495647798,0.74687078184075384,3.5177646564246685
0.69876241804654904,3.0815448496376643,4.8077481477051629,4.9791270674774255
0.9995410123755416,0.21175275790083548,0.89220880910915457,1.8320348919018474
0.036811348755027562,4.4207285568340859,0.99770996449745186,4.4527599230402934
3.934621887510692,3.5478914255031038,4.2949143027885688,5.0543544184075806
3.3242542829601609,0.86563923211251614,4.5629137207096555,4.8167094121680485
3.5258268931316756,0.45860502912099033,1.0607370376165071,3.638944819365546
3.9036451551098397,0.91766614440159489,2.3490044408741397,4.1477561096777515
2.2945788776916998,4.9001358977709621,3.6674745228141492,5.2111777108212269
2.8437059797644686,2.2928032122924491,4.391828669054008,4.6922325145410779
0.69898499063828723,3.9204047417070398,1.895263475186526,4.0826089076930119
0.57265036767986721,3.1820417105388845,2.585097434247146,3.6738328803151736
3.3420148089523583,2.862065749793187,3.7085820525986746,4.4530564691109333
2.3554810307156626,0.72565127332524848,3.6556798832639767,3.9423410800289762
2.8261805324059441,4.7301222677904757,3.9148006501304247,5.2011687148448029
3.8249942870801279,1.5067131625735897,2.8496690932076318,4.2089479434676242
3.173591600002954,2.8900860790377108,0.52307548402387605,3.7793902374412522
2.767897003289979,3.4988797229453308,4.5198664543902005,4.9524908972056716
2.7960358037270678,3.2461657762265443,4.3278626966051412,4.7646269729128745
1.519750490313061,4.7029720484775925,3.9904871790916649,5.1196292824265539
0.15408917283969703,0.74219494960028998,0.49931238580364745,1.5818621910287547
2.183586946161812,2.5417636922347104,1.021986835407146,3.1936533946499361
1.0729233640976461,2.0201719537038301,3.7180018255382596,3.9472689327183379
2.0426432186231809,2.3708436474130905,0.11570047290973218,2.965523112952746
4.2670153663408303,0.59608763098872308,4.8961231685363984,5.332437841645624
1.1696974293267037,0.67047304936382668,1.8857234017784035,2.4703226630482353
0.29151370844533009,1.3903777289062869,3.5965626684541179,3.7389688501838334
1.4069194601099828,1.5235230188041564,4.4378554424402168,4.5490404741846442
1.4679687888334181,2.13951606840675,1.9731494407504113,3.0083695879100767
3.3095825736344753,3.0549377351831413,1.5956624429983302,3.9713800693029029
2.7851607617063916,3.173145587091315,3.0437056444912338,4.126733013229984
3.9194910455320677,2.0590544829278512,2.9049468687402538,4.3323467053973053
3.3215677016369378,2.0439155471434853,2.0456998881239858,3.7740467247913139
2.0319343072003528,1.0881426334848099,3.0088737793385425,3.4301260422060182
4.0701019233301734,2.9415312420450412,4.6769068478324733,5.2164479215039368
0.83486459953851955,1.5852045565861894,2.3382012831329826,2.8490681188358784
0.11356036566930239,0.1802991713868185,0.98371090375315662,1.6063731771131802
0.45023930387820876,2.092000220784302,1.8860299144150194,2.7752276364534656
3.6117967529822517,2.3706633754508517,1.9705349129655931,4.0141973372654309
2.3093861512569367,1.1279643410210549,0.65554346513109929,2.7269084831829864
0.80635889516800896,2.8622896656105783,0.81435750277277452,3.0840165166292652
2.5052238755168177,2.8288595021596046,3.4228103669683865,4.0941173632564309
0.76156051356584209,3.5100109055518569,1.6973887710445135,3.7084342077387373
3.4816018753886802,3.2397424110060502,4.7744919592790378,5.167752953760723
2.2307813778701533,3.2621652826051579,1.2179837267930371,3.6650376529429667
1.9051061304824124,1.5810707591202156,0.49462252552411157,2.5814051006708691
1.5075604457393825,3.9371611099297694,3.7675228150012896,4.6109785424156637
3.1514129655944423,2.7457219179983969,4.4051802595893506,4.7900674992657777
1.8090630527669522,2.1570909758994503,1.3905667843574392,2.9408972336023291
0.438249596580505,3.1300624047052854,1.01044050822739,3.3030481182384954
0.59002951060257658,1.8032866722512715,0.92883067435543587,2.3492723974923644
4.8094883227475727,2.5636962230337912,2.6100615068325617,5.0017218473013241
4.5429034535380355,3.6835284424111014,2.3420832062338546,4.9704385767916826
3.4985356690537479,4.432014433618539,1.2971991992726712,4.7933454022856008
1.3293498072975978,4.6052859864759581,0.22586558494713194,4.6470510894472961
4.8458818867386197,2.5181646259154959,2.4074567016314035,5.021269721120456
3.8937545198289731,2.6013755737028452,4.7966617381780416,5.2189056837970362
3.5844509457949778,3.9993520538191825,3.2625960037633162,4.7649228447290657
2.2468075107189431,1.5722534587210064,2.4775327831430922,3.2787208211496743
1.3612078092257951,4.1869118117253432,0.55346037014808058,4.2818259285059908
0.48195481076749647,2.4707082325871172,1.2621814527479365,2.8289387854302528
4.5130119827192079,0.57928362167634195,1.4738697478727136,4.581549411291471
2.2788814491680554,0.36029573536471848,3.8240177630361716,4.0373656087935048
1.0118168239761516,4.2099660551973157,4.383553986323097,5.012352941587392
1.5297831207532626,0.27783958453438951,4.5082092678321919,4.5663241921457933
2.8960978447094798,1.4030571806682794,4.9228430412537705,5.0866353222258303
0.88386391469615855,1.670650202507729,4.9118334155226622,4.970386168280621
4.2830714204618774,0.86497222595796897,4.7649956638399074,5.2564610710594319
3.7925976491760505,1.5694668490099462,0.3591107025144219,3.9345593562370738
3.5973147797546838,3.7134628336254281,0.68896767963902594,4.3565815349590569
2.1604651988755186,0.073414217800353843,1.5223326323801645,2.6450076232244757
3.1365442035122157,4.1358671226034325,2.7644912703223072,4.6264287468568108
2.920489844563678,4.2827401178727911,0.48488944352739649,4.5289595295889056
3.2492330077740998,1.8613078659577409,4.2289847890107124,4.6158303987186189
0.42222160569944545,0.768064495303174,3.0837808953865453,3.2279117494484617
2.0790370108530483,3.0042020397254046,2.7118220115110248,3.766182253448926
0.20807086930946239,0.59836277932447168,0.82655661683645576,1.6920041612578265
2.4699540962225948,1.8245968053912627,1.2662773720009868,3.0785154123863872
1.6493060616639266,4.7921459045048618,0.80156012491129025,4.8534558949469897
0.72262094433023449,4.9773223629181853,4.2596657889739928,5.3803346228295998
0.51701483861275821,3.8605244567729278,2.9211393003060908,4.2120680212974522
2.9382228608885601,1.5548075496038312,3.6756471375981672,4.1259197102858325
0.85296484268443051,3.4383252458304625,1.4801643145501286,3.6365491525619111
4.6256005918839858,3.5270318274200636,1.8562631854413858,4.966655137585013
2.9053056985019747,1.9392084758182486,2.0242748221326687,3.4764636853092621
1.7343490226741853,3.2044431729307972,3.8000748587201745,4.3118477782597857
2.9545774574070838,0.053638224878381213,3.8617649383728403,4.2063915971066361
0.11401935514848749,1.0452882930112073,1.0340676375701585,1.9051477816182936
4.7927960662072264,2.6254415148363059,4.7076942836904951,5.5027273729984563
2.4115171847145014,0.81875652129147936,0.60327668721843197,2.7060992734124047
3.9136761362514312,0.82953433938266818,4.4806104121181516,4.9517519189325405
0.41364999961219284,4.1815214527511895,0.50197822824904648,4.2353293367204854
2.4332916541908016,4.9456650134180276,1.3226990557565554,5.0458223263417601
2.4535349717726045,2.779847140142242,4.2323926803397853,4.5491344614241092
4.6891322748749147,4.1953486544085674,0.89746036173043719,5.1707429094991193
2.8586402618803768,4.9516083216313627,2.0678396565498494,5.1272826928600148
2.3674470052847689,0.70797944284387349,2.2492964997206313,3.0749028052840441
1.3348783154594679,2.2412280662717556,1.2262948651160483,2.8071401551653188
1.6578449867127609,1.9628635792095994,3.5512260066799328,3.8445586498596556
2.6033620123576888,0.40024641823092511,4.2566732470110189,4.4564541234704711
2.1945573015252333,3.7766508639737224,4.3728756992778592,4.876257424425309
0.10806039940165213,2.168895136612965,1.6966107286828047,2.7325774319310265
4.1314596209717891,2.3466346709520063,2.6542519714390722,4.4700963641372038
4.4808038591988337,0.75336486906620093,1.2420320193282575,4.5582355251717619
0.70124544499305386,0.90463326115434062,1.2239825077507271,2.0635637528255688
2.7701807176952471,4.5355181107810747,0.80627031425962059,4.7170756691734166
0.54287870567721774,0.22324544487139442,4.7000950540375737,4.7137470694163817
3.3612004651990586,1.1642614247185312,4.4399441430278994,4.7708704140750067
1.4061689191950415,1.4602966515726417,3.8867935666384614,4.0388742443267454
3.2971131734595089,2.4509877120079322,2.588307606438645,3.945205909168775
3.6349730714344131,2.9322258650739794,2.4530395775593594,4.2236243565308769
3.843237459588285,2.4664498792533331,2.6487283309124896,4.2711762941109255
0.5387047297794828,0.42057667278441013,2.6828400678854463,2.8847468342180456
4.5800592256880392,1.2183372702785678,2.1728154234884518,4.7060853058891023
1.1510699544744041,4.2179419238127061,0.65877416446033732,4.2928558528933314
0.18706278088089889,3.1879435023922955,0.62831926434267993,3.293651771543217
2.7742623469574168,3.245745250671372,4.7612485792284165,5.0652970726936468
1.8546114193121936,3.3510162767567748,2.4101537979317529,3.8363715969151788
4.1489487156620655,3.8145150951976454,4.766027624525945,5.4048521277646779
4.0412573603215094,0.29054240860723668,0.8178843885505499,4.093239480196476
1.5856944641135766,1.8330419246630618,2.7720827601996678,3.3082255675336212
4.7644969753487247,2.6976371763083935,1.0385862667576962,4.9072107958151108
1.454589190700593,1.6922824164866301,1.2659230306330076,2.5884328491559851
2.5752856461585729,4.2223943664359327,0.15027289380589393,4.4290129421178444
1.2798254528380137,2.4128625429364696,0.59476655370105658,2.8119699400471485
4.6802178502448166,3.8431379472968956,4.5842420381459785,5.5367554228067011
0.82303908791009073,4.2600775844058454,1.6076649574116586,4.381532677314155
0.22455309696164494,2.5239574145174903,3.0406460595729579,3.5433784288542269
2.1754853000151897,4.5477612193567492,2.3250706599463649,4.7244134097590731
4.9618778202791853,2.9356197026849031,2.0022562262263914,5.1342422223407844
4.4583863312745695,4.2513714941686089,2.6594304567303406,5.1445604988261717
3.7430400972847462,1.7029539779576215,0.93619472307670759,3.9127259592032999
4.4539624543926246,2.4940847926574259,4.943019492597883,5.4643623170466071
4.4672331984893159,2.6570552050228886,4.0915393435193153,5.1028904073664076
2.5942918019322452,0.5248985794803529,3.7080731636575766,4.0255785282001906
1.5796452591539651,1.9927625335077033,2.3437964850697623,3.1119652009835641
3.8600621605549401,4.5866883627583803,0.76438561063167987,5.0037808265271257
3.3083063158388053,3.1541612018237117,4.6033292913678387,5.0135930460506479
1.8682886443685502,0.88753291218483743,1.7069353369086382,2.666288067480691
0.47233334030757634,1.6942781780480249,0.25053344848466885,2.1249282136832095
3.7339480567451302,0.95801504831349915,1.7120183840531433,3.9005183279184079
1.3123025796143235,0.1241156589928627,3.9722851524794218,4.0627147686269369
4.6840657526688965,4.6373022925201335,3.1135437249410409,5.4719731388506467
1.2048528750284238,2.2410366412843574,3.7541929237242981,4.0193687529015563
0.61378966205743013,1.5376753621039307,3.9681769193118872,4.0808166780670838
4.155563360624531,2.9923859577886831,1.0597730554027129,4.4569358118236924
0.76642158312247022,0.036572281465078182,4.6189165804659007,4.6462947955597658
0.89634154078869543,1.3901105330040693,2.1899480146018631,2.7321857992832927
2.9969139576042174,3.5151673284944627,3.1950682463208229,4.3541301276260089
4.3728102041873225,3.1688488653463147,0.011543862933710014,4.6529735224536006
0.98217332857286621,4.909029737712677,4.96684249205589,5.62584003806779
1.5516183645004737,3.1017885482902203,1.4044819298207756,3.4425125495146789
3.8870241912058878,2.3875293681386638,0.31031553270077616,4.1078094882957679
4.8591321303048369,3.8071628159200381,2.29131020768257,5.2172737914612997
2.5037059310117113,4.5166393598202657,0.64515028591020873,4.6503676564732466
0.71948751275625389,3.6034797335917581,0.76163355078787853,3.7232817144595658
0.069681438541007723,4.8160561177468981,3.1614140651510509,5.0091595329132037
1.1482801499942763,3.9100258536908861,1.9646369578511664,4.1058350076149637
0.65911108893260517,4.3340071913096327,4.6092622507749752,5.1718359716709212
3.3882933680642875,0.57052035591818595,1.5957824730403503,3.5995422157695574
0.60916252314265562,3.6620675149689386,3.6309006419195056,4.366995059149712
2.5316496581031651,2.2004434976368432,2.3054971507745381,3.4401195420356769
3.4713121782144323,2.7655190120563762,3.299756505646394,4.3195694360453807
2.9055830461045118,3.2705120474117839,2.9984767835799522,4.1722693705864762
0.99887825830028809,4.8490755835278474,2.3639198637949912,4.9534195251012267
4.0206226309113138,4.922890407158123,4.7503054731221859,5.7340995792895901
3.5770356480790082,1.4411412274395263,1.7135682137747792,3.8211774222234456
3.694920019577709,3.668767487189581,0.88617750624636282,4.4180633684430672
0.65528875778656626,3.7499176896763431,3.3904703043991411,4.3164689153035374
0.61876901825172304,1.7324643065652441,4.2300378065395439,4.3086523279688782
4.6378127550325381,0.61934887432110508,0.2012686996996188,4.6644133246584163
1.9878909691247033,0.20473480142859879,2.2481634421134027,2.8887986778099011
1.5047434589046986,3.8867156376458927,4.4624384484366315,4.9259516985294098
2.4429202267576668,2.4484987090845296,3.7480930946143376,4.1831443666353998
3.3143210638179124,4.9277008474746307,4.9590385824881409,5.7411114470686302
4.7781162852348498,2.3248672809682653,2.6570690579862188,4.9558400437928025
1.4322311344102752,4.8895848953692012,3.2999785940057564,5.1040229777640391
4.6240421465601358,2.0578800109702993,1.5124014056896407,4.7305593674976123
0.12429745693128158,3.9684107527998629,4.7376779983299615,5.119276701824564
2.7759902116341233,0.42409636155916031,1.8316774427826816,3.1837651565714444
3.1698755584054257,2.7773085506888195,3.692553563433143,4.3776167277082925
0.52948701875376647,4.0102989349286213,2.0157010205954098,4.1686565468900412
0.70169798531956318,4.6235083360994436,2.8090946503149965,4.7749484027060323
2.0955715965815189,4.1129154530871581,3.5989126751077309,4.6779899702524261
4.8311595607159088,0.18485363600587112,2.5446707587567712,4.9418972022553982
2.980212766171864,1.863511706533671,4.5354316345475425,4.7808980508716905
4.6651161080010564,0.24349236156925635,2.0965049396390514,4.7551025822455006
4.0218045780648541,0.54641145557279003,3.2353589907166258,4.4058181919112638
2.3369080077764575,3.3765281433374206,1.7118121665002706,3.8205081175789117
3.9238172462609371,3.5662909815584909,2.0407833411550653,4.5369925311718253
0.089183919884938678,3.8686034137581315,2.2002505411677618,4.0585869023614656
0.5457199838286747,4.3272827402783145,0.62903509156142623,4.3694335268460378
4.1471430744136821,3.6971573423825492,0.45861839529503345,4.6504667401874373
3.9840854416258087,4.0043579605331603,3.3374496157337896,4.9240204342953016
1.1632037098321684,0.24481854911639622,3.2775886917152612,3.4358846690120428
2.6538479529952674,1.172675752206493,3.3145485710504765,3.8112426336459109
3.0300791035000545,3.1094888668762288,0.098832226713458371,3.7889268491547239
4.3386947688800559,4.2906265231241161,1.6327342133588996,5.0462261453885393
3.0155357866936283,0.022500624698295613,0.98904923629598462,3.1790175944869676
2.0628578463684017,2.5731467105817489,3.890757112720062,4.2669330352377655
1.8709202170359136,3.3864369968219861,4.3031520069806506,4.6866281110735875
2.1294104318675493,0.14803644564306606,1.2334018861307365,2.5761763979614263
3.2596551278998707,2.0067777877669397,3.3392457942399316,4.1339060339283584
4.3374531587616243,4.4781744069184839,0.64681401729137222,5.1075037399982897
2.2694844103814988,3.3580640442792937,1.3757626280085666,3.7658757685138684
1.2391978147567906,1.1882918168029866,0.69327248116709761,2.1760089068677932
1.1833118149879058,4.2639056481595636,1.417603832996146,4.3713446173492256
3.730071401217232,1.7401571170475716,3.3736827367463897,4.3384003734114067
4.082843817119552,4.2667233557202975,4.5516345509262628,5.4159238986369207
0.52639039927062481,1.4947182555945275,1.0126120396209299,2.1846294183719661
0.33279428477589079,2.9516012544157451,2.7103951747535957,3.5748295318339331
2.9721683187822592,1.9847003387391704,3.5069555062171616,4.1092441156615847
0.73086622096349141,1.3741252537753352,4.7646123424278288,4.816323454878777
4.1233209522817065,4.4327878108593461,3.050302414435869,5.1103174333662755
1.5516733696203722,0.93796840969745665,1.2755346551369033,2.391826153591003
0.71935966485571323,0.42405795617881548,3.1273907845696813,3.2812685511485653
4.604852362437251,1.7096346927283017,1.6024558083900808,4.7103919206954146
0.82765861367639082,3.5881957382078378,4.8806419534585386,5.1433399794392907
1.4236004116896779,4.0371580298814083,1.9983806758181843,4.2199863300709932
0.76806697596029316,4.9937168503338238,3.4271386038050711,5.1871912786836596
0.57745031832677485,1.4818102850558246,0.1161379117337924,1.9810281700217716
0.10574008168220017,2.039709755656411,2.0003072306737768,2.7701429149799726
0.27697704582130056,0.68410639014813146,4.3755380666125578,4.4183073116717573
0.87320735467926347,2.8743596481151679,3.0511372221662292,3.7188722393729781
0.26690966313587694,4.9879001863145858,2.2197144319798818,5.0532752468722997
2.9557190805548563,3.5044050506032924,4.6796874971786293,5.0506155352224544
3.4035726339975318,2.9760642020668588,4.2699218807361454,4.7864975691169827
1.9681522841601411,1.96184546460897,1.6110783691146913,2.9687881388476871
1.5899554847602471,4.5764938014277741,2.7227420102066979,4.7589006500996431
2.5226311851111505,2.484582980651747,2.4491212804623137,3.5876669886024843
4.3750247111730429,0.67183456656530749,3.1610125005743117,4.6417212678535531
4.2556581341110302,1.8268923159956674,1.670556334793778,4.4197236025754867
0.21737531006395971,0.33583334423883449,1.2210250038294412,1.7959126617713548
0.9074920479826204,1.0098951884439078,4.5633591762776806,4.6189329874757643
1.1837243555219801,0.088343904999561018,4.6193724974925319,4.6818235334827563
1.246937879161059,2.2663995825008172,4.216614428809895,4.4068422902452147
2.8561632587138637,3.1727013247589859,4.8910221538228065,5.1584140510417988
2.0813121285159615,1.7164623118945388,3.7249576288984425,4.0030316223751168
0.24627059963796993,2.1019088575263858,3.8233361428099983,4.0084302693192306
1.868070692297858,4.7960463642228799,3.8129504598132034,5.1565473418587287
2.6187647435881862,3.7598156078745775,2.4030381547115325,4.2144005647934977
0.50835951451857986,2.7042831847247562,2.2822609725713585,3.2700898755187926
4.167292768942799,1.4227043755591262,1.2011313807450157,4.2896953717869568
0.25980933232552128,4.4849839938649758,3.2240959717964524,4.7448273738548199
4.6242093450903106,1.1754855844032974,1.4466006805116727,4.7152522683859575
0.49556570789937748,1.6267136525833852,1.2890420485117722,2.338540963715511
4.2178747579887634,4.5453240721147425,2.9298068704802738,5.2130536664496461
4.5132657196380856,2.6477102764253617,2.0499119411252158,4.7314743609008589
4.897853402932963,3.7115897470898833,1.094283043973161,5.1897005818107873
4.0101294013679674,2.9537239708188308,4.0802800837641557,4.8877032953090547
3.8973877038566447,3.2671960450474757,4.30284959647188,4.9992908512594418
3.2124163799777383,1.4969164575741278,0.83849759838890481,3.457811160485428
3.8949817728906448,1.2068603081333147,0.037535163999999344,3.9890214715459664
0.67276104206573539,1.6124617358433264,1.6806498426468686,2.5135087111614878
2.6803401797381863,0.77720782041711234,3.9875541784037627,4.2470106272318544
2.5711143509520724,4.3715718264540371,4.1958693311716218,5.0548459631829505
4.2878607206127874,1.4162346662505705,0.69164535058024612,4.3560478826723434
2.3139968279675793,2.8074469720719231,3.8716795059152558,4.2980661790699362
1.9254474805017674,3.9598721257068705,0.57852083654714725,4.113343884168728
3.1978163561855504,3.9191205468785677,1.9503129507826462,4.4149401086730711
1.3323165875042302,2.1919312929209642,4.9930475750595793,5.0758510052439458
0.69884205476978434,2.3812865429336281,0.96295411615454907,2.7177848284666775
2.389386370118729,4.973508744675124,0.76981791288813217,5.0583846099939995
2.0844468429744252,3.3729873848951204,2.1140016627339673,3.8160000098819205
1.1628497026443685,4.0731922155894136,3.0983426298493071,4.4504207780820417
1.8375590505756401,4.5127698460961598,4.6645039120662659,5.3032356632125861
1.8319622491312371,3.937949181146696,4.9041057276651712,5.2561626923254599
1.6374778220627273,0.92589672476783791,0.34820318295697317,2.221330184255998
1.897320398634645,2.8108536686878609,0.68998758673952665,3.234184839880418
3.4287167272797268,0.50947078657272438,3.9536898694799696,4.443209586342908
1.4843823728564265,3.2646106328199922,1.3531607613543022,3.5405649298462807
4.7442896335767024,4.7767471409390545,4.4242452975318027,5.7620870770425645
4.58174009769089,2.5636603215005564,3.3172662861454336,4.9358925482596554
2.404552141500393,2.1648624643388361,0.55922401190338589,3.0626432805588379
1.6418060250234441,0.17921375709081588,4.1626464246200356,4.2647516072785043
2.6771739491500157,4.798872611646102,0.88178190004037926,4.9176332036474166
4.2428024438681229,0.51501342065079392,2.117476973398269,4.3797203676136718
3.2629367028005101,0.20539546652423468,2.7609246427966498,3.7666796511397238
4.0219591397353867,1.2303330575246925,2.5038307454013915,4.263766326526139
2.6636113803287009,0.32765216959191212,3.430814578075752,3.8422066878495884
3.1645881463381036,2.2755892120588115,3.2634336743462762,4.0813924890613613
1.4407780709123086,2.580439006285562,4.9602100276402741,5.0661019112303967
3.6744658115514541,1.5628497451429197,4.9971095461209387,5.2553595569192346
1.0120229656285917,0.25480241287443028,2.5822970131782048,2.8392332259017512
3.473990644092491,0.5580018412461335,0.47599543480431994,3.5757923280978714
4.3035953416294701,1.9225218899496404,3.6392164948435917,4.7679168632138129
0.66051418650771965,0.30264225413268064,4.8833203910829459,4.9141578817387286
3.071898702709599,3.4909486280495674,1.5916319381451016,4.0724558221945468
0.47547874114967303,1.03510270762406,2.3060444291878692,2.6663445501534619
3.6285781413571345,1.5103578439181926,2.1238846240772795,3.9175138871366832
0.42246609411760117,1.9706288858904875,0.25709577278464679,2.3136012712769292
4.6796991135031298,2.0830481653457396,3.361322156117224,4.9768221388168046
0.68703965018901081,0.0083035383740026614,1.7666884753423391,2.1782918589215123
4.7944012295454019,0.56035185499348772,3.9373193731575111,5.1626437838046897
4.0044208804254833,4.3138228187043905,4.1606003764099304,5.247725156972094
2.9684100223317706,0.0061653125595406699,4.1061539329892272,4.396289807151887
3.9131205231477346,2.5408367790643753,2.0833299901994007,4.2770239867250197
3.9755741949154295,2.4475100325360404,1.6077284112044976,4.247247313251747
4.7301353140866516,1.665470805053189,3.7441038983352741,5.0811925689780235
1.266916769195936,2.156635100732248,4.0069471692136149,4.2120385401555023
2.9503794767915457,3.9029056876329218,2.4562872319568307,4.393875016103796
0.47524598782200611,4.2060185310747826,4.4651550976815155,5.0299945389200023
3.0808285001206066,1.3017427170762503,0.71954348039279137,3.2996528886475653
0.85645652046394405,1.6124522048386492,4.3953438982948008,4.4841937492775656
2.8247530573622095,1.2124142651416636,0.48047616485940636,3.0772615278909026
2.8621525701692487,2.3993170027553257,0.76762761027306947,3.4347609659663307
2.3299257649061369,3.4162917882940649,2.6692000663698017,4.0075108842126976
2.6131588775656138,1.1412643773171027,0.3375924009370751,2.8830651669008032
3.8196169500329398,1.6536787102743333,0.26403550700055178,3.9423462343227245
3.9962235825603329,4.651923087945752,0.0025937208285276014,5.0522178684089116
2.4607660778771456,0.24284644923479037,2.1815832984713159,3.0821031374429779
2.9979672076130615,2.3038480261978309,3.8731194064611492,4.3569740797714376
4.6561811784505096,3.557790207983889,0.17419175139957832,4.9486470596700602
0.59866794250561406,0.75227005778737033,3.261288032329277,3.4114689430188503
0.58551782950055253,0.23687010002740927,4.1156365870809326,4.1749050266658516
0.43854505955384204,0.69102685819265375,0.8400042428893556,1.7670988925825293
3.2893164252026392,4.5941159676534147,0.73431867410702123,4.8318382148291645
2.0930415039518975,0.04629890910561707,4.3040048681026803,4.4260835658091082
3.8716070807092162,0.94160987405675911,4.1156230497504733,4.7222383102073611
3.3561570665429628,0.15641756450822275,2.6947088313209342,3.8015488118751013
1.6681887916411908,0.55314733781101633,4.0959993964699013,4.2153877010877272
4.4918327368076785,3.1007464331414814,0.46378038712247383,4.7179755116438118
3.8126607353532616,1.2081945436954289,1.9724075896937721,4.0394811255060485
1.3526747045508785,2.846060252153384,3.6889877805318645,4.1039742961719874
1.8209600888602702,2.9509769138306305,1.2872597966198169,3.3712787303487874
1.5721999010213143,4.2471766654488956,3.7616445721677638,4.7537319384745791
0.78805824312499828,0.023706964559369603,2.5208930219540693,2.7431398469237891
0.73891686271095824,4.266847296711834,3.7513299397411655,4.7665968551641029
4.6806373168787205,3.09559543213487,2.3233981892866478,4.940424019574853
2.1895201859937661,0.81371743052478795,1.8395217011090881,2.8684573988311497
1.9165991138870493,3.8646869406764202,1.0959460823931617,4.0534807497607384
3.6484285433868897,4.2774577089529284,1.0418967071750751,4.7291713953258396
2.7649653262644995,1.2713174187707865,3.7574540528569802,4.1436404599982444
4.6806999341923108,4.5939684045134044,0.5945517401698025,5.338075979141844
3.9015074695469609,2.272287151493289,0.42991175055472564,4.090601816129138
2.3968478206227015,3.0171222716666075,0.88145682511065082,3.5144681600781644
1.8817973674041311,4.9232476680882185,0.87673255726960941,4.9912846562614588
4.9331577246216103,1.8076803931959966,4.1155381140344991,5.3323047843265465
3.5888011800182174,4.0657967291005646,1.9925331173710621,4.6096366677610661
4.7559733000192059,1.5919955891422983,4.9519422868024119,5.564437809987588
0.59239288608520679,3.9960676112074549,0.68605628895306192,4.058412032686328
4.2526683959539131,3.0036695943132123,3.2676991284682169,4.7564304219333557
3.1853694199560376,1.0817784761270071,2.2436475360062529,3.5867315267178022
0.60960839167556291,2.0701304689461821,1.9645908834853698,2.8216646004268182
2.9412899998461035,1.5881781718178085,4.375420995270412,4.6313355775146983
3.4304818255272442,0.3905419654018194,4.8779782291419984,5.1050027454393794
0.061513429443014189,0.14917385049848741,4.3642947938708936,4.3992913106422931
2.2715898092087325,1.7323932770359045,0.96150339517566519,2.8871256363933204
4.1269975559816059,0.095170739087432898,1.1039896060446703,4.1878483878769863
1.4767951267204493,0.82743878790887515,3.2803693954753168,3.505338701644614
2.2927404089927554,3.625916604254344,1.4454179081909584,3.9383970433988029
2.211570635339466,3.5404561784179394,3.6736256539028993,4.4088803139570079


==> anc/competitors/data/v6/log_sum_exp__s42_holdout.csv <==
x0,x1,x2,y
1.7870424091273807,0.30074234847470849,4.4898366518857191,4.5688123246650791
1.8610432942013566,3.5553767577731765,0.16864020250715095,3.7522096049758304
2.8800183117097666,4.5749125074134582,1.1735670565840679,4.77125781488696
3.7354594614198477,1.3308637052873356,4.3379922389637207,4.8060294352265185
0.92303675658732987,1.1481240215799449,0.32511763605362842,1.9535082538128092
2.9230282309540225,2.5568272838585089,1.7836566314146323,3.622844879700112
2.6738617233922652,1.3032275298119149,4.7255132473878509,4.8749329416268656
3.0124608428331223,3.0640891452021153,0.3977611454054869,3.7667849832186362
1.3208182979643268,3.2359037745270602,1.8331139738906821,3.5675351740115411
0.073323901363974708,2.6695122453434723,0.84372271414253464,2.8811074761826569
1.1582948539452635,4.1615446218543193,2.0866660920446183,4.3229805973659614
4.4468743942280602,3.8870909680129535,2.623986414236954,4.9966656707341164
4.4782052143768167,1.5483161109644046,2.1222050590662733,4.61640211162808
0.34273026698326936,0.021130203108040146,1.4332787822850328,1.8904829780776737
2.0202325549907494,3.2689821416065019,0.97764970117884042,3.5968423225218782
4.2468366714191825,0.19205092908182397,2.2157041232923458,4.3853161016304458
4.8963371239483164,2.794720860438626,3.6861540757239681,5.2472766078764854
2.786128889543896,0.77067087795760492,2.857558833673985,3.5778999626351946
1.5855906851048851,0.50638812504951169,2.0261485884100527,2.6480368465624151
2.9999973481919282,3.0121495758991812,3.5246814726845832,4.3089114378438191
4.3173272652269015,0.64391105400768034,0.91416381648762646,4.3743288117025525
0.83944410230409883,4.7016410539017999,4.1449578619086767,5.1679682866465759
0.96989727326334707,0.51441394292972786,4.9231643410294579,4.9540448664641277
2.5717169892423888,1.1114429157446792,4.2118147491436471,4.4261141334214216
0.50322577651275791,1.5404551199377554,2.186741015258622,2.7230637816051741
3.9214458940159904,0.11682148463754261,2.8274222979386625,4.2268209961092058
2.2203144276001288,2.133541803200365,0.069102856347164066,2.9299394319231422
4.0606082805675241,0.83987734809479186,1.4083809752198373,4.1653465043924562
4.5356170349112555,0.53320848824426115,3.7454351624392315,4.9222620432781845
3.396720610686244,4.7760499614032401,1.0678573419939337,5.0199910442268445
1.3324127760145721,3.9210617281925231,3.9943286084734697,4.6870592582745889
2.5288965782536499,1.3987489764338323,3.3911536027903928,3.8349256676268175
1.6409925325454966,0.90467606429893987,3.9791569216248295,4.1125667618704354
3.4299449646420861,3.5347891423252071,3.9881357974089235,4.7801057128127669
3.6077654660672054,3.3362677136154009,2.4972511849515451,4.3457074663744155
4.2603217782898177,4.6170287925800357,2.9292343985114808,5.2509059499205044
2.008346604361861,4.6326805895791443,2.8077916680281341,4.8427174802304673
3.8754307177771481,3.7177982268376213,4.1044716932369418,5.0105540252167087
1.0565605684763284,2.0213692096263527,3.2104133409694007,3.5614563583747691
2.1911536659949133,2.2842241594773069,2.2605189457674459,3.3446854725748221
1.0546848483405298,0.090702240594383587,0.99994784496107547,1.8997395272860191
4.0741342521851127,1.9114424314251783,2.1508295895527807,4.3061490407821417
4.0138651068827738,0.69670209299459607,3.6439949685065391,4.5602969842010062
3.5912303265768539,0.033663427352149666,0.67126357041621065,3.6704513895133197
1.6224416622328774,3.926669154822759,3.8099206506784382,4.6146253068417851
3.7378381572180164,1.7534231804848732,3.2386622295884986,4.2943013806744954
3.702352188655329,2.6724295958446831,0.021036905527785366,4.0260462870940454
4.0536311252174828,2.6653547654117431,0.95904879329873627,4.3119865321591568
1.4025258748459812,4.6553912756659628,1.2782962683516974,4.7256724350181489
1.7477060015813772,4.4912279989695678,4.634262592505781,5.2878848533531135
4.7536083276363907,1.2532078165948224,4.4056824049328416,5.3053857473895318
1.513794084765846,4.3367771539630597,1.5819832723326621,4.4528258251531945
1.3792420614028904,4.5767921812267529,1.2188566789933231,4.6497351912497873
0.65358712978819011,1.2728071096512361,4.7809596062343607,4.826006958312437
3.3453436296854901,2.8709203933539751,3.11736920304023,4.2284450225281871
0.21256142595131977,0.29508144510211165,4.8466827785082973,4.8667451126072052
4.7614761036152595,1.6485334578475375,2.1999584630717663,4.8762835272437561
4.776832815297734,2.2731071834670376,4.3725323561500042,5.3360046765609708
4.6476118366991646,1.4025440235519566,3.6334230762777908,4.9852708446681531
0.98364298717710685,1.8439446918799414,4.434943210470081,4.5362802425795428
0.3763275662081339,1.2035886528666651,0.37417515712464933,1.8314238562700369
1.0379997157613623,2.1535203317610785,0.69826298186233482,2.5989013673689811
0.05640985256743225,0.016453874173165683,1.3459603054395437,1.7777442733740527
1.8980418360069078,1.3216113937530567,0.089968229294236091,2.4437732406116806
3.7471179216746773,0.31800927297407633,0.37563988797924275,3.8117389403123836
3.2805248890562688,4.5326578740061541,3.4889570347026111,5.0261603293025514
0.1848056887705346,0.77212776076849288,3.6182800682132612,3.7047714109265808
4.764188029533158,1.1667305051862069,4.3954568037485338,5.3059334048442022
0.39692471426963194,3.3164270821533082,1.2649614532915354,3.4840637563406704
3.6980511999767591,3.6441638697504115,0.56766969221329178,4.3868087508095668
1.751798493330436,1.0618506993857446,0.14503146304388703,2.2836830992504429
2.7399518370775819,3.310438615795344,3.6552642341817694,4.4013526608758866
0.074916319454774727,2.9049116607216603,0.80152756927260149,3.0713204902108608
4.4060908445560178,3.5168546119430868,4.5310840047171324,5.3398718147913851
4.9451070362941625,0.53166963319297711,2.5388041563781041,5.0424709556392173
3.8464853466609101,1.7103621313766582,1.3016288549404438,4.025966343822998
2.6693932772280116,1.3202033723103952,3.8574907703990169,4.1823828012059758
1.7291090875641524,1.5727052066454594,1.4662908503586303,2.6938452974656473
1.079623716025967,2.7392900097565507,1.8224745218509635,3.2030193680601813
4.3436792608543424,1.9789688859958565,1.6904608694739909,4.4958858032469822
1.1900449850155892,0.65088718610737117,3.5409863152212582,3.6814872316586569
0.33173207288038187,2.8221272796143504,2.3069130116576892,3.3410697462471073
4.3157218963483084,4.1944437045543479,2.7348997040719243,5.0536480274628142
0.16036909194079685,4.6882723240088229,2.2582563248430834,4.7825262447508363
0.65052098146807902,1.4263450733324339,4.3609338872397387,4.4356887826051876
4.7490843309410282,0.14243025902784534,3.6403168714348011,5.0417170624425927
3.2206628273058282,2.7335082945414539,2.2956064225132646,3.9192358306435215
3.0103686777173824,1.9174458195697508,2.8859285924210027,3.8070766260412339
4.3868284853364283,0.52194009559480559,4.8937361589635682,5.3730611587681105
3.1364993524267155,4.821153667411969,3.6152149180403086,5.2165141245526154
2.1467712292370358,2.5938251325359589,3.6307872433879753,4.0890063294884769
4.7972766624012166,4.9204958878645577,2.4004928025242163,5.5957485061067898
2.5255436992060822,4.3750005979674187,1.4668122397036543,4.5671875769206522
2.5069717374037301,3.0337674216579713,0.14405198803427055,3.5321678316918264
1.1093972129899372,0.63733066850749975,1.6328484783596653,2.3068150230466391
2.5324592374985579,2.6067777806313281,1.3419861226721848,3.400075237688319
1.4217628796476949,2.6369282141958097,2.7190480509917876,3.5049723141435329
1.133646051755743,1.3088925792628914,3.8213975265466127,3.9603753915653348
3.4758368389558787,1.5333716159107325,0.67689031464829352,3.6616724493099597
2.5644615341311177,3.7811555773384136,2.6162280938150531,4.2562419441866055
1.9596080941314598,2.138981939540832,1.3635175654472316,2.9702737881007963
3.0271873970428498,4.0980172201560672,1.7724462548248225,4.4629739152108883
0.052085625644328615,1.3662103680386566,4.4748931424439373,4.5300063567215076
1.5638008277381292,0.16216419935718651,0.83680276306718815,2.1116629712599364
4.1599797920018204,2.1857037921519664,4.6232929110790542,5.1636191769113866
4.8393674728932625,0.016657901894104321,2.1502034868653022,4.9126018301406571
3.0358520368193567,0.49034060056221851,4.9366737887539021,5.0860995207976538
3.1264201704819685,4.8646393033345845,2.3104531596784517,5.090649737807909
4.0870964725369587,0.98294102218580592,2.9106620176485847,4.3895972299966211
4.6305222731917546,4.8103771309539081,2.0269853596485294,5.4507667332654979
3.0374712512015338,1.1437700227898677,1.6893557685257854,3.3812332493257125
0.28234652698670037,2.0076331524228124,3.3021226364989009,3.5819110419997449
1.5874895659714949,2.4361778142537007,1.7041809614858561,3.0827173430279626
4.2657862568921452,3.3795619046792829,0.81711683885980824,4.6332012749525289
1.2791235682630342,2.0752311438645954,0.40916809300844681,2.5699706756163199
2.6890033958149084,4.7255929049607195,1.2234980727698002,4.8745361532171154
2.8202916833802294,3.9877131379364643,2.7343703947753943,4.4556627547887917
3.6773084333851602,4.4355945461346398,3.9788007699732546,5.1783789473442248
4.7115747726912636,1.5705333611902539,2.0171849723161279,4.8166744737035545
3.0162700752295053,2.4106628583127456,3.5370438034745986,4.1884650279703965
2.3779168717764536,2.8259112070542214,3.4521506199278966,4.0813765848425021
0.14840402588992774,1.9923231654562723,4.0982085061273992,4.2301103464106689
0.73489524602718292,2.9476450708555948,2.4483195760974379,3.4878387861433362
4.0914924047758356,4.2977682649280862,3.8621149694858223,5.1981127498278497
3.3666929468706304,2.4308225249456554,2.4057034740436749,3.9403573098976206
4.1611471181813879,0.3739002118820467,1.5317946548660166,4.2517033304701366
4.7541722569452727,2.3759245390759451,1.2207032631337351,4.8692104871317223
0.084528889013328889,2.5698206633533287,0.96822889611189566,2.8204833826727738
0.93895667391596938,1.462377735613916,0.79638103747321054,2.2072874865349692
4.3708176003474044,0.51205117127146815,1.589046750231401,4.4505735728791826
4.0075611376455518,2.8878959989535757,3.1064630397564508,4.55713381791929
1.1889212507957769,1.0322687154754844,0.51117056983393749,2.0487512158909129
3.5696680084321004,3.9307145465410325,2.6701930872093849,4.6140400086259827
2.2559908855572615,3.0241009087357096,0.78869443985161602,3.4757099077743794
2.5040683591252395,1.1453999268167476,2.3027275676706047,3.2338543202427146
1.9512016349143195,3.1167217023380998,3.1414818526057275,3.9655168891081107
3.5801963623710091,4.7043590179963681,4.7762417032178321,5.5796001067847358
2.5894984361013518,1.3892699228847798,2.5750862105765475,3.4166591233391044
3.8349820974850934,4.9689763464445704,4.9058775985142509,5.7846049807342048
2.2175664094988203,0.94961132427309913,4.3752254792418306,4.5133553968165137
1.0263866682886196,4.7313144737544892,2.550256030147203,4.8601683909021647
3.8020464151898272,1.3504450713566707,1.5543599319502899,3.9775102289055191
1.2636137976664124,4.0314937532997943,4.7321388651286176,5.1557241494647661
2.6763951266356498,2.1426551693203946,1.3230636343920477,3.2887582805003381
4.1438020749323528,2.5073256528358856,1.0578980832308005,4.3591984661033614
4.2289364243381309,1.0729528982536558,1.6791740871595273,4.3428869795871643
0.21808325556388009,4.9306791690961811,4.3370054745889846,5.3761826200707592
4.7745734276431948,3.2958461539800115,2.7530988639864038,5.0823430820900928
0.6407762184292326,0.75715143515594219,2.5781937922549081,2.8451111253255985
3.0601834187872572,3.3126476888569933,0.14587947747009333,3.9109475265144797
2.0929045212661008,4.9624735020207416,1.4859337222227991,5.046481475728184
2.2148749199665807,1.9973652509971136,1.3892147294316681,3.022450892707008
3.2934701023399215,4.969206211809464,1.6496235289867038,5.1707896230680142
0.59060561315873172,0.52877046290846663,3.058256146261638,3.2105340644922733
0.68152761722728217,3.008139874348613,1.3193964391070634,3.2568556118815168
3.087963737395989,4.4841928528677029,2.4496554893215192,4.8050216247036008
1.7782556604167139,0.030821516125650317,1.411188566706163,2.4025797184400499
4.8554041122119216,1.3068971213805014,0.065465482883365067,4.8918136906855372
0.34585625334848324,1.67002154373934,3.5823545099615508,3.7538144592595648
0.2211729606326851,3.8011840657735241,0.11006665493992318,3.8526558714446395
0.68210174977382743,2.2542988484974265,1.9357896888870774,2.91431366686925
2.5026799687302197,2.113272726338649,1.7896570303052894,3.2763090937952448
0.91454389030463712,1.2796111105915109,2.8401266707547741,3.144532023456168
3.6506696416350328,4.8100255258380695,1.3761812532726485,5.1071262355028617
1.8110618744551839,4.2259292811064935,2.4175416580316282,4.4517072880122246
3.944245429622911,2.2118946683470209,2.7381538322167276,4.3337391250967485
4.8076180850134129,3.5077091130985534,1.7166428018045921,5.0837442956609662
1.7220001607624114,3.1428884514596742,0.06363218723276054,3.3955852522436323
2.0444012381938026,0.16850140162939786,3.1540852433738231,3.4762941850692259
3.2745581802350712,0.4978351098108369,2.0922983306000065,3.588512535631037
1.505997827117489,3.5562553038060036,0.65755370836092952,3.724981925554304
0.52666901577251013,3.9908395806851731,4.3318322692107971,4.881870723802809
3.634641345939611,3.0047353854848486,4.1159610738083838,4.7823137549182722
1.9833510598155675,4.943177609222686,3.8352854396118663,5.2667688509330741
3.4367767327490291,4.2271402313003748,0.35482596447876824,4.6154524031639736
2.8259339444751146,0.57353936798803185,0.092972959021921375,2.9830860599842444
4.9963972410518256,0.93589295735595157,4.3492600485381141,5.4286878124535143
2.4589470683945236,1.3172632418422543,2.2775869350601834,3.2260024218642918
1.1642521200639322,4.6198779687758931,3.964915111496718,5.0587964847142546
2.2332992753318703,2.0571909037521134,2.8921850158737938,3.5606831893645943
2.7840760375864497,0.78692241152848397,3.4916635338826465,3.9361694415929893
1.4626134853659427,0.58987392672220418,3.7670533234626618,3.8994121167431772
3.7141861810271597,4.3012781477534343,3.5101713702041075,4.9990567870286631
2.9669481528160668,2.9584172312983186,3.0154558226471568,4.0792032162987475
3.2171461465073623,4.6562248965899187,0.5116332513535865,4.8817624088488936
0.54735059991886936,0.81693156140518419,4.0929081413901525,4.1574146191398382
4.7543082770243732,1.2603969485115751,1.4409416577706446,4.8189485904676665
2.2488667963661384,3.8722772567753565,2.7645015666243249,4.2959212832920457
0.23821006870099526,1.2435491407133408,2.1876880896577804,2.6138461103653419
0.38448343139383667,2.4823589132832851,3.3358861372710735,3.726695262306738
4.1856427897348896,3.1288499628206141,0.52844697198157653,4.5029129191832418
0.94227476145478495,3.2720390070411174,4.8003843235092347,5.013883215747307
4.1280674703513984,1.8153870095245728,0.52801137042616686,4.2470211374987867
4.1530181659450758,4.4602835824599394,4.0713422312980772,5.341249429858018
3.9271258564752309,1.8401952291062402,0.75837249214466829,4.0808107318559168
3.0097258291491453,3.7044845398633686,2.2562586400202491,4.2550201950136604
3.0212104538166109,4.2388231466483548,4.4393636455927012,5.1622876523594883
1.3450784185288995,3.1740132544928552,1.0163504544616497,3.4178841032727569
0.20871386073381126,1.7486502473839232,3.2342670611656348,3.477129817065689
3.5532745024205017,0.52099013637884772,1.0097058751838772,3.6726481391447359
0.074564633674549796,4.6967057177663225,3.0186137484547562,4.8761578665269756
0.10672618229402853,1.1091939016544017,2.5306071671101145,2.8157483905275322
3.2001206943414258,0.85036009966534487,4.7621498428292277,4.9689320926542768
4.7568246329806323,0.8837062558329889,0.29822141528060953,4.7886836528859256
1.1319429071494347,1.4555030801245905,0.56375196896940316,2.2132695733140864
0.035677979550616801,2.9205732423395299,0.067941903132963666,3.0281290042389846
4.3102394571546734,0.75045739596770134,4.3803903099730483,5.0527076170021692
2.6921695341014882,3.7756376106959588,1.7851858987570886,4.1643318809670005
1.6446927509389864,2.793091549327309,0.28582664981756711,3.1285883068228419
1.1397765814339773,1.400303137695148,3.3968111686554545,3.612300768856874
3.3493680697272463,4.0631142515572938,4.5983149675520298,5.2255137927494779
4.0541381298723493,3.3912262813559755,4.6197272564529186,5.2407103654740732
4.9359868119704702,4.5275248187372075,4.6673224547407379,5.8234959024339954
1.4409343051097463,2.6053118901839536,2.8236479008863387,3.543803103253881
4.7039217442214651,1.7805885815227851,4.9307815531178072,5.5404799321265701
2.0029209561514358,2.6117029555804416,3.8109261949734656,4.1930606968297486
0.099331133125332705,2.2249319885339851,0.75331720749462483,2.5242330978008218
0.81117809694134957,1.2978073669512495,4.8458333131666169,4.8912589460651779
1.5797618994251306,0.82833710059172061,3.1545846831427449,3.4205622335462516
0.44569366798530186,2.0230316113870792,3.6361616562140053,3.8516080946323648
2.5402703190120062,2.1033173395147449,4.8243127910956121,4.9793323266800691
0.35275595747877198,3.8751207616704648,1.8388517568343998,4.0235789337467569
0.26860663597638723,2.2437215672905046,0.60420205305239505,2.5310175410713325
3.0700105402280853,2.8293105114646644,0.51117013832661706,3.6924518614571524
0.31052983838444681,1.2088936751397021,1.9036591830424143,2.435745163096712
3.9504319271545119,1.63877965538417,0.69743498351453992,4.079489440211101
0.028110523158491607,0.3146602265034415,4.9622749242315054,4.9789165886525906
0.18668481212958055,2.0803189147952383,2.2658722473042703,2.9366083151357962
2.3173371821778721,2.9898199161781975,4.4593515803428732,4.7575664406864178
4.4272478163586335,2.3340725813788845,4.3707439046848657,5.1540027806022346
0.68327866595108977,2.9460783268437076,4.635016101590729,4.8206130438169321
0.31092175194124771,4.7356112929875795,0.60878457114902196,4.7633353302713326
1.3489959729270229,1.3751824936331369,3.8887661491631027,4.0370672250861546
0.93193848905343046,1.9756874869486185,2.1010112421979645,2.8862206506391872
3.5899388085304986,3.6079908657627424,1.6461843671351106,4.3606863692238038
0.3956556093818564,2.5244608573068206,1.2032500572155662,2.85073224895616
3.0846652242547656,0.06307934362124179,4.7344346405218474,4.9179669417642042
0.17287931416293978,4.2210185010739929,4.4303157920472049,5.032067053566613
4.230074499827694,0.59412180102665246,3.6544026337777833,4.6929815980933141
1.8979564219345364,4.8881909981791489,4.3646948726898458,5.3845451944511158
0.9014126879726192,3.4321502861846858,0.080329888457482124,3.5406645707674733
2.334770301297814,3.3435624857227459,1.1953416779220505,3.7365168225797434
1.7332998528015009,1.0248540218156255,0.65262555675167755,2.3385855704006366
1.9806031577040599,2.8956708386202266,0.57736012123073999,3.3004218634576006
3.013351145088202,2.4042352735276258,4.5878366490086835,4.8652783997514293
3.24625728260449,0.54409984848414528,4.4268245326109597,4.7102719909420649
0.59926586209754718,0.92421718849538648,0.067154101447994829,1.6882743718428501
2.5503184352143848,1.073486797387107,4.8337293845167189,4.9517026310035668
4.2955080767007745,3.7858455544371443,2.7985334519208105,4.8968165209421493
3.2079745172007663,3.3678137409877933,0.52993213814962747,4.0153516374444562
3.1070698107274408,3.7278350674491016,2.8639541773799939,4.4002977658997064
3.1584251797806613,0.69347148383857915,3.0445316687217328,3.8401907120493552
0.49714146968862505,3.7221903372288723,0.46404895430110449,3.7974959835404318
2.4882300302193512,1.7087813096598787,2.8980747275914567,3.5751888742653342
4.1775700002002578,3.5475414892318398,3.0302309575902826,4.7927864846768635
3.7663492993210692,4.740496006517664,3.3964269260762348,5.2341531164112327
3.2763639500604258,4.1820674645402365,4.3701205804373746,5.1418601179540326
3.3850335579559316,2.4058990415959673,4.6616118800934432,4.9864373387378631
0.41478041150635636,2.2052683527612968,3.5363150991035956,3.8050360542196562
2.7650904230725493,3.2157704448972764,0.060533968120671244,3.7344588858293863
4.0638524883798484,2.5524648328660451,4.904691184979268,5.3276724352524623
3.8040494663067639,3.7355183881774749,4.3067103004963521,5.0813317993021858
4.4698697551246749,1.1411786180444794,0.17700185551977776,4.5181890096356208
4.3974719252232655,1.1881975834854053,0.55203070111624564,4.4574025429395947
0.44928988132657777,2.405967622508812,0.47915156637694245,2.6582335670427883
3.4626126529903232,1.1487594272634793,3.6893715260961746,4.3184766516045299
2.0066924856167039,1.9334400582080091,0.24344599550896517,2.7490361432451578
1.6499596049905418,2.2126992753531893,3.7874903983314026,4.068900225635657
1.3411994696281666,4.5218268920705462,3.3596178095408162,4.8251514798921677
4.8613138675250038,2.1495709429289764,0.76457397519462178,4.9410929078460537
2.6934402102309614,4.4786423269549331,4.5345821167478393,5.278532787504199
3.2043486998715558,1.8722651672078032,1.0276123327534981,3.5245012397953239
0.58310528454142252,1.7332748980751922,2.1994927372673274,2.8016125860239138
1.9616118611536231,3.7468521654718234,3.2859948887612171,4.3338048361042691
1.5312589661300802,1.0704286542728392,2.5959322046617412,3.0421245944761846
2.476753246854333,4.2628477250369281,4.0397577902422395,4.9396909177775576
0.99529908395968592,3.0177288911947739,2.3853316762296188,3.5267429483883452
4.5851305801617972,3.0874374942864384,2.2464905775578119,4.8628412751183712
2.4930278934473913,0.85220532229060564,0.7035197147466643,2.8011468405044688
3.9996406738186097,1.3518029927538544,2.3350931181562329,4.2308162216304357
4.9125356918970491,1.1045837418735509,4.851192717029833,5.5868538143104018
3.9577471140140386,3.0720821878114486,4.0828140968491997,4.892138711158144
1.9313882095486079,1.8350302343448188,4.0590888516270676,4.2638892366666479
3.9573698607361747,3.0407311805993826,1.7147162400036098,4.366851706464379
2.6063275546972973,4.1520607458236451,3.7048486733350927,4.7686312758663254
0.47678096824166072,3.7132280542830687,4.0113020237563886,4.5830830343379612
0.031994478538695525,2.2780402776372686,2.3410795547394869,3.0531754221281791
1.4917774295850039,3.9014210163809815,3.9100507221134646,4.6426506634278946
0.58467439675492949,4.3889959209382532,4.7349374232828829,5.2791866896354742
3.3593675021639697,3.4937373028629319,4.2633701119906382,4.8883073392471301
1.0347224780291664,2.0204068361901921,1.1861183146046721,2.6122779438238393
4.2270517396665603,3.4893695352085929,4.4161337958770668,5.2152392793631774
3.5219835720137684,3.5514022016760811,3.9734718499154846,4.8030573076812182
1.8167493078164176,2.6593341744895156,0.89530085991053887,3.1305548132251126
4.1611251372372884,3.0734991720448872,3.5602154962498749,4.7952270931625423
1.3506956257671181,3.3958666179371462,3.8983952437604978,4.4191278697977294
0.3193095816078878,0.15144463886480053,1.0130567623503879,1.6665169978676921
1.8841461784890046,3.9686927399503342,4.8565277240210669,5.2368302713499162
2.147424580920041,3.4906982634298549,4.9044325899779295,5.1719487092375545
1.8543158192015978,4.2415147859137781,1.5109802197474216,4.3874067157451728
1.9913691990237592,3.27555761000602,3.4174123331097377,4.1631543463307903
2.5437672203180171,4.6337929079248115,4.9995622475385906,5.5758709262597694
0.25626009746732625,0.40881781662628125,3.9564215951338397,4.0085519715177789
2.7745232672704652,4.6184664141837324,3.3243436740129875,4.9777693695231617
0.69262445951689788,3.4630328378849469,4.8479399673196628,5.0838243220033883
1.2589909027096828,0.97918078659411045,0.95331337161444318,2.1722977415068261
0.69539457990799358,2.3687470149767971,4.7701899787874655,4.8723699949755632
0.64975232811282035,2.4013576687748679,4.5835003481143026,4.707812920910504
1.5628831217785337,3.5228989607393153,2.0090978761834193,3.8310658279067873
3.939563703571443,1.4866729882792211,3.7797914985711785,4.6014175255806409
2.1548032045754062,0.82028659442432261,1.0473778463564027,2.6208577745205535
4.4333993119148376,4.5760534935779571,2.6169517046333617,5.2732120470776795
2.2592442705257918,2.1930710634782424,0.94398927708016056,3.0496881140906495
2.904251572688703,2.681164386112413,3.3227803615046128,4.1041468255265032
0.052320165623387371,4.1397773876529618,3.1068028794646727,4.4565777309307189
4.091509741830234,1.287821613248989,2.7659390516895277,4.373855736409439
3.4943704056227931,3.7502533715305875,3.4900838696127638,4.6844443251189496
0.94941863468424537,3.217427091203982,4.3245949134705981,4.6355337441605631
3.6940613678188372,0.41413654746088879,4.5721675294638526,4.9306860282825093
3.1966678065733847,3.4063544395272611,1.0685698758896773,4.0520847912876681
0.86572698044924512,3.3056582967478736,1.3478587608435149,3.5113183418234746
0.65962010423024409,4.2927355393828908,2.6674287003025121,4.4942753761251106
2.8818721806224219,4.5082211735967492,3.4151789651125726,4.9346917337703333
0.16683006728040295,2.9614597302231891,0.063065245612409782,3.0714338159186454
1.5027757777366673,3.3760275027958015,2.8443088656545239,3.9306121116012709
4.4913114448153379,1.061097026067106,4.3713284867606168,5.1432800823228817
3.2498537658751347,0.83769212968665796,4.6093348410735384,4.8560450840661753
2.3830893914690132,2.9184060288987039,2.8084994126780218,3.8272296190379995
1.5097710930644315,1.2856342267274607,4.8330301187970894,4.8958497319532821
3.9480379872777007,3.0680586370891669,3.6354567895687784,4.7118056420358032
4.0441287368596939,0.99031925456365022,4.7600070938610379,5.1733225574642834
2.2735081463471256,3.1341251243781025,4.5835169148243429,4.871678907525177
0.4468532001249953,4.915608977463255,0.783177048641438,4.9427428824548567
2.0411145969826254,4.1383663197535334,2.2449065055420219,4.3800124120024755
3.8030060711107931,4.495518444440342,3.5221091610404671,5.1257845783225608
0.6210611804370747,2.726389795704232,1.4911942700579284,3.0718101233178872
3.6255522042060702,2.3632730974267062,3.0566403857529645,4.2402779823438754
4.8871373544731744,3.7859572225173936,3.0745643372215308,5.2897397534374448
2.1034225532822566,1.7452922844579655,0.15380490863334206,2.7139000967989726
4.5732653980530449,2.8506216130170619,2.3452761914327027,4.8250649954157225
3.8350842759876391,4.5552739908390549,2.5913002234212854,5.0419870575944401
1.7139747556325091,0.93569519968568049,2.2597607762134917,2.8724772302009582
2.8439534542046268,4.8592480495547825,4.8525772709386406,5.6137878182473875
0.97709430499124283,2.7018006460973014,1.2964311986924204,3.054920541504563
1.5935972044377733,2.1052773456751108,2.8004235262348489,3.3871800292118053
4.1747181778748015,1.3164989654771009,2.5918142086707805,4.4080089952185117
3.9397843176745924,2.2194239962023019,4.8731931289628836,5.2540898654270709
4.2803187692420366,3.2921332827749952,2.8133700076080697,4.7521205608709316
4.1058537698275979,4.5399095429091281,0.40385156747359929,5.0490508674908856
3.394240421711479,2.0179120836644353,3.1699258784670081,4.1128446626201436
2.7790528006826971,0.5566969598852034,4.4805155142512545,4.6646537371020038
0.619255166054547,3.5502121382763168,1.4862319934191748,3.7159754067541257
4.7287667939603795,0.51780784653031098,4.1936569609365488,5.1990435772233266
2.6272700837071716,1.3898796513900487,3.8750829101175417,4.1902153047559194
1.8551099342657067,4.5643014647639104,1.4810874188945227,4.6708234656926813
2.3273486948879434,3.7586270931143781,2.3366970950907948,4.1508388589417251
4.8286750647264807,1.6105490489627983,1.1342984212412344,4.8915493432719011
3.9629187107579216,3.5505581027119688,3.8601970938712467,4.9046680544546319
0.85848618372944496,4.6665064129853544,4.6918713268556536,5.3833122138061196
3.0180428842309812,4.6485262178793416,1.9390216438341346,4.88154459350985
4.2283731703239402,0.30031517963819199,3.9255756652611975,4.7927948382993621
0.45995636979442867,2.6204582696017513,2.944469070549057,3.5359204563294893
4.5710312082650439,0.83230650375073045,2.5323537996414625,4.7142525647117726
3.4515256368325469,4.0876088931662142,3.7826601536941009,4.9058557898964237
4.7872432173862576,2.1305866371441868,3.5952442834353668,5.1048210978934652
2.9457336775132283,4.6592762381922865,2.6875614248088615,4.9364867624558615
0.77351351266879032,1.0144164606080819,3.9297698472926434,4.0221391122641803
0.1000879345363298,2.1024145744258949,0.72315957816974807,2.4294040072223324
2.6543501892302328,4.5780709015512571,1.6935805093185312,4.7620126069945314
0.46128255776067884,1.9855089981385126,2.9827936979349512,3.3538176705477976
3.224903157656525,3.0939760895293404,3.374003756017983,4.3361261003096399
3.7849884685871027,0.11649529402819658,1.5477003501384829,3.9092063000467898
3.258862307837656,3.0936577259843583,0.69521946968048309,3.9136552289376261
1.949548283112742,0.87307063721691114,1.4486310494897765,2.6157190476011967
3.8620135117924792,1.7463976503366312,2.3132600741099303,4.1494993686165085
2.2764094365833558,0.09670827189528719,4.4831503955401466,4.5987120134175221
3.8637643330506313,2.0178169669429802,3.4149513307545294,4.4494716977595452
0.74888423896102507,3.2656047456869244,2.5978087876399814,3.7315762288711514
1.4064350772270406,2.3543117694480111,4.8732181547764046,4.9791669430126024
0.62246499167518732,1.4188060701172938,1.4514858802945563,2.3287550132177759
4.2047578676374879,0.48441451887134834,3.6025264401856201,4.6569882446191562
4.7183108041575696,0.026250387438362943,4.7446393410339276,5.4292222477050496
3.0043678357092638,3.4486313210854513,4.0701677439553592,4.7022746913277764
2.0798199371069743,1.5073961717521134,2.4438959488282972,3.1795449405932854
3.7914082064587955,2.0122997142120971,4.012784817654576,4.6737622818430991
3.5416132289887003,0.88052538594213137,4.4023911066620345,4.7755928407882857
1.7469980767383468,0.43394399145848528,4.1281536708371638,4.2390783861193801
4.4751175946932209,0.97215184191992154,3.2009117961917566,4.7449622259292044
2.0381074596011812,1.6930428407503517,2.0016269961620896,3.0210662638736814
0.16137525551251919,1.2752897658869928,0.94745528145804447,1.9925214139896226
1.399943475127039,1.2986546122105551,0.26549701825499483,2.1998226526895226
1.9223694878724502,3.3112439794554298,3.9493649015690475,4.4561914813347325
2.1921627876521903,1.4995527516653122,3.5746365192786134,3.8941826678351621
2.0688416974813864,1.3256580542058387,0.11900616206817149,2.5499675219905993
3.6376158765634896,4.1091380021567572,4.2161809008695554,5.1160127298893325
3.7301346242870652,0.48399523166450853,0.55472485035296892,3.8077446868064366
4.2983118957173767,3.5382370783596135,0.77623193391741452,4.7018881358428253
2.4893978029528236,2.2913797450781286,0.039964136437315445,3.1347704963412331
4.2539108022757715,4.4047051851777361,1.8137244614671992,5.0647975339994096
3.9748207720700619,2.538687962761021,1.8065935783127012,4.2765728871040105


==> anc/competitors/data/v6/lp_norm_three__s42.csv <==
x0,x1,x2,x3,y
3.8923846379242208,1.5794442180682089,3.7190438936411754,2.6992619524289339,5.0056955853319041
2.2505043547850567,4.6003652880262154,1.6540505385368962,2.6527263054712087,4.9529081998994959
4.307129807565774,3.928340773614428,4.4610953398767075,3.4856407745163573,5.8200967922238904
3.5171033423908833,0.64188321388094149,3.0097696853393936,3.1315983152280333,4.1019253897326529
0.56146900464948279,4.9854698234041077,0.71752907455847004,1.079733294991875,5.9842256566595848
4.8805495230201039,4.4080801191079519,0.80422144113211724,1.1483774114380472,8.9860823091068536
3.8295845397527297,1.491151345533791,3.4961675919555377,2.8046753573680472,4.7647065220942739
3.9517150958570739,4.200793240338597,0.94742528856618258,2.4585762268668265,5.4377628150671713
0.72775680011017485,0.62145570616977608,2.5857342377520127,1.7805539660289742,2.8424883332431881
2.3068910956882793,4.9956131793237697,4.9596949320506827,2.255968261944405,7.0264739115236958
1.9169103187396483,3.3618552069220309,0.11963726319336354,3.2737309561985817,3.5168301343936452
4.6411484453581489,3.2856125762381057,0.18124102929802893,3.47983445397379,5.005280606693514
3.2549390883952567,0.54315956222225048,4.9661144514594824,2.6836692036701324,5.5143085574784898
4.1315319050270665,4.4954636545934639,2.9647302872574115,2.1561084425713091,6.5361578660768371
2.2727295742539226,0.24209756570190019,0.72185888004071441,1.8120902844853211,2.446021405282802
1.2134697367454068,1.2800574844016206,4.4967807787950589,2.5657554123077606,4.6245152251054229
2.8174654563775907,0.80080718831651154,4.4138634706256914,1.944248855693143,5.3509317941833929
0.4127045549104591,3.9061629093918713,2.7273820242457387,2.6922854111416687,4.4055708754564709
4.1553927427636523,1.0712007133431998,3.1467809463177074,3.0299571475289131,4.6944494855449372
3.1951555556981179,4.562127312941338,1.4386172383542943,1.1982376327581845,7.8066705642535261
3.8146299264183323,3.3157182927047022,0.34754651222282529,1.0032023950682416,7.4577223165895461
1.8371772438363552,0.27719728142401145,3.0133812835652356,1.6368314165222289,3.8051459150074796
4.856420319535026,0.12660618723063227,1.5443004466935388,3.6835344931563432,4.8756917471939865
4.4762934944787682,0.35312379337055477,3.3517431286357247,2.9388722896856776,5.0530630199023356
3.9140791356614333,3.0690333704738659,4.1976013665287457,1.5158810558110685,7.7262208548887354
1.0537296684746411,4.0272608732111346,0.1889866651803839,3.6707918854708561,4.0352492694377524
2.3869329182624677,1.2689088210742037,3.0189974959600647,2.4098678208620199,3.7548561831844744
0.31463845235742105,4.2621033303230575,1.2332746444655762,2.4282752700359822,4.3503342421834885
0.85601851113098437,0.38043650675097596,4.3820536397286265,3.8066258315279651,4.384455487925881
3.4469398708880279,4.0247228828442134,1.3429560821529598,1.1784600765500199,7.5762891412451108
3.7493345639483042,4.646197607844174,3.0927736528535501,1.6455348238861556,7.5322193009303842
4.840797688927629,3.8833311556114651,2.8123501164390965,2.7573139754641671,5.952525075974525
1.6965442548769447,3.5207918414953228,2.0412158502903197,1.5864595287460124,4.9831339497860698
1.9152525595708578,4.206103071411377,3.4203417416389912,3.0385810276268734,4.9348815595606119
2.400823475251459,0.29674136778062549,3.6562712101056265,1.6422768680101605,4.7130700742303198
1.0284096595130001,1.0887323425233715,2.8779951970649957,1.2974709117964429,4.0272392692976302
0.73661537614381112,0.71212602859765106,3.8162689622052954,1.6209554789225193,4.1270226115117818
2.4309541385070754,2.5722018519456342,4.9187436723653946,2.2682021028161867,5.7624498023161967
1.2118558103493324,3.7514218288113383,2.1544347007139453,1.5284148975192395,5.1150232892733518
3.382088573944301,3.1870580384243539,2.6214569542391017,1.404076074770042,6.7145588404857355
2.2420444024744208,4.2705423888334817,0.16110240191194486,3.5808456586568225,4.3852182655292848
4.1801231606834035,0.86054366296134532,4.0005399259208545,1.9611916107919236,5.8951694539962149
3.5312989998110211,3.6996433504822921,2.64912732852537,2.0822760595547609,5.6404031212613486
1.6305965427720015,1.0459033052576301,2.0990110087667695,1.1658112285036828,4.11011135599081
4.1780730268364854,1.4267178814572214,0.56095261913803951,2.0721088705061623,4.4196144612299584
4.0433453517343292,3.5785330166783895,4.4593164662094464,1.794421531964739,7.4516733314771866
1.998644057247855,4.9030034460035408,2.0355354761987265,2.8314552020253654,5.169665762454934
1.5128077092581964,3.096563669287641,3.4446498312251803,1.6161708930172201,5.4617029010746867
3.4442279694773803,0.36705154345734847,0.83193336620393876,3.6650963591885217,3.4496211663828116
0.78478716968561812,3.1199139526449109,4.8115931847510591,3.7889998627586654,5.0429206299776457
1.0795501921280308,0.30751770274281875,0.97436463292697151,1.2994931715303706,1.8902858991217972
0.13607512177992703,4.4323139856974043,1.0777557652075029,1.3222088688657316,4.9723218565255989
3.9559294497604784,3.576933596993042,4.3090160167327971,1.3459793143329639,8.9373649646472142
3.3577691973009576,0.94832644747026584,4.5716554462954626,2.8587077689309361,5.1746565154405033
3.5553103552690422,0.54943292853857051,1.1395222968641772,1.3659068926288687,4.2824677861561984
3.925572252007643,0.99931282151356304,2.4020243520566571,3.5571469537907987,4.114451304688564
2.3486873001378661,4.902133179815543,3.6941250323578667,3.2628145448136774,5.5370368707473467
2.8868318601691798,2.3469471480466004,4.4039920956729279,3.4594265747140724,4.7982832265255713
0.78500529082552151,3.9419966468728993,1.9573582056827958,2.5781815806580628,4.2034752541614981
0.66119736032626986,3.2184008763281069,2.6333954855622035,3.9900316345574605,3.5330799160136221
3.3751745127733113,2.9048244347973231,3.7344104115467016,1.1325253088324838,8.812390393245181
2.4083714101013496,0.81113824785874356,3.6825662855986976,2.2037948925583399,4.3285805432356597
2.8696569217578256,4.7355198224346662,3.9365046371278165,1.9718100068129085,6.8438222718390405
3.8484944013385256,1.5765788993221181,2.8926757113434793,3.8459364961379232,4.1734715503551358
3.2101197680028952,2.932284357456957,0.61261397434339859,2.7305828754927788,3.974532436586383
2.8125390632241798,3.5289021284864242,4.5294691253023958,3.4185728963341759,5.2179549176062903
2.8401150876525265,3.2812424607020141,4.341305442673038,1.5110235809755566,7.2751428815185886
1.5893554805068,4.7089126075080401,4.010677435509832,3.9359024317013169,5.2597467752320615
0.25100738938290312,0.82735105060828418,0.5893261380875745,2.4959186406289455,0.96800423489757859
2.239915207238576,2.5909284183900163,1.1015470986990032,2.4810162288119373,3.2957685343735306
1.1514648968156933,2.0797685146297535,3.7436417890274947,3.9126541856372135,3.8450083025422352
2.1017903542507175,2.4234267744648292,0.21338646345153756,2.142197083651435,3.1406673148892517
4.281675059014014,0.6841658783689486,4.89820070516567,2.1925750736649787,6.3354434038860914
1.2463034807401698,0.75706358837655019,1.9480089337428357,2.7542581084148097,2.1817466822691927
0.38568343427642349,1.4625701743281614,3.6246314150850361,1.3841578316433609,4.4532576262511805
1.4787810709077833,1.5930525584280737,4.4490983335914125,1.9632568792355647,4.9809360990426832
1.5386094130567498,2.1967257470386152,2.0336864519354032,1.5796249673353917,3.8789459844563834
3.3433909221617859,3.0938389804794788,1.6637491941383638,1.3098504373211488,6.323490796149394
2.829457546472264,3.2096826753494891,3.0828315316014092,3.59843381899306,4.1405557139689577
3.9411012246214265,2.1178733932692944,2.9468479313654488,2.7679934983824284,4.6982140481008958
3.3551363476041991,2.103037236200616,2.1047858903615064,2.0760183745837337,4.4040858676001351
2.0912956210563456,1.166379780815114,3.0486963037517718,2.2260081321001386,3.7119983068918687
4.0886998848635701,2.9827006172041406,4.6833687108758246,2.2945570110620639,6.4542908692280276
0.91816730754774922,1.6535004654544658,2.3914372574703231,2.8994475464341281,2.6892416873446137
0.21128915835591636,0.27669318795908215,1.0640366856780936,3.7803081744669798,1.066383963905883
0.54123451780064458,2.150160216368616,1.9483093161267193,3.7983388589709475,2.4698374185860472
3.6395608179226069,2.4232501079418349,2.0311242147062814,2.1744759385919901,4.6382027447025598
2.3631984282317986,1.205405054200634,0.74243259582847732,1.9877873787933087,2.7610197566445707
0.89023171726464878,2.9050438722983669,0.89807035271731905,2.3531395005557654,3.0541301518158224
2.5551193980064815,2.8722823121164129,3.4543541596290188,2.7038026912854778,4.5044784960964765
0.84632930329452527,3.5398106874408199,1.7634409956236234,2.3854537343492446,3.8510382877006606
3.511969837880907,3.2749475627859295,4.7790021200934572,2.9762602294501028,5.7392236487320787
2.2861657503127506,3.2969219769530551,1.2936240522571765,2.6631970701392911,3.800294066033425
1.9670040078727644,1.6494493439378115,0.58473007501362939,1.9621466400822283,2.6543224757598121
1.5774092368245951,3.9584178877311742,3.7921723587012641,2.0371924172878977,5.657152328510703
3.1883847062825539,2.7908074796384295,4.4170766543975635,2.1357783626791926,5.9265373836260631
1.8728817917116134,2.2139491563814619,1.4627554486702907,1.2839193047481661,4.3698075915629175
0.52948460464889491,3.1674611566111803,1.0902316980628421,1.4981878972419194,3.7170750237083068
0.67822892039052507,1.8672209388062462,1.0102540608683273,3.1693414064361582,1.9689571463932385
4.8132985562926214,2.6124222985731156,2.6578602766959105,2.1672901345662403,5.8780045350126811
4.5520453844672746,3.7098578735628798,2.3952415421091779,1.6436169176804309,7.071141430557379
3.5285649556726733,4.4433741449461674,1.3712552152872179,2.6880172317245719,5.2683371254984728
1.4027628111516461,4.613180266746439,0.32134827324818932,3.2666186274202818,4.6421159246605832
4.8489642490038474,2.5678013333971865,2.4593075675987759,1.7722670870361141,6.3756698802772105
3.915879429432394,2.6493480622287886,4.8007285034144811,3.4803696457712334,5.5129694411073489
3.6127619268790787,4.0193650127427984,3.2973440836880501,3.7825145788751486,4.9153944621111849
2.3018713605045646,1.6408083895465864,2.5279821274802305,2.7921835872215222,3.2798662217901176
1.4339836530412793,4.2031735754908359,0.64239116274511898,3.0068429769747387,4.2623624185264148
0.57231571455214658,2.5212940679353752,1.3369378236929779,1.1577279709691661,3.904934364928248
4.5227517430648243,0.66769794924281511,1.5443923529152594,3.8365596730657194,4.5424997336312511
2.3333038201846943,0.45308982065742409,3.8475374077754485,2.1774542027948316,4.4101213562475259
1.0915804874966286,4.2257667340933693,4.3958829065966345,3.7717012016362896,5.1871645383517633
1.5991874583381975,0.37228279284370169,4.518045082475548,2.7369325742507278,4.6142411888229073
2.9381758878152904,1.4749960370549142,4.9243861804286952,1.0138563965299827,9.2118839912255446
0.96618663640223545,1.7372371984575747,4.9135967472122086,1.1156259979703071,6.9674851252045364
4.2974099920526401,0.94767278143880962,4.769695750563109,3.041256417009766,5.7177265516074005
3.8167456961925299,1.6380775120297475,0.45192848846413347,2.6880040414957991,3.9627294252995289
3.6253684841595906,3.7391935769529199,0.77518832604624544,1.0795973116182229,7.5983982041074185
2.2172558948980083,0.17194593344434678,1.5918859797325613,3.230379883667156,2.4292743523887741
3.173813319441972,4.153149780151363,2.8092014449158613,3.5564360112075453,4.7674003645003156
2.9620800476724045,4.2970853155153348,0.57519165465684863,2.4892524473179249,4.9229417136163729
3.2842483476186182,1.9240817086385862,4.2444050932304984,2.3972723210717648,5.2840310392962042
0.5137771735854566,0.85270320539711053,3.1221052774788145,1.0164193265038826,4.4300825133900394
2.1374562706359876,3.0441179989308966,2.7575855712808046,3.3599491374807977,3.7538887632684328
0.30390945192327318,0.68639552373798229,0.91002548449972664,1.9921482002383164,1.1816726889999303
2.520555014298143,1.8881048692834375,1.3409518245609673,3.6362908593476186,2.7920057747270763
1.7163199404306482,4.7963029864147648,0.88552892241306447,2.1191817626741591,5.104667192341676
0.80816852544362983,4.977775915659822,4.2744724731945132,2.6952337318921167,6.0219874872339521
0.60667454184050307,3.8833139676374699,2.9627165142999692,1.8110253645979826,5.1155728980725721
2.9794584036707894,1.6237113986117546,3.7021341948462041,1.4817649377547562,5.9495253876708736
0.93590554583074193,3.4695587409138535,1.5505610282591262,3.3247237101439842,3.5523337043805592
4.633088580046306,3.5564911908716628,1.9191379217325584,2.4897714365388448,5.6363505118272528
2.9471995845319356,2.0004243063018841,2.0837893256900157,2.6094637712567521,3.6668776263663503
1.7996620422207019,3.2403543094721816,3.8240733615457714,3.8962478604452064,4.2987084678266081
2.9954859082589422,0.15256546038081359,3.8845296396053839,3.8907397366664611,4.2069890522279412
0.21173896804551776,1.1243825271509833,1.1133862848187555,3.5669263651072107,1.359420770372761
4.7969401448830817,2.67293268453958,4.7135403980166855,1.5628278782951006,8.340843911162473
2.4632868410202113,0.90238139086564984,0.69121115347406337,2.7828180829047398,2.5409804683695336
3.9354026135264029,0.91294365259501487,4.4909982038757885,3.634442273966612,5.1301136371272724
0.50537699961994897,4.1978910236961653,0.59193866368406556,2.1233918093468134,4.2504555428982016
2.4846258211069858,4.9467517131496672,1.3962450746414246,1.3033184978067549,7.0944235242699696
2.5044642723371529,2.8242501973393974,4.2477448267329887,3.4328887067197655,4.6942949018439384
4.6953496293774162,4.2114416813203954,0.97951115449582848,2.4452906540865147,5.9550498054007921
2.9014674566427696,4.9525761551987353,2.1264828634188522,2.6931780410775357,5.520379018265591
2.420098065179074,0.79381985398699606,2.3043105697262187,3.9464328889535332,2.8230528329701787
1.4081807491502787,2.2964035049463205,1.3017689678137274,2.8216342914822166,2.621646370926078
1.724688086978506,2.0236063076254074,3.5802014865463345,2.2749381569983043,4.2319082168225854
2.6512947721105355,0.49224148986630667,4.271539782070799,2.1099531035415935,4.9692214980210094
2.2506661554947289,3.8011178466942481,4.385418185292302,2.2528578779621369,5.8947544345365044
0.20589919141361912,2.2255172338807059,1.7626785141091488,1.3551972495360063,3.389952051445245
4.148830428552353,2.3997019775329664,2.7011669320102909,3.3842516752527154,4.5736222285929005
4.4911877820148565,0.83829757168487695,1.3171913789416925,3.5131505745611236,4.5117678892478326
0.78722053609319276,0.98654059593125387,1.2995028575957128,1.8531914037202266,1.886444619540099
2.8147771033413425,4.5448077485654537,0.89014490797442825,1.9113898552298323,5.5091246683764901
0.63202113156367346,0.31878053597396655,4.7060931529568224,3.6230027690044397,4.7070690653055562
3.3939764558950776,1.2409761962241608,4.4511452601673414,1.0719110665838665,8.5061403192350138
1.478045540811141,1.5310907185411891,3.9090576953056924,2.561372331301683,4.1609611622721419
3.3311709099903188,2.5019679577677736,2.6365414543098726,2.3910271440445032,4.5214463714848296
3.6622736100057249,2.9735813477725004,2.5039787860081724,3.0703803087353791,4.4657929637015714
3.86637271039652,2.5171208816682666,2.6957537642942402,1.4901751004483634,6.3850083445628831
0.62793063518389314,0.51216513932872199,2.7291832665277376,3.0049922223854613,2.7460124094193183
4.5884580411742784,1.2939705248729965,2.2293591150186831,2.1302020236246291,5.1566314291863993
1.2280485553849161,4.233583085336452,0.7455986811711306,2.8561443345089259,4.2865884119446838
0.28332152526328092,3.2241846323444499,0.71575287905582641,1.1202850296183278,3.9371237106817842
2.8187771000182686,3.2808303456579448,4.7660236076438478,2.3851815915535282,5.9477947177949808
1.9175191909259501,3.3839959512216398,2.461950721973118,2.5667526819471163,4.1368865022114765
4.1659697413488246,3.8382247932936928,4.7707070720354254,1.6429792085649599,8.3325677531678775
4.060432213115079,0.38473156043509193,0.90152670077953889,1.4188709625373621,4.4904048205378153
1.6539805748313055,1.8963810861698009,2.8166411049956745,1.5654229090369043,4.3475876544467003
4.7692070358417507,2.7436844327822256,1.1178145414225424,2.0324232341900439,5.5831731445028288
1.5254974068865814,1.7584367681568978,1.3406045700203477,1.2904304479149142,3.6179168607119361
2.6237799332354017,4.2379464791072134,0.24726743592977607,3.8419593871888136,4.4033901914402316
1.3542289437812536,2.4646052920777408,0.68287122262703548,2.214982184487452,2.7972600722878465
4.6866134932399204,3.8662751883509583,4.5925571973830595,3.4269088075202472,6.0872802131230195
0.90657830615188895,4.274876032717728,1.6755116582634257,3.9232513693265401,4.3046841621497363
0.32006203502241204,2.5734782662271409,3.079833138381499,1.2422058400082174,5.0757943928713711
2.231975594014886,4.5568059949696149,2.3785692467474377,2.9550084038049822,4.9377916799851889
4.9626402638736016,2.9769073086312052,2.0622111017018638,3.6142272602236418,5.2188530715906989
4.4692186046490781,4.2663440642852368,2.7062418475957339,2.9027033019001847,5.7774303490292738
3.7681792953390514,1.7688948983984691,1.0174708286151735,2.2870783640722383,4.1213912742172525
4.4648832053047718,2.5442030968042779,4.9441591027459246,2.2932290729138147,6.7027329487167586
4.4778885345195301,2.703914100922431,4.1097085566489282,1.1076966580220766,10.171164057148632
2.6424059658936008,0.61440060789074591,3.7339117003844251,2.6038022538678258,4.2670487428308999
1.648052353970886,2.0529072828375492,2.3969205553683675,3.9806289903605423,2.7645862539342541
3.8828609173438418,4.5949545955032125,0.84909789841904626,3.8761225779158024,5.1209246139528011
3.3421401895220297,3.1910779777872382,4.611262705540482,1.1211976865264894,9.9136908770598779
1.9309228714811795,0.9697822539411407,1.7727966301704656,3.1173910108884644,2.3655551509695005
0.56288667350142485,1.7603926144870645,0.34552277951497551,1.9052946000907924,1.9020139756154579
3.7592690956102279,1.0388547473472294,1.7777780163720807,3.7089674602184104,3.8291239520179041
1.3860565280220372,0.22163334581300548,3.9928394494298338,1.1353442371278355,5.1613611942957656
4.6903844376155179,4.6445562466697305,3.1512728504422203,3.8076223060332417,5.7579535122457211
1.2807558175278555,2.2962159084586706,3.7791090652498127,3.5124272313633309,3.9767995919858263
0.70151386881628153,1.6069218548618522,3.9888133809256496,1.3525131467578047,5.0821861096106833
4.1724520934120397,3.0325382386329096,1.1385775942946588,1.1794730119518975,7.1979840564770159
0.85109315146002085,0.13584083583577664,4.6265382488565834,3.5041229929808075,4.6300413803453546
0.97841470997292157,1.4623083223439879,2.2461490543098259,1.4672730129237381,3.3885020240578747
3.0369756784521336,3.544863981924574,3.2311668813944068,2.6046944589276118,5.0036058508572019
4.3853540001035762,3.2054718880393889,0.11131298567503582,3.7472345736361286,4.712066131841528
1.062529862001409,4.9108491429584236,4.9675056422147721,2.7023443406479699,6.4020857251129426
1.6205859972104646,3.139752777324416,1.4763922912243603,2.1916999044184724,3.6916316955678328
3.9092837073817703,2.4397787807758911,0.4041092220467607,2.3350481645619765,4.4278709551778759
4.8619494876987401,3.8310195596016379,2.3454840035289188,1.1893515121116129,9.3385192986605237
2.5536318123914774,4.5263065726238603,0.73224728019200458,3.9062569640847964,4.6464026640039275
0.80509776250112886,3.6314101389199229,0.84640087977212097,1.9319625552432482,3.8408960919848321
0.16828780977018759,4.8197349953919604,3.1981857838480301,1.5680904750185616,6.3234741624207889
1.2253145469943909,3.9318253366170688,2.0253442186941433,1.8581419055211859,4.7233993324194383
0.74592886715395312,4.3473270474834393,4.6170770057594757,3.8931195846744364,5.3633241912499443
3.420527500703002,0.65910994879982221,1.6638668235795435,1.282858160464021,4.7350433477322094
0.69697927267980253,3.6888261646695599,3.6582826290811159,3.6019091215035441,4.4547429959796245
2.5810166649411022,2.2564346276841065,2.3593872077590476,3.1235316832043436,3.4217302056682248
3.5018859346501441,2.8102086318152488,3.3337613755334665,3.4900575374770844,4.4491912578622506
2.9474713851824217,3.3051018064635485,3.038507247908353,3.9276926211036889,4.1111434556597333
1.0789006931342824,4.85209407185729,2.4166414665190916,3.5264639665506157,4.9728815651206464
4.040210178293087,4.9244325990149607,4.7552993636597414,3.8301470538335587,6.1505395960146538
3.6054949351174286,1.5123184028907359,1.779296849499284,1.3808057703727594,5.2461547155222599
3.7210216191861551,3.6953921374457894,0.96845395612143559,3.3873656955009102,4.5573841087966933
0.74218298263083493,3.7749193358828164,3.4226608983111588,2.6370270822431432,4.7035999873028089
0.70639363788668863,1.7978150204339394,4.2454370504087526,2.6304867852395821,4.4221734584175945
4.6450564999318873,0.70696189683468302,0.29724332570562645,3.6967647289615408,4.6462977446402585
2.0481331497422093,0.30064010540002684,2.3032001732711351,3.9154114559401338,2.6100839270492653
1.5746485897266049,3.9089813248929755,4.4731896794678985,3.1145149691295426,5.2998676059817145
2.4940618222225135,2.4995287349028392,3.7731312327220512,2.4488151684153516,4.7170197453583302
3.3480346425415544,4.9291468305251387,4.9598578108383782,2.3692115737055359,7.1511764365786448
4.7825539595301523,2.3783699353489003,2.7039276768264946,2.1590243716695454,5.7941311736398395
1.5035865117220697,4.8917931974618174,3.3339790221256416,2.0847970887179881,6.0083433235781349
4.6315613036289331,2.1167224107508935,1.5821533775758481,2.1745205250532944,5.1863776409753015
0.22181150779265596,3.9890425377438663,4.742924438363362,1.2692597057535857,7.6130229453835128
2.8204704074014413,0.51561443432797716,1.8950438939270282,1.2323082557813145,4.4123434008937252
3.2064780472373173,2.8217623796750435,3.7187024921644807,3.3396095316169352,4.5815497590393104
0.61889727837869113,4.0300929562300487,2.0753870001835013,2.3382186787606782,4.3945733676788112
0.78766402561317195,4.6310381693774545,2.852912757308697,3.7920534656338614,4.8164373464494687
2.1536601646498892,4.130657144025415,3.626934421605577,2.8366630257818573,5.1301807039790202
4.8345363695015902,0.28115656328575372,2.5937773435816363,1.1055279465532593,7.1674932159215778
3.0206085108484273,1.9262414724029977,4.5447230018565916,1.4725700239524384,6.8518683479242526
4.6718137858410351,0.33862251433787127,2.1545748408462702,1.6174593790390226,5.4953657917413254
4.0413684865035568,0.63548322646133426,3.2706518109022937,3.9272080731689818,4.4316990204069509
2.3901698476209288,3.4089975804706727,1.7775759231702655,1.6561126784549045,5.0157099056355374
3.9453409013357188,3.5949651619273215,2.099967674331964,2.5472670288641539,5.1686978853533825
0.18740024148723991,3.8912313454829692,2.2562455303444069,3.8085307949205882,4.0138954549892443
0.6348055841521012,4.3407370854727478,0.7164543897301977,3.9315781897430719,4.3422392269570489
4.1642002129254081,3.7232141955348985,0.54944602738913284,1.7090813061506336,5.9820702001299768
4.0044037327932926,4.0242708013224968,3.3707006234191144,1.1473529312501203,9.9040465927337618
1.2399396356355252,0.33992217813406833,3.3120369178809566,1.4608054976132756,3.9092252889016659
2.7007709939353624,1.2492222371623631,3.3482575996294672,1.1899854361076743,6.2051709153711165
3.0694775214300538,3.1472990895387047,0.19685558217918922,1.5853727232770092,4.8323019306784083
4.351920873502455,4.3048139926616331,1.7000795290917219,2.7057091441112062,5.6737485688612974
3.0552250709597559,0.12205061220432971,1.0692682515700651,3.7373463888869254,3.071273118404223
2.121600689441034,2.6216837763701144,3.9129419704656612,2.6116566510830199,4.6319222933450588
1.9335018126951955,3.4187082568855467,4.3170889668410375,2.8779686700972422,5.0940124676543705
2.1868222232301986,0.24507571673020476,1.3087338484081221,1.6056017548286232,2.7778719210159633
3.2944620253418737,2.0666422320116009,3.3724608783551333,3.4017508620215504,4.2017149164168579
4.3507040955863916,4.4886109187801146,0.73387773694554481,2.8533667255167496,5.6420751963417262
2.3240947221738688,3.3909027633937079,1.4482473754483955,3.5924104875781744,3.6513084495049055
1.3144138584616549,1.2645259804669271,0.77940703154375568,3.8465293210173526,1.5730676047104288
1.2596455786881477,4.2786275351963718,1.4892517563362233,2.0437023272697767,4.6737783557148243
3.7554699731928878,1.8053539747066203,3.4062090820114621,1.271737175606318,7.1730114124199389
4.1011869407771604,4.2813888886058908,4.5606018599077371,1.6777868737503474,8.309540450964997
0.61586259128521237,1.5648238904826373,1.0923597988285114,2.3135246970275114,1.891714564335679
0.42613839908037299,2.9925692293274304,2.7561872712585243,3.8370809554734198,3.4520002801862844
3.012724952406614,2.045006331964387,3.5368163960928185,2.1349294671202457,4.9169465958795433
0.81624889654422161,1.4466427486998286,4.7693200955792721,3.31231964099611,4.8009202224565808
4.1408545332360722,4.444132054642159,3.0892963661471522,2.6214300765122651,6.0205719407620171
1.6206399022279649,1.0192090415035076,1.3500239620341656,1.5484263112929297,2.7292247990319836
0.80497247155859897,0.51557679705523918,3.164842968878288,1.9622023568603548,3.3170520194907382
4.6127553151885063,1.775441998873736,1.6704066922222793,2.959575655068456,4.7764835679275404
0.91110544140286309,3.6164318234436812,4.8830291143893678,3.0185601840546803,5.4720581547467528
1.4951284034558845,4.0564148692837803,2.0584130623018209,2.3042792404271384,4.5603592408732041
0.85270563644108732,4.9938425133271478,3.45859583172897,1.6859368079863439,6.5727497973748088
0.66590131196023938,1.5521740793547083,0.21381515349911656,3.165720338538029,1.5859433038623745
0.20362528004855618,2.0989155605432828,2.0603010860603015,1.5066191248381444,3.3274532103423078
0.37143750490487459,0.77042426234516881,4.3880273052803069,3.8100090755953797,4.3896441049465356
0.95574320758567821,2.9168724551528649,3.090114477722905,1.5637107371094301,4.9259251762185325
0.36157146987315947,4.9881421825882946,2.2753201433402843,1.3219370884975614,6.3832583676170049
2.9966046989437594,3.534316949591227,4.6860937472350566,2.4929431070961363,5.9624332659172019
3.4355011813175818,3.0165429180255217,4.2845234431214223,2.5586487943290823,5.5909562493128258
2.0287892384769384,2.0226085553167907,1.6788568017323977,2.5245787443347343,2.9677453883474301
1.6581563750650423,4.5849639253992187,2.7682871700025644,2.3100024680165183,5.3156552696008026
2.5721785614089279,2.5348913210387125,2.5001388548530676,3.984444678488825,3.3414677493809792
4.3875242169495818,0.75839787523400137,3.1977922505628258,2.4588418380117458,5.1357303441487199
4.2705449714288095,1.8903544696757542,1.7371452080979026,2.4338397422194928,4.679957799177231
0.31302780386268053,0.42911667735405779,1.2966045037528526,2.2652981881436838,1.3640122488361577
0.98934220702296805,1.0896972846750297,4.5720919927521271,1.2004772641043888,5.8270793149951183
1.2600498684115407,0.18657702689956981,4.6269850475426813,2.778869893448848,4.6716575583965225
1.3219991215778382,2.3210715908508011,4.2322821402336972,1.6839033166695474,5.394337722654738
2.8990399935395867,3.2092472982638065,4.8932017107463501,2.9128269406871494,5.6373193435013649
2.1396858859456422,1.7821330656566483,3.7504584763204742,1.1525003858454315,6.6886636891404851
0.34134518764521055,2.1598706803758581,3.8468694199537987,3.9441613037590049,3.943412986767163
1.9307092784519011,4.8001254369384219,3.8366914506169398,2.4070152370380167,5.9764943222571656
2.6663894487164228,3.7846192957170866,2.4549773916173021,3.6902661147720952,4.2065534601475116
0.59819232422820834,2.7501975210302612,2.3366157531199314,2.4266835196988046,3.4207517922238466
4.1839469135639424,1.4942502880479438,1.2771087531301157,1.1809924557226652,6.0395353731052817
0.35461314567901092,4.4952843139876766,3.2596140523605235,3.4666406382814206,4.8789320427593097
4.6317251581885044,1.2519758727152317,1.5176686669014394,2.9445511890014031,4.722266884579569
0.58565439374138994,1.6941793795317177,1.3632612075415369,3.3452711427218356,1.9170422472774478
4.2335172628289888,4.5544175906724478,2.9712107330706687,2.2845095905266199,6.4612026890603405
4.5230004052453241,2.694756070896855,2.1089137023027118,2.9138102327399347,4.9872814558345224
4.8998963348743043,3.737357952148086,1.172397383093698,3.5686870113898226,5.3697352350620697
4.0299268133406088,2.9946494914024542,4.0986744820888728,2.8931963286156623,5.5113031008050664
3.919439949779512,3.3018521241465266,4.3167926045424423,2.0430209045077099,6.6252425080489177
3.2481680523781837,1.5669781284226454,0.9217276464211267,2.9875887830985994,3.390306748625052
3.9170821374328324,1.2827231019706484,0.13678446071999936,3.0155625658422021,3.9614552021736156
0.7593058212244207,1.6802125011264599,1.7470368457939314,3.8817608875198752,2.0608562418640495
2.7267333761434229,0.86166366400877015,4.0078030948356878,2.1127369646250074,4.8281864507736021
2.619692063933031,4.3841403899249567,4.2119519445481899,2.2752453025423938,6.2279670613461002
4.3021035062005319,1.4879099729255592,0.77781244356864121,3.4363688835611774,4.3378361912026007
2.3677168914082278,2.8512980326304849,3.8942459157969513,2.517286944228224,4.8549401724350432
1.9869385308917322,3.9806746831927331,0.66695041981620429,3.2097192793471994,4.1130714246161819
3.23386002906184,3.9407381359409968,2.0113066917669933,2.3791283933607761,5.0764232485851046
1.4056702557541458,2.2480926670625454,4.9931866235583877,1.6464854254381014,6.106257376671878
0.78486521367438866,2.4336608120749559,1.0436950338314581,3.2356115283430325,2.4995657047911481
2.4415986427163547,4.9740385697816221,0.85442155463036951,1.3934655075541298,6.5161271309708688
2.1427579061149369,3.4055276371972183,2.1717216294792885,1.5957509905939242,5.2006071040431072
1.2395927085914813,4.0917283712776253,3.1363757772523213,2.8804749483526257,4.7069051089006555
1.9008078695641275,4.5225144491742366,4.6712138338249405,3.2418094005762095,5.7440166356370055
1.8953230041486124,3.9591901975237627,4.9060236131118673,3.6840636606034449,5.4608401552402679
1.7047282656214731,1.0073787902724813,0.44123911929783377,1.8177594922476752,2.1072096493721961
1.9593739906619523,2.854636595314104,0.77618783500473609,1.332172775801663,4.4047629626058047
3.4601423927341326,0.59928137084126998,3.9746160720903703,3.8681399785678874,4.4776692078958575
1.5546947253992982,3.2993184201635923,1.4260975461272165,1.4632692640664273,4.5986594333877582
4.7494038409051678,4.781212198120274,4.4357603915811668,1.5930009467639186,9.2815020982664027
4.5901052957370716,2.6123871150705456,3.3509209604225254,1.8739883606753973,6.4691453881885677
2.4564610986703852,2.2215652150520593,0.64803953166531814,2.5881740620788625,3.0845691729340627
1.7089699045229754,0.27562948194899961,4.1793934961276351,3.6484766981022343,4.2227061846421288
2.7236304701670155,4.8028951594131799,0.96414626203957177,3.2816380681896007,5.0258739983389189
4.2579463949907606,0.60471315223777811,2.1751274339303039,3.1244726615279053,4.421347436313936
3.2976779687445004,0.30128755719375,2.8057061499407174,1.525541703568011,4.8610421734271814
4.0415199569406797,1.3057263963741987,2.5537541304933637,2.0730478945779227,4.8864022020657503
2.7103391527221272,0.42109912620007395,3.4621982865142376,2.435214778260034,4.1523268321691242
3.2012963834113419,2.3300774278176357,3.2981650008593508,1.4422778604567577,6.3352829561816542
1.5119625094940625,2.6288302261598511,4.9610058270874688,1.8202891063800175,6.0375581032217394
3.7009764953204254,1.6315927502400613,4.9971673551985205,1.9249996118585329,6.5366749774588069
1.09178250631602,0.34970636461694171,2.6306510729146408,1.3818285949871179,3.283062448624356
3.5045108312106414,0.64684180442121086,0.5664755261082336,2.6507190757247727,3.529911203981253
4.3175234347968807,1.984071452150648,3.6664321649467202,3.1150845895725787,5.1093645183197776
0.74730390277756531,0.39658940905002704,4.8856539832612871,1.2097948944305836,5.4882587551413211
3.1104607286554073,3.521129655488576,1.6597992993821997,2.4433693052894494,4.5767902335178423
0.5659691663266796,1.1144006534715789,2.3599235406041119,3.3466335858033851,2.4212126241963863
3.656006578529992,1.5801506870398287,2.1814069315957343,3.2439703868573408,3.9193044789845772
0.51401677223524922,2.0312163081726777,0.3519538573289539,3.4452192886562623,2.0377778323597315
4.6861051312330675,2.1413872020388247,3.3940957129948801,2.3447218995118213,5.769943298689352
0.77329885718523061,0.10813746760652261,1.8313547058354924,3.4616712479195821,1.8576672375037311
4.7985132049544941,0.649144817893618,3.9585729856943614,1.7222592136428085,6.6404243618761205
4.0243324628169734,4.3275463623303025,4.1773883688817319,2.0824316842525459,7.0815473943928025
3.0090418218851354,0.10604200630834987,4.1240308543294422,1.5290667292534039,5.6567341579337933
3.9348581126847804,2.5900200434830882,2.1416633903954128,2.4024536182857155,4.7826935648002937
3.9960627110171214,2.4985598318853199,1.6755738429804079,2.1761800672463298,4.8303207470200462
4.7355326078049185,1.7321613889521255,3.769221820368569,1.7227813492429367,6.7715012831926238
1.3415784338120174,2.2135023987176035,4.0268082258293427,3.2553421276923444,4.2263235088693198
2.9913718872557151,3.9248475738802635,2.5071614873176942,1.9415403163349398,5.6218932963365003
0.56574106806556601,4.2218981604532866,4.4758519957278846,1.818412990437507,6.411814800392329
3.1192119301181949,1.3757078627347255,0.80515261078493561,1.3926709925514853,4.1161993112880406
0.93932739005466526,1.6802031607418764,4.4074370203289046,2.3164651054058458,4.6549990867987976
2.8682579962149655,1.2881659798388305,0.57086664156221822,1.9088938865119061,3.2412498260339402
2.904909518765864,2.4513306627002196,0.85227505806760806,2.1078185240229059,3.8133939356858226
2.3833272496080142,3.4479659525281838,2.7158160650424059,1.707991787861658,5.4669292579325717
2.6608957000143021,1.2184390897707609,0.43084055291833367,3.2894664694597013,2.7231860682177658
3.8432246110322814,1.7206051360688468,0.35875479686054079,3.7900100420641518,3.8907519338180467
4.0162991109091264,4.6588846261868371,0.10254184641195706,2.4937955583666627,5.7509332004367035
2.5115507563196031,0.3379895202500946,2.2379516325018898,2.9289952700224977,3.0200941449520089
3.0380078634608005,2.3577710656738748,3.8956570183319266,3.6015168298201181,4.4172258390027928
4.6630575548814992,3.5866344038242115,0.27070791637158675,3.9964889120009759,5.0270078385526658
0.68669458365550184,0.83722465663162293,3.2960622716826919,2.8405494541894964,3.3328194584608224
0.67380747291054155,0.33213269802686107,4.1333238553393139,3.6693383996196061,4.1348804144012838
0.5297741583627652,0.77720632102880072,0.92320415803156852,3.7258247396669262,1.0565011823905244
3.3235300966985868,4.6022336483003459,0.81963230062488079,3.374354463422867,5.0151846485941567
2.1511806738728598,0.14537293092350473,4.3179247707406265,2.3827941732193305,4.6456043406466252
3.8941749390950324,1.022777676575624,4.1333105887554638,1.2434620012716979,7.5198500731041644
3.3890339252121042,0.25328921321805831,2.7408146546945158,1.0474166663204016,6.1501137599357429
1.7348250158083671,0.64208439105479598,4.114079408540503,2.4316018998487738,4.3315242044653015
4.5019960820715248,3.1387315044786521,0.5545047793800244,2.4829436006038534,5.1758694292730949
3.8364075206461967,1.2840306528215204,2.0329594378998967,2.2220871635889168,4.3642897333981292
1.4256212104598611,2.8891390471103167,3.7152080249212274,2.7045020538740934,4.4014341086787159
1.8845408870830649,2.9919573755540183,1.3615146006874206,2.6564881099132811,3.4108795935611247
1.6407559030008885,4.2622331321399169,3.786411680724409,3.5098391230980788,4.9537856919598182
0.87229707826249836,0.12323282526818222,2.5704751615149881,1.3259713097867873,3.0533231560739473
0.82413852545673916,4.2815103507775971,3.7763033409463422,1.6755329983166365,6.227672995450785
4.687024570541146,3.1336835234921727,2.376930225500915,3.3790149368788911,5.1306387354944301
2.2457297822738913,0.89744308191429223,1.9027312670869065,3.5435106016709637,2.5618061720998888
1.9782671316093083,3.8873932018628921,1.1740271607452986,3.9844726408626032,3.9597498097880126
3.6754599725191524,4.2919085547738698,1.1210587730315738,3.6187360491612526,4.8687984936890523
2.8096660197392098,1.345891070395371,3.7823049717998409,3.6696970212169933,4.1116233718102952
4.6870859355084651,4.6020890364231359,0.68266070536640644,1.9430438278897144,6.6767927899957629
3.9234773201560222,2.3268414084634235,0.52131351554363115,2.2049849020281291,4.4616375307452154
2.448910864210248,3.0567798262332757,0.96382768860843782,1.8042553144616531,4.2273374482825288
1.9441614200560486,4.9247827147264536,0.95919790612421729,2.8188981945781468,5.0656378878600989
4.9344945701291776,1.8715267853320769,4.133227351753809,3.8164160626211152,5.5192252431565345
3.6170251564178533,4.0844807945185533,2.0526824550236409,2.033922659534853,5.7820259834162737
4.7608538340188211,1.6601556773594524,4.9529034410663639,2.6710053456443505,6.3643720313490286
0.68054502836350272,4.0161462589833059,0.77233516317400075,1.8888988913604552,4.1819087536075159
4.2676150280348351,3.0435962024269485,3.3023451458988524,1.5093999213181224,7.3663325598793721
3.2216620315569173,1.1601429066044673,2.2987745852861283,1.5855565894559671,4.6405578972986383
0.69741622384205171,2.1287278595672583,2.0252990658156627,1.1738360336143898,4.1881577133287964
2.9824641998491814,1.6564146083814524,4.3879125753650037,3.8478805690277724,4.649798459850353
3.4618721890166992,0.48273112609378299,4.8804186645591585,2.2086388255228888,5.818376392387349
0.16028316085415392,0.24619037348851769,4.377008897993476,3.5023626760063244,4.3770729321294963
2.3261580130245583,1.7977454114951867,1.0422733272721521,3.0439884180690733,2.6825140220440904
4.1444576048619739,0.19326732430568425,1.1819098139237769,1.5757634842332562,4.5200039331907407
1.5472592241860406,0.91089001215069765,3.3147620075658106,1.5263867397372635,4.2317656291884367
2.3468856008129007,3.6533982721692575,1.5165095500271395,3.4359646045316348,3.9141807866898737
2.267339222632677,3.5696470548495811,3.7001531408248418,1.7941351318586121,5.961337903421704


==> anc/competitors/data/v6/lp_norm_three__s42_holdout.csv <==
x0,x1,x2,x3,y
1.8513015609448333,0.3947275015052143,4.5000399188480049,1.3342662892952568,5.6181671769572503
1.9238224283173297,3.5842692226177135,0.26526739845700797,3.4821487238666036,3.6977681548346495
2.9224179454755714,4.583414257265189,1.2500957154523866,3.3854841275988532,4.8726897686016608
3.760750272191451,1.4042464311815892,4.3512323941844464,2.355931328256009,5.5563194926839152
1.0045760214555834,1.2251615411483461,0.41861528333255593,1.8138873702412501,1.7148033850155264
2.9645676663349421,2.6056907381813388,1.8479834987863399,1.3496236187809783,5.6161401174236794
2.7203844889244202,1.377162979215677,4.7310029824400939,3.640285946265938,4.9098116231082152
3.0522116259764602,3.1028073622980732,0.4898059224973772,3.4541826072313246,3.7626579174068473
1.3944019320050405,3.2711856990365193,1.8964516944128686,1.6330377762596626,4.4599466699964365
0.17185742333669524,2.7161220004366031,0.926848259859684,3.9576265691691019,2.7258225375483871
1.2351289568663586,4.1783137294172326,2.1449327702037264,2.017246753720376,4.8415506134442978
4.457936906343499,3.9093491486526948,2.6715066859522154,3.7948718076380334,5.1669008127768414
4.4886411100892802,1.6173497887451165,2.1797609578849482,1.1756081734781105,7.1512027211291498
0.43587566164360403,0.12070759904587935,1.5046132066393325,3.4315370791196789,1.5109027259861569
2.0798279038909349,3.3036024987743722,1.0580967071552638,2.8197567710472637,3.6371534943109247
4.2618999379907985,0.28820991050018752,2.2713900408264993,1.7540493732885847,5.0367626528192524
4.8984103814693505,2.8388264432298538,3.7124309942094889,3.0389879313174526,5.7425235025480781
2.8304063117530185,0.85525746039845285,2.9004076570005055,1.5326902232437181,4.7313911936352833
1.6538788714027877,0.59626036254852155,2.0856256166418516,2.9666234188641374,2.4054456539312286
3.0399974012280904,3.0519065843811979,3.554187843230892,1.5524268699812445,6.5347603623538628
4.3309807199223629,0.73103283292752674,0.99588054015787397,2.4991376601234676,4.3945893575879742
0.92265522025801694,4.7076082328237643,4.1620587046705033,3.8435906923201903,5.3412524946471667
1.0504993277980803,0.60412566407113333,4.9247010542088683,1.6172227664926004,5.2699172024790331
2.6202826494575411,1.1892140574297858,4.2275784541607742,3.8473248831694122,4.4001032609627506
0.59316126098250277,1.6096460175390004,2.2430061949534497,1.1126886982905702,4.0292358856421497
3.9430169761356706,0.21448505494479175,2.8708738519798898,1.9425693306123992,4.9300198774888484
2.2759081390481262,2.190870967136358,0.16772079922022079,3.1480818377137298,2.7846885317278849
4.0793961149561735,0.92307980113289612,1.4802133557154407,1.3118071163510239,5.2919299686364889
4.54490469421303,0.62254431847937597,3.7705264591904468,2.1445774951823049,5.7951727127666492
3.4287861984725194,4.7805289621751754,1.146500195154055,3.5131090818370954,5.1711433460840706
1.4057645204942808,3.942640493628673,4.0144420363040005,2.4646054092194265,5.3523744889239735
2.5783186466885772,1.4707739969051559,3.4233305307345852,1.3026542458133359,5.8817301461533171
1.7081726818945868,0.98658254301296111,3.9995737831923335,1.763993077338603,4.6563802185212984
3.4613460653492445,3.5640933594787034,4.0083730814607454,3.1384168986465375,5.2430029494708252
3.6356101567458614,3.3695423593430931,2.5473061612525143,1.0595243035652242,8.9865292903431264
4.2751153427240212,4.6246882167284351,2.9706497105412519,2.8775523898871511,5.9624523342539657
2.0681796722746237,4.6400269777875609,2.8516358346675714,3.5174969650720893,4.9311945843995648
3.8979221034216054,3.7434422623008694,4.1223822593722028,3.7864568763827937,5.2527347854375686
1.1354293571068022,2.0809418254338254,3.246205074150013,1.7107848059939745,4.3240180049184485
2.2473305926750151,2.3385396762877613,2.3153085668520972,3.3232722246607782,3.2026826366513004
1.1335911513737191,0.18888819578249594,1.079948888061854,1.4231854208150361,1.852285194520068
4.0926515671414112,1.9732135827966748,2.2078129977617253,3.861346631425806,4.2454502948030486
4.0335878047451184,0.78276805113470416,3.6711150691364089,2.5228084600427887,5.0969563743937245
3.6194057200453176,0.13299015880510667,0.75783829900788646,1.7570026002414632,3.7557297531421963
1.68999282898822,3.9481357717263039,3.8337222376648699,2.7440979436280628,5.1010753863788221
3.7630813940736565,1.8183547168751759,3.273888984996729,3.9539403192709672,4.2599851639321704
3.7283051448822229,2.7189810039277895,0.12061616741722966,3.7247779744069218,4.0074295849920594
4.0725585027131332,2.7120476701035088,1.0398678174327616,2.8793054928138018,4.4963386119222237
1.4744753573490619,4.6622834501526436,1.3527303429846635,1.0527302377461609,7.1538577016290965
1.8127518815497499,4.5014034389901765,4.6415773406556653,1.831139440437795,7.0039952267680965
4.7585361610836632,1.3281436602629262,4.4175687568341848,1.3915469979085153,8.0296396655244013
1.5835182030705293,4.3500416108837987,1.6503436068860091,3.3531159418478476,4.4418489531370415
1.4516572201748328,4.5852563376022184,1.2944795454134568,2.237127047849516,4.852969947533385
0.74051538719242638,1.3473509674582116,4.7853404141096734,1.2573848403444789,5.891743449395932
3.3784367570917806,2.9135019854868958,3.1550218189794257,1.4354651826968339,6.7747868947286092
0.30831019743229338,0.38917981620006947,4.8497491229381318,2.7617093842013802,4.8522733429172904
4.7662465815429549,1.7155627886905869,2.255959293810331,2.2584892059976864,5.3243387040724679
4.7812961589917791,2.3276450397976971,4.3850817090270038,2.6164656286770125,6.1709775555812856
4.6546595999651812,1.4744931430809176,3.6607546147522352,2.6724478544168901,5.5139220379356813
1.0639701274335649,1.9070657980423427,4.4462443462606789,3.2279302910999785,4.5469231551456097
0.4688010148839713,1.2795168798093319,0.4666916539821564,2.9202882836240072,1.3243765138096038
1.1172397214461354,2.2104499251258574,0.7842977222250882,2.3136472238861785,2.4735776665861167
0.15528165551608361,0.11612479668970238,1.419041099330753,1.7714889519632822,1.4442755582850859
1.96008099928677,1.3951791658779957,0.18816886470835137,1.4318681184086386,2.7801575271897159
3.7721755632411842,0.41164908751459484,0.46812709021965793,1.7092203084434341,3.8834185734788429
3.3149143912751438,4.5420047165260309,3.5191778940085592,2.0971578905185448,6.4731187653763582
0.2811095749951239,0.856685205553123,3.6459144668489962,3.4709188564959157,3.6529315816585588
4.768904268942495,1.243395895082483,4.4075476676735637,1.4341399217598141,7.8362894654000819
0.4889862199842393,3.3500985405102424,1.3396622242257048,3.640957438825065,3.3831953486978166
3.7240901759772242,3.6712805923554037,0.65631629836902594,2.1759377009690866,5.1120349563265588
1.8167625234638274,1.14061368539803,0.24213083378300931,2.4342545453424611,2.0422098966467037
2.7851528003360309,3.3442298434794377,3.6821589494981342,2.9292049741364723,4.816271519070245
0.17341799306567923,2.9468134275072271,0.88549701788714952,3.1649746485759378,2.9674925404462278
4.4179690276648982,3.5465175197042251,4.5404623246227898,3.1036629299311898,6.0064295832862671
4.9462048955682798,0.62103624052911754,2.5880280732505421,1.1156232442534741,7.4711523405582216
3.8695556397276922,1.7761548887491252,1.3755962778416351,2.4076522192363976,4.2259240141513175
2.7160054116834518,1.3937993048641875,3.8803409549910368,3.9426450188839732,4.116778200124978
1.7945269058128694,1.6412511025125505,1.536965033351458,3.8891685244973724,2.211594532623848
1.1580312417054477,2.7845042095614203,1.8860250314139446,3.2520874062714697,3.0462485830679773
4.356805675637256,2.0393895082759395,1.7566516520845112,2.1354284303259288,4.999320257264924
1.2662440853152777,0.73786944238522378,3.5701665889168335,3.8034991857628961,3.5905463128725317
0.42509743142277423,2.8656847340220635,2.3607747514245356,3.9976254081523361,3.1509105702024267
4.3294074584213424,4.210554830463261,2.7802017099904859,2.0711325205692761,6.5315376550517872
0.25716171010198097,4.6945068775286467,2.3130911983462217,2.5725019676309553,4.9774167690439235
0.73751056183871744,1.4978181718657855,4.3737152094949439,3.3655633810436432,4.411847552975555
4.7541026443222076,0.23958165384728844,3.6675105340061056,1.3333359828790328,7.1593487046816158
3.2562495707597119,2.7788381286506252,2.3496942940629992,3.9492174374963143,3.7842961128790042
3.0501613041630349,1.9790969031783561,2.9282100205725827,2.6678434013384096,4.1075001969320359
4.3990919156296995,0.61150129368290951,4.8958614357842967,2.2084071540572383,6.3882856337038234
3.1737693653781816,4.8247305940637295,3.6429106196795029,2.3349088694270996,6.3440508731965233
2.2038358046522952,2.6419486298852402,3.6581714985202161,1.0636318801983524,7.9744747821433482
4.8013311291531924,4.9220859701072666,2.4524829464737321,3.1300576055513227,6.1794112325713551
2.5750328252219608,4.3875005860080707,1.5374759949095813,3.3204474201175347,4.6365157851122563
2.5568323026556561,3.0730920732248124,0.24117094827358515,1.032542035729954,5.7198546495425671
1.1872092687301385,0.7245840551373498,1.7001915087924722,2.7454220468850932,1.955966134948367
2.5818100527485868,2.6546422250187018,1.4151464002187411,2.6046047060230326,3.5452084574570817
1.4933276220547413,2.6841896499118936,2.7646670899719519,2.6663459733830406,3.6632325583711212
1.2109731307206282,1.3827147276776337,3.8449695760156808,2.1767264466907745,4.1629456768561646
3.5063201021767614,1.602704183592518,0.76335250835532764,2.169907341084762,3.8420820896206349
2.6131723034484957,3.8055324657916456,2.6639035319387521,1.241309635667057,7.3644400243576236
2.0204159322488309,2.1962023007500155,1.4362472141382869,1.7911987333927808,3.5205342751454158
3.0666436491019931,4.1160568757529461,1.8369973297283264,2.4023348134991585,5.0534773807588911
0.15104391313144205,1.4388861606778838,4.4853952795950587,2.4781966654325438,4.5920611344838482
1.632524811183367,0.2589209153700428,0.92006670780584443,2.6233083478097421,1.7666574006180797
4.1767801961617836,2.2419897163089271,4.6308270528574731,3.733475243804909,5.3771337955551379
4.8425801234353969,0.11632474385622224,2.2071994171279963,2.6190089016924292,5.0701265946159237
3.0751349960829697,0.58053378855097415,4.9379403129788235,2.8097568278062477,5.3714542102628888
3.1638917670723292,4.8673465172678929,2.364244096484883,3.3117743841069869,5.3070277281894507
4.1053545430862197,1.06328220174209,2.9524487772956132,3.3873817130868491,4.4735236126669742
4.637911827727919,4.8141695883348303,2.0864456524555588,2.6434810659260415,6.2760880688467235
3.0767218261775038,1.2208946223340706,1.7555686531552699,2.3667722078402527,3.5222388144696612
0.37669959644696638,2.0674804893743564,3.3360801837689231,1.7621560620564782,4.1220485300327416
1.6557397746520652,2.487454257968627,1.7700973422561392,3.3572467427904007,2.8473815382450889
4.280470531754303,3.4119706665856975,0.90077450208261212,1.7104888619573468,5.9332303558688766
1.3535410968977737,2.1337265209873038,0.50098473114827791,3.0397759133175848,2.3040248894430153
2.7352233278986104,4.7310810468615045,1.2990281113144044,1.1875730004100855,7.5320289956621123
2.8638858497126249,4.0079588751777351,2.7796829868798869,3.5471639528428205,4.5568488661510465
3.7037622647174575,4.4468826552119465,3.99922475457379,3.1123627603928816,5.7989932881615482
4.7173432772374388,1.6391226939664489,2.0768412728698054,3.2811153547041423,4.8549343521040873
3.0559446737249152,2.4624496011464907,3.5663029274051072,3.5004688910888269,4.255363938718407
2.4303585343409249,2.869392982913137,3.4831076075293392,1.6310901457132667,5.7808094438674607
0.24543594537212921,2.0524767021471471,4.1162443360048506,2.4438106230740457,4.4101580858619354
0.82019734110663933,2.9886921694384831,2.4993531845754897,3.5772761812570675,3.3704425923552233
4.1096625566803189,4.3118128996295244,3.8848726700961063,1.3324669107450793,9.3586264250597786
3.3993590879332181,2.4822060744467427,2.4575894045628019,2.1435815201393229,4.7064419635407866
4.1779241758177603,0.46642220764440578,1.6011587617686964,1.8970348441211891,4.5542129399941915
4.7590888118063672,2.4284060482944265,1.2962891978710605,3.8564825359178396,4.8565318379363402
0.18283831123306232,2.6184242500862625,1.0488643181896578,2.7746154979785005,2.6917220285870833
1.0201775404376501,1.533130180901638,0.88045341672374633,1.985629542643756,2.0484627276990151
4.3834012483404567,0.60181014784603881,1.6572658152267732,3.2172230132823088,4.4443561306173018
4.0274099148926412,2.9301380789745046,3.1443337789613222,2.1725484019842489,5.6483059491327161
1.2651428257798616,1.1116233411659751,0.60094715843725877,1.8610849030524304,1.853873977004014
3.5982746482634584,3.9521002556102123,2.7167892254651975,1.9217315182607866,6.1260367487529983
2.3108710678461164,3.0636188905609956,0.87292055105458377,2.15196457889129,3.8248817875753525
2.5539869919427347,1.2224919282804128,2.3566730163171932,3.3406648174420361,3.0702811984273422
2.0121776022160334,3.1543872682913383,3.1786522155536132,2.385874556422201,4.5212437619106822
3.6085924351235894,4.7102718376364408,4.7807168691534754,2.0638213757895243,7.4950462705642114
2.637708467379325,1.4614845244270844,2.6235844863650168,2.4389009922613694,3.6605929940579625
3.8582824555353921,4.9695968195156794,4.9077600465439657,1.2025630223155852,11.42981084794874
2.2732150813088441,1.0306190977876373,4.3877209696569937,1.4497091306114802,5.8247469505640179
1.1058589349228474,4.7366881842793997,2.5992509095442595,3.0556265134543414,4.9885944134614357
3.8260054868860309,1.4234361699295375,1.6232727333112842,1.9784476187895756,4.4104182786707602
1.3383415217130843,4.0508638782337991,4.7374960878260453,3.7579014508688413,5.3361263546170559
2.7228672241029375,2.1998020659339867,1.3966023617042069,1.3650392951964156,4.7694507176706837
4.1609260334337055,2.5571791397791683,1.1367401215661845,3.417847947113438,4.390251433931974
4.2443576958513685,1.1514938402885828,1.745590605416337,1.9353568119445403,4.7811832703778308
0.31372159045260251,4.9320655857142572,4.3502653650972052,1.6542711970553623,7.09040098890579
4.7790819590903313,3.3299292309004116,2.7980368867066763,2.0933131585837548,6.3207550081157473
0.72796069406064801,0.84200840645282338,2.6266299164098101,2.351484032470248,2.7540349227808525
3.0989797504115124,3.346394735079854,0.24296188792069148,1.547581600238551,5.0753366004351932
2.1510464308407791,4.9632240319803271,1.5562150477783434,1.2528941832431906,7.1670264054405228
2.2705774215672494,2.0574179459771713,1.4614304348430349,3.3954899986135865,2.759720188892917
3.3276007002931234,4.9698220875732746,1.7166310584069702,3.3619901435299164,5.3579592285129838
0.67879350089555712,0.61819505365029737,3.0970910233364055,1.1936415559232478,3.8819478719294302
0.76789706488273657,3.0479770768616414,1.3930085103249223,1.9498694137344024,3.466621581594644
3.1262044626480696,4.4945089958103486,2.5006623795350893,2.3445440467271883,5.607460397226304
1.8426905472083797,0.13020508580313733,1.48296479537204,3.3609971031308361,2.0715282727825559
4.8582960299676836,1.3807591789528915,0.16415617322569778,2.2966208070435261,4.9750100575137388
0.4389391282815136,1.7366211128645535,3.6107074197623201,1.8726325462767424,4.1078869323679692
0.31674950142003144,3.8251603844580542,0.20786532184112472,1.5324921109913814,3.908297591064493
0.76845971477835096,2.3092128715274782,1.9970738951093361,2.894475631495752,2.7728262060398849
2.5526263693556155,2.1710072718118765,1.8538638896991839,2.0332907409385941,3.7963842450149028
0.99625301249854437,1.3540188883796809,2.8833241373396787,2.6471868874510456,3.0842596248704393
3.6776562488023323,4.8138250153213074,1.4486576282071959,3.0319621823166116,5.4639945089439887
1.8748406369660804,4.2414106954843627,2.4691908248709962,3.9467364122059623,4.4021158032728973
3.9653605210304534,2.2676567749800807,2.7833907555723933,3.7890510587351294,4.3187417846506282
4.8114657233131446,3.5375549308365826,1.7823099457685003,3.2631341727095737,5.3407037597123637
1.7875601575471634,3.1800306824304814,0.16235954348810533,1.2875764727177375,4.3525625935049339
2.1035132134299266,0.26513137359680994,3.1910035385063469,1.5060531793673309,4.2824178086278648
3.3090670166303697,0.58787840761462018,2.1504523639880064,1.1868976690252415,5.2466973053061245
1.5758778705751393,3.5851301977298839,0.744402634193711,3.177913153317931,3.6731644029816612
0.61613563545705996,4.01102278907147,4.3451956238265819,1.0483243806173397,8.611925908170976
3.661948519020819,3.0446406777751518,4.1336418523322163,3.6007703349344773,4.9964219890497059
2.0436840386192561,4.9443140570382322,3.8585797308196295,1.6309248210866352,7.3383652592043171
3.4680411980940486,4.2425974266743669,0.44772944518919289,3.5722012963891361,4.7410066955618833
2.8694152655856127,0.66206858062827123,0.19111349984148296,1.3081270013945103,3.2474820452225419
4.9964692962307895,1.0171750982088326,4.3622748475673525,3.1517505497798397,5.8665189224262724
2.5097681270266334,1.3909179770054092,2.33203519635898,3.2733841408306601,3.0686573231335097
1.2409670776626538,4.6274804094003752,3.9856168092667841,1.643233748840589,6.8332011413839711
2.2886332898252331,2.1160470856770717,2.9343413155563183,2.7603684868379768,3.7089431978320819
2.8283945168347211,0.87118396329791437,3.5218302632049938,1.1898323577021241,6.2003566790693707
1.5333612156586243,0.67807644818776014,3.7917122569934092,1.552903659505867,4.5210995571293973
3.7399024574066169,4.3152525847983654,3.5399679428000259,3.1550566650353487,5.5179433402972506
3.0076091897597457,2.9992488866723526,3.0551467061942139,2.1022779937111387,5.0941688856969307
3.2528032235772155,4.6631003986581199,0.60140058632651483,2.4211705005387429,5.3978392164918629
0.63640358792049201,0.90059293017708053,4.1110499785623498,3.1101544169493285,4.1267353968202709
4.7592221114838855,1.3351890095413439,1.5121228246152318,1.9810719576484419,5.1823037050913046
2.3038894604388158,3.8948317116398496,2.8092115352918388,2.8802623070989459,4.5957103716039898
0.33344586732697534,1.3186781578990743,2.2439343278646251,3.1469063850602392,2.3715811571763754
0.47679376276595997,2.5327117350176196,3.3691684145256522,3.4877922421817389,3.6879537711643957
4.2019299339401917,3.166272963564202,0.61787803254194507,2.9972200346770821,4.7360503676506935
1.0234292662256894,3.3065982269002956,4.8043766370390504,1.2678415242654932,7.5155700716159215
4.1455061209443702,1.8790792693340814,0.61745114301764359,1.7974469676042877,4.7429751918753693
4.1699578026261737,4.4710779108107399,4.0899153866721161,1.5914512233095461,8.4670794930454996
3.9485833393457268,1.9033913245241156,0.84320504230177495,2.6906137701486763,4.1672716933825269
3.0495313125661627,3.7303948490661014,2.311133467219844,3.8199275247354838,4.2350778684745505
3.0607862447402789,4.2540466837153872,4.4505763726808478,3.0988172218195822,5.7256039386704805
1.4181768501583216,3.2105329894029984,1.0960234453724169,2.7892054282563463,3.3779165487871188
0.30453958351913507,1.8136772424362451,3.2695817199423227,2.51739983902623,3.549102507636571
3.582209012372092,0.61057033365127078,1.0895117576801998,2.1844867854720986,3.7345222415072055
0.17307334100105881,4.7027716034109961,3.0582414734856611,2.0956807681060665,5.5346510159630471
0.20459165864814799,1.1870100236213139,2.5799950237679123,3.6256843893050288,2.621806326195764
3.2361182804545976,0.933352897672038,4.7669068459726436,1.4992653033872432,6.6471859195338538
4.7616881403210201,0.96603213071632921,0.39225698697499733,3.5851275126222246,4.7662159140124754
1.2093040490064462,1.5263930185220989,0.65247692959001513,1.5480345593723119,2.3619152882609886
0.13496441995960448,2.9621617774927396,0.1665830650703044,2.1282444131449143,2.9671446228971288
4.3240346680115804,0.83544824804834739,4.3927825037735877,1.6000040160021121,6.8701595304625362
2.7383261434194588,3.80012485848204,1.8494821807819468,1.1300793286793711,7.4309408660104852
1.7117988959202068,2.8372297183407631,0.38011011682121576,2.5475932936060288,3.1278299510643977
1.2169810498052978,1.4722970749412452,3.4288749452823462,2.1519194513344453,3.8313645170502895
3.3823807083327018,4.0818519665261483,4.6063486682009893,1.8511114254936825,7.3318223028719789
4.0730553672749021,3.4234017557288565,4.6273327113238603,1.2673578580884146,9.6349702003694677
4.9372670757310608,4.5369743223624637,4.6739760056459234,1.3513056117947002,10.635466036076121
1.5121156190075515,2.6532056523802745,2.867174942868612,1.3219892813157021,5.4397879526407005
4.7098433093370353,1.8449768098923296,4.932165922055451,3.8783607858743645,5.7866202139958212
2.0628625370284075,2.6594688964688329,3.8347076710739967,1.5058416331846587,6.0145214608177273
0.19734451046282608,2.2804333487633057,0.83825086334473231,3.1002604873369228,2.3133501702046835
0.89495453500252264,1.3718512196122248,4.8489166469032847,1.0987701252615767,6.6116867569696307
1.6481666614366282,0.9117703585798862,3.1914929894798902,2.3056374205038765,3.544416980951997
0.53677979462559589,2.0825709791593381,3.6634384230897257,1.3391727081580336,5.0713759324193148
2.5894649126317666,2.1612509927244501,4.8278265352737,1.1876089716942162,8.1493558609165788
0.4457008383291966,3.897618346437056,1.9020747216977121,2.6528331645694272,4.1115154330005987
0.36323450325685946,2.2988471359446949,0.69211801199134715,2.2009211788069982,2.389100691266643
3.1086103294235237,2.8727243012353716,0.60094673556008471,1.4217353770012271,5.0448827853366121
0.40431924161675792,1.2847158016369085,1.9655859993815663,2.5590538170365877,2.2128933912622135
3.971423288611422,1.7060040622764867,0.78348628384424912,2.2308910988312944,4.2749670849941728
0.1275483126953218,0.40836702197337271,4.9630294257468748,1.7473459644985356,5.0037789390895027
0.28295111588698896,2.1387125364993338,2.3205548023581852,2.8622088139785968,2.8463184321463251
2.370990438534315,3.0300235178546338,4.4701645487360162,1.7142262056908244,6.4013564838124015
4.4387028600314613,2.3873911297513071,4.3833290265911682,3.0284394515181599,5.6847763734818617
0.76961309263206801,2.9871567603068336,4.6423157795589143,2.0112158918952101,5.5630749091769989
0.40470331690242278,4.7408990671278284,0.69660887972604157,3.8957018136771029,4.7416752891095078
1.4220160534684827,1.4476788437604744,3.910990826179841,1.7709324943476741,4.6113277961801415
1.0132997192723618,2.0361737372096465,2.1589910173540052,3.6364194373102858,2.5652953016915681
3.6181400323598889,3.6358310484474878,1.7132606797924086,1.4654732092987555,6.465808803812938
0.48774249719421936,2.5739716401606842,1.2791850560712552,1.3274541391815093,3.5025480322387592
3.1229719197696708,0.16181775674881696,4.7397459477114108,2.1013643405524451,5.5948354983192283
0.26942172787968099,4.2365981310525127,4.4417094762062606,2.4572322662773494,5.7568505375687637
4.24547300983114,0.68223936500611948,3.6813145811022281,1.7614397339311274,5.9604803117751386
1.9599972934958458,4.8904271782155657,4.377400975236049,3.4480791349813988,5.7283545700581833
0.9833844342131669,3.4635072804609925,0.17872329068833248,1.1357072261878689,4.2861975033846411
2.388074895271858,3.3766912360082912,1.2714348443636097,3.4934374490223172,3.6647850487199638
1.7986338557454711,1.1043569413793131,0.73957304561664405,2.9740305608353363,1.967340820045516
2.040991094549979,2.9377574218478224,0.66581291880612525,2.4787742438936964,3.3944117226234507
3.0530841221864384,2.4561505680570734,4.5960799160285095,1.6336210472887758,6.746234655625428
3.2813321369524004,0.63321785151446242,4.4382880419587405,3.9696950120289767,4.7433309848377192
0.6872805448555962,1.0057328447254787,0.16581101941903495,2.0457149460492099,1.2197703970813729
2.5993120665100973,1.152017061439365,4.8370547968263837,3.6362741013116917,4.9778211319972376
4.3095979151667585,3.8101286433484018,2.8425627828823945,1.5893357040907552,7.3544500704519864
3.2438150268567512,3.4004574661680378,0.61933349538663496,3.0346895961972349,4.1811434533052694
3.1449284145128922,3.7532783661001199,2.9066750938323942,2.073026429243801,5.5877211906669562
3.1952566761850481,0.77960205416180761,3.0836410353472985,1.5558833199597923,5.0804782309443137
0.58719864029485258,3.747746530484295,0.55476797521508248,2.0193324077312855,3.8299767406421701
2.5384654296149645,1.7746056834666812,2.9401132330396278,2.6935005497352646,3.752980620864792
4.1940186001962525,3.576590659447203,3.0696263384384772,1.9744853285111994,6.3527249065720595
3.7910223133346479,4.7456860863873107,3.4284983875547104,3.1122926028189566,5.7935078968918079
3.3108366710592176,4.1984261152494318,4.3827181688286272,1.6598549917214709,7.7194776034500743
3.4173328867968134,2.4577810607640482,4.6683796424915744,2.0744704673645886,6.17725103070266
0.50648480327622925,2.2611629857060715,3.5655887971215243,1.3699933092072412,5.0359025075663144
2.8097886146110986,3.2514550359993311,0.15932328875825782,3.0246625838736572,3.83161687222103
4.0825754386122517,2.6014155362087243,4.9065973612796823,1.5240697972816779,8.0727482185284334
3.8279684769806286,3.760808020413926,4.3205760944864258,3.5319267834891566,5.4457222039705266
4.4804723600221807,1.2183550456835899,0.27346181840938222,3.1419841035864851,4.5043859356150318
4.4095224867188003,1.2644336318156972,0.64099008709392069,3.0834343853557842,4.44337229691111
0.54030408370004623,2.4578482700586362,0.56956853504940363,2.7284504300079937,2.4886277468228686
3.4933603999305172,1.2257842387182099,3.7155840955742514,1.3859290673438829,6.4183544058488717
2.0665586359043702,1.9947712570438492,0.33857707559878591,2.656306698986024,2.6410490807162006
1.7169604128907312,2.2684452898461256,3.8117405903647748,1.4038538247111219,5.8143663373588197
1.4143754802356034,4.5313903542291349,3.3924254533500005,3.830412080517879,4.8926229986968144
4.8640875901745035,2.2065795240703974,0.84928249569072933,2.8355261561821017,5.0519094898630428
2.7395714060263425,4.489069480415834,4.5438904744128825,2.386149546460723,6.4072013663777847
3.2402617258741251,1.9348198638636476,1.1070600860984283,3.8628228588578142,3.3613342271740416
0.67144317885059412,1.7986094001136885,2.2555028825219812,3.4055694482247461,2.5300562830614206
2.0223796239305507,3.7719151221623872,3.3202749909859932,1.1539543680895654,7.9097876542357968
1.6006337868074787,1.1490200811873825,2.6440135605685064,1.7838758665684384,3.4825509314325322
2.5272181819172466,4.2775907705361895,4.0589626344373944,2.3331699204785874,5.9712606733049238
1.0753931022804923,3.0573743133708788,2.4376250427050268,1.4494698461749658,4.8295781128624133
4.5934279685585615,3.1256887444007102,2.3015607660066562,2.4153539134633233,5.555576798284271
2.5431673355784441,0.93516121584479361,0.789449320451731,3.3132726763070517,2.5861323956746358
4.0196478603422374,1.4247669328987775,2.3883912557931084,2.3224144907423163,4.629734693948925
4.9142849780591078,1.1824920670360801,4.8541688626892361,2.145778263013931,6.8212115746675455
3.9785921717337582,3.1106405440552196,4.1011578149122156,1.4905257882008685,7.8222718245950809
1.992760445357636,1.8983296296579226,4.0779070745945267,1.2757645260351862,6.4027814539259094
3.9782224635214516,3.0799165569873952,1.7804219152035379,2.1453424893622355,5.1716982335479145
2.6542010036033519,4.169019530907172,3.7307516998683914,1.7920440381474059,6.5787270299312164
0.56724534887682754,3.7389634931974078,4.0310759832812613,3.3266806144222087,4.7940518679548045
0.13135458896792163,2.3324794720845237,2.3942579636446975,3.7034200510149269,2.85047583875415
1.5619418809933041,3.9233925960533624,3.9318497076711956,3.878454201849741,4.7130479071273186
0.67298090881983097,4.4012160025194884,4.7402386748172249,3.0703634429804927,5.7390810885102956
3.3921801521206905,3.5238625568056738,4.2781027097508249,2.2032907579964216,6.1840046041319567
1.1140280284685833,2.0799986994663886,1.2623959483125788,2.5404335349099942,2.430902246279329
4.2425107048732293,3.5195821445044215,4.4278111199595251,3.1440829121994822,5.8184054747114917
3.5515439005734932,3.5803741576425598,3.9940024129171756,1.6970515105085435,7.0926647513061543
1.8804143216600895,2.7061474909997254,0.97739484271232813,3.1326978631298821,2.9858314127691958
4.1779026344925425,3.1120291886039899,3.5890111863248779,2.5230094858466252,5.6662810513829376
1.4236817132517761,3.4279492855784035,3.9204273388852884,3.6385160117564554,4.4903864765955763
0.41292338997573008,0.24841574608750452,1.0927956271033801,2.1954612876833455,1.1677231052732711
1.9464632549192247,3.9893188851513277,4.8593971695406459,3.5275718884681142,5.4903650478172734
2.2044760893016404,3.520884298161258,4.9063439381783711,1.2845005588418683,8.4515793850338454
1.9172295028175661,4.2566844901955028,1.5807606153524731,1.5998032361286252,5.4482601971713374
2.0515418150432843,3.3100464578059001,3.4490640864475433,3.4621744946081918,4.2333871928526099
2.5928918759116573,4.641117049766315,4.9995710025878193,3.1977979954197631,6.1216947591577187
0.35113489551797972,0.50064146029375567,3.9772931632311637,2.1150992495564096,4.011682856527913
2.8190328019250561,4.6260970859000583,3.3578568005327276,3.8274295262539328,5.0917909290575434
0.77877197032655998,3.4937721811272482,4.8509811679732691,2.7537277790568,5.4977989146610371
1.3338110846554894,1.0595971708622283,1.0342471041821544,3.5456073153271506,1.5860395400319944
0.7814866883098337,2.4213720746772611,4.7747861792117154,3.0143132690363093,4.9773558705332013
0.73675728155056397,2.4533305153993705,4.5918303411520167,3.8329258513744109,4.6977929960318274
1.6316254593429633,3.552440981524529,2.068915918659751,1.1671836412230383,6.2547470257351998
3.9607724295000146,1.5569395285136369,3.8041956685997551,3.6317748047347962,4.7246642626868249
2.2117071404838984,0.90388086253583622,1.1264302894292748,2.1495978311897228,2.5697136061690302
4.4447313256765408,4.5845324237063982,2.6646126705406949,3.8700932116706781,5.4904856915844711
2.3140593851152764,2.2492096422086778,1.0251094915385575,3.3763232704894843,2.8297725030792362
2.9461665412349292,2.7275410983901649,3.3563247542745205,1.1631653043530659,7.7450434942051594
0.15127376231091963,4.1569818398999026,3.1446668218753797,2.0924206456924996,5.1392219549682867
4.1096795469936298,1.3620651809840094,2.8106202706557375,3.1806334393792342,4.4935680562009805
3.5244829975103378,3.7752483040999762,3.5202821922205092,2.2522681724753193,5.8781996010870232
1.0304302619905605,3.2530785493799028,4.3381030152011864,3.7158412326985735,4.7010794627513581
3.7201801404624608,0.50585381651167105,4.5807241788745756,3.5956145270598441,5.1022522309447753
3.2327344504419169,3.438227350736716,1.1471984783718838,3.8223555080397573,4.0127833390774823
0.94841244084026022,3.3395451308129167,1.4209015856266449,1.4636296670616371,4.2939651029280475
0.74642770214563925,4.3068808285952329,2.7140801262964622,2.8839973783768409,4.679544829652885
2.9242347370099737,4.5180567501248143,3.4468753858103214,3.1778665288596053,5.3133906876811636
0.26349346593479495,3.0022305356187258,0.1618039407001616,2.3885534439226901,3.0071602777421309
1.5727202621819343,3.4085069527398857,2.887422688341434,1.3702165741567107,5.9453007421118631
4.5014852159190308,1.139875085545764,4.3839019170254039,1.1700254477192178,8.728114750666105
3.2848566905576324,0.9209382870929248,4.6171481442520674,1.0675312320532102,8.3161706277152572
2.4354276036396332,2.9600379083207304,2.8523294244244615,1.7867470720627705,5.0981000007034192
1.579575671203143,1.3599215421929116,4.8363695164211471,2.2738910993210792,5.1120957538681306
3.9690772275321469,3.1066974643473841,3.6627476537774033,2.5714515266929334,5.5297580751541178
4.0632461621224998,1.0705128694723773,4.7648069519838172,3.4552819667454822,5.4417403893934706
2.3280379834201836,3.1714426218905407,4.591846576527856,2.6661680629677811,5.3941969899875541
0.53791613612249545,4.9172967979139894,0.86751350766860924,2.9150131882767591,4.9306613276940974
2.1002923050429732,4.1555989933584625,2.3000083754311818,2.3862462848088919,4.8417305074310288
3.8269459496885778,4.5056080755515353,3.5516669778196581,2.3960322101580287,6.310669461679927
0.70863995682833325,2.7718619997901479,1.5613703846567699,1.8196703481378198,3.3810380747262738
3.653041160121949,2.4160076354781723,3.0955075780379055,3.3451208953394307,4.3731189760504856
4.8893946073837107,3.8102380780670462,3.1130730504771007,2.0231948517502758,6.8956443627607822
2.1613541022166114,1.8103864387688064,0.25072881046067524,3.6863085707879009,2.4216561985901532
4.581800090091984,2.8936091807567208,2.3983706676040488,1.7622704471237431,6.3238155426704568
3.8583825904678868,4.5641685110222738,2.6394742189528602,3.2081498480227029,5.4397227845251255
1.779695260519859,1.016981295691967,2.3145655606892221,3.3649993745112026,2.5983947602463213
2.8870743851205347,4.8620630885636871,4.8555257255198674,2.1302962338356299,7.2271124641628415
1.057552418891418,2.7477646331753558,1.3705025747185722,2.2018716496256818,3.1366133600651978
1.661725260349018,2.1631717987616086,2.8444150557101522,1.4494541508343324,4.7943067558440564
4.1912238143173051,1.390168986167559,2.6399779244973653,1.9103966858496721,5.245132470026733
3.9609886313211007,2.2750355162782565,4.875729266383626,1.633957767674985,7.451820546144746
4.2947123938571963,3.3262906171194953,2.8571026074559085,1.2742256790455015,8.304725292444072
4.1237366944310461,4.5491113520509456,0.49577453612412736,3.36545427603517,5.3438210311815926
3.4263556132772499,2.077553841991147,3.2065273608976681,1.0133777792616592,8.587528470283246
2.8234717446690434,0.64556302068749938,4.4909052039662294,3.2754261379689935,4.7725129279955105
0.70687006273345609,3.5792078955107907,1.5565073535507914,3.2387401016027764,3.6575522220837069
4.7341914580811721,0.60745168959970475,4.2097838217178181,2.437052235365667,5.9672451814168452
2.6747246820330286,1.4620820583622478,3.8975812519151911,3.4215886966135236,4.2182611996330914
1.9180077355803928,4.5730154354686325,1.5514656705166325,1.1782839317816778,6.9553644838677169
2.3808017209901848,3.783454551252091,2.3899631531889796,2.6619447026507936,4.4990107007957274
4.8321015634319515,1.6783380679835425,1.2116124528164098,2.7833520238739493,4.957582184996892
3.9836603365427634,3.5795469406577296,3.8829931519938219,1.8784596154040534,6.853663230372705
0.94131646005485614,4.6731762847256473,4.6980339003185403,2.9549498559246672,5.9330893882952882
3.0576820265463622,4.6555556935217544,2.0002412109574519,2.5181558269961899,5.4194555388570471
4.2438057069174615,0.39430887604542819,3.9470641519559737,2.1053998902503857,5.7060998964949796
0.55075724239854018,2.6680491042097167,2.9855796891380764,2.4722405408568795,3.7634960564821038
4.5796105840997434,0.91566037367571584,2.5817067236486335,2.5337798391827322,5.0027462566616139
3.4824951240958963,4.10585671530289,3.8070069506202189,1.9067621660441976,6.7719756004828842
4.7914983530385324,2.1879749044013033,3.6233393977666601,1.7118685762384822,6.9306954078579945
2.9868190039629638,4.6660907134284404,2.7338101963126844,3.320794989575782,5.1600155244268091
0.85804324241541452,1.0941281313959204,3.9511744503467909,2.910935917241007,3.9988623821877405
0.19808617584560323,2.1603662829373773,0.80869638660635312,1.6508399139517671,2.4330879366271603
2.7012631854456286,4.5865094835202322,1.759708899132161,3.1410613309163211,4.9102677787704465
0.55205690660546525,2.0457988181757427,3.0231378239762523,3.749111965817514,3.1968373199275568
3.2604050945033949,3.132096567738754,3.4065236808976236,3.0279889103048085,4.7005678832288895
3.8092886992153612,0.21416538814763267,1.6167463431357134,3.461024853867583,3.8650115747430203
3.2936850616809035,3.1317845714646717,0.78131508028687346,3.0537823975598304,4.0427482130960932
2.0105573174504872,0.9556092244725729,1.519658428499981,3.1264133039770652,2.2960388569434298
3.8847732415566298,1.8114696973298989,2.3669948726277319,3.3325255403018259,4.1741413490176908
2.3308812478516892,0.19477410645738147,4.4934873876293437,1.6506026104867026,5.3750734497644599
3.8864890463896189,2.0774606276041205,3.4466523041394392,1.0584130119794817,8.8734755703698109
0.83390655418180459,3.3002926507731858,2.6458526118871819,1.0204815816263861,6.6488618311145844
1.4783063756825001,2.4072255340590512,4.8757537916808769,3.3470181416381197,5.033721932085939
0.71001569184168356,1.4904299487149482,1.5224561626886652,2.5835103937325075,2.0236487560823821
4.2206627102847376,0.57472622849392141,3.6304759113819078,2.0422887476259741,5.5546224787443004
4.723944588074418,0.12572537968959568,4.7497465542132487,2.0200401254197353,6.6770259527525662
3.0442804789950793,3.4796586946637427,4.0887643890762524,1.5480295713270769,7.2219094745699337
2.1382235383648349,1.5772482483170713,2.4950180298517317,1.3871347016250746,4.600367309022789
3.81558004232962,2.072053719927855,4.0325291213014847,2.8309145043462038,5.1575568550215491
3.5707809644089266,0.96291487822328881,4.4143432845287931,3.5328300636392473,4.9299154879397777
1.8120581152035802,0.52526511162931566,4.1455905974204201,2.8891148475441462,4.2766605800393815
4.4856152427993567,1.0527088050815232,3.2368935602679216,1.432264542715761,6.6355455371027041
2.0973453104091577,1.7591819839353449,2.061594456238848,1.9889998040917209,3.4372332107215664
0.25814775040226878,1.3497839705692531,1.0285061758288836,1.3815356709723163,2.0561317719565548
1.4719446056244985,1.3726815199663442,0.36018707788989501,1.2112449013590276,2.7166172513006734
1.9839220981150014,3.3450190998663216,3.970377603537667,1.5300931834502145,6.4784721124088156
2.2483195318991469,1.5695616966320063,3.6031437888930413,1.9117436604697966,4.6225699201218653
2.1274648635317588,1.3991448931217223,0.21662603882680809,1.4384747123596457,2.9299097072609519
3.6648635590322205,4.1269552421136222,4.2318572828521646,1.9780363252252053,6.9972348716221262
3.7555319318013245,0.57431532703121835,0.64363035334590957,3.537073835919454,3.7589855137533896
4.3123456578030286,3.5674723367924215,0.86070729523906631,1.9869290626809843,5.6768787778244123
2.5396098468937671,2.3455521501765664,0.13916485370856915,1.1112613534402143,4.6428881301548524
4.2688325862302561,4.4166110814741817,1.8774499722378555,1.8837320374702382,6.6103369675738115
3.9953243566286609,2.5879142035058007,1.8704617067464475,1.5651088936655988,5.8404463213384794


==> anc/competitors/data/v6/mahalanobis_2d__s42.csv <==
x0,x1,x2,x3,x4,y
2.3444725408122937,0.97558943518322561,2.3464509661434567,1.9160516270241117,0.73062814696158063,2.709170926858917
1.3727474752809519,2.7634814969951074,1.292882927824947,1.8772719212260074,0.11204432375159251,5.0432425324375494
2.5899339677430091,2.3657527027513963,2.7250486427942389,2.5713673120969647,0.54216689156357567,3.0142476051827711
2.1223672842721553,0.42070639188872039,1.984576370071119,2.2763319293566946,0.65157910082474713,3.1280649670271701
0.37311430887418362,2.991400507728962,0.81506585436656631,0.5664444124932293,0.188205110732516,15.913807728984652
2.9293048197465921,2.6496800704924612,0.85929665363883534,0.62364784286503916,0.22096589076525286,17.407793637082907
2.3073051357720238,0.92333446980571299,2.2327385673242537,2.0038961311400394,0.77161510891136142,3.1029729303127302
2.3795864853031659,2.527000081016721,0.93235984110519521,1.7154801890556888,0.21167808427692664,8.1477973423809864
0.47152953475908299,0.40861664242701035,1.7682317539551082,1.1504616383574784,0.34396563992003826,0.20181820732518094
1.4061192198971448,2.997403718375292,2.9794361898217767,1.546640218287004,0.34601247459389289,5.8094220911189609
1.1753142702744857,2.0304857347089569,0.51001901183334875,2.3947757968321515,0.20242779994374685,3.7077636428850287
2.7876184676609452,1.9853625451205112,0.54144950474389231,2.5665287116448248,0.62063286914967242,16.362852738047611
1.9672088482339272,0.36227810825398499,2.9827114548262665,1.9030576697251105,0.61747947458332419,1.6113914220919445
2.486008678485407,2.7013968568002134,1.9615970853354137,1.4634237021427574,0.30265441137902854,6.3165726626039227
1.3859011765992604,0.18409855929296132,0.81727493879628277,1.1767419037377675,0.66810063286458699,3.6690090760258944
0.75899229317585293,0.7984013683193264,2.7432554993852341,1.8047961769231335,0.1704599475192019,0.48441907941026802
1.7082958823459209,0.51476343798324153,2.7009507503192305,1.2868740464109525,0.0034446205341429172,1.2831386972105119
0.28507004270210845,2.3526270280074337,1.8405010327784381,1.9102378426180573,0.45693388964459286,3.3047440896731808
2.500130398778488,0.6747922589174038,2.0544800746518916,2.1916309562740941,0.79526221796190288,5.4022975765017707
1.931826757453988,2.7408508586795675,1.182967978752191,0.66519802729848709,0.030915447861507683,14.092421155041707
2.2984544462475842,2.0031802140497215,0.62629924093001288,0.50266866255686815,0.16639845896676847,14.076829456666436
1.1281253075766182,0.20487186043461902,1.9864190222271609,1.0306928471018573,0.41513171398966736,0.66125523207328363
2.9150242707452194,0.11574651897323135,1.2368879830069075,2.7362787442969525,0.6479525891558966,11.440309272755004
2.6900512518343733,0.24980795934175687,2.1590526166508797,2.1157269080713981,0.071233604060042574,3.3533609663399111
2.3573121415139093,1.8571830151784103,2.5906129421065032,0.9299008798425572,0.31618772300711551,4.5225786516804938
0.66445225277070596,2.4242972514923045,0.5454013597859102,2.7256599045590471,0.5976606405039091,2.1570145917897632
1.4534909108083991,0.79180317981942649,1.9892844367143185,1.6748898507183501,0.29723456672508924,1.1643889989164058
0.22703092078296344,2.5632856444769114,1.0782013492171307,1.6902293916966515,0.1510691363805112,3.8937232809846045
0.54743952699588871,0.26597262644445513,2.6847212447595035,2.8388548596066379,0.15639666191726986,0.12305986136589506
2.0808419644031182,2.4227951755608612,1.1341612664045713,0.6487167304583501,0.32803902953199543,10.096664853762142
2.2598102521326697,2.7906067474996132,2.0269253330885455,1.0379456865717964,0.38353365984471294,7.8405548245749106
2.9057782240592092,2.3391143574027038,1.8838521002240287,1.9644283128868061,0.68945153425281125,4.5655456405391011
1.0448935386006406,2.1245502735380479,1.4904162501481224,0.98871627395501016,0.51380193485439485,4.6447430144826658
1.1743331475011198,2.5301426341006108,2.1940519089994854,2.1988175230223943,0.55232156361240115,2.9436006581596694
1.4617118526998429,0.21643876868649264,2.3144240867885846,1.0352307233418006,0.78638973722872563,1.695429417271084
0.64946694134442851,0.6851681210852606,1.9173444882984669,0.74789242649703591,0.32947475224077905,0.67623734062862084
0.47677236547286772,0.46227866998636491,2.3960555929618854,1.0174628991020993,0.32268352259930266,0.23865362384604427
1.4795442860552079,1.5631398715596609,2.9585426899823442,1.5568350856801556,0.73867757418064983,1.5788334919378679
0.75803711224756387,2.2610455721536491,1.5481809697520128,0.94034574793269976,0.19670046960404691,5.4602358062628253
2.0424605845792798,1.9270343492715563,1.7864576297138273,0.83673006230836822,0.5838521970422933,4.5729176222544954
1.3677405647297591,2.5682801893096117,0.53117469485303315,2.6507047155473522,0.60365851057450781,3.8328582972053358
2.5147667685677284,0.55011767807916356,2.4900713907759462,1.3009930089932695,0.078230397956354475,2.6683934145012138
2.1307687958065227,2.2304011666119687,1.8005751676149846,1.4018967162956339,0.37458512455486725,4.4540510814454866
1.0058632600079191,0.65982032351982189,1.519903575901413,0.63817602375306914,0.16044997705724323,1.1615256943815457
2.5135534240460831,0.88520037882162073,0.73517990772348951,1.3934240587551354,0.14830021824198855,8.695301299747797
2.4338166367407252,2.1587236221157813,2.7241410541884932,1.1620179433039493,0.37106248837030098,4.6308932428020118
1.2236872991875061,2.9425938762061774,1.4875181001013911,2.0262126683544714,0.23154376600645199,4.5642896781438616
0.93615150139770786,1.8734764573335019,2.2064539955230509,1.0134757441810167,0.63684835810069673,3.9813082192080924
2.0792369615274287,0.25805091347475723,0.87343539092037692,2.7209136326571013,0.72608391311238596,9.4515921105668248
0.5052822024669984,1.8872960127898453,2.9038740738525814,2.8241665522988879,0.64217648423069251,1.5681369287039317
0.67973378717781407,0.22281659958248456,0.94610440455457723,0.74957764294197549,0.2128246980973322,0.50071903555502251
0.12135058227791599,2.6640225629637699,0.99885498224872593,0.76850739072144303,0.21930751495088671,9.5468717609582487
2.3820806947562012,2.1577770267918002,2.6474571513942844,0.78831609527746993,0.20378268009397393,6.8854082013251272
2.0280674841168933,0.60207075462525927,2.7814568603548278,2.0489231407757797,0.10803047684498886,1.5633934384295862
2.1449795980163717,0.36599091689017438,1.0303685188082534,0.80492241052405722,0.75503869448296901,7.7457338135979423
2.3641141899637068,0.63224636375292498,1.6745022204370699,2.6309557948256659,0.32163823852565554,3.3813808602902649
1.430855749061186,2.9420788207071582,2.3337372614070748,2.3856787873447312,0.17975157963669899,3.9931618061728318
1.7493494682633919,1.4298258631296206,2.695914334527004,2.5495221455950601,0.67733684040659492,1.1909608396262363
0.50541129457020662,2.3738347501900829,1.447631737593263,1.8151513172150522,0.31935624212623237,3.1271271906906275
0.43213721325432297,1.945584192112553,1.792548717123573,2.9916930287978838,0.028093448887733265,1.3501129769012177
2.0383685891923675,1.7599981348800484,2.3542910262993373,0.61043775736040318,0.12955325619970495,6.1673390851122232
1.4661789978150843,0.52087773852864416,2.3278399416319884,1.5031624104652834,0.51140027228493601,0.92947120891876478
1.7391847087954477,2.8434709153184756,2.4574003250652123,1.3098416723440904,0.62632421933737925,6.5010280111675485
2.318496686506474,0.97389363429268194,1.9248345466038159,2.8716137467816027,0.16874751079097036,2.8808605855482932
1.9406831280017134,1.7762499258418722,0.76153774201193802,1.9421523962439822,0.73391647141291383,5.2227069301053106
1.7053802619081879,2.1293502393082919,2.7599332271951003,2.515477413611813,0.68079769604173157,1.8260886989784118
1.7217007661616994,1.9827761502113959,2.6639313483025706,0.92585298414629713,0.67870460324886484,4.4652716751797703
0.98145528438157537,2.8277237881170034,2.4952435895458325,2.9465853597510971,0.18212891743937132,2.8204284185364363
0.18937172024702428,0.53047307076816819,0.74965619290182373,1.7465988671907879,0.04042879092004617,0.20218343054607613
1.366480428773851,1.574222941496132,1.0109934177035731,1.7341801906766146,0.69393883158606695,1.9697757465966281
0.72229555117663469,1.2716997331482214,2.3590009127691296,2.9272118213643443,0.24464018299085391,0.64096923806919148
1.2847330668014449,1.4750893154995925,0.55785023645486609,1.4518309030428627,0.49513310493882073,3.1426132349686609
2.5748689124776818,0.44573082597345937,2.9480615842681992,1.4938125613874824,0.60797350696058405,2.7236633595672179
0.77842450900948812,0.48887436863101952,1.4428617008892017,1.9618817570123417,0.10263460680889613,0.50062580867666362
0.26907795089829145,0.90641908276564631,2.2982813342270587,0.82013152636946729,0.62467068361523836,1.3305367871375535
0.91601328686378991,0.98364335090641075,2.7189277212201084,1.3027140660296372,0.75080916716885271,0.7619255868703112
0.95142189752338246,1.340919319675915,1.4865747203752058,0.98302080611282627,0.58269997259712725,1.8292123403060441
2.0195578927079958,1.871863886406222,1.2978312214991652,0.75820869776762401,0.35297819878444647,5.7956684581232691
1.7153932417897073,1.9404244405129627,2.0218528222456169,2.6653615158275503,0.70134251100136236,1.6861926692439355
2.3733048064085991,1.2942516000981537,1.9524734343701269,1.97332791531869,0.42196610405804719,2.9357886728105318
2.0265092669494238,1.2854710173432218,1.5228499440619929,1.396681978819778,0.59581674225340331,2.7152591160961008
1.2785218981762045,0.73112272742118967,2.0044368896692712,1.521673443416782,0.65640475508688334,0.81549998993305983
2.4606591155315005,1.8060881203861239,2.8384534239162367,1.5787975092183866,0.59948228935920478,2.6258811723867321
0.58422146773234129,1.0194186428199898,1.6691006415664913,2.0828729553617737,0.23028390083852318,0.58746397956723828
0.16586501208819537,0.20457351940435475,0.99185545187657831,2.8169234787224831,0.094275120724664874,0.039113955738097221
0.36113879624936107,1.3133601280548952,1.4430149572075097,2.8319490491424562,0.19067082348964812,0.63301207374000568
2.1948421167297059,1.4749847577614941,1.4852674564827966,1.4787299488266585,0.40229994958428261,3.5280398308637531
1.4394439677290234,0.75421931779221185,0.82777173256554959,1.3231561489944239,0.40422153783447667,2.5034161298558684
0.5676881591974452,1.7601280060541356,0.90717875138638726,1.6276162504631375,0.46611547945163007,1.906256517188516
1.5530298477997544,1.7407385112525708,2.2114051834841932,1.9198355760712313,0.31608147003831272,2.0437794202977435
0.54170509786818843,2.1358063252200772,1.3486943855222568,1.6545447786243708,0.62951310516002223,3.3119995376621794
2.1193290877254345,1.9790505983835092,2.8872459796395189,2.1468835245417521,0.73052300027776629,1.9699177834488286
1.3938531991646892,1.9920558639109915,1.1089918633965186,1.8859975584494091,0.19738004278357701,3.2236444137414693
1.2049615556797992,1.0170210402897251,0.74731126276205573,1.3017888667351902,0.58921857416151047,1.9503978050541493
0.97438505852884183,2.3835534437592663,2.3837614075006446,1.3643270144065816,0.54237748203603575,4.4847925138569273
1.9278195200447765,1.6925187124390704,2.7025901297946753,1.4464819688993273,0.41847239942345199,2.3935374460904377
1.1492565706048323,1.3511127660216813,1.1952833921787196,0.73659942062347172,0.15082418709932821,3.1558991015014679
0.35418476601669291,1.9154361947290657,1.005220254113695,0.9151565810349328,0.63618580686616766,5.4325998610501989
0.44221711614949444,1.1459062699057374,0.96441533717771799,2.3077845053634656,0.76850102850306623,0.60987967905385487
2.8895032271935923,1.5869438093595989,1.8050307534162808,1.4727417788052,0.57746906578689072,4.6320097335559254
2.7348840030520605,2.2364464965984387,1.6710416031169273,1.0363474314003591,0.73428799730058725,5.3742546183676003
2.1291506880511739,2.6705683714987525,1.1485995996363356,1.9066810264371432,0.78734821195839988,4.3066812165867949
0.87102288823260676,2.7710658721560559,0.61293279247356591,2.3888488561835679,0.28164053939139055,3.6154354464944087
2.9106114943083994,1.5605354830309877,1.7037283508157017,1.1435559058634286,0.51057884234106954,5.1115943658274112
2.3583776215008045,1.6087978327476504,2.8983308690890208,2.5669747048093612,0.37914619011046241,2.1868721666605504
2.1789815485610875,2.4196241912151257,2.1312980018816581,2.818762149062624,0.78930299749058408,2.4113438034847832
1.4031483562169873,1.0119070060581836,1.7387663915715461,1.9934863226846018,0.075046259206179938,1.5401706322772768
0.88950052935096113,2.528408850800699,0.77673018507404024,2.1723691474789488,0.32989993143777974,3.1633643830909293
0.379533790245148,1.533010774900528,1.1310907263739682,0.63143997580763844,0.70043123562178899,5.663086715426723
2.717546949977141,0.43598450057227833,1.2369348739363568,2.863799727554766,0.22724104842121237,6.0638539166515377
1.4217512405174721,0.3089715265115367,2.4120088815180858,1.4812118356623594,0.6302342805110982,1.0112033887090941
0.68685375790616787,2.5417803120144429,2.6917769931615485,2.8097510013635745,0.3062265302242046,2.3016718176423763
0.9872742100368922,0.26114695902994589,2.7541046339160959,1.9474438118756063,0.7839828319121267,0.55628028976783417
1.7797367499314984,0.91377316478760207,2.9614215206268852,0.51154699710831908,0.70682386913896611,1.666647174337049
0.61264107052377192,1.0689771174544829,2.9559167077613311,0.59635499830858929,0.24105628613009228,1.9167056275180907
2.5841814238678888,0.60168389105562192,2.8824978319199537,2.2010470141748049,0.61615449083028417,2.7734488350888706
2.2997066365221093,1.0102907724257688,0.679555351257211,1.9066700345798329,0.26948523506661498,7.7829532074861172
2.1864425722577168,2.2538084435027486,0.84448383981951292,0.56633109301518592,0.48509027217242812,10.091878940547639
1.3530698153478009,0.14258024632420524,1.2611663161900823,2.3586499030559631,0.52678461471463356,1.8580547416163868
1.9191956380370854,2.4988029311099909,1.8822456351611536,2.6303633426729545,0.66367632726856396,2.6269495982056084
1.7938841098469331,2.5839892683662189,0.74244472176369825,1.7410437060982706,0.019560672705611903,8.012978325490975
1.984555144508978,1.1795585622554898,2.6144923945053562,1.6643936008931375,0.17612631292183975,2.0093933830506141
0.34488853130567837,0.54547740727584093,2.0418904476932727,0.51368277208656865,0.56953424847086298,0.63386010739803
1.3058414662947679,1.8424371830407344,1.8559110057555124,2.4666242812339982,0.45081858957562987,1.6079223529148665
0.22068110419948819,0.44705041200819362,0.91327830841822788,1.3267901668652635,0.39648406256091451,0.15767220732784445
1.5325733758091049,1.1582661471269324,1.1331386860004935,2.696909049456349,0.044167965366384371,2.4854096731834754
1.0565975157650773,2.87944462461282,0.90078006245564513,1.4326514688951326,0.27862070676916501,6.0000743193291566
0.51912014771153603,2.9868469704925475,2.6298328944869964,1.9126947765767639,0.69208018552851869,7.3120779555005369
0.39986860639539978,2.3391041849282983,1.9605696501530454,1.1758544704983187,0.024714269628825749,4.7071151292569491
1.8041692593153649,1.001788378770222,2.3378235687990836,0.90147078146229664,0.31714898829184968,1.9077885918753745
0.59471960875696972,2.0942286425816681,1.2400821572750642,2.4372697584533198,0.75611863013661818,2.3379544105670922
2.782848343292712,2.1456784599036367,1.428131592720693,1.741476197115704,0.040704587636011702,7.7709768893468096
1.7850773051311455,1.2247409159745843,1.5121374110663344,1.8412198093806269,0.59976460083570948,2.1088764482848346
1.1059224331510276,1.9585770402998623,2.4000374293600872,2.9135398837043387,0.20609009294562919,1.5546281368083044
1.8136549252961087,0.1311101704294611,2.4308824691864199,2.9089497805553841,0.69328706572293797,2.3780899078876239
0.16613122598612273,0.70626720994650016,1.0170338187850794,2.6391053042560086,0.59685438316749206,0.20295361780921914
2.8798217184001915,1.6227560786050574,2.8538471418452476,0.96902323191258399,0.70856413668669038,3.2958870016422686
1.4986799671344107,0.57487878234905798,0.80163834360921604,1.9856817357539498,0.17273983234501281,2.8163668030282607
2.3699321590258302,0.58112991684194759,2.7403052060590758,2.6953685616388436,0.425034203854884,2.128688586118328
0.33991699977507184,2.5252824425956901,0.75098911412452329,1.4361598411223442,0.62341595485984058,5.8291182412219333
1.5113091594306651,2.968485707782456,1.1613495278782777,0.75276541483896242,0.19655979439598481,12.260193648714717
1.5230502836281108,1.7123113412825004,2.6161963401698927,2.5274072555998046,0.18459704421377357,1.7313072438067929
2.8196967194274505,2.533302219556969,0.94873018086521865,1.7044088784054292,0.021745706798068021,11.906978267463801
1.7580113518906186,2.9719328265461904,1.5339198282749247,1.9109817008979464,0.7668122351803619,4.7492942345773868
1.4731192630651662,0.51062807684944667,1.6246482498603156,2.9553607407946112,0.56801350404369877,1.5264631396785548
0.87422942296649131,1.3999122784376181,1.1131474325580242,2.0180285762351802,0.50844828320814794,1.1158229359367093
1.0615500922934014,1.2384608759415676,2.2756130033399664,1.5624484641652534,0.59519577815599278,1.0017789104598207
1.6099499671674595,0.33214292257393657,2.6283366235055095,1.4249609196179944,0.42529033495635149,1.011499153426294
1.3728432348846353,2.290457501104759,2.6864378496389296,1.5440482316351141,0.38090705687232829,3.4191565674757105
0.16267503165295824,1.3579591792355197,1.3483053643414022,0.79599770794667191,0.35962579289881669,2.5071678258862367
2.4962465801636378,1.4610481091521637,1.8271259857195361,2.4868763960439297,0.51235136968291306,3.4109348105422952
2.6988662383353237,0.53695162405839658,1.1210160096641286,2.5942921454676027,0.16122798031390656,6.50375252251522
0.50672235809597121,0.62468729146951751,1.1119912538753636,1.2109928364335221,0.71044695601189578,0.33428716170881995
1.7067048162632432,2.7306005042530233,0.9031351571298103,1.2594915460248601,0.64940189697541217,6.0005512124339475
0.41486964929278625,0.22948235802540876,2.8500475270187868,2.6858356408370332,0.27965088916162711,0.065906365530273681
2.049496269815454,0.77527162633674807,2.7199720715139497,0.55992588881988858,0.46288743745001953,1.8145803161151344
0.91557797313312406,0.94697205791213213,2.4433967833192307,1.8011436094180693,0.1128218399600117,0.7573449127846964
2.0123256406065151,1.5215728729646008,1.7941538032193225,1.6591892867037525,0.77787699834687851,2.2574309177398004
2.2082843814319597,1.8006910017429083,1.7265197887796797,2.2253169239461492,0.72231415010422684,2.8245772656927817
2.3290777265612053,1.5305409299669333,1.8243641654562448,0.90847925037363619,0.73751800519936039,3.2180808782414383
0.41244874327210002,0.34393447021495788,1.8414200339427231,2.1708268519878846,0.26573043816276132,0.11745975412948917
2.7564343508990627,0.80663561676156925,1.5864077117442259,1.4418350196871912,0.1353077659062846,4.9331391520214174
0.76762057359515434,2.5464063158113692,0.82938708223016866,2.0467869454241052,0.16941773077304828,3.4696919008922444
0.20849641291092136,1.9490072313875313,0.81415963217134002,0.6002375246819398,0.072001112836071898,6.3310503217162362
1.7090721612353017,1.9825322453893957,2.8806242896142082,1.6543179929612735,0.096088504081107473,3.1203818645227686
1.1756746232010724,2.0435894405189292,1.7050768989658764,1.8056272349559304,0.057043627347876318,2.9770256450220525
2.506390255083998,2.3124187552146345,2.8830138122629725,1.0358160071374665,0.79185845536389887,5.4421856034002882
2.4439292689864751,0.26851459699219726,0.9089421942752749,0.84905913544780176,0.059246146695258878,6.5906823658845619
1.0197027891858745,1.163164316304576,1.8860413800998339,0.97118575753075342,0.10603366476113091,1.7785491331593968
2.8634082457022605,1.6646295622588683,1.0192931333788482,1.3603526951583702,0.6618036764725892,8.4038579956166437
0.94366173060634395,1.0815238015622455,1.1329615153165038,0.74202537326242868,0.46419217339435453,1.6939612225639362
1.5936656747719722,2.5489887325328411,0.57513644690294696,2.868299489324011,0.61953376365546597,4.4829337389180663
0.84229876264604797,1.4994602749031525,0.79738327685052823,1.5124851537395432,0.50472960621812402,1.6307982118448257
2.8145263531419937,2.3290200094321993,2.7921210190729893,2.5224240062668724,0.7057400562631585,2.9907640783879592
0.57736267098785266,2.5708449989553901,1.3038324787058293,2.9360428077721168,0.51077402221179247,2.3430320698689542
0.23024079623775406,1.5638953004201444,2.0203230297864789,0.70183820000684771,0.41770007432252076,3.9470921683647124
1.3617814740088101,2.7377015072269146,1.6625353299731824,2.1291736698374848,0.57019975500903974,3.5204263986861553
2.9778891357619273,1.8026594275572436,1.5011281131131957,2.6785227168530348,0.35791420143368757,5.9689242369656004
2.6858640721392506,2.5657954666177929,1.8297152283651703,2.0855860849168208,0.27685105832378776,5.5730084650386011
2.2709632564251527,1.0877133072154204,0.9680973615383538,1.5725653033935316,0.37412196196017,5.3272441903481464
2.6832982235477223,1.5465691797413073,2.9715097462989415,1.5776908940948458,0.13577128407884853,3.4828574189545014
2.6909952551238034,1.6410920189132754,2.5457696717596576,0.58974721501839733,0.63725738384215314,4.7442613585672895
1.6046892451207022,0.40444117609860464,2.3540365818287885,1.8365018782231883,0.20856302506875571,1.100620251599296
1.0161942503092998,1.2558022694344679,1.6718982425348812,2.9838574919671186,0.12282523706963798,1.0212286702983129
2.3388360531218653,2.7602792503998606,0.88219280531583988,2.8967688149298354,0.19708179342658144,7.5315822245509771
2.0188176631865069,1.929413497057753,2.8016646456839194,0.60099807210540801,0.67365612141779185,6.5993479367307382
1.1836074137337593,0.61476908906720562,1.3534676684543192,2.2644925090737207,0.26416103647818512,1.0560687623632097
0.37395333737839431,1.0826813432678544,0.62526672424233443,1.2544121667423269,0.54883989560472013,0.93921413144137589
2.2656898729121755,0.6556487280218295,1.3560091920265718,2.7574728835153417,0.68512770452459149,5.4445346744468344
0.86113549617630747,0.17198708221586037,2.4861425762397111,0.6127868642731964,0.062195733540033694,0.33290751407887065
2.8167581365479597,2.7896353296616776,2.0567718624705202,2.8396852550277014,0.61201952414243443,4.186232340839557
0.79881466751648578,1.3998012519449274,2.3770964618621493,2.5936893594694421,0.24613237310322403,0.85395710809344927
0.45599800399330948,0.99185171002027983,2.4840884596559434,0.79376095563150373,0.17329789134723417,1.2489571702507425
2.5102267491622277,1.8355838555174362,1.0298865277013565,0.64956084329324804,0.55112116196237781,7.3190269044138896
0.54452451821103276,0.12121192324974535,2.8094582902329504,2.5867691608173398,0.72783729818658705,0.16071926258275801
0.61987809365744329,0.90626410914236011,1.5949740073009315,0.88939417743644844,0.23601536696991632,0.99727566694986947
1.8382100954104461,2.1387970505267884,2.0975341231604112,1.8372453824396762,0.45506704430745526,2.872971919963462
2.6362299184286471,1.9379323419008627,0.50577193146685495,2.7893621446967738,0.23186729107959325,13.83644354774413
0.66966053057226238,2.9472372478733528,2.983421246027945,1.9186202838733084,0.44342846858114238,4.9118461404426084
0.99993865141027483,1.8990373580083277,1.2022409649103878,1.4930832536820602,0.49748962452347245,2.4409653784789156
2.3544740308994148,1.4847670335204251,0.65515776635038803,1.6125401371349806,0.48826831103214385,8.5441558716278045
2.9182966355768052,2.3081544332336223,1.645655103841285,0.6577929267596776,0.49883709571419677,9.0729219139755202
1.5521494399867928,2.7196508286957539,0.82257514295510437,2.9218808034039969,0.10806383377401928,4.929304420456897
0.5173027573986273,2.1900182454832198,0.88081677539393932,1.276635462702707,0.55483237566937571,4.1539239237491499
0.14041523435378447,2.8933125482932009,2.0807070325755257,0.9734087291821345,0.53980028510417866,11.714708698299392
0.76600248699668017,2.3678149951407139,1.4823184789255832,1.2151182546009882,0.54607049777350658,5.035381328790943
0.48228443158091094,2.6137241709595869,2.8046311253874876,2.9109329872286973,0.05925644219096507,2.3858872094934389
2.0652101534772864,0.43090180643254783,1.2978912365201751,0.73571513372001751,0.3574710739313221,3.3104921373475871
0.45331426342274028,2.2239991586819845,2.3154503209597528,2.6682576012529533,0.32722810563658378,1.8781124449988795
1.5683568016998357,1.3762572286293691,1.652748575387269,2.2696097360036194,0.069369186914559317,2.178681161614997
2.1133610633643709,1.7040010269926982,2.1498782528231972,2.5750479478975703,0.17789434231744858,2.7474617294695833
1.785238166740617,1.9968969874988347,1.9992383917899761,2.9397438509197409,0.3527701054384294,2.185009638180103
0.67934938981416704,2.9124638384461514,1.6819599318974956,2.6053866387921798,0.59432504788646578,3.7209835611742434
2.4319611259285621,2.9552764361517112,2.8751527365610929,2.8584558781946323,0.18964966158773056,4.3168120926491547
2.174680675885825,0.93586191191492518,1.3567841068873896,0.81733814197729937,0.66379992809992927,3.5601177078568362
2.2430536113550712,2.2278851425699568,0.94308875312318141,2.4894714129174251,0.43663862859157077,5.5360630598722906
0.48006747951620843,2.2749522600122791,2.1952351521995705,1.8641892352026195,0.60833734814769402,3.5311509382020501
0.4588860305859993,1.1048292978078416,2.6150189032697719,1.8587389876996516,0.37804478666948571,0.65730273364532443
2.7899313979188722,0.45922234710624099,0.60063434984980946,2.747303940801284,0.39935538033777873,14.561672515843414
1.252976762092328,0.21874618482858732,1.6240817210567013,2.929509546616778,0.49577551150371219,1.1381622802743174
0.97275120616472521,2.3542950698346177,2.7312192242183158,2.2620958076079525,0.74237648653265942,3.1828681716857314
1.5168937315194466,1.5201292512690272,2.3740465473071688,1.7073459736794598,0.39345006513032799,1.6817368913918505
2.0223062170143891,2.9580664915352859,2.9795192912440704,1.6410096447546134,0.4229260304866328,5.3784798855641691
2.8713074454362126,1.448423022961594,1.8285345289931094,1.4658536430579545,0.48159757082202365,4.5480389818477542
0.93069405795795945,2.9359592393141365,2.149989297002878,1.4039975739316566,0.59001210983818064,7.1891829642602083
2.7819444450048785,1.2935704063627738,1.2562007028448203,1.4787671042110784,0.057480268388987454,7.0120112257112357
0.17209252502014333,2.4016782366239204,2.8688389991649808,0.72438308812798824,0.41254995081757767,9.3232768526717571
1.7100743227477917,0.34597588970431298,1.4158387213913408,0.69359021315109559,0.3852732713648348,2.0879103753535766
1.9385278238751469,1.7108389593995155,2.3462767817165715,2.4496746096807795,0.73734798739005636,1.6576919492215607
0.40710247087718454,2.4259733822586003,1.5078505102977049,1.6151822323005653,0.39480526434907293,3.8548329618420372
0.50698483148534668,2.7816348349376772,1.9045473251574982,2.8267112213615513,0.37465642775546482,2.811439677325652
1.3154315260172811,2.4854909627905517,2.2994563375538655,2.0305525214848812,0.7697599908277617,3.5964759819572043
2.9020725452152272,0.20721510888340527,1.7723353793783856,0.58793995546104938,0.36046117088070528,5.0573893308670872
1.8285234043796812,1.1808367897895291,2.7677158172737713,0.89380835329369868,0.14470754425767227,2.421470751002051
2.8057673426406127,0.24122556971016867,1.5482524698195257,1.014549482532519,0.17353289824463067,5.1084181825444457
2.4326466552776154,0.41691864423221825,2.1176794953583129,2.9393400609741516,0.076150030669579316,2.8079665272985874
1.4554066445103455,2.058386323135704,1.3559060832501353,1.0467605653790872,0.00045450340715555985,5.6076065533179982
2.3758140028313437,2.1684487693039247,1.5203916705775327,1.7893891907201283,0.34555652880038557,4.748733781745007
0.15172667353326444,2.3437899799797162,1.6001252705838809,2.8404423291004903,0.61539406503857719,2.8055524621337802
0.41651759062063132,2.6098239893614221,0.81451754578071311,2.9429818247858934,0.58677315423986875,2.5978827278927001
2.5053429831599354,2.2443512585818786,0.72930919764751678,1.0909010884588615,0.025719270242280157,12.90808498561125
2.4107695561429692,2.4225276171092331,2.1687248078668948,0.62279410937510038,0.45598632287522634,9.494160464746507
0.77465815170265773,0.24199475848750981,2.1387943458576304,0.88400458134439619,0.1234265003307808,0.31801223695322622
1.6392318127372552,0.78015193627976587,2.1572742855252383,0.65832119675639522,0.7528610278117579,1.2795480005734652
1.8574458800300317,1.9035035427882128,0.54941611335672924,0.98781060273084098,0.13389199971534343,8.8205598581738549
2.6164429659504322,2.5885633834119872,1.3163671066794498,1.9214242867593385,0.50131137415798521,5.9010593754040395
1.8490107562823044,0.11305036232501146,0.99452461814799231,2.7811219907391047,0.26099068973124545,3.6234686350635998
1.2964575508936731,1.5924250921374146,2.4453785563600308,1.8430472092358501,0.5132490607714818,1.445857688142012
1.1851337258808299,2.0641334581567516,2.6515760034903253,2.0649738917477016,0.32980687717126012,2.1357206549570025
1.3350580504831786,0.1858611384729783,1.1167009430653683,1.0046681290238528,0.6077144418451158,2.1338172025833861
1.9905999741819251,1.2639311169048251,2.1696228971199658,2.5014590516846251,0.18454330026228627,2.1392302073080165
2.6157228320817421,2.6973411560127207,0.82340700864568617,2.0444722712639578,0.72463348233140812,8.3956278501850683
1.4163009580212693,2.0476771456819902,1.1878813140042834,2.6603420729818121,0.40016771945068169,2.3326093937476959
0.81873473255893847,0.78920925374573214,0.8466362405835488,2.8721077675144602,0.60487451817028237,0.80004987979866804
0.78632085269298524,2.5730652759325467,1.208801916498073,1.3697519393914808,0.67978415312098173,5.9626016414187308
2.2634414127059945,1.1092911278875917,2.1868413683731949,0.72644764633859837,0.79906288876384401,2.3597514656197376
2.4680494139293403,2.5746995463177722,2.7758172754631314,1.0648223947919562,0.17915653247516661,7.3308595770376925
0.40530643157696233,0.96693658824482598,1.006306019810465,1.5946039141895931,0.22951393085076388,0.64134592590260375
0.29302068517001667,1.8119287275611322,1.8551975873767979,2.8642341295611833,0.20034646938551059,1.1462355275693115
1.8238576248937102,1.2511261964687188,2.253477753108581,1.4457745559335382,0.21029706572782614,2.1209100412088651
0.52390240815882505,0.89699264718969429,2.8823061712139144,2.426933034163425,0.46595579323150194,0.33360218526000085
2.4915261523233898,2.6710169302984208,2.0251512072179345,1.8511917304268874,0.79481801851667444,3.952418408709752
0.99997055437981586,0.64402167762452478,1.1377673275684517,0.9570219260774413,0.79222246967420362,0.89797639648870198
0.51722860561631367,0.34595361458371299,2.0636953922848407,1.3018352973836289,0.4214185850898462,0.15753424888944889
2.7708143702136057,1.091588121782415,1.3012279041950405,2.1329797125570469,0.51122176821173904,6.2309714243028962
0.58004199593230665,2.1811535281605461,2.9403209767292693,2.1821334867122335,0.6879764349612848,3.0518146750057733
0.92568823878001305,2.441551657331217,1.4991903379090923,1.5868993670226155,0.7463467667628042,4.8329097111329027
0.54547884605697006,2.9963557731936179,2.2135693019025355,1.0716140066552866,0.16308850186363513,8.3895733693477919
0.43492118462952944,0.95944996533237825,0.5580689558668962,2.3047669487816909,0.42283338315396235,0.52021095254670946
0.16132924737567611,1.2830316582807184,1.5001536153368884,0.92218260403178687,0.66626964372920983,2.8195774979897812
0.26064668657635431,0.49678170628591622,2.6877690333062789,2.8416742296628166,0.24256166130767332,0.094982734480457895
0.60646026571397282,1.7671285959067975,2.0255686110831146,0.96975894759119174,0.3518472339843734,3.2682088465114769
0.25480760461880864,2.9929821080624599,1.6098572159899409,0.76828090708130103,0.78849688120960648,28.07138316182391
1.8143170667218165,2.1325549293499098,2.8398437485893147,1.7441192559134471,0.78803735737669678,2.7087323914483763
2.0740721277185683,1.8261172371987782,2.6349609403680727,1.798873995274235,0.72488544861214532,2.0319361508924754
1.2415283248128819,1.2378703694732027,1.3055391845573456,1.770482286945612,0.63875867586244617,1.2749394587498097
1.0221741811609433,2.7543664048281089,1.861371005103349,1.5916687233470987,0.21530440057824463,4.8481235083593264
1.5631260873644672,1.5410581287780134,1.7245606402311568,2.9870372320740208,0.25668005925374998,1.7845873099912983
2.6375143324803649,0.48966404860787838,2.0805062502871561,1.7157015316764546,0.43782627296389975,3.5689647355310021
2.5682817177843975,1.1595975432774872,1.335278167396889,1.6948664518495775,0.44862189964960975,4.9540160855815936
0.22607767983709665,0.29478333965852399,1.1105125019147206,1.5544151567864033,0.40440225548565362,0.072809685326856
0.62634538782991978,0.68573920929746646,2.7816795881388403,0.6670643867536572,0.5093362239330449,0.70860179336877482
0.7865601262027484,0.15123946489974538,2.8096862487462659,1.9823915778740402,0.32665841810639107,0.22254942729204436
0.82322396991341429,1.414511757850474,2.6083072144049475,1.069919430557956,0.59933932585242633,2.0199379874777819
1.7565746900540409,1.9401667683602117,2.9455110769114032,2.0940224505726248,0.26683994118268428,2.2747885554423322
1.3071610345392577,1.0955481408988326,2.3624788144492213,0.62708365487119289,0.26454159755708206,2.1663409004338998
0.24283694779002257,1.3191071373653036,2.4116680714049989,2.9534677531325042,0.1017807695134624,0.59533955380555093
1.1834810015327577,2.8817068912492703,2.4064752299066017,1.6725126975316804,0.15096976802313541,5.1512750177065509
1.6188835512811479,2.2806930525672549,1.7015190773557662,2.741888428976746,0.68041670313708613,2.0690519539837831
0.39484851842077628,1.6684842471403587,1.6411304862856793,1.6889029330823369,0.35702587086435322,1.674152666502978
2.517029805986823,0.9251685378242932,1.1005656903725078,0.65082704643555433,0.18229422924226704,6.2771155295746608
0.25068941274880235,2.7012907164416862,2.1120479858982262,2.5555338652345174,0.60747288001791,4.0112088596957163
2.78204142015238,0.78178163895391251,1.2233003402558364,2.120459324167836,0.44318490065348759,6.7425279081457461
0.38742811058163895,1.0434939184983634,1.1445210242558861,2.4543926189348628,0.01692480913863479,0.56678971412265611
2.546367359633483,2.7362879618265508,1.9649034352401369,1.5704246587721833,0.25308916586937213,6.4745574634526388
2.7176941173900895,1.6356719603267098,1.5249559705626079,2.0948418606166124,0.14160112889707285,5.5269443849277851
2.9407549737011189,2.2527220533121324,1.0471415219865805,2.6405725094915189,0.52469828878627245,8.2791062228826036
2.4258750527934212,1.8131599030749219,2.5401400418820779,2.0776636071797188,0.22002483250420229,3.2120390657225579
2.360484868236854,1.9949737061275359,2.65142479823594,1.3691840870897583,0.051957423367954905,4.7642837220221699
1.9632015003870882,0.96821154539299414,0.91924879919445246,2.1563239859154999,0.043947991358135409,4.5175229257152054
2.3590894282765742,0.79997897871732238,0.51876758199999973,2.1796354715351685,0.46538183836697194,11.95992539121878
0.49020140439812654,1.0352278067891292,1.3403249213234343,2.9014674062665624,0.017378764563271698,0.53986538424066655
1.6545973042481481,0.5507805358419251,2.4937770892018811,1.4272808038541731,0.67903369050887097,1.2141947961831527
1.5912463235522021,2.6355116593433414,2.5979346655858109,1.5627044187853278,0.12431769540582049,4.9788991647913701
2.5869592179554171,0.92141610642533078,0.845822675290123,2.5303074029676478,0.48525306815634384,8.7197047994045143
1.4421181602211961,1.7283192438017154,2.4358397529576279,1.764405786856853,0.35575042240859656,1.9364201260456539
1.216759538691025,2.396725832909985,0.78926041827357363,2.3414327327893325,0.35428121698552206,3.212306105842242
1.9547334865876194,2.3730899171895694,1.4751564753913231,1.6492736611339802,0.057437713888036694,5.6818985881441222
0.87274362075245349,1.3713201498941594,2.9965237875297897,1.0387378545317512,0.64220180016977257,2.0308522450375031
0.50532839176647493,1.4811461949015046,0.98147705807727448,2.3630096069525273,0.71444198780260215,0.99333432688532197
1.4858440946688629,2.9846350719115722,0.88490895644406609,0.82788792296177482,0.0088133339073827709,13.164532044961939
1.3089791689251666,2.0563326832391695,1.5570008313669836,0.99645915882827019,0.14288334055769419,4.8249627291167743
0.77445282753373368,2.4624514850418597,2.0491713149246538,2.0670624569605218,0.72312335103638314,3.9532313282659972
1.1657842493338713,2.7174065107357728,2.832251956033133,2.3681745004801744,0.43959489024004655,3.1267892673802695
1.1625381044961176,2.3840105250650838,2.9520528638325856,2.7367197171695374,0.12003166259856811,2.3341231518028569
1.0497371367963819,0.63702010036534595,0.67410159147848658,1.1814662435397292,0.16223236208732708,1.7819336303025601
1.2004458312080941,1.7302951278389593,0.84499379336976332,0.77681064650138587,0.52798899538969135,3.9547294786817551
2.0886557018222414,0.39549305621218012,2.4768449347399848,2.8901166488065728,0.57985345779749842,2.1956013823534755
0.96094177625672728,1.9934741670355953,1.1765803806771511,0.8860577200553561,0.47954144686394823,4.5067978863096521
2.8516879874744872,2.870513341744652,2.7121226487659014,0.99416745563659881,0.76251870393002064,8.8017398300802761
2.7574092566607158,1.5869229864703229,2.1586331430727168,1.2283236338961643,0.39525088292942168,4.0866248971995729
1.4946402420702278,1.3556202293165249,0.77961200595169289,1.8234783850657186,0.24021752971402136,3.2440289852426742
1.0522474945135976,0.2039439791126732,2.5813232123100178,2.7070639150851949,0.38178632798063722,0.44754844025330603
1.6527608905070093,2.883346114754739,0.94089095002018963,2.4013650568246674,0.28773303493328878,4.9507317829505428
2.5608254174435112,0.39870778397746043,1.5587384866991345,2.2703938846065879,0.17953271413974906,4.2182355092838772
1.9925032876242958,0.21912937058405613,1.8804623213983249,0.93795141964000917,0.036770599472112052,2.1411317155798231
2.4327363010465244,0.81359317336432158,1.7519153727006957,1.3942065788149356,0.28176999485209936,3.4099546141971957
1.6448946005906466,0.29003825836330904,2.2154072890378762,1.6960123152166948,0.56912747816779385,1.465402844415872
1.9354611248761002,1.4198417429941108,2.1317168371731379,0.86856488371396456,0.014750242300155049,4.0195831402187663
0.93565128112913898,1.596654623645626,2.980105013820137,1.1835742553166813,0.35134281056474781,2.1546973486698167
2.2311901706998434,1.0064528521828935,2.9985547730604694,1.2708330098821106,0.51520752115989477,1.7315631676229728
0.68697332006458312,0.24778539946716957,1.7911485065891024,0.81819049582259806,0.4883232873394458,0.2641918151456199
2.1149145735736448,0.42364106792275746,0.73799771740215991,1.8755992297706441,0.62131874871097281,8.4861427301160024
2.5960852981450926,1.2150626961707915,2.3196082474217956,2.2625704913104823,0.64841577252783811,3.0582024089323907
0.48309822817447734,0.27553250739695478,2.941660195541473,0.67482907869215303,0.56936465673551029,0.12467197582981193
1.8817012475715675,2.1247502042687492,1.2958159690725508,1.7028077544078744,0.082238156915799554,4.9746795972258226
0.37577766986681038,0.70035957042195474,1.6530222145939346,2.4555279881694876,0.38001795520348858,0.21727390707358987
2.204575321987138,0.97600754947255164,1.5619423120386398,2.3699753223811171,0.4827247659900869,3.1733017740172067
0.34503033458820864,1.2429647538164827,0.6285478863923234,2.5376827405468854,0.19645283104756128,0.691474190578936
2.8142254858318156,1.3081679359005289,2.1806610780586118,1.6206015829265175,0.03404145411742121,4.5597860971710515
0.49848299710962629,0.10481605225692155,1.3833442376711695,2.5513927065996516,0.17887225670083753,0.17973377579106262
2.8807527131363333,0.42500407589622291,2.4686596865787553,1.1018826780356736,0.36391552138611111,3.4409713326644544
2.4225641106467801,2.6020172348485464,2.5803001882049652,1.4020264035437884,0.33114425524368074,5.5131800317892399
1.8216778129524269,0.1035758812845336,2.5530769664946136,0.94088894104450327,0.1413335850617293,1.30282256996449
2.3696099034256859,1.5736853318573378,1.5416649950997003,1.6687113485714296,0.6595324341467943,3.6450970159385556
2.405833033050949,1.5195558188709035,1.3038642056022489,1.4801500560386081,0.74054933498937969,4.653702180387393
2.8434784821702577,1.0659730669308496,2.3720519491676368,1.1023177910357804,0.16107865524217219,3.937716025899674
0.83481172613364285,1.350848358424704,2.5034735846068075,2.379451773076954,0.74365833245377733,0.80108877608454054
1.8112200965390965,2.3636852988270944,1.7281436159784154,1.2846169302791164,0.01428876734014466,6.1665997034391546
0.37564267293676357,2.5394907480233737,2.7325775488407578,1.1820108253645893,0.73996997816555643,10.436787276866394
1.8868805300699518,0.85501077590422503,0.85977174019639568,0.8272258271262376,0.7615430320647264,5.0257721641191733
0.59674478186908753,1.0352222788064165,2.6976719491474004,1.5970542545048718,0.0096414904127401623,0.79737803270650709
1.7383567732700813,0.80320027378216485,0.74023808242970324,1.257411572093255,0.61041543742139848,4.5084186210199464
1.7600484906981642,1.4916038615980889,0.88381380513653474,1.4231821033524215,0.77616125805587477,3.6084266905569931
1.4513569436455593,2.0814492372105575,1.8346000331849008,1.0899931565513816,0.72472177505422275,4.2682912508167847
1.6156321489880561,0.76193333884391956,0.66879620046853749,2.4078887245497511,0.77656812895697047,6.6443299998744818
2.3153778310191049,1.0591336519591132,0.63201775350027589,2.8250083683867935,0.44025880455811151,9.0097614191963231
2.4178096778849931,2.7981153910085363,0.5012968604142638,1.7448296319722192,0.062524911908310624,15.303838384204775
1.5272443251687444,0.24085094055617842,1.590791649235658,2.1074960583520816,0.67983135824402896,2.269516811199924
1.8388209804155757,1.4362318551947422,2.4365597032305746,2.6679306915167649,0.4910626046472093,1.5069694874247379
2.8005850835012955,2.1635183206306556,0.58709587569978916,2.9970740933341466,0.49178939535063126,13.755265284142695
0.44722740665325611,0.5363166335166748,2.1306440161646387,2.03379121182458,0.33380288788694901,0.17823863600101172
0.43960034111032043,0.23738465801589737,2.5578182935404663,2.7244486663496716,0.4574735812168873,0.075965173414356268
0.35435613454122838,0.50079557775173922,0.92000212144467786,2.7715206163891049,0.12286382326889163,0.20272900995393153
2.0078035266175305,2.7645872612389804,0.86715933705351067,2.4786287195190555,0.59181602125292032,5.0033907412652256
1.3139640722921004,0.1268533672812579,2.6520024340513402,1.6523284776827756,0.060013845881233867,0.65355360197948176
2.3455321068113455,0.64613372695292026,2.5578115248752367,0.70288500105974827,0.58382461363503368,2.1619703999733839
2.0465710985949186,0.19072218741476921,1.8473544156604671,0.53951388860033456,0.67918273809988328,3.3479978650117932
1.0675494991518908,0.42082545593038945,2.5479996982349506,1.6930015832073115,0.37797494205159055,0.45309880146700021
2.7052629873484535,1.8984329312220591,0.73189019356123697,1.7357863338365442,0.40786429284563952,10.026804392697823
2.3113432265048917,0.80075283534334873,1.486203794846886,1.5184059696574308,0.24977141833766262,3.6277436078697747
0.88455132863950947,1.7507149462489628,2.344493890265932,1.9204183782284114,0.77556686698047006,2.0017517621268976
1.1561568515389566,1.8115666100217658,1.1436298983099085,1.8804067582610677,0.58649957964763633,1.8882685803166963
1.0118759425923625,2.5633624659603593,2.3808222860838821,2.5915326025817325,0.29519084264027601,2.5732945985441882
0.55707378101249905,0.11375003944443438,1.7604465109770346,0.77164275815565597,0.13984590898640406,0.18138910910114342
0.52857178037235575,2.5747714320928634,2.3756649698705825,1.0629441652638636,0.17566367376167308,6.2463357183364376
2.8147696437896577,1.8954453506382247,1.6616990946433239,2.4825124473990758,0.37113782888804003,4.9467210430296396
1.3699217078763846,0.57195610970437705,1.419760850554544,2.6195921680591363,0.75405472025147036,1.933199184886587
1.2116274860544887,2.3415184255923238,1.0479730411965809,2.9870605340521696,0.58731707660873445,2.0651527487776664
2.2160885551643958,2.5809254711926988,1.0209483535875377,2.6822800409677106,0.17219499854331988,6.2898761661967315
1.7036798892334097,0.83736410288705609,2.3787270264284901,2.7247475176808278,0.68764890673511847,1.340968283696871
2.8148059618315404,2.7645016746177746,0.79727587008490119,1.2858698565747622,0.30256041840774489,12.362306323570236
2.3628743323372374,1.4179265478661076,0.71495587527736282,1.5041540850234409,0.68137774620201497,8.8534059683411197
1.490171735961167,1.8499309175666323,0.94072841255532547,1.1702127620513776,0.19335967838490475,4.4347234975220173
1.191442473094396,2.9554836474911665,0.93836627863480471,2.0157484954817892,0.49492848954905411,4.3861245822632595
2.9612314802805337,1.1484546280536783,2.5577690570172495,2.8470133855175961,0.74133639046502564,4.4914808779774678
2.1815046844105659,2.4581621028783274,1.496266558685531,1.3616022162790444,0.20631520731823533,6.3379318489866314
2.8584645140111391,1.0233574417025331,2.9759711434012059,1.8925044547036256,0.55434127246868392,2.7896289506955454
0.4435878739294199,2.4177192145003241,0.84302814447653096,1.2407490761337128,0.78985009596571509,8.7416219606369019
2.5665476696532696,1.8421283647016633,2.1338495642341084,0.92449993443176881,0.12047862979440281,6.0340379031345979
1.947514263574502,0.72743151615366408,1.6218237680031264,0.98796382454663911,0.07072183256053953,2.7295633466886882
0.45357286717182643,1.3006756719887855,1.4822954417426848,0.64486336134532485,0.53935615395585301,2.9774803036382482
1.8059481999107401,1.0211433396543288,2.687710497635206,2.8732338075231434,0.27178875819922432,1.3126167002679008
2.0896794588058016,0.32651433993305523,2.9389891145709992,1.507199021269074,0.056995581893272897,1.5245362261051303
0.13567778907694822,0.18652083328912272,2.6821473969354468,2.5853022300052704,0.38024449430688334,0.015210895343937417
1.4175220893410652,1.1047881006808247,0.98075169758783254,2.2033236817242279,0.60301654371516467,2.0710017959787619
2.4936585824693314,0.15519902867071109,1.0519948030223352,0.97980290352771349,0.22809792033215104,6.0778998606050028
0.95654117349786061,0.57991449698714759,2.1401846977376584,0.93865561644771955,0.26803750200410781,0.62057955787151597
1.4297894372157982,2.2030316304675197,1.2227089540954792,2.529970503776362,0.67655952051757773,2.1520205204138749
1.3827109684968903,2.1534645834824051,2.3368128269514497,1.1617792765488435,0.41605752980919047,3.9981379821384446


==> anc/competitors/data/v6/mahalanobis_2d__s42_holdout.csv <==
x0,x1,x2,x3,x4,y
1.1364845972938808,0.2744305621153309,2.7449183259428596,0.77855524107938068,0.64300809218641186,0.49938007825534997
1.1794051106367869,2.1621185195084425,0.58432010125357547,2.5684572698888366,0.45303866584325708,2.912318869501473
1.7704106207916648,2.7534492542998055,1.086783528292034,2.4879034396657111,0.053933302349525203,5.6279943304508029
2.2665664876235119,0.87190094906665461,2.6689961194818603,1.6299427735466741,0.78285798542694796,2.3447101443457035
0.63536131882065128,0.76591193251636802,0.66255881802681427,1.1782394752010417,0.41132984347066315,0.7872615141250997
1.7953563739533329,1.5829598246379351,1.3918283157073161,0.79135301565081506,0.12926678933833333,4.8634742970033304
1.6508397995675139,0.85587196729091064,2.8627566236939255,2.7002382885549485,0.42455068520643346,0.96584036322119826
1.8472272888432111,1.8771717042172269,0.6988805727027434,2.5451521726927706,0.52825198395551121,4.8825716828024381
0.86607461281930953,1.976824189225695,1.4165569869453409,1.0275314802163855,0.028975059274519044,4.2539762866591104
0.14252786279110533,1.648317102299214,0.92186135707126726,2.9646888076409184,0.68011221260355914,1.3865060151036683
0.77181101528825291,2.5136958806755052,1.5433330460223091,1.3477056281003135,0.70880138362089029,6.365424579125186
2.6791871486522751,2.3545127614475132,1.811993207118477,2.8290598396983611,0.75826707270863458,3.989543544474667
2.6973590243385539,0.99802334435935458,1.5611025295331367,0.64634014456509226,0.70519769802985155,4.8177459616743841
0.29878355485029623,0.1122555178026633,1.2166393911425164,2.526280899266399,0.4010362571204466,0.075096867848959248
1.2717348818946348,1.996009642131771,0.98882485058942016,2.0164639758727194,0.68392878323683304,2.1652316009691193
2.5631652694231257,0.21138953886745793,1.6078520616461729,1.1283744777404874,0.40414504727593026,4.5424759774631474
2.9398755318900238,1.720938099054403,2.3430770378619838,2.1991566094312107,0.690003504637831,3.7404845896036609
1.7159547559354598,0.54698910921541088,1.9287794168369925,0.94390851936976505,0.47330582873111005,1.5272254909261125
1.0196425973608334,0.39370511252871676,1.5130742942050264,2.1388528490534475,0.41396158680514167,0.69372295089814862
1.8399984619513186,1.8470467540215252,2.2623407363422916,0.96035572498437038,0.14584520597781633,4.4714806479523217
2.6040498138316028,0.47346841132445461,0.95708190824381323,1.7492813834362229,0.002910684538931463,7.2078219747568602
0.5868775793363773,2.8269518112630441,2.5724789309543383,2.8696589102668253,0.20811944869284807,2.7852418695395134
0.66254041849274126,0.39836008689924218,2.9615821705147289,1.0143523054105004,0.28985566268984314,0.23623477679915014
1.5915958537605854,0.74463689113191389,2.6059073745718235,2.8727707359745103,0.35210304687950145,0.98178970217019235
0.39187095037739961,0.99346396956389804,1.593370507629311,0.59390724857547528,0.75966565957944265,2.7196580883724644
2.3744386185292745,0.16775646108977471,1.9137111489693313,1.2854744421769992,0.77210825860171572,6.3781423307293723
1.3877823680080745,1.3374542458562118,0.53455142817358203,2.290068198094775,0.72280006216209258,4.1019223415519219
2.455152802729164,0.58712886189497926,1.2041904876099188,0.75983926362585308,0.425274318268622,5.0999637046965454
2.7306578802485282,0.40926092318167151,2.3727175812196157,1.4538145793185877,0.72747397338883391,5.0604011411793506
2.0700979541980216,2.8701089776138793,1.0339286709969668,2.5942575681975795,0.72913721753262339,4.3336803017309213
0.87279941008845174,2.3742158023516633,2.4971643042367351,1.7205045076828556,0.13047209257224548,3.3779938588788734
1.5667600153871171,0.91127440633162271,2.1955768013951964,0.75221187151111324,0.67361890671279845,1.3277225286019692
1.051775668876388,0.62471211729338505,2.4895784608124147,1.1366608977821691,0.23546620165337862,0.6391848981166891
2.0893680794924099,2.15017770254862,2.4940678987044618,2.282014082205448,0.59895256372977101,2.3711376307895753
2.1925039703189793,2.0350352738969324,1.7486255924757725,0.54960358630435335,0.0050604496099635916,10.238448862570751
2.5709866314080942,2.7778766996964208,1.9646171992557404,2.0646269915726263,0.46312596821993535,4.8597948751738897
1.2648410305298794,2.7869547419559035,1.903895834014067,2.5979141375600743,0.43321892394556588,3.0243301059073029
2.347749816310746,2.2563229715658206,2.5522358466184709,2.8220473969856616,0.48817367405382611,2.6736817006496425
0.71280512971627052,1.2723941415832845,2.1052066704847006,1.0923206716616456,0.30993216781682498,1.496518034785016
1.3708691262770498,1.4248500124968382,1.630259472883723,2.4360601872173153,0.78201181849360213,1.1665770082260947
0.71171721203750715,0.15260729954474248,0.99997392248053774,0.85265451734586339,0.65902693490201514,0.66968758925902883
2.4629978662673655,1.2086366102266035,1.5754147947763903,2.8844555261881717,0.77588900982043829,5.5027560872309964
2.4280417619920085,0.50408721393686573,2.3219974842532696,1.7690070500356574,0.78939060991444143,4.5882591005441515
2.1829135894145755,0.11952478786424681,0.83563178520810533,1.1308355002012191,0.48021788100257246,7.0929566671765407
1.041016164095069,2.3774681097972001,2.4049603253392191,1.9534149530233855,0.094703979098277824,3.1562186567092088
2.2679461311864495,1.1169854446812266,2.1193311147942495,2.9616169327258062,0.57926628139037661,2.5235971947103164
2.2473642694200908,1.6500091655899163,0.51051845276389263,2.7706483120057683,0.35716657490263154,9.9131824273515008
2.4511060526261401,1.6459057639388111,0.97952439664936808,2.0660879106781684,0.24343829230100519,6.4459724810375443
0.91346500741066905,2.8001269398862583,1.1391481341758487,0.54394186478846729,0.084901358718740827,14.701318703443739
1.1136694809171988,2.7049122394023493,2.8171312962528905,1.1926162003648293,0.1874669167506583,6.1759948198933605
2.857092830029107,0.8268605336249969,2.7028412024664208,0.82628916492376292,0.45454668194803727,3.0382057575969554
0.97800056916419065,2.6153307492985745,1.2909916361663312,2.4609299515398733,0.79326732474935824,3.3545452229190476
0.89996039561367647,2.7545394651115167,1.1094283394966615,1.5309392065412635,0.41315988975129248,4.9612518397107888
0.47908053527715022,0.83822812359771692,2.8904798031171803,0.71448736695373261,0.64049360703301561,1.1951228948559862
2.0402993052175842,1.7651338281453055,2.058684601520115,0.86288765224736141,0.58516129599030842,3.7569877982948592
0.22328562705176547,0.27114723815922476,2.9233413892541487,1.96809115350115,0.55105153509000659,0.038189610481393937
2.8616561400968505,1.0561494055515717,1.5999792315358832,1.5487410049980723,0.15983930398362542,5.3616775362962894
2.8705630328726857,1.4184021664108817,2.6862661780750021,1.8470546905641769,0.54129944087856408,3.0804346654339478
2.7956148652855157,0.91347553366013468,2.3167115381388954,1.8937065453474085,0.15941258356318119,3.5147530993493552
0.67051293256272193,1.1694879212903659,2.7174716052350405,2.3566085759166491,0.44862117394978063,0.58565492595823143
0.31826998840071763,0.79808141866266569,0.68708757856232472,2.1002402363533395,0.48680564535387494,0.32086615089019177
0.70203983514159018,1.3490417924214255,0.84913149093116735,1.594706019905149,0.20142960544554828,1.4527143547506036
0.13271771448911071,0.10954324702043611,1.1729801527197719,1.1429074599694018,0.16152454985484815,0.022034299330161645
1.2008642648840067,0.86653460837677276,0.54498411464711805,0.85989009867386534,0.64034028967062495,2.6655507635927904
2.2733283945713132,0.2844453783249643,0.68781994398962132,1.0910169237028617,0.54276964711724074,9.607968161885168
2.0027044356526358,2.7289415669235693,2.2444785173513058,1.4142982420987875,0.12651545245360538,6.378495320215591
0.20718729948691006,0.54783410124572585,2.3091400341066306,2.55909904707993,0.28119276616415007,0.11901808060276427
2.8632290571292316,0.77670369300800002,2.6977284018742669,0.8617832681331784,0.66890802220705037,3.2352399126779305
0.33021633427638653,2.0235277076489186,1.1324807266457677,2.7007978656875542,0.13261627741951029,1.5380934368153814
2.2448696959865204,2.2136150444552385,0.78383484610664589,1.4799480841409056,0.3319334209258476,7.5040539831426729
1.1160431261316528,0.71587340564373181,0.57251573152194357,1.6952121211187174,0.059579012087503359,2.3897321595034788
1.6891720655049978,2.0200543971612994,2.3276321170908849,2.1076708117803933,0.7444734234879391,1.9474824617763313
0.14345146528376934,1.784848763218563,0.9007637846363008,2.3041455404799485,0.61297618895457162,1.9023362416669385
2.6555326898424907,2.1397756749269901,2.7655420023585662,2.2530524416093245,0.33498660329503233,3.4433851597015313
2.9681620810506146,0.4083683872519267,1.769402078189052,0.59635270354456194,0.48584122106656447,5.3826889906123521
2.330961501063328,1.0920100361984617,1.1508144274702219,1.6730435160303312,0.48395458186928358,4.777459679835375
1.6482481007922467,0.86571795594002909,2.4287453851995084,2.9522041824033107,0.41355241828515432,1.1238996667181733
1.1028832707872085,1.0121690198543665,1.2331454251793152,2.9076404370811435,0.61209134295313383,0.98670935714912211
0.72618175529506079,1.6887882056587995,1.4112372609254817,2.376739505226225,0.26178945141733151,1.3130241206330253
2.6193339712955188,1.2478019538775968,1.3452304347369954,1.4461903586049405,0.43054720244634698,5.1054057252639486
0.79022609130904164,0.47751456794227531,2.2704931576106291,2.8362493214690798,0.16801110752137341,0.31433355164940241
0.29240460227062148,1.7368338221763233,1.6534565058288446,2.9980211734602804,0.68334067286303346,1.3998089722663904
2.6031186998820188,2.5327773486415217,1.8674498520359621,1.3926104338077301,0.078466512666534621,7.6404679971098819
0.19301407332566217,2.8191979479251175,1.6291281624215417,1.8104183063591293,0.45928298572463344,5.2238188391087537
0.47730216925148583,0.92728014253281166,2.6804669436198694,2.4713028175363689,0.4468833317676027,0.34890838275614527
2.8544689119457964,0.1826095502361503,2.3201584357174005,0.77777998573252716,0.078085478905649819,3.5155365760414399
1.9679844398373803,1.6854348108340433,1.6478032112566323,2.9576811979135953,0.23702155518251358,2.7532662288023677
1.8460138330760816,1.2121185753504555,1.9429642962105014,1.8898695011153415,0.091246441878930273,2.337692092765991
2.6443605214951282,0.40272525544498727,2.9468680794817841,1.507005961714365,0.74573742058730152,3.8903079293710783
1.9191696244074949,2.8962691270989422,2.3076074590201543,1.6124240578559164,0.11919498734529395,6.1995942222744489
1.3451273129574808,1.6044185768708563,2.3153936216939877,0.5530265668319605,0.49847809455289727,4.7034490660907915
2.8824204641927054,2.9538876149614435,1.7002464012621081,2.2750480046261026,0.040317846658968648,8.3863880635431123
1.5648153455395275,2.6375003468211031,1.2334061198518271,2.433706183431279,0.44472012945125772,3.3966261708092218
1.5540436076941637,1.8595851045616234,0.57202599401713528,0.52711836310829496,0.14191599490305426,9.4793942229352499
0.74345038353416348,0.4696517877343499,1.3164242391798326,1.9545183724042443,0.4707366473271215,0.4210911426919926
1.5688263577491635,1.6119311127661704,1.1709930613360924,1.8371705883525273,0.35180097869234511,2.628317013906067
0.92462247019566302,1.6294183642335696,1.8595240254958938,1.8886216444858674,0.29697311515815522,1.5223045034607576
0.75751471001833082,0.85915769597247693,2.4106987632733063,1.4806053722423123,0.63094758209450408,0.50153257300452969
2.1159853665944097,0.98935553722822478,0.83844515732414671,1.4749227842373018,0.19744725419428449,5.4737539224040841
1.5873876897960484,2.2930702348562799,1.8081140469075265,0.70109136305588082,0.77163196631684339,9.6501022662418041
1.2365726945962467,1.3406095249336827,1.1817587827236158,1.1593322778273172,0.23201021535491828,2.3113906339966794
1.8557686902848529,2.4768499876905188,1.3862231274124113,1.6686123445826322,0.61548420334627252,3.9290675414479432
0.13020966287371061,0.89240201346242087,2.7374465712219687,1.73183055452712,0.053828246896553279,0.46163523375380522
1.0070044800881151,0.1940552356271682,0.91840138153359407,1.8527569565081186,0.29029874526335508,1.1329836099032904
2.5127882793610561,1.3677081994481404,2.8116464555395271,2.7778960365040906,0.65096576349651736,2.2873390205536208
2.906833134278092,0.10966158309858051,1.5751017434326511,1.8491740847436908,0.42668506755645047,6.3716657373641885
1.8607941813552267,0.38439754832608675,2.968336894376951,2.0081306898385396,0.73665603813258107,1.7677057406334051
1.9133236988795417,2.921490795934059,1.6552265798392258,2.4264786534224889,0.50239425221029632,3.914687621775494
2.4705159540714363,0.67010579286776739,1.9553310088242923,2.4894847609057074,0.25868315637674016,3.1225601617207928
2.7857029184512174,2.8900187359532667,1.5134926798242647,1.8695675549383679,0.48065110586734622,6.4942949627858519
1.8617333256968898,0.76338661321812329,1.3446778842628926,1.6389768398668774,0.39142130141093689,2.5788262508155215
0.26376098565228623,1.2644272284052314,2.1510613182494502,1.1351300517137317,0.038637915871011952,1.4264306611014586
1.020743948263467,1.5129831322671463,1.3520904807429281,2.4643722856586674,0.21865749320563019,1.3962496715339194
2.5741560289974443,2.0601459047139841,0.90855841942990412,1.0920740516311223,0.69452664176012091,7.3108929879392051
0.84189166959255979,1.3036340634414654,0.70458404650422346,2.199813261097987,0.63831877219970379,1.1021384444303306
1.6596219695726468,2.8408438848772173,1.1117490363849001,0.65631083367507126,0.0044670134331444627,14.725074110064728
1.7357691763605332,2.4128736200031495,1.8671851973876972,2.6226366273690171,0.54941972862754129,2.5121152362972512
2.232838891363393,2.6726448367580908,2.4894003849866273,2.2603023003274014,0.457199456143359,3.6190150081299097
2.8327133681609329,1.0109093494903472,1.508592486158064,2.4009294622534521,0.41418803550397848,5.4297376087253344
1.8494366436331131,1.4981844578213923,2.2685219017372993,2.5837240759073556,0.31707364280048955,1.8352367737770807
1.4791917856303431,1.7390285000914485,2.2260753099639485,1.0259084547610557,0.5431527526538219,2.9527599516017382
0.18607433501615811,1.2555474359646379,2.5491042530636996,1.7031755192283717,0.44092999863219273,1.0430616895140512
0.52623924269576605,1.8096341410962449,1.7241597880487189,2.6477301510475559,0.15270500910224138,1.2914314822046205
2.4730655947699844,2.5927055936582901,2.4310574847429112,0.77705575895423273,0.44439919228494906,8.7477928530125908
2.0526819091849653,1.5098770644684802,1.7028517370218375,1.4529846001161024,0.070190048932550209,3.7854285507989931
2.5134653285452049,0.31686212289158711,1.2658973274330083,1.2475290367676577,0.76630560429877526,9.9320858571457595
2.8574199090282582,1.4780362326640484,1.1103516315668676,2.8804021132648665,0.00046724155547508419,8.1096175565143369
0.14902675562773077,1.5904959847449307,0.98411444805594783,1.9788462483154172,0.0078041450608186125,1.2983552550842863
0.64459487087126222,0.94817908665607131,0.89819051873660527,1.32135795220313,0.67697986762248874,0.70775019820879803
2.6350742082014946,0.39698967933745155,1.2945233751157006,2.3476858444019237,0.19308430284512135,5.4005867345755645
2.4243854598344199,1.7749796793930739,2.0532315198782252,1.4771236683202076,0.33962275036839346,3.7496281207537012
0.7895743254615506,0.69871585497578093,0.75558528491696875,1.2175707525436921,0.73718628188253377,0.82799467994649911
2.1704074448906181,2.379814436993799,1.8350965436046924,1.2681095985506556,0.71840095678739213,4.4806818938218287
1.4084747136232116,1.8539785270667115,0.89434721992580801,1.4599704824094082,0.67328651035761977,2.7351283497750849
1.5523596482926389,0.76433195755371353,1.6513637838353024,2.4505540145350304,0.60235536272235801,1.5492347722183004
1.2316969482503055,1.9076985873560981,2.0707409263028635,1.6548954636851678,0.70673201741567582,2.272852908700207
2.1765138901751855,2.8285282304378936,2.8881208516089161,1.3865178131579368,0.34646742484806597,5.9988106958197216
1.601909092938784,0.90577655527317225,1.7875431052882738,1.6990841602178079,0.053581515320827049,1.8344651108996373
2.3242896165413542,2.9820062809378509,2.9529387992571254,0.66880251859632101,0.76938808308880668,18.469133606877133
1.3861885175093158,0.65077456807839751,2.6876127396209153,0.87475760884290032,0.03978002868917159,1.154114665350068
0.69530426760739938,2.8441623947776038,1.7751280150736015,2.2130220945452845,0.7731986468035188,5.9297426786138017
2.3051869208100997,0.88325814138686898,1.277179965975145,1.3153730156579797,0.076931597984209704,4.5389009990968869
0.8328960026465192,2.438266376913881,2.8660694325643088,2.7982512090573675,0.15792289822139294,2.1948802131518077
1.652309173448677,1.3427399982058288,1.1615318171960238,0.80419941266367956,0.59002047333112351,2.8894084575262506
2.5034052034607646,1.5542488786448136,1.0289490416154004,2.5148732892611982,0.035193918683451654,6.8895589932763333
2.552783126116116,0.72231268098712031,1.3395870435797637,1.2794640099537835,0.033031796758121783,5.1850966724548604
0.22648828822705044,2.9597939180757851,2.6685027372944923,1.0452259975461351,0.61775407723521336,12.782800192687633
2.8692525880330533,2.0115907693084067,1.8765494319932019,1.4110942988197956,0.15754004206954858,6.2933638467901929
0.47165020668895485,0.5391478323904465,1.789096896127454,1.6262366937252066,0.021019078144649497,0.29694701660673867
1.8749063828966093,2.0213356595370562,0.57293973873504667,0.95631800019879232,0.56049845365806927,6.807003946460866
1.3138846223343386,2.9782346311720302,1.2429668611113995,0.71074515270265881,0.010457968806147466,13.782971681797891
1.3846274535806169,1.2584718455783259,1.194607364715834,2.496241665511322,0.040575113540506628,2.1609990405654731
2.0102126593571543,2.9821396028494891,1.3248117644933519,2.4683251196082634,0.69949851532684226,3.9462548787388809
0.44255125563206443,0.4066868684869106,2.0291280731308188,0.66136796326937319,0.48779813222187374,0.25592385838810444
0.4952860179918237,1.8447211271221957,1.1596982195535317,1.2915578447786686,0.25965781774027219,2.6363842718628367
1.8910189676896736,2.7008318546632677,1.7248277446607596,1.6204533722726566,0.19494489570895493,5.5963278485724368
1.1313882830416941,0.11787647935287719,1.2055942833530815,2.4674975859423638,0.61900915113327692,1.5752428402218561
2.9161343850829144,0.85800033040069079,0.53273274144168248,1.5805173392029386,0.24062195264030867,16.045233722551966
0.3005966269421203,1.0686124953688172,2.2911772549807754,1.2271937885639521,0.2615823915879405,0.93362397762136828
0.22828031716695735,2.3046867581486441,0.55503332746996159,0.94374342582615101,0.59684835875716691,7.5404917466544825
0.49561901486881987,1.4074933321285072,1.4678948444435387,2.0787296929131269,0.21755647913698939,0.99361285408751887
1.5515543818635276,1.3256981812764166,1.3948285151526447,1.3610756174488281,0.0052524762225187871,3.0015312892690376
0.63043545637668952,0.8421744441430763,1.920063335377387,1.8726557395425378,0.70936516336965816,0.37942665973126843
2.2173883921483188,2.8898148049860803,1.1880906266363243,2.1933018185971762,0.444884627231527,5.5031754120865441
1.1504158871840067,2.5510389830417659,1.7087708290158141,2.9556136768383019,0.52546858539685204,2.215752083066588
2.3876623491812885,1.3828989076412721,1.8690769161083638,2.824209215612608,0.6437707078837569,3.2053012464480264
2.8884184893077793,2.134471285597161,1.3583214009022959,2.3859451439246446,0.35020548881505492,6.4431488894677083
1.0987600932421986,1.9228753018466112,0.53181609361638027,0.73964706059811469,0.30498259936338878,5.7489890699052353
1.2857527181524055,0.19773081294505077,2.0770426216869113,0.92171098280610919,0.28611387313946679,0.79856705786529836
1.9992437445363411,0.38874436369028542,1.5461491653000032,0.6557480575210346,0.15234819742677408,2.6417066207808069
0.97347873972814358,2.1626280762074819,0.82877685418046476,2.3149276277649427,0.26072148932353995,2.5441844515575665
0.40546802914805591,2.4146869567974005,2.6659161346053986,0.5402703171811164,0.74589515292207698,21.722247364942643
2.2080919806449746,1.8427465235812122,2.5579805369041919,2.6673086124453977,0.39884690098377606,2.3028818235434221
1.2503436146930291,2.9670430133491577,2.4176427198059329,1.0257706842388625,0.48068230541748147,9.0566642764631169
2.0933305049944368,2.5517413341542174,0.67741298223938418,2.6435010803242798,0.46076683910347038,6.669412806671108
1.7390416877955666,0.43265283343305849,0.54648647951096074,0.75677250116209194,0.78348482048499912,10.224098270427897
2.9979103998100589,0.64281791526645182,2.674630024269057,2.2931254581498663,0.43543149321640151,3.5325845690821596
1.5261892996688238,0.86401268026850742,1.6387934675300917,2.3944867840255504,0.025881401338851265,1.699769201372227
0.77526622963708058,2.7795292218900181,2.482457555748359,1.036028124033824,0.11619689426434131,7.4880700017852861
1.3953135796924849,1.2931707241762258,1.9460925079368969,1.9669737390316473,0.65634634967850458,1.124320936840556
1.7147641018001409,0.55641499868652067,2.2458317669413232,0.65819363141843679,0.020503691281414493,1.7482056767940928
0.9483158215122468,0.44212687749887847,2.3835266617313309,0.96075304958822261,0.76992318159299011,0.37847232184489593
2.2542279849957527,2.594741325696992,2.2550856851020535,2.295880554196124,0.74129916552737285,3.0516597595181594
1.8208299286333187,1.8158819941530249,2.0077279113235784,1.4185649947592822,0.06198109641499832,3.7473397758422
1.9659447649742703,2.8006104400221528,0.75581662567679331,1.6843087504489525,0.71640031063987442,5.7080772431493312
0.41746334795294426,0.57382030561500685,2.5464540706950762,2.25846201412444,0.77093397829974541,0.1484390278209668
2.8574988006741364,0.83103023013671351,1.2204708288853223,1.3175599647070351,0.32869688389108148,6.7081435167988177
1.4043427418923604,2.3459208089297068,1.8822507833121624,2.0668852559157882,0.48002601733430217,2.7376759609019041
0.23816183984657724,0.8212585016137377,1.5938440448288902,2.289088654216866,0.58571828826674543,0.32008805714451621
0.3230003902084253,1.5397681697043055,2.1679430686355365,2.5731602018181157,0.28116842885052745,0.92416212654421881
2.527672818046236,1.9147329784359561,0.76422348599078826,2.1643500288975681,0.024349206134060622,9.8767892733920686
0.64651936164377521,1.9977826240838483,2.9001921617546174,0.72320127022124436,0.73592207778892238,9.4895372587202313
2.4942791328038112,1.1529244655242523,0.76400568521308343,1.1645391396702396,0.40082010606490659,8.1499462627698094
2.5087505362481437,2.6869644778267645,2.5356711156490386,0.99287601942462178,0.66031823762691533,7.3461919890748097
2.377732996755634,1.1673132328816194,0.87918624607233409,1.9088448084572303,0.75793858473420006,9.1569704141600656
1.8456409809065042,2.248601033120754,1.6281293200101246,2.8499396039462366,0.64535067840823335,2.3643614176156427
1.8523020632136342,2.5585174250560456,2.7196818227963506,2.2490143515163181,0.086503452422075633,3.8696031288856085
0.88014548274676163,1.9409276876058559,1.0081752272308249,1.9910045235469551,0.07012338655122434,2.5036926909953428
0.22105403922561054,1.1142171434826755,2.1171335305828176,1.7644998658551914,0.38744228646879258,0.73882855311020768
2.160899211403891,0.40217427909973169,1.0048529375919386,1.4870723212267487,0.3025935152498157,4.7614198200739306
0.14324748753123889,2.8240893163044669,2.0093068742273781,1.4130673067550554,0.66643176681187122,9.5963415607792868
0.16190118573053655,0.74333246295955291,1.7653035835550572,2.688070324420857,0.36264528679980707,0.20763967827861968
1.9560700027180269,0.59320885780590005,2.8810749214146139,0.91605441948936916,0.56305198550233937,1.3292870374355632
2.8589582871287669,0.61254962838313354,0.64911070764030476,2.654272927185187,0.44628043662779104,14.413205856793615
0.75652688614667207,0.94419178647226243,0.78187598448470164,0.95669546614359313,0.48959331288790342,1.1247405842283684
0.12069322813935775,1.7939324805569272,0.53397095156648189,1.4402036776207621,0.42747488306782755,2.5092652690456227
2.5999388851497107,0.53526528966126674,2.6901951549865242,1.0000033466684268,0.0033674654118658331,2.7935359426228774
1.6614583297788632,2.289869814203656,1.3925929493785443,0.60839944056614259,0.36748439224188401,8.7437249054368813
1.0539217955446121,1.7199930986098393,0.6429133249087835,1.7896610780050242,0.25492418738130951,2.6941892779470051
0.76107041723170676,0.91217581986318585,2.1984055843277273,1.4599328761120376,0.29398606800738264,0.66285389566678554
2.0426334804418027,2.4566062659032304,2.7991574837760149,1.2092595212447352,0.69955844155644675,5.2195113732363536
2.4514001153259626,2.0669112431864658,2.8098636282264593,0.7227982150736787,0.62476477548715259,5.915765234006483
2.9628723509428729,2.7259643948675802,2.833661227370369,0.79275467649558351,0.61842666856274098,9.4022588880893352
0.93574189696365273,1.6110808963066929,1.9118239504431693,0.76832440109641831,0.0477124355954512,3.7260208338590761
2.8282746116484496,1.1327413772832153,2.9653907765589036,2.8986339882286374,0.45311076875780093,2.7053254138958849
1.2616941545678331,1.6147877142366562,2.4054630974867326,0.92153469432054891,0.20712579878136142,3.0555587421815655
0.15761205721269297,1.3904605533497114,0.87665860374731241,2.2502170727807691,0.57515670046056211,1.0580558023687396
0.57048329622598271,0.8527282728317247,2.9229166565833085,0.58230843771798058,0.5575346136741971,1.3702096245426039
1.0162619016665757,0.58043551834319795,2.0772923415713724,1.5880311837532306,0.49323698423036239,0.51399879898134126
0.35850232743147503,1.2733583346045061,2.3180808281070027,0.78264392346502798,0.45275645922377228,2.2896483270969319
1.5733567850269636,1.319924056918552,2.912156395547806,0.65634080974518016,0.50821902544228015,2.6663175871533378
0.30459845533768776,2.3475700417688694,1.4194258784171998,1.8773609704745227,0.220476465453568,2.9512158071794601
0.25579184886630457,1.4013585090284928,0.80210102652619752,1.5007676490058317,0.57654381913228181,1.5179504342951544
1.8806061133322896,1.7410000966495054,0.75558506916330859,0.85144614750102243,0.31941876459816143,6.2728958930688572
0.28010730626297914,0.80115833158102723,1.4518295915212072,1.7992115141971563,0.27274083472535854,0.36197077243319797
2.3912505177496168,1.0504922001228185,0.84871749175726996,1.5257425823594122,0.10826669297172815,7.0654205127747494
0.11630410343192514,0.28250293137199606,2.9811374621157527,1.1227883037487798,0.20693238627926142,0.07123535432810546
0.20827719103515674,1.3065849705812382,1.6329361236521351,2.0518406783154974,0.17403951786708058,0.83203453221958801
1.444055565663166,1.8340955513833546,2.7296757901714366,1.0951885047423535,0.25809585922141737,3.2620549117161848
2.6678037334880074,1.4537620971997529,2.6853719523424329,2.1903662095984666,0.69675279563314152,2.6952690985034717
0.4963016262516321,1.8087254295693502,2.8175080507953645,1.3426799099126754,0.046026760375935893,2.4867415629767478
0.2803346161259237,2.8466545499327962,0.80439228557451092,2.913084844730919,0.57873227468835031,3.4222502978218525
0.88241766429767321,0.8976058463072194,2.4443830745815514,1.1424437452897283,0.20612193061038228,0.86515318958881915
0.64052432365098966,1.2458987424301988,1.5505056210989823,2.6970161977585718,0.65664742190592718,0.57601175922999026
2.1821645089476891,2.1926347021423904,1.3230921835675553,0.88789434108229637,0.14408103243282291,7.905722428290785
0.32948025344147669,1.564187297237956,1.1016250286077831,0.7728784493179246,0.26669936318717052,3.1934441611988866
1.8891058300677641,0.13658601930032024,2.8672173202609237,1.4178036171270376,0.14030967606060951,1.2464481283472499
0.20027000221450508,2.5481907306229159,2.7151578960236025,1.7143602218977911,0.02519261799405044,3.7928408441550174
2.5534432099000623,0.44459064459545838,2.3272013168888916,1.1345331116092727,0.032643436244253012,2.9334147094536966
1.2008147247220311,2.9351507789439064,2.6823474363449229,2.5400659458178323,0.30866525499500685,3.4216843856779193
0.62281935902411911,2.0906471659871175,0.54016494422874106,0.61308935515655727,0.41985583341983557,7.2200354263414965
1.454166774752732,2.0392662417191927,1.0976708389610252,2.5778645408519312,0.40876159346087343,2.5194067771407158
1.1053139146248705,0.69441533265306277,0.82631277837583883,2.14502546736278,0.3833774687696635,1.4785931263636924
1.2487498314683549,1.7794890863997315,0.78868006061536999,1.7323118699114135,0.57577589127051731,2.4172996474322992
1.8477436641511573,1.4944564586460229,2.7939183245043417,1.028017539407313,0.33640059616822965,2.5915649556869584
1.9828292239106042,0.4155779121208043,2.7134122663054798,2.9747458433574803,0.065947696082503171,1.4751728552159706
0.44757420001657733,0.63604596932732416,0.53357705072399741,1.3714291217076746,0.52503755481764836,0.44312064902012499
1.5791846924243433,0.72262234248452206,2.9168646922583594,2.6968950844264099,0.56317715742464569,0.86450764826000237
2.5913946844864491,2.2957904215735438,1.8992667259604052,0.99111308674229615,0.44453690014952568,6.2294652501471601
1.9606252199764445,2.0533319697729202,0.76496606907481368,2.1955746634976956,0.6026354287060669,5.0270319945962347
1.9021004902219156,2.262144339120479,1.931977088689997,1.3941886910365011,0.34681557125578222,4.2338559498354664
1.9318866042727836,0.50221346062637595,2.0222658343608666,0.96323609996649362,0.0579130086964093,2.0336946865433565
0.38834205241940256,2.258870395592746,0.73202447715055219,1.3494436731094046,0.73354519223128445,5.8286988140583764
1.5431734175272236,1.0910931596027296,1.9490373637957283,1.9112504581127205,0.69247518828824761,1.2229134999478586
2.5229906001161493,2.1575740637544669,2.0151154787951411,1.3120711070926663,0.16326999547378548,5.7673563289831611
2.2844825936062199,2.8494876837802452,2.1982134630381172,2.2602438356824637,0.50970536218983675,4.0386346566886333
2.0002910910350469,2.5255991294333371,2.6850602902186873,1.0498791597678923,0.18333580043488562,6.6872486665070525
2.0633194636144401,1.4954214441256612,2.8308059400467216,1.3953920561371573,0.052786906324957528,2.9508558330345798
0.3405726386736867,1.3790556446015523,2.2681575495517978,0.80832775767270082,0.20019766154327448,2.3595763101107678
1.7037524453820787,1.9651468580404203,0.53026698406033557,2.187218819894714,0.50317982702427388,5.5048970697168658
2.4570344432603122,1.580429603062306,2.952345592489634,0.93672483106806492,0.77214074384103237,2.7373076301751396
2.3063486904579231,2.2666006651429353,2.653355150248176,2.6099389862409641,0.22912608219472741,3.2325420219706977
2.6925244579723113,0.76188359846579801,0.58850092775988894,2.2849867529887375,0.60841516520922778,16.544666792101829
2.6505337166294938,0.78915459842153501,0.77601535055812287,2.2361953211298204,0.21166650850405544,9.0655512629500414
0.36058813116941513,1.4954612210551113,0.73957578318847128,1.9403753583399947,0.13475663729364262,1.2293759588982758
2.1083153387343878,0.766280467812818,2.3446857630480871,0.82160755611990255,0.70614405843946371,1.9278845430127123
1.2638816416576883,1.2213952337606453,0.62172299775448259,1.8802555824883533,0.33726529164065611,2.7076307611388728
1.0569765708945142,1.3833655797048499,2.3937451991657013,0.83654485392593503,0.72163304439493969,2.6354744539579986
0.87789569238433651,2.7226595974009169,2.1798089047704083,2.8586767337648991,0.25235860813633126,2.6309567075139655
2.9195620431645022,1.3467511468988065,0.88228698759731095,2.0296051301517517,0.44161707808251927,9.8879198196960338
1.6621953219339576,2.697612549633861,2.7672910583739196,1.6551246220506026,0.42652278074446859,4.4101564268650906
1.9585222459255025,1.185913796980526,1.013806166376749,2.8856857157148452,0.21171601773138005,3.8693870502357943
0.43820106503402501,1.1052994408836114,1.5997463686336637,2.5046412068539552,0.467746274756764,0.48827000747437116
1.2377348794691014,2.2731742559736574,2.1429974443806086,0.62829530674130452,0.51144535482721698,8.746975899112277
0.98813020035544641,0.72084861947824663,1.7979661023308706,1.153229888807032,0.46743313365357769,0.67970697566835991
1.5365168831755132,2.5724516805214184,2.5198788951211197,1.6109749337321562,0.18905575119639784,4.4623931102025436
0.67727346869661775,1.8502827568929689,1.6926658381148094,0.87455820514580496,0.62969807641690212,4.7863365420465209
2.7593757364938427,1.8907137466861343,1.6232452887789059,1.6794615945527691,0.70422738449111522,4.6994101949319615
1.5459561781994871,0.59427908692855125,0.85175985737333215,2.4277272302558766,0.11559783102421602,2.8416680339930891
2.4197915908147936,0.88404573579723555,1.6675465590781164,1.6020120756185969,0.33677052746623048,3.5165044480414878
2.9492707013002883,0.7406585702866596,2.9255963585149165,1.4548152191782757,0.49009772893633952,3.0433667444154708
2.3954933261281424,1.8818076689306402,2.5414070484245999,0.90877149016739023,0.70721196654707219,3.9194279412590878
1.2202051615381926,1.1643175359199949,2.5295444258135338,0.72980377169598865,0.25042797440598846,2.0510560688969899
2.3952745192269811,1.863624084747642,1.357358120001805,1.4544520744685299,0.74229445364751223,4.2276626217589603
1.6116699817244327,2.5081952325777142,2.3524243366675464,1.1600366984561714,0.69585903082344791,6.05238882159792
0.37653296158016325,2.2536722714841799,2.5056510118781943,2.4389005120185074,0.79425313255876206,4.3173659918675593
0.11855679755244342,1.4212633610296159,1.6705397773697435,2.7528500425124389,0.17594861349350552,0.73737243467095182
0.96523090915930221,2.3628241895009694,2.4550253610567321,2.8987118348747845,0.43234265387820453,1.9263224075540313
0.43911115011785906,2.645617634144187,2.8674687116414415,2.2253028691504109,0.26305249496579786,3.1914499229891198
2.0484331512551024,2.1263676356605008,2.6316850559953191,1.5027422983303513,0.11988763090168125,4.1375300738739478
0.70013903725691651,1.2718359649903115,1.093059157302336,1.7836946124249951,0.70207809646903685,0.90686537634132558
2.551690009006605,2.1238343304209839,2.7080668979385334,2.2867357601662355,0.31546083123126323,3.3347405275319923
2.1427504717679855,2.1598132769721272,2.4867359249577423,1.0808762587571195,0.52989204345715635,4.4082922023531976
1.1537145985335222,1.642413821203919,0.94765042995526949,2.2772482192749015,0.63093735730417977,1.5973350327877582
2.5134525795976272,1.8826295197860348,2.2801077481249372,1.769174571538854,0.15521730496715361,4.1424605342807403
0.88340346294492855,2.0696026384035444,2.4491976218802489,2.6987633431303797,0.57753678312004875,1.6270367328496893
0.28519955733257496,0.18783789054158431,1.0065283811751939,1.4962177397361209,0.73102823639289571,0.087132023380902007
1.1928047835236226,2.4018417891711938,2.9282638620105335,2.6063099070567617,0.51748876784711106,2.2206617516009093
1.3455062569336238,2.1246049927893158,2.9522162949889648,0.73708379903489041,0.37313546771407086,6.1469301217384142
1.1755031751369269,2.5600785758299911,1.2554901098737108,0.9998360301071878,0.2705228499703643,6.6921925376972631
1.2549941354337804,1.9998234138034918,2.2087061665548688,2.5518120788401597,0.77812644207520565,1.6098654532957879
1.5753849877844501,2.7875998865963907,2.9997811237692953,2.3314983295164695,0.51446484363327405,3.3341215360916534
0.24863085653104922,0.33711433364324311,2.4782107975669199,1.4292493746303412,0.031970015912568962,0.10171518681775173
1.7092234950168699,2.7787105202265652,2.1621718370064937,2.8561912718782771,0.23053045936169012,3.3514290863324248
0.50172218651980072,2.1085590459732693,2.9239699836598314,1.9614398158806665,0.40726987084804311,2.3892900667648083
0.83021472357161608,0.66792485622458397,0.97665668580722165,2.6213394294392924,0.29538222674764647,0.73534003002587189
0.50332885634663627,1.4738732686865423,2.8850949893937328,2.1785943908635907,0.63767034834366931,1.1924125009939393
0.47685635030543583,1.4927874478894234,2.7917501740571513,2.8607715428120093,0.32700530571863506,0.778967281747181
1.0064722106315496,2.1432813972288027,1.5045489380917096,0.63931970101919844,0.4789721938620442,7.4638462250994939
2.3849469480714371,0.96227033320194821,2.3898957492855892,2.69314567061233,0.12835127688864595,2.5333524717067073
1.3497858586537357,0.57576622476610706,1.0236889231782014,1.4579981926581025,0.52163273954894973,1.8456891683515728
2.6713716009106059,2.7541110262752153,1.8084758523166808,2.8917443430588983,0.69550075164498137,4.0557034633377658
1.4103616769049594,1.3719812168173806,0.97199463854008028,2.48026939207457,0.27467177944434901,2.2938015941169105
1.7844659121594477,1.6550753439451995,2.1613901807523064,0.63597108696088822,0.08130521852386724,5.4066174817776238
0.13034569606156468,2.5010708848387178,2.0534014397323364,1.4103505380770829,0.0080292333289615492,4.4408038179519451
2.4730756502615359,0.84693653568441352,1.8829695258447638,2.3171945328160284,0.37991461933625925,3.267360800488015
2.1267348352612201,2.2751469554877408,2.2450419348063821,1.5435568103960993,0.61241930162275804,3.4954825788641841
0.65066280811686228,1.9661077128983095,2.6622974567352991,2.7632010272488112,0.13236907375193194,1.4586628919902078
2.2425555933349255,0.34019919752731553,2.7860837647319263,2.6630121058832037,0.30373114561954068,1.8489512962460108
1.9540673278125631,2.0756855749258114,1.0342849379448387,2.8519629233664645,0.42855970726915721,3.8933983941043562
0.60212164866056217,2.0172818121137666,1.1739293804217574,0.88635805588469774,0.3955531516028285,4.6921331065036007
0.48257966045354161,2.5897866128420768,1.8337143501512561,2.0699978153140344,0.3034515293477153,3.2797957649084717
1.7714858647610048,2.7147682806861146,2.2075894825562861,2.3148887740496713,0.01810303328387004,4.5297175478239717
0.19676143902263371,1.8176466435294498,0.53153262280620495,1.6571278699355749,0.22627402921902462,1.9963085385253008
0.971609951087267,2.0580959516215649,1.9221544328272619,0.80851381179725879,0.32169243670640385,5.2403507627946118
2.7049606379928961,0.71543627511892138,2.6856642433803084,0.64168787309934816,0.26632465080266077,2.9457880280984892
1.9849151842075783,0.58586143521826162,2.8046674205367692,0.55627602671100851,0.4180854480162941,1.5066617773008959
1.4821918470520277,1.7926754967612484,1.9042497063390109,1.1556225600523089,0.11252899293210145,3.5767668570449205
0.97566723397737021,0.84566785150192714,2.9165150593985447,1.5615759161008995,0.21233009324203672,0.64945800787643682
2.3898620326210662,1.8794740095117171,2.317728394784389,1.809542938910778,0.20710603959726923,3.6650721588423298
2.4455946673786224,0.67438516764691714,2.880003546930519,2.5460683056212354,0.11733406883325995,2.1418977696355381
1.4186347248813329,1.9177925721392997,2.7917584574121714,1.8884733858064839,0.46259097056738008,2.000241664153751
0.35917485607249722,2.9510532069286879,0.891588524320719,2.0958443235639663,0.048298494576642176,4.2349012955462673
1.2838464662499229,2.5002524654570495,1.6224532527710109,1.6552052373407435,0.021472195531287142,4.7106899617045155
2.3057435212442603,2.7074006977753986,2.2610545805202333,1.6633601751316909,0.35937247621198565,5.1035823586777864
0.46021548465350337,1.6813060815084546,1.2455971350289641,1.183058623448183,0.084433873691163355,2.4693962114075716
2.2028202784395208,1.4706983965074898,2.0283201928764822,2.4542674127828592,0.78352428684674447,2.5855277648168054
2.9345396655944413,2.2958551890600885,2.0372821686107656,1.352662376458563,0.38858343241322379,5.8534167260088585
1.3199850809037088,1.11226952498562,0.57690245431667098,2.7385904756565842,0.42920248719094034,3.0268723095869809
2.7524939308707661,1.753360535549896,1.6726380957163514,1.1352253726031192,0.64102895425742512,4.663874216686386
2.3243488800728307,2.7420589146866519,1.7956501117106427,2.3401248733522522,0.25966746206049368,4.9401285236948294
1.0941053582668554,0.64270321581769463,1.6298803881067458,2.4708328120926688,0.35382128254418643,0.74720934925576687
1.7494930034386835,2.9183638687417743,2.9262886354693203,1.4419135281963584,0.34632308553602809,5.9438644793558932
0.6667146968949208,1.667044374736435,1.1482155993462102,1.5015597080214018,0.38204496451240466,1.8630572732307502
1.0242863785739085,1.3210608604915641,1.9002117631174245,0.87454512569527698,0.63070125006091271,2.0318770493138683
2.5213365431673851,0.86356939997671844,1.7959071043353902,1.2586639048747268,0.47972971002661197,3.5627147669013404
2.3850749042512636,1.3872659177973352,2.9365965644814418,1.0282981397291542,0.17028070026813175,3.2546002055054184
2.5825848861603813,2.0094373040094968,1.9066850038040348,0.72852139920458447,0.68843183042794476,5.6609136892771952
2.4813951865000066,2.7331475348872942,0.70192578373679959,2.4712118966959746,0.37821286679853516,9.2183760548015314
2.0686594445926576,1.2703890085253726,2.0849629392335043,0.51114814938471598,0.4148270130851972,3.7417105131443038
1.7118506243959644,0.42288423673341802,2.7402577571256272,2.3961884483074947,0.75855125656211353,1.6849689432921124
0.45916799631163729,2.1591230402002637,1.2431159967095873,2.3656167513356472,0.77596604459350726,3.1242019688820335
2.8426847404970199,0.40032855098758036,2.5968284804682744,1.6975435294713894,0.33386184515202988,3.2011169598499531
1.6238166485501595,0.90613019780622805,2.4375414550587706,2.5179905805112694,0.11634014532818525,1.2870477561773703
1.1759637618741101,2.747294849563068,1.2405437094472613,0.64856994315139815,0.35310134745603983,11.662614510575484
1.4498622430350072,2.2800037140063396,1.6683485475453974,1.8849539188756617,0.67384809141154844,2.7578700660118813
2.9006315375413587,1.0341184483984229,1.0671492106206171,1.9861266865616243,0.32958515749520956,7.9254514386633277
2.3984928522395945,2.1593236995729419,2.4300985469356231,1.232049679503378,0.090454805486345713,5.6565784049488128
0.59792198656307805,2.8065737195315057,2.8459356634278268,2.1291248799372227,0.60378965229591852,4.7242394354833417
1.8504648728539692,2.7961452063700181,1.4695108219170674,1.7651298558301582,0.47546304480047719,4.7866372008715432
2.5524564387878854,0.27418280419015134,2.4627878326305987,1.4211665752086549,0.042195379859028041,2.6714750330887607
0.3667746944807686,1.619865796369016,1.9722345352745285,1.7268671173807331,0.78668919641804635,2.8368381033629424
2.7511981007937254,0.58273777217542366,1.7661768998207312,1.7781498659856103,0.66938471556240475,5.916393851634874
2.1018848693628773,2.4708131580364046,2.3913300768470505,1.2556351383701645,0.17820656447614064,5.8263232912134466
2.8766010660840293,1.3357402495436284,2.2976221417176834,1.0932238135320687,0.68070286215159426,3.6018576140430825
1.8085255329576724,2.802380218151526,1.8437807124044308,2.4339958246464848,0.16706215851738426,4.3217168272206123
0.54863783734789839,0.68836154715268749,2.4648849236463217,2.0924465977008389,0.62708445630902121,0.23074686461980723
0.15805100203107128,1.3194004531670191,0.86157978908487398,1.0423665949598058,0.042362394905703038,1.6834336660897142
1.6395231097535352,2.7552811228997292,1.3467902546592656,2.2842177757636009,0.34971494210060289,4.0081806576714785
0.36754388350119371,1.2515952189203374,1.9913968489674756,2.7909266381812619,0.29654599043471441,0.56288684749367757
1.9704438314407846,1.8945061319270176,2.1870018780089913,2.1899907585873404,0.16196241150443608,2.938775225743476
2.2952933117805197,0.16756727053635401,1.2738501750692415,2.5508540448896526,0.34442932597456233,4.5381863969577019
1.9901401385458406,1.8943214810709279,0.8476097348402416,2.2114853312998584,0.73128782421542826,4.8752742775377103
1.2307380042053904,0.60638096958580845,1.2243155247448883,2.2720110866475545,0.69127854380578235,1.4946088228502452
2.3399678368396382,1.1129106371952462,1.6566300370549651,2.4437712835848551,0.2876843838466227,3.3440778986493496
1.4203174732183466,0.15609079769926656,2.7415751977700733,1.0421688420722524,0.51080985014586944,0.84592929250652094
2.340983313169366,1.2703338408269285,2.2074756653772649,0.54867750998290155,0.29987613746595648,4.1788935690397899
0.53435285859739456,1.9940507524984161,1.7989043938199907,0.51706798468865511,0.14153347169179159,7.6900079249516775
0.91573234479168353,1.4655008262798463,2.9366090773882023,2.4558484513650995,0.78178036071940693,0.97404490339243666
0.46102969517160863,0.92290752066803039,1.2257429401472781,1.8195919947770895,0.76226278992738039,0.49447371140110985
2.5387595632297426,0.38096042094538207,2.3012632200928103,1.3685739563549786,0.55212976075774323,3.3158283681258718
2.8366202664113902,0.11522522471425051,2.8723196705169638,1.3500334378497796,0.48437100201600214,3.46284097539837
1.8425333447113732,2.1002061662295617,2.5350838719776796,0.95669130943923086,0.10462517735404848,5.489865350390069
1.306295563522045,0.97428977961622576,1.7219479744141486,0.82261225135422866,0.66599280657808047,1.2948861279825339
2.2990167597461015,1.2671338342430163,2.506392408827288,2.02576208695517,0.32085492753496098,2.3095351055894171
2.1541356728134464,0.61070472384643615,2.7011955533310172,2.6106917196993726,0.35704675724901397,1.7271537877140295
1.1132588845082414,0.35168751504592144,2.5640768354185819,2.0742623729534548,0.48648132183260018,0.49493234154204879
2.6955682049220679,0.66384806831355447,2.1004558980958783,0.86022045226313415,0.20795483053999142,3.5724074131110477
1.2821023265686851,1.081964847635204,1.5008134980810448,1.3241665034097676,0.48643839626077412,1.3387913207275317
0.19359764819726114,0.83966806421445572,0.97372764072902229,0.81794639247693013,0.030778106628462077,0.89008866858634994
0.91196721557368254,0.85321967508212193,0.63274850912749736,0.67603741779918969,0.35460769435854778,1.7700612053359632
1.2149743029660212,2.0205215080841494,2.474682450784524,0.94174431954184556,0.68472183046645829,5.1385958595311818
1.3714544168382705,0.96974059596588114,2.2873182596393065,1.2597863837248306,0.43758702532423382,1.0922548561732446
1.2999281845392041,0.86888167143938644,0.55950308103408575,0.86539559363303797,0.26299426713406099,3.2646015147823224
2.2098172084068239,2.483300041250919,2.6080904504347777,1.3150302710210044,0.58912532771138326,4.7025858109696479
2.2634780820864977,0.38071723436541494,0.77736242517648446,2.6142281965995453,0.17201279703062991,6.6344466186901689
2.5930208995160786,2.1521775054485759,0.88811596695870731,1.322440885567487,0.22580906291691616,9.2177484233409199
1.5438507257126377,1.4290002521453147,0.51998206821865778,0.59271779453351203,0.62903128693702148,5.0131379046534104
2.5672682653199477,2.6547290074030871,1.4068622307335996,1.236443364558532,0.0077844902775674463,10.304856708394572
2.405396047800636,1.5724390184013921,1.4032967891563506,0.97092407805466552,0.5745486836555751,4.398041135829394


==> anc/competitors/data/v6/map_heart_rate_adjusted__s42.csv <==
x0,x1,x2,y
161.91648388447706,65.096369572124587,123.85803864573826,111.43734664742189
135.11027518016419,95.922094775777708,81.71531711299788,112.69692381581622
168.68783359291058,89.064701771575784,139.00194571176957,128.62165956881256
155.7894423247491,55.529420549805522,109.38305480284475,101.77532468314857
107.53418783101196,99.851732891878655,62.602634174662654,102.96407332113412
178.04978813094047,93.960001215387265,64.371866145553412,128.20525070656313
160.89117615922822,64.195421893201953,119.30954269297015,109.94909226718832
162.88514442215632,91.844828983046909,67.294393644207801,121.02487102007476
110.24909061404367,55.320976593569142,100.72927015820433,80.086696824064575
136.03087503164537,99.955236523711932,149.17744759287109,118.31820323880589
129.66384193860651,83.284236805326842,50.400760473333946,101.39458734231341
174.14119910788816,82.50625077793984,51.657980189755691,118.4261953414441
151.50920960645317,54.522036349206637,149.30845819305065,103.90500988834809
165.82092906166639,94.851669944831258,108.46388341341655,127.5086471895288
135.47313590618649,51.449975160223474,62.690997551851311,85.498613123940032
118.17909774278215,62.041402902057357,139.73021997540937,89.979801138304794
144.36678296126678,57.151093758331754,138.03803001276921,100.37916950383523
105.10538048833402,88.838397034610921,103.62004131113753,96.229204171318401
166.21049375940657,59.910211360644894,112.17920298607565,109.29892170026167
150.53315192976518,95.531911356544271,77.318719150087631,118.7854713130519
160.6470192068299,82.813451966374515,55.051969637200514,113.64039857229666
128.36207745038948,51.808135524734809,109.45676088908644,87.126152179968926
177.65584195159227,50.271491706435022,79.475519320276305,104.45705215414871
171.44968970577582,52.582895850719943,116.36210466603519,108.40684619234203
162.27067976590095,80.296258882386383,133.62451768426013,120.4923687175536
115.57109662815741,90.074090542970765,51.816054391436403,100.07348765603693
137.33768029816275,61.927641031369426,109.57137746857273,96.728292242317266
103.5043012629783,92.470442146153644,73.128053968685222,97.079877228679408
112.34315936540382,52.861597007663022,137.38884979038014,82.297036708995222
154.64391625939638,90.048192682083808,75.366450656182849,117.2068019589049
159.58097247262538,96.389771508614018,111.07701332354182,125.66577567242989
177.40077859473681,88.60541995521902,105.35408400896114,129.13383271471619
126.06602865105216,84.906039198931865,89.616650005924896,102.91518016090544
129.63677648278951,91.899010932769158,117.7620763599794,109.68536671830367
137.56446490206463,52.007564977353319,122.57696347154339,92.826107948679848
115.15770872674285,60.089105535952768,106.69377953193867,85.312317478477468
110.39372042683773,56.246183965282157,125.84222371847541,82.291726674234752
138.05639409807469,75.226549509649331,148.34170759929376,107.14474194516401
118.15274792407072,87.259406416442232,91.927238790080509,100.86213661211396
153.58511957460081,81.500592228819926,101.45830518855308,114.06477502271262
134.97215350978647,92.55655498809675,51.246987794121324,109.16210849192001
166.61425568462698,57.760649622054544,129.60285563103784,110.61162545243798
156.02120816017992,86.731054596758071,102.02300670459938,118.07983303456373
124.98933131056329,59.652074543445202,90.79614303605652,88.332214369807133
166.58078411161608,63.537937565890012,59.407196308939582,104.88786086154828
164.38114859974417,85.495234864065196,138.96564216753973,124.68250438914137
130.99827032241396,99.010239244934098,89.500724004055641,113.00183182958087
123.06624831441952,80.577180298853477,118.25815982092203,100.62818753922248
154.59964031799802,52.725015749564783,64.937415636815075,94.282211663281558
111.18019868874478,80.815448496376632,146.15496295410327,96.161366787229525
115.99265619800866,52.117527579008353,67.844176182183091,78.396586598902928
100.58898158008044,94.207285568340865,69.954199289949031,96.848956973750646
162.95395020017108,85.478914255031043,135.89828605577139,123.68014563339183
153.18806852736259,58.656392321125161,141.25827441419312,105.87590321923271
156.41323029010681,54.586050291209901,71.214740752330144,96.89093516104063
162.45832248175742,59.176661444015949,96.980088817482795,105.27912717925942
136.7132620430672,99.001358977709629,123.34949045628298,117.02837982197593
145.4992956762315,72.928032122924492,137.83657338108014,108.88011824846353
111.1837598502126,89.204047417070399,87.905269503730523,98.775911574067152
109.16240588287788,81.820417105388842,101.70194868494292,94.180153649471194
153.47223694323773,78.620657497931859,124.17164105197349,114.47501086094975
137.68769649145059,57.256512733252485,123.11359766527954,95.681410249796613
145.21888851849511,97.301222677904747,128.2960130026085,120.4912269809864
161.19990859328203,65.067131625735897,106.99338186415264,109.13363312392622
150.77746560004726,78.900860790377109,60.461509680477519,107.83506202256794
144.28635205263967,84.988797229453297,140.397329087804,114.54725230344039
144.7365728596331,82.461657762265446,136.55725393210281,113.21728941785842
124.31600784500898,97.029720484775922,129.80974358183329,110.28462647229132
102.46542676543515,57.421949496002902,59.986247716072953,75.528684017488501
134.93739113858899,75.4176369223471,70.439736708142917,100.09022279281747
117.16677382556233,70.201719537038301,124.3600365107652,92.708878491512337
132.68229149797088,73.708436474130906,52.314009458194647,96.87199920340214
168.27224586145329,55.960876309887233,147.92246337072797,112.95967760023342
118.71515886922725,56.704730493638266,87.714468035568075,83.695225942729607
104.66421933512528,63.903777289062873,121.93125336908236,83.31868930812854
122.51071136175972,65.235230188041569,138.75710884880434,93.672995186075667
123.48750062133469,71.395160684067491,89.462988815008231,94.178036573552077
152.95332117815161,80.54937735183141,81.9132488599666,111.55968953742317
144.56257218730227,81.731455870913152,110.87411288982467,110.82533739547
162.71185672851308,70.590544829278514,108.09893737480508,112.94043686708221
153.14508322619099,70.439155471434859,90.91399776247971,106.75506346751203
132.51094891520563,60.881426334848101,110.17747558677084,93.989520756833357
165.12163077328279,79.415312420450419,143.53813695664948,122.46094779101998
113.35783359261632,65.8520455658619,96.764025662659648,87.045177164785741
101.81696585070884,51.802991713868188,69.674218075063123,72.489224627998567
107.20382886205134,70.920002207843027,87.72059828830038,86.713071782487134
157.78874804771601,73.706633754508516,89.410698259311857,110.47514013135694
136.950178420111,61.279643410210554,63.110869302621985,91.981679857560877
112.90174232268814,78.62289665610578,66.287150055455498,92.661612109792216
140.08358200826908,78.288595021596052,118.45620733936772,107.4649404764304
112.18496821705347,85.100109055518573,83.947775420890267,96.766568987863849
155.70563000621888,82.397424110060498,145.48983918558076,119.38785095997139
135.69250204592245,82.621652826051587,74.359674535860734,104.87063035900658
130.4816980877186,65.81070759120216,59.892450510482234,91.800099372384352
124.12096713183013,89.371611099297695,125.3504563000258,106.06591575180539
150.42260744951108,77.45721917998398,138.10360519178701,113.62793711801618
128.94500884427123,71.570909758994503,77.811335687148784,95.861588797542467
107.01199354528808,81.30062404705285,70.208810164547799,91.951573573677052
109.44047216964123,68.032866722512722,68.576613487108716,85.104888545074445
176.95181316396116,75.636962230337915,102.20123013665123,121.49626591426687
172.68645525660855,86.835284424111023,96.841664124677095,125.1429350994004
155.97657070485997,94.320144336185393,75.943983985453428,120.28568662593949
121.26959691676157,96.052859864759583,54.517311698942635,106.02408154859336
177.53411018781793,75.181646259154959,98.149134032628069,121.01292619645864
162.30007231726358,76.013755737028447,145.93323476356085,119.59868976176971
157.35121513271963,89.993520538191831,115.25192007526633,121.53728411502127
135.94892017150309,65.722534587210063,99.550655662861843,97.286541105725945
121.77932494761272,91.869118117253436,61.069207402961609,103.93139752053843
107.71127697227995,74.70708232587117,75.243629054958731,88.578493014264509
172.20819172350733,55.792836216763419,79.477394957454266,105.31277056045522
136.46210318668889,53.602957353647184,126.48035526072343,93.522540520426787
116.18906918361843,92.099660551973159,137.67107972646193,104.02886327596477
124.4765299320522,52.778395845343894,140.16418535664383,88.4981927609835
146.33756551535168,64.030571806682801,148.45686082507541,105.8547252224694
114.14182263513854,66.706502025077299,148.23666831045324,90.798142491365894
168.52914272739002,58.64972225957969,145.29991327679812,114.06849533181031
160.68156238681681,65.69466849009946,57.182214050288437,103.55821655454514
157.55703647607493,87.134628336254281,63.779353592780517,115.76381782592077
134.5674431820083,50.734142178003538,80.446652647603287,86.492061644730484
150.18470725619545,91.358671226034318,105.28982540644614,118.20380279155026
146.72783751301884,92.827401178727911,59.697788870547932,114.47582941102181
151.9877281243856,68.613078659577411,134.57969578021425,109.59135493587118
106.75554569119113,57.680644953031738,111.67561790773091,80.451926033057759
133.26459217364877,80.042020397254049,104.2364402302205,104.26274678970685
103.32913390895141,55.983627793244715,66.531132336729115,75.387584970948126
139.5192655395615,68.245968053912634,75.325547440019733,98.208596405331022
126.38889698662283,97.921459045048621,66.031202498225809,109.57140055695902
111.56193510928375,99.773223629181857,135.19331577947986,105.57600441013059
108.27223741780413,88.605244567729272,108.42278600612181,97.654172396855088
147.01156577421696,65.548075496038308,123.51294275196334,104.50518178116182
113.64743748295089,84.383252458304625,79.603286291002576,96.835863874745641
174.00960947014377,85.270318274200633,87.125263708827717,123.83200534499906
146.4848911760316,69.392084758182492,90.485496442653385,103.20364790912444
127.74958436278696,82.044431729307973,126.00149717440348,104.03783329083961
147.27323931851333,50.536382248783809,127.23529876745681,97.229556575104709
101.8243096823758,60.452882930112075,70.681352751403168,77.614479848085807
176.68473705931564,76.254415148363051,144.1538856738099,126.76932675049987
138.58427495543202,58.187565212914791,62.065533744368636,90.706317069697974
162.61881818002291,58.295343393826684,139.61220824236304,110.19988689697225
106.61839999379508,91.815214527511898,60.039564564980928,97.766797902869698
138.93266646705283,99.456650134180279,76.453981115131114,116.10545385268507
139.25655954836168,77.798471401422418,134.64785360679571,108.00988007682753
175.02611639799863,91.953486544085678,67.949207234608735,126.14111760563793
145.73824419008602,99.516083216313632,91.356793130996977,119.8366464154368
137.8791520845563,57.079794428438731,94.985929994412629,92.953345010858527
121.35805304735149,72.412280662717549,74.525897302320971,92.941658676990755
126.52551978740418,69.628635792095992,121.02452013359866,96.667709209702736
141.65379219772302,54.002464182309254,135.13346494022039,97.140955620997403
135.11291682440373,87.766508639737225,137.45751398555717,111.20056681892881
101.72896639042644,71.688951366129658,83.932214573656097,84.627746308325754
166.10335393554863,73.466346709520067,103.08503942878144,115.49594654506085
171.69286174718133,57.533648690662005,74.840640386565155,105.45868733272486
111.21992711988887,59.046332611543406,74.479650155014539,80.9266640788708
144.32289148312395,95.355181107810751,66.125406285192412,115.40013722377196
108.68605929083549,52.232454448713945,144.00190108075145,80.617455750766482
153.77920744318493,61.642614247185314,138.798882860558,107.39383744928412
122.49870270712066,64.602966515726422,127.73587133276922,92.582994229518377
152.75381077535215,74.509877120079324,101.7661521287729,109.88547609293869
158.1595691429506,79.322258650739798,99.060791551187179,114.71019477051951
161.49179935341255,74.664498792533323,102.9745666182498,114.04671235269034
108.61927567647173,54.2057667278441,103.65680135770893,78.930621026807785
173.28094761100863,62.183372702785675,93.456308469769027,111.30489549953865
118.41711927159047,92.179419238127053,63.175483289206745,102.82695550518352
102.99300449409438,81.879435023922952,62.566385286853603,90.432112615781321
144.38819755131868,82.457452506713722,145.22497158456832,113.68726719861004
129.67378270899511,83.510162767567749,98.203075958635054,104.18424871899904
166.38317945059305,88.145150951976461,145.32055249051888,127.60721258914543
164.66011776514415,52.905424086072365,66.357687771011001,98.683412684287035
125.37111142581722,68.330419246630612,105.44165520399335,94.371205662588096
176.23195160557958,76.976371763083932,70.771725335153917,118.16009947262094
123.2734270512095,66.922824164866299,75.318460612660147,90.611611914153187
141.20457033853717,92.223943664359325,53.00545787611788,111.5030391195468
120.47720724540822,74.128625429364689,61.895331074021129,92.866170408237508
174.88348560391705,88.431379472968956,141.68484076291958,131.65931796512072
113.16862540656145,92.600775844058461,82.153299148233174,101.41582623721744
103.59284955138632,75.239574145174899,110.81292119145915,88.366446156954567
134.80776480024304,95.477612193567495,96.50141319892731,113.01106092321882
179.39004512446695,79.356197026849031,90.045124524527836,123.1764392694042
171.33418130039311,92.513714941686089,103.18860913460682,128.28451799393466
159.88864155655594,67.029539779576211,68.723894461534144,105.33101029835633
171.26339927028198,74.940847926574264,148.86038985195765,123.93362492346925
171.47573117582905,76.570552050228883,131.83078687038631,122.90297049232034
141.50866883091592,55.248985794803531,124.16146327315153,96.56683535741098
125.27432414646344,69.927625335077039,96.875929701395251,94.626151426741956
161.76099456887903,95.866883627583803,65.287712212633593,122.77443114018239
152.93290105342089,81.541612018237117,142.06658582735679,117.27151742909885
129.89261830989682,58.875329121848374,84.138706738172772,89.481397995904217
107.55733344492123,66.942781780480246,55.010668969693377,83.026664218103861
159.7431689079221,59.580150483134993,84.240367681062864,102.75926996349371
120.99684127382918,51.241156589928629,129.44570304958842,85.096020910351299
174.94505204270234,96.373022925201326,112.27087449882082,132.88741303817903
119.27764600045478,72.410366412843572,125.08385847448596,94.911376877180373
109.82063459291888,65.376753621039313,129.36353838623774,86.942535584326521
166.48901376999248,79.92385957788683,71.195461108054261,115.88601574359782
112.26274532995953,50.36572281465078,142.37833160931802,81.367094001479529
114.34146465261912,63.901105330040693,93.798960292037265,86.223927819949125
147.95062332166748,85.151673284944621,113.90136492641646,114.45879014721744
169.96496326699716,81.688488653463153,50.230877258674198,116.14077098929845
115.71477325716586,99.090297377126774,149.33684984111778,107.55555064736129
124.82589383200758,81.017885482902201,78.089638596415512,99.579670085639449
162.19238705929422,73.875293681386637,56.206310654015525,108.97670807984619
177.74611408487738,88.071628159200372,95.826204153651389,127.97600722949898
140.0592948961874,95.16639359820266,62.90300571820417,113.36972913900232
111.51180020410007,86.034797335917574,65.232671015757575,96.436527818298998
101.11490301665613,98.160561177468978,113.22828130302102,99.536912043000058
118.37248239990842,89.100258536908854,89.292739157023334,101.89664887163249
110.54577742292169,93.340071913096324,142.1852450154995,101.95363167563355
154.2126938890286,55.705203559181861,81.915649460807003,97.895841424579558
109.74660037028249,86.62067514968939,122.61801283839011,97.655016467203112
140.50639452965063,72.004434976368429,96.109943015490757,102.51054494389004
155.54099485143092,77.655190120563759,115.99513011292788,114.19875454619836
146.4893287376722,82.705120474117848,109.96953567159903,112.17109292019916
115.98205213280461,98.490755835278463,97.27839727589982,106.30471393758356
164.32996209458102,99.22890407158124,145.0061094624437,132.04031459413596
157.23257036926412,64.411412274395261,84.271364275495586,104.42899319724526
159.11872031324333,86.687674871895808,67.723550124927257,116.47626491139806
110.48462012458506,87.49917689676343,117.80940608798282,98.333854860351025
109.90030429202757,67.324643065652438,134.60075613079087,88.251470702962422
174.20500408052061,56.193488743211049,54.025373993992375,102.7880283065583
131.80625550599524,52.047348014285987,94.963268842268064,87.456787376190974
124.07589534247518,88.867156376458922,139.24876896873263,106.36936850479535
139.08672362812268,74.484987090845294,124.96186189228675,105.49086408315462
153.0291370210866,99.27700847474631,149.18077164976282,126.63775171227095
176.4498605637576,73.24867280968266,103.14138115972438,120.07824041926258
122.9156981505644,98.89584895369201,115.99957188011513,110.16594985681445
173.98467434496217,70.578800109702996,80.248028113792813,114.66047961065341
101.98875931090051,89.684107527998634,144.75355996659923,95.88201319602554
144.41584338614598,54.240963615591603,86.633548855653629,93.37327776246056
150.71800893448682,77.773085506888194,123.85107126866286,112.68607853013815
108.47179230006026,90.102989349286219,90.314020411908189,98.155446856607881
111.22716776511301,96.235083360994423,106.18189300629993,103.09273669692101
133.52914554530429,91.129154530871574,121.97825350215462,111.32740378857143
177.29855297145454,51.848536360058709,100.89341517513543,108.43553857346078
147.68340425874982,68.635117065336715,140.70863269095085,108.06838352821916
174.6418577280169,52.434923615692561,91.930098792781024,106.24460650409023
164.34887324903767,55.464114555727903,114.70717981433252,106.38392123788856
137.39052812442333,83.765281433374213,84.236243330005408,106.88224003609895
162.78107594017499,85.662909815584911,90.81566682310131,119.51614985363486
101.42694271815901,88.686034137581316,94.005010823355235,94.327785067991854
108.73151974125879,93.27282740278315,62.580701831228524,99.535094853601919
166.35428919061891,86.971573423825504,59.172367905900671,118.80458554213402
163.74536706601293,90.043579605331601,116.74899231467579,124.69070076874638
118.61125935731469,52.448185491163962,115.55177383430522,83.45631252407037
142.46156724792428,61.726757522064929,116.29097142100953,99.635720072211171
148.48126565600086,81.09488866876228,51.97664453426917,107.53541439029256
169.41911630208091,92.90626523124115,82.654684267177998,125.74448074178852
148.24857258709807,50.225006246982957,69.780984725919694,90.781000321892634
133.00572554189444,75.731467105817487,127.81514225440124,103.41659337714989
129.9347234725746,83.864369968219862,136.06304013961301,106.58975345438795
134.0705669098808,51.480364456430664,74.668037722614741,86.135349288844338
152.15448204639793,70.0677778776694,116.78491588479864,108.66017686327619
169.39925054018599,94.781744069184839,62.936280345827441,125.04089917177384
136.31175056610397,83.580640442792941,77.515252560171334,105.88686516626957
119.82716503610865,61.882918168029867,63.865449623341952,85.445282089674791
118.9329890398065,92.639056481595631,78.352076659922915,103.78827528919535
159.68114241947572,67.401571170475719,117.47365473492779,110.86233187303635
165.32550107391285,92.667233557202962,141.03269101852524,128.94109102886782
108.42224638833,64.947182555945275,70.252240792418604,82.959018404014387
105.32470855641425,79.516012544157448,104.20790349507192,91.260246352256871
147.55469310051615,69.847003387391709,120.13911012434323,106.69342022306679
111.69385953541587,63.741252537753354,145.29224684855657,87.926183262505432
165.97313523650729,94.327878108593467,111.00604828871738,127.51448120768356
124.82677391392596,59.379684096974565,75.510693102738074,86.907569872930708
111.50975463769142,54.240579561788152,112.54781569139362,80.874032010325323
173.67763779899602,67.096346927283022,82.049116167801614,112.76205377420523
113.24253781882226,85.881957382078383,147.61283906917078,99.757476474421679
122.77760658703485,90.371580298814081,89.967613516363684,104.56416039236666
112.28907161536469,99.937168503338242,118.54277207610141,105.77037113268501
109.23920509322839,64.818102850558247,52.322758234675845,82.266148102432652
101.69184130691521,70.397097556564106,90.006144613475527,84.104426072142886
104.43163273314082,56.841063901481313,137.51076133225115,80.399010038660634
113.97131767486822,78.743596481151684,111.02274444332458,95.06203841997096
104.27055461017403,99.879001863145859,94.394288639597633,101.82565926675996
147.29150528887772,85.044050506032931,143.59374994357259,116.31172513242569
154.45716214396052,79.760642020668584,135.39843761472292,116.54704420529545
131.49043654656225,69.618454646089702,82.221567382293827,96.140862267932562
125.43928775616395,95.764938014277732,104.45484020413396,109.27702878164055
140.3620989617784,74.845829806517472,98.982425609246263,104.24814971318074
170.0003953787687,56.718345665653075,113.22025001148623,109.4924084593803
168.09053014577648,68.268923159956671,83.411126695875566,111.20153271401335
103.47800496102336,53.358333442388343,74.420500076588823,74.373742265247316
114.51987276772192,60.098951884439074,141.26718352555361,87.283324037580428
118.93958968835167,50.883439049995609,142.38744994985063,84.970378852011208
119.95100606657695,72.663995825008172,134.3322885761979,95.891315971537125
145.69861213942181,81.727013247589866,147.82044307645612,114.18521299289432
133.30099405625538,67.164623118945386,124.49915257796886,98.870332091790445
103.94032959420753,71.019088575263851,126.46672285619997,86.879227868345154
129.88913107676572,97.960463642228802,126.25900919626407,113.33446219391597
141.90023589741099,87.598156078745774,98.060763094230651,111.90772648045186
108.13375223229728,77.042831847247555,95.645219451427167,90.871273058123876
166.67668430308478,64.227043755591268,74.022627614900316,107.13573504609712
104.15694931720834,94.849839938649751,114.48191943592904,99.199780928843111
173.98734952144497,61.754855844032974,78.932013610233454,109.42206281972604
107.92905132639004,66.267136525833848,75.780840970235445,83.804178338037133
167.48599612782021,95.453240721147424,108.59613740960548,128.6110248103121
172.21225151420936,76.477102764253615,90.99823882250432,118.52377776732675
178.36565444692741,87.11589747089883,71.885660879463217,125.09977617536293
164.16207042188748,79.537239708188309,131.60560167528311,120.82795595900346
162.35820326170631,82.671960450474756,136.0569919294376,121.97866517224709
151.39866207964383,64.969164575741274,66.769951967778098,100.41597082835085
162.31970836625032,62.068603081333144,50.750703279999989,101.25684474272406
110.76417667305176,66.124617358433255,83.612996852937371,85.334608731245012
142.88544287581098,57.772078204171123,129.75108356807527,99.111750096536298
141.13782961523316,93.715718264540371,133.91738662343244,116.98578927456921
168.6057715298046,64.162346662505698,63.832907011604924,106.62898978174775
137.02394924748126,78.074469720719236,127.43359011830512,106.54237053859168
130.80715968802826,89.598721257068703,61.570416730942945,106.24217081171606
151.1650616989688,89.191205468785682,89.006259015652915,116.26185134453313
121.31706540006769,71.919312929209639,149.86095150119158,97.103924269356554
111.18147287631655,73.812865429336284,69.259082323090979,89.250244438203381
138.23018192189966,99.735087446751237,65.396358257762643,115.45939541090608
133.35114948759082,83.7298738489512,92.280033254679353,105.59975836899019
118.6055952423099,90.731922155894125,111.96685259698614,103.67534720937529
129.40094480921024,95.127698460961597,143.29007824132532,112.33108913687337
129.3113959860998,89.379491811466963,148.08211455330343,109.65286115907921
126.19964515300364,59.258967247678378,56.964063659139462,85.925246601537594
130.35712637815431,78.108536686878608,63.799751734790533,99.350707745955177
154.85946763647564,55.094707865727244,129.07379738959941,103.46949825720017
123.75011796570283,82.64610632819992,77.063215227086047,100.01155892319693
175.90863413722724,97.767471409390552,138.48490595063606,136.53970099506205
173.30784156305424,75.636603215005564,116.34532572290868,121.50442231709792
138.47283426400628,71.648624643388359,61.184480238067721,98.606939257740905
126.2688964003751,51.79213757090816,133.25292849240071,88.278563447010725
142.83478318640024,97.988726116461009,67.635638000807589,116.42775496763612
167.88483910188995,55.150134206507943,92.349539467965371,104.84578451695862
152.20698724480815,52.053954665242344,105.21849285593299,97.749996788066738
164.35134623576619,62.303330575246925,100.07661490802784,108.2343197016817
142.61778208525922,53.276521695919122,118.61629156151504,95.475932413379596
150.63341034140967,72.755892120588115,115.26867348692552,109.22767899718079
123.05244913459694,75.804390062855617,149.2042005528055,99.855780214295322
158.79145298482325,65.628497451429197,149.94219092241877,113.13514197603121
116.19236745005747,52.548024128744302,101.64594026356409,81.313684367999997
155.58385030547987,55.580018412461335,59.519908696086397,95.723945669394936
168.85752546607154,69.225218899496411,122.78432989687184,116.78382326389416
110.56822698412351,53.026422541326809,147.66640782165894,82.211607881422708
149.1503792433536,84.90948628049567,81.832638762902036,112.41738310340176
107.60765985839477,60.351027076240598,96.120888583757377,81.396535335747842
158.05725026171416,65.103578439181931,92.477692481545603,106.09365943401914
106.75945750588161,69.70628885890487,55.141915455692939,84.385653743883751
174.87518581605008,70.830481653457397,117.22644312234448,119.80138274074977
110.99263440302417,50.083035383740025,85.333769506846778,76.420377880263061
176.71041967272643,55.603518549934876,128.74638746315023,114.2792871401557
164.07073408680773,93.138228187043893,133.21200752819863,127.88482894586195
147.49456035730833,50.061653125595406,132.12307865978454,97.662275311533193
162.60992837036375,75.408367790643752,91.666599803988021,113.77704744908465
163.60918711864687,74.475100325360401,82.154568224089957,112.67667586460615
175.68216502538644,66.654708050531895,124.88207796670548,118.97245931116839
120.27066830713497,71.566351007322481,130.1389433842723,95.244769786240525
147.20607162866474,89.029056876329207,99.125744639136613,115.14767963444869
107.6039358051521,92.060185310747812,139.30310195363029,99.787974165737779
149.29325600192971,63.017427170762502,64.390869607855819,98.154901458540536
113.7033043274231,66.124522048386495,137.906877965896,89.699249786293819
145.19604891779534,62.124142651416633,59.609523297188126,95.480123797634633
145.79444112270798,73.993170027553248,65.352552205461393,103.31846507015182
137.27881223849818,84.162917882940647,103.38400132739604,108.28076345134758
141.81054204104981,61.412643773171027,56.751848018741498,93.419225365800912
161.11387120052703,66.536787102743332,55.280710140011038,104.0211709012884
163.93957732096533,96.519230879457524,50.051874416570556,122.81736286100954
139.37225724603434,52.428464492347906,93.631665969426308,90.88874669453827
147.96747532180899,73.038480261978307,127.46238812922299,109.22580301226095
174.49889885520815,85.577902079838893,53.483835027991567,120.62883412218085
109.57868708008982,57.522700577873707,115.22576064658554,81.899004892716519
109.36828527200885,52.368701000274093,132.31273174161865,80.228688653702349
107.01672095286148,56.910268581926537,66.800084857787112,77.461936188696413
152.62906280324222,95.941159676534141,64.686373482140425,119.04848955663617
133.48866406323037,50.462989091056173,136.08009736205361,91.41923215239008
161.94571329134746,59.416098740567591,132.31246099500947,109.53000629362505
153.6985130646874,51.56417564508223,103.8941766264187,98.001902463345587
126.69102066625905,55.531473378110164,131.91998792939802,90.278963926376122
171.86932378892286,81.007464331414809,59.27560774244948,117.45494828033586
161.00257176565219,62.081945436954285,89.448151793875439,105.34367276469811
121.64279527281406,78.460602521533843,123.77975561063728,99.124823648038188
129.13536142176432,79.509769138306311,75.745195932396342,100.39689484477354
125.15519841634102,92.47176665448896,125.23289144335527,108.16894793009413
112.60893188999998,50.237069645593699,100.41786043908138,78.335682936069048
111.82266980337533,92.668472967118333,125.0265987948233,101.86309882278368
174.89019707005951,80.955954321348699,96.467963785732962,122.82822858169072
135.03232297590026,58.137174305247882,86.790434022181756,91.521089359354505
130.66558582219278,88.64686940676421,71.918921647863229,106.13937475220563
158.37485669419024,92.774577089529288,70.837934143501499,119.99905530278372
144.239445220232,62.713174187707864,125.1490810571396,101.86036911052366
174.89119894707699,95.939684045134044,61.891034803396053,127.85735311066762
162.42411951275136,72.722871514932891,58.598235011094516,108.63188512737055
138.34956512996322,80.17122271666608,67.629136502213015,104.09153698570377
130.10875787846609,99.232476680882172,67.534651145392189,111.9239121312999
178.93052359394576,68.076803931959972,132.31076228068997,122.25909960056798
157.42081888029148,90.657967291005633,89.850662347421235,119.88813203806987
176.09557280030731,65.919955891422987,149.03884573604824,121.9824455981834
109.47828617736332,89.960676112074552,63.721125779061239,97.893908336672169
168.04269433526261,80.036695943132116,115.35398256936433,121.26088629796557
150.9659107192966,60.817784761270076,94.872950720125061,100.8298087812518
109.753734266809,70.701304689461821,89.291817669707399,87.773081355641878
147.06063999753766,65.88178171817809,137.50841990540823,106.06613678843051
154.88770920843592,53.905419654018196,147.55956458283998,105.11065841964981
100.98421487108823,51.491738504984873,137.28589587741789,75.977798454333893
136.34543694733972,67.32393277035905,69.230067903513302,95.835065253932669
166.03196089570571,50.951707390874326,72.079792120893401,98.882143947286238
123.62872202752719,58.274387879088749,115.60738790950633,88.907850779432664
136.6838465438841,86.259166042543441,78.908358163819173,107.67402510714098
135.38513016543146,85.404561784179393,123.47251307805799,109.30362100971608


==> anc/competitors/data/v6/map_heart_rate_adjusted__s42_holdout.csv <==
x0,x1,x2,y
128.59267854603809,53.007423484747086,139.79673303771438,90.630443723042134
129.77669270722171,85.553767577731762,53.372804050143017,102.97969469141594
146.08029298735627,95.749125074134582,73.471341131681356,116.79588857426764
159.76735138271755,63.308637052873358,136.75984477927443,110.97002734095139
114.76858810539727,61.481240215799446,56.502352721072569,82.679097650600994
146.76845169526436,75.568272838585088,85.673132628292649,106.38426270090498
142.78178757427625,63.032275298119153,144.51026494775704,103.17916212742924
148.19937348532994,80.640891452021151,57.955222908109739,107.63363078570178
121.13309276742923,82.359037745270598,86.662279477813641,99.186773493965063
101.1731824218236,76.69512245343472,66.874454282850692,86.737230525749737
118.53271766312422,91.615446218543184,91.733321840892359,103.46119866466022
171.14999030764898,88.870909680129529,102.47972828473908,126.14133167868255
171.65128343002908,65.483161109644044,92.444101181325465,112.29618144579152
105.48368427173232,50.2113020310804,78.665575645700656,73.668828690019637
132.32372087985198,82.689821416065016,69.552994023576815,103.21163181444062
167.94938674270691,51.920509290818238,94.314082465846923,103.34182738964199
178.34139398317308,77.947208604386262,123.72308151447936,125.98258335682519
144.57806223270234,57.706708779576047,107.1511766734797,97.544296709172016
125.36945096167815,55.063881250495115,90.522971768201046,85.901842177720781
147.99995757107087,80.121495758991813,120.49362945369167,112.33609482754335
169.07723624363041,56.439110540076804,68.283276329752525,102.83925233746687
113.43110563686558,97.016410539017997,132.89915723817353,105.05105889509832
115.51835637221356,55.144139429297276,148.46328682058916,85.823656644337234
141.14747182787823,61.114429157446793,134.23629498287295,100.41734018783103
108.05161242420412,65.404551199377551,93.734820305172434,84.27509894811368
162.74313430425585,51.168214846375427,106.54844595877324,102.25369939893091
135.52503084160207,71.335418032003645,51.38205712694328,96.475823481978111
164.9697324890804,58.398773480947916,78.167619504396754,103.56366776239128
172.56987255858007,55.332084882442615,124.90870324878462,111.59337885202717
154.34752977097992,97.760499614032398,71.357146839878666,121.27968638999542
121.31860441623316,89.210617281925238,129.88657216946939,104.81072870201086
140.46234525205841,63.987489764338321,117.82307205580786,100.03679496559052
126.25588052072794,59.046760642989398,129.58313843249658,91.676772624695019
154.87911943427338,85.347891423252065,129.76271594817848,119.12026985479574
157.72424745707528,83.362677136154005,99.945023699030898,116.82047803168399
168.16514845263708,96.170287925800352,108.58468797022962,129.3096392585766
132.13354566978978,96.326805895791438,106.15583336056268,112.70434318197121
162.00689148443436,87.177982268376212,132.08943386473885,123.73245221575348
116.90496909562125,70.213692096263529,114.20826681938802,92.020849292068306
135.05845865591863,72.842241594773071,95.210378915348912,100.48194874623663
116.87495757344848,50.907022405943835,69.998956899221511,78.217664991845325
165.1861480349618,69.114424314251778,93.016591791055617,111.54161031167692
164.22184171012438,56.96702092994596,122.87989937013079,108.17646568872053
157.45968522522966,50.336634273521497,63.425271408324214,93.840411384424996
125.95906659572604,89.266691548227584,126.19841301356877,106.93179871473365
159.80541051548826,67.53423180484873,114.77324459176998,110.69203585487236
159.23763501848526,76.724295958446831,50.42073811055571,108.94615799950793
164.85809800347971,76.653547654117432,69.18097586597473,113.08354151219305
122.4404139975357,96.553912756659628,75.565925367033941,107.44382307108674
127.96329602530204,94.912279989695691,142.68525185011561,111.47818633777703
176.05773324218225,62.532078165948221,138.11364809865682,118.81087519154764
124.22070535625353,93.367771539630596,81.63966544665324,106.57182753292037
122.06787298244625,95.767921812267531,74.377133579866467,106.79424367602053
110.45739407661104,62.728071096512359,145.61919212468723,86.819114223569215
153.52549807496786,78.709203933539754,112.3473840608046,113.48507891850682
103.40098281522111,52.950814451021117,146.93365557016597,78.494763205465816
176.18361765784414,66.485334578475374,93.999169261435327,115.05962496930678
176.42932504476374,72.731071834670374,137.45064712300007,124.05556580510364
174.36178938718663,64.025440235519568,122.66846152555581,116.67818369650757
115.73828779483371,68.439446918799405,138.69886420940162,91.920419017403333
106.02124105933014,62.035886528666651,57.483503142492985,79.585172242250081
116.6079954521818,71.53520331761078,63.965259637246696,89.8689361437754
100.90255764107891,50.164538741731654,76.919206108790874,71.591358738440988
130.36866937611052,63.216113937530565,51.799364585884724,89.550608874706157
159.95388674679484,53.180092729740764,57.512797759584856,95.784476300960293
152.48839822490029,95.326578740061535,119.77914069405222,122.40613151214134
102.95689102032856,57.721277607684925,122.36560136426522,79.291369679840798
176.22700847253054,61.667305051862073,137.90913607497069,118.43060285398178
106.35079542831411,83.16427082153308,75.299229065830701,92.910936854898651
159.16881919962816,86.441638697504118,61.353393844265838,115.79607948144084
128.02877589328699,60.618506993857444,52.900629260877743,87.143150502778951
143.83922939324131,83.104386157953442,123.10528468363539,112.11902062563374
101.19866111127639,79.049116607216604,66.030551385452029,88.113522257403943
170.4974535128963,85.168546119430857,140.62168009434265,127.72599874121488
179.1217125807066,55.316696331929769,100.77608312756207,111.14425322494122
161.54376554657455,67.103621313766581,76.032577098808872,106.88550196771754
142.71029243564817,63.202033723103952,127.14981540798034,101.57111160069547
127.66574540102644,65.72705206645459,79.325817007172603,92.062825810609255
117.27397945641547,77.392900097565501,86.449490437019278,94.690895072367084
169.49886817366948,69.789688859958574,83.809217389479812,112.72157597527848
119.04071976024943,56.508871861073715,120.81972630442517,86.210478565987728
105.3077131660861,78.221272796143495,96.138260233153773,90.28465002191497
169.05155034157292,91.944437045543481,104.69799408143848,127.0773365430386
102.56590547105274,96.882723240088239,95.16512649686166,99.40718228340387
110.40833570348926,64.263450733324333,137.21867774479477,87.089590893828785
175.98534929505644,51.424302590278451,122.80633742869603,110.88571112137342
151.53060523689325,77.335082945414541,95.912128450265286,110.35910585894831
148.16589884347812,69.174458195697511,107.71857184842005,105.4522478192589
170.18925576538285,55.219400955948053,147.87472317927137,113.56081558774898
150.18398963882746,98.211536674119685,122.30429836080617,122.99019142519955
134.34833966779257,75.938251325359587,122.6157448677595,103.80797626624134
176.75642659841947,99.204958878645584,98.009856050484331,133.91791305143354
140.40869918729732,93.750005979674199,79.336244794073082,113.58944534549968
140.1115477984597,80.337674216579714,52.881039760685411,103.85613800124041
117.750355407839,56.373306685074994,82.6569695671933,82.715621781669086
140.51934779997691,76.067777806313273,76.839722453443699,103.27972480422446
122.74820607436311,76.369282141958095,104.38096101983575,97.48361902100811
118.13833682809189,63.088925792628913,126.42795053093225,89.606972492509868
155.61338942329405,65.333716159107325,63.537806292965868,102.00941520675153
141.03138454609788,87.811555773384129,102.32456187630106,111.9089340631393
131.35372950610335,71.389819395408324,77.270351308944626,96.738028612071332
148.4349983526856,90.980172201560663,85.448925096496453,115.83160859489553
100.83337001030925,63.662103680386565,139.49786284887875,82.150996224153886
125.02081324381007,51.621641993571863,66.736055261343765,81.72141388458175
166.55967667202913,71.857037921519662,142.46585822158107,119.2991799557154
177.42987956629219,50.166579018941043,93.00406973730604,106.36667405449361
148.57363258910971,54.903406005622188,148.73347577507803,102.53285882985452
150.02272272771148,98.646393033345845,96.209063193569037,121.53202409274914
165.39354356059135,59.829410221858055,108.2132403529717,108.37369854400504
174.08835637106807,98.103771309539084,90.539707192970582,131.43423087902389
148.59954001922455,61.437700227898681,83.787115370515707,98.964754310838885
104.5175444317872,70.076331524228124,116.04245272997802,86.237903168668851
125.39983305554392,74.361778142537005,84.083619229717129,96.354093514466086
168.25258011027432,83.795619046792837,66.342336777196167,118.39010278260417
120.46597709220855,70.752311438645961,58.183361860168937,90.62883094206164
143.02405433303852,97.25592904960719,74.469961455396003,116.44943102403097
145.12466693408368,89.877131379364641,104.68740789550789,115.04928366022806
158.83693493416257,94.355945461346394,129.57601539946509,125.66089960925858
175.38519636306023,65.705333611902546,90.343699446322546,113.79034978662997
148.26032120367208,74.106628583127446,120.74087606949197,109.32140532085803
138.04666994842324,78.259112070542216,119.04301239855793,106.52975536272626
102.37446441423884,69.923231654562727,131.96417012254796,85.771018465956999
111.75832393643492,79.476450708555944,98.966391521948765,93.963253479674634
165.46387847641336,92.977682649280865,127.24229938971645,127.96609954950372
153.86708714993009,74.308225249456555,98.114069480873496,109.92966212179955
166.57835389090221,53.739002118820466,80.635893097320334,101.89467049160484
176.06675611112436,73.759245390759446,74.414065262674697,116.6564652640083
101.35246222421327,75.698206633533289,69.364577922237913,86.299506911605761
115.02330678265551,64.623777356139158,65.927620749464211,85.242887341268954
169.93308160555847,55.120511712714681,81.78093500462802,104.2760349566983
164.12097820232884,78.878959989535758,112.12926079512901,118.47857538881998
119.02274001273243,60.322687154754846,60.223411396678749,83.935845516614776
157.11468813491359,89.307145465410329,103.40386174418769,120.09750866723891
136.09585416891619,80.241009087357099,65.773888797032328,103.08165640727552
140.06509374600384,61.453999268167479,96.054551353412108,96.456804539616599
131.21922615862911,81.167217023380999,112.82963705211455,104.46120006736388
157.28314179793614,97.043590179963687,145.52483406435664,127.44226311787462
141.43197497762162,63.892699228847803,101.50172421153096,98.925104445079825
161.3597135597615,99.689763464445704,148.11755197028501,131.00212944179731
135.48106255198113,59.496113242730992,137.50450958483663,97.109074343500083
116.42218669261791,97.313144737544889,101.00512060294406,105.93526188745363
160.83274264303725,63.504450713566705,81.087198639005805,105.09328129934813
120.2178207626626,90.314937532997945,144.64277730257234,105.37317229441913
142.82232202617041,71.426551693203947,76.46127268784096,101.53796966010778
166.30083319891764,75.073256528358854,71.15796166461601,112.9682389138186
167.66298278941008,60.729528982536557,83.583481743190546,106.74301319960857
103.48933208902208,99.306791690961802,136.74010949177969,101.37333526070316
176.3931748422911,82.958461539800112,105.06197727972808,125.5716398009712
110.25241949486772,57.571514351559422,101.56387584509815,81.37678534010999
148.96293470059612,83.126476888569925,52.917589549401868,109.03319594879855
133.48647234025762,99.624735020207424,79.718674444455985,114.03840371207291
135.4379987194653,69.973652509971132,77.784294588633358,97.687404347838097
152.69552163743873,99.69206211809464,82.992470579734089,122.46186942521814
109.44968981053971,55.287704629084665,111.16512292523277,80.386268227650135
110.90444187563651,80.081398743486133,76.387928782141273,93.078413085448844
149.40741979833581,94.84192852867703,98.993109786430381,119.33046984903383
128.45209056666744,50.308215161256506,78.223771334123256,83.43094441409221
177.68646579539075,63.068971213805014,51.309309657667299,107.94987785173541
105.53370005357573,66.700215437393396,121.64709019923102,85.184041847759786
103.53876737012297,88.011840657735235,52.201333098798465,94.108358000799967
110.91362799638124,72.542988484974259,88.715793777741538,89.290197614155417
140.04287949968352,71.132727263386499,85.793140606105794,100.96749955736067
114.6327022448742,62.796111105915109,106.80253341509548,86.54572129046359
158.41071426616054,98.100255258380685,77.523625065452975,123.61328922492143
128.97698999128295,92.259292811064938,98.350833160632561,108.70959221183398
163.10792687396656,72.118946683470213,104.76307664433455,113.58405275291818
176.92188936021461,85.077091130985536,84.33285603609184,124.68051552270651
127.55200257219857,81.428884514596746,51.272643744655213,99.487338514277468
132.71041981110085,51.685014016293977,113.08170486747646,89.418387158407285
152.39293088376115,54.978351098108369,91.845966612000126,97.861725918391897
124.09596523387982,85.562553038060031,63.151074167218589,101.19869070847363
108.42670425236017,89.908395806851729,136.63664538421597,99.055773046890877
158.15426153503378,80.047353854848481,132.31922147616768,118.22468764869325
131.73361695704909,99.431776092226869,126.70570879223733,115.00277674810383
154.98842772398447,92.271402313003748,57.096519289575369,117.26512932002281
145.21494311160183,55.735393679880318,51.859459180438428,90.832078241834466
179.94235585682921,59.358929573559514,136.98520097076229,118.97323410682667
139.34315309431238,63.172632418422538,95.551738701203675,97.042775067494901
118.62803392102292,96.198779687758929,129.29830222993436,107.08051097590956
135.73278840530992,70.571909037521138,107.84370031747588,100.50762764524706
144.5452166013832,57.869224115284837,119.83327067765292,98.936302838306304
123.40181576585508,55.898739267222041,125.34106646925324,88.327843629724043
159.42697889643455,93.012781477534347,120.20342740408215,124.5093236154232
147.47117044505706,79.584172312983185,110.30911645294313,110.97314743567756
151.4743383441178,96.562248965899187,60.232665027071732,118.65224024325717
108.7576095987019,58.16931561405184,131.85816282780306,82.868028035476868
176.06893243238997,62.603969485115755,78.818833155412889,110.77921843794783
135.98186874185822,88.722772567753566,105.29003133248651,110.28936836550787
103.81136109921593,62.435491407133412,93.753761793155604,80.74450052283602
106.15173490230138,74.823589132832851,116.71772274542147,89.549737035216239
166.97028463575822,81.288499628206139,60.568939439631535,115.79107449734067
115.07639618327656,82.720390070411185,146.00768647018469,99.066942802802316
166.04907952562237,68.153870095245736,60.560227408523339,107.57355658164039
166.44829065512121,94.602835824599396,131.42684462596156,129.64274163358263
162.83401370360369,68.4019522910624,65.167449842893362,106.94920850799639
148.15561326638633,87.044845398633683,95.125172800404982,114.18720561905454
148.33936726106577,92.388231466483546,138.78727291185402,120.17047294259675
121.52125469646239,81.740132544928542,70.327009089233002,98.22512766189169
103.33942177174097,67.486502473839238,114.6853412233127,84.252130982384912
156.85239203872803,55.209901363788475,70.194117503677546,97.31356920708231
101.1930341387928,96.967057177663222,110.37227496909512,98.921346404236203
101.70761891670446,61.091939016544018,100.61214334220229,79.398830113264097
151.20193110946281,58.503600996653446,145.24299685658457,105.25058985690303
176.1091941276901,58.83706255832989,55.964428305612188,105.41254733557051
118.11108651439096,64.555030801245906,61.275039379388062,86.166508493976977
100.57084767280986,79.20573242339529,51.358838062659274,87.572965448843775
168.96383131447476,57.50457395967701,137.60780619946098,112.6913255490181
143.07471254562381,87.756376106959578,85.703717975141771,111.70061165771072
126.31508401502379,77.930915493273091,55.71653299635134,97.132648851782591
118.23642530294364,64.003031376951483,117.9362233731091,89.575349364934056
153.58988911563594,90.631142515572947,141.96629935104059,122.13315321350275
164.86621007795759,83.912262813559749,142.39454512905837,124.45994600734988
178.97578899152751,95.275248187372071,143.34644909481477,137.29423702665298
123.05494888175593,76.053118901839525,106.47295801772677,97.569031439461497
175.26274790754343,67.805885815227853,148.61563106235613,122.43037355188807
132.04673529842296,76.117029555804407,126.21852389946932,103.04507033202651
101.58929813000532,72.249319885339844,65.066344149892501,84.222366852260762
112.97884955106159,62.978073669512497,146.91666626333233,88.293466474140359
125.27619039080209,58.283371005917203,113.09169366285489,89.48259909191286
107.13109868776483,70.230316113870799,122.72323312428011,87.841874373997072
140.64432510419209,71.033173395147443,146.48625582191227,106.24134583190305
105.64409531966035,88.751207616704647,86.777035136687999,96.084958210391449
104.2977061756222,72.43721567290504,62.084041061047898,85.324811139516683
149.12016864364938,78.293105114646636,60.223402766532345,106.78457220763103
104.96847741415115,62.088936751397021,88.073183660848287,80.771030362206147
163.20691083447218,66.387796553841696,63.9486996702908,105.76785202022049
100.44976837053586,53.146602265034417,149.2454984846301,77.228388606230084
102.9869569940733,70.803189147952381,95.317444946085402,85.105041960968549
137.07739491484597,79.898199161781974,139.18703160685749,108.31765679213679
170.83596506173814,73.34072581378885,137.41487809369733,121.59091046477948
110.93245865521743,79.460783268437069,142.70032203181458,95.235658001163742
104.97474803105996,97.356112929875792,62.175691422980435,100.43869519940519
121.58393556683237,63.751824936331367,127.77532298326206,91.703841381935902
114.91101582485489,69.756874869486182,92.020224843959284,89.643854428776478
157.43902093648796,86.079908657627428,82.923687342702209,116.72924856844942
106.33048975010971,75.244608573068206,74.065001144311324,88.265800351431309
149.35464358807624,50.630793436212414,144.68869281043695,100.35073377955143
102.76606902660704,92.210185010739934,138.60631584094409,97.44936136863646
167.6811919972431,55.941218010266525,123.08805267555567,109.32003639085784
130.36730275095258,98.881909981791495,137.29389745379692,114.45939233898471
114.4226030075619,84.321502861846852,51.606597769149644,96.118964351087385
137.35632482076502,83.435624857227452,73.906833558441008,106.01158568226663
127.73279764482402,60.248540218156251,63.052511135033555,87.624407440357942
131.68965052326496,78.956708386202266,61.547202424614795,100.25325736841931
148.21361832141122,74.042352735276253,141.75673298017367,111.13600192729513
151.94011652167183,55.440998484841451,138.53649065221919,103.32808643362357
109.58825379356075,59.242171884953862,51.343082028959898,78.958286530718539
140.80509496343015,60.734867973871069,146.67458769033436,101.25116391638363
168.72812922721238,87.858455544371452,105.97066903841622,124.82922396981583
151.32759227521225,83.678137409877934,60.598642762992547,110.92181569363296
149.71311697163907,87.278350674491008,107.27908354759987,115.91935696438981
150.53480287649057,56.934714838385794,110.89063337443466,100.27799154669832
107.954263515018,87.221903372288722,59.280979086022086,95.538423749019401
139.81168048350963,67.087813096598779,107.96149455182913,100.50834222949527
166.84112000320414,85.475414892318398,110.60461915180565,123.12540496987987
160.26158878913711,97.404960065176638,117.9285385215247,127.04275597825169
152.4218232009668,91.820674645402363,137.40241160874749,121.81114641809205
154.16053692729491,74.05899041595967,143.23223760186886,114.26024925532676
106.6364865841017,72.05268352761297,120.72630198207192,88.475548118037636
144.2414467691608,82.157704448972765,51.210679362413423,106.46056016052823
165.02163981407756,75.524648328660447,148.09382369958536,120.96339753326967
160.86479146090824,87.355183881774749,136.13420600992706,123.62196085715277
171.5179160819948,61.411786180444793,53.540037110395552,104.82091258516951
170.35955080357223,61.881975834854053,61.040614022324917,105.62542091502306
107.18863810122525,74.059676225088126,59.583031327538848,87.360942412191037
155.40180244784517,61.487594272634794,123.7874305219235,106.4297611938666
132.10707976986725,69.334400582080093,54.868919910179301,94.18250764233234
126.39935367984867,72.126992753531894,125.74980796662804,98.226558616472261
121.45919151405067,95.218268920705469,117.19235619081633,107.56805603331132
177.78102188040006,71.495709429289775,65.291479503892432,114.89729289751594
143.09504336369537,94.786423269549331,140.69164233495678,118.8842108205946
151.26957919794489,68.72265167207803,70.552246655069965,102.95178318532186
109.32968455266275,67.332748980751916,93.989854745346548,85.928480768466784
131.38578977845796,87.468521654718231,115.71989777522434,108.05974226896788
124.50014345808128,60.70428654272839,101.91864409323483,89.559304007489388
139.62805194966933,92.628477250369286,130.7951558048448,115.51511693580596
115.92478534335497,80.177288911947741,97.706633524592377,96.165283774206344
173.36208928258876,80.874374942864392,94.929811551156234,121.93113022665408
139.88844629515825,58.522053222906052,64.070394294933294,91.62877520054414
163.99425078109775,63.518029927538542,96.701862363124661,108.33466802491043
178.60057107035277,61.045837418735509,147.02385434059664,120.57891956870083
163.32395382422462,80.720821878114492,131.65628193698399,121.03012089438079
130.90221135277773,68.350302343448192,131.18177703254136,98.839237013272964
163.31791777177881,80.407311805993828,84.294324800072189,116.15448403308369
141.70124087515677,91.520607458236455,124.09697346670185,115.55293416623839
107.62849549186657,87.132280542830685,130.22604047512777,97.099000577060607
100.51191165661913,72.780402776372682,96.821591094789738,85.153811282747711
123.86843887336006,89.014210163809821,128.2010144422693,105.87812261176205
109.35479034807886,93.889959209382539,144.69874846565767,101.67864353835483
153.74988003462352,84.937373028629324,135.26740223981278,118.81520721777912
116.55555964846667,70.204068361901918,73.72236629209344,89.600630429043775
167.63282783466497,84.893695352085928,138.32267591754135,125.93124692104057
156.3517371522203,85.514022016760805,129.46943699830967,119.89605092766394
129.06798892506268,76.593341744895156,67.906017198210776,98.185988467014241
166.57800219579661,80.734991720448875,121.2043099249975,121.54863659317226
121.61113001227389,83.958666179371463,127.96790487520995,102.16594753633262
105.1089533057262,51.514446388648004,70.261135247007758,73.719366750080837
130.14633885582407,89.686927399503332,147.13055448042132,110.18191194991314
134.35879329472067,84.906982634298544,148.08865179955859,110.01398251593659
129.66905310722558,92.41514785913779,80.219604394948433,108.29512884040895
131.86190718438016,82.75557610006021,118.34824666219475,105.9346431784968
140.70027552508827,96.337929079248113,149.99124495077183,118.96225969319418
104.10016155947721,54.088178166262814,129.12843190267679,78.34169547631376
144.39237227632745,96.184664141837331,116.48687348025975,118.83188606410184
111.08199135227036,84.63032837884947,146.95879934639325,98.024142717625622
120.14385444335493,59.791807865941102,69.066267432288868,84.709931943289604
111.1263132785279,73.687470149767961,145.4037995757493,92.574788433429291
110.39603724980512,74.013576687748682,141.67000696228604,92.204952802585268
125.00612994845653,85.228989607393146,90.181957523668387,102.66006237672499
163.03301925714308,64.866729882792214,125.59582997142357,112.05673728335185
134.47685127320651,58.202865944243229,70.947556927128048,89.867024602223779
170.93438899063739,95.760534935779575,102.33903409266723,129.79977030947941
136.14790832841265,71.930710634782429,68.879785541603212,98.430306039944384
146.46802516301926,76.811643861124125,116.45560723009226,109.53250110910517
100.83712264997419,91.397773876529612,112.13605758929346,95.782948600963607
165.46415586928373,62.878216132489889,105.31878103379056,109.69664759477388
155.90992648996468,87.502533715305873,119.80167739225529,119.91135781146525
115.19069815494792,82.174270912039816,136.49189826941196,98.477461696349636
159.10498188510138,54.141365474608889,141.44335058927706,106.59504560415263
151.14668490517414,84.063544395272601,71.37139751779354,111.94636174922913
113.85163168718792,83.056582967478732,76.957175216870297,96.062828997144422
110.55392166768391,92.927355393828918,103.34857400605024,100.93013885103232
146.10995488995874,95.082211735967491,118.30357930225145,119.16548456738435
102.66928107648644,79.614597302231886,51.261304912248193,88.640818757264924
124.04441244378668,83.760275027958016,106.88617731309049,102.22102132086127
171.86098311704541,60.61097026067106,137.42656973521235,115.66992368309435
151.99766025400214,58.376921296866584,142.18669682147078,105.24571350428167
138.12943026350422,79.184060288987041,106.16998825356043,106.14590746593322
124.1563374890309,62.856342267274606,146.66060237594178,93.87369376029234
163.16860779644321,80.680586370891675,122.70913579137557,120.04807402804757
164.7060597897551,59.9031925456365,145.20014187722077,112.7490081677783
136.37613034155402,81.341251243781031,141.67033829648685,108.85893327391142
107.14965120199993,99.156089774632548,65.663540972828756,102.4238277036295
132.65783355172201,91.383663197535327,94.898130110840441,109.70434932060326
160.8480971377727,94.955184444403415,120.44218322080934,126.22338914949637
109.93697888699319,77.263897957042317,79.823885401158563,91.175725385352322
158.00883526729712,73.632730974267062,111.13280771505929,112.72918943993869
178.19419767157081,87.859572225173935,111.49128674443062,129.75582697679886
133.65476085251612,67.45292284457966,53.076098172666839,93.516011691182968
173.17224636884873,78.506216130170628,96.905523828654054,120.75439960780437
161.36134841580224,95.552739908390549,101.82600446842571,125.31081391256031
127.42359609012014,59.356951996856807,95.195215524269841,89.594487173000076
145.50325526727403,98.592480495547832,147.0515454187728,122.35099848258665
115.63350887985989,77.018006460973012,75.928623973848403,93.279548614475559
125.49755527100437,71.052773456751112,106.00847052469697,95.945481113270475
166.79549084599682,63.164989654771006,101.83628417341561,110.02706924988732
163.03654908279347,72.194239962023019,147.46386257925769,118.24735131815856
168.48510030787259,82.92133282774995,106.2674001521614,122.06854303699444
165.69366031724155,95.39909542909129,58.077031349471987,123.49530142062879
154.30784674738368,70.179120836644358,113.39851756934016,109.38968775111854
144.46484481092315,55.566969598852033,139.61031028502509,99.796540349279525
109.90808265687275,85.502121382763164,79.724639868383491,95.890996371083446
175.66026870336606,55.178078465303109,133.87313921873098,114.29239607640528
142.03632133931475,63.898796513900486,127.50165820235082,101.6393764859684
129.68175894825131,95.643014647639106,79.621748377890455,110.12806946740437
137.23757911820709,87.586270931143787,96.733941901815911,109.73476274669453
177.25880103562369,66.105490489627982,72.685968424824694,112.48122619459974
163.40669937212675,85.505581027119689,127.20394187742492,123.10414527714563
113.73577893967112,96.665064129853548,143.83742653711306,105.24488924196513
148.2886861476957,96.48526217879342,88.780432876682681,119.09934857387533
167.65397072518306,53.003151796381921,128.51151330522396,108.51866233355443
107.35930191671086,76.204582696017511,108.88938141098114,90.556541763615243
173.1364993322407,58.323065037507305,100.64707599282926,110.07826209052101
155.22441018932074,90.876088931662139,125.65320307388201,121.81372216083184
176.59589147818014,71.305866371441866,121.90488566870734,121.4540168238962
147.13173884021165,96.592762381922867,103.75122849617722,119.56280168654237
112.37621620270065,60.144164606080821,128.59539694585288,85.440903323001677
101.60140695258127,71.024145744258945,64.463191563394957,83.479971359112568
142.46960302768372,95.780709015512571,83.871610186370617,115.88709130187496
107.38052092417087,69.855089981385134,109.65587395869903,87.176342903353998
151.59845052250441,80.939760895293404,117.48007512035966,114.21831427064615
160.55981549739363,51.164952940281964,80.954007002769657,97.892400547547339
152.1417969254025,80.936577259843588,63.904389393609662,109.8946910507165
131.19277252980388,58.730706372169109,78.97262098979553,89.510211348353835
161.79221618867967,67.463976503366311,96.265201482198606,109.48892799804109
136.42255098533369,50.967082718952874,139.66300791080295,93.489348535469247
161.82022932881011,70.178169669429806,118.29902661509058,113.4294491026734
111.98214782337641,82.656047456869231,101.95617575279962,95.921633029550819
122.50296123563265,73.543117694480117,147.46436309552809,98.363664637123776
109.959439866803,64.188060701172944,79.029717605891122,83.633374829701154
167.27612588219981,54.844145188713483,122.0505288037124,108.41355805527051
175.49297286652111,50.262503874383633,144.89278682067854,113.36254861834664
148.06988537134822,84.486313210854519,131.40335487910721,115.49500566032145
133.27711899371158,65.073961717521129,98.877918976565951,95.673547129585359
160.66253130334073,70.122997142120965,130.25569635309154,114.15299149890853
156.6658116638192,58.805253859421313,138.04782213324069,107.3105621880421
127.95196922781355,54.339439914584851,132.56307341674326,90.341538341240351
171.60188151509152,59.721518419199214,114.01823592383514,111.94972020249782
132.60971935361891,66.930428407503513,90.032539923241785,95.700522480805219
102.58200408820031,62.752897658869927,68.949105629160897,79.191920300122149
122.39909560203262,62.986546122105551,55.309940365099898,86.536012932889463
130.7579118059592,83.112439794554291,128.98729803138093,106.210238396135
135.07460460243504,64.995527516653127,121.49273038557227,98.338541056624322
133.10146715970217,63.256580542058387,52.380123241363428,90.695573648454314
158.20185402501585,91.091380021567574,134.32361801739111,124.05526245271179
159.68215398859303,54.839952316645082,61.094497007059374,97.124216759900321
168.77299033147801,85.382370783596144,65.524638678348296,119.45824349244344
139.83036484724516,72.913797450781288,50.799282728746306,99.075441043306569
168.06257283641236,94.047051851777354,86.274489229343985,126.13495529829871
163.597132353121,75.386879627610213,86.131871566254034,113.61352001732538


==> anc/competitors/data/v6/meld_na__s42.csv <==
x0,x1,y
32.314505650902753,128.62312869730991,34.439058753880758
20.921866951569779,136.02130274618665,21.538033593508466
35.192329276987003,134.3755284251782,35.608709917057467
29.710512988018372,126.32706093195333,33.334542229389513
9.2020298281800841,136.96441589405089,9.2381951298892684
39.171159955649699,135.55040029169294,39.210809003104977
31.878749867671999,128.40690125436848,34.181711110399227
32.726186379416433,135.04275895593125,33.195994396065146
10.355863510968559,126.27703438245659,20.845674369978948
21.313121888449281,136.98925676569087,21.319746886281212
18.607132823907762,132.98821683327844,21.439309789931343
37.510009620852458,132.80150018670557,37.854999017537004
27.891414082742596,126.0852887238096,32.252750817986318
33.973894851208215,135.7644007867595,34.219607926973019
21.07608276012926,125.34799403845363,28.352635444457128
13.726116540682414,127.88993669649376,21.624889011612261
24.855882758538382,126.71626250199962,29.995240928092763
8.1697867075419612,134.32121528830663,10.983574235888556
34.139459847747787,127.37845072655477,36.000246550596451
27.476589570150203,135.92765872557061,27.919758776868267
31.774983162902711,132.87522847192989,32.894551566732069
18.053882916415525,125.43395252593635,26.430267374398735
39.00373282942671,125.0651580095444,39.396112441042035
36.366118124954724,125.61989500417279,37.730798715209531
32.465038900507906,132.27110213177272,33.640896929366505
12.617716066966898,134.61778173031297,14.770325109650857
21.868514126719163,127.86263384752866,27.335756962032605
7.4893280367657784,135.19290611507688,9.4280726412493472
11.245842730296626,125.68678328183913,21.980809150724387
29.223664410243458,134.61156624370011,30.073037012072543
31.321913300865784,136.13354516206738,31.570045917613083
38.895330902763142,134.26530078925256,38.995021847138709
17.078062176697166,133.37744940774365,19.818246198133636
18.595630005185541,135.05576262386461,19.968930818351662
21.964897583377471,125.48181559456479,28.820041551761232
12.442026208865713,127.42138532862866,21.152944207143562
10.417331181406036,126.49908415166772,20.668620003899612
22.173967491681747,131.05437188231585,25.671537175252638
13.71491786773006,133.94225753994613,16.367227253890952
28.773675819205351,132.56014213491679,30.418504181637822
20.863165241659246,135.21357319714321,21.991321541285917
34.31105866596647,126.86255590929309,36.214212381365996
29.809013468076468,133.81545310322193,30.87998472774283
16.620465806989394,127.31649789042685,24.091526173391642
34.296833247436837,128.2491050158136,35.943791087293292
33.361988154891264,133.51885636737563,34.124547952931486
19.174264887025931,136.76245741878418,19.337515849882873
15.803155533628299,132.33852327172482,19.525325437091922
29.204847135149166,125.65400377989555,33.246745333950727
10.751584442716533,132.39570763913039,15.195636901208553
12.796878884153683,125.50820661896201,23.113096241181381
6.2503171715341876,135.60974853640181,7.7986951878264144
32.755428835072706,133.51493942120746,33.588605224518503
28.604929124129093,127.07753415707003,32.336146775067732
29.975622873295393,126.10065206989037,33.581175618152734
32.544787054746905,127.20239874656383,34.955212776749399
21.603136368303559,136.7603261546503,21.748641520919989
25.337200662398388,130.50272770950187,28.481051257030384
10.753097936340353,134.40897138009689,13.253823425925058
9.8940225002230981,132.63690010529334,14.228750279780586
28.725700700876036,131.86895779950365,30.634714581875475
22.017271008866505,126.74156305598059,28.104935826285285
25.21802762036042,136.35229344269715,25.533982174885772
32.009961152144868,128.61611159017662,34.22055175713372
27.580422880020087,131.9362065896905,29.655798581726593
24.82169962237186,133.39731133506879,26.626228416244125
25.013043465344062,132.79079786294372,27.094786737974292
16.334303334128816,136.28713291634622,16.891029707568354
7.04780637530994,126.7812678790407,18.159884477116734
20.848391233900323,131.10023286136331,24.577062291558946
13.295878875863993,129.8484126888892,19.598115050793314
19.889973886637627,130.69002475379142,24.077468196843142
35.015704491117646,126.43061031437294,36.754176221993696
13.953942519421584,126.60913531847318,22.885097458764257
7.9822932174282446,128.3369065493751,17.135581953188396
15.567052328747883,128.65645524512996,22.294346277568046
15.982187764067243,130.13483856417619,21.42343098912167
28.505161500714433,132.33185056443955,30.275929087840282
24.939093179603464,132.61554940901917,27.118208639313494
32.652539109618061,129.94173075902685,34.363930897278649
28.586660371131178,129.90539731314436,31.258773001031141
19.817153288962398,127.61154232036354,26.070184761600892
33.676693078645179,132.05967498090808,34.707586394415067
11.677079276861933,128.80449093580685,19.337064142721697
6.7722104865512565,125.43271801132836,19.455932454906758
9.0616272663718185,130.02080052988234,16.187154727803556
30.56021792027931,130.68959210108204,32.525990808477118
21.703825828547171,127.70711441845053,27.314626182675759
11.48324048714246,131.8694951974654,16.31131775104598
23.035522353514359,131.78926280518306,25.95263769739941
11.178611492247725,133.42402617332445,14.579741013669324
29.674892752643025,132.77538178641453,31.114340745078472
21.169313369517042,132.82919667825237,23.761103351040873
18.954721687280404,128.79456982188853,24.653345225820566
16.2514110310278,134.44918666383145,18.250492207116704
27.429608166042208,131.58973260319615,29.673911142484471
18.301628758815276,130.17701834215868,23.187199195275234
8.9800972567474346,132.51214977129268,13.57411561823333
10.012200672097521,129.32788801340305,17.604502576381247
38.704520594683494,131.1528709352811,38.954490159041328
36.891743484058637,133.84046826178664,37.215824442775272
29.790042549565484,135.6368346406845,30.249331940010563
15.039578689623665,136.05268636754229,15.819875153137509
38.951996829822612,131.0435951021972,39.157993759942606
32.477530734837018,131.24330137688682,33.906582154055798
30.37426643140585,134.59844492916605,31.137118497056928
21.278291072888813,128.77340830093041,26.360814296210417
15.256213102735407,135.04858834814081,16.84962846679602
9.2772927132189764,130.92969975820907,15.431662609775801
36.688481482490616,126.39028069202323,37.847912786970703
21.496393854342777,125.86470976487533,28.295813673677657
12.880354403037831,135.10391853247356,14.577249297973239
16.402525221122183,125.66681500288253,25.227865276538772
25.693465344024464,128.36733723360388,29.769080482370725
12.010274619933877,129.00956048601856,19.390731472792076
35.124885659140766,127.07593334229912,36.721457328666588
31.789664014397143,128.76672043762386,34.020397732923819
30.46174050233185,133.91231080070102,31.433629469756859
20.691163352353527,125.17619412272084,28.225193248203091
27.32850058388307,134.92608109424825,28.195729436592206
25.859330943033008,135.2785762828947,26.662619685016207
28.09478445286388,129.46713887829858,31.054235519100274
8.8711069187562295,126.84335478872762,19.304555972668435
20.137451673800726,132.21008489534097,23.277069041875226
7.4148819113043443,126.43607067037873,18.774369105953721
22.795687854313645,129.37903233293903,27.122433571991543
17.215281219314701,136.50115017081168,17.590364270685708
10.913822421445595,136.94557367100364,10.966063199160111
9.5157009025667563,134.26525869625502,12.266801073863153
25.97991545404221,128.73153811904919,29.805425097028877
11.800160930254128,133.25198058999311,15.288047888605908
37.45408402481111,133.46487638580814,37.751088238371182
25.75607874981343,129.65410034196378,29.209014485761159
17.79357335418446,132.69066361503391,20.95150711090594
26.091126710368169,125.12873173970812,31.539953589015891
6.7753316150097147,127.5086919032269,17.181735228826678
38.591013250209144,131.30105963560715,38.855994388431306
22.398316856058607,126.96501565109955,28.227193146562584
32.612997726509732,126.99088241451841,35.052931080376005
8.8128199973629116,135.03565148660286,10.834482189645476
22.546383248497452,136.86959603220328,22.621491937431827
22.684037808053713,131.67163313634137,25.728809180199477
37.886099469149414,135.06883677058056,38.020814939351766
25.438753780786563,136.88385997191529,25.494561517766542
22.098639635936429,126.6991506628253,28.183813765279186
15.077172545124382,130.37894735905221,20.522679178944067
17.273345909646775,129.71087259010304,22.740042659399716
23.702861684032285,125.96059140375422,29.639917055075806
20.922989650371587,134.06396207353694,22.771346905402815
6.7348107159312347,130.20534832787112,14.193648057689726
34.093925422608166,130.63192321028481,35.335066524950484
36.469466242552073,126.80807568575888,37.656903026429902
10.768469025952767,127.17111982677042,20.249805128343422
24.837228880327679,135.88524346587457,25.395021220304084
9.6915751986050811,125.53578906769134,21.157826971928898
28.856163163353596,127.79422741932447,32.241554873966201
15.561948650526283,128.50471196377433,22.413022064035424
28.42036957952466,130.88237050881904,30.758085901914775
30.717816885754008,132.03734207617754,32.237938771969375
32.134014725200338,130.91947971020801,33.712381066266936
9.6631921625004829,126.00938401468258,20.666058932857204
37.144402734678664,127.92400944866856,37.999676070027988
13.827275690425948,135.12306061715049,15.448388051858327
7.272026909990112,132.65106440574152,11.968977864259674
24.864983959310436,132.78978860161129,26.967797321937571
18.611357651322919,133.04243906421627,21.404703880465863
34.212851266502042,134.15483622847435,34.756209001762343
33.480550050186267,125.69730178065737,35.912233436368417
16.782722355972322,129.39930061919134,22.606151433802111
38.398579432371328,131.47432922314013,38.690593885827589
15.891206496764033,129.06147779956791,22.207016847649399
23.511942393878293,135.13374647944624,24.527381947177378
14.702813079298494,130.79087010304752,19.886239226696549
37.825481381664751,134.22353107351256,38.024718333002667
11.596665797788617,135.22418620257403,13.261153879171816
7.526961059339186,131.05749779484196,13.895007541270155
20.79330004010329,135.91462692645621,21.481232394050807
39.740769177898457,132.04548728644377,39.783153137225433
36.317027052667072,135.20329158600467,36.535395592605752
31.452672661536273,129.08708954709829,33.684602444286043
36.286944689869841,130.98580350237782,37.023869149844693
36.377185749727346,131.37693249205492,37.049439609962292
23.641184253139269,126.25975659075284,29.439207132413486
16.741587762246962,129.7826300804185,22.281118402692467
32.248422691773591,136.00805207062012,32.502165006764251
28.496482947703878,132.5699868843769,30.178187084480253
18.704362781706145,127.13007898924361,25.640509269909522
9.2118667140915189,129.06626762731526,17.272605435674699
31.390846785866884,127.2992361159524,34.146853750739417
14.923657541377398,125.29787758158287,24.607389706856846
37.851647118148492,136.12952550204832,37.913359969224835
14.192999550193282,130.37848793908245,19.83208458643178
10.173769701990524,128.69042086904943,18.352602589686271
34.257830852246812,132.18172629869284,35.170853157818335
11.211666765232797,125.08777347551619,22.528460608143597
12.095122477363129,128.33626527920975,20.073217534347982
26.37901491170868,133.4364015883867,27.980825698941711
35.735109388473788,132.60523727683116,36.353634403645415
12.67877863429549,136.78167137051042,12.875623793248426
16.551004878603223,132.44429251589654,20.076288043388569
32.431764500200039,130.73007048353278,33.997690504076473
39.042098486072888,134.13719075820808,39.132594033197186
23.025200330879638,135.83993446356862,23.675032373650755
10.892515086742527,133.64835136062021,14.111931139517003
6.4738337820788523,136.55853468259255,6.9622548892368838
13.808305019961079,134.38406204885814,16.069328033760591
10.481955404741715,135.40161725914311,12.038932794563577
29.040394902837154,126.36924885420365,32.885186439493758
10.142305157370059,133.78896203592546,13.306153482131487
23.21521767510152,130.28106439432841,26.936821437776366
29.604922811858142,131.63724562893529,31.444548917590815
25.757964713510681,132.84922891378829,27.708773846617582
12.79237215644196,136.63778140046682,13.117590748627707
33.340233890196927,136.81493697717949,33.38090561296633
30.323842406937256,128.45873894585486,33.051179811049373
31.12545613312842,133.805041969255,32.061131374618206
10.455963552948651,133.99980245522323,13.381015758119531
10.207629324111718,129.15791433575657,17.917561982491641
37.53712673422126,126.48643729837065,38.391614626916997
19.517658590047979,125.49136352342863,27.296544698761323
16.232255520551952,134.32811753035014,18.327907974537847
22.611857541952133,130.87639690180288,26.125634281875964
28.537383233961801,136.8264820339391,28.603019242212092
38.491190739596981,130.57968147432385,38.810862929124127
15.739171713989871,136.73500374888607,15.951329655965349
37.443486596608921,129.93891202632872,38.039194876166988
6.8452227071327147,134.52418580671969,9.5540299576247634
24.876733439112041,126.01783126774198,30.357580189213415
27.555153797156894,131.66554052165316,29.745909214006623
9.6005117275256122,134.6247174438287,11.983355076460311
10.771546300173028,136.09642000663865,11.643084418174748
20.24988685675433,134.87099708740919,21.637472454151272
38.851885012868181,125.4436487264141,39.289729675962384
26.265446809968676,129.47242809568081,29.677245421453367
37.722789534407184,125.58438166776621,38.580649797140595
33.348271130841006,126.3113874933747,35.694496959432925
21.89097445287991,133.1036675440098,24.219414324404703
32.681957274574373,133.55909835574039,33.512919227714782
6.606450655217583,134.28464819301951,9.5987333955275407
9.7108958900349869,135.38547857666796,11.324675336844395
34.200572906013036,133.87317762171813,34.798987593829892
33.091781003055502,134.61045910527957,33.636527572550655
13.909785226858745,125.58756451787936,23.735630689692542
24.046166080367819,127.81442180529558,28.882157316513421
26.60453790380037,132.46277328050294,28.610220105715641
35.503124428384382,135.29750365549788,35.755769597722143
26.505643349516674,125.05400149927591,31.825360971908701
20.027433355305131,131.17555210539621,23.866296088841519
18.722257475844209,133.12744879237277,21.441429343591732
20.479990936699338,125.35528746954336,27.981052443122806
28.165654869719123,129.81626669064065,30.971142586845289
35.494681479579043,135.74761857660437,35.680879927887077
21.432493990594189,133.05935370627031,23.847037124006555
14.426545140346176,127.85190036032716,22.146846075510201
14.046520341917759,135.23337355558294,15.559573757041829
31.364485528277179,129.17637708091416,33.593998823266432
33.763337956412954,135.24013605372872,34.12553528670734
9.5794547150402494,128.58732381342688,18.024755212784807
8.2630011364760563,132.08384301059777,13.411795406399659
26.21074456771936,129.76328081297402,29.503780556651755
10.969890302551741,128.2979006090608,19.306445999814805
34.038582475515604,135.63869074606242,34.306388459323593
16.551378913418532,127.2511241832739,24.095102849954607
10.89164572101885,126.01773909482915,21.440938581012119
37.312996064573312,129.10312326254791,38.013221047320052
11.628078572999458,133.61166977169881,14.800482060200498
15.680482799489809,134.68917927171537,17.535018266300654
11.222855436529994,136.98492044080118,11.237175676145586
9.9266621646220692,128.55634468413399,18.306315827646337
6.7190325554389609,129.89530341357539,14.521921356716245
7.8834439115848438,126.64185533635552,18.861485735626093
11.937810011818993,131.89846315547641,16.662099785188968
7.8149857093239632,136.97096044715499,7.8458287772932387
26.098889747773022,133.4105721214479,27.745491826284628
29.144293911183219,132.14255408496047,30.884417082650984
19.38343553228896,129.70842911506153,24.34423119255618
16.81169729636968,135.98358512342665,17.589472178774724
23.153892058755822,130.9629991535642,26.509990999470343
35.750168035976692,126.61240295975674,37.206970919700346
34.938475311955003,129.3845415583896,36.210487732083728
7.4781521084349265,125.80600002617321,19.491787735185213
12.170945926281819,127.42374845226539,20.965380657081141
14.049325617549464,125.21202537199895,24.144220027144307
14.479177578295202,130.43935899800195,20.004465059785275
25.421910159254271,132.61448317942157,27.53168128013457
20.152922473908539,129.11950954854689,25.314277736717784
7.6746400775381955,130.04458125806332,15.094241747608008
18.702880707625432,136.5105112741349,19.046895800597142
23.807600256399667,134.02355745889898,25.398059921898721
9.4568446987263428,131.49027964333942,15.010224767888749
34.337590828811031,128.4144905013419,35.941874863720578
7.7667034598135452,135.76396158527595,9.0814760207899994
37.44462354661411,127.82116540256791,38.21865101400757
9.3698468137157676,128.90411276620011,17.553129596671489
34.681548354323596,135.90877777307537,34.873067571726935
36.690206893538985,131.35450466342087,37.306825804608707
39.305403139944154,133.90781539301571,39.376281256662054
33.26887992930218,132.08893752996519,34.359759317598751
32.502236386225178,132.84127050811395,33.531215018130425
27.844431383848622,128.59259949817792,31.216923595399635
32.485876055656391,127.89646473951996,34.743244100861723
10.574775086047001,128.86990816602398,18.469357851979627
24.22631322221967,126.86529876900107,29.501746114757008
23.483577586474091,135.49177238348969,24.305624892005071
35.157452900166959,128.39896319900137,36.531933452102656
21.735178430179538,131.73787273297262,24.906868345307629
19.093042867412017,134.50369310169648,20.815318850728321
27.745151222061743,134.40588931250858,28.794235550280291
15.059752795028766,130.26063510301032,20.606439870697898
10.752125972434534,130.71508770304069,16.81819663591471
22.247827316807356,136.93642098722029,22.285073282065806
20.174238532226092,133.09516972374828,22.728974241986663
13.907377977981707,134.7756613174146,15.822659318272317
18.495401543914355,135.83064763063078,19.325234498093952
18.457343294092411,134.45107803475207,20.269391472719363
17.134849190026546,127.22215213944281,24.512724065670888
18.901778710715583,131.74604880485086,22.559796534341363
29.315273745502143,126.22272988777453,33.115295715859183
16.093800135423699,132.83506551876798,19.379536087753241
38.261169508321572,136.46419313825373,38.291914859513781
37.155832664298046,131.15278477160135,37.704637796693255
22.35095456220267,130.1956699144132,26.31392228039433
17.164280970159417,125.43011301701796,25.883101685722217
24.204782854220106,136.51729426795063,24.456389435442777
34.851056618303232,126.2360322095619,36.680017621910558
28.187969579043468,125.49294911965816,32.673383535828513
33.349322150200635,127.95279933805926,35.334932712687596
24.112557386235167,125.78636520702059,29.991704701986009
27.519199395099104,130.46141410894114,30.212223357661792
15.797290882203699,131.19305361508535,20.435237411355729
30.986367518549887,128.750839388343,33.44007928566959
12.881756166274425,125.61152579089864,23.073325042659114
29.623136379828939,126.33920441899072,33.273781900108574
35.264448323080401,129.61405253587913,36.418674007759201
10.491496468252492,125.72634140991843,21.469566680850033
26.888911178425275,133.37827670731895,28.455907459083019
9.2332554398177766,127.48424649829775,18.894624430207354
30.674331361228514,128.62485882540366,33.25175647733667
8.8727694399996881,129.72950932613716,16.341007343158491
37.821953971821287,129.99931559682977,38.325131796163589
10.671869621285273,125.01992849209761,22.266521892578144
38.60192836090873,126.34484445198437,39.093518496707688
33.23006198689329,135.35317476489053,33.597975843976954
26.185188151856039,125.01479675014289,31.649107971187846
32.609219557404593,131.0980082697545,34.048690284129115
33.033904525424916,130.87402407808651,34.442150919275832
38.164920135789231,128.99712993212765,38.649555024465002
14.615034030532364,130.1759242417574,20.331588750102259
26.062580442182512,134.36697365031901,27.273601009278167
9.2316727171896424,135.09444447457949,11.166487667225937
26.949633800820123,128.124182520983,30.772111858622488
11.823904339154819,128.86988529161275,19.383375701141222
25.208320790063024,127.90979423633999,29.645481241139532
25.462637477150889,130.75836080661279,28.456957542956971
21.84349520136173,133.19910029190575,24.120859976403878
23.769480367446175,127.73903450556105,28.729719682484703
31.973395260223988,128.96882890465841,34.100675447558082
33.174320361410267,136.1646154110698,33.362488591518996
22.733209329564591,125.5828314781635,29.238758673780559
26.386177011768819,130.52923526287481,29.293207920849269
37.66203201346346,133.53869649916135,37.929081767092832
10.070942009038175,126.80544813868968,20.139682026055976
9.9815212406037581,125.56848824006578,21.305688808065099
8.9821064049661263,126.65846445966237,19.567603821948101
28.367351691377944,136.02587832236819,28.741294982605904
20.232682226872903,125.11111738185348,27.988055809323122
32.326928148822674,127.25986369773622,34.793241416511179
28.82186805249215,125.37540215481974,33.109930574646782
17.343683783160095,126.32755361074643,25.323028349832697
36.544462610292214,132.44179143953954,37.064247593947201
31.926093000402179,127.89966690486904,34.35077602189201
15.198187990945975,131.83054460516811,19.429179400375723
18.382528604249835,132.08234459319351,21.890668682246083
16.690959326944938,135.19322399707735,18.080728433139324
11.358796053249989,125.05689671494248,22.64693633241626
11.024634666434515,135.24043351210841,12.707109366341314
37.828333754775301,132.4294290371237,38.155883659264227
20.888737264757609,126.9529218332595,27.225144833438755
19.032873974431936,134.27524865762342,20.918170732302137
30.80931409503085,135.26589850148702,31.335254307636433
24.801764218598599,128.0511618050499,29.289980462861848
37.828759552507719,136.02552417083217,37.898581656575679
32.530250792919333,130.4534891635839,34.143976999191651
22.298565180234373,132.24109345199986,25.078467824636125
18.796222098348089,136.81579440341173,18.925115298771956
39.545472527426952,129.3384329436704,39.660391486859012
30.403848024123878,134.75791214984136,31.113856743985671
38.340618440130598,128.82078941394153,38.788508670416803
10.028271625379407,134.5905622668979,12.411367063358627
34.918145092486611,132.20880702635171,35.721633960843896
27.660512055701059,127.59626834270482,31.489740758449393
10.145337063393828,129.96831312547084,17.07298223338308
26.000771998953503,128.81162761236274,29.783591435349749
29.32727641358526,125.93730071696437,33.223557755311695
6.4182913202124965,125.35801724119636,19.319894544433829
21.446810702619381,129.15774386488619,26.248273168198651
34.06358338067492,125.22840977380984,36.369658487878041
16.042206861699057,126.98585309098129,23.959463245092316
21.59063478115074,133.70219985021043,23.594078224567053
21.038680320308369,133.49709482820305,23.230530577721247


==> anc/competitors/data/v6/meld_na__s42_holdout.csv <==
x0,x1,y
18.15188838206619,125.7217816363393,26.283344912868952
18.655094400569226,133.53290421865563,21.097253861749572
25.584124519626414,135.97979001779231,26.069462781848639
31.401124337654963,128.1940728926896,33.899919723140343
12.276649944793842,127.75549765179187,20.734172909416973
25.87659197048735,131.13638548126042,28.609461242893161
24.182259719067403,128.12774607154859,28.813446994509441
26.48473373126523,132.35381394848508,28.556950304735313
14.981564426157423,132.76616905886493,18.477050704991278
6.4986025292750282,131.40682938882432,12.682110577571976
13.876405006827792,134.98770709245036,15.611159729334961
36.238745880750812,134.32901832323108,36.570271828278955
36.451795457762358,128.71595866631458,37.421780069675172
8.3305658154862314,125.05071248745929,20.818662571684158
19.737581373937097,132.8455571398556,22.515490366817126
34.878489365650438,125.46092222979638,36.828707179503027
39.295092442848556,131.7073300650527,39.418210262992091
24.945676448898496,126.84961010709826,29.988315818278423
16.782016658713218,126.21533150011882,25.045159026574087
26.399981967705113,132.22915898215803,28.541138255476593
35.357825403542932,126.54538652961843,36.959386058786379
11.708219895667872,136.28393852936432,12.376755466725381
12.595301458190761,126.23459346303135,22.331051245437163
23.487675526848243,127.66746299778723,28.573037538409906
9.4219352802867533,128.69709228785061,17.800201309955792
32.665832079308728,125.2803715631301,35.502304935804439
21.098138107680874,130.12050032768087,25.389304746597094
33.61213630785916,127.01570563542749,35.716820586141431
36.842195837396531,126.27970037178622,37.959331861477409
29.097700152666459,136.46251990736778,29.291072534017481
15.060406876899091,134.41054814766204,17.191542772001654
23.196496732124821,128.3569975434412,27.989176492885107
17.158749221309378,127.17122255431745,24.567301047306898
29.323625759566184,133.48349394158049,30.562562404614688
30.532805169256996,133.00704251267695,31.780274683207921
34.970188092370762,136.08086910219208,35.122748925008075
19.656756909660654,136.11843341498994,20.248576379853596
32.352928880884605,133.92271574441028,33.129491862240151
13.184611865639035,129.85128610310323,19.510564613263004
20.899844928765411,130.48213798274554,25.008086712426923
13.171856968715602,125.21768537742652,23.603078492537438
33.704112914858769,129.58746183542041,35.244173523709037
33.294282726802862,126.67208502318704,35.579733296055018
30.42036622072261,125.08079222564515,34.188360519497976
17.032603303183567,134.42400597157462,18.985011235586278
31.417299469082511,129.20821563316369,33.624159679209853
31.175994882856237,131.41383103002724,32.802643540873127
33.564691651478881,131.39685143698819,34.754605279422158
15.537175948952672,136.1729390615983,16.204840074067963
17.884400810753366,135.77894719752697,18.775543184910557
38.324536627927458,128.00769875982758,38.821723582759653
16.293799776407752,135.40826516951134,17.539021268023941
15.378846017539656,135.98430123494421,16.204099315449358
10.444392482559692,128.05473706316297,19.169020939107892
28.748336681861332,131.89020894404953,30.645627085251832
7.445417696468974,125.70819546824507,19.576217035954194
38.378037504583766,128.95648029883409,38.808564985036043
38.482463144024585,130.4554572403209,38.810205443854151
37.603760489554318,128.3661056565247,38.28649348846433
12.688772312804327,129.42546726051185,19.515475325789531
8.5590274502153108,127.88861276688,18.012566354485799
13.058398067177265,130.16844879622658,19.132144859997322
6.3835869974585391,125.0394892980156,19.651879424272959
18.906684484846974,128.17186734500734,25.0517658723927
31.480401867387808,125.76322225513778,34.639585280214121
28.307569245582627,135.87837889761477,28.740346988969602
7.2566786836396355,126.85310662584439,18.220697357362866
38.396478600825475,127.8001532124469,38.883299590193431
8.6990880570334976,132.95942499716793,12.872719574999243
31.146748159841962,133.74599328740098,32.097430010076685
17.912229754646965,127.54844167852579,24.801436760601106
24.63167249212756,132.94505267790882,26.688158521738792
6.5094309722924679,131.97178798573199,12.066554463435571
35.961417742980927,133.44045106866341,36.435810271164804
39.626727846800307,126.27600711966315,39.758825787940573
32.156100357294193,129.10486911530398,34.199744630038424
24.151874285150477,128.16848809354494,28.770650346358252
17.757941795436238,128.77449249594909,23.795364945453059
13.341441268976576,131.57429602341571,18.114609056834922
35.537018973809531,129.74952532639006,36.604857093482991
14.092305898106007,126.56212924665769,23.016204262345052
8.2557780955865958,131.77310547107444,13.731260188893444
35.346908895168497,135.06666489093044,35.64377638032461
7.0905098251974188,136.25185357762118,7.9030066973048765
10.423542673982936,128.42322817599785,18.794670026953249
38.293773450398987,125.34183262166682,38.950192115518938
27.900507225679629,131.56041990689948,30.072440506729247
26.470507008478197,129.6018699669674,29.773574306743491
35.830433700287713,126.25265622942753,37.309221859395372
27.328195596501665,136.57076880178872,27.507687011492884
20.59804435881184,131.2251803180863,24.295456603855389
38.62148130432827,136.80919013087492,38.630161458401219
23.173697154601356,135.50000143512182,24.006598348571377
23.047407814345366,132.28104181197912,25.687360746533596
13.543901048331573,126.529593604418,22.685102601299654
23.220722814990193,131.2562666735152,26.401120702531799
15.667987581604326,131.32862771406994,20.221852310993974
13.708793151939052,128.14134219023094,21.394651712742402
29.635690504899973,128.68009187818575,32.481283895494187
23.438338432091602,134.07477338561219,25.03707666759027
19.325335040093925,130.133556654898,24.010061755757224
26.584874299891379,134.83524132837456,27.543211119669806
6.3541822543814348,128.27890488329277,16.037318690066311
16.63384562861928,125.38919407845725,25.586741785403284
34.28786258561238,130.24568910116471,35.561053801402608
38.907698815674181,125.03997896454585,39.33880900534659
26.643793850371623,126.17681744134933,31.414163546168844
27.259657159277385,136.675134328003,27.396240860545362
33.792256013251318,127.35905845324594,35.767256411395437
37.48755145770393,136.54490511428938,37.52528373961686
26.654804508170432,127.74504805469569,30.730606226430389
7.9199563835095628,129.81831956581476,15.522780895265392
16.794929048606164,130.84682675420888,21.506828166184608
35.007346546866586,133.11094857123027,35.648097186360189
14.698040264188633,129.98055474527501,20.559029063880494
24.285223091541376,136.34142297190573,24.626752996968104
25.177983446985561,134.57051153104752,26.366310750957219
31.00569734701909,135.64542691072313,31.407750877926897
38.038708454300597,128.7692800668566,38.571422221157086
26.510636511560634,130.78559085995059,29.276974495508849
22.169834728079884,131.78218689693014,25.239972237608839
7.0091473760515086,129.78157559709504,14.867832572612089
10.997287672984843,132.07434817005344,15.711577353535048
33.822148352475679,135.31464383582741,34.165740404207142
28.893512038720285,130.83397405986958,31.15344750352919
34.295800403633436,125.89736050851691,36.385745569928837
38.328371347227858,130.70221889378226,38.6757805416472
6.5747964452906364,131.16756959204798,13.008152174238237
12.384905382628592,128.50970656547341,20.122093847910662
35.721559682362354,126.22892281105152,37.242312242378631
33.251415735989752,131.93095039748857,34.380309712562621
14.084664505411283,127.47744491714116,22.228411426764886
30.273742457338283,134.43371491169847,31.097433997329816
21.340738021789377,132.2578421809657,24.260748469672951
23.027664842051628,127.7489598243602,28.209052737931568
19.268171117417374,132.48013208561144,22.360440347125685
30.345335264122863,136.29046164319129,30.571396977546559
23.608589365489191,128.33424781492346,28.296038148731654
32.077878262898636,136.92554323146697,32.097343497186138
21.079451584591979,127.27906717825543,27.148989127784631
12.979429344362615,136.35515473701076,13.554424215050886
31.853915623290824,128.24106817125602,34.20849854827496
14.592573824131605,134.67558500791949,16.54146810047272
24.19948686112242,130.14237240636893,27.775170012647422
34.177854109539993,131.01758156680611,35.327261035102453
34.756767685499291,127.57508695580877,36.387528970443157
7.482966137834385,136.83363000583083,7.6614914760579467
38.467099307973726,132.91003076955204,38.673993357876476
10.357278285318781,126.81716344437426,20.318228964707178
26.809247247753351,132.95035445325678,28.572037061417127
20.231750744609485,136.90993640484979,20.290503931335763
21.06114945577275,129.79367660239308,25.564972355194048
28.395596695911465,136.92609490834272,28.423898304075415
10.016118169479377,126.26904911098032,20.634051761200425
10.634387797145518,132.21953569843666,15.266969404512377
26.998153414292723,135.76206284688249,27.529303889562904
18.092138490833655,125.07397163870156,26.714173154726289
39.01674796304107,128.1365530913132,39.304343036546705
8.3518225227696856,129.00805170497441,16.698532257753687
7.5039761323022587,134.12284175785646,10.589350828260967
10.638291898462025,130.41031723639384,17.023275177424452
23.018223787365496,130.07185454321277,26.900746905984963
12.218898454071532,128.07106666541964,20.404733375010025
30.824553563118222,136.54406126201135,30.962607131592396
18.31522074629525,135.14223027465559,19.644636517439459
32.820868921435796,130.30854720403286,34.406149873468806
38.691802978091204,133.41850187143652,38.846418049221235
17.709601093184396,132.54293228350321,20.988145065912704
19.901928419717859,125.40440336391056,27.592549749588599
28.266995625598483,126.194804263546,32.450650117387099
16.240785224398927,133.53501272913439,18.957522657585177
9.5813493072530687,134.57801499364442,12.0125753316693
30.715561152389355,132.21136492516365,32.182734206412128
19.486787206745859,136.86362626213446,19.579103502386019
29.370081782693397,135.1451365551209,30.020744324563502
25.21635082243078,126.37649448317127,30.399138716124092
39.975501239152415,127.24614309765428,39.98338683360295
22.720840065082761,128.16143178042142,27.760700182521333
13.916914416434739,136.08770712506214,14.702163049866012
21.186435072256717,129.93725816900508,25.571321688431997
24.93171705558786,126.88861378766836,29.959637593040007
15.945771700488411,126.41569742413328,24.347480308671628
31.256466030984686,135.32306755460826,31.740322452385566
26.175247439149253,132.10020135511596,28.41061806664521
27.876593796250067,136.1749397518158,28.206677633783094
9.7219840794483119,126.96063574737244,19.753061091666385
38.329296283765736,128.02495267642777,38.824119566022461
21.292294215289743,134.29346541626086,22.963184954018001
7.6198284671667675,127.98451793771201,17.25328270289295
8.6144873334780883,130.9576613918799,14.872669865856832
34.462370970197249,132.50923991076948,35.283020363585337
12.407468377892538,132.85289361689868,16.183630790419443
34.070858798389509,129.35692882285898,35.566314789756049
34.240523528426515,135.70468059790386,34.486715461871512
32.704455824031569,129.41646854985498,34.530213451276076
26.466135638214187,133.89076289567208,27.854775415088177
26.544231085952951,135.17317555195606,27.355414897393509
15.146533245996515,132.61763181078285,18.740795635115372
7.4192542529899166,129.19676059372142,15.809021103257322
30.162266616459409,126.25037632730924,33.65208036141523
6.5070395089869386,136.27209372263917,7.3115708032175588
6.7257380395993938,127.66206536397057,16.979263186794658
27.760820721521693,127.04086423919682,31.78324510668245
38.346407504268299,127.12089501399917,38.885495961958384
13.697211768616157,128.49320739229901,21.081039796741958
6.2426102609441942,132.00937578161486,11.802135004723723
35.309628308651781,126.80109775032248,36.888237507677381
24.306752831890122,134.06153026567031,25.828519182506039
17.183910706385106,131.70341971838553,21.171869912036922
13.750480753751045,128.36072753046835,21.234113469515517
28.775702874145278,134.7514742037375,29.608560888014459
33.56813928313197,133.13894307525433,34.387654035007451
39.564710321399197,135.86605956496931,39.580998876127261
15.798353274746274,131.25274853644149,20.388420610300216
37.986667860705964,129.27341259565469,38.500022023397648
19.619862501829765,131.26808709339306,23.474829216247905
6.6754517052522626,130.33983677248156,13.999700432421522
11.516011059201176,128.11473768068299,19.867905609305407
16.742380916090887,126.98800904142013,24.426598291635248
9.0307169423000531,129.855275867329,16.332527415417694
23.273838169281643,130.0479616148354,27.1111084990414
8.3987405108556494,134.30028982800911,11.214110486644346
7.8265251246394332,130.3849317614972,14.849906273058195
26.876071673550982,131.79034522751519,29.132319156258895
8.1116029010142388,127.90134482033528,17.686273372398681
32.862937104650683,128.93307117292201,34.762884992219035
6.1911515574777427,125.75518454360827,18.736902187943983
7.2694567224811477,129.99276539550857,14.838026373256286
21.757892838809532,132.17556779882767,24.662150542597089
36.105285151238711,130.60177419530933,36.927620897798171
10.646294928467411,132.07058798442489,15.421279642349017
8.114267913200484,136.3654671031702,8.781941929503482
15.173172615903756,128.30043798471954,22.300595923433839
12.337181725563326,129.74164996867668,18.963133515892032
30.41158389800739,133.65917807783057,31.468679191517225
8.690458143796624,131.05870605753637,14.829091459058523
26.975723524932405,125.15139042469099,32.068269234413016
7.1755793363079903,135.13044440257758,9.2006929559784556
34.764506598828319,126.42589232246397,36.591408740805939
18.906103669154845,136.73165839562995,19.092895878621384
12.12960627821381,133.23716068684325,15.590376112807112
21.876438048825136,133.02454996573459,24.254065443158844
17.786438999050205,127.4596496523575,24.779969094837252
19.468101472387609,131.94961001268854,22.890006598951111
26.490787786599775,130.77016465646631,29.268073321040923
28.07454952171053,126.30583963636195,32.283127955884439
10.07500786226332,127.21812125238893,19.734855134543629
23.342165359457816,127.57636831372906,28.522416204785891
35.209454921565268,134.08602933064915,35.670118680574404
27.814226716965209,133.08275297837071,29.389471292239399
27.128074712946599,133.94680416187785,28.424991500543271
27.477291222508494,126.66433156121259,31.748499896536778
9.380561993882651,133.9332568093493,12.479326443107434
22.919964205491588,129.10107514318372,27.372123542145875
34.407476001361751,133.5140995741564,35.050810400378744
31.611175235383268,136.37719041564239,31.783588370724964
28.279274860410894,135.03696191489658,29.038546444934298
29.018228194100335,130.77415769983031,31.274463915619705
8.8205067982432226,130.29264404662712,15.721861456791661
24.802614876893337,132.71784906775346,26.950172273689827
33.634196920982973,131.12591559887852,34.868174651696116
31.867536370885993,133.96524413162595,32.681977747738138
36.39511433484779,127.73882868330675,37.496834637675974
35.902809091518208,127.85167420036497,37.139729522223313
9.0551711930207297,130.77432229402115,15.412704710045848
29.5457660403342,127.75702262543236,32.734498222935912
19.645508902193587,129.64025613969923,24.589035651452292
17.219725313935683,130.31047826084765,22.248567024233232
15.120156393471532,135.8523845409693,16.062388667128435
39.056934299170024,130.15897026302954,39.269835135778749
24.315393429570538,135.74874158469183,24.963034796318112
27.789571159126581,129.49343640129874,30.814297060953855
9.9651159348816734,129.15985975538047,17.735880143828407
19.338960655844637,133.99244519713238,21.389554523532428
16.412560969684545,127.56902877025482,23.753492112667573
22.841922078609464,135.23083454008864,23.843652879570197
12.768033770925864,132.24254933886746,17.043340050360641
37.178887945100222,132.40984998628744,37.606215753837162
22.952589675442262,127.04529277349745,28.552754974226225
33.197556581966545,128.24432718260925,35.163035556561312
39.405242704899933,127.65100098049652,39.588735422068126
32.912680375295466,132.37299725074749,33.994850939110663
19.133439824930534,129.40407256242756,24.363968764662232
32.910115053005988,132.29775483343852,34.010281501380817
23.723027371941622,134.96494578997675,24.816136587156013
9.2421105840432922,133.91174733027935,12.376719009468715
6.2175624540631294,130.46729666632945,13.50035365246648
16.144086521178025,134.36341043931435,18.219728851661134
9.9757858979335197,135.53359021025182,11.42870334706279
28.843699014714993,133.38496952687103,30.174601159678726
13.036112850598332,129.84897640685645,19.399152825149972
34.743951829732609,133.37448688450061,35.372795591773645
29.949488289693623,133.52336528402259,31.102572901231444
18.353895293151638,131.38240201877483,22.366666058536779
34.295650933213558,132.37639801290774,35.166014042662198
15.184730255216405,133.15007988304916,18.337444859750534
8.1713051549336377,125.36346713327552,20.393701726029075
18.812194013725232,134.5248625758808,20.542804154268211
20.60248715025628,133.37767583223166,22.92120177673366
18.609347570570868,135.17963548619306,19.894327462691329
19.541310553361562,132.86133826401445,22.33547319434162
23.297617098162519,136.12110297901955,23.78204635916061
7.7425686627778187,125.98116275990307,19.472068390496784
24.866758217439163,136.08431939404096,25.324046345623302
10.709846324714906,133.31127881092388,14.275272270994462
14.561138138425845,127.35003388782586,22.662115250009347
10.728683143374356,130.68499283594431,16.828686139855208
10.418315831167178,130.76325840505967,16.506595394604041
16.62760522809403,133.45495750577436,19.361857605815416
32.789033184285813,128.56801517187014,34.795524356232058
20.652661791112763,126.96868782661838,27.057275037925045
36.147115321020898,135.98252838458711,36.276481947365468
21.362861039575385,130.26337055234779,25.506060511221214
25.748910694283182,131.4347945266698,28.366148621051238
6.3557771262390341,134.9354657303671,8.6479456124745742
33.822266244445593,128.09077187179759,35.638547942782111
29.761718758234991,134.0006080916734,30.775103149321819
12.456046715852867,132.72182501888955,16.344695825949611
31.119617301168091,125.99392771390613,34.3449757202483
27.737341084699015,133.17525065486544,29.28509377434391
11.886943467054866,132.93357991219489,15.659486894955439
10.48541670876566,135.30256529451893,12.138686282645306
25.596730828232467,135.81973081663219,26.157722074757697
7.1344444575067403,132.10750335253564,12.440666927693901
16.21887528860934,133.10246600670993,19.277570773332755
36.540917824744298,127.54663286256105,37.620016958865975
28.099005607950915,127.01046111124798,32.022225335659321
22.205007861989291,132.00417446935688,25.138730171331318
16.266443432838134,128.0855221441459,23.248328159972761
32.846658313488362,132.363340729014,33.941189379115087
33.50007541064592,127.37676621095277,35.564235110485448
21.459855395160453,132.52190029850743,24.199667723838964
9.0386017608499678,136.7974615459118,9.2455405941302633
19.879579259481854,134.93207916740849,21.252624687406037
31.860441283553396,135.78924426665682,32.185656857186494
10.223216026972107,131.54333550969017,15.585119378433301
30.653754988601275,130.67185543382411,32.605519844841318
39.232534010417588,134.08629733404175,39.306327544513579
20.303273362319345,129.18870148269912,25.380554744479007
37.098204706760704,131.84149187124095,37.592179548830302
32.078573076715948,135.93265757801373,32.357583951646163
17.655028338301062,127.24566847924564,24.84771696483347
25.338883488591463,136.66219531893148,25.502319083570541
12.644241273940452,131.48432155063352,17.623465046696506
16.83646099017686,130.05266562962026,22.146981063361871
34.388083609548652,128.15959751714504,36.02526639607543
32.790533360187226,130.32661759088552,34.378213779343625
35.106167630845846,132.90111987865998,35.768122293944018
33.919805634827668,135.89578290298192,34.14136283567781
29.080834867638057,129.84298900079466,31.659738171135036
24.897559044642339,126.33607270372448,30.212253012001863
10.21093512917092,133.52050913186315,13.631410842387657
38.155614198930579,126.24273883167275,38.810352010920099
23.865436569208768,128.33571116333613,28.478655657197809
18.614747553006808,135.95432351543337,19.352695387818084
21.825971125238016,134.02070502347451,23.612782291921668
38.834990440140068,128.86531771751072,39.147730866782332
32.947847233153865,133.52133944650873,33.757404739512189
11.837706049360225,136.19961539116485,12.581548048070472
26.522691612770675,136.15646292291041,26.897855720462626
34.752937558202795,125.72075643113166,36.705973103171821
9.1277033146021154,131.28909984704421,14.945887242072379
37.083012216202299,126.99753560900176,38.045855408603934
29.470374330461318,134.81026134359891,30.231259566540047
38.553253878226556,130.11340792914604,38.882037840461095
26.03098900708995,136.18226297166149,26.407947265849572
11.259891886147773,127.4345995054594,20.331943150205721
6.6805979548470429,130.04579497862215,14.327026404233472
24.049581286765584,135.98737016372303,24.582592993139929
9.1367213927726159,129.76522159553244,16.505257784207551
27.929341472064372,132.42554261487041,29.751493002598632
31.737921586392297,125.27958870566768,34.933475172458031
28.160263693296063,132.42477854236245,29.947854408201735
19.256928325166648,127.09536952932059,26.036859497446017
32.261691880188863,129.19135436080791,34.25574017668697
21.47958416876682,125.23209985254869,28.671815507077369
32.273597464744292,129.84276072066316,34.09848795128319
11.092412824934971,132.83745138964861,15.063277640132867
15.563758525143877,130.65034824667524,20.684092101484964
10.232761943391274,128.40513456828151,18.675660320617162
34.592353499934916,126.16259484529124,36.526313749738307
38.084513468271474,125.06300092985207,38.839063779559574
26.429701282822997,133.27671517060509,28.097062165175736
20.142775572327423,128.61775081220506,25.635566282241193
31.781575803919811,129.82951931410904,33.726267518812733
30.082969957123161,127.11326092626112,33.318523874994803
17.87958692182076,126.04146557950037,25.879028089546374
36.4307996439139,127.33316442060782,37.569394452656248
19.859130725288033,129.06330281780083,25.134246079136425
7.0973517374851305,128.06069543812879,16.803535929939649
15.519615630863864,128.11677106930534,22.695955966724231
19.072112517532659,132.94698555069303,21.871206519409711
20.906706956034895,128.59892660399674,26.200044111748621
20.068123542873426,128.18157933009402,25.868456697078159
30.735787960631729,134.86193120517621,31.38943620874187
31.364915445152043,126.16158855599483,34.453405220706188
35.228520890878158,133.49176898806309,35.780922773331362
22.927905060079201,130.49931138818752,26.590257374218112
34.926593455475242,135.57129244442658,35.165791126142963
33.02878125007642,131.09285111062644,34.387722144250731


==> anc/competitors/data/v6/metabolic_theory__s42.csv <==
x0,x1,x2,x3,y
7.9656044370036696,8.0497459514482514,0.72157411593721488,295.65682603238577,1.9058914950388919e-11
4.949905957768471,569.27968559155852,0.59514595133899362,295.03635073961613,3.930800234650235e-08
8.7273812792024419,220.74054287638839,0.76700583713530868,306.14187699355142,1.179451827704814e-10
7.276312261534275,2.1466697329771316,0.67814916440853434,301.4213108697071,5.9103268845723347e-11
1.8475961309888458,979.72451108296571,0.53780790252398791,274.06311059989167,4.1662077171319244e-08
9.780601164730804,434.11028259964564,0.54311559843666024,274.97836548584064,1.0327802018816371e-07
7.8502573179131767,7.1076382127928497,0.70792862807891055,297.06233809824062,3.3337165598211716e-11
8.0745787474925841,324.1079910975605,0.55188318093262345,292.44768302489103,1.9015819547315885e-07
2.1530226940799126,2.0857324386248073,0.65218781047461305,283.40738621371963,9.4257427770481579e-12
5.0534734410601043,993.83478064830126,0.79753234277861318,289.74624349259204,1.1993575075577574e-11
4.3371822180932309,99.324001617640533,0.50120228142000189,303.3164127493144,6.4107603159655987e-07
9.3408848996374161,89.20209342713332,0.50497394056926703,306.0644593863172,1.3114372393772203e-06
6.7947860807259808,1.8677647765493759,0.79792537457915202,295.44892271560178,2.6552274191572995e-13
8.4048545194374693,491.02114726414425,0.67539165024024972,288.41477923428414,1.3821726186005896e-09
4.9907277894459803,1.2217954672709193,0.53807299265555397,283.82787045980427,1.6172299100681719e-09
3.0451484960629918,5.2781797251859324,0.76919065992622815,293.87673883077014,6.8215920280286085e-13
5.9912630831425133,2.6857502541464444,0.76411409003830766,285.58998474257521,4.1167113100024139e-13
1.574355304937578,213.94582801523418,0.66086012393341265,295.56380548188889,4.7402484712717297e-10
8.4486805479332396,3.931992507823153,0.68653760895822702,300.06609530038548,6.9425444106776641e-11
6.6849795920985837,539.40464425435903,0.58195615745026297,275.6431684367758,1.7112374729041219e-08
7.8227896607683647,93.06944368964102,0.51515590891160157,273.04269860090989,7.2599627184320509e-08
4.1907337131688154,1.2837726867092945,0.67837028266725929,281.49108555362972,3.611910520052573e-12
9.7362822195541288,1.0382202668538514,0.58842655796082888,308.78045990875125,2.4900074766826704e-09
9.0380900918997789,1.4288075981176149,0.69908631399810561,298.85163052914237,1.9168571736606787e-11
8.0054514736638573,65.731801177120573,0.75087355305278036,279.8784140774809,5.5615281634599853e-12
2.7517483706677082,253.77301099593225,0.50544816317430918,308.61055847294477,9.7359937362568485e-07
5.2004890335433078,5.1958722173646423,0.67871413240571821,291.79823761149362,3.3881185383250519e-11
1.394233892085059,353.36743881078877,0.56938416190605567,292.04367026714641,1.695512217056246e-08
2.3886054286079306,1.4848952584251804,0.76216654937114048,310.42167775370621,1.356631354629205e-12
7.1474405791820921,252.86665343680329,0.57609935196854856,275.3794676873336,1.2959693770836609e-08
7.7028594031703541,607.27624148256996,0.68323103997062551,281.60713098514873,5.5754996032023846e-10
9.70758759190789,207.16920397192195,0.66606225202688352,296.4308530061889,2.5109587144520275e-09
3.9324282232433676,124.26887077329343,0.61884995001777465,280.81946038328016,1.144717664138534e-09
4.3341373543138202,326.54320872884858,0.70328622907993821,300.18108036835832,5.1801211031266201e-10
5.2260023014822714,1.3196352219558167,0.71773089041463023,281.56369157346882,9.144719048567913e-13
2.7052422317585711,4.0303831284081175,0.67008133859581609,276.96627882395256,4.9283655308918122e-12
2.1692935480192448,2.3701238358451246,0.72752667115542624,281.27940638563359,3.8154979085833466e-13
5.2813443360334036,32.628189095383036,0.79502512279788129,289.90936137088249,1.0881902609502115e-12
3.0421841414579571,172.01423367232329,0.62578171637024149,280.04553196692319,7.9009516663894409e-10
7.0283259521425929,77.631063132764012,0.6543749155656593,278.38768099693391,2.6150206468445264e-10
4.9343672698509771,357.5965327940869,0.50374096338236396,307.41127544875764,2.2361468192946944e-06
8.4941037645205366,2.9217225826324222,0.73880856689311358,285.81588814389232,1.7801887934729038e-12
7.3023859180202422,159.90545364669001,0.6560690201137982,287.43034746073016,1.0291090790275284e-09
3.8112997724383697,3.7942371555530015,0.62238842910816961,275.2108163800491,4.1450764032210889e-11
8.4903382125568108,6.4904716001994007,0.5282215889268187,287.2947849400822,1.8690164718332022e-08
8.2428792174712164,134.80751149995314,0.7668969265026192,283.59228709286316,7.6586253430223751e-12
4.4873054112715707,872.19653035932583,0.61850217201216695,297.41940269367154,2.3796245078646757e-08
3.5949529353721967,68.333051940360363,0.70477447946276617,281.21561190689624,1.9981619313584444e-11
7.1424595357747798,1.4571388752903653,0.54481224691044527,308.53461812251362,1.1936013430482285e-08
2.257772352483788,70.619869353171481,0.78846488886230981,310.1866648367822,8.4965941984364459e-12
2.799173822275975,1.3398360372911411,0.55353252854654933,276.99324228707161,2.9555089217398938e-10
1.0662604277590497,449.19729682102525,0.55986259786984716,277.29611825154308,6.9415094547291373e-09
8.082319397519246,134.50389325474615,0.75769485816731419,277.61305752443951,5.602579022031981e-12
6.9836577093282894,3.3066142975337081,0.7737748232425794,297.78277025241249,1.372405546040097e-12
7.3464884076370156,1.8843562717464182,0.5636442222569904,277.87875856838491,7.070697384447865e-10
8.0265612791977112,3.5530366445084356,0.64094026645244839,307.09529271721067,6.2881638294728889e-10
5.13024197984506,871.12712846827753,0.72004847136884897,303.17086059751568,8.8098602958063067e-10
6.118670763576044,23.75100151575721,0.76350972014324059,305.79235432952095,1.7159010126331039e-11
2.258172983148917,225.0312564371406,0.61371580851119156,294.04242107544081,3.9689066463933096e-09
2.0307706618237611,81.138135992593817,0.6551058460548288,312.86708846076613,1.5363335009129831e-09
7.0156266561142449,52.148215297897018,0.72251492315592047,274.76700411776648,7.6051901879572737e-12
5.2398658552881923,2.725152208273657,0.71934079299583864,289.05059856744452,3.1858183372239803e-12
6.0871249583306994,688.76863276127415,0.73488803900782551,285.95746675750547,9.1334654088654395e-11
7.8849897167442302,8.0172956201001337,0.670980145592458,310.94581994850563,5.0029203097319524e-10
6.7124648800053173,54.206535038161427,0.53138452904143252,296.07443833990374,1.2073831414186055e-07
5.9822146059219623,125.6978454882389,0.77119198726341209,305.24763861778899,4.1508098936222522e-11
6.0328644467087216,88.654230737435952,0.75967176179630846,279.81364774634073,3.6155362651043301e-12
3.7355508825635098,663.41185668421008,0.73942923074549993,312.14536575601755,5.6194313261575573e-10
1.2773605111114548,2.788155360969212,0.52995874314821889,292.9455818750526,2.1020478440684797e-09
4.9304565030912615,33.501034286955182,0.56131921012442876,292.74688305082583,1.4891117239740968e-08
2.9312620553757629,16.296831387807941,0.72308010953229562,311.83538914182952,4.8921940213716877e-11
4.676757793521725,26.454903911797398,0.50694202837458391,288.22929444868578,7.4549348495485534e-08
8.6806276594134957,2.2785186022463337,0.793767390112184,288.90100098219972,2.2869520054474572e-13
3.1054553727880667,2.5251305117962328,0.6131434041067042,296.39010811219748,2.331447410324521e-10
1.5247246752015942,6.8269486672302211,0.71579376010724705,278.1221044219115,6.8809364811745076e-13
3.532455028197969,8.2056655396031886,0.76627132654641306,285.84342505647419,5.2821981015296724e-13
3.6423438199001525,19.218064252524886,0.61838896644502472,280.72833289780522,2.6430157463326719e-10
6.9572486325420559,68.07108000546927,0.59573974657989981,277.131339164282,2.4149157324887081e-09
6.0132893710715054,80.147015028030452,0.68262233866947408,307.64578425324078,1.0569209614409631e-09
8.0550838819577208,17.1962080074669,0.67429681212441528,296.57324664509906,2.3638932439811298e-10
6.9788218629464875,16.840280780723447,0.62274199328743918,287.34691166111645,6.9318371238706082e-10
4.6574817529606349,4.496613707920738,0.68053242676031256,289.34677509466849,2.0136941183084734e-11
8.3261834619943116,58.199431875796954,0.78061441086994843,290.26076014749418,4.8961530267867316e-12
2.5027562791693354,8.9355797233355911,0.64029207698797896,298.32596728578835,1.9703796677147708e-10
1.2044086582047444,1.2828607057795718,0.55902265422518937,310.07077565955973,1.189611504856942e-09
1.8104307469807757,17.997000655303996,0.61316179486490119,310.31118478627928,1.7394343458102884e-09
7.5012341553680528,26.448316008235278,0.61823209477793561,288.65967918122652,1.4049219428069569e-09
5.1568950722624862,4.7509297048835615,0.53933260790786597,286.1704983839108,5.2645672384888236e-09
2.4514460113024161,52.164349902932194,0.54886145016636645,291.04186000741021,1.4887325036867852e-08
5.5094029759302714,49.809903608935151,0.70536862201810324,295.71736921713972,9.8253054917180902e-11
2.3708089244185158,127.64580405194137,0.60184332626267079,291.47271645798992,3.5292637551253259e-09
7.2668833756996243,87.870975268050387,0.78646951755674233,299.35013639266805,1.1965516201391502e-11
5.0154064801662761,90.635674186488842,0.57307902360758223,295.17596093519057,2.4169067827855226e-08
4.4291910348683423,8.8846936055673975,0.52967735153144668,285.82862186776305,1.0425218878551515e-08
3.7136088023308886,230.30144661959207,0.72605136890007738,286.82923223050528,3.8355299280670748e-11
6.6725433380699961,44.405130507535169,0.76431081557536107,288.14371150238924,4.9109933151059301e-12
4.2563134949805139,19.690402124151085,0.58343400706144632,276.78559072997552,9.4625427608236524e-10
1.7888492738449089,75.515733096456572,0.56062643049364336,279.64250529655891,3.6056148785182926e-09
2.0620531190846378,12.077359762994735,0.55572984046132612,301.92455208581544,7.0644605564052392e-09
9.6570789809456308,34.531682075711942,0.6566036904099537,288.56386846088321,4.6822959527787499e-10
9.1772262163684637,162.22473203080088,0.64052499237403127,281.58155890240573,1.4310935306458623e-09
7.2973642042967457,456.2560750885807,0.57783195195636028,295.50689642299432,1.0056508153865953e-07
3.3928296531356761,579.65767678701002,0.51355193509682795,303.22158169893709,1.1667521817359459e-06
9.7225873961295157,32.426402975804812,0.6444474020978842,283.29689449381488,4.5285651043252141e-10
8.0087581356921511,36.376871355665308,0.78779970429068258,306.07159527694978,1.2640494952993789e-11
7.4520117024309602,250.96388704240209,0.69575576022579899,310.100194385002,2.3123581516867403e-09
5.0442535192940978,8.7771207922364471,0.64865196698858552,296.89578116295365,2.5065622698174331e-10
3.4501740566064312,325.19741673268669,0.53320762220888485,299.7579063596632,2.8633633081235641e-07
1.8675186593814936,30.368611765517606,0.57573088716487619,275.1030396129222,6.8472321264511889e-10
9.1234215688945746,2.2262307285743166,0.58843218487236282,310.82079564087627,4.7794859063765851e-09
5.1019866085025001,1.6450437072020843,0.72944106578217038,288.69938937059777,1.3666148145983003e-12
2.8212702831570731,335.72186970050342,0.76301323917938579,309.95601602181716,8.6719514474468941e-11
3.7536096173558726,1.4679246071636423,0.77049255606993161,296.15910099000968,3.8672046161385193e-13
6.2129761204770642,6.9475920317833699,0.7953705824752263,273.1847519537331,5.6353333794109418e-14
2.5909550464530855,10.055186299925806,0.79471000493135979,274.5416799729374,3.7683284043042547e-14
8.7095285568313798,3.3035686458542761,0.78589973983039441,300.21675222679687,1.3668454255721505e-12
7.8266757685168908,8.7433952107912436,0.52154664215086532,295.50672055327732,5.0660841268486904e-08
7.4751666035584314,169.07433976256874,0.54133806077834157,274.06129748824299,3.8859766599534238e-08
4.8888373579759339,1.106747451691618,0.59133995794280991,302.7383984488954,7.5447551347778258e-10
6.6457795663219885,303.05417650302309,0.66586947621933845,307.08581348276726,5.6919522442610295e-09
6.2568817202146203,371.23085937505112,0.52909336661164375,292.85669929757233,4.1500947925092422e-07
6.8486194139933803,13.085331203782124,0.75373908734064277,291.63029761429021,4.4363456865249371e-12
1.7599988902590018,2.8896064442928973,0.68502685372319272,273.21892435338509,9.0093351296462396e-13
4.7422666195354868,63.463091443739586,0.66270932069066157,304.46598849974396,1.142163425697253e-09
1.3745275647570323,2.2856917860319754,0.54959339701018739,286.22864266984419,5.371091840303091e-10
5.44591737320067,12.438215679394347,0.57597664232005918,308.15054479130157,1.3700048892026537e-08
3.9687509109950678,750.39087234539863,0.54809360749467739,287.92242350232215,1.4485992339042062e-07
2.3007176997944221,969.15539513399733,0.75557994733843969,295.60311642522822,5.2380995965254702e-11
1.9306267095029648,207.16418418263902,0.67526835801836549,283.8136715279731,1.0752147481938196e-10
6.2888011495994087,8.5681000625718919,0.72053882825589,279.42353250339676,3.1757364577699332e-12
2.5353367168319751,115.60993246775108,0.58880985887300774,303.9963161352531,1.5465649246597144e-08
9.3260810653911754,130.68300022076122,0.61137579112648321,292.86361915385129,1.0852357457060462e-08
6.229550257303555,14.572198734724907,0.62145648932796016,294.45951695009001,1.0721184777576334e-09
4.1218282408135334,83.688523115299432,0.72800449152321045,311.61663813926941,1.9169551473921078e-10
6.3182394233327503,1.076918741302014,0.73170589630237048,311.54319648888617,9.7185390063224465e-12
1.2052348392672774,4.2381173305489153,0.56204405825420956,307.22568486809615,2.1440563478267345e-09
9.6270329191730077,37.606672575056152,0.78246165702142978,280.50437171060133,1.2765304829773909e-12
5.3407309324861023,3.0992307527699308,0.53619660123310597,296.7709077720632,9.7717389326804428e-09
8.0446170452525756,3.1457239121001019,0.76883662472708914,308.12589698622151,5.0470830434613579e-12
1.7445699993019472,322.78464847738445,0.5301186936949428,287.97855745795749,7.0089776416959918e-08
5.3799249775434435,927.68173955918519,0.57936194334539337,277.04424663742338,2.6097933454624382e-08
5.4163629491906882,46.548777971155232,0.75394356082038705,305.43851608959687,3.4993208847175969e-11
9.4404380947748461,329.01007155706719,0.55384762170382629,292.2705420544869,2.0522827713775026e-07
6.1455524713846783,935.33027727311332,0.62407037939299093,295.57570721436713,2.3742408071596071e-08
5.2614046095125842,2.659424501969943,0.63495778998323793,312.28577185271376,6.196163318102836e-10
3.4027809678270424,22.117540936498628,0.57357769190696295,297.2884572197629,6.5530458381506606e-09
3.9841209760829699,15.056296115261498,0.71307356040079606,289.99917542664406,1.2328928480291741e-11
5.6860516222438404,1.73839254527975,0.75540039482066113,287.79937471388791,5.0847552399550124e-13
4.9502031427454201,184.49751388235055,0.76237254195667159,289.70477170616181,1.3526192788593792e-11
1.1945087189229739,20.014146847882245,0.60179664372096831,277.73596332714675,1.3570886409808028e-10
8.4366273177492204,25.584727904081298,0.65925511828634442,304.79002233670286,1.2044448239847052e-09
9.0654469465579002,2.831515357210324,0.57452192115969547,306.50867432748163,7.070399116583664e-09
2.2622418009874972,3.4896346190664822,0.57343895046504367,284.37588538293636,3.9683251455216798e-10
5.9863252918514442,526.39392249562502,0.54837621885557719,285.15186473639778,1.3358552251220503e-07
1.9771816702189919,1.3612793826244538,0.78200570324225449,307.97337025339255,3.9720242533858001e-13
7.0501608373583053,4.9952457023127081,0.766396648581674,273.95881422111825,1.8743452159385394e-13
3.5311040545510748,7.5193100174699765,0.73320761399830769,293.81829775068911,4.2468283106926368e-12
6.934803712227116,29.552391206402014,0.65529845638631867,291.54702858726006,4.1289069188781313e-10
7.5429515285819431,57.456017365666234,0.64718237465356165,300.60507078313839,2.2198413827765451e-09
7.9178274272589135,30.190473715992709,0.65892369985474941,279.53566800597815,1.3435189770728304e-10
1.9696685136030689,1.7879114417974433,0.66097040407312679,299.73322963180613,2.3416719920647819e-11
9.2441066062384714,5.3827271022249663,0.63036892540930711,288.06936031499504,3.0575636327248005e-10
3.0719259180539273,339.44166911116287,0.53952644986762022,297.7485911267857,1.7904068926275855e-07
1.336713005585618,81.802410513068367,0.53769915586056083,274.60380039491105,4.9191282783382834e-09
5.9936722245233502,88.60273958095523,0.78567491475370499,291.4690878873804,4.4945398318549425e-12
4.3383005547619486,102.47307438515178,0.64460922787590524,293.8900357592949,1.2324160255675579e-09
8.4681076881917186,194.4057280989305,0.78596165747155666,281.57305611419946,3.7680771931741091e-12
8.2742632485787162,1.4939134769791125,0.54907306331303296,278.58494616716484,1.3031957435305713e-09
3.854250035404438,12.584186755262007,0.66632496561198007,280.53897212049208,2.7546465134417644e-11
9.5760945556277051,41.551078975396912,0.56231517600546177,286.7656431225339,2.0526018349195987e-08
3.6182605432610675,10.360231262349854,0.57595538183798045,276.87240597219886,6.8513559827603258e-10
5.6355141630854311,341.5361038976219,0.50901637362835361,310.89279182918415,2.5072586644245097e-06
3.303685815108425,28.036095183712003,0.53568599322206345,289.1997624598327,1.8587566005096479e-08
9.424392130440669,202.24731671056972,0.77505452228875882,305.35878410026999,8.1531157825560596e-11
2.4814703582381634,359.78789760884274,0.59645989744469952,311.97668492435389,4.7419170363023509e-08
1.4041955745309609,32.686953763317455,0.68243876357437749,276.22941120010955,6.7873367897105136e-12
4.9158735400273414,535.37332865652922,0.63950423959678193,299.06677871739976,9.1401751954154531e-09
9.9313800765025331,57.726047396179133,0.6201353735735835,307.85636346964856,1.4644964089211535e-08
9.0250953962942262,355.48632315005386,0.65956582740382053,298.36937735866911,5.3378359265584949e-09
7.7374721751125426,10.514106862976211,0.55617168338460243,290.16104485429651,9.8733472031869052e-09
9.0171324179067245,31.365403262176997,0.79658116955587299,290.24305430551755,1.7580948220364084e-12
9.0410197572807682,39.285575811574653,0.74549236061115898,274.43595544029438,2.8909625877144881e-12
5.6697252434780419,2.0650907799201188,0.72248438981945462,294.38403005157102,4.173907160015966e-12
3.8433614664771372,15.691249214948732,0.64062778910418583,312.74171987147389,1.4369782391884657e-09
7.9481118889988922,564.95390863296132,0.54586313663790076,311.34830103887737,1.3429962703263903e-06
6.9549513685098496,78.072254569201263,0.77619975748207037,274.61596915368654,1.0380649021770963e-12
4.362919559863391,3.4081582129699535,0.60241612021451829,301.2318801451795,9.1204841979149637e-10
1.8502000125536373,10.38883639123031,0.51503200690908013,285.07059466787723,8.3948609325968292e-09
7.7211065021412342,3.756721747628204,0.6027211030431886,309.11956613624545,3.1034908434603989e-09
3.3621446433057822,1.1870510469582856,0.73833710914876538,274.80458982837115,1.0995447875569712e-13
9.4313183548040129,605.87268805377994,0.68681262349646244,310.43496408044325,8.1436579815752799e-09
3.1687351750511628,22.111692429959923,0.72525157542345786,306.4990297515111,3.8330539030859122e-11
2.104821391703374,8.367682964780478,0.73809061515871321,277.70017529010408,4.164685490025448e-13
8.4800140491241542,62.435497219725704,0.56358638332416278,275.39297349269197,9.1361448771138561e-09
2.3795588496204463,1.0518247090683954,0.77713499482795412,306.38830657307744,4.067933520093614e-13
2.6134147734196516,6.8244289998504772,0.63139688087611179,279.23030683898315,4.4294239271762927e-11
6.3944451236875919,128.55838176804662,0.69170409477924943,294.39592611903481,3.5144238806375576e-10
8.8710583675371808,79.672660399895562,0.50069263177602263,309.62979431514839,1.6748463052985446e-06
2.7679119914311592,881.89695408040836,0.79801054952335337,295.69792454197295,1.1211410655222688e-11
3.7929130561008528,72.622823357917724,0.58426891578924656,288.88933205891294,6.0478691472115198e-09
7.9966435441705981,27.07183041808867,0.51861893196204656,290.80064219415971,9.7481031665977727e-08
9.7464378345487059,192.44103746453627,0.63747861246095416,275.52468682815481,1.0993491851327823e-09
5.5066706758210806,512.84203624905126,0.5387090171546125,311.75009285446396,1.1593772794582708e-06
2.295077522961257,145.24053505622595,0.54569801304727272,285.42616740324331,2.2211854254689169e-08
1.1254265893738138,775.59262476126298,0.68968484390906304,280.57453966691418,6.7561999903335249e-11
3.0669042699896973,221.82756511851309,0.61787821747106997,284.4418920736158,1.9867461751413718e-09
2.1863999600786892,398.47796864104748,0.77655573504649855,311.57492779565916,5.3533313994455953e-11
7.098928062515717,2.1994404785203172,0.59574694838242104,276.77144213952027,1.817398005416725e-10
2.0964925416567803,157.48547656105924,0.71785403851517038,307.69212162004726,1.6256618107242018e-10
5.5569693845856971,20.90576665417591,0.63832982904647229,301.31375577605792,1.1426436572157296e-09
7.2483619207859782,45.6364030679431,0.69798539033878371,306.20076716636112,4.1313552512988995e-10
6.2300494829881217,91.686887180538136,0.67990860701479716,312.03590161471584,1.924886710967475e-09
2.7979808649405187,811.79308970755903,0.64183519182769944,306.68618622067487,1.2056869931512393e-08
8.2371207356403637,898.94732473516774,0.7850183283873311,310.73529405111412,2.5030313743767486e-10
7.4386641665422149,7.3229275337220185,0.60281409282648679,278.07741027163678,3.9300058196993558e-10
7.650856035239876,158.94998538320664,0.55317065037478175,304.83154260667879,2.4475661184539867e-07
2.1795197640158195,177.80772028667866,0.70342821826394852,294.82702776324192,1.0021780828340896e-10
2.1137842328531016,10.951625490482842,0.75380226839237263,294.73982380319444,1.6400232452338014e-12
9.3480629590585682,2.3529317204117808,0.51207612198197716,308.95686305282055,7.8704123575390908e-08
4.5782037444244654,1.3269082089077655,0.63488980652680416,311.87215274586845,3.1100260470130574e-10
3.7085382260284576,214.79757924673723,0.76774630690619794,301.19353292172724,2.9598287044973596e-11
5.3972564081638001,29.450944375166237,0.72488558567686034,292.31753557887134,2.1673620968214843e-11
6.9657779148722421,904.94150701410229,0.79754231494928851,291.25615431607383,1.8178289819648089e-11
9.6006093134227299,24.826778444207676,0.65942414347917322,288.45365828892727,3.2120121981211078e-10
3.5780160419384952,858.52102858494607,0.69799871564034544,287.46396118290653,3.2829616644583605e-10
9.3232758638082434,17.168328186110404,0.59074408434137848,288.66027366737728,3.8132477871494079e-09
1.2237354224763068,240.46199818708624,0.78426067989979775,276.59012941004784,3.826682094244297e-13
5.996782380941422,1.7966265651884423,0.60990064656696097,276.09744341041755,6.845980046281553e-11
6.7057760051297661,46.385808468435577,0.72155321380598858,304.19479375489249,1.3224196529668264e-10
1.9530766337567798,254.78822950863363,0.6209420612357246,290.84291571680905,2.1634273303784919e-09
2.2630563735752136,594.4358611256863,0.66854567901889983,310.22737954178484,3.750074382281751e-09
4.7720288738467342,293.59541690267349,0.71593476050646387,297.48884034375811,2.513898004534545e-10
9.6960872092886348,1.2909582034248377,0.65268024552540627,274.40703928737679,1.2082245330996095e-11
6.3643829791093554,13.125233064963693,0.77212589807285259,279.3009336526992,5.1210451596362564e-13
9.3972089944019004,1.3998948535651101,0.62579029637834305,281.23279172052031,7.3753395109219137e-11
8.2392482405167371,2.1273888237556315,0.69412153944299759,312.02944097558645,8.9157520716070219e-11
5.2064344139976235,106.14923924742605,0.60270872999001623,281.74816904606541,2.8483410893907544e-09
8.0628710432696877,137.96679921997591,0.6224470004693039,293.63022705152207,6.7207869455218602e-09
1.1605310557928896,209.48939776093172,0.63201503247006574,310.44707726560785,3.5078377344890271e-09
1.9822959708916144,394.79318225839296,0.53774210549368562,312.08770919657428,3.6335415107795006e-07
8.4648575339446275,165.3082032139157,0.527517103717702,282.45441741534177,1.5086667190221642e-07
8.1713537949264552,252.70554777788561,0.70024697694402738,274.9647057500016,7.5693566798458423e-11
3.0937666776979031,1.4024620861627908,0.69665532150291565,279.14407330151033,1.0531180415508072e-12
5.7769263153914814,5.0536533812838584,0.69887291426302856,275.53313914810235,3.2049271151178591e-12
6.4541423863000986,73.39953695019274,0.50592993360280747,280.80496964369348,1.3443861555173612e-07
8.8096505839841015,375.29770951705018,0.59796405280153397,295.74278858814944,4.8460723538776317e-08
6.427964416048531,1.0315739697417132,0.55934295417775903,309.49795185182569,5.1246248814725348e-09
4.7131441234631231,34.985495269548835,0.73344542676320379,294.48875534777358,1.9002521388309883e-11
4.367656390664644,107.612370473737,0.75818912041883912,298.03958226796323,2.2021771143643833e-11
4.8329387773615888,1.2269358811655142,0.57400411316784417,281.07469006438163,2.8728524157683888e-10
6.8673792302197674,15.998036107712391,0.70035474765439587,305.02334482695403,1.4713411066423838e-10
8.8074156857709234,486.30041943832288,0.53880884103748239,297.71155634022335,6.8945587701992016e-07
5.0850719386866974,103.47571275597829,0.58254575768051398,307.565473167709,4.6929115755258307e-08
3.2305560665622233,5.1638674992127429,0.54159634887002583,310.95372428023137,1.8439697040253409e-08
3.1299612669782304,361.69573597028966,0.5850562299797688,286.9160310302637,1.37147007396196e-08
7.7141285221910181,11.068640195885187,0.70242096420478339,276.62316234141758,7.4559650989044637e-12
8.3491188708151931,363.10649172916686,0.77309807305557576,282.03715831667131,1.0628900608114317e-11
1.9475027186871245,7.8855311808216761,0.56075672237725582,290.51366262703351,1.7132448018519977e-09
1.5990297125966033,59.014774589516087,0.66262371048521573,310.82774607297893,6.1354195160216989e-10
6.3499029738080663,15.517444588952348,0.71041733037302968,288.13239289493663,1.8593355014384686e-11
2.3155591977342844,6.6753670741068625,0.78587674054566969,303.83092854661481,8.847539698837812e-13
8.4219777141070722,456.74382704543427,0.6830181448661522,294.61906768683019,1.7216772845196839e-09
3.7930120653166699,3.6541051956629986,0.57653207930821426,280.31235081723906,4.3162997716256753e-10
2.294847396740284,1.7965312405196621,0.6876434470741809,285.82936475813807,2.669918040958811e-12
9.2887342523870515,10.611598645720461,0.59614734850340489,299.12767540091272,4.93018797690773e-09
2.4897855046175037,142.20584356686743,0.79283851720751231,299.91413578739576,4.8687858147762168e-12
3.5624807410414201,264.42031479688666,0.61990284054909106,290.39038987236182,4.0694028132629462e-09
2.3825205567285277,991.35707463841356,0.70562831622830435,282.14582410648461,1.0460802865723683e-10
2.0394105729881948,7.7461547876671419,0.5069682747040275,301.87627118050705,3.2526260594412537e-08
1.1903321470279602,16.742713797118327,0.62001843384042665,279.75492166450857,6.6602172357606588e-11
1.498558682478341,2.5731424768380879,0.76253228399675355,310.46678767460509,1.2732919887867542e-12
2.5717732384226744,53.041498969480635,0.6830682333299738,280.51614316145907,2.6987008991058039e-11
1.4804373936445785,983.42243518189161,0.63318286591879291,277.29249451330082,8.0617797675447704e-10
6.3202943449987412,126.66103437451028,0.78078124983071784,292.90590809461514,8.769473423233079e-12
7.1264307411955574,61.043372767258404,0.75619531284416874,293.78198392438776,1.6565397538861737e-11
4.5426741114882541,15.035133158059077,0.5966647021468815,293.32771659112979,1.941851564402497e-09
3.8619198725684445,557.05269652014431,0.66336452061240192,290.46669957355357,1.3677056777690269e-09
5.5407361332000704,30.956352860943515,0.64694727682773889,312.79259571318431,2.7382936415707094e-09
8.8750444801114767,2.5298847662334518,0.6896607500344587,292.45122450682328,2.3184213670586876e-11
8.6601846413998551,12.477724417698591,0.60023338008762672,292.11786322959324,2.5332117591938171e-09
1.3912755581151275,1.5903767077838873,0.57326150022976652,289.87064250858248,2.1244954625734841e-10
2.6334856863687168,4.0358694833070734,0.77380155057666089,275.67303018805853,5.3457727593956245e-14
3.1307038399395641,1.129812415797774,0.7771623498495519,296.71826524598464,2.1614012146897021e-13
3.2444881824899063,22.900225005064371,0.7529968657285937,282.1187108889273,1.1993455104014264e-12
6.1410938656849545,80.097838200114936,0.79346132922936841,298.50435920916198,6.5931426611924377e-12
4.7463618313287306,10.712168295880872,0.72349745773390661,275.03333847793908,1.5513568873523133e-12
1.4432870793483459,18.245060781768458,0.7294001685685999,312.25548405012006,2.1492990740697137e-11
4.3625272461361444,754.44540630454787,0.72877702758879226,291.76020316050688,1.6173220148508484e-10
5.7137765384587347,180.25584857541693,0.64418228928269194,308.87021486362795,8.6582567161942075e-09
1.9150471261334436,41.934349534177073,0.63693565835428156,292.02244692931737,3.2086818741028248e-10
8.5011269840970378,7.1387574324632617,0.572067882844701,275.41323274296889,1.2619327356723176e-09
1.4676567981859383,490.89702068305394,0.69344575830778721,305.88854184375225,5.7452251033159066e-10
9.3235768211625594,5.0733094199307853,0.58679604083070036,298.92734918668538,4.0276894821511762e-09
1.8920182742188794,9.462985868713389,0.57734252291070631,304.27028190295778,2.7910572148183083e-09
8.5921745643797749,533.57373480841943,0.67578841222881647,290.12679454035492,1.7376322221436573e-09
9.123878295348554,38.781639576429633,0.62299471646751292,298.51746976986578,4.2994714524890558e-09
9.8161361252793338,168.6373807750646,0.5656569826383897,307.24916015186432,2.4175778716876484e-07
8.2182329224623416,59.188097765379908,0.74481680502584935,298.24261771487551,4.5432560507599509e-11
8.0152978669419603,91.267809455060288,0.75817097578831283,286.9069453934361,1.1368120376125266e-11
6.782349483959929,7.909515374058798,0.55030985590333426,299.50118377464798,1.7556527582696991e-08
8.0109671912031608,5.2980516136349829,0.50225210984000002,299.87416754456268,1.0126072661142762e-07
2.2109698757183236,9.2784843915666926,0.60083899055881207,311.42347850026499,2.2203117384004991e-09
5.8246123235287355,2.9263393838104097,0.73925325070422576,287.83649286166678,1.4818315968047143e-12
5.6280058317137298,419.70398800328803,0.75175215987029742,290.00327070056522,4.4961920629077521e-11
8.7181492971030181,7.0752338671742816,0.54149872103481478,305.48491844748236,4.4049099023355611e-08
5.1651942903416428,48.357983556349886,0.73230077035491536,293.23049258970963,2.4537679353225891e-11
4.4658054649031813,237.64204195462395,0.53471125019282884,302.46292372462932,3.3257503698537643e-07
6.7560694411339908,224.6323642783419,0.61701877704695884,291.38837857814366,8.3385034162567923e-09
3.3981698575076145,20.661353858554019,0.7995828545035748,281.61980567250799,1.6142883860288196e-13
2.2579156985856117,26.839345794790606,0.557777246969273,302.80815371124044,1.3854127931894939e-08
5.3008954662137118,964.06262598839521,0.54618907477328793,278.2462067673884,1.172492408463283e-07
4.7520043173539648,105.63125288008706,0.62684009976403809,280.94334654125231,8.9031899845573421e-10
3.0931294647598633,277.91713838825973,0.68590055779095849,298.07299931136833,5.3182860281056687e-10
4.3076062910361523,510.10773343556275,0.7798702347239761,302.89079200768276,4.8783799618472935e-11
4.2975320484362269,230.55232631499615,0.79424634365991031,308.78751547471262,2.7653706529032983e-11
3.9474600797129091,3.5936686818969941,0.52089219097741835,283.9034598966357,5.8327718092602002e-09
4.4151767175423604,48.586118069034718,0.5413992552043716,277.42897034402216,1.1868235383814974e-08
7.1716901091035083,2.0215406183839097,0.73722139216879823,311.24186638090515,1.402742266357755e-11
3.6718882711415679,90.942393403131675,0.58118964568125819,279.17692352088568,3.4814809174691787e-09
9.5397213404380636,734.59553544632854,0.76545471785190822,280.90667929018559,2.4856042138460087e-11
9.2471321758436016,34.529969353623457,0.69903597716872601,284.65317814233862,5.5304329415845327e-11
5.3281938547007073,19.902951220280542,0.53355344071420319,294.17565416105151,3.6278390999019789e-08
3.9552508450421993,1.2809384268938087,0.74975878547720221,308.31302264136309,2.6397433658492658e-12
5.8189131084700279,757.39697630204364,0.55290691400242276,303.42184090919466,5.499235220438167e-07
8.6370443989626207,2.0370798474932195,0.62704861840389614,301.3263021537054,4.7877131602905358e-10
6.8732860650409187,1.328119887394926,0.66565547856779905,280.00722271424013,8.8749677771936669e-12
8.2395264515236963,5.472677225347244,0.65022984472408352,287.30730526103895,1.156527679855644e-10
5.7945004845916621,1.5725023449785946,0.70584887468454516,292.13619704346712,5.4082832785019337e-12
6.696258663408587,23.192818387283605,0.69580602046077655,278.89703813942344,1.8874484213329501e-11
3.5934005276421557,35.339744374708403,0.79761260165841652,283.93718808506691,3.6210312274236903e-13
7.6140384607926173,8.6638285043559424,0.79982657276725644,285.33332815811377,2.8654631177334189e-13
2.8216413381314651,1.4219405774899363,0.65493782079069229,278.09104793316158,4.959305606324823e-12
7.2531831593664844,2.1617282832800071,0.52855972608825919,295.00958767633028,1.2068758912255589e-08
8.7464716149330464,14.240103110331328,0.71835298969061556,301.20112786096774,6.1210747188621077e-11
2.1889255357138953,1.5190964627708599,0.79299922346497675,275.79726525907444,9.6604485291093063e-15
6.5294176648772781,124.32806567002451,0.59549791628870608,292.244924070526,1.3062103277494847e-08
1.8558617340694115,4.1788965923840262,0.63836266575127221,304.28844781071177,1.4489375450608185e-10
7.5314406544428421,8.0577670234328735,0.62743307744463683,302.91960515809785,1.3101299182951588e-09
1.7604389694116822,15.218692132366629,0.51542574636707883,305.60292384875015,4.2860151625341224e-08
9.4234584043056344,17.77578951937986,0.70167932936703348,290.92962532682429,5.7004682486303545e-11
2.2366713703402192,1.0115378152113255,0.60600130852054035,305.8222833055944,2.324844290692192e-10
9.6299222131817235,2.1687580941603257,0.73623916238945064,282.63012284857075,1.2790003597945391e-12
8.2079575847658699,387.51961609770615,0.74963602258459583,287.43242245670064,5.1403237633664564e-11
6.3431380401971866,1.0085540728465243,0.74636923597935367,280.05422305671203,2.3610499042271479e-13
8.0436169416659222,33.458161060966198,0.62499979941196404,291.69938157714284,1.7786900945568397e-09
8.1560335508477735,29.410744581119172,0.59646370467226983,288.68240089661771,3.9762471502184374e-09
9.5142435653559723,9.9834922016370538,0.72464623390011651,282.63708465657248,6.3969609560998976e-12
3.2804501845526848,19.678004721553624,0.7404168301528169,303.07122836923128,1.4911974530178821e-11
6.3106830582247824,219.6561729109861,0.64737723391740987,285.55387088446588,1.3498803544025948e-09
1.855442778079611,333.89592489426775,0.76790930586089101,283.91217320583343,3.3831927140723304e-12
6.5454913002170914,6.0401208809694955,0.54317260882356744,278.23561323401981,3.6531883706067898e-09
2.5416217368350993,9.2783622172822913,0.76372063389768807,290.55286807207796,7.6401720398915091e-13
6.0845555032519769,5.3388603258511873,0.52882856989156435,285.11858515349206,9.5904506282883361e-09
6.1518746263046475,27.516310511094169,0.54605765661638417,287.77091365363873,2.018993462216572e-08
5.1938663768310462,112.14374961282265,0.6601520039821881,282.43989050482213,2.9702931110658427e-10
5.703685979618105,4.8390334744504795,0.52025554405622454,303.526219592796,4.2758061737563866e-08
7.8753105100592915,9.8221650160005645,0.51584213042003313,310.2001338941887,1.8167034462129185e-07
8.1932024486085986,618.235376850178,0.50015562324971163,292.91727411155551,2.5181159111635624e-06
5.4293789401788626,1.3986461993869095,0.63089499790827896,298.71993693363328,1.5835556493226632e-10
6.3963409737035111,24.11619660313853,0.73238716438766893,307.68689106426825,7.014784099388336e-11
9.3811261212109169,136.3559598320455,0.51045150508397474,312.95318549334633,2.2524963325791404e-06
2.0776022965101051,2.8272358208421204,0.69567728193975664,297.54065938919331,7.450162748808491e-12
2.0539320931009946,1.3871456363301231,0.74693819522485594,308.59117866159477,1.6597131223309755e-12
1.7893811071969157,2.5978622246242784,0.55040025457336139,309.34432986222566,3.9473287336906439e-09
6.9207695653647505,570.78109539429818,0.54405912044642124,304.65805951230487,8.074396637401884e-07
4.7674747071134149,1.0660543471456465,0.75824029208616084,291.43725564292441,3.8591070284457443e-13
7.9688927452765892,3.6725348396507278,0.74693738298502843,276.24616001695597,4.9845189816824847e-13
7.0410827197773331,1.2412250697617329,0.66168252987925613,273.63222221760537,5.3782257240516659e-12
4.0027398249541433,2.1472786335540688,0.74575996378819409,292.088025331317,9.6205575707301201e-13
9.085298926253822,72.518340948259336,0.52782682322734842,292.77258134138469,1.8506703200693371e-07
7.8627893236358712,5.3078265956740198,0.6183444553816263,289.29449551451887,4.6420965946221589e-10
3.4348144681915813,51.007748176931273,0.72133926683191185,295.72669405165459,3.3348918107097364e-11
4.2777281599484862,58.963892847683368,0.57723558779718898,295.08650813217707,1.2594278570418281e-08
3.8299598218383659,353.43210658293384,0.72569867433006585,306.46452164130773,3.6301166092184851e-10
2.4185048376249969,1.0332946451211245,0.6512535813172442,277.34628413049052,3.6270161295842416e-12
2.330050352879725,363.168672070475,0.72507979638446995,282.00710664422184,2.1328944646207805e-11
9.4251471703816971,72.004105453972429,0.63940389135719888,304.72019915838524,6.1911802333397869e-09
4.9411363347887791,3.0777295783220806,0.61037130206654533,306.91347468894617,1.088429546115286e-09
4.4498784049966886,208.35895202209085,0.56575676494358973,312.79296854483471,1.8686460349204654e-07
7.5671713780964014,368.53150894424084,0.56251380243050453,307.91648065548338,3.9497596279601094e-07
5.9769375872760993,5.7914918731696501,0.72544724317141884,308.59596028289326,3.1666866408353858e-11
9.4252598815461592,570.66474438913588,0.53567310441018812,285.57391770519621,3.8700040390880403e-07
8.0227134451845288,23.087254527913686,0.52579470503328352,289.06646536037505,5.7469741141097383e-08
5.3143260771208629,64.60607585752868,0.55288740950663906,283.72340419282204,1.8274083072585531e-08
4.3872352613274357,899.3911314722219,0.55260395343617663,297.2519759277086,3.0770172573410529e-07
9.8796839043188989,12.150894102503152,0.74693228684207003,310.55221416828152,4.8549428076590167e-11
7.4598421240327912,275.09204857280105,0.61955198704226377,286.78563546046473,6.5211844895396677e-09
9.5607519400345709,9.0198092554298039,0.79711653720814479,295.28007127525802,1.2340887624193908e-12
2.0663071949533722,249.82768676982977,0.54116337733718367,284.85198521813942,3.455067519586704e-08
8.6548031127170439,63.416425126573891,0.69606194770809304,279.79199895090829,5.6304883919912493e-11
6.7336649559208679,4.4572509444841293,0.63461885216037517,280.80742119274623,8.4104428362796424e-11
2.0972951050160131,17.46136864871205,0.61787545300912217,275.31781378152522,8.7574676691115799e-11
6.2943219997229862,8.9723643909119968,0.76252525971622476,310.97174092037028,1.4297154436722291e-11
7.1748672859490394,1.7152411185353924,0.79267869374851996,289.11518434030518,1.6340352507990917e-13
1.1107241729974255,1.2288653827985367,0.76185768763225359,306.3648356800843,3.7975212210443204e-13
5.0888616565757188,10.950550850112846,0.5576902037105399,300.25317890758765,1.3333754003226909e-08
8.4285956007668901,1.1405187868412379,0.56623937636268018,280.6768464564434,6.3227511584282535e-10
3.6582312280968088,3.1366298615911421,0.69682216372851902,280.0184898631635,2.4757957660320216e-12
5.1269327361869603,149.81315927274747,0.5867250744914575,305.47952806042179,4.585637877012285e-08
4.9808271436110392,133.12931795684926,0.72041753923417406,283.58846842478147,3.0700650754610728e-11


==> anc/competitors/data/v6/metabolic_theory__s42_holdout.csv <==
x0,x1,x2,x3,y
4.216676336429285,1.5151143415109742,0.76939019911314321,277.4568838572701,6.0872041245664124e-14
4.3498779295624423,135.90206464905125,0.51011841215042908,306.09531631822136,6.904105893561175e-07
6.1840329610775804,555.83706614003972,0.5704140233950441,304.80645503465138,2.6193263250973562e-07
7.7238270305557259,6.2880823861292425,0.76027953433782325,291.07908437674678,2.1020403294461224e-12
2.6614661618571938,4.8851107378754817,0.51950705816321774,283.85183160321668,5.2190624932760634e-09
6.2614508157172404,34.205533646317093,0.60701939788487791,277.66164825041307,8.4906257774247468e-10
5.8129511021060774,6.0525239674907612,0.78353079484327104,308.20381261687919,3.4513033700144956e-12
6.4224295170996202,68.937175759755064,0.52386566872432927,305.72243476308432,3.5512082482623081e-07
3.3774729363357885,87.406205051458599,0.60998683843344093,281.44050368346217,1.1514412260570242e-09
1.1319830224551546,39.967533459160556,0.55062336284855207,312.43502092225469,2.35975716775256e-08
3.0849307371014745,313.99792137665685,0.62519996552267709,286.56329004960503,2.3235185347497535e-09
9.0043739096105089,214.90898885038555,0.65743918485421726,310.26495743517376,1.0571597327126507e-08
9.0607693858782703,8.4916027023144114,0.6273323035439764,275.34144231304145,1.4822990522822671e-10
1.6169144805698847,1.0296227308467951,0.58599672693710203,305.4204943882624,3.5336479508389242e-10
4.6364185989833491,91.493298495793468,0.55865898207073039,297.26342361396354,4.6280984110799319e-08
8.644306008554528,1.3038587848840366,0.63294224739754079,283.05399164384778,5.6646922192494512e-11
9.8134068231069698,47.515195036741503,0.72116924454343811,300.18650575089936,1.3848188114476133e-10
6.015032001179013,2.9000302417099166,0.67145353002043917,280.10253630991622,1.1075545626120289e-11
3.8540632331887932,2.012949478656449,0.62156891530460312,299.22164558485514,2.2096743293608256e-10
6.3999952267454709,64.16375111125771,0.71148088836107504,280.36569159974994,2.3537668557372842e-11
8.7711890774084225,2.4341460490985791,0.55484982898925761,292.98850213497957,4.8788819899660186e-09
2.5109993841473779,662.19307135865586,0.74869747171452061,310.9145425642692,2.3937710041414665e-10
2.7458150918740247,2.0353934179245043,0.79538986046176752,281.22963688656802,2.6050453958389509e-14
5.6290905806362996,4.6437170490912667,0.75270888494861887,310.96433177559214,1.1246387750778124e-11
1.9058063977229642,8.3998798095249736,0.6312044609155173,274.50251597720762,2.421719612791609e-11
8.0586026092287817,1.1751488793985327,0.66964533787631975,285.56759107483197,1.3812767013545381e-11
4.9965659696802316,19.060095921048852,0.50414617138082984,301.64109116951641,1.7188352081771733e-07
8.3090949050215439,3.1909970952460101,0.58450285851319028,277.15742821801365,4.6622782201846376e-10
9.16411066284026,2.0889358004160075,0.72472610974635387,288.26103326909742,3.3953114394122033e-12
7.1140970992352397,733.88832166119494,0.56407144051963598,306.50812109116129,5.3235953739109708e-07
3.39834299682623,225.23560111497349,0.73965971650840823,292.52807212292566,3.5655799130665548e-11
5.5520138408565698,6.9063627555921929,0.70346921616742364,277.03538994417784,3.7670959416448902e-12
3.9537865585818937,3.4898409837677278,0.73874941529748983,283.18657436451468,7.1833821495309481e-13
7.1739009363557544,132.0910782763859,0.73928814784453545,301.51222531528714,1.2266704404950188e-10
7.4939778389209692,100.40622247350559,0.64983507109709271,273.79365738086966,2.5936875232966922e-10
8.6685792009216733,589.13832485478372,0.67575406391068893,298.03403186516204,3.8736130259903651e-09
4.6150238878513496,602.01644348847117,0.66846750008168809,306.5666262009612,5.7442824109264701e-09
7.9757752919988665,170.09006068805502,0.74626830159421653,310.15275835177056,2.8050745417558412e-10
2.9018090232573912,16.323809796637118,0.6926248004581641,282.47713074658634,1.0337933323330494e-11
4.9440765987908435,23.471156849288015,0.63563113674604677,303.97696299547704,1.5245740365933469e-09
2.8984327270129535,1.1334995299272483,0.55999687069766457,278.64247227753384,2.3658151324336787e-10
8.3334416539332032,14.023791907971097,0.62904977537316686,311.15128841901077,3.9060462122028424e-09
8.2249571923889917,2.6183111538209292,0.71863969811039241,293.30411280057052,7.5848804780484871e-12
7.4642145878383372,1.0476061912805206,0.54027581422497262,283.0933680032195,1.8598771751776237e-09
3.9203949920191796,226.98726545909736,0.72859523904070633,296.25463924837419,9.2310143108210812e-11
7.7281086829924295,11.273373821069562,0.69431973377530998,312.38587092361291,2.9860263263333523e-10
7.6642339395795922,40.128946416813676,0.50126221433166718,309.33037299209229,8.3159216766368141e-07
8.2965360253914682,39.738627130026053,0.55754292759792423,298.05740657085067,4.9044221567489734e-08
3.5245465747227662,621.20474646275215,0.57669777610110184,273.7030698366155,1.0536743963072492e-08
4.1458708028464795,495.15001823715272,0.77805575555034689,284.08185920583725,6.8386561381641162e-12
9.556494989745504,5.6483901883759566,0.76434094429597055,278.22062663878023,4.9910076608832596e-13
3.7248293525785225,400.00580352350414,0.5949189963399597,304.37487922463799,4.6959746542440988e-08
3.4826357105252028,557.28237597779832,0.57313140073959934,289.4950273046602,4.2025680892661777e-08
2.176456833618742,5.803423523938549,0.78685757637406173,276.43179787125973,3.6671677015816211e-14
7.0216185334338821,52.790069773125147,0.68704215218241382,278.8062024359578,5.2324699628389432e-11
1.3826105667123756,1.5033111099919507,0.79080096671049793,296.48945845601838,6.7732556124833287e-14
9.5706569865074673,9.752592422991631,0.63199750778430597,289.77985607996914,5.3804106121700468e-10
9.5982990675359208,23.113425270695529,0.76235194136900031,294.55287504902685,9.1369655740883329e-12
9.3657013060584973,6.94266826283196,0.71800538457666752,295.29930472555856,2.2296895517919483e-11
2.7705573769187923,12.775173738718163,0.76609659262820484,302.70573721466639,3.288743061708316e-12
1.6773896191746411,5.2741586769079252,0.52245050942747895,298.60384378165344,8.873372326890749e-09
2.8683994883704522,19.593508022412269,0.54189577891174012,290.5152963184824,1.0609713547030727e-08
1.1015377346213779,1.022992205042214,0.58075761832637263,283.28651935951041,5.2131285739231937e-11
4.4164753048124341,6.2082162502039191,0.50539809375765421,278.75824157878185,1.265201566488146e-08
7.7448122590144193,1.551692152643259,0.52253839327875462,282.45627077924581,5.1081857240292136e-09
6.9049448003012834,524.31794804974231,0.70933742208215667,287.6287718735806,2.8151163414511606e-10
1.3326502397869624,2.9058731789740122,0.71709680409279564,305.94558475327887,4.5617328297838515e-12
9.5755384531596839,5.0123143837308772,0.76372740822491214,278.78853229013083,5.0053525514640757e-13
1.7144644856853375,97.691381068523697,0.57589768719749213,308.21276585100088,2.0384311465679294e-08
7.6564921599581659,153.63788566253129,0.53406018153279755,288.67916934625447,1.5844861062837426e-07
4.1532372879947843,4.3362111280030247,0.50870188778263326,292.12339393789949,2.0875711931430607e-08
5.9319133067396477,96.886478151692373,0.71931585405090614,298.72273298848631,1.3389986566597453e-10
1.1348493750185944,55.328257959903475,0.54809165415635608,301.86632864767915,1.6262482217008364e-08
8.9309635202008337,128.85840968438245,0.77186504028302805,301.04883906574918,4.0869255297707724e-11
9.9011926653294928,2.0844994262079815,0.6523282493826863,274.54164325671297,1.8182143575260613e-11
7.9236736239896377,10.622268595509526,0.57809773129642661,291.76869625648533,4.815122215279546e-09
5.8049078990104208,6.1961514341154444,0.73144944622394104,312.23526691845296,3.5573869265825731e-11
4.1123963576154745,8.7826004156367112,0.58797745102151788,311.52224699329827,6.44465153538741e-09
2.9433226888467408,44.012294049736049,0.60934847131105785,303.02783208361961,3.6881286588971399e-09
8.8186226695378167,15.395058077121877,0.60142765216843941,288.13904573767906,2.0705607778077982e-09
3.1420809730280608,2.4577194796192394,0.71245917891327548,310.37998914350527,1.6639951009219145e-11
1.5971177311846874,49.348774006448203,0.63841478069946134,312.96833877536449,1.55741154235633e-09
8.7682994134269556,328.59898886734027,0.66409398224431548,287.28176694092366,1.5127851941849255e-09
1.2886643654934344,650.0748948482875,0.63549537949058499,293.96669290174606,2.1109584081494097e-09
2.1709377666425422,7.174754478188949,0.76165603323438436,304.5408450805819,2.363416173461084e-12
9.5483517956938506,1.2174696831210168,0.71841901228608807,277.44447977172041,9.8500402143833279e-13
6.7971930891504906,43.66213586583428,0.63773638535079591,312.3228991666175,5.9049818293748261e-09
6.4186636198912881,14.140588745163615,0.67315571554526021,295.23791201784547,1.509836551337678e-10
8.8962912736055699,2.0566673677480605,0.79362416953781412,289.11209538742986,2.2343745162417428e-13
6.6456988343680878,781.07403413181271,0.71691289508241862,290.79878492569469,3.6889168143085381e-10
4.8641882126266642,35.999384835465079,0.71784723460327848,273.84842506931136,4.3933557880959054e-12
9.6350979923221889,895.97838510863096,0.64402956815145296,301.40076807401766,2.6836436748405489e-08
5.5459786585709479,421.69685180170364,0.58800873438221923,303.93929893490048,9.1678546348753115e-08
5.5125491273267144,66.108979473551102,0.50864311928205619,273.43389380973269,5.3847337420517564e-08
2.9969149833818869,2.4121171756426536,0.59797090870157987,296.27229395846791,3.9013806454251228e-10
5.5584266274974041,36.649383065671778,0.58051916736033105,294.39472941364045,9.5420404795182272e-09
3.5591731833658509,38.208230800380193,0.6631428830595073,295.21794631177386,2.6107413340647142e-10
3.0405628931603372,6.1000802376432013,0.72928385159279685,288.689685955877,2.1879934617622266e-12
7.2565063101205816,8.3180776369894769,0.54061341887889758,288.5987645477968,1.2873268817414796e-08
5.6160307614360123,185.64931298104679,0.65697368562890324,276.21746180889409,2.9076871443407682e-10
4.5272945694366271,19.203887968673623,0.58181105392683385,283.54931644523708,1.8920262762531304e-09
6.4489373146771296,287.61420529779269,0.60634677528948933,291.69779751332214,1.5034803454787473e-08
1.0937541261597916,6.6027707820974486,0.7684935885466363,292.70928887243394,2.6394730869472418e-13
3.8148414899286327,1.2511187122084342,0.55020816578403131,294.64411130412992,1.7497657528574842e-09
8.4879636256032782,20.484354132614197,0.77739757466474324,309.44633658406542,1.781739176159233e-11
9.7108614512078724,1.023280601320592,0.62901220921191814,294.58678535589905,1.7108956638394885e-10
6.4645336662748418,1.9688125104089733,0.79620042732523411,297.13009103741661,3.3565889278112439e-13
6.6275563068675432,829.43733858585858,0.63862718958070719,303.82365845475982,2.6096716929094182e-08
8.3567736505665273,3.888343404834028,0.67463972105891512,304.83175617449132,1.6222725273575995e-10
9.3349400917451586,769.5312814028764,0.62161912157891175,294.91308087901388,3.2471565174639372e-08
6.467448252162761,4.8558136731074883,0.60136134611154712,291.22362943787004,8.2823271693491446e-10
1.5082237485760608,16.016952640932143,0.6981273581899341,283.16208082741969,4.5290049627887658e-12
3.8574812187486911,28.953874561646693,0.60225085768915143,304.42995657053871,5.1529210318609974e-09
8.6784152624058617,106.59507581279397,0.54902701033158852,282.47318482609796,4.6061192043195345e-08
3.3024224228734615,17.584850737426869,0.52455008558050686,300.19701217756779,4.4266542685785292e-08
5.8402061124668352,684.47208829099634,0.57340988436618801,275.50097333880115,2.5297136539456449e-08
6.0765250300844134,246.96072007108955,0.66406222368652368,306.9621860379043,4.7312183996624057e-09
7.6191551800932888,458.51835714888244,0.73872804619839538,301.16483680523839,3.2761264957580517e-10
9.4808345908442746,8.7562875837683496,0.62103109833896775,303.41487139605522,2.3320833622218036e-09
6.4292861354131094,27.951023477027707,0.71222262820847593,306.33958521451768,1.4972756144030686e-10
5.280250369197617,49.607429543284013,0.70712903719567377,281.41453527617688,2.1381522746973575e-11
1.2671272466018699,15.681727369467879,0.74589251036764392,292.25080830765393,1.3682766096420683e-12
2.3228114428489293,58.693099218042697,0.64689917456584634,307.36368241676087,1.2161109159180515e-09
8.3646863285965036,379.01898037735015,0.73172689816914938,277.43289214326774,3.6606576167200542e-11
7.0600473043671341,28.740446770840087,0.64434220844262047,288.24775360185765,4.747239348388298e-10
8.4900648127264979,1.6762551576186446,0.59190767929196098,284.96046458828255,4.2496162791124836e-10
9.5575100625014908,26.641257698248751,0.57324219578802416,311.08643381223789,5.784957089179261e-08
1.152152000223992,34.825102072133944,0.55809373376671378,296.66153997304667,5.4512120658447489e-09
2.6901220130487449,7.5409600734523261,0.54778286224839268,286.14172723525007,2.75066875906611e-09
8.8674716806253286,2.0287601365635841,0.59534280501388404,302.56297351043077,1.8249052055116448e-09
8.2136100477619927,54.042769798911756,0.68638778238538711,288.63397869312331,1.6933576983284948e-10
3.1400582514323983,4.1625669269788341,0.53067023419003623,284.48113204069909,3.6300132761131483e-09
7.4254024151777802,228.2594297348019,0.66021158523256318,285.28975357681048,9.4654470541121515e-10
5.0607835940030705,65.231977639900066,0.54732166639109692,288.35952771855051,3.1544752243297008e-08
5.507323046425431,4.8667602932629483,0.63816365406023634,304.20886423256047,4.8262454967465967e-10
4.5121629428457748,74.136660866406672,0.6884889111563437,291.47832741896269,1.4197025858422312e-10
7.4443534522678165,664.68428475732026,0.7865745021930699,287.18428501052699,1.5300665918204928e-11
5.6610971849824328,6.8165080782637606,0.65450517263459285,292.18534656348493,1.2256314767233607e-10
7.9029677754731686,958.04477766669095,0.79435265591085513,275.70084029754116,4.0982364877461946e-12
4.9916195370978764,3.7133577738857415,0.76251352875450995,278.99612174148638,2.243937110806688e-13
2.8474960029195153,689.90403383527132,0.65301536180883224,300.40835351272455,4.2449028844006109e-09
7.8436835473416888,6.4605135667266982,0.59326159591701744,286.04596825052766,1.1201504530831239e-09
3.2745048357995423,262.3591722246781,0.78392833190771705,309.77201934491791,3.757063599037422e-11
5.8175112279441699,19.301590684146067,0.5793838180635229,277.86719060261885,1.6597047689715714e-09
8.4588437348782346,31.94444827776838,0.5634738849938481,305.23797262817919,5.6460076007820611e-08
8.6120855638086358,4.4032337290169616,0.60075044522957166,285.47142415926055,6.4824685592328572e-10
1.3925498600149842,908.67274409491654,0.76022032847533905,281.72361596073819,5.7868611666834018e-12
9.5942321697577508,94.952781744883296,0.66518593183918429,287.57750878111671,6.4172288878823115e-10
2.1533971931726188,2.846366773335693,0.65469162753529453,291.01978709960332,2.1661312007708994e-11
6.508330153817063,97.182622247614972,0.50875276864820562,280.30108800318067,1.4338267994066345e-07
4.7672281382789814,949.47623984427651,0.58915602333336792,276.37192244324257,1.4703242460734809e-08
4.9867748559398457,15.791346045265108,0.58335288376590011,304.93986664818118,9.0181477028682496e-09
6.9282461842118588,958.34907296843289,0.59897741173920227,304.49320191373221,1.4537468936626938e-07
2.0630901036857172,2.0761669710934649,0.68349536877569828,275.58188741230998,1.1281720912084236e-12
2.2267497110091079,63.809291809244961,0.57916378634642385,285.66492551645871,3.0421063436698453e-09
6.5583347273127801,490.36076253362359,0.64697932935929114,290.92725395636251,4.2317801437565893e-09
4.2008601887500845,1.0435010963116105,0.58467131400236982,304.47996137507783,9.1055121146207992e-10
9.7397274019814599,6.0832865313892972,0.50392792897300187,290.28827742724701,6.7216298099553523e-08
1.6225412560272698,10.046456918825633,0.71494127059769308,284.63510061702323,2.0062851055270919e-12
1.3981113291388332,190.8580311665053,0.50660399929639544,280.09989481321844,5.5017823613032628e-08
2.2277831495928893,22.520566406534822,0.61614738133322466,298.25967508661,8.926639002840259e-10
5.5048239437143955,18.533764306371285,0.60737942181831739,286.77720987918127,1.0406666485555014e-09
2.6461790025483469,5.8582333430866544,0.67040760024528645,294.9624918326806,3.4938597504446496e-11
7.5712053549430589,769.15756434100717,0.58257087519635897,300.09282909755484,1.8178814151587244e-07
4.2599113740193308,343.20813133483654,0.64505249948189769,312.28981882941281,1.3204311624803625e-08
8.09964177332124,21.239133807803743,0.66428922993300366,310.18734744980173,1.2892641360434117e-09
9.6537125530241426,127.24052954180459,0.60299856810827557,303.17512230279431,3.4588794414313031e-08
4.09960028937234,76.865785718041892,0.50381793123396568,276.83435296956981,7.1559147206459321e-08
4.6799222287488451,1.262120558567126,0.68924511460242943,279.74737572489772,2.130663883054529e-12
6.8942047244231279,1.9893035877274636,0.62553789983600039,275.49196892033655,4.1556628478172253e-11
3.7107960888114802,136.06711676875932,0.53945322250165573,302.03884204423906,1.4729644916945589e-07
1.9480042283905181,248.02973451350837,0.7599099361526479,273.64432507489784,1.2287653112601511e-12
7.5423544226913002,63.509871099637458,0.74695766442850309,307.67693779912634,9.8611013565982701e-11
4.5700319076680209,924.4992550231143,0.730117126376712,281.41233094782183,6.4308339666413808e-11
7.1861981189482522,343.78279551088877,0.52128955786872611,307.2960172851885,1.6181671842528821e-06
6.0866811000552064,2.2086333252730332,0.50557837754131529,277.10836001859349,7.0331243297299407e-09
9.9935150338932868,3.6436426283983145,0.76095560291228692,301.69000733039786,5.1109019659302096e-12
5.4261047231101429,6.1710340836999924,0.63665521610361098,303.31178854440878,5.6013204568409234e-10
3.0956538161150782,591.4619098062542,0.73789490668980307,281.57644998454117,2.3015563945137734e-11
5.0199386955973662,17.151991083794929,0.67353110095242763,296.47157982450636,1.5014297449939293e-10
6.0113368676556096,2.9658791224252514,0.70949981203295875,275.53109810269501,1.4289699348901138e-12
3.632704273658697,2.259042263493177,0.72602319940775972,280.37204879341158,5.9520551253221923e-13
7.6855351258488875,380.86133787676545,0.71061028221224642,301.73408886713798,8.9468456125095662e-10
6.3405066750689203,59.573119032577679,0.68092734935882948,287.69703991614853,1.6021322443802975e-10
6.7908630637132523,621.92059381291972,0.53069799508121518,291.94894000718324,5.8301571569800174e-07
1.985231079853965,3.0914265813214161,0.74557448848340924,301.13539222599104,1.5384090372342488e-12
9.5577548986438714,5.7047703876398383,0.58645649946623868,286.08095943531254,1.6434498402870845e-09
5.0479602334590492,210.55538548025433,0.66587009399745956,298.07016409465263,1.5369374004695175e-09
1.4287781236617914,5.5735189802505696,0.6312612853794668,301.62541846746984,1.4675014541619123e-10
1.6920701765089059,30.861380416484955,0.7001531682362645,306.17056322908985,6.6074082299733382e-11
8.5341570215228018,75.389346321763057,0.53170681831889455,299.62960046236111,2.4858436351063409e-07
2.6960945706186128,91.880511494062532,0.78802305941055417,276.57122032353993,3.4911104240829852e-13
8.4305214466325182,12.280956857654054,0.53168068222556997,283.63262623472383,1.9730940731386385e-08
8.4754326987011357,474.42782191626327,0.74428053387788462,280.88601631079393,3.8068898843978022e-11
8.0688265416554152,12.709168493777044,0.54550234952868015,295.54151693531571,2.7055491320598143e-08
6.4175064924684611,166.99009966724941,0.63537551840121498,310.59903366313978,1.4601115071538196e-08
6.4381788168698995,349.37665942234457,0.76636181873556208,300.9842296242611,7.6475922388040909e-11
3.4211411533520191,80.243147010542131,0.56098102726769894,296.85607237675129,2.7430532446364584e-08
1.3756849493208603,11.199281175606346,0.69405602366993813,293.23199785368308,9.9131061749650259e-12
7.3958941043569029,2.0539699326740188,0.56058235251103261,288.79315713962797,2.0904536127431337e-09
1.1342163406141896,657.69331966839661,0.68111682490728542,287.60907690808091,1.7081716112765247e-10
1.1921071281292512,4.629310819383293,0.65183643002660685,308.0091251907337,8.117292007471224e-11
6.7602172498145663,3.2375468355488524,0.78572899056975376,279.65687071182992,1.1277772508850135e-13
9.5622843393651387,3.390187775156539,0.51789328491683662,307.46836683496298,7.7446931733640878e-08
3.0374972328689824,7.4696774367996897,0.53382511813816425,280.30712745829749,3.46114367977186e-09
1.0642203631911102,56.538456152250184,0.50407651418797783,288.04325884193219,3.3214093747756473e-08
8.7584310228784119,2.8201644750341628,0.76282341859838287,281.0000535466948,3.9650655994801789e-13
5.8459051613826789,184.23942367041133,0.60711115392542536,274.73439104905827,2.1305872833788029e-09
3.9604469516901757,47.40835973696732,0.51714959898905399,293.6345772480804,9.5110448081959497e-08
3.0515978465811591,6.9212077054968546,0.70380867011932735,288.35892601779261,6.5074137744773166e-12
7.0288625255090436,274.07444979495853,0.77589889805312184,284.34815233991577,8.3703889316996589e-12
8.2974486337702285,108.32676374315635,0.77718363538717516,276.56477144117883,1.9142758000587312e-12
9.8847762615468469,520.61285945280076,0.78003934728444435,277.68407482392934,7.4923628284509598e-12
3.5936817491975432,36.575235750644019,0.66941887405318035,277.29319041754269,3.6377518216396965e-11
9.4670591395986374,11.704507625473443,0.79584689318706847,311.37814381165822,7.8683853375305313e-12
4.6052577210725847,36.899609772103283,0.728655571698408,279.74455510912878,5.1382299576854752e-12
1.178796039625599,21.625153214023033,0.54519903244967749,301.00347316449228,8.7881627695055182e-09
2.4601205744944292,6.0073705361859027,0.79074999878999708,274.31693500348769,2.7968535564320855e-14
3.8435714189652348,3.1405250391981108,0.68927508098856471,290.40849894005169,9.8917975543896049e-12
1.8022486023735433,16.361343660204035,0.71816969937284036,277.52230277544044,1.329787436713688e-12
5.5724865742216112,18.280598223803384,0.78945876746573673,275.5014529559229,1.7796221351594581e-13
1.6349607234617896,211.38416804108223,0.61033110541006397,295.03777552759237,3.3989958045826102e-09
1.483491944757497,22.193865019277602,0.53625212318314375,289.01228238409328,6.7525391046836691e-09
6.5260189724105535,49.840949451610655,0.53067020829959699,278.62313836001636,3.08050891645073e-08
1.5589537090920043,5.3129558266587784,0.61421955098254488,293.78738422715452,1.5841392332954157e-10
8.1107774688781209,9.6220540742182017,0.54184609901087244,289.41188131775061,1.6237378741561834e-08
1.0505989416852848,1.5445292450236909,0.79773649545389036,282.96461285998049,9.0010783760190428e-15
1.336032661833245,17.708890349788287,0.63595233483825631,297.82945085304794,1.9959743771263024e-10
5.1712069279201698,62.214547923162499,0.76756109482057244,282.52301607587765,2.3246962325331837e-12
8.9690460694455396,25.144531540078294,0.76224463428109202,300.04585935357545,1.5826855636824381e-11
2.2299015987119617,58.566193238192334,0.77810096609544388,286.48287855860281,9.6653386358536712e-13
1.5596591534942459,694.01167398438429,0.53652707426894131,311.60935751569468,4.428535320641011e-07
3.4281927512686412,6.6851244453594409,0.73332596894978619,283.27909992463566,1.279071271910454e-12
2.6774892802961747,15.32542376809061,0.62606067453187786,308.15225916413715,1.1947428875701923e-09
7.4618898553548973,146.14855287972026,0.59877106202810659,279.20630945731676,4.8751207617252424e-09
1.7121800968873415,32.709696491163363,0.57219500343293395,277.36605518908681,9.381996516025115e-10
6.5523974036585777,1.0910574174892207,0.78406607843131093,287.68485787403262,1.2843167492085978e-13
1.3111827654932915,340.88751904467466,0.76581894752283231,292.42976355036467,6.5822305341842322e-12
8.6141340996898492,2.2723387818668996,0.71926415802666699,283.15252978574836,2.5120308039385662e-12
4.4163215594821654,856.86933106435401,0.76188169236139081,305.64105513308533,1.9117756821922669e-10
2.6225428383507143,114.62785659992771,0.50481979330744897,274.80942968250491,5.0681995186363453e-08
5.2025865423360651,101.42324264241252,0.57172050067532298,306.24583265363088,6.484233783279047e-08
4.1199397350427018,4.1201441716848972,0.53915753340510064,299.32040747780445,9.9474477318098212e-09
4.5650856838673075,54.626390274139233,0.53464160727384435,292.71698991858261,5.7160078952457251e-08
6.4240320611587638,27.703916151892606,0.77527019894052107,281.44828063051699,1.0156246491716072e-12
6.843263108688082,2.1206056251584928,0.76560947195665763,312.59593349371971,5.4477093729120108e-12
2.0786785517755848,3.5853397253161088,0.50402924608687971,286.94286594732279,7.5984433226636506e-09
5.5905731833858923,4.4064827915763791,0.79002376307100319,308.15032135082254,2.038164046890928e-12
8.7319145380613925,186.85612259246352,0.66791200711524867,280.85780938787673,4.5614956220757499e-10
6.7743541309613793,104.87892919450609,0.5317959282889777,300.12919461596312,2.606789624060259e-07
6.5927256593093935,172.46502689337638,0.67183725064279964,287.30701905658401,5.1421376805661398e-10
6.6851653236051902,2.6066510130880851,0.68267190012330403,280.4117775994639,7.3652987130715763e-12
1.894854645439525,171.12529205333078,0.5278429372580663,286.59109876975049,4.6767994261441004e-08
5.4788140543948316,10.599095025131836,0.67388448365548737,295.58000732980355,1.0402705103291671e-10
8.5196260003604642,134.43888241473579,0.68181385745541701,285.99313771348267,3.2464503886865514e-10
7.7794287387779244,698.71103762213829,0.70378561556457409,301.1639013709194,1.7633147043247151e-09
6.8974551101087664,323.02823073104304,0.76220723482624253,281.7980665562863,1.2260357819050008e-11
7.0930604043206769,27.767669076749605,0.77969671280560671,287.32627289819453,1.8066518364406482e-12
1.7466047407114416,21.045585455826497,0.7121789059462158,277.9332441227632,2.0897207474382807e-12
5.9771627615305887,85.008483156088417,0.50363203808724033,299.99550111831542,5.7875108588718409e-07
8.3149344790837265,33.999998643847952,0.79428147109875613,279.98759729708905,5.8998982212658104e-13
7.8472890393521748,174.30547669794203,0.75840261802978115,306.7590237798554,1.3041871427187777e-10
9.0457655592244137,4.8384601757903258,0.51062011133118668,301.55978804781978,8.6292768220536816e-08
8.9154494654018777,5.1631952686701066,0.53312184206697477,300.77912513807712,3.561502719958457e-08
1.80872178638784,27.770300133404827,0.5287490939826166,296.04600573343993,2.1801140250098077e-08
7.2327027753825819,4.8894009926454389,0.72136229156577047,278.14572089791847,2.0194290778177729e-12
4.6120464741100671,14.45652910573663,0.51460675973053793,295.08408931981364,5.5535203681569623e-08
3.9699272889829755,21.262756476247553,0.72724942389988412,278.38471766281498,2.6799236581029686e-12
3.4141590453306998,516.530695633709,0.70157706857244895,310.73882774023838,1.5452597107054302e-09
9.7503649615450065,19.486891440775299,0.54587443851167727,297.47368208242801,5.1027442930907565e-08
5.8481923784157299,486.61489261589759,0.77207492700487035,291.48199395280966,2.7075378709881296e-11
6.767827659768801,13.284924797481738,0.56165673996520993,311.17097145143754,3.7664164689246086e-08
2.0495895121745606,10.96389679614199,0.63196956423603967,305.07425930966326,4.4791979594253028e-10
4.5309013500765216,177.05626530179947,0.69715969332567307,275.05272490786086,3.6961506552816931e-11
3.7562661390341443,4.3879047597235541,0.65575593227970452,283.45167822091253,2.492532630908101e-11
5.4581558443377993,361.16747673402079,0.74238546741453437,290.77559893971448,6.1328612572320873e-11
2.7915383511274348,64.660243344503527,0.6431199005737771,278.9929312823329,1.5344030163978287e-10
9.2532350442912357,71.197131517934849,0.63478943465346871,291.87138551284431,2.4787419843813253e-09
5.4874502082053045,3.2458107431817393,0.54221118288479986,303.84363568409401,1.34584254151749e-08
8.1993532128734969,6.4726451100559164,0.64010558708937393,290.63219320989754,2.6409193659907377e-10
9.8425642454146889,4.5999196447091011,0.79107156302179005,288.27704350685241,4.568742711811236e-13
8.1239448052252694,69.702653689674278,0.74496884581095202,279.54034384267823,7.2574974603403189e-12
4.4764987771874942,12.61880242594796,0.74354533109762411,276.6768603471358,8.5547369720630886e-13
8.1232657493251139,66.748069328883318,0.60288297440021665,288.27123319149649,5.4650076906585464e-09
5.6913895984551353,309.91061187970911,0.72229092040010556,283.56058717529874,6.1056277804241094e-11
1.8582057428349894,169.0195077623089,0.74067812142538336,304.0224081922961,4.5851489747479514e-11
1.0575900613696518,23.271488708691173,0.64046477328436924,309.04560068019902,4.0236196384128691e-10
3.6851993732530071,219.20608709614973,0.73460304332680793,311.37938935799656,2.7030115528979478e-10
2.0524139141588731,429.92980383174222,0.78409624539697309,300.60484590640658,1.3837936651931947e-11
7.046861503895145,124.80798789371174,0.75580220671943832,289.0438767732856,1.7437196212885096e-11
2.8625004604524995,16.302120602717327,0.57116709887628037,293.53911379879992,3.6238603828884353e-09
8.6086931313998072,124.05712753391526,0.76496802775262407,301.58777216265975,5.2652392670487606e-11
7.339570429624783,135.15786441281142,0.7384083109949291,282.2940201401139,1.9077987822357569e-11
4.2701487540695515,39.409461870945933,0.55371805159463239,301.43597150839844,3.7071855498453624e-08
8.4900252470271198,69.839239767572124,0.71361292977499247,293.30679314462168,1.1214295178231954e-10
3.4312521263808127,109.02346249952426,0.73390371462562998,308.18021349008609,1.1517171058406645e-10
1.5747572468941979,1.2327266452747916,0.56078340574102326,288.93948383577793,3.0451976939845436e-10
4.391463121280208,240.55569553719042,0.7913916634412641,306.70095851290819,2.6527398668436657e-11
4.8653642456560737,124.28506908481918,0.79426595539867584,276.79334078455827,6.2458401258473315e-13
4.3377684745628766,350.67828305211225,0.59065881318484525,280.99737648171498,8.9512320694882964e-09
4.5844645582427663,92.328241928089568,0.70504473998658423,305.82899326144258,3.2836490786421345e-10
5.5787809965724309,602.94228815959048,0.79997373485231549,302.30397327226353,3.1238238766416859e-11
1.4612681754411874,1.7591006536213556,0.73738529570803046,287.86798999408546,2.7454059613688772e-13
5.9941418810868372,590.30960333189114,0.69946062044077928,310.69906035005243,3.2345050606902398e-09
2.2467240271304161,119.62438078247175,0.79087639803917975,296.38303705409066,2.8914515417105729e-12
3.2661836248774292,3.8681960040438392,0.55719880229686658,306.94143087102867,6.3896497141285109e-09
2.2517102438343883,26.378385386770507,0.78621139872724788,299.85751025381745,1.5991573529318531e-12
2.1695541906030766,27.593996270807033,0.77501002088685822,310.77234468499216,7.0501780096225317e-12
3.8131896192013608,129.93895700454249,0.62054587257100513,275.22911521630715,6.3563463548885772e-10
8.0912146664285984,7.7983692130103721,0.72678748991427078,308.0903307297973,4.8717026442310201e-11
4.8786457682357316,3.1057890658317824,0.56284267078138417,288.32797108252964,1.6555337841510172e-09
8.9801187614467075,556.71394007841843,0.6570171022780017,311.26790948894239,2.3672685797816503e-08
5.0666396869464254,20.693913913184598,0.55663935662480968,304.68431027319309,3.047076971133785e-08
6.2276528308396655,40.616138531351289,0.69936682169027675,275.17553739137423,1.5545570752342166e-11
1.0941762981220973,304.69577526703495,0.68640817276788035,287.56560860923332,7.4432566024929676e-11
8.364717535294421,5.9250629382936726,0.66595634310137175,302.07511252505645,2.4593506348739449e-10
7.2898667301210276,177.8901998070526,0.70940503217676587,289.69690896633756,1.6163308709703353e-10
2.7089535424316415,85.203268416960199,0.75947569480823596,309.21121643598099,3.1739991572092522e-11
7.649310462073907,1.7720743054261878,0.77433005176783121,307.60819369413127,2.415777624095433e-12
6.7540020518320922,110.61465361893771,0.56411419255338069,310.63140677386343,1.6207159769724633e-07
2.558308564808641,96.248723426077035,0.58087152565061095,279.18172889415519,2.565797887081454e-09
2.1873161876144396,376.39281420793179,0.66004572201815082,298.11996504502457,1.2971937692902114e-09
6.1873699251203593,506.91215391876148,0.7049107379067544,302.03822038479473,1.1420465235748995e-09
1.3002941211047254,59.824053767065067,0.50378391473674455,291.5140459189692,5.4550816946624385e-08
3.7049963999260012,106.07584539957783,0.6706585319392715,277.93622098875613,8.4444921606125446e-11
9.0843606006676083,4.3316984492616983,0.76227970920563703,275.26700596958955,3.0123514361584852e-13
6.8497367785752425,3.1813780316143574,0.77656009046441232,273.90041642737611,8.3819916788219737e-14
5.2895609046442242,56.369426628368572,0.66850996476068136,283.48996096083692,1.4181537399181646e-10
3.7175879675159766,5.9071845078980489,0.7899818071278254,289.98521465761439,2.623197180099657e-13
8.106468377099862,69.316269607732551,0.71812740737412672,293.95268702257243,9.4795293304285693e-11
8.2794317263474486,3.9281815611705952,0.78560042563166232,305.73709288993979,2.589915081333139e-12
5.0923146634248262,75.940783688062581,0.77501101488946067,295.21557417290376,7.6938698617805957e-12
1.8043357602249914,889.94954730390418,0.54699062291848632,298.53350917702346,1.7131949276463325e-07
4.6740062745687254,304.10236093347254,0.63469439033252129,291.48328379745192,3.6107180477677827e-09
7.8454109279994277,498.09372058733663,0.71132654966242803,291.61376280210703,4.2044762466703855e-10
2.1179101247867345,43.234842121433736,0.58947165620347575,283.92893797517092,1.2279319250804993e-09
7.5259939675709262,26.179651347642771,0.68339842314517796,304.26827860452573,4.1692752993049737e-10
9.7968472380517149,186.88495207336271,0.68447386023329182,286.64259802333703,4.5689385491491586e-10
4.7861605959080613,11.147445831606186,0.50922829451800056,308.81744761050533,1.4277222249907482e-07
9.2318777164954806,51.330201345791075,0.64071657148596217,283.16360596164992,6.9836433610515697e-10
7.9031516967777504,540.95905468735884,0.65547801340527712,302.44199797363603,1.0583160599466711e-08
4.0851545601385162,3.6426472763266973,0.63558564657280958,304.53332499348272,3.2616728192692991e-10
6.1191162175683287,823.28239715717268,0.79115463625631843,288.07061645114175,1.353979311397768e-11
2.7587697489842373,41.79077139650056,0.57778587192154518,289.02495532834246,3.8122714434932535e-09
3.868474967987992,18.330166397015049,0.6680254115740909,278.99272201112444,2.9316247909982956e-11
8.5144927201746441,6.1645216089733665,0.65550885252024682,285.13862247799563,8.6322543641658625e-11
8.0916117718142662,21.461219563761212,0.79239158773777307,281.45277023566649,5.2170421102096188e-13
8.7045737846356666,94.466966509243676,0.6688022004564842,276.65634238727336,1.7271768477611995e-10
8.390536785689676,529.59725540996942,0.52423109404841595,304.53939034713562,1.954290871675813e-06
7.1096327590806627,16.246029974908271,0.69019555270802058,273.17837039015546,1.0622425657622354e-11
6.0022950412288543,2.1578347161588458,0.76883093085507537,303.33901517291991,1.7976983163391503e-12
2.1146592988981845,134.93582943847028,0.58917391960515053,302.84986802137036,1.3119260026052502e-08
9.5117802291286822,2.0449594840001311,0.751619417656193,292.16069647154222,1.7592318097809291e-12
5.7290861506729094,6.822252526539339,0.73250497460705255,305.28784928818033,1.9528287871074218e-11
4.3391978816782721,547.74809884093122,0.58886524513367133,275.37711909042235,8.2014067871935458e-09
5.1892276507982986,179.96011245060643,0.6402018257054477,295.15926270201061,2.9837306587447299e-09
9.6916151165076663,9.2539985982197166,0.56805790527447408,296.77802698498601,1.159349050637598e-08
8.1332536793642589,135.00033979945746,0.73161182563227478,284.71279487205402,3.6062498222884711e-11
2.545275130713001,630.81766684336935,0.78151227961133918,299.06599807899556,2.1643259125811318e-11
6.4324771916157664,615.34082679377332,0.61634129863004805,293.24207769328251,2.0282054479298728e-08
8.6110717065830933,1.51422045215553,0.73553453991567186,287.73866520333848,1.5371727087758549e-12
1.8279214656299716,37.348654582362052,0.67666814423294341,292.62987387809176,6.1219249574988659e-11
9.2278561748770791,3.1577947782580384,0.65194122797848775,293.45039785576978,1.3887735306668888e-10
7.2127461462985849,283.50801150251436,0.72695960922164604,285.09016221392261,7.0137809834675617e-11
9.6170377912952638,18.982437659808113,0.71571465700612202,282.49158101651312,1.4881158401935746e-11
6.3023206195238108,624.54788634515808,0.6612536854885317,303.94393319434374,8.5373093022793788e-09
2.3923243228038227,4.0611579088262797,0.7357861908375587,298.47914556321342,2.5773959625986179e-12
1.1801582821653938,18.257812580346254,0.5433895746901849,281.67786551935689,1.9739163779209421e-09
5.7778303406144191,558.26775086187229,0.60161483055911191,301.54748441221761,5.8437156483533436e-08
1.8303086039692218,15.534790431569146,0.67896762187609716,309.65482621090018,1.2736733494602638e-10
6.8048256837817451,71.843197605207735,0.70244022536107897,300.03985213739747,2.665267973306763e-10
7.8129792434567849,1.1746194190631631,0.59286202100830898,305.81366471823446,1.4947057185377945e-09
6.8659521541077808,71.811605365267511,0.54171316818082904,300.38376530079773,1.3795614330972618e-07
4.5091869096029358,3.3407377326310068,0.58691786296938664,301.35217738636089,1.702375891284476e-09
7.951624321226463,11.164482317422507,0.63879560444659589,304.10034053735768,1.2569761764655907e-09
5.0975369858500406,1.1429440290359361,0.76898902373240885,281.67470147315606,9.8049815879942682e-14
7.9547757994911361,16.24389524700468,0.70489707984527183,273.77884015972643,6.7959593440733015e-12
2.3479916301298451,91.067381104686973,0.65586852725839884,273.27308775501848,5.5467850106464449e-11
3.5315831390086734,25.857531455280871,0.79239308928658425,304.29357522184159,3.0416607157024372e-12
2.1204369850153371,7.1004135167064772,0.58708915281767338,294.11347191643341,8.0248932620151104e-10
8.5685641617474779,1.9527592843359374,0.71615158641113719,286.89718330167966,3.7165002008410459e-12
9.4929594474836243,1.0369318933553764,0.78467836046203565,286.6005350055965,1.5501159209421415e-13
6.407862104276675,117.2678040489568,0.74421006463732164,280.30706095102767,9.4964623717924669e-12
4.7436758867925537,8.0248644073071702,0.64663375692969782,278.16179602166767,4.3469070558389596e-11
7.8245347716258324,16.120549018990939,0.74076708905927457,297.4121933912827,1.7615272824132107e-11
7.3749038121796602,3.3753221668185605,0.76414346639972208,306.77106751518994,5.1262759658082922e-12
4.144596538129024,1.8212367067970492,0.74768922025022988,298.18819796725529,1.4973503985905381e-12
9.0552116704477967,3.8308143461184287,0.69205470777150546,278.76352723621017,7.6242171828246625e-12
4.6685934272821257,10.371121077357303,0.62009761976972544,286.18666405455627,3.2407585909627116e-10
1.2904754599225345,5.8233629568782881,0.55684731688748268,278.08714227963088,3.9127860306990883e-10
3.5198982552286702,6.0144063559407819,0.51592982109529972,275.81659868478704,5.0510681370549165e-09
4.4602650781704103,96.994338984542139,0.73696189409414292,280.06790911266955,7.5403871559396555e-12
4.9458930177739422,7.9383757376491877,0.71447819115671685,285.15658213959728,5.5089153324454846e-12
4.7239150554664953,6.2430215279832026,0.50714036972409027,278.84632949812863,1.2723395733858266e-08
7.5477085778142818,292.06720949678743,0.75297085405217334,286.04048433633608,2.8823010457793319e-11
7.7142423237167179,1.9516284435028641,0.53328349102117811,306.82765114559271,2.2148182593851834e-08
8.7369614122912775,132.72179510105121,0.5465739160350449,286.15905416907981,8.0730975626987802e-08
5.480916045315082,23.704338869401049,0.50239784818623889,274.48348471253621,3.5084421780682742e-08
8.6570394440963891,439.36262583176801,0.60882346768803197,284.78309383293652,1.3956659082955911e-08
8.1546773897261104,33.358981127754824,0.60839561469876213,280.53478524887464,1.3293209097176936e-09


==> anc/competitors/data/v6/mortgage_remaining_balance__s42.csv <==
x0,x1,x2,x3,y
206503.830142622,0.0058200469890218624,255.94095619431471,72.629911266031399,174815.06779187487
55672.57444602999,0.0080914605054720617,252.2181044376967,74.202017987486755,48804.012924039329
287562.40803305234,0.0092266229757124243,318.85126196130858,16.074495273885365,284977.54284235247
153040.84796521257,0.0077655675737468123,290.52786521824271,82.531315880819633,136883.39535594857
14454.547118247534,0.0097056897883950367,126.37866359935001,80.295292409246571,7365.9616452040118
454520.11824663577,0.0082560413659054175,131.87019291504376,81.227986543809095,233888.54635817258
196405.4445986223,0.0089344115060954118,264.37402858944375,8.8143957759060534,194719.61468070047
216520.82647024028,0.0029128325694690975,236.68609814934612,53.173822247284164,179960.51546402593
16506.736516780376,0.0078593080239503024,182.44431728231794,48.67518071344184,14092.640918586978
58236.088702333349,0.0055207095962189496,220.47746095555237,10.318666553540698,56797.553162033895
42655.468943054839,0.0064248304192902018,301.89847649588648,26.461783419720472,41323.310382641663
375444.64741617249,0.0072328192758588546,318.38675631790318,52.474553183966371,356099.18735137366
124138.79512247907,0.0097585209336445555,254.69353629361061,88.405850873111788,108600.06813703978
249946.63925316461,0.009876624651452998,212.48867540570473,28.210387161174921,238653.99845153972
56669.244568916838,0.004305825963903242,184.9672227588257,98.740239304864474,31998.604602826537
24326.05991851314,0.0078700279795033308,245.26043298462082,64.949996002996144,21560.240589795703
87543.300889041639,0.0079998683034821494,195.53990845545144,90.49018053696949,62875.94994903812
12835.819575490401,0.0047719428905043902,255.38283289133349,56.234162017085993,11175.341795932314
254753.72083832978,0.0029909581989137684,282.39657180231302,59.404112825244582,217408.17849916028
118352.88991854434,0.002327575682285758,135.85901062065477,73.746607336177192,58758.732185324356
194074.43525214266,0.008218745020233429,120.25619160545934,110.42850237173309,23950.259483725134
40024.782963304788,0.0059175979345352471,170.9465133217783,58.525697188136284,30547.540173834761
445848.00400966487,0.0098843213559594092,334.68275945250741,62.910247034886623,431097.57715473138
329144.03991318983,0.0057197876495492239,275.10978317485421,71.637638659776016,285455.63815273019
210111.68876407444,0.0098233358325907228,161.2704844648855,87.764301338429362,135751.01783473595
21413.385044183669,0.0052926080175524793,333.66335083766853,8.5501899228618843,21208.278949557858
62079.039059679446,0.0083494572044797814,232.7894256689616,61.366805184114675,55107.796308737619
11869.195524439037,0.0026785541784946566,234.26202160287858,57.309399115519177,9612.346743843791
18286.610684257696,0.0064436936811021117,344.53006652223723,109.68051312427087,15989.568932566288
144703.71569405583,0.0084164782958857931,134.27680612400161,58.727283071924589,100494.33654395063
184216.51549647513,0.0093976133377591097,171.64278591089243,55.730143628625385,152551.19205897851
440321.62432030647,0.008580664724939454,260.58511803713338,114.50179863562954,351907.54013362713
35774.000615717283,0.0022957658176093938,166.91676229968098,53.618599168504907,25737.274565413631
42599.051407021921,0.0049816187304538738,283.08648221014988,21.52524720832875,41038.926283208057
62771.316721774063,0.0023895877785108104,171.38214944081284,25.813018613888808,54878.44532372876
20984.863845899526,0.0028742583289164641,143.79767294371544,11.327317062099922,19627.608985953186
16623.89321457277,0.0074024450293398731,169.67643831380155,0.067607381814389522,16620.570445952442
64299.619148487232,0.0077060655704935853,221.45616822529493,51.40153365905735,57347.010563855816
24294.735641954521,0.0081897654620130111,162.27319180153916,91.53986717448835,14513.627684392946
137402.26296386562,0.0089236523844453026,152.32608598160334,87.282506693180466,81317.292321181609
55297.818345299602,0.0079154517478120801,326.46765269254581,3.8257414485391732,55158.075060239193
259833.58076259895,0.0084069727368530564,196.89532886335388,67.827965527689912,212523.55904238854
154785.18956368731,0.0023917096785862342,206.58208476438085,18.359691924203645,143908.37490018064
33939.196323987584,0.0038762812035303888,133.26489828029463,111.98807788699898,6657.2738907632629
259408.64092984391,0.0069751821870019659,205.768709640493,19.916434957657334,247296.14506386762
232954.17804401414,0.0088650024369985852,183.55372255717913,74.570066906000307,179434.04666258814
45531.729103760939,0.0020360009995172728,266.51641616202926,38.822365097522756,40332.766575595175
30893.050901115766,0.0061170347369307989,169.2936714413776,76.34579778975791,20760.589626297318
144390.75569047683,0.0074182991949151775,333.20770873508172,49.058772979224941,138513.15673708409
17275.685041366978,0.0022368583130289057,343.1199890206932,90.397523224460969,13920.763571417343
21859.390055532735,0.0052108444604271036,143.95945372242966,27.450815914015081,18848.128018431518
10292.201387722884,0.0091650790510695752,145.77670950925852,107.78923049679696,4098.5011215757031
217250.56423572681,0.0073729024708468699,147.67834514663713,59.524948268288902,156424.39141910156
134760.20491922146,0.0039012669068847787,268.69662151447488,89.975084577829492,104147.49415693645
157781.04437211878,0.0088222490370553006,149.27255141030949,101.11789277674602,74496.560364169607
212048.50026832111,0.0047842513872761146,324.5717563032639,118.86060470362179,168378.77347952541
60212.150316776599,0.0088267573691524753,301.02516358509422,26.649534205681029,58998.216469862768
92528.225239391482,0.0043915492089512441,316.7541259771258,34.140197214051128,87562.415575104242
17278.693722560267,0.0067225620070651918,246.254526452645,29.801537321094703,16370.915303837481
15652.480071919976,0.0051755205419826726,359.20253076459682,31.281688527014136,15143.27183925226
136645.89291487,0.0041986004060405365,130.60202470659871,69.310924243185909,73433.024299730139
63150.722465354789,0.0090924604973749538,216.3035914046672,118.22918025435531,43265.465530970439
91268.137975759659,0.0035007494555159306,197.74480054503269,117.84309236403777,44565.431175891659
199393.0938615253,0.0026784927298861049,347.67491969103384,62.686014532114612,175671.67091188475
119775.33297902011,0.0047354155083652828,258.4466300394223,76.044238021496184,98116.820123107056
87199.661035451252,0.0077411131811325404,313.48583170673407,102.33649470049112,76944.461632676743
89140.731228389399,0.0084594528478102535,160.88188647804452,111.01908155596712,41197.446823082595
32839.920676156173,0.0099899469605341188,354.87219453610533,24.259414652215725,32568.870663956623
11281.285144173547,0.0043708964560893199,239.67349125031564,62.89646574415189,9350.5985076461093
55203.897989493387,0.0052635356090502579,238.48129830495498,99.10760950471996,40116.057724828795
23151.168853192241,0.0030945702242370105,353.01233485097708,36.081047119516406,21769.746885843142
49439.937333442846,0.0065989754369842691,211.37576669211481,52.337276055175536,42703.959965069771
281777.44254731992,0.0099806402981033378,215.40600589319831,117.28891107992895,198844.08793659919
24972.163476681355,0.0076070480809652683,260.34064867318477,117.22055690978364,19200.464576066737
12561.879100489705,0.0067617027233069739,150.73262653146887,107.82671048105661,4944.8212192043638
30065.109660768449,0.0051389527433743521,197.06055033884519,95.015353034538848,19259.460329431113
31536.027663928893,0.0093223900822844395,166.36999738683133,32.026529586013886,28572.275334706923
133222.10879516302,0.0059753327690427955,144.78803498569189,38.18115881399531,108371.70469339166
88385.478670453944,0.0030749353065044919,327.87470551944483,65.126658103380095,77118.714657522069
214693.82017434371,0.0049230277055930683,261.43947987059425,66.732507572879442,182803.26610961405
134477.23733471098,0.0025373333507821352,206.08146996669871,60.154835503490972,102186.59567166703
49027.425423271648,0.0036158323015102528,218.08065056801109,75.763763310040432,36146.689170822305
241543.9791259763,0.0021413502479992975,223.56456088496512,48.590439693325671,198398.51449191218
19216.840365163294,0.0056262393320013074,271.95580371473022,89.151724720548415,15751.212664000988
10929.168733042132,0.0070763221196143778,342.42465395735837,39.69244125092429,10582.589450069077
14222.914994359033,0.0047463396990312622,343.86710871767582,39.350562636615955,13511.520412128099
168758.97115059959,0.0053630541720422172,213.95807508735922,15.139889465127531,162109.08220152208
60913.781323220122,0.0096736741827566086,199.0229903034647,22.456752993441391,58376.436238035552
18792.991404560296,0.0080157049725993242,228.25116004446122,101.21198459164155,14286.75237240093
71000.277106913607,0.00632685309555961,256.3042153028382,53.107598291072541,64000.092649499973
18145.698634925982,0.004276327000894602,230.83629874793957,27.11626659978722,16819.055197467194
152414.90182046912,0.0091759743901839615,278.10081835600823,90.361590902664105,135679.53099879096
57280.411524105279,0.0038807769350452759,253.05576561114327,65.923753972206271,47271.825701694295
44395.978678834639,0.0046027418441334164,196.97173120657826,2.5175653593719249,44044.975154659274
32528.197291676512,0.0092725185153835887,202.97539338303181,37.647013423069104,30075.608034311601
117714.84089641142,0.0062363364422805788,210.86226901433542,21.063167923439586,111636.65850591059
41182.126900344592,0.0079385435953438135,142.71354437985329,78.048870456958028,24369.104472085121
14090.116494797576,0.0067259583533101292,159.85503177935357,32.728693835000087,12289.775759760787
15866.768599165838,0.0072275136720759614,293.54731251489267,7.7286667259832917,15742.042645594909
430759.91174532805,0.0043950663321186047,213.38321076529922,6.5372637145226422,422673.09484134393
349664.3370558602,0.003930976493013303,171.48935341443448,69.225548457087072,235971.59633646818
154447.69533889837,0.0045799387773493225,255.04137853796576,2.585091228786665,153616.22908392648
28294.699737359049,0.0032435325126673798,301.32949019362252,101.00626146319456,21672.740650954642
443201.88008621067,0.0089945149223264603,181.78136696288914,18.492257191615799,423698.47627695743
210413.90031268186,0.0042659754660009132,318.42957166169867,72.181393888256139,184122.54303987793
165186.64317222536,0.0064919151553150768,342.60116631001188,52.917875333278737,156939.45360852481
58003.1678486046,0.008335795401130993,263.37468697772181,52.699331026596397,53975.201373270706
29008.832308127428,0.0082705928750057087,280.54743815797912,8.5438599408454579,28775.958455724453
14580.262848763128,0.0055070900686735435,132.6182376775333,95.527517775253656,5194.5019288798394
341581.54423102282,0.0058100584686938059,346.92477384525756,106.27324568563706,296603.26739419362
59477.163023919558,0.0099576139914801989,214.19633622358651,1.310983418723187,59371.371850169468
22070.353371341371,0.0073967798158321926,341.73609613090321,21.25389690795701,21742.343140968387
33098.714518657449,0.0085171075449430624,258.95460594005817,107.56459846666198,26927.237908582949
96399.920014294257,0.0092204317537538556,121.10851172239863,65.389739923206918,57519.655375699316
19967.866103005341,0.008300718689834714,129.25007983762458,17.854709811537006,18305.890955949046
285339.55129039433,0.0034814347596285409,283.30051336078128,24.132063860489904,270451.18036812043
194402.53727667822,0.0064973658699005775,255.04032331966394,78.538363064216583,163829.71460503928
166857.5956904543,0.0028151532585163593,126.36778492945784,86.253201847377895,59513.224826084042
54214.207499352,0.0072233770125119875,298.43039069337249,71.331790221012298,49407.053726976897
116353.35320670337,0.0096427954255024883,324.51488089660359,113.42465720959056,105701.35490343235
98257.323243830673,0.0061018565144008909,239.140195785434,58.793568835751465,85390.297163890194
127077.85730623355,0.0054637799429421378,231.7817856857412,35.732357544960678,116306.26351773621
13914.524462906164,0.0022867420113453054,121.31354612031059,56.790716287119778,7878.5211650381389
50867.95798072387,0.0096781961786337641,308.79593099846386,42.800288946326702,49470.732029301391
11767.961344472607,0.0028240214730412706,199.37185601906532,26.70549122828767,10548.127542471551
69067.793887493332,0.0023286327464387756,330.90326874780953,5.4696266714766679,68304.833444176722
36343.295506780662,0.0039685328920395077,209.53454101393274,41.91328673424978,31267.969559169451
17601.199351234769,0.0025242434713470593,255.61869855136933,84.657712377459333,12973.55653273065
14985.751977939262,0.0056409427392940994,184.8820291678386,2.1940985421480632,14884.010898719656
99630.085115088179,0.0061287024100568997,158.54119502038048,52.262243071506234,76699.078586518226
19490.919890363824,0.0045005595922286718,305.97789681151869,76.637118772534336,16777.889581391912
373036.50327686383,0.0024076838605990884,239.18171492310759,72.638088991742563,281456.31160159886
97096.918460480927,0.0028928029459938135,248.75710170054018,92.421163870757198,68840.056817984805
38843.771733538975,0.005076035023919425,351.69982883561653,96.45184616351591,33887.037935293687
100913.13425845871,0.0024842276066122889,351.25917893331689,84.692992689407149,83942.871051163966
10933.094271540316,0.0075855178048793073,325.3541092085768,12.232925841225182,10834.03400175131
425170.72207275097,0.0036561643321984961,165.02623026360806,56.527670836518922,307270.49046828225
65981.027191979243,0.0044165725502691086,262.62544663237918,71.80530894102543,54722.712106736297
213719.26524614138,0.0051530062174247795,330.75538191732898,29.222358618324741,205977.66639007785
13821.519421015371,0.0053328770645531837,209.87134474774507,5.063666299966405,13637.771616517613
67114.739129642403,0.0020132856613984044,144.26547982454039,26.607248184249581,56155.035558651776
68186.1962838381,0.0028965629679895805,314.63109653758124,54.132433806184025,60400.451004193666
392047.79561818246,0.0089021165099270258,235.6232523269212,49.257707967497502,361698.63530364604
93615.726425613931,0.0020098645000952652,255.45424328620285,21.023370777932236,87592.785941032998
63744.730560982382,0.0060653388465030005,355.71463111628265,98.105449579335641,56946.358177654991
28417.35439820341,0.0059160160520576651,265.73074331857731,110.15671357967022,21563.808606041588
36586.914109546997,0.0046647532880851033,221.99505255986435,23.96044996727311,34202.256906855495
76666.704194944716,0.005450616161171597,208.79624828332749,110.61917695249937,46724.266094014987
55679.766535768737,0.0082446491002126747,220.22863023697096,2.125454141846518,55487.556930174367
10882.239391586761,0.0087296296497196522,148.41577996288049,110.07053425212651,4255.9662211604918
253422.51350072707,0.0040827883473220005,310.74013402021723,113.27952601962804,195062.92080809956
333081.31487780943,0.0045799235277418386,321.05204596488988,1.434171698895099,332424.91721975792
17309.279684589957,0.0039398628242266615,188.25531229761813,90.799296316433015,10535.439192922149
87355.607681151523,0.0058389072044085213,192.91118841838659,115.45398713581136,46993.435173143836
15292.092888678742,0.0074660668612705032,329.84022152035516,107.80236403931562,13522.818660511231
138712.54942469628,0.0038260230037073647,125.7528853267093,115.51450918234934,13946.94475577065
30047.459809423741,0.004645885936438934,244.90978650413464,65.488497178019074,25001.18654335368
131928.69803056435,0.0094430769407132034,231.28217152356024,9.3005806463612046,130381.9206680877
171847.03485880548,0.0023885543187756645,285.63042469883032,101.1249145387993,123841.08079710213
202259.54814489718,0.0056861568419165299,159.21400803586909,73.045562441272381,131484.65240318709
15242.234377368071,0.0076924643327742227,280.39937779083687,73.153672558406399,13729.465797929368
359978.57090589416,0.0032036320924597925,210.41616188997034,49.653179573183657,295446.20486099023
24610.852927076074,0.0023789921600438548,268.49154676071407,68.049195206011987,19772.163338706814
11576.114419114878,0.0031056429731082464,129.62280236946623,18.275993711247629,10211.76026229902
87635.022464972702,0.0093505855482454627,230.81452732428227,88.032633161371891,72943.735522539457
42676.20908562687,0.0020740782545689875,245.34021455576931,8.9270595748335371,41473.666916444163
256914.06660562113,0.0035065757984908148,171.43833668519679,86.843911278211252,145922.05487433157
236153.83735972576,0.0022502681032131565,153.50967700298895,101.02843229235762,90047.956533008706
34578.764042197967,0.0028850357404976261,165.23383272295234,56.223772630174096,24605.933455248593
415860.32570480014,0.0069611942930263701,202.59385873520353,60.669813560788874,345141.7848194621
31207.62226949383,0.0039331112699126864,143.23443583319315,37.153498477727311,24714.25414166494
75000.923864838609,0.0065536964034454146,347.35675097510506,115.36557146334492,65272.215824842046
27219.303684768602,0.0067215630621290092,217.19857475899613,87.241812472585892,20639.611615517268
389322.89871246921,0.0087954826647182321,314.15270460161975,43.909637842741049,376869.37413620489
19039.859730647109,0.0020379311432949915,353.86010954612323,20.802078961727602,18259.344038794476
11920.701007295393,0.008826955674738934,139.37646720065737,26.129971472048869,10640.509557343219
54855.080145990672,0.0069529526914157919,276.40067230439854,55.206752047095954,50438.812206149581
485306.7327077706,0.0033019478888396611,329.13818081789134,112.1656396374062,374502.47943028703
327290.14530685451,0.0081834991050822731,272.21626415201479,87.363415145549254,285827.79381716734
187009.02676452987,0.0088439323343246848,222.96626912577904,25.61400603331883,179281.301212544
326159.26674829039,0.0040341078700332584,223.45832583310519,102.28777487684887,212228.29086009835
329563.45056635624,0.0093503494472214482,128.61573264176613,45.005862238152048,255349.44667684851
76124.559188387779,0.0056356594423892627,248.30418030942607,101.35493974754972,56883.344506324276
34415.491999974154,0.0068273956346665719,358.4503192288434,28.762252159754581,33704.340184817178
204939.63818227281,0.0098771962689411484,350.0898062332642,73.620612820421798,197737.80891624844
133089.14625813879,0.0048922886291135944,129.69581492211915,110.27378808167255,25663.234592182998
43135.344735240338,0.0085052747665609017,289.39128087107713,30.689387088587502,41927.378388440884
14470.916429362265,0.0045471929426276776,192.42356800726338,82.45826427971673,9761.5548027772093
185683.42969724539,0.0083937081779319293,336.71739681747283,117.49020177490011,165914.03998764409
27919.81548868366,0.0068058713509011404,130.82753897022684,17.921196181917416,25394.041467426181
390496.76682570693,0.0037308455618032116,344.60978448265934,10.519872593380255,384515.83035159874
25668.576154482227,0.0053122087503138914,320.99417850906644,80.229227900933125,22632.05931054633
16164.491416836529,0.0045410850749084937,148.20105174062437,40.428577782134617,12769.445204318386
258247.12787562952,0.0026248671446429108,134.35784095615182,8.4780928066243426,244500.95359110352
18214.843999026791,0.0022386781607975801,320.3298394384646,56.561368528148897,15868.934315924056
20163.758082468281,0.0047718292432574472,157.38184103389904,89.698710877630731,10533.865061841037
104311.78661543503,0.0021522731825398926,248.37555671420893,33.929565649407465,93126.799629709887
306093.89963258308,0.0033239020606542005,339.77876589089027,39.870578423111034,285356.51022711635
21564.361561090551,0.0078014665668069503,256.1875472518376,100.63822867698968,17518.866089709405
33669.030564932335,0.007664729885468703,215.33599235347776,61.888557559117082,28799.636009823756
209308.80653984859,0.0079086430916590622,226.80385316495813,100.28510428797017,158622.89940250889
447820.47606173996,0.0045372253690398306,135.14812096892905,53.120349565101428,303537.98189692461
70916.003910794345,0.009120155656941565,352.50055712678375,113.40404422565231,65493.656715760626
17558.100904257899,0.0067506443842275813,194.55700441945987,77.444556176410671,13115.342183299237
10560.326233436708,0.0030082107339730125,165.44723800148492,13.791964972990682,9866.42288347672
24557.19202922082,0.0031497492916442733,188.65135244169488,105.32606559898929,12650.638301643212
16747.963044650594,0.0075447634154376117,351.44956677395493,58.222557708864933,16042.622390580393
141684.31004495622,0.0033835514915366246,142.62865283712168,16.855037188775693,128273.41478692705
16106.076995503903,0.0060583416126563467,328.15272972028356,18.170125927129064,15807.52233841461
72483.535087731347,0.0099341958074296854,289.8825346563475,81.816538278074745,67033.012850339059
151192.78026474535,0.0020320608378667161,319.20460299816676,5.6373283008092843,149284.05784977449
97117.990587730834,0.0021326384151804556,354.21540968829515,34.104658024743777,90622.659186233941
21848.057985568808,0.0099446766554440527,322.11711732404922,16.634723265914303,21679.758336446965
232371.81476625605,0.0066771106730733245,346.41176430668469,52.488214124456825,221610.34369422874
164231.04416926843,0.0030152798041481049,150.46446162982073,49.308098867328994,118364.32881281139
180099.14718766118,0.0091784175980327495,310.98925564007283,62.103295727973851,171577.02079918413
16697.951247824501,0.0090430424010215366,250.96216657945146,33.276723163201098,16017.886812051587
16227.589023626744,0.0062896033048910017,250.43894281916656,3.8131871360030862,16124.470429143079
376617.8946803594,0.0069743362388860527,335.74117831692325,73.111946677687101,349839.98068051354
47366.732376539272,0.0041854975320070112,353.23291647521069,44.472442342999813,44499.968493064647
32456.583330128578,0.0024041575709760413,289.16119753036344,77.508864850065521,25833.054888234725
67622.253218074562,0.0067565408711269146,235.90521347322814,12.931369525707947,66043.353159190185
133716.93533964179,0.0043580415456221039,229.53692589644288,1.6395052799919894,133158.50777544381
420315.34840597579,0.007308968373282816,212.72194973356363,29.547015498349836,393097.01378417219
30666.453043220754,0.0086899614147408107,206.78376709743904,54.329131436292215,26974.330951530697
372581.92408819409,0.0021452843513149124,213.96164200426352,46.894564926047607,304872.39836702537
11021.368675047741,0.0067657101974858197,141.54077646028685,96.426004077542501,4700.8260466651318
87753.575428976197,0.0038502443174948178,138.58466046250516,44.962679658946051,64219.479434108885
119427.59817685574,0.0089911079832304119,307.16876252935481,63.122500372766389,113229.68216184922
15132.703138506015,0.0040293160524946282,227.05749430085427,70.62835550062087,11801.179422222354
17315.40946002604,0.0068861610658833465,343.36427725070894,2.597935605851581,17282.802541006731
51530.298345323397,0.0064283267207168922,266.93304206254857,61.300871844696488,46059.046727025954
438126.00947978179,0.0051693320004739911,128.44223572426074,41.034919868461706,328204.04006512876
102957.60210735314,0.0074209661087983525,157.80560191619509,50.132335194307302,82069.03550928786
384749.85678598343,0.0078061570777234711,169.39675032312181,11.934200420934781,371060.21840894589
232586.80252357596,0.0065355023625550948,354.17664585351849,93.155647312188776,211127.77889137095
62239.675775385585,0.0080673778974780334,172.48901427639237,112.14610584621418,31888.129401222628
215421.75554338784,0.0098673366079435002,243.78136230913231,2.6499896549224005,214851.22982504955
10722.70013567873,0.0053541791032064405,344.68246359364707,71.563358774550395,9781.1093726565032
15326.125469843511,0.0061166644150842473,354.5262551794458,90.897444007314604,13849.452048931562
256551.36956702967,0.002099759023529706,176.72650449205071,33.892103049336839,214428.22160892407
225823.08289038562,0.0083682284504830277,131.78823450000962,93.719114598722797,92101.255970649188
24845.608772376894,0.0061618405363679509,156.86443980906205,75.250251041189856,15839.199590421702
79755.678428808402,0.0052636914428845216,135.19883488861393,110.57035324025733,19032.702842797731
107053.95130878383,0.0027525757047151666,166.82981786216072,116.73957255109896,37437.55150161247
298031.69588273048,0.009117251373403178,256.45673152889651,5.0391875658458716,296524.41673678288
105842.71455931113,0.0051600579203244512,338.98771111095402,52.94759356221374,98824.358917380494
50228.096601172176,0.0074606527856737629,248.9325320866416,65.091546721807973,44398.829317782714
43224.249944596413,0.0031949932509452062,270.23749360777936,17.462444751710645,41414.215446637187
52912.817827288862,0.00969239703632826,168.44814038628988,40.018013820856041,46799.493496138915
128118.32654263409,0.0034275340945746475,312.14006896172407,117.53004628301895,94906.904892975974
297742.31611466059,0.0035963359431959233,268.26933804134001,1.9314243047541018,296463.30788220849
59041.473507795235,0.0088718628844617099,327.39283900625395,53.848443851401704,56929.449391629954
26367.683880898934,0.0093006619531354508,347.72234568138822,100.27589998446534,24686.853477533197
25239.587679864599,0.0036971792601864116,203.49618618158215,38.544250263595323,21792.046946997132
185121.08411013091,0.005758407105398624,141.73897404850544,57.096021827863247,127965.38241070681
243964.0506464543,0.0078679592365026377,174.2229499000278,116.38744374876961,119390.37857391368
15096.083862806776,0.0090269258704864137,225.08197576220093,56.510343540608766,13573.085411879239
12974.227278276145,0.0050324215602984418,346.96647643787355,15.579636145433387,12750.009886440865
102311.6206972979,0.0061361558947954338,210.79435736961966,6.1548575083005366,100819.55792727515
17715.114239735663,0.0079337312841578807,304.98557127968877,112.50457212035387,15210.722608561535
251813.91389602033,0.0078490878132223621,249.71440612098121,31.631320179732818,240127.02024271653
33670.479585228313,0.0082636810402086786,163.87410490343439,59.983604881181556,26135.436611920552
17556.344676584766,0.0065594705491322115,196.97618854882839,10.793510164706264,17067.311833137755
367029.6990729784,0.0028369207744382017,276.76605240547644,50.414959345522,319691.93787997268
19108.800736273195,0.0092317863270243196,281.48481472437447,110.68255679076476,16363.268950413332
30460.068770851154,0.0089245803145682253,224.34233923417108,59.787146242081668,27092.000605775458
18238.308214150231,0.0083847794865466643,174.87494463890752,115.56508306447702,9277.477923464081
15711.373533242506,0.0027988998172858359,293.25762708304234,30.801440831250559,14598.901523117234
10862.501399414445,0.0036351789366514337,160.52952998705155,60.040883524768525,7517.6320785899316
12419.815335030153,0.007948802920861215,344.80072604763041,102.28416422530971,11338.721611646617
19802.071332805543,0.0021851207566555716,165.09685896875442,53.34203019189551,14166.081229643594
12322.371623734693,0.0098337970696582375,145.75496707980491,33.258997454852562,10823.936767814672
101003.31126812307,0.0050171574428454456,239.43544856769091,101.80156824672792,72007.352582662192
143388.24939600221,0.0077545002695265887,244.69190354632656,46.396846795840474,132391.54050216044
46640.837368826207,0.0091005687079043461,241.96629954677877,63.156071636167859,42113.323292309396
34694.236560200225,0.0051570391052006576,224.80019744132147,116.20672090340233,21665.197214240128
71973.884581037069,0.004553059908797329,358.75557427910599,22.191512075947802,70113.059566984841
306624.7100250303,0.0068699290311859743,236.70734704093965,35.866675769702098,285583.84081882291
279284.67378242826,0.0066479149899844056,234.70717937755944,3.697282408310953,277430.6173865085
11853.942773588242,0.0052731198209983766,221.2238550514947,46.628687479296275,10357.180051194993
20340.440491142457,0.006814198046941668,136.03818112835108,23.821828239598286,17989.019363109626
25247.735667652269,0.0094830509565319576,262.30959147590784,80.924157313539069,22590.107343524112
26527.847410447215,0.0057411220530127725,174.71226533356378,21.577253593136433,24498.601375362276
93434.473092488479,0.0035739374460050507,273.02615525497197,80.302717536298488,74633.409607078458
50958.586765095308,0.0050176478630640318,132.20003086763452,31.353575954528804,41728.191765089963
12124.986740584534,0.0051528558607449489,355.53290430072036,42.270922260422772,11561.018623582935
43127.989634261467,0.0030488695442097589,232.56121896304131,41.514417593521301,37486.591824036666
77596.217119297813,0.0033029720044364394,335.22128918176759,85.293458269469511,65122.262445642642
14884.611829436437,0.0074764965871494185,234.13468157590435,55.514602313462824,13269.692729034632
260628.00683042864,0.0047158220336712218,134.47939645781321,42.994568963469284,194431.25417524725
12254.106557657564,0.0096391871348464608,317.33125106251367,101.46210356569453,11244.763748952355
372630.66728838708,0.0039487739628688593,275.56409512011226,68.06212445130312,314212.03509294911
14736.361087732126,0.0027913960408385784,307.62169141774683,25.445867732081737,13938.264300253224
271149.33220184274,0.0080280365040020646,222.76076724212959,107.11086209909823,196739.92821292742
341649.36341581156,0.0090482884153429595,273.10481861919482,40.775385228003231,327485.10226982657
461595.11431196565,0.0042249068549719028,325.49496091118579,4.6385459269411271,458499.08110405237
230471.86346135716,0.0036167048131638237,271.45570628925299,58.857426652959894,197690.24960743604
211012.87798249983,0.0034861290789686972,203.44167236061679,14.748628478464457,200222.35110654478
123469.53547115192,0.0061760984109320988,279.00710264788796,28.377506802173365,118314.48602216427
210616.03854799646,0.0057473331299741671,281.24500526737614,88.906193849801909,175730.99111388461
16927.786235607637,0.0040755187188362737,350.54087100159001,15.559465791781911,16577.923848504404
81426.077335894486,0.0023613849359154114,209.01895717000059,96.026362698130242,48944.557292055288
74756.546803878329,0.0058519307226102459,222.01962420339149,111.49196728758349,48925.810500059721
286410.77300381317,0.0096746587810848661,314.9095106848942,72.177319948545417,271848.69757803215
61133.919417690988,0.007220153606021306,241.3829555382579,84.532743850716685,50194.859093222323
45108.200573949223,0.0059640524530289478,296.77754234777592,84.916806578982673,38986.105913806103
122067.15248420252,0.0028855365922369289,230.33027146886209,118.14414691518294,69511.354254436956
28360.454316549298,0.0040194903243966984,171.7188340350481,40.643053201993119,23294.824896778875
17276.761490681645,0.0043581915965963417,298.84892226744262,19.379929597881596,16707.330789697466
64848.383438296791,0.008118428420857875,151.47724060433038,61.78090095480426,47365.565301431816
51083.721951649903,0.0090136863781169543,167.66007924751392,63.456727369973279,39891.2288553818
24838.728066801454,0.0092131348285315086,270.43799586821007,21.171586107241193,24352.330661196589
42110.610883973735,0.0098765488660060331,299.34475204609674,72.960020860302606,39651.553833182217
41926.613222034823,0.00985893346483626,334.72509284827561,1.6808432837420524,41899.466026510898
36008.509126507422,0.0096239930621438517,185.420759379814,110.39253989205237,22219.255352427372
44126.358513435043,0.002574577124023075,146.57382206413305,31.484339060730136,35997.527626895317
146237.03553043891,0.0031023482874224413,349.45119828543102,4.707664798432825,145136.513817106
31943.626945017637,0.0044357322118082632,157.06154112531419,12.881683535507989,30076.952430352816
409337.14471446158,0.0064231860325156915,167.4400757411135,28.589624845277363,366542.60082095832
360452.29807624425,0.0027758231096438346,189.91906885403176,32.594834064119382,311262.5860760684
65622.442718551974,0.0087663756624171401,247.05392496630898,3.904389940229712,65324.664839748701
36130.655256115286,0.0069340494326184726,331.87813584817872,33.24322265105377,35083.20666444418
81224.612327031791,0.0063389152184176395,302.53104545516806,22.960066642724371,79024.536305527014
276489.61087674345,0.0033224905869383295,289.95781292223239,45.055890364707714,248916.14106280907
128447.69546845225,0.004026043795201579,162.04333628544089,45.834960745360334,100142.18283705524
232614.93089103443,0.0032824961998580643,205.8438315662338,40.341921131742609,198480.31477662385
80367.261056572315,0.00881546526235839,234.81718226080272,39.022942140153773,75577.415087280082
118934.5592083857,0.0066738228804897456,155.38222883654061,10.678022051208895,114100.42263338716
30872.211800669484,0.0078810354201570669,185.62312851040139,2.9993887080132984,30648.902890535333
177239.87666802408,0.0043682629032802053,193.99996894868264,24.051601718619523,162503.68104042028
22073.913301345288,0.0049700210967062175,150.54628759896943,90.041281862577222,10877.469768264415
151509.95874211975,0.0052388397154122706,252.05752605798182,117.90636210058354,104285.55636074219
289958.52325573238,0.0080801197739522792,289.2067671658063,110.49461483182216,245038.89434807075
16766.358886515081,0.0081788239013965459,136.7835915544467,60.002103308994471,11604.104187899207
110614.67571059715,0.0036545082201122538,235.46954442315592,63.287038837574173,89504.215792467498
14506.572865534115,0.0095323108539047928,307.73068686427081,37.435206715265267,14153.752108895917
170989.35894774061,0.0029652426995494911,299.51763094858723,92.098793197881093,133436.0860299145
13917.186411066121,0.0091689766593890422,315.61754309250102,91.006045863985179,12846.30749101905
389164.91939798626,0.0028031651651984745,227.5777519609457,100.4684105523109,247297.86778851587
17117.957803681682,0.0041163184892104888,316.93369983356661,106.56504468642925,13605.11414639157
425705.02397368517,0.0087718282885436566,177.78073709142467,51.687560538810196,360485.25790674082
229444.78550546613,0.0034359365787686993,206.5945347402037,91.258192604756516,147664.55775878375
102011.2144037057,0.0053085434504797583,162.32533834027231,95.961448726709548,52416.285625777047
213626.37862733664,0.0055988743995530098,232.19628946285724,36.706695077232268,195332.86522628655
224324.26912096568,0.0039620717841856775,214.09440537970636,110.57982703673184,131934.15186952913
404828.98816670361,0.0076819616106878928,177.82250793943493,11.226638814118999,392302.713848905
26945.777401948973,0.0088106771952176297,300.42737021538755,118.31803232043066,23151.571949604269
100582.22684981277,0.0089966011188445747,195.32322530679517,91.640795460905466,73648.261527015522
14503.931353614023,0.0047145771658924874,185.47303923500056,11.099237733594942,13945.762777095291
111390.21495918657,0.0062468031543025156,151.41367940411882,78.091328124495078,66882.604406458544
19544.24002679823,0.0039872512309252119,225.31720843246768,4.0673499004629585,19324.500639043865
91166.26086750692,0.0039583720124011634,192.71151092095249,91.652246983857765,56307.875240827816
93873.340569321983,0.0032900325028153931,208.62548192183246,95.107527677427584,58901.098732368831
61900.591268777185,0.0095201520864601173,176.63934302893264,71.686820117882277,48005.290788194114
77256.621102458201,0.0091039106288446393,303.15731755677609,101.96638663807188,69217.046115340796
198555.95887417457,0.0082188697066215392,343.20080336513217,11.648110345568305,197282.42186241344
227977.92656495891,0.0061412921703018321,239.50364466933303,32.834937202856771,212749.69621610185
68573.063311412974,0.0059248633240949755,274.31962160179978,49.287125069527789,62858.587083289189
104397.78201275876,0.0062379653294599834,328.12134638560946,5.0524963865436954,103900.00094818567
382069.55397543579,0.0062925441086167143,359.71911296007806,53.337714420968773,364311.64527640771
15974.371323742906,0.0054765046775815222,267.24395633515974,31.56040127739535,15064.885150102224
15810.858278498577,0.0030540386631365398,333.54707196956849,46.735466440108603,14438.921304871328
14093.374105947056,0.0030053108229482883,338.06597917335409,50.587213207084467,12779.119757749042
131126.35476200029,0.0096179977267654669,309.94835707382936,104.64999628503452,118868.14618743453
51428.392125965045,0.0058562460766908046,230.62353385754645,32.170575492789048,47692.169143063467
206799.20256054617,0.0096256441992415114,139.47696010173584,106.35543231723638,76274.299873096781
138166.27122263596,0.0033086150216808802,123.79333330563212,50.690544812729058,88314.227644718281
36884.214900704057,0.0064353324163194687,234.52815198790191,39.009118762584336,33889.274135310159
335967.92482612596,0.003661738026812314,238.63548804830828,59.798933870882379,277015.70464728039
197478.23874738067,0.0040254768490128124,217.76697308711334,49.711451077177919,166265.16522969547
28815.804546725707,0.0022404366300894304,256.36016430992748,30.627305253562383,26177.42761781019
41567.251966603711,0.0029516264859216906,252.5190487930625,59.818839650731967,34313.656894524152
34215.594832091279,0.0093347872610335669,320.7871298478463,18.064406236380922,33881.198495482036
18525.820993513345,0.0045722639318586545,146.07770478294299,41.879663219732969,14408.32532628968
17827.051417226921,0.0068650336953167326,174.0426398653309,67.329036105516778,13271.276338002748
389450.69258567964,0.0057201130559141836,310.32119495031134,49.195581082393169,363551.44369359635
55460.760944028174,0.0052036099619622266,323.48084813367711,98.045570965044774,47021.358086975029
44796.994859226274,0.0062550887307685453,358.75781126900824,30.54988962268478,43673.30018343337
173665.73216656045,0.0034979115569227321,329.49888393290018,115.4028178808902,133765.06305313105
86999.875368329318,0.0099088311881566117,333.57576169735944,93.381920481310814,81907.628225608103
389469.77305032429,0.0085464629496309029,195.44350623117717,115.1435700936992,237909.41535627298
211694.13814980243,0.0079329170618521218,216.39879216225034,99.738250024806192,155633.95843492469
65228.067273081164,0.0057500743761116201,184.34042515693224,16.910367176345478,61690.940756752934
43593.67240782037,0.0032230169770106881,265.51185556625171,62.648750785566634,36380.799984474012
474523.14504651277,0.009365326866188543,345.3132850096892,20.227444022298499,470420.62423622393
165749.83749146396,0.0047310965390538213,202.71381276278825,97.369054962643617,105439.10546111171
413096.1958485028,0.00240085351757547,253.68042765154806,69.515295752812207,323606.26227042271
15896.13523528644,0.0047392294144850289,191.1119113088364,31.350468408471787,14166.532572200573
278632.13879100082,0.0083556562439670752,160.75199370544979,110.62227766885339,128850.75911548824
120884.1662445879,0.0069816699599056656,166.84452715647737,13.707140344397022,115367.25023072551
16111.69657402333,0.0080067086779588778,133.90688268915119,67.099626013086365,10140.056510820597
99869.458880413396,0.0083490830708990195,347.83044552222179,85.803826005340326,93764.883156395575
146439.13146329729,0.0036956368886443408,216.69110604183112,7.0029759425593818,143308.40039185458
10493.053672283913,0.0093902665287454411,320.18901408050596,71.144867951538231,9969.7897252735511
59138.811124897737,0.0055039168233629813,283.51907344552586,97.092244640108206,48010.419601259069
252539.32255040505,0.0071121091941133167,166.06107873866051,8.0357504157483515,245944.84837551895
31754.561839467842,0.002018470180693936,162.11093917898108,60.956913561688623,21013.020669802521
60125.60183375948,0.0099469479872894249,314.87716836253077,30.768304199700061,59133.236176756749
56425.892143061472,0.0042471710877132404,183.53081054868898,78.888009732893579,37388.650482728459
32581.087900594663,0.0024965048523212419,339.18844408847417,14.122606682382544,31702.887761352962
363416.993503834,0.0056660963322921112,153.61329712547774,111.50912024979031,132613.98298746563
212517.71160188838,0.0030322404574563339,282.65006746907267,106.47270122405308,152777.89971918473
15412.9721299302,0.0032186136812606056,315.4737302474241,22.130955965209392,14766.004121660462
494233.26972943149,0.0070582625042416814,176.46153321975481,38.468640239447453,431797.88059465575
311698.32545411162,0.0051434191325618658,186.28976722957586,69.928561983712129,227656.7919279272
30363.506200320044,0.0093748196012399601,351.48453267340841,85.449418059475803,28915.192523806025
264157.03762597585,0.004553251956864561,183.503425283078,52.676065804070724,209290.86711026356
15163.644442452674,0.0078094410270712093,223.18969197601149,18.598667313356032,14658.80587267247
498251.90548525885,0.0056887954412392612,223.80374237816787,12.394027762541718,484071.67167548585
135200.53152582695,0.0072796104090342307,180.72833998312404,118.97207509280692,66831.315473105045
127216.3410799444,0.0067975628537279235,306.18986074490169,54.186902451774984,119108.20596620292
14244.791022165626,0.0057822717820719856,305.24384237499726,103.83127814867129,11818.355654891822
334220.30993565457,0.0096004887569954983,210.79632341370854,57.402744550864618,296619.11213905975
11201.322107826729,0.0047417091420396476,320.43018985937613,109.76055898697439,9055.2828329819004
25654.269151018336,0.0034178840099941803,171.13798425576056,10.44336654981452,24480.825200197458
17498.058972582032,0.0074247524870386262,121.03338616024287,13.568283768811565,16222.325517406916
208787.9506776972,0.0087680604904632701,257.08016689337785,110.6262303391827,168514.50253950243
21714.160159023428,0.0023220299195193901,358.57866538857081,112.75167236032941,16710.753237066885
352490.18826382223,0.0055970615073814445,129.27463435845232,37.451376248378239,275004.42882678646
130311.1005294908,0.0091399015174986106,169.91953769003055,42.264621552270746,113762.50737380523
11519.652022000288,0.0079969489513829414,244.5395141969002,53.841577945336198,10493.778281640816
10214.688454928522,0.0099344617319810265,314.38577674676895,49.523239928007605,9912.8285568149349
12239.544382836229,0.0062513104927779499,141.37008121801279,22.615380699192002,10928.813974578066
107015.99695291292,0.0072799657504092107,214.85631690213464,106.90667068878557,73595.979443656106
229981.84603105808,0.0044198422491034256,299.29819215117271,30.143604483971604,218062.03290512812
25426.939324226478,0.0095802847973279377,209.17037001752678,83.927416727840537,20515.745338225512
277408.74368662172,0.0049306839084522908,165.32074091415336,7.9915256504617735,268547.08743955311
12509.367448343866,0.0079080857014930291,166.91899857518095,4.6114084518831069,12339.495508621711
229516.31469202857,0.0052251216329526548,218.4117088595986,77.793926236653562,175425.43568387648
376961.16071287182,0.0064945514405039947,235.06009795341387,40.342887051217986,345535.72902361874
205016.59210785798,0.00775826028017237,326.83546027584339,77.999667733680155,190271.52414800972
153492.18604481139,0.0060714732140108342,274.14058045631845,11.188523058090814,150965.17400018306
265279.23454115092,0.0092566906152760677,285.69646908372033,113.03231420998773,227598.15104445315
11700.80801488058,0.0053544079034224821,355.91692116861771,89.073221560278355,10448.348449648023
22020.225065727271,0.007176574385146601,218.8424256722337,104.2758007300701,15570.462483934183
16302.026094439654,0.0047388994664004334,216.80505677979079,16.2399959312968,15574.052935096664
71975.222912837373,0.0052652533458481046,341.60327225419496,38.099155298251453,68795.006659012841
184523.75238129724,0.0055204008658684195,179.01014088121406,43.832955540554948,154532.28206399662
117590.22634142597,0.0030064561464982821,295.155659112688,63.923545150891407,100140.0163046424
279284.09793379949,0.0027337894324720533,301.09755317235232,35.327349775382302,257107.03898683339
18352.795205312381,0.007339919385174064,143.46911938690636,7.2150583205392094,17816.851854785229
177051.33254691638,0.0072441419067444182,232.37553736646015,43.896527307759015,161881.83987543872
21280.003868744847,0.0073032777136807624,168.13499311717297,30.291368440646576,19092.52268682875
28841.045314751245,0.0021581315627415333,164.49006547259657,45.924633684122568,21788.959877137269
160733.64247864869,0.0046123747413742396,231.3187465110903,23.438185571783123,151095.5905189956
462741.58269793715,0.0035824787780735752,189.46312980193559,31.165668573203522,406440.57632207195
109394.18646462919,0.0082252113803521001,311.05450743020901,74.607328511439988,101571.10512187023
12376.401802920491,0.008885043211169041,337.82517393371575,46.190306314789744,12045.078262566463
111452.66390643717,0.0039734430178091787,312.65294526920775,41.100623787169553,103416.46294017963
11801.910499084634,0.0073427932707838912,183.84740942919967,63.534770293962374,9341.4375668438715
317787.67020588455,0.0030349024276661958,185.79225448526603,91.851404360427168,182872.67999049148
160528.52754028791,0.0042012202048137062,181.13480402819218,45.085286805406909,131152.70040364974
19685.16312403878,0.0031092359698673563,152.40914305349665,69.914819614145031,11798.462782401299
14316.314740083244,0.0042681661327938335,346.5116083448907,114.97811241881297,11635.884066497803
20503.0018398051,0.0073978923787942231,216.49147155769666,62.115633580048033,17475.061996177756
462420.18327416817,0.0092826152814820193,173.92547389100969,108.26591160558779,263068.74341399706
60128.556333557492,0.0036201792633934879,323.20105212197848,94.447042286514801,49087.981637950616
214847.35538520355,0.0063366322796057535,215.80687263786973,6.9875231163678153,211514.0286548475
120569.83976701762,0.0076111288099474589,128.42803466631997,51.062765704841567,85976.966617937724
93866.964095502903,0.0096233797478845265,158.86597685991148,83.099890536361983,61966.136283265332
17642.980308331182,0.006880483863097391,273.4200816854808,117.41871758133578,13689.070853170228
404824.85590312158,0.0040408554482190455,307.89726580121373,54.546778648219998,364357.94407567388
32506.64090199026,0.0070038252553114907,170.6242532372911,11.041469041081994,31369.425183862535
95947.554871384753,0.00456392929342413,340.17494142387409,66.879091790831268,86732.785278167037
154489.27660964165,0.0098090271255336613,324.23930881251943,15.061091262751274,153410.88811713204
126773.25945703454,0.0051974090813090949,323.61138097465943,89.430827673247805,109595.03044860832
396316.07516694942,0.0074834217660881136,174.63867523181139,60.413562697951562,312075.67652849818
17872.832749816673,0.0021858206587740681,132.12863727601385,86.088332836897095,6820.7044866415381
73059.39209246065,0.0052004915690780432,328.18164947582011,103.45405739854432,61493.991153950694
48578.299777460794,0.0090008609065800934,193.39205489725617,74.844814042370487,38611.251746277972
63914.360569716213,0.0068818195554659666,268.53993148164625,72.880280181128612,56105.395792011484
15942.154034326943,0.0055515430911678111,302.39205208817521,89.79386515731612,13573.363733427585
16897.510302879378,0.0094874999954858083,150.79038204266885,100.25214517286742,8446.1688045192095
29678.504374576598,0.0088318750091778333,307.40120508457153,103.41740056696332,26518.247400218486
32936.995614293184,0.004577725390583506,345.24275015065575,4.3351932862631131,32765.450952015872
53332.841732740613,0.006356387216330717,294.80999177913816,66.186645318936925,48257.856332339943
109156.47824861434,0.0059185940487397016,225.89345963533395,25.73604786590862,102745.45278979279
119733.54316485669,0.0070576200009188992,330.40275330040868,102.38116100303222,106029.26633749671
50078.851555118068,0.0046728901356700454,246.58983121741414,77.159324539199972,40027.416125491771
49489.178094016934,0.0039536400061271062,298.74502267602099,50.006475004860143,44692.358505282449
23428.492176902906,0.0093013746820442885,316.92142652606498,22.384403146440803,23125.496778677418
99888.310920645192,0.0093909959959880517,299.84468680776143,40.343811484459351,96934.36961672586
34565.512337694185,0.0087465830860958323,189.08517025155695,83.74954565028672,25707.119105889997
11515.016823270344,0.0098256354461164902,148.28253621739947,24.318785880185015,10567.588988033318
51386.510234064001,0.0079599322062375091,177.20124704689442,11.136370495266357,49844.041256692319
63905.346365291123,0.0081173378284959963,240.68998487528478,105.67542222907856,49527.930265745737
24169.936881433769,0.0081007207357011255,241.26646135034301,90.941031600033895,19811.309152506976
93883.410349148835,0.0058448610475384521,259.83464383548903,23.775596748317778,89948.733191383275
91459.64011279805,0.0056516175561141732,214.8244410114938,34.785073668169005,83051.529296615976
155840.61330396787,0.0039218102091920252,308.85393154800664,115.67635107857541,117860.65637974224
126137.73712696458,0.0071585535548743242,339.1569000833299,84.273953924334975,115982.53436405808
128370.19262052178,0.0043145610888186761,179.21401283507311,72.652118501445145,87841.062295591706
34453.897621726748,0.0040624672776188352,296.76557224845311,36.607789765471509,32088.650122992483
217682.60480570362,0.0066876909927684382,282.7132446108107,35.595892155816145,207241.00791141737
85699.805404137544,0.0052798591058003455,245.54171982703559,4.7033106241374254,84886.919402826534
54071.27034113423,0.003750852870357058,165.24725612979847,86.689342161329833,29864.671988715872
115764.77378585444,0.0085284481340226481,310.85574205985029,5.1378517817692595,115367.9794674412
40996.425600974515,0.0088845593543550073,350.55030855091985,0.57802319549620529,40986.519805274023
74323.918192437719,0.0033415961574222476,293.24071973606726,86.809915455456519,59283.195555858147
178501.08766567789,0.0020600562623999991,340.28639919017616,112.91597710074592,132466.53287449133
320606.19974569033,0.0046890397482349903,356.20446358751997,90.02386267954995,281494.44191592198
367154.24216019368,0.0083800866854460213,204.49216181741718,56.125182684301059,318518.40935644566
71722.799563398323,0.0087133909298745954,273.17365270232085,57.839384697743888,66902.679597137147
76547.64144718324,0.0031066325609283938,233.74385703313871,51.900234295243536,63990.873730012485
228536.63855438473,0.0081946872094644102,356.79089924717522,38.632596386129705,223665.8416514316
34217.028625255007,0.0029256333384754356,142.51387776185399,62.083991488114982,21040.353968290976
264659.51712372317,0.0051205007212522333,218.96997943133391,51.306963899792692,226167.56860412715
69108.558657357324,0.0099888761200953267,330.12937068653667,71.181977724852189,66331.960892422532
15733.925861883119,0.0035407265858472788,188.17231452636372,106.87628957963024,8089.0247633128065
13256.422262960541,0.0032317086606210117,309.07028415332945,118.40612066153342,9651.060121736391
269476.69320487598,0.0053824026603743486,211.86795906726138,9.3704514960671368,262914.26589076553
12428.199729093087,0.006957348207758892,355.19484957363795,45.777333246699627,11995.789356771664
29974.394086125325,0.0094632062593060264,332.04716074168982,21.504037296250328,29665.924336623644
36955.315671101707,0.0098465691642642735,192.31688583902769,41.902336397138512,33594.447829433913
19674.892733990157,0.0025571250927311573,304.84634724908523,34.209289207262337,18150.437030822086
34142.508000966358,0.0031039801387832428,200.84557051998448,20.769918663587809,31513.64746970253
182731.06832795672,0.0083259037911679514,265.52708165172839,90.925050357133571,157154.51748555817
10591.21320876862,0.0041650572181668837,278.03538441439008,59.058360396679063,9237.0352774293442
254297.93681389888,0.0090787924760508849,319.10289818056918,109.39022428384986,228882.57485588352
285265.5972487593,0.0073076260578326946,125.86820181168358,3.8785007463947245,279820.00333659665
42900.390624394386,0.0028947584190454176,172.8378938765519,7.9703835627068003,41357.555149781467
18238.272815861728,0.0086602342793920574,290.86027454125889,47.98955636871095,17409.60306348883
104908.29540707065,0.0034108510400646069,255.24557687268896,9.5530011280804175,102403.55699528524
15970.557720929182,0.0053879631574372307,238.94521876827434,31.264821973365187,14851.569066313356
41685.695178026814,0.0064174794284746397,133.25038960991532,117.33753942611821,7033.5829435220967
424954.49718791543,0.0060061291926422266,203.58621203074949,24.866193290669074,396336.19797210675
491206.69706384861,0.0074893033249212038,327.62405565855556,23.576011228038794,482230.67646498297
205013.77880790859,0.0072214938789540422,127.41428088864772,68.26323958668938,118401.22861836682
33753.147546489316,0.0099363360442244388,215.14469648755491,59.261796604385651,30115.053309246588
147340.55165761223,0.0099953752737935025,346.83558904098544,69.07215736713853,142566.96585811718
157929.86197887314,0.0061316752210851273,132.21137629080351,44.831498106817058,117899.29821323507
45596.489410208982,0.0027615926956869119,299.92938025071282,98.384720827498697,34551.464192066051
122701.69617918223,0.0078227463917497457,181.82702788368874,16.491085621653077,117316.00447171059
10428.598489079573,0.0098133126257327133,327.98611971688138,50.978724855134409,10143.57095494317
22655.971575701638,0.0045466111010321626,299.05631495024761,82.081659964846367,19110.737114267416
78002.635461223515,0.0056896710867005906,332.56924100600708,103.32013639366507,66896.447763323522
18976.169638722622,0.0053982153985236477,171.82194970350383,43.979021156454166,15645.292169115162
19136.864949856987,0.0024113532364554349,247.51026115646519,67.561726292156578,14987.94623885669
263545.6814691404,0.007378115449787559,307.02478645795219,8.2276534558641199,261624.73161191388
479189.50952559215,0.0048267015605477429,178.96793831879543,20.267971485307644,443262.18609374814
88018.787477673453,0.0082997109970520191,175.37911326413206,8.227441333467624,86119.640203306917
266412.31987173756,0.0086569606022558893,126.5237120394204,86.617826147824104,116780.74123492929
481422.96393587312,0.0085698462927827623,350.04367055410853,34.279136277934739,472734.10377752717
17400.717944529712,0.0053333279843190418,290.4040512131096,86.125689532828687,14657.95722274095
57750.513672677051,0.0045723654579271963,272.53448496244437,7.9013952061496724,56891.316632712675
46448.240665769008,0.0079905662373364397,298.55873344679782,102.64318824859073,40437.366799431809
13677.330198039002,0.0084111154707417844,247.58710048690546,99.428093575219904,11121.220341509939
191992.07702107492,0.0059300595711309296,234.27211706169848,10.582520422983634,187853.51721758538
54572.965739304302,0.0091442481562904257,227.88773786964501,2.8270242684051961,54368.563316129519
62715.138169909158,0.0031512695686284663,273.70541090487393,6.6983687448569498,61737.213309602492
18029.715049505496,0.0090325502372716818,168.36839409417195,101.58199060446134,10436.587297542133
20294.995302224324,0.0027687618637750504,333.13408680356872,27.929715197175593,19217.402534180237
347649.68872522219,0.0032282041764369112,314.8205690926236,65.244524825124458,301381.79980995914
11908.511019912996,0.0062707201061916826,203.89526674848813,50.723060178426749,10184.477745699069
24866.178539256733,0.0025401478414993203,258.86623123500584,94.66753762120365,17595.975561111947
31347.292889377455,0.0024224568112008829,153.84655198800351,58.178897875009802,20840.536702266312
68050.437357116534,0.0020041499533256443,353.36309950406354,59.578640038691091,59671.054731192373
99163.708066622203,0.0054905332775541053,336.69424503126805,117.70194080048839,82291.908002420983
68878.689002179977,0.0081969910503378388,341.25540155980809,17.865417253161596,68167.811760634533
13896.627945955473,0.0022787068022393255,199.71913144882839,98.853768710765834,7803.885203337336
25940.819718139686,0.0072180608517268437,160.59232977188537,6.1582197268622902,25400.458093712135
271163.58170405118,0.0085850185393294923,170.82531923191448,56.840203579183523,219866.93137853875
121127.86912862425,0.0033440067886229691,141.60033385082156,105.4738440480298,36533.702546321307
126731.55523721136,0.0031749098785712341,148.82655122433223,79.160461906890433,66769.260871087303
137611.65806795124,0.0088864077889642887,137.1130882043629,81.540539704569824,76057.776809103438
197764.95990632195,0.0085849968796007578,357.55753660916963,31.334756588521778,194765.67585000236
12552.336333690595,0.0063115341301134952,137.77384400857767,49.810400172013054,9202.9680960744863
41962.045402857111,0.0085535990343518428,151.81009942833927,43.623146556387013,34819.799704797639
82535.527070017401,0.0027420486193959581,318.54110294177678,62.051742008801313,71556.643676338092
37586.112809101491,0.0051558521435100353,259.25765201830632,55.005123687096507,33187.116223424106
272109.85757310624,0.0079023804488509829,305.86012909663975,38.900903873361734,262464.00841126649
66050.516341709401,0.0040596156745917071,271.41888186543719,36.35219287216924,60818.189259664847
202243.80105712524,0.0080186313154684222,331.72201687894756,29.851494106959535,198101.41739298127
280252.05537859834,0.0060334288351265109,273.23220666353774,43.440622379286253,260199.67559260142
72048.606898704238,0.0080021279035858636,245.31002229675622,17.843035874153216,70233.233901097803
350995.84846383554,0.0057174371028586371,291.05992650271196,103.78041193842529,284442.47005165665
99427.372738187245,0.0049432347217745407,227.37426043010629,71.652207628177848,79057.180575026257
278349.55361779319,0.0037535137318290587,203.05531749713634,15.920584645668798,263341.11049132305
37901.251050255749,0.00366703473148012,232.23658858805101,82.569260770871168,27918.856384360835
70384.179174000164,0.008011926484571167,160.73138522365457,100.87230969175882,36986.929463625187
79956.06615354876,0.002951282784271684,311.17721515264594,28.26674497421881,75331.261712970183
15078.473892299715,0.0026878588008875611,182.56890752062671,17.921470726134405,13903.469390135246
47547.616810459949,0.0034103309201770414,156.84757112089139,1.0254535989164943,47311.991103250839
361850.51037168386,0.0034027720916313753,179.12453802797444,5.6227903239217278,353520.03258278169
117968.22751559284,0.0085848609824551985,322.09683642533753,90.707910448117886,108564.27970929029
20025.269020620071,0.0051880529877936996,199.24831094345552,117.47517351296156,10738.976759712952
37644.849108440416,0.0099231076588838594,284.65196868141607,5.3407583746769154,37514.357232214876
21160.589689038508,0.0030976900623248989,325.53831135737744,89.020444130507229,17299.185905362756
11019.801112086177,0.0072283186055491465,138.6587200620101,8.551597735074246,10611.51932407451
376467.50796373078,0.0055898360576100044,303.60585724273028,70.463806163536347,335605.20721641555
57741.864922504261,0.0051433454135765919,193.83971193096721,89.972958608960298,37855.677810644949
33303.728952752193,0.0090006735924326592,171.98936740417025,42.74532327486078,29068.266976973708
103942.89217194745,0.0098047651666271982,285.33634858871335,1.3012318121689845,103855.42666288362
10290.276438785999,0.0089828716701934302,338.35118945597611,70.827532902925682,9826.4130196161786
29672.300574334728,0.0035384054322810644,190.8046100909749,117.9581107486633,13729.470928259954
156470.60805612337,0.0037663833696714721,256.5201132922366,30.656473317780996,144694.63993424317
119331.70177779117,0.0072485910327605065,189.56018732387798,22.549461985278683,112132.36917833907
465649.19334540487,0.0043126686531055336,253.02854057434271,14.747181237668279,450169.68654091534
113231.99019836674,0.0078778010462446403,269.24688735704171,66.075418768106672,102650.3299545506


==> anc/competitors/data/v6/mortgage_remaining_balance__s42_holdout.csv <==
x0,x1,x2,x3,y
40478.67516193074,0.0095147291484261164,146.74130314362054,99.131725313265846,19565.497005332163
42891.511069966436,0.0037747102426470428,318.5718979093283,53.943486411471298,38726.766556616058
95194.738392789775,0.0033605761594645519,310.83873020790827,83.753982843472983,78384.572842319671
185903.13579701332,0.0034139300093327823,228.47450626048072,66.384214948383914,145856.52545584022
20589.336544872702,0.004328804928199345,185.11098961930003,72.827005292075626,14373.980996411299
98452.660638392772,0.0066729171877432476,147.96988950247825,63.586888856339343,67521.083416020003
81014.391201292543,0.0032007318335483224,331.22287570127503,0.50091048001504268,80945.42757770262
105588.3789101391,0.0080410201771135351,316.33460857850594,54.663303345980246,100587.40438503069
28106.458970254989,0.0064689464789236947,170.64302210077301,37.919972872969787,24223.724153324645
10590.46481776986,0.0042404850203122367,356.61012553352816,43.730427616098162,9979.2688069690812
24750.36697393881,0.008500982802491671,201.37974029763009,104.05931818152145,16978.243263866065
324355.48150581692,0.0074259620501695616,343.58974461104265,92.93376035371395,296954.55478041526
332404.78471532266,0.0092440397099795325,134.04865387824884,91.990966948707708,150512.86161681626
13075.481441635142,0.0061684990242943253,314.52296632957433,7.0972247948233651,12976.92116523139
48580.603158827216,0.0048489417304364568,265.58054168378112,67.400226852722881,41415.559553480292
277363.70094868023,0.0061787247289287065,180.3239498630868,30.80996256872751,248902.45596627169
461047.82857599808,0.0055598911816543764,283.1190345053962,85.554559193508624,387509.46429342817
88452.453175751332,0.0040764917871219993,162.61521785949745,82.933273784036814,50603.529306005927
34575.956458266388,0.003325339360946753,277.32987350913095,73.369001404266399,28264.963141550543
104563.73831143444,0.0052368505782193278,164.19414959849956,67.347523309536129,72091.693087146981
293090.60980768705,0.0053653077432235918,239.93101280987742,75.597580034539178,237114.08530518517
19285.818267003182,0.0082001932186727446,347.48725538561524,32.795874236218239,18917.428186170298
21358.230783542647,0.0055899545076648072,169.37782131940804,85.760893095926917,13023.39402619694
74791.8033480343,0.0065268968183434632,347.78599065355297,47.513541233976511,71644.661883798515
14824.945311250003,0.0039342298802235234,129.01509586324562,40.570199165397085,10943.673126012782
215022.44185052734,0.0046220474486146721,195.40554644899194,16.104670579544564,203686.43056160028
56813.235446407183,0.0025034563624055065,291.84654701709837,30.781192459040135,52583.124124734866
239756.46881868361,0.0053285102636723815,144.9445693080819,25.888378282728233,209281.68782179634
347676.597398646,0.0067837118658851158,211.56619961458441,38.39175905918583,315277.03667777777
142621.59404372389,0.005734516130206215,321.0487265469676,103.6419783504298,120734.93757614188
28362.588757382273,0.0067137253229499318,237.16843273755413,6.8464806059204637,28020.700026008471
72327.571968092874,0.0095769780687801273,144.21233966506688,86.086425859892103,41183.133010003527
36107.666124187577,0.0042002919898130198,181.11944618708824,30.660637178294362,31750.624987977022
146377.63373188747,0.0051610999791177892,291.07335189172295,97.676304008506662,118851.39860125583
168227.52746645888,0.0077727853852203876,124.76194428521792,21.432053574382408,149568.43861188725
280305.60500843672,0.0060391373716909133,270.2041911909721,39.671530274091609,261806.00004108
48130.916091383559,0.0021009269497939869,321.39975720576717,20.871064314015666,45893.251126275674
207418.79584947662,0.0087536296017183893,342.91655011062346,3.7474019266150025,207053.66815596199
22856.669191583598,0.0029505948816426443,176.86278447951798,4.8557111413326357,22375.070082941511
55531.687454652754,0.0098211055970866389,305.86177797286223,45.913956680507269,53865.164364812605
22823.149984330412,0.0074914404578954978,153.85483366520288,62.453555221200538,16527.945188160953
242307.23264706679,0.0073496999771563935,348.9077305140645,60.803287027304918,230858.81739497487
231146.47968672626,0.0036397664349050009,241.8246768034231,57.027398479487445,193339.23274572854
166065.15711192603,0.0066330733417923633,180.56020801931703,85.646663826489444,111059.22538060803
35587.374088584016,0.0058467764376442018,259.52783549024502,50.039588680024153,32182.428842110752
186249.4427511112,0.0028705597575746323,356.31522554167736,9.8097197922723467,183260.36793414727
181149.46794445283,0.0034787475015926185,337.98223795255376,78.099336279125183,155885.74836228756
238451.21412465177,0.0037175788758193715,270.34443942510416,83.772602166916045,188108.31286298402
29961.936436283628,0.0080573528870994324,124.21841901969286,66.124863897241937,17694.274267941233
39251.839523708753,0.0073885019855804692,186.4911552350236,89.642020020027445,26801.87341933338
412332.5237470452,0.0079645361079185642,151.32375983268122,51.588816224297602,322518.20291018888
32687.232231173733,0.0031095543741417268,308.24927534782785,8.6145600435908829,32134.818909494617
29421.050685606955,0.0079555045395661959,218.9701638279613,109.11484734440356,20763.378319975458
16675.735029338866,0.0047340500954558065,140.59078722755834,103.00568425787684,5589.8922327257706
137002.24890693364,0.0076760663827709439,154.83721461574669,24.286411826725587,124671.59558378116
11809.379996736157,0.0095847936104282612,260.93675073611041,75.818672625738216,10675.408120951783
414878.58220459748,0.0086913079432643786,220.67913647981493,27.271200314689231,395677.14226600225
419893.48261877755,0.0058494384665535477,249.317250294161,7.8520523158374322,413895.77885998425
379516.46354216704,0.0055284293644180752,253.79582835335123,29.779402154562078,357329.65273238654
21589.171984546487,0.0071452327118356421,298.23442328799831,74.847999269860736,19524.298759180412
13423.74981368316,0.0060839437325856723,273.62306268992057,114.85593564635356,10248.626054034708
22527.140946145777,0.0079768294210839606,225.09177791089428,34.0825047264657,21120.273803864602
10451.237800338626,0.0038258857888711674,181.71911615706256,90.501755824872632,6143.3179893434781
44151.272928584956,0.0039011161335766485,154.54944947269109,31.485393139978246,37174.134187568139
187606.63349393103,0.0058495481960141003,176.73762467547473,20.045049797429339,174704.55632942743
130227.49207928951,0.0038380150836215673,207.77263124148359,105.03892869287023,77196.297481903573
11555.689512835868,0.0050935040931328144,317.67350851967325,50.168212131547591,10721.732378253906
415759.8158340262,0.0055403188405651026,154.73119374078513,107.34291535374727,166653.3153283351
13641.830110283694,0.0092349230273128732,331.27659510600517,37.538342960279273,13360.966893316985
180540.90397255801,0.0054393135086863633,214.07501607752693,65.690540364774733,145312.9834230144
39377.724734212054,0.0091658277231278923,234.74036362739687,63.4452636357397,35269.268429406824
85313.782401313292,0.0049956242675324855,274.33639793091777,31.492757637542777,80355.770619906878
10603.66786252601,0.0047732398369203077,293.19797188607504,69.577258370068648,9233.421740373813
314168.93242029549,0.0079949634647549176,288.29303439449518,76.07749653054853,284877.10191850376
478980.35835656791,0.003712685846836543,129.24985954027795,69.530678630969675,249859.36564079986
202774.17597955055,0.0088205563600590852,232.61217753891179,28.122042990464173,194311.09830407539
80731.648668535607,0.006828366225911639,355.41160151071784,93.667588867014189,73695.787238633508
38684.84800236085,0.0069398999908583019,351.13348195978978,104.75382344305338,34705.823120598303
23272.854904733649,0.0033635285156649692,300.16699250171757,17.195177364852132,22477.80777094153
299196.25590236124,0.0041628847884061671,210.83427442607427,50.094615960601779,249788.51279100528
25372.902269670536,0.0037673339869976818,344.27993486103168,72.902037179280498,22352.570504042913
12963.449143652882,0.0069153315004983175,359.81003265218692,105.19778002387697,11701.503495115634
292722.70503567904,0.0049360483749517105,205.69060164554207,37.251161192890777,259111.26632718227
11336.851433726328,0.0068651698889590123,245.8001574104764,110.41629998006745,8412.2542429329751
16635.778411897954,0.0086432971933178317,309.24507048349142,103.50903083498787,14840.445388842261
410875.6132238307,0.0079411648868529111,146.66687863032263,118.14515346811585,120868.56067634821
124268.74361250213,0.0056448644442196301,355.93739499970513,26.172356257158942,121194.13119856738
105415.68060700079,0.0082422736262095717,253.42747210707279,64.310969764382918,94953.721206005241
309469.60610723816,0.0090223934735012053,216.67257232457905,39.129058626162426,287754.07652958296
116349.27024188338,0.0075899796845806918,226.79270955416797,17.833285096625083,112662.6148860588
53636.444955908635,0.0052326509379043082,125.09055041586821,104.43411684976923,11433.264420256097
426663.83279529511,0.0075829912563337492,290.40460844410586,46.924798645650405,403886.40011686803
72138.083122852986,0.0076822435226817296,305.63579360940275,78.821441464252004,65764.157823011716
71097.438904762515,0.0062549346791832246,122.60336285839631,93.851931898996725,21834.553132749978
23821.358086987399,0.0069175986752718199,259.63376375080747,23.088574113864098,22997.479569810643
72529.462054194446,0.007433386588699434,248.36837648184263,85.908596489107254,60342.166357235423
30416.30799206168,0.0022423114221836807,253.30767787064326,108.74045016344323,19431.306113031216
24277.621009167844,0.0083499083839205339,214.13811573526198,76.976454217257768,19865.314383423818
151728.96867632115,0.007585117221487768,213.59258728678097,55.50390082246804,132076.16978179425
74368.435412227365,0.0087864236574620447,139.30477085336457,40.240273933091686,61198.288777944406
46330.082594352178,0.0072408921760096327,183.29589867142246,115.74630825868682,24364.727384045524
106812.01719929755,0.0094140686526796996,232.18678507993269,76.526645490449525,92469.133820202376
10415.937927932626,0.0026541085066020499,238.2557332346035,4.7555398669946332,10265.876422193907
33991.485126577878,0.0093895462626939728,249.86466782477939,34.291405830051403,32615.293675802648
259141.02787536598,0.0075408525406159147,338.67801950439269,60.58139328864641,246413.10996587519
440948.66824291553,0.0035666892585505768,249.52071213539432,43.938106228712414,388776.71229196404
107538.58300155243,0.0057899952239628752,264.7805462244998,94.853464316120807,85830.423735163
115435.34842049915,0.0058421722700397888,304.94195072855894,48.642039225646968,107731.31487935112
244777.14349125142,0.0076366383371829043,310.99053704694791,71.247113836979068,226534.03650589014
374475.74142902129,0.0043786767812467545,251.47848527408331,19.092252437186083,358190.22671262134
107674.90790122682,0.0033124585510789163,229.34177662722021,77.592870007906271,79921.695618387661
12472.102059460996,0.0093216855897247323,180.97248496451826,103.45573680719096,7863.4412381463153
34627.363897517782,0.0055089137015651886,308.57973942323207,40.857427192346911,32668.350616586336
281506.59845269198,0.0062898630177798606,176.83910895658775,12.094151255425251,270585.73032576346
27204.360097561461,0.0086236438202447405,283.18207306540677,1.1943484576830303,27177.335920863592
81979.869417303518,0.0040605145811983823,135.00584003280684,56.512299626268558,53008.187247456524
90848.590712306279,0.0080004053944489409,323.77311622742559,91.097371116385261,82904.085208291348
177634.51109081574,0.0071478833459263716,288.98902083143048,19.689899720599875,173720.56710509906
398992.60125870386,0.0026626184759374221,302.48922837633143,45.180007910906674,357759.67307404196
105903.5398051166,0.0074501671032436174,320.03751128710616,63.74825645628713,99335.468932658565
64269.051066104512,0.007289053274796598,170.48721165706135,58.838531300920735,50279.667260412607
11231.216464887832,0.0088683768630126256,235.50484984592367,45.138414990472647,10445.50408340628
17771.046197521802,0.0092131538777547994,326.18209450056537,2.6928262009756683,17747.553418793254
245620.47886498339,0.0067383355683571034,146.59735285960633,33.658261846329914,208462.24201037921
139309.92746827146,0.0074016440044732826,211.48652161114583,47.851749960077569,123618.56941906536
259377.81502989383,0.0036977552417073699,191.76278752969512,39.615791806895785,219708.58018683808
412514.49360998097,0.0033403074074986527,348.5186028734272,62.190210392423744,369243.08418277057
10683.717833249835,0.0066694496462379269,261.96923983828003,16.738687698650089,10416.484554495124
20847.397386917815,0.0040570147627639365,198.8503634115005,31.584101369752961,18548.261315469255
305617.06417789042,0.0069088938193426676,297.37784106258471,30.807023390093796,294916.37419441849
230009.21336276812,0.0035845108073018403,213.80387215873992,17.453442738947416,217109.41786523568
25350.60384185825,0.0070146001990049646,188.88679224419442,68.810406871897783,19645.582229214066
163287.06179030277,0.0098649743639412073,193.73852146086296,7.1844010682755233,161193.136989992
58421.428088611698,0.0086213861116056535,212.15716631130317,3.1939890852789623,58107.889673366364
70936.116088906769,0.0091928295111045472,307.25318539536295,53.45665583653286,68073.76113292537
46026.3578807702,0.0063622236731267715,230.8699645137761,12.559538711560549,44878.324443995931
164637.68313923327,0.0057812369558827301,205.10571006316195,116.54923766845324,94920.740185362971
75839.600017635021,0.0080575315560278311,235.11207938090956,57.801785571467036,67844.112176432391
200957.35696484684,0.0047924676551327448,136.20504178524681,63.843869969652367,122804.72568480906
56691.214690518951,0.0065609945808272991,155.97673044891843,95.353056945791977,29018.690339437759
22323.3841301844,0.0092884383853424884,284.45012107634733,38.625534981498433,21579.063916899326
195845.03363361786,0.0034971123194970886,198.27580950316604,52.630915778447722,156267.30939060583
26876.232403840848,0.0097747968792876519,340.63211606950728,51.515558973484175,26215.935877123295
81175.132835530007,0.006322881033755683,149.20314361571326,56.829188471220192,58776.653492291895
255881.61661077102,0.0053684437530801769,313.42783576907505,93.816810946560764,217546.26793137877
273506.23237917206,0.0041063983447633609,194.82854495556325,71.35979436645853,197478.96193794842
11860.510489075075,0.0055510783939236837,172.34169576442898,25.329254164884595,10742.038897644588
419151.86937938404,0.007267413252439992,207.46505268670037,102.40423477615678,287218.4143095031
16509.423755373078,0.0092638552686546052,228.11872259761984,56.259163936282107,14949.1906453225
109605.40401659627,0.005228659333863097,163.80652801908406,61.705518196423085,78777.167253109044
51422.880537954879,0.0028907151358163255,140.23153465945524,112.83449941361438,11746.048014356104
56571.958026239707,0.0076803394212421067,311.63919988908697,115.4249491332842,48427.123262861372
131553.18974684068,0.0028284925544484977,308.9592114823933,49.661949466364447,117334.79076903629
15873.922082467823,0.0042238074422240781,135.49132447385983,17.305596617567556,14314.370819906148
17044.293173671293,0.0093028823436222575,195.9895530987522,52.523825434085914,14967.206059807357
112013.80572700706,0.0080138033489830056,227.56352373817504,100.23490359746782,85352.747656148465
40201.347043592243,0.0045768784783404778,308.8797682504669,49.02579217741242,36945.288006237264
446516.16814799875,0.0076808929643391501,223.72966456348212,13.455152316093923,435849.50157907448
13107.500412408954,0.0094664102607765685,189.81060370213942,89.813710779017867,9604.5821850552366
11889.216764035713,0.0094376419486069466,162.5993688793105,70.725127914070981,8779.3412738807892
17051.951257314478,0.0024805042874211074,271.55805051966013,6.2765627540304205,16773.489794832465
70859.101227102758,0.0061927332313628028,202.66325927508751,117.02001796718439,40763.332075643608
20452.976881314597,0.0033316904060011689,251.77495099608365,99.570976439907696,14325.087022394973
173970.51270712668,0.0085401742290659444,282.55697458532893,26.508226465825917,169595.46508229864
41246.581491720266,0.0054089386194306989,355.73891297647697,101.25455074504964,36091.247988640986
218892.52697200398,0.0094548419811076589,343.12408469881035,24.850496079460907,216514.6996077853
430130.04920394451,0.0036230663369729308,301.0507338167659,93.278812875966892,342552.80335519841
38470.277949852745,0.0053638633190814314,143.00611781741901,6.3014062422233268,37322.41918006081
49507.98789748663,0.0093249134424820117,160.48425434938648,52.020097637464673,40562.956127010882
129620.95747186516,0.0051768143970216205,134.95181352201934,44.111216077163768,96707.051905712782
32488.452618552961,0.0069503617432469453,294.23305226543448,24.091908711284866,31604.562434400577
15099.375029412306,0.0021863924704451144,123.86595044938717,51.233862238716149,9344.6926920176902
171802.4388562844,0.0069498523615749734,328.06162679475818,108.77906385204494,149602.09891952595
47198.782027752815,0.0033969130195470581,170.4739856869308,102.82768339111013,22037.280049269466
147162.14728084314,0.0047942362405386102,325.77610371113087,42.793052097185132,138248.90403093101
91250.531172617164,0.0021547332350324595,144.65016011156084,75.982965209198071,46862.132630618187
498592.57697577984,0.0052285071471087682,292.14004398238717,44.606575448061022,462200.23668648966
68475.539446997078,0.0072249675930990791,301.87073126645282,21.053103914153997,67036.300674809288
24865.997514022241,0.0057668988311168172,171.45869990724711,116.28982865701177,10782.449799258629
57393.365993202809,0.0042700897121876703,260.82947894703813,113.38659000169783,39905.657640885212
88310.498342968451,0.0027750632301941575,135.18658861616993,82.129301912714297,38645.641209374007
31404.167704661384,0.0020420006199013806,164.23229276046936,72.050186549880308,18910.432154428658
182834.51430722853,0.0075178101137367221,292.40453320282791,15.562995131414711,179986.0948806204
101894.60338757487,0.0044118338748033812,208.1822394968911,99.066429978489452,64769.116780906996
123927.29219744173,0.0052196795427393548,233.69364004309944,47.727170470825442,109214.10672963866
15345.691042430903,0.0034088406175074104,288.81235335594624,53.110705140790827,13527.548560604899
412558.39686702931,0.0026943103863335763,198.48575661187536,72.364096622599277,286918.89747702173
58096.69756446511,0.0035554429470718747,270.4209845679157,30.933281042823722,53912.203472040557
12048.759960158584,0.0047088685452005632,291.75251080481917,72.357711443790151,10388.346102842555
13509.683150789944,0.004040463625419188,319.0233793745391,4.5782433609837341,13413.598455681098
264396.87010578701,0.0040778473795368888,279.77760277416655,52.747894535833979,234567.25039788341
20901.589356461365,0.0072979903671286884,141.42732194123946,101.85237228188566,8136.0839145480559
252750.81322147956,0.0043992844026644997,183.79575740834301,65.091070016979785,185377.13584582566
257733.37347674821,0.0041210528867293428,167.31609786476369,39.120397236191565,212288.31883161332
215980.13419662189,0.0085746208034508109,255.2491016118941,87.632392497068253,185314.33099451073
105362.67325855322,0.0027743923706632138,345.59420197883867,25.586903558306197,100540.50613308317
106313.68887297822,0.0076611793253753818,287.90537774556657,33.589098108891278,102430.7717081585
28645.049516119143,0.0056662075921250065,263.13643426050771,93.568403931881932,22814.525726157273
11773.883053400234,0.0090475282962843781,241.39198712209839,1.1579429287881577,11758.047556099964
161206.05841857826,0.0060619007404176337,214.75894283776788,85.464116693766783,120253.24230692894
10600.750552588201,0.0091837386430171503,207.65446144848534,66.129469194643647,9049.5007030677698
10870.885375207648,0.0022698243240114415,330.0547511444023,43.84537200745936,9850.4477910061651
122287.42888893066,0.0038777072905345085,159.94122427097943,106.65225282018406,49379.602902773229
413371.44544234703,0.0089407875823419546,326.81020100977798,62.655511162677918,395569.4734670241
24245.291454695773,0.0025201882176858056,163.84276474978495,92.886050774112633,11734.528654053061
10283.078789725865,0.0048538506102634126,210.25955305159317,92.983812587977184,6975.3490901689047
291469.76434960891,0.0095608211958205618,168.00032128016898,118.95336071908797,136244.79388608478
82183.201788788414,0.0026364178326487792,130.4063462943497,104.18032071129035,18868.425576003705
36212.351732039853,0.0049329823582250909,243.80746348848231,113.6834157683213,24507.385808150211
24394.349668458381,0.0033499563426280556,212.15355610675562,94.400957933779623,15627.738705260354
137434.31329602873,0.00533866574727139,188.08891403949457,103.19289929621206,78999.021035892743
238545.82237740239,0.0061983782627791266,141.38862864707318,7.0789517735202603,230903.63654769282
475574.66106900491,0.0053955280945060368,148.10444894357602,2.688756257382193,469887.98679466301
30875.985799711838,0.0042932460516560533,145.75914250525616,24.064005421048062,27009.622763885614
396610.66580170492,0.0035642395218861448,350.2688628699492,103.22321385908442,325560.55180256866
47927.03090161812,0.0055451265972677535,160.4673306547727,80.926220955443071,28993.425383103091
10808.168907927389,0.0078978465211583491,288.02083898695378,15.168571612453015,10649.60425798906
18863.985371838149,0.0065720941338783759,127.90161002092614,76.319094454184153,9533.550571370688
34418.632897127325,0.005241837741456085,224.45099364031012,76.371297042232271,26854.943942154259
14172.420666594249,0.0076394903562953332,147.13381665264268,67.050318805987374,9601.2001290394874
72974.07773684038,0.0034626621063802024,135.00871773553729,16.60402638349883,65725.208262261527
13178.450757168823,0.0086319325790538831,252.22665316555418,90.990048669188553,11159.092594559777
12338.74314106531,0.0098770629456471325,216.07369430455987,90.595841480588163,9931.715760759962
110451.38451972294,0.0087389035986298359,153.73883016009816,9.5997820600332417,107027.40706508361
12750.175896592044,0.0054987856244137958,244.724305362927,5.9985298263563775,12599.33441886728
219954.61048198325,0.0065238756767018605,218.47128790650356,56.973760600779293,188540.31599932825
10222.374492958614,0.0021105645701554624,179.78767715988283,16.729873396863216,9426.1070515571446
11572.691584713895,0.0042534095603517404,268.97670511828773,12.493034130698087,11277.084675113232
61293.902403318629,0.00799269625990277,177.13809645526595,25.29408861794947,56878.612870152043
319412.75034425943,0.0037085717471902939,282.27515612145277,32.441047622714571,297300.43661628949
17067.660345606699,0.0083909257735575518,200.89727135161684,0.18073063680297319,17061.742107154092
12754.086145875424,0.0074258457644646282,351.65614509416821,115.9376494590532,11367.138246139988
28732.984514410171,0.0083666510745997284,181.67459954781393,113.37985479422146,15986.406956473353
20733.236792548625,0.0083810172758542779,330.91355498482289,13.82386546168366,20562.24854247574
165897.43474260217,0.0059956018959224722,157.23785674390044,47.306831937687853,131136.85273624928
13628.291130183405,0.0066867750376183701,146.19633113452076,70.58718005626757,8665.0735982229526
111725.09635618325,0.0064924666688450147,208.10914724419561,111.03521720904429,70432.73686655263
11448.362009497145,0.0085671547091791082,236.57858130218796,27.946498730782679,10975.974232035043
273749.88049816323,0.0071366613455510416,180.9151787144902,52.517855110125694,226447.14158091962
44148.322469869236,0.0056168303132279138,315.84633079851193,47.550289235056937,41379.28371329193
20243.920526037229,0.0035999165519377211,130.8565780950295,92.883525341197355,6883.2796092188692
62135.663726481973,0.0054413273432844488,319.47499592178542,57.840727285700844,57220.575067076912
38811.898922968809,0.0078303919496104622,277.92244486682688,94.414900469402937,33352.979036703124
47097.415010237637,0.0030740217126659372,238.3019395114957,29.438282826083874,42966.122938719112
105661.95492477457,0.0080958730410855013,170.68968378310205,74.686034115173058,76173.853027898498
126782.33611487466,0.0071818595673415978,357.57560096231811,107.07938904474875,114533.59537624341
15981.846123175084,0.0020336590488444564,203.65719568393678,79.554089834315533,10511.431714036806
73550.038532254606,0.0035344780692779781,330.90192810493534,20.220319595528423,71093.383903672584
288129.59921885259,0.004045274029362716,167.14685632726042,102.62039348205893,134650.54750413838
123041.18237825258,0.0094148201480092498,282.7751676957788,59.017087429705128,116131.81678887828
113700.84229783188,0.0090490918478925465,205.84211433950409,49.90021247157879,101722.20655488192
118362.44514248821,0.0045311732357322596,164.47066559678339,66.361024038439808,80831.295106972873
14754.540505085683,0.0039501706863893172,201.54659261850284,37.944799480753183,12792.598478971657
70062.501146553303,0.0096495353699749785,255.48004397882119,89.765170415399353,61044.67814297945
262732.15272147965,0.006987790724864368,197.95882628089595,62.616873359907515,214364.29631255477
190450.84201061635,0.0097546924456132778,288.98340822551654,117.60062525382386,164311.01826968079
129804.22091572563,0.0055199335409148263,172.78839933771766,76.658014504835478,86910.751287299703
141323.4060052569,0.0089960517698400057,205.9576373891671,50.100009030430336,126295.43520266503
13833.749125706372,0.0078134769220444648,149.59946473657928,37.843397169741252,11683.786652186825
87008.391012547261,0.0090959091367521297,281.97300670989256,108.62549236427087,74715.138884242566
240365.81163134234,0.0025986802513994389,161.92558378253423,36.809535390134847,194236.11198417135
196152.20190089755,0.0031172207709797358,322.55414267913255,45.406330276794414,178930.60937497261
330243.99355172011,0.0041535364887032699,291.35872828691879,95.583680128852265,261799.2943293764
312057.46715050295,0.0021439491668707776,286.67475082846272,100.09613200989551,224048.93722092654
14212.353672953896,0.0026010238207667884,258.2760344006395,51.955398624038892,12064.2877562922
150167.1736438105,0.0075823312555241777,150.87432538751062,99.06686401964339,71509.276130442653
48068.665825986049,0.0077892481091412181,252.50453591888191,62.540898546718665,43141.652783391088
36361.883868938581,0.0090327308859976547,152.30830597688976,1.0957341889366092,36239.156813134236
28558.246228041116,0.0040239383252664573,346.43296644143032,29.41253281237012,27372.563428268681
448585.55898238317,0.0029082715075412669,266.84209249456819,113.15233520610815,299486.04571528541
82264.947546962721,0.0022320503408702194,230.89196371685784,115.00787352650717,46551.376714680868
122692.62687662605,0.0078484227746908313,349.02582870862511,16.122031355557688,121541.05499887354
15781.042068581977,0.0032824441108361625,312.44555585797968,114.52796100174491,11752.282545054863
46402.773850436322,0.0092497344075474115,132.31634944716524,56.103686393566846,33225.256704242536
33136.955950760967,0.0060620866502049666,182.71006932547508,38.042635138548597,28890.066557367187
69436.191926948013,0.00408260616790471,226.65359363828699,49.110596635171305,59303.532771954553
21786.961090549066,0.0081719852326384273,155.95758769399725,68.799444137454671,15395.125773831811
361409.74973963032,0.0043460653605738083,233.22831307706585,105.57156853867468,241464.69389676716
70326.000948908812,0.0049159592349615417,305.06181410456418,49.634860845203328,64730.73222481749
228588.25198055242,0.0047047373911583857,225.79315925938531,49.238598113318709,197072.4616511559
466928.2573417963,0.0076655781043540134,211.66226104111448,65.236648430685307,392199.31085384416
221217.11607495323,0.0056910608186523026,159.24206305606947,100.15149594249679,105937.49655775761
45318.353938045853,0.0063758395265150784,142.06116208281492,3.5036519675137923,44622.604678729091
221151.83022668192,0.0056132101197489334,211.62739914897884,108.40506281792175,139823.19898970902
76844.796950126882,0.008977494219583583,183.36352305179247,58.742502531534669,64056.34006088254
14521.360687355187,0.0078245069942956824,306.1344491537767,96.348313176836584,12875.05844660545
10253.485742501445,0.0056729702760212226,336.27360408119415,105.17727984775809,8791.3150216667436
32128.986140007404,0.0066174857478736044,350.27633614797929,92.341980084966551,29160.509263450971
15800.428045480608,0.0098299778543417086,285.62907543843943,117.48667980722772,13580.838026651114
138513.76173857987,0.0077843438688644942,216.26326063971374,108.92145130798299,96250.023624656678
22469.452512841239,0.0078092595894207603,243.23468279279953,87.57007144517857,18575.509606836265
273103.2211396909,0.0058407884840387461,291.52663297595859,33.030933179590896,260120.14427979081
157307.30433552965,0.004346899583525847,175.76412084068346,31.380019390044367,137246.47666549342
41430.532559534113,0.002230483180854833,290.61582905039057,21.565515933395918,39191.42420794924
259373.35429071571,0.004612557565375465,241.84075886773002,9.3659458969070748,253782.45306587021
28771.219519889295,0.0041471777962754953,331.08128094051642,10.260113265862412,28346.176438513725
12838.062340519053,0.0063504768815868598,215.63690301466761,72.881675678875638,10257.029336891421
43673.859055388617,0.0081142360424745798,322.20575107744912,41.140450080911236,42297.607957138658
53663.870130565367,0.0030830245034372695,142.76004470734946,6.0199213956390274,51845.087953204842
42666.340120790359,0.0061859649501040843,167.98425889029002,94.208455043504387,24175.647913384182
47495.810956895075,0.004181628104715571,316.97395956865535,95.243633050835783,39078.087848216877
73174.007584235515,0.0048359140077197165,295.82383963358109,97.000192504810613,59385.420037241311
12220.124871730643,0.0091598290279103003,209.20793996451278,5.108879337149161,12118.548691045573
87652.914565076135,0.003338884420907501,346.19436210031461,55.541227107771391,79440.60241043671
17192.919755415362,0.0093972686577264881,260.29822232454399,49.545121075961553,16219.519752937229
26779.197354799362,0.0054403255789844829,323.64858522617203,21.249939384469275,26095.88187245217
17230.22332540838,0.0098986780620062432,281.14506152290471,106.96123591706603,15077.052993809004
16625.776697140289,0.0056967250554855221,346.63406810995286,67.883624666277086,15356.679031992324
33967.087410027234,0.0066570592282377359,133.37469129784304,80.606178371497904,17085.634261216477
218092.18948392273,0.0052431765754376476,330.5419843787837,24.064349492418252,211778.75447137983
53974.571347744582,0.004702969229641257,211.96782649517783,20.098378119276877,50841.263819795859
320953.77610432834,0.0072833962183982415,349.60745693365425,32.384931048198659,313650.60982204688
58570.32712186515,0.0047266895383773697,310.10586163915872,98.240603266621079,48162.420049030006
97016.870511143643,0.0033073869421756932,133.05322434824527,49.017820549713022,66120.39695211513
10417.849481660282,0.002654668948813515,207.39365165539996,9.713377543357101,10047.078766837758
245623.81062894937,0.0039575969164316804,294.45067515033872,19.823286328722201,236528.98266638382
153945.18172986884,0.0063749926316406316,220.18145379802553,24.651031474156635,145390.92598831723
21018.743791503432,0.0083660812319572078,337.26729861588586,77.496750656667302,19797.000254556868
179978.19485687464,0.0052274959557058048,327.64916216478753,75.072291396629666,160900.96921754614
121957.50848989096,0.0076592700855593584,345.78844064318059,65.470586100576014,115874.31362514403
19686.5146494484,0.0075234409918846354,157.09037336493097,42.100664841695654,16434.516013693636
16754.634348283449,0.0085571336098038374,270.71979027014731,92.876337534373889,14519.037106748779
95332.916222499494,0.0059173113217559012,294.22932230876842,92.194702106105282,80591.24331487203
11394.305410868255,0.0081793839511773159,231.08427551381521,115.96021173744077,8178.5582319597579
32406.65412354076,0.0058491255584698799,149.61732593253686,74.99136529562297,19644.619571914391
335830.9244677003,0.0044508714477856266,133.60203581753743,104.99994570486167,89516.332381377011
127139.59197812868,0.0039531252210139763,125.40249856425682,11.602796920729263,117835.78901924717
64529.675139374944,0.0035491662337790329,182.93976576502166,68.613051516487616,45058.279210649387
32584.507416584256,0.0032742096599571368,221.91128794568635,35.755597116713446,28793.063379633229
219543.01457752052,0.0045424748003702418,245.71612213543469,59.173669834686528,186527.75232814252
236684.97182027175,0.0069703408636103215,316.42255733963862,106.96429268243611,204100.85012217582
59227.640146881633,0.0028178729117342999,253.29344503742246,39.849768010948267,52467.1430202501
14185.284050672446,0.0062723089395350156,273.20105506214077,105.4160121980445,11256.371156240499
49380.842484268171,0.0032619111037625855,230.89970278471137,91.347681477322595,34120.5455425744
195992.13698213635,0.0056843641082729678,231.68257681264231,37.803469743089025,178761.52994176131
16256.717665045267,0.0070263709641691643,185.57362785102558,31.241135729518305,14766.237729930957
170585.0192453599,0.0096419867251485315,307.60967162715451,97.049847406074761,156124.18504212867
457741.14798640506,0.0061201379369224766,201.85558814002206,56.832731237485618,379560.81267686182
51847.803785967968,0.0098494041576228011,334.90468566303207,45.542011018527347,50710.164212752461
358070.17345027195,0.009000360766786928,180.98163576989947,91.844043217275143,245465.64400889515
200973.42312898338,0.0060804096482355253,296.65198784181621,0.020611211852489819,200968.43994783287
38229.475497066815,0.0044869758911204637,309.19994996089622,65.071577951667308,33908.150766016646
92546.14276460142,0.0095714221842057891,210.42369870685042,112.38678944944201,64920.258446521511
21478.838033735679,0.0041169018150272758,216.14973197005457,32.324592177999193,19346.122841084696
34793.23175351684,0.0036926369331692806,155.9563320667466,21.989791685401382,31011.888258549909
262146.57754413527,0.004686678539455244,192.83173486797378,8.1267766854476147,255209.71672744397
218129.83751449498,0.008939208759342376,170.71662141399881,28.091846381588017,200770.47574211261
284725.68049406924,0.0064049581823782467,141.93805432364013,108.28978095928595,92362.702575306568
248395.93219332787,0.0061251100676078529,309.23634208281362,84.214810855659067,218615.5185731884
142345.10358697543,0.0022334071639521494,121.07022234093273,49.407281133810663,88854.13761057904
87964.101250095991,0.0043774939555564791,302.03409103751949,103.60948333754112,69594.671635180959
16233.762592833316,0.0042227435670906689,299.09920812822213,112.24583849756392,12348.097548003479
404395.75499636267,0.0046393976463787266,234.96417882925337,4.1504595865442679,400408.08029166685
78114.312193992766,0.0068932098340186215,313.7270957290819,8.6509894565234617,77487.398996085642
42692.857777624995,0.0041110343025713009,134.26271454253421,50.704029687441221,29255.665408485795
61775.906142752145,0.0059194487829144311,252.95557621206351,88.664586579428416,49464.599329945551
437275.1718448957,0.004257901706729861,262.66816190991597,30.529974266230887,407770.45894736046
222114.03607942921,0.0021047447726133843,190.27676923232428,13.093733976885275,209510.84395490232
19575.301285754274,0.0077317672159384811,276.39598847397338,114.63982682177279,15826.593601856031
106050.53564711493,0.002176106647903877,241.45246615969518,105.60338851081792,66403.111786271416
273385.7267799392,0.0050972635022193237,208.43199122003085,11.22255777153905,264872.40756094013
14331.459315106742,0.0048634512484884637,237.77924326855037,5.3425151306092724,14158.008842719817
357444.79908091394,0.0065442026732076388,242.70238713461859,96.410810688504839,276583.36935374438
148870.17717444155,0.0042018900052362383,192.54097328353578,13.834220980881508,141711.16219543459
423327.54302319727,0.0058680666528506051,176.94948609907857,32.144797331590603,375091.02057038428
100217.28470834537,0.0063810461315467644,305.66359916606257,0.89410992812776224,100121.83698950055
18316.194691197888,0.0047466284828873474,272.87487337928053,14.473646446605418,17824.130886254778
10814.570589037181,0.0021018114995724167,172.06719311614137,35.899749661304469,8868.9227632302573
79787.024735851082,0.007046536389398117,291.28490647330568,83.885678661038853,70278.774639978947
14346.33757800931,0.0053476773289600106,339.9289572654011,64.661438458244177,13194.422731952278
124681.70896318644,0.0030520859333774872,282.23911282438473,118.55042660968904,84887.222580701346
193248.60829679924,0.0089309316307372762,316.88198830940667,48.083177101520874,186696.95057323654
128038.87861126912,0.0085855377180934153,284.3025918047864,43.39400983744094,122490.23932812939
45966.857134950289,0.0081364567033789872,290.11306431816524,6.5446842034623387,45703.187527374153
205252.76796737604,0.0025677215431660293,306.60204322414609,45.711941121366863,183893.63776869001
59362.23858334429,0.0021487567344350743,172.0482088389362,40.176099426978318,47393.941809590011
205534.12626179977,0.0089588160776609832,124.67304095835854,11.876162836891741,194278.05751506402
17966.61955796351,0.0056441390960962935,121.63852653011089,24.383863173792495,15278.002592278619
30053.717642228345,0.0083438641783947498,307.76145133104956,31.493309707492646,29298.319573206023
16274.583013815103,0.00662749602539807,246.68083149860058,36.713871344903403,15185.488080057607
268380.83423685608,0.0075866616542122345,203.38309981007794,45.129294104398127,238504.6613731398
401100.96374135738,0.00802728531754026,201.60321003357882,53.435254277537851,347816.00912777946
104921.90494564982,0.0076162741923265723,163.84236570616616,74.121242833163947,72810.872897729321
50899.127462356926,0.0068247293162354509,150.97077613000596,118.87164855417578,15553.347818545048
194221.70548341447,0.0028186132021657383,266.47316034769631,75.494505714649776,153057.5414562964
159741.93049053807,0.0085486530262242448,322.62640509113976,110.72958009557193,142584.05911589594
39230.10459125862,0.0043055066524330318,271.12918780353164,89.28987332642491,30912.815458923345
331602.74108992598,0.0064232025065989202,154.58116341726088,101.65401911713441,151692.57356217472
49264.795901366415,0.0055003009434524495,199.1199843273377,92.375991232829904,32855.208677280687
11345.779623155024,0.0073374178196337174,150.52285367778529,93.905682587081074,5763.0732918792919
29901.460016663659,0.0028455151551705225,136.8995921087222,64.101476705167244,17338.096559693142
44999.700099478345,0.0096806149176147764,162.40745467601715,97.495675572823885,26455.326086145626
55575.549335556294,0.0028448181926818668,192.93949283758374,7.9591914727355677,53834.504618242172
50463.805473799526,0.0085141475700769229,155.07797698877164,57.488326745765136,38828.020106928772
172202.73796832931,0.003213395987431469,198.24290601801641,83.287612160902796,112864.61566148221
185130.24154000435,0.0056100138240323984,322.96590687355638,19.775248565260746,180876.15884377697
288762.3689486651,0.0091029818329483227,198.95432501447874,35.315579607151982,267269.03301792825
70126.544457997064,0.0036261607271386399,128.90090827521715,57.678923220614962,42741.058087007499
278903.11886383017,0.0071748272978650156,190.69856299761906,92.400155455499728,189177.43279878059
224192.07308153113,0.0036155294002942033,165.2087114932479,46.244251281710667,174245.68477306626
12652.910783693051,0.00682978199752761,312.90242765592353,6.2909090306128492,12578.237889788335
161471.43062652592,0.0060489714673761831,255.91159975297711,99.749787142027174,125274.98713942946
358531.9180730934,0.0096194397485267653,136.17999070485757,102.08339909716496,137067.92458626805
28328.234121098023,0.0024771542644489754,354.85739562808436,53.224493516558788,25492.395362456482
24554.192414159923,0.0029020031503510452,243.39895304119892,13.145350174633263,23623.613338624586
73925.551358929486,0.0021087070450127418,158.78003680149999,81.279702338300496,39168.843979097132
27722.276855152249,0.0090086244959568778,247.36520556193003,39.325531519679792,26291.399002930302
109940.85488623143,0.0048562974380113415,278.47559518665332,82.287335530579696,91072.1626153369
125759.46755510345,0.0024573226397081073,128.69251778235571,55.524766218672568,76327.045056537099
80739.163617090526,0.007434897869848728,324.03366378106773,34.581275551281109,78388.022328929816
259458.49633328614,0.0093573039480832482,332.64041508626707,77.40488870297132,246503.83069471826
209319.7424741321,0.0093915636103246714,347.48012181259037,27.007705277983543,206890.16679921601
33582.152227897801,0.0094677159275851804,331.55930940895541,3.6988891254866449,33527.373760538932
10166.697839568811,0.0065178366414181416,240.31087713613397,62.76110943755252,8807.1912728578063
129056.68951743384,0.0098892504849884908,325.17863497104992,103.01756701980618,119426.50288356775
11621.381376213842,0.0080974819119575443,241.24351418277905,30.244183175476483,11086.145114740588
89049.068828212723,0.0032053075319913998,327.00105139134928,80.501992153522792,74886.11236790214
18275.503084686912,0.0097533333010665878,261.99174861933301,42.809479916164037,17471.983125695431
14861.671140759841,0.0070473354930283916,244.18847604154251,22.637542737864049,14299.576486176096
105562.66739773267,0.0078178586499424094,163.75356179334489,38.29388529036472,91343.850960559153
16549.966279682121,0.0097189004657529804,120.87320536167944,9.8639285955401341,15803.382186708906
395903.57582763291,0.0049421628109350395,182.43583460785442,94.038853438019842,235764.84617802277
14955.287687958862,0.0029667232848838319,206.95669880695294,21.74972100841925,13778.962949836992
23859.516301786898,0.0028178722213225873,225.63091406385041,88.479267279539712,16253.601362014077
33376.239900237437,0.0050458546928678627,347.89969787383279,95.0396279654381,29075.637675131173
10957.090271335048,0.0031158959736232641,351.63247758051466,90.848340205241101,9155.1100017258777
53084.130154246661,0.009939639878770409,336.84001864862773,105.13462693741934,49486.145661525763
19292.356756446981,0.0056253955956868324,247.58229548058659,18.506059766086246,18591.267667660406
15176.829161916403,0.0091349625285485972,338.24219201665016,108.83407635342044,13935.514246722823
419636.37304512208,0.0089931902474957859,338.74116525978701,0.91190837439636052,419462.22930052725
214957.8215989623,0.0094160257625451674,159.14162777167365,9.7341512112420059,208995.34318972181
29873.527726610799,0.002974055313838435,322.08567201383954,81.683722720302214,24755.985851772261
20295.674980359727,0.0082220258386609645,190.63986049601357,32.853935230881902,18631.133331635414
158891.30972240656,0.0053616179875167428,299.68576911893132,23.252855075562444,153586.18617994955
136032.83665430086,0.004633894987416177,121.51813488298907,9.8032423570472513,127666.00372906041
370543.06161111681,0.0039252000915449064,258.93779046598058,94.555265571124323,276026.18910403986
375108.64411143441,0.0095750954248349559,249.96567718366975,73.995334382066716,336016.89419695962
183351.95031577474,0.0090885052672755283,266.45210221614786,113.92651687709976,150753.36951425488
48623.826263067291,0.0078470442140444532,212.97965034504747,90.668127399932004,36918.701701761325
59726.307518083617,0.0089835117963037534,354.60354554808066,54.026003240476143,58101.831138180314
10735.445640925253,0.0021285278215319716,317.7080804706045,46.947207657599229,9567.7181346220987
44616.620477427219,0.0039125466846752811,352.76670294613149,66.270356225029815,40172.385188508451
17247.858936298264,0.0030442008908026842,356.81718297433241,51.484665003883684,15755.755163175014
10266.883420168999,0.0029237761939691839,264.06536430077176,110.44629749879689,6904.3475709240101
215902.9727794395,0.0093405386384138936,148.41119372948333,31.866047060991047,190870.81908455293
39427.812057124167,0.0090829192521775359,293.77988441711295,87.858181908076261,35816.28542325036
80923.665157020645,0.0021074465623167919,227.14997247078946,31.46361132279625,71885.846308089385
80476.959412481476,0.00973396701522675,193.03148769030156,53.515852102236472,70514.04066843036
381833.4989358419,0.0064776535230732972,145.47040761562226,109.70218064274512,129277.46941767677
335808.99931511655,0.0028478914210394038,176.24007502519748,91.69012655120838,182067.40889490812
26658.302880119358,0.0065823266838079897,256.36400458441119,66.37134421279471,23334.212305633588
297584.87908378121,0.0068712506699547728,357.98019742480744,24.10529860422406,292548.31996243773
359059.58649091015,0.0027424783268817673,243.94796692538773,93.628479829709249,248645.85851757776
27070.247102949081,0.0066369195641463301,312.14808210990469,82.261772104501532,24226.597047785919
94519.524167295473,0.0068483695321444518,295.54838879709251,35.223782334483886,90577.827542873536
12596.993486934076,0.0074342830817219754,285.31546052700196,8.4277305726358627,12485.465424161759
36321.333031094844,0.0089921929286997989,167.95179119508762,37.514028492979456,32176.664439681623
59209.062449979727,0.0094585790081495088,282.38983226356925,73.858194839865774,54729.281550251231
29962.361887747444,0.0076581041585657532,167.82377506895435,89.452540132712116,18674.475167913941
42321.528478655579,0.002096854348993074,254.58635218493419,83.603055402451218,30824.181058999566
25643.199065413213,0.0098475058959668297,266.04169360616248,41.602444568625799,24615.489163204144
53920.422868789799,0.0088907364807941647,180.42888163366447,95.337388181277774,35775.370461309009
10129.568082137432,0.0022832029688316445,168.45736495645446,58.304452328814733,7054.1485973441422
28123.905052881382,0.0028832491217859932,312.10208690118748,111.83217649288628,20787.224170354228
12825.007955350307,0.0027666425062031078,282.83089413517223,26.032469778075068,12017.619096060331
346872.56642468384,0.00790299444175388,157.9546357360816,92.334437826081356,196653.33982203566
18296.34669281248,0.0023895135928143443,204.35782984924504,71.882916751453195,12849.075204960496
24914.26194754164,0.0080599846373302433,320.67240666211512,93.357260661809789,22620.838249684315
133937.45017552524,0.0073753884952653063,159.78488322585309,38.151473143694339,114548.88180839608
173087.22735554483,0.0032233183603113946,219.58002627775426,20.628483533741939,161521.00359994854
22951.469520694583,0.0092553313867965413,137.873703626251,22.469257426415815,20890.789393953481
133311.36703150839,0.0036441797324055971,343.3420270463817,17.721170773778432,129741.62378612738
97066.988388410231,0.0055191883796277237,303.89285668637149,59.706135232552185,88337.684458582982
156677.30730967532,0.0072575918220179475,220.4959809885097,50.291431927742344,139172.66974899737
15158.567145238076,0.0061534915274587855,265.75236631996933,107.65635045939437,11703.877127141241
38121.571160367166,0.0084636124643875828,265.18637456078505,6.6408056396914485,37858.648816923473
28092.939624616938,0.0058165306819673909,244.0657254855463,91.715395222948331,21767.328186387665
34229.1247597662,0.0055943849240924996,303.62740288594011,65.885347512525826,30805.013669743519
85269.61693233595,0.003125631543594663,198.53683542519946,94.638535193483463,51129.433164089001
47037.23183447124,0.0057361489890499729,249.16416073390408,1.6446710311155044,46896.478291946798
16640.545581280392,0.0097619083472477337,170.40333225641203,12.951134298987053,16113.756044520007
90979.159282426001,0.0085325025549587204,325.00220185890998,20.957182415139357,89782.762627363962
266223.75687340397,0.00849454216260331,143.53995379996039,86.986066705663447,143975.18102570259
391784.10301029257,0.0047435459840057762,257.78489571739004,67.493514143370234,330018.5610330592
30525.550099290387,0.0079277578773361487,254.0649995302808,68.875649957900407,27097.529863869098
11178.845336285442,0.0084180832380102225,143.42564367169496,17.735654834882435,10409.055847304804
84884.758968231428,0.0057457272875831786,191.10646655475409,85.267912260158326,58000.632731868056
44826.681196138044,0.0082560811553815429,147.37393256367909,105.05152409426398,18757.926097694119
15043.611639194423,0.0095758998772526131,343.72122617619044,22.577959855921019,14901.776755375826
434709.46218453057,0.0088213921791850218,155.75849620358818,48.093317661199436,356659.56124850851
76096.769336991099,0.0038977893033674757,269.5434283658692,19.221866704328161,72909.212024107677
469845.40510236635,0.0090658140734033062,132.09535399769061,55.374398321414823,337071.52177448064
306618.92521103664,0.0083575549598647759,253.41603883537729,77.690577302032622,268126.08977637388
107363.32918854579,0.0034324813758568624,162.57479847091628,102.48406540649175,46776.959815446724
16464.977354366853,0.0076963447939997999,261.22099419813645,115.48114140224035,12807.137599378268
76871.870977591228,0.008237432390016796,225.54029360770352,58.527760690197091,68035.403418363421
78706.82398641594,0.0036208908197606204,209.09193454744656,9.1550612050342597,76361.784076444674
27845.424703380206,0.009770444358433706,309.28427462835123,40.921637203637495,27137.831525935937
33191.774873572002,0.0098470921439646874,179.23417625828534,30.298385726742016,30796.988931603159
192669.94860172764,0.0044175683515958741,351.48958989505297,28.266426153422895,185775.78841726473
53310.558334290203,0.0074678597329755807,189.60306460647547,43.622573628221097,46714.165145556675
246877.58867493345,0.0099992995960617465,304.64526100388173,46.110745535044884,239589.63683758333
29122.596095863606,0.0083302745522141446,136.14847406896598,94.726047745097901,12513.645147218091
11352.785231881906,0.0073189498784207796,207.08962357900651,13.474461285055517,11020.486418491537
55295.404100473395,0.0097567039477114599,315.28972904895522,8.735064352797016,55054.952712065249
10131.1852167251,0.003525301394583109,248.00552026693515,7.8007741363109373,9928.8378565704897
14676.239638728679,0.0096323039660599456,340.99681143977432,92.265327838646598,13850.918588624047
449754.22484288254,0.0093336005569828843,270.71827566308889,36.237575205511114,433917.68913219968
21577.31802123236,0.0052145566018934712,197.60494691302205,115.15047774592202,11717.573861311905
431059.569654828,0.0080476663977138846,264.19533176020389,82.963186525086883,375377.61152589769
24470.688692247404,0.0036758045541702444,237.42639042328108,42.115315930175754,21528.075845717627
48104.056522446423,0.0061871227274133793,131.5913747613036,78.251213093806669,24261.459760972051
67266.465181606487,0.0035103828433282569,185.59724796168905,44.346345820021952,54923.724844742472
140719.68710091809,0.0073164485784073799,328.35799252803628,56.975167093549778,133440.49376093672
50716.712341865066,0.0069708846071434771,311.49563165991117,104.31084909766943,43713.291804943641
403392.77887094201,0.0064255024827032442,121.34010402994333,12.603375650340789,374537.82515706832
226464.95296971264,0.0075841341913804221,284.82591858826243,50.18395519850273,212729.93551654296
321505.50758729776,0.0089193518615529564,257.15983684300772,71.619902162182242,289072.90993221657
34171.009903142854,0.0093154680471421655,244.25641065119353,54.453472203338507,31570.062437852986
65936.938302839,0.0037097118014234837,215.12209284014688,60.135542039154018,52433.913656354183
91248.907852633623,0.004156574017349624,282.94582579614655,109.22829458319809,67836.204802157721
47531.274480356456,0.0062678859204840197,252.27899958965781,52.088083842070795,42766.265218874207
100367.27007079893,0.0074642863441801164,165.8115027306724,30.572359813799533,89831.167296849875
288639.57310156018,0.0021009043929798559,253.31975768548472,0.50158024414956792,288206.35304008651
66985.208136461268,0.0065508941850472386,141.05701467976508,75.993281934596936,38520.267211319719
13398.279981351741,0.008994125578816986,349.89168128963257,31.310049663904152,13200.674771884791
64168.945851934033,0.0093749357457176621,120.14017246664253,4.3220181958419444,62892.017188253412
74680.917471323759,0.0064935990602848345,122.34124351824559,107.00231510694545,12903.710669335516
31398.375687023658,0.0097328481900753432,323.09396028674661,2.9080215524198749,31357.345257272686
14927.666232806036,0.0078167308633100459,177.92529085353641,85.564138378898349,10210.357821064643
95783.286758359929,0.0096160113501776619,221.88682511051803,65.749033612651473,84381.199517281246
22426.356251055491,0.0093336270637189474,341.15588456476013,30.553045120296279,22103.425849796266
216587.41703075869,0.003253083277826301,335.52028703621761,60.540046541856718,192739.67300233425
106554.38990690191,0.0055918504088672358,321.98595310728592,100.39265014424942,90634.972796280868
24501.914707378881,0.0076353746576647476,300.70660881670739,8.1253582023995339,24325.369453011237
114562.72541418558,0.0043859108320926854,332.01960522470273,87.846884746539757,98168.759512997029
396746.37944525643,0.0068906246172047436,223.94022745441978,82.451816998558684,314065.19290801685
29652.791600788274,0.0069193029395544494,136.0744545962481,60.99574218798638,19686.102578811759
488009.58601712767,0.0022460878538133472,350.81642492664196,88.611413221273423,398337.36909530871
21021.912841858157,0.0057524419062923247,131.93400860675149,26.343801275742475,17990.988742261612
405202.6476130283,0.0061460803574740572,351.95959404105565,79.317484763264574,372017.71563077922
28765.579908868509,0.0056156172419415873,143.07947939526292,14.464903595191689,26789.617104857334
234356.70964319346,0.0097641236335018252,167.37686946641787,8.898744863150208,229175.73816830185
53463.990686650184,0.004074289917907873,297.00614199933705,88.492398179139215,43592.929824389299
71117.128871526889,0.0064806776419757579,130.5581756050355,77.429098227835425,36261.647406605778
23151.703828701306,0.0061469027338732496,129.90953902743652,88.25109281179364,9502.7796151137445
473603.82566255826,0.0097971090063406138,305.32622317056399,41.761448380590423,460824.65152953146
131797.97902987717,0.0065013920121729119,167.26201262086457,5.9791816267026396,129136.2180160783
18083.209568280352,0.0026461625079577588,126.30572344339485,50.45390576910075,11574.014010633164
133541.98015938338,0.0070718814055472133,288.14953609742076,112.78639891439138,109047.05771074534
485532.96948687208,0.0091688248228020078,123.13739064184423,68.796518846337889,281271.33768527547
47719.153368481588,0.0043779711894706801,132.17253406215198,48.696909065206832,33242.389907279226
488097.36132094031,0.008709851137498479,329.84955459805269,25.709229778400339,480695.62312393065
15124.221569177647,0.0082001326561880663,266.3394396665621,5.3984973202881514,15036.858185023637
105232.01418891054,0.004369739870231237,197.89734532208166,101.09897767394978,62679.513445322911
333965.67332968721,0.0057387153521452723,178.48346871268649,19.350357206758719,311958.52833342948
10244.080115419751,0.003814877473985975,305.70274533998304,107.81146166272613,7883.505447508267
27801.984802119066,0.0081763153501939953,192.18658579209261,5.7423621837911201,27450.136776414467
36937.143095402738,0.0095069941229690459,198.47471747638215,78.24452403837212,29625.58331952168
195712.94035185673,0.0051024346301346158,299.05450762715009,30.253051494370492,186616.75920808589
58344.137610235288,0.0082809210644179156,185.26694374109681,29.748760633244927,53848.311506148028
52248.929230051559,0.0067111505128784913,121.57574286675563,14.271307898056648,48079.227167258658
27214.739326044182,0.0060517660794263397,332.8095490108974,3.6527215649852538,27120.696359142192
430941.00257143471,0.0080522562459105617,253.46538816945809,104.21737954696272,346075.38468065159
272863.48260521796,0.0077523908534965873,277.6405756190556,37.265031889908279,260786.53503337831
56440.199326165101,0.006300098279694178,313.13121236512706,65.291633271394602,51785.319400640699
155560.20737169837,0.0082876317556682295,225.06164664451649,95.695921381273379,120955.61409496244
116932.34013915159,0.003157055325071597,211.49477980901662,3.671576928100678,115496.09144640646
11409.215030918076,0.00470972881490965,205.83416194184002,71.970455268318034,8593.5425680334993
14762.550074020402,0.006772469916695922,165.70445922803222,113.63940410755478,6497.6837542774929
161582.46076506859,0.0073984060096287732,198.21644679706196,18.411189600581778,154488.27207833389
227019.59676506757,0.0044763205602215729,343.76854587662308,103.06913777517494,190589.49052806193
104952.08195321422,0.0031123511514887731,239.65407029513281,30.717907073636109,95446.368825247773
478257.83863576676,0.0043178096791836422,264.20469162524444,13.386267829517603,464874.02194809163
273122.13044031046,0.005701216118575889,258.2300517310411,25.876014858338365,260165.87854197455
15663.37106580076,0.0091730406328642336,355.04544614549968,34.358684771021942,15428.575216963072
20797.484646814366,0.0074639221292072469,250.62944796492044,102.23382114292028,16450.081555846442
28028.38969684903,0.0061564940602239701,127.76442040165537,58.940141363765981,17767.920304940322
371370.00074519339,0.0097971490476422476,154.85906827930239,0.43844530826319228,370918.79513105995
50005.886145092765,0.0043223774084712903,316.90390490355139,24.954558229567439,48061.749046887526
18509.364782608263,0.0077640423042969918,126.15110738442435,87.563578593884273,7665.2077186271745
15864.837262214553,0.0095914229456542828,350.97695447789704,118.77900369581758,14649.524368665798
289433.30958443641,0.0085122683903285749,342.38974965821183,48.875803228564557,280802.90423790511
101216.75907928498,0.0059102335181252762,138.59432892449951,41.517362872278554,79004.404961302629
382082.62299251073,0.0084204557082473222,334.92009319196234,70.338781065979731,362377.98706390196
18949.093716718915,0.0090438257706592536,351.28019348992359,17.989787804333094,18801.8909133327
26808.673271771786,0.0086050458733394619,218.60906516732445,27.652449866007469,25507.487041892342
206907.66591587529,0.0071214588739068104,264.00780520029065,40.794632189128869,194301.83962038945
26457.605575649846,0.0052026031938593436,295.71548648002363,18.175387718112354,25738.513013936587
69741.400884609306,0.0035159284503328714,204.35052865515823,71.839674897925477,50670.598338555617
115655.00906425614,0.0024247952292079916,127.30476184021819,77.077045312045911,49928.3298205545
129365.7245350856,0.0083189838425104766,340.77662333667672,94.463349357920208,119664.56966347191
41386.396587694791,0.0077194184308457814,240.24603181947197,111.89208931778201,30820.776601476929
327776.34147828718,0.0021904098593090744,318.09547128807458,51.892304818449382,288588.89898942685
42197.556104214862,0.0087458894413912878,347.38157542025999,31.82074486896202,41509.908404475551
181451.94297240212,0.0028875597605647505,313.60520352246999,17.085828730872596,175218.83900491023
275630.12113771425,0.0032419710942678632,145.95103572662268,49.533968522160833,196253.89379756612
119814.85390864073,0.0020639426182997049,141.03701596536729,59.27307869524455,73665.138697897492
39280.848800889857,0.0049019591383475192,236.23268594063777,56.716450660877683,33507.364919080268
15032.434592013577,0.0048905497253003225,210.77805457494469,21.150534865683099,14122.811721855589


==> anc/competitors/data/v6/oxygenation_index__s42.csv <==
x0,x1,x2,x3,y
20.479120971119265,0.44852263923956837,232.03090047891951,10.664206508096447,3.9065096291521857
13.777568795041047,0.93556909745728778,122.45982449379447,10.50908768490403,10.544411522608145
22.171958398227648,0.82722228799089759,271.40505885060082,13.285469248387859,6.6491920613887912
18.947360581187276,0.29736484468692731,194.39594248739638,12.105327717426778,2.7457528524938728
6.8835469577529906,0.99765737969168267,72.766848854122898,5.2657776499729172,9.3124614864716744
24.512447032735118,0.90456801920311869,77.366851978438874,5.4945913714601566,28.575318633965257
20.222794039807059,0.43428766591259083,220.20481100172239,11.015584524560158,3.833523382372753
20.721286105539075,0.87114829793214121,84.965423474940295,9.8619207562227551,21.267045159092593
7.5622726535109175,0.29407143017839243,171.89610241133127,7.6018465534299136,1.3908136674062692
14.007718757911343,0.9992927370746485,297.8613637414648,9.1865608731480162,4.488256715024173
12.415960484651624,0.73589094152416412,41.041977230668266,12.579103187328606,22.265411595904467
23.535299776972035,0.72359876229144959,44.310748493364798,13.266114846579299,38.404104705941165
17.877302401613292,0.28144817431746488,298.20199130193168,10.612230678900442,1.732732266113715
21.455232265416598,0.91865638512833392,192.00609687488304,8.8536948085710296,10.263570145677644
13.868283976546623,0.23290960753153084,72.996593634813422,7.7069676149510702,4.2315233171376558
9.5447744356955369,0.40025416585250617,273.29857193606438,10.219184707692534,1.2298860775399527
16.091695740316695,0.32298728138164168,268.89887803319994,8.14749618564381,1.9367655546811882
6.2763451220835069,0.82364667314685269,179.41210740895755,10.64095137047223,3.0182412155138079
21.55262343985164,0.36658133949818933,201.6659277637967,11.766523825096376,3.6231380040909094
17.633287982441296,0.92940419943339936,111.02866979022785,5.6607921091939488,14.806561551214461
20.161754801707477,0.72845254106871715,53.135121056721339,5.0106746502274726,27.798921664707198
12.090519362597368,0.23856854129081001,194.58757831162472,7.1227713884074291,1.4619617223771606
24.413960487898066,0.21428956896167337,116.63635023271839,13.94511497718781,4.5586538608909679
22.862422426443953,0.25080975444137515,212.54147213169151,11.462907632285592,2.6043307301472542
20.567669941475238,0.68868089034170488,257.42374597907633,6.7196035193702288,5.4865468770072123
8.8927741570393515,0.84317063057893804,44.721741417734655,13.902639618236188,16.550494966734814
14.334420074540684,0.39845672829563689,194.88558141828912,9.6995594028734011,2.6188269604976933
5.8760753157445755,0.88103298590922763,100.13294031858157,9.7609175667866062,5.2955888726907681
8.085789841350957,0.25521323272107571,267.21100945498836,14.355419438426551,0.6412088102654756
18.660979064849094,0.84276144437692424,105.95277170607541,5.5948669218334004,14.782560191665354
19.895243118156344,0.94295838983610147,198.80023464120876,7.1517827462871857,9.2523207734027864
24.350194648684202,0.81996563529246058,183.92061842329898,10.857713251547224,10.66833311392339
11.516507162763039,0.76151541934312339,143.00329001540473,6.9548650958200406,6.1095933681379311
12.409194120697379,0.87200437273775266,216.18139853594644,11.795270092089577,4.9083804371709769
14.391116225516159,0.24171952664218246,228.70010502601281,7.1409228933672022,1.5713306698641432
8.7894271816857135,0.36940786746805376,187.40382678304059,5.9915697059881436,1.7927753705912939
7.5984301067094329,0.30868970665145801,237.18978166803606,7.0698515964083972,1.031587449142495
14.514098524518674,0.60857948225245939,295.68843975816378,9.2273403427206233,3.0190086225403983
9.5381869810176827,0.7986986213797872,149.01082085420933,6.761382991730799,5.3224125130044388
18.396279893650206,0.70770935721535499,173.79159349023803,6.3469202492334729,7.3492269072134553
13.743038377446615,0.88239356881192865,43.242168264715438,13.602818862189409,28.036539992130685
21.653563921156749,0.33261826402846179,246.96742464069837,8.2039720359730772,3.0670417128825092
19.005302040044981,0.79035066262877762,175.2598174319584,8.6075868651825367,8.7388817054343537
11.247332827640822,0.36250277778643425,146.06997189374695,5.5527040950122766,2.6020756361157487
21.645196027904021,0.4238994135410622,64.458710403242918,8.5736962350205417,14.192954203111642
21.095287149936038,0.77082471085223003,271.31066963560329,7.648071773215797,6.1741266030362532
12.74956758060349,0.98436178006995867,142.70188241054467,11.104850673417886,8.8622950014783299
10.766562078604881,0.69311944872188502,217.47121553439729,7.0539029767240669,3.4574768604436996
18.649910079499509,0.25305524884312353,78.837280655719198,13.883654530628405,5.9573618098805285
7.7950496721861962,0.69688408624275089,290.00290368066845,14.296666209195552,1.8221003906246509
8.9981640495021669,0.24345693574833199,86.394858073676033,5.9983105717679024,2.5739941998196145
5.1472453950201107,0.90847511197978559,91.880918153867498,6.0740295628857721,5.0557717815552827
20.73848755004277,0.77056684522949037,263.33554374500557,6.1532643811098797,6.0627863668920652
18.297017131840644,0.34677099867377759,277.2715134769021,11.195692563103119,2.2987840235474382
19.103307572526703,0.28245959460111647,95.158325956058377,6.2196896420962293,5.5802323243341689
20.614580620439359,0.35499125081545202,162.14823092545527,13.523823179302664,4.5839577425722169
14.178315510766799,0.98422147184781206,230.70867518633577,12.542715149378925,6.4363556004874836
16.374823919057874,0.57226290754220699,268.37509079080843,13.19808858238024,3.2551959632548462
7.7959399625531489,0.8294239491897123,138.55370070969934,10.260605268860209,4.7099967641986495
7.2906014707194693,0.71276259026514366,174.42506658085159,14.966772115191535,2.8780458534453053
18.368059235809433,0.66220638846732349,232.84626673513108,5.4417510294416127,5.3006399223618832
14.42192412286265,0.32465290118538925,230.0953539297268,9.0126496418611346,2.0410555268227877
16.304722129623777,0.95735931831089505,243.56963380678206,8.2393666893763609,6.5100040183929115
20.299977148320512,0.44806067968662716,188.18279284679684,14.486454987126411,4.9898117993610454
17.694366400011816,0.66663360048795828,67.199925169241553,10.768609584975929,17.578687660382084
16.071588013159918,0.7628229962253622,275.03305562829041,13.061909654447252,4.6081975428191253
16.184143214908271,0.72289419264379406,265.04886022346733,6.703411936585189,4.1021268456432809
11.079001961252244,0.9530695836594596,247.5053333127666,14.786341439004389,4.4778229289537377
5.6163566913587886,0.32726680203684583,65.964244061789671,9.9863954687631526,2.8363357635062854
13.734347784647248,0.61159866337308422,93.14331544117158,9.9367207627064573,9.161682091768391
9.2916934563905844,0.5291871686852051,233.33609492798951,14.708847285457377,1.9449614589578044
13.170572874492724,0.58459329629126833,46.016424591306077,8.8073236121714515,16.621370504726297
22.068061465363321,0.30418184569621826,294.59840476389274,8.9752502455499297,2.2980134886082664
9.6787897173068149,0.31593474179948461,138.05761689247697,10.847527028049367,2.2126530292011655
6.1660548337813204,0.42967968116719335,227.02125875961414,6.2805261054778692,1.2047053639452774
10.627677840439931,0.45071663697105674,270.7684830068913,8.210856264118549,1.9133725659472629
10.871875155333672,0.54804353880826651,142.60377091902137,6.9320832244513051,3.9433101275738416
18.238330294537903,0.69268016215893635,122.97444703591317,6.0328347910704956,10.402711776300947
16.140643046825566,0.71135700276042779,198.27269351354414,13.661446063310201,5.7919949690433281
20.677964182128271,0.53533060830260049,191.0572371744932,10.89331166127476,5.7667226411913761
18.286270806547751,0.53293865644867078,146.37639418244726,8.5867279152791127,6.4620599963300771
13.127737228801411,0.38192653609059996,196.4614365256042,9.0866937736671289,2.6190053369995581
21.280407693320694,0.67476193624311653,283.19915608728866,9.3151900368735454,4.7491323277504316
8.3394583981540791,0.46046231994061793,161.58646672291508,11.331491821447095,2.4627169005665674
5.45424146267721,0.23848726907911733,91.152966995164149,14.267693914889932,1.2284737583672809
6.8009572155128346,0.54053603488391966,138.07355554958102,14.327796196569825,2.6695798999922182
19.447187011929007,0.58456481332123456,142.46781547421085,8.9149197953066341,7.9635883948314801
14.237544605027747,0.38821836588132669,74.088260186817166,8.2926245959776956,7.6160148275330251
8.2254355806720358,0.66224176716647143,82.346590144184276,9.5104650018525501,6.5912279317230142
15.020895502067271,0.65695980134121756,217.98613908235609,10.679342304284926,4.4345872937745305
8.0462420542633684,0.76458172307719341,128.26421609431469,9.6181791144974831,4.7289475780951502
18.926407501554721,0.72187930093895591,288.27358188250997,11.587534098167009,4.9088216183342679
13.923125511480613,0.72542211465161488,103.33515379323794,10.543990233797636,9.8455204028530972
12.62042452192965,0.45980917994099407,65.720371327253801,8.2071554669407618,8.7785022330207507
11.03024178295753,0.83207145536890359,235.91118638006705,8.4573080576263262,3.8589637300169701
17.605651862377769,0.64382406304374673,269.0693734986462,8.7859278755973094,4.0041157438949755
12.236252211067809,0.55082037419211316,112.30947278658684,5.9463976824938864,6.0529452479869397
6.7529983863220195,0.70454985994343511,92.542906427824278,6.6606263241397308,4.9070449811145176
7.3601180424103063,0.49491929421570091,88.299195066482667,12.231138021453862,4.2254006002204303
24.237953290990291,0.61506400323933896,175.72319835529322,8.8909671152207999,8.5008507856337907
23.171613814152142,0.79199749390095397,161.78832672416047,7.1453897256014365,11.660741455116293
18.994142676214992,0.91025828051172908,107.45435836217889,10.626724105748572,15.943771878169228
10.317399229190391,0.93763518586320138,51.74501041725086,12.555395424734272,18.681778013890323
24.383527546954479,0.60787001089464843,165.18774848483298,7.5742236234537144,9.2121125605657941
20.575018079315893,0.62101734064504954,289.42641038525818,13.267898819237445,4.573274912387185
19.337803783179911,0.84189762450343075,209.65499219569244,14.275048596250496,7.6727143339449224
13.987230042875773,0.458416046477919,168.83170472344079,10.973945290738406,3.8276489694195104
10.44483123690318,0.87153206625260415,68.779939247700185,11.689476589915795,13.235237526462099
6.9278192430699859,0.60037190074876456,105.63343554289268,5.5257599032305542,3.9749715599488233
23.052047930876832,0.301526812224862,116.6412268893811,14.455198910219064,5.866169501523248
14.115525796672221,0.26692672618762553,238.84892367788092,8.9248473426494375,1.5656020414549354
9.0472672959046072,0.8751746367211759,267.94480728880103,14.239004005454298,2.742424020513702
11.11913248301305,0.25389865435643355,274.426881927274,10.789775247502426,1.0467174318080057
16.584391378837921,0.43168303454558821,295.98783814519606,5.0461879884332763,2.4786286192785658
8.5354556587846346,0.47396273199622119,295.41533760717846,5.3854199932343576,1.3391629961826954
22.13228568184751,0.34666561170135912,287.77977451967513,11.804188056699219,2.4512008055439902
20.170390596704202,0.4579757621435715,58.673756530749941,10.626680138319331,15.875456822446308
19.389259119018735,0.79672712771281762,75.82631934122935,5.2653243720607437,20.421309996478254
13.641860795502074,0.22159944641245591,119.16129688376856,12.434599612223852,2.4403169936436004
17.546176814048863,0.86346700537134224,183.75354605675997,13.521453370691818,8.2076981708904029
16.68195937825471,0.88667293862390095,65.214251063424626,9.9641748243930834,22.481621668854828
17.996932031096399,0.50408664282132309,259.90720902855708,9.6575744035725499,3.354038820019857
6.6888864227977818,0.33135419025790147,200.35660656010035,5.0547310883462746,1.0346608191854274
13.316148043412193,0.68466392227661388,181.01474459857329,12.866497124935993,5.2001094757215709
5.8322834772378496,0.30454131913326654,82.9809440754957,8.307160667461055,2.055363528134956
14.879816384890379,0.49828629525181944,105.84642334405132,13.787636197825396,7.0900618259343391
11.597224246655706,0.96715905291176818,81.68112649538709,8.7306058755805296,13.660258325764504
7.890483777320938,0.99641693334107329,261.5026210266476,10.650779106307056,3.0395440487322101
7.0680593544510328,0.81996286417012265,191.89924361591673,7.7034178819932748,3.0012842002123854
16.75289144355424,0.45565959283740531,231.13365115510467,6.6058831258491866,3.4188549637512518
8.4118593707377229,0.75325538884121301,116.96854435660669,12.749079033813279,5.3459161201517764
23.502402367535943,0.76727102873237008,136.52568564295206,9.9659047884628151,12.999049823411735
16.621222794007899,0.51639493917928325,145.26229075089879,10.364879237522509,5.7248173188823523
11.93739609069674,0.71630202132306597,237.60389265344907,14.654159534817355,3.5279821179010473
16.818309829628333,0.21847483953078423,240.81177679538769,14.635799122221536,1.3596277918031019
5.4560774205939495,0.37515555029577075,93.771517153648233,13.556421217024035,2.2374187003268498
24.171184264828906,0.62481975934413636,284.80010275190574,6.876092927650336,5.2409132327075802
14.646068738858006,0.33936353036405376,71.370387735358463,10.942726943015799,7.2801199032848789
20.654704545005725,0.34106642562246159,272.99174143014386,13.781474246555375,2.3493042104412538
6.6545999984487718,0.87068038953468796,66.102867868950412,8.7446393644893767,8.7922672255516314
14.733166616763206,0.99141507212004831,108.78035089934089,6.0110616593558497,13.27759833751203
14.814139887090418,0.64921584814247424,260.08441937766884,13.109629022399218,3.6322136573249071
23.756529099499659,0.87286508739655366,86.667938809982729,9.8176355136217168,23.944902659937075
16.434561047521505,0.99235411481775537,147.52766214059216,10.643926803591786,10.745393476741013
14.469788021139076,0.321860751969332,156.9634179854728,14.821442963178445,2.9986094464262001
10.339513261837872,0.56411403447093733,103.76733298603452,11.072114304940721,5.8741101359660961
11.631379946851045,0.52013244551511673,224.66375234735651,9.2497938566610145,2.6325148961779279
15.413448049430755,0.27323893408048616,261.347008844573,8.6998436784719786,1.6460501874414974
13.778229206100933,0.80671083650784814,267.38953636244867,9.1761929265404554,4.2932519472789137
5.432241597606609,0.55268543158484851,128.22375789150584,6.1839908317866872,2.3196540651014952
21.525838483887156,0.58076827801041697,178.02110251483177,12.947505584175719,6.9451921584848701
22.923215436795335,0.32903164931245976,104.58566500506939,13.377168581870411,6.9089433378213094
7.8049817799722154,0.3529320552623858,103.64709040303781,7.8439713457340883,2.7429907860723235
16.080722870780988,0.92661186150340979,81.926056341500271,8.0379661840994405,18.172792018748439
7.171514822708871,0.2452727802896803,284.40494280995381,13.743342563348133,0.48372707278507504
18.444801860796233,0.39395330510552795,270.87709543745075,5.2397035552795543,2.6993867144356911
10.624675676780166,0.4407268709484774,242.11326546519999,10.204574437672278,1.8563798077641143
18.188452693838038,0.59725605849725327,174.59199553480954,9.6367571468150111,6.1517152014112515
19.53989228573765,0.67329168668168882,167.5580580330867,11.901267695784597,7.932308995469791
20.37294983835314,0.59969908092202662,177.73387320744948,6.6339170014945452,6.6960324942930711
7.1548189191179308,0.2764511142999368,179.50768353004321,11.683307407951538,1.2412365232395497
23.320236902752157,0.40249728870401369,152.9864020213995,8.7673400787487648,5.9494245729776409
9.6042798178976163,0.87643482396240746,74.25625655193754,11.187147781696421,11.247599119910396
5.7482511235235956,0.71369507337798266,72.67260174581935,5.4009500987277592,5.9010493125339751
16.097049387829667,0.72282774960607676,287.58492611987765,9.6172719718450939,4.1959060137904842
12.418445677248775,0.7394605717275704,165.32799749245115,10.222508939823722,5.5673707961112502
21.595794862648262,0.8126933850412279,287.83343647534912,7.1432640285498659,5.9723918198373864
21.165029441286038,0.25590570055994338,82.529988204628594,6.3962365417912075,6.4923422332794276
11.342777856454306,0.49962062409676378,184.14830353038272,6.8847430301230137,3.0872076139188831
24.057987901394899,0.63622667385672615,94.006485871400201,8.4414107806334808,16.287203090555529
10.818356762802372,0.47738062180488761,105.8279975929164,5.9681014930497147,4.8679724448265951
15.301142584634292,0.87713830989687736,47.814190477906486,14.473197957296044,28.065426970996469
10.119301811352056,0.59123228178396225,70.927860792454936,9.0499406149581727,8.4066058082021033
23.720871400979266,0.81721579567290947,278.38058598359089,13.089696025067489,6.7716419460942632
8.2921563516403634,0.88309225833612359,123.59857778540625,14.744171231088467,5.8558866229954658
5.8982123878465798,0.60878527149376349,198.11359509779382,5.8073528000273908,1.9341689656167473
13.701941200060759,0.92854627265836642,160.90367431721097,11.516694679349939,7.7250720376912687
24.847511281116741,0.67382791302421463,144.11732376377236,13.714090867412139,11.592358340203353
22.833545325098278,0.88171669607864012,178.29038374997771,11.342344339667283,11.183016490670626
19.972160389138985,0.47906672851730414,88.682125599988794,9.2902612135741265,10.803910064604048
22.815849817570498,0.60406539723987329,297.0370136150899,9.310763576379383,4.5882030051187819
22.868932793957264,0.62981472239361636,252.76004586300436,5.3589888600735893,5.8949495447213653
15.377167207728981,0.29293397555789574,232.81980451019396,10.346007512892754,2.0021625713387579
11.318581036615861,0.52485648029421705,161.87741722362765,14.935429967868474,3.4952822449680889
20.44024864221976,0.93469676131582413,79.748051752847346,14.587075259719342,24.046557226024301
18.233225263355223,0.70835746988814652,279.37312315112763,5.403992288421632,4.5200030124002346
12.473154577474201,0.35023020012520434,128.7606375192492,12.057970036294883,3.3159342673519703
6.8893333612303049,0.47769595213158789,53.02773932120278,8.0176486669693077,6.2479555572414309
19.935792226980521,0.36136637763353285,129.02495597076347,14.029891534061367,5.5180801870921323
10.249210318457294,0.22961027412087229,246.55882792892993,5.4511474570927856,1.0732723400196942
23.736263010675586,0.94269376221818113,201.90427369693413,14.358741020110806,10.979435515594005
9.819411500113695,0.56408378932292846,235.21803203366352,13.374757437877768,2.272466076159422
7.4551586482297205,0.45295270721242109,246.34519980421814,6.1750438225260149,1.2834355867589491
21.622253442498124,0.68279698133061195,95.108198880941075,5.5982433731729921,15.447697019959779
8.0656863324898804,0.21577842047148235,280.18366218422682,13.347076643269359,0.76742451434081216
8.5853661631547808,0.42963746421464294,153.87729675929688,6.5575767097457938,2.4807700944869082
16.98765583041687,0.76539643790212508,206.14354880868279,10.348981529758705,6.5349244598560103
22.49124081674929,0.7106781207247177,40.600280872552922,14.157448578787095,39.671002745518891
8.9286933142914648,0.98562669855860308,298.27580958690629,10.674481135493235,2.813260906751442
11.206473458001895,0.70008259062985478,113.03306035068033,8.9723330147282407,6.950221672841943
20.548096764823551,0.58722964016590895,56.136407700440358,9.4501605485399232,21.338369374122976
24.436528521219348,0.81153172491536607,159.14813079949363,5.6311717070387104,12.357260072247367
15.014823724046845,0.92362901885160187,73.547814867330857,14.687523213615988,18.772093518505141
7.8779500510250156,0.7793497979074977,79.604944640969677,8.106541850810828,7.5720185096225769
5.2787257541640304,0.97093686660400991,204.39353138785464,6.893634916728538,2.3676035290099038
9.5931205999771052,0.82778408488316002,142.16112180826065,7.8604730184039528,5.5667395986443449
7.6364443557304202,0.89477313622692189,279.68163704029871,14.643731948914789,2.2811955286972236
18.55317347225715,0.30014221623507337,122.98068859809821,5.9428605348800705,4.6400750824457404
7.4366500925706225,0.78860666736509233,228.80683337981429,13.673030405011813,2.4410014609543009
15.12659863241266,0.55767007262662127,159.88585184027596,12.078438944014477,5.6498918215904608
18.885248712857731,0.64695200390490748,211.58733829361248,13.300191791590281,5.7143145578099377
16.622332184418049,0.7267409034910618,195.9207927461575,14.758975403678964,6.1754054787039854
8.9955130332011528,0.97615394219739982,162.92383291733952,13.421546555168719,5.2172782993916353
21.082490523645255,0.98781668433098346,287.01588460235365,14.433823512778529,7.4829327762033051
19.308142592316031,0.43770031393544517,129.10554711628851,6.2693525679091975,6.6949090410108241
19.779680078310836,0.78966526297595374,86.081230324810861,12.957885651669701,18.184376852897593
7.621155031146265,0.80248699496886222,216.30445582875535,10.456756940810479,2.6482319210032772
7.4750760730068926,0.48372936043730852,259.9619659400563,10.434955950798606,1.418971203209257
23.551251020130152,0.30785712214273458,50.46597238438018,13.989215763205136,14.217729322913261
12.951563876498813,0.2423480986257186,156.90449898989695,14.718038186467112,2.1950274407363843
11.018973835618795,0.82410107074805106,272.04679931870487,12.04838323043181,3.4456087516679319
14.771680907030667,0.59686279603535564,234.90084091994555,9.8293838947178394,3.7660561032440856
18.257284255271649,0.98857673390099166,297.87000628938335,9.5640385790184546,5.7350748175079111
24.112465140939399,0.57732903039298589,178.16759101528339,8.8634145722318181,7.6824775301144541
10.728924537641101,0.98255441346833383,211.59888688829932,8.6159902957266254,5.0734652418030066
23.496168586240543,0.53514504173330735,118.64487309586131,8.9150684168443135,10.759282401744766
5.4971898277251263,0.8370088989423784,286.35925591315799,5.897532352511953,1.7543795920487271
16.103960846536495,0.27700722512634735,135.24722702469944,5.7743608526043824,3.0865043411927675
17.679502233621704,0.64881475100883346,232.01278529852343,12.798698438723118,4.9841292186508523
7.1179480750150663,0.84362723171872211,144.8164530709613,9.4607289292022614,4.281681706734159
7.8067919412782523,0.94051431710371203,186.07292181637982,14.306844885446205,3.7253188980885561
13.382286386326076,0.85984064158777096,227.14345910560201,11.122210085939525,5.0647483716970987
24.324638242863635,0.23920687448892763,172.32287945535211,5.3517598218441975,3.4130183656674018
16.920851064687454,0.50443484963231999,275.84244499647218,6.5752334131747947,3.0543066872263824
23.660464432004225,0.24847179312794249,149.01825686123067,7.0581979301300759,3.6986744565756262
21.087218312259417,0.29633300998050083,208.23866751726453,14.757360243896606,2.9574683124624381
14.34763203110583,0.74349144664731248,129.01423265801407,7.187042261516349,8.2247931016213585
20.695268985043747,0.77347397508624161,146.12073374006337,10.157556762880514,10.935109454162729
5.3567356795397547,0.82123933937378479,154.41302814072361,14.361769316401961,2.7739814479017499
7.1828799353146984,0.89371067296397366,72.70982476119417,14.771927299143574,8.7698678586424403
21.588572297654729,0.79415086009644276,63.848156555341738,7.3636043538354459,26.846836059720331
20.936341766503233,0.84268855776423934,213.54738001815707,5.4911764375004015,8.3206541323663767
9.6528148393286735,0.24868133076039059,210.43461196919358,6.5360183253775848,1.1002149371914209
15.61539181198107,0.3952827688486259,212.35652569462476,5.6332847870255804,2.8521576503885742
17.120316414000218,0.70129924096644414,45.139275789099834,6.9512424109233635,26.610998425390349
22.354779075520224,0.88791899065361035,124.90217909466278,10.685697147037354,15.63622263196608
17.062143146774513,0.21355509870233069,91.430560287391202,14.124487962956419,4.0486936085595424
13.251431385473607,0.61655718027191631,242.31936986144322,10.372188836943401,3.3716180479644553
12.483680868143654,0.74505704549787377,263.7639043629938,11.259895566990807,3.5315619019684137
13.517641727470197,0.23338975841160442,104.13689807879831,7.0186725160954113,3.1573865656191225
18.038620511599483,0.52707089046717648,213.64078130047645,13.0058362067385,4.1904441085683946
22.349812635046497,0.91755155629312046,73.634328899151356,11.177889085055831,27.587283560175219
14.077937641525995,0.74057411899612835,111.53965665644546,13.641368291927249,9.3835623719236487
9.9567912590271632,0.3977501070548719,76.050169020689083,14.488431070057841,5.2065559621620841
9.7332472599516233,0.88369709240921102,113.71539931579959,8.479007757565924,7.5864764867073982
19.92028560486893,0.48494482449351628,215.43150231081225,5.9057905853543939,4.422643651276962
21.331375268478208,0.88414229020380697,276.68499664816568,7.2592895791678247,6.9048053169305899
7.1055615970824988,0.44616548438393538,92.655826060288348,9.3784156567583725,3.5456385825580807
6.3311771391035627,0.67635299819768768,180.94054908718698,14.456936518244733,2.4309837504821967
16.888673275129037,0.52358265352078892,222.36168632329239,8.7830982237341537,3.9419754022146516
7.9234648838539652,0.42711179009650296,287.7598418062471,12.7077321366537,0.89559950756844131
21.493283809126826,0.91038047411577672,198.61572555066519,10.40476692170755,9.9540761527234665
11.206693478481489,0.35819900873219812,106.32780206711898,6.8280877043097652,3.9378961535703674
7.8774386594228529,0.27700115707625284,202.62432079762343,8.2073411895345156,1.1626651207023981
23.419409449749004,0.48012228145107172,123.32770203628421,11.531918850228188,9.0002726300474389
8.3106344547055642,0.77693492663683839,293.79338157984398,11.728533946848934,2.2873986938363213
10.694401646758712,0.84787096872126255,143.91579514254559,9.3475974680904628,6.4150437419171906
8.0722679038411727,0.99900726235274417,218.21120739786369,7.2864560266211464,3.903037268847076
7.3098012733070998,0.44412602503882026,46.039171410157202,12.219067795126763,6.9349686427488502
5.4229603267288002,0.53227414139371287,144.0159759950364,6.6887304161271475,1.9741601991668736
6.1079081832852022,0.3180888096434048,267.52797946385306,14.366696918651266,0.82565900416904581
8.4928294187170543,0.66414882440219658,198.65913555264393,6.8790357903647674,2.8469259051438418
6.0676386525435078,0.99808822943770459,155.42515046295387,6.0731236283252041,3.7477608375738112
16.822876322219425,0.76369599799532017,283.34374985328873,9.9764770236537892,4.5894369082761335
18.614290535990129,0.68021814392656366,262.03593779827958,10.19549598109694,4.909074577700256
12.872609136640564,0.51997158340821725,123.77607519396395,10.081929147782448,5.4193658120335542
11.359821939040987,0.93308602062558832,181.58258453074831,9.3666748933883959,5.8666123994908981
15.090524740444602,0.60256411094297602,167.3543065840403,14.948148928296083,5.3989640748472159
22.500098844692172,0.31614986151731861,204.37265002986422,9.8628061267058182,3.6773063597268192
22.022632536444121,0.49864898592731544,126.86892940927646,9.7794658073983101,8.5359860551997144
5.8695012402558389,0.26306166838973583,103.49330019913094,9.2176606271456123,1.4137736029126651
8.629968191930482,0.36956343977413741,277.29467716643939,5.6682575470146288,1.1516175199575427
9.7348974220879203,0.22395833698993065,280.20736986961163,10.92956631149616,0.89502569927461018
9.9877515166442361,0.56809113403512912,259.26395029811454,7.2796777222318241,1.9892423402430595
16.424653034855453,0.71128680931191979,294.33315199878598,11.376089802290499,3.794838845062706
13.325248514063846,0.48120104527933716,233.69779670271902,5.5083346194847715,2.4726238570682186
5.9850823985518797,0.54210159948916892,238.8134794261199,14.813871012530017,1.3629516545455185
12.472282769191432,0.96777532554721502,238.2734239102866,9.6900507901267225,4.9169597129538429
15.475058974352745,0.8040508660441833,164.95798404499971,13.967553715906984,7.4918031725562688
7.033438058074319,0.63727674318651151,158.67757057371063,9.7556117323293474,2.9127551690878519
21.669171075771196,0.43478729133834193,102.45883179874082,5.6033081857422173,9.1100165588651816
6.0392373293020851,0.91862747103066622,207.65299053341553,13.22213546093807,2.7024479572652935
23.496837380361242,0.39572672233572098,115.22323538660697,11.481837296671344,8.0300058993853227
6.9822628315975095,0.46702075710817492,107.03018652261214,12.817570475739451,3.1361073409422371
21.871499031955054,0.92816120339412933,192.34995726497425,9.2816986350887341,10.617045757855678
23.053062878552343,0.6283382236752072,146.59542093851121,11.379367442466449,9.788948659888975
24.591413611731852,0.79643118004020153,96.902718286604369,13.562290037966076,20.188930613880004
21.040517605471869,0.6766883873893752,252.17456435573609,11.310654428718875,5.7849210055514417
20.589550815426577,0.72621697511750116,263.74817901653773,8.476736348359033,5.7215697122901172
17.849665519910953,0.4465128002967122,83.601875116223056,11.625295943662,9.3475215937861655
20.579927091562581,0.40068392868506369,41.951828527999965,11.718541886140674,19.743224752086153
7.6910441682629411,0.4647689542632456,127.39379181763717,14.60586962506625,2.6615926869575386
15.721360718952745,0.33279883562590373,247.35281727699567,8.7091232154166924,2.3031688923822413
15.28445740380829,0.90070834857973781,258.18520522092433,9.2508176751413114,5.4684243823723051
22.15144288245115,0.43376507726759012,75.965558230172803,13.121229611870591,12.687097233561621
14.255987311870317,0.65357662158736385,241.3273343075933,10.057623147427412,3.881810450059946
12.70178992200707,0.83565979586168548,70.083083500451664,12.36573093115733,15.117602741233984
17.7912654247422,0.82922104640681371,141.41627344069758,9.5970946445359218,10.522530190648663
10.329266350016921,0.55632514428151236,299.63847390309815,7.1549514181270046,1.8684516406430349
7.7953682190791369,0.58624327378351326,90.073614040036546,12.452038427810109,5.1049534045096889
14.557545480474916,0.99581438165866965,80.030531470182865,6.3115516918470993,18.229874361259334
13.337787371897701,0.74293200681342897,149.92808646216631,6.9858366353130812,6.5344598458915222
9.651398810577474,0.85356437006312735,201.11381675216398,11.268249827842087,4.0142412367987719
12.350236202302561,0.92301763568319317,282.55420342744583,12.472698001920698,3.8755179843298029
12.327848996524949,0.83219597062117801,295.01349783858893,13.94687886867815,3.3358907289227728
11.549911288250909,0.35629168251331839,58.106565513762604,7.7258649741589167,6.8387630938476587
12.58928159453858,0.654114879652682,75.879354510455386,6.1072425860055439,10.949650997363813
18.714866909118907,0.29049638427849045,245.5918732129584,14.560466595226291,2.4543700805583821
10.937529491425707,0.72580847998555875,110.36435959042372,6.5442308802214244,7.3826957112165372
23.97715853430681,0.96472604826837072,270.06075547165375,6.9766698225463948,8.3488845513032164
23.32696039076356,0.61505833079708794,212.49784687956256,7.9132945355846571,6.8482558031749239
14.618208566001572,0.55204826936553608,69.079648618976066,10.293913540262874,11.871332201968389
11.567224100093776,0.23831577362034889,256.45761408024185,13.82825566034078,1.0141118840363306
15.708695796600063,0.96822187264008408,85.852658802099725,12.60546022729867,17.729319176286694
21.971209775472492,0.29137212046282546,150.10880261670999,12.081575538426351,3.9975984663381006
18.05174681120204,0.24245248371082906,183.56808142542579,6.7518056785600367,2.4197253737186371
21.087836558941547,0.40439262308890139,170.19919876087235,8.5768263152597424,4.8689426998575094
15.654445521314804,0.2617690427955221,218.4023580599391,9.7840492608667802,1.9028480781729544
17.658352585352414,0.56954309550529225,209.69855106600636,6.4742595348558583,4.5882878693156233
10.763112283649235,0.61770936299311885,297.93092143729427,7.734297021266725,2.3037828134455474
19.697863246205817,0.45693025973258128,299.84969639828881,8.0833320395284431,3.1380104014050429
9.0480918625143669,0.25025878123415995,174.27944468526664,6.2727619832903923,1.1950610974535802
18.895962576369964,0.29816429091688912,64.751762609824638,10.502396919082576,8.5497971615522435
22.21438136651788,0.51375845861204317,229.23925773186679,12.050281965241929,4.6916815750079355
7.6420567460308781,0.25781747615296352,293.93266033631318,5.6993163147686126,0.63485915725067543
17.287594810838396,0.76156988323183161,122.76486078354529,9.8112310176314974,10.646944452676765
6.9019149645986921,0.37354622780460145,159.91431031776921,12.82211195267795,1.4058475572720404
19.51431256542854,0.44863653933907444,150.44200045201853,12.479901289524468,5.879687284820065
6.6898643764704051,0.52135936397069704,53.368980184801629,13.150730962187541,6.4754271239561776
23.718796454012519,0.53912161012462689,214.78875211809566,9.4824063317060698,5.8102991401814972
7.7481586007560432,0.21131195906309241,131.86780071780163,13.205570826398606,1.1678137616296516
24.177604918181608,0.29853559308897104,244.7406074041906,7.4075307121426945,3.091743590988425
21.017683521701933,0.8915840053552937,256.35121957331637,8.6081056141751535,7.3901326732793144
16.873640089327083,0.21097411938440741,253.52000451543981,6.7635557641780135,1.3868880578164267
20.652482092590937,0.61145221109217129,148.33315949036884,9.6748453942857182,8.595651426338959
20.902296779661718,0.59670658514069441,123.60187738263387,8.9206002241544322,9.9364242309826185
23.920541256346606,0.4731443871984039,234.69340271343427,7.4092711641431217,4.8267136851325656
10.067667076783744,0.55074834591569521,248.36125279910797,12.517807092307816,2.2521375758374336
16.801517907166183,0.82665909864600162,167.7269360617552,8.1384677211164664,8.2182801507076135
6.9009839512880244,0.87455092790981559,272.18806507943879,7.7280433014583574,2.2752559774400769
17.323314000482426,0.4156753492980475,77.41626098042515,6.3089033085049504,9.1976556993046419
8.4258260818557762,0.46476744836450656,268.55788271132963,9.3882170180194873,1.526014696160684
16.299012229448838,0.40156145389238285,64.984760572689126,8.0296462883730193,10.145107984165755
16.448610280676995,0.5890920864353415,79.916635734199616,8.6927284134096858,11.736655523040005
14.319703059624548,0.74977410255046217,178.79840345122969,7.3599726262055265,6.1632152530141955
15.452635510262455,0.39031977161610221,57.554804848727905,12.631554898199004,10.074000493434117
20.278467800131757,0.47128123622334472,53.729846364028688,14.300033473547174,17.704903970549413
20.984894330241332,0.94500384789542891,40.134873483083439,9.9793185278888767,49.546845286876547
14.843064311508583,0.24836973897909687,153.44233152050842,11.429984233408327,2.3603569250986269
16.991868830452248,0.57400798813925735,241.40220913597975,13.671722766067059,3.8452463410107445
23.624724713802038,0.77213085286145444,49.057971072778074,14.988296373336587,37.037778440177995
7.3946717700224562,0.32885866913040451,209.58697768112239,11.13516484729832,1.2969246153576934
7.3420713180022101,0.24742547580433066,254.01310252820849,13.897794665398687,0.45948764986017754
6.7541802382153682,0.31918224359443931,83.680220630246481,14.086082465556419,2.7264785750658063
18.157265700810555,0.93587032288923944,78.184571053565094,12.914514878076222,21.726938467073055
13.37216601580759,0.21731522763868749,263.80825314133938,9.6093139107311032,0.94288629703332982
20.486428322836865,0.35877436010096797,254.01239858702462,5.8115400042389931,2.8159713888680247
18.424628266171851,0.2347139751922992,180.12485922868859,5.1580555544013382,2.2654910145597347
11.672755166564762,0.29739727937414057,252.99196861643489,9.7720063328292461,1.487417739554374
22.967330947230714,0.69991793643635403,64.116580130368646,9.9431453353461769,25.169361156790945
20.250642941413048,0.40089473790387775,142.56519466407616,9.0736238786297232,5.4657465534350171
10.410698818203514,0.65967751984023471,231.82736458765694,10.681673512913646,2.908719022452976
12.283840355441081,0.67625435238523968,106.93750942423047,10.521627033044272,7.6532317857358159
11.288799604085257,0.8810539131409254,235.60551775272373,13.36613041032693,4.3935969981387446
8.1522329724999931,0.21374570040038038,171.08643714161161,6.0865710326226239,0.83884748860841862
7.9556674508438334,0.88416187288046977,235.0691568665406,7.2517766610554544,3.2058137586325235
23.722549267514882,0.69910407827730947,160.81670584290569,12.930049789596303,10.308261365399757
13.758080743975064,0.33856735402291649,135.65512845767256,13.478368672236545,3.2791257199077064
12.666396455548197,0.8206205366268744,96.989196284444404,14.948242136208679,10.626852883803412
19.593714173547561,0.8858383180145627,94.178628773103895,13.729120163870842,18.323060886954934
16.059861305058,0.41086815216578426,235.38761074856296,13.898990070723311,2.6336397735431003
23.722799736769243,0.93584700791311792,70.91669048882973,8.1434794262990486,31.318239942740135
20.606029878187844,0.56902136993593966,62.355411028845737,9.0166163400937638,18.640547258321
14.587391282490806,0.68670531892332398,85.835754905753845,7.6808510482055103,11.38011772727317
12.527189469616523,0.98787313155793843,85.590092978019698,11.062993981927157,14.408248723771326
24.732630898486441,0.49561350212496746,254.00798192979394,14.388053542070384,4.5858731529446777
19.355204720072869,0.85239588319788917,143.61172210329522,8.4464088651161777,11.388043155567734
24.023893200076824,0.4615353030844831,297.50099891372543,10.570017818814502,3.6060375788122112
7.3695715443408272,0.84137868257077786,75.674927025559214,7.9629963045348511,8.0778062071259598
22.010673583815652,0.68457979590148754,209.92035468034726,6.6979997377270752,7.4442414619002184
17.74147767982415,0.3809209992280671,156.66967187232515,6.9518552981865565,4.321105215698017
7.4384335667022512,0.53708061409349672,142.15872594123923,5.5794534453812989,2.8429155405097912
16.765159999384416,0.46093215114721375,267.52189175406136,14.492935230092574,2.6522161610424129
18.721927302108977,0.27170563053348745,293.65486791538387,9.0287960850762961,1.6452382969087458
5.2460537177720568,0.233569468378761,266.94332928128648,13.341208920021081,0.48766652318519121
14.08635923683493,0.48371813777167294,89.998176549134598,11.813294726896912,7.4347473677436424
21.507990223926424,0.22503697677581438,97.407459514322852,6.9192116141108535,5.0897424754727441
10.907180506881797,0.34073532848960231,210.57920856471645,6.7546224657908782,1.6048432201771257
14.170961635971022,0.78289482347218631,115.16173122592984,13.119882015105448,9.5956276341640265
13.846282541357864,0.76939207619003447,231.02853400295078,7.647117106195374,4.5332330356567443


==> anc/competitors/data/v6/oxygenation_index__s42_holdout.csv <==
x0,x1,x2,x3,y
12.148169636509522,0.25751729105900395,273.47150589805739,6.1142209643175232,1.1439450431392821
12.444173176805426,0.77174952772816185,48.769290530371848,13.273829079555346,19.692279029948445
16.520073246839068,0.9328361761713263,101.02548694237151,12.951613758662845,15.254093223467743
19.941837845679391,0.42027646543539904,265.57559642611352,9.5197710941866962,3.1558189972472603
8.6921470263493195,0.39140359540963132,56.906117074788682,7.7129579008041667,5.9785094693264886
16.69211292381609,0.61397871084964439,132.75014483356088,6.1654120626032602,7.7202190529967067
15.695446893569061,0.41590994971028261,285.72668886416824,13.800953154219794,2.2846632052940694
17.049843371332489,0.69412608494193417,60.683579561085324,13.180608690771082,19.502377931254234
10.283273191857308,0.72127279637527553,135.32192664231547,7.1101259208655421,5.4810372531767504
5.2932956054558993,0.63178293476426861,83.873581135411797,14.858755230563673,3.9872076366819069
9.6331794157810542,0.8675240502529824,148.50663678632014,8.3908225124012539,5.6273679105780232
22.787497576912241,0.8241603729460466,176.4472935403216,14.316239358793444,10.643718089789465
22.912820857507267,0.4546339455323759,150.35466307144623,5.585360578260369,6.9282494715678169
6.370921067933077,0.21333857209107032,114.53049667882171,13.105123597065596,1.1867260187906683
13.080930219962998,0.72649917837382727,90.837784461299705,11.065855903490878,10.461819509938886
21.98734668567673,0.24034404679492818,155.21661441120199,7.5134979109619495,3.4046148350580259
24.585348495793266,0.65156589594930292,231.68001193764633,11.796626437724843,6.9142670038357421
16.144515558175584,0.33176599871730156,188.5930593510472,6.7756340774790598,2.8400840128454039
11.34236274041954,0.29000932375782285,145.35972659732275,11.55541139621379,2.2629314358008581
16.999989392767713,0.68591963299207059,223.28343657959832,6.8414228999374815,5.2223428050828238
22.269309060907606,0.31173794653321352,87.536518457356578,9.9971255337448923,7.9306200425856659
8.3577764092163953,0.95285928651648444,255.53780881925121,14.478635641067301,3.1164800633409362
8.8795890930533883,0.291277402982897,296.00454573353181,7.0574092216420015,0.87377835504870593
15.286867956969555,0.38560798068765934,259.01436695546965,14.491082943898041,2.2758344848644443
7.0129031060510316,0.45339190895016535,153.71053279344835,5.3756289943019011,2.0685593034848591
20.685783576063962,0.22845779457273171,187.02595949281044,8.141897768707997,2.526830236621818
13.881257710400515,0.54709960490565768,43.593348530052531,12.1602727923791,17.421076528953176
21.242433122270096,0.34270062099897713,113.23581071143154,6.0393570545034123,6.4288805606584338
23.142468139645022,0.29424694114259325,234.76262844684001,8.8152583172743508,2.9006322282349313
18.586882442744976,0.96461589390171198,95.528581783684544,13.377030272790318,18.768416622109459
10.329651104058289,0.82952775305441862,247.70508764062043,9.8820180307314232,3.4592475882519604
15.1155863130146,0.43100233827654555,216.33998734510041,6.008847486044453,3.0113956856888882
11.563970130181985,0.3529388181592325,246.91615992449113,7.5466435911286762,1.6529391807418405
18.719779858568344,0.76849668448738273,247.38306146526403,12.128056328821792,5.8153087242246224
19.43106186426882,0.73713029875123326,169.85706161748033,5.1984143452174134,8.4325163173481741
22.041287113159271,0.93949054922764563,192.32018872259701,11.258507966290505,10.767242416496838
13.033386417447444,0.94196353315350478,186.00516673746296,13.391656550240297,6.6003406970205472
20.501722871108591,0.79741211984034421,253.43252804832099,14.288189587942647,6.4507592695097529
9.2262422739053136,0.52937633512096371,206.94149373040884,7.3692826866465824,2.3601619152613686
13.764614663979653,0.57090741719741456,157.54698517990718,12.744240748869261,4.9879219190114314
9.2187393933621191,0.22433095401391259,91.997287937975926,6.4106180693834531,2.2479451832458683
21.296537008740451,0.51200790416517816,151.8431386567446,14.537822104752687,7.1810918664364776
21.055460427531095,0.32007893069314619,229.48773836234005,10.07602820014263,2.93671867045685
19.364921306307416,0.21531882152163964,74.905705661642955,7.5233420008048766,5.5665079151220791
11.489766648931511,0.83041372646199585,238.11587383527879,10.813659812093542,4.0069818888758011
19.951352628872066,0.48704086251660994,208.41043593860192,14.846467730903225,4.6624939624432082
19.809408754621316,0.63224387614345989,41.093919087444839,14.082593248023073,30.477446914909759
21.214524500869931,0.63112605293505541,89.870537251534287,11.264351642712674,14.898140728428197
10.610103499383925,0.94555182155522211,106.47140595428826,5.1757674591538692,9.4226262918319623
11.990824006325509,0.91961402383719171,280.9816548103006,7.7704648014593172,3.9244305543809324
24.014433310545563,0.40800683502198193,269.09548505650775,6.3051566596950517,3.6411064005123097
11.055176339063383,0.89521079032616335,122.26313016129843,12.843719806159493,8.0946014834002433
10.516968245611562,0.93313316463382701,103.38054730765279,9.123756826165053,9.4928225057428381
7.6143485191527605,0.4111035233248953,288.60989952418674,5.8579494678149304,1.0846078077044849
18.381374518741961,0.66360542214992813,202.10319855809195,6.4515506089894457,6.0355204094899753
5.8502457038052791,0.25662286832613362,292.02750448243148,10.872364614004599,0.51409775102655464
24.045904414461038,0.47046828633991089,154.39784007973185,9.1949640199922893,7.3270684599750728
24.107331261190936,0.5691509349877919,267.37168251980017,10.388218762256708,5.1316990632884849
23.590447346796658,0.43160195572120913,228.93799996644512,10.574826181389634,4.447353961643743
8.9345719487084274,0.50134326131703078,270.61704694444421,12.426434303666596,1.6552125927812331
6.505310264832536,0.40016700715293307,59.45710817048176,11.400960945413358,4.3782999533295284
9.1519988630454492,0.5502562124182504,76.309675056841414,9.3788240796205962,6.5993522140991399
5.2256394102697286,0.21259971211936016,109.98993588285627,7.5716298398776072,1.0100646257728112
12.592167344027631,0.41881460021298295,44.678347923300279,6.4395603946954614,11.803891095206707
19.988471686698709,0.26024546512990404,59.533274174920621,7.364067694811447,8.7378179403615146
18.122099556225074,0.92615994409297231,221.42576580453579,8.657192968395151,7.5799501701427028
5.7392227550821389,0.33199618620142191,228.15056354708958,13.23639618831972,0.83515027831803657
24.056752118132632,0.39434341981942067,268.56375379492374,6.4471330725327132,3.5323537766963642
6.5876988570785278,0.73399547898022266,105.77799557115983,13.803191462750217,4.5712164915489915
19.792204799907037,0.78577789142056498,69.518823995091168,8.9197923365636225,22.371317666899984
12.007193973321744,0.37777241050294763,47.541636078282124,9.7808484844748698,9.5410822698849884
15.959807348310328,0.73304930129566437,230.07374017745201,11.430683247121573,5.0850330057088673
5.2996652778190985,0.66897604239402231,81.67943360217528,12.216582161919794,4.3405652404940502
22.624363378224071,0.76566302868700764,275.61636824529091,12.012209766437298,6.2850543661724014
24.78042814517665,0.29400380204449039,172.01781613166139,5.3854108141782477,4.2353404169460713
20.385941386643641,0.48023721675751196,107.68470045690307,9.6921740641213248,9.0914379767640678
15.677573108912046,0.41859213282504243,240.58952006074887,14.808816729613243,2.7276785636893037
11.91643635025661,0.4584874226499826,116.24712421864878,14.630561748324574,4.6999323433802749
9.3184948641038687,0.64280782154153504,134.76867513625012,12.5069580209049,4.4446540545009769
22.37471704341737,0.52267708398734536,127.90396521264752,8.784761434419762,9.1433849137141028
9.7601799400623577,0.31284017540496467,224.13128839150545,14.344997285876319,1.3623160007448778
6.3269282915215275,0.65589611017906735,159.95947660619981,14.992084693841122,2.5942868430403592
22.262887585393234,0.87272210531958705,182.21478461174004,8.5704417352309203,10.66286369979105
5.6414763677631878,0.9507470271933941,157.42932889184033,10.241673225436518,3.4069997778607299
7.6020839258723161,0.43536252158652455,266.76856213646647,12.885211270145476,1.2406493481743501
23.996337323764113,0.23250398092639957,229.29647731460966,6.1111199429301086,2.433200902503537
17.882651309223313,0.64189431053754975,159.37153397068977,14.830724791654381,7.2025234662222601
17.041474710869529,0.51295643949202063,190.06828680589214,10.559478004461365,4.5991545135082248
22.547313941345713,0.2924665351039793,294.47428026610555,9.0280238468574598,2.2393584860341527
17.545997409706864,0.97174227945109115,227.99117573809605,9.4496962314236654,7.478441857652343
13.587084916948143,0.61982437094068155,228.80093665617471,5.212106267327842,3.6807569429754468
24.189106649604867,0.98743835028260007,164.82562573125924,12.10019201850441,14.491224564704234
15.102174796824329,0.90125009447885218,116.27423646459002,12.734824733725116,11.705805925992118
15.027886949614921,0.68933525262195949,47.490703377782069,5.1084734524331799,21.813221346461454
9.4375888519597488,0.31069824562418497,124.90812087470259,10.818073489616978,2.347519343572257
15.129836949994232,0.62187088933974988,109.7832783789536,10.348682353410108,8.5703444992603455
10.68705151859078,0.62663465784293793,181.39049865157295,10.55448657794347,3.6919667355707495
9.5345842070229718,0.41680502752353688,238.71267138042387,8.922421488969249,1.664789141628948
18.903347355823513,0.45227271531389573,75.198296361711272,8.8996911369492082,11.369231286858229
15.257846136524471,0.8074225812194693,176.04386087838276,5.8043654522235233,6.9979887114114456
12.838432376525839,0.54795914644745147,110.90291340325604,7.6373291113092687,6.3433288007363418
17.108749588171399,0.8574867207846586,132.16720525089079,9.6744493783305288,11.099974122353695
5.2083425025773149,0.42586123815010779,272.69444340708475,9.927322218108479,0.81337601131324722
11.255203310952517,0.23562194349843546,83.513743679493786,10.411027826032473,3.1754927533536388
21.639919168007282,0.55534119916001068,280.41123137611083,14.111584146016362,4.2856837800365941
24.35746989157305,0.21263194849926847,151.81058131699569,10.396696338974763,3.4116042759514928
17.143408147277427,0.2874738148888305,296.7070370152029,11.032522759354158,1.6609922669416097
17.505680681927874,0.9786130099268644,160.1435643032795,12.705914613689956,10.697455709501263
21.348385890147835,0.36530468150535733,191.35442491772642,12.957939043622829,4.0755082155048079
23.522089092767018,0.97003958669071755,145.40323870172352,10.478270219753473,15.692468603437986
17.149885004806137,0.39071566360079912,127.84649996334085,9.5559073594675095,5.2412296795388329
6.1293861079468019,0.52720603808280442,211.71037709794285,7.5405202068549269,1.5263537905633504
11.349958263885981,0.59491609465208473,128.61740999726453,12.85748914263467,5.249890232557795
22.063145027568581,0.74397078093932667,82.49007562071003,7.368296206524489,19.898557629660875
10.116494273052137,0.53788652073060605,61.276740836439231,11.799253044391948,8.8802469456522104
15.756013583259634,0.95664367898379365,103.62189978402961,5.6252433347002846,14.546047536112809
16.281166733520919,0.84005867579396132,182.18726052832051,13.490546509476069,7.5071853689880834
19.709233733540643,0.91082393828927311,246.89764003860924,12.041209201309606,7.2708843580036033
23.846299090765054,0.4581442710680601,144.89361856043865,12.603717849013808,7.5400458785922284
17.065080300918019,0.59088473161341382,223.92627778067913,13.334896303629423,4.5030424716144353
14.511667487105814,0.65649397071456694,219.51183223625063,7.103633819044223,4.3400039593520825
5.593616103559711,0.52478706014209098,253.10684231862473,9.8127020769134869,1.1597700495410728
7.9395809841087317,0.67572792119518399,167.31261795706678,13.590920604190224,3.2065702031685919
21.365969619103343,0.88904738585863763,240.82997841326278,6.1082230358169305,7.8874563546249954
18.466771787482521,0.59406995894141357,165.09658065027111,8.8119384004644097,6.6449312967961705
21.644588472725552,0.26907623347736337,119.65332205303287,7.9901161470706308,4.8674322128951921
24.016689027781091,0.58539607717399933,103.47656968295422,14.521608453059466,13.586916909448805
5.3381155560533156,0.61603166480982596,90.347902597818575,10.915384993261668,3.6397615422033631
8.7558266956638775,0.44105568222699876,81.411813948606948,8.2854318088125201,4.7435463348786859
22.483270401389618,0.29090408506089194,122.63043101203284,12.390743377607695,5.3334846426912659
21.030244550582207,0.66628756783466503,201.53607806733544,8.9084946732808312,6.9526958284332636
9.7556850031831068,0.37309845704512656,66.580869631364749,7.8702830101747683,5.466782038532064
19.278672033728402,0.83105289835348317,178.85004053488802,8.0724383942026225,8.9581172149138641
14.023963542229046,0.68780794358024211,81.01211087228404,8.8398819296376328,11.906606828245081
15.016273436500958,0.39097318843704609,159.74183351887146,12.802216058140122,3.6752804037507936
12.804806539657278,0.70244202896941976,203.35705633549784,9.6195818547406713,4.4230745902608035
19.320785449484035,0.95328872484342619,288.3645685673273,8.5460712526317479,6.3871532538200038
15.357993744405407,0.42950464781579523,173.90448294998049,9.7963366408712318,3.7930762809865626
20.339928389940376,0.9950982627382422,295.10563512274103,5.6752100743852836,6.8586380590907909
13.870265637995281,0.36003858923514964,267.51172492057515,6.4990304353716013,1.8667708393354623
9.1055466731544783,0.95754768685320935,172.61331356765456,11.852088378181138,5.0511718790426086
20.208185660759309,0.42337032127435398,120.82671646141507,8.2614920626319197,7.0808396570965311
10.054455190665649,0.8469760130213676,286.0712209866881,14.19300483622947,2.9768399425569134
15.705580506542599,0.54853951675262236,108.79930898838649,6.2167976506547182,7.9183697226403185
21.575208299729411,0.6061574531480699,95.010700328001633,13.059493157044793,13.76473730743434
21.915745697352524,0.37952655792407763,127.31705253229542,8.117856039815134,6.532987815395555
5.8723330222555203,0.98904730871719659,265.52428467862717,7.1809039901845404,2.1873762614905741
24.098293710572779,0.73074369232884184,183.16114092729302,8.6443771952791835,9.6143079453076421
7.5631048737169309,0.32962992675463887,174.06607719725523,9.5049467749008265,1.4322294991090174
17.240733675149031,0.73339833483940498,47.585732828444854,6.8252720007951693,26.57167309863447
13.371618085064403,0.99407081331927716,117.26855355558556,5.8429806108106348,11.334952860072697
13.859499679866323,0.52558370965754397,112.23916593044675,12.984966662045288,6.4900047994437999
18.173880409359686,0.99513458146589528,125.78042350730861,12.873300478433054,14.378594355526646
7.3624224526349273,0.29354573313953769,199.0293196056052,5.6454718530774928,1.0858740314363449
7.7261104689091287,0.68528610014708091,108.6086148335673,8.1662313791146737,4.8749319937997111
17.351854949583956,0.91850247075309699,167.382085444719,9.4818134890906265,9.521760707543546
12.113022641666856,0.21486979954785274,113.38180546872047,12.869990343769455,2.2955382798623649
24.421616448847686,0.41648974517811921,43.404205109934985,9.3220693568117543,23.434026232841138
6.383425013393933,0.47386340391081572,226.28243451800063,7.9087751542558085,1.3367681463651861
5.8846918425307404,0.81058708239221677,45.723466056876006,6.774973703304604,10.43240069657173
7.7284069990953093,0.56617921806259341,140.66106382212803,11.314918771652508,3.1107851118988203
15.010719874920879,0.54389709076150661,133.06216557587504,8.4443024697953124,6.1356936698508289
8.6581755612185489,0.41217855547345872,187.68658687924824,10.490622958170151,1.901422128878429
19.602678566540131,0.96998403308241488,111.56142517017773,11.773207274388705,17.043781205005303
12.244247497820735,0.87769682641482594,165.71216621764466,14.822454707353208,6.4851829627043065
20.776981718491644,0.55947935759882927,182.38399927526984,14.296836862450432,6.373526422764713
24.230472340053652,0.76421803986957138,129.26542569383878,12.543780575698579,14.325071052399952
11.888000643049645,0.70657637533062856,43.30887373610355,5.9585882423924588,19.395056208289009
13.17760495277521,0.23662322145744485,204.0124326554388,6.6868439312244368,1.5284006442320732
18.098232720940285,0.28865794735011224,148.79951319120033,5.6229922300841384,3.5108977145499205
11.023991308469956,0.7718883380013486,74.192792834768341,12.259710511059771,11.469160283785072
7.1066760630900401,0.84055265374825738,265.25527799896145,5.161081268724466,2.2519949345486499
19.538565383758446,0.6847481909066061,254.02997583803597,13.669234449781591,5.266700221224756
12.93340423926227,0.99102206225718437,239.43484285981705,7.1030827369554501,5.3531427540408973
18.747106930996118,0.87788815654545915,58.450950152895949,13.574004321297119,28.156707634627526
16.303735777900457,0.30061922014210901,44.834593869139908,6.0270900046483682,10.931773686320804
24.985588964207302,0.35787108726224037,266.16152252398194,12.172501832599465,3.3594712728255582
14.835788273578094,0.41812759221107615,158.43452062312954,12.577947136102201,3.9153414325280105
9.6570084802557297,0.93994071906659105,246.17558579782934,7.1441124961352962,3.687211900215889
13.933197101327481,0.53503616279283395,190.39362082543727,10.867894956126589,3.9154485744905321
16.136304150345801,0.33433374102150049,221.56650376189759,5.6327745256737476,2.4348946439320178
10.850453941463771,0.30320008042210828,235.88677282005841,6.8430121983528904,1.3946769750323393
19.856744724108637,0.88960194734504261,222.52891125061359,12.183522216784496,7.938114052338328
16.867792611264267,0.67742992254513434,196.80370277765215,8.674259979037128,5.8061648642180401
17.868584586029449,0.94568353366120705,66.604929070386504,9.7372350017958098,25.370534056095266
7.1894023996754779,0.33907518670201908,252.83122335228794,12.03384805649776,0.96417994922613537
24.017233108097493,0.40914271786482886,114.92896620407352,8.2702398588281412,8.5500429995966272
13.995467185464554,0.82181980657050635,183.75408146446489,11.267541023663153,6.2593179120468152
5.9528402748039806,0.40648076423270785,153.75978066220461,12.156354616867464,1.5736983064338814
6.5379337255753462,0.60221270829875906,213.46607913809584,13.292640807272463,1.8444273635669524
21.742571158939558,0.70435829412565698,67.479242543041977,11.657400115590272,22.695216712973483
8.7690990458191393,0.72698216311249653,289.61998482248021,5.8928050808849779,2.2011528647737513
21.512269881405594,0.49683114750488255,67.456591262160686,7.6581565586809583,15.844212597514996
21.612072663780303,0.91472480602867035,251.70979602750003,6.9715040776984871,7.8539251500144784
20.708503425900922,0.50075084619878596,79.435369591522743,10.635379233828921,13.054387066308806
17.038903316596581,0.79530855729841221,157.32544928105295,14.399758415784946,8.6134733297097643
17.084841815266444,0.87973405717043995,270.84690957082046,11.996057406065272,5.5493035641706268
10.380313674115598,0.71149409420987109,92.850223632005793,10.964018094187821,7.9542424199756026
5.8348554429352451,0.48628673908665987,208.18188718061302,10.057999463420765,1.3629489408583204
19.213098009682007,0.29231644154785796,92.504705509561617,8.9482892849069948,6.0713716241385747
5.2982585346981992,0.95207950340707892,196.96791491964731,8.6522692270202217,2.5610076426384558
5.4269047291761137,0.38525263646139546,171.59157268972595,13.752281297683428,1.2184335873652701
17.800482777365701,0.34435689574712447,287.63179182711986,6.6642176779574767,2.131099261690117
24.027298531922529,0.34962558842161223,55.5075135945917,13.617091708740748,15.13409238388882
9.5277716285977387,0.43996948665968527,69.315102386408967,6.8267818645743725,6.0476413481671454
5.1427119182024672,0.67145057228964566,43.532978962914108,8.7608147104830483,7.9320941108567729
22.240957828618694,0.32857226856289679,267.78029611859853,7.0000133866737073,2.7290140741066296
15.768678136405953,0.8065507424899615,132.82966673536862,5.4335977622645704,9.5748482786917606
11.578771003755946,0.65130846479371485,54.862985790513491,10.158644312020098,13.745791370979779
9.5591063257359092,0.43124789575583339,216.63418077008365,8.8397315044481495,1.9029058450637475
18.397472278908985,0.85197205174605239,279.11237831270557,7.8370380849789409,5.6157065835477145
21.216552519489397,0.74581375245424419,280.22581733555182,5.8911928602947148,5.6467304829930178
24.743947247881881,0.92534892136047875,282.70076764651839,6.171018705982334,8.0993005737634292
10.763737220438985,0.62163927864906465,186.82969084608959,6.0732976043856732,3.5814231726123027
23.815686976885861,0.49133299588060009,296.40064076212593,14.59453595291455,3.9478432979160858
13.011683824605743,0.62264906698170974,238.16816213862023,6.6861387772821956,3.4016775040386622
5.3973245325013313,0.5615392541883697,79.172494789720488,12.000868291123076,3.8281092450643595
8.2447123877653983,0.41505356397829746,291.98333228466407,5.3292337508719223,1.1719837683001133
11.319047597700521,0.34087726189349188,204.03840352342274,9.3521247350129215,1.8910194775677769
6.7827746719412074,0.52963899459915853,229.08040612312828,6.1305756938601119,1.5681925916914474
15.161081276048025,0.54232413964332971,290.86426513697188,5.6253632389807207,2.8268238297418167
6.4110238299150879,0.82226908034393342,135.62029135538879,10.50944388189809,3.8870191296620149
6.0744265439055489,0.56450800763189979,71.418506758724547,9.0030705960233277,4.8013639341283918
17.280042160912341,0.65703106081141693,66.580847192984095,6.4057845900040897,17.052237858947841
6.2421193535377872,0.40100520067207296,138.99027751820554,10.196846056788626,1.8009333952560682
20.801727708618046,0.4689271855506989,76.26661914275607,9.1029703294376496,12.789993497333029
5.112442092633966,0.25971631578754373,298.03829606003825,7.4911532149951192,0.44550805803445431
5.7467392485183222,0.53869038853764761,157.82535685982205,11.20736271326199,1.9614802463956704
14.269348728711488,0.68239154675615521,271.88628217782946,7.3807540189694141,3.5813807420484935
22.708991265434534,0.57878346785786372,267.278683043613,11.761464838393866,4.9175596671199706
7.7331146638043595,0.67548037564130581,281.02083728271793,8.3707196396507015,1.8587828747833193
6.2436870077649909,0.95822658429203766,71.656797699749148,14.652339378923676,8.3493360949622293
10.395983891708092,0.42727883399403566,242.21583975648133,7.569774981158913,1.8338948765430396
8.7277539562137214,0.52215862293788173,149.25258459429415,13.788064791034287,3.0533956912739639
19.359755234121995,0.78006255679051328,125.60158709102575,6.5515773643291855,12.02359024000482
6.5826224375274256,0.60886481545447768,102.56900297520946,6.0915137972716984,3.9075423172440718
17.338660897019061,0.21996653629215621,286.19060130713603,8.6712144685081505,1.3326521430270444
5.6915172566517587,0.87692092316969084,270.37642118645465,9.8574408875911637,1.8459488978506116
21.920297999310776,0.3038712445622111,230.02893695644474,7.5381324464370909,2.8957001333646737
12.591825687738146,0.98233417771230547,266.96413337987201,13.160263783271329,4.6333492729003183
8.6056507518904759,0.75227974521718033,44.177154199789072,5.4523574206262291,14.654309161206934
14.339081205191256,0.7382828727441938,102.15776725194662,13.311458163407725,10.362695220787684
11.933199411206004,0.37192693544686883,73.93652895108724,11.58010186945112,6.0028220827385272
12.92241263081624,0.66751599250199589,70.022726303998482,9.9292474796456531,12.318739283773171
17.053404580352808,0.58986917321736487,278.56750574845154,7.112070157629252,3.6110736007513866
17.98502913041796,0.29596777606049496,270.19487569576989,14.898983373429921,1.970055523964312
7.3970634483901883,0.35602631578227106,43.492013275295733,8.4857164868306985,6.0552479612020287
15.201273740857539,0.37961091398716296,291.35392799486937,13.78758033770564,1.9806046406340565
22.182032306803098,0.80816359760106882,185.52373949988214,6.9644523469691846,9.6627585663669286
17.831898068803063,0.74211457107607137,67.55647118378063,11.782298653990782,19.588517805795554
17.428279242909763,0.79899794065695806,188.92561722375967,8.5767547641460045,7.3707099274878285
17.633700719122643,0.31956849444649549,198.31564677353009,6.852944399865974,2.841518196879993
6.9885658787544997,0.79810607328216177,64.13054562365744,8.3977746924376184,8.6972858520462974
14.952920120877405,0.47998744692626083,190.69988583475575,10.645001832450882,3.7636173307053906
21.710280000801031,0.77051155529863069,197.57200979469468,8.2482844283706651,8.4667973093803841
20.065397197284277,0.95899836902979085,216.6142001559642,12.040975342729855,8.8833895341467244
18.105455800241703,0.87076665939735731,267.2462701827435,7.199516639071569,5.8992880436693866
18.540134231823728,0.59013204857216284,282.40381776485901,8.5815682245486293,3.8742845198144766
6.6591216460254259,0.55843239973628489,223.88838515338699,6.2333110306908033,1.6609478327239442
16.060361692290197,0.7180917302937696,43.147766342274906,11.748875279578856,26.72864413252589
21.255409953519393,0.6132894435928351,295.04394161892196,6.7468993242722597,4.4182295261525555
20.216197865227056,0.80021190533204101,263.94893562581035,13.439755944963856,6.1289287543241695
22.8794790204987,0.39030622165102774,49.204096487028444,12.13994701195495,18.148901509021712
22.589887700893062,0.39773521819069402,68.705596458044766,11.944781284519282,13.077237338452571
6.7971595253063111,0.59014288435639239,64.91588145160101,10.761501433359978,6.1792203047962522
18.850450611961293,0.39150398950762977,231.84731935700108,6.2864302244796102,3.1831408010525841
13.026769942466816,0.51548352919686546,52.659191766466193,10.521022329953414,12.751971913580837
11.599838419962168,0.55960648550580394,236.94950071323291,6.3461794157037401,2.7395477901792873
10.364797878512666,0.92444864894714629,214.70012609612246,14.434706935059596,4.4628401341094186
24.445255470100015,0.54963220898277831,79.757846710120333,11.118420520607007,16.84586572655623
15.773760840923845,0.91762548765887941,275.79827007088761,9.6204984882024114,5.2481855597379079
17.817394799486223,0.5058178964188329,93.435841303181903,14.542742862859381,9.6455033009191329
7.3324211381656905,0.48385743389588032,154.37362233790103,13.018564827415821,2.2982206561112166
12.846447444614492,0.80200264214454808,210.8717342155833,5.5131812269652176,4.8858538727712144
11.125035864520321,0.37912772737510858,174.98847464241055,7.6129195552281281,2.4103356366190813
14.907012987417332,0.88352994055583456,250.06740509259646,9.4438997349286247,5.2668968567738483
8.9811963358387441,0.68680116480877429,164.03724716394018,6.4982328205832198,3.7603021334939246
23.340522320647189,0.69781512409725732,156.81751003300622,9.7178463782110764,10.386193146574726
14.972111573789565,0.34464844092191571,76.583025166826545,12.710908921023506,6.7379355933966796
20.998562695274437,0.42358487285510898,161.42484214412411,9.4080483024743877,5.5101020334134638
24.650142767588196,0.38452423121602108,292.26202128555133,8.819260876713102,3.2431778701109701
20.830988456056154,0.69538898567420893,252.30633303615841,6.6350859606695609,5.7412906599423668
12.725552838194432,0.49993477702648137,251.07262028460752,5.9192150867839546,2.5339068885686342
20.829479442944699,0.69043552653470242,129.16524448018771,8.8178082978741195,11.134119448702942
15.425310218789189,0.866025597840136,232.65213101342482,7.6401467938246856,5.7419261306167115
6.9071238729666433,0.79669003257672488,248.58770523533221,12.75560204807403,2.2136399457711962
5.1279779141547817,0.56993036386668849,161.73613684645332,14.011400170049756,1.8070113306151134
10.967109718340016,0.82642452058819504,243.32263754990015,14.594847339499138,3.7248849850061974
7.338697587019718,0.90346135550824402,286.21674601070993,11.901211476601643,2.3165065503839588
18.437470008655879,0.76201049385234321,261.69524582351318,9.0109691933214044,5.3686667415267531
9.1388899121166656,0.52922428011805034,101.67815235944295,10.134778449699979,4.7566977984812704
21.908206958666241,0.76132038656295764,269.63895738560745,12.146943040664942,6.1857399065745486
19.087934288055074,0.77112154786482079,246.62053619560521,7.3235050350284778,5.9683259394394703
12.26699723126567,0.63017479956934341,86.555644715348024,12.108992877099606,8.9310784374063932
21.644500548949154,0.69561286918309218,225.1312058049935,10.076698286155416,6.6877415216844991
10.402782503068472,0.7465469256340691,242.7165526755459,13.795053372521519,3.199685068898932
6.2772383264315508,0.23392825294063849,92.67895164222017,8.9848709589444837,1.5844195137887225
12.536584713956017,0.83705345291215283,292.53944164909547,13.425239628227047,3.5871373321105962
13.589698323680164,0.76153032562191703,295.03049467885234,5.9483351961395616,3.5077619351860116
12.417263276806391,0.88015933617437692,118.57097142686591,6.9993441204287512,9.2174079973338578
12.965476796095036,0.72753810238095118,217.70544132170636,13.207248315360639,4.3328629396801075
15.175068881272068,0.94213927945212017,299.9772368720067,12.325993318065878,4.7660377869065336
6.0250403898693055,0.27459321502695244,245.73392294695967,8.7169974985213656,0.67326284929678037
16.098093069081862,0.93971769344102973,212.86587104867533,14.424765087513109,7.1066643107938345
7.7704978380675911,0.75715918838582152,292.09287830062249,10.845759263522666,2.0142578862774343
10.035963610838731,0.36471056428186943,89.572295323951039,13.48535771775717,4.0863326527288208
7.7815783196319739,0.5842620283663339,288.0498788969482,11.714377563454363,1.5783657852347854
7.5990093124512814,0.58941451166642911,278.34201810194372,14.443086171248037,1.6091592615408439
11.251532487114135,0.76661803579681176,144.47308956153779,5.5572788040767938,5.9704044269790462
20.75825481428577,0.44489433214811697,236.54915792570128,13.77258268244932,3.9041482933804539
13.619212818301625,0.33960528191904293,94.463648010532935,8.8319927706324108,4.8962290850328474
22.73359724765935,0.93301645198531724,176.08148864093482,14.566977372235593,12.046025058390654
14.036977082103167,0.55650522802956226,89.087442408168357,12.92107756829828,8.7685210404079559
16.617006290754812,0.63362397300576123,212.78457879823986,5.5438843478435533,4.9481657011400335
5.2092806624935495,0.86408482724916802,201.553749732163,8.6414021523083306,2.233280396581419
21.366038967320936,0.41347581489334029,183.82883068785543,12.268778131264114,4.8057425704114669
18.977481622491172,0.80254003270183283,221.48436121986373,9.1742272415843971,6.8764172052733556
8.797674538736981,0.71835348041022917,264.87893550047113,14.052804108995245,2.3859353377712917
19.776245471275349,0.27543357449882044,277.75271153212037,13.652048423532815,1.9611120806968478
17.786671226293539,0.74820400144530719,95.565633546263214,14.407851693465858,13.925569360101106
8.4629079217969796,0.73229401088616408,110.08865556386277,6.545432223538791,5.6294054587830873
7.6384804169209763,0.88825221522249675,178.70629241573062,11.279991261256137,3.7966750132557046
16.527488722489686,0.92229894542828639,217.58930618585376,12.259555096198685,7.0055305963934149
5.6673202691216122,0.67791063737526391,43.279392771845309,9.6285114797423006,8.8770577630407335
11.011103110946669,0.74341234544173662,187.90406101403525,6.2340552471890351,4.3563667253568497
22.965245779261352,0.37765333011860275,267.30908131155206,5.5667514923973922,3.2445218482576954
17.999415063500539,0.34235535649049198,279.685411735824,5.225104106844034,2.2032597704829673
14.532357565876053,0.67110815256599521,186.04196945925713,7.6224902402092356,5.2422491907662714
11.039084372257726,0.41313020782293874,291.31756617744861,9.2463036644035981,1.5655009345052093
20.792151949110803,0.69475326466008847,229.04375305757648,10.238171755643112,6.3068366864919891
21.176514947438775,0.36647044222105674,287.52036888077396,13.184273222484942,2.6991363525645653
14.094032585388502,0.70519176965174024,278.34287957086582,10.553893543225936,3.5707742176637756
6.7874128004999807,0.98666621843919433,80.725206529354779,11.383377294255865,8.2959353203015276
13.164458387930502,0.86386187852105834,156.73513828818514,9.6208209493629742,7.255727003475136
20.212024284443174,0.92029191422157408,223.14967637410427,9.6534407005267635,8.3356439593661555
7.4842447217482988,0.64076958772126869,117.54210204301228,7.7322344937927321,4.0799648138033584
19.502208816824279,0.58339714939341958,198.94530005915416,12.817069651131437,5.71892526600403
24.548549417892698,0.80818124115774825,199.87734553551959,8.4106495058342521,9.9259258641941432
13.413690213129026,0.48575618094435857,47.997855248933789,13.954361902626337,13.575154340766121
23.29306159221218,0.66039821485669581,161.95436195450054,7.5409014904124767,9.4981673283771162
20.340337103950556,0.9297332905525707,174.74761161790684,12.360499493409009,10.821943929027427
11.855899022530036,0.35783984155033755,157.50756036310156,12.883331248370675,2.6935297695416658
16.375813816818507,0.97776119182965571,292.33401808880933,8.7676541127854328,5.4771714011910744
8.9083772199649722,0.63688450208337366,107.41442233200586,9.0062388320856073,5.2819791485465331
11.374388817751093,0.54263382061666743,185.62202336421214,6.4981805027811079,3.3251054748203757
21.698872711499206,0.41800683654538195,174.77433885088061,8.0346556194989063,5.1897075957320933
20.759137270698368,0.56066899139996373,293.40604270606997,7.1131925589166167,3.9668591854993389
22.121275076968146,0.73015705867844916,186.29524039561963,5.9140855968183379,8.6701115445114336
21.423415079310391,0.92730570777964216,61.000281508627168,12.884847586783899,32.567153121034956
18.576961686845916,0.52883010921898077,204.83614568028443,5.0445925975388644,4.7960562063813112
16.116211202730788,0.29795811966186214,272.98680674106527,12.584753793229979,1.7590432458495611
7.4770206642181876,0.77093351784765807,117.28406365779709,12.462467005342589,4.914807403420105
23.915067175841518,0.29181363975178914,258.07016196870057,9.7901741178855577,2.704203672463791
15.509080334828687,0.42960098491962767,241.50431132611217,13.071962322045078,2.7588394387059703
12.420439737062827,0.93115963143269787,117.01654578251518,5.5942797726055922,9.8835698921507404
14.309394779551774,0.8038630807120718,161.50824894472134,10.539815675502647,7.1221093942717015
24.314700258905923,0.46446674973612212,98.983517904544186,10.944506746246496,11.409343736351099
20.851674843031688,0.77098818022849103,240.73024888130482,7.9281987180135118,6.6781781336801949
8.4339447349177803,0.94730801325168601,283.977308996494,11.516499519748891,2.8134443061463474
17.072171536923925,0.9444671424249359,140.82912547937499,10.060519423320633,11.449410774640013
21.913492681295761,0.25744979838283433,244.12993459358225,8.6846663008346194,2.3109104920112564
6.8398254791777147,0.62403240659707671,193.11239166855097,9.9074684695229323,2.2102531679070787
23.284124833060176,0.3415044275926154,171.68239758135604,10.112599463942441,4.631594056892836
18.806102547330187,0.85584220512026188,236.69832799209323,8.022540553480658,6.7998183216412444
24.14897286954503,0.54663268866878156,226.95270273863909,7.3728952541282746,5.8164621125798268
16.782934710052913,0.94616564563438121,179.75319409006079,12.735983298585939,8.8340217462955852
8.0940540506751617,0.37027780077607697,244.34803205921747,11.369786390803355,1.226549077555233
5.4003517381453197,0.54218150275929144,77.604298064826907,7.1694663798392231,3.7729493002700631
15.617400756920931,0.9333352024450986,128.06618648456362,12.136871103054403,11.381825521043352
6.8451302310427149,0.523710421705885,195.10527229261746,14.163706552725047,1.8374009055760046
17.899612630626102,0.6988482221456358,215.44819531293513,11.759963034349362,5.8060883015702816
20.139953874348411,0.22840625645645504,120.48041820720111,13.20341617955861,3.8181237566210999
18.035449231350626,0.6987979207055286,76.151412423385125,11.845941325199433,16.550099362290595
12.798193132450969,0.34794516068027193,115.32881457346838,12.088044346590218,3.8611940843725985
20.448054047169919,0.48593082875318772,160.28952385371639,12.77508513433942,6.1989951748807783
14.105637746333423,0.22527990695945538,273.12382056808758,7.1686753682890094,1.1634711144887475
20.455057332202525,0.52881508077699091,217.57746919923551,5.1947100399316062,4.971536269466208
7.9955369558441003,0.72596554981853401,175.08605695727903,5.06827193875462,3.3152179466010034
10.625740308908163,0.58198125957278568,293.40734404837303,12.823393805460398,2.107643811346509
7.4898599667007488,0.43417135907853244,115.47726577531692,10.278367979108358,2.8160371300940872
21.819031470549952,0.28653749398167305,227.33137488965224,8.4742958254199152,2.750157386640264
23.873243216630279,0.21414756121526135,286.72124573376425,8.4001337513991174,1.7830547576119578
17.017471342837055,0.75488374873150133,251.64872268567871,6.8267652377569235,5.1048192989468362
13.319279748427897,0.44816859513683394,167.08258933907146,6.2904490054169147,3.5726540489347833
20.165632825835182,0.52794335484551136,248.66481051803797,11.10304834782068,4.2813906095015879
19.1664529159548,0.34912301097885678,268.92433754642582,13.442766878797491,2.488227660186185
11.987992306953387,0.27856315065044068,254.66399088353251,11.297049491813819,1.3113015685540796
22.900470378772884,0.36359999102334761,206.44741340197135,6.4408818090525362,4.0332841603297842
13.152429838404725,0.47750076883855552,144.08460380042868,8.2966660136390704,4.358755338378999
5.6455010220500768,0.41149578301014489,89.26767463581831,6.2717855699077205,2.6023976462146297
10.599773900508156,0.41518742872926773,53.805844949259729,5.7041496711967588,8.179209665815554
12.689477951489801,0.73317654875395788,245.36697488159047,6.7669772781673823,3.7917195883645269
13.768651150608761,0.44692933476311936,225.8810990024879,8.0391455348993226,2.7242713651128705
13.275366789925545,0.41945397256452255,46.188320427544916,6.4615823745321519,12.055873185561047
19.550463506253958,0.85924380434076764,259.24140684521689,8.2601210840840178,6.4799118490237184
19.920538497148261,0.28647124660299234,68.845692218354387,13.456912786398181,8.2890611052052936
22.193247582869507,0.76904145838081894,80.36406056370555,8.2897635422699487,21.237761466528834
14.957591211811295,0.57203799972234437,42.078135094740404,5.3708711781340481,20.334338815644315
22.015643209103086,0.90594341925808231,134.31367199629437,7.945773458234128,14.849513671676773
20.899283088280249,0.61111269811624136,133.94286607226047,6.8836963122186621,9.5352725018470519


==> anc/competitors/data/v6/photosynthesis_nonrectangular__s42.csv <==
x0,x1,x2,x3,y
0.066437362913357806,603.85478288498314,32.157411593721477,0.75488929286434003,23.699323909353691
0.046332706385123143,1836.8837910311083,19.514595133899363,0.74790894582068135,18.269387153492548
0.071515875194682943,1562.5880708630318,36.700583713530861,0.87284611617745356,34.642923646630052
0.06184208174356183,221.17682199222099,27.814916440853427,0.81973974728420496,11.929848725240003
0.025650640873258971,1994.0693156751461,13.780790252398795,0.51195999424878125,11.909991168996017
0.078537341098205357,1758.4000486154905,14.311559843666025,0.52225661171570703,13.548060929532733
0.065668382119421179,567.81687572807789,30.792862807891044,0.77070130360520706,22.598797897543637
0.067163858316617225,1673.7931593218764,15.188318093262343,0.71878643403002396,14.591215211181265
0.027686817960532753,212.83906374276575,25.218781047461299,0.6170830949043461,5.4044617931219054
0.047023156273734032,1998.2094609484773,39.753234277861324,0.68839523929166069,33.690951171109852
0.042247881453954875,1331.3694722130738,10.120228142000185,0.84105964342978723,9.794286909978938
0.075605899330916104,1300.2500311175941,10.497394056926709,0.87197516809606845,10.323175063187678
0.058631907204839878,180.8814539682655,39.792537457915195,0.75255038055051982,9.8398101818703925
0.069365696796249793,1794.0667977932505,27.539165024024964,0.67341626638569629,25.408914570555307
0.046604851929639868,57.999006408938847,13.807299265555393,0.6218135426727982,2.3722635105924597
0.033634323307086614,481.65611608229409,36.919065992622805,0.73486331184616405,13.846169319196923
0.05327508722095009,286.04375033327,36.411409003830769,0.64163732835397147,12.770541614901461
0.023829035366250521,1553.5358813844371,26.086012393341257,0.75384281167125033,20.242651517338821
0.069657870319554921,396.40845442579575,28.653760895822696,0.80449357212933692,19.310041663080199
0.057899863947323896,1821.2764542617706,18.195615745026288,0.52973564491372771,16.744149712279974
0.065485264405122423,1312.5380786549804,11.515590891160155,0.50048035926023626,10.848643210563816
0.0412715580877921,72.325420989392427,27.83702826672593,0.59552471247833427,2.8402751689220209
0.078241881463694193,10.859668257400923,18.842655796082891,0.90253017397345148,0.892239005266242
0.073587267279331861,103.31583402879785,29.90863139981056,0.7908308434528516,7.0757992758919892
0.066703009824425716,1211.8503552954553,35.087355305278038,0.57738215837166029,28.507658260528423
0.031678322471118056,1602.9636217188306,10.544816317430922,0.90061878282062846,10.148404003479083
0.04800326022362205,477.10564125477697,27.871413240571822,0.71148017312930301,16.092908537383174
0.022628225947233727,1698.8176858461459,16.938416190605565,0.71424129050539731,14.530512731438812
0.029257369524052869,114.46388030652076,36.216654937114043,0.92099387472919481,3.2392743360133873
0.060982937194547282,1601.9277072833524,17.609935196854856,0.52676901148250299,16.066944786252982
0.064685729354469021,1855.5908603445607,28.32310399706255,0.59683022358292337,25.422927042027361
0.078050583946052604,1544.216798208761,26.606225202688343,0.76359709631962502,24.933217435706791
0.039549521488289115,1396.2415679572744,21.884995001777469,0.58796892931190181,18.184250068391187
0.042227582362092134,1675.9604373107661,30.328622907993822,0.8057871541440309,27.010018273437854
0.048173348676548475,80.302599094132844,31.773089041463017,0.59634153020152403,3.706378724133403
0.031368281545057143,403.56422143811079,27.008133859581605,0.54462063676946648,10.027373145932822
0.027795290320128299,249.84735861128615,32.752667115542621,0.59314332183837792,6.3551056320427186
0.048542295573556021,1009.061980385973,39.502512279788128,0.69023031542242796,27.989814798595013
0.033614560943053047,1490.3762566576891,22.578171637024155,0.57926223462788595,18.338796433153568
0.060188839680950623,1260.0236891527975,25.437491556565927,0.56061141121550628,21.550689584183136
0.046229115132339849,1702.2621995238701,10.374096338236397,0.88712684879852333,10.197917822188838
0.069960691763470251,310.42598488218175,33.880856689311351,0.64417874161878852,16.416066646006943
0.062015906120134939,1469.2421838703231,25.606902011379816,0.66234140893321414,23.094560533304595
0.038741998482922466,386.08298173780821,22.238842910816956,0.52487168427555242,10.377893517050554
0.069935588083712058,541.51750263560052,12.822158892681873,0.66081633057592437,11.19365088567714
0.068285861449808111,1419.8093945626078,36.689692650261918,0.61916322979471083,31.211969468758511
0.043248702741810467,1960.4095697973635,21.850217201216694,0.77471828030380485,20.437803062511289
0.037299686235814644,1223.0872119541391,30.477447946276612,0.59242563395258296,22.076040109814105
0.060949730238498534,109.00062998259119,14.481224691044524,0.89976445387827819,6.1636159273149813
0.028385149016558586,1232.6179398550655,38.846488886230972,0.9183499794137997,28.505283728586786
0.031994492148506498,84.701103160334185,15.353252854654928,0.54492397572955553,2.5148443668609364
0.02044173618506033,1768.2914227336344,15.986259786984711,0.5483313303298597,12.788889103880317
0.067215462650128302,1419.1565702012415,35.769485816731418,0.55189689714994461,29.731308195202896
0.059891051395521921,346.25569284500648,37.37748232425794,0.77880616533964031,17.397237503448821
0.06230992271758011,183.44201164839612,16.364422225699045,0.55488603389433033,7.9536077525697753
0.066843741861318071,367.06645776063795,24.094026645244838,0.88357204306861981,18.171087981490746
0.047534946532300393,1960.0543591083849,32.004847136884891,0.83942218172205152,30.007683204772892
0.054124471757173623,917.12128491697968,36.35097201432405,0.8689139862071108,30.050372279982007
0.028387819887659448,1568.161896682816,21.371580851119155,0.73672723709870935,18.131770131138651
0.026871804412158407,1272.8166842155538,25.510584605482876,0.94850474518361905,22.991042418907455
0.060104177707428291,1144.8262999172746,32.251492315592046,0.51987879632487255,25.283619116957354
0.04826577236858795,290.26050933009941,31.93407929958386,0.68056923388375101,11.804319995638929
0.053914166388871324,1892.0489071161901,33.488803900782543,0.64577150102193626,29.368994057709394
0.065899931444961535,602.68526502943587,27.09801455924579,0.9268904744206885,24.397655930917516
0.058083099200035446,1156.0344316150843,13.138452904143257,0.75958743132391682,12.472612250457308
0.053214764039479751,1399.5518891781321,37.119198726341196,0.8627859344501263,33.490020533023625
0.053552429644724814,1298.4663104906178,35.96717617963084,0.57665353714633349,27.788792139599067
0.038237005883756732,1881.188819391037,33.942923074549995,0.94038536475519741,32.498915116935976
0.021849070074076365,296.87797984011598,12.995874314821885,0.72438779609434178,5.4502107694648076
0.046203043353941736,1016.7054768938841,16.131921012442874,0.72215243432179055,14.46267489441315
0.03287508036917175,808.06878148153191,32.308010953229555,0.93689812784558191,22.884713845421736
0.044511718623478164,948.33745896523624,10.694202837458393,0.67132956254771525,9.6649897729117473
0.07120418439608997,238.43505239548924,39.37673901121839,0.67888626104974681,14.352419614763733
0.034036369151920445,268.18921974553069,21.314340410670422,0.76313871626222141,7.99099267289583
0.023498164501343961,556.15109156251469,31.579376010724708,0.55762367474650409,10.687406741608216
0.036883033521319789,609.40920752166267,36.627132654641301,0.64448853188533473,17.219586678953704
0.037615625466001015,855.80642736269999,21.838896644502469,0.58694374510030878,15.534926635574331
0.059714990883613706,1221.9750940732565,19.573974657989979,0.54647756559817229,17.258145064197201
0.053421929140476707,1269.2582348365261,28.262233866947401,0.889765072848959,26.406377720147894
0.06703389254638481,823.62179317114044,27.429681212441523,0.76519902475736412,23.374664424327168
0.059858812419643248,817.56621885739423,22.274199328743915,0.66140275618756006,18.354380924642857
0.044383211686404231,435.25705339392397,28.053242676031253,0.68390121981502072,14.500417057229791
0.068841223079962072,1176.6124968180166,38.061441086994847,0.69418355165930956,31.580326817093592
0.030018375194462234,634.08182263447577,24.029207698797894,0.78491713196511914,14.455852617578532
0.021362724388031627,72.119668554727397,15.902265422518941,0.91704622617004694,1.40129156046116
0.025402871646538504,836.80008831372072,21.316179486490118,0.91975082884564208,16.592093528032255
0.063341561035787017,948.26535018034065,21.823209477793558,0.67617139078879851,18.972717967484837
0.047712633815083241,451.18573640842197,13.933260790786596,0.64816810681899628,10.556187911036499
0.029676306742016108,1144.9158662442314,14.886145016636647,0.70297092508336478,12.640028426767035
0.050062686506201812,1131.5438008638419,30.536862201810319,0.75557040369282169,25.399279239848941
0.029138726162790105,1404.0043622207427,20.184332626267079,0.70781806015238669,16.734044223141098
0.061779222504664166,1295.8969644024201,38.646951755674223,0.7964390344175154,33.77907454066338
0.046769376534441839,1304.866113042063,17.307902360758224,0.7494795605208936,15.948955078899386
0.042861273565788949,632.42830364808617,12.96773515314467,0.6443219960123342,10.534148360244613
0.038090725348872589,1574.8644439719078,32.605136890007742,0.65557886259318465,25.837799208820815
0.057816955587133304,1098.288767199359,36.431081557536103,0.67036675440187887,28.527465796225922
0.04170875663320342,862.83639035978024,18.343400706144635,0.54258789571222488,14.182542625499545
0.025258995158966062,1252.0249618821142,16.06264304936434,0.57472818458628794,12.402144675611288
0.027080354127230921,721.31466890050854,15.572984046132614,0.82540121096542374,12.180198357966256
0.077713859872970872,1025.4784892135165,25.66036904099537,0.67509352018493596,22.728284471444169
0.074514841442456417,1473.4113769644405,24.052499237403129,0.59654253765206466,22.061371279234987
0.061982428028644967,1772.8057734474155,17.783195195636026,0.75320258475868573,16.921081652265826
0.035952197687571172,1842.1143945903832,11.355193509682792,0.83999279411304228,10.995664034149813
0.078150582640863428,1007.2658503661984,24.444740209788421,0.61584006305541716,21.533402763469461
0.066725054237947681,1040.5502294811381,38.77997042906825,0.87205544686568492,34.542665166608401
0.063013411349539736,1599.740821527673,29.575576022579895,0.91737718683127234,28.577964523663479
0.046961690128627318,628.90138348840253,24.865196698858554,0.76882753808322835,18.180010817838649
0.036334493710709542,1674.7647246901372,13.320762220888483,0.8010264465462108,12.659290437594143
0.025783457729209959,988.28329303484691,17.573088716487618,0.52365919564537489,12.239102882627341
0.074156143792630497,231.71344867053679,18.843218487236282,0.9254839509598578,14.021801131137931
0.047346577390016659,144.1182941458874,32.944106578217031,0.67661813041922469,6.3281265158256934
0.032141801887713817,1683.9864220789261,36.301323917938575,0.91575518024544333,32.147319592997825
0.038357397449039154,111.1358338137558,37.049255606993157,0.76053988613760914,4.1496807806431164
0.05475317413651376,561.2228722673118,39.537058247522623,0.50207845947949747,20.246438500774548
0.030606366976353903,668.26008100309161,39.471000493135975,0.51734389969554606,15.543984927435133
0.071396857045542522,345.9888903831876,38.589973983039442,0.80618846255146481,20.185120049380689
0.065511171790112607,627.7867396039785,12.15466421508653,0.75320060622436991,11.217919973037727
0.063167777357056212,1485.3851334501712,14.133806077834155,0.51193959674273348,13.12760640682121
0.045925582386506222,29.365687120141537,19.133995794280985,0.83455698255007338,1.2708740353879313
0.05763853044214659,1654.3468490413729,26.586947621933845,0.88346540168113175,25.478285561657081
0.055045878134764137,1713.0960471491164,12.909336661164378,0.72338786709768876,12.264195404310744
0.058990796093289194,744.52314638309633,35.373908734064273,0.70959084816076468,25.252400047710807
0.025066659268393347,307.22579812126958,28.50268537231927,0.50246289897558238,6.6374065179671113
0.044948444130236576,1201.6808158901617,26.270932069066149,0.85399237062211963,23.701479353044281
0.022496850431713549,239.34511172978867,14.959339701018735,0.64882223003574746,4.594562550519365
0.049639449154671139,729.83872215650501,17.597664232005918,0.8954436289021428,16.276362892214745
0.039791672739967116,1916.8583618019447,14.809360749467741,0.66787726440112383,13.751960247319309
0.028671451331962812,1990.9289451672742,35.557994733843955,0.75428505978381755,28.564369319356071
0.026204178063353099,1544.2097827091711,27.526835801836544,0.62165380468969733,20.0506465693345
0.055258674330662727,621.92301984153244,32.053882825589,0.57226474066321342,20.121485509309732
0.030235578112213168,1375.3300983321851,18.880985887300774,0.84870855652159749,17.034722361305374
0.075507207102607832,1410.8127309680253,21.137579112648314,0.72346571548082672,19.744000557600504
0.054863668382023695,775.68339032729955,22.145648932796014,0.74141956568851275,18.36201606565637
0.040812188272090225,1281.7772691723187,32.80044915232105,0.93443717906678092,30.075299642989123
0.055454929488885002,21.455289951352484,33.170589630237046,0.93361096049996917,1.0814670467594798
0.021368232261781851,418.11531720448289,16.204405825420949,0.88503895476608152,8.0627900223602733
0.077513552794486712,1050.1766059345223,38.246165702142974,0.58442418174426514,30.55257452605122
0.048938206216574014,327.50260851659175,13.619660123310592,0.76742271243571092,10.100183657287651
0.06696411363501717,331.81373575306725,36.883662472708906,0.89516634109499171,19.66336798034698
0.024963799995346314,1672.6085811004759,13.011869369494278,0.66850877140202192,11.565494403604442
0.049199499850289624,1978.2660053672109,17.936194334539334,0.54549777467101324,16.326181978848631
0.049442419661271254,1111.9388560568968,35.394356082038712,0.86493330600796481,30.303453137951923
0.076269587298498975,1678.1394617634269,15.384762170382622,0.71679359811297716,14.845965126153519
0.054303683142564521,1980.6433286525451,22.407037939299094,0.75397670616163026,20.939118114475463
0.048409364063417226,283.19177713754937,23.495778998323786,0.94196493334303,12.836462518085082
0.036018539785513615,896.4912265087022,17.357769190696288,0.77324514372233244,14.777248200268104
0.039894139840553129,785.14543168383977,31.307356040079597,0.69124072354974564,20.09145574828398
0.051240344148292268,160.09856729237003,35.540039482066113,0.66649296553123905,7.5505838749184937
0.046334687618302797,1510.660345589489,36.237254195667148,0.68792868169432053,29.605565167183993
0.021296724792819827,867.55805464518596,20.179664372096831,0.55327958743040095,11.542993161479568
0.069577515451661465,938.65386838080258,25.925511828634434,0.8576377512879072,23.90189394869801
0.073769646310386003,301.34594762648038,17.452192115969545,0.8769725861841684,14.096967112962899
0.028414945339916647,361.85330446173623,17.343895046504365,0.627978710558034,7.9133658402361258
0.05324216861234296,1814.20724431243,14.837621885557724,0.63670847828447485,13.968829274860274
0.026514544468126615,89.298177948557765,38.200570324225438,0.89345041535066594,2.2658067625023928
0.0603344055823887,465.7045698874125,36.639664858167393,0.51078665998757999,18.656461523939488
0.036874027030340498,584.11866062905676,33.320761399830772,0.73420584969525238,16.859374120250077
0.0595653580815141,980.39508480317284,25.529845638631869,0.70865407160667548,21.718540483943009
0.063619676857212953,1172.8903460295919,24.718237465356157,0.81055704631030689,22.865933276823977
0.066118849515059419,986.57995170133313,25.892369985474939,0.57352626506725446,21.311081840119225
0.026464456757353795,168.23066911376407,26.097040407312679,0.80074883335781921,4.3728370290030973
0.074960710708256467,487.33490811142713,23.036892540930708,0.66953030354369436,17.4975887836803
0.033812839453692851,1687.1767695250824,13.952644986762024,0.77842165017633891,13.033151330481541
0.022244753370570788,1275.1774009569181,13.769915586056079,0.51804275444274916,10.831824998395303
0.053291148163488997,1298.2981002685488,38.567491475370502,0.70777723873302922,31.223070356678889
0.042255337031746325,1340.40651070271,24.460922787590519,0.73501290229206739,21.137601777317862
0.069787384587944784,1525.8060380790582,38.596165747155666,0.59644688128474399,32.653777621680092
0.068495088323858103,116.21696344289467,14.9073063313033,0.56283064438060437,6.062652765711487
0.039028333569362916,733.21676986522482,26.632496561198007,0.58481343635553562,16.778127779646422
0.077173963704184695,1079.0548705233573,16.231517600546177,0.65486348512850656,15.083686031101871
0.037455070288407118,676.91296659465206,17.595538183798048,0.54356456718723711,12.29479604421155
0.050903427753902872,1688.957746574373,10.901637362835363,0.9262939080783219,10.784954814268685
0.035357905434056161,965.14501717458791,13.568599322206339,0.6822473276731178,11.631760795886295
0.076162614202937795,1537.2551789187582,37.505452228875868,0.86403632112803708,35.295353805489412
0.029876469054921091,1704.0310337623382,19.645989744469951,0.93848770539898096,18.910838846971547
0.022694637163539741,1009.5829658069962,28.243876357437749,0.53633087600123264,15.090352487867255
0.046105823600182276,1819.1044877426998,23.95042395967819,0.79325126057074735,22.168026534271611
0.079542533843350222,1174.2478810739613,22.013537357358349,0.8921340890335463,21.316442632139136
0.07350063597529484,1700.5485976674436,25.956582740382043,0.78540549528502768,24.587163032071317
0.064916481167416953,681.18159118304857,15.617168338460246,0.69306175461083575,13.731501610954043
0.073447549452711494,997.63391706297045,39.658116955587296,0.69398436093707216,32.006906744731921
0.073606798381871785,1062.8220820091553,34.549236061115892,0.51615449870331154,27.526460930576295
0.051131501623186942,209.95943179214117,32.248438981945455,0.74057033808017381,9.7057492946983093
0.038955743109847576,797.10501340308122,24.062778910418572,0.94709434855408126,21.390931976768346
0.066320745926659277,1834.6753451033521,14.586313663790079,0.93141838668737031,14.509357836721996
0.059699675790065659,1261.6644807294847,37.61997574820704,0.51817965297897339,28.863170011149421
0.042419463732422599,355.01316487393495,20.241612021451829,0.81760865163326968,11.884605314304734
0.025668000083690915,677.71127121920995,11.503200690908013,0.63579419001361881,8.5486722599911431
0.064807376680941553,383.20601932539967,20.272110304318858,0.90634511903276149,16.859018603079544
0.035747630955371881,49.646263597145079,33.833710914876534,0.5203016355691753,1.8053649428997589
0.076208789032026755,1854.9209170080535,28.681262349646246,0.92114334590498625,28.064816231572525
0.034458234500341085,896.41465651374301,32.525157542345788,0.8768640847044995,23.38862292098359
0.02736547594468916,615.0701448415723,33.809061515871321,0.5528769720136707,13.059794452003462
0.069866760327494365,1196.9543831154731,16.358638332416277,0.52692095179278464,14.795571934500732
0.029197058997469643,14.628912586031273,37.713499482795406,0.87561844894712104,0.51927724761542282
0.030756098489464347,556.04421320162771,23.139688087611177,0.57009095193856074,11.862760788991865
0.055962967491250612,1406.0669313977851,29.170409477924938,0.7407041688391417,26.025588148318015
0.072473722450247871,1267.539546138526,10.069263177602259,0.91208518604541922,10.154089522588466
0.031786079942874398,1963.611895085071,39.801054952335342,0.75535165109719549,31.667974514311307
0.038619420374005689,1240.7154193160882,18.426891578924653,0.67875498566277082,15.898934256819903
0.066644290294470651,955.01174725546559,11.861893196204656,0.70025722468429641,11.052521991542251
0.078309585563658038,1522.8651263680154,23.747861246095418,0.52840272681674194,21.448874074794269
0.050044471172140538,1806.6557439281062,13.870901715461253,0.93593854461271941,13.660647349349162
0.028633850153075048,1441.3918934367032,14.569801304727271,0.63979438328648719,12.492992036053241
0.020836177262492091,1926.4224470987592,28.968484390906305,0.58521357125278417,20.234327421924721
0.033779361799931316,1564.0103414763544,21.787821747106996,0.62872128582817788,18.212350063456963
0.027909333067191261,1733.602876523853,37.655573504649851,0.93396793770116537,32.885479927272492
0.060659520416771445,228.20814236727438,19.574694838242102,0.54242872406960319,9.677713460534406
0.027309950277711867,1464.8270059875754,31.785403851517032,0.89028636822553153,26.193976678769083
0.050379795897237983,880.17739905473729,23.832982904647228,0.81852975248065141,20.829922555442746
0.061655746138573192,1106.2076048225504,29.798539033878363,0.8735086306215627,27.419918938265337
0.054866996553254138,1308.2048189647135,27.990860701479711,0.93915389316555331,27.006306527617944
0.031986539099603459,1939.6302334111388,24.183519182769945,0.87896959498259231,22.504446843497831
0.068247471570935761,1969.1561628632492,38.501832838733108,0.92452205807503374,37.556428131153936
0.062924427776948094,576.45649097581054,20.281409282648674,0.55712086555591389,15.414795375398461
0.064339040234932504,1467.5069948758323,15.317065037478176,0.8581048543251365,14.944808929445895
0.027863465093438795,1499.9670758705372,30.342821826394847,0.74555406233647148,22.976379080117233
0.027425228219020676,692.98572262609764,35.380226839237267,0.74457301778593732,15.785252172823775
0.075653753060390461,247.73954972844203,11.207612198197713,0.90451470934423106,9.9909915530229139
0.043854691629496442,81.893920571439509,23.488980652680418,0.93731171839102001,3.6751782406335964
0.038056921506856384,1554.6862550583571,36.774630690619787,0.81717724536943137,30.781736997026648
0.049315042721091995,979.39948363381177,32.488558567686027,0.71732227526230274,24.959191668166589
0.05977185276581494,1971.0803389898524,39.754231494928845,0.70538173605583032,35.098292445428896
0.0773373954228182,929.94691238730604,25.942414347917314,0.67385365575043177,22.491263155035373
0.037186773612923302,1955.8339581476805,29.79987156403454,0.66271956330769821,25.322461986694403
0.075488505758721625,823.15200438811974,19.074408434137844,0.67617807875799407,17.103236602231615
0.02149156948317538,1587.3643011199451,38.426067989979771,0.54038895586303792,21.615236968042659
0.053311882539609487,169.63854462366413,20.990064656696092,0.53484623836719725,7.1244734582081559
0.058038506700865106,1110.9234202755279,32.155321380598856,0.85094142974254017,28.74304621818359
0.026353844225045199,1604.1195739714485,22.094206123572455,0.70073280181410169,18.147675138389225
0.028420375823834759,1849.4033344397774,26.854567901889979,0.9188080198450792,24.871054690557241
0.045146859158978231,1645.1661812348632,31.593476050646387,0.77549945386727859,27.843904709105118
0.077973914728590901,73.941454402348455,25.268024552540627,0.51582919198298893,5.155283104520576
0.05576255319406237,745.40468261346837,37.212589807285255,0.57088550359286572,23.682007105124001
0.075981393296012667,97.396944627702538,22.579029637834306,0.59261890685585339,6.2213091752286296
0.068261654936778243,218.56458222911601,29.412153944299753,0.93908121097534725,14.097099070542493
0.048042896093317494,1350.6112573349683,20.270872999001625,0.5984169017682357,17.602091638010055
0.06708580695513125,1426.5163926233963,22.24470004693039,0.73209005432962304,20.699534873127895
0.021070207038619265,1547.4413655032527,23.201503247006571,0.92127961923808821,20.431355328411019
0.026548639805944095,1730.9130961113258,13.774210549368558,0.93973672846146084,13.402054753129311
0.06976571689296418,1478.8629369530197,12.751710371770201,0.6063621959225951,12.113651211325992
0.067809025299509704,1601.7431842132642,30.02469769440274,0.52210293968751809,26.121978704050086
0.033958444517986019,97.927419646558491,29.665532150291568,0.56912082464199132,3.1371358841174422
0.051846175435943206,469.07030088259717,29.887291426302859,0.52849781541615115,15.827095972935751
0.056360949242000649,1243.7955467504914,10.592993360280751,0.58780590849155134,9.9269133623502785
0.072064337226560665,1716.2506092496462,19.796405280153397,0.75585637161668084,18.796353953502567
0.056186429440323538,9.000249879318245,15.934295417775907,0.9106019583330387,0.54447681600893483
0.044754294156420821,1029.2586842326996,33.344542676320373,0.74174849766245299,25.341310594639353
0.042451042604430958,1354.5747987287943,35.818912041883905,0.78169530051458636,29.228543090433998
0.045552925182410595,59.214578257226421,17.400411316784421,0.5908402632242935,2.6034975540764176
0.059115861534798447,802.71111510677588,30.035474765439591,0.8602626293032325,25.595834688915101
0.072049437905139485,1791.2697627673938,13.880884103748233,0.77800500882751245,13.362596054866492
0.047233812924577984,1343.2256177117174,18.254575768051399,0.8888615731367262,17.535628713873294
0.034870373777081486,475.31672672119464,14.159634887002586,0.92697939815260288,11.925087144129728
0.034199741779854867,1705.5622592638254,18.505622997976875,0.65655534909046653,16.340565155993762
0.064760856814606776,696.06284681902866,30.242096420478337,0.54076057634094765,21.342730024699183
0.068994125805434625,1706.689342288119,37.30980730555757,0.60166803106255207,32.463877332892672
0.026316684791247498,597.88730223781101,16.075672237725577,0.69702870455412669,10.33552728742586
0.023993531417310691,1180.640501766298,26.262371048521576,0.92556214332101294,21.41388977454621
0.055666019825387103,793.88013549566813,31.041733037302969,0.67023942006803683,22.887537463037784
0.028770394651561899,549.65010151013405,38.587674054566975,0.8468479461494165,14.303458810586914
0.069479851427380473,1773.1151243437384,28.301814486615214,0.7432145114768397,26.510526851212909
0.038620080435444466,375.18736387898264,17.65320793082142,0.58226394669393944,9.7451187596979949
0.028632315978268558,169.62318247152618,28.76434470741809,0.64433035352905321,4.6066796440865367
0.075258228349247017,683.85387709132078,19.614734850340483,0.79393634826026838,17.627965504759754
0.029931903364116691,1435.2782952831351,39.28385172075123,0.80278402760820211,28.440741865953889
0.037083204940276129,1614.8632119525635,21.990284054909104,0.69564188606407074,19.296598186848225
0.02921680371152352,1997.4867401335296,30.562831622830426,0.60289052119795161,24.077649889333721
0.026929403819921299,592.72411402232979,10.696827470402754,0.8248580507807044,8.7278369721581424
0.021268880980186401,815.88390226256433,22.001843384042662,0.57599286872572164,11.68836200982874
0.023323724549855606,273.64255605925257,36.253228399675351,0.92150136133930693,6.3421721689670276
0.030478488256151161,1149.7438592460671,28.306823332997375,0.5845566105664145,18.988542573422095
0.023202915957630525,1995.1600745258345,23.318286591879293,0.54829056327463421,17.988375981297022
0.055468628966658273,1401.762020241317,38.078124983071774,0.72394146606442045,31.969042192053333
0.060842871607970389,1190.4256808267435,35.619531284416873,0.7337973191493623,30.0308471766613
0.043617827409921692,784.73818584358798,19.666470214688147,0.7286868116502101,15.921858742305606
0.03907946581712296,1830.5975205711095,26.336452061240188,0.69650037020247768,23.039739867678733
0.050271574221333805,993.83319226069887,24.69472768277388,0.94766670177332368,23.568519086751273
0.072500296534076511,268.733826626123,28.966075003445869,0.71882627570176183,15.10058424495908
0.071067897609332353,730.75692639826696,20.023338008762668,0.71507596133292395,17.416084608186466
0.022608503720767517,134.3333376955338,17.326150022976648,0.68979472822155263,2.8119120282122325
0.030889904575791445,403.95807537756309,37.380155057666087,0.53007158961565826,10.536201936048037
0.034204692266263763,35.337561999824409,37.716234984955193,0.76683048401732723,1.2736995277818315
0.03496325454993271,906.55983300032688,35.299686572859372,0.60258549750043211,20.342624178897335
0.054273959104566366,1269.0805299035944,39.346132922936839,0.78692404110307246,32.812169365477999
0.044975745542191539,686.58492475781554,32.349745773390651,0.52287505787681476,18.514377860607809
0.022955247195655639,840.76354301055426,32.940016856859991,0.94162419556385069,18.030456647639728
0.042416848307574292,1918.4185456891519,32.877702758879224,0.71105228555570243,28.361770057400367
0.05142517692305823,1503.926243149831,24.418228928269194,0.90353991721581428,23.402965064084842
0.026100314174222958,1081.7132738899024,23.693565835428149,0.71400252795482066,16.787727867218656
0.070007513227313578,569.08175022365049,17.206788284470093,0.5271488683583998,13.71441036625831
0.023117711987906256,1793.9935975459905,29.344575830778716,0.86999609574221304,24.668933953681794
0.075490512141083724,470.19423376131897,18.679604083070036,0.79168267835021044,15.936990630013231
0.025946788494792532,650.68546103335416,17.734252291070632,0.85179067140827525,12.540603975327265
0.070614497095865161,1818.1296288458971,27.578841222881643,0.69267643857899297,25.656614831152122
0.074159188635657028,1059.0841105701447,22.299471646751293,0.78707153491099024,20.660320006756514
0.078774240835195561,1484.6358988359534,16.565698263838968,0.88530305170847334,16.250127556198809
0.068121552816415618,1181.4895883275321,34.481680502584936,0.78397944929234931,30.559360853059495
0.066768652446279733,1306.8784180189903,35.81709757883128,0.65645313567615649,30.319257521961731
0.058548996559732863,598.76658302965109,15.03098559033343,0.79813831746478991,13.249948573481049
0.066739781274687743,482.74412325332582,10.225210983999997,0.80233438487633024,9.5052611757039713
0.028073132504788822,644.98469433733055,20.083899055881211,0.93226413312798129,14.962910112758106
0.052164082156858235,310.88312816684493,33.925325070422574,0.66691054469375111,13.457580789626448
0.050853372211424872,1748.6287305816149,35.175215987029731,0.69128679538135906,30.415341868923637
0.071454328647353446,566.49386650022814,14.149872103481478,0.86545533253417661,13.302286013743716
0.047767961935610947,1122.9787888287692,33.230077035491533,0.72759304163423355,26.335165266517656
0.043105369766021209,1583.948850282748,13.471125019282884,0.83145789190207986,12.941780400785531
0.058373796274226605,1567.6482187514271,21.701877704695875,0.70686925900411635,20.109656241507381
0.035987799050050763,876.77251716838578,39.958285450357479,0.59697281381571521,21.452655546645932
0.028386104657237413,952.51461717345137,15.777724696927294,0.83534172925145489,13.560778748429613
0.048672636441424749,1989.4034978700497,14.618907477328793,0.55901982613311951,13.707250130374039
0.045013362115693095,1349.194953958048,22.684009976403807,0.5893626485890886,19.042805745205055
0.03395419643173242,1629.2768862357655,28.590055779095842,0.78207124225289393,24.343927392788263
0.042050708606907683,1805.1079384384639,37.987023472397595,0.83627141008643135,33.512288154388806
0.041983546989574849,1575.1796724586784,39.424634365991025,0.90260954909051672,35.349521142944049
0.039649733864752727,370.35868990713516,12.089219097741839,0.62266392383715119,8.0365265190466371
0.042767844783615741,1124.3414674751443,14.13992552043716,0.54982591637024947,12.315129522849423
0.061144600727356724,203.78831462908974,33.722139216879818,0.93022099678518311,12.150816331482542
0.037812588474277119,1305.8442531279968,18.118964568125811,0.56949038960996412,15.326215551135558
0.076931475602920421,1910.698856375622,36.54547178519082,0.58895014201458773,32.562623762137221
0.074980881172290667,1025.4641286002227,29.903597716872603,0.6310982541013096,25.37947848089
0.048854625698004715,865.94498573553437,13.355344071420316,0.7382261093118293,12.209218389799815
0.039701672300281328,71.68550283632635,34.975878547720214,0.89727150471533501,2.7820661159454261
0.052126087389800194,1919.5490446584406,15.290691400242276,0.84224571022844008,14.889148816051319
0.070913629326417468,206.00536826031757,22.704861840389615,0.81867089922918579,11.933683935732727
0.059155240433606121,82.158186609693871,26.565547856779901,0.57883125553520165,4.5002775962560628
0.068263509676824638,492.13322300987693,25.022984472408346,0.66095718418668836,17.900819752896705
0.051963336563944404,131.06086783676486,30.584887468454511,0.71528221673900505,6.3554150939683538
0.057975057756057241,910.23568482352471,29.580602046077658,0.56634167906851363,22.276837356030843
0.037289336850947707,1032.1756025142247,39.761260165841648,0.6230433659570026,24.279015521052308
0.064093589738617451,625.1398980571679,39.982657276725632,0.63874994177877986,25.085822586842916
0.032144275587543097,101.92096514977212,25.493782079069227,0.55727428924806766,3.0216889130317539
0.061687887729109894,223.20073649845341,12.855972608825919,0.74760786135871593,8.749314291487309
0.071643144099553649,769.00875597985623,31.835298969061551,0.81726268843588679,26.879535952889338
0.027926170238092636,121.05690165307226,39.299922346497674,0.53146923416458758,3.2214313401770616
0.05686278443251519,1396.3794512198269,19.549791628870608,0.71650539579341732,17.996156906379678
0.025705744893796074,414.04108304962392,23.836266575127212,0.85199503787050768,9.5361804548655993
0.063542937696285606,604.14313756727699,22.743307744463678,0.83659555802860108,19.507681436088074
0.025069593129411216,788.25155435619502,11.542574636707881,0.86678289329843938,10.087253101413227
0.076156389362037558,833.21926613829578,30.167932936703345,0.70170828492677317,25.119876972894307
0.028244475802268132,3.3214153496010645,20.600130852054036,0.8692506871879373,0.046954176194210807
0.077532814754544821,224.14074199739508,33.623916238945071,0.60833888204642128,13.783842905970292
0.068053050565105799,1725.5291274817562,34.963602258459581,0.66236475263788186,31.21359991444066
0.055620920267981239,2.466125023816268,34.636923597935365,0.57936000938801058,0.12596635989049834
0.066957446277772809,1016.3347116257502,22.499979941196404,0.71036804274285736,20.121088886438802
0.067706890338985151,979.00401301441616,19.646370467226987,0.67642701008694939,17.492342416581902
0.076761623769039819,666.18832202127567,32.464623390011646,0.60841720238644048,24.079246270242955
0.035203001230351236,862.65404029289925,34.041683015281691,0.83830131915385164,22.851427956131548
0.055404553721498551,1561.1622750531685,24.737723391740985,0.64123104745024095,21.995612126949545
0.025702951853864071,1682.4074124299129,36.79093058608909,0.62276194856562606,24.616188152012423
0.056969942001447282,520.6970868305001,14.317260882356749,0.55890064888272273,11.204974540124478
0.030277478245567327,644.98088193545971,36.372063389768805,0.69746976581087683,15.87781364543183
0.053897036688346514,484.96570605666545,12.882856989156437,0.63633408297678584,10.436554845935506
0.054345830842030984,959.72680110213025,14.605765661638417,0.66617277860343582,12.884711479461725
0.047959109178873638,1366.5167153176258,26.015200398218809,0.60619876817924867,21.857623447430388
0.051357906530787367,456.50575092684107,12.025554405622451,0.84341997041895511,10.383712565730125
0.065835403400395273,661.4714841097333,11.584213042003311,0.91850150630962268,11.211937702203356
0.067954682990723991,1860.769235178301,10.015562324971166,0.72406933375499938,9.875446066874412
0.049529192934525748,97.138579693916142,23.089499790827894,0.78934929050337455,4.5464822229914246
0.05597560649135673,921.53921047913241,33.238716438766893,0.89022752447301767,28.979213389532649
0.075874174141406112,1423.1160831935556,11.045150508397469,0.94947333680014634,10.89001933145798
0.02718401531006737,300.90802311494815,29.567728193975661,0.77608241812842449,7.6791635398268276
0.027026213954006631,94.748040010963706,34.693819522485597,0.90040075994294089,2.3785258034578285
0.025262540714646106,276.4107432770615,15.040025457336133,0.90887371095003888,6.6221221683887359
0.059471797102431667,1837.6463870613657,14.405912044642127,0.85615316951343001,14.100583669491671
0.045116498047422765,18.51956364224683,35.824029208616082,0.70741912598289958,0.7291526251023478
0.066459284968510599,376.64394962270364,34.693738298502844,0.53651930019075467,17.148024253992546
0.060273884798515559,62.567025803289098,26.168252987925605,0.50711249994806018,3.4182776595178588
0.04001826549969429,221.25893512440652,34.575996378819411,0.71474028497731612,8.2126195895496998
0.073901992841692146,1240.2985732565926,12.782682322734843,0.72244154009057793,12.319298718393977
0.065751928824239136,483.27781747817153,21.834445538162633,0.68331307453833756,16.203252945392887
0.036232096454610542,1138.4241008613535,32.133926683191191,0.75567530808111405,23.954053986318197
0.041851521066323241,1180.3907655322523,17.7235587797189,0.74847321648699217,15.769570975857533
0.038866398812255773,1698.8706661795582,32.569867433006578,0.87647586846471182,29.708355806947633
0.029456698917499979,9.4827858237478413,25.125358131724415,0.54889569646801806,0.16399177716452756
0.0288670023525315,1706.7389186847336,32.507979638446997,0.60132994974749543,23.859366493425192
0.076167647802544647,1238.2381728539481,23.940389135719887,0.85685224053183362,22.887444509390903
0.046274242231925194,325.48697220991517,21.037130206654528,0.8815265902506445,12.644436081870767
0.04299918936664459,1545.874776270568,16.575676494358969,0.94767089612939048,16.241458155512142
0.063781142520642681,1710.9830835811715,16.251380243050448,0.89281040737418782,15.890739087250925
0.053179583915173995,508.52696750831461,32.544724317141885,0.90045455318254897,22.145711888718452
0.076168399210307727,1837.5873618053618,13.567310441018815,0.64145657418345714,13.091593179457165
0.066818089634563524,908.91486059731562,12.579470503328354,0.68074773530421939,11.586262425872485
0.048762173847472418,1206.848908666643,15.288740950663904,0.6206382971692479,13.525219875692502
0.042581568408849572,1969.2990672352873,15.260395343617656,0.77283472918672202,14.532878298168649
0.079197892695459321,723.07215727839866,34.693228684206993,0.92246240939316726,31.506303101732648
0.063065614160218608,1626.3186916402258,21.955198704226373,0.65508839893022797,20.175582008134146
0.077071679600230467,636.79823565691925,39.711653720814468,0.75065080184665256,29.042352618045879
0.027108714633022481,1598.427044482982,14.116337733718371,0.63333483370406829,12.247753968795411
0.071032020751446948,1201.4678377252849,29.606194770809299,0.57640998819771838,25.322356830651191
0.058224433039472459,432.71139045080287,23.461885216037516,0.587833488418395,14.79688933282284
0.027315300700106755,828.05218757847274,21.787545300912221,0.52607540504215844,13.165222914438681
0.055295479998153235,635.27126872712336,36.252525971622468,0.9271820853541658,27.939464270854181
0.061165781906326933,156.21678616072776,39.26786937485199,0.68129582382843334,8.6994132172930527
0.02073816115331617,59.669540199394966,36.185768763225362,0.87535440140094867,1.2501935437137295
0.04725907771050479,692.9573108143619,15.76902037105399,0.80659826271036095,13.7317769636268
0.069523970671779262,38.068295634973161,16.623937636268021,0.58636452263498839,2.5452207704286742
0.037721541520645392,330.97551516355009,29.682216372851901,0.57895801096058952,10.121896052760366
0.047512884907913069,1450.3666417017375,18.672507449145751,0.86539469067974517,17.810134582915222
0.046538847624073593,1416.1824713671758,32.041753923417396,0.61912026977879175,25.702268267169419


==> anc/competitors/data/v6/photosynthesis_nonrectangular__s42_holdout.csv <==
x0,x1,x2,x3,y
0.041444508909528568,120.29693938988339,36.939019911314318,0.55013994339428851,4.6801869829867462
0.042332519530416279,1422.1507031092706,11.011841215042907,0.87232230857999049,10.715596182624472
0.054560219740517196,1829.9650029653831,17.041402339504408,0.85782261913982794,16.572468015003292
0.064825513537038165,532.34548211493427,36.027953433782329,0.70338969923840133,22.818302644454246
0.031076441079047959,459.24960863197794,11.95070581632177,0.62208310553618751,8.036409344890366
0.055076338771448269,1022.7309135434035,20.701939788487792,0.55244354281714669,17.279675538356798
0.05208634068070718,521.29101192476605,38.353079484327104,0.89604289193989062,23.365396662720727
0.056149530113997467,1225.635658080846,12.386566872432923,0.86812739108469872,12.049308065105052
0.035849819575571922,1294.3615098108241,20.998683843344093,0.59495566643894937,17.010897508054253
0.020879886816367696,1067.8048981373888,15.062336284855208,0.94364398537536531,13.799286026492808
0.033899538247343167,1664.6178487417276,22.51999655226771,0.65258701305805644,19.11718162283595
0.073362492730736723,1554.8363872051814,25.743918485421723,0.91923077114570495,25.168394270676721
0.073738462572521798,619.32644438576176,22.733230354397641,0.52634122602171662,17.547094171127078
0.024112763203799233,8.4520812432160586,18.599672693710197,0.86473056186795183,0.20349852839274105
0.044242790659888995,1307.5928566426007,15.865898207073043,0.77296351565708954,14.724522785150432
0.07096204005703019,76.820371632729589,23.294224739754075,0.61310740599328772,4.9375098232275576
0.0787560454873798,1117.8883441754504,32.11692445434381,0.80584818969761784,29.283413751578898
0.053433546674526752,308.26835118304194,27.145353002043908,0.57990353348655765,12.244748440317448
0.039027088221258624,202.55525001980467,22.156891530460317,0.79499351282962061,7.1956594949713777
0.055999968178303133,1204.8598303596725,31.148088836107497,0.5828640304971866,25.005935175806364
0.071807927182722817,257.56442160307216,15.484982898925759,0.72487064901852016,11.018038114397877
0.030073329227649187,1880.65642156072,34.869747171452062,0.92653860384802855,31.852771587186762
0.031638767279160165,205.76557717189115,39.538986046176746,0.59258341497389,6.0628149735257102
0.050860603870908662,444.57716629787171,35.270888494861886,0.92709873247541186,20.527786037130678
0.026038709318153094,616.18204797510214,23.120446091551731,0.51690330474358559,11.096886267658881
0.067057350728191883,46.728593855017039,26.964533787631975,0.64138539959185992,2.9989192923691457
0.046643773131201542,853.41672128014602,10.414617138082985,0.82221227565705945,9.840144096008915
0.068727299366810296,335.95093923791677,18.450285851319023,0.54677106745265358,12.221314277606156
0.074427404418935056,213.28339529770446,32.472610974635387,0.67168662427734571,13.015607643588895
0.060760647328234926,1910.4199845612961,16.407144051963602,0.87696636227556435,16.088645456836655
0.035988953312174866,1568.4246912770093,33.965971650840814,0.71969081138291391,27.015024790342753
0.050346758939043799,559.49959057353294,30.346921616742357,0.54539813687200034,17.445304007942426
0.039691910390545961,361.87042571957596,33.87494152974898,0.61459896160079042,11.886759222872326
0.061159339575705032,1413.9156569300828,33.928814784453543,0.82076253479698058,30.859635577433906
0.063293185592806459,1334.5070854461603,24.983507109709272,0.50892864553478356,21.412589204797211
0.071123861339477817,1846.8115170320143,27.575406391068885,0.78163285848307273,26.155351899014477
0.044100159252342327,1853.0722358316575,26.846750008168804,0.87762454476081331,25.439567816936545
0.066505168613325769,1487.1192907350485,34.626830159421651,0.91796853145741908,33.245854771347076
0.032678726821715944,808.54768385054103,29.262480045816403,0.60661772089909616,17.052912311984997
0.046293843991938963,913.68966379092285,23.563113674604672,0.84849083369911671,20.599994283222141
0.032656218180086356,36.280896237753439,15.999687069766452,0.56347781312225542,1.1461878132342609
0.068889611026221362,764.57697257007123,22.904977537316682,0.92920199471387088,21.813299854161979
0.06816638128259328,278.6808371978384,31.863969811039237,0.72842126900641824,15.218184187657027
0.063094763918922242,13.465370940859867,14.027581422497263,0.61355039003621947,0.82944971295634529
0.039469299946794531,1570.6676619291036,32.859523904070628,0.76161469154420935,27.586733055830841
0.06485405788661619,701.36927219394931,29.431973377530991,0.94309104789064513,27.14556626195116
0.06442822626386395,1068.9718383378731,10.126221433166712,0.90871669616103823,9.9721043597639198
0.068643573502609787,1066.1419061646973,15.754292759792417,0.78189582392207024,14.920879085357399
0.036830310498151775,1862.1565102663851,17.669777610110184,0.50790953566192409,15.456831495670302
0.040972472018976525,1796.4911995878272,37.805575555034686,0.62467091606566927,30.034895073078982
0.077043299931636694,501.28312663792894,36.434094429597053,0.55873204968627732,22.524705608450972
0.038165529017190156,1734.7108615852237,19.49189963399597,0.85296739127717713,18.444594242652865
0.036550904736834686,1830.7168724907012,17.313140073959939,0.68556905717742733,15.781600697993142
0.027843045557458281,509.12284386049447,38.685757637406162,0.53860772605167184,11.790628311261411
0.060144123556225879,1148.3681573415899,28.70421521824138,0.5653197774045251,23.459163496204287
0.022550737111415836,118.03257804084465,39.080096671049787,0.76425640763020697,2.6174280411598652
0.077137713243383116,659.41338313901497,23.199750778430598,0.68877338089965301,19.451333035826728
0.077321993783572796,909.24287338681495,36.23519413690002,0.74246984430155183,30.316225935723271
0.075771342040389975,561.01760942078261,31.800538457666747,0.75086717816253357,24.023008913595181
0.031803715846125284,737.57787675197653,36.609659262820486,0.83418954366499676,19.67033385569329
0.024515930794497608,481.435461146666,12.245050942747895,0.78804324254360103,8.2289783364973292
0.032455996589136352,861.40813270443141,14.189577891174009,0.69704708358292677,11.661489279757911
0.020676918230809187,6.5815496692662734,18.075761832637262,0.61572334279449237,0.13569177342453245
0.042776502032082893,528.64455750122261,10.539809375765417,0.56478021776129572,8.3875470190152281
0.064965415060096135,127.20370918963053,12.253839327875458,0.60638304626651507,5.9990554298438346
0.059366298668675224,1813.0631496024616,30.933742208215666,0.66457368357778179,27.711002478101687
0.022217668265246415,308.85110430739712,31.709680409279567,0.87063782847438731,6.6348443027803734
0.077170256354397893,466.69220207448279,36.37274082249121,0.56512098826397206,21.809971521192562
0.024763096571235585,1326.5708328613232,17.589768719749213,0.89614361582375968,16.009210384712244
0.064376614399721102,1457.6655479001645,13.406018153279751,0.67639065514536301,12.756550358804761
0.04102158191996523,424.74027975429783,10.870188778263323,0.71513818180136912,8.5353269791988122
0.052879422044930985,1324.1754463181376,31.931585405090615,0.78938074612047071,28.001491706542829
0.020898995833457296,1161.9646642886642,14.809165415635608,0.82474619728639065,12.490669641445017
0.072873090134672219,1406.7418447772345,37.186504028302792,0.8155494394896784,34.060504665716877
0.079341284435529957,212.66785327719083,25.232824938268621,0.5173434866380211,11.831599315419121
0.06615782415993092,684.14485255066324,17.809773129642661,0.71114783288545957,15.484054911026902
0.052032719326736143,528.08134892415808,33.1449446223941,0.94139675283259594,23.874380318379085
0.04074930905076983,629.08208265818382,18.797745102151779,0.93337527867460579,16.71220502387288
0.032955484592311603,1095.7160039026203,20.934847131105784,0.83781311094072042,18.022374908941622
0.072124151130252112,791.5875543983426,20.142765216843944,0.67031426454888932,17.568262314684549
0.03428053982018707,260.35487444294847,31.245917891327551,0.92052487786443438,8.6611297452165505
0.023980784874564582,1128.8509118457403,23.841478069946135,0.94964381122285046,20.566627109673185
0.071788662756179705,1677.7774818217392,26.409398224431545,0.66066987808539146,24.321248577831497
0.021924429103289563,1875.3089296035294,23.549537949058497,0.73587529514464323,19.143852854951859
0.027806251777616947,570.53802933297357,36.165603323438432,0.85483450715654641,14.464876828960941
0.076989011971292334,56.972103611138138,31.841901228608805,0.55000039743185491,4.1118555716214171
0.05864795392766993,1093.4033178165816,23.773638535079584,0.94238261562444703,23.030029452863314
0.056124424132608583,766.97832782790033,27.315571554526016,0.75017651020076137,21.759105885404974
0.072641941824037132,208.77603823792222,39.362416953781405,0.68126107310858575,13.087915682593133
0.057637992229120583,1928.4614669647876,31.691289508241852,0.70023633041406486,28.697344441901798
0.04576125475084443,1037.5300530143836,31.78472346032785,0.50954478202975284,22.210120685530015
0.077567319948814592,1968.1983551458231,24.402956815145295,0.81950864083269837,23.622471804616797
0.050306524390472979,1750.0002391869675,18.800873438221927,0.84806711301763016,18.090043469580696
0.05008366084884476,1213.5069686631884,10.864311928205623,0.50488130535949305,9.9086727678552826
0.033312766555879246,254.93226740299991,19.797090870157991,0.76181330703276395,7.4294667178823763
0.050389510849982694,1042.7111122525312,18.051916736033107,0.74069070590345487,16.183879666114574
0.037061154555772344,1054.7712856783237,26.314288305950726,0.74995189600745604,20.58704203667277
0.033603752621068912,523.55703170515653,32.928385159279678,0.67650896700361618,14.146584614475254
0.061710042067470536,613.34864636429302,14.06134188788976,0.67548610116271424,12.184264733857965
0.05077353840957341,1512.4622309353654,25.697368562890318,0.5361964453500585,21.723063666221751
0.043515297129577517,855.59277581633285,18.181105392683389,0.61867981000891703,14.593658080887845
0.056326248764514197,1639.206888062427,20.634677528948934,0.71035022202487375,19.178320613765003
0.020625027507731944,546.48414721546271,36.84935885466362,0.72172949981488155,10.187932659994917
0.038765609932857548,64.865679742874605,15.020816578403128,0.74349625217146131,2.3977341057169288
0.069919757504021851,874.2815168607865,37.73975746647433,0.91002128657073622,33.930974286464718
0.078072409674719151,6.6631607576417284,22.901220921191811,0.74285133525386438,0.51713677183899753
0.05643022444183228,196.13624022488742,39.620042732523416,0.77146352417093711,10.250413950346839
0.057517042045783617,1945.8557213338338,23.862718958070708,0.8467661576160479,22.955116358487697
0.069045157670443502,393.17640887432236,27.463972105891507,0.85810725696302725,19.83295931974838
0.075566267278301055,1924.1508523815633,22.161912157891177,0.74652215988890624,21.24082485566456
0.056449655014418412,457.50800911594712,20.136134611154713,0.70501583117603794,14.571285294855722
0.023388158323840405,803.05326096912495,29.812735818993406,0.61432340930847174,14.000729193803615
0.039049874791657939,974.47112570148022,20.225085768915136,0.85358701141856008,17.898023570570096
0.07118943508270574,1351.8247618717132,14.902701033158849,0.60657332929360197,13.969445226677061
0.035349482819156411,830.09245754583822,12.455008558050681,0.80596638699763767,11.134047394605172
0.052268040749778907,1890.2371619842877,17.340988436618801,0.52813595006151282,15.901656257385168
0.053843500200562749,1595.0852551745859,26.406222368652365,0.8820745929264231,25.175127269451728
0.064127701200621917,1774.2378184538559,33.872804619839528,0.81685441405893222,31.640547121784579
0.076538897272295167,628.21334447610161,22.103109833896767,0.84216730320562139,19.888722720608211
0.056195240902754059,964.26514332509817,31.222262820847593,0.87507033366332398,27.630720805891468
0.048535002461317443,1130.3644828216886,30.712903719567379,0.59466352185699001,23.541071278940052
0.021780848310679134,796.92926618250897,34.589251036764395,0.71657159346110688,14.430169895782713
0.028818742952326195,1179.0580283422378,24.689917456584627,0.88659142718855999,20.901398499548769
0.069097908857310028,1719.1073059712346,33.172689816914939,0.54987003661176193,28.967463276375398
0.060400315362447568,972.32900997826221,24.43422084426205,0.67153722802089844,20.722866831739498
0.069933765418176655,149.56008475281868,19.190767929196099,0.63455522661817843,8.2134617395038205
0.077050067083343277,950.36981563037818,17.32421957880241,0.92847238038767599,16.958626446841077
0.021014346668159947,1027.9282653413316,15.809373376671374,0.76619232469677501,12.153743936598547
0.031267480086991636,584.95109424556642,14.778286224839263,0.64784443139656345,10.220153390307999
0.072449811204168851,204.82046850858725,19.534280501388405,0.83258345199234629,11.813251670174839
0.068090733651746616,1155.1583995814303,28.638778238538706,0.67588226029763732,24.900325439396177
0.034267055009549324,412.90748619019382,13.067023419003625,0.62916273545786461,8.4400105428966601
0.062836016101185208,1572.2858186164131,26.021158523256311,0.63825972773911799,23.395269379408692
0.047071890626687138,1209.6403634942837,14.732166639109696,0.67279468683369348,13.386013759594512
0.050048820309502876,458.15997072669899,23.816365406023628,0.8510997226163054,16.854535382592552
0.043414419618971835,1246.68868093524,28.848891115634366,0.70788118346333018,23.549997542448494
0.062962356348452111,1881.7436071985474,38.657450219306995,0.65957320636842864,33.999317968404782
0.051073981233216222,555.70796915391202,25.450517263459286,0.7158351488392054,17.48241746030245
0.066019785169821127,1987.5905385778283,39.435265591085503,0.53038445334733775,33.892626749788953
0.046610796913985841,379.84452970923968,36.251352875450984,0.56745636959172208,13.938573552635734
0.032316640019463438,1892.5257895017958,25.301536180883218,0.80834397701815119,22.72607154910968
0.065624556982277926,540.17802854266824,19.326159591701739,0.64676714281843628,15.255290361595241
0.035163365571996952,1612.5975013199179,38.392833190771704,0.91368521763032606,33.998682284378461
0.052116741519627793,857.06206772815779,17.938381806352286,0.55475589427946237,14.71799043619235
0.069725624899188224,1002.9302611343543,16.347388499384802,0.86267719206701565,15.721279715036408
0.070747237092057574,429.18115930146229,20.075044522957164,0.64030352179168104,14.905341310088525
0.022616999066766563,1972.2716676384723,36.022032847533907,0.5981406795583043,24.314429418238749
0.07729488113171834,1318.3384615920047,26.518593183918423,0.66399697378756317,24.02758457290339
0.02768931462115079,302.86057406237688,25.469162753529449,0.70272260487053717,7.4656727669260512
0.056722201025447089,1325.0590755427972,10.87527686482056,0.5821372400357826,10.205282370542198
0.04511485425519321,1984.9894008082968,18.915602333336793,0.53793412748647862,17.060398953417774
0.046578499039598972,798.94610039884537,18.335288376590007,0.85932349979203793,16.489575634501541
0.059521641228079056,1987.6824847237856,19.897741173920224,0.85429852152948738,19.346677321575278
0.02708726735790478,211.50818516338666,28.349536877569829,0.52904623338848722,5.1830562712765316
0.028178331406727385,1203.2559497394452,17.916378634642381,0.64248041206016038,14.234087357811173
0.057055564848751864,1793.6771411470811,24.697932935929117,0.70168160700907822,22.756688668048334
0.041339067925000569,12.328606450260127,18.46713140023698,0.85414956546962539,0.50756097160790881
0.078264849346543056,522.75884855220056,10.39279289730019,0.69449312105652894,9.5124370313816584
0.024150275040181801,668.00861749573608,31.494127059769305,0.63089488194151133,12.85807127247941
0.022654075527592223,1520.4736263094096,10.660399929639539,0.57987381664870719,9.2380142011320139
0.028185220997285931,901.71953939897048,21.614738133322465,0.78417134472436278,15.891539823550804
0.050032159624762637,845.30909053545963,20.737942181831738,0.65499361114078902,16.873556187331229
0.030974526683655645,511.84444423660437,27.040760024528645,0.74707803311765675,12.886670969933663
0.063808035699620388,1924.0102103352276,18.257087519635892,0.80479432734749168,17.676683993622561
0.041732742493462205,1690.3717124425973,24.505249948189771,0.94201046183089432,23.80236025926035
0.067330945155474928,884.7578673388083,26.428922993300365,0.91835765881026932,24.959463140680903
0.077691417020160955,1403.0836452394212,20.299856810827553,0.83947012590643599,19.609371400288879
0.040664001929148937,1257.1553805838698,10.381793123396562,0.5431364709076606,9.4115607464180417
0.04453281485832563,67.40056065175915,28.92451146024294,0.57590797690509965,2.8676912798173761
0.059294698162820847,199.13404392433475,22.553789983600041,0.52803465035378627,8.992933886207771
0.038071973925409869,1422.5021215224015,13.945322250165578,0.82668697299768956,13.207098125321458
0.026320028189270123,1596.3358322740694,35.990993615264784,0.50724865709260092,22.751203871144646
0.063615696151275325,1201.8941541939394,34.695766442850299,0.89011555024017164,32.135578060004057
0.043800212717786807,1977.2710436890743,33.011712637671195,0.59463872316299526,27.721419200427636
0.061241320792988344,1690.85609252015,12.128955786872609,0.88583019445837041,11.950938163065521
0.053911207333701375,229.41574719521273,10.557837754131528,0.54621905020917649,6.7962004883078313
0.079956766892621906,374.35718294238063,36.095560291228686,0.82276258246697598,22.894753118000391
0.049507364820734284,526.90529673690162,23.6655216103611,0.84100762112459904,17.710731265616555
0.033971025440767189,1847.9511875103572,33.789490668980307,0.59648506232608833,26.209347909314126
0.046799591303982445,822.87636150084541,27.353110095242762,0.76405527302569642,21.214019438578219
0.053408912451037391,314.76896461139359,30.949981203295877,0.52847485365531865,12.670365015301313
0.037551361824391311,235.94957068888166,32.602319940775971,0.58293554892588006,7.8284959635646398
0.064570234172325922,1720.5112591013738,31.061028221224646,0.8232584997553023,29.21817774978269
0.055603377833792794,1183.3668925193274,28.092734935882941,0.66534169905667073,23.651214185476046
0.058605753758088353,1862.4899586359672,13.06979950812152,0.71317557508081142,12.598313036939608
0.026568207199026431,326.7726245620737,34.557448848340911,0.81652316254239921,8.2121003906807903
0.077051699324292483,504.15877940463008,18.64564994662387,0.64716079364726631,15.198859567442399
0.046986401556393664,1548.9109027101426,26.587009399745948,0.78203934606484182,24.010403968715519
0.022858520824411942,497.41965628533637,23.126128537946684,0.82203595775903593,10.010530004366727
0.024613801176726041,992.94356531331402,30.015316823626442,0.87316883632726083,19.683748596400378
0.070227713476818679,1251.5399851282457,13.170681831889459,0.79958300520156222,12.737989142549567
0.031307297137457418,1308.8156028164472,38.802305941055408,0.54017622863982395,23.748407869996338
0.069536809644216782,726.1548038098291,13.168068222557,0.61961704514064309,11.799432652010479
0.069836217991340904,1784.1134329839756,34.428053387788466,0.58871768349643194,30.394601949044119
0.067125510277702777,736.07809164249602,14.55023495286801,0.7535920655223014,13.335509082148056
0.056116709949789748,1481.7938159453474,23.537551840121495,0.92298912871032246,22.869422449856319
0.056254525445799328,1695.5292586593418,36.636181873556211,0.81482258327293722,33.322806267958768
0.036140941022346794,1269.6053017971421,16.098102726769898,0.76838081423845184,14.536754031028178
0.022504566328805736,699.46009895356929,29.405602366993808,0.7276099758539345,12.959426172040075
0.062639294029046014,208.39605455153909,16.058235251103262,0.67767301782081479,9.1489361603048778
0.020894775604094598,1878.682287106529,28.111682490728537,0.66435211521590998,20.542353827732793
0.021280714187528343,443.67756066176065,25.183643002660688,0.89385265839575423,8.9221527005965626
0.058401448332097108,340.14403986613797,38.572899056975373,0.5748897955080865,15.465013474857836
0.077081895595767586,353.48250233319555,11.789328491683657,0.88776912689333365,10.961328463575452
0.03358331488579322,582.20123204983622,13.382511813816418,0.58220518390584675,9.5605371383557944
0.020428135754607401,1168.2292969358118,10.407651418797782,0.66923666197173715,8.7380770102817866
0.071722873485856084,300.18295838708053,36.28234185983829,0.59000060240031682,16.185488281912907
0.052306034409217855,1510.2550442783836,20.711115392542531,0.51951189930190567,18.11968532574231
0.039736313011267836,1117.2366197309236,11.714959898905402,0.73213899404090432,10.787461683944434
0.033677318977207729,560.12125507805922,30.380867011932729,0.67278791770016677,14.516753568633508
0.060192416836726964,1625.2457006229174,37.589889805312183,0.62766671382405237,31.860480373307528
0.068649657558468191,1356.4905125423902,37.718363538717512,0.54010367871326215,30.747688114658622
0.079231841743645642,1811.009927494883,38.003934728444435,0.55269584176920505,33.454315455466975
0.03729121166131695,1042.1247560735812,26.941887405318031,0.54829839219735532,18.881826489246873
0.076447060930657576,712.23543260911401,39.584689318706836,0.93175411788115459,35.194320593958523
0.044035051473817227,1044.6811822321768,32.865557169840798,0.57587624497769885,23.049129301317866
0.021191973597503994,889.9727954135941,14.519903244967749,0.81503907310053836,11.348637886792783
0.029734137163296197,519.12294678049989,39.074999878999705,0.51481551878923648,12.552998627077121
0.038957142793101571,331.33484023668825,28.927508098856471,0.69584561307558146,10.902254168399171
0.025348324015823622,809.21264455483174,31.816969937284032,0.55087590622370508,14.767479588052932
0.050483243828144078,841.32693580589785,38.945876746573674,0.52814134575413241,24.076806893125003
0.024233071489745264,1550.0483046681859,21.033110541006401,0.74792497468541408,17.306063737360208
0.023223279631716647,897.48862691620195,13.62521231831437,0.68013817682104971,10.354963833098248
0.056840126482737022,1131.7242045858657,13.067020829959702,0.563260306550184,11.889641282448459
0.023726358060613361,483.55747005588091,21.421955098254486,0.73385807255548818,9.4738228866299394
0.06740518312585414,655.51186215366795,14.184609901087239,0.68463366482469423,12.599566634911175
0.020337326277901899,125.8640906013766,39.773649545389034,0.61210189467478038,2.4949671572487162
0.022240217745554968,832.12756591809534,23.595233483825623,0.77933132209678946,13.99959376494796
0.047808046186134462,1195.927966471279,36.756109482057241,0.60713393085362366,27.130858175851564
0.073126973796303604,933.62903255155368,36.224463428109189,0.80426591772772393,31.121634380154692
0.028199343991413078,1178.431330737483,37.810096609544374,0.65168238378428156,22.212588972430972
0.023731061023294975,1894.2445171950319,13.652707426894132,0.93435527205156543,13.286735807190503
0.036187951675124272,550.07299745325474,33.332596894978614,0.61563987415215105,15.099658920114461
0.031183261868641166,790.27499477944741,22.606067453187784,0.89546291559654279,17.784925158613632
0.06307926570236598,1443.196346305097,19.877106202810666,0.5698209813948133,17.97475921178582
0.024747867312582276,1009.7843429227282,17.219500343293397,0.54911812087722645,12.099197450605212
0.05701598269105719,25.231737448496716,38.406607843131084,0.66520465108286675,1.4203510584914913
0.022074551769955278,1688.4074004295969,36.581894752283233,0.71858483994160238,24.124190495216833
0.070760893997932325,237.64872041066099,31.9264158026667,0.61421596008966906,13.215380027303441
0.04277547706321444,1955.2763992716596,36.188169236139075,0.8672118702472098,33.269996170792297
0.03081695225567143,1372.8601144738743,10.481979330744892,0.52035608392818034,9.2427364416990994
0.048017243615573767,1337.4249942890983,17.172050067532304,0.87401561735334754,16.457605093747375
0.040799598233618006,409.94160872625019,13.915753340510065,0.79610458412530039,10.413175633108789
0.04376723789244872,1158.2683354480907,13.46416072738444,0.72181613658405441,12.356309987926373
0.056160213741058423,961.69410941105025,37.527019894052103,0.59504315709331634,26.817016335831575
0.05895508739125388,217.6399393936581,36.560947195665761,0.9454542518043465,12.478311625549152
0.027191190345170566,369.6868753981546,10.402924608687968,0.65685724190738148,6.4469735496844516
0.05060382122257262,429.3947189548428,39.002376307100306,0.89544111519675373,19.644571056400803
0.071546096920409294,1514.3382217748579,26.791200711524862,0.58840035561361326,23.984494211114921
0.058495694206409196,1347.1254963951174,13.179592828897764,0.80520343942958517,12.703954518290029
0.05728483772872929,1491.1340269796408,27.183725064279962,0.66095396438657017,24.003114347589641
0.057901102157367934,277.38859353543165,28.267190012330396,0.5833824979939688,12.20092257907578
0.0259656976362635,1488.8761348915489,12.784293725806627,0.65289986115969278,11.199022287782041
0.049858760362632211,683.5125238639514,27.38844836554874,0.75402508246028965,20.180705533359713
0.070130840002403091,1419.0165956927358,28.181385745541697,0.64617279927667992,25.167133752447604
0.065196191591852831,1896.1984026070654,30.378561556457409,0.81684389042284344,28.779152725538491
0.059316367400725115,1672.8269858160945,36.220723482624251,0.59897824875822059,30.703590022655547
0.060620402695471171,962.35961663838702,37.969671280560661,0.66117057010468827,28.625520446617326
0.024977364938076278,882.10734110451881,31.217890594621576,0.55549899638108613,15.386105640830328
0.053181085076870596,1286.3081779589104,10.363203808724027,0.80369938758104853,10.025267652068747
0.068766229860558178,1020.9859331464179,39.42814710987561,0.57861046959225171,29.997986191095347
0.065648593595681162,1494.2073552709901,35.840261802978119,0.87978901752337346,33.717349757111407
0.073638437061496101,456.47144721779176,11.062011133118666,0.82129761553797276,10.257069987359374
0.072769663102679183,475.27903339416213,13.312184206697474,0.81251515780336758,12.093179757754221
0.025391478575918933,962.38704900352491,12.874909398261654,0.75926756450119903,10.81030102288206
0.06155135183588388,459.50377090539172,32.136229156577045,0.55788936010158241,18.052600269171052
0.044080309827400452,773.37602328320361,11.460675973053791,0.74844600484790358,10.330749513941361
0.039799515259886502,885.07971014127577,32.724942389988414,0.56057807370666835,20.396819157662222
0.036094393635538,1808.7307568282185,30.157706857244897,0.92456181207768184,28.493079267839494
0.078335766410300045,859.82837717159066,14.58744385116773,0.7753289234273153,13.789850690751763
0.052321282522771531,1791.4569307819731,37.207492700487037,0.70792243196910842,32.261895127220107
0.058452184398458673,748.9060668831213,16.165673996520987,0.92942342882867202,15.560053599693584
0.026997263414497069,693.30995923007686,23.196956423603964,0.86083541723371182,14.947931779954589
0.043539342333843475,1498.7408661887293,29.715969332567305,0.5230931552134348,23.445620583304237
0.038375107593560963,428.17146170913566,25.575593227970447,0.61758137998526574,12.18792480948423
0.049721038962251995,1705.1390900147712,34.238546741453433,0.69997548807178811,29.511022934010619
0.031943589007516232,1207.0915564779098,24.311990057377713,0.56742047692624487,17.756033912197484
0.075021566961941566,1234.9749977145755,23.478943465346873,0.7123030870194984,21.591455456244393
0.049916334721368694,340.88212891624227,14.221118288479985,0.84699090144605771,11.068779491263943
0.067995688085823319,540.72119710154175,24.010558708937396,0.69836217361134745,18.426384050361648
0.078950428302764594,441.83349674942042,39.107156302179,0.67186673945208963,23.416262650978489
0.067492965368168456,1228.8328751245795,34.496884581095202,0.57357886823013027,28.265481978195918
0.043176658514583299,734.01209373792756,34.354533109762407,0.54136467890527795,19.649672953104211
0.067488438328834097,1216.2924722397529,20.288297440021658,0.67180137340433532,18.51785848723037
0.051275930656367569,1660.8242983294581,32.229092040010556,0.61880660572211088,27.313148918398515
0.025721371618899928,1485.2912217132275,34.06781214253833,0.84900209216333122,25.87187665214832
0.020383933742464347,911.21611105490751,24.046477328436922,0.90551300765223897,15.749430619255451
0.03790132915502005,1560.5684065523926,33.460304332680792,0.93176813027746119,31.105956315408267
0.027016092761059155,1755.5983683753013,38.409624539697298,0.81055451644707388,29.36568889996143
0.060312410025967628,1397.4949211451728,35.580220671943827,0.68049361369946326,30.194839963304691
0.032416669736349997,808.16273447607693,17.116709887628033,0.73106503023649916,13.369520533273011
0.07072462087599872,1395.7478140834371,36.496802775262402,0.82161243682992235,33.440622563466086
0.062263802864165219,1420.5608806704324,33.84083109949291,0.60455772657628148,28.488413707853432
0.041800991693797016,1063.7336697958062,15.371805159463232,0.8199046794694822,14.176768440662331
0.06993350164684746,1229.399668817955,31.36129297749925,0.72845142287699371,27.765118535392034
0.036208347509205416,1358.3466471748584,33.390371462562989,0.89577740176346832,29.031441095652344
0.023831714979294653,60.577855545920215,16.078340574102327,0.67931919315250178,1.4008022225656633
0.042609754141868059,1587.4770959801338,39.139166344126401,0.87913578327021713,34.715378694825141
0.045769094971040494,1396.279305371942,39.426595539867577,0.54267508382628027,28.713179992171249
0.042251789830419176,1696.6059143655111,19.065881318484529,0.58997048541929376,16.92187239031378
0.043896430388285113,1310.2230440024082,30.504473998658426,0.86932617419122871,27.285959752187885
0.050525206643816212,1853.5171631699245,39.997373485231549,0.82966969931296441,36.131404756361292
0.023075121169607915,163.52712665051251,33.738529570803038,0.66726488743346146,3.627961201759883
0.053294279207245582,1847.3865656734931,29.946062044077923,0.92411442893808982,29.025262395861574
0.028311493514202774,1385.2131351539788,39.08763980391798,0.76305916685851993,26.333928935884291
0.035107890832516198,391.67231463764421,15.719880229686659,0.88184109729907256,10.870989584760203
0.028344734958895924,947.49880599071878,38.62113987272479,0.80214699035544634,21.50818582353109
0.027797027937353842,960.54306750994715,37.501002088685816,0.92493887770616157,23.662991456386266
0.03875459746134241,1409.1595842957261,22.054587257100515,0.5250775461834557,17.906063469781387
0.067274764442857321,594.66919531168844,32.678748991427071,0.89476622071021938,26.883282731547453
0.04585763845490487,328.11463776972903,16.284267078138416,0.67243967467845844,9.9418515481532541
0.073200791742978055,1830.4213974311829,25.70171022780017,0.93051398175060163,25.292752991728751
0.047110931246309502,877.22842539129692,15.663935662480963,0.85644849057342265,14.532473625639287
0.054851018872264429,1072.4657544449651,29.936682169027677,0.52447479565295985,22.952980063483711
0.02062784198748065,1655.9109550611847,28.640817276788038,0.6638630968538749,19.66764667186175
0.069098116901962811,515.12864529959552,26.595634310137164,0.82709501590688506,21.19840010909861
0.061932444867473513,1500.1013486122349,30.940503217676582,0.68784022587129789,27.371723669952722
0.031393023616210942,1286.9708364815929,35.947569480823589,0.907376184904786,29.055717931584994
0.06432873641382604,165.65461898435552,37.433005176783119,0.88934217905897661,10.230582161982126
0.058360013678880607,1362.5417758109045,16.411419255338064,0.92335332620596355,16.098217323651774
0.030388723765390941,1322.2633186991495,18.087152565061089,0.56954445005924559,14.538859101367875
0.02791544125076293,1717.0942157531563,26.004572201815073,0.78259960675652618,21.96535742896921
0.054582466167469063,1803.2884694386996,30.491073790675436,0.82667997932894077,28.481084941406689
0.022001960807364836,1184.5838920892757,10.378391473674458,0.70828301658840354,8.9953852509790906
0.038033309332840007,1350.4110011183207,27.065853193927143,0.55553248612350659,20.78542783431881
0.073895737337784054,424.43881042684239,36.227970920563699,0.52550381715788264,19.884624654804938
0.058998245190501619,335.07685187466319,37.656009046441227,0.51012968480798149,14.948382785169589
0.048597072697628155,1167.3624115594816,26.850996476068129,0.61801206080941562,21.709993139214731
0.038117253116773178,514.25369069098429,38.998180712782535,0.69108366489816186,16.103131322498907
0.0673764558473324,1227.2234548356669,31.812740737412671,0.73571772900394006,28.017822285620539
0.068529544842316326,396.12770182546006,38.560042563166235,0.86829229501182237,22.801276118605841
0.047282097756165507,1253.6500497512411,37.501101488946055,0.74992520944516716,29.894503598009273
0.025362238401499943,1966.243590985302,14.699062291848628,0.78725197824151394,13.611850539308618
0.04449337516379151,1655.3465279014135,23.469439033252129,0.70793694272133378,21.018122129963139
0.065636072853329522,1798.207377776137,31.132654966242804,0.70940483152370426,28.49685896495388
0.027452734165244897,1090.5559182816928,18.947165620347569,0.62295055222067297,14.157917255032975
0.063506626450472836,945.30923897068249,28.339842314517789,0.85176813430091458,25.537452076254116
0.078645648253678091,1514.3828890069576,28.447386023329184,0.6534792277625413,25.943686965394381
0.045241070639387079,698.11691378318619,10.922829451800052,0.90294628561818513,10.42438744141969
0.074879184776636534,1140.2486452068247,24.071657148596216,0.61434056706856144,21.331712197676627
0.066021011311851674,1822.109596335622,25.547801340527712,0.83122247720340536,24.491134748045027
0.040567697067590114,374.27807987427218,23.558564657280954,0.85474990617668034,12.91012097361701
0.054127441450455518,1943.6992198219132,39.115463625631847,0.66954443507534456,33.820577216073303
0.031725131659894913,1080.7202584389206,17.778587192154522,0.68028074744385225,14.427410473060648
0.039123166453253283,842.11093827004424,26.802541157409092,0.56741812262514979,17.782144584391144
0.070096618134497621,526.59958619084034,25.550885252024685,0.63655950287745078,18.64011140295823
0.067277411812095109,887.76959848092088,39.239158773777305,0.59509366515124773,28.599479669126588
0.07136382523090444,1316.853313109998,26.880220045648418,0.54113385185682517,23.34100403256987
0.069270245237931169,1815.9638171636511,12.423109404841597,0.85481814140527546,12.231830004771798
0.060730885060537754,807.16483346577422,29.019555270802048,0.50200666688924889,21.089466450839637
0.053348633608192364,222.67878395408135,36.883093085507525,0.84131392069534905,11.118257823913556
0.027431061992654562,1420.0848553105268,18.917391960515047,0.83581101524041634,16.819109008584142
0.076745201527524551,207.12313861212439,35.161941765619297,0.71555783530485007,13.501767101537521
0.051527241004486066,555.95186055601937,33.250497460705247,0.86323830449202843,22.363788106409515
0.042261319211188482,1825.7205859055643,18.886524513367135,0.52674258976725163,16.702609857884038
0.047928184338655325,1503.4508372457512,24.020182570544769,0.74929170539761902,21.680855953577911
0.077944100776717776,644.21961958511929,16.805790527447407,0.76750280358109235,15.257457054796914
0.067555024529095065,1420.2232410847876,33.161182563227484,0.63176894231060798,28.66420575799777
0.030301834204753339,1866.6025651941418,38.15122796113392,0.79324247838869999,30.652935065524279
0.056216514610771776,1859.4104871517366,21.634129863004809,0.72772337404942844,20.301766969120433
0.070740478043887278,120.12607185527679,33.553453991567181,0.66580998353755783,7.7255227523410639
0.025519476437533144,1048.1833078407005,27.666814423294344,0.72083608112853192,17.794739072290628
0.07485237449918053,332.92260150029216,25.194122797848774,0.73006697587740987,16.489076380999489
0.061418307641990563,1635.0435572664858,32.695960922164602,0.63601432490662957,28.563340321719096
0.07744691860863509,852.23465485767474,31.571465700612201,0.60678028643577231,25.35342898991285
0.055348804130158732,1863.7104952769146,26.125368548853167,0.84811924843636732,24.919793834676192
0.029282162152025483,405.76658424323273,33.578619083755861,0.78664038758615096,10.791357161771879
0.021201055214435958,840.96582977035791,14.338957469018489,0.59762598709276504,9.692827439129875
0.051852202270762801,1831.2283606205028,20.161483055911187,0.8211591996374481,19.282711226577163
0.025535390693128147,794.20359925540504,27.896762187609706,0.91236679487262706,17.628257837759111
0.058698837891878297,1237.5904358117361,30.244022536107899,0.80419833654572126,27.089819304569318
0.065419861623045236,46.598117611278632,19.286202100830899,0.86915372808013736,2.9773228406405363
0.059106347694051875,1237.4630903937434,14.171316818082898,0.80806735963397447,13.577314303928594
0.043394579397352903,349.22825488676443,18.691786296938659,0.81896199559655969,11.657304681861266
0.066344162141509747,698.55906013465255,23.879560444659582,0.84987883104527384,21.197307427376458
0.047316913239000266,38.683308758114876,36.89890237324088,0.59759039157300542,1.7935026155036062
0.066365171996607575,807.12678677719202,30.489707984527175,0.5087619517969223,22.492019561181394
0.028986610867532299,1306.2418982747697,25.58685272583989,0.50307223724395789,17.77333138621956
0.036877220926724491,941.72470777920432,39.239308928658431,0.85205272124571785,26.532155562919218
0.027469579900102247,567.52242804691753,18.708915281767339,0.73752655905987607,11.202052508479341
0.070457094411649851,193.76580754853933,31.61515864111372,0.65634331214389618,11.428611475198238
0.076619729649890833,10.500154975345177,38.467836046203558,0.65300601881296028,0.79864357865875513
0.056052414028511161,1379.4525284341805,34.421006463732155,0.58220443569906155,27.862947947150928
0.044957839245283689,602.9584687008454,24.663375692969787,0.55807020524376116,15.505575454169749
0.065496898477505547,804.91988568483873,34.076708905927461,0.77463717565193058,27.396826219166229
0.0624993587478644,352.21015437685253,36.414346639972209,0.87992450954588697,19.369782318885814
0.040963976920860165,173.5775965833941,34.768922025022981,0.78336722713162188,6.7573004839492548
0.073701411136318645,388.8607367679686,29.205470777150538,0.56483968140736418,17.430780979510899
0.044457289515214174,677.21713630014074,22.009761976972538,0.6483499706137581,15.833493110585056
0.021936503066150231,510.11590635479706,15.684731688748267,0.55723035064584747,7.7885856053595699
0.036799321701524466,519.46184488422205,11.592982109529968,0.53168673520385412,8.4538587776703586
0.043068433854469401,1324.4975917821719,33.696189409414288,0.5795139775175322,25.25735862210832
0.046305953451826282,599.82110066612495,31.447819115671681,0.63676154907046945,18.381818028339936
0.044826100369776634,530.26322168233548,10.71403697240903,0.56577120685394688,8.5981256040448777
0.063651390518761869,1643.6552008627027,35.297085405217331,0.64670544878378078,30.768329376150128
0.064761615491444782,193.59809266580342,13.328349102117814,0.88056107538791806,9.5939065176705878
0.071579742748608524,1415.2948313438453,14.657391603504486,0.64803935940214763,13.881610790217849
0.049872773635433881,916.55189803125143,10.239784818623892,0.51668920301603216,9.1366591096846825
0.071046929627309255,1761.8820740710946,20.882346768803195,0.63255980562053571,19.552425852699532
0.067697849264840737,1015.4751851044084,20.839561469876209,0.5847663340498398,18.139648912644269


==> anc/competitors/data/v6/quadratic_positive_root__s42.csv <==
x0,x1,x2,y
1.660934072833945,1.8586732614912123,3.8236117390582218,1.0576176173923972
1.1583176596280784,4.6329885298199942,1.9271892700849045,0.37988982020530865
1.7878968798670738,4.0158231594418217,4.50508755702963,0.82142876965605904
1.5460520435890459,0.99764784948249718,3.1722374661280144,1.1456648399059417
0.6412660218314743,4.9866559602690792,1.0671185378598194,0.2084093060232296
1.963433527455134,4.4564001093848535,1.1467339765499036,0.23333505254370288
1.6417095529855295,1.7775879703881754,3.6189294211836569,1.0389528966670658
1.6790964579154308,4.2660346084742216,1.2782477139893513,0.27077545421521931
0.69217044901331881,0.97888789342122284,2.7828171571191951,1.4190162454428703
1.1755789068433506,4.9959712871340738,4.9629851416791979,0.83093151600532966
1.056197036348872,3.4955813124794162,0.51803422130002774,0.14209603587994862
1.8901474832729028,3.4255625700145864,0.57460910853900615,0.15456020315399116
1.4657976801209969,0.90698327142859736,4.9688806186872796,1.5575937314498098
1.734142419906245,4.5366502950348133,3.1308747536037447,0.56716703790119727
1.1651212982409966,0.63049776442011241,1.071094889833309,0.72567527952687738
0.84085808267716533,1.5837262611851617,4.5378598988934211,1.5649709797503311
1.3318771805237521,1.1435984382498576,4.4617113505746149,1.4506434806990742
0.59572588415626293,3.9954557331149836,2.9129018590011886,0.66342879848586989
1.7414467579888731,1.3919190224580404,3.2980641343734045,1.033387362913929
1.4474965986830972,4.5978720220889837,1.7293423617539436,0.33977342020358886
1.6371316101280606,3.4532106769737059,0.72733863367402318,0.19297245052206988
1.0317889521948025,0.66273219722613297,3.1755542400088896,1.462339307409944
1.9560470365923548,0.52443425357915208,1.8263983694124335,0.84149122648470698
1.8396816819832966,0.73246062656479516,3.4862947099715837,1.1918562269095057
1.6675752456106427,3.2266632994147746,4.263103295791705,0.90134344353308415
0.79195806177795136,4.1066681488673691,0.58172244761463832,0.13798154868423965
1.2000815055905512,1.5734876928232482,3.1807119860857731,1.0994723285136212
0.56570564868084317,4.3223397931538283,1.5407624285908352,0.34122592981932653
0.73143423810132169,0.75754373068967173,4.4324982405671065,1.9977384525031789
1.5245734298636819,4.1043373413875432,1.6414902795282282,0.35351792724691078
1.6171432338617258,4.6750794357752614,3.2484655995593821,0.57891781587921254
1.9512645986513151,3.9744877959697127,2.9909337804032514,0.58469423892754169
0.98873803720722786,3.6415435279038673,2.2827492502666202,0.54593812046903512
1.0556895590523032,4.2709109839492241,3.5492934361990733,0.70735981735521736
1.2043337169137118,0.68068084796179895,3.7659633562194523,1.5081772915941893
0.7842070386264286,1.4080194982357492,3.0512200789372406,1.2694669147879321
0.69488225800320746,1.0621565568753939,3.9129000673313934,1.7287465623865004
1.2135573893389007,2.7703894558684392,4.9253768419682196,1.1740574026045021
0.84036402357632611,3.8533465774798001,2.386725745553623,0.55275624194051121
1.5047209920237656,3.3350533005937941,2.8156237334848888,0.65228429068143468
1.1557278783084961,4.3300899489287072,0.55611445073545962,0.12430600077794393
1.7490172940867561,1.1984584659849089,4.082128503396703,1.2230653519914305
1.5503976530033736,3.805794913708227,2.841035301706972,0.59989678961677706
0.96854996207306154,1.3686867089100685,2.3358264366225434,0.99957335096855671
1.7483897020928016,1.7184143809301011,0.92332383390228112,0.38584119749375562
1.7071465362452027,3.6945711377658674,4.5034538975392877,0.86955550785126501
1.0812175685452616,4.9109215320440684,2.2775325801825037,0.4241586970572464
0.93249215589536616,3.2519462268968131,3.5716171919414919,0.87750196170184547
1.5237432559624633,0.74525141746083023,1.1721837036566785,0.66599307930265161
0.70962872541396471,3.2733903646738978,4.8269733329346467,1.1752041008317937
0.79986230371266243,0.69057748211075198,1.3029879281982391,0.91567049072116946
0.51104340462650821,4.4786557011506769,1.3979389680477068,0.30174426437241908
1.6803865662532076,3.6931022829527933,4.3654228725097122,0.85186278703561258
1.4972762848880481,1.2790753089012645,4.6066223486386901,1.3781669667559899
1.5577480679395026,0.91274452620889135,1.4546633338548562,0.71681068383736679
1.6710935465329517,1.3258995299614353,2.6141039967867257,0.91541613656332754
1.1883736633075099,4.9101223079938663,3.8007270705327345,0.6665351894566528
1.3531117939293407,2.5635228910632044,4.4526458021486075,1.0991885847876437
0.70969549719148617,4.028364267536336,2.2057371276678737,0.50298113850537296
0.67179511030396011,3.363837539484996,2.8265876908224317,0.73298773222477409
1.5026044426857075,3.0758591748138682,3.8377238473388071,0.87428397390303647
1.2066443092146988,1.1530861459927237,3.7901118949375792,1.3577677031267557
1.3478541597217832,4.757110041011428,4.0233205851173821,0.70494604477640777
1.6474982861240384,1.8560418463162307,3.0647021838868689,0.91234868911623912
1.4520774800008862,3.1010774711339399,0.97076793562148844,0.27709038758788579
1.3303691009869938,3.6489917506507976,4.5678798089511803,0.93386404275741119
1.3388107411181203,3.42154919860389,4.3950764269446267,0.93930055801971812
0.95592514709391829,4.7326748436298329,4.0914384611824985,0.75068498205528533
0.54622675185190905,1.167975454640261,0.94938114722328271,0.62825319644523314
1.1550760838485434,2.7875873230112393,1.4197881518664315,0.43199617210835151
0.82187700922929374,2.318154758333447,3.8462016429844335,1.1720959208180508
1.1127929655869542,2.6337592826717815,0.60413042561875896,0.21063407777019269
1.7801046099022493,1.0364788678898509,4.906510851682758,1.394415980883186
0.85090922879801112,1.103425744427444,2.1971510616005632,1.0843973362592101
0.58745411253359903,1.7513399560156582,3.7369064016087061,1.4390797882563251
0.92207583803299475,1.8711707169237408,4.4940698981961944,1.4150357175708099
0.94039063665002542,2.4255644615660747,2.2758344966753703,0.73106283275143469
1.4928747720903426,3.2494439616648272,1.9360961986984973,0.48690504081281322
1.3355482285119176,3.3558310283821835,3.2393350800421103,0.74462178093444609
1.6758473136596201,2.3531490346350661,3.1144521818662283,0.83133285638015164
1.4964703104910813,2.3395239924291369,2.3411298993115874,0.69326311637570903
1.1095802921601057,1.4793283701363289,3.2079864014046882,1.1597321292554221
1.7210305769990519,3.1473781178405371,4.7092161630492262,0.9756868718430235
0.75045937986155586,1.9266841009275706,2.6043811548196842,0.97867206366789694
0.53406810970079066,0.66226925424813665,1.385339813377841,1.1057714571628263
0.63507179116346268,2.3828001987058718,2.1974269229735173,0.76587179434992236
1.5835390258946753,2.6335970379057665,2.2734814216690338,0.62693093356881746
1.1928158453770812,1.5151679069189494,1.0899891186179893,0.5125602764449021
0.74190766855040269,3.0760606990495205,1.2329217524954972,0.36812680450805851
1.2515671626550453,3.0459735519436442,3.5805293302715477,0.86678546303331361
0.72846815406975263,3.6590098149966712,2.0276498939400622,0.5036508988170213
1.544480562616604,3.4157681699054452,4.7970427633511346,0.97475836234124025
1.1692344133610462,3.4359487543446421,1.5961853541137334,0.40792774989372926
1.0715318391447237,1.922963683208194,0.94516027297170035,0.40162825775638306
0.95226813372181485,4.043444998936792,3.8907705335011604,0.80835205378660402
1.4454238896783327,2.9711497261985573,4.4646622336304151,1.0081869255467788
1.0427189158300856,2.4413818783095054,1.7515101059216953,0.57581469172895505
0.63147487897415155,3.3170561642347569,1.4093964574046509,0.39516598537790393
0.67700885318077297,2.1229580050261445,1.3359476069198923,0.53724236371659428
1.9428464968242718,2.8073266007304118,2.8490553561493055,0.68763137054000478
1.8628710360614105,3.8151755981699913,2.6078748856104692,0.54076638336191585
1.5495607007161243,4.4888129902566849,1.6674792793454041,0.33315854130969136
0.89880494218927942,4.6447573878283626,0.70327902645241869,0.1472194682884447
1.9537645660215859,2.7663481633239466,2.6667110314682634,0.65810195745018074
1.6681263559486919,2.8412380163325608,4.816995564360238,1.049146498033821
1.5753352837384935,4.0994168484372642,3.4363364033869845,0.66718964458352059
1.1740422532156831,1.9150281128489057,2.729779504828783,0.91366844059486807
0.90836234276773853,4.2682206305528085,0.99811433313327247,0.22324161008560714
0.64458644323024894,2.7236374093284055,1.6359633074731428,0.53333557783049201
1.8539035948157625,1.0213552595087076,1.8264827730854423,0.75463041344593773
1.1836644347504166,0.82426616182824664,3.9416159867325544,1.5095682098149534
0.80354504719284547,4.2889694496775839,4.4451985876907871,0.88851834164822563
0.9589349362259787,0.75005562608095055,4.5573883410489726,1.8237489084452829
1.368829353412844,1.7627514626014515,4.9305587371283934,1.3602606437200939
0.76515917440884751,2.0035851822569564,4.9206500739703962,1.5446924895366159
1.7849214261385633,1.2784750033621721,4.7884960974559165,1.3184739335562685
1.6377792947528151,1.9125201641089515,0.82319963226297976,0.33456984077801749
1.5791944339264052,3.8421165502628853,1.1200709116751233,0.26307767328779191
1.1481395596626556,0.56607279602031846,1.8700993691421481,1.0533207447244934
1.4409632610536649,4.2222804103430889,2.9880421432900768,0.58920583776645674
1.3761469533691033,4.3544661060855123,0.93640049917465684,0.20213156112811725
1.47476990233223,2.1751770793619669,4.3060863101096416,1.1236353997053194
0.62666648170983363,1.1912580457728565,3.2754028058478908,1.5254328421601508
1.1237111032559144,3.203781835752864,2.9406398103599223,0.73063020745834895
0.56242126079283872,1.0385265013920244,1.2439009551528102,0.82719469336861617
1.2409862288667783,2.1421371248521366,1.6396496348008882,0.57433296298363623
0.99479181849917797,4.8129313140543761,1.2214041124201613,0.2417007518199718
0.71678628329907035,4.9795901266263671,4.3336992100765936,0.7822176298150032
0.65510445158382746,3.9744720110956351,3.1290253702754818,0.7052897526240679
1.3814668582665681,1.899326794643448,3.8080824238383504,1.1095417155736427
0.75588945280532915,3.5944927212474163,1.8321478830951157,0.46436387336047658
1.8876801775651959,3.6743286446780572,2.1706368668972473,0.47489445135000841
1.3715917095505925,2.245287628236424,2.321847339919402,0.71862678680642444
1.0203047068022557,3.3839988556377172,3.9200673728481568,0.90918209613979706
1.3863732372221251,0.54827440239054304,3.975588444535556,1.5071729127707083
0.5342058065445463,1.4407594637100867,1.4306608738131428,0.77200726279465248
1.9378388198621681,2.8628973633526753,4.7369248553214458,0.99050451294296271
1.2234551554143502,1.2368808691623314,1.0429490184965888,0.54711896373192204
1.6741028408754293,1.2465809054444015,4.5325493709063363,1.3147158778580552
0.6240949998836578,4.2633693074760703,0.95178040542414188,0.21639152250270655
1.2299874962572406,4.951098512076225,1.6904291501808999,0.31653418248126186
1.2360604915317814,3.0018624261280178,4.3091534123058066,1.0129745402074843
1.9067396824624743,4.2758137889677101,1.3077143255573935,0.27268206372472148
1.3575920785641131,4.9564474894682267,2.3610556908948643,0.42652972974906062
1.2102341015854308,1.1371814985594861,2.5243668497485681,1.0489240082565283
0.90046349463784037,2.51710525964458,1.6036653786044435,0.53479281231291032
0.99735349601382828,2.2665772212886397,3.6961034060119395,1.0991189738481011
1.2810086037073067,0.86022177640783259,4.3310059223099167,1.5333762754143276
1.1583671904575701,3.8989857775763501,4.435588129350073,0.8980312679676713
0.53241811982049558,2.4520056229516687,2.0269496558145241,0.71549171323223137
1.7394378862915367,2.6119712038568057,2.8888267742951648,0.74066542632770205
1.84424115775965,1.1780283821595807,1.6178288173954316,0.6701835643465176
0.71037363349791616,1.3141699350389064,1.6015842569756544,0.83858049170132964
1.331054215308574,4.5819662997029678,1.2256432828336585,0.24942074683526863
0.66286361170316532,0.70092090038425492,4.7300855486338165,2.1944102534945675
1.5083601395597175,1.5478352822466781,4.49594972872511,1.2880097327583067
0.92185067575851254,1.8142669864153775,3.9981142099746152,1.3193052478089418
1.4891339520378526,2.7058889408071387,2.8294768457947805,0.74237501743779211
1.5904919214303239,3.1390032785665816,2.7077356198034233,0.64911639994488102
1.6529712378764856,2.7198048913279997,2.8838554978212407,0.73341122779447832
0.6616114189338449,0.87851900550596906,2.9145560610969019,1.5374470369432758
1.8740177677064118,1.5965035432507109,2.4555338811396066,0.79541238785504675
0.84532098634232122,4.2961477314314358,1.0928967480143035,0.24279125728421919
0.55611883426426967,3.3691491521530659,1.065487337908412,0.30126687337007219
1.332278704087225,3.4211707256042345,4.7851237213055748,1.0051987672110221
1.0563834257936582,3.5159146490810973,2.6691384181385773,0.63717547351241577
1.7446846146986197,3.9330635856778806,4.7894248620733499,0.87674839331512266
1.7123772080964528,0.76148816774651307,1.2360959496954949,0.65588768154911004
0.97570833923407307,2.1497377321967557,2.994874484179701,0.96791735524715783
1.9293490926046175,2.9278734586775541,1.4347276400819267,0.38986531190206536
0.93637675721017799,2.0230541748379673,1.6393307275697069,0.62786267483196168
1.2725856938475717,4.3001549297923392,0.63524560442530453,0.14177756921792883
0.88394763585140412,2.6715762886428229,1.0352898983309509,0.34755323739654231
1.904065355073445,3.9588241525672063,4.6258178343313805,0.83396838134728379
0.74691172637302716,4.3340698259652601,1.9468984616704927,0.41895859535593277
0.56736592908849348,2.7715616730657411,3.2365814536156621,0.97369920803656196
1.1526455900045569,4.5929850974210744,2.5925635939517284,0.50137625701396293
1.9885633460837555,3.1420577324164127,2.3020306036037521,0.54480338124797822
1.837515899382371,4.3262343447517484,2.8934874110573068,0.54340370565456941
1.6229120291854238,2.0326585801618595,1.3425752507690367,0.47804324980812002
1.8361887363177873,2.7446763133916834,4.9487175433380948,1.0564135589450105
1.8401699595467949,2.8913496845205997,4.1823854091673835,0.91438702294953611
1.2782875405796736,0.97240872153231761,3.8372658472918189,1.3934959294053511
0.97389357774618945,2.2934862801569329,2.6094168365627861,0.83890775675625884
1.658018648166482,4.6280195264825421,1.1879470495685118,0.23662632269463912
1.4924918947516417,3.3387450816413407,4.6429963622310551,0.97002053335820682
1.0604865933105652,1.2987796209663536,2.0362418032177745,0.90259966718406148
0.64170000209227296,2.0248503602432226,0.72548010363620197,0.32484608999389292
1.6201844170235389,1.3622135434821492,2.0408165456478291,0.77808824930942277
0.89369077388429696,0.61170409309357643,4.07505663723148,1.8203865034798616
1.9052197258006689,4.6735720632681197,3.3021893524469368,0.57280947861988341
0.86145586250852713,2.5169329771559217,3.8787736313518684,1.1153176693824247
0.68413689861722904,1.8839078258935378,4.0713592273806984,1.4243647933871844
1.7466690081873593,3.1931473620098147,1.4537957498624416,0.37738283080777701
0.72992647493674112,0.53291505331857036,4.6570249224193105,2.1870869637694876
0.76890246223660863,1.7510994797036623,2.4709532131416765,0.98503424337991252
1.3990741872812653,3.6636505956450165,3.3755614216887406,0.72219188389031397
1.8118430612561967,3.3519639788116833,0.51038947664033896,0.14145068058731017
0.79465199857185986,4.9181267639414097,4.9701582428503013,0.8842449068728746
0.96548550935014221,3.291609693461198,1.764033736838698,0.47088128975315857
1.6661072573617663,2.6487764313247975,0.77928397943069849,0.25371505008868062
1.957739639091451,3.9264465343280346,2.5621791869143129,0.51849891370914092
1.2511117793035136,4.5649754238382387,1.0806352573191877,0.22308377781678412
0.71584625382687617,3.7431317602325822,1.1854701957090907,0.29954569692784733
0.52090443156230237,4.8344505059722085,3.3452726586359458,0.6468779868254132
0.84448404499828289,4.0190232683217975,2.2681732620660497,0.50975843068422411
0.69773332667978161,4.4006064721786693,4.6483360256974775,0.92162104919863053
1.5164880104192862,1.0134683203263672,1.9362042257363152,0.8441645310847945
0.68274875694279669,3.7958607634720449,3.767810577727555,0.85967994586316254
1.2594948974309494,2.4803991478731588,2.5749474356970845,0.75141422950811043
1.5413936534643298,2.9889671108507385,3.4697808550817548,0.81680596992733334
1.3716749138313535,3.4434608426706053,3.1986291052219569,0.7215239594542957
0.79966347749008637,4.8641680251750623,2.627527877415492,0.49921033964668754
1.706186789273394,4.9306013664423105,4.7752749258099669,0.76564460475992047
1.5731106944237025,1.7970271046955737,2.0422113923973013,0.70336311606083202
1.6084760058733125,3.8018907384706226,1.2975597556217267,0.30256328630259122
0.69658662733596988,3.8749259207087086,3.5514232739592271,0.80113563239279861
0.68563070547551686,2.0592178759087196,4.3070340258855895,1.4201095443171508
1.8913438265097615,1.0574139868889945,0.68114182972965698,0.38248624628028283
1.0963672907374109,0.68426132128573891,2.5233470979020627,1.2367905464205333
0.95142303767140968,3.9980440738813035,4.5161946035929681,0.92568460086301119
1.2328760680272999,2.7036488381760764,3.8732837851529038,0.98773035333414028
1.4942963191453735,4.9349307627271681,4.9631347242393273,0.80801883002939667
1.9334348855704548,2.5923805528714388,2.8913621521875967,0.72418887230002527
0.92966934032308246,4.9006264058322806,3.4699807346051807,0.6322390736197453
1.8872126439680406,2.3520920098732692,1.8611612651206766,0.54923842819809099
0.53728923707938447,4.0715696775198769,4.7639101984969656,1.0300353929541797
1.3327970634902371,0.88168672540324433,2.1485096985044132,0.98126969050118495
1.4509626675216276,2.9995776956199376,3.8232982070898287,0.89078205192763948
0.65884610562612989,4.1092690414357591,2.3141309185358687,0.51982459157729188
0.71050939559586901,4.6611575024894991,3.0281851852834971,0.59559167110658429
1.1286714789744559,4.2016239077784423,3.7390214075969581,0.74200180102803315
1.9493478682147725,0.66636827240528396,2.7902036828810943,1.0376180880920747
1.3940638298515593,2.1771605358803039,4.5818884710927881,1.1930792222111135
1.8995348324003167,0.71914312541233072,2.3868544456751462,0.9475340524151924
1.7065413734194561,0.99177031001551108,3.4118230916449632,1.1529229668335954
1.2010724023329373,3.5388753290036785,2.0406309498502435,0.49385644118050226
1.6771451738782812,3.7096618834026418,2.3367050070395585,0.51157698598310608
0.5267551759654816,3.9817430723823186,2.4802254870509857,0.57860934856281798
0.66371599514860247,4.394554466250483,1.0661315824052835,0.23431100660967008
1.7441429223241045,3.8274416081442943,0.91275655576553016,0.2170156575139606
1.6952256324877426,4.1039221644798438,3.5037046541604107,0.66891585783108531
0.8489611129496506,0.72033669420475666,3.4498298225437352,1.6357478412063338
1.2961543858985802,1.5554081769858437,3.4830937139454288,1.1456322460689845
1.4090237310500164,3.2985399801886057,0.58894900404211259,0.16668067656850774
1.8016084306640168,4.3615638708117039,1.9694607920230096,0.38903318546142263
1.4046607360080885,0.52025056222846611,1.3901443126663862,0.82672174888895034
1.1188573539105204,2.8158320395235741,4.0016814014480557,1.01321775317518
1.061276065110774,3.5477932971397874,4.3728368062825851,0.95800893372991203
1.1388231295602649,0.63323280107875946,1.6100616975176629,0.94308120285180619
1.4778965383699614,2.3061000089902457,3.5053212148159387,0.94622681461820979
1.8012359476284874,4.5303569662266359,1.0821326155622351,0.21967575457137684
1.1808453231144496,3.5222576398513641,1.7381863652077101,0.43116261219128077
0.87175934442703717,1.5694626351226879,1.1239452330503878,0.54882628486528529
0.85499354449637166,4.3375150833436074,1.7758434496965314,0.38082731269100134
1.6190214203651696,2.0661414053428144,3.5363144630717507,0.9716929772118853
1.7248531451358655,4.3400510201482678,4.5964710958336363,0.80288878931488106
0.6579171197811875,1.8452464300350748,1.4113508356588369,0.62540216611852684
0.59983828543276729,3.1564411289741705,2.9393556572782362,0.80735482572351402
1.3916504956346776,2.2862303048652532,3.6562599555954454,0.99573013443123193
0.71925986628904748,1.7367127283978017,4.7881511081850459,1.6413231909142962
1.736996285684512,4.4895090297734113,3.2452721729922822,0.58874765565487719
0.96550201088611165,1.3441715687277109,1.647981189623213,0.78424457618267041
0.71580789945671397,0.88165216056093398,3.3146517061127132,1.6224383056950626
1.8814557087311754,2.0386712234554718,1.9422102275510729,0.60966103180466769
0.74829758410291725,3.729376164387054,4.8925777581126848,1.0785101176410228
0.92708012350690328,4.1334422268932673,2.298542608236366,0.50001016966501899
0.73042009278808795,4.9943451653004418,3.584424743424564,0.65495970198890019
0.6732350954980324,1.8336292565502421,0.60452412056041316,0.29724660320743984
0.53172202450466011,2.3357387800907699,2.3002765076063989,0.82854240737314477
0.58309311374639017,1.1156957511333183,4.4379842599513024,1.9632938458778637
0.76196220640377899,3.0869236833036511,3.2460234999496063,0.86629714108845213
0.58007289894076308,4.9891101676831271,2.4977429887818934,0.47446509770960998
1.3867157241664567,3.6539645455429635,4.7117187474607665,0.94824085101182598
1.5210717901992596,3.1784577818601729,4.3429296926625316,0.94184746900657013
1.0904456852480424,2.2656609181480731,1.9499705322032221,0.65449484720420548
0.97698664542807412,4.6188444212849964,2.9504678091860281,0.5700529471318696
1.2567893555333451,2.7361246825865724,2.7042091524160821,0.73809721822305807
1.8125074133519128,1.1046511099087768,3.3449112505168808,1.0875059339641953
1.7766974402333089,2.1442030843961009,2.0035007013144002,0.61795848094044936
0.56521259301918791,0.80225000981495098,1.5989225034464971,1.1158372240532792
0.77224761439478606,1.408905669599517,4.607023258649912,1.6950599587891044
0.85511730665659402,0.57950951449960497,4.6574352477432788,2.0194063405798683
0.8740813637483178,2.5397596242507352,4.2949529859289051,1.1975329570980722
1.356848977614159,3.3554311922830871,4.9019199384405256,1.0310313381793061
1.1243936385547884,2.0448160807050848,3.8524618660085985,1.153002135192392
0.57388117989139098,2.3917179717737471,3.9410025285289985,1.2642559041510235
1.0604212076893573,4.8164417278005915,3.9316554138318831,0.7064268862281583
1.2856294230764558,3.8838340470871198,2.6627343392403793,0.57583315651361588
0.65250785435557401,2.9338548662522808,2.5540348753142226,0.7465752853637988
1.7501878306828396,1.7804339380032137,1.5810182426705142,0.56934690027737411
0.57794279969765638,4.5364855944784788,3.4016863746168071,0.68931618094212699
1.8872628035270931,1.5579370259629677,1.8019406124605055,0.64798207185890433
0.6486697123698133,1.9640422873250467,1.6601378436605949,0.68864151757859782
1.7653624273966291,4.5907916649032678,3.1368261834322464,0.56188169118058884
1.8539797158914255,2.8829392487828258,2.3449207470126945,0.58972707819010362
1.969356020879889,3.8404307723808953,1.4848547395758449,0.33059317102180696
1.7030388204103903,3.1583515737369474,4.1722520753877399,0.89199286565710911
1.6692163111569933,3.4404764405427279,4.3725646368246913,0.88818282499946566
1.4637249139933215,1.8472248118167149,1.2546478385500144,0.4894109170176989
1.6684945318671935,1.5861742773199832,0.53378164759999946,0.26349083174157895
0.70182831261972067,1.9512155622589937,2.0125848583821817,0.80079431808599888
1.3041020539214561,1.199487038375401,4.0887987605633862,1.3695457740969443
1.2713343052856216,4.4344146438086334,4.2762823980544598,0.78684041377440139
1.7863582161838363,1.7746111996255134,1.1224808155222215,0.43874802637846488
1.1941990483902738,3.0267022748647308,3.9845115553237305,0.95591764065106399
1.0776342441505302,4.0638849131361834,1.0206687528924325,0.2363437636876792
1.4593449068556652,4.0272084921907112,2.2552816557043815,0.47741695650698951
0.89969497625126915,2.4727381636288679,4.9937428175536214,1.3532319625887601
0.70965261643093536,2.6431578886402654,1.3666587045390941,0.46019525109114662
1.2168159110356187,4.9761578702076115,1.1928361215993188,0.22709893405829845
1.1253340528923275,3.5356886464056081,2.4026014964605706,0.57448583124820485
0.84885491079331055,4.1658729940304724,3.2885083668643764,0.69185735540969384
1.0512677151726919,4.5614928614865438,4.6980535208596397,0.85963136492297798
1.049588674739371,4.0441542630320262,4.9136951548986545,0.97054391963516107
0.99124334661881819,1.3333070522910542,0.81338286466127585,0.45567799413190274
1.0691961195903934,3.0297683018190749,1.120988828065574,0.33126574671970177
1.5286150181839182,0.95852370791545194,4.058320882531973,1.3457499957990497
0.94531471185692795,3.4381495695379929,1.717844685218872,0.44515706527229304
1.9232868900730107,4.7990724268451492,4.4818207677786228,0.72388811667507846
1.8745220293072669,2.8072942893505011,3.4855396575308903,0.80687528055407853
1.2213656424501178,2.4483762179049524,1.0033016107130472,0.34901658756318649
0.99254180750703314,0.6612923813817343,4.2463817821580321,1.7619268175360665
1.3031521847450047,4.8189853504814915,1.2936037100363413,0.25135415191309307
1.7728407331604368,0.96351207858571453,2.4057292760584419,0.92443279103907139
1.4788810108401531,0.68485591987181116,2.9848321785169851,1.2078704465429304
1.7065877419206161,1.6072997517722232,2.7534476708612523,0.88377757289223635
1.2990834140986103,0.79488695263272091,3.5877331202681768,1.3838342930231757
1.4493764439014312,2.5480302908529304,3.4370903069116485,0.89414736095578129
0.93223342127369258,2.822395105657006,4.964189024876247,1.2460344804470385
1.6023397434654361,1.9065647706286277,4.997398591508845,1.268601930801907
0.80360688968857752,0.72932217158698731,2.8240673118603841,1.4749902803065877
1.5421971932277474,1.0022016571215202,0.92839589132388789,0.51624693456900739
1.7910786024888412,2.2302697009546764,3.7752948453592325,0.95710058974285683
0.69815425595231595,0.77237802871941263,4.8949883519746518,2.1518956535934652
1.4215696108128797,3.6418537652446106,1.9324687443305915,0.45117139627500819
0.64264362234490191,1.4315924368616539,2.5754399862690822,1.1770620976855297
1.5885734424071403,1.8593220595263733,2.4114961616695516,0.77878605827750891
0.62673982823528029,2.2735659973014388,0.73138619550618211,0.29732236742187784
1.903909734050939,2.3747433488111653,3.5251899405055016,0.87317794707617491
0.70611189505670324,0.5074731845366024,2.0900196278081049,1.3982192674887715
1.9383203688636206,1.004316669494139,4.0435874358417596,1.208325560341688
1.701326264127645,4.3824405368339514,4.2445403387689371,0.75010294927585552
1.3905230066995311,0.5055487813035866,4.195538539690304,1.5647222821947087
1.6739361569443203,2.7867531011579381,2.3749969911794606,0.62077081050651395
1.6926722584746288,2.7027590292824364,1.946955570084048,0.5386491206115599
1.9190405942259954,1.9989237245478702,3.8696935085017468,0.99170760147406722
0.8800750307587808,2.4409715906590232,4.106252452292253,1.1801083438949602
1.3851138430374639,4.0126151188696291,2.7106585087611474,0.56524524333597981
0.64257379634660183,4.2854166779673042,4.5186395879133636,0.92588167695856194
1.4242485500361819,1.6715684453686253,1.1475891323535121,0.4856089055302571
0.75693695613918321,1.9512069843547843,4.45580950846532,1.4584521505879873
1.3474259172086627,1.5911728386274973,0.93242854837346578,0.42966727742060706
1.3586457710507744,2.6593853024797931,1.1908648492457625,0.37568920585834331
1.1989777294718409,3.5746626094646583,2.9022800597328215,0.66401540607964959
1.2839476632696842,1.5271379395853923,0.80383316084336753,0.39511242541689862
1.6458850850098818,1.9883108392469,0.73763195630049661,0.2976477042292639
1.6988670747681001,4.6867307791511772,0.50233434874567484,0.10331322727862584
1.2382298233631437,0.71856180431131134,2.4634249686241843,1.149865394235472
1.3993901622839184,2.5734632235780479,3.985807465815034,1.0024097853135385
1.8968543535351527,3.7020111871855002,0.65677257625962049,0.16368196393801954
0.67960038275168422,1.1770430520086332,3.4351592290963495,1.5432919259765296
0.67565534885016576,0.71318309002466829,4.2040729283728391,2.0218869923643976
0.63156351786615261,1.1219241723733884,1.2560038186004201,0.7784140437866065
1.4867949275607917,4.6347043708880733,1.1608868066963192,0.23305332173076676
1.1279124511855692,0.54166901819505542,4.373604381292413,1.7436307129059279
1.6614821242127649,1.3474488866510832,4.2040607447754264,1.2360686238358813
1.506847119962889,0.64077580805740042,2.9252379481888409,1.1968128930044739
1.0004566374923574,0.99783260402991469,4.1863994568229117,1.6068229862115417
1.8475498210423036,3.290671789827333,0.9174023484102265,0.24506877386472425
1.6437982206059785,1.587375089325886,2.2751668307243946,0.78886342547759769
0.90580241136526363,3.0614542269380456,3.820089002478678,0.96962827990719513
1.046288026658081,3.1558792224475676,1.6585338169578352,0.45646026266257456
0.97165997030639439,4.3224589989040059,3.8854801149509877,0.76674834428150374
0.73641747293749948,0.52133626810343259,2.7688037197586626,1.6171034480636011
0.72167505881328742,4.3401625670406503,3.8761969457670489,0.78946553396575592
1.9041911950636161,3.2860358889213828,2.5910583703579833,0.58809168102830922
1.15685605579813,1.2323456874723091,2.1555695309981795,0.93263444208963964
1.0749797341661147,3.9782182466087779,1.4863514741538455,0.34201419410370681
1.5945285630160668,4.3497119380576361,1.4377070364575677,0.29797969146860886
1.3294895978793499,1.644185676893708,3.8817086475712821,1.1988043157512098
1.9042099802576933,4.6345715640620639,1.0350965661528222,0.20592023723564479
1.6704522408640883,2.5450584363439601,0.88692057549925307,0.29237886481942621
1.2190543461868106,3.2154100444999467,1.2933111425995858,0.35456113479484508
1.0645392102212394,4.9309229012793967,1.2890593015426486,0.24813134139927304
1.979947317386483,2.126912353876397,4.2039843026310493,1.0158746085582675
1.5766403540054652,4.1592170561905082,2.2932798056339561,0.46825626532232212
1.9267919900057617,1.9327960302280685,4.9567480581221712,1.1789477575056739
0.67771786582556204,4.096460850086709,1.1174506600577558,0.26147355028163516
1.7758005187861738,3.2033026348818914,3.4409292156213951,0.75672984442417557
1.4556108259868115,1.4736006285143064,2.5192827824056279,0.9034151184651924
0.68288251750266893,2.3631174220515638,2.2681317951368327,0.78275034353722006
1.382386999953831,1.9293603546360276,4.4378788957433706,1.2249939749275003
1.5291445476581731,0.85148776886163746,4.890180406227798,1.5314151243713583
0.51845402883290426,0.63425646544863867,4.4278653144838049,2.3740639060402571
1.1814769427626199,2.0591539493323143,1.3653530556580986,0.51241264801887443
1.7380992667944817,0.58565366517868966,1.4935906454402033,0.77370728663885302
0.9430385380161348,1.2446949091179875,3.452332455927785,1.3640128813185906
1.1878221226978267,3.7633249438289096,1.8008761173718626,0.42225615557634932
1.1634711906018398,3.6864105605761455,3.8062630885126096,0.82019454028104599


==> anc/competitors/data/v6/quadratic_positive_root__s42_holdout.csv <==
x0,x1,x2,y
1.0361127227382143,0.77066811362723764,4.5408529866971472,1.754336778701165
1.058312988260407,3.6998390819958589,0.65177618225643585,0.16808220666213422
1.36400549351293,4.6174212566721122,1.5562103509256611,0.30885175823232774
1.6206378384259543,1.697777334758602,4.4041930150673494,1.2059214383792505
0.77691102697619896,1.5333116194219505,0.79260587244826564,0.42528209056617738
1.3769084692862066,2.8011445554726579,2.1052909682731693,0.58395909865173334
1.3021585170176795,1.6729047768307235,4.7529619226490656,1.373252789261292
1.4037382528499367,3.2576802306819035,0.85798503086493816,0.23880056013363007
0.89624548938929804,3.412313397074354,2.1498025765016138,0.55043558381568525
0.52199717040919236,2.902561020809125,1.2593504427282811,0.40445644964208116
0.84748845618357915,4.2453901596688866,2.3779994828401563,0.50851597511263613
1.8340623182684181,3.9983818712116581,2.8615877728132588,0.56780175140771583
1.8434615643130452,1.8934844998679641,2.4099845531596458,0.73985426297016843
0.60281908009498086,0.51901718279723608,1.7899509040565296,1.3456342913078476
1.106069766497225,3.4420839274458515,1.3798847310609563,0.35938360904775557
1.7740510014257547,0.67284583617364158,2.4941337109631112,1.0111389098431014
1.9689011371844951,3.0152487743947631,3.8175386681515713,0.82338279683205617
1.335838666863169,1.1936037901618444,3.0718029503065862,1.1341009853386386
0.97567720553146553,0.95574931254456053,2.3235337295690472,1.1292705165496142
1.3999992044575786,3.2109346183092633,3.6722133254161249,0.83769570734613519
1.7951981795680703,1.0795199486069122,1.3227474348388637,0.60885145777278182
0.75183323069122965,4.7314769485116202,4.2304620757178091,0.79394711601656276
0.79096918197900412,0.96297254863675508,4.9308479069265125,1.9611894420410092
1.2715150967727165,1.5002986241702114,4.2906332742292825,1.3394091568909108
0.65096773295382737,1.8864096079439798,2.46806691373276,0.97816396435334341
1.6764337682047969,0.60513933617378834,3.0446800681447965,1.1791994336535048
1.1660943282800385,2.4201876228803285,0.56219257071244766,0.21086858285651319
1.7181824841702573,1.2558896132853126,1.7675428776978537,0.71262834361282101
1.8606851104733766,0.97988763941983503,3.8708916461953082,1.202869251672354
1.5190161832058733,4.7984449652629166,1.4610716077945403,0.27971960624824899
0.89972383280437163,4.0289555553732708,4.094895747626123,0.853637887897572
1.258668973476095,1.7588740787904491,3.5520382425113532,1.1207042559232774
0.99229775976364898,1.3142084578690458,4.0812412294623464,1.4712045493610861
1.5289834893926257,3.6813102280926864,4.0893222176680313,0.82686513943314144
1.5823296398201616,3.5026409422538607,2.7475260664563903,0.61406841595327
1.7780965334869454,4.6553259133220326,3.1363109586603328,0.55574006765820183
1.1025039813085582,4.66941253062123,3.0270125012253204,0.5712220456292062
1.6626292153331443,3.8460184041538592,4.1940245239132476,0.80814861201215105
0.81696817054289861,2.3192322886637173,3.3893720068724607,1.063216793839052
1.1573460997984739,2.5558017435295763,2.5344670511907013,0.74220335826137851
0.81640545450215884,0.58163201653494523,1.3999530604649679,1.0008647677836899
1.7222402756555339,2.2202981882826602,2.4357466305975026,0.708102692976742
1.704159532064832,1.1270318836951365,3.7795954716558855,1.1948480598931106
1.5773690979730564,0.5302970846169347,1.1041372133745897,0.68527591770901708
0.98673249866986323,4.0340022393404826,3.9289285856105947,0.81248299579764471
1.6213514471654049,2.0780808624363858,3.4147960066296488,0.94560314338346463
1.6107056565965987,2.9051866362602148,0.51893321497500677,0.16375563437879526
1.7160893375652448,2.8988192888705688,1.3631439139688626,0.38327639956925402
0.92075776245379437,4.6898521480993667,1.6504666415165277,0.330480353893019
1.0243118004744132,4.5421051990726111,4.6708363332552034,0.86111733238480137
1.9260824982909173,1.6278870349353403,4.4651141644395578,1.1575423129034834
0.95413822542975379,4.4030994385667537,1.923784945099396,0.40191226877115166
0.91377261842086721,4.6191129631040777,1.5969710110939908,0.32485460491506551
0.69607613893645703,1.6455263986861124,4.802863645610925,1.6984564690670325
1.5036030889056469,3.0838283540185776,3.305632282736207,0.77731892492767984
0.56376842778539593,0.76557330059190054,4.8620145006574678,2.3351790591326886
1.928442831084578,1.9836801120627836,2.4799626167645896,0.73087670074980204
1.9330498445893201,2.5457964651203335,4.4352791205350037,0.99319128043739247
1.8942835510097495,1.7622896211967609,3.7700807686500117,1.0203079231342547
0.79509289615313206,2.159550222691947,4.4914488894230722,1.3793326414747356
0.61289826986244011,1.5832297875799985,0.83675764141218445,0.4500900922499132
0.81139991472840878,2.4381682985849706,1.1284366836761013,0.40754680595041626
0.51692295577022973,0.51480848675584912,1.7113642748955893,1.388479620416188
1.0694125508020724,1.689450254377751,0.58097140636481248,0.29047321863505282
1.6241353765024034,0.78620834567666864,0.83807589918131842,0.51598237573999806
1.4841574667168806,4.5793920866055391,3.6400613312323502,0.65558530971190931
0.55544170663116033,1.1949149846916436,3.756452061391935,1.7386072230217866
1.9292564088599473,1.5500574546675863,4.4559111233736806,1.1702283285942483
0.61907741428088958,3.4847843739379774,1.6384653079623819,0.43635161190016603
1.6094153599930276,3.7797474827753703,1.0109027229919625,0.2424276953267884
1.0255395479991307,1.4556656294471702,0.63052831673949838,0.34788924506737334
1.3219855511232748,3.4793947542158099,3.7897378107635924,0.82843512695600319
0.52247489583643247,3.1144204946494942,1.2213748123453414,0.36928939992935272
1.8218272533668054,3.665169150748778,4.5779756042454194,0.8715117785915909
1.9835321108882489,0.9785026698736794,2.7849237407402936,0.96365821240539207
1.653945603998273,2.0393259182389922,1.6714659694463994,0.56276315275970756
1.3008179831684035,1.6881830350793556,3.9717416933591152,1.2150617164452679
1.0187327262692456,1.9154346859809135,1.8196617653227674,0.69390741048704396
0.82388711480779009,2.9653610087808957,2.1402270696658672,0.61623508593463094
1.8031037782563029,2.2810719973962708,2.021414782526592,0.60082186124240888
0.85701349550467676,1.0857984674966341,3.6868876836991324,1.5352341688147295
0.59951962186411456,3.0399145516529154,2.5762217104919203,0.7395895034087796
1.7947165689044926,4.2749993340989132,2.9614097336647318,0.56072966989142714
0.548110727582239,4.7194450916079411,2.5324306923587749,0.50676886070758653
0.69515629444042371,1.7837105659991905,4.4248404985157652,1.547453881938762
1.9247252992823083,0.62818723312506086,3.776285184291321,1.246994573336323
1.4661988481917483,2.9601574650873088,2.5660457802619381,0.65461204912225812
1.4031106033152145,2.2257012376127756,3.0973357331789022,0.89107047640750725
1.8160485456009283,0.96974608603532508,4.9043625430672115,1.3978949887419738
1.4409498057280146,4.8390383006707722,3.753693426236278,0.64992807658890661
1.1440313687711106,2.8344426192823633,3.7677085190491777,0.95846980522496261
1.9391829987203648,4.9284462990781019,2.6604435222717946,0.45746959734543796
1.2576631097618245,4.4375005381706769,1.8201310157332888,0.37113262473076791
1.2520915212211192,3.2303906794921744,0.6296467892308435,0.18206548852160206
0.83281916389698107,1.0735976016567497,1.9695636305236988,1.0228933834927321
1.2597377712495672,2.8461000025681953,1.7077875104049662,0.49262869488627553
0.92652886389430855,2.8732353927762286,2.9471432458926086,0.81272508722290482
0.8400938155267228,1.6780033213366021,3.9392577738919514,1.3859321911664153
1.5427510516867635,1.8800344543196592,1.1092012831834641,0.43483216095131433
1.2693384602393354,3.9030400196045725,2.8546052844335477,0.61026229647252073
1.0878824282394379,2.4250837455867487,1.7271658089025084,0.56765613332730369
1.4081562191128549,4.18821549814046,2.0952016293423403,0.43626858782065941
0.51562568769329853,1.729589331234791,4.5274038281995441,1.7277218840971704
0.96914024832143886,0.64594777942146786,1.2531224867604693,0.85168315782470461
1.7479939376005462,2.4671334129367697,4.6609636199711488,1.0731951150022589
1.9518102418679786,0.51499211170469383,2.4351831381787719,0.99282132158611436
1.4107556110458068,0.9413065405059966,4.943006409878512,1.5677241684769667
1.4379260511445904,4.8781753730011266,2.5794078437106065,0.46502264263989018
1.7261289417610877,1.3846469199672253,3.1195958158837263,1.0018222856380419
1.8891566819575263,4.8293394178585176,2.3242868236836767,0.41417929683803417
1.4112413753604602,1.529393020510881,2.0204201916732067,0.77163631081578177
0.58470395809601006,2.306869837180531,3.4719103728490106,1.1625004374309205
0.97624686979144848,2.6925600328283306,2.0337628653372706,0.61720702775060643
1.7797358770676437,3.5416057142113546,1.2354051549738274,0.30276250690260981
0.88373707047891026,2.3677080294781359,0.86825128370760218,0.32683488072555994
1.3067010187444725,4.7530336144646474,1.6011482654928202,0.31038353634591631
1.3460875050140688,4.0889418241428181,2.960933355297855,0.60402418777309064
1.6031925300155481,4.492035091521176,4.0809206929759299,0.72228685136271542
1.9134724318073792,1.9134800250712285,2.3154664750845151,0.70833908000410073
1.4048810225688515,2.669596572481471,3.6833394231271388,0.92725943075886419
1.2133750615329362,3.0433200863487992,3.606935557935107,0.8779089856482919
0.54452120776697832,2.2930908489106452,4.1883876555146591,1.376556779453699
0.72046857380815488,3.1528805637700352,2.7034876184876944,0.73426516079682358
1.7274477214327506,4.3679914384352774,3.9759034725372402,0.71056042086379789
1.510007884061189,2.6877402724510899,2.6651331266393075,0.70909794833941808
1.7483441354544165,0.83651019069384203,1.878615189379415,0.82460424376734398
1.9262516770835818,2.6383320851683507,1.5986329368203616,0.45486553849352368
0.52535866670399867,2.8128385970179961,1.3714060065007061,0.44976975107133865
0.78168700217479081,1.8161399620525245,1.2167429337258895,0.54303726093904658
1.8112452801042214,0.96084605414432134,1.930142075208261,0.80058764500081669
1.7022683412936654,3.0991063990582184,3.2958167357808055,0.75246804132899692
0.85667637523873308,1.429041843927936,0.96005351285054374,0.51365165661509071
1.57090040252963,4.0376430918869293,2.9031737784884464,0.58560429707646289
1.1767972656671783,3.2216908178621386,1.2098249958664544,0.33462403663691792
1.2512205077375718,1.5308599341350728,2.5724548109035443,0.94716012854687603
1.0853604904742959,3.3050495321042899,3.3273336673451546,0.79775029628944238
1.5740589087113028,4.7339231161967312,4.7986175328960492,0.80056268686454835
1.2768495308304055,1.7503429305963019,2.8175775895188928,0.95057339065050006
1.650494629245528,4.9720787118001137,4.9152898386628259,0.78435627948806386
1.1652699228496459,1.3546501918457892,4.4377029313176468,1.4549539237666398
0.80791600048658596,4.7581830263790401,2.7952304271324828,0.53826325436438627
1.640613924556948,1.7154005642210035,1.898923938755261,0.67335108295653201
0.87908413929992379,4.1283443779698157,4.7589249786157559,0.95751469484037988
1.3029185379906951,2.428389652388355,1.6907572709528429,0.53986854280995678
1.7431406224797057,2.756593087552297,1.4521082749077205,0.41688028439234104
1.7686809273014394,1.4656576084282902,2.0112566784435746,0.72970266340786016
0.56542497666916403,4.9376112521865627,4.4033049271300868,0.81561136454485483
1.9323720282929586,3.4662615385820104,2.9777889775877635,0.63458310972319931
0.69223286552876973,1.181436291640348,2.820374413029417,1.3381143469463579
1.4180550256361772,3.4813829199712938,0.631291529723084,0.16961509810215697
1.1278713563798302,4.9662261518186677,1.8373403500005192,0.34321459971906509
1.1644624759899742,2.2976287258974022,1.7502932564885012,0.58709482694319781
1.4880410307019765,4.972285590628517,1.9846611760880335,0.36029586560919924
0.67718168394761946,0.97589341661761997,3.2524305316354742,1.5864108178495935
0.70445828516818465,3.2073258869137518,1.6874567951963571,0.47629816371082773
1.4263891212187967,4.5357735675809323,2.7046899403893674,0.51340946166945289
1.0334766981250141,0.52773936451308523,1.7700697100355467,1.0780652906249848
1.9566212336635767,1.6762074092424513,0.5589189345950285,0.2565900033749931
0.60375687600454497,2.0030193893654058,3.7241190589653956,1.327815150671708
0.56635188818980553,3.9210656591961719,0.59905998944593086,0.14954952216819453
0.70463052493214828,2.5288689636476835,2.2422107199983694,0.73579461965088755
1.250803990619066,2.4019454537047844,2.1106913272747603,0.6551957246293526
0.77436316709139108,1.6516499995323599,3.0561140036792964,1.1883038556025398
1.5952008924905097,4.8290229732542622,1.7385631279453837,0.32510868718155422
1.0433185623365551,4.3033363529958439,2.6757874922284657,0.54877950150138044
1.6832736288868735,2.490705201512319,2.9643384489950551,0.77950832877612664
1.9422854255040238,3.656938201788698,2.0449785216241327,0.45111768941496494
1.0166000482287234,3.3285996063137069,0.55726896850948449,0.15963544141664715
1.1133203714581408,0.65165126146645802,3.3386767190364406,1.4636124218455764
1.4823674540705212,0.94805159882975321,2.3830684975400058,0.98784251175313698
0.95179934813524669,3.700629773425403,1.0917983375248366,0.27550781677112762
0.65800070473175309,4.091755622616656,4.3986490422897173,0.93455220485743917
1.5903924037818833,3.2042618469363635,4.204364966427546,0.90531838499890327
1.0950053179446702,4.9488598483004171,3.9517568956506794,0.6924311418340523
1.5310330198247086,4.3044262081703373,0.81934336803089147,0.17895780454910493
1.3477801833425345,1.0161854311892287,0.58367566311972929,0.38142269792247319
1.9989191723155477,1.3423036616203565,4.4143340436843026,1.1877561605430438
1.2376841205183571,1.6855369176580288,2.5498282415541653,0.90772913174871139
0.84927563601917966,4.6578901718983037,4.068423600347046,0.76636282075543871
1.1699897825995611,2.3514718133769019,3.1029665142864147,0.90871825817314211
1.335222811275935,1.2082301703756355,3.6424971804943818,1.2600715994734137
0.9387840456097829,1.0308865340499838,3.8903479911163958,1.5593787160628643
1.614255854308148,4.3711503329780914,3.6591542331836968,0.67089417508837057
1.39008444584482,3.1625755081684868,3.2139102403824409,0.76140978296431516
1.4651438439522089,4.6906024069309264,0.96046992621822791,0.19311576900206634
0.66420517997566075,1.2352384052646657,4.1836173272511372,1.7465769165039868
1.926292483107312,1.6343572536604176,1.7968474919935802,0.63065397540220647
1.1746600389098416,3.9850495310978209,2.9880514099618924,0.63205716661572109
0.57146302061029863,1.6191942266420067,2.4689192806920026,1.0987256517924213
0.61534502941815106,2.7341230219549568,3.502297523543966,1.0383185664133139
1.755692836920467,3.3159649665385524,0.97560227478341888,0.25876182632696632
0.78268242843643554,3.4448351063370057,4.8203458911583112,1.1162144446437066
1.7384202411054197,2.1338483085721154,0.97521023338355017,0.35458712259909853
1.7459054497835227,4.5142552242139455,4.16420800816827,0.72126118834360597
1.6781377569425693,2.1561757061956159,1.1825352429302014,0.4146350625924774
1.4029177487447435,3.8340360858770319,2.5306327760182241,0.54954065958754916
1.4063631361449831,4.3149408319835185,4.4954272810334315,0.82174177675520499
0.90352352555866977,3.3566119290435696,1.4147154090154848,0.38215909997420433
0.56261415822014338,2.0737852226455309,3.4108403550490713,1.2325744117994935
1.5659823507261503,0.9688911227409629,1.4087352876654895,0.68828482992632933
0.52236939010236494,4.7270351459896904,3.2167523736092805,0.63582596201542907
0.53201785468820861,1.4982745114889615,2.777546450399103,1.2758352430319775
1.4600362083024276,1.2653240896988103,4.7859348585463053,1.4283255505584613
1.9270473898941898,1.2953356302496899,0.76839927375254857,0.3792409052513972
0.83958287214483041,1.8099527721121316,1.0073767720724629,0.45889316073878045
0.51070339386518504,3.1285159181055766,0.56114771281966735,0.17440039590662318
1.7930718371464021,1.1754116563709311,4.4423512789757442,1.2800096191112051
1.3076508602304466,3.8980738496263632,2.1066673088813799,0.4672114486085413
0.99340782528169591,3.0137823943945783,0.75724398483581035,0.23331681378836167
0.8419329744301931,1.7602728239256331,3.5571300517899092,1.2606525454727282
1.5048104209181741,4.1568028264015648,4.6384834707968263,0.85267532700028392
1.7162414389617047,3.552103653220378,4.6577545308076269,0.9106171697125317
1.9807960435911411,4.5747723368634867,4.7005902092666645,0.77047226232565302
0.9322802915329238,2.8447807011655581,3.0412831107977047,0.83860542986954811
1.9111765232664395,2.1025297233705067,4.9377033978060263,1.1488089925609568
1.1008762868454309,2.8505326600223975,3.9298335754761191,0.99572560060603998
0.52979933993759976,2.5024387896805869,1.1779854867451625,0.4313441051633839
0.74335342908240487,1.6680266302561246,4.861249981849955,1.6706039422429748
0.97392856982753917,1.2455033905325485,3.3391262148284704,1.3194991333656563
0.63370810039559056,2.3207284502483714,3.7725454905926048,1.2194945618689172
1.2620810957036019,2.3929856055632701,4.8418815119860508,1.2280176761338768
0.60582678724363159,3.9876086855034183,2.1549665811509597,0.50211232714416887
0.58058199079291617,2.5193494105614542,1.0437818477471557,0.38087569894361345
1.4210031620684256,3.0463794603181977,0.96005312449395541,0.27887000854688054
0.59315895151533404,1.588004307625732,2.2132932647381729,1.0115526739985978
1.6851295781463536,1.974901689845753,1.1276914851630859,0.42028780534101406
0.50843315694754754,0.78319420385309735,4.966047431808355,2.4485801210671236
0.55600544363887416,2.3722870233157147,2.5392850225738433,0.88629087574065146
1.1952011546533616,3.1908379245603777,4.5134164223085858,1.0227119447048691
1.8281743449075902,2.600665323240996,4.4336695142163789,1.0007717350868481
0.70498359978532688,3.1514704941593368,4.6715144914316564,1.1740054413419387
0.59327652558237431,4.7620501636888219,1.0479061140341197,0.21433046880582626
0.90469879187810687,1.7376642442698231,3.9998895342467922,1.3512505747518955
0.77958154671602919,2.2781187382537569,2.390910117978168,0.81962380433174187
1.5769816425591494,3.7471917791864682,1.9815659304215996,0.44534628456929837
0.61869668281455692,2.7720147715761385,1.5829250514940096,0.51243039927133982
1.4253995672764297,0.55677140925911761,4.7609911764696626,1.6426989267869689
0.55186379424888199,4.2989166509665928,4.4872842128424839,0.93224996725586762
1.7690223499483082,1.0347096209239872,3.7889623704000051,1.1999845921482495
1.0693869265803608,4.8993718983612338,4.4282253854208609,0.77330844119885567
0.77042380639178576,3.5889352575662175,0.57229689961173391,0.15434744576579676
1.200431090389344,3.5092062371504711,1.5758075101298454,0.39553245548545868
1.0199899558404502,1.4223686196340628,1.0873630010765098,0.54862888025114331
1.0941809473112181,3.106103754758204,1.0196241091076659,0.29715832051607494
1.4040053435264608,2.6638117461748632,4.6290529841078154,1.1000023637285841
1.473877184781347,0.98968986363573075,4.4841420793498639,1.4405266137553021
0.67977975862926421,1.3317954696458478,0.56043869130319535,0.35609193248034698
1.2650955305643155,1.4661381176483963,4.8503564460650468,1.4625403964095747
1.7886524230102323,3.9072609989934302,3.0186801067287297,0.60501576188443873
1.4623923551602298,3.531032366889014,0.97693892433466467,0.2506524023640489
1.4321209432182322,3.8550515607041915,3.0775587596419944,0.64416727473270841
1.4475275539341983,1.1241243354547212,3.2400785018495597,1.1573878476956339
0.64914244090658757,3.8499713035059848,0.91764405887099398,0.22947231137131271
1.2464690090658053,2.0379031786938908,3.1082672548323109,0.96070721138503112
1.7532710000600773,3.6927873403086555,3.2272078618312543,0.66436316527637174
1.6299047897963206,4.7664464058658975,3.5567842334686111,0.61632119431495413
1.4829091850181277,4.263860718086212,4.4331085223936366,0.8109665573474818
1.5155100673867794,2.6653091374363709,4.6954506920840986,1.0882713858298145
0.62443412345190685,2.4847415174851673,3.6826835891932364,1.149851235163257
1.3295271269217648,3.3941934004075485,0.55448057130860406,0.15406407383074427
1.7191557465139544,2.7972183495794405,4.914222066481341,1.0627188725370047
1.641214839892029,3.8619665493597277,4.376039270446717,0.83606005719815524
1.8409609265374023,1.5270607562400316,0.65930166996780004,0.31336361560467157
1.8192415775669795,1.5693778251368649,0.99682763100462113,0.42539838348681192
0.63478696439797333,2.6653708602579309,0.93123640973924826,0.32433112776567075
1.5387837958970971,1.5338834845371314,3.8204343734865569,1.1542182243837231
1.1020077456850113,2.2400960523872082,0.71910139595806866,0.28191551570885515
0.99498788149716255,2.4914293478178706,3.9087413584982622,1.0923458395271597
0.90235984088844989,4.5696442028634916,3.5236560285867347,0.67983555834664355
1.9583941602575012,2.4346138486360789,1.1881165776751597,0.37493267341568348
1.3080320630692883,4.53077809425944,4.5811239050730554,0.81795679256437726
1.4613046099614668,2.1850386504870229,1.4248510994781483,0.49091832566734206
0.6749315853624267,2.0599474082676732,2.4795434635405948,0.92397329135090256
1.088483558346087,3.8721669489246411,3.4573953998850957,0.73925911991638615
0.95937768983902405,1.4633857888455553,2.8363389841955668,1.1183115872547944
1.2430259740562999,4.3365629525332352,4.1357820112180157,0.77952286035821206
0.79858972518790572,3.2159560020752966,2.6467985086066572,0.70099666978626807
1.8755391740485392,3.2786937448577946,2.521841519802031,0.57803100967903687
1.2479083680342176,1.266984790061545,1.133167743271998,0.57205818604341441
1.6998922021455829,1.716622693478469,2.6015838063406096,0.83126222219237078
1.9737607075691148,1.4941253676861959,4.8660734453268493,1.2366319157916323
1.6873241342042116,3.2648739690303037,4.1745326871642803,0.87916250788111705
1.0794164628645824,2.1515272109103369,4.1531799664643607,1.2035793597593165
1.6872109582208523,3.2366580625394441,2.0432446160032489,0.50063205806831956
1.2818982664091894,4.2368546712412805,3.8343638060015834,0.73953107381467997
0.64303429047249816,3.8419052488547618,4.1101718213807494,0.92623467118819847
0.50959834356160871,2.5502362498735418,2.6069715992655382,0.87074217091123063
0.94753322887550118,4.0112789147428831,4.0190456499021181,0.83660564973476892
0.67540231902647885,4.4500963288444275,4.7614436809545948,0.93677624977116403
1.5078102506491908,3.6443635725766388,4.3370331007915741,0.8740126233907366
0.81041674340874992,2.3183661525711727,1.5675064831442049,0.56466737104360221
1.768115521899968,3.6404325816877336,4.4745204162893604,0.86538776313800381
1.5565950716041304,3.696261981508473,4.0761246649239364,0.81976560196457038
1.0450247923449254,2.8934007570405638,1.305770773919485,0.39495361065829881
1.7483375411711863,3.2661492548403985,3.7041939466248874,0.79543200888264398
0.90520868773013552,3.5562799561434315,4.0085557193844483,0.91436614866463539
0.5957928744823664,0.63630017497832048,1.4117510861153491,1.0953254775350625
1.0652438535467015,4.0718234659553012,4.8708749516189602,0.9567606355552728
1.1442273742760123,3.6416284370868697,4.9139893309801366,1.0215180308600327
1.0562947457604794,4.3173633073224007,1.8598821977726794,0.3930028655619871
1.0974107597071279,3.4480018490054181,3.5756710997987642,0.82198299510759343
1.2631301660954053,4.6704136171323301,4.9996060227847314,0.86712773435436863
0.57687802924019782,0.86793603496365312,4.0607794356204554,2.0054726044169526
1.3323569801811395,4.6566197727653593,3.4919093066116886,0.63464023183446938
0.70778733785506942,3.6167295540964521,4.8631459705876967,1.105469726177134
0.87769727081290494,1.3812627079346993,1.3579820344529989,0.68499209568784936
0.70861837397239813,2.6318723134791173,4.7931709809087186,1.3386902831900689
0.69492569843384611,2.6612219018973811,4.6251503133028722,1.2980158307054184
0.96886493653356021,3.6706090646653835,2.3081880885650774,0.54921265686709564
1.681869111071433,1.8380056894512991,3.9018123487140604,1.0717599309485635
1.1464409613726219,1.2382579349818903,1.4426400617207624,0.70495039684740612
1.8300197935744513,4.6184481442201619,2.8552565341700258,0.51367538325985806
1.1777732811577377,2.4737639571304184,1.3495903493721446,0.44940490075026523
1.3712754718066109,2.9130479475011715,3.4905023253541514,0.85450728615106641
0.51569604968701621,4.2257996488876657,3.2961225915182055,0.71722366206264143
1.7274529225490702,1.6590394519240901,2.9893451465205749,0.92018865646636439
1.5483111216868379,3.8752280343775287,3.6410754826514875,0.72789058506002258
0.78482559040527367,3.395684382083584,4.3921354221235376,1.0423372582763315
1.6082184103456512,0.87272289271479986,4.6149507765174675,1.4442509788277829
1.4590003419720152,3.5657189955745348,1.4617128883007096,0.35760826170393356
0.75971809413477354,3.4750924670730865,1.7130728847591634,0.44890292600092102
0.69788603126907323,4.3634619854446015,2.9006858302722609,0.60602668151589156
1.3645616541867265,4.5573990562370739,3.5736610686013153,0.65549382234022646
0.55004902018412083,3.1653137572008703,0.55675872105116886,0.17082288820963207
0.95083273332100027,3.5384247525162213,3.0598779790890718,0.72392976011166277
1.8473934334446014,1.4549873234603954,4.4341956380845549,1.2047417289594002
1.4749561297625404,1.2539229167179922,4.6484013569661844,1.400370566636264
1.214926817440704,3.1265654260088338,3.0276494714102196,0.74986442488374161
0.95293132791932944,1.6570708040547146,4.8497271069173804,1.5482318684432588
1.68441139618331,3.2612527733802503,3.7719111106119003,0.81419439342298927
1.713238621057908,1.3912873291072851,4.7840063844749343,1.3136239431030414
1.1820524439041378,3.3207126119402925,4.6251652233419085,1.0214355229699934
0.63405596003749864,4.924048079716929,1.2048593437772941,0.23742980258274385
1.1123343790947877,4.2245296877781797,2.5204158549878199,0.52424895017051776
1.640901821333238,4.5459665999963077,3.6698982449364204,0.65325215279035487
0.68631835413112241,2.9537508161338089,1.8420748430521354,0.55266824038674534
1.587665661261821,2.6269457876840359,3.250976347177668,0.82559859075945752
1.9661412063419523,3.9073615002656545,3.2671079034993777,0.63392788723032167
1.1310267659846769,2.070763056012169,0.6384244177700078,0.2688308841894142
1.8719796194159133,3.0655594517153557,2.6107485722894324,0.6182377214381648
1.6505252827962917,4.5997465917551494,2.832170201079157,0.51904982980635483
1.0141924266897528,1.3421256797171124,2.5337846985921426,1.0518439704696341
1.3531860362613881,4.8733232445993044,4.8673195438447765,0.81453959956446265
0.79312829149737285,2.9316205814875715,1.6667880788231784,0.50072361922785324
0.97807916133133199,2.3947496111075997,3.0203811736113639,0.91746306337294514
1.7524154533624405,1.6848490689293909,2.8326327878037025,0.87850940152149826
1.6819352953023776,2.4974815965820718,4.8858738160665958,1.1166250106168329
1.784095630772611,3.4629199544974956,3.032033006847263,0.65472391313783873
1.7317561309482792,4.585918588618215,0.86346641072623931,0.1765199489430884
1.5182721265134438,2.316120875297992,3.3529332906203075,0.90763231450945048
1.333715840204809,1.0010272638966831,4.532463962826129,1.5060002718202696
0.68577654981636416,3.6951909244486854,1.8376087940772572,0.4583145816939973
1.9186300381881138,0.96602706187727994,4.2742912648428941,1.2619088390940219
1.2881810251121515,1.7508916862510437,3.9875746191057875,1.2064985746507788
1.0565329802797121,4.6078713182875193,1.8329786770050704,0.36692319422837316
1.1982046084663831,3.8827643838029404,2.6030273855817154,0.5701057393757375
1.9486025194179444,1.9494941440665183,1.5208685791171108,0.51501541524159433
1.6888756132273766,3.6955022924407719,3.9741773844841219,0.79011051081383588
0.75754585511883343,4.6998557716868188,4.7226841941700881,0.88002778062416831
1.4054128652692945,4.6836735960914071,2.2451194794507212,0.42512001516359249
1.7685119510971821,0.77028366167437279,4.0330180987350772,1.3079636141751863
0.6379869109383286,2.8584124426415762,3.1500221634941514,0.91510834257963736
1.8713093624795132,1.2490758533756574,2.7791184196773164,0.92978483291076819
1.5354576910497642,4.178848003849593,3.9043941383246907,0.73553570530443879
1.9361729652158775,2.4175279734297681,3.7357198550918302,0.89858380199082633
1.3837201032539683,4.6933486143730576,2.9188052823279751,0.53691181811156996
0.73205405380063704,1.4129748145472738,4.0367928625633791,1.5737643874515541
0.53002638036089889,2.3921731169833054,1.1508436203527732,0.4384863645667329
1.2963050567690699,4.6202638113961312,2.0242224583866779,0.39446174103983872
0.63838476732820371,2.2869580983246616,3.1845143281414563,1.0718013108693834
1.4674709472969576,3.2845784805764064,3.5366033804161847,0.79462351391262087
1.6354965405761308,0.60484576462537687,1.8929303151246346,0.90669074584769249
1.4776586923512969,3.2842919533859227,1.1256975227124348,0.3017780348886957
1.0848644849338225,1.28576357349522,1.8037679445407988,0.82650356618086485
1.6586040535377438,2.0717578853029681,2.581934066698937,0.77071191207850209
1.1829228309750068,0.58703744470575847,4.5348353559861314,1.7254842928030527
1.6591292999151892,2.3160352702486824,3.5734561976790764,0.92713975131017612
0.72466527168830752,3.4390442711182319,2.8380279088759832,0.7169309363486065
0.92193052316811219,2.6188805925032099,4.885896339298764,1.2846631970233227
0.68673949750255625,1.7769254631055644,1.8063372922651006,0.78088566374289814
1.7614273602912462,0.93597306698421345,3.742273796167058,1.2159205712700949
1.9154932412472707,0.52362534869452659,4.7701754069305347,1.4472987225516807
1.4013103507127793,3.6037681889769062,4.1631509695598234,0.86456798317122552
1.1239459811320922,1.856656554576902,2.6995063539454676,0.93018110127558806
1.6374224619376387,2.3110697427908873,4.1115063358891186,1.0289376025341377
1.5624839686966101,1.2924728473479181,4.4621519959958302,1.3261940478367806
1.0240994230215041,0.89054959231263675,4.2153383037534473,1.6400986339098094
1.8425352784079663,1.3749366577279294,3.3808206165725809,1.031911485663888
1.1114322378803543,2.0237385566753163,2.3014642965458805,0.79239684335505578
0.54841257665375576,1.6477607892982935,1.3527097533122401,0.6710605918984891
0.91998304253811169,1.6687891509894996,0.73894731642949529,0.36810448681387881
1.076710846361735,3.4801195815098871,4.0544284114121432,0.90924531725592295
1.1576488362956572,1.849597476498781,3.7171728673507518,1.163064079716351
1.1206525092444157,1.6930922487852549,0.60710554586135435,0.29928918521575054
1.591284762969047,4.1982242019410814,4.2945628107826002,0.78774102745588714
1.6190403872861197,0.93559570849805773,0.99925236531767203,0.54812604384206343
1.7894935687152129,3.6844133705236519,1.1986087405256731,0.28567988921410997
1.246819340885847,2.5622417705703158,0.53596772279358396,0.19136009772206475
1.7761732406827315,4.4642346666599622,2.1323520153204791,0.41058109385279506
1.6924462316210185,2.7848191664849189,2.1259342204814313,0.5676033712340609


==> anc/competitors/data/v6/rational_cubic__s42.csv <==
x0,y
3.8697802427798167,2.5857141273411783
2.1943921987602617,0.9023024133788099
4.2929895995569121,3.0186053051099
3.4868401452968194,2.1714677657179315
0.47088673943824766,0.069006347020233949
4.8781117581837794,3.6173685534159166
3.8056985099517648,2.5092569275032051
3.9303215263847688,2.6481065751259778
0.64056816337772937,-0.00069110049775712203
2.2519296894778358,0.95271829823373255
1.8539901211629062,0.59141661992616568
4.6338249442430088,3.3683938531385031
3.2193256004033226,1.9211756895833729
4.1138080663541494,2.8229522033496104
2.2170709941366558,0.9156541433889489
1.1361936089238844,0.059020628357527874
2.7729239350791741,1.4731866370785427
0.31908628052087662,0.27289501112151776
4.13815585996291,2.8623420959129762
3.1583219956103243,1.8497824722326086
3.7904387004268694,2.4977508085838966
1.7726298406493419,0.52110289120343078
4.8534901219745166,3.5680720494336375
4.4656056066109882,3.1776030683451939
3.8919174853688094,2.5859127006647085
0.97319353925983787,-0.035803675158997517
2.3336050186351711,1.0218479487016725
0.21901882893614388,0.4606194471836374
0.77144746033773914,-0.038741931291836104
3.4152447662122731,2.1171437539891853
3.7238107795390856,2.4435478569051923
4.8375486621710504,3.5906211402278543
1.6291267906907598,0.3901541942560125
1.8522985301743444,0.59687626889455303
2.3477790563790397,1.0446146472070463
0.94735679542142848,-0.025450059411107485
0.64960752667735822,-0.019077966536941077
2.3785246311296686,1.0560473999547755
1.1345467452544207,0.045493329323497429
3.3490699734125515,2.0430396705848248
2.1857595943616537,0.89737374486366273
4.1633909802891873,2.9023376708113209
3.5013255100112457,2.1866460815750375
1.5618332069102054,0.34175681639793792
4.1612990069760052,2.8678181490676518
4.0238217874840094,2.7443214466835304
1.9373918951508724,0.65565531187336445
1.4416405196512205,0.2247600948792568
3.4124775198748774,2.122879315871149
0.69876241804654904,-0.032853493052508495
0.9995410123755416,-0.0064115256014545549
0.036811348755027562,0.87982844164822682
3.934621887510692,2.6394676574135687
3.3242542829601609,2.0269266708461982
3.5258268931316756,2.2257037836660958
3.9036451551098397,2.6191817466956615
2.2945788776916998,0.99633820079669788
2.8437059797644686,1.5501097351102986
0.69898499063828723,-0.029827791524937176
0.57265036767986721,0.0050425549774820409
3.3420148089523583,2.0525457375472569
2.3554810307156626,1.0471217056420783
2.8261805324059441,1.5300773756812553
3.8249942870801279,2.5390838466480909
3.173591600002954,1.8668876648995354
2.767897003289979,1.4626192532260873
2.7960358037270678,1.5096146309866199
1.519750490313061,0.32885330314851868
0.15408917283969703,0.59128792860166079
2.183586946161812,0.88776843578389453
1.0729233640976461,0.04030305363105547
2.0426432186231809,0.74371031236195784
4.2670153663408303,2.9925731385337744
1.1696974293267037,0.07346280416081194
0.29151370844533009,0.32460056633395579
1.4069194601099828,0.21161092658742683
1.4679687888334181,0.24687825297738134
3.3095825736344753,1.9826422423959362
2.7851607617063916,1.4627367085333056
3.9194910455320677,2.6262229419407608
3.3215677016369378,2.0157326395630335
2.0319343072003528,0.76642161190218261
4.0701019233301734,2.7992690689250019
0.83486459953851955,-0.045967820715652724
0.11356036566930239,0.69149170788337344
0.45023930387820876,0.11065273216219471
3.6117967529822517,2.3126241719758416
2.3093861512569367,1.0085529485741502
0.80635889516800896,-0.028731463864429412
2.5052238755168177,1.1934732893401589
0.76156051356584209,-0.022307596715680653
3.4816018753886802,2.1692840618595506
2.2307813778701533,0.93092725019889389
1.9051061304824124,0.6585351490072151
1.5075604457393825,0.29782040177378333
3.1514129655944423,1.8626765777301617
1.8090630527669522,0.54407429109597172
0.438249596580505,0.13419004491518077
0.59002951060257658,0.01241415452385156
4.8094883227475727,3.5442287476844943
4.5429034535380355,3.263117729450812
3.4985356690537479,2.2050385231898186
1.3293498072975978,0.15857272923229809
4.8458818867386197,3.5914213882097648
3.8937545198289731,2.6178961286093658
3.5844509457949778,2.292242199357597
2.2468075107189431,0.94283354994944235
1.3612078092257951,0.19510100865049904
0.48195481076749647,0.082740222715472503
4.5130119827192079,3.2524973129280212
2.2788814491680554,0.95551139421219078
1.0118168239761516,9.7130948295397028e-05
1.5297831207532626,0.28887653696273008
2.8960978447094798,1.5698487038364899
0.88386391469615855,-0.01299420496305817
4.2830714204618774,3.0156659050441315
3.7925976491760505,2.4929098388821846
3.5973147797546838,2.2835086044343664
2.1604651988755186,0.82922536299038474
3.1365442035122157,1.8243944876992824
2.920489844563678,1.6403446706594902
3.2492330077740998,1.9505190770913201
0.42222160569944545,0.13766266001771013
2.0790370108530483,0.79291373047963754
0.20807086930946239,0.45547757413449957
2.4699540962225948,1.1592884075980929
1.6493060616639266,0.40862320657768991
0.72262094433023449,-0.031258285611910214
0.51701483861275821,0.067651427501638231
2.9382228608885601,1.6339080648558535
0.85296484268443051,-0.025242629909952644
4.6256005918839858,3.349184589575168
2.9053056985019747,1.6071815553931412
1.7343490226741853,0.49767675008627876
2.9545774574070838,1.6350116443236131
0.11401935514848749,0.67586725797531744
4.7927960662072264,3.5447337558806589
2.4115171847145014,1.10331824726981
3.9136761362514312,2.6420851627001225
0.41364999961219284,0.14844993763901707
2.4332916541908016,1.1438996969043451
2.4535349717726045,1.1482087217161157
4.6891322748749147,3.4255755842836546
2.8586402618803768,1.5679937946786495
2.3674470052847689,1.0583892486461817
1.3348783154594679,0.16115646671438
1.6578449867127609,0.40922407777144448
2.6033620123576888,1.2997570355352532
2.1945573015252333,0.87795992048284521
0.10806039940165213,0.70865592853042181
4.1314596209717891,2.8430356845081883
4.4808038591988337,3.2218788019666103
0.70124544499305386,-0.054358242098614007
2.7701807176952471,1.4515983945193338
0.54287870567721774,0.020630000346594957
3.3612004651990586,2.0499350027037577
1.4061689191950415,0.2237541710576213
3.2971131734595089,1.9921241527371325
3.6349730714344131,2.3367347179491449
3.843237459588285,2.5514479588014685
0.5387047297794828,0.045537943104536155
4.5800592256880392,3.2986234066410791
1.1510699544744041,0.072435109167697714
0.18706278088089889,0.52527355777286555
2.7742623469574168,1.4694229559858087
1.8546114193121936,0.58957997413602636
4.1489487156620655,2.8707987022496599
4.0412573603215094,2.7805251259467907
1.5856944641135766,0.35499486224050603
4.7644969753487247,3.4963964618821355
1.454589190700593,0.24682922200777141
2.5752856461585729,1.2545287372846166
1.2798254528380137,0.12238803795207839
4.6802178502448166,3.4029680967397304
0.82303908791009073,-0.036245219544059161
0.22455309696164494,0.44488094743149087
2.1754853000151897,0.87880298344871843
4.9618778202791853,3.6938060500811725
4.4583863312745695,3.1959326596774509
3.7430400972847462,2.4591698322422562
4.4539624543926246,3.1789613307111955
4.4672331984893159,3.1868202134424863
2.5942918019322452,1.2918884015325052
1.5796452591539651,0.35341375627860516
3.8600621605549401,2.5536085269726136
3.3083063158388053,2.0048441674371809
1.8682886443685502,0.59826171768878444
0.47233334030757634,0.08424346460770285
3.7339480567451302,2.4434018429563773
1.3123025796143235,0.14043007615752492
4.6840657526688965,3.4330051001547761
1.2048528750284238,0.10743412909456738
0.61378966205743013,-0.0011222353937450484
4.155563360624531,2.878382181993588
0.76642158312247022,-0.063361617510718699
0.89634154078869543,-0.040423204238767038
2.9969139576042174,1.6857414567580418
4.3728102041873225,3.0848463255576895
0.98217332857286621,0.0026467225303523408
1.5516183645004737,0.35256633928334019
3.8870241912058878,2.584470828924744
4.8591321303048369,3.5874151499050071
2.5037059310117113,1.1987157670368833
0.71948751275625389,-0.010849434227697179
0.069681438541007723,0.78692320780840419
1.1482801499942763,0.065657214569615763
0.65911108893260517,0.0061194711230233723
3.3882933680642875,2.067926114045298
0.60916252314265562,-0.011117686196064451
2.5316496581031651,1.2185327945691928
3.4713121782144323,2.1660431320301901
2.9055830461045118,1.6064622714259946
0.99887825830028809,0.0024597928301833922
4.0206226309113138,2.7146632385469442
3.5770356480790082,2.2863928983581805
3.694920019577709,2.3943831799725954
0.65528875778656626,0.00093562468668847466
0.61876901825172304,-0.0076700604969408108
4.6378127550325381,3.3623427323777824
1.9878909691247033,0.70952325627186563
1.5047434589046986,0.30200988299230763
2.4429202267576668,1.1415204429791199
3.3143210638179124,1.9920170613189321
4.7781162852348498,3.5202980879696013
1.4322311344102752,0.22729745300386647
4.6240421465601358,3.3584103480759016
0.12429745693128158,0.64426852185247818
2.7759902116341233,1.4718731914296297
3.1698755584054257,1.8551905127433459
0.52948701875376647,0.034400072117451677
0.70169798531956318,-0.018018634026019643
2.0955715965815189,0.80574426696626011
4.8311595607159088,3.5612954917478481
2.980212766171864,1.6893046531060814
4.6651161080010564,3.3927010576051622
4.0218045780648541,2.7370609000913193
2.3369080077764575,1.0361501832554776
3.9238172462609371,2.6287781478793493
0.089183919884938678,0.75505646701103002
0.5457199838286747,0.032303616915788133
4.1471430744136821,2.8606429003650704
3.9840854416258087,2.7139122489210616
1.1632037098321684,0.058177027124279218
2.6538479529952674,1.3163398420468377
3.0300791035000545,1.7416424189291146
4.3386947688800559,3.0922313043605123
3.0155357866936283,1.7032806833286529
2.0628578463684017,0.74968502843925588
1.8709202170359136,0.59389040812059357
2.1294104318675493,0.83131612500820595
3.2596551278998707,1.9538138072748594
4.3374531587616243,3.0480186869089314
2.2694844103814988,0.97473967479216439
1.2391978147567906,0.11861264670606897
1.1833118149879058,0.063485867360781323
3.730071401217232,2.4453967068689555
4.082843817119552,2.8234586461729894
0.52639039927062481,0.053624481841732803
0.33279428477589079,0.25323804330359462
2.9721683187822592,1.6624956235432322
0.73086622096349141,-0.024279003259514202
4.1233209522817065,2.8207002100786616
1.5516733696203722,0.33112296327314011
0.71935966485571323,-0.034291629317079277
4.604852362437251,3.3575902478525306
0.82765861367639082,-0.037205646435425857
1.4236004116896779,0.2527802987434648
0.76806697596029316,-0.048151040587768576
0.57745031832677485,0.026586687525536511
0.10574008168220017,0.7107790416584574
0.27697704582130056,0.33501227322081339
0.87320735467926347,-0.028501311331238403
0.26690966313587694,0.37680048878632394
2.9557190805548563,1.6437418936932378
3.4035726339975318,2.083064170596975
1.9681522841601411,0.68493441122226395
1.5899554847602471,0.34883149467051461
2.5226311851111505,1.2105895339329211
4.3750247111730429,3.0987343767146132
4.2556581341110302,2.9570006589097191
0.21737531006395971,0.43615159567364581
0.9074920479826204,-0.019111163503768337
1.1837243555219801,0.075098540777735173
1.246937879161059,0.086966499646324691
2.8561632587138637,1.5563592604604497
2.0813121285159615,0.79277776083268381
0.24627059963796993,0.39134616125010202
1.868070692297858,0.57955965564966716
2.6187647435881862,1.3195404734195342
0.50835951451857986,0.068990418563503755
4.167292768942799,2.9141058730225424
0.25980933232552128,0.38005930632578894
4.6242093450903106,3.3603690258748515
0.49556570789937748,0.073035105339546033
4.2178747579887634,2.9477357082692315
4.5132657196380856,3.2491187230843619
4.897853402932963,3.6516858595320403
4.0101294013679674,2.718579710840975
3.8973877038566447,2.6038000214509744
3.2124163799777383,1.9023119077136728
3.8949817728906448,2.6157040626430255
0.67276104206573539,-0.001737981074628428
2.6803401797381863,1.365636473963272
2.5711143509520724,1.2575209058161643
4.2878607206127874,3.0137766148639935
2.3139968279675793,1.0079527045139209
1.9254474805017674,0.6575559558765206
3.1978163561855504,1.8666721705992515
1.3323165875042302,0.16081127345531437
0.69884205476978434,-0.034950487286587742
2.389386370118729,1.0567777044939766
2.0844468429744252,0.7812152946281018
1.1628497026443685,0.05946370594272702
1.8375590505756401,0.56563787203734595
1.8319622491312371,0.57611576432592415
1.6374778220627273,0.39489821692232724
1.897320398634645,0.60901673267033984
3.4287167272797268,2.1279261871597894
1.4843823728564265,0.29002360015547357
4.7442896335767024,3.4677906078758709
4.58174009769089,3.3014994240759039
2.404552141500393,1.105311069183234
1.6418060250234441,0.39871215813108796
2.6771739491500157,1.3754489614271816
4.2428024438681229,2.963621815945515
3.2629367028005101,1.9676095588532032
4.0219591397353867,2.7247095454863701
2.6636113803287009,1.3542033462070229
3.1645881463381036,1.8567996607430828
1.4407780709123086,0.23134421443833716
3.6744658115514541,2.361855126880513
1.0120229656285917,0.012141979972829885
3.473990644092491,2.1707712001921249
4.3035953416294701,3.0142843724635751
0.66051418650771965,-0.016798969753256399
3.071898702709599,1.7783662412958368
0.47547874114967303,0.065261218348519959
3.6285781413571345,2.3156074951936119
0.42246609411760117,0.13313935494921519
4.6796991135031298,3.4299826878548187
0.68703965018901081,-0.019743867553283594
4.7944012295454019,3.5397192127921744
4.0044208804254833,2.7054613395186489
2.9684100223317706,1.6472376446720163
3.9131205231477346,2.6303078015997929
3.9755741949154295,2.6898795759081811
4.7301353140866516,3.471118638172475
1.266916769195936,0.12684637261954312
2.9503794767915457,1.6454043584216942
0.47524598782200611,0.094056281142517753
3.0808285001206066,1.7833179323602546
0.85645652046394405,-0.023237801675074027
2.8247530573622095,1.4965882109615722
2.8621525701692487,1.5268422486034114
2.3299257649061369,1.0379800516654178
2.6131588775656138,1.3180998077197532
3.8196169500329398,2.5171066359190308
3.9962235825603329,2.688604558524589
2.4607660778771456,1.1549187716225622
2.9979672076130615,1.7011627088874144
4.6561811784505096,3.4097562083484654
0.59866794250561406,0.014855621684115854
0.58551782950055253,0.011043314506228925
0.43854505955384204,0.11661090094466639
3.2893164252026392,1.9864089396396529
2.0930415039518975,0.79703634104129439
3.8716070807092162,2.5705367073388796
3.3561570665429628,2.0784880383013427
1.6681887916411908,0.44395551612266254
4.4918327368076785,3.2330775682848776
3.8126607353532616,2.5111373517108744
1.3526747045508785,0.1940508047409569
1.8209600888602702,0.56090741777583786
1.5721999010213143,0.35050483504605556
0.78805824312499828,-0.021341079318806751
0.73891686271095824,-0.025107310583517447
4.6806373168787205,3.4224930070304311
2.1895201859937661,0.89899239173186973
1.9165991138870493,0.64241320994839557
3.6484285433868897,2.3325859740314066
2.7649653262644995,1.4565738787074676
4.6806999341923108,3.4073625226624404
3.9015074695469609,2.5981310884184992
2.3968478206227015,1.1109647679814956
1.8817973674041311,0.62748890594371343
4.9331577246216103,3.6892127372535555
3.5888011800182174,2.2953929485256013
4.7559733000192059,3.5070702414510406
0.59239288608520679,0.012029321135056874
4.2526683959539131,2.976299587674502
3.1853694199560376,1.8675864031142781
0.60960839167556291,0.0083521291931942607
2.9412899998461035,1.6336725136963266
3.4304818255272442,2.1151276267057928
0.061513429443014189,0.82283746203054042
2.2715898092087325,0.96903431859647959
4.1269975559816059,2.8658381726257276
1.4767951267204493,0.28254426712088471
2.2927404089927554,0.99045790349774543
2.211570635339466,0.91543037155525853


==> anc/competitors/data/v6/rational_cubic__s42_holdout.csv <==
x0,y
1.7870424091273807,0.52384230184369729
1.8610432942013566,0.58875621028787994
2.8800183117097666,1.5711736546988575
3.7354594614198477,2.4427265855463918
0.92303675658732987,-0.021494910979702755
2.9230282309540225,1.6145323023313256
2.6738617233922652,1.3645574390266295
3.0124608428331223,1.7049186666991112
1.3208182979643268,0.16298884278891818
0.073323901363974708,0.79145840485766705
1.1582948539452635,0.06783914812629889
4.4468743942280602,3.1735468492993495
4.4782052143768167,3.2057523394174061
0.34273026698326936,0.24297995528298164
2.0202325549907494,0.73290672455852457
4.2468366714191825,2.9679282659826782
4.8963371239483164,3.6354547766226148
2.786128889543896,1.4768061617787689
1.5855906851048851,0.35593325232666445
2.9999973481919282,1.6923050091173977
4.3173272652269015,3.0403830033428685
0.83944410230409883,-0.034338190175628447
0.96989727326334707,-0.0094178181376257854
2.5717169892423888,1.263096806459389
0.50322577651275791,0.06887904447915956
3.9214458940159904,2.6336071391473221
2.2203144276001288,0.92085482766668358
4.0606082805675241,2.7765498763685401
4.5356170349112555,3.2647657234949654
3.396720610686244,2.0958977532134937
1.3324127760145721,0.17056560329402431
2.5288965782536499,1.2207822018333971
1.6409925325454966,0.40064357268129075
3.4299449646420861,2.1298492713593871
3.6077654660672054,2.3118276127404851
4.2603217782898177,2.9817887253808197
2.008346604361861,0.72195783458405594
3.8754307177771481,2.5863612721150662
1.0565605684763284,0.020908067180426232
2.1911536659949133,0.89307865238252326
1.0546848483405298,0.020151175010168196
4.0741342521851127,2.7904470639215888
4.0138651068827738,2.7285284709911752
3.5912303265768539,2.294889316541556
1.6224416622328774,0.38553576094261532
3.7378381572180164,2.4451663609978036
3.702352188655329,2.4087740416713719
4.0536311252174828,2.7693814586155607
1.4025258748459812,0.21828684085040287
1.7477060015813772,0.48997331865412441
4.7536083276363907,3.4888072478135812
1.513794084765846,0.2999523008434945
1.3792420614028904,0.20209033029861295
0.65358712978819011,-0.013445755816727923
3.3453436296854901,2.0434328614970703
0.21256142595131977,0.46470607252854079
4.7614761036152595,3.4968920779207138
4.776832815297734,3.5126721231385765
4.6476118366991646,3.3798766485598457
0.98364298717710685,-0.0052720086568712205
0.3763275662081339,0.19805744194520533
1.0379997157613623,0.013605294660804814
0.05640985256743225,0.83745428303100489
1.8980418360069078,0.62174697276267699
3.7471179216746773,2.4546848403630461
3.2805248890562688,1.9773113494276164
0.1848056887705346,0.52233127248790689
4.764188029533158,3.499678793950868
0.39692471426963194,0.1728467403928042
3.6980511999767591,2.4043639285369824
1.751798493330436,0.4934749695476513
2.7399518370775819,1.4305524776001228
0.074916319454774727,0.78719590419780783
4.4060908445560178,3.1316244257200188
4.9451070362941625,3.6855536104518749
3.8464853466609101,2.5566477755984627
2.6693932772280116,1.3601047240539084
1.7291090875641524,0.47412802338063209
1.079623716025967,0.030552198667447815
4.3436792608543424,3.0674702926142823
1.1900449850155892,0.084647479623220584
0.33173207288038187,0.25873722261725157
4.3157218963483084,3.0387328541379559
0.16036909194079685,0.5761685553508642
0.65052098146807902,-0.0124203634973847
4.7490843309410282,3.4841583944526908
3.2206628273058282,1.9163234418380235
3.0103686777173824,1.7028009244392073
4.3868284853364283,3.1118241618062821
3.1364993524267155,1.8307200690645788
2.1467712292370358,0.85103624874438566
4.7972766624012166,3.5336788556229948
2.5255436992060822,1.2174748700323317
2.5069717374037301,1.1991714198432744
1.1093972129899372,0.043893025768020677
2.5324592374985579,1.2242974311890955
1.4217628796476949,0.23191525459083689
1.133646051755743,0.055463020087126474
3.4758368389558787,2.1767735806445736
2.5644615341311177,1.2559173703262019
1.9596080941314598,0.67735680394649522
3.0271873970428498,1.7198294151492919
0.052085625644328615,0.84942291834533157
1.5638008277381292,0.33869801089038382
4.1599797920018204,2.8786602382305597
4.8393674728932625,3.5769259806536642
3.0358520368193567,1.728605781393832
3.1264201704819685,1.8204807545454549
4.0870964725369587,2.8037655423763668
4.6305222731917546,3.3623124942747351
3.0374712512015338,1.7302461461504484
0.28234652698670037,0.3361184095467431
1.5874895659714949,0.35744488488313514
4.2657862568921452,2.9874053662449547
1.2791235682630342,0.13654192893390704
2.6890033958149084,1.3796548244001352
2.8202916833802294,1.5110952157399931
3.6773084333851602,2.3830971917985182
4.7115747726912636,3.4456122690744069
3.0162700752295053,1.7087748476636309
2.3779168717764536,1.0728116883134473
0.14840402588992774,0.60359158737292606
0.73489524602718292,-0.032042173990999158
4.0914924047758356,2.8082824037386009
3.3666929468706304,2.0652286369649886
4.1611471181813879,2.8798598797115593
4.7541722569452727,3.4893867383306585
0.084528889013328889,0.76171657042950869
0.93895667391596938,-0.017759339729487341
4.3708176003474044,3.0953662158456692
4.0075611376455518,2.7220527073749392
1.1889212507957769,0.08403652565843138
3.5696680084321004,2.2728058707496097
2.2559908855572615,0.9549920170706846
2.5040683591252395,1.1963125378746273
1.9512016349143195,0.66971396947365258
3.5801963623710091,2.2835880150851495
2.5894984361013518,1.2807080824302655
3.8349820974850934,2.5448406612298347
2.2175664094988203,0.9182323255011231
1.0263866682886196,0.0092516684370714114
3.8020464151898272,2.5110396514680406
1.2636137976664124,0.12703814223557933
2.6763951266356498,1.3670824661356875
4.1438020749323528,2.8620349688826519
4.2289364243381309,2.9495301319491194
0.21808325556388009,0.45368665601761682
4.7745734276431948,3.5103504788929811
0.6407762184292326,-0.0089956755401938027
3.0601834187872572,1.7532638139034413
2.0929045212661008,0.80041635836555536
2.2148749199665807,0.91566475719172968
3.2934701023399215,1.9905101056528798
0.59060561315873172,0.012787770151702132
0.68152761722728217,-0.02166784574429563
3.087963737395989,1.7814395368345868
1.7782556604167139,0.51623651690914918
4.8554041122119216,3.5934022201283229
0.34585625334848324,0.23859714360370926
0.2211729606326851,0.44758490006897084
0.68210174977382743,-0.021816012399168853
2.5026799687302197,1.1949456695049534
0.91454389030463712,-0.023327322365002626
3.6506696416350328,2.3557913436842473
1.8110618744551839,0.54474733037023393
3.944245429622911,2.6570204316760337
4.8076180850134129,3.5443047048056529
1.7220001607624114,0.46810038362245021
2.0444012381938026,0.75525271442594721
3.2745581802350712,1.9712289437205099
1.505997827117489,0.29401838201339464
0.52666901577251013,0.051411873561600423
3.634641345939611,2.3393650109592934
1.9833510598155675,0.69902362264795437
3.4367767327490291,2.1368327295325362
2.8259339444751146,1.5167637441339525
4.9963972410518256,3.7382352351990136
2.4589470683945236,1.151973765263137
1.1642521200639322,0.070920028583030481
2.2332992753318703,0.93326021985969232
2.7840760375864497,1.4747475591174541
1.4626134853659427,0.26155812059804173
3.7141861810271597,2.4209091122202011
2.9669481528160668,1.6588839681061589
3.2171461465073623,1.9127431206236785
0.54735059991886936,0.037511185997448911
4.7543082770243732,3.4895265116977634
2.2488667963661384,0.94816214862120607
0.23821006870099526,0.41476131178357495
0.38448343139383667,0.18786680793147734
4.1856427897348896,2.9050342942709104
0.94227476145478495,-0.016932272644163072
4.1280674703513984,2.845865632689351
4.1530181659450758,2.871505951524608
3.9271258564752309,2.6394397702994357
3.0097258291491453,1.7021502467467895
3.0212104538166109,1.7137768420168851
1.3450784185288995,0.17894827634343277
0.20871386073381126,0.47247130491272177
3.5532745024205017,2.2560197820575074
0.074564633674549796,0.78813626485658883
0.10672618229402853,0.70454481685655912
3.2001206943414258,1.8954136833445288
4.7568246329806323,3.4921122971157237
1.1319429071494347,0.05463044280077102
0.035677979550616801,0.89559636627103267
4.3102394571546734,3.0330975009394452
2.6921695341014882,1.3828134399543912
1.6446927509389864,0.40367291511267545
1.1397765814339773,0.058484358268577577
3.3493680697272463,2.0475408313939218
4.0541381298723493,2.7699023563682412
4.9359868119704702,3.676185296018049
1.4409343051097463,0.24571081734135108
4.7039217442214651,3.4377474666633967
2.0029209561514358,0.71696906930127002
0.099331133125332705,0.72333157936211745
0.81117809694134957,-0.035879394903377132
1.5797618994251306,0.35130274050780685
0.44569366798530186,0.11989426793230988
2.5402703190120062,1.2320079812341345
0.35275595747877198,0.22907227347029105
0.26860663597638723,0.35962286304438845
3.0700105402280853,1.7632281266623766
0.31052983838444681,0.29061575185496008
3.9504319271545119,2.6633738901214872
0.028110523158491607,0.91729079786872314
0.18668481212958055,0.51831182449885105
2.3173371821778721,1.0140614309029388
4.4272478163586335,3.1533722234934713
0.68327866595108977,-0.022117171975115348
0.31092175194124771,0.29000834237971407
1.3489959729270229,0.18156307332796034
0.93193848905343046,-0.019453920359722324
3.5899388085304986,2.2935664360173424
0.3956556093818564,0.17435009643958779
3.0846652242547656,1.7780928588730893
0.17287931416293978,0.54824292250596796
4.230074499827694,2.9506998494296979
1.8979564219345364,0.6216704269058565
0.9014126879726192,-0.025935244905606367
2.334770301297814,1.0309273578117517
1.7332998528015009,0.47768905925274496
1.9806031577040599,0.69651001798108414
3.013351145088202,1.7058198980346684
3.24625728260449,1.9423896039545752
0.59926586209754718,0.0085153700067906301
2.5503184352143848,1.2419336736430839
4.2955080767007745,3.0179553524306724
3.2079745172007663,1.9034068790413565
3.1070698107274408,1.8008308650678886
3.1584251797806613,1.8530036773582481
0.49714146968862505,0.073717853370642489
2.4882300302193512,1.1807291979428471
4.1775700002002578,2.8967376903209767
3.7663492993210692,2.4744130620143978
3.2763639500604258,1.9730696496645936
3.3850335579559316,2.0839592115493923
0.41478041150635636,0.15237939294695016
2.7650904230725493,1.4557189451824419
4.0638524883798484,2.7798830689922904
3.8040494663067639,2.5130951234200176
4.4698697551246749,3.1971842102670145
4.3974719252232655,3.1227648169906432
0.44928988132657777,0.11635185892722366
3.4626126529903232,2.163248698158668
2.0066924856167039,0.72043629663618702
1.6499596049905418,0.40799380904975063
1.3411994696281666,0.17636942457015292
4.8613138675250038,3.5994738372910957
2.6934402102309614,1.3840812640757543
3.2043486998715558,1.8997165350342258
0.58310528454142252,0.016666740256312897
1.9616118611536231,0.67918078474581434
1.5312589661300802,0.31335184919099074
2.476753246854333,1.1694503555296267
0.99529908395968592,-0.0015521933264594477
4.5851305801617972,3.3156585365049085
2.4930278934473913,1.1854476134218213
3.9996406738186097,2.7139166107722086
4.9125356918970491,3.6520953502534415
3.9577471140140386,2.6708867231160274
1.9313882095486079,0.65176126976109272
3.9573698607361747,2.6704992711185378
2.6063275546972973,1.2973967510504902
0.47678096824166072,0.090851394068604888
0.031994478538695525,0.90612523743115858
1.4917774295850039,0.28327247194381477
0.58467439675492949,0.015841388525723615
3.3593675021639697,2.0577490805291268
1.0347224780291664,0.012359639759125175
4.2270517396665603,2.9475930513226789
3.5219835720137684,2.2239886356170002
1.8167493078164176,0.54972115634334484
4.1611251372372884,2.8798372902389731
1.3506956257671181,0.18270071088308915
0.3193095816078878,0.27717302066185773
1.8841461784890046,0.6093170973547738
2.147424580920041,0.85165302745944205
1.8543158192015978,0.582794265964939
1.9913691990237592,0.70636689059118063
2.5437672203180171,1.2354614021261878
0.25626009746732625,0.38149407606073682
2.7745232672704652,1.4651708400231316
0.69262445951689788,-0.024386978191237908
1.2589909027096828,0.12424189040957088
0.69539457990799358,-0.025018577238517407
0.64975232811282035,-0.012159414499450964
1.5628831217785337,0.33797667524112046
3.939563703571443,2.6522124730525243
2.1548032045754062,0.85862311782808898
4.4333993119148376,3.1596954986325434
2.2592442705257918,0.95811317252931016
2.904251572688703,1.5955940533593307
0.052320165623387371,0.84877159253376588
4.091509741830234,2.8083002178312797
3.4943704056227931,2.1957327328808605
0.94941863468424537,-0.015095810243503484
3.6940613678188372,2.4002730120403428
3.1966678065733847,1.8918999904741554
0.86572698044924512,-0.031586803112489063
0.65962010423024409,-0.015391264338419393
2.8818721806224219,1.5730409668336676
0.16683006728040295,0.56165085601576481
1.5027757777366673,0.29157473782017929
4.4913114448153379,3.2192243462828234
3.2498537658751347,1.9460535484948416
2.3830893914690132,1.0778459155028204
1.5097710930644315,0.29688658698971088
3.9480379872777007,2.6609153218916242
4.0441287368596939,2.7596188381648941
2.2735081463471256,0.97181287599211541
0.4468532001249953,0.11874678211630292
2.0411145969826254,0.75220754865547335
3.8030060711107931,2.5120244186399598
0.6210611804370747,-0.0012799181712555194
3.6255522042060702,2.3300513079869143
4.8871373544731744,3.6260037103544036
2.1034225532822566,0.81026353327777534
4.5732653980530449,3.3034630379404564
3.8350842759876391,2.5449455352135075
1.7139747556325091,0.46131564446506107
2.8439534542046268,1.5348770820104041
0.97709430499124283,-0.0072800481420216322
1.5935972044377733,0.36231727275625136
4.1747181778748015,2.8938068319070358
3.9397843176745924,2.6524390332359502
4.2803187692420366,3.0023427032148531
4.1058537698275979,2.8230392120746965
3.394240421711479,2.0933640026265126
2.7790528006826971,1.469711149573498
0.619255166054547,-0.00051941202119391795
4.7287667939603795,3.4632796808359192
2.6272700837071716,1.3181916064839669
1.8551099342657067,0.58349741257227461
2.3273486948879434,1.0237430732872888
4.8286750647264807,3.565940171230694
3.9629187107579216,2.6761981930178105
0.85848618372944496,-0.032467659573984488
3.0180428842309812,1.7105696729233888
4.2283731703239402,2.9489512184263411
0.45995636979442867,0.10612853360145676
4.5710312082650439,3.3011666348343356
3.4515256368325469,2.1519115430764355
4.7872432173862576,3.5233692565567991
2.9457336775132283,1.6374517702965634
0.77351351266879032,-0.035506652600470194
0.1000879345363298,0.72139697554540561
2.6543501892302328,1.345123690680158
0.46128255776067884,0.10488685494988464
3.224903157656525,1.920640889875229
3.7849884685871027,2.4935364167351781
3.258862307837656,1.9552323129147537
1.949548283112742,0.66821259695005319
3.8620135117924792,2.5725874020621271
2.2764094365833558,0.97460247828020963
3.8637643330506313,2.5743847057384208
0.74888423896102507,-0.033672393050551815
1.4064350772270406,0.22103853568908144
0.62246499167518732,-0.0018647627722266319
4.2047578676374879,2.924679794270995
4.7183108041575696,3.4525346216861301
3.0043678357092638,1.6967275475088262
2.0798199371069743,0.78819231462699724
3.7914082064587955,2.5001234990795456
3.5416132289887003,2.244081223399554
1.7469980767383468,0.4893681299307302
4.4751175946932209,3.2025785374502433
2.0381074596011812,0.74942309403150043
0.16137525551251919,0.57389433353405417
1.399943475127039,0.21647412698989543
1.9223694878724502,0.64361848813332523
2.1921627876521903,0.89403788816437235
2.0688416974813864,0.77795877220983589
3.6376158765634896,2.3424132149199308
3.7301346242870652,2.4372651840190143
4.2983118957173767,3.0208373392569912
2.4893978029528236,1.1818774556189635
4.2539108022757715,2.9751992750726908
3.9748207720700619,2.6884226038623598


==> anc/competitors/data/v6/real_cagr__s42.csv <==
x0,x1,x2,x3,y
3531.1169138214127,371.73465229824245,22.418831207264098,0.045313652064771573,0.05552946754735609
754.66964107969284,926.59770596399881,10.197441962769384,0.044072701479232236,-0.060521354940015641
5214.2979053005538,803.16463188836428,26.810564256413169,0.066283753987102859,0.0010831825955805322
2481.6244430149868,199.52956989649945,18.221085892824981,0.056842621739414227,0.080247060522891975
154.29601005519731,997.3311920538157,4.6547639106521697,0.0021262211997833359,-0.33692948338649931
8938.0895863436053,891.28002187697075,5.1678411822104895,0.0039567309716812549,0.55254721121376127
3328.7363915578421,355.51759407763507,21.099767380961342,0.048124676196481253,0.054336589813066105
3733.607072503034,853.20692169484437,6.0153741568202639,0.03889536604978204,0.23116894050524756
180.39615030067876,195.77757868424459,15.711488345879257,0.020814772427439312,-0.021436017092524441
795.74125731055278,999.19425742681483,29.76145980193261,0.033492486985184131,-0.04857381505004519
551.56417269609676,699.11626249588323,1.1162205372668454,0.060632825498628841,-0.23742889411182311
7137.2346904019832,685.11251400291724,1.4808142550291508,0.066128918772634396,3.5643333065566138
1939.6806804067685,181.39665428571948,29.799452875984688,0.044897845431203537,0.038132123450696644
4421.0276038027996,907.33005900696276,17.9545261898908,0.03082955846856824,0.059471550818394968
770.59892291730102,126.09955288402247,4.6803892900368806,0.021655740919608563,0.43291596833573742
284.75898979226093,316.74525223703233,27.021763792868715,0.041753477661540278,-0.050848167975283159
1285.788609210467,228.71968764997149,26.531028703703072,0.025179969485150479,0.041193924367987488
134.16354101688918,799.09114662299669,16.549811980229883,0.045127610963777834,-0.13527758586913816
4521.2897915896792,278.38380449160809,19.031968865961939,0.054132190600771013,0.086016898637431269
1833.7021671045936,919.5744044177967,8.922428553525414,0.005286336873551587,0.076657915335647545
3282.2788943585847,690.6421353947411,2.4650711947881492,8.5397201819779051e-05,0.88836941896153199
511.74303003136316,132.54643944522661,18.242460657835068,0.016982171107259438,0.058032842594186486
8737.6782554419933,104.88685071583042,9.5479006028801265,0.071560919817502483,0.48606192355065331
6112.82893833249,146.49212531295905,20.245010353150207,0.051703261058284732,0.13937175560419643
3603.8523876847871,645.33265988295489,25.251110128435435,0.013756828154961829,0.055300966844373613
245.06281377201822,821.33362977347372,1.5266557735165578,0.071221116945889507,-0.58624024743020775
857.91054790017142,314.69753856464962,18.275699465886095,0.037596475222987202,0.0051427476364640946
122.35100233650859,864.46795863076568,7.7071356509187154,0.03808734053429285,-0.2473131674357984
203.50682753671467,151.50874613793434,26.342766439210241,0.074843355507412404,-0.06460965497519304
2323.2604885522555,820.86746827750858,8.3562706902930266,0.0047589353746672015,0.12469521886447749
3086.9124462807677,935.01588715505238,18.71233386382713,0.017214261970297483,0.040189094745194651
8610.32342372524,794.89755919394247,17.052684362598733,0.046861706012377796,0.090657534336989698
448.38462907863538,728.30870558077345,12.488828501718219,0.015638920766560326,-0.053870580145451437
550.70549769932552,854.18219678984474,20.651002144394027,0.054362160736716625,-0.075548010787934314
869.18379856775334,136.13616959235978,22.047319406747583,0.017127383146937618,0.071501707942435933
239.3000107750477,281.60389964714989,17.441196064262218,0.0079325576479051477,-0.014579703846901423
181.90431896729706,212.43131137507876,22.994244878357868,0.016558812771267181,-0.021126080969147514
894.14891203236698,554.07789117368793,29.519095203795189,0.033818722741764978,-0.015580941139563693
284.32738978688218,770.66931549596006,13.158899249123348,0.01409106393384639,-0.077116514281904538
2185.8884200540879,667.01066011875878,15.922908504680395,0.010775361993867786,0.059993461740439978
748.69311220865256,866.01798978574152,1.361626460295184,0.068822550897515267,-0.15956308395459187
4627.6061771155282,239.69169319698179,24.084828133000972,0.025631776287784628,0.10880640030528892
2514.9549152136528,761.15898274164545,16.086671944333823,0.028860694921460289,0.053916354553346285
421.43760261292198,273.73734178201369,12.830881480456391,0.0044216327600982109,0.021772274839337247
4618.698388866128,343.68287618602022,3.7280869295924783,0.028589569880164332,0.95001395520553911
4069.3843916689038,738.91422755317353,26.800036228586521,0.021184574185726373,0.051144630412789036
595.60283744694004,982.18430640881365,12.455209961176136,0.048838805387343087,-0.081281334197416913
377.27341902695986,650.38924537936259,20.794866348067391,0.016431223813792535,-0.040515168075458872
2317.3466689007514,149.05028349216605,5.3318505346763718,0.071069236245027242,0.56079209275611797
190.32900062238625,654.67807293477949,28.884939256689943,0.074373329673564414,-0.1103205322020665
251.08247729595382,138.11549642215039,6.1748110928330968,0.0079864845741432159,0.094502902350088638
103.44858139522894,895.73114023013545,6.786717794085221,0.0085922365030861765,-0.28003528250104848
3748.4243895631375,738.62045659055866,25.910502956173701,0.009226115048879038,0.054726695516376204
2136.4941755036084,255.8150617802529,27.464899580116004,0.049565540504824965,0.029760137192161387
2572.3541334066304,182.54890524177824,7.1522748181757407,0.0097575171367698318,0.42983119991269469
3642.9906957070625,265.1799059922871,14.624225757070009,0.068190585434421302,0.12280286072927905
827.62109372833936,982.0244615987732,22.271352232322066,0.060341721195031402,-0.04797815311224056
1372.4053168927639,512.70457821264085,26.472606280513247,0.065584708659041924,-0.035831033521622327
190.3680214831667,805.67285350726718,11.992528156081852,0.042084842150881673,-0.14735948514945907
169.45724718950905,672.76750789699918,15.993565118633448,0.079734176921532271,-0.15455628499238039
2171.7304645704535,615.17183496277357,22.509775905072313,0.0035340082355329017,0.057111108984148957
875.37151888115557,230.61722919854472,22.202943322931066,0.03210119713488907,0.029147789950211753
1350.4304218264758,951.4220082022855,23.705843770756463,0.025914933515010896,-0.0065321440645583701
3388.4237321586306,371.20836926324614,17.528080740604263,0.075891639897011282,0.060953857758655354
1859.6732323761864,620.215494226788,4.0338378073384806,0.046148876679807431,0.25602612909795963
1279.8492000028486,729.79835013015952,27.215225435463161,0.064495277235578019,-0.034724635942443946
1313.4523488159869,684.30983972077797,26.101603640309818,0.013627295492681508,-0.0014780335649337215
405.41535749001747,946.53496872596656,24.144825638731657,0.078290731512035111,-0.095797027328498444
115.24860283967098,233.5950909280522,3.8960118376611552,0.039891163750105214,-0.195768133254724
747.19641320120411,557.51746460224786,6.9275236453614468,0.039493766101651666,0.0095150555495200663
268.63917535635017,463.63095166668938,22.564410588121905,0.077670778283659023,-0.10100390297854758
656.23182362632258,526.75185653435631,1.6710627428764466,0.030458588897371606,0.10224926654925647
5091.0357477576463,207.29577357797015,29.397514377511108,0.031802001964399439,0.081480483675116205
293.68311080189437,220.68514888548879,11.937195730314741,0.046780216224394933,-0.021638932290109051
130.7993191554441,350.2679912031316,21.860063477033883,0.010244208843822955,-0.052186020258994756
365.39936142794784,374.23414338474817,26.739561566153256,0.025686850112948391,-0.019905800689383482
386.53383492561284,485.11289231321496,12.444266756352386,0.015456665795610443,-0.042814538016350739
2107.8176143716,649.88879233296541,10.254842169390315,0.0082626783285639684,0.11778200855871779
1300.3621044997628,671.16620567643668,18.653492738049156,0.069291568506481604,-0.031002095795402265
3696.5485812646107,470.62980692701319,17.848691838693469,0.047146493290198085,0.070742796859068008
2131.2140994390625,467.90479848582743,12.865059351119116,0.028693823322232897,0.085545769649407188
649.79104648969439,295.86567402726575,18.451467920163545,0.032693550189337027,0.013310127501065562
4246.5942691788614,629.47562356810738,28.126059717428348,0.034521520294988374,0.02114107266969396
215.74753370052602,385.33682018551411,14.561567442171297,0.050651934571576754,-0.081783865325832428
111.02586009934691,132.45385084962732,6.7055232417683079,0.074141551319119467,-0.10147177378109755
151.38948847226581,476.56003974117436,11.938973503607112,0.074622369572558606,-0.15436628269558944
2784.317142027639,526.71940758115329,12.429102495200439,0.031319358362453073,0.10797321379466281
838.98551047877606,303.03358138378985,4.8021520977603753,0.026340996767821565,0.21097533619347666
210.15685377232995,615.2121398099041,5.7232735160820924,0.036083720014820402,-0.20097297659827371
1004.8229603696428,609.19471038872882,20.85230012841664,0.045434738434279406,-0.024072408430346186
201.66206287193197,731.80196299933425,10.844854872058178,0.036945432915979862,-0.14650268999218372
2469.6803719805239,683.153633981089,28.69205336381842,0.052700272785336073,0.00050527712519248848
780.39153723544393,687.1897508689284,8.0643056153996149,0.044351921870381096,-0.024275843410122826
578.15255893298604,384.59273664163879,3.868810648039847,0.025657243735526088,0.081188952006151477
400.88903553430447,808.68899978735851,22.851632327007479,0.027658464461010609,-0.057651486476070601
1822.07053963368,594.22994523971147,26.550045505618233,0.030287423004778474,0.0037583286023565986
529.20656253467541,488.27637566190111,9.0652873492731487,0.0075711814599510952,0.0034901874181897594
149.72690198018489,663.41123284695141,6.8605549477188612,0.01328501059311785,-0.21535476962999925
172.19153764738363,424.59160100522882,6.3872179112615282,0.057849104171630888,-0.17508650792870484
8390.6446559998367,561.46532014608238,16.138356739628858,0.031127736921766402,0.14744674294233712
6563.8913154300371,763.03511963399831,14.584082596156358,0.017163117804811494,0.15267121029402234
2508.5009372064496,897.76259805133691,8.5237553557814927,0.045013792845988582,0.073428217611947122
340.20439741603258,928.95147756567246,2.3100203926933651,0.060443163397874179,-0.39010469533428688
8676.6634961548843,553.26963266478924,14.963248869462141,0.020593788987629712,0.18766979055009853
3609.9551637741802,568.24760326651221,28.820638081432644,0.066143190553899556,0.0067046437872985637
2715.0659192692228,819.88336968745284,19.923056821827235,0.074200388770003969,-0.015266453778509114
791.99602937898908,383.00562256978111,15.369690142229935,0.047791562325907255,0.0018251183886699538
350.33467433321863,853.64412611056173,4.2100701468588673,0.053515812719326372,-0.23176915855001609
155.87695890838114,544.72748186568106,8.3206524259380306,0.0042060792258444306,-0.14165637870036912
6385.6453255246388,204.27105190174154,9.5484445376617391,0.075641591281752518,0.32935033553950405
815.74154229618819,164.85323236564932,23.179303025609794,0.031398778741195503,0.038308933883962691
253.93743563481883,857.79388993551686,26.424613120673961,0.07391203204363439,-0.11960108232433722
409.17891678108572,150.01112521619012,27.147613753426715,0.046318201980019402,-0.0075319622539754653
1440.2541585949327,352.55029252029033,29.552489639271869,0.00036950390746620876,0.050881143798275449
225.7072793600428,400.71703645139127,29.488633810031441,0.0030833599458748575,-0.023552036277054236
5166.8822955029282,255.69500067243442,28.636974850271461,0.05443350445359376,0.044393138949111448
3288.8120853467449,382.5040328217903,3.0828420745836471,0.045013441106554648,0.92846236759866085
2747.4254184170318,768.42331005257711,4.9960125419063504,0.0021225949764859474,0.28977248038158643
731.45241737988067,113.21455920406369,9.8295292678049542,0.059476796897790826,0.13712626310919906
1797.2880279365525,844.45608206861777,17.034049367869383,0.06817162696553454,-0.022928257639213561
1472.9769059841428,870.89322121710234,3.8123587724588996,0.03971339859514466,0.095643707903824982
1993.8533076381377,435.03541587239334,25.528111776262133,0.037260595228580398,0.017639672629740956
147.53281949461174,238.25160915457133,18.885929193241964,0.00043784870677019859,-0.02846442992783137
678.60148289680706,640.75636715057283,16.728567666763944,0.062931976999487937,-0.049167511338690871
121.12348213889791,207.70530027840491,5.7940283776514434,0.026457285339688434,-0.1159070642973863
972.70609792345385,428.42742497042724,8.3444087576057235,0.070301089582603171,0.034336077789483117
456.79613923184667,962.58626281087516,5.6490487244854837,0.029844847004644244,-0.15199433373720553
194.55767948316173,995.91802532527345,25.706061576049159,0.045206232850456447,-0.1007631611690234
160.99260787116191,794.89440221912707,17.942607941775329,0.021627343055946203,-0.10530255498458226
1497.2321507813306,379.8653589286896,22.318753398069369,0.012847065006793494,0.054729512500002311
219.37439549398601,718.89854424948328,9.5849530243907459,0.061992632270506241,-0.17101111921858492
7083.3750394869667,734.8657289356114,11.766326475560037,0.039727238307702528,0.15732341281646786
1452.5205298476928,449.05752564728476,12.740793968369481,0.042919033900180058,0.04373457192951502
494.01440083527677,676.79977112754352,23.040434180577012,0.077233276278538834,-0.087240218307074596
1519.9558840940795,109.65488047810862,23.398236642562473,0.077086392977772297,0.031918673622457372
111.07280564143679,288.15189274201731,6.9975922979069196,0.068451369736192286,-0.18099439646767887
8262.6323014639202,572.5794726705351,28.304626845404872,0.015008743421202687,0.080068272908353097
921.73668752161973,247.37617383246629,4.4990047858669051,0.047541815544126398,0.29195087033001449
3676.8037885372792,249.31618108888028,26.987540390285279,0.070251793972442994,0.022705994209718923
146.37267166064208,852.67386149521417,3.9114737238444697,0.029957114915915017,-0.38011524018566528
940.40875070797233,990.21970241524491,8.6716545233880211,0.0080884932748467968,-0.020159246014433443
958.10694604756964,600.37248522560355,25.547877545970753,0.064877032179193744,-0.046319080077191009
7510.2243369007592,855.16275779354214,6.2052700980365358,0.038541084108973729,0.36738305167030638
1391.4131540709975,991.28949789364526,12.993470007989124,0.045151414428734285,-0.030787320995301189
885.07240844844432,227.43629971189722,14.045919698379659,0.078571543705427557,0.022638561465526535
341.9411171089717,503.42105192891597,8.1125102176730799,0.048576914439525769,-0.080186319976584361
460.40284081499965,453.3154442577279,21.59711083874361,0.03399835085328811,-0.034697668337498405
1099.8787335882121,172.04435528156654,25.688704832663912,0.029598749427775822,0.045428923003147277
754.7844088454118,779.79715551526999,26.362679055811583,0.033409543412323654,-0.027847076993087989
110.46486337776682,490.40112459033367,10.840342226360267,0.0094719266542935016,-0.13754997811549083
4493.490712449503,522.39424077136118,16.394661434346617,0.06358004467340575,0.068881348531957043
6198.9986772249304,235.60567643191618,8.203785712103894,0.067017348654963296,0.38355416670368464
190.76477207874419,262.83398700778127,8.0990985449542165,0.02275177076587271,-0.056628691681307033
1282.5440406891189,916.39325994059345,5.6763678227057994,0.024303729472795528,0.035207178529704078
164.87373721882184,140.18418007685099,28.260551313417928,0.069946740506785052,-0.065604113142217244
2210.447406231448,309.56705644933561,26.751676029561818,0.0019176284422364365,0.074890996808928301
365.14685773345064,362.85339728307554,23.543402686503075,0.041636595501378215,-0.042949045967033909
2083.7483521127042,541.17778816142777,16.012184117344141,0.037094057174520086,0.046006226831487355
2844.3905596414834,627.80065571331636,15.227629549844284,0.05521014156627678,0.049888857915002811
3445.8390142696935,543.96097826559992,16.362624319292443,0.013071336011956359,0.097572766421662627
164.24111772330087,175.70380110119382,16.560472393735587,0.0534664592636123,-0.048809698832011375
6792.406834214733,319.30070865014216,13.60232945623302,0.030138720629990116,0.20766333439263104
288.68750146182879,859.22954628628702,4.8208901538699562,0.049497182253571366,-0.24376046882338961
118.8023721441136,673.82983043061313,4.6442517331875433,0.0032076007898220738,-0.30335746939859876
1287.3746076154409,684.23414512084696,28.615241759524814,0.036938175774760752,-0.0078381616098191168
551.87988830511415,703.18292981621948,14.978892028004166,0.04178007151858977,-0.054965362762771135
4566.4581964797362,786.61271713557619,28.64296022225048,0.01714611222839893,0.040191769898093345
4135.2611767575163,152.29763354930259,5.7437294535931898,0.011169892334329657,0.75420754501604303
430.80207419942252,429.94754643935113,17.078080009158072,0.015077944240984112,-0.014333472821742547
8050.0539351546049,585.57469173551078,7.023800347194638,0.027531286245067843,0.41357935257275991
381.79978217225346,404.61083496759341,8.3423535776714459,0.0077448119443977162,-0.015067319954281956
1071.8012481609683,860.03098595846791,1.8715827840741848,0.075785583658368363,0.045401616941251867
325.03503929176986,534.31525772856457,4.449646011466128,0.032399524919665385,-0.13494652142021032
7448.8141749987999,791.76483051344121,27.588603821246675,0.064717568200539921,0.010723440539055077
213.41042719848105,866.81396519305213,10.32445675298762,0.077953369848707738,-0.19294193783790306
122.97624805089352,554.31233461314832,18.635747145523155,0.006458822400219129,-0.078472336577786961
741.64166460951185,918.59701948421491,14.485409827688917,0.052133557434799527,-0.071068236411018448
9654.9744337727789,628.41154648328256,12.613086112113072,0.069712726939297115,0.15986999450947359
6072.3183571917261,865.24686895034961,16.424696649035976,0.050738754717338262,0.067042105904475582
3142.0713222214144,406.53171603237183,6.4299293938449038,0.034322089708593018,0.32944032352829061
6047.6267835365179,548.9352626783367,29.669513057067718,0.034486108611035064,0.045934803871649485
6121.9993534591522,578.26993690411996,24.730928192412026,0.0028719108805887127,0.10514565391502795
1090.728649853962,194.48174430646353,22.506824349213943,0.042768060103142026,0.038148678370658412
428.40852429939366,458.69725603138659,14.594019613404623,0.07948343974294779,-0.085224787124636353
3499.6520265800004,925.60390529650851,5.4334365416637436,0.076696602077754736,0.19006463976100524
2105.3413791833418,667.74901632826811,27.699309889933467,0.0032319383073730547,0.034678342219664274
558.87599714967644,259.75592419327074,10.900224954070101,0.056463760290359051,0.012285448933242979
154.50172623456152,404.97007204864445,2.4530940012110793,0.024141189335754466,-0.33902140820612575
3115.8692316638667,272.44270869642986,10.929706627508232,0.072239132272490944,0.16284079385542524
334.90453762934123,122.34081861871529,24.039253884380646,0.0036091796567422831,0.043977657688434965
7475.2599731275268,934.71441265362398,19.058553604658037,0.074869928160886445,0.033289123168120223
303.34800982314982,503.38659543118433,22.774318957600929,0.06699805950302215,-0.086832798356792168
176.00129560850354,376.78156517870752,24.015426132008944,0.0094003505802081212,-0.043856898645402306
4594.3634071488077,638.62947240196297,7.1466837213357355,0.0047859469853839352,0.30857947528448521
202.56697060067037,106.58301066371408,27.789716166702227,0.066776613146154878,-0.034593755867612513
228.31614148855905,350.21989594073244,13.701698484690805,0.01246061367796635,-0.039187375775812196
1580.3947672362426,732.73011912900336,19.531395828660774,0.042791852238069639,0.0069298358363036779
5612.0829517384373,670.39279576233662,1.066954405015518,0.07325958863029676,5.8388100735361119
247.09805756363221,983.62535278828193,29.807686453924163,0.045395849083945866,-0.092456531563435737
417.49121929204807,658.32193869223966,9.1459951929604983,0.031778664117825928,-0.077489757703254003
3587.6467655871093,529.75528626495952,2.7998300896645016,0.035601284388319381,0.90560856129438139
8783.2016189098722,785.28930686560693,14.289599204558904,0.0050493736563096813,0.17383017236493964
1003.4191205042665,912.99508476764777,4.7418716582792104,0.077500185708927902,-0.056748109903262345
193.9969960325717,748.62635204651644,5.4174745945696952,0.024852334806486624,-0.24538448904333759
106.628322149116,966.89010119444163,19.336201577876096,0.015149079333828306,-0.12690348558725714
287.9466697100728,803.80465366435953,12.394894355536765,0.022883784147231623,-0.10087879164543559
183.50353528904745,880.12129443573383,27.733721054494858,0.077149855591318317,-0.12939145435710087
2266.2997309479933,202.69366406527348,10.255538343634031,0.0075428842790405603,0.26061361958098977
175.2528177049378,759.17215269440896,22.059223723133133,0.069384243240094512,-0.13009246096733876
1029.5794443224361,496.07982957463173,14.371883474492321,0.056627511552115824,0.011297896368405471
2446.3853722533663,597.79342217014766,20.138587732749084,0.066401534332722251,0.0031966927779671817
1452.8916186470965,688.69216853412104,18.391165344763721,0.078071803229431705,-0.033592877431658494
250.92925853436265,972.83360503501251,14.710735210010947,0.067372372441349748,-0.15273935436786107
4057.4114679214367,986.12027328846216,28.551771744108677,0.075470588102228231,-0.013496416452531022
2696.5858993486158,359.40542093911472,10.938695639893719,0.010154820543273583,0.19641423796711377
3005.8548691015749,760.37814769412455,6.1398295362289046,0.063663085213357604,0.17767889610552592
182.85864745654274,774.9851841417418,20.664727765515021,0.043654055526483819,-0.11396423404399317
176.81031883668339,411.84357518174392,25.534219277929353,0.043479647606388852,-0.071716277643376417
7163.4973078776402,211.48279737779893,2.1673584582577892,0.07191372610564109,3.7329259054526562
623.95948026589269,136.85226425714779,14.039347964257736,0.077744305491736901,0.04185518538517756
399.85026074702654,799.60881477626072,26.882143000932462,0.05638706584345448,-0.072986583799795723
948.78561321459676,540.72976763521524,22.738939948763157,0.038635071157742715,-0.012565295421031847
2117.0368886876508,986.98615254543358,29.76242377843122,0.036512308632147626,-0.023667259480661694
8151.6685747461215,518.47611057428776,16.411000536320067,0.030907316577854546,0.14188568148474001
374.01795710592256,980.12528116645626,20.139875845233387,0.028927922365813014,-0.069699342359338029
7073.2149897216414,470.41840197465388,9.7719281529999158,0.031320547334754513,0.28629820097373104
112.12926690611287,814.31393550397536,28.478532390313777,0.0071802588200956217,-0.067756973052879102
1289.4249952019777,176.33734508064884,11.623729168139553,0.0061948868208350572,0.1705579836191165
1853.3191931652098,599.91553912398751,22.41681066791223,0.06238958750978494,-0.008481242057478626
162.85264157746025,821.85380828715176,12.691065919453376,0.035685831433618087,-0.14445257401472744
190.84430037069413,932.23150049789979,17.292748971826981,0.074454759083569647,-0.16005094111430646
689.01493961844756,840.32478155568845,21.87369351562484,0.048977680687516199,-0.055347745476502661
8559.8040758634597,133.27365448105681,15.759090400789274,0.00281407857475358,0.30015845636819044
1556.2705761113154,435.43210717606075,27.305503480375748,0.012601867305398359,0.033046049708224973
7345.9242084498164,143.82862508246615,13.159728649906496,0.016465583441040606,0.31625467652624917
4061.8308261083316,198.3540620031022,19.765082146156431,0.078058881951172845,0.07888477119813056
860.52442761689599,707.77506580073566,10.928510565701568,0.017496338092130789,-0.0012769692788968075
3711.3071516840246,741.93237668052836,12.836543378699378,0.041260454103044103,0.087877086741720928
108.5609332124998,796.34861447646369,13.761453138773019,0.074894154531215687,-0.19821357404520315
165.30576263139127,878.91089325009659,4.6484035310562719,0.078175418393148594,-0.3550110870936285
4558.870227349993,765.4883216288589,3.6599866927111941,0.018908834830683566,0.59783549481724163
3923.1433436227367,820.78443289596885,20.357207771255979,0.0039294115000032106,0.078101342438905291
291.93185301288804,144.06733884095132,20.010014411948514,0.01228814660302068,0.021662882334625717
1152.230007072742,311.08163539716872,20.224381712092761,0.0050662782962046472,0.059237991869937189
1629.4147426112359,659.70799603772116,1.5732269149380587,0.015609939287386911,0.74985323921498048
5438.4846558593472,872.31277416234082,10.469858437481617,0.045485577176298836,0.12854635541838755
1607.7344385110437,104.05011244569322,6.7364855705167113,0.072995903703651346,0.40190562993966394
668.56423246644624,563.16640790471479,23.566391253776359,0.0429775106955472,-0.034204436196127279
560.23222583431289,709.55865942795742,25.958281640487773,0.050079164535926458,-0.0561002344605381
710.82742079130958,126.64656021575189,8.1537309395582724,0.01614938012876329,0.22129356699305541
2013.08471419687,461.22000179804911,20.367625606591606,0.064046689653908015,-0.00049782826960674716
5432.2689488853348,906.07139324532716,4.7515213002899586,0.049423112680446656,0.37821176626355107
808.71177050150516,704.45152797027288,8.9794232424496876,0.069130946335417984,-0.048655747703226948
313.09715827585563,313.89252702453757,5.0209803907691661,0.075907448560462734,-0.071060985361857856
297.38888047659822,867.50301666872144,9.2221022313776473,0.027832062060527383,-0.13277112804233471
3104.7637598429656,413.22828106856286,20.56735987312906,0.007246324682835148,0.092525682745583496
4296.7246843121311,868.01020402965344,27.399480395372322,0.018074316633342597,0.044970979068136081
162.38883259765097,369.04928600701498,6.8731498298013927,0.035027325254066981,-0.13744857534690136
135.86816623141056,631.28822579483403,16.720292013570855,0.075655492145957862,-0.14925473195357847
1544.7824523343872,457.24606097305065,21.340341936059538,0.030264785789873221,0.02616095025936534
196.04081005701201,347.34254567956032,28.634751586081407,0.061661857093229598,-0.088386052568683801
4459.9334765433896,897.90180595468223,18.691754003728043,0.043238135373660398,0.048639324101091577
417.51237059582081,268.8343137455422,8.398100999794039,0.014624701634478123,0.045396089455904898
193.9741537911965,176.33043211218677,19.138866550504151,0.025658729516276128,-0.016575557750694823
6949.2981514922039,407.73424469109432,10.294243688662469,0.052255350801825494,0.24686913220021905
214.32036758643861,745.87523287741078,29.307723330059524,0.053828271574791475,-0.086876785156112954
371.05660330414162,826.68844537865357,12.590607919745469,0.034780779744723697,-0.088415159811128755
202.87418603877322,998.86903306008833,20.87740390206941,0.018291648212969171,-0.081516661077225661
170.20806219363055,366.72585131004843,1.6735998880559959,0.057752542361014111,-0.40723030816217259
110.22904192228678,467.14775601815398,12.601781937907905,0.013509843329017182,-0.1214127816511109
129.05974965020462,223.13915022666367,26.378120786352838,0.074933575349210135,-0.084680541113015775
223.50278641988783,617.38473666073025,18.696595888564129,0.015032286322918136,-0.066603047177920566
127.86858675917347,997.82203353662544,13.874343705483314,0.0085849890266016353,-0.15117211245292153
1521.5549183720038,730.79290910859265,28.14218748363605,0.039811816189230305,-0.010599773750315971
2298.4182087073414,635.6915563720346,25.765546908269645,0.041563967848775522,0.012407600353217264
612.71838762115908,453.13218362961459,10.34425454086521,0.040655433182259587,-0.010138514982904455
432.49609830940796,923.76888425699929,16.791903659198848,0.034933399147107157,-0.075233873611649349
1021.0628471458905,547.22493651731452,15.204903426681419,0.079585191426368662,-0.036363277149515406
5623.5412412979122,220.93022198175535,19.333872503331008,0.038902449013646548,0.14617006233035312
5038.0590520978021,428.84061687922014,10.689226741803912,0.038235726459186478,0.20784507707577041
122.16593522584456,160.4500019629902,8.0819450222107587,0.033741285017164904,-0.06797854199046463
230.67302939840548,281.78113391990337,27.467483222410547,0.0053460603761170322,-0.012477735070912549
297.50189897770531,115.90190289992098,27.792360485456683,0.047436530491969282,-0.0074807336954088588
315.33715979495139,507.95192485014707,25.45636368709739,0.018237421777854593,-0.044427875457106983
1388.2423964854904,671.08623845661748,29.367928492172279,0.051008718418323995,-0.031948477342779044
680.02495660304101,408.96321614101697,22.604754247610966,0.0040666769558781726,0.007318567848774651
125.4608541279547,478.34359435474943,23.17534962829799,0.078510968100240136,-0.12464226605014432
558.76381892889083,963.28834556011827,23.115112666916581,0.037520406321013777,-0.064803153805063837
1115.5933002760296,776.76680941742393,14.937621297326888,0.071740429727255875,-0.046180510239737703
159.71430125979367,586.77097325045611,14.237113640913877,0.038044893858634785,-0.11713094460771149
4644.2662311266831,356.08678760064271,7.966562008321092,0.0048264654859377391,0.37021650067116885
127.03509974789726,907.29711889569569,19.699756636419423,0.065777083687504553,-0.14955444751114921
7074.3043171377712,311.58740519259356,9.3902839469677009,0.051854698373370749,0.32408626105807004
157.84334765095781,392.80845746500933,8.4764438813682776,0.062540563805915619,-0.1511101003762467
4865.7512534646821,918.15833298065365,17.992879848785588,0.034253589080709863,0.063409118984571342
6387.1378273928494,576.58784975656511,12.889489258526252,0.051034939539731594,0.14277005690524983
9102.0949408807937,768.08615447617899,7.3468416550443338,0.068498320303728599,0.30937807535910805
4018.387003627608,631.67031474738951,24.665624485832101,0.050485235429751002,0.031879134023110989
3622.0553407875459,688.09528810854567,25.956527659536903,0.027813890786872266,0.039408127198945306
1927.3764669396057,369.444962363343,5.863286070655648,0.053002367549295992,0.25097756701784879
3614.0379541834404,317.23485546399661,1.2177039511999963,0.053748335089125389,6.0015911548923242
185.82511781676959,390.24311245179871,10.747769087351838,0.07684695700053,-0.13931689650028969
1180.690508251861,239.89740767508022,24.127814234741823,0.029672985723333538,0.045320258558738877
1067.6913896299498,886.8829287617267,25.336042120795408,0.034006541401130498,-0.020106039277767919
5189.7243159507034,354.92223992510264,5.0115430333654274,0.06496983689496473,0.60532488779751115
842.55591376714699,605.34045497294619,23.455741134308486,0.040460985179419304,-0.024371974063104575
589.086394208662,812.77698262723663,4.3554208519734541,0.058925847449258648,-0.12407999283756523
1901.6322869629057,805.44169843814223,12.311815114539348,0.036776757156287365,0.037992092233460506
341.13527906093424,494.54763272577361,29.959675935345558,0.017239611345016038,-0.031111828519284544
190.34296141117522,528.63157772805312,6.5851338736963845,0.059616307422480863,-0.19055779972242673
903.13889882383376,995.23157404152232,5.4649438947511664,0.010492413534776795,-0.02298060865232128
681.99114718813701,707.13772928112166,13.261209643857011,0.015886693082504646,-0.021434849362528936
291.83668336893851,833.17459880609442,18.970387253125981,0.050145998622736693,-0.10239444282235961
543.27987837225828,912.29857229730874,28.054122689984343,0.059781584015365583,-0.080300596573868163
540.48656075338533,808.8308526064053,29.443813220457994,0.071575030949425203,-0.085381254305738813
451.84671457269513,266.66141045821081,3.0195784611504441,0.021806919793271335,0.15528316047690849
574.02150030760038,605.95366036381506,5.0019280030892546,0.0088579406880443488,-0.015407034948810322
2352.2674063255026,191.70474158309037,23.931401242983821,0.076483732761810336,0.041574649477978218
392.42164063809514,687.62991390759851,8.8483324158549532,0.012353847041771395,-0.06498144596941309
7901.6147858206823,959.81448536902985,26.660622725684458,0.01581335858037116,0.056424227170178011
6802.9305771643285,561.45885787010025,20.240144459643517,0.023306356284677258,0.10941858502659219
915.84263359177567,489.67524358099047,4.2434992690396385,0.042351308322102994,0.11977270990897482
453.65156141843102,132.25847627634687,25.143349262796207,0.070626045282726244,-0.021569073782151348
1177.2523869125346,963.79707009629828,6.1143350202341997,0.060843681818389353,-0.025439010957321404
4978.7575448035514,192.70241571714291,13.28136644570996,0.056652604307410814,0.19780188403323615
2019.1783505400599,136.97118397436225,17.01336292822057,0.014014445428480293,0.15663164842050836
4062.4090955288725,321.45995035444463,15.522218323328071,0.028614610522077939,0.13888282741623992
1162.6381035262468,158.97739052654418,20.898724552839361,0.038272394086934239,0.06044793052464522
1844.3156799158162,509.6060581705861,19.927915311208402,0.011794076278846868,0.045589232423011682
376.97385290240402,564.47902113140117,29.769218160313592,0.0218743761701338,-0.031580585912882299
2949.7575719174474,381.31295412572553,29.983235367501447,0.024666656316227539,0.050518412149025332
253.98565365691547,145.86443431739747,15.977322676433587,0.01018209586632314,0.020546713179880854
2452.4279531413349,200.44033142430402,3.7607735218650555,0.04401917535266061,0.85789179169211793
5265.4820506429623,446.05394019093529,22.107455670092833,0.056402255721935433,0.046488231232549047
183.74083031747483,154.47560574388251,29.323258268281087,0.0055945305181488974,-0.0011384073248960195
1693.3997100876818,728.3707530489221,10.23146524124159,0.038489848141051983,0.042483658576911151
154.94996998883124,286.31848737233076,14.37505768928964,0.062576895621423601,-0.10683584958347264
2827.6864877453722,371.86441190527466,13.318530819648222,0.059839210316195754,0.10129288733059637
147.56604499356686,454.71319946028774,2.4911554821509512,0.065205847697500333,-0.40494615661696343
7445.2561738276245,474.94866976223312,20.495668505479898,0.035859250653648561,0.098158513942016551
188.28505956270379,101.49463690732048,11.246793156985566,0.065644566611188865,-0.011670470114371057
8274.8568945149345,200.86333389882779,23.836452364313566,0.019260245697141559,0.15266851430016126
3997.314805778215,876.48810736679025,25.131482183177596,0.028864844913401227,0.035779997428915473
1539.444402807607,101.10975626071732,24.815692811337517,0.014108446113424105,0.099728216322239355
3674.9227075394451,557.35062023158753,13.083313943156524,0.037398763154285745,0.11685824929450178
3892.5094712486207,540.55180585648736,10.324824784986086,0.031364801793235461,0.16746402521108614
7799.2730593269962,399.78474490957404,22.715802610344589,0.019274169313144976,0.11834892272927422
321.1934702763844,488.19431813180466,24.240293581438966,0.060142456738462524,-0.072066277114642738
1514.0903472618365,802.52302377392584,15.246465945349618,0.025107741768931727,0.014378356859456435
154.91675634490224,857.08333559346079,26.897899566552788,0.021824346411666858,-0.079247296656954513
1707.3847577521592,334.31368907372507,5.1733521862781897,0.010471226468039605,0.35200657575871813
220.08102911825281,390.24139687095686,26.492994610109843,0.035105736144155894,-0.051752873290640086
1348.6561058889067,318.23456772549946,3.786761756184557,0.024237170306984163,0.43266528691764494
1395.9216020656954,531.87706049595863,5.4522401395838029,0.029541827307277488,0.14318751624453627
855.00825136572564,714.93252189293162,16.48136038494485,0.018879781009644211,-0.0012224187293578192
1109.8481207941113,305.42758791707848,2.9580359254350355,0.061052439185592035,0.44091584738530326
3371.6833399085663,397.66216784938001,2.5314059406032001,0.074400267788377383,1.1620957024413907
3967.2487595800235,937.34615583023538,1.0150435808054601,0.039834548223111013,2.9898587245788146
964.50932574585977,143.71236086226227,13.65318313113363,0.05143987386726661,0.091628807012748809
1581.9286190405628,514.69264471560962,23.464092557474665,0.069373782128536482,-0.027159572471208461
7285.7199106432736,740.4022374371001,2.0103121581175545,0.07990637098669269,1.8817556496225967
173.56700798829701,235.40861040172666,19.915470587509805,0.049081318778386569,-0.055571413528553729
171.47749548676637,142.63661800493367,24.870692205069407,0.071182357323189505,-0.070159714615714311
149.76765292445495,224.38483447467769,5.8720246087582622,0.072688659724451363,-0.12353130964085804
2068.8384069981907,926.94087417761455,5.2590483098207228,0.06331611902460979,0.095258166927890492
687.41119644818809,108.33380363901108,25.963228234995547,0.036874511285848816,0.028967714290605549
3537.0633014458481,269.48977733021661,24.870613688552748,0.0064923200339119446,0.098679673643026447
2200.2033754397221,128.15516161148008,16.629311221661418,0.0012644444352107075,0.17931763084353475
464.81005746213077,199.56652080598292,24.756796499525429,0.038176050662633972,0.0014906690495124142
6262.2888357762013,658.13435796546662,3.6899262453103483,0.039545162682769419,0.77545524851096204
3350.1503202718513,317.47501786517716,12.439964020223877,0.032588991029037784,0.16087998311956242
347.5920875824259,612.29084538760912,22.396129127084812,0.045453388103309164,-0.069591152775633283
535.03727009940178,631.17584448951357,8.4661068203949377,0.044173016264354166,-0.065598350059832972
425.48079340350074,864.4917997808011,22.817538518573031,0.066929043282615439,-0.084236677911182195
206.64423666200886,104.26725362068653,15.621179527333602,0.0086925682609809932,0.028278998131823007
197.49983861550601,868.03251340813006,22.757713650498758,0.018014213288443638,-0.070676728112521667
7451.6925285460366,657.20717778427661,14.475709497862558,0.063440398316770438,0.11189713057582359
751.29080643158056,246.46913749446182,11.669225866432711,0.067826949377892368,0.023900441663281424
584.30505771127673,795.64364932175556,7.356487277880337,0.07958593708966942,-0.11553984732507828
2879.8602761596476,869.94238761152712,7.0430009016154358,0.069832961310966737,0.10345558972049688
1276.3980455073915,328.83713537874155,22.793233506570484,0.071191920565786479,-0.016289166530616333
7452.1222999962492,926.91431281241285,4.4484000929848548,0.025147835410392387,0.55904209781224368
3635.8251363270133,509.01168726879206,3.4934881532174087,0.032132930720750109,0.69411542342159582
909.36687059183737,643.08200889998932,6.1124495856417749,0.021446808385644084,0.024020274007524586
565.87296665635915,986.18458025587927,6.0850488321637348,0.048503951855417247,-0.13157029131467948
9402.927549711585,425.38247077527939,24.870121061400091,0.07510442833656307,0.043451133414292943
2725.9662339650708,831.84341123810157,12.556692080752159,0.027571270920929418,0.065479106737264106
7987.1036431111415,386.55920604561368,29.72126526345399,0.044560142550516019,0.054990045779815755
172.56676368825612,819.29217001734196,4.9791264759277594,0.023703970436278806,-0.29039276795761776
5024.2050809929387,640.66052697637826,19.952654945115658,0.013583997901816601,0.10496241070068595
1879.9563600515478,294.72012570286131,14.013155708836267,0.015614842385492454,0.12413647620974436
175.32480182318287,472.62348441031276,12.394627124215145,0.0046356275630503952,-0.079790291521693701
1501.4677206374345,385.87207092720553,26.377441772568385,0.075943481840740595,-0.031296438176521571
2356.094634209956,170.29755377232749,29.292273729023588,0.032230368680610369,0.056057742665423793
105.82916554900348,126.85129308972773,26.312909804451184,0.066729671360168649,-0.06779556828856359
810.28150053864215,411.83078986646285,6.576719692018858,0.054506357815175294,0.045417334011343728
4475.0616469934848,117.13073303573792,7.403139715059087,0.015353692912886832,0.61602172841364611
389.68891370730728,248.93898182359752,20.026142493756836,0.014036979726327026,0.0018109198338951372
826.22087517018474,752.66498876578191,9.3834238675075596,0.064959056120843586,-0.053206024721236408
766.70492701223986,737.2821121152291,22.307028792636817,0.02117693684956299,-0.022265283085104875


==> anc/competitors/data/v6/real_cagr__s42_holdout.csv <==
x0,x1,x2,x3,y
518.58143321057014,154.13362272544754,27.041052580937169,0.0089137677145401818,0.036649311901999271
555.15891419597426,739.96781639917174,1.9781131745414755,0.066190632636442773,-0.18889518244144476
1419.0814553006805,923.48425133442242,7.8066889281875929,0.063612910069302753,-0.0066183363871454848
3120.2097138670201,339.5554669517204,26.160354985989581,0.036158168753493571,0.050499402497972135
233.99937780227174,306.66232388439005,2.885682289111045,0.021703663206433337,-0.1087991615511984
1476.4246667610839,560.22891109453155,11.345208462204868,0.0093232965008260837,0.079106442529209842
1173.6664477840839,334.58095536614474,28.407976834849535,0.070407625233758347,-0.023579051364979287
1603.1875705538148,651.53604613638072,3.3070146433518239,0.065444869526168653,0.2322999171861817
337.5416112707224,682.46267941487088,11.632061048565957,0.016881007366924338,-0.074354662502236657
106.98664299896899,580.51220416182491,5.8935917420267012,0.078870041844509381,-0.30432392617112869
290.61494316589562,849.07803193377742,13.102663333858787,0.02712658009921003,-0.10290381914794511
6008.2743842397467,799.67637424233158,16.219121202574335,0.074529914870347561,0.053856967033457659
6184.1794852751573,378.69689997359279,13.308789342584385,0.0046828846260829502,0.22775877148453016
137.11725387151344,103.80343655944722,9.3130169372531917,0.064840988776524777,-0.032401999066524856
642.82539002533269,688.41678548917037,6.6703682668372748,0.048526847227927029,-0.056027901529286828
4997.2913307937733,134.5691672347283,13.851083915095606,0.020107983287695596,0.27258604830107691
9089.3923316986838,603.04975487895263,22.379693639199015,0.05437301150179874,0.07065818444509997
1301.5221267852567,238.72075803236888,17.573841235309111,0.014205072619832481,0.085891900007166289
430.76089838214779,191.14986250891212,12.751661812778305,0.052443291169710325,0.012682167598868421
1584.889321514001,642.18692366185257,21.443152541570583,0.014731383199499853,0.027887394709876556
5332.5005153214724,215.90398972138246,6.3021501356282332,0.039977004269959135,0.59940928132603344
216.65945228801363,946.29538970232397,25.040755599070327,0.075829085128538407,-0.12362811309157518
244.3199378886041,192.59450972735101,29.554353177970857,0.016459273773136014,-0.0082418451668432313
1068.2841766369243,300.0597248340423,25.428525545033157,0.075928663551184328,-0.022978903414833662
158.9608991292597,377.28192158879597,13.683097888500008,0.003005031954415207,-0.064026920845241642
3703.2101456287337,121.02786723475766,17.399049328044242,0.025135182149663982,0.18743044745793824
772.90438465553507,484.03752457606572,1.4007965668135516,0.057282182339032803,0.32099986869735786
4209.6240530127452,251.17792265706254,9.1686096562750556,0.0083148564360273,0.34874972463306086
6519.9882634498326,195.97752788396701,22.723523942147541,0.030522066538194805,0.13220100543923752
2283.9586885348067,959.68899305258321,7.1935725835648148,0.06701624218232255,0.057244376809155284
341.16550256064738,805.79111107465417,24.167105929146125,0.039056144245851375,-0.071212987929093807
1026.9720671955677,351.77481575808986,20.668690896184277,0.0080707798883556236,0.044770710621083065
453.3117883570435,262.84169157380916,24.079110145424011,0.020373148729029414,0.0024695516513455473
2354.9299107971165,736.26204561853729,24.131187624971759,0.057024450630574333,-0.0072497931831596585
2773.9982734278174,700.52818845077206,15.484056872718961,0.001587314761739309,0.09121650095180911
5059.7459484623841,931.06518266440639,17.98955951136659,0.050068063730324033,0.046279805543405939
635.82652525120534,933.88250612424588,17.285191674563176,0.067133252401922375,-0.083520864273875839
3549.5417366244233,769.20368083077187,24.805935820774263,0.074305516703541172,-0.0099770569880834881
264.62095191960611,463.84645773274343,19.620397377622524,0.018954261493172659,-0.046277533256541714
752.4219671449406,511.16034870591528,14.111009885451185,0.06195392599095409,-0.032183234628012536
264.16418687791554,116.32640330698905,6.7996975007742382,0.011284944555067629,0.11560512361235542
4262.3950703549499,444.05963765653206,13.474811619406129,0.076302576838021496,0.098899807472624834
4032.2369288767295,225.40637673902728,22.135170817337929,0.040608225601141038,0.094713592446397987
2732.0719385805678,106.05941692338693,4.893328708414022,0.020186736006439016,0.90397143549404579
445.63230345409238,806.80044786809663,23.097539773934944,0.046509278496748338,-0.068686258527421717
3127.0531496456256,415.6161724872772,19.784240931613294,0.078771741847225796,0.026527259025527217
3026.5013743370073,581.03732725204293,1.122014052061155,0.07266074598418458,3.0581911671459867
4182.6589116527175,579.76385777411383,6.5624830011326702,0.050114813141701388,0.286877143119181
363.92370891316762,937.97042961987324,8.414118356439845,0.001406139673230955,-0.10767712133590246
500.12941776451964,908.42103981452226,27.878723036533533,0.022163718411674537,-0.042404814670819801
7969.7249079477097,325.577406987068,26.552957948610484,0.010441253277560411,0.11632729500167227
403.19731736154966,880.61988771335075,10.17550297952944,0.062749758449275939,-0.12858092896540119
356.20238626987219,923.82259262081561,8.0693687381612733,0.032990054609320432,-0.13977483026241799
182.57228536566137,329.10527973722253,28.729565716159293,0.0068635957425194419,-0.026979117675669073
2178.3991148968785,616.76567080371547,19.080741377633334,0.011612404871915567,0.056104313275929574
121.62548087924242,153.1146601183801,29.110760115348128,0.046978916912036803,-0.052395366717085001
8027.687193505737,396.73602241255674,13.759759085816244,0.033559712159938311,0.2038859173464298
8142.0380217380207,509.15929302406676,26.360687665670024,0.043105750098053668,0.064979287888749182
7228.4425663409047,352.45792423935217,22.073853842411186,0.044598609451117072,0.097702258632508032
247.43275735214741,431.9100445383894,26.722670620726468,0.05941147442933277,-0.0755535961942011
141.42657581878223,316.64595751599973,3.1702159113229662,0.051207687563306861,-0.26227354477646769
260.13565756349055,487.63365971699415,5.0499252948015423,0.035030592636964765,-0.14688487853030252
105.33287569440529,102.96169735116982,8.8065697715493521,0.020573038719020859,-0.017621757621996914
574.40304618999448,337.89005087555017,1.5218157299065693,0.011516483157563692,0.40104565516068869
3153.8945500458731,157.24166913533372,3.1787113502796078,0.018912541558491577,1.5208730478519357
2052.1540338097875,915.87841732110769,21.235950801275145,0.029257543747161198,0.0091946734565409027
118.55565533764015,238.98299693832871,21.986024395636914,0.065891169506557754,-0.09125937702259912
8047.7636213019123,310.01149093351728,26.493649461741498,0.01157706458026171,0.11785000386385724
144.13514379462794,696.95687478759544,8.3367764290909054,0.070425531702001734,-0.22670511247715242
3014.5360371663546,755.94949655507401,4.2924842148370921,0.03135833869250898,0.33825582334759341
502.01812501972933,291.13312588943404,1.8411824856545449,0.038246787875798959,0.29484821124961269
1247.328181923117,695.87895084316199,22.200532558254263,0.051445465976972589,-0.023596097271330274
107.14367236086568,622.88409892989887,5.6488599017810888,0.057732657295358349,-0.30769488931261413
5786.7715524710038,733.03383014975554,27.28028722735937,0.056097678131498387,0.021382108824432366
9506.9851276546506,195.70053397473589,15.725064106993003,0.0030832865134259803,0.27617150306378946
3456.1623802446243,407.86518364779846,8.5494473586545734,0.037537392512970599,0.23751461193416046
1168.8460429135796,337.63660701587111,23.373446468314299,0.078470533836905942,-0.0221657600264904
491.63595299134499,383.0869371961827,9.5044869320800558,0.077044493986596602,-0.046839922639362763
270.30214146871521,593.07220175617908,11.570352226735588,0.060055664167239196,-0.1185916785403428
5463.5095223071248,456.21439947925415,10.804673042949148,0.030278091475358097,0.22136423087123447
299.23886168709316,217.15969349932681,21.537720628283299,0.074759978287010559,-0.055605620223474594
135.73530687951441,607.98291033058308,14.380095467614597,0.079936677550728974,-0.16571008746603511
5324.6217096026976,854.99986681978271,16.86241828361716,0.028563533881847365,0.08361491475856675
115.91713451244706,943.8890183215882,14.097886684089882,0.041933385803492138,-0.1729028727854186
182.05742364242838,356.74211319983812,26.293416545990485,0.063081690161163814,-0.083099165479460835
7936.586105891789,125.63744662501216,22.113837854321847,0.0088889595434408705,0.19557520514347893
1942.0711239890916,592.0314930174618,14.314517250576934,0.07864579833323504,0.0073094278906138399
1600.1012743274423,445.14024752255517,17.738385836041815,0.044475824035690927,0.029026037708312247
5685.0121098950613,193.949217207065,29.383669721988696,0.032224190774859683,0.086808767867372572
1797.2137846224773,967.8076601341545,21.968246524633791,0.035597569851389323,-0.0067803432277925291
722.28482690090436,566.8885238564726,22.058566011650257,0.0016968501386227341,0.0093302862774646833
8296.8008349723659,985.6892598156204,14.922858254640454,0.056801536148035278,0.091448989979284523
1023.8055504068882,887.50010763413536,9.5075109902811938,0.061878597869800926,-0.044014174598071998
1006.4418675971436,646.07813589843488,1.8355015305987692,0.00086778761946543887,0.2720413970612614
277.81704344272242,214.71952033134994,10.470521174486059,0.046544587916935817,-0.020671928168699116
1030.3474367106069,569.22000051363898,8.7835195114986711,0.042789458827280871,0.025989243390177608
370.42914725444297,574.64707855524568,16.770478695752367,0.044435892623547753,-0.06728862101593247
284.09161830136611,335.60066426732044,23.164105653970353,0.031379371911753988,-0.037374037106790881
2456.6016294801188,376.00689086393186,4.9259638249601023,0.031197529095593656,0.41950260904829384
1061.1691447249577,780.60800392091448,16.174122944127305,0.0064349236177881864,0.012649266140197568
607.91552930563898,485.01674911734978,8.9084018795939421,0.021098632890474152,0.0044836361894668997
1625.0807984327846,837.64309962809205,11.280188277983971,0.037395595026644232,0.022282137562772641
104.91419441836344,345.91786624695817,26.954380226174838,0.039418577744867837,-0.079578569109363451
422.2020435874158,129.18955588429358,5.8534560257896917,0.043288222608259791,0.17342979044060369
4613.089884803434,493.42668258735392,27.815098884258514,0.072892673168130903,0.010053838662375192
8624.7594101040304,102.99842234093877,13.471180223818751,0.043173570711798108,0.33163869069470309
1638.1015253729756,188.26130810119935,29.632707974772632,0.04826018207483327,0.026215175304901361
1780.6069665106934,975.63507460022527,14.400628326135021,0.061647316909519648,-0.017882539195324454
4313.5872715644473,276.92938399344507,17.881839702361791,0.06366351234898264,0.09617982529956981
7115.5571197324016,965.86788357170349,12.756515085961469,0.043826161758027775,0.12036599656035141
1640.5463332183349,305.87860410217621,10.798263457449556,0.036447258875740074,0.12720871968165071
129.69959226339694,461.37396743610623,20.152311291693625,0.020324161654839416,-0.079731892494949497
431.51492990819702,538.51200656566607,10.884249576617965,0.062859913141077361,-0.078096310707918337
5085.2756933565597,708.32114284227089,5.7392776653868882,0.018946369652195916,0.38360158364011832
324.8249851786311,473.54160589562719,3.3731749394489916,0.054394024355135587,-0.15186588265062284
1190.1490610809735,950.6067228929295,8.0962888220648423,0.00500194667760228,0.023029275428707807
1343.1257438360967,817.78836482856354,16.859348289697287,0.067924372075808551,-0.035637555094158446
2957.4906027276511,898.40701830423518,24.077044465844878,0.056329673610476839,-0.005300372692121913
7667.0784865567248,382.69600501424571,12.699672839433541,0.060829742792110467,0.19360051805092615
1608.8221246860933,533.91931449629419,21.514854060152672,0.066679170429035386,-0.013194913374148243
893.64853699275488,608.66401726975982,21.022473595581801,0.016829070552353782,0.0015805783674736062
114.64671369495998,458.61816978212903,24.769609335538913,0.03850161661530789,-0.089488935936187342
196.76964333110385,630.576112754007,15.200253541365141,0.068727364833521792,-0.13332022133187726
4331.0875412548894,873.59828768705552,23.40026682301777,0.008865784286535448,0.061400554637387472
2221.6578664500289,537.54805449021796,14.953080149453315,0.030495507203715279,0.067005856578009171
4618.0523024041386,167.30203813876841,9.8844089982228969,0.023920929176565044,0.36620049048744141
7973.8654430271299,527.66641703367009,8.0800789261756627,0.076172867624475726,0.30038118005183612
108.09648088888342,562.5677194035992,6.6157275974489949,0.047323079946093353,-0.25588943402863018
237.45573855280131,363.2279924105049,5.6190100173446211,0.026283454470500161,-0.096599122102465906
5601.7927884876135,192.16921082886427,10.216471151342125,0.059125947020861568,0.31344945348021813
4008.8929100859391,619.82127981164365,19.017485630587416,0.031267957386246645,0.069696842804293224
298.92931044376371,285.80836878558722,3.9647893050368372,0.022962264081398145,-0.011317023855335506
2678.349225930157,807.5286183773859,16.487119905814431,0.024579507153620977,0.04963215568856616
798.72330103109687,644.33816357242767,5.5744277511393729,0.030719055437101066,0.0083091294023394102
1003.7541263756041,306.17198682701456,14.355819892489508,0.062417728465120968,0.022409201590406047
603.22683605174359,661.00990642085799,19.220594745113221,0.036956654837925366,-0.040218260322593902
2704.4474365828282,946.78462323934627,28.702201878663427,0.028368570021053977,0.0086313734657266217
1085.9238571425558,350.06858611926037,15.935500021343977,0.038370693126969856,0.033950721536138539
3419.7380372081848,994.4157423600227,29.454090071382652,0.0054016805950822724,0.037224172503551367
770.95062313235087,270.93003836915784,26.376307779602616,0.011992243482972809,0.028114905356110498
257.36807090449554,951.63660527580805,15.791484974853779,0.054816707025449107,-0.12731092734246519
3317.5583194314659,343.0801128442007,10.015287605311681,0.02609193650105535,0.2223782387261144
320.21783658097246,825.66887559396298,28.446405417745979,0.073544038689835764,-0.099011509108482443
1176.4082206290057,485.677930477671,8.6737690794738764,0.0097343812052377472,0.096701510277153568
4544.8633511721991,551.31861751045949,7.135808882738643,0.064475945256358344,0.26254647930153907
4915.5777497730523,293.13152168565802,10.739209705525258,0.024942848318521078,0.26859471540131596
122.2456185101946,987.52225043731255,26.154631752616112,0.017447231921476326,-0.092602150720676568
8125.1122781100694,693.25230771640213,16.967973411121143,0.02915501756223346,0.12335389314067102
180.43072216674352,236.28725832806958,15.953523995078466,0.036039574199206614,-0.050966123266066865
1675.225856312921,696.27658399425877,1.8461009693265413,0.014602176006361356,0.58578046683713048
687.32447419311848,993.24523036373353,9.6184155888922351,0.0067438448864850821,-0.044001500938672722
769.04183928064003,459.52574517948045,9.0574454307036749,0.063879733296362304,-0.0050557048102238822
2076.7682755150981,994.45711812570346,10.567816468122883,0.062986403827464427,0.0086353129691740804
172.28292845434279,195.17868332352401,18.737885648317501,0.0051637748246199421,-0.011740126192969824
187.33160191656566,641.46517738275043,8.6524993468209672,0.025329851032917398,-0.15402959498050306
1718.6422933461035,907.15471351618646,15.208001838064813,0.035854507912725014,0.0068122348519878972
514.40154482155049,105.54787290261706,9.1848936868957445,0.062959922750155634,0.11782208018546458
8753.0950576770429,335.24148184849025,1.3796998007235173,0.034576554854494033,9.2832463793300324
137.51260247904699,400.60387787308122,21.777656157776992,0.023270201234046467,-0.069564397721713189
122.59399119470409,784.21313183923428,1.6383865986515544,0.014199789626436834,-0.68234879426718975
187.43068824252668,505.77379272953675,12.227580195545048,0.050519350173220054,-0.12231575307450882
1002.4713912843388,480.38909074095687,11.380010775770678,0.027554419758362505,0.038170907568936707
232.17612368507545,330.32999990647193,17.472734690377688,0.043924983665361211,-0.061213702357707511
2885.8108149448663,965.80459465085244,8.9818512689813623,0.054185658195109641,0.071542664474200102
530.18172006749978,860.66727059916877,15.021741616583444,0.078579637658825668,-0.10228038165295461
3781.7966417056705,498.14104030246375,16.88129222685702,0.074374694899603452,0.049526544445692489
8376.2037703046371,731.38764035773954,10.956528250466635,0.060350244605588632,0.17813810188131396
488.42745074322619,665.71992126274142,1.3690666859500111,0.0076687059391396684,-0.20850835396976342
657.29525219727657,130.33025229329161,19.293694411568175,0.013494751449795492,0.073001953627896077
2040.90726714631,189.61031976595063,13.135330317480037,0.0049839378406731074,0.19235250083284727
400.31248103235367,740.12595468508061,4.8138115084933908,0.058077684088478167,-0.16816639023869029
162.43050940087414,818.35112452333112,26.124627161422627,0.0012886501497957248,-0.061230232065200396
2843.5216443988443,640.85236938727269,24.872574228088627,0.069353875598252734,-0.0071237983913535752
621.35589635253461,989.77196966008341,23.244655549748824,0.016824661895643606,-0.036048059093733209
2369.7945322049936,860.88524163406748,3.0579905939768559,0.068592034570376964,0.30315686132916486
1350.1237524623389,203.23708623784574,1.5392431623271441,0.0082167200371869413,2.3940291475898756
9966.8723573318948,268.46073232407127,26.225708281521065,0.057380014660795731,0.085479314919502114
962.89476896415988,337.10738353160576,14.210004223349065,0.060623577088817611,0.015115500989916431
292.21388483522708,931.57803437966072,23.996507646680964,0.017152899969082373,-0.063234749671048252
782.20341939172806,470.29436267538046,17.774673092068003,0.046943159649012717,-0.017104150633058035
1299.0636033001365,241.64603407512712,21.251648496519348,0.0050621962053899773,0.076907863602417192
384.63198317341119,206.17730680999676,22.84890927608344,0.014744097586823122,0.012734100608941201
3059.6691837090948,874.23006659561827,21.358993947183823,0.057468177734275969,0.0027769415485159321
1537.3730410314647,632.51510163369733,18.48964377135351,0.02939407983229703,0.019246226348147877
1935.7909653434801,938.12048138618525,3.9674728578508018,0.037897880014366482,0.15648537066360579
165.554214095882,247.04768105293314,24.738867220062886,0.056270784451982088,-0.068468144161863087
7974.8644644704736,326.87145073208353,9.3574616150697381,0.02616191887062512,0.37102405445577968
793.49961165993045,797.00990621956419,17.034109086421086,0.050140328189305229,-0.047993038439020697
124.53287873498245,323.83884532840136,13.688590920015127,0.057250836934939715,-0.11793322679748641
142.49294832424295,546.82460439099134,20.348139596172228,0.066341126458179703,-0.12218956100592704
4723.4260006960158,663.19299330771048,4.0649924374931441,0.053259200924722187,0.53890231839675429
238.18253028064814,688.96702126740115,28.842229076353561,0.0071424406470798202,-0.0429919500899546
4479.4736695421916,426.76966171442308,4.0624659484717682,0.02126525246944767,0.74660565353348507
4583.6058641297677,902.85104484278907,24.613784941528849,0.015772032621587898,0.051647642742386202
3722.6340258228679,431.23514123912321,5.3985604544390764,0.045083033870631367,0.42644156288733104
1599.1541581195293,766.80721717540632,14.086300112117444,0.075198067326279566,-0.020121713693245225
1616.1593590465529,862.98816639670383,26.74830914443767,0.055968459248522187,-0.030526726209082145
345.16866863417636,671.32238580871388,6.8948326358775684,0.047712144753502564,-0.13332331833905153
121.19523476706537,414.75704452910617,19.758748954760684,0.040463995707366127,-0.096909359220502589
2638.212665524667,193.77822454819261,6.8562940760664883,0.031586314279255963,0.41870011889466419
107.1089725840627,945.40702919793807,18.507959741037585,0.029218153816161774,-0.13624494002944465
110.32920096752896,299.65490229779232,15.677521569238664,0.070018250381467431,-0.12313996914430736
1905.6725476033962,253.06481793976207,28.620469088409521,0.013313741423659816,0.058990493336777083
7993.3688400380834,259.067126049938,2.7296842086275355,0.06893673366992599,2.2858571050066478
283.64632615057695,361.99055442242627,4.2697614200225384,0.014614254916594982,-0.069123608711303297
103.34065070029966,625.70318362111539,1.3940630381711894,0.030086517683864385,-0.73324881997706148
5297.8027308822775,235.08233127418623,26.406263797843682,0.016000107093389657,0.10748890903031394
1193.6247451988684,779.61476992527264,11.354078212791112,0.0034687820981165632,0.034638798765423084
454.85932273162024,602.75647887891569,2.6577945689418891,0.041269154496160775,-0.13615733496597637
285.7002580023015,352.05456478512667,20.701504778201638,0.030717852035585205,-0.039540825371970456
2186.488653093229,831.36056528031293,27.670226811801772,0.022696304679831528,0.012582828149669822
4184.6125379008663,710.42073064407566,27.79441808742693,0.0071295428823577199,0.058334837442375553
9427.4605727590879,914.95446737269731,28.070470237496281,0.0093681496478586722,0.076559356884889018
377.02810221711081,568.95614023311168,17.377157825140763,0.0085863808350853874,-0.031715468489301069
7613.2255721454549,420.50594467410133,29.59853300808328,0.076756287623316391,0.024183598286202423
632.65709444066192,570.1065320044795,23.103371930846102,0.013489110218257565,-0.0088534514516876994
109.58029196968707,500.48775793611736,5.3692398034688242,0.056006946328984605,-0.28636863081553554
211.09173953279094,333.60532605122495,29.105833216366378,0.0026338700069753786,-0.018187183117050032
428.45455055368484,249.10067810650972,19.296591162227919,0.034816997880103381,-0.0061010742767223514
150.75699326757945,464.14569004967427,22.089737606041233,0.0090446055508808954,-0.058151894919788338
1037.786764551252,478.59712111265407,28.981014188354553,0.0050029059118457658,0.021953753204910331
138.3892587038327,797.52173710068359,11.665340189639519,0.044075551055184729,-0.17574245082884443
128.06859775663361,503.86988211229084,4.5043719077038915,0.032024564768186617,-0.28510269117810116
1690.4573423693623,609.27589206363962,3.9647868022943791,0.01124627672003272,0.27915940044286813
133.11038370965733,317.6008615251464,12.041223261646003,0.041574768454309005,-0.10680801455544953
3803.4067320673298,394.98033796915058,5.045122904384332,0.032823762635501186,0.51681915632049114
102.62288254461093,156.63884077061948,29.78119456054273,0.01992922571996095,-0.033363602382974644
118.76102161255865,474.45740466314288,14.142059034364767,0.049658901706095916,-0.13619153486267344
845.15209600953995,638.16758491207554,26.864239165988668,0.019046032151755314,-0.0083747977931590833
5900.6401025300129,520.13306464819925,26.350314647172219,0.054091718707150925,0.040281557309004068
187.6339694898717,630.29409883186736,27.883093389226229,0.02696575711720561,-0.067666591087435002
133.15844066881408,952.41003273776437,4.5309505126643277,0.077218715031389412,-0.39866814746357171
346.41635614990787,347.53284885396465,23.554843665145995,0.020558199849271305,-0.020277921650581621
235.92577786333013,455.62374765075134,13.185865204748193,0.070304518328274293,-0.11117641799800926
2728.8239835201598,749.43835583729367,10.547869329383641,0.012412618914633482,0.11648081139301913
143.96676426723158,554.4029543152277,7.9788503318502846,0.0087321103781735857,-0.16278939193546926
1713.4289076262746,111.35428185182352,28.459720915026715,0.029369715748065205,0.069405158186386595
117.26049567354576,859.78333019331865,26.695831593873788,0.038859527100729319,-0.1066282362569464
4920.7329905614106,206.94192418479744,22.195535275911144,0.020305059571496732,0.13050523749025555
574.35786010026766,979.87437967224673,26.315230261601108,0.065282110266170645,-0.080144432728886161
229.38503178907013,717.78705151324345,1.4659133530533963,0.0036188593650098343,-0.54242314858681306
858.8318075497225,701.8412474300942,7.9329817319478924,0.066491665307261791,-0.038180079567100567
493.53725483991946,284.47372392681257,4.7852282291597295,0.052640814955608961,0.065916576163803642
619.78528801979576,621.22075095164087,4.3486887031382917,0.039433979837165234,-0.038449591400579908
1604.5027213832584,532.76234923497259,27.609452564250365,0.016896561261034018,0.023447004327380894
1988.3961475721021,197.93797272714613,26.675582289143566,0.07919186698743938,0.010328945289274527
173.66261840930247,266.3590939291696,1.38949378839837,0.027885731894645591,-0.28490237533416318
1047.4357050791377,293.22762352967925,29.035630430196967,0.070300642701645114,-0.023803806471393019
5226.4070460294415,781.45219979868602,17.231494021140701,0.015715618775753476,0.09931657679209005
1919.5074713837096,706.20647337780281,4.0736064012678392,0.05425838923192626,0.21242755836182559
1749.1535035208306,771.01031214083832,17.610934228803963,0.028614038113168032,0.018471963957225723
1833.8764433487315,224.82486709094425,18.658283678586049,0.014823555198927797,0.10271462832843703
158.07259679283351,769.99426070119705,3.6914839349464059,0.027182197539500949,-0.36601703416540787
989.21800414801203,407.58063573877814,17.808833420030446,0.045160014659607055,0.0056343631186439591
4688.4360872186062,738.55746806173113,18.575339554023639,0.025986275426965317,0.076635325896612816
3210.256394589424,953.28928117317946,20.699276171242161,0.056327802741838844,0.0038673635081072355
2044.304478350741,852.77214361724248,26.346699366536772,0.017596133112572555,0.015866646811598661
2259.5056059853596,533.06182748727406,28.037348904541968,0.028652545796389033,0.023535084021588881
146.52514661090586,496.94830349703346,21.510627574800857,0.0098664882455264287,-0.06442522345356505
1276.545118543735,678.83868008150978,1.3510970150998931,0.05399100223663085,0.51412175105968516
4222.2213294919748,559.44366991588799,29.447208872879752,0.013975194594178078,0.056285757827203353
3323.6844598952362,772.39330987194546,25.978919742878844,0.067518047559710845,-0.0091206974787431117
6136.8838271311406,305.4121512480063,2.0266107620147111,0.057119576095639606,3.1576855704812417
5741.0161699627461,313.87556502737294,4.2017780664742244,0.055558250276154249,0.89200322623186623
151.25716372468801,533.07417205158617,3.7790790849862663,0.046092011466879836,-0.3150373573301255
2426.8618865071162,306.7766969074263,22.398354851357812,0.010291441795836879,0.085564164961952294
634.85858127082872,448.01921047744162,2.4119867739519982,0.044168178639627305,0.10660144438205599
457.07118388347726,498.28586956357407,22.967444310322133,0.01076943532562992,-0.014366666152693441
343.93770408123999,913.92884057269828,20.485783295336734,0.075477655480476774,-0.1134969970409333
8800.8688054002614,486.92276972721578,5.434529056128806,0.048947364164856053,0.62389199427272768
1195.0225049321868,906.15561885188799,27.300576277137466,0.036963987905619285,-0.025822297406175365
1913.1079654578919,437.00773009740459,6.9601515299702887,0.076341942902875048,0.14863329930062497
171.09688933144898,411.9894816535346,13.757057876150498,0.064148518619326564,-0.11843149389564045
609.03849621095458,774.43338978492818,20.05877035481506,0.0041054498157217442,-0.01594585556397643
409.73549344075008,292.67715776911109,16.0564067870381,0.020903356441825026,0.00026588954414652477
978.81653844579387,867.31259050664698,24.430595183404989,0.035551197879429002,-0.029538257715133409
250.10342179731987,643.19120041505937,14.834923722131791,0.011985862564665757,-0.072800460191164595
6824.2076311466089,655.73874897155895,14.02964534983531,0.037742771025688619,0.13873468696785252
993.59902662719435,253.39695801230903,5.0804143455306532,0.061687271368188051,0.23255641789556858
3979.7543813084012,343.32453869569383,14.543540085306152,0.035264386419795103,0.14319092087303309
9226.017557608242,298.82507353723918,29.136917758773031,0.030554087013704826,0.091574194360354522
3829.118843047082,652.97479380606069,24.680321761725359,0.013080687685356489,0.060430167641542409
592.31848167219141,430.3054421820674,24.542715339436995,0.0073537206942716352,0.0057095470263877068
3827.7885966261742,647.33161250788885,10.945354192020936,0.030542466382992954,0.14143181402860439
1102.8870108242036,847.37093424825616,22.488122305343538,0.021121174350597488,-0.0091397575252407659
155.13592777799681,768.38104977095236,24.265551737787053,0.062044816384592236,-0.11850201352916057
102.99064817855539,510.04724997470839,14.578261417489024,0.072091201360398052,-0.16419031654129113
395.10358639496633,802.25578294857667,23.678294188258093,0.076758778715993098,-0.098655737601909044
171.34433830515698,890.01926576888559,28.46263705504072,0.055209691812813148,-0.10562022860344378
2206.7188299565137,728.87271451532774,25.727546649545701,0.032087753546571243,0.011539843072266853
259.35163559826913,463.6732305142346,7.8794862247070991,0.041078227597599846,-0.10773499782432072
4907.0524027535284,728.08651633754675,26.613576016086988,0.05717554432531953,0.016222472244869834
2563.2645354973884,739.2523963016946,24.046136729509811,0.018588040280227824,0.03385179422361051
532.96626823104066,578.68015140811281,6.1927449874811256,0.056871943016796857,-0.066301748883721756
4617.9588099687362,653.22985096807975,21.649249878249275,0.040613586289243331,0.051827173442717367
346.95907420316001,711.2559912286863,23.610692413810888,0.070360426980172155,-0.093711873426802872
134.1911369885577,127.2600349956641,6.8757292216322492,0.031878967671555875,-0.023390457774906226
567.09846452909517,814.36469319106016,29.167860799322188,0.067401917025816382,-0.074697185119762866
722.71959919693484,728.32568741737396,29.445709021871991,0.0075866815691164914,-0.0077899624456363448
551.72965517313298,863.4726614644801,9.7636852745350442,0.015994752963430007,-0.059875224865808208
625.96158219161657,689.60036980108362,20.82099153203648,0.065657986522885112,-0.065966250723542119
1041.1346204070212,934.08272342646603,29.997461035723827,0.058607946544527022,-0.051940266263258206
126.62050433037611,173.58720699273061,23.947245251776273,0.029735979988170919,-0.041587139539798978
1287.6840221387904,931.32395455307187,20.281193309275327,0.075398120700104876,-0.055137508156710258
189.25605531738935,723.34591081929045,29.118051810454045,0.04676607410818133,-0.087668675504569915
318.85729764956164,276.25254158693986,6.5292175553637701,0.067882861742057363,-0.042769365328601094
189.73953502398422,526.37446269582347,28.667101876967298,0.053715020507634909,-0.08416170951535995
181.92858062764361,532.24438037947618,27.584302019062957,0.075544689369984291,-0.10572672003189154
421.84533297108982,734.12181293307674,12.652767681863832,0.004458230432614352,-0.047091195067095803
3765.5245328557544,367.60113789025985,22.922790691712834,0.070180661459594562,0.034244989387057112
727.64790255568812,247.65158699637806,7.0747915088671354,0.030655942165059277,0.12992073672278792
5934.1664623057659,923.68962884403231,16.178319886873499,0.076535818977884751,0.042088528438652739
801.12024746954364,494.75279142608366,6.4751378070649315,0.063368620546386242,0.013074202143932956
1451.1109827239129,582.60958950023428,20.272126096726751,0.0043510747827484233,0.041512762638822753
104.93686035765217,845.15992977753319,19.019456700895102,0.029131217218466655,-0.12925047086238795
4331.1567006874338,331.80789038481799,17.042446499799262,0.058150225050112914,0.098802484598609741
2498.8958871009695,775.04560687550577,21.242486443754032,0.033393817932675179,0.022511716388170511
239.75487903848727,679.13687641671675,26.082650498129468,0.072422432871961956,-0.1040220872354527
3003.4786360477747,174.54457854295998,27.518571670890349,0.06921638738826251,0.037144514107942728
1899.6217026380841,713.14379911490698,7.197705280160128,0.075262813547726862,0.065614322260653113
221.96821632208162,695.0184934146173,8.8175808128923876,0.012363457788310326,-0.13214798848124121
183.58958566204814,872.6923970889203,16.47108646175457,0.050239930090049095,-0.13381960977142848
1421.5065731779105,911.47981124741489,20.808037997652921,0.058076440769589475,-0.034486601832562802
116.60898816182005,633.06275144017411,1.3657784245519768,0.037028091837938398,-0.72057600137627897
399.12626783245014,707.68495050324429,17.496991420796238,0.0098724419775122838,-0.0416637585135885
6259.2828593234572,290.99746469207906,26.353705223211577,0.0045340119391791408,0.11841411902095067
1994.9935979554966,250.78458334359843,27.734142078226522,0.0018008328547522723,0.075703765306793125
897.91609562028032,625.31308520176674,17.289296593532526,0.020979921921673885,0.00016477932745972979
401.70610978787488,331.41416081094292,29.031574689023117,0.033970429315228784,-0.026425146946252309
3795.0298386475006,652.25055467605011,22.085649379498914,0.041905374045144897,0.039442754626478171
4146.2119093375395,278.257465821457,28.608041144394022,0.065474185779879526,0.031493937831970298
811.71441498875595,664.14252238805852,27.584398105981187,0.04443114834580749,-0.035550953252661222
150.91808300185315,984.80961594338589,5.5424268821203402,0.051067018354046916,-0.32174613015828102
655.30855669101265,844.905937555636,14.020457732143727,0.036966567594903792,-0.052970057724503916
3320.4919251168121,909.19331999926158,21.428233134034709,0.037227525604214107,0.024185296469728224
177.18398790049707,590.75016322676174,9.6489267663359843,0.02185787595034186,-0.13620890758953508
2819.8167222178004,525.38915753680715,18.728514237367193,0.062536557209051491,0.029485473275913998
9012.7005513068507,781.47230005313088,18.83247315588488,0.02728519604667402,0.10840330567864176
694.01526238219799,414.15261120243377,1.8920684700733839,0.0716348952210107,0.22589242720335978
6750.0370904506772,613.1118903430712,14.602601910309675,0.020327211923299816,0.15505238485652084
3420.0598834843163,919.94931835102989,16.029541295843458,0.058883995947272075,0.025009270337032152
484.83046582219293,268.42513594342245,14.106612502038253,0.063066649986965401,-0.019062413536876432
1372.7181681598163,974.66464891986095,29.144948171444113,0.030141232902283467,-0.017785792200348927
245.94484376041476,586.32411629751425,8.5193009524160388,0.032049910656684853,-0.12499280537668134
433.94918971542938,478.9499222215199,17.242456452162124,0.011985444022248864,-0.017481993568832732
4676.1374807530865,336.96981378587816,16.032522410290529,0.024277244955991258,0.15035310406570668
3766.2897391911943,499.49631931641437,29.264520147984726,0.016905540471332935,0.053659894731068025
5153.7993654035718,692.5839908994991,17.317546044126804,0.0073126847745467053,0.11472908601872445
4388.7567247675051,917.18371772364299,3.3423390913468758,0.063078780694271197,0.50262471347007143
2278.7473083956165,463.22417505959839,19.385570095108648,0.00035674078031091129,0.085267627615096764
1293.0672737140135,200.20545277933661,26.986989982657278,0.060678030345839823,0.010267239548978679
176.88950491731285,739.03818488973707,9.6201455618312135,0.059699736042740703,-0.18666625058370545
7789.4486303095346,193.20541237545598,25.323210373431987,0.03832139294308446,0.11446911043833019
1124.3668520084323,350.17833725020876,23.47548087868174,0.064575698576360627,-0.012802121296305091
552.13334171855001,921.57426365750393,9.5903070295882316,0.0047542381808447411,-0.056501820487177445
852.98123669343113,776.55287676058811,14.552843151526611,0.044318525404021168,-0.036241047163722451
8540.2390241611811,389.89882881330368,7.5789308431991591,0.047556053969971979,0.43448836461584306
3847.4012726099436,739.10045848815435,23.389143144453229,0.023425589744108095,0.048518411186805555
220.49283095151256,939.97115433736383,28.212853695762789,0.052131996157991127,-0.09716279553586693
1611.4511832982184,936.73471921828138,12.246325534237981,0.040484155386565066,0.0046227217115695218
4913.0283267741306,154.05673233487457,23.768338858514944,0.029477330406676956,0.12369053856174106
152.75046743754484,571.68248852831528,18.077920609184531,0.039259747756183454,-0.10552081901768173
6736.1613828230811,249.81517067513147,15.687652037920483,0.040900795711539532,0.18521120006242953
2402.2060407014201,835.76960076991861,22.939428891425784,0.024180324427845266,0.022379244328916581
8220.4820800968373,483.50559468595361,21.852416843925131,0.018983162033026194,0.11722941216058658
1507.6254878580016,938.66972287461158,16.587856263891396,0.061887866388687519,-0.030993160910059991
203.89445028616373,282.59496290945475,23.792665114297332,0.050958291126426851,-0.061452143737947273
109.65670042771957,478.4346233966611,5.1943255533845392,0.017355731038713788,-0.25978699364083846
1152.7631250836364,924.05276227922627,10.822766954047482,0.057094968824435231,-0.034482420291463201
152.93716067004792,457.39161966493231,18.300203448022717,0.073309652421800375,-0.12244042273607725
1949.6706909405723,656.91569611528132,20.5692217849043,0.054079704274794901,0.00021971621097893745
3265.8436355894314,120.96915292507538,9.976662030803201,0.065627329436468887,0.30575454854681205
2011.6152675973206,656.8583906771845,5.0322729241468016,0.05476753060159547,0.18422554774643696
602.30894533292974,257.152714699044,9.4020600870407023,0.056704354772721739,0.036000668964009552
3505.9474699425564,414.35157706059363,14.416908429837594,0.06220068107471536,0.091749985458835059
813.88636838484467,117.4074889411517,27.002272294132847,0.017349402946312074,0.056016011314081071
3511.6056023613301,463.20705404973643,20.806717718376269,0.0015576803194528477,0.10053819037668421
199.32129290908509,687.80885422364634,16.067290968311891,0.0005461755100369636,-0.074696859876858368
365.23638102815539,523.77611850064204,29.264665297703147,0.062587150443683195,-0.070423266165235199
177.41322750974427,355.3850926211129,9.4186181057084255,0.042226943832866869,-0.10874085078751838
4807.321273903297,187.1946133968427,21.894653353076595,0.027794366603359315,0.12843157384156489
7714.7937800131904,104.72506973890533,28.518908177996778,0.027201070011192947,0.13192974372079824
1591.2819415875692,720.75363779538122,24.606972914941085,0.014614121902055386,0.017834718811740702
679.09100007370375,371.33131091538041,15.174596503204125,0.010323592043335319,0.029950065655514946
3285.2111078745343,462.21394855817744,24.274151942396543,0.04882438678256544,0.033676782012943773
2610.0287523341658,258.49456946958367,26.533868418639798,0.067542135030379924,0.022023104983316832
499.80342823093827,178.10991846252733,24.943291290855548,0.050376395934510557,-0.0077519761685835853
6166.6178809054127,274.9873315455859,19.565288417912189,0.011527054472420292,0.15893687089517239
653.49607553704107,404.74771133506329,12.609436577740121,0.026373328109112561,0.012033457991324603
116.02460597389179,329.55215785965868,6.4952406324566576,0.010174284559261766,-0.15704822927255091
363.0591529350018,333.75783019789992,2.5398827058789699,0.0056331973695740705,0.027896111142397872
587.41873696331697,696.02391630197735,23.906316429100475,0.014135818225339056,-0.020911387432368089
753.12161984307204,369.91949529975619,21.732891811815957,0.024313164279194579,0.008728255473014368
672.25908336432656,338.618449757051,1.6902357399953947,0.011692658996257217,0.48304818397299898
2851.322562256023,839.64484038821627,25.453849225043424,0.026080968672672143,0.022533903484887929
3104.944557361162,187.11914169961153,4.2174041320472195,0.067655302291185451,0.82318671314510006
5239.9212283015477,736.88267410473043,5.5021452167210043,0.026318108338159583,0.39172467709584446
990.28253829838332,512.44835411406325,1.2317919913364297,0.0029669694250723834,0.70209553203369968
5029.9575620334108,892.84693333199255,11.519601876509757,0.023566187665873022,0.13516457817745509
3889.8092865807921,556.96383329698369,11.478242754213667,0.015069570497749299,0.16692632382284933


==> anc/competitors/data/v6/richards_growth__s42.csv <==
x0,x1,x2,x3,x4,y
796.56044370036705,15.794442180682088,0.76472234781164439,11.328413016192894,2.7658699959953346,795.77565517460937
494.9905957768471,46.003652880262159,0.38543785401698094,11.018175369808059,0.67814959266162478,234.79195110200638
872.73812792024421,39.283407736144277,0.9010175114059259,16.570938496775717,2.1298132590270678,872.73285046762192
727.63122615342752,6.4188321388094147,0.63444749322560279,14.210655434853557,2.4990794652835215,727.40435028090371
184.75961309888459,49.854698234041081,0.21342370757196388,0.53155529994583395,0.93519224872224149,3.1161398855873972
978.06011647308037,44.080801191079516,0.22934679530998073,0.98918274292031372,1.0457598813327285,31.668279982324322
785.02573179131764,14.911513455337909,0.72378588423673129,12.031169049120313,2.9042009925758445,784.36072171999331
807.45787474925839,42.007932403385972,0.25564954279787028,9.7238415124455102,1.0144135344346275,183.42355033308408
215.30226940799128,6.2145570616977608,0.55656343142383902,5.203693106859828,1.4608840347301291,175.92301194396879
505.34734410601044,49.956131793237695,0.99259702833583963,8.3731217462960323,1.4677921017543887,501.16348228863694
433.7182218093231,33.618552069220307,0.10360684426000555,15.15820637465721,0.98319382481014572,52.383344681800047
934.08848996374161,32.856125762381055,0.11492182170780124,16.532229693158598,2.3946359333801444,444.66185870312796
679.47860807259804,5.4315956222225044,0.99377612373745583,11.224461357800884,2.3839932267187192,679.45645712654539
840.48545194374697,44.95463654593464,0.62617495072074891,7.7073896171420593,1.3214586384042213,665.85184967471491
499.07277894459804,2.4209756570190017,0.21421897796666184,5.4139352299021404,2.5548396359179808,400.08468141748307
304.51484960629921,12.800574844016205,0.90757197977868431,10.438369415385068,0.87530232287730647,304.17294690326617
599.12630831425133,8.0080718831651154,0.89234227011492295,6.2949923712876199,0.31162559430273234,546.43085567479898
157.4355304937578,39.061629093918711,0.5825803718002377,11.281902740944458,1.842151877550501,152.95606259363549
844.86805479332384,10.712007133431996,0.65961282687468092,13.533047650192753,2.9840099856214217,844.46562846493021
668.49795920985832,45.621273129413382,0.34586847235078871,1.3215842183878967,0.40433963653258842,0.15000301781884734
782.27896607683647,33.157182927047018,0.14546772673480465,0.021349300454944764,0.86159479901284364,13.033559669545655
419.07337131688155,2.7719728142401143,0.63511084800177786,4.245542776814859,1.7010695347151275,378.9051205744592
973.62822195541298,1.2660618723063226,0.36527967388248672,17.89022995437562,2.4868399884011505,972.90951171763504
903.80900918997793,3.5312379337055475,0.69725894199431671,12.925815264571183,0.54041341370264373,903.08977337817248
800.54514736638566,30.690333704738656,0.85262065915834107,3.4392070387404572,1.3671335651490149,394.10271663646262
275.17483706677081,40.272608732111351,0.11634448952292765,17.805279236472376,2.317104661700693,126.3230841824915
520.04890335433083,12.689088210742035,0.6361423972171546,9.3991188057468005,1.3031666626971763,507.5862073930474
139.42338920850591,42.621033303230575,0.308152485718167,9.5218351335732123,0.80985833528422524,32.328030831621184
238.86054286079303,3.8043650675097589,0.8864996481134213,18.710838876853103,0.82783873397078578,238.86047418999024
714.74405791820914,40.247228828442132,0.32829805590564565,1.1897338436668004,1.4071317246704846,66.548810763939713
770.2859403170354,46.461976078441737,0.6496931199118765,4.3035654925743705,1.5944261019759063,331.43871317731777
970.75875919078896,38.833311556114644,0.59818675608065031,11.715426503094449,2.6268989281032376,958.08336797109689
393.24282232433677,35.20791841495322,0.45654985005332405,3.9097301916400817,2.0340815301335824,152.06197658913769
433.41373543138201,42.06103071411377,0.7098586872398146,13.590540184179156,2.164085277191854,432.87067251192451
522.60023014822718,2.9674136778062548,0.75319267124389044,4.2818457867344044,2.9540653631469489,503.24074611420195
270.52422317585712,10.887323425233713,0.61024401578744814,1.9831394119762868,1.4119772888126292,97.153723366549414
216.92935480192449,7.1212602859765104,0.7825800134662787,4.1397031928167944,1.3890568887726464,181.71143380898226
528.13443360334031,25.722018519456341,0.98507536839364385,8.4546806854412448,2.7930368128596932,526.96459689917833
304.21841414579569,37.514218288113383,0.47734514911072468,3.5227659834615976,0.96386408491365838,35.26372089638668
702.8325952142593,31.870580384243535,0.56312474669697776,2.6938404984669462,2.2705011650177398,281.3861443534928
493.43672698509766,42.705423888334813,0.11122289014709191,17.205637724378818,2.3373474731889634,210.79138543517746
849.4103764520537,8.6054366296134539,0.8164257006793405,6.4079440719461562,0.56402759310269635,784.31779682229933
730.23859180202419,36.996433504822917,0.56820706034139445,7.2151737303650716,1.5642247953726769,537.8641909026444
381.12997724383695,10.4590330525763,0.46716528732450868,1.1054081900245527,0.84151867256819579,36.256629906291757
849.033821255681,14.267178814572212,0.18466476678045624,7.1473924700410834,0.80051323656671136,119.28675686168687
824.28792174712169,35.785330166783893,0.90069077950785759,5.2961435464315931,1.5523358982497659,694.93386699108169
448.73054112715704,49.030034460035409,0.45550651603650083,12.209701346835772,1.0814602102717754,382.53225760630795
359.49529353721971,30.965636692876409,0.71432343838829837,4.1078059534481337,2.4493632085898516,241.62261285932698
714.24595357747796,3.6705154345734843,0.23443674073133569,17.76730906125681,2.7505332067543025,699.9987700958103
225.77723524837882,31.199139526449109,0.9653946665869293,18.593332418391103,2.4673456342785873,225.77718953446694
279.9173822275975,3.0751770274281878,0.26059758563964786,1.9966211435358039,1.0182833560784963,100.85674735830756
106.62604277590496,44.323139856974045,0.27958779360954134,2.1480591257715442,1.0401628629592425,4.7723902155271283
808.23193975192453,35.769335969930417,0.87308457450194243,2.3065287622197594,0.98776654531716201,136.95810266044484
698.36577093282892,9.4832644747026578,0.92132446972773807,12.39138512620624,0.66460285935183738,698.25604613483119
734.64884076370163,5.4943292853857049,0.29093266677097129,2.4393792841924578,2.8482555938800203,463.98402215215242
802.65612791977105,9.9931282151356307,0.52282079935734516,17.047646358605327,1.3855290550240875,801.87754491727037
513.02419798450592,49.02133179815543,0.7601454141065469,15.085430298757849,0.90666158127385921,512.7339720424917
611.86707635760445,23.469471480466002,0.89052916042972141,16.396177164760481,2.5860118363722577,611.86454546341633
225.8172983148917,39.419966468728987,0.44114742553357467,10.521210537720417,1.3778273171760345,178.72961373969429
203.07706618237609,32.184008763281071,0.56531753816448627,19.93354423038307,0.39481538999609977,202.86590117655746
701.56266561142445,29.048244347973231,0.7675447694677614,0.88350205888322542,0.73724223967400415,16.683805885914637
523.98658552881921,8.1113824785874353,0.7580223789875159,8.0252992837222674,2.0259759189616591,519.26743983742369
608.71249583306997,47.355198224346658,0.8046641170234764,6.4787333787527235,2.4138442402636549,553.5333959273205
788.49897167442305,15.765788993221179,0.61294043677737375,18.972909974252822,0.86952284891952503,788.37172534633839
671.24648800053171,29.322843574569568,0.1941535871242977,11.537219169951857,2.7769680910185839,403.07917936413367
598.22146059219631,35.289021284864241,0.91357596179023604,16.123819308894504,2.597692224140844,598.2182051724003
603.28644467087224,32.812424607020134,0.87901528538892537,3.406823873170377,2.5906280359649183,414.60012285959624
373.55508825635098,47.089126075080401,0.81828769223649978,19.572682878008777,0.91468509635787809,373.55295862830286
127.73605111114546,8.2735105060828413,0.18987622944465654,9.9727909375263035,0.43644716935515582,20.017785869477208
493.04565030912613,25.909284183900162,0.28395763037328625,9.8734415254129164,2.6420435566029759,344.93790021829869
293.12620553757631,20.797685146297532,0.76924032859688674,19.417694570914755,1.1256606175941319,293.12444089177569
467.67577935217253,24.234267744648289,0.1208260851237518,7.6146472243429013,1.9710742291685199,140.79257434164793
868.06276594134954,6.8416587836894864,0.98130217033655165,7.9505004910998593,2.3519105859919711,867.03207288594365
310.54553727880671,7.570635883765501,0.4394302123201127,11.695054056098733,0.64639179798002444,290.36737027222233
152.4724675201594,14.625701743281612,0.74738128032174123,2.5610522109557388,2.4082635572014293,94.596855373057124
353.24550281979691,15.930525584280733,0.89881397963923904,6.4217125282370979,2.8339809391948778,347.26227825734617
364.23438199001527,21.967257470386148,0.45516689933507404,3.8641664489026106,2.2666124075153045,182.58974708038178
695.7248632542055,30.938389804794785,0.38721923973969941,2.0656695821409921,1.4913014208975071,113.68039573000409
601.32893710715052,32.096826753494888,0.647867016008422,17.322892126620403,2.6670309746295979,601.23225160879997
805.50838819577211,21.178733932692943,0.62289043637324559,11.78662332254952,1.7241356011959093,799.16635867329683
697.88218629464882,21.030372362006158,0.4682259798623174,7.1734558305582237,2.310881505105236,550.32847973003265
465.74817529606349,11.663797808151138,0.64159728028093765,8.1733875473342561,2.515366048418231,454.81485587225467
832.61834619943124,29.827006172041404,0.94184323260984526,8.6303800737470926,2.3232527265873162,829.48441680082681
250.27562791693353,16.535004654544657,0.52087623096393687,12.662983642894188,1.0772081653300158,245.13957844750885
120.44086582047443,2.7669318795908211,0.27706796267556821,18.535387829779864,0.61817853244574394,117.33530179250246
181.04307469807759,21.501602163686158,0.43948538459470354,18.655592393139649,0.94351402927756234,179.91549306744733
750.12341553680528,24.232501079418345,0.45469628433380671,7.8298395906132683,1.6577623298469539,546.78965105733698
515.68950722624868,12.054050542006339,0.21799782372359788,6.5852491919553913,1.664247690191359,228.74010049942461
245.14460113024163,29.050438722983667,0.24658435049909944,9.0209300037051001,1.8731397431492516,114.80478431894913
550.94029759302725,28.722823121164126,0.71610586605430948,11.358684608569851,1.3667749613793054,547.56805866789932
237.08089244185157,35.398106874408199,0.40552997878801245,9.2363582289949662,2.4246067299150749,184.52362726989548
726.68833756996241,32.74947562785929,0.95940855267022684,13.175068196334019,2.7655151259374611,726.66046710071373
501.54064801662764,32.969219769530547,0.31923707082274666,11.087980467595273,0.96615764439457252,250.34474956786931
442.91910348683422,16.494493439378111,0.18903205459434008,6.4143109338815218,2.2886126877950979,203.8458400524876
371.36088023308889,39.584178877311736,0.77815410670023211,6.9146161152526524,2.1305240018716205,343.29179287541399
667.25433380699963,27.908074796384291,0.89293244672608307,7.5718557511946187,1.7123443480541505,654.97580234853945
425.63134949805141,22.139491563814616,0.35030202118433906,1.8927953649877738,0.8090316314602326,18.930813306330432
178.88492738449088,31.6746115661118,0.28187929148093016,3.3212526482794624,2.4471270981733158,61.904715650571127
206.20531190846378,18.672209388062459,0.26718952138397845,14.462276042907723,2.8936909711978482,183.94504076335522
965.70789809456312,26.124222985731155,0.56981107122986108,7.7819342304416006,2.2489580970307563,856.46491175738345
917.72262163684638,37.098578735628791,0.52157497712209389,4.290779451202873,2.7782219908894819,515.77051143307551
729.73642042967458,44.433741449461678,0.33349585586908082,11.253448211497146,2.9573002153595991,573.23264372324286
339.28296531356762,46.131802667464392,0.14065580529048377,15.110790849468545,1.2505368204459433,75.878455837310312
972.25873961295144,25.678013333971862,0.5333422062936527,5.1484472469074287,2.0232035929011096,600.79021980063601
800.8758135692151,26.493480622287887,0.96339911287204749,16.535797638474889,1.5796183916228106,800.87419328563283
745.20117024309604,40.193650127427986,0.68726728067739695,18.550097192500992,2.9638976165307214,745.17180944444408
504.42535192940983,16.408083895465861,0.54595590096575664,11.947890581476814,0.55328112482085734,483.16853745291712
345.01740566064313,42.031735754908361,0.19962286662665452,13.378953179831592,1.4134122686025066,131.51630654192724
186.75186593814936,25.212940679353746,0.32719266149462856,1.0515198064611075,2.6639554202235378,61.991921385592711
912.34215688945756,6.6769794924281509,0.36529655461708843,18.910397820438128,1.0669385384215917,906.6701729242792
510.19866085024995,4.5308982065742409,0.78832319734651091,7.8496946852988758,2.4270406967249563,508.25531906501766
282.12702831570732,42.257667340933693,0.88903971753815736,18.478008010908596,1.3335145395066905,282.12637232272448
375.36096173558724,3.7228279284370172,0.91147766820979459,11.579550495004851,2.9459420577034274,375.34859349880043
621.29761204770637,14.74996037054914,0.98611174742567864,0.09237597686655219,2.6855305583440101,229.73575527327586
259.09550464530855,17.372371984575746,0.98413001479407924,0.77083998646871432,1.1135649656890614,35.538021645562402
870.95285568313795,9.4767278143880951,0.95769921949118331,13.608376113398439,2.3795214065522088,870.94526791924534
782.66757685168909,16.380775120297471,0.16463992645259595,11.253360276638663,1.2095126683498254,273.39140218847933
747.5166603558431,37.391935769529198,0.22401418233502468,0.53064874412148688,1.9371796685819449,120.70562365986235
488.88373579759332,1.7194593344434677,0.37401987382842961,14.869199224447707,2.0778980746618885,487.33641973213605
664.57795663219883,41.531497801513638,0.59760842865801533,17.042906741383636,2.5399076045314035,664.16836694537244
625.68817202146204,42.97085315515335,0.18728009983493138,9.9283496487861651,0.36601727038144016,2.3733705502505349
684.86194139933798,19.24081708638586,0.86121726202192828,9.3151488071450999,0.89442630611120921,680.06108603886923
175.99988902590019,8.5270320539711051,0.65508056116957813,0.10946217669254965,2.2221780885891627,65.685225964826913
474.22666195354867,30.441179989308964,0.58812796207198448,15.732994249871986,1.8215127398177509,473.46895275431871
137.45275647570324,6.8639552373798223,0.24878019103056204,6.6143213349221082,1.6381337111430865,82.142339686413735
544.59173732006707,18.881048692834373,0.32792992696017764,17.575272395650792,0.44906688311154724,479.03372964094439
396.87509109950679,47.96302986414765,0.24428082248403227,7.4612117511610609,1.2403448853459318,69.047517338387735
230.07176997944219,49.777759156598222,0.86673984201531873,11.301558212614111,2.6357706261587506,229.83020981956992
193.06267095029648,38.833139676374692,0.62580507405509633,5.4068357639865505,0.38341065999728691,21.563593171295775
628.88011495994078,16.237113986117542,0.76161648476767008,3.2117662516983736,1.3703778354849927,331.32137082583608
253.5336716831975,34.695587409138533,0.3664295766190232,15.498158067626559,2.851900376711086,243.76657332870388
932.60810653911744,35.564911908716624,0.43412737337944951,9.931809576925632,0.43737798327153948,382.34804831626917
622.95502573035549,20.004243063018837,0.46436946798388046,10.729758475045015,2.3242055278205194,589.44009403595055
412.18282408135337,32.403543094721812,0.78401347456963133,19.30831906963471,0.99555406369149857,412.17924911801083
631.82394233327511,1.5256546038081358,0.79511768890711121,19.271598244443073,2.6398438468149155,631.82386147998727
120.52348392672775,11.243825271509831,0.28613217476262853,17.112842434048069,2.3143835431902855,116.39463632262436
962.70329191730082,26.729326845395796,0.94738497106428909,3.7521858553006715,2.6914039613175795,779.63659046704959
534.07309324861023,9.0238139086564981,0.20858980369931776,11.885453886031598,0.88299693416441816,282.22213373383545
804.46170452525757,9.1294365259501475,0.90650987418126727,17.562948493110749,1.7344904380102335,804.4611888448967
174.45699993019471,41.97891023696166,0.19035608108482838,7.4892787289787544,2.4040288476519618,64.125549404032441
537.9924977543443,49.46751713149667,0.33808583003617998,2.0221233187116994,0.96338930608644868,18.304418135019269
541.63629491906886,28.242501973393971,0.86183068246116123,16.219258044798437,0.92301502422148585,541.62221135351547
944.04380947748461,42.11441681320396,0.26154286511147873,9.6352710272434337,0.37339176044347955,17.980509354424282
614.55524713846785,49.525761551987358,0.47221113817897287,11.287853607183571,2.8879912937337213,570.46795389471185
526.14046095125843,7.9381985398699602,0.50487336994971366,19.64288592635689,2.2170455761474832,526.04757426231333
340.27809678270421,22.964035049463202,0.32073307572088872,12.144228609881441,2.0160129558274993,281.3580614362819
398.41209760829696,20.236063076254073,0.73922068120238793,8.4995877133220272,2.3087857512764756,392.0616121422803
568.605162224384,4.9224148986630656,0.86620118446198346,7.3996873569439554,1.7353548804776864,565.96775779784446
495.02031427454205,38.011178466942475,0.88711762587001464,8.3523858530809125,1.5855613169441081,487.96749460405522
119.45087189229739,22.255172338807057,0.40538993116290489,2.3679816635733753,1.5137370510335064,26.954636715202195
843.66273177492201,23.997019775329662,0.57776535485903302,15.895011168351436,2.0291858726798315,842.63985054568082
906.54469465579007,8.3829757168487689,0.32356576347908639,16.754337163740821,0.84414443355943458,868.28462204766186
226.22418009874968,9.8654059593125378,0.32031685139513089,5.6879426914681774,2.6977584765401481,158.85684443368982
598.63252918514445,45.448077485654537,0.24512865656673172,6.0759323681988819,2.4917314022920158,226.63067933025258
197.71816702189921,3.1878053597396652,0.94601710972676323,17.486685126696266,1.2438217509204914,197.71813388015394
705.01608373583053,12.409761962241607,0.89918994574502198,0.47940711055910912,1.8622451013938159,215.8401888219467
353.11040545510753,15.310907185411889,0.79962284199492306,10.409148875344554,0.68077370986503949,351.19122358445355
693.4803712227116,25.019679577677735,0.56589536915895611,9.2735142936300203,2.9253348694207149,664.7876714233098
754.29515285819434,29.735813477724999,0.54154712396068472,13.802535391569196,2.7378102566017657,749.70080928569928
791.78274272589135,25.171208816682661,0.57677109956424821,3.2678340029890895,2.7891232675478412,450.43083946361958
196.96685136030692,5.1216513932872196,0.58291121221938036,13.366614815903075,1.1968402287993194,196.61923732687922
924.41066062384709,12.939705248729965,0.49110677622792132,7.5346801574975286,0.75666370993371057,640.61729516082119
307.19259180539274,42.33583085336452,0.21857934960286074,12.374295563392842,0.87178484135903789,65.799403525817141
133.6713005585618,32.241846323444491,0.21309746758168241,0.80190019745551844,0.54300375582174265,0.28568792109071023
599.367222452335,32.808303456579445,0.95702474426111495,9.2345439436901877,0.62429870127373777,594.8231838421566
433.8300554761949,33.839959512216389,0.53382768362771549,10.445017879647443,0.49252224229908259,339.59407386186228
846.81076881917181,38.382247932936927,0.95788497241467008,4.2865280570997317,2.9725222868531587,718.12188386405148
827.42632485787158,3.8473156043509196,0.247219189939099,2.7924730835824141,0.4999557450964987,96.426400548557737
385.42500354044381,18.963810861698008,0.59897489683594018,3.7694860602460278,0.65786361856881681,73.179850372710675
957.60945556277045,27.436844327822254,0.28694552801638529,6.8828215612669608,2.5335874080949883,515.28527421119713
361.82605432610677,17.584367681568974,0.32786614551394139,1.936202986099429,1.8666485852059467,103.62036097786402
563.55141630854314,42.379464791072138,0.1270491208850609,18.946395914592088,2.3909264523371974,291.97970756148459
330.36858151084243,24.646052920777404,0.20705797966619019,8.0998812299163454,2.0034624209861684,139.73306224205189
942.43921304406695,38.662751883509578,0.9251635668662761,16.179392050134979,2.6818726898881597,942.4349242928372
248.14703582381634,42.748760327177287,0.38937969233409853,19.488342462176934,2.0238623249647998,245.53539693293902
140.4195574530961,25.734782662271407,0.64731629072313246,1.6147056000547821,1.7097377508385077,36.417421608778483
491.58735400273417,45.568059949696149,0.51851271879034566,13.03338935869988,2.2244241731555094,480.32010898438961
993.13800765025337,29.769073086312048,0.46040612072075049,17.428181734824278,1.5079604298386957,986.76883230982889
902.50953962942253,42.663440642852365,0.57869748221146133,12.684688679334567,1.2343723218427838,882.76959272314969
773.74721751125435,17.688948983984691,0.26851505015380739,8.580522427148253,1.5626616216155738,403.46259823570136
901.71324179067233,25.442030968042776,0.98974350866761884,8.621527152758766,0.75822808376611384,895.79180967571062
904.10197572807692,27.039141009224306,0.83647708183347669,0.7179777201471782,2.4507436704672667,292.93531919124166
566.97252434780421,6.1440060789074584,0.76745316945836373,10.692015025785507,1.0039002096070506,566.02641673960727
384.33614664771369,20.52907282837549,0.52188336731255724,19.870859935736949,0.71453517511002818,383.99023106810591
794.8111888998892,45.949545955032129,0.23758940991370239,19.174150519438683,0.96515105281471225,528.42852135593125
695.49513685098498,31.910779777872378,0.9285992724462111,0.80798457684326364,2.5735894097850474,236.4234642087238
436.29195598633908,9.6978225394114066,0.40724836064355485,14.115940072589764,1.1915434981138748,425.28786905383544
185.02000125536375,17.603926144870645,0.1450960207272404,6.0352973339386162,2.1523346476659304,69.087024656404111
772.11065021412344,10.388547473472292,0.40816330912956578,18.059783068122734,2.6123060027704961,770.18790721909943
336.21446433057821,2.2163334581300544,0.8150113274462959,0.90229491418557073,0.50991060069761374,81.304729193883404
943.13183548040126,46.445562466697311,0.66043787048938729,18.717482040221611,2.3655658939807158,943.05260590474347
316.8735175051163,22.962159084586702,0.77575472627037367,16.749514875755537,1.1306967592233812,316.85887824471826
210.4821391703374,16.069218548618522,0.81427184547613962,2.3500876450520303,0.88488038329691521,53.309271240571377
848.00140491241552,30.325382386329093,0.29075914997248831,1.1964867463459838,2.1600339216230249,200.98155746991009
237.95588496204465,1.3584083583577662,0.93140498448386222,16.694153286538718,2.756450881379731,237.95586424518464
261.34147734196517,14.623083223439878,0.49419064262833534,3.1151534194915875,1.0965518635234677,71.592227496610718
639.44451236875921,35.448639819245734,0.67511228433774817,10.697963059517409,1.8358512745376616,630.60619987006442
887.10583675371799,32.054718880393885,0.10207789532806781,18.31489715757419,1.0825521073936273,171.00852639292142
276.79119914311593,49.108491429584241,0.99403164857006021,11.348962270986467,1.7965710814613556,276.69585800721734
379.29130561008532,31.397527773244157,0.35280674736773965,7.9446660294564815,1.9790274827667196,221.33202724753338
799.66435441705983,24.397787807758906,0.15585679588613971,8.9003210970798445,1.9479055497334856,292.47028922539744
974.64378345487057,38.310195596016378,0.51243583738286258,1.2623434140774203,1.9835751980354142,209.70688182118676
550.66706758210807,45.263065726238601,0.21612705146383759,19.375046427231975,0.66471543898731511,250.66816795188902
229.50775229612569,36.31410138919923,0.23709403914181815,6.213083701621656,2.172559267884143,82.130846533436667
112.54265893738139,48.197349953919598,0.66905453172718909,3.7872698334570765,2.1218259622266031,53.606032708890297
306.69042699896977,39.31825336617068,0.45363465241320999,5.7209460368079057,2.1429879299855847,161.84983230853805
218.63999600786894,43.473270474834393,0.92966720513949552,19.287463897829578,0.4999904923945071,218.63968577418453
709.89280625157176,6.5910994879982221,0.38724084514726309,1.8857210697601401,1.5064648745182121,274.88879833725599
209.64925416567803,36.888261646695597,0.753562115545511,17.346060810023626,1.4043948565234703,209.63766492266754
555.69693845856978,22.564346276841061,0.51498948713941683,14.156877888028955,0.53412100583663769,540.03584264425206
724.83619207859783,28.102086318152484,0.69395617101635088,16.600383583180562,0.9003934053213889,724.61161135773034
623.00494829881211,33.051018064635478,0.63972582104439135,19.517950807357927,1.4905991058546992,622.95275560339974
279.79808649405186,48.520940718572902,0.5255055754830984,16.843093110337438,2.305847036616822,278.95904029768712
823.71207356403647,49.244325990149605,0.95505498516199339,18.867647025557059,0.94006760785859056,823.71142918434953
743.86641665422155,15.123184028907358,0.40844227847946024,2.5387051358183954,2.5403247573372609,359.05683476945336
765.08560352398763,36.953921374457892,0.25951195112434533,15.915771303339401,1.7736553714965515,588.2013465675401
217.95197640158193,37.749193358828165,0.71028465479184544,10.913513881620956,2.3531385499984672,216.46565227949026
211.37842328531013,17.978150204339389,0.86140680517711787,10.869911901597213,1.5759011550095143,211.17176653329292
934.80629590585693,7.0696189683468296,0.13622836594593141,17.978431526410272,1.6478244086400031,700.02599532598481
457.82037444244656,3.0064010540002681,0.50466941958041256,19.436076372934224,1.9732423513250288,457.78203880416459
370.85382260284575,39.089813248929751,0.90323892071859369,14.09676646086362,2.8055206420477252,370.83856604215578
539.72564081638006,24.995287349028388,0.77465675703058079,9.6587677894356787,1.6278939698148569,535.1123241928475
696.5777914872242,49.291468305251385,0.9926269448478654,9.1280771580369073,1.7273753528923859,694.27977840293943
960.06093134227297,23.783699353488998,0.57827243043751941,7.7268291444636361,1.9253918015243299,847.02934116931021
357.80160419384953,48.91793197461817,0.69399614692103617,7.2319805914532527,2.2912908707038597,316.6139252944065
932.32758638082441,21.167224107508932,0.37223225302413532,7.8301368336886279,0.49399590581283265,198.39068356312035
122.37354224763068,39.89042537743866,0.95278203969939312,1.7950647050239055,1.6923560840093248,35.263687216560456
599.67823809414222,5.1561443432797711,0.42970193970088266,1.5487217052087643,1.6002972908563176,267.00709910647129
670.57760051297657,28.217623796750431,0.76465964141796572,15.597396877446235,2.78854945744144,670.53274290198101
195.30766337567798,40.300929562300489,0.46282618370717377,8.9214578584045228,1.6324677671781211,143.77953255642623
226.30563735752139,46.310381693774545,0.60563703705669936,18.61368977089241,1.5644654436746939,226.22053612572924
477.20288738467343,41.306571440254146,0.7478042815193916,12.24442017187905,2.8979399690436956,476.48711483437438
969.60872092886359,2.8115656328575369,0.55804073657621889,0.70351964368839504,1.5165564517223804,480.64985382174154
636.4382979109356,19.262414724029973,0.91637769421855764,3.1504668263495894,0.78838796186964388,252.33900951426929
939.72089944019012,3.3862251433787121,0.47737088913502923,4.1163958602601518,0.88567353157562856,606.12079571650895
823.92482405167368,6.3548322646133419,0.68236461832899264,19.514720487793213,0.55700635350983019,823.90933614844073
520.64344139976242,34.089975804706725,0.40812618997004868,4.3740845230326979,0.30153394899914998,0.9393967591463338
806.28710432696869,35.949651619273212,0.46734100140791179,10.315113525761026,1.4662532847013012,677.81591616857179
116.05310557928897,38.912313454829686,0.4960450974101972,18.723538632803923,2.3769549695051979,115.87771419633411
198.22959708916144,43.407370854727482,0.21322631648105672,19.543854598287147,2.2803593955595569,158.20029144578726
846.48575339446268,37.232141955348986,0.18255131115310602,4.7272087076708917,0.38680253706769552,0.58337570106218173
817.1353794926456,40.24270801322497,0.70074093083208211,0.98235287500080259,1.8389538397038889,155.18621989031257
309.37666776979029,3.3992217813406831,0.68996596450874703,3.07203665075517,0.71656443861638519,191.87978365630826
577.69263153914812,12.49222237162363,0.69661874278908575,1.2665695740511618,2.8409059688646825,304.45752964513667
645.41423863000978,31.472990895387042,0.11778980080842251,3.9024848218467278,0.75188549903928403,11.343630184114673
880.96505839841006,43.048139926616336,0.3938921584046019,11.371394294074708,1.9919258877832002,721.54013857799646
642.79644160485304,1.2205061220432971,0.27802886253327724,18.248975925912838,1.1808435778429534,638.6671964749554
471.31441234631228,26.21683776370114,0.80033628028961112,10.744377673886801,2.0322155801037511,470.19803460553845
436.76563906646442,34.187082568855459,0.87456736125651713,12.519791133981615,1.413098210453003,436.58009323461056
483.29387773615889,2.4507571673020472,0.32201233950353259,4.0373450321908226,2.3510362412272658,388.79175992638034
686.73792302197671,20.666422320116009,0.7010642429631877,16.011672413477001,0.92283363838521626,686.53291962477897
880.74156857709238,44.886109187801146,0.21642652311244701,12.355778170111664,2.7456380028685023,527.02403518500739
508.50719386866979,33.909027633937079,0.34763727304154202,17.282736583854497,1.6505660531460509,484.42548139480414
323.05560665622227,12.645259804669269,0.22478904661007759,18.976862140115681,2.3414514988247026,301.27505637347787
312.996126697823,42.786275351963724,0.35516868993930628,6.9580155151318461,2.594271516783313,173.59734813311567
771.41285221910175,18.053539747066203,0.70726289261435016,1.811581170708787,2.9968372495779732,423.94597940679301
834.91188708151935,42.813888886058912,0.91929421916672727,4.5185791583356494,0.90465329710368736,472.92060742417084
194.75027186871245,15.648238904826371,0.28227016713176739,8.756831313516745,1.0746095166213281,88.950993668543362
159.90297125966035,29.925692293274299,0.58787113145564729,18.913873036489466,0.97616933417609819,159.83031133092581
634.99029738080662,20.450063319643871,0.73125199111908901,7.5661964474683057,1.0097525968314132,587.91770345072541
231.55591977342846,14.466427486998285,0.95763022163700917,15.4154642733074,1.8726008021563192,231.55522574318775
842.19777141070722,44.441320546421593,0.64905443459845646,10.8095338434151,2.9825108124937763,831.226542656275
379.30120653166699,10.192090415035075,0.32959623792464265,3.6561754086195308,2.9737508351504371,236.89556411232331
229.48473967402839,5.1557679705523913,0.66293034122254269,6.4146823790690322,1.7222877246782309,220.24306026151433
928.87342523870518,17.754419988737357,0.38844204551021455,13.063837700456373,2.0253734677146191,881.81826822582332
248.97855046175036,36.164318234436813,0.97851555162253701,13.45706789369787,2.621920467994336,248.97198849752692
356.24807410414201,40.564148692837804,0.45970852164727316,8.6951949361809238,2.8189203378244638,292.39947743565887
238.25205567285278,49.93842513327148,0.71688494868491281,4.5729120532422929,0.85042369378976868,68.615409810896182
203.94105729881949,15.521740793547082,0.12090482411208264,14.438135590253527,1.7270626681446228,95.475253458208186
119.03321470279603,20.989155605432828,0.46005530152127982,3.3774608322542954,2.548660047586083,61.250737484491943
149.85586824783411,7.7042426234516883,0.8875968519902605,18.733393837302533,1.1186456069133974,149.85580624778544
257.17732384226741,29.168724551528644,0.64920469998992125,3.758071580729534,1.4874844146972603,109.87648060318728
148.04373936445785,49.881421825882946,0.49954859775637872,2.1462472566504087,2.9611769740824214,55.704088908174114
632.02943449987413,35.343169495912264,0.94234374949215327,9.9529540473075766,2.9596260811463515,631.3931568845826
712.64307411955576,30.165429180255217,0.86858593853250621,10.39099196219388,2.7464883890659904,711.70374243699189
454.26741114882543,20.226085553167906,0.38999410644064447,10.163858295564896,2.4558105310357554,397.95089540423743
386.19198725684447,45.849639253992187,0.59009356183720563,8.73334978677679,1.0266523519515756,307.16517229008366
554.0736133200071,25.348913210387124,0.54084183048321643,19.896297856592167,1.1662951999814062,553.81824497933246
887.5044480111477,7.5839787523400135,0.66898225010337609,9.7256122534116365,1.7776636712531617,881.89706972909983
866.01846413998544,18.903544696757539,0.40070014026288003,9.5589316147966201,1.8140989113174331,716.51356484727933
139.12755581151276,4.2911667735405779,0.31978450068929942,8.4353212542912264,1.664857612264081,119.44445499578846
263.34856863687168,10.896972846750296,0.92140465172998243,1.3365150940292581,2.0190097557740265,129.67176664446603
313.0703839939564,1.8657702689956981,0.93148704954865569,11.859132622992322,1.4024721611090698,313.06374495741323
324.44881824899062,23.210715908508007,0.85899059718578108,4.5593554444636482,2.3227702247519391,275.49368838460845
614.10938656849544,32.092472982638057,0.9803839876881052,12.752179604580999,1.2005848014915594,614.04834231804432
474.63618313287304,17.821330656566481,0.7704923732017197,1.0166692389695431,1.192827891755152,74.245458864465306
144.3287079348346,21.598706803758578,0.78820050570579969,19.627742025060034,0.64351009710793561,144.32778232435859
436.25272461361442,48.00125436938422,0.78633108276637664,9.3801015802534433,0.80952296707808191,420.58169265547463
571.37765384587351,37.846192957170864,0.53254686784807592,17.935107431813968,2.5964063730876656,570.78650915660694
191.5047126133444,27.501975210302611,0.51080697506284456,9.5112234646586948,1.5049623141671922,168.39874475969012
850.11269840970374,14.942502880479436,0.31620364853410288,1.2066163714844347,0.9152430236926512,60.66961655353235
146.76567981859384,44.952843139876762,0.68033727492336138,16.444270921876139,2.3502209700604459,146.72683388785106
932.35768211625589,12.519758727152315,0.36038812249210106,12.963674593342686,1.7957490397055207,876.59593478272939
189.20182742188794,16.941793795317174,0.33202756873211897,15.635140951478903,0.35712123084289238,147.01509852260818
859.21745643797749,45.544175906724476,0.62736523668644928,8.5633972701774663,1.1541759348091309,727.64728925358133
912.38782953485543,26.947560708968545,0.46898414940253885,12.758734884932899,0.77790381002762077,838.50256236937582
981.61361252793347,37.373579521480856,0.29697094791516898,17.124580075932151,2.0708567246536695,887.81860182923003
821.82329224623425,29.946494914024541,0.83445041507754802,12.62130885743775,1.0425838097016829,821.19415316748757
801.52978669419599,33.018521241465265,0.87451292736493835,6.953472696718066,0.4753563038668478,687.75665996356872
678.23494839599289,15.669781284226453,0.25092956771000285,13.250591887323997,0.44832447083370697,250.21592849370077
801.09671912031604,12.827231019706483,0.10675632951999989,13.437083772281346,1.8706637044885304,378.98284955580056
221.09698757183236,16.8021250112646,0.40251697167643641,19.211739250132499,0.35865333040104197,216.62166561243274
582.46123235287359,8.6166366400877017,0.81775975211267726,7.418246430833384,2.5917387054674395,578.03053013431622
562.80058317137309,43.841403899249563,0.85525647961089202,8.5016353502826227,0.7195722219946441,539.79638079487552
871.81492971030184,14.879099729255589,0.22449616310444431,16.242459223741182,1.9377291050276606,736.07233347047497
516.5194290341642,28.512980326304845,0.79690231106474607,10.115246294854824,1.5006576756290135,513.4446331376497
446.58054649031811,39.806746831927327,0.20413375057848651,14.73146186231466,1.495699107326137,215.7997180575596
675.60694411339909,39.407381359409968,0.45105633114087629,9.1941892890718417,0.49385228437212381,253.39553424067512
339.81698575076143,22.48092667062545,0.99874856351072427,4.3099028362540093,2.467431075572982,305.19057146954333
225.79156985856116,24.336608120749556,0.27333174090781887,14.904076855620216,2.7112417088337821,198.70620373064108
530.08954662137126,49.740385697816215,0.2385672243198638,2.6231033836941986,0.32974500193741685,0.02261672947947195
475.20043173539653,34.055276371972177,0.48052029929211415,3.9716732706261615,0.78223127438221796,47.580204857131761
309.31294647598634,40.917283712776253,0.65770167337287533,12.536499655684173,2.7405413097477931,308.1095127387822
430.7606291036152,45.225144491742363,0.93961070417192794,14.945396003841395,1.7836327545601571,430.75192820141541
429.75320484362265,39.591901975237619,0.98273903097973081,17.893757737356299,0.70510686127016742,429.75264823801206
394.74600797129091,10.073787902724812,0.16267657293225518,5.4517299483178334,0.84753422204472884,57.079184432593721
441.51767175423606,28.546365953141038,0.2241977656131148,2.214485172011087,2.0819628594402082,109.07284174330852
717.16901091035083,5.9928137084126991,0.81166417650639444,19.120933190452583,2.2570054200665575,717.16866451978251
367.18882711415677,32.99318420163592,0.34356893704377445,3.0884617604428488,1.9184523831658253,98.766359393131324
953.97213404380636,47.812121981202736,0.89636415355572452,3.9533396450927905,2.8735006257638194,705.25629100067783
924.71321758436011,26.123871150705455,0.69710793150617811,5.8265890711693142,1.6339717298867982,736.68575267395101
532.81938547007076,22.21565215052059,0.20066032214260948,10.587827080525749,1.1107341627848222,165.90806193511156
395.52508450421993,2.7562948194899954,0.84927635643160637,17.65651132068156,1.5885288569346507,395.52487357018447
581.89131084700284,48.028951594131797,0.25872074200726825,15.210920454597339,1.2710989928998497,345.70350751053724
863.7044398962621,6.0471315223777804,0.4811458552116884,14.163151076852703,0.90592291022165305,857.41975830566923
687.32860650409179,3.0128755719374998,0.59696643570339702,3.5036113571200733,0.42410077321837819,326.01117333092435
823.95264515236966,13.057263963741985,0.55068953417225042,7.1536526305194847,1.2509737326258354,687.54740675056132
579.45004845916617,4.2109912620007393,0.71754662405363534,9.5680985217335586,2.2208052388163044,578.30760192838432
669.62586634085869,23.300774278176355,0.68741806138232964,2.948519069711717,0.34978206776302329,12.108808381405359
359.34005276421556,26.288302261598506,0.99283780497524943,5.4685940425334501,1.4857819856560239,333.89613187616493
761.40384607926171,16.315927502400612,0.99947971830176907,6.1666640790568845,2.0388253839146446,748.89701577344999
282.16413381314652,3.4970636461694169,0.56481346237207686,2.5455239665807849,1.9480910947706296,206.88468853935319
725.31831593664845,6.4684180442121084,0.18567917826477759,11.004793838165153,2.3969507768995331,562.62515775324016
874.64716149330468,19.840714521506477,0.75505896907184655,14.100563930483858,2.4884032322814531,874.48139454926479
218.89255357138956,3.9658940905002704,0.97899767039493024,1.3986326295372242,2.2216057164823471,159.91895401630399
652.94176648772782,35.211296554885756,0.38649374886611831,9.6224620352629948,0.57755377959082344,224.1814402751645
185.58617340694116,11.144006534715787,0.51508799725381649,15.644223905355901,1.5825605988117739,185.17372668027127
753.14406544428414,15.801506870398287,0.48229923233391037,14.959802579048937,1.9291960852165435,748.64719337534541
176.04389694116821,20.312163081726776,0.14627723910123644,16.301461924375083,0.96302830478551926,58.876299131053763
942.34584043056338,21.413872020388247,0.7050379881011003,8.9648126634121397,0.41488990764629657,860.28569819023653
223.66713703402195,1.0813746760652261,0.41800392556162103,16.411141652797212,0.90369386636532667,223.38671487369965
962.99222131817237,6.4914481789361798,0.80871748716835201,4.8150614242853891,1.5282148846781249,887.85290237599702
820.79575847658703,43.275463623303025,0.84890806775378747,7.216211228350307,1.4176118614474225,770.1043572878383
634.31380401971865,1.0604200630834986,0.83910770793806089,3.5271115283560261,0.77700084958333648,592.09849797204379
804.3616941665922,25.900200434830879,0.4749993982358921,9.3496907885714364,2.5259219652454306,723.86531484550733
815.60335508477726,24.985598318853196,0.38939111401680959,7.8412004483088644,2.7993540055891564,617.47090289406367
951.42435653559721,17.321613889521252,0.7739387017003494,4.8185423282862434,0.84364046144233118,630.0109044477955
328.04501845526852,22.135023987176034,0.82125049045845067,15.035614184615632,2.8098468720314984,328.03380777782729
631.06830582247824,39.248475738802632,0.54213170175222958,6.2769354422329311,0.3482245897729882,57.284494593686546
185.54427780796109,42.218981604532864,0.90372791758267268,5.4560866029167148,2.7973986763087528,168.708901722538
654.54913002170917,13.757078627347251,0.22951782647070246,2.6178066170099012,2.8702077332184515,309.99124106443031
254.16217368350993,16.802031607418762,0.89116190169306408,8.7764340360389745,0.33254003014299804,249.07968810134827
608.45555032519769,12.881659798388304,0.18648570967469313,6.0592925767460404,2.3601521012972198,303.55048017199294
615.18746263046478,24.513306627002191,0.23817296984915251,7.3854568268193717,2.9195442459385772,349.25905144262049
519.3866376831046,34.479659525281832,0.58045601194656438,4.719945252411053,2.7459359908080017,339.00010982624565
570.36859796181056,12.184390897707607,0.16076663216867354,15.263109796398009,2.9209174352297751,446.2819410365189
787.53105100592916,17.206051360688466,0.14752639126009934,18.600066947094348,1.7858734653836263,518.89793558277063
819.32024486085993,46.588846261868376,0.10046686974913498,9.9586370557777535,0.51102157769054835,2.8243999900308623
542.93789401788626,3.3798952025009457,0.49268499372483687,12.859968466816651,2.5944308340735978,541.69004362512635
639.63409737035101,23.577710656738745,0.79716149316300677,17.343445532134119,1.9573362906843315,639.62646938104012
938.11261212109162,35.866344038242111,0.1313545152519241,19.976592746673173,1.9597892093083806,487.92499246327611
207.76022965101055,8.3722465663162282,0.6870318458192699,12.270329694596642,1.4265847466184529,207.49459567821688
205.39320931009945,3.3213269802686107,0.84081458567456779,17.795589330797373,1.8439733366069948,205.39309185141605
178.93811071969157,7.7720632102880067,0.25120076372008404,18.172164931112839,0.71466540353250929,160.47909080300488
692.076956536475,46.022336483003464,0.23217736133926384,15.829029756152446,2.297379071728606,494.31999841826956
476.74747071134152,1.4537293092350474,0.87472087625848249,9.2186278214622046,0.50254672984916426,476.31369352437815
796.88927452765893,10.227776765756239,0.84081214895508527,1.6230800084779862,2.2704080710182386,452.58356636131316
704.10827197773335,2.5328921321805828,0.58504758963776826,0.3161111088026769,2.5922417410871059,454.78538224380924
400.27398249541437,6.4208439105479602,0.83727989136458225,9.5440126656584923,1.5756654294241181,399.72284078106708
908.52989262538222,31.387315044786519,0.18348046968204529,9.8862906706923539,1.6765419883540333,308.47417652366551
786.27893236358705,12.840306528215203,0.45503336614487899,8.1472477572594464,1.1429785368896113,618.70259232859109
343.48144681915812,28.891390471103165,0.76401780049573553,11.363347025827292,2.9175381760590864,342.9063094074873
427.7728159948486,29.919573755540181,0.33170676339156702,11.043254066088542,2.2794360813107724,333.19213058658249
382.99598218383659,42.622331321399173,0.77709602299019753,16.73226082065386,1.2962690939109314,382.96759296526199
241.85048376249969,1.232328252681822,0.55376074395173247,2.1731420652452482,0.77197994282911364,160.87187739286492
233.00503528797248,42.815103507775973,0.77523938915340973,4.5035533221109088,0.89286489894564669,91.48601845124125
942.51471703816969,31.336835234921725,0.51821167407159663,15.860099579192608,1.5525901724971352,937.42298987700212
494.11363347887794,8.9744308191429223,0.43111390619963585,16.95673734447309,2.8449346808487124,493.07565444059463
444.98784049966883,38.873932018628913,0.29727029483076911,19.896484272417357,2.2821951335544788,425.94860743061855
756.71713780964012,42.919085547738703,0.28754140729151356,17.458240327741684,0.88115812008370464,570.07239005110125
597.69375872760997,13.458910703953707,0.7763417295142564,17.797980141446622,2.620815060231025,597.69069489732942
942.52598815461602,46.020890364231363,0.20701931323056444,6.2869588525980973,1.3211414121261391,131.26777226042637
802.27134451845302,23.268414084634234,0.17738411509985064,8.0332326801875276,2.5996498934318004,388.29339553114539
531.43260771208634,30.567798262332751,0.25866222851991716,5.3617020964110207,0.95258891454905359,55.265304920193124
438.72352613274359,49.247827147264537,0.25781186030852971,12.125987963854312,1.9703836522280578,244.63109546320621
987.96839043188982,18.715267853320768,0.84079686052620972,18.776107084140769,2.8020103178194611,987.967471446589
745.98421240327912,40.844807945185529,0.45865596112679119,6.8928177302323546,0.99631382469904417,272.20164025999424
956.075194003457,16.601556773594524,0.99134961162443413,11.140035637629005,2.1709017945818085,955.95832170924461
206.63071949533722,40.161462589833057,0.22349013201155116,5.9259926090697013,2.9657440738842884,90.209607703977809
865.48031127170429,30.435962024269482,0.688185843124279,3.39599947545415,0.70661537555610954,124.29397491565008
673.36649559208684,11.60142906604467,0.50385655648112559,3.9037105963731134,0.53868618489182085,112.41819888459504
209.72951050160134,21.287278595672582,0.45362635902736659,1.1589068907625988,2.1203270196010036,61.277370858493704
629.43219997229858,16.564146083814521,0.88757577914867403,18.985870460185147,1.2172870589223821,629.43178858091426
717.48672859490387,4.8273112609378304,0.97803608124555963,8.0575921701525921,0.49236008888979599,714.83500269155036
111.07241729974255,2.4619037348851767,0.88557306289676085,16.682417840042163,1.5833251682857312,111.07235103883623
508.88616565757189,17.977454114951865,0.27307061113161973,13.626589453793823,2.3351808350386802,435.93628746486883
842.85956007668904,1.9326732430568425,0.29871812908804063,3.8384232282217079,1.0698304811210098,538.78205713344744
365.82312280968085,9.1089001215069771,0.69046649118555703,3.5092449315817564,1.2046265692638638,223.79700364792515
512.69327361869603,36.533982721692567,0.36017522347437259,16.239764030210896,2.5833883817468246,493.20396467487109
498.08271436110385,35.69647054849581,0.76125261770252184,5.2942342123907471,1.704194163106018,373.35117614132054


==> anc/competitors/data/v6/richards_growth__s42_holdout.csv <==
x0,x1,x2,x3,x4,y
421.66763364292854,3.947275015052143,0.9081705973394294,2.2284419286350454,2.4701523111291399,355.76602310993081
434.98779295624416,35.842692226177128,0.13035523645128719,16.547658159110693,1.8290054972209928,177.62305392235896
618.40329610775802,45.834142572651885,0.31124207018513222,15.903227517325689,0.48202489542964755,345.06460340855512
772.38270305557262,14.042464311815889,0.88083860301346972,9.0395421883733924,2.9421457008159488,771.1028063214336
266.14661618571938,12.25161541148346,0.15852117448965314,5.4259158016083342,1.6882382217134881,90.455410162598028
626.14508157172406,26.056907381813385,0.42105819365463382,2.3308241252065209,0.73627541401687502,24.829691959048709
581.29511021060773,13.771629792156768,0.95059238452981309,17.601906308439588,1.732858562571713,581.29486023365757
642.24295170996197,31.028073622980727,0.17159700617298765,16.361217381542165,2.08285044584985,386.96561953053396
337.74729363357881,32.711856990365192,0.42996051530032275,4.2202518417310841,0.39779082505150176,3.2666201996456183
113.19830224551545,27.161220004366026,0.25187008854565623,19.717510461127347,2.5953787175370122,105.88419583013469
308.49307371014743,41.783137294172327,0.47559989656803137,6.7816450248025077,2.6922046697205047,214.48326990532223
900.43739096105082,39.093491486526943,0.57231755456265176,18.632478717586888,2.8591513703916416,900.14973768660775
906.07693858782704,16.173497887451163,0.48199691063192918,1.1707211565207376,2.680042230850749,380.92918530175842
161.69144805698849,1.2070759904587933,0.35799018081130596,16.210247194131192,1.6534973677815072,161.33623214327235
463.64185989833493,33.036024987743716,0.27597694621219127,12.131711806981757,2.6082596434243115,345.02854376934869
864.43060085545278,2.8820991050018749,0.49882674219262224,5.026995821923899,1.6639895345562645,761.52946475868794
981.34068231069705,28.388264432298534,0.76350773363031421,13.593252875449684,2.6287618281526792,981.01138033744337
601.50320011790132,8.5525746039845281,0.61436059006131727,3.5512681549581204,1.8974071719674963,421.32218467753194
385.40632331887934,5.9626036254852144,0.46470674591380956,13.11082279242758,1.6971203554673533,382.37940021331104
639.99952267454717,30.519065843811976,0.73444266508322498,3.6828457998749631,0.79222757017513001,157.20230045262022
877.11890774084225,7.3103283292752677,0.26454948696777281,9.9942510674897829,0.30982356031889369,227.24599840009111
251.09993841473778,47.076082328237639,0.84609241514356182,18.957271282134602,1.0024031393383623,251.09866288371572
274.5815091874025,6.0412566407113335,0.98616958138530242,4.1148184432840029,1.2782628615782206,254.05377380753666
562.90905806362991,11.892140574297857,0.8581266548458566,18.982165887796082,1.4883477832183174,562.90867898775571
190.58063977229642,16.09646017539,0.49361338274655198,0.75125798860380177,2.8638716010806187,79.777381949321011
805.86026092287818,2.1448505494479173,0.60893601362895922,6.2837955374159948,2.9058653727807902,793.29358226848296
499.65659696802311,21.908709671363578,0.11243851414248954,14.3205455847582,2.7394502097970621,270.36707871161582
830.90949050215431,9.2307980113289609,0.35350857553957071,2.0787141090068251,1.7353008241565993,313.5117058399598
916.41106628402588,6.2254431847937592,0.7741783292390616,7.6305166345487008,2.7552246601873143,910.84449185478354
711.40970992352391,47.805289621751754,0.29221432155890803,16.754060545580636,2.760838109172604,636.85576127510831
339.83429968262294,39.42640493628673,0.81897914952522455,9.7640360614628445,0.74034331243132856,333.83584120432386
555.20138408565697,14.707739969051557,0.71040764850227067,2.0176949720889059,2.5734638101556948,309.26604111289146
395.3786558581894,9.8658254301296111,0.81624824589246936,5.0932871822573533,1.0946984305801528,346.7819604814801
717.39009363557545,35.640933594787029,0.81786444353360632,14.256112657643582,2.321464902587977,717.29499794858953
749.39778389209698,33.695423593430924,0.54950521329127811,0.39682869043482727,0.3170790174336271,0.020235088430578901
866.85792009216721,46.246882167284348,0.62726219173206654,12.517015932581009,1.8630501427422819,858.59740409548658
461.50238878513494,46.400269777875614,0.60540250024506415,16.783313100480594,1.7621138683162849,461.03321694122712
797.57752919988661,37.434422623008693,0.83880490478264957,18.576379175885293,1.9475861499316633,797.57490868333809
290.18090232573911,20.809418254338254,0.67787440137449217,4.7385653732931647,1.3460210663817842,184.62048006812932
494.40765987908441,23.385396762877612,0.50689341023814027,15.488481497738523,2.939289887415907,492.88536655154445
289.84327270129535,1.8888819578249592,0.27999061209299358,2.8212361387669072,2.5242159052943007,226.7981958398926
833.3441653933204,19.732135827966747,0.48714932611950057,19.075644209505374,2.9186254081439791,832.82592892501111
822.49571923889926,7.8276805113470411,0.7559190943311771,10.152056400285259,2.9641933084612395,821.48885283983304
746.42145878383371,1.3299015880510667,0.22082744267491794,5.0466840016097532,1.9207353483836822,618.17465126855734
392.03949920191792,39.481357717263037,0.78578571712211887,11.627319624187084,0.61962592945668771,389.36514786684842
772.810868299243,18.183547168751758,0.6829592013259298,19.692935461806449,2.2550236996925208,772.80188240602672
766.42339395795921,27.189810039277894,0.10378664299500137,18.165186496046147,1.5054371902963815,258.78469314815129
829.65360253914696,27.120476701035084,0.27262878279377256,12.528703285425348,1.1216042365158925,470.11212530201146
352.45465747227661,46.622834501526434,0.33009332830330551,0.35153491830773875,0.58654208567575028,0.58964708264178245
414.58708028464793,45.014034389901767,0.93416726665104066,5.5409296029186343,0.93270084403347164,325.16854120276463
955.6494989745504,13.28143660262926,0.89302283288791151,2.6103133193901029,1.8340950515746259,608.16129378887729
372.48293525785226,43.500416108837982,0.3847569890198792,15.687439612318986,2.9772772210290839,360.30488886685049
348.26357105252032,45.852563376022182,0.31939420221879816,8.2475136523301078,1.6944146279106123,147.42870399345847
217.64568336187421,13.473509674582115,0.96057272912218494,1.7158989356298604,2.4616659237364278,129.46428876413646
702.1618533433882,29.135019854868958,0.66112645654724145,2.9031012179788918,2.2749193739672906,338.05732303421473
138.26105667123755,3.8917981620006943,0.97240290013149355,11.7447292280092,2.1597989309287722,138.25832444955412
957.06569865074675,17.155627886905869,0.49599252335291788,8.3899280399845786,0.83945765094473579,721.68371462747405
959.82990675359201,23.276450397976966,0.88705582410700068,10.776437524513415,2.1268856129651534,959.08980550883655
936.57013060584961,14.744931430809174,0.7540161537300023,11.149652362779268,0.83801746952573652,932.90370370729238
277.05573769187924,19.070657980423423,0.8982897778846145,14.852868607333193,1.8140964620805098,277.05106220364473
167.73896191746411,12.795168798093318,0.16735152828243688,12.801921890826716,1.942969053069328,104.63216512220366
286.8399488370452,22.10449925125857,0.22568733673522029,8.7576481592411923,0.97982491837872554,68.594783127406842
110.15377346213781,1.1612479668970237,0.34227285497911786,5.1432596797552144,0.84514535576011252,88.804561098788611
441.64753048124345,13.951791658779955,0.1161942812729625,2.8791207893909232,2.4611484776383588,166.79611549035951
774.48122590144192,4.1164908751459475,0.1676151798362637,4.7281353896228939,2.1318475590206876,472.809418720145
690.49448003012844,45.420047165260307,0.72801226624646997,7.3143859367903001,0.72698965203091803,524.58593470121173
133.26502397869623,8.5668520555312302,0.751290412278387,16.47279237663944,1.2490255858040065,133.26116752435914
957.55384531596837,12.433958950824829,0.89118222467473618,2.8942661450654272,2.5575645749487945,738.56299906479251
171.44644856853375,33.500985405102419,0.32769306159247635,17.606382925500434,0.74757993629084718,150.09006773694048
765.64921599581658,36.712805923554029,0.20218054459839252,7.8395846731272449,1.4202752956247358,169.34399224935188
415.32372879947849,11.406136853980296,0.12610566334789966,9.5616969689497395,0.50107916579532386,21.437590427575088
593.19133067396479,33.442298434794374,0.75794756215271841,12.861366494243146,2.8125978042717943,592.77999015810258
113.48493750185945,29.46813427507227,0.24427496246906827,14.433164323839588,2.3687946377216789,87.185052396873672
893.09635202008326,35.46517519704225,0.91559512084908379,14.024419532874596,1.4305797861207341,893.03766895268029
990.11926653294938,6.2103624052911757,0.55698474814805876,0.77082162835649504,1.9397141210996551,429.97372839154042
792.36736239896379,17.761548887491251,0.33429319388927986,9.3843481282426495,1.9333467138088321,589.57708555066085
580.49078990104204,13.937993048641871,0.79434833867182308,19.617633459226486,1.6957394117123958,580.4899753414395
411.23963576154745,16.412511025125504,0.36393235306455352,19.261123496649148,2.3658082824668267,408.69017639961424
294.33226888467402,27.8450420956142,0.42804541393317341,15.013916041809798,1.1835393985334939,283.57538689781927
881.86226695378173,20.393895082759393,0.40428295650531842,7.569522868839524,1.7530968082564211,601.44776809315692
314.2080973028061,7.3786944238522372,0.73737753673982653,18.689994571752639,0.86703748788463519,314.20533105953967
159.71177311846873,28.656847340220633,0.5152443420983841,19.984169387682243,2.6062747709127376,159.65255677120868
876.82994134269552,42.105548304632613,0.59228194673294632,7.1408834704618407,0.56482448024955434,376.06408550861198
128.86643654934343,46.945068775286465,0.50648613847175494,10.483346450873034,1.850080076820638,115.11946096130612
217.09377666425422,14.978181718657853,0.88496809970315304,15.770422540290953,1.8082312447156592,217.09221461410738
954.83517956938499,2.3958165384728844,0.75525703685826417,2.2222398858602177,0.56353849130656819,495.5001061436601
679.71930891504906,27.788381286506251,0.51320915605238759,19.661449583308762,1.0999477487409834,679.00789454347523
641.86636198912879,19.790969031783558,0.61946714663578051,11.118956008922732,0.60795674134138966,621.10642763938142
889.62912736055705,6.1150129368290944,0.98087250861344222,8.0560476937149197,2.8168637944821424,888.91561799615806
664.56988343680882,48.247305940637297,0.75073868524725551,8.8993924628473309,0.70228308229036707,611.22842106265909
486.41882126266643,26.419486298852398,0.75354170380983554,0.42421253465568354,1.9823635691160282,106.81345672544916
963.50979923221894,49.220859701072669,0.53208870445435896,14.200384037008821,0.43607273247401918,908.95295094825553
554.5978658570948,43.875005860080705,0.36402620314665779,15.46964946745023,1.8009304368979948,511.401703224926
551.25491273267153,30.730920732248119,0.12592935784616871,0.2169469048663597,0.77896648279780822,6.7385406120782116
299.69149833818869,7.2458405513734974,0.39391272610473982,11.636146979233954,1.8887361847290352,288.57006524368791
555.84266274974038,26.546422250187014,0.34155750208099322,10.697364706820219,1.4873283030866649,391.00862424277682
355.91731833658514,26.841896499118931,0.58942864917852178,11.10897315588694,1.3022842636587739,345.74970765851845
304.05628931603371,13.827147276776335,0.78785155477839031,7.8448429779384981,2.4294480895689512,300.54609142170239
725.65063101205817,16.027041835925179,0.22184025663669282,7.7993822738984147,0.96638448290571022,180.29565979949751
561.60307614360113,38.055324657916451,0.57092105688670958,1.6087309044470466,2.9042578863193462,215.31129044105026
452.72945694366274,21.962023007500154,0.34543316178050165,5.2746582226185375,1.0830344768228493,111.73114331028722
644.893731467713,41.160568757529461,0.41904032586846807,9.3488987566610575,2.3772591862936694,501.44453727898116
109.37541261597914,14.388861606778836,0.90548076563990876,9.8546444362169598,0.48167033327586728,108.94127816076129
381.48414899286325,2.5892091537004278,0.25062449735209391,10.822055652064948,1.2797582652638233,337.01516115454814
848.79636256032768,22.419897163089267,0.93219272399422981,18.223168292032724,2.497009451800746,848.7960430852246
971.08614512078725,1.1632474385622222,0.48703662763575439,10.793392677949527,1.7400621030030203,967.71863987858194
646.45336662748412,5.8053378855097417,0.9886012819757023,12.065045518708317,2.7862141286974609,646.44446881990655
662.75563068675433,48.673465172678931,0.51588156874212132,15.411829227379911,1.9955806012097503,657.13101791580186
835.67736505665266,10.632822017420898,0.62391916317674523,15.915878087245661,1.1730556527714981,835.30879498073512
933.49400917451578,48.141695883348305,0.46485736473673533,10.956540439506943,1.9221974823022936,815.86253177837762
646.74482521627613,12.208946223340705,0.40408403833464135,9.1118147189350189,1.6210468922619121,548.19193370812707
150.82237485760606,20.674804893743563,0.69438207456980217,5.0810404137098537,0.43040296606466533,50.098337154630727
385.74812187486907,24.874542579686263,0.40675257306745416,15.714978285269339,1.0379690395690018,370.8745851528156
867.84152624058618,34.119706665856974,0.2470810309947655,4.7365924130489789,2.6440274159404078,343.59439695045006
330.24224228734613,21.337265209873035,0.17365025674152043,13.598506088783896,2.454325856174,210.73321472712175
584.02061124668353,47.310810468615045,0.32022965309856405,1.2504866694005701,0.31507617033686253,0.0091102478718629934
607.65250300844127,40.079588751777351,0.59218667105957101,16.981093018952137,2.154291584117952,607.16780397609932
761.91551800932882,44.468826552119467,0.81618413859518579,14.08241840261921,1.8430481644838366,761.72820847461253
948.08345908442743,16.391226939664488,0.46309329501690299,15.207435698027616,1.6978846198259274,940.17416906548362
642.92861354131094,24.624496011464906,0.73666788462542776,16.669792607258845,1.3701235444516522,642.87496630058126
528.02503691976165,28.69392982913137,0.7213871115870214,4.2072676380884459,2.1331405402066492,351.70066077589468
126.71272466018699,20.524767021471469,0.83767753110293175,9.6254041538269739,1.7881387453836506,126.25689242946974
232.28114428489292,29.886921694384828,0.54069752369753887,17.181841208380447,0.81537940572006473,231.49748046771614
836.46863285965037,43.118128996295248,0.7951806945074481,2.2164460716338619,1.7998472739617033,256.4012035982945
706.00473043671343,24.822060744467425,0.53302662532786149,7.6238768009288194,0.53689141514735694,364.27519767608123
849.00648127264981,4.6642220764440578,0.37572303787588301,5.9802322941412616,2.8862814145083662,738.91141472691788
955.75100625014909,24.284060482944266,0.31972658736407233,19.043216906118932,0.30157694024972842,800.05560914320449
115.2152000223992,26.184242500862624,0.27428120130014122,11.830769986523338,0.32633898958026281,13.352268358029191
269.01220130487445,15.331301809016379,0.2433485867451779,6.5708636176250401,2.5848070532258993,155.87127892053948
886.74716806253286,6.0181014784603875,0.3860284150416522,14.781486755215392,0.95165952210228455,868.47301940329237
821.36100477619925,29.301380789745043,0.65916334715616109,7.8169893465616607,1.4462267824933279,737.090700207277
314.00582514323986,11.116233411659747,0.19201070257010877,5.7405660203495357,2.7880037013535515,180.35855973412745
742.5402415177781,39.521002556102118,0.5806347556976893,6.1448767884052451,2.7246032291574482,564.05123729394859
506.07835940030702,30.636188905609956,0.2419649991732909,7.6797638592752655,2.5723419724569663,255.90954917635185
550.73230464254311,12.224919282804125,0.51449096218070889,15.604432116280243,2.3329493491879578,549.79391474318584
451.21629428457754,31.543872682913381,0.66546673346903096,9.2391637094813426,2.6852205587779059,440.38661458551013
744.43534522678169,47.102718376364408,0.9597235065792098,7.0921425052634941,1.4693275588622228,719.13283319890331
566.1097184982433,14.614845244270843,0.56351551790377863,9.5926732817424636,0.48083761420779125,495.99762935952072
790.29677754731676,49.695968195156794,0.98305796773256504,1.350420148770568,2.8966847804247222,316.41005916105286
499.16195370978761,10.306190977876371,0.8875405862635295,2.9980608707432022,0.43425759682595411,143.12824921491887
284.74960029195154,47.366881842793994,0.55904608542649659,13.704176756362276,2.9095454329618757,282.59966586476662
784.36835473416886,14.234361699295373,0.37978478775105218,6.5229841252638376,0.55964414319670774,192.46454588850034
327.45048357995427,40.508638782337989,0.95178499572315112,18.38600967245894,0.83298978149720115,327.45008353884782
581.75112279441703,21.998020659339865,0.33815145419056858,2.4335953013094369,2.2913190974925421,207.10343937998027
845.88437348782338,25.571791397791678,0.2904216549815441,16.118986314089586,0.41877947555664929,509.0559933569499
861.20855638086357,11.514938402885825,0.40225133568871496,6.235712079630269,0.41148231405866098,172.62908967973468
139.25498600149842,49.320655857142576,0.88066098542601723,4.3618079803690808,2.3849200106688446,102.87698844105823
959.42321697577506,33.299292309004116,0.59555779551755272,7.2887543905583652,0.8316976419847264,622.12971522141868
215.33971931726188,8.4200840645282327,0.56407488260588345,9.009893549801653,0.37093938873819204,187.71109718354845
650.83301538170633,33.463947350798534,0.12625830594461682,3.650544001590339,2.191682281095984,158.4927021758385
476.72281382789811,49.632240319803266,0.36746807000010384,1.6859612216212705,0.33529564472074769,0.023746705011463719
498.6774855939845,20.574179459771713,0.35005865129770031,15.969933324090578,0.43694100819920989,420.98043022244235
692.82461842118585,49.698220875732744,0.39693223521760668,15.746600956866107,2.6608074892280924,669.38374113712246
206.30901036857171,6.1819505365029732,0.6504861063270948,1.2909437061549855,1.9463186962488239,105.78601986807786
222.6749711009108,30.479770768616408,0.33749135903927141,6.3324627582293491,1.1763451348734186,60.892310301927814
655.83347273127799,44.945089958103488,0.54093798807787352,8.963626978181253,0.95793902301772293,478.59881577118989
420.08601887500851,1.302050858031373,0.35401394200710934,15.739980687538909,2.3891558850748096,419.21858518496526
973.97274019814597,13.807591789528914,0.11178378691900571,8.6441387136235086,1.1120990901610417,187.35110936377711
162.25412560272699,17.366211128645531,0.7448238117930791,5.8175503085116169,1.1828405716092993,136.39335426865773
139.81113291388331,38.251603844580536,0.11981199788918617,3.5499474066092085,2.3143632108054382,34.210308538680778
222.77831495928893,23.092128715274779,0.44844214399967397,12.629837543305014,1.0342531170873392,206.78088320456703
550.48239437143957,21.710072718118763,0.42213826545495214,6.8886049395906257,0.3177271072510009,47.022169034000328
264.61790025483469,13.540188883796807,0.61122280073585933,10.981245916340303,2.6941074263725961,263.01840800708879
757.12053549430584,48.138250153213079,0.34771262558907678,13.54641454877741,1.8014856169064035,619.9723319758441
425.99113740193309,42.414106954843632,0.53515749844569316,19.644909414706415,2.0734564757143756,425.75451553331118
809.964177332124,22.676567749800803,0.59286768979901094,18.593673724900864,2.4727261391076794,809.84304203278884
965.37125530241428,35.375549308365819,0.40899570432482657,15.087561151397157,1.4819435247508104,920.0129062098996
409.96002893723403,31.800306824304808,0.1114537937018969,1.9171764847849171,1.3293162728514372,34.661111629274892
467.99222287488448,2.6513137359680989,0.66773534380728816,3.3736878624488731,1.2656343218457005,385.37454033220337
689.42047244231276,5.8787840761462018,0.47661369950800114,1.2459844601682768,0.81417516631536246,116.72022287244556
371.07960888114803,35.851301977298832,0.21835966750496733,14.519421022119541,1.1799350264669473,170.39107740545617
194.80042283905181,40.110227890714697,0.87972980845794357,0.3221625374489312,2.8173961411120096,57.438413393107453
754.23544226912998,30.446406777751516,0.84087299328550913,17.338468899563182,1.6461082908202442,754.22894389308237
457.00319076680211,49.443140570382319,0.79035137913013598,4.2061654739109011,1.9223027807840001,268.49921186404077
718.61981189482526,42.425974266743673,0.16386867360617829,17.148008642594238,1.8550880819742126,362.75829601306759
608.6681100055207,6.6206858062827116,0.11673513262394586,2.0541800092967355,2.9442612691368719,327.36608956482735
999.35150338932863,10.171750982088325,0.88286680873686063,14.345003665198933,1.7695812896053551,999.33334776318691
542.61047231101429,13.909179770054092,0.50996564831083302,15.155894272204403,0.38734972951862301,534.13253155923735
309.5653816115078,46.274804094003748,0.81368472006940917,4.2882249922705924,0.69216451814215185,86.735148727254312
501.99386955973665,21.160470856770711,0.62059330285728287,11.735789912253178,2.5151689301649527,499.12150027590707
601.13368676556092,8.7118396329791423,0.72849943609887635,1.2655490513474943,0.3691999580747739,10.444174198811082
363.27042736586969,6.7807644818776005,0.77806959822327915,3.6860243967057804,2.8984907378763416,324.64080431748317
768.55351258488872,43.152525847983661,0.73183084663673936,14.367044433568992,2.8018846836548832,768.23243799023385
634.05066750689207,29.992488866723523,0.6427820480764882,7.3485199580742577,0.50918620040061935,398.69981977813637
679.08630637132524,46.631003986581199,0.19209398524364557,9.4744700035916196,2.7178510484095759,308.25954650435887
198.52310798539648,9.0059293017708058,0.83672346545022747,14.067696112995522,2.9019021767616406,198.51834745406867
955.77548986438717,13.351890095413436,0.35936949839871601,6.5404797176562806,1.4093519831324,533.77849155775232
504.79602334590493,38.948317116398492,0.59761028199237853,12.535082047326307,1.92008780850327,499.17473312785808
142.87781236617914,13.186781578990741,0.49378385613840048,14.312709233734928,2.2767992229002658,142.17803912632007
169.20701765089061,25.327117350176195,0.70045950470879326,16.585281614544925,1.2489434473705301,169.17611220673336
853.41570215228012,31.662729635642016,0.19512045495668379,13.314800231180545,0.38217857070245459,35.905323570474089
269.60945706186129,33.065982269002951,0.96406917823166227,1.7856101617699549,2.7837370125376126,134.62186640415629
843.05214466325174,18.790792693340812,0.19504204667671005,5.3163131173619167,1.6527678579690599,245.91064046932073
847.54326987011359,44.710779108107403,0.83284160163365395,3.9430081553969742,2.5285740519908391,574.26208659286772
806.88265416554157,19.033913245241152,0.2365070485860403,11.270758467657842,2.8580427234779253,600.72033742444785
641.75064924684614,37.303948490661014,0.5061265552036448,18.799516831569893,2.4780585396277872,641.03961820315521
643.81788168698995,42.540466837153872,0.89908545620668623,13.992114812130547,0.59194915192450526,643.65876181676094
342.11411533520186,32.105329894029978,0.28294308180309696,11.928036188375641,0.53666642961038213,85.958540113417797
137.56849493208603,18.136772424362448,0.68216807100981425,10.115998926841531,1.607617716832175,136.02844927886403
739.5894104356903,6.1057033365127076,0.28174705753309792,7.8965785698139896,1.3212531139681281,503.97990775524187
113.42163406141896,47.027716034109957,0.64335047472185602,7.3045384540404434,2.5492072129900651,98.627894987882712
119.21071281292514,11.870100236213137,0.55550929007982064,17.504562595366856,1.5239278429493488,119.15518720251991
676.0217249814566,9.3335289767203804,0.95718697170926104,3.3284353559149538,2.2003004510703956,582.84599589391905
956.22843393651385,9.6603213071632918,0.15367985475050971,17.234183417481496,1.806196473618795,716.66796517034231
303.74972328689825,15.263930185220987,0.20147535441449257,3.6535637291487455,1.9523774309966742,102.67655078181686
106.42203631911103,29.62161777492739,0.11222954256393347,7.5216294209660965,1.7427277303539181,23.666295086498259
875.84310228784125,8.3544824804834725,0.88847025579514871,4.0000267733474137,0.31136519576504718,440.01030852091014
584.59051613826796,38.001248584820395,0.42133346177627595,0.86719552452914073,1.5402598238163587,68.188353600182126
396.04469516901753,28.372297183407628,0.1514487969671621,10.317288624040193,1.1603691324119196,74.523357349756225
305.15978465811588,14.72297074941245,0.71142601035798181,7.6794630088963007,1.2922029795249164,291.19182211006404
702.88625255090437,40.818519665261476,0.92769669415936529,5.6740761699578819,2.6610097402530077,654.04141590879567
829.74486337702285,34.23401755728856,0.93155090616152547,1.78238572058943,2.40858111726914,359.31307912260536
988.47762615468469,45.369743223624631,0.94011804185333292,2.3420374119646681,2.3871900063992504,466.06762730272101
359.36817491975432,26.532056523802744,0.60825662215954091,2.1465952087713469,0.46102947013464779,3.7548126530305326
946.70591395986366,18.449768098923293,0.98754067956120517,19.189071905829099,1.8292488445575783,946.70585771828871
460.52577210725849,26.594688964688327,0.78596671509522387,3.3722775545643913,0.99904957088709478,159.85441345744653
117.87960396255988,22.804333487633055,0.23559709734903247,14.001736582246151,2.2411538640543971,89.753798204726493
246.01205744944292,13.718512196122246,0.9722499963699911,0.65846750174384461,2.1816793211504151,93.608836792331218
384.3571418965235,9.1177035857988624,0.66782524296569412,8.7042494700258448,1.9646748217774732,379.13327099114855
180.22486023735433,20.825709791593379,0.75450909811852096,2.2611513877202238,1.8280530498802317,76.572198813323425
557.24865742216116,21.612509927244499,0.96837630239721018,1.2507264779614413,2.0152392108676955,205.89139907080875
163.49607234617895,38.976183464370557,0.43099331623019199,11.018887763796181,1.0441080709057919,123.74881800085471
148.3491944757497,22.988471359446947,0.20875636954943111,8.0061411920466536,2.2458353895714511,70.468660031126163
652.60189724105533,28.727243012353711,0.19201062489879106,2.8115691800081799,1.3780383305187949,80.958701897896432
155.89537090920044,12.847158016369082,0.44265865294763462,10.39369211357725,1.220500317198085,141.14019796489464
811.07774688781217,17.060040622764866,0.22553829703261719,8.2059406588752974,0.66540008877958257,114.44456214660727
105.05989416852849,4.0836702197337269,0.99320948636167095,4.9823064299902375,0.99839680369250727,102.09726934863663
133.60326618332451,21.387125364993334,0.50785700451476867,12.414725426523978,0.8873833728013969,127.95423609189783
517.12069279201705,30.300235178546334,0.90268328446171719,4.7615080379388282,1.1710735248722837,385.18744250217765
896.90460694455408,23.873911297513065,0.8867339028432758,13.522929676787731,2.6515406852618524,896.85455766474377
222.99015987119617,29.871567603068332,0.93430289828633128,6.7414392793014022,0.45534031626878363,198.28052836672552
155.96591534942459,47.408990671278282,0.20958122280682395,19.304678757847352,2.2532214270731825,119.29374550559109
342.81927512686411,14.476788437604743,0.79997790684935843,5.139549962317826,0.99566151581004014,276.84280959032651
267.74892802961745,20.36173737209646,0.47818202359563355,17.576129582068575,2.5161850489325039,267.26547634795952
746.18898553548968,36.358310484474877,0.39631318608431998,3.1031547286583705,0.78627348446077727,32.935225446274657
171.21800968873416,25.739716401606842,0.31658501029880193,2.1830275945433963,1.2001103507567004,19.108537195806939
655.23974036585787,1.6181775674881695,0.95219823529393255,7.3424289370163009,0.77354515670455715,653.9812406339347
131.11827654932915,42.365981310525129,0.89745684256849689,9.7148817751823291,0.38502508572992022,128.78843404173128
861.41340996898498,6.8223936500611941,0.75779247408000106,5.0762648928741827,0.41017159732435393,618.36115000175221
441.63215594821651,48.904271782155661,0.88564507708417228,16.320527566542658,1.3417452356081483,441.62365728629379
262.25428383507142,34.635072804609919,0.11445937992234678,0.9047148412524586,1.717013437791945,34.699070074792999
520.25865423360642,33.766912360082912,0.3151615020259691,16.622916326815449,1.6795703779304478,471.63222164657361
411.99397350427017,11.043569413793129,0.21747260021530196,13.16020373890224,1.5938989570976143,303.08592764584898
456.50856838673081,29.377574218478223,0.20392482182153321,9.858494959291308,2.2432436330379959,224.08059214756537
642.4032061158764,24.561505680570733,0.92581059682156308,4.224140315258504,1.435352012067775,486.15388487556402
684.32631086880815,6.3321785151446237,0.89682841586997275,19.797966746859842,0.52257347427844825,684.32614957943349
207.86785517755851,10.057328447254788,0.11208773826063907,6.9714329736613978,2.0720017475095629,90.479373039280688
559.05731833858931,11.520170614393649,0.97007128921300934,17.575160675411279,2.2007229063081795,559.05720299481357
873.19145380613941,38.101286433484013,0.60373602134574589,3.9289046939383687,1.8003120380046493,376.15787707048048
677.43541309613795,34.004574661680373,0.19538778486693295,13.564597307981565,2.3338945718829756,400.92027120226464
659.27256593093932,37.532783661001197,0.61551175192839891,7.153509528292008,1.4705025529882649,509.82584086681385
668.51653236051902,7.7960205416180752,0.64801570036991185,3.705888799731949,0.49545640435038141,227.40396022234455
189.4854645439525,37.477465304842951,0.18352881177419883,6.7955493848752369,2.775715023780585,77.954121317416366
547.88140543948316,17.74605683466681,0.62165345096646218,11.290003664901764,2.6371037604728356,544.61662240661633
851.9626000360463,35.765906594472028,0.64544157236625088,6.4965688567413293,0.8510362347240259,512.94635995564522
777.94287387779241,47.456860863873104,0.71135684669372223,14.081950685459709,2.0202555973906988,777.12873411735507
689.74551101087661,41.984261152494312,0.88662170447872735,4.399033278143138,0.91875832646773903,353.17768719567601
709.30604043206768,24.57781060764048,0.93909013841681976,7.1631364490972587,0.47815580884673164,667.52798955249534
174.66047407114417,22.611629857060713,0.73653671783864727,2.466622061381607,0.97566710770855147,35.946376207255405
597.71627615305886,32.514550359993308,0.11089611426172083,13.497750559157712,1.9982319162069244,207.55319430824173
831.49344790837267,26.014155362087241,0.98284441329626826,3.4937986485445194,2.9059750104634841,674.20068014884077
784.72890393521743,37.608080204139256,0.87520785408934343,16.879511889927713,1.0733005274072049,784.71835021219124
904.57655592244146,12.183550456835897,0.13186033399356001,14.2798940239099,2.3534011825811434,579.349240158832
891.54494654018777,12.644336318156972,0.19936552620092424,13.889562569038564,1.0143744662011871,501.35866172515864
180.87217863878399,24.57848270058636,0.18624728194784965,11.523002866719958,0.75480365086604384,30.069989471221447
723.27027753825826,12.257842387182098,0.7640868746973114,2.5728604489592199,2.6832361972331897,498.37135036416242
461.2046474110067,19.94771257043849,0.14382027919161375,11.042044659906827,1.4382703592872144,149.06519955582311
396.99272889829751,22.684452898461256,0.78174827169965244,2.6923588314074798,2.7355115248329214,244.52153589355245
341.41590453306998,45.313903542291357,0.70473120571734693,18.869413870119192,1.1517103024601181,341.39336464129292
975.0364961545007,22.06579524070397,0.23762331553503194,12.236841041214014,1.7904576385285025,626.97369069924753
584.819237841573,44.890694804158343,0.91622478101461102,9.240996976404821,1.7395143850125816,581.66831791009406
676.78276597688011,19.348198638636472,0.28497021989562965,19.085485725718762,1.0145415598434075,625.02507671434284
204.95895121745605,17.986094001136884,0.49590869270811888,16.037129654831642,1.8786436773040787,204.27229721371839
453.09013500765218,37.719151221623868,0.69147907997701907,1.0263624539304361,2.0261280725418573,104.45717943196139
375.62661390341441,11.490200811873823,0.56726779683911344,5.2258391104562563,1.8775868260808248,293.15041774123921
545.81558443377992,42.775907705361895,0.82715640224360309,8.8877994698572493,0.93806316028784265,530.28780493777776
279.15383511274342,30.573743133708788,0.5293597017213314,2.9964656411664392,2.4252310079070445,123.27928518052798
925.32350442912355,31.256887444007099,0.50436830396040622,9.4356927564221529,2.6767674226575138,846.78220809572235
548.7450208205305,9.351612158447935,0.22663354865439958,15.421817842047012,0.69014267970672905,382.0936842349397
819.93532128734978,14.247669328987772,0.52031676126812199,8.8160966049487755,1.4366005301985278,746.15406381436912
984.25642454146885,11.8249206703608,0.9732146890653699,7.6385217534262058,1.9540798351601458,980.75562872360842
812.39448052252692,31.106405440552194,0.83490653743285603,3.2701719213391223,2.6868403870963684,537.87340014364202
447.64987771874939,18.983296296579226,0.83063599329287219,1.8384301735679087,1.145194413620211,107.49754906156947
812.32657493251145,30.799165569873949,0.40864892320064983,7.635616595748238,2.8052437810603537,598.16646154385739
569.13895984551357,41.690195309071726,0.76687276120031667,5.2802935876493713,2.6485242290291366,463.06209008234867
185.82057428349893,37.389634931974072,0.82203436427614995,15.51120409614806,2.9806043223858221,185.81381451203768
105.7590061369652,23.324794720845233,0.52139431985310769,18.022800340099511,0.89382657054058101,105.53048134063661
368.5199373253007,39.233925960533618,0.80380912998042364,19.189694678998276,1.7591564568389404,368.51829337909123
205.24139141588731,44.012160025194881,0.95228873619091892,13.802422953203287,1.1878021705095678,205.22650674156972
704.68615038951452,35.238625568056733,0.86740662015831482,8.0219383866428107,0.70462075429317417,672.48848806790124
286.25004604524997,20.799986994663882,0.31350129662884102,10.26955689939996,2.6695135755829993,228.19243950502519
860.86931313998082,35.19582144504421,0.89490408325787207,14.293886081329884,1.3646803054055134,860.80750943863598
733.95704296247823,35.803741576425594,0.81522493298478726,4.6470100700569557,2.0883856466679029,552.3896467038079
427.01487540695518,27.061474909997251,0.26115415478389703,14.217985754199214,2.4294135809016066,346.57980745682136
849.00252470271187,31.120291886039897,0.74083878932497749,10.153396572310832,0.82385840426414347,831.96918691114934
343.12521263808128,34.279492855784028,0.80171114387688958,17.590106745043038,2.2491866430301646,343.12128661818605
157.47572468941979,2.4841574608750454,0.2823502172230698,7.9697419178889684,2.7672202978260225,144.78488200051447
439.14631212802084,39.893188851513273,0.97417499032379207,16.850479256454094,2.0465245914839998,439.1456761982725
486.53642456560738,35.208842981612577,0.98279786619602727,1.8966703922791228,1.5593322035349892,147.08183680165533
433.77684745628761,42.566844901955022,0.37197643955453585,3.998688240857502,1.2130146186499795,61.858245885405147
458.44645582427665,33.100464578058997,0.71513421995975279,16.414496630721278,2.9261767420038187,458.40507970163014
557.87809965724318,46.41117049766315,0.99992120455694633,14.651986636131756,2.0363188472622999,557.87258480364301
146.12681754411872,5.0064146029375562,0.81215588712409115,7.4339949970427295,0.40789880370492027,141.93181889128593
599.41418810868367,46.260970859000579,0.6983818613223377,18.849530175026217,1.0780403003457042,599.36485445864878
224.67240271304161,34.937721811272475,0.97262919411753923,11.691518527045332,1.6745358141121456,224.6184236549914
326.61836248774296,10.595971708622283,0.27159640689059977,16.970715435514339,1.2969150152733069,302.30374411743156
225.17102438343886,24.213720746772609,0.95863419618174373,13.428755126908726,2.4521374256598838,225.16531981532651
216.95541906030766,24.533305153993705,0.92503006266057453,18.886172342496074,1.4036429068003935,216.95532097031256
381.31896192013608,35.524409815245292,0.46163761771301548,1.114557608153588,1.9165311542843992,75.583400968262978
809.12146664285979,15.569395285136368,0.78036246974281209,17.54516536489864,0.73318555949918007,809.10201836492945
487.86457682357309,9.0388086253583619,0.28852801234415248,7.6639855412648199,2.0605104959777054,349.3245633759729
898.01187614467085,45.845324237063984,0.57105130683400518,19.133954744471186,2.6473150368018117,897.73248060280798
506.66396869464256,22.492096422086775,0.2699180698744289,15.84215513659656,1.2270172556246779,405.93029105626903
622.76528308396655,27.275410983901647,0.69810046507083023,1.0877686956871058,0.57440511251805193,6.484228686602127
109.41762981220973,41.569818398999026,0.65922451830364115,7.2828043046166631,0.32709866248524522,44.540606363877586
836.47175352944214,13.620651809840091,0.59786902930411501,14.537556262528229,1.582211840259875,835.26427267635154
728.98667301210276,37.752483040999756,0.72821509653029748,8.3484544831687941,2.3669151429768083,703.89707877955584
270.89535424316421,32.530785493799023,0.87842708442470763,18.10560821799049,0.74674562391277033,270.89389306350085
764.93104620739075,5.0585381651167101,0.9229901553034936,17.30409684706563,1.3250926164659498,764.93070809448272
675.40020518320921,34.382273507367159,0.29234257766014193,18.815703386931716,1.7463890120334056,626.44717966064331
255.83085648086413,33.395451308129161,0.34261457695183273,3.0908644470775815,1.6349918866595463,54.365287740581408
218.73161876144394,43.068808285952329,0.5801371660544522,12.559982522512275,1.3241489115485392,213.98306136657442
618.73699251203595,45.180567501248142,0.71473221372026308,14.519110192397369,0.36109773733306139,616.33324321142163
130.02941211047252,30.022305356187257,0.11135174421023376,9.2570229594845994,1.063674848614208,12.866498266748486
370.49963999260012,34.085069527398851,0.61197559581781436,2.4681104943780707,1.385711973884113,78.903226792062256
908.43606006676077,11.398750855457639,0.88683912761691097,1.1335029847947853,1.19884569645898,230.69771782354618
684.97367785752431,9.2093828709292485,0.92968027139323695,0.45020821368806807,1.7110383870549926,218.57781941139976
528.95609046442246,29.600379083207301,0.60552989428204385,5.2449804804184712,0.67978535114584238,161.94162020467772
371.75879675159769,13.599215421929115,0.96994542138347606,8.4926073288071962,1.016614064691874,370.44771586957677
810.64683770998613,31.066974643473838,0.75438222212238015,10.476343511286224,0.99898288364078369,801.43576486466861
827.94317263474477,10.705128694723772,0.95680127689498695,16.368546444969883,0.69600248231225237,827.94116214851886
509.23146634248263,31.714426218905405,0.92503304466838165,11.107787086451872,1.8612445256649077,508.93251704426012
180.43357602249915,49.172967979139898,0.24097186875545884,12.766754588511729,0.46300741919616734,13.981821797337975
467.4006274568726,41.555989933584627,0.50408317099756395,9.2416418987259483,0.37246865991809408,191.60656119137548
784.54109279994282,45.056080755515353,0.73397964898728407,9.306881401053527,1.5128821072154515,760.29085751381911
211.79101247867345,27.718619997901474,0.36841496861042711,5.4644689875854642,0.58496432370767626,15.018050847985306
752.59939675709256,24.160076354781722,0.65019526943553363,15.634139302262874,2.9443944681077627,752.3618841379282
979.68472380517142,38.102380780670458,0.65342158069987555,6.8212990116685042,1.6114690843946302,780.68944056503324
478.61605959080617,18.103864387688063,0.12768488355400157,17.908723805252674,1.7485583942694236,263.50271203434937
923.18777164954804,28.936091807567209,0.52214971445788649,5.0818029808249543,2.4634727206188098,588.07545209924729
790.31516967777509,45.641685110222738,0.56643404021583144,14.720998986818019,1.176377684454166,783.05578308350482
408.51545601385163,10.169812956919669,0.50675693971842861,15.76666249674135,1.4941468285866293,407.57589188920787
611.9116217568328,48.620630885636871,0.97346390876895528,7.5353082255708674,1.4688404136840949,599.04599218795283
275.87697489842367,27.477646331753554,0.33335761576463568,8.0124776641712145,1.5894017552293658,141.15634227335642
386.84749679879917,21.631717987616085,0.60407623472227279,2.9963610055622159,2.4286167189555803,207.48750276609923
851.4492720174643,13.901689861675589,0.56652655756074055,6.0693112389978143,1.9190877713398153,702.46851978740165
809.16117718142664,22.750355162782562,0.97717476321331909,4.2263851178332335,0.87469736340494464,566.51207171989768
870.45737846356667,33.262906171194949,0.60640660136945257,1.8281711936366762,2.6234574276943134,337.83358695254287
839.0536785689676,45.491113520509451,0.17269328214524787,15.769695173567799,1.5764684254450563,348.97743004301407
710.96327590806629,20.775538419911467,0.67058665812406149,0.089185195077727819,1.7000411691625408,120.05545630768944
600.22950412288549,6.4556302068749929,0.90649279256522586,15.169507586459956,2.8601104908971333,600.22805912794433
211.46592988981845,35.792078955107904,0.36752175881545146,14.924934010685176,2.9188854005030866,201.6723204658671
951.1780229128683,6.0745168959970472,0.85485825296857887,9.5803482357711154,1.426783727388101,950.05602721371667
572.90861506729084,14.620820583622475,0.79751492382115752,16.143924644090156,0.69264799048262526,572.87764271794913
433.91978816782722,45.730154354686327,0.36659573540101409,1.1885595452111852,1.4917170476641344,43.81636761015141
518.92276507982979,37.834545512520911,0.52060547711634308,11.079631351005293,2.5742373085139758,496.87369576535986
969.16151165076656,16.783380679835425,0.30417371582342223,11.889013492492994,1.4123499065463323,744.55292422887214
813.32536793642589,35.79546940657729,0.79483547689682432,5.8563974360270237,0.60528496851641678,501.13218296688649
254.52751307130009,46.731762847256476,0.94453683883401762,13.032999039497781,2.3377900764987247,254.50459136789189
643.2477191615767,46.555556935217545,0.44902389589014424,10.121038846641266,1.9046877762016106,520.88787246762865
861.1071706583092,3.9430887604542812,0.80660361974701555,7.3693326016692389,0.4424094070242196,841.32406400939226
182.79214656299717,26.680491042097163,0.63000443269883033,9.8149369390458645,2.9550760379109065,179.50724308957228
922.7856174877079,9.1566037367571589,0.55582368393546322,10.225198927884882,2.5591734150231158,911.79088390474374
721.27461462985843,41.058567153028903,0.7808788276649381,6.045081106961316,0.90144715510697471,510.37244602636457
961.70377912952642,21.879749044013028,0.74714397101836605,4.7457905082565492,2.5973721597616306,796.58333620070096
630.23206195238106,46.660907134284408,0.58376105646559506,15.47196659717188,0.86383478499617183,626.18724164889625
239.23243228038226,10.941281313959202,0.80735857251267584,12.739572781606711,2.4164100400429462,239.19547422645604
118.01582821653936,21.603662829373768,0.23016872407055466,4.3389327596784462,0.44297308280674774,0.83627725481911852
577.78303406144187,45.865094835202321,0.40484449167733561,14.273742206108809,1.4802879295895348,528.25757109197696
183.03086039692221,20.457988181757425,0.63690286562829124,18.327413105450095,1.3008427177171611,183.00633191247618
680.48256837817451,31.320965677387537,0.7073206760832369,13.519926068698725,0.84662313882747164,678.71736108382254
781.29792434567844,2.1416538814763264,0.37858606302492692,16.406832359117221,1.4624489751641481,779.0105282394037
686.59521541077811,31.317845714646712,0.22513950454248696,13.691882650398867,2.7680964067270701,497.77589390975851
450.91869096029353,9.556092244725729,0.36075358890815978,14.176088693180436,2.6330650853445152,441.45373967599369
795.16243212264624,18.114696973298987,0.51638681333978742,15.550170268678841,1.2709347954823518,791.49181341950782
509.75369858500409,1.9477410645738145,0.9069670711972263,4.3373507365780188,2.0239832442423094,500.41928043217177
795.47757994911353,20.774606276041204,0.71469123953581526,0.38942007986321192,1.3120819639476031,92.937570463009322
234.79916301298451,33.002926507731857,0.56760558177519671,0.13654387750924091,0.77767546695979661,2.7752679207483366
353.15831390086731,24.072255340590505,0.97717926785975284,15.646787610920798,2.938508717427998,353.15765150419918
212.0436985015337,14.90429948714948,0.36126745845302011,10.556735958216716,2.8726369160049088,192.06222283949816
856.85641617474778,5.7472622849392137,0.74845475923341154,6.9485916508398287,2.1634379425573833,844.59137912600363
949.29594474836244,1.2572537968959567,0.95403508138610693,6.8002675027982367,1.9347521318040073,948.35838297532769
640.78621042766747,34.796586946637426,0.83263019391196469,3.6535304755138465,0.65310997356991363,143.18153002299297
474.36758867925533,15.772482483170711,0.53990127078909356,2.5808980108338297,2.5477257222010214,253.91264721675756
782.45347716258323,20.720537199278549,0.8223012671778237,12.20609669564136,1.3828853804304932,781.94099110686432
737.49038121796605,9.6291487822328872,0.89243039919916611,16.885533757594981,1.5050328057154223,737.48903429522557
414.45965381290245,5.2526511162931557,0.8430676607506894,12.594098983627639,1.9418744611850256,414.43221289785373
905.52116704477976,10.52708805081523,0.67616412331451614,2.8817636181050732,1.0018475530724711,362.83375251787072
466.8593427282126,17.591819839353448,0.46029285930917618,6.5933320272781408,1.9417295873801128,340.48290852589798
129.04754599225345,13.497839705692529,0.27054195066244802,2.5435711398154415,0.40387610987105949,0.80222116408092581
351.98982552286702,13.726815199663442,0.14778946328589909,1.4082993423935175,1.4968009684600987,66.373163460150892
446.02650781704102,33.45019099866321,0.81088568228242852,3.5339545563347641,2.6109361778242963,296.46945803312087
494.58930177739427,15.695616966320062,0.74343457347015041,6.0782910697986452,1.7768562104692893,452.5200715206542
472.39150554664951,13.991448931217221,0.12142110917227088,2.9231647490643042,1.1876056515774558,63.643331994962317
754.77085778142816,41.269552421136218,0.85891256215652001,6.5202421681680356,2.2882979810259183,709.36159647351337
771.42423237167179,5.7431532703121837,0.19985047306353443,16.913825572796362,0.880543189978376,629.8334994984474
873.69614122912776,35.674723367924209,0.23972174810513464,6.5795270845398957,1.0621055873445919,118.21527882900422
548.09160453150821,23.455521501765663,0.10719354455871678,0.74174235626809581,2.4229805934124471,151.18031736545126
865.70394440963889,44.166110814741813,0.42647040306409589,5.8915469164682559,0.32627265468679012,8.162875209218539
815.46773897261107,25.879142035058006,0.42518684409628626,3.7673926244373246,2.2391018073375659,360.61299032612141


==> anc/competitors/data/v6/sampson_ldl__s42.csv <==
x0,x1,x2,y
259.31208874007336,44.625280443761952,308.50313526008392,156.52835189470034
198.99811915536941,84.698723208511026,161.00360989549256,86.982675138446325
274.54762558404883,75.784112303048531,361.50680999119339,135.75399597254244
245.5262452306855,32.18824671474718,257.84069180995664,165.67995298610745
136.95192261977692,89.80725275944225,94.109219611319276,29.795216049021064
295.61202329461605,82.148001580003438,100.30153150943696,196.49177159055131
257.00514635826357,43.454048461162529,292.58339942539556,158.23034875030581
261.49157494985172,79.398277677960976,110.53037775472731,162.03713246035798
143.06045388159825,31.917269571639885,227.55244555371516,73.348818427056045
201.06946882120207,89.941807480825517,397.12106657504876,52.272830409235205
186.74364436186463,68.269507846924895,51.402661656668826,108.50611886681193
286.81769799274832,67.258126011321806,55.802930664144924,210.92912363215947
235.89572161451963,30.87864725396863,397.57960367567728,132.46582972476818
268.09709038874939,83.307170928280641,254.62359194695793,139.94210353432467
199.81455578891962,26.884967708290514,94.418491431479595,155.73826005885354
160.90296992125985,40.653823772674556,364.05576991393275,63.89161613619887
219.82526166285027,34.296421885831279,358.13310504469229,121.48978456825139
131.48710609875155,75.489916144994197,237.67014458898134,21.50036227764744
268.97361095866478,37.883274768838362,267.62721045126477,179.12478340014803
233.69959184197165,84.191484763507546,145.6155170253067,124.8467054449853
256.45579321536729,67.657487556286867,67.681893730201807,177.80572098628062
183.8146742633763,27.350576182155255,258.09866311180252,110.66244897095818
294.7256443910826,25.352939218365531,153.16431762096704,239.45578158751292
280.76180183799556,28.35776460593593,282.26736633112318,196.39601675937874
260.10902947327713,64.385136547102292,342.68581189491044,134.87794508804313
155.03496741335417,77.096317705861992,56.35619037002742,66.1851481415991
204.00978067086615,40.505933340780253,258.4998211400046,119.07255401608676
127.88467784170118,80.211574789999744,130.94818889039828,26.246119143398634
147.7721085721586,28.720076109961926,355.86097426633052,63.217359922842739
242.94881158364183,77.062650486708947,138.78257729663997,142.10105449943271
254.0571880634071,85.306702961198226,263.76954663239644,124.4493154321605
294.15175183815779,75.187045941784731,243.73929403136401,174.74828688318931
178.64856446486735,70.377850958611418,188.65827502073711,76.491707678148884
186.68274708627638,79.468714212599906,287.16726725992794,62.328042933763783
204.52004602964541,27.609834470559317,304.01937215040186,123.75704830597323
154.10484463517142,38.115837196738596,248.42822836178539,74.639027484551264
143.38587096038489,33.120039154866802,315.44778301466391,60.0635052638793
205.62688672066807,57.794514362544128,394.19597659752816,84.052421462992939
160.84368282915915,73.43722834137489,196.74533576528179,56.206672186805712
240.56651904285187,65.950769897465918,230.10406815993582,133.97820342046717
198.68734539701953,80.32352148452577,54.364457279424634,107.89797662872114
269.88207529041074,35.08884450867091,328.60999470863243,171.00929837980277
246.04771836040484,72.750370975785501,232.08052346609784,132.23582033844193
176.22599544876738,37.547696906478762,192.78650062619784,104.60229934318779
269.8067642511362,42.599318835657016,82.925187081288527,214.46110881894023
264.85758434942431,71.143805323284752,361.37974758638904,130.01956459964265
189.74610822543139,88.713311018414316,188.25253401419474,71.151129396258384
171.89905870744394,64.750334388509515,288.90355937322715,61.90855489206875
242.84919071549558,28.542520474434212,102.28095472885278,195.69303259863901
145.15544704967576,65.06008304528963,386.54237033936136,25.945573607144095
155.9834764455195,27.752785852710861,112.45461663764081,105.99693392158066
121.32520855518099,82.469471238843113,119.83969751482164,17.580257618198015
261.64638795038491,71.122588531540345,350.64400119519985,127.7904475554725
239.6731541865658,36.253310017462709,369.40396044967594,135.03678706836584
246.92976815274034,30.961865378572874,124.2515926331555,192.40698885333185
260.53122558395421,36.929659877220736,214.43031086118975,183.46481784886265
202.60483959690117,88.701766671022511,306.72321659699043,66.588968475098156
222.37341527152086,54.806441759801842,357.42800683378056,107.57620695505261
145.16345966297834,75.965261642191507,182.66844326305682,40.499786959200215
140.61541323647521,66.36654223700549,230.95682039730022,39.281051083082666
240.31253312228489,62.206854747311425,309.6007436819072,123.5215357954427
204.79731710576385,34.433466553228229,305.89759182847843,117.13580135046254
221.74249916661398,86.491589481276179,324.03604550912974,83.971535116210035
257.69979433488459,44.587271113456666,249.47683652453424,166.0422020289023
234.24929760010633,62.571119027490241,86.615283881671331,156.9192480483058
219.64429211843924,70.485436398289295,366.39065180731399,89.96503071469931
220.65728893417443,67.200155090945088,352.95038876235986,95.012455810633114
174.7110176512702,86.138636630208708,329.33410253641654,40.169532647509158
125.5472102222291,34.648534344803771,84.951867006255327,73.587030685829944
198.60913006182523,58.042927999051237,121.53907847850022,119.06923144025282
158.62524110751525,51.262235398149784,310.26012778767819,59.437400805326405
193.53515587043449,55.820967416370181,58.099033103681251,126.47882788214964
273.61255318826989,32.749139202853399,392.72862179754787,164.96551895665311
162.10910745576132,33.716149641729743,182.00063812448826,97.022108542977548
130.49449350403188,43.074910475781728,301.75938679178824,42.261196019530416
170.64910056395939,44.805799244454036,360.64988097081516,70.001655782468603
172.84687639800305,52.813708889287753,188.12046085252879,88.855591617174554
239.14497265084111,64.714190557380846,161.69637100988311,145.18976952124351
220.2657874214301,66.250892632187089,263.05939511438635,110.22139918753673
261.10167763915445,51.767708278062067,253.34628081181773,161.99123893074619
239.57643725892976,51.570902112865312,193.19899216867901,153.50570815556515
193.1496350592127,39.145854235302529,260.62116455369795,109.04304116022158
266.5236692398862,63.23990614658554,377.38347934827317,135.26252075244204
150.05512558338671,45.60765923562046,213.67408981930876,68.345864242738358
124.08817316409488,27.34388922802864,118.85976326272096,74.820220731943905
136.20861493961553,52.196002870195926,182.02209400905136,53.291427626102113
250.02468310736106,55.818623880861068,187.9374439075915,160.51843783624659
203.13790144524972,39.663536433273713,95.888042559176952,146.85512367688429
149.02892022604831,62.20976565293752,107.00502519409422,67.135210724607361
210.18805951860543,61.775173528074859,289.59672568778706,100.11377460027485
147.41617848837032,70.630141772174142,168.81721397311594,48.922417981357455
245.33766751399247,67.116651343078644,384.21443714953267,112.18114554786503
200.30812960332554,67.408148673867061,135.2588608755126,109.78714037139888
188.58382069736683,45.553919868562801,84.623576786687806,127.4557724299802
174.27217604661777,76.183094429086992,313.72659705009028,51.954736127908369
233.45086676139994,60.694384933979165,358.3626181712545,111.2310775531361
185.12626989961029,53.042182686692854,147.33967490502076,106.79552542443351
135.77698547689818,65.690811261168705,120.73083557591728,49.031756770071709
141.24106238169276,48.442726739266533,115.01814720488051,72.485701169751934
293.1415796189126,58.328050899439283,232.70430547827931,190.1143659533374
283.54452432736923,72.885869751344316,213.94582443636983,171.35699927229203
245.94728408593494,82.616187637041008,140.803943949087,138.88791291974755
167.85659306271353,84.868717824187456,65.810590946299243,69.798140546790108
294.4517479225903,57.736140136901447,218.52196911419824,195.32579041106018
260.17516271384306,58.817882458136992,385.76632167246294,132.6621442986746
249.0402340486192,76.991576699649372,278.38172026343216,124.20119918671345
200.88507038588196,45.439294963373086,223.42729482001644,117.26693682500652
169.00348113212863,79.429853552429449,88.742225910365647,74.221228760729502
137.35037318762988,57.119207023632519,138.35270169235554,56.256114634933255
282.46843137789153,32.530687081792443,153.17088235108997,220.8956112896376
202.03973217005,29.683844559741338,317.68124341253201,116.34523496553463
156.42540566314145,79.729558717565112,356.84877904261674,26.899805843520756
175.07219234711744,28.611914598947063,365.57464874825348,86.019152501123898
224.25952240954126,43.239743348687639,394.59901288776393,113.65839220978947
151.8191009290617,46.718452632600474,393.82833908658637,47.072952588476724
274.19057113662757,36.244638937453594,383.54969646879351,164.0291017837657
256.5335153703378,45.403069037129299,75.137749176009535,199.20981265462393
249.50333207116861,73.275016837130565,98.227737574731819,158.14956078479747
197.77674715951866,25.9543848314046,156.5632842666115,142.03073785558837
232.91559132643977,78.766272593844619,243.51438892256152,113.25657320993687
225.13763440429238,80.675621532346284,83.942261046917764,129.9592404724429
236.9723882798676,49.197002257450634,346.02893523074988,126.65027862023386
135.19997780518003,34.98483843894126,265.86466267705816,57.311658016299283
194.84533239070973,64.054626516430261,239.82754080577172,91.010512616902687
127.49055129514065,32.778716131218133,107.8589631785519,75.715697532745793
208.91834746401341,48.719758470086418,138.63941604006908,135.82711867496869
179.37501821990136,87.297896758563212,106.10920874379032,73.698441755748831
146.01435399588843,89.705190717936418,348.17660522817954,9.6556614802181695
138.61253419005931,75.186817938048065,254.47975102142635,25.881589007818533
225.77602299198816,45.212498144849803,307.29529963187167,125.0467379776687
150.7067343366395,69.69822819579602,153.61150201850899,55.597996725830946
286.52162130782347,70.851413756460829,179.938422980897,183.14265623614142
224.5910051460711,50.209710185637235,191.69923754928683,139.17772394394797
182.43656481627067,66.657761248100371,316.00524011041222,66.187524968601366
226.364788466655,25.697296923418957,320.32354568609884,141.16754992032583
124.10469678534555,38.588747809145694,122.38473462991109,62.952445790281317
292.54065838346014,59.130739692871977,379.53859985833463,161.49156407328823
206.81461864972204,35.643834776789234,92.229368105290234,153.26258879768673
260.89234090505153,35.783946411974682,363.64272884827062,156.72157339236699
134.89139998603895,79.359778885765465,85.138475977433245,39.822173651119734
207.59849955086887,89.29364517443436,142.5889339029589,94.172322986813853
208.32725898381375,61.138012821849145,346.26748762378492,89.191164999064441
288.8087618954969,79.539532507311378,112.8222253211306,189.33550713895215
222.91104942769357,89.37090818120771,194.74877595848943,101.77541181951203
205.22809219025169,34.203732756970354,207.45075498044417,132.18020804683826
168.05561935654083,54.13596486153282,135.84064055812337,89.939172110479461
179.6824195216594,50.517226529724795,298.58582046759528,80.06978066446689
213.72103244487681,30.203203437002024,347.96712729077132,122.36293601851784
199.0040628549084,74.096461231658395,356.1012989494501,69.296912529570903
123.89017437845948,53.195636775968545,168.76275100779634,43.158094267434812
268.73254635498438,55.50625072237608,235.79763800073505,169.5867381217798
281.30893893115797,34.793743297860615,136.94224135297802,221.84922356352394
145.24483601974993,36.760232395006426,135.67877554255091,84.2192414996303
219.7265058370289,83.961735440153973,106.43892199817344,117.58915782639207
139.54363340437985,27.902190783328127,379.00665378263017,53.094373692918772
241.00321674716611,40.135398521340903,360.79609001195297,136.1617225842927
170.6220810910215,43.983856470444344,322.07554966469229,74.591251445784607
238.69607424454233,56.862840256103112,231.18153245070516,140.15457617478361
250.85903057163887,63.118936245961734,221.71277042915517,147.86470651594334
258.35654854517827,57.063848430293326,235.41098316387428,157.27419737324109
139.39337027206139,30.467496746197334,237.79880475198124,69.973553173023888
284.88213212476944,40.838384513621378,202.09707964419161,205.41293463714584
161.43851836107854,79.833245009565175,96.114191512223613,64.474642909008296
126.73426011171236,66.44326553109984,93.982348503987595,41.882490424294197
219.87344449046702,67.194688258727837,383.28740054598916,90.22818552838298
186.76601109523898,68.563211597838063,218.71076585522269,82.700295030498282
269.36215376383439,74.588696237569394,383.62193371681616,126.27708717164127
265.48526497157434,28.777051311894077,107.25190719853849,216.71308193273163
177.08500070808876,48.829545020619804,244.04579321397674,88.106586236251388
291.5218911125541,60.069283292009111,122.70103867303874,209.68507278233764
172.36521086522134,46.999671414326187,138.61461214431054,101.07856151171117
212.71028326170861,79.891126763667131,60.51910256641257,123.06549929511901
166.07371630216849,56.367213058174102,91.633658759073967,93.064479543151052
288.48784260881337,74.960793314859643,370.89694267021849,146.23504812847199
149.62940716476328,80.381008597275979,162.53654701881612,44.471349264348085
128.08391149061922,57.811446388727376,262.84522417010703,30.969928355586436
198.31747080054683,84.120895851637755,212.75494619624556,79.295563977942336
298.6276015300507,63.163056134903741,190.15793583584741,199.85750262845625
280.50190792588455,80.267829424191916,236.16013197112383,157.79824428007674
254.74944350225087,47.138401713449078,115.53363061536953,186.57630538809477
280.34264835813451,57.423102304546539,396.01136448185179,148.81088083138886
280.82039514561541,59.541717665297547,336.40775404635201,159.6546454846586
213.39450486956082,31.823681533244589,309.56512145603034,126.58455735751546
176.86722932954274,50.905912935600142,214.06575395488338,89.545942015976166
258.96223777997784,84.626948715858944,103.5069927442176,157.20801123639941
239.09902737019701,66.004095623708253,372.23305039574876,109.75252278687661
187.25839119726783,36.537927858402888,169.48547358360469,120.37191872236308
137.00400025107274,47.025616314624322,67.537341393926823,76.506050898193479
254.42213004282468,37.454195628075489,169.84128688372004,184.39862228041926
167.24289286611565,26.613503566907216,328.05996067355954,86.560045215580615
288.62636709608023,85.284929802761738,267.94806074587285,155.91511888194538
163.37470350102325,54.133476336696646,312.79350466070088,60.965935456474973
142.09642783406747,44.989779707351104,327.7723843518321,47.422791322398517
269.60028098248313,63.901017451252876,124.1841138781899,183.37902425533662
147.59117699240892,25.475439659046017,373.32416063261309,63.529979053154285
152.26829546839303,43.071436929052901,203.29636102213041,75.12967126712438
227.88890247375184,70.697175270428019,273.65477724245761,110.51794216055477
277.42116735074364,66.195035249502098,50.8080704053597,204.73062967093875
155.3582398286232,88.817386590264803,397.6789744439123,13.034471381734845
175.85826112201707,65.323251127772863,148.31373508745429,85.634628417625194
259.93287088341197,56.037881785802632,71.722087289054329,191.94162355898328
294.92875669097413,74.493116606960498,210.39171453777988,181.65074353255829
210.13341351642163,83.716311677663441,95.160520013714603,109.21914001299851
145.90155045922515,71.845236536692852,103.3143485551515,56.208786396748721
122.50853178747627,87.608729530709667,271.29898456057356,-1.3113456232629712
161.33808539979395,75.830336097981515,187.52458704958164,55.9547498054851
143.72799920157379,81.34209348702521,372.64835755424826,11.811041209138047
241.97856125031433,32.41676462693642,161.70477311282451,179.7723656126509
141.92985083313562,72.606877694596193,304.16304493436542,26.078307358337756
211.13938769171392,53.605765469278964,211.38480055421766,119.72797919955673
244.96723841571958,60.951747156732885,280.98295539524759,134.09639755014274
224.60098965976243,67.516656616353188,259.89337485059662,112.90120739670066
155.95961729881037,88.037982585862011,215.47439046564938,35.579677432624834
264.74241471280732,88.997575293055604,382.52138311855299,111.25140036333789
248.77328333084429,43.734835956713837,169.94977496423456,173.75192856120293
253.01712070479752,72.693977333464545,112.03242543724539,161.63724160741469
143.59039528031639,73.748929965792456,287.3329213079399,28.920260842806361
142.27568465706202,47.522035985348168,346.10264645776806,41.834602726163006
286.96125918117139,33.051535366174363,64.088808978973319,244.21581712969453
191.5640748884893,27.661552418571784,207.3714409479382,126.61805251697132
174.17076452056915,75.527303289396599,362.37069139056422,44.675553603714903
207.945128163276,56.830483218098884,312.36651662300363,98.945891506682187
239.31555829744485,89.0601110171702,397.1327007741699,87.474495252589605
292.01218626845457,55.223274652587449,235.99483405903533,190.90800100426219
171.56032083876991,88.564603639799614,280.99850158040294,41.682085836859166
286.46551727616486,51.752440142613892,155.86809839827484,205.15121958572016
124.47470844952613,76.589339786398227,381.63745988309734,-1.4539401051918475
219.93564761882845,30.513252700269085,178.21742099478772,157.31026567341766
234.11552010259533,61.105011158954653,308.47874944032003,119.22855076519267
139.0615326751356,77.133886154072073,191.09907144167866,32.474745546280325
145.26112747150427,85.105608369292753,246.63662552204977,23.164559788946537
195.44057747693469,78.467900890133052,301.9238872575412,70.801694100728852
293.9217441857727,27.403097268076323,228.12695311297398,220.8785083518577
227.2876595821871,49.225652184937722,367.48021441832799,114.40160339588559
287.94417988803798,28.165400700400333,196.75534577473357,221.13710859292928
264.78496481033471,32.103348922446273,276.4751293501638,178.43434261628678
204.12868827995248,68.894865863386471,169.82685165501894,106.79106253107365
261.25742086539373,71.361782760260382,192.85483388085456,155.14723120987446
123.21062111585779,75.2918443788557,204.01753788174335,17.061491953113652
139.64591941783229,81.254675623618084,94.03245640929984,40.917461146786884
269.29715067889254,73.063045450973135,82.10328767065235,182.36872590158023
263.4270758985291,77.056653486931083,283.62147310136527,136.61614574583433
161.87533355395806,28.182641138513151,279.43120842006829,87.17730743222242
215.53852630782961,40.244784778684405,282.01839997353335,125.71923113698294
229.08284772600197,65.423355269390981,56.918255869942087,154.02552190733721
276.193011679682,80.778144800613504,164.29139493512298,166.47033099168897
228.55928832097061,25.292508121077844,119.23344654071893,181.01094784309902
194.26288246926248,58.450907237562738,322.35299789040431,84.823569076236069
187.35312781329287,69.023680958685816,351.22064048864553,63.469675707548326
196.65877554723178,26.924473793359859,136.33813202915155,145.37125604181506
237.34758460439537,51.088111240970214,283.7472055967952,136.2070248905068
276.14831371541845,83.216267289940305,95.276981210396059,176.5378992172588
201.70143877373397,68.65483257563082,146.30338396059966,108.96491159217713
164.61112133124448,40.447793618438823,98.529073681696829,106.45765179692941
162.59922533956461,80.430773426074325,149.23226830973022,57.988827547899781
254.28257044382036,47.622042521618432,286.15779157224728,153.78345237754553
266.98237741630385,80.467403624363868,368.61441856483839,122.44907084971456
138.95005437374249,44.431337322728858,120.88284277346509,72.707148715888948
131.98059425193208,63.370816307404681,239.72766223275173,32.6054361813433
226.9980594761613,50.801104403609216,295.48688543520132,125.02186737971628
146.3111839546857,42.863628299079352,383.52286396994799,46.643178608221234
268.43955428214144,82.626241541171495,263.52116901051085,138.7852068423345
175.86024130633339,37.193589326066935,139.28742585958324,114.11466893072505
145.89694793480567,30.512753430324601,268.91735491987765,72.109405471003171
285.77468504774106,47.225251005467925,162.17190658730567,208.33827502707479
149.79571009235008,71.646544596701887,391.64493674209774,24.660205205596359
171.24961482082841,77.483054388458314,189.88664730727291,62.996133674200635
147.65041113457056,89.918319054339719,289.89970226635501,16.736684121529311
140.78821145976389,44.26353370572572,58.129653821365466,83.813891832192922
123.8066429405592,51.516226823533344,190.02150614716439,40.845378471407273
129.97117364956682,33.893383071925712,356.28766466287908,43.148788121314567
151.43546476845347,62.366675425497185,263.57960555163606,48.580428223535996
129.60874787289157,89.842702422089616,205.38001023859172,9.3252416133186724
226.4058868999748,70.557265657842805,377.57812480250408,92.373154674186921
242.52861482391114,63.688834626869166,348.8945316515302,117.77275860306078
190.85348222976506,50.503991039916613,162.77548583802837,112.42910440953405
177.23839745136888,84.494419418561051,240.59194071446885,55.205702491067171
210.81472266400141,57.299578748472712,221.43848963236195,115.41362091343514
277.50088960222956,33.733849365348995,271.27087504020182,189.77045529500674
273.20369282799709,48.749600107943678,166.93894343556445,194.03963650995874
127.82551116230255,29.36583347510485,135.47175026806087,74.157273100088361
152.66971372737433,38.1286374497708,369.43514233943762,58.038364678243454
162.61407679879127,26.148470764994293,373.35607482447722,77.652520147280782
164.88976364979811,54.463194572510623,345.16301001669262,58.489030947401311
222.82187731369908,66.245117221866821,392.37155076759649,92.231271479773483
194.9272366265746,47.314010054629009,310.747034022891,95.393031295836892
128.86574158696692,52.324815147843012,317.63352999669985,30.230187959977947
187.2505449227229,87.34860273489744,316.90653218692427,52.821323045279293
214.27553076917468,73.877602902369517,218.21267082980728,103.59748137970394
138.30094252266889,60.15568140142183,209.75826807999508,44.850230368689601
270.02253968194077,43.495156882268645,134.0791966521511,202.65170973788955
129.35313596371876,83.304791920244696,275.6867180257517,7.7361447117219679
286.47153642325117,40.281312597242867,151.26204763581708,218.85043850757961
137.8403654843776,46.147277483584006,140.23294339582407,67.315173327612158
271.8434912875955,84.089212937491652,255.08648093361916,143.538990688404
282.47756590697111,59.420233593529701,193.49383587876511,187.08274418894064
296.32272250558668,73.250666712168481,126.59981307812127,201.22705365567089
264.3646584492468,63.398411620644801,335.6196058634909,140.01336251697182
260.30595733883922,67.473548585617181,351.19947175303162,130.18181628131177
235.64698967919858,44.459913948463665,108.69483188722333,171.91812349761872
260.21934382406323,40.68918400573309,52.627461479999951,212.30718588780459
144.21939751436648,45.962002565963246,167.64548898528079,69.840690677537722
216.49224647057471,35.103701665422463,329.1287924882634,122.46251895755873
212.56011663427461,81.830433743902489,343.71085318201358,75.958918443741737
274.36298594206039,43.41105066125742,98.41517454061723,212.97818375910796
203.30388580683285,61.496810636935002,321.01756541406792,88.354804271084276
189.31610929806362,76.478337634189316,90.496458558300304,96.722128986088521
235.12138882267982,75.94856710942139,186.52190655478523,127.46602589615733
167.96339715015228,53.495106807972533,399.51333025417057,54.508234737330056
145.15831397171223,55.956725058137167,117.40678813081844,67.079531848443921
206.01790932427423,89.655613680776611,103.88725390216925,98.327384771608109
195.0400863470793,68.848836003636563,197.98011639137772,92.937118245060603
161.86258929519727,77.951498802662371,266.88398408945147,44.933755139573499
186.15212582072303,83.66600799925007,376.51527384463861,46.760160549908463
185.95064096872454,76.193339354907039,393.28740093656199,51.521971555610158
178.94920159425817,37.036657421981893,74.374222806988115,128.8255505898847
188.3035343508472,61.541097692942195,98.299131071766865,109.35002638123659
243.43380218207017,31.623120225445419,326.75829086359784,151.20058411179926
173.43776542283135,67.439938226659905,144.72125329480116,81.344856688287123
290.79442680876127,87.097712832207719,359.69717082722622,139.56176676405133
284.94264351687201,58.327584179507234,282.20864003018039,173.57632857569888
206.56387709401415,53.143212036404861,89.145680833237009,136.97556958790722
179.10501690084399,27.329778842180605,341.38524972340247,94.962340645791755
216.37826216940056,87.385343951399321,111.72473300282655,109.05997247946058
272.74088797925242,31.695174468460323,198.22338813787883,202.75282180985522
237.46572130081836,27.670141064815052,243.2647249957655,164.05949591718596
264.79052903047398,40.994329747820998,225.26815217809741,180.60121231086418
215.89000969183323,29.259478204694858,290.15702046530265,134.17415727483245
233.92517326817173,54.582659756764556,278.44035720423932,129.72048809524711
171.86801055284312,58.545707081712308,397.21470193481923,53.344998308695402
252.28076921585233,45.317046686857957,399.79766822846574,134.37492206044405
156.4328267626293,28.312431367367594,230.76079092247434,88.353779083133148
245.06366318732967,32.254023936199737,83.319680436302406,198.43478385151766
274.92943229866091,49.992784569345325,304.74515463905141,166.5987989171924
143.7785107142779,28.934349303724847,391.83242737580622,55.544250596871912
230.58835329754555,70.382332164644367,161.4142356701571,131.35237535137321
137.11723468138823,38.456335199112779,211.42311004315084,63.618127028346144
250.62881308885684,44.634651970936503,198.67192368540958,168.74994282570592
135.20877938823364,50.618175516576336,67.996704094925278,71.426216188227514
288.46916808611269,52.079626149494615,285.29255092820569,181.60827123318245
144.7334274068044,25.107945998862036,173.66819327396371,89.137302905748967
292.59844426363446,32.284574114915344,325.61235612102581,195.16679982830451
264.15915169531741,81.079696643157064,341.24202634869511,122.74496979552181
226.86276080394373,25.080149063274028,337.43077530924592,139.85011217995748
260.87233883331845,58.030878127836878,195.83309931395806,167.99772075631816
263.1206710169555,56.817630422968527,162.54098878431483,176.65335756668998
290.28487130711949,46.651120465691463,312.08727288346921,182.82033658651994
165.60900369105369,53.036256309519231,330.48630184495306,61.719340119676644
226.21366116449565,75.737773939227978,221.94010623697815,113.19146983413056
137.10885556159224,79.678240903972167,362.56085683770607,8.1333083104046136
230.90982600434182,41.922655321991257,100.3680436274954,170.09007317291781
150.832434736702,45.961878662902436,357.67407288063606,51.078692105740465
221.69111006503954,40.761385446841629,83.633331540158451,165.64015865683075
223.03749252609293,56.191121035819236,103.73393271911486,149.13246919057721
203.87732753662092,69.411793247822843,236.84400464588612,94.899088589042819
214.0737195923621,39.836436905122333,73.631468065595257,160.04604341088802
257.50621020118581,46.497823233566336,68.482485490038627,199.15878589336842
263.86404897217199,85.475000143294778,50.18156045799693,169.4970993995783
208.58757880357723,28.157003840052276,202.71083089299211,143.24469435964346
227.92681947407021,54.950024340571801,321.11835845228046,117.23118724633508
287.62252242421835,71.251272703790562,62.193422597970482,207.0373884092642
141.5520459302021,34.779510751235819,278.29016226304941,63.055220090379684
141.07864186201988,28.07931130035632,338.09456109566526,60.856192321043238
135.78762214393831,33.983349156504502,108.80029700225489,81.554726267682511
238.41539130729501,84.723507579494395,101.40230718749149,135.15733971939633
195.3494941422683,25.60188581837302,351.28034076718762,109.3544497101263
259.37785490553176,37.240928362737868,338.09361348253316,158.6198425502653
240.82165439554666,27.033428338606896,238.62961819246541,168.73767227336077
180.05479649908287,32.190915391543214,336.71995775289309,92.308530565763448
281.70597852507643,65.309703630839266,82.464627098573175,202.27930031078236
257.25578647271743,40.706529068040574,188.06853127856405,182.28384363470954
168.69628936383162,61.998783277993994,308.22914463723049,58.666515671157491
185.55456319896973,63.3626998797982,140.10818576338718,98.293287576385467
176.59919643676733,80.213296650835645,313.31512005174346,48.709954362176653
148.37009675249993,25.308190539271806,226.46251153678486,84.209205069739582
146.6010070575945,80.469014857253839,312.59309578188157,23.039637309715445
288.50294340763389,65.242740617753313,212.63787325006535,183.33952510253124
198.8227266957756,35.578326596822244,178.76651907763616,131.56516009658699
188.99756809993377,75.240930228793459,126.71622576752131,92.022433771016424
251.34342756192802,80.606950216388071,122.93276950225525,149.38856080237258
219.53875174552201,41.527126444020226,313.02178369998859,123.58930976791622
288.50519763092319,84.721589258674257,91.618621811886172,188.60456763339758
260.4542689036906,54.539732969412754,80.093822538830793,191.50624072369465
206.28652154241726,64.222589531665903,111.70197775774557,121.89808964324607
187.74470522654872,89.002219685146841,111.37127900887266,79.860903255898947
297.59367808637796,48.499845111547955,338.08766798241493,182.99274090653179
249.19684248065582,77.855357478307326,189.47731821597435,137.32372117351696
291.21503880069139,45.695942658849873,396.63596007616883,168.22730382606807
141.32614389906746,76.948878945696919,98.02394022671433,46.273862332366747
273.09606225434084,64.047704726071771,278.73893899277516,157.51216110865289
234.67329911841736,39.063120189651094,207.05532752043771,156.68138970884911
141.94590210032027,51.911696096300361,187.52136184397588,58.878814950007538
225.88643999445972,45.646316233631509,356.27946966892881,117.68941932016851
243.4973457189808,30.077045550223652,391.45847603993985,141.60177421695172
122.21448345994851,26.939260056480336,355.50063557096257,42.662980834254085
201.77723313151438,47.521112601466761,117.30523766229656,133.08129880934879
268.57191201533783,26.237219608136627,127.27927242312691,218.3553123134941
173.16462456193619,35.756704242815374,279.62585768327216,90.709393525853784
202.5386547237392,72.136915855306469,151.17925357336708,104.02267690597816
199.61654287222078,71.025930319433215,307.15379577320294,78.880768470052658


==> anc/competitors/data/v6/sampson_ldl__s42_holdout.csv <==
x0,x1,x2,y
184.3335267285857,28.909650530171209,364.28856563200031,94.459579562637316
186.99755859124883,71.219897851051286,61.804814175500567,104.14117105072759
223.68065922155159,84.473862596374943,132.14969396088475,116.56361220816214
254.47654061111453,42.301228168735364,353.65945672746045,146.81944975472965
153.22932323714389,39.925612280539283,72.758234523753998,99.053050468679729
225.22901631434479,58.238754690160611,174.85596419902427,135.99266956247348
216.25902204212156,41.941957887554892,380.78592731714957,108.9909584595851
228.4485903419924,64.833158887627491,77.843280178384077,150.10101114069312
167.54945872671576,67.066749068851777,178.31797817234775,71.000772906282009
122.63966044910309,59.703659189465135,109.06058998997742,43.230601899437417
161.69861474202949,79.100080084106139,196.06662644312328,51.580725318077924
280.08747819221014,75.532182584168396,233.67904899658677,161.97902441896241
281.21538771756542,45.128109442537259,198.55435413463914,198.07313026821117
132.3382896113977,25.27469264040452,150.3295147599523,80.448662168089442
192.72837197966697,67.49676784088453,118.43547908251882,104.45187762251106
272.88612017109057,27.496662078063711,205.0992886304642,205.23093748894283
296.26813646213941,61.331371185702139,308.03078530067773,176.00776863716726
220.30064002358029,35.018721413448866,250.02911835717893,139.90632446284758
177.08126466377587,31.583045625643653,191.83040118870369,111.66131211820337
227.99990453490943,64.15794448668936,296.72770308792082,113.0784955981693
275.42378154816845,33.370843702099847,113.99146715413386,221.32079415313805
150.21998768294756,86.121333700723397,340.14705033360735,17.587687655538943
154.91630183748049,31.687381258086461,394.62150387206208,62.188117849985261
212.58181161272597,39.448757904680832,344.82703244005535,113.37974893434705
138.11612795445927,45.025916559190819,203.07187106810355,59.885834289770585
261.17205218457565,26.518679300288053,247.91956085570638,186.41768228537262
199.93131939360461,52.73604344160475,54.837199944301489,137.15565622357812
266.18189810043089,35.918405525232295,148.5866682653886,202.37660240225193
283.28221325680522,31.931710347175397,312.18046137074617,189.41235121514794
242.28194198470479,87.08864949824212,124.75001393957535,133.78813895690394
167.9668599365246,75.973802466502804,329.60300259314289,43.571294458662955
211.0402768171314,43.183736693639815,287.38075219532749,117.71854462640107
179.07573117163787,36.760788835886217,328.54098451373807,88.074366162179885
243.47801872711511,70.952258850227693,329.16950581862466,116.06013154567336
249.87955677841938,68.371480277000217,224.80758294660814,141.54155256261694
273.37158401843345,85.021374303540455,255.04640789580367,143.16348181637224
192.30047775702701,85.22484766452888,246.54541676196936,68.2758471846916
259.51550583997732,73.331376948889073,337.31301852658595,127.10350848759748
158.03618046514782,51.277799725142586,274.72893386785802,63.343582997332021
198.88153197581687,54.694914073204998,208.23632620372121,108.35852470106562
157.96865454025908,26.179129127726988,119.99634914727528,109.71885218082659
266.66883307866408,49.848751608527316,200.55807126869465,179.26727087758044
264.49914384777981,34.057127208929749,305.07964779545773,171.78212872275492
249.28429175676675,25.437624555577944,96.988449929134745,206.42949766354522
178.40789984038358,76.046699012695868,316.69444554749066,54.520344660949533
254.56217365984858,47.794501346303349,276.70635607119493,155.55824978790312
253.28467879159183,59.74158474598088,51.472583386944976,185.70828931609418
265.93072050782939,59.649611950352664,117.13341553091153,185.52405564206632
170.49093149445531,85.520086583657516,139.48073878461884,61.704191268579166
182.9174160569296,83.385963986604395,374.39838147540468,45.189544156390298
291.1298997949101,41.291701615732691,358.39776834529891,179.40162380135729
174.49658705157046,81.378103001519776,160.73882906328635,66.652180500824869
169.65271421050406,84.498298355947782,135.31996752953262,62.440954470314253
143.52913667237485,41.54649242546607,384.66717243640522,45.096091215768681
240.43237066867763,62.321965113601678,268.21584421281614,130.80866423193143
127.65221133424751,28.836058786327452,389.26779449558086,41.478765772165524
291.41313973014934,46.430934952017992,203.99709241502362,205.54040405496062
291.96598135071838,54.550393385071487,356.07726493050029,169.13492303659658
287.31402612116995,43.23307230617543,304.33961533944534,184.59693656083601
155.41114753837584,48.97128099443924,360.44602473290564,52.095457969135644
133.54779238349283,40.64665248726665,76.192260998725459,77.724559454350427
157.36798976740906,52.995764312894025,98.878408730363446,86.214990066048557
122.03075469242756,25.213900364251153,144.21722138076805,71.236909404327264
188.32950609624868,42.180948118789736,56.297776050596525,135.55431941489641
254.89624518028839,29.134120548662992,76.294792158546997,212.83343562785859
238.09889600602568,83.924552362079993,294.22699242918281,105.09548222556646
126.65300479573925,35.037660889990406,303.27960477492826,45.375531975325735
291.51076906319372,40.167496567420692,357.68197626239737,180.84495626320535
134.28928971370675,68.113552067992998,138.54730173040747,42.790023378730226
253.12984319916333,72.374130306755347,89.736878454930434,165.47617477736569
183.06474575989569,38.804059092014683,60.152202413072089,132.84594577512451
218.63826613479296,68.035702005339473,305.86849639272384,99.676515496023015
122.69698750037189,62.763851589381581,106.10692984908211,40.680820059899418
278.61927040401667,70.719109955260123,367.17588033019928,141.43939421938146
298.0238533065899,31.911705231508702,227.71629094646727,220.3679324975227
258.47347247979275,47.234707707896561,141.11401984583105,185.38815418657032
216.09815798020841,42.162643840035138,320.0243539279312,118.05393077464048
182.2479271523095,45.445167686390974,152.64035952510412,109.8597731079532
158.8664537769348,60.610770126835163,177.57321652956745,68.780585239133814
276.37245339075633,50.726595517946137,168.33226086317936,194.19623407456163
162.84161946056122,33.461533419395828,297.86904206548809,80.577543157917546
131.94235462369375,61.687654634986558,211.48391081603825,37.338718618515983
275.36598826853913,79.527768159206516,241.44297928503468,152.44711549144705
125.77328730986869,85.947540212114703,208.07794273901581,9.2264685851342971
143.41875533285085,43.542485953321645,355.26537210678174,46.75841391732029
290.967035913877,26.851593367361989,304.8221810004361,202.37417868287417
235.94386178300982,60.535607829038902,210.69244957592852,137.97626179714655
228.37327239782576,49.92679565440676,252.01500146947018,133.531399435476
277.9258254721114,31.785221242732472,392.56153112744977,169.55587464584283
232.91397668736175,87.674997676355602,303.06504426282163,95.68779031034677
197.28376425253327,58.719726722967465,304.15510703715825,88.71171769556382
292.7019598464438,88.966446542239254,218.03449617669514,164.4175790508217
210.91957317141896,81.875007773576442,152.67685677925579,103.13386589039891
210.25098254653429,64.438976481553624,60.083639162398939,135.0914419750595
159.93829966763775,33.2852986905975,164.29939348517655,97.75085784987256
211.16853254994808,58.888111148207265,143.93902858705292,126.89373082784135
171.18346366731703,59.280066784545525,240.33336356942513,73.02665392991733
160.81125786320675,42.015603530417593,317.4978268582629,68.467050942688985
245.13012620241165,44.933831006839526,97.382322025380546,182.96275464955062
212.32061522872024,74.155022505399387,233.13596656705369,99.245521038711445
190.54589138873257,52.806765214030818,145.4462295813062,112.13493375203832
228.9787462935426,78.274223862028876,174.07123783773758,120.77484087832048
121.87508252319583,42.760734784502539,363.24251997107564,27.414028021326445
176.29682979857267,27.108134591643424,108.57619341470317,129.08814089191162
269.75927251206554,53.414149297975555,373.63050377553378,147.35664677550207
294.2172290241574,25.216552724623355,200.51424408057113,228.81386582544536
229.29067332549681,31.374427807308841,395.56716521277315,127.04034144512391
232.55112613735088,88.240310943349598,211.73172117749161,108.76274630297104
267.13547301133053,37.778233288415478,253.74634123540093,180.60230338163672
286.69880183490318,87.534902702400814,191.88897517539706,164.84719407355064
229.34896504325522,39.869010296268286,168.25490379680497,158.63433415306747
130.1644749715212,51.099230981496561,281.1485845549231,36.916647761245692
177.14962437497383,56.670311585298109,169.29266730400991,91.535837937931959
273.56830524811721,68.934304760830685,107.19817872018658,186.08100922267818
166.04844845746925,51.978004870239744,78.641766510591282,99.191298572831016
216.8041222493367,86.432707764489351,135.64486509388604,107.27502859269505
221.53050060168826,76.840270793174028,241.40592763427762,104.20282303534088
252.38310360186577,82.662729099750322,328.51605389812784,113.92645055629613
289.61669181688546,45.416933695473304,191.20294806212894,207.40484598159594
228.58572270826218,56.338617158065688,297.59306624322193,120.44506650844417
205.60500738395234,61.736845691704879,291.65054339495276,95.467025039390535
125.3425449320374,50.900201150931537,336.87459542891793,26.333131833560323
146.45622885697858,63.319385921122731,221.38237032682065,48.420403309835848
267.29372657193005,80.870987444065122,320.34804786400758,130.2727548908592
241.20094608734269,56.600692824293517,218.39924318305725,145.30942267051068
269.80129625452997,29.860702754466608,157.22562584062115,209.94749929019363
291.1502012500298,55.887019007987291,135.44922841936145,210.54958855952248
123.04304000447983,58.407668623593274,117.7760227278327,43.7455993368931
153.80244026097489,44.010910562980911,105.74667262312474,90.389213435633096
277.34943361250657,31.656665226529086,161.23327251619807,214.78842850021951
264.2722009552399,62.542647986396481,267.45241278295157,152.904347814315
162.80116502864797,38.419493301181298,85.781939888375632,108.17420830001082
248.5080483035556,76.099289105033421,236.91351610465694,131.04971178347216
201.21567188006139,64.313311813564226,105.20861078961312,118.24498112235904
210.14646092850862,39.890199048617717,211.19092973694234,132.44822688590688
190.2432588569155,65.517382130395305,269.90372968240092,81.027492086143582
248.88706904535633,86.156667233952788,384.33691922524827,99.419091951154073
213.22194369964865,43.06050899750214,230.25603474035833,129.21633005355523
258.05935550946333,89.596692503779423,393.41143189599751,103.18614451252058
199.83239074195751,37.344947215550292,356.26578354692811,102.10628828711087
156.94992005839032,86.507088158808358,228.51792211030423,36.053582392491435
256.87367094683378,42.55578592763672,158.80519523652029,184.80731106426163
165.49009671599086,77.409418792897327,381.24972055900321,34.203858652587321
216.35022455888338,52.854517201165123,142.61445440744333,138.05145275310494
269.1768746975647,57.595233486866512,124.05286582615604,189.38506215277272
272.24171127617274,38.948387677297525,167.54218610116692,201.52928574084163
127.85099720029969,89.098829198250357,353.59038322122893,-6.2806198291903446
291.88464339515502,67.846000001740151,242.71692047904827,178.47694985239303
143.06794386345237,34.842968657027249,230.47356545784356,70.311130895513116
230.16660307634126,68.06441995514092,60.211563422906536,151.88470979871997
195.34456276557961,89.512155526269638,154.01536055559595,80.298281359597638
199.7354971187969,50.965748262962478,147.24503106021677,122.67242055310692
238.56492368423716,89.599680753523032,165.47364702906927,120.78616210199942
141.26180207371434,31.874016017810067,264.07793023831471,66.727093858942652
144.53499422018217,64.105818366531963,142.35775073749443,56.280491549384436
231.1666945462556,83.294507087280138,221.47588425250635,110.49406780900163
184.01720377500169,25.400679709633454,148.78319966943141,131.47760275715513
294.79454803962915,41.989662577946518,54.582583801835554,245.64154824725702
132.4508251205454,46.710280068611425,300.76481569730856,40.602904333718506
127.96222658277667,74.415392855055813,57.704665845794622,40.925102809150417
144.55566299185779,54.305885030466541,185.50527822209543,59.760036701290815
210.09647887428793,52.472545442402435,175.27599212137028,126.66293670192991
152.92358005096693,41.63494443768964,248.80886695283417,70.832937190519274
251.42410709886119,87.530331835894899,146.33268772908542,138.65883843832898
185.19822748038661,79.937080654384403,219.22791606221398,70.183436518021338
261.99283546642482,53.75463068851127,241.67076825517094,163.44234040520274
293.07425106048288,70.600218470281192,170.16499612632145,191.23038599969524
181.9920057874468,65.857549868975767,54.454253106293237,105.57778306699082
193.5984445749769,27.190518221182174,270.78596703616762,118.63914082696763
237.88409448846255,31.471856427540878,196.46088314200045,169.57757416716095
174.21592177622961,71.231318949478037,96.028759585265064,85.706545798047586
138.96008456781036,76.880914548907242,353.22825884475583,14.203253540255345
250.84708845382599,64.06156001130303,338.11727516658686,127.28107154117336
191.40063815336043,89.261308919894915,318.46998077283064,54.427200923811775
243.72396237896504,79.952823006904879,74.837817513513784,151.18998658058769
221.73362200110412,32.456011783844417,56.508107131534494,179.6297980603222
299.87030067786577,37.166608445627368,354.44820339766801,191.48646325203543
208.52209446220286,42.124422143949303,209.43108545421285,129.11105409215168
161.91307632230155,85.058413594086602,327.54405780477026,30.391566093410241
200.39877391194733,51.743481748777477,252.45295111116556,105.59195887616156
220.22673735311218,35.229991349870289,294.41644737178524,132.12254011961332
172.65408547317395,32.668361047388657,313.69373264238635,87.986167844726282
253.71070251697776,80.916615920794641,295.71199591428751,121.8624154874538
226.8101335013784,63.459424006878145,261.081907585301,118.26110411112901
235.81726127426504,85.530923655668943,85.814327594751063,135.63283907436841
139.7046215970793,35.620110298267392,336.50356989731068,52.599109663103683
291.15509797287746,41.385160330650478,150.86591604394511,221.24532671929319
200.95920466918099,75.339604338079639,243.51510966370276,85.893237232912313
128.57556247323583,41.166138829273436,203.13816627604464,54.3272902346257
133.84140353017813,57.270665872682706,283.51202960897513,34.489457352163733
270.68314043045604,65.675049516667983,86.991288038710366,190.42812053018835
153.92189141237225,67.536507091534531,386.02690264564643,31.947654455783898
268.61042893265039,48.600031123819448,86.960795929831676,205.22322066083024
269.50865397402271,82.983686571979206,334.99395619086539,128.02670428586845
261.37653083310829,48.922537978381122,103.08607445012677,194.27312141827036
228.35012984936924,73.158299018223801,207.93810480141741,119.40660509776279
228.76357633739798,80.104700906428604,360.75545519148909,90.253338273187509
168.42282306704038,66.262172308407116,121.14453181231548,80.955920716508501
127.51369898641721,47.732453215991001,276.39869428159443,38.061218348746607
247.91788208713805,31.772871772925022,120.67941126287141,193.97255049947327
122.68432681228379,86.057174330962198,261.30296239183292,0.58904959248383726
123.84214256258502,39.419520721507226,227.14250169770801,48.306850825408532
235.20434499629133,36.054681295649488,383.35048899804599,130.20339708294605
291.24568678730276,36.488181325828855,70.875499069642672,243.79799369804365
160.74994465737964,43.921540041619679,89.462637827858231,100.05601120892727
121.2844072638222,62.967452150413884,54.755933219307458,45.946446980624316
275.1686204575683,34.755946147580119,356.62732169811341,171.20142542511391
216.9181032276536,74.083288939047463,174.96301291299619,112.8645127162425
179.20893903380352,61.310190141255013,70.007865487229694,104.72667054980205
161.03195693162317,43.203940790036924,287.7767818058818,71.610756200283546
240.57725051018087,77.820485270244816,371.88204772864208,101.05112848127125
265.94897267540455,69.085941657627686,373.38090795170433,130.63948405517073
297.69552523093694,83.857822643583688,376.71257183185168,145.38575248048568
171.87363498395086,58.869054572391391,247.6553530620437,73.034213308255147
289.34118279197276,48.147651559796202,395.15470871824647,165.185432930795
192.10515442145169,58.952138422545744,316.7648336481426,82.007380147611016
123.57592079251198,53.924115850941803,102.73220452462374,50.6901394768514
149.20241148988859,41.871495770366245,389.20833192166322,49.244500699600842
176.87142837930469,35.76838230769237,270.82092781999211,95.357309745487285
136.04497204747088,51.299410948032033,304.5313159349804,39.360285089144639
211.44973148443222,52.343125413691681,387.70189537669285,94.92054516068653
132.69921446923578,75.376569901716039,178.71962297840798,29.228498643367189
129.66983889514995,54.168380374776561,92.294143713667651,58.047171268848459
230.52037944821109,61.781036649040637,85.781909682863187,153.7706443573455
131.17907418184009,40.715617776816131,183.25614281296902,59.933655253596925
262.21554937756241,46.304135519994205,98.820448846017797,198.56341744047106
121.0119788337057,29.090582944544739,397.35924469620534,34.568853642631773
126.7206532366649,52.044145892338094,208.61105731129891,41.68603849188063
203.4241385584034,63.867658910316564,362.15461062400112,81.588537902646635
279.38092138891079,55.342943557925494,355.95207332794058,157.29143489494959
144.59803197423923,63.299018248968196,374.45112711135107,28.639216320412672
131.19318306988492,86.562946808838547,92.614919980431537,27.582945743435928
168.56385502537282,42.877372417230781,322.21363044141719,74.094538058958406
153.54978560592349,50.683937330332043,197.07078695385749,70.251790426427476
249.23779710709795,71.90388125491566,165.23290569945775,148.11831697397534
134.24360193774683,57.817991144988667,134.22750400508966,53.267017817704527
231.04794807317157,25.820031467076141,381.41042483652933,135.59104141479375
126.22365530986583,79.873240513961903,360.12210544330435,-0.36652753378767677
272.28268199379698,32.723583413346482,305.80818436444486,179.927225817465
188.3264311896433,88.546482976328932,355.52864108828925,47.765870827558977
152.4508567670143,69.617953720400919,55.623092192023748,71.217111996723716
204.05173084672128,68.466312314395694,133.67391745454353,112.3177846372716
182.39879470085404,38.323102283603134,95.683788972617435,126.44485250338792
191.30171367734616,62.643720902062945,90.415208486151798,112.3498322920331
228.48064122317527,56.255058555859137,371.14856543060785,108.96590130308323
236.86526217376164,32.073298030293891,359.87771728276715,138.94981848904871
141.57357103551169,37.014823450440026,54.700787101359637,92.901829800355557
211.81146366771787,38.95532836603239,388.3610569161703,106.50029323324635
274.63829076122784,74.215992207682888,245.89734163445672,155.83001462733807
235.48708261922758,68.781578632841317,87.095249670473919,151.64005398578288
231.85451318618789,73.461855876838314,250.47679241659955,115.5727913732869
233.7033064721038,34.01512928990153,263.11721681052131,151.0614401655003
137.89709290879051,73.388474383975336,82.483426801077314,48.74103147118241
209.57628108789663,47.214157025578423,252.86523093140195,118.2539916174066
270.39252000720927,71.11803936001391,262.11616703131978,151.78048137204814
255.58857477555847,86.626448084729631,287.74988482533644,119.76269303852064
237.94910220217531,79.36687703902308,355.90844063061621,99.739385575872632
241.86120808641354,56.276687540747574,376.31283160654101,119.92985638871346
134.93209481422883,53.668488585896867,297.54205693725169,37.062569020307677
219.54325523061178,66.805015783664601,54.23737776844699,143.32097678135642
266.29868958167452,58.182042827258584,393.32838294854878,136.95415469176481
256.94578078704353,73.561739046307167,351.46972103474468,122.33563183958142
280.91531118448825,39.835322034578233,62.390129886384443,231.78381464207371
278.30898930803755,40.446568585310267,88.642149078137194,222.76034688626791
136.17443572775682,56.277579092614559,83.540609646385974,63.800624023084708
244.65405550765166,39.933872554425236,308.25600682673223,147.909222503623
192.24092948220135,50.13472075670412,67.041219685627567,129.70912844183493
179.39854577965951,53.765090579591458,315.12432788319819,75.282373098468128
168.28318090661401,83.783749596917104,285.17324666785714,42.26412418394321
295.00729923090012,52.944422258076699,103.52017826362354,224.08607640065085
216.96384756831461,83.222350250414138,367.42074817234874,76.216587186389262
235.35655319537602,49.339447173701444,121.93286329274487,164.09346516963629
140.99179024349121,47.532573674977499,203.9644916087129,60.182001863570179
190.61802700153044,73.709078151133696,280.01964221328524,72.58348839453015
175.12532278068289,38.915572505546905,231.71525432632188,96.730348195680335
209.16311688675597,80.417020425480061,332.78304531695676,76.358651639004947
155.83076702254868,64.230475585532062,216.97321733607333,57.079083562506014
285.06470088582472,65.136687425723693,207.25434042904683,181.33556176743633
209.74900416410611,36.07866918977787,99.246380032266501,155.62133645107656
263.98706425746991,42.573438905800103,213.4565182709363,180.99082697187018
296.85128490829379,39.359588644356165,389.58349019208833,180.19816608001736
262.4788961045054,64.937068441548831,335.79698677944401,137.33789593215232
189.52997554374988,48.855393046482646,334.13621961389475,86.106905491652753
262.46531498650228,64.529505347791968,170.03013680025271,167.17106910044808
213.82779196910269,78.976789695707396,309.33940713345646,85.094109768309409
137.1641148566998,73.271964705679892,330.79114166294721,18.064043761712533
121.15180122739304,54.61452360928449,213.8755688317641,33.317453873648496
173.70398746506015,75.718473212952759,323.70355054794254,49.683034903254864
141.04827828317747,82.056946972197295,381.4456196298018,8.7983982323892445
240.93723007790291,70.418584937218114,348.43590783934468,111.26326172008972
157.25000920905001,51.265288870472503,133.02828202232706,82.609327424835755
272.17386262799619,70.361803957711714,359.12936571139466,137.38884172843007
246.79140859249566,71.168228621789055,328.14302949408392,119.01865847244869
185.40297508139105,59.571344268363703,112.67106019373773,105.78319845549916
269.8005049405424,64.955489236583531,299.21508473749122,150.22858951447125
168.62504252761624,69.146266033182897,322.88766706323486,50.968589221337439
131.49514493788396,26.968780305242408,120.91397336452714,82.370414146379119
187.82926242560416,76.593005619354344,389.95694068147469,53.431203748771161
197.30728491312146,70.379077424588118,393.31028129845504,66.541700507288454
186.75536949125751,80.139692216879112,155.76861538231952,80.575528951731286
191.68929116485532,67.582248930078265,289.21886331768167,77.798532147564828
211.57561993144861,85.239307803022541,399.96935732770135,65.554477195379377
129.22536350882373,30.314631616141657,326.9495116593688,48.986532252556792
219.88283762173674,85.040063384388532,282.7040571809091,89.048576086943029
144.93448054260833,70.019426892504299,389.35579771237639,21.634176576861343
165.32367249754859,37.729350225723437,116.73193601301102,106.34536023261927
145.03420487668777,55.793711194698361,383.91329851512256,34.384920958798283
143.39108381206154,56.21764969407328,370.84502436800119,34.032272983090721
176.26379238402723,70.797686489611095,190.63685133283937,74.171564999383733
261.82429332857191,44.326748847629872,314.58540489998251,158.51885778612603
197.57291536471462,35.663725727516194,123.31644924494819,139.44985157339485
279.60237522893419,84.488695416513451,233.18661932433534,153.36243279664458
201.3327937389285,53.50992382521715,116.07924939561124,127.08626329898581
224.5530566167933,59.855137019461367,282.59462530532289,115.98542856813111
121.88352596244195,78.817106039488507,267.47620156252708,5.7717066592231117
267.29435070588841,41.741680972236857,243.61573361826694,179.07747209651689
245.79733460242056,73.753293829897643,294.30587087289348,121.22166857480099
154.17907084863282,66.826552185651764,352.72164394294185,36.497715911803837
252.98620924147815,30.383775116991554,370.05172706246969,152.9142933508532
235.08004103664183,69.282607713854389,124.79989131227741,143.90195616194592
151.16617129617282,67.973557857722355,144.35011325904605,58.833594009012657
143.74632375228879,80.805562011977571,236.72000902117585,27.836238213481579
223.74739850240718,83.606875256757746,289.06252755788006,92.967858500060856
126.0058824220945,63.498976492901463,54.414567192868688,50.319834694865918
174.09992799852003,68.88835753634541,249.10162059581668,65.770505747909084
281.68721201335217,38.794261338872374,355.99299407324315,173.62334313723915
236.99473557150486,35.889997685926552,372.65343887514769,133.66397612904001
205.79121809288449,62.939278375683152,246.5949588874615,101.32843935098458
174.35175935031953,41.713244947456985,388.31210831579625,71.450521602821595
262.12936754199723,64.884762282159173,304.48197526981448,142.36895096501922
265.58863452694897,37.874150309327455,383.20049657027266,155.28988713515173
201.84629326849654,65.743626616915336,370.84618403770401,77.404201794388385
136.08671520449982,88.902916707022314,104.82239340490065,28.678969988300501
193.48012549137451,78.798762156795931,207.14345538794154,80.866202975234728
256.90821855998854,83.44173977772445,296.54764127283272,122.40725144348613
142.3582024957347,60.443067344155018,154.38359890405499,56.014026129741566
250.51987935141852,55.722550266547181,263.96482700270752,146.89761710248342
295.93694476103428,74.217443892726124,265.21950360550716,172.20252376582437
195.72321191816121,47.688799697953556,60.76634360433394,136.83297491000374
284.63755432990962,62.058080969221805,214.16933340028916,182.45270370950385
258.06303393555504,84.218561880907714,231.39101563949001,133.54124481901073
181.70309120277034,37.164037595913847,208.18325433494442,108.2663797882679
222.38232435136655,88.170224644212169,389.68040896570483,73.806128770120296
155.17539497968474,60.123408399264918,140.75018390846941,70.86408373174919
177.36949935975986,52.368605493776442,246.02964683643941,84.372864875350842
270.28985440349288,42.114486551202312,231.42699460695465,183.91867288268645
261.83223543628532,53.852511950629932,391.12351902740187,137.09114061751501
274.09147569271329,67.797732676074929,246.93590053256489,160.99884154223605
267.81073571379352,84.018824057818662,78.269609723151945,171.04738232528362
242.19265518161325,51.232857087637662,271.89481149269056,141.84067479859144
220.04590082457707,32.237060478507644,363.63608599758783,123.29522228252358
142.2931859779637,71.152757797592116,154.03623953934223,45.738675979141632
290.23560458257367,31.731502004894043,343.55598726555843,189.73226201454148
214.58172301345817,43.068435468070632,321.25580370822792,115.69019413670904
186.78395763356545,84.335919041930836,153.67611932261661,76.891898177663009
203.78455301596597,73.862152210486926,213.56879665635566,94.371814401065677
293.83230233015331,45.937137636516383,129.4008894868864,224.13404295555094
262.66507358728518,71.157255335255599,320.21379657098726,134.65519670333234
150.90550261426003,85.664583368809616,378.43099287989571,14.668768962801932
228.64954383231532,85.430840832431443,185.73151506838943,111.78417505390559
272.22143413166185,28.904097335296495,324.79029656828379,179.6268087616952
136.55842931259943,59.065957504822769,256.11283493843405,38.659158738627596
284.55712349754157,35.819984548759493,227.26476597490236,204.07885265369862
244.2549229259717,78.138915611160797,314.78621075858706,112.68578121379414
292.34075582590526,52.697626282874424,301.66709984047566,181.29418628318973
226.04641239047621,85.570591096499726,238.12929973662031,100.95107201789429
147.84648645607646,38.18741398790506,325.08388931048506,59.117012168584196
123.60316564330788,52.331389467536631,100.62117047188237,52.571665334495108
215.55660681228838,84.514921720166342,168.55063565229719,102.65428917045988
136.60617207938444,50.811616975800661,258.79555885544659,45.881645181514337
236.09651367563492,65.221689163881422,286.18026292125882,121.24104153333161
256.25958486913567,26.514438822366557,158.33902450969379,199.63047739756772
237.31904308215562,65.21755043779666,98.665362877633811,154.87472711910991
190.18373819205871,36.349918283819846,151.40417346428433,126.59292430743406
259.03248642452922,47.703169454376209,211.92820518769511,171.77649821541971
201.95073971700083,26.257207534638734,363.82052768781023,112.39626613915323
259.09551598982273,51.231620570258741,289.04659315281708,154.45211852981339
146.95983260259692,67.452861693930004,231.8466151347987,43.7535566214993
170.63166278017346,55.60605300282414,391.12527083434833,56.070916105546701
142.40873970030674,43.444478911524826,151.60401162061893,72.744082725138696
271.37128323494954,31.297388745327527,302.17685081299339,181.05552817207098
289.8591889496725,25.341255036698719,382.12475387237492,187.4162117120232
228.15724208553351,69.832207174110863,334.91174207687516,102.37799639101488
194.87351773585107,44.596150232777475,221.07271641798081,111.87966093652339
256.49069543251665,51.159896284757259,330.89493723582035,144.82769378911317
247.49807624359323,36.446830017247706,358.16737746634237,144.90131274977341
182.8919307625805,30.641271888960308,338.97075695860144,95.348769927873832
281.10423340895596,37.637973944958979,274.06382573342296,189.78981093277386
193.37186854564251,47.009556929754574,190.11388973134629,113.15799876088131
125.80950919845068,41.578766956530906,116.32186970206311,63.122859539455433
170.39796510457342,41.882509958737216,68.584791277849632,115.33244740563934
189.2053015634082,68.046171732920584,326.45554310983334,70.064586936512811
198.91786035547887,44.494185771649057,300.2245563495029,103.42700108513768
194.47830110932989,42.233554704675903,58.330431344772009,141.45824197715157
250.95417155628564,78.418794028037837,345.13266306086888,113.7720601153656
254.28484647433436,31.29193801163861,88.830739524707823,207.42278209102449
274.73922824582553,70.997082018674973,104.33623537421902,185.80566361043387
209.61832090630165,54.787936686015669,52.797489550612084,145.4374103845457
273.14078888192779,82.26116740731058,176.96071230270394,159.45305969764576
263.09354779452224,58.002943515893271,176.46155048188911,172.7574873847305


==> anc/competitors/data/v6/seir_basic_reproduction__s42.csv <==
x0,x1,x2,x3,y
0.81916483884477076,0.22077095657699664,0.23464509661434568,0.028754611889672588,2.7515847794685446
0.55110275180164181,0.46737675820622171,0.12928829278249471,0.027994529656029745,3.3058836655327326
0.88687833592910592,0.41251761417260635,0.27250486427942389,0.041598799317100504,2.5648758154462268
0.75789442324749112,0.1442353643984442,0.19845763700711189,0.035816105815391214,2.5915535042658697
0.27534187831011964,0.49881386313502929,0.081506585436656634,0.0023023104848672931,3.2702597293040037
0.98049788130940474,0.45168000972309807,0.085929665363883537,0.0034234977201547689,10.890740652967459
0.80891176159228251,0.2135633751456156,0.22327385673242539,0.030476364170344772,2.7897221104106276
0.82885144422156309,0.43475863186437536,0.093235984110519518,0.024823411705491502,6.6414254749195711
0.30249090614043672,0.14256781274855315,0.17682317539551085,0.013749048111806578,1.4476660295563313
0.56030875031645366,0.49964189218969546,0.29794361898217769,0.021514148278425283,1.6815315547264507
0.49663841938606501,0.36627389444261482,0.051001901183334877,0.038137605617910166,5.0460616876664428
0.9414119910788814,0.36005000622351879,0.054144950474389233,0.041503962748238574,8.8250786754787516
0.71509209606453172,0.13617629079365312,0.29827114548262662,0.028499930326612168,1.8096266271468326
0.85820929061666407,0.4588133595586501,0.19615970853354137,0.019883104561998047,3.8074062945955913
0.55473135906186499,0.11159980128178777,0.081727493879628285,0.014264141313260245,5.1240270906750824
0.38179097742782153,0.19633122321645882,0.27432554993852343,0.026574005067693422,1.1175661339557892
0.64366782961266789,0.15720875006665402,0.27009507503192304,0.016422731309654669,2.0340350414641493
0.25105380488334028,0.41070717627688746,0.18405010327784382,0.028640661715313924,1.1034228474599925
0.8621049375940657,0.17928169088515916,0.20544800746518915,0.034155966742972249,3.0222543316367596
0.70533151929765192,0.46425529085235417,0.11829679787521909,0.0042378813350503475,5.7041097045060996
0.80647019206829906,0.3625076157309961,0.062629924093001291,0.0010523057861146147,12.627320155947283
0.48362077450389473,0.11446508419787849,0.1986419022227161,0.011401579803196404,2.0939101848471844
0.9765584195159227,0.1021719336514802,0.12368879830069075,0.044831063388220273,4.0276577407442993
0.91449689705775827,0.12066316680575957,0.215905261665088,0.032668247398199401,2.8951493410621252
0.82270679765900945,0.34237007105909112,0.25906129421065033,0.0094260572449141218,2.9821260221538997
0.35571096628157406,0.42059272434376616,0.054540135978591017,0.04462293412935732,3.2430580455448821
0.5733768029816273,0.19542112825095539,0.19892844367143186,0.02402784107407966,2.2901206921629678
0.23504301262978303,0.43976353716922922,0.10782013492171307,0.024328496077254375,1.6853875463125947
0.32343159365403829,0.12289277606130417,0.26847212447595037,0.046841555248290104,0.74267069739446057
0.7464391625939637,0.42038554145667051,0.11341612664045712,0.0039148479169836608,6.3031273150347618
0.79580972472625366,0.47111817206891216,0.20269253330885456,0.01154373545680721,3.6257935941174759
0.97400778594736814,0.40884335964175222,0.18838521002240288,0.029702794932581399,4.1636315436437092
0.4606602865105216,0.37924831359145494,0.14904162501481222,0.010578838969518202,2.8076552311233067
0.49636776482789513,0.43519208746215321,0.21940519089994853,0.034296823451238932,1.8135741041487963
0.57564464902064638,0.11606051981882658,0.23144240867885846,0.011490522177499289,2.1560984273341455
0.35157708726742859,0.18071284428762216,0.19173444882984669,0.0058586915593419027,1.7234247874519417
0.30393720426837734,0.14996947172225725,0.23960555929618854,0.011142272822401149,1.1282941560847117
0.58056394098074704,0.30181239607719462,0.29585426899823442,0.02171396767933105,1.7054555206298525
0.38152747924070729,0.39807525133153787,0.15481809697520127,0.0096307766594809149,2.2652334460328047
0.73585119574600832,0.35200473783055952,0.17864576297138274,0.0075999092212440181,3.8674706248760562
0.54972153509786459,0.44045243990477401,0.053117469485303312,0.043153812424728107,5.2005958962073979
0.86614255684626995,0.16208519697643636,0.24900713907759459,0.016699462976268085,2.9552901918885732
0.76021208160179943,0.39384843677406467,0.18005751676149845,0.018677175639394427,3.6520716444043506
0.44989331310563285,0.17721659634756165,0.15199035759014129,0.0037082500655601543,2.8302903317779684
0.86580784111616094,0.2083035005271201,0.073517990772348954,0.018511111551600654,8.6401616423059622
0.84381148599744149,0.38396187891252154,0.27241410541884931,0.013975551688757405,2.8428989296953624
0.50998270322413952,0.49208191395947276,0.1487518100101391,0.030913768299747641,2.6707292739487616
0.43066248314419531,0.34461744239082781,0.22064539955230511,0.011064124585947927,1.800814799494119
0.74599640317998039,0.12180012599651824,0.087343539092037695,0.04452990720007919,4.1424420437380238
0.31180198688744787,0.34652358797101313,0.29038740738525814,0.046553664425058205,0.81579270252360681
0.35992656198008666,0.11694022063206684,0.094610440455457731,0.0058917218016627197,3.4095030376231077
0.20588981580080443,0.45365828454672685,0.099885498224872596,0.0062627448581402834,1.9132319875549952
0.82953950200171067,0.38383131404024828,0.26474571513942846,0.0066509954674384107,3.0044953176525864
0.73188068527362571,0.16925113856900131,0.27814568603548279,0.031358893559205292,1.9950425285331173
0.76413230290106804,0.13668840232967924,0.10303685188082536,0.0069764792462715221,6.6085212758965115
0.8245832248175744,0.17341329155212759,0.16745022204370696,0.042766733578583051,3.1465422796769977
0.56713262043067192,0.49201087182167702,0.23337372614070745,0.037959304231956731,1.9404623979905435
0.65499295676231495,0.28342425698339591,0.26959143345270042,0.041170634053663183,1.8403649973170984
0.311837598502126,0.41363237933656316,0.14476317375932629,0.026776965817415024,1.7073427727612533
0.29162405882877879,0.35456333684311081,0.17925487171235732,0.049837183364438521,1.1160802999955104
0.73472236943237745,0.32896525998345494,0.23542910262993372,0.0031645800442639022,3.0500465172714222
0.57687696491450602,0.1580521018660199,0.23278399416319884,0.020661983245119555,2.0129792051370368
0.65218888518495111,0.47840978142323809,0.24574003250652121,0.016872896777944173,2.3988561192559072
0.81199908593282055,0.22053705300588719,0.19248345466038158,0.047483629436919417,2.7843070320901986
0.70777465600047273,0.33120688632301687,0.076153774201193805,0.029266186966382054,6.1687715064874507
0.64286352052639661,0.37991037783562642,0.27599332271950999,0.04050335730679154,1.8354978683740726
0.64736572859633079,0.35969326209812358,0.26639313483025706,0.0093467184892674256,2.2882793833965183
0.44316007845008976,0.47623776387820738,0.24952435895458325,0.04895307305112151,1.3463433237990377
0.22465426765435154,0.1593755959680232,0.074965619290182375,0.025433337796939445,1.9296757179340747
0.54937391138588998,0.30334109537877685,0.1010993417703573,0.025189931737261646,4.01658004366739
0.37166773825562338,0.2616137562963064,0.23590009127691297,0.048573351698741156,1.1019197537828815
0.52682291497970901,0.28966749179304729,0.055785023645486612,0.019655885699640108,6.5395032150877919
0.88272245861453302,0.14768701047909785,0.2948061584268199,0.020478726203194655,2.4588147586902904
0.38715158869227262,0.15363784394910615,0.1442861700889202,0.029652882437441897,1.8656993372871553
0.24664219335125281,0.21123021831250297,0.22982813342270592,0.0072745779168415601,1.0056015340093281
0.42510711361759723,0.22188184150433254,0.27189277212201085,0.016733195694180893,1.3695784787408347
0.4348750062133469,0.27116128547254004,0.14865747203752055,0.010467207799811397,2.6313462396986185
0.72953321178151609,0.34439501881465129,0.1297831221499165,0.0060608904762454304,5.2774975498743268
0.6456257218730227,0.3538516469673052,0.20218528222456167,0.043441085710219984,2.3410809899615996
0.82711856728513089,0.26472435863422811,0.19524734343701267,0.029877227140246328,3.3014421918181096
0.73145083226190999,0.26351324377147889,0.1522849944061993,0.018574966784867652,3.999100756445884
0.52510948915205646,0.18705141067878481,0.2004436889669271,0.021024799490968929,2.1314565480430541
0.85121630773282786,0.33532249936360331,0.28384534239162368,0.02214443118068038,2.6095152934241228
0.33357833592616315,0.22681636452689516,0.16691006415664911,0.032024309925090762,1.4693656009299905
0.21816965850708839,0.11442393371094549,0.099185545187657834,0.046411700182960675,1.0660456255468107
0.27203828862051344,0.2673600176627442,0.14430149572075096,0.046706201363192146,1.212423653778969
0.77788748047716028,0.28965307003606811,0.14852674564827967,0.020183106997002508,4.3104473657403508
0.56950178420110986,0.19023714728168439,0.082777173256554967,0.017133860520290711,5.2291237879723367
0.32901742322688143,0.32898317324884629,0.090717875138638729,0.023101278509077498,2.7010360671092304
0.60083582008269087,0.32630876017276839,0.2211405183484193,0.028828777290996137,2.2085198339516303
0.32184968217053478,0.38080087244414862,0.13486943855222566,0.023629077661037667,1.9119763171862372
0.75705630006218882,0.35917939288048406,0.28872459796395189,0.03327891708101835,2.1517184713476296
0.55692502045922465,0.36097322260841269,0.11089918633965186,0.028165552145608421,3.7149261571458685
0.50481698087718607,0.22648566072961726,0.074731126276205581,0.01671506178800973,5.1409596928446959
0.44120967131830124,0.41497288879438154,0.23837614075006447,0.017940809482368997,1.6500081626972316
0.70422607449511077,0.31965775343987179,0.27025901297946753,0.019551046590426818,2.2899013719870287
0.48945008844271237,0.27256727807195602,0.11952833921787197,0.0056373486442200457,3.8311794083172503
0.27011993545288082,0.35040499237642286,0.10052202541136949,0.0091370689882846849,2.4006705417646472
0.2944047216964123,0.24426293378010172,0.096441533717771796,0.03643257630512392,1.928086462836287
0.96951813163961176,0.3050956978427033,0.18050307534162807,0.020065738864581923,4.5355460269755365
0.92686455256608569,0.39468227539288814,0.16710416031169273,0.011512409655447038,5.042058900564939
0.75976570704859969,0.4545611546894831,0.11485995996363356,0.028570948118168009,4.9838316378452632
0.41269596916761569,0.46842287891807666,0.0612932792473566,0.038021437581197935,3.8434657532373597
0.97534110187817924,0.30145317007323968,0.1703728350815702,0.013613695754923199,5.072097789104367
0.82300072317263573,0.30811004589622765,0.28983308690890208,0.041512704214263479,2.1888950164886767
0.77351215132719653,0.41994816430553461,0.2131298001881658,0.046447738121627433,2.6831255324682881
0.55948920171503103,0.22578027669768053,0.17387663915715462,0.030272331924618198,2.4165807394917431
0.41779324947612723,0.4349529449380275,0.077673018507404032,0.033778435290587404,3.4785153733422298
0.27711276972279947,0.29765665860696938,0.11310907263739682,0.0035762235258297134,2.3466787000090226
0.92208191723507338,0.14634268973410736,0.12369348739363568,0.047330474660073417,4.0739352894567649
0.56462103186688894,0.12882365882917748,0.24120088815180857,0.020231751978982249,1.8665736322634159
0.36189069183618428,0.43679728441578525,0.26917769931615482,0.046271119626726066,1.0373368458210579
0.444765299320522,0.12222716676275117,0.27541046339160963,0.029369898712761886,1.1765783852873197
0.66337565515351682,0.21224457445346237,0.29614215206268851,0.0012263211433230529,2.2180050554720481
0.34141822635138541,0.23365201620061835,0.29559167077613313,0.0028885579668483504,1.1298870193267834
0.88529142727390053,0.16919777807663752,0.28824978319199535,0.03434052147782618,2.281305574359842
0.80681562386816807,0.22555734792079571,0.067955535125721098,0.028570732677764724,7.4187905219982655
0.77557036476074948,0.39707702669003431,0.0844483839819513,0.0023000894230976428,8.8889599549967997
0.54567443182008302,0.10587313742402832,0.12611663161900821,0.037429538099896881,2.4650442046591516
0.70184707256195455,0.43086936980827462,0.18822456351611538,0.04275512151638991,2.7642681997889578
0.66727837513018851,0.44261920942982325,0.074244472176369827,0.025324456639526108,6.3389875775037714
0.71987728124385608,0.24890462927661927,0.26144923945053561,0.023822114577505497,2.3030615824319329
0.26755545691191129,0.16144515962425393,0.20418904476932725,0.0012681823328967467,1.2920944295495083
0.53264592173648773,0.34033616317803239,0.18559110057555123,0.03954583591218637,2.1195869533573708
0.23329133908951399,0.14786902234595775,0.091327830841822791,0.017205087270559166,1.9254638710241705
0.59519265539561517,0.24596774443130101,0.11331386860004934,0.04405941736934444,3.2074953569676015
0.4638889698662283,0.48337167236038903,0.090078006245564515,0.0192799687903446,4.0792251519634872
0.31561935109283756,0.4981857890334549,0.26298328944869964,0.028688817620904573,1.0231817629945104
0.28272237417804136,0.40884195654183431,0.19605696501530456,0.014246747621767048,1.2990840991862187
0.67011565774216963,0.22438460396830651,0.23378235687990834,0.0088688273166610161,2.65663790014727
0.33647437482950893,0.37506601966643704,0.12400821572750644,0.038970487265685076,1.8702093384888854
0.94009609470143785,0.38216254619360512,0.14281315927206928,0.025332933463467801,5.2433735018762153
0.66484891176031602,0.25513667806545992,0.15121374110663344,0.027287908263860287,3.3647370022626459
0.47749584362786968,0.35635545383446376,0.24000374293600873,0.048305381720605042,1.4584899603988735
0.67273239318513345,0.1042910579902705,0.243088246918642,0.04821541569888553,1.5792656489144006
0.218243096823758,0.1836230634408966,0.10170338187850793,0.042926463963417774,1.2230568949720655
0.9668473705931564,0.31003532118690447,0.28538471418452477,0.010192855345486647,3.1669271892343294
0.58584274955432014,0.16550052170331836,0.080163834360921601,0.030119362020777418,4.4942588797966696
0.82618818180022902,0.16636274715061344,0.2740305206059076,0.044029223808121333,2.0539846508308393
0.26618399993795089,0.43452171622009517,0.075098911412452327,0.019348732885997949,2.6981767487797796
0.5893266646705283,0.49565320107344224,0.11613495278782777,0.0059542021308436636,4.7697210609289797
0.59256559548361676,0.3223877712113794,0.26161963401698923,0.040737182209756174,1.7399594807444194
0.95026116397998628,0.4356278923526854,0.094873018086521863,0.024606414016746413,7.5281197961313016
0.65738244190086026,0.49612866573050907,0.15339198282749245,0.028655241337599752,3.4138768550662015
0.57879152084556307,0.1566383554275099,0.16246482498603154,0.049125070519574376,2.082366500543412
0.4135805304735149,0.27929824530174041,0.11131474325580241,0.030753360094209536,2.6223926936666864
0.46525519787404179,0.25702908633676796,0.22756130033399663,0.021823989897638969,1.7195991942315818
0.61653792197723023,0.13201971345847402,0.26283366235055095,0.019129234024512692,1.9098598097018826
0.55112916824403735,0.40213206911789778,0.26864378496389296,0.021463345340048238,1.8034846561558444
0.21728966390426435,0.2735116109290372,0.13483053643414022,0.0068015550757547696,1.4969581894236306
0.86103353935548621,0.28773077367616051,0.1827125985719536,0.039942777362461018,3.3957195027497344
0.91692861747181342,0.16026918952529609,0.11210160096641288,0.042048126051165015,4.7120485238833041
0.31219927119888863,0.17237066089234726,0.11119912538753636,0.014935459594097034,2.277765865330827
0.64322891483123956,0.46284144886248602,0.090313515712981032,0.015886034302087262,5.8558071576963666
0.28686059290835486,0.11785963558971156,0.28500475270187869,0.043842378560405848,0.63580874740420901
0.73779207443184935,0.19314091397748251,0.27199720715139497,0.0021745474208698175,2.6610248644748795
0.42498702707120667,0.21682373212581135,0.24433967833192305,0.026502414744594159,1.3982265627178769
0.72753810775352146,0.29607901696063454,0.17941538032193227,0.023720110019393552,3.3158913798091594
0.78159569142950613,0.33457806920591837,0.17265197887796796,0.034816211709344527,3.4122272009477266
0.81491799353412575,0.29731599034026668,0.18243641654562448,0.0090061933073232701,4.1315700348967024
0.28619275676471728,0.13364613382275281,0.18414200339427234,0.033748206298962538,1.0486644638689457
0.93280947611008647,0.19746698162228543,0.1586407711744226,0.019459966385868947,4.767692235392345
0.38417119271590466,0.43743535390501653,0.082938708223016869,0.031317024130312461,3.1377417311750873
0.22993004494094382,0.35503548019138365,0.081415963217133999,0.0029646554837660204,2.7023499181606461
0.64388197551318671,0.35965962005370977,0.28806242896142081,0.023624632662040963,1.9384660430770655
0.49673782708995101,0.36808130214054202,0.17050768989658766,0.026590293805136236,2.3504603881471593
0.86383179450593062,0.40516120761581165,0.28830138122629723,0.011501993739894346,2.8017886901247544
0.84660117765144149,0.12324339268857894,0.090894219427527498,0.0078415590547769136,8.0614862995952574
0.45371111425817229,0.24664335397304496,0.18860413800998338,0.010235240847602769,2.1908796469713572
0.96231951605579602,0.31581097410467152,0.10192931333788481,0.017862912825104056,7.6031866933739858
0.4327342705120949,0.23538259331893041,0.11329615153165039,0.005743697315943601,3.5486135131799186
0.61204570338537168,0.43779154931487463,0.057513644690294699,0.047418669990750624,5.2627414628616576
0.4047720724540822,0.29302900343491756,0.079738327685052832,0.020844709013295049,3.757002301040306
0.94883485603917062,0.40745103578375164,0.27921210190729895,0.040639510522830706,2.6974396114494663
0.33168625406561453,0.44080620675246762,0.13038324787058292,0.048746439032333486,1.667278714353404
0.23592849551386319,0.30191659316139924,0.20203230297864788,0.0049560287201342165,1.1214072833172781
0.54807764800243031,0.46382089754853995,0.16625353299731827,0.032931803928814708,2.5691815856804734
0.99390045124466964,0.33484957621479228,0.15011281131131959,0.043699045250319486,4.5361836683683459
0.91334181300393125,0.44010971953348876,0.18297152283651702,0.032077487264369688,3.9586092566021276
0.7988864155655595,0.23623631823660973,0.096809736153835382,0.022022279946513224,6.1495515594705337
0.91263399270281997,0.29952678341259409,0.29715097462989415,0.022122741524258978,2.6618662019822463
0.91475731175829056,0.31256441640183108,0.25457696717596573,0.0027590454143605865,3.5236159810294101
0.61508668830915925,0.14199188635842824,0.23540365818287884,0.027195436813174493,1.9657976552297263
0.4527432414646344,0.2594210026806163,0.16718982425348811,0.049683606842555524,1.7520450849703224
0.81760994568879042,0.4669350690206705,0.088219280531583996,0.047976668772624777,5.4438440482315409
0.72932901053420895,0.35233289614589702,0.28016646456839195,0.0029795622132659958,2.5542051443665486
0.49892618309896808,0.17100263297478702,0.1353467668454319,0.035584053177844924,2.4161082479590781
0.27557333444921223,0.23554225424384201,0.062526672424233445,0.015786478468149609,3.2978369452245109
0.7974316890792208,0.17664120386507995,0.13560091920265716,0.045246468516900701,3.5102665181563917
0.40996841273829177,0.10992925271942902,0.2486142576239711,0.0032106225397546483,1.5817918758499996
0.94945052042702338,0.47098418340161075,0.20567718624705206,0.046857830998542953,3.4194776475520166
0.3927764600045478,0.27928293130274862,0.23770964618621493,0.04203631144560107,1.2203637290537592
0.29820634592918882,0.22301402896831446,0.24840884596559437,0.0067577147303774744,1.1343019661729496
0.86489013769992495,0.33939087662309464,0.10298865277013565,0.0039313925285476611,7.9965010780397421
0.32262745329959525,0.10292578251720626,0.28094582902329507,0.041900675552019859,0.71020135940460782
0.34341464652619125,0.21120884264032555,0.15949740073009316,0.0086321258777543909,1.9623582326722895
0.6795062332166748,0.38121338627955703,0.20975341231604117,0.027210009495817658,2.6765148848859579
0.89964963266997167,0.35350790922770525,0.050577193146685503,0.045871498036056772,8.2563963888813188
0.3571477325716586,0.49272237901701421,0.29834212460279452,0.028804957563916846,1.0314069572701783
0.44825893832007585,0.34814308386321763,0.12022409649103878,0.020464431772168383,3.00928872356201
0.82192387059294214,0.29100234945109316,0.065515776635038811,0.022805786687845619,8.6297286847345145
0.97746114084877389,0.40457302527360306,0.16456551038412848,0.0040927413644896802,5.7374718888920384
0.60059294896187387,0.4613311487856212,0.082257514295510439,0.048468863746718348,4.1574777887534173
0.31511800204100066,0.38827837868734061,0.088081677539393929,0.016222055068973056,2.8999972076555776
0.21114903016656125,0.48528448941975189,0.20807070325755256,0.010278811091969837,0.94696545124742937
0.38372482399908425,0.41280206829527089,0.14823184789255833,0.015016317790179371,2.2680572097316665
0.30545777422921683,0.44672057530477061,0.28046311253874878,0.048254286549682467,0.83865106664800004
0.74212693889028603,0.14564162847345488,0.1297891236520175,0.0056200166209123435,5.2769979172310846
0.29746600370282494,0.39296540119751511,0.23154503209597527,0.043497848984557885,0.97374123715475414
0.60506394529650642,0.27603547981094745,0.16527485753872689,0.035684350825670945,2.666206844915306
0.75540994851430932,0.32124152096451009,0.21498782528231969,0.041670939778792382,2.6052919232531764
0.66489328737672193,0.36164096379294275,0.19992383917899759,0.048818979478026922,2.3550939367804706
0.35982052132804609,0.48792604668222783,0.16819599318974954,0.042265578120326726,1.5733822965905195
0.84329962094581012,0.49383123257264983,0.28751527365610929,0.047225735212614792,2.299368321234688
0.77232570369264142,0.21529129819516213,0.13567841068873898,0.0072198275827550689,5.2293578219825907
0.7911872031324334,0.39350139897516645,0.094308875312318144,0.039993639693181537,5.3475796024613782
0.3048462012458506,0.39999341517410747,0.21952351521995705,0.027738109009971344,1.1529372007393606
0.29900304292027569,0.23859714452521952,0.26150189032697718,0.027631284158913173,0.92680527412533475
0.94205004080520616,0.14954790994568842,0.060063434984980943,0.04504715723970517,6.8877283506922264
0.51806255505995247,0.11637878411428791,0.16240817210567016,0.048618387113688856,1.7315793669987485
0.4407589534247518,0.41093725101167144,0.27312192242183159,0.035537077829115866,1.3143203016221723
0.59086723628122662,0.2958798967267624,0.23740465473071687,0.024663981084117412,2.0811473618471767
0.73029137021086599,0.49421606779797045,0.29795192912440704,0.023363789037190424,2.1702196554800599
0.96449860563757595,0.2859893824774612,0.18285345289931093,0.019930731403935909,4.4464089303953953
0.42915698150564402,0.49116679162953614,0.21499892970028783,0.018718352449060473,1.7688132872662337
0.93984674344962182,0.26463040087762396,0.12562007028448202,0.02018383524253714,5.9891601350874
0.21988759310900508,0.41747286022398911,0.2868838999164981,0.0053979085273085682,0.74271042831209022
0.64415843386145977,0.13392770892473282,0.14158387213913409,0.0047943681777614724,4.2485529171298504
0.70718008934486809,0.32218468405510559,0.23462767817165714,0.03921362234974328,2.3022360710614826
0.28471792300060267,0.42082391479428971,0.15078505102977047,0.022857571753091083,1.5552047522658576
0.31227167765113012,0.46988066688795549,0.19045473251574985,0.046603539938686406,1.1984171396649992
0.53529145545304302,0.42903323624697265,0.22994563375538657,0.030998829421103671,1.9131325360848388
0.97298552971454533,0.1147882908804697,0.17723353793783858,0.002723623127036568,5.2814471435658046
0.67683404258749835,0.2490809365226937,0.27677158172737715,0.0087186437245564945,2.2905998856858365
0.94641857728016898,0.11947938892554051,0.15482524698195255,0.01108516985763737,5.2200815684931525
0.84348873249037659,0.14371291644582321,0.21176794953583128,0.048811065195093373,2.4162997886294599
0.57390528124423323,0.37012225146699362,0.13559060832501352,0.01171650708143011,3.7764321135328771
0.82781075940175008,0.38530327852467927,0.15203916705775328,0.026272028138114516,4.3461613940232482
0.2142694271815902,0.4094882731006505,0.16001252705838809,0.046872669650369611,0.92931680855968979
0.28731519741258799,0.44618261922226521,0.081451754578071314,0.048882443765803515,1.9867836755978778
0.86354289190618916,0.39577258739060395,0.072930919764751675,0.012581661333793685,9.787291649709962
0.83745367066012943,0.42034863684265289,0.21687248078668947,0.0034067645437519663,3.7712177297342606
0.38611259357314698,0.1195854839293117,0.21387943458576308,0.0085264897943501672,1.6205273254262651
0.62461567247924288,0.19381406017651945,0.2157274285525238,0.0041030954564253465,2.7824458470490891
0.68481265656000878,0.34875910935009835,0.054941611335672921,0.010561087813524484,10.147440480985841
0.89419116302080903,0.44325012184992929,0.13163671066794497,0.028859916020483038,5.2308238351109102
0.68248572587098055,0.10180004997586366,0.099452461814799234,0.045709991018486454,3.2446337562174929
0.53005725541894422,0.30585173684653993,0.24453785563600311,0.027323725301022662,1.7898345519646759
0.49934723472574616,0.37091495974575894,0.26515760034903252,0.031673488278254953,1.5499093742978973
0.54070566909880791,0.11184291565144529,0.11167009430653684,0.010891495328867514,4.0202094063513538
0.72154482046397939,0.26054222302135521,0.2169622897119966,0.040228597413018659,2.4302455183754383
0.89399250540186004,0.45825395255347878,0.082340700864568614,0.031271656516773577,7.3661254320300147
0.5631175056610398,0.36864512354234347,0.11878813140042833,0.04334270463044352,3.1078318586940918
0.39827165036108653,0.19506334534423894,0.084663624058354883,0.047493312243283424,2.4235495322254041
0.38932989039806493,0.44111245185276504,0.1208801916498073,0.018047138012073024,2.6922520566240884
0.79681142419475726,0.23921256936380575,0.21868413683731946,0.0054383738682365285,3.4762193642800265
0.85325501073912835,0.44133786845762379,0.27758172754631311,0.012070518937922343,2.8673690266564749
0.28422246388329997,0.21957746044756221,0.10063060198104649,0.022454236718116024,2.0949292031644591
0.25324708556414255,0.33612810035325957,0.18551975873767979,0.047338988939399196,0.95329787010194456
0.67554693100516139,0.25877602709913361,0.22534777531085809,0.019537181296297348,2.5649779817777496
0.31693859535415864,0.20993002030202682,0.28823061712139142,0.038767887469603135,0.81814782155853305
0.85973135236507314,0.45462302486874773,0.20251512072179345,0.027483357916366996,3.5248963200867722
0.44826773913925955,0.17503747277579654,0.11377673275684518,0.009957629751117851,3.427819638918967
0.31509754637691412,0.13392463649430525,0.20636953922848406,0.016715971828719131,1.2557178627298828
0.93677637798996027,0.23677077541826416,0.13012279041950403,0.033006402366118119,5.0399605044935187
0.33242537818822254,0.38705565905662709,0.29403209767292693,0.033969816339559783,0.93171446961859294
0.42777606587034844,0.42297264239051269,0.14991903379090921,0.022303227593643265,2.3594474664104439
0.32289071615364695,0.49949734802670598,0.22135693019025354,0.012203634530443618,1.3495002752271554
0.29239205093228399,0.21854482280446597,0.055806895586689623,0.036373432196121144,2.7193612162961998
0.21691841306915205,0.26317678045251292,0.15001536153368883,0.0092747790390230248,1.3154241009052325
0.2443163273314081,0.15472851121185052,0.26877690333062793,0.046896814901391207,0.5939355619793435
0.33971317674868218,0.32994877184921345,0.20255686110831145,0.010207275372787358,1.5487534521430104
0.24270554610174033,0.49903201490516691,0.1609857215989941,0.0062583057787935015,1.433232054395609
0.67291505288877707,0.38035240404826343,0.28398437485893147,0.025384737415903563,2.0390350575406053
0.7445716214396052,0.33808513616534874,0.26349609403680729,0.026457930307375008,2.3815218683414243
0.51490436546562268,0.2569476371687176,0.13055391845573455,0.025901452824133996,2.9896884861128039
0.45439287756163954,0.46611950411422198,0.18613710051033489,0.022396706977603136,2.0790902329967991
0.6036209896177841,0.2987666384521398,0.1724560640231157,0.049745929748650809,2.3287884465274407
0.90000395378768694,0.1537467653252246,0.20805062502871557,0.024827750020858512,3.3273751021100693
0.8809053014577648,0.24615138527965341,0.13352781673968889,0.02441938245625172,5.0738626280539805
0.23478004961023358,0.12686666753910678,0.11105125019147206,0.021666537073013505,1.5109706863878685
0.34519872767721926,0.18079161507551264,0.27816795881388401,0.0042744619803716825,1.1939626097200493
0.38939589688351683,0.10706751239996488,0.28096862487462659,0.030054874926331188,0.97756920838579053
0.3995100606657695,0.28131196660006541,0.26083072144049474,0.012170420838935939,1.4027149306103388
0.65698612139421819,0.35381610598071889,0.29455110769114035,0.032242840031223442,1.8424943653220254
0.53300994056255391,0.23731698495156311,0.23624788144492215,0.0034908396354753806,2.1910654574032637
0.23940329594207521,0.26815270860211082,0.24116680714049993,0.049087967961397083,0.69717863974230121
0.4988913107676573,0.48368370913783043,0.24064752299066017,0.023981248871620939,1.796193630287527
0.61900235897410982,0.40078524862996623,0.17015190773557665,0.044941013207944226,2.5876747739756532
0.28133752232297282,0.31634265477798051,0.1641130486285679,0.024302497488413805,1.3866487581007332
0.86676684303084772,0.2138163500447301,0.11005656903725079,0.0039562101101368648,7.4642557689412019
0.24156949317208343,0.45879871950919815,0.21120479858982261,0.041288463758596544,0.87774581488470327
0.93987349521444963,0.19403884675226379,0.12233003402558364,0.032761002753689587,5.1847596191744012
0.27929051326390042,0.23013709220667083,0.11445210242558861,0.039306095331123315,1.5514483367705765
0.8748599612782022,0.46362592576917938,0.19649034352401368,0.021980323311934793,3.8232161627985963
0.92212251514209376,0.31181682211402895,0.15249559705626081,0.032258900468085605,4.5231304925818838
0.9836565444692742,0.39692717976719072,0.10471415219865805,0.042955221186033767,6.0107311803872223
0.8416207042188748,0.33629791766550643,0.2540140041882078,0.031922206700722489,2.6882144475170668
0.82358203261706309,0.36137568360379813,0.26514247982359401,0.018036008106959264,2.7700960084189332
0.71398662079643826,0.21975331660593023,0.091924879919445243,0.033463950123943792,4.9416655056397349
0.82319708366250333,0.19654882465066517,0.05187675819999997,0.0339208552420893,8.1824859461634585
0.30764176673051769,0.22899693886746611,0.13403249213234342,0.04806876116282463,1.3963017239802182
0.62885442875810993,0.16217662563336899,0.24937770892018812,0.019174703755541794,2.0940573994891261
0.61137829615233152,0.44972574611632299,0.2597934665585811,0.021829006608192428,2.0704194256906896
0.886057715298046,0.21329877330004565,0.084582267529012309,0.040794025098165904,5.9325661497962443
0.57023949247481265,0.32459575776575389,0.24358397529576281,0.025782353422394322,1.9611908429847658
0.50807159688028281,0.4167897700565496,0.078926041827357366,0.037092081562670923,4.0213633303625613
0.71165061698968812,0.41352964375028545,0.14751564753913232,0.023525763758226011,3.9367307108033081
0.41317065400067687,0.27535450343367718,0.29965237875297895,0.011559261948822324,1.2741320290927198
0.31181472876316552,0.29050292343469031,0.098147705807727456,0.037514988296269529,2.0355845029225539
0.5823018192189966,0.49788069957400993,0.088490895644406611,0.0074266032900507867,5.9816364936034567
0.5335114948759081,0.36983899079160965,0.15570008313669836,0.010730599513034095,3.1152219850198679
0.38605595242309898,0.42585537724715306,0.20491713149246538,0.031714424156426224,1.5183866453510195
0.49400944809210245,0.46102158768769275,0.28322519560331333,0.037616220209411425,1.4235767560079939
0.49311395986099793,0.4150359344917357,0.29520528638325855,0.044839706456522938,1.3087485312506555
0.46199645153003638,0.17407173798142705,0.067410159147848661,0.014356738373378693,5.2196676268603985
0.50357126378154327,0.32486829349502888,0.084499379336976335,0.006425488671427163,5.4309062016941398
0.74859467636475641,0.14075766292581796,0.24768449347399846,0.047846286316608831,1.8904503670718986
0.43750117965702828,0.36116885062559934,0.11765803806771512,0.0085667313130849791,3.3857406059139197
0.95908634137227233,0.48213977127512442,0.27121226487659017,0.010685682130477336,3.3284774612682204
0.93307841563054228,0.30509282572004454,0.21586331430727168,0.01527514322436482,3.8444024016301852
0.5847283426400629,0.27318899714710687,0.077961200595169297,0.026940176347288087,5.0737369589465384
0.46268896400375104,0.11433710056726527,0.25813232123100177,0.044258452735669827,1.1031047960273606
0.62834783186400256,0.48390980893168811,0.094089095002018966,0.038266755113763484,4.3995071538435058
0.87884839101889978,0.14120107365206352,0.15587384866991344,0.03569972013828912,3.6617322878253988
0.72206987244808163,0.11643163732193879,0.18804623213983251,0.0095838478249441784,3.3757732508901661
0.84351346235766189,0.1984266446019754,0.17519153727006959,0.01852644894477274,3.9825039380949314
0.6261778208525921,0.12621217356735298,0.22154072890378762,0.024441841378247221,2.1326219830315298
0.70633410341409664,0.28204713696470496,0.21317168371731382,0.0082238717207937066,3.0999829907025243
0.43052449134596937,0.30643512050284494,0.29801050138201374,0.014398055404206953,1.3162373478886646
0.78791452984823263,0.22502797961143359,0.29985547730604695,0.01610832699368937,2.3271034571051206
0.36192367450057472,0.12038419302995443,0.17911485065891025,0.007236533718122923,1.832030170899823
0.75583850305479872,0.14464014729969069,0.073799771740216,0.027961744903504625,6.2242745845637781
0.8885752546607153,0.25380175119597126,0.23196082474217961,0.035546381629685452,2.913618317986677
0.30568226984123514,0.12421138033061446,0.29416601955414728,0.0044266499423661993,0.98851466034868885
0.69150379243353588,0.37927589024396535,0.12958159690725507,0.024575031986394342,4.2127580692716249
0.27607659858394773,0.1828082166099248,0.16530222145939344,0.039328348568121958,1.1102856868789497
0.78057250261714151,0.22082862751345542,0.156194231203864,0.037651516318669899,3.4402116059902346
0.26759457505881623,0.25765031087123902,0.062854788639232342,0.040938581714718952,2.2246654648406996
0.94875185816050078,0.26664385322765916,0.21806610780586122,0.022963791025359746,3.624125902143192
0.30992634403024177,0.10066428306992022,0.13833442376711697,0.041207297049353178,1.2248223679551697
0.96710419672726444,0.14482814839947902,0.24686596865787558,0.012796900489499205,3.4220878981955347
0.84070734086807741,0.44510582549635125,0.25803001882049653,0.018679717509458252,2.9158586728760132
0.67494560357308331,0.10049322500476326,0.25530769664946135,0.009641423244472265,2.3244440991166297
0.82609928370363761,0.30326694232515006,0.15416649950997002,0.023906742432000021,4.3001171509576137
0.83609187118646866,0.29580080260288322,0.13038642056022487,0.020210941098356722,5.1967612320948415
0.95682165025386423,0.23323766440425514,0.23720519491676373,0.012805428704301298,3.627939499217486
0.40270668307134977,0.27253080805857988,0.25034735846068074,0.0378372547523083,1.2270340828502082
0.67206071628664743,0.41223245501063377,0.17281436159784153,0.016378491833470683,3.4165100693412449
0.27603935805152102,0.43648148248598262,0.27325775488407578,0.01436741217714595,0.92913525512081496
0.69293256001929704,0.20413941736610003,0.085977174019639571,0.0074136262116742584,7.1596940632042285
0.33703304327423106,0.22899617638709194,0.26976719491474005,0.022502263388295488,1.0499823119021106
0.65196048917795357,0.1969931412113331,0.074023808242970321,0.015845266813027798,6.7144757335969727
0.65794441122707981,0.29194536022042605,0.088381380513653476,0.019094369225707463,5.7459842460532551
0.57278812238498189,0.37330334306352519,0.18346000331849011,0.012563865868407079,2.8268909269095257
0.61810542041049832,0.19130115018536822,0.066879620046853758,0.038394619001175127,4.889956846224667
0.81113871200527043,0.23229429682194669,0.063201775350027592,0.046570164020381152,6.1552992090219236
0.83939577320965331,0.47215384703566021,0.050129686041426383,0.025398660786655494,10.546331350162868
0.59372257246034332,0.11942771593878324,0.15907916492356577,0.032506922743700796,2.4359474809817994
0.67967475321808979,0.28430784209582649,0.24365597032305747,0.043491441553728596,2.0529438484699551
0.94498898855208147,0.38462321663871113,0.058709587569978919,0.049942652229349273,7.6978234545078017
0.29578687080089827,0.16018160462298964,0.21306440161646384,0.031062307751761775,1.0148190611195873
0.29368285272008843,0.11894960800219274,0.25578182935404664,0.044599193860453572,0.71108537416276585
0.27016720952861473,0.15528214865541232,0.092000212144467783,0.045521804081226462,1.519181560896826
0.72629062803242239,0.46752927741227313,0.086715933705351064,0.039781122902573497,5.2913326635268874
0.53488664063230362,0.10370391272844937,0.26520024340513404,0.023585638162582401,1.5089963253122887
0.81945713291347455,0.17532878992454073,0.2557811524875237,0.0049765460207710664,3.0558621314381935
0.73698513064687421,0.11251340516065783,0.18473544156604671,0.0017744722165665586,3.8901012588162427
0.46691020666259053,0.14425178702488131,0.25479996982349506,0.024382831030863309,1.4306031483682768
0.91869323788922874,0.34805971465131852,0.073189019356123694,0.025221412143196269,8.7045657695473242
0.81002571765652198,0.19665556349563432,0.14862037948468859,0.020960757005285643,4.3165426920412049
0.41642795272814059,0.32768482017227074,0.23444938902659324,0.028840200213276865,1.4536923228337411
0.49135361421764323,0.33607815310645051,0.11436298983099084,0.028055972461916927,3.1842359273845071
0.45155198416341036,0.43977413323591164,0.23808222860838818,0.041994039010601961,1.4717126431869714
0.3260893188999997,0.10189655716474957,0.17604465109770345,0.0063241980598508583,1.683584296809375
0.31822669803375336,0.44134778373694672,0.23756649698705828,0.012033705639171728,1.2411059115687253
0.94890197070059523,0.34764763457078962,0.16616990946433241,0.039857243969021891,4.1319874207001339
0.55032322975900261,0.16509739444198304,0.14197608505545439,0.042544006493959077,2.3713761780254621
0.50665585822192782,0.40917495525411363,0.10479730411965808,0.049746386467422528,2.9230253263996495
0.78374856694190242,0.44219661671623434,0.10209483535875376,0.043772688802967127,4.8890527607628433
0.64239445220231994,0.20170539350166294,0.23787270264284899,0.044605051346544224,1.8623110185554483
0.94891198947076982,0.46751747236107233,0.079727587008490128,0.016403049188865339,9.5364760877103798
0.8242411951275137,0.28178297211946313,0.071495587527736285,0.020681420066459445,8.330521747326145
0.58349565129963232,0.3413697817333286,0.094072841255532544,0.014136170136207001,5.1778849065489148
0.50108757878466093,0.49385981344705743,0.093836627863480473,0.030708670511443065,3.7878065726345795
0.98930523593945763,0.24461443145567974,0.25577690570172495,0.047001462356144885,2.7407937086457244
0.77420818880291487,0.4252637383280452,0.14962665586855312,0.01788740343906927,4.4351976417570311
0.96095572800307294,0.22735964713138387,0.29759711434012059,0.028293087312191063,2.6223763595581575
0.29478286177363311,0.41968540889659645,0.084302814447653099,0.015518681892220769,2.8477971856516526
0.88042694335262617,0.34029356754505702,0.21338495642341082,0.0093201987148626673,3.8479398039332415
0.7096591071929661,0.18654227809016058,0.16218237680031267,0.010564090961114127,3.887919131291961
0.29753734266809007,0.26561043751569458,0.14822954417426848,0.0038393218823683673,1.9287170048578515
0.67060639997537663,0.22705425374542468,0.26877104976352056,0.047515382627453619,1.7533324284918153
0.74887709208435904,0.13124335723214556,0.2938989114570999,0.020741100816873852,2.0552977533402541
0.20984214871088228,0.111933908039879,0.2682147396935447,0.041871923708103304,0.49249122968805514
0.56345436947339733,0.23859146216287239,0.098075169758783262,0.034385144161794869,3.7179405367026233
0.86031960895705706,0.10761365912699464,0.10519948030223351,0.010404136909143186,6.7859131528741816
0.43628722027527189,0.16619510303271001,0.21401846977376582,0.0095976500823753037,1.8445338930929165
0.56683846543884098,0.39007332834034758,0.12227089540954793,0.040787421874016697,3.1472096927531914
0.55385130165431451,0.3832364942734352,0.23368128269514499,0.013970873820357332,2.1577475362361769


==> anc/competitors/data/v6/seir_basic_reproduction__s42_holdout.csv <==
x0,x1,x2,x3,y
0.48592678546038093,0.12405938787797668,0.27449183259428594,0.0064596827251558612,1.6439746695981796
0.49776692707221709,0.3844301406218541,0.05843201012535755,0.0415417624898212,4.4934139874933381
0.66080292987356271,0.46599300059307669,0.10867835282920339,0.039962907417447943,4.0944851755038272
0.79767351382717577,0.20646909642298686,0.26689961194818607,0.023146878361514814,2.4729225507349768
0.3476858810539728,0.19184992172639559,0.066255881802681424,0.014293493713940418,4.0171406374393426
0.66768451695264353,0.30454618270868072,0.13918283157073164,0.0067105191067559763,4.4778573660476741
0.62781787574276238,0.20425820238495321,0.28627566236939256,0.044124670455676994,1.562611659831022
0.68199373485329962,0.34512713161616926,0.069888057270274348,0.041084982584778301,5.491817697414433
0.4113309276742923,0.3588723019621648,0.14165569869453409,0.011339617012241156,2.6061702000687514
0.21173182421823597,0.31356097962747775,0.092186135707126735,0.049307900629762001,1.2930648064961798
0.38532717663124222,0.43292356974834556,0.15433330460223094,0.017615030310766146,2.1533314889751036
0.91149990307648965,0.41096727744103634,0.18119932071184769,0.046649572858087879,3.5926502374488485
0.91651283430029085,0.22386528887715237,0.15611025295331366,0.0038682668334758074,5.631662364727223
0.2548368427173231,0.10169041624864322,0.12166393911425165,0.040715105625621424,1.1206898251477584
0.52323720879851998,0.36151857132852017,0.098882485058942024,0.030722693927105308,3.7209479500680391
0.87949386742706914,0.11536407432654593,0.16078520616461728,0.013316139763713552,4.5288662806657358
0.98341393983173075,0.32357766883509009,0.23430770378619842,0.034303469544851729,3.310183106607095
0.64578062232702349,0.1616536702366084,0.19287794168369926,0.009700606979647395,3.0073375278760088
0.45369450961678165,0.14051105000396094,0.15130742942050263,0.033121515841447575,1.9907363072826836
0.67999957571070857,0.34097196607193447,0.22623407363422915,0.01002297220969366,2.7960291364175065
0.8907723624363042,0.15151288432061444,0.095708190824381326,0.025485915115349971,6.2916489112246845
0.33431105636865582,0.47613128431214402,0.25724789309543383,0.04744531464122978,0.9977792246975441
0.35518356372213555,0.14115311543437825,0.29615821705147288,0.011081305186045807,1.0718978223607691
0.61147471827878219,0.18891543325957436,0.26059073745718236,0.047506306425100397,1.5858824904837516
0.28051612424204131,0.22323640959502045,0.15933705076293109,0.0028405820720793142,1.7079515082694414
0.82743134304255839,0.10934571877100341,0.19137111489693315,0.01639529906666919,3.4632308077511889
0.55525030841602052,0.27068334425602925,0.053455142817358206,0.036085336682657593,5.471670130279513
0.84969732489080396,0.16719018784758335,0.12041904876099187,0.0060928495670667217,6.4801881005153383
0.92569872558580091,0.14265667905954091,0.23727175812196155,0.019694765754644319,3.165403425956105
0.74347529770979914,0.48208399691225923,0.10339286709969668,0.042047448336672559,4.7018008997929721
0.41318604416233157,0.41368493825540187,0.24971643042367347,0.024921888350583971,1.4189883655344375
0.60462345252058403,0.2118999181147066,0.21955768013951965,0.0059433526816178193,2.6080931190412442
0.46255880520727949,0.1723740851439152,0.2489578460812415,0.013478553596530517,1.6347303437893441
0.74879119434273389,0.38278313138601661,0.24940678987044618,0.035927476011226776,2.3990849529506395
0.77724247457075291,0.36690141708923207,0.17486255924757726,0.0019722302915653267,4.3718029125112601
0.88165148452637099,0.46936230340640284,0.19646171992557404,0.031666689034823468,3.6204530561608474
0.52133545669789783,0.4706144471663315,0.19038958340140671,0.042119117096177459,2.0580293371730161
0.82006891484434363,0.39742385814700976,0.25522358466184708,0.046512128980918964,2.4330846372332808
0.36904969095621259,0.26170953677010822,0.21052066704847006,0.012609485164568252,1.5779389968424689
0.55058458655918607,0.2827379327581846,0.16302594728837227,0.038946779669459385,2.3959898625064331
0.36874957573448475,0.1072561792475507,0.099997392248053776,0.0079120285399789225,3.182452142694137
0.85186148034961806,0.25291539451401424,0.15754147947763902,0.047735328313288167,3.4909377754752575
0.8422184171012439,0.1557361674395677,0.23219974842532698,0.025872538180698887,2.7985700622923919
0.7745968522522968,0.10269307418817197,0.083563178520810535,0.013364375803943895,7.071256711674927
0.45959066595726039,0.41413353238582074,0.24049603253392193,0.02948693307925836,1.5891454906055347
0.79805410515488262,0.24027385443878987,0.21193311147942495,0.049247691881425804,2.5358099887328285
0.79237635018485264,0.31379436766757463,0.051051845276389271,0.04550470691531306,7.1670230392905587
0.84858098003479721,0.3132283812329395,0.097952439664936816,0.031695323049292103,5.9438293364072923
0.42440413997535703,0.47243130205327699,0.11391481341758487,0.0018612605498539601,3.6513473075285368
0.47963296025302038,0.45929823991756547,0.28171312962528905,0.014575277527150654,1.5690135829491687
0.96057733242182253,0.20025662532758581,0.27028412024664211,0.0073952676325057523,3.3361048339174202
0.44220705356253537,0.44694217231704481,0.12909916361663309,0.039434227050181514,2.411118467877587
0.42067872982446253,0.46614337449814025,0.11094283394966616,0.021206408448208765,3.044840972942997
0.30457394076611044,0.20182456877209889,0.28904798031171802,0.0052039523922931584,1.0090606530362651
0.73525498074967843,0.32967363146831802,0.20586846015201149,0.0081125979840482847,3.3535510028747795
0.23400982815221116,0.12360651560816893,0.29233413892541488,0.029774586608622543,0.58546524340840533
0.96183617657844156,0.23188267662780301,0.1599979231535883,0.021555323697962217,4.8472303543932043
0.96429325044763736,0.28184857467736302,0.26862661780750019,0.02740227193505787,2.9687934028640157
0.94361789387186645,0.21220352188415653,0.23167115381388953,0.028316648288809209,3.2021692321426474
0.35738287794833712,0.24751557535039531,0.27174716052350406,0.03738952808796632,1.0043509516050289
0.26021241059330147,0.19628709222933322,0.068708757856232469,0.032364708632525455,2.2100798267118815
0.36607995452181802,0.27228162654088628,0.084913149093116744,0.022456237990140921,3.1497630109637766
0.20902557641078917,0.10131630993385327,0.11729801527197718,0.013600986215400276,1.4078521901649446
0.50368669376110531,0.20572891150024453,0.054498411464711807,0.0080538459340077622,7.7489015742818763
0.79953886746794844,0.12544074183792611,0.06878199439896214,0.012583931704576092,8.9305641375033957
0.72488398224900297,0.46261262992049235,0.22444785173513054,0.018920245545136237,2.8615174530742582
0.22956891020328554,0.16177022086147944,0.23091400341066304,0.041358341322766626,0.6714862517108563
0.9622700847253054,0.19333844041489656,0.2697728401874267,0.0080909520554102964,3.3239952467487277
0.26350795428314111,0.36531416657226468,0.11324807266457677,0.044135638167476059,1.4938252437234492
0.79168819199628149,0.39153310958003296,0.078383484610664592,0.020206982449161751,7.6359764409361546
0.48028775893286979,0.18494805595085959,0.057251573152194354,0.024426157573926865,5.1942689448436647
0.63839229393241315,0.36483508926362751,0.23276321170908848,0.032510347910895715,2.2096426403149954
0.21198661111276396,0.33239293285773286,0.090076378463630077,0.036361252593406987,1.5112868552592469
0.90497453512896286,0.38134836895544699,0.27655420023585664,0.035359827855542765,2.6551636973389172
0.99121712580706611,0.14253357065543817,0.17694020781890518,0.0028885129894734131,5.4025219975907284
0.81543765546574565,0.23682897051013266,0.11508144274702219,0.023991652914194493,5.324030554013282
0.62710292435648185,0.20561626978483161,0.24287453851995083,0.049063201975104893,1.7342516616475632
0.47665745401026438,0.22581641653163675,0.12331454251793152,0.048189752566790416,2.2904802883296043
0.37273979456415474,0.31914320078052405,0.1411237260925482,0.037784094302434006,1.862868814134609
0.89498868173669499,0.25831751087966853,0.13452304347369953,0.019545331028656836,5.4004185024844231
0.39040719760249432,0.1520709748885897,0.22704931576106291,0.046790486700793971,1.0902270317336962
0.2530771316608611,0.32577018236914801,0.16534565058288447,0.049961214999821493,1.0191283157062587
0.89051550341572949,0.43555549636434787,0.18674498520359623,0.018495164502631511,4.1621559481580546
0.2256590547105275,0.47506178592070591,0.16291281624215415,0.026684198804638938,1.1269054007349575
0.30408335703489264,0.21410760586659472,0.26804669436198697,0.039637535223712841,0.83391497870420739
0.95985349295056444,0.11139442072222763,0.23201584357174004,0.0064444877203575337,3.8050777491483876
0.71530605236893252,0.31868066356331637,0.16478032112566321,0.04917055147910647,2.8964187852924614
0.68165898843478123,0.25339566556558007,0.19429642962105015,0.028241442221860695,2.7559576605830713
0.90189255765382859,0.14175520764758445,0.29468680794817842,0.020737316849601558,2.4943967557846967
0.7018398963882746,0.48569229339295761,0.23076074590201545,0.022803511533975963,2.6437711266007744
0.54348339667792578,0.30750601060287674,0.23153936216939874,0.0020393207099064247,2.3114389467409922
0.96756426598419476,0.49363967102916462,0.17002464012621082,0.035790940890671613,4.383313940343939
0.60408699187297321,0.45000004783739356,0.12334061198518272,0.03890064119525307,3.4271262409183736
0.60111547798459686,0.34270139373263775,0.05720259940171353,0.0015315199169225813,10.188985104777224
0.37750355407838998,0.1509864534806,0.13164242391798325,0.029508560099123192,1.9595703458439118
0.60519347799976919,0.30854222245050622,0.11709930613360924,0.027208543531709536,3.8539127217459299
0.42748206074363121,0.31095425713566477,0.18595240254958939,0.028216984231923002,1.8299447899181769
0.3813833682809189,0.20471140634103133,0.24106987632733062,0.020219865295949321,1.3284083411977532
0.75613389423294053,0.22266972927285861,0.083844515732414679,0.020108486571051118,6.6713409226876665
0.61031384546097889,0.40249244618707314,0.18081140469075263,0.0049413907158952644,3.2457756997869831
0.51353729506103352,0.27111855516326655,0.11817587827236158,0.013922912645415418,3.6976375825906764
0.68434998352685605,0.42784137761248542,0.13862231274124115,0.023904801953819593,3.9878676019338766
0.2083337001030926,0.20929682944309255,0.27374465712219687,0.025143878868731553,0.62227147595598142
0.45020813243810071,0.11297313594857493,0.09184013815335941,0.027514036347559126,3.0332921094907084
0.86559676672029129,0.27485630337215727,0.28116464555395271,0.045646762315480177,2.2713911583445423
0.9742987956629221,0.10133263215152835,0.15751017434326509,0.027443812060976343,4.1451606239221013
0.68573632589109712,0.13922724804497749,0.29683368943769511,0.030559361520835378,1.7175464930335662
0.70022722727711506,0.48917114426676678,0.16552265798392257,0.038758981607080786,3.1760990939154206
0.85393543560591345,0.17863528177486449,0.19553310088242926,0.03999390131375187,2.9623982242550833
0.94088356371068071,0.48483017047631272,0.15134926798242648,0.027843524076792012,4.9655110076158833
0.68599540019224547,0.19150160182318943,0.13446778842628926,0.023323946061390797,3.875461586090295
0.24517544431787208,0.26061065219382501,0.21510613182494503,0.013448549013589144,1.0200809246288169
0.4539983305554392,0.29489422514029606,0.13520904807429279,0.039501696798909885,2.2916059227586216
0.88252580110274326,0.37036495237434264,0.090855841942990415,0.012604651411969998,8.2493255571983877
0.40465977092208549,0.26601849150916768,0.070458404650422343,0.034316339917520547,3.4208934260332451
0.63024054333038537,0.47804743239685754,0.11117490363849002,0.004063692340031397,5.4229077478395329
0.65124666934083675,0.41901705103491715,0.18671851973876974,0.042603677896432733,2.5777797858804319
0.78836934934162572,0.45484756369077117,0.24894003849866275,0.035501925086417065,2.5709652648995847
0.95385196363060221,0.22564266889522033,0.15085924861580641,0.038258217460167658,4.3125060450959625
0.68260321203672092,0.29285302866501961,0.22685219017372993,0.041840991887784174,2.2228668398863407
0.58046669948423268,0.32607289656433769,0.22260753099639485,0.011307805713316691,2.3983528414696624
0.22374464414238845,0.25938585323650176,0.25491042530636993,0.024582240176876085,0.73123837250202939
0.31758323936434929,0.33581160566844759,0.17241597880487192,0.043095510960532102,1.3060207715124328
0.85463878476413369,0.44382146119424692,0.24310574847429112,0.0064302928755029616,3.3759981675991431
0.73867087149930089,0.29446580199565242,0.17028517370218377,0.019678498162275609,3.6449040361549043
0.86578353890902204,0.12991201695056376,0.12658973274330082,0.015651569120646091,5.4322554594003947
0.96066756111124363,0.29007396312607564,0.11103516315668675,0.047655881419991386,5.199481240819007
0.21352462224213264,0.30558565306826635,0.098411444805594786,0.029985386466982178,1.5144053799519726
0.35023306782655511,0.21699021884911329,0.08981905187366053,0.01709861586318135,3.0364569608720617
0.89933081605558485,0.14096409370171747,0.12945233751157004,0.037214642550277711,4.2689644469194699
0.84120978202328822,0.33103167991628607,0.20532315198782253,0.020151623899076068,3.5167544695794932
0.39022740012732432,0.18258149723803876,0.075558528491696877,0.015064386749856364,3.9778529206125226
0.771146881349136,0.41445716372328267,0.18350965436046923,0.016054948131592851,3.7200422434880491
0.56095854168916182,0.34192807269885678,0.089434721992580804,0.019815421455224403,4.8533630415452418
0.60065093746003839,0.19163199414533982,0.16513637838353024,0.039230858684886599,2.4396349510358206
0.51219226158629116,0.349337736187048,0.20707409263028637,0.023635951088229287,2.0793797901884181
0.77283141797936161,0.47634872143970952,0.28881208516089163,0.018375749137895563,2.4223805373558176
0.61431974977621628,0.2111415938307824,0.1787543105288274,0.024502049540269036,2.7081230921079431
0.81359713559761504,0.49751810771556571,0.29529387992571254,0.0043085293644878914,2.6922742123720314
0.55481062551981131,0.17596890594184794,0.26876127396209154,0.0083452491333208464,1.9115042364582919
0.36422186692617919,0.47850515790035919,0.17751280150736015,0.03457523305308758,1.6015889182470042
0.80832742643037236,0.20803560570853366,0.12771799659751448,0.016981311106896404,5.1646793483631752
0.40217820762662604,0.42251950026398355,0.28660694325643088,0.04604572369752441,1.0901951086712578
0.62822322026170396,0.27141241354563156,0.11615318171960239,0.006962308488208121,4.9750929219223714
0.86300833198917637,0.30058605222687085,0.10289490416154003,0.040491516469519491,5.3042334647158542
0.87662982789410093,0.18583623186029247,0.13395870435797635,0.016277494595094158,5.3650804411999546
0.23489332089022083,0.49445433352769452,0.26685027372944925,0.01168642955190425,0.82384044468352136
0.96393174842291129,0.3636676923184009,0.18765494319932019,0.018857448256867995,4.437566823157221
0.30252419494867722,0.16057211481247538,0.17890968961274539,0.023074239197014051,1.3095772296640831
0.68962934700596112,0.36501181510855951,0.057293973873504669,0.0099438328038963311,9.9845666196729734
0.53486472340257607,0.49699788016165936,0.12429668611113996,0.0051306049929721129,4.090324570579341
0.55437998719465287,0.25978922007976912,0.11946073647158341,0.040126336644021918,3.0090677574337112
0.72695521637438754,0.4975364969447571,0.13248117644933521,0.03957917234432197,3.9136679893105155
0.29449689810539709,0.14230163703267734,0.20291280731308192,0.0041628120800797147,1.3817498607340841
0.30904441875636518,0.34065118994788907,0.11596982195535317,0.016514533757661907,2.2248280071599673
0.69407419798335823,0.45873542822941626,0.17248277446607596,0.022960886096544075,3.3819974086353044
0.48452090566667422,0.10246572129005203,0.12055942833530815,0.039562952684470326,2.1830468196105079
0.97686465795390753,0.20455176971044012,0.053273274144168256,0.022178139848377597,11.680500192033744
0.25533700053575736,0.23360172349914721,0.22911772549807752,0.01525299825585346,0.98083224412714409
0.23538767370122962,0.40409472526188195,0.055503332746996162,0.0096973711461925613,3.5255950104636145
0.30913627996381243,0.28034390787979413,0.14678948444435386,0.031943101981097281,1.5526852951986985
0.60042879499683521,0.26906181810709195,0.13948285151526446,0.017877082101997035,3.5779147710344379
0.34632702244874192,0.20236888884732088,0.19200633353773872,0.027904052495033745,1.3840171664836884
0.78410714266160531,0.48480204206704558,0.11880906266363243,0.034188715644504659,4.787349145572084
0.48976989991282943,0.43807434248851951,0.17087708290158143,0.049130028066030722,2.001667855836899
0.83107926873966576,0.27695157346776167,0.18690769161083637,0.04655450062600712,3.0475250720742864
0.96921889360214597,0.38061672904788424,0.13583214009022959,0.037964524820923037,5.0709406937932515
0.47552002572198582,0.35143107611677393,0.05318160936163803,0.0056970823877230473,7.9474302957744465
0.5271041981110085,0.11348011213035183,0.20770426216869114,0.0092655352629997384,2.2460056636643286
0.72392930883761131,0.13982680878486697,0.15461491653000031,0.004052661927412278,4.4340397337414759
0.44095965233879825,0.38450042430448028,0.082877685418046479,0.036572581504192875,3.3709410036280771
0.28426704252360163,0.41926716645481388,0.26659161346053989,0.0017892982167498814,1.0546913909977202
0.78154261535033775,0.34037883083878789,0.25579805369041919,0.043479248803929796,2.3156383798790934
0.51733616957049078,0.49545420873781487,0.2417642719805933,0.01130510541108171,1.9986420887088214
0.74988427723984463,0.43817121850402996,0.067741298223938415,0.043012621174355885,6.1654951110241907
0.65214943111601831,0.14588314943904257,0.054648647951096072,0.006032741022777002,10.320328795971136
0.99942355856829224,0.17487143658847615,0.26746300242690574,0.036145258979737388,2.7279603742803604
0.59343153094312373,0.20538105934738035,0.16387934675300919,0.038131940966900785,2.477611561649967
0.3862803392102292,0.46959023750207141,0.24824575557483591,0.011506151231062953,1.4515460638052218
0.5573278840530993,0.26457527230016908,0.19460925079368968,0.02975268528502029,2.2329516946358856
0.64545216601383193,0.16295379292227874,0.2245831766941323,0.0041005951758013616,2.7531844082701351
0.4340181576585509,0.14718991413777635,0.23835266617313311,0.010030759771929163,1.6358884441062453
0.79426978896434552,0.44410225182027474,0.2255085685102054,0.036199258862244031,2.8062112057311834
0.67471170445057072,0.33667337850386547,0.20077279113235785,0.019003873897281934,2.905958124983774
0.71474338344117805,0.47249799172719353,0.075581662567679328,0.024212451508799471,6.8130549627049435
0.28757609598701911,0.16535452491241476,0.25464540706950761,0.035465855476839031,0.81619981688842558
0.96068932432389986,0.20083175588092603,0.12204708288853224,0.017024175308257887,6.3680809866037063
0.55981868741858221,0.40978218054202853,0.18822507833121627,0.031710951015949451,2.3625452157750302
0.23811361099215925,0.19948393125706729,0.15938440448288904,0.036066137622650575,1.0317441724976208
0.26151734902301388,0.29858871306266282,0.21679430686355367,0.041633939955635073,0.88811802399172968
0.86970284635758244,0.35030799702564919,0.076422348599078829,0.033621260566392343,7.2111562907232543
0.35076396183276559,0.36176312056328941,0.29001921617546172,0.0053747448963363895,1.1700609003230646
0.86049079525622374,0.24523096076196582,0.076400568521308346,0.014024967137536697,9.0012276002605205
0.86448290655121207,0.45682268659679515,0.25356711156490386,0.010660369980722586,3.1971293960706779
0.82834013703603704,0.24721561832849923,0.087918624607233417,0.028613358245761715,6.3708823614051093
0.68155613266386328,0.39635876318906949,0.16281293200101243,0.047058816237346236,2.9028407256357802
0.68339367261065775,0.43910585173186834,0.2719681822796351,0.03528068128971984,2.0588160312532597
0.41521254696462395,0.35392106035942839,0.10081752272308249,0.030223688661520323,2.9192687266245936
0.23339421771740981,0.23989201979071387,0.21171335305828176,0.025784197370761756,0.88734821456043267
0.76852392038728023,0.14167921091030783,0.10048529375919386,0.020346617496044276,5.5615727598539113
0.21193034138792799,0.47573645742130577,0.20093068742273779,0.018896119212399087,0.92724864036210408
0.21707618916704458,0.18873551213235215,0.17653035835550573,0.043886178358648803,0.79904535457649351
0.71201931109462824,0.16802880797322761,0.28810749214146142,0.0091546666219916376,2.2714996675749837
0.96109194127690123,0.17069650046663912,0.064911070764030479,0.043223749372829669,7.0920549826167116
0.38111086514390957,0.21644024640996726,0.078187598448470161,0.0099512311364144262,4.1339193251854995
0.20570847672809869,0.3336458593871624,0.053397095156648186,0.019427992081366936,2.6692629548828108
0.88963831314474784,0.16003659167741613,0.26901951549865244,0.010800065594701164,2.9783354060313849
0.63074712545623823,0.40205100885567668,0.13925929493785444,0.0031246290350963948,4.3957415924231142
0.46315084015023783,0.32344732394618469,0.064291332490878358,0.026277357128898473,4.7295699329843011
0.38236425302943639,0.21202425101561184,0.21984055843277273,0.01981468437179594,1.4591149701865318
0.73589889115635954,0.4250491401245835,0.27991574837760147,0.014901486616396811,2.4115733784003268
0.84866210077957582,0.37129810250847806,0.28098636282264594,0.0053668450154441038,2.9214622483411929
0.98975788991527525,0.46220198549897662,0.28336612273703693,0.0067379916593134368,3.3627116852714685
0.43054948881755939,0.30842495121471625,0.19118239504431694,0.0062591582614898002,2.1372691182299355
0.95262747907543432,0.24244708652182281,0.29653907765589033,0.048013226169281296,2.3077997167225379
0.52046735298422986,0.30893623644643531,0.2405463097486733,0.0092620800086827583,2.0228209693362817
0.21589298130005324,0.27799455908271886,0.087665860374731244,0.035304254626503072,1.5578171832767433
0.32978849551061595,0.20382458935609998,0.29229166565833087,0.0026132453792724192,1.1041314420516202
0.4527619039080209,0.16626696804733765,0.20772923415713723,0.022325411201563321,1.7350848116341673
0.27131098687764832,0.26184252891096638,0.23180808281070026,0.0065398208999145483,1.1105606474421437
0.60644325104192109,0.26826538716117959,0.29121563955478064,0.0040642798710055312,2.0231400158969679
0.25644095319660354,0.41000966093363722,0.14194258784171998,0.027996275021300646,1.4125660640842366
0.24297706175622197,0.27949772538324036,0.080210102652619755,0.020615045920514306,2.2443480418958681
0.6912016864364936,0.3263448409171732,0.075558506916330856,0.0078883444910200409,8.0876438428097792
0.2496847741415115,0.19671149401117619,0.14518295915212071,0.026464545678264267,1.2821437960675519
0.83206910834472203,0.23110237243073362,0.084871749175726999,0.021104554614244479,7.1944570382620032
0.20449768370535867,0.12517281812027534,0.29811374621157527,0.013206650753476084,0.59418158548827649
0.2298695699407329,0.26642551318361907,0.1632936123652135,0.031416077294983746,1.0560497725605913
0.57077394914845958,0.33918559329425579,0.27296757901714369,0.012665694692950129,1.9263429069059672
0.90835965061738144,0.28672580651031077,0.2685371952342433,0.034131177708129942,2.6819216013929634
0.30932458655217437,0.33568626614749664,0.28175080507953648,0.017516526234288437,0.98234621299938796
0.24974748031059965,0.47884890343900643,0.080439228557451101,0.048296462956726016,1.7622610764284337
0.4158393556683237,0.21001459949065096,0.24443830745815515,0.013591897407678674,1.5136313376628534
0.34911015824854885,0.25805499895588946,0.1550505621098982,0.044061517476068006,1.4976236362731254
0.77439020936487979,0.38863926926101944,0.13230921835675552,0.0086027290852130085,5.3765483967649859
0.26330489750109703,0.30195686858454562,0.11016250286077832,0.006348417606631321,2.2133813462661243
0.69354643588076259,0.10504634748969935,0.28672173202609236,0.01898895089568994,1.9213239200858339
0.22766069026607039,0.43768148008591945,0.27151578960236022,0.024801460349196707,0.72709903235025442
0.87681191997243113,0.14752974408213221,0.23272013168888916,0.013436848987541748,3.2646612615490969
0.50367302750952581,0.49105527985433195,0.26823474363449229,0.040985292538029516,1.503372842183119
0.34422603007561908,0.37457202289477487,0.054016494422874109,0.0032165513610685238,5.9632548088513833
0.57356324820765026,0.36748499885781971,0.10976708389610253,0.041726145000697851,3.4000104878119628
0.47732797644824015,0.18198832174525004,0.08263127783758388,0.033242499160310489,3.4831388228682143
0.51689650523264963,0.33165366708961819,0.078868006061537002,0.025153312650263708,4.6188377116179593
0.6821361832141124,0.29233882188221005,0.2793918324504342,0.011349143772383337,2.258519021652428
0.71940116521671849,0.14352798787873164,0.27134122663054799,0.04950501852980662,1.6671673544943995
0.29588253793560759,0.17393737507963092,0.053357705072399744,0.018080010785470425,3.7518384863519545
0.60805094963430162,0.18587894379096859,0.29168646922583591,0.044059143654757639,1.4640263921870154
0.88728129227212382,0.40286764435497158,0.18992667259604051,0.010625816500149005,4.3104936698734813
0.71327592275212259,0.36942509927902345,0.076496606907481376,0.034233263404554834,5.8952905937492099
0.69713116971639055,0.39822680539592814,0.19319770886899967,0.018526098344315421,3.1462748708572716
0.70534802876490588,0.15547771870708635,0.20222658343608663,0.010079427559343275,3.1200488546779637
0.27954263515018002,0.3977752269783098,0.073202447715055227,0.017649095992944331,2.9461954551181209
0.59811680483509622,0.23670250477279031,0.19490373637957281,0.028660508979009326,2.3864158199279908
0.8684112000320412,0.38380331913854715,0.20151154787951414,0.016916593699016259,3.8078920426561238
0.80261588789137117,0.47923968052141308,0.21982134630381173,0.035500779179376295,2.9267374527647685
0.72421823200966817,0.43456539716321896,0.26850602902186871,0.011777631531450689,2.5156954200325288
0.74160536927294918,0.29247192332767741,0.28308059400467217,0.018549684300288284,2.312019804572286
0.26636486584101704,0.27642146822090374,0.2268157549551798,0.0070432240503849374,1.1106972282417424
0.64241446769160793,0.35726163559178215,0.053026698406033565,0.034069488869936396,6.7337681731762595
0.85021639814077576,0.30419718662928363,0.29523455924896341,0.0095598066889340735,2.7044834033875951
0.80864791460908214,0.39884147105419798,0.26533551502481761,0.042354804130322894,2.3758231555318559
0.91517916081994799,0.19129428944355836,0.058850092775988891,0.035985740358579259,8.1222132259338959
0.90359550803572253,0.19505580667883243,0.077601535055812285,0.035029428294144481,6.8012133408936126
0.27188638101225249,0.29247740980070502,0.073957578318847125,0.0292313570234639,2.3954314897026494
0.75401802447845179,0.19190075418107835,0.23446857630480872,0.0073035080999500892,3.0043714607295913
0.52107079769867259,0.25467520465664073,0.062172299775448261,0.028053009416771729,5.2021859246386288
0.46399353679848671,0.27701594202825519,0.23937451991657011,0.007596279136948326,1.8285950620176887
0.41459191514050664,0.46174615136564368,0.21798089047704083,0.047230063981792025,1.4181924418231675
0.97781021880400076,0.27196567543431815,0.088228698759731092,0.030980260550974335,7.3636754631604768
0.6309504336369538,0.45829138615639464,0.27672910583739196,0.023640442592191811,1.9975397311779413
0.71269579197944899,0.24978121337662429,0.10138061663767491,0.047759440028010969,4.0116528985573732
0.2932968455266276,0.23866199184601539,0.15997463686336638,0.040290967654337526,1.2530064705175652
0.5138578977845798,0.39974817323774592,0.21429974443806088,0.0035145880121295685,2.3385946436768221
0.44500143458081287,0.18563429234182716,0.17979661023308707,0.013803305820617829,2.1394759941980537
0.59628051949669336,0.44102781800295421,0.25198788951211198,0.022775108701150262,2.0635969305945605
0.35924785343354976,0.34141831129558198,0.16926658381148096,0.0083413408208577768,1.9744627460603161
0.93362089282588756,0.34699499954291513,0.16232452887789062,0.024117447253234277,4.6821417788127393
0.5988844629515826,0.16817642578324846,0.085175985737333218,0.038783453713015184,3.9259286093882082
0.83994250781097768,0.20814423942030835,0.16675465590781163,0.022599436682124503,4.0013768298766541
0.98600571070352783,0.18836669934988409,0.29255963585149164,0.019714378295894206,2.8583481409582112
0.83323953824224617,0.34576657502491592,0.25414070484245999,0.0090119212072808513,3.085942863349258
0.50902211352777726,0.24680241874758552,0.25295444258135341,0.0055041539252413769,1.9264889203255282
0.83317917771778793,0.34325849444795065,0.13573581200018048,0.019707260659583184,5.0690044945180155
0.6170124087515676,0.43216485966589169,0.23524243366675462,0.013936719289740961,2.3988212264222071
0.27628495491866573,0.39705824434264547,0.25056510118781944,0.039002450035562748,0.86878961015705969
0.20511911656619131,0.28224322221098153,0.16705397773697434,0.045155860833243806,0.83327180143353852
0.43868438873360066,0.41211368131047854,0.24550253610567324,0.048014751963545779,1.3386173663286642
0.29354790348078874,0.45111967367506034,0.28674687116414416,0.034815936235348052,0.84747366789356204
0.73749880034623527,0.37949898422903461,0.26316850559953192,0.020653749047274888,2.4643347581113439
0.36555559648466662,0.26163254689521542,0.10930591573023361,0.026160414403529907,2.4532040468493448
0.87632827834664972,0.37914956281668744,0.27080668979385336,0.036020020899258216,2.6083069159419274
0.763517371522203,0.38411217613408655,0.24867359249577425,0.012385174671639541,2.8333382468769122
0.49067988925062683,0.31274673395916125,0.094765042995526946,0.035834065097788075,3.3709116458780852
0.86578002195796611,0.345879933763591,0.22801077481249377,0.025875821602161543,3.1727470792072685
0.41611130012273895,0.37166932943497166,0.24491976218802491,0.044095761525355444,1.2870548097583139
0.25108953305726206,0.11211557110918405,0.10065283811751939,0.020525867698827974,1.7514147724043394
0.50146338855824069,0.41749541919602673,0.29282638620105333,0.042283674178312532,1.3587960012640647
0.54358793294720664,0.37925586107438847,0.29522162949889647,0.0056468424610838508,1.7802232411932619
0.49669053107225569,0.43932118287310229,0.12554901098737109,0.010796786190100879,3.5554937438276544
0.51861907184380152,0.36204460880048162,0.22087061665548691,0.041215516745267133,1.7765655804224909
0.60700275525088276,0.47070343263398495,0.29997811237692956,0.036897367258522801,1.6708841108908696
0.24100161559477221,0.13270542533010252,0.24782107975669199,0.01921328774275469,0.7883702012786642
0.64392372276327436,0.46947731313469865,0.21621718370064935,0.047181348928814239,2.2214266076834477
0.31081991352270366,0.37704262703079572,0.29239699836598315,0.029644220391261068,0.8948035516317866
0.40143854443354932,0.17833446292752886,0.097665668580722162,0.04257825281701013,2.310732039936457
0.31126313278527901,0.2894997611981438,0.28850949893937328,0.033900450060926381,0.86422566580017512
0.3039603724980513,0.29210861350198947,0.27917501740571515,0.047271122239115379,0.80142684736678582
0.45006129948456541,0.38183191685914519,0.15045489380917099,0.0037306661399762906,2.8907152535524037
0.83033019257143104,0.21893383906233771,0.23898957492855893,0.04398565514400167,2.4433884288117218
0.54476851273206495,0.16562292755394581,0.10236889231782013,0.01977676457609881,3.9842393144891801
0.90934388990637416,0.46608427948623665,0.18084758523166811,0.047878189123954411,3.605338904144848
0.56147908328412677,0.27544568507825939,0.097199463854008031,0.039813280084661576,3.5804791245644609
0.66468025163019251,0.31449315088899304,0.21613901807523062,0.0036650333044334093,2.9891325580385968
0.20837122649974199,0.43118219101223698,0.20534014397323364,0.018842870546310828,0.89055174381908453
0.85464155869283753,0.20302572905991911,0.18829695258447637,0.036617012843194165,3.2192476219419746
0.75909926489964685,0.40002026972244698,0.22450419348063821,0.021453713483763549,2.9291998885126054
0.3519069815494793,0.35739416729631857,0.26622974567352992,0.045358740134076703,1.002201984848371
0.791049818851014,0.13313092379687111,0.27860837647319264,0.043395037275310792,1.8527367687251628
0.71146684905174151,0.37250835516218095,0.10342849379448386,0.047098473297982703,4.1959840501969179
0.33851631687187922,0.36445266373982987,0.11739293804217575,0.008572617895340074,2.6256126803565785
0.30553921667683909,0.44341884315063129,0.18337143501512559,0.031771957180155075,1.3252111137574771
0.66109954889958744,0.46065769388773992,0.22075894825562864,0.036571819971373556,2.3801075086419119
0.22669281076486447,0.33691677841785517,0.053153262280620492,0.023679706250737273,2.7567112910694878
0.44044412443786679,0.37008220022366412,0.19221544328272622,0.0070468707112262734,2.1690713480008665
0.91860983117045403,0.1848877620853685,0.26856642433803085,0.0037770823127472241,3.3054549909059645
0.7199766025400216,0.16701537037493264,0.28046674205367694,0.0021030101235357669,2.5162763877890924
0.58129430263504211,0.3334724823118963,0.19042497063390107,0.013850202177025255,2.7321675763536146
0.44156337489030906,0.20285073813819687,0.29165150593985445,0.021806887955577631,1.2719456866057191
0.83168607796443217,0.34544469096713337,0.23177283947843891,0.026667041602651251,2.9874803557361456
0.84706059789755095,0.17922554036509203,0.28800035469305191,0.041102938790176215,2.0936858298035812
0.5637613034155402,0.35073000995024828,0.27917584574121712,0.028214078361807088,1.6974751537153776
0.27149651201999925,0.4932487181970604,0.089158852432071903,0.032278548741853735,2.0983720892503239
0.52657833551722011,0.43106930558028267,0.16224532527710112,0.023642022651878574,2.6854958279277401
0.80848097137772701,0.45964147555522739,0.22610545805202337,0.023801859432581139,3.0758451164293037
0.29936978886993199,0.31811118365633861,0.12455971350289642,0.01438794901958439,2.0613187170913623
0.78008835267297116,0.28906184779413652,0.20283201928764821,0.03930364129054404,2.8360788835364015
0.98194197671570804,0.40287657780139152,0.20372821686107656,0.017712182578587837,4.2475972065824337
0.53654760852516103,0.23962338275663725,0.057690245431667106,0.044876373322869055,4.4060510147467111
0.9317224636884871,0.32804972904136498,0.16726380957163511,0.013450417303021139,4.9527112819841843
0.81361348415802226,0.46442191926712439,0.17956501117106427,0.037066447517704146,3.4781512162368085
0.47423596090120146,0.17485561597485444,0.16298803881067458,0.039628323117016313,1.9081160224624425
0.6550325526727403,0.48873984396438264,0.29262886354693202,0.019461505152648627,2.0184799938962463
0.35633508879859888,0.31614405168778414,0.11482155993462102,0.020630570277219474,2.4695533242453291
0.45497555271004375,0.26842218765400883,0.19002117631174242,0.0083410844636274302,2.2245335848500178
0.86795490845996826,0.20531991723816809,0.17959071043353902,0.015869812535544647,4.1219643333322935
0.83036549082793476,0.27755391969618415,0.29365965644814418,0.011354643538691422,2.6153874872293068
0.884851003078726,0.36337066262199957,0.19066850038040351,0.005479019424409857,4.4441404320881102
0.85693660317241571,0.4631927634327303,0.070192578373679967,0.039635753175241109,7.1874721298534299
0.74307846747383666,0.26143296669315486,0.2084962939233504,0.0012185037279404331,3.5268429073003298
0.64464844810923161,0.14453575679081629,0.27402577571256276,0.038165293586826896,1.6335661396429855
0.29908082656872753,0.38401697106210542,0.12431159967095874,0.037566088326178686,1.6829408255858136
0.9566026870336608,0.14142462772242489,0.25968284804682745,0.024471853177639231,2.8698858395115834
0.62036321339314748,0.21119037211120389,0.2437541455058771,0.040552615378020886,1.8305246567203575
0.49681758948251309,0.46514411718111293,0.12405437094472614,0.0039119708857674046,3.8500286721954127
0.57237579118207105,0.40069016744915031,0.16683485475453974,0.02814509680996297,2.7428969573891866
0.97258801035623699,0.22884392391702388,0.10671492106206172,0.03012808305660784,6.2804805525853435
0.83406699372126747,0.3840446482169575,0.24300985469356234,0.015348173718266207,3.104276776069224
0.33735778939671124,0.47332051303882838,0.28459356634278266,0.032930847646769568,0.99335102011066234
0.68288686147695699,0.47188209743034737,0.14695108219170672,0.025796545174271105,3.7481862505628909
0.87653970725183039,0.12402521437105536,0.24627878326305985,0.019054864874089635,2.8635850108749383
0.2735930191671086,0.30963666156814013,0.19722345352745285,0.025046595500662367,1.1387868833069981
0.93136499332240708,0.16658452030005844,0.17661768998207311,0.026051737373317962,3.9740038163378917
0.75224410189320756,0.42700871145329722,0.23913300768470502,0.015810448712055225,2.8452815850348352
0.96595891478180129,0.27044693097153494,0.22976221417176834,0.012627186745228544,3.807386140590078
0.67131738840211652,0.47274209905538289,0.18437807124044309,0.038906318163071107,2.7779356392218131
0.32376216202700647,0.18115331684864655,0.24648849236463216,0.032211953314936446,0.9863044408949968
0.21601406952581279,0.26819316595407161,0.086157978908487406,0.011630385261212194,2.1171825249881953
0.62469603027683729,0.46624567212410062,0.13467902546592658,0.035970668404966585,3.3984994737037568
0.27380520924170865,0.25884071985108104,0.19913968489674755,0.045902162108352733,0.94907487796024015
0.71598450522504398,0.34751808716234722,0.21870018780089917,0.034123818868311874,2.5787347404809022
0.80559815497393639,0.10931962352225573,0.12738501750692416,0.041196739279837191,3.4707417487877348
0.72141796925402502,0.34749261807874865,0.084760973484024157,0.034545112493477227,5.5000125944649669
0.51192772529803876,0.16984565097735288,0.12243155247448882,0.035731417298292066,2.6741366893631389
0.81792216188679667,0.23971181202693051,0.16566300370549653,0.039097917158263162,3.4343647026031983
0.56422550985333697,0.10773666175162298,0.27415751977700731,0.011626509304616145,1.782000943437926
0.81820229328810101,0.26142535735543843,0.22074756653772648,0.0019540791956648693,3.6467258208907789
0.31982147823376406,0.36124837965495393,0.17989043938199906,0.0013345324998976402,1.7582805025067159
0.42502961235632652,0.28834494155584089,0.29366090773882025,0.039334629646755957,1.1231654767932091
0.29959439866803,0.21350448560938351,0.12257429401472782,0.026864003097630956,1.7807430178996857
0.87276125882199795,0.13875316150970787,0.23012632200928101,0.01802404954455758,3.1127230606795662
0.9549297286652112,0.10210003099506904,0.28723196705169635,0.01766065538185568,2.6701526834213922
0.68069885371348227,0.37589050568683613,0.25350838719776797,0.0099511496650089258,2.5170586747610701
0.53277118993711592,0.22059169374016907,0.17219479744141486,0.0073232001265428831,2.8724282242900441
0.80662531303340734,0.26098397713696775,0.25063924088272882,0.030904936904321334,2.5616603145262444
0.76665811663819206,0.17044203087537052,0.27011955533310172,0.042369557706107709,1.9649353836123873
0.47951969227813551,0.13471551931667883,0.25640768354185817,0.031855542509887716,1.3453499893963774
0.91601881515091543,0.17777214735359373,0.21004558980958782,0.0080603208643574287,4.0177145913636787
0.526097193536189,0.23544342726002815,0.1500813498081045,0.017153663466831445,2.9322230459427043
0.22582004088200308,0.20202318127095942,0.097372764072902226,0.0072317492925478323,2.0841912300581589
0.42399095602032627,0.20389236897684443,0.063274850912749744,0.0044503333888641179,6.12673471874459
0.5075791180595921,0.36489951835643442,0.24746824507845239,0.0096581886630201716,1.9231429753441656
0.55074604602435051,0.219964220133225,0.22873182596393066,0.015891813121006682,2.0997037241514054
0.53101467159702187,0.20605264433646711,0.055950308103408578,0.0081617536352075453,7.9670274201545661
0.78201854025015849,0.4287310401725406,0.26080904504347779,0.01697459331201169,2.7079908454083355
0.79682153988593041,0.1387196185331607,0.077736242517648449,0.042438872653351091,5.0772168122414323
0.8877299033147803,0.38305896626876912,0.088811596695870729,0.017119841357122745,8.0217205375742306
0.59830364847245177,0.28331037960625027,0.051998206821865775,0.0028172687728568349,10.807397497423629
0.88062572836412345,0.45237641481421897,0.14068622307335998,0.015434289945347228,5.4545785325702481
0.83597132353120984,0.3030950370208817,0.14032967891563508,0.010230111929871447,5.3711335080563094


==> anc/competitors/data/v6/serum_osmolality__s42.csv <==
x0,x1,x2,x3,y
145.47912097111927,169.63603917602222,45.621921255156046,4.6992619524289339,316.62224717984009
138.77756879504105,373.08582552013291,22.443424412148833,4.6527263054712087,306.31682516770337
147.17195839822764,327.82703169240023,53.951070141473252,5.4856407745163569,331.71278779160684
143.94736058118727,106.49417562871646,37.660680141564619,5.1315983152280333,307.10403608240915
131.883546957753,399.02143708639909,11.931448796064458,3.079733294991875,290.06724579519044
149.51244703273511,360.13600802155594,12.904526380054378,3.1483774114380472,323.5541542406433
145.22279403980707,163.68978449513287,43.120248481133579,4.8046753573680476,314.78000049539361
145.72128610553906,346.17587128810959,14.511916504314293,4.4585762268668265,315.87961645783935
132.56227265351092,105.11844551755635,32.901098587012385,3.7805539660289744,282.81492102410812
139.00771875791133,399.70456105649873,59.54759617607909,4.255968261944405,321.270598011647
137.41596048465163,289.67596291515719,5.2204182603336724,5.2737309561985821,292.7929111446436
148.53529977697204,284.541255134403,5.9118891043656312,5.4798344539737904,314.95967508200192
142.87730240161329,99.845439904763808,59.619652006177859,4.6836692036701324,312.64113941735656
146.45523226541661,366.02102163588631,37.155135877379102,4.1561084425713091,326.51288275670157
138.86828397654662,79.569836057474902,11.980048653518221,3.8120902844853211,286.23636353804369
134.54477443569553,149.47325915357851,54.351620986475147,4.5657554123077606,296.63179399050614
141.09169574031671,117.19721880498955,53.420916507023072,3.944248855693143,307.7772818421418
131.27634512208351,326.33342042843213,34.491022721125638,4.6922854111416683,293.14162921798635
146.55262343985163,135.4073949802563,39.198561642341609,5.0299571475289131,314.32372314680106
142.63328798244129,370.51061495319215,20.025295532548199,3.1982376327581843,313.04980157253317
145.16175480170747,286.56878297807174,7.7785833004602836,3.0032023950682416,309.18520209507159
137.09051936259738,81.933694463249751,37.70121848899754,3.6368314165222291,292.176646290446
149.41396048789807,71.791845262471156,21.211535626151964,5.6835344931563432,310.46735740592266
147.86242242644394,87.04711261475164,41.499157566319354,4.938872289685678,315.28550771781624
145.56766994147523,269.95530862375017,50.99348472634307,3.5158810558110685,324.32844654869302
133.89277415703936,334.48899758360704,5.9988299152900231,5.6707918854708561,288.28842531390859
139.33442007454067,148.72243080703819,37.76425760771501,4.4098678208620203,300.09694022379625
130.87607531574457,350.30491816461409,17.720429682776874,4.4282752700359822,287.67154626302363
133.08578984135096,88.886540250575933,53.063867384709077,5.8066258315279651,289.92602451335171
143.6609790648491,334.31807170175313,18.951547860900568,3.1784600765500199,312.60112537115111
144.89524311815634,376.17249195685253,38.592357327948008,3.6455348238861554,324.28181269826928
149.35019464868421,324.7957717044456,35.444746204928634,4.7573139754641671,329.21008025125468
136.51650716276305,300.37985871295029,26.789157503258689,3.5864595287460124,299.2645012326883
137.40919412069738,346.53347215627639,42.269141997988676,5.0385810276268739,309.06631921349151
139.39111622551616,83.249928850531916,44.917329909348865,3.6422768680101605,299.50096517602327
133.78942718168571,136.58809653728827,36.181578742566273,3.2974709117964429,288.15113331574042
132.59843010670943,111.22481417086222,46.713223045161477,3.6209554789225193,288.10331029009171
139.51409852451869,236.49522676368557,59.087939179611567,4.2682021028161863,313.30237675309553
134.53818698101767,315.91208234851865,28.059981334544283,3.5284148975192395,296.86483471007051
143.39627989365022,277.90390871021157,33.302067853704202,3.404076074770042,313.97885677471578
138.74303837744662,350.87326292143854,5.6858432867667279,5.5808456586568225,299.00216061742856
146.65356392115675,121.22028750555998,48.781570597070811,3.9611916107919236,317.61890943412993
144.005302040045,312.42496033860334,33.612653687529658,4.0822760595547614,317.54547844930153
136.24733282764083,133.70369198673836,27.437878669831086,3.1658112285036828,289.52691704443504
146.64519602790403,159.35038793487408,10.173957969916769,4.0721088705061623,305.73391286889131
146.09528714993604,304.26855010283032,53.93110319214685,3.7944215319647387,328.54173716687825
137.7495675806035,393.46757901656497,26.725398202230604,4.8314552020253654,306.97290572232532
135.76656207860489,271.809389972433,42.54198790150712,3.6161708930172201,301.85399037021233
143.64991007949951,87.985103947127541,13.215578600248293,5.6650963591885217,296.87787874959099
132.7950496721862,273.38196007608582,57.885229624756789,5.788999862758665,301.39864968267455
133.99816404950218,83.975682021455142,14.8142969002007,3.2994931715303704,277.99198907506423
130.14724539502012,361.76808475104968,15.97480960947197,3.3222088688657316,286.06339748392429
145.73848755004278,304.1608340832048,52.244057330674259,3.3459793143329639,327.02755209076048
143.29701713184065,127.13218931942606,55.192050927806214,4.8587077689309357,313.37915908166775
144.10330757252672,100.26793192198537,16.668107413781577,3.3659068926288684,299.63696381918834
145.61458062043937,130.56596553050525,30.839048849615533,5.5571469537907987,309.56974569288172
139.17831551076679,393.40896925288354,45.342219750955643,5.2628145448136774,316.80598038195615
141.37482391905786,221.32501201130165,53.310115359594093,5.4594265747140724,313.84112128636434
132.79593996255315,328.74671295266461,25.847898227051786,4.5781815806580628,293.13141195532268
132.29060147071948,280.0147528955664,33.436071776718606,5.9900316345574609,291.97478346775478
143.36805923580943,258.89633948635031,45.794402578585419,3.1325253088324838,317.5535744548045
139.42192412286266,117.8929840394664,45.21247871590375,4.2037948925583404,301.54715696693137
141.30472212962377,382.18806967417135,48.062807151434669,3.9718100068129085,321.1118801926047
145.29997714832052,169.44306872985692,36.34636002528395,5.8459364961379237,313.15550434258699
142.6943664000118,260.74568121648895,10.753830324262637,4.7305828754927788,303.74164537965788
141.07158801315992,300.92606171439184,54.718530998292202,5.4185728963341759,318.55886731317526
141.18414321490826,284.24694123095196,52.60648966265655,3.5110235809755563,316.62632936295142
136.07900196125223,380.3961551995211,48.895358970008317,5.9359024317013169,310.97185889661523
130.61635669135879,118.98486667361914,10.492436243840121,4.4959186406289451,271.64171664540339
138.73434778464724,237.75640368749089,16.241855189478606,4.4810162288119368,296.62585752419392
134.29169345639059,203.33134894445277,45.898020080920858,5.9126541856372139,296.10443505672322
138.17057287449273,226.47568072926398,6.2727052020070539,4.1421970836514355,291.04945205311503
147.06806146536331,109.34178364525573,58.857354853900382,4.1925750736649787,321.25116362409227
134.67878971730681,114.25122125801256,25.74295741956244,4.7542581084148097,284.89644637380735
131.16605483378132,161.76493010781493,44.562189352995297,3.3841578316433609,287.27293653030836
135.62767784043993,170.55251924107432,53.816409866842385,3.9632568792355647,300.09936725273127
135.87187515533367,211.2080605148455,26.704643848254523,3.5796249673353917,292.77283036432726
143.23833029453789,271.62589052208733,22.552286872981632,3.309850437321149,309.75492090887906
141.14064304682557,279.42760874802678,38.480762089403569,5.59843381899306,311.54930719445611
145.67796418212828,205.89759587323817,36.954415556142791,4.7679934983824284,315.96474357448778
143.28627080654775,204.89842611147006,27.502698769363843,4.0760183745837342,307.57643820389848
138.12773722880141,141.81741380999745,38.097611572723963,4.226008132100139,297.80949521010257
146.28040769332068,264.14106197497273,56.44597532615721,4.2945570110620643,327.06353650325161
133.33945839815408,174.62350073468849,30.720214114462806,4.8994475464341285,287.44064509360732
130.4542414626772,81.899745311530026,15.820819941284723,5.7803081744669793,270.9041413394101
131.80095721551282,208.07201457176393,25.746329058565212,5.798338858970947,284.36391928003235
144.447187011929,226.4637827797562,26.675884042621522,4.1744759385919901,310.98645448761096
139.23754460502775,144.44564650738963,12.210978116442092,3.9877873787933087,291.02129584192119
133.22543558067204,258.91111793029813,13.95793253050052,4.3531395005557654,285.79529814402832
140.02089550206728,256.7047271425339,42.650914036652246,4.7038026912854782,309.44044318378684
133.04624205426336,301.66071976642252,23.671276481489649,4.3854537343492446,291.23596722344337
143.92640750155471,283.82299912639928,57.519411552069421,4.9762602294501033,324.33796344959791
138.92312551148061,285.30290865194041,18.397820994723411,4.6631970701392911,300.3406081767107
137.62042452192964,174.35067010193421,10.440847780765228,3.9621466400822283,288.60298813513947
136.03024178295752,329.85263325536476,46.442750965014184,4.0371924172878977,306.93990149757599
142.60565186237778,251.21764658789422,53.456982855482849,4.1357783626791926,318.04470405116496
137.23625221106781,212.36800440936375,20.296234627931831,3.2839193047481663,293.57265561137996
131.75299838632202,276.58411871054886,16.11484559050129,3.4981878972419196,284.38575041515037
132.36011804241031,189.0169203685839,15.217137417909795,5.1693414064361587,280.75896581941771
149.23795329099028,239.20395072023021,33.710676575158175,4.1672901345662403,323.82218085490689
148.17161381415215,313.1128771991327,30.762915268572403,3.6436169176804309,325.0524781031184
143.99414267621501,362.51295261882353,19.269191191999383,4.6880172317245723,314.85888048928246
135.31739922919039,373.94887510741324,7.4845214344184514,5.2666186274202822,294.06870074460335
149.38352754695447,236.19886531042275,31.482023717945438,3.7722670870361141,323.37940276952935
145.5750180793159,241.6907878643878,57.763279119958462,5.4803696457712334,325.37042618294834
144.33780378317991,333.95723555206604,40.888556041396477,5.7825145788751486,321.73636785044789
138.98723004287578,173.7687282755864,32.252860614574018,4.7921835872215226,299.17787093837939
135.44483123690318,346.33617957387264,11.088064071628885,5.0068429769747382,294.09085840394238
131.92781924306999,233.06674335074973,18.883995980227301,3.1577279709691659,283.58674125510379
148.05204793087682,108.23271903063858,21.212567226599852,5.8365596730657199,309.59712786310109
139.11552579667222,93.779518534071428,47.064195393397888,4.1774542027948316,300.23741708344687
134.04726729590462,347.8577596430228,53.219093849554064,5.7717012016362901,306.20763563950658
136.11913248301306,88.33741257926971,54.590301946154113,4.7369325742507282,296.66096559282084
141.58439137883792,162.60177392410645,59.151273453791475,3.0138563965299827,313.38938313456953
133.53545565878463,180.26291336551012,59.030167570749285,3.1156259979703069,298.13653310666894
147.13228568184752,127.08816691322596,57.41495230223898,5.041256417009766,321.60888481821485
145.17039059670421,173.58481203465647,8.9502177276586412,4.6880040414957991,303.3164507349162
144.38925911901873,315.08854701927828,12.578644476029286,3.0795973116182229,310.82579976794574
138.64186079550208,74.845338374823356,21.74565895618181,5.2303798836671564,289.1085404698502
142.54617681404886,342.96723009182654,35.40940397354538,5.5564360112075448,316.75382413200657
141.6819593782547,352.66084777960418,10.333783878801361,4.4892524473179254,306.44103053766395
142.99693203109641,192.84631915321091,51.518832679117835,4.3972723210717648,314.96651170842966
131.68888642279779,120.69225669000949,38.921589849252001,3.0164193265038826,283.90971313939224
138.3161480434122,268.27733462187666,34.830042126621272,5.3599491374807977,304.14435298140648
130.83228347723784,109.49194343541512,14.092122785201013,3.9921482002383164,272.69265525279604
139.87981638489038,190.42338915582332,18.929051092010855,5.6362908593476186,297.18688118073845
136.59722424665571,386.28162969732091,13.817161374024193,4.1191817626741596,299.5154174079882
132.89048377732092,398.50327595260023,51.85632367871392,4.6952337318921167,306.47415638552991
132.06805935445104,324.79461414701325,37.132532303367,3.8110253645979828,295.4224923147537
141.75289144355423,172.61729827385284,45.432118513579837,3.4817649377547562,309.44111621841864
133.41185937073772,296.92946622481054,21.281807460051414,5.3247237101439842,290.84710424547916
148.50240236753595,302.78410060972419,25.418895039855244,4.4897714365388453,322.68867143893601
141.62122279400791,197.98775940400441,27.267023043459357,4.6094637712567526,303.79047417602766
136.93739609069675,281.49324941343264,46.800823445921921,5.8962478604452064,306.15494669883452
141.81830982962833,73.540122841973158,47.479414322101242,5.8907397366664611,304.50782560296233
130.45607742059394,138.98902733873967,16.374744013271744,5.5669263651072107,274.53814485097212
149.1711842648289,243.27913997919617,56.784637120595448,3.5628278782951006,332.07423062623809
139.64606873885799,124.03793040523763,11.636043559402751,4.7828180829047398,290.66450566273886
145.65470454500573,124.7492663992561,54.286714533299666,5.634442273966612,317.38973433747395
131.65459999844876,345.98041588157849,10.521760510739512,4.1233918093468134,286.31603110574753
139.73316661676321,396.41389088558981,19.549689613322109,3.3033184978067549,308.31667708222034
139.81413988709042,253.46991124938796,51.556319483737632,5.4328887067197655,312.05525004953455
148.75652909949966,346.89301119096541,14.872063979034809,4.4452906540865147,322.11573716674422
141.4345610475215,396.80614922766995,27.746236222048342,4.6931780410775357,314.504387910726
139.46978802113907,116.72664322769565,29.742261496926943,5.9464328889535327,296.07910300716361
135.33951326183788,217.92105237393585,18.489243516276531,4.8216342914822166,289.65000855855862
136.63137994685104,199.54899622783356,44.063486073479261,4.2749381569983047,300.02359218758056
140.41344804943077,96.416263603241049,51.823405717121211,4.1099531035415939,304.72734318208865
138.77822920610095,319.25895702226569,53.101632692056448,4.2528578779621373,314.39848882350435
130.43224159760661,213.14707901645568,23.662718015510851,3.3551972495360065,281.13447450436473
146.52583848388716,224.87788828283243,34.196771685829795,5.384251675252715,317.6783556209765
147.92321543679535,119.72208135836925,18.662352212610834,5.5131505745611236,308.85069977716279
132.80498177997222,129.70579523618647,18.463807585257999,3.8531914037202268,279.49796047573994
141.08072287078099,369.34419531155095,13.868973456855826,3.9113898552298325,307.61825313375442
132.17151482270887,84.734199361512026,56.701045594413308,5.6230027690044402,289.16198396203339
143.44480186079625,146.84125403142306,53.839385573306899,3.0719110665838665,314.29316402687641
135.62467567678016,166.37957900379436,47.75472923302307,4.5613723313016834,297.46787860023665
143.18845269383803,231.76518899252352,33.471383670825091,4.3910271440445037,311.13434897976691
144.53989228573766,263.52690709488263,31.983435353152952,5.0703803087353787,315.22596765768162
145.37294983835315,232.78569203071999,34.136011640037388,3.4901751004483632,315.68633147538134
132.15481891911793,97.758060403771069,34.511240746739915,5.0049922223854608,282.20970813754514
148.32023690275216,150.41025983838546,28.900969658372968,4.1302020236246291,315.12670222053436
134.60427981789761,348.38416697163859,12.246515809063711,4.8561443345089259,292.84611151655594
130.7482511235236,280.40427115789146,11.91151190776948,3.1202850296183278,281.59233237022823
141.09704938782966,284.21918654431056,57.373734371512583,4.3851815915535282,318.62927305344965
137.41844567724877,291.16707426594712,31.511691777249279,4.5667526819471167,302.28040050524658
146.59579486264826,321.75799628304458,57.426303869785393,3.6429792085649599,331.44744837765882
146.16502944128604,89.175798968077629,13.996728274056048,3.4188709625373619,302.21051958477142
136.34277785645432,190.98076702776208,35.492910362196348,3.5654229090369043,295.98168636754627
149.05798790139491,248.04405363635396,16.424448934334656,4.0324232341900439,317.76722138120698
135.81835676280238,181.6906394881176,18.925153336963085,3.2904304479149142,288.47715967066057
140.30114258463431,348.67802818477156,6.6530018318648327,5.8419593871888136,302.34513059407396
135.11930181135205,229.24892783380702,11.542432090711621,4.214982184487452,287.06755396490485
148.72087140097926,323.64710452159511,55.426662419605762,5.4269088075202472,335.01962799449996
133.29215635164036,351.1651205707858,22.684314531528244,5.9232513693265396,294.12419515446277
130.89821238784657,236.58118935815438,38.447106655302534,3.2422058400082174,288.79636088167894
138.70194120006076,370.15224047754549,30.575777259410014,4.9550084038049818,308.70016937499059
149.84751128111674,263.75090037720361,27.024818488490308,5.6142272602236414,323.97357651157108
147.83354532509827,350.59051861512819,34.253735024033745,4.9027033019001847,327.26540133739582
144.97216038913899,182.39496254520301,15.298141953843784,4.2870783640722383,305.55626644581889
147.81584981757049,234.60959631539012,59.373214418576708,4.2932290729138147,329.81699023272898
147.86893279395727,245.36564353151064,50.006932778712461,3.1076966580220766,327.43151179400814
140.37716720772897,104.64330624570329,45.788804800233343,4.6038022538678263,302.99046639656694
136.31858103661585,201.52232721150841,30.781761335767385,5.9806289903605423,294.646438684477
145.44024864221976,372.72143194205313,13.408241716948478,5.8761225779158028,316.46795026537291
143.23322526335522,278.17463932036503,55.63662220504623,3.1211976865264894,321.68458731339609
137.47315457747419,128.57717220419926,23.776288705995022,5.1173910108884648,290.5018905407436
131.88933336123031,181.82235975116964,7.7558679333313574,3.9052946000907927,276.6928974068145
144.93579222698051,133.22899318869094,23.832202224584577,5.7089674602184104,305.71726008702956
135.2492103184573,78.19163349352894,48.695136677273638,3.1353442371278355,292.35596250255804
148.7362630106756,376.06195130632881,39.248980974351447,5.8076223060332417,332.27613724134977
134.81941150011369,217.90841832476758,46.296122160967279,5.5124272313633309,298.19429620757893
132.45515864822971,171.48657389885943,48.649946112430762,3.3525131467578047,291.72231836255304
146.62225344249813,267.49747321405312,16.657503609429842,3.1794730119518975,313.97701705277927
133.06568633248989,72.413770576695157,55.808082385124912,5.5041229929808075,290.23655579763738
133.58536616315479,161.74729517826856,29.089428160620493,3.4672730129237381,286.63200477807101
141.98765583041688,302.00104368063455,40.145750709529054,4.6046944589276118,315.32540908405235
147.4912408167493,279.14402511285675,5.1269824922708098,5.7472345736361286,312.63252210758475
133.92869331429148,393.99596268903673,59.635267412614795,4.7023443406479704,310.90301339828221
136.20647345800188,274.71804418715453,20.449301228028531,4.1916999044184724,294.98803929213528
145.54809676482355,227.57693829715183,8.4134708597085375,4.3350481645619769,306.58286929204354
149.43652852121934,321.27274585072252,30.204412284508269,3.1893515121116129,327.40219585906863
140.01482372404683,368.09819774813752,12.096653145012297,5.9062569640847968,304.71337408086572
132.87795005102501,307.82966241705606,13.377969058666665,3.9319625552432482,287.49042093263637
130.27872575416404,387.85970377129524,39.77555471666156,3.5680904750185616,296.16651728474568
134.59312059997711,328.06170634359847,26.611006536362829,3.8581419055211859,296.89603598719003
132.63644435573042,356.04447462643571,55.701884758524727,5.8931195846744364,304.77981261597301
143.55317347225716,107.65434349060027,22.553607203443853,3.2828581604640208,301.25748879249363
132.43665009257063,311.69645598794995,44.93990706111456,5.6019091215035441,298.11388042992075
140.12659863241265,215.22927084403165,30.36046865851992,5.1235316832043436,303.4386943783382
143.88524871285773,252.52425479572082,41.297321562110334,5.4900575374770844,316.48676539794508
141.62233218441804,285.85379512917774,37.983244619379469,5.9276926211036889,312.70075142750966
133.99551303320115,390.03898851283793,31.0031185017449,5.5264639665506152,300.55476417597504
146.08249052364525,394.91076687243611,57.253360204344041,5.8301470538335582,334.78606202104714
144.30814259231605,165.11532101100875,23.849250351522571,3.3808057703727594,306.46047096560608
144.77968007831083,312.13865415451232,14.747952568709991,5.3873656955009102,312.20824004132891
132.62115503114626,317.49456751863863,42.295173348390556,4.6370270822431436,297.80162212613396
132.4750760730069,184.34264423330609,51.530415871934984,4.6304867852395821,293.6240199633786
148.55125102013017,110.87702570519293,7.2139556966958072,5.6967647289615408,305.68496184919218
137.95156387649882,83.512496894287523,29.72979786324743,5.9154114559401343,291.36103628625858
136.01897383561879,326.52323208462894,54.086822932802946,5.1145149691295426,309.60581881089968
139.77168090703066,231.60091479957896,46.229024040757714,4.4488151684153516,308.93353308599586
143.25728425527166,395.22825593332561,59.54942440736955,4.3692115737055364,329.40523248410273
149.11246514093941,223.44124054390551,34.227759637848408,4.1590243716695454,322.72767143131006
135.72892453764109,392.7126030943673,41.299764534063321,4.0847970887179876,308.11944809792379
148.49616858624054,205.82008072403977,21.636415462586047,4.1745205250532944,316.32040641886709
130.49718982772512,331.91510968479093,57.114457981629577,3.2692597057535857,299.98423493310207
141.10396084653649,97.990359862904583,25.148451870609495,3.2323082557813145,296.41509946336265
142.67950223362169,253.30236434546208,45.618089197764576,5.3396095316169347,315.7648861995869
132.11794807501508,334.67972970528899,27.172711226549506,4.3382186787606782,292.67301710069847
132.80679194127825,375.15155018256326,35.900041153464961,5.7920534656338614,299.04936371500702
138.38228638632609,341.45241990375246,44.588039426185041,4.8366630257818573,311.65736746374841
149.32463824286364,82.200339976387497,32.991378346324481,3.1055279465532593,315.0361506031681
141.92085106468747,192.99177263122226,54.889747980022968,3.4725700239524384,314.12570327731322
148.66046443200423,86.070495863570926,28.061554336029563,3.6174593790390226,311.87061013323392
146.08721831225941,106.06315606780414,40.588948897882887,5.9272080731689822,312.51822267733218
139.34763203110583,292.85085746026976,23.829933831502977,3.6561126784549045,303.43056169290327
145.69526898504375,305.37520478286041,27.448616752705718,4.5472670288641535,318.13859859353136
130.35673567953975,325.32782530803672,29.202755952845383,5.8085307949205882,289.13952334724513
132.1828799353147,355.60066085836877,11.919386007175689,5.9315781897430719,288.31752314224184
146.58857229765474,314.01238459724823,10.044802348245369,3.7090813061506336,314.20426135297095
145.93634176650323,334.28762539518857,41.711945773071683,3.1473529312501203,325.40201788034574
134.65281483932867,86.158024241682142,41.053475608867878,3.4608054976132756,288.71239452227775
140.61539181198106,147.39659964562853,41.460034281555238,3.1899854361076745,304.17046140596523
142.12031641400023,275.22626521383108,6.0871544938480415,3.5853727232770094,301.71762963525748
147.35477907552021,353.18135052619164,22.960076346947893,4.7057091441112062,322.26734631621673
142.0621431467745,71.485041230087504,15.87954159925583,5.7373463888869249,293.83236065043121
138.25143138547361,239.82768289839544,47.798328239920679,4.6116566510830204,306.89737722577473
137.48368086814367,293.50484179025108,52.334672076787157,4.8779686700972427,309.96958397411686
138.51764172747019,79.770405412442358,18.567420747438103,3.6056017548286232,288.22994485758744
143.03862051159948,202.44733399261801,41.731703736639247,5.4017508620215509,311.9606952384446
147.3498126350465,365.55951085661997,12.114954190205093,4.8533667255167501,319.06457418179104
139.07793764152601,291.63222692243335,20.133388908094233,5.5924104875781744,301.58570985877412
134.95679125902717,148.42725990899712,12.625997292838074,5.8465293210173526,282.66785017778466
134.73324725995161,351.41777277853117,20.593642162957607,4.0437023272697772,296.3679135735361
144.92028560486892,184.85036972513973,42.110510104210285,3.2717371756063178,315.08613018737844
146.33137526847821,351.60374147753959,55.067980060188887,3.6777868737503474,331.95453375799462
132.1055615970825,168.65140486923883,16.138732435830228,4.3135246970275114,279.47237633932855
131.33117713910357,264.80568279143915,34.814346922289559,5.8370809554734198,289.87384745118601
141.88867327512904,200.99022235678524,43.576510568388777,4.1349294671202461,310.47074073332999
132.92346488385397,160.69226674917212,57.410735766706118,5.31231964099611,294.9890736597917
146.49328380912684,362.56399551671683,38.553326558794559,4.6214300765122651,327.00354639535794
136.2066934784815,131.90591504003214,19.030881206505939,3.5484263112929297,286.70577867433542
132.87743865942286,97.987825107801825,39.401298630266496,3.962202356860355,285.3589294126154
148.419409449749,182.83588972006794,22.62701389229089,4.9595756550684555,314.95681475436038
133.31063445470556,306.82091872171731,58.687061488043923,5.0185601840546799,304.71894126948411
135.69440164675871,336.45242997217298,26.982187434000029,4.3042792404271388,299.83510940779689
133.07226790384118,399.58531212203241,42.698524641855784,3.6859368079863439,303.80696152114808
132.3098012733071,167.7994788136844,6.2775170290717162,5.165720338538029,276.06362064805325
130.4229603267288,204.62084387332311,27.003379537411544,3.5066191248381444,281.82675453268826
131.10790818328519,115.15102174977667,53.130918732738138,5.8100090755953797,287.69090079401985
133.49282941871706,259.70773677560112,38.562509443828517,3.5637107371094299,295.19406418063636
131.06763865254351,399.20141229676267,29.416858751778697,3.3219370884975614,294.66592955200707
141.82287632221943,301.29073333981728,56.476562468964921,4.4929431070961368,320.61118609909545
143.61429053599014,266.4202373364127,51.969140688097603,4.5586487943290823,320.66946765168063
137.87260913664056,199.48180066419201,22.721862060261603,4.5245787443347343,294.9545540799844
136.35982193904098,372.04859089423309,34.950162112273674,4.3100024680165188,305.90132362213529
140.09052474044461,233.98247672301531,31.94033408508545,5.984444678488825,304.5518604461397
147.50009884469216,114.3410813933103,39.77113750631743,4.4588418380117458,315.75918178755865
147.02263253644412,190.57489285571404,23.376119682731556,4.4338397422194928,312.85785666557899
130.86950124025583,92.165000719763071,18.431275042123854,4.2652981881436833,273.36133616136379
133.62996819193049,136.65308243729791,55.196950939054481,3.2004772641043888,294.56647756188573
134.73489742208793,75.830697729971021,55.813097472417844,4.7788698934488476,293.73639604231136
134.98775151664424,219.58237244505392,51.382758716908846,3.6839033166695474,300.3201663708312
141.42465303485545,279.39828743409305,58.801243692050875,4.9128269406871494,319.1921894826333
138.32524851406384,183.28651258503956,45.974533917882866,3.1525003858454315,302.97311309798829
130.98508239855187,208.72598459674145,47.056697570909982,5.9441613037590049,290.37649991558175
137.47228276919142,386.53906003871003,46.942455057945239,4.4070152370380171,313.03076116112572
140.47505897435275,318.14783011972213,31.433419701826857,5.6902661147720952,309.79848335517408
132.03343805807432,248.48269019183391,30.104870698284941,4.4266835196988046,288.7139077991344
146.6691710757712,163.89848878690233,18.212445188195176,3.1809924557226652,308.8602803541097
131.0392373293021,366.0089435950884,40.465055689760973,5.4666406382814206,296.89582737455413
148.49683738036123,147.58204857061764,20.912607485628399,4.9445511890014036,312.62041607482462
131.98226283159752,177.36310107050343,19.179462533629493,5.3452711427218356,280.76000987525475
146.87149903195507,369.991388759573,37.227875575283008,4.2845095905266195,327.65890186100125
148.05306287855234,244.74887824407389,27.549031352377376,4.9138102327399347,319.44733694362537
149.59141361173187,314.96492330793228,17.037113483704772,5.568687011389823,322.7424338088656
146.04051760547188,264.94578207404282,49.883080921405714,4.8931963286156623,324.75876535751519
145.58955081542658,285.63493897313339,52.33134556119068,4.0430209045077099,325.79142144991522
142.84966551991096,168.79648619989246,14.223473582277952,4.9875887830985999,299.96515289097016
145.57992709156258,149.65278033679874,5.4128868039999931,5.0155625658422025,301.49697972551786
132.69104416826295,176.42247456565954,23.487148269115554,5.8817608875198752,283.42286583834266
140.72136071895275,121.29571614752942,48.863095962441392,4.1127369646250074,305.82618333663822
140.28445740380829,358.52374054596646,51.154562642887846,4.2752453025423938,318.89682707875738
147.15144288245114,163.47148797253766,12.608098856382707,5.4363688835611779,307.92728105602083
139.25598731187031,255.29150015674693,47.588474565067813,4.517286944228224,309.71228167850677
137.70178992200707,331.35156029665342,11.36372920201862,5.2097192793471994,297.84180888957854
142.79126542474219,328.66195609398545,26.453442458609107,4.3791283933607765,313.38223596743086
135.32926635001692,214.66746533278365,59.923523325655374,3.6464854254381014,303.93491457837985
132.79536821907914,227.16491183361947,15.59249527770004,5.235611528343032,283.81206255900042
139.55754548047491,398.25157714855817,13.467997041769454,3.3934655075541298,306.16975044126167
138.33778737189769,292.61716740307793,28.254018290073642,3.595750990593924,302.94576139385953
134.65139881057746,338.8306862289013,39.081768928342377,4.8804749483526262,301.99999751973758
137.35023620230257,367.84280984234653,56.309543032728932,5.2418094005762095,315.08294556406861
137.32784899652495,329.90464595568193,58.945163004316882,5.6840636606034449,313.88960109769886
136.54991128825091,131.10918383467731,8.8302350125267051,3.8177594922476752,283.28658407803874
137.58928159453859,255.51634213339884,12.589863454134793,3.3321727758016628,293.97038057167038
143.71486690911891,103.62507191379981,48.490588564279662,5.8681399785678874,310.75281550899763
135.93752949142569,285.46430176611943,19.884768374897327,3.4632692640664273,295.03135265828297
148.9771585343068,385.26531130197765,53.666698272849835,3.5930009467639188,338.30162996306973
148.32696039076356,239.20158121903674,41.489929147599774,3.8739883606753973,324.86013246441928
139.61820856600158,212.88092264636316,11.151464130937246,4.5881740620788625,295.2408216952532
136.56722410009377,81.828107967993844,50.789110670820392,5.6484766981022343,295.75677755463391
140.70869579660007,386.72559236864271,14.699600900444171,5.2816380681896007,308.1659162056871
146.97120977547249,103.9908857629524,28.292246707380958,5.1244726615279053,309.54871193656408
143.05174681120204,83.556100790599487,35.370171070763149,3.525541703568011,303.41428210072445
146.08783655894155,151.2019817966297,32.542138199415305,4.0730478945779227,312.05212392663316
140.65444552131481,91.625043193066205,42.738960358833275,4.4352147782600344,301.69046262743012
142.65835258535242,220.18888799588157,40.897770417809035,3.4422778604567577,311.94167183082118
135.76311228364924,240.30897441484709,59.562310304043017,3.8202891063800175,306.223421811869
144.69786324620583,173.14808317943269,59.968205007330333,3.9249996118585329,320.57277729938772
134.04809186251435,86.816959249712397,33.405267144960249,3.3818285949871179,284.7423991312852
143.89596257636995,106.82812152224481,10.23594978284752,4.6507190757247727,297.22660500736805
147.21438136651787,196.88644473667625,45.031381443279507,5.1150845895725787,321.15386807168841
132.64205674603087,89.974388772756924,58.716524301912408,3.2097948944305834,291.21634321626152
142.28759481083839,300.40260945127147,22.507951319596117,4.4433693052894494,309.22302050647625
131.90191496459869,138.31677870318794,30.36648872106656,5.3466335858033851,282.12057055643783
144.51431256542853,169.6836176986007,28.362730864850075,5.2439703868573408,308.64716434829967
131.68986437647041,200.06150646877217,7.8280535006311149,5.4452192886562623,277.22828349262591
148.71879645401253,207.48117891281879,41.974543717289464,4.3447218995118213,323.80771224520998
132.74815860075606,70.548033532684173,24.433573228765727,5.4616712479195826,278.06587713805521
149.1776049181816,106.98322242957019,48.310513104732621,3.7222592136428085,321.69939046517254
146.01768352170194,354.71230603448976,50.76660414050923,4.0824316842525459,329.95522021249479
141.87364008932707,70.40691062892968,50.1676932628815,3.5290667292534037,305.55797736828072
145.65248209259093,237.69522741824878,27.916629892193406,4.4024536182857155,314.56538066617395
145.90229677966173,231.53566214737867,22.685012523249473,4.1761800672463298,312.61027416281797
148.92054125634661,179.92107313351048,46.185142881688016,3.7227813492429367,324.33583065421203
135.06766707678375,212.33791664832839,49.076418861349765,5.2553421276923444,299.47938061021995
141.80151790716619,327.59177538377281,32.019159551525135,3.9415403163349398,313.17356188041231
131.90098395128803,347.59722305093561,54.116706074496669,3.818412990437507,302.50003644318389
142.32331400048241,155.9150193270325,12.914978284320705,3.3926709925514853,297.81404084441431
133.42582608185577,176.42184551935082,53.348782881242805,4.3164651054058458,295.77591692556996
141.29901222944883,150.01934149934979,10.28523781345347,3.9088938865119061,294.68141081708092
141.448610280677,228.35492218185149,13.443903713003763,4.1078185240229059,299.9849539272023
139.31970305962454,295.47525802740824,34.361200730067821,3.707991787861658,307.48978847857001
140.45263551026247,145.32344890292876,8.7135164103078253,5.2894664694597013,291.67282832183525
145.27846780013175,179.142794878106,7.9043905770060698,5.7900100420641518,303.24782770504902
145.98489433024133,377.02692380441965,5.0285309291138036,4.4937955583666627,314.85224411073398
139.84306431150858,86.027865649496164,28.997416283184474,4.9289952700224973,294.7781634064151
141.99186883045223,222.05396972905686,47.604313471072636,5.6015168298201186,313.12054409007453
148.62472471380204,304.81415372693669,6.9161092653953613,5.9964889120009754,316.50361822199756
132.39467177002246,119.64982381396644,40.874168355622047,4.840549454189496,286.17529819685655
132.34207131800221,85.633426601809006,50.27200245789026,5.6693383996196065,287.13233585672981
131.75418023821535,115.60777264071515,14.240046671782912,5.7258247396669262,275.17156991737431
143.15726570081057,373.21165386512536,13.077505415177233,5.3743544634228666,311.71149338131193
138.37216601580758,73.055728000970731,52.344053549129484,4.382794173219331,299.33376902164383
145.48642832283687,132.14625168774609,50.271853547255212,3.2434620012716979,316.18858286457925
143.42462826617185,80.323559257542698,34.64179714453028,3.0474166663204016,303.54424960872387
136.67275516656477,106.50772429552708,50.055993361168916,4.4316018998487738,297.25853660318563
147.96733094723072,274.64926458733777,10.101584258347213,4.4829436006038534,314.90110468933256
145.25064294141305,149.7408398838983,26.696483486631493,4.2220871635889168,308.1189222673222
135.41069881820351,257.83997664212336,45.578865585850508,4.7045020538740934,301.36866036698223
137.28384035544107,264.76447631282167,19.159857762817985,4.6564881099132815,296.00125146575664
136.28879960408526,350.31365991962707,46.378090293845403,5.5098391230980788,308.7804586634922
133.1522329725,71.564659660918394,32.729823241494763,3.3259713097867873,281.78435680754438
132.95566745084383,351.61192158298104,46.264629337152819,3.6755329983166365,302.18840877406865
148.72254926751489,274.30929852090139,30.557380082153127,5.3790149368788907,323.59328815608524
138.75808074397506,123.705350414636,25.23473871219997,5.5435106016709632,293.24174549954495
137.66639645554821,325.06933808464373,17.055406906324777,5.9844726408626032,299.39053918562178
144.59371417354757,352.31220879089329,16.460863778925827,5.618736049161253,314.52927857466432
141.05986130505801,153.90694963887191,46.331994581426777,5.6696970212169937,307.04245453894555
148.72279973676925,373.20191469788472,11.540069141867829,3.9430438278897144,322.31349654688336
145.60602987818785,219.97095199855707,9.7290292561019811,4.2049849020281291,306.73893102846097
139.58739128249081,269.13006992999613,14.696025076217159,3.8042553144616531,299.07602848559111
137.52718946961653,394.9343460938224,14.644058129965703,4.8188981945781464,302.17312968605415
149.73263089848643,189.3069059509358,50.270919254379486,5.8164160626211157,327.68897676717796
144.35520472007286,338.34258412063724,26.917864291081681,4.033922659534853,317.01759487863529
149.02389320007683,175.07170888339169,59.471365154826536,4.6710053456443505,328.88909568763268
132.36957154434083,333.74046233969204,12.546619178483681,3.888898891360455,287.64174089223837
147.01067358381565,268.24219322467206,40.944690413150383,3.5093999213181224,323.82119748421155
142.74147767982416,141.39737942438248,29.680122896068784,3.5855565894559671,303.94614523220338
132.43843356670226,206.62861095044801,26.610499718339067,3.17383603361439,285.89363331690373
141.76515999938442,174.81975933997535,53.129630947974526,5.8478805690277724,311.97379026272364
143.72192730210898,95.775769716520074,58.657760520561979,4.2086388255228888,313.62424950258173
130.24605371777204,79.845474132900165,53.007242732579833,5.5023626760063244,283.88865080344692
139.08635923683494,184.33795628436971,15.576537346932318,5.0439884180690733,293.83626609225161
146.50799022392641,76.281268779770571,17.143885666491371,3.5757634842332564,303.50117242721694
135.90718050688179,124.61096000198576,41.084063350228483,3.5263867397372635,293.24513982336043
139.17096163597103,309.31049588078668,20.899596990100541,5.4359646045316348,302.95071060683733
138.84628254135785,303.67010777558403,45.409882192931896,3.7941351318586118,310.70057336990743


==> anc/competitors/data/v6/serum_osmolality__s42_holdout.csv <==
x0,x1,x2,x3,y
137.14816963650952,89.848994999330756,54.388203170742912,3.3342662892952566,298.7123083815805
137.44417317680544,304.65486601302962,6.8550422275786609,5.4821487238666036,294.26184605466045
141.52007324683908,371.94422548928821,17.909237622424747,5.3854841275988532,310.09987087013951
144.9418378456794,157.83700454896416,52.71791462860093,4.355931328256009,317.48022481937306
133.69214702634932,145.77618542427638,8.5762939965899125,3.8138873702412504,278.54593316235326
141.6921129238161,238.75060073466159,24.620222945560958,3.3496236187809783,305.44108487694075
140.69544689356906,156.0130169675864,56.980645721266356,5.640285946265938,310.40851423340871
142.04984337133249,272.22988358333964,9.3753725994603556,5.4541826072313242,302.57191652091171
135.28327319185732,283.56964911878595,25.164253712797503,3.6330377762596626,295.30764924805896
130.29329560545591,246.18780819266917,14.280949855567881,5.9576265691691024,279.36403090019149
134.63317941578106,344.66194504238507,27.953327012490803,4.017246753720376,298.39757574313973
147.78749757691224,326.54800388885491,33.863850556606494,5.7948718076380334,325.81078326707274
147.91282085750726,172.18886332365071,28.344255649729007,3.1756081734781105,315.51463812377136
131.37092106793307,71.394593405130649,20.766066605135364,5.4315370791196784,274.12466079512808
138.08093021996299,285.75282134602912,15.754146712967245,4.8197567710472633,297.66349815028894
146.98734668567673,82.67536131940038,29.372745356215802,3.7540493732885847,309.05803519885751
149.58534849579326,254.4515767889493,45.54769483296365,5.0389879313174522,329.57392957099927
141.14451555817558,120.86427794520193,36.433147170413832,3.5326902232437183,302.01555149956573
136.34236274041953,103.42161625326777,27.287634472510579,4.9666234188641374,288.17595456842514
141.9999893927677,268.80187200934597,43.771496199530418,3.5524268699812445,314.56609333350599
147.2693090609076,112.49812956450691,15.05580198136389,4.4991376601234681,306.16558634493362
133.3577764092164,380.30830955751878,50.594536480995444,5.8435906923201903,305.91326955293619
133.8795890930534,103.95132023336204,59.154807751324036,3.6172227664926004,294.66096858644903
140.28686795696956,143.35523243914884,51.329962240580123,5.8473248831694118,306.87004486552757
132.01290310605103,171.67003791589184,29.054151167844843,3.1126886982905702,283.9395131007073
145.68578357606395,77.710217986077808,36.101645277325289,3.9425693306123994,308.58224622658969
138.88125771040052,210.81375901122408,5.7601314198188049,5.1480818377137298,291.531580714217
146.24243312227009,125.43190497425627,20.492190727418212,3.3118071163510239,306.77194495528317
148.14246813964502,105.19176022412124,46.199786786831545,4.1445774951823049,318.62884681084773
143.58688244274498,385.21929745261389,16.746430761933269,5.5131090818370954,314.55570509545259
135.32965110405829,328.7900740607065,48.937614693208168,4.4646054092194269,306.40313696700002
140.1155863130146,162.31743244463291,42.302689630694317,3.3026542458133359,304.35691120137585
136.56397013018199,129.70862024373002,48.770726137873126,3.7639930773386032,297.75209119616085
143.71977985856836,303.29608339346368,48.869493771498163,5.1384168986465379,321.7427327605626
144.43106186426883,290.19366909861645,32.469763034466993,3.0595243035652242,316.58033817489741
147.04128711315929,374.72390031028237,37.221578383626294,4.8775523898871516,328.19398953929601
138.03338641744745,375.75691891222351,35.885708348309478,5.5174969650720893,309.75848162901787
145.5017228711086,315.37468297128305,50.149188625606357,5.7864568763827933,326.43468597198915
134.22624227390531,203.41036783533926,40.314546750663411,3.7107848059939745,294.151112949614
138.76461466397964,220.75879452550228,29.865708403441904,5.3232722246607782,300.45993123139897
134.21873939336211,75.986347879229314,15.99942629457183,3.4231854208150363,278.37302337728244
146.29653700874044,196.15520047406176,28.659125485080587,5.861346631425806,313.72598711388611
146.0554604275311,115.98233813764334,45.083944653571933,4.5228084600427891,314.65579288977835
144.36492130630742,72.221786205241884,12.383899274578317,3.7570026002414632,297.16498523795383
136.48976664893152,329.1601642183021,46.909127157462819,4.7440979436280628,308.0194687868626
144.95135262887206,185.72592991200162,40.625284525473482,5.9539403192709672,314.72984266274665
144.8094087546213,246.38035332574907,5.2314059608056391,5.7247779744069218,305.174974187945
146.21452450086994,245.91341451717506,15.5495367262861,4.8793054928138018,311.64431133747877
135.61010349938391,377.25582419395352,19.061258951868673,3.0527302377461609,298.98645638124219
136.99082400632551,366.4210479319915,55.976888517563594,3.831139440437795,314.3301187968915
149.01443331054557,152.71171589525829,53.462506454261259,3.3915469979085153,325.60660314258769
136.05517633906339,356.22729216156193,22.401815995659284,5.3531159418478476,299.9014063680919
135.51696824561157,372.06828396096569,18.407423468926552,4.2371270478495155,298.27847652160767
132.61434851915277,154.00526923698158,57.59055566857797,3.2573848403444789,294.35260092516967
143.38137451874195,259.48074596136235,39.291061233442534,3.4354651826968339,315.21086790442399
130.85024570380529,89.475375376739365,58.313510563591272,4.7617093842013798,287.49759936791838
149.04590441446103,178.80320821793748,29.199543093789426,4.2584892059976864,318.45372864436717
149.10733126119095,220.02507410882447,53.097855917650044,4.6164656286770125,329.40179772123923
148.59044734679665,162.56790555442913,44.9676538390557,4.6724478544168901,322.27232137326399
133.93457194870842,191.70034966407613,53.784375315170891,5.2279302910999785,297.72786879290277
131.50531026483253,149.43685108919988,9.1159267283711429,4.9202882836240072,274.56835592967377
134.15199886304543,212.13234189623117,12.680892800485683,4.3136472238861785,284.61801811732482
130.22563941026974,71.085955695428936,19.805563359834977,3.7714889519632822,271.47391406705196
137.59216734402764,157.22635198770172,5.9896505222365972,3.4318681184086386,286.05829292150418
144.98847168669872,90.988612016289039,9.1320387677716699,3.7092203084434341,298.29330868025255
143.12209955622507,369.15541968440618,43.378527381728723,4.0971578905185453,322.24516474712186
130.73922275508212,120.96043221072053,44.801080750345868,5.4709188564959153,284.19885550413733
149.05675211813264,147.00421334228966,53.350024841233875,3.4341399217598143,325.33398527794424
131.58769885707852,288.88418742211832,18.914575986206891,5.6409574388250654,285.97972494696762
144.79220479990704,310.51481540352717,11.244366614346209,4.1759377009690866,310.85107789719717
137.00719397332173,140.08214615945914,6.5953460934827568,4.4342545453424611,284.15221014761914
140.95980734831033,288.48894864249269,45.207906575999459,4.9292049741364723,314.09245943009228
130.29966527781909,261.72416960762956,13.816803261998617,5.1649746485759378,280.07413479407739
147.62436337822407,302.1124043882437,54.841924051888455,5.1036629299311898,331.6191506695647
149.78042814517664,105.09019579073649,32.926845720159143,3.1156232442534741,317.15878825814946
145.38594138664365,182.88390067085942,19.317917404344882,4.4076522192363976,307.83135569306137
140.67757310891204,157.13342257248607,47.432398474389188,5.9426450188839732,307.0249231174663
136.91643635025662,173.79854363860034,21.129199353944934,5.8891685244973724,291.03448997351103
134.31849486410385,250.79314064393236,25.0472197403606,5.2520874062714693,291.51537760776131
147.37471704341738,200.61194647572654,23.595069564213901,4.1354284303259288,314.32135278302297
134.76017994006236,112.9585542830865,43.950849467433841,5.8034991857628961,291.49256707072891
131.32692829152154,256.26040045454715,30.376043128234581,5.9976254081523361,287.73913232869694
147.26288758539323,346.83328450058696,35.083896744791161,4.0711325205692761,326.32425409951429
130.64147636776318,379.42597338458233,29.840819573273915,4.5725019676309557,293.01960904099775
132.60208392587231,164.13877483994065,52.970272759637133,5.3655633810436427,293.24094323319906
148.99633732376412,79.400397095837789,45.043485585782811,3.3333359828790328,318.49076695729877
142.88265130922332,250.41154743973595,30.251670647645909,5.9492174374963138,310.48122334243249
142.04147471086952,196.55142409160356,36.74521451663103,4.6678434013384091,308.12576388118049
147.54731394134572,104.44804630925717,58.831097748599248,4.2084071540572383,321.90840346088009
142.54599740970687,388.19614204918997,44.767364098443394,4.3349088694270996,322.64679147635252
138.58708491694813,241.19245874737331,44.938659677267729,3.0636318801983524,306.6232721887269
149.18910664960487,394.75272859906079,31.405420827766378,5.1300576055513227,331.52514216780429
140.10217479682433,358.75003946584962,21.134934636740198,5.3204474201175351,307.68309828344434
140.02788694961492,270.2286498294261,6.5845718683769761,3.032542035729954,297.4201094776659
134.43758885195976,112.06382412149497,22.96133326195632,4.7454220468850927,283.30142187565366
140.12983694999423,242.04733352166764,19.761847349394031,4.6046047060230322,300.76455060930908
135.68705151859078,244.03726213692343,34.909528560909663,4.6663459733830406,297.39941748320854
134.53458420702296,156.38691023135084,47.035372792012737,4.1767264466907745,294.55567751928425
143.90334735582351,171.20252665010833,12.445793461131228,4.1699073410847625,301.76287242832689
140.25784613652448,319.55626810433535,33.778509031965584,3.241309635667057,310.33257150454733
137.83843237652584,211.17280800969493,19.998693219919545,3.7911987333927808,294.55107785594254
142.10874958817141,340.46913653030043,24.496908803073048,4.4023348134991585,311.88134720690147
130.20834250257732,160.16988429055135,54.223824566883316,4.4781966654325434,288.68066354121504
136.25520331095251,80.702837157574308,14.204830393739069,4.6233083478097416,282.06705128715322
146.63991916800728,214.25645028202976,55.856222021869598,5.733475243804909,325.13162518489025
149.35746989157306,71.099421525010882,28.652238355518321,4.6190089016924292,312.89784991547469
142.14340814727743,102.36247963710642,59.303411676292924,4.8097568278062477,311.15341060322891
142.50568068192788,391.06619402008261,30.414984756462967,5.3117743841069869,317.59975558751773
146.34838589014782,134.8741074642632,37.017282194134431,5.3873817130868495,313.41023567700904
148.52208909276703,387.48489064295796,27.296838956133822,4.643481065926041,328.31998761034936
142.14988500480612,145.48882150413129,23.58291345378364,4.3667722078402527,300.80495140603438
131.1293861079468,202.50378805990562,41.323349001487912,3.7621560620564782,288.26732159276895
136.34995826388598,230.78773574074424,23.745990576344418,5.3572467427904007,294.00216832238073
147.06314502756857,293.05108570883272,13.98828522745789,3.7104888619573471,315.40272208051357
135.11649427305213,206.9652554950633,9.5008490230929148,5.0397759133175848,285.12421866122031
140.75601358325963,381.88913172740746,18.458478800467802,3.1875730004100857,309.32040389757407
141.28116673352091,333.18906710380668,35.078074342529334,5.5471639528428209,313.60072088879156
144.70923373354063,362.74924004488622,48.766808469705801,5.1123627603928821,326.98792033573972
148.84629909076506,173.65520183855676,27.189034695477407,5.2811153547041423,317.05047892888234
142.06508030091803,229.10374864864119,43.907481838220583,5.5004688910888273,312.5393901515219
139.51166748710583,256.51013966557861,42.973656819206866,3.6310901457132667,308.62163286725416
130.59361610355973,201.49332892011398,50.080293567401384,4.4438106230740457,290.26712516722944
132.93958098410874,264.54457467646921,31.931515337071819,5.5772761812570675,291.98019540395973
146.36596961910334,353.6527054852537,47.483264664344048,3.3324669107450795,329.33762057385951
143.46677178748251,230.43428664641326,31.462738214480424,4.1435815201393229,310.97214060811194
146.64458847272556,94.677413984215079,21.849741203526182,3.8970348441211891,306.35251227916683
149.0166890277811,226.8110195790124,18.427735894471084,5.8564825359178396,317.21532450242159
130.33811555605331,239.60816378131969,15.650517857230852,4.7746154979785,279.57726642992111
133.75582669566387,166.51693055051845,13.760191412205316,3.985629542643756,281.67694805325527
147.48327040138963,103.79537730391689,22.47951425254541,5.2172230132823092,308.76134860033449
146.03024455058221,260.60113593093604,39.171093437320955,4.1725484019842494,320.52800621383102
134.75568500318312,138.12973522138196,10.622876268173313,3.8610849030524301,280.97912856682234
144.27867203372841,329.42716007170816,34.372123959303238,3.9217315182607866,319.1346115172235
139.02396354222904,269.59065997655682,13.675638838367776,4.15196457889129,297.90934270003311
140.01627343650097,145.59639516990535,30.330003244376655,5.3406648174420361,298.95337950940103
137.80480653965728,275.70363235431461,39.556300378663003,4.385874556422201,305.05373167867998
144.32078544948405,380.48769518776032,57.538658735396154,4.0638213757895247,330.32929716410422
140.35799374440541,161.69181491039546,33.325948316342021,4.4389009922613694,301.60099049363743
145.33992838994038,397.95243886534166,58.964653583656755,3.2025630223155854,333.84713045703904
138.87026563799529,132.67434740202455,53.127480271660133,3.4497091306114802,304.08542845090233
134.10554667315449,382.26675526779627,33.05281633161924,5.0556265134543414,301.25271256692361
145.20818566075931,159.12937470954029,22.09795925145319,3.9784476187895756,307.14902044280575
135.05445519066564,336.07858771778643,57.053527516414789,5.7579014508688413,309.1562028596104
140.70558050654259,211.41524117514604,19.553699978312522,3.3650392951964156,300.13991646745097
146.57520829972941,235.48349308716845,16.636878915538805,5.4178479471134384,312.17457535191454
146.91574569735252,140.81489128474129,23.4709149587548,3.9353568119445406,310.03701053865075
130.87233302225553,395.42482516034795,52.70706022047883,3.6542711970553623,302.53666196549506
149.09829371057279,287.52584616268075,35.284087503850444,4.0933131585837543,326.77170536409824
132.56310487371692,119.97199472029219,33.360131714803984,4.351484032470248,283.70565332051501
142.24073367514902,288.63474746456154,6.6046742521710264,3.547581600238551,302.87554333124746
138.3716180850644,397.52325113336894,21.345270944450792,3.2528941832431908,306.45117228468331
138.85949967986633,201.82610656580948,20.281362023748351,5.395489998613586,296.1749044155211
143.1738804093597,397.96760997942459,23.145858818853743,5.3619901435299164,316.72345063383364
132.36242245263492,104.89885055195879,38.640817608878017,3.1936415559232478,284.35285082799385
132.72611046890913,268.53723170700846,19.513360830177696,3.9498694137344024,287.3400134720012
142.35185494958395,365.95672828926837,31.946210382536712,4.3445440467271883,316.44400009947765
137.11302264166684,72.034220064292924,20.523074233767794,5.3609971031308365,285.55761576721943
149.42161644884769,156.25521001111309,5.7201203117170154,4.2966208070435261,309.56697800964031
131.38342501339395,180.22142188679646,44.405899609577055,3.8726325462767424,288.63840110328425
130.88469184253074,320.87814834105257,6.2107332043391548,3.5324921109913814,281.81406648333638
132.72840699909531,218.78372400083015,26.29368657775785,4.8944756314957516,287.0020676807693
140.01071987492088,209.47599993835084,24.686227333358183,4.0332907409385941,300.47550506388603
133.65817556121854,154.45433329903972,36.241393378302519,4.6471868874510456,288.84050219479337
144.60267856654013,387.46168470531256,20.137993785999136,5.0319621823166116,317.92314692123222
137.24424749782074,348.91133255302856,31.592958238347912,5.9467364122059623,305.15565728609272
145.77698171849164,215.98504811090336,35.119692154384005,5.7890510587351294,316.09587997447221
149.23047234005367,301.50880146450453,23.883070819850513,5.2631341727095737,323.74110180030419
136.88800064304965,277.43063779633849,5.6999540595603655,3.2875764727177375,291.2245123754214
138.1776049527752,81.121092507540254,39.694937677112051,3.5060531793673309,295.03870072319188
143.09823272094027,102.85711724751523,28.015281636600072,3.1868976690252415,301.91620746076632
136.02399130846996,304.71285005119626,12.233090791970225,5.177913153317931,293.34543528358302
132.10667606309005,333.39541232522146,52.650154961318769,3.0483243806173395,301.53894624948089
144.53856538375845,268.31253544200001,50.275571811892227,5.6007703349344773,321.93894409790698
137.93340423926227,396.24972220869728,47.188139835730532,3.6309248210866354,314.73358901875281
143.74710693099613,348.99125526582475,8.9030856092664514,5.5722012963891361,310.06229036419671
141.30373577790047,107.8535982872101,6.022702549241135,3.3081270013945101,290.75030332347012
149.9855889642073,131.76893518549281,52.84186053391926,5.1517505497798393,326.16376737543692
139.83578827357809,156.93937396158879,30.053456285662019,5.2733841408306601,299.12380790101264
134.65700848025574,374.91194593920892,48.614066226463898,3.643233748840589,307.50462491103008
138.93319710132749,205.77459964763949,36.814035174611732,4.7603684868379768,302.4461861105201
141.13630415034581,121.93687916087994,43.408298872709111,3.1898323577021239,304.54984324829536
135.85045394146377,108.93167916366548,46.437586558089279,3.552903659505867,294.33752017863929
144.85674472410864,353.88435775172667,43.611885072245187,5.1550566650353487,324.94940478562296
141.86779261126426,265.25553726568904,38.170014049118727,4.1022779937111391,312.1041518341965
142.86858458602944,377.31084317493463,10.627965764889453,4.4211705005387429,310.4945847406666
132.18940239967549,123.91748305274216,50.021989555291675,5.110154416949328,289.12810568313927
149.01723310809749,153.18619860176398,20.850358235477092,3.9810719576484419,313.99136709563004
138.99546718546455,325.57029894717357,35.409517232867572,4.8802623070989455,308.72442935592318
130.95284027480398,152.07424328708049,29.064568986235585,5.1469063850602392,280.73445283048227
131.53793372557536,233.83568827669683,41.694747509981809,5.4877922421817384,290.95772027564323
146.74257115893957,276.50409754616055,10.812916691797341,4.9972200346770821,312.7082370317998
133.76909904581913,285.9545744647138,57.804227558601582,3.267841524265493,304.06893032489279
146.51226988140559,189.81554262862181,10.808125074687835,3.7974469676042877,307.42989235615488
146.61207266378031,364.37871644235599,49.78476454427885,3.5914512233095461,331.24768040366416
145.70850342590091,191.45288512101183,13.34209741359135,4.6906137701486763,306.81831303798191
142.03890331659659,314.49597963098233,29.818845040222737,5.8199275247354834,312.19939301594633
142.08484181526643,349.76232767879139,53.833000101519715,5.0988172218195817,322.82699552196084
135.3803136741156,279.4848747965284,16.179854999078145,4.7892054282563468,292.06608447945513
130.83485544293524,185.41091632733895,40.576937672821984,4.51739983902623,286.46208080307969
144.213098009682,104.38534900100396,16.106764627022649,4.1844867854720986,299.97779801319774
130.29825853469819,379.98257737257728,38.204751233002312,4.0956807681060665,295.35121426854835
130.4269047291761,143.20679750919049,32.836678838211256,5.6256843893050288,280.53712795266841
142.80048277736572,126.12376657791276,57.383648271121508,3.4992653033872432,313.10200157255565
149.02729853192253,128.32461288497728,8.2804355680867054,5.5851275126222246,308.14104064129538
134.52777162859775,166.06320328822298,11.201271658663435,3.5480345593723119,282.28173093701622
130.14271191820248,262.757833994409,5.7473609344626002,4.1282444131449143,276.93571018570401
147.24095782861869,119.53018813386828,53.184293409703535,3.6000040160021118,320.11687216814005
140.76867813640595,319.19208230593324,24.637044886327974,3.1300793286793711,308.06919433651262
136.57877100375595,254.3440422556024,8.1440931479932388,4.5475932936060293,290.19637127297943
134.55910632573591,162.42000708787975,42.364922855210004,4.1519194513344448,293.27187596972271
143.39747227890899,338.16554060278139,55.581464643072323,3.8511114254936825,325.43244212256184
146.2165525194894,293.8209345694944,55.816999820982112,3.2673578580884146,328.6911330860475
149.74394724788189,368.81663803665572,56.340547002148121,3.3513056117947002,340.09933164936103
135.763737220439,241.95058475214091,36.060126909749727,3.3219892813157021,297.84779034725676
148.81568697688587,187.51884638050382,59.238597084295876,5.8783607858743645,329.20572945739747
138.01168382460574,242.37239506830915,46.920188144708121,3.5058416331846587,306.24571076024347
130.39732453250133,216.84551124324304,13.286489282440874,5.1002604873369233,277.58679665557838
133.24471238776539,155.65528621878246,58.304166444832788,3.0987701252615767,295.95985726401449
136.31904759770052,124.67024863905357,39.700431514570191,4.3056374205038761,293.7429456607108
131.78277467194121,203.52008635154723,44.997778218354057,3.3391727081580336,290.94285588584086
140.16108127604804,208.81894440797316,58.067440702051734,3.1876089716942162,312.66158669850989
131.41102382991508,325.75797027025067,25.227369325178397,4.6528331645694276,289.92948743383641
131.07442654390556,218.08562344117331,11.646222583576346,4.2009211788069987,278.42408626518534
142.28004216091233,256.73449375666786,10.622871521592788,3.4217353770012271,302.61699443903382
131.24211935353779,149.78698255922035,25.940251013466558,4.5590538170365882,280.07011310009568
145.80172770861805,178.15945725535522,12.671784818659939,4.2308910988312949,306.02684047776927
130.11244209263396,90.767574949227139,59.585024166546553,3.7473459644985354,286.54789301176936
130.74673924851831,207.30104837648574,29.924594720346974,4.8622088139785973,283.69755866410816
139.26934872871149,267.328114467761,54.052867383771606,3.7142262056908244,312.69485486650274
147.70899126543452,224.04879037100636,53.07818295153352,5.0284394515181603,326.82163146274252
132.73311466380437,264.44116957168467,55.985177117498026,4.0112158918952101,300.15211152831671
131.243687007765,382.55034533718026,11.696630282639241,5.8957018136771033,287.91753893679214
135.39598389170808,160.76204457978704,47.776427640794125,3.7709324943476741,296.78620235400541
133.72775395621372,200.39537413860882,28.111123664177608,5.6364194373102858,288.62827127638184
144.35975523412199,308.12739714034103,23.108028038486218,3.4654732092987555,314.09056635486519
131.58262243752742,236.61441658225016,18.235750629371232,3.3274541391815093,282.82325832265371
142.33866089701905,74.163236679001955,57.078781045740321,4.1013643405524451,309.18278055444551
130.69151725665176,348.58722107088352,53.733473712519249,4.4572322662773498,299.93951756536347
146.92029799931078,109.21203886775906,45.198428971555622,3.7614397339311276,316.0502275525447
137.59182568773815,392.62060587982381,53.011643599588304,5.4480791349813984,315.92863711468453
133.60565075189047,296.52191888818925,5.8836287730323029,3.1357072261878689,285.78603743238233
139.33908120519126,290.67512405770123,18.148758457142556,5.4934374490223172,301.30847986256765
136.933199411206,137.64036543983127,12.178881124268454,4.9740305608353363,285.862686192816
137.92241263081624,261.11427534893494,11.350961333538141,4.4787742438936959,294.40508865410681
142.0534045803528,228.67952805282329,55.466203139095519,3.6336210472887758,316.62058564982516
142.98502913041796,105.91058999995359,53.695069858720558,5.9696950120289767,311.03079059132875
132.39706344839018,130.99833444069552,5.7386951159279427,4.0457149460492099,274.12134611345994
140.20127374085754,140.85012862754905,58.171023229683904,5.6362741013116917,309.00292006686288
147.18203230680311,319.86580659285153,35.783867971128913,3.5893357040907552,324.91434004892972
142.83189806880307,292.2757069051944,10.829253519645903,5.0346895961972349,305.76892595284761
142.42827924290975,316.03711445164072,36.503495951179929,4.073026429243801,315.45113879506226
142.63370071912266,115.76911793334622,38.48984835593906,3.5558833199597926,305.44539351404438
131.98856587875451,315.66456225710556,10.104538497312149,4.0193324077312855,285.12281563194387
139.95292012087739,182.77956643755198,36.878822003506016,4.6935005497352646,303.23126845779154
146.71028000080102,304.13773828930141,38.332540533493109,3.9744853285111992,324.00729406535049
145.06539719728428,382.87273643016579,42.360696186838581,5.1122926028189566,326.53032204075026
143.10545580024171,346.01645265965561,53.071326384811115,3.6598549917214709,324.38809299678576
143.54013423182371,228.78933674533386,56.277730681027876,4.0744704673645886,319.8899767006601
131.65912164602543,215.54771128224561,43.899466090139555,3.3699933092072412,290.97149688754291
141.0603616922902,282.24084936322026,5.6658736493273834,5.0246625838736572,299.82429687475718
146.2554099535194,238.46267896915896,58.951603034771949,3.5240697972816779,326.81289045742653
145.21619786522706,316.54421361971333,52.373813305459876,5.5319267834891566,326.72311869937232
147.87947902049871,145.31778879093565,6.9470204107175553,5.1419841035864851,306.31324724749612
147.58988770089306,148.42104051003673,11.072337712278703,5.0834343853557842,307.37979508926861
131.79715952530631,228.79386308558162,10.270667230146367,4.7284504300079941,279.97318466137182
143.85045061196129,145.81812219938962,45.583086787057923,3.3859290673438829,312.08158186529829
138.02676994246681,197.6070438417286,7.6779059505986167,4.6563066989860236,289.77381825532279
136.59983841996217,216.03815217331049,46.662394381645427,3.4038538247111219,301.86693725569592
135.36479787851266,368.44057487665606,41.955795904948978,5.8304120805178794,306.18272940670226
149.44525547010002,211.87168223331247,13.41031372714084,4.8355261561821017,315.45055771285502
140.77376084092384,365.5903935790256,54.880403284226226,4.3861495464607234,321.45824313298544
142.81739479948624,193.56950103571501,16.303735660288478,5.8628228588578146,302.21141350344061
132.3324211381657,184.39614327296269,29.194420109940602,5.4055694482247461,285.33565106885573
137.84644744461448,317.29224292114031,41.145943776373393,3.1539543680895656,308.01522163831453
136.12503586452033,140.64829118200737,33.555254251279152,3.7838758665684384,292.0478850590535
139.90701298741732,351.34794985243724,49.437335692664632,4.3331699204785874,316.98954784100107
133.98119633583875,269.17010681885506,31.238648438525807,3.4494698461749658,294.07294765156354
148.34052232064718,273.77087462290496,29.711396353135932,4.4153539134633233,322.50175065916301
139.97211157378956,126.24555127117998,12.738716862213307,5.3132726763070517,291.50740662137167
145.99856269527444,159.21899752175437,30.686024299718561,4.3224144907423163,311.80191964562522
149.65014276758819,142.90252696365437,58.36311988732816,4.1457782630139306,328.08328619926647
145.83098845605616,272.75742439555563,49.910955065341199,3.4905257882008685,324.64050825107461
137.72555283819443,191.11199546675806,49.649977367897748,3.2757645260351862,303.80057353212459
145.82947944294469,270.68825791955925,23.861878640039709,4.1453424893622355,315.21929495127591
140.42531021878918,344.03600922436061,45.75333540668602,3.7920440381474059,316.30420899211327
131.90712387296665,315.07305158268252,49.124322261320273,5.3266806144222087,298.86270697480785
130.12797791415477,220.35065832405974,30.751875102134356,5.7034200510149269,283.48047160501164
135.96710971834003,327.49378708114477,48.010557943248109,5.878454201849741,307.27494655584019
132.33869758701971,359.67373078192475,57.084311656111709,5.0703634429804927,305.04652326926561
143.43747000865588,300.58666198895355,51.897071231897016,4.203290757996422,322.10886731380413
134.13888991211667,203.34685118855268,18.047301460651394,4.5404335349099938,286.02029191986179
146.90820695866626,300.29838932376714,53.577471754647739,5.1440829121994822,329.63446910959857
144.08793428805507,304.39254531062136,48.708190349070335,3.6970515105085435,322.48234780533647
137.26699723126566,245.51605551630803,14.848309459015928,5.1326978631298825,293.47674298848273
146.64450054894917,272.85094535496256,44.162370458748626,4.5230094858466252,324.21966211479059
135.40278250306847,294.12719678385167,47.882347681365481,5.6385160117564554,304.24680328509254
131.27723832643156,79.995346165076839,16.143624385854267,4.1954612876833455,272.76424268872802
137.53658471395602,331.93372083672205,58.42180496423174,5.5275718884681142,314.37886204098731
138.58969832368015,300.38608538637044,58.948758489757225,3.2845005588418683,314.92064053421484
137.41726327680638,349.93997587030935,21.620782417221637,3.5998032361286252,301.99734433033609
137.96547679609503,286.18680226039737,42.591535664207115,5.4621744946081918,307.0414831216512
140.17506888127207,375.83033192303753,59.995184722924499,5.1977979954197631,322.65645233391609
131.0250403898693,96.981975897334564,48.520637546472237,4.11509924955641,284.76676745333066
141.09809306908187,374.81878333612639,41.56778041414286,5.8274295262539333,317.86508774125355
132.7704978380676,298.56016730040648,58.327339640516293,4.7537277790568,302.95886436602473
135.03596361083873,134.62593191521131,15.486447087758876,5.5456073153271506,283.08201962132534
132.78157831963196,226.33730298846859,57.472089766662116,5.0143132690363093,298.66319759497088
132.59900931245127,228.48960613914127,55.418503829257332,5.8329258513744104,297.68420842879596
136.25153248711413,302.51133140879483,27.100076638017612,3.1671836412230383,298.98784885178662
145.75825481428578,168.1204172264286,46.577706484282963,5.6317748047347962,317.49142798077577
138.61921281830163,124.1389152320053,16.521156309920428,4.1495978311897233,290.03544500621007
147.73359724765936,372.0195305761452,33.786468750966975,5.8700932116706781,328.20154217648167
139.03697708210316,214.742690189564,15.383882047881766,5.3763232704894843,295.49834720771133
141.6170062907548,246.95684948341926,41.55058397655074,3.1631653043530656,311.79333183015024
130.20928066249354,343.22530758509549,39.174831674111402,4.0924206456924992,293.47764528078613
146.36603896732095,154.99622647443329,35.4253295685848,5.1806334393792337,313.99488282279549
143.97748162249118,317.51672252101878,43.390922565740404,4.2522681724753193,321.09153922200971
133.79767453873697,282.35018801946285,52.570544048176579,5.7158412326985735,302.05666493703097
144.77624547127536,97.333012132418659,55.293842824102384,5.5956145270598441,314.70768151407088
142.78667122629355,294.81939300879924,16.754268634786449,5.8223555080397578,307.93586498930921
133.46290792179698,288.17344758535967,19.826446369278663,3.4636296670616371,290.01632552387218
132.63848041692097,353.32054559927082,34.341715703327637,4.8839973783768409,297.17077849927563
141.52748872248969,367.54259745738545,42.566968616238299,5.1778665288596049,318.67649942857008
130.6673202691216,265.4563421947305,5.6937177017365075,4.3885534439226905,278.11568571238018
136.01110311094666,292.81781518452289,36.287397522199768,3.3702165741567107,301.24964745039051
147.96524577926135,140.03240372042899,53.08461335436678,3.170025447719218,322.66886002669344
142.99941506350055,125.28768055931943,55.702683251808921,3.0675312320532102,312.85307227181568
139.53235756587605,262.61479790731448,35.893493539458234,3.7867470720627705,306.47353096212373
136.03908437225772,154.85185896401242,58.163331306767979,4.2738910993210792,301.45366812191742
145.7921519491108,272.49187004788507,44.990024685256564,4.5714515266929334,322.79060708212432
146.17651494743876,135.36107080120092,57.360078032471421,5.4552819667454822,320.35883153828723
139.0940325853885,276.85225820895477,55.418686063067767,4.6661680629677811,313.36113406205266
131.78741280049999,394.43019251257482,13.614947535055817,4.9150131882767596,290.35009533644075
138.16445838793049,343.13217710373323,29.693971560962243,4.3862462848088919,305.99680534704697
145.21202428444317,366.70421733306262,43.743200771445139,4.3960322101580287,326.41907679147738
132.4842447217483,249.94172651647932,21.403136970637213,3.8196703481378198,286.49811840614763
144.50220881682429,225.97602443016262,38.623044243282607,5.3451208953394307,315.35258558570303
149.5485494178927,319.87317668614799,38.820207709436836,4.0231948517502758,330.73219077013215
138.41369021312903,185.18929077422573,6.6918539949667633,5.6863085707879009,289.50562221350475
148.29306159221218,258.14102645912612,30.798038105759726,3.7622704471237434,321.92659064452812
145.34033710395056,370.64808339537763,33.50430245763414,5.2081498480227033,323.23805670283116
136.85589902253002,131.75588317925491,29.85736853834841,5.3649993745112026,291.69491523934943
141.37581381681849,390.71037127061567,58.378349980325048,4.1302962338356295,325.30717007815235
133.90837721996496,248.31884264242191,19.260743185616626,4.2018716496256818,288.49108254984816
136.37438881775108,208.9483048145573,35.804658788583339,3.4494541508343324,297.14439493064623
146.69887271149921,156.88893172148866,33.509956295378586,3.9103966858496721,314.08163871936711
145.75913727069837,216.48198374935194,58.605124418591721,3.633957767674985,324.47545299442925
147.12127507696815,287.28079666314966,35.947070083688772,3.2742256790455015,323.04083372860327
146.42341507931039,369.63402983200245,9.4423672422095919,5.3654542760351696,316.75432805325136
143.57696168684592,203.18219752185274,39.869184663137091,3.013377779261659,312.68081775856598
141.1162112027308,106.74199935242342,54.285670656763806,5.275426137968994,307.55027300086897
132.4770206642182,304.31400112623692,21.348551927610924,5.2387401016027759,289.48485755562808
148.91506717584153,104.17531787100052,51.130226570302042,4.437052235365667,321.87844721486243
140.5090803348287,161.73205699174321,47.625912011292961,5.421588696613524,307.01252923672394
137.42043973706282,371.24389667441812,21.291961607839749,3.178283931781678,303.06981240328213
139.30939477955178,318.06938814554894,30.703668045998747,4.6619447026507936,307.25490685345903
149.31470025890593,176.29623723154469,17.47728263365358,4.7833520238739489,314.66552257444062
145.85167484303167,304.3368347789899,47.462168032583712,3.8784596154040534,325.56172591558078
133.43394473491779,377.98942325703342,56.610584595412185,4.9549498559246672,308.08536779993705
142.07217153692392,376.80273038003651,26.329238082175479,4.5181558269961899,314.48112741002365
146.91349268129576,89.820801856120667,48.181332317873171,4.1053998902503857,316.02464859510849
131.8398254791777,242.9502457937156,37.389159776039627,4.4722405408568795,290.53015818436961
148.28412483306016,124.93222924754821,32.855891796056085,4.5337798391827322,315.24317613878196
143.8061025473302,339.78218694897015,46.609261690635108,3.9067621660441976,323.13515814800462
149.14897286954502,210.61871805151631,44.547687117789039,3.7118685762384822,325.90887388719415
141.78293471005293,377.51223172069092,34.563175672897472,5.3207949895757825,316.88276249411558
133.09405405067517,136.9514864001334,48.227468320219074,4.910935917241007,291.02061984111856
130.40035173814533,208.75936191210906,12.954755359867228,3.6508399139517671,277.02514414755092
140.61740075692094,372.15267950238297,23.629385602503845,5.1410613309163207,310.3490166616939
131.8451302310427,201.04359387714183,37.810730677284461,5.749111965817514,288.36318139555993
142.89961263062611,274.20242190893646,42.114041316197813,5.0279889103048081,316.07342218658124
145.13995387434841,77.68868940586097,22.024703851523313,5.461024853867583,302.46191171028073
143.03544923135061,274.18140991496762,12.647414166485314,5.0537823975598304,305.82013264442037
137.79819313245096,127.62266205631613,20.934941544387542,5.1264133039770652,290.16329899420077
145.4480540471699,185.26224492221766,30.445860815209233,5.3325255403018259,312.06197675418059
139.10563774633343,76.382745945088956,54.314654350941609,3.6506026104867026,301.85285221812711
145.45505733220253,203.17591981823668,42.564464638299825,3.0584130119794817,317.39926027909672
132.9955369558441,285.52991321533699,33.575896664039796,3.0204815816263864,293.84523853382433
135.62574030890815,225.38457678356872,58.605399702540453,5.3470181416381202,304.70334588844571
132.48985996670075,163.6412006277414,20.96634468324012,4.5835103937325075,281.55887799006814
146.81903147054996,101.97135824550899,44.627790842041819,4.0422887476259746,315.2416351284844
148.87324321663027,71.732525570931955,57.1910327513732,4.0200401254197349,322.15699558253289
142.01747134283704,297.6096671916398,49.771845183508958,3.5480295713270769,318.34447207931998
138.3192797484279,169.4881473356395,31.882855437111271,3.3871347016250746,297.44130176685172
145.16563282583519,202.81178113799839,49.140632994200338,4.8309145043462038,319.14881289536089
144.16645291595481,128.11467547218066,53.426302173282373,5.5328300636392473,314.53121000733
136.9879923069534,98.640303436260027,50.409690379208797,4.8891148475441462,297.45946232119422
147.90047037877289,134.16202156671483,40.210029758109322,3.4322645427157612,317.61511131375153
138.15242983840471,181.74082748952321,27.017896957782987,3.9889998040917209,296.05082122861018
130.64550102205007,154.1691245485415,15.422008096038489,3.3815356709723163,275.36381344220746
135.59977390050815,155.71120440589664,7.9204672008049428,3.2112449013590276,282.67890855401231
137.68947795148981,288.54210264405839,48.44301391725952,3.5300931834502145,308.71014911555966
138.76865115060878,168.97048160991062,44.321001712064749,3.9117436604697966,302.75348046242618
138.27536678992556,157.49343157758537,6.3090677827498869,3.4384747123596457,287.55360716133401
144.55046350625395,341.20310814234597,51.377989909565109,3.9780363252252053,326.4059373531972
144.92053849714827,101.94368528985757,11.101973353882659,5.537073835919454,299.46960554948481
147.1932475828695,303.52364717173452,13.53855127309156,3.9869290626809843,316.08411689186011
139.95759121181129,221.23106317515649,5.4396055008104698,3.1112613534402143,294.14851329475403
147.01564320910308,360.71054222173058,24.950969076139192,3.8837320374702382,322.9818213704155
145.89928308828024,237.55340554222738,24.872529361439714,3.5651088936655988,313.87902379608727


==> anc/competitors/data/v6/softmax_probability__s42.csv <==
x0,x1,x2,x3,y
3.0958241942238534,1.2077095657699664,2.9543215458295307,2.2656826032385786,0.49519419465564568
1.7555137590082093,3.6737675820622169,1.268612684519915,2.2036350739616117,0.11871428510374035
3.4343916796455298,3.1251761417260635,3.5600778284707819,3.3141876993551431,0.34868126303044295
2.7894721162374556,0.44235364398444199,2.3753221921137904,2.8421310869707113,0.56929899431492059
0.37670939155059813,3.9881386313502922,0.5041053669865061,0.10631105998916679,0.025539658966044577
3.9024894065470237,3.516800097230981,0.57487464582213654,0.19783654858406274,0.58279801525779196
3.0445588079614119,1.1356337514561559,2.772381707718806,2.4062338098240628,0.52357144875135819
3.1442572211078152,3.3475863186437529,0.69177574576831224,1.944768302489102,0.4326091390976825
0.5124545307021835,0.42567812748553147,2.0291708063281733,1.0407386213719656,0.15446119512591433
1.8015437515822685,3.9964189218969546,3.9670979037148428,1.6746243492592066,0.053480761605425406
1.4831920969303249,2.6627389444261476,0.016030418933357993,3.0316412749314421,0.22304108913415469
3.7070599553944072,2.6005000622351879,0.066319207590227691,3.30644593863172,0.73695902936454682
2.5754604803226582,0.36176290793653099,3.9723383277220261,2.2448922715601767,0.19410485958257817
3.2910464530833199,3.588133595586501,2.338555336536662,1.5414779234284119,0.36607088306645064
1.7736567953093245,0.11599801281787769,0.50763990207405252,1.0827870459804281,0.67910004079286024
0.90895488713910755,0.96331223216458817,3.5892087990163746,2.0876738830770138,0.060079332585401261
2.2183391480633392,0.57208750066654002,3.5215212005107688,1.258998474257524,0.20518029825175291
0.2552690244167013,3.1070717627688742,2.1448016524455009,2.2563805481888917,0.04010386742404725
3.3105246879703283,0.79281690885159151,2.4871681194430262,2.7066095300385506,0.65806789387647346
2.5266575964882594,3.6425529085235411,1.0927487660035053,0.26431684367757935,0.2330635597107647
3.0323509603414953,2.6250761573099606,0.20207878548802061,0.0042698600909889528,0.57989231904699501
1.4181038725194735,0.14465084197878486,2.3782704355634574,0.84910855536297181,0.25693763106411271
3.8827920975796131,0.021719336514801846,1.179020772811052,3.5780459908751241,0.9191193814194758
3.5724844852887907,0.2066316680575957,2.6544841866414077,2.5851630529142366,0.69742335702332581
3.1135339882950475,2.4237007105909107,3.344980707370405,0.68784140774809144,0.36204574943403256
0.7785548314078703,3.2059272434376611,0.072642175657456232,3.5610558472944751,0.077986497048579906
1.8668840149081367,0.95421128250955389,2.3828550987429096,1.87982376114936,0.32502204770588505
0.17521506314891511,3.3976353716922918,0.925122158747409,1.9043670267146426,0.03545398676404115
0.61715796827019131,0.22892776061304154,3.4955539916152056,3.7421677753706204,0.051376957458037893
2.7321958129698185,3.2038554145667049,1.0146580262473139,0.23794676873336007,0.35943304370644247
2.9790486236312685,3.7111817206891216,2.4430805329416732,0.8607130985148741,0.27288001628931197
3.87003892973684,3.0884335964175222,2.2141633603584459,2.3430853006188896,0.60657692367528659
1.3033014325526078,2.7924831359145488,1.5846660002369957,0.78194603832801635,0.14796395628560355
1.4818388241394755,3.3519208746215323,2.7104830543991763,2.7181080368358312,0.09169749708045008
1.8782232451032317,0.16060519818826569,2.9030785388617355,0.85636915734688079,0.25213143321640091
0.75788543633714278,0.80712844287622154,2.2677511812775473,0.39662788239525737,0.15205428322774253
0.51968602134188657,0.4996947172225723,3.0336889487390164,0.82794063856335898,0.069761803900696209
1.902819704903735,2.0181239607719461,3.9336683039717504,1.690936137088249,0.10264026444314969
0.90763739620353645,2.980752513315378,1.6770895516032205,0.70455319669231953,0.090024139520424068
2.6792559787300414,2.5200473783055948,2.0583322075421235,0.53876809969338924,0.41836344917556634
1.7486076754893229,3.4045243990477401,0.049879511764852946,3.4411275448757634,0.15574394352122953
3.3307127842313498,0.62085196976436352,3.1841142252415136,1.2815888143892313,0.51808460391953892
2.8010604080089965,2.9384843677406463,2.0809202681839754,1.4430347460730144,0.37965093639708891
1.2494665655281643,0.77216596347561639,1.6318457214422608,0.22108163800491054,0.32402057952982571
3.3290392055808042,1.083035005271201,0.37628785235758322,1.4294784940082166,0.86354509151930514
3.2190574299872075,2.8396187891252156,3.5586256867015891,1.0592287092863186,0.32377269752203208
1.5499135161206978,3.9208191395947272,1.5800289601622257,2.4419402693671541,0.078507367789353633
1.1533124157209764,2.4461744239082783,2.7303263928368815,0.82156119068962674,0.1054443119127461
2.729982015899902,0.21800125996518238,0.59749662547260307,3.5534618122513622,0.83357664773893136
0.55900993443723923,2.4652358797101313,3.8461985181641301,3.7186664836782204,0.028989579667377779
0.79963280990043328,0.16940220632066838,0.71376704728732365,0.39932422870716078,0.40813221185367654
0.02944907900402205,3.5365828454672688,0.79816797159796149,0.42961182515430885,0.027390104603577149
3.1476975100085536,2.8383131404024828,3.4359314422308551,0.46130575244395189,0.32594864337760804
2.6594034263681285,0.69251138569001292,3.6503309765677248,2.478277025241248,0.26084986478094735
2.8206615145053404,0.36688402329679226,0.84858963009320565,0.48787585683849155,0.81623561529997368
3.1229161240878716,0.73413291552127591,1.8792035526993116,3.4095292717210652,0.72460980144245346
1.8356631021533598,3.92010871821677,2.9339796182513194,3.0170860597515698,0.083061681909980811
2.274964783811575,1.8342425698339593,3.5134629352432065,3.2792354329520963,0.19630942178947544
0.55918799251062978,3.1363237933656318,1.5162107801492208,2.1042421075440836,0.059654034742789915
0.45812029414389377,2.5456333684311074,2.0680779473977169,3.9867088460766138,0.071086175008433727
2.6736118471618866,2.2896525998345494,2.9668656420789397,0.17670041177664508,0.33091301164735454
1.8843848245725301,0.58052101866019878,2.9245439066111816,1.6050598567444534,0.24383416887436299
2.2609444259247553,3.7840978142323802,3.1318405201043396,1.2957466757505447,0.12538058237683994
3.0599954296641023,1.2053705300588717,2.2797352745661055,3.7945819948505641,0.6192723464300004
2.5388732800023632,2.3120688632301687,0.41846038721910084,2.3074438339903716,0.52163242519140018
2.2143176026319833,2.7991037783562644,3.6158931635121601,3.224763861778901,0.14585335772714064
2.2368286429816542,2.5969326209812356,3.4622901572841127,0.68136477463407541,0.17125586799583523
1.2158003922504488,3.7623776387820738,3.1923897432733321,3.9145365756017556,0.047661203348645965
0.12327133827175762,0.59375595968023198,0.39944990864291796,1.9945581875052607,0.25517670694020084
1.7468695569294495,2.0334109537877683,0.81758946832571677,1.9746883050825832,0.36675025252228033
0.85833869127811679,1.6161375629630639,2.9744014604306077,3.8835389141829513,0.087473948081246061
1.6341145748985446,1.8966749179304725,0.092560378327785742,1.5229294448685802,0.39772452303225353
3.4136122930726644,0.47687010479097847,3.9168985348291185,1.5901000982199718,0.3693871826429696
0.93575794346136298,0.53637843949106134,1.5085787214227229,2.3390108112197465,0.29036020768373372
0.23321096675626407,1.1123021831250295,2.8772501347632944,0.51221044219114775,0.057212723775299741
1.1255355680879862,1.2188184150433252,3.5502843539521733,1.2843425056474196,0.074642670483008378
1.1743750310667345,1.7116128547253999,1.5785195526003291,0.77283328978052213,0.23756953538250372
2.6476660589075802,2.4439501881465131,1.2765299543986641,0.41313391642819841,0.48320557833135613
2.2281286093651134,2.538516469673052,2.4349645155929869,3.4645784253240803,0.27826204718618042
3.135592836425654,1.647243586342281,2.3239574949922028,2.3573246645099042,0.59884680217760944
2.6572541613095502,1.6351324377147884,1.6365599104991886,1.4346911661116448,0.58133608223949795
1.6255474457602821,0.87051410678784791,2.4070990234708338,1.6346775094668513,0.27360869854166425
3.2560815386641386,2.353224993636033,3.741525478265979,1.7260760147494185,0.32999966168991457
0.66789167963081564,1.2681636452689515,1.8705610265063859,2.5325967285788376,0.16255918281567566
0.09084829253544191,0.1442393371094548,0.78696872300252529,3.7070775659559732,0.24625705264900696
0.36019144310256701,1.6736001766274415,1.5088239315320155,3.7311184786279301,0.12702113451985891
2.8894374023858012,1.8965307003606813,1.5764279303724744,1.5659679181226536,0.60993928106658801
1.8475089210055495,0.90237147281684393,0.52443477210487943,1.3170498383910783,0.60425096578261139
0.64508711613440717,2.2898317324884627,0.65148600221821962,1.8041860007410202,0.13915741760660988
2.0041791004134542,2.2630876017276838,2.738248293574709,2.2717369217139702,0.22835966862979859
0.60924841085267367,2.8080087244414855,1.3579110168356108,1.8472716457989931,0.082453806204276281
2.7852815003109441,2.5917939288048402,3.8195935674232304,2.6350136392668038,0.21564503078218211
1.7846251022961228,2.6097322260841262,0.9743869814344297,2.2175960935190546,0.26832114407255736
1.5240849043859299,1.2648566072961724,0.39569802041928925,1.2828621867763044,0.4772810394404674
1.2060483565915061,3.1497288879438154,3.0140182520010317,1.3829232230505304,0.071010294266711987
2.5211303724755538,2.1965775343987177,3.5241442076714802,1.5143711502389237,0.22475257904148507
1.4472504422135617,1.7256727807195604,1.1124534274859514,0.37855907299755476,0.32932356519993067
0.350599677264404,2.5040499237642284,0.80835240658191188,0.66425052965589249,0.089325212215630806
0.47202360848206126,1.4426293378010171,0.7430645394843487,2.8924552085815445,0.20198463774934389
3.8475906581980581,2.050956978427033,2.0880492054660493,1.5563868460883201,0.7473953007659655
3.6343227628304282,2.9468227539288812,1.8736665649870838,0.85815589024057459,0.59709920409628259
2.7988285352429982,3.5456115468948308,1.0377593594181369,2.2506896422994291,0.30468654113587207
1.0634798458380783,3.6842287891807666,0.18069246795770555,3.022158169893709,0.065964613718131435
3.8767055093908955,2.0145317007323968,1.9259653613051229,1.0296894493814857,0.77071088862457815
3.1150036158631784,2.0811004589622764,3.8373293905424335,3.3071595276949779,0.292840076891073
2.8675607566359824,3.1994816430553459,2.6100768030106529,3.7100194385001983,0.31579247024944407
1.7974460085751547,1.257802766976805,1.9820262265144737,2.3895781162953629,0.35898011140305691
1.0889662473806361,3.3495294493802743,0.44276829611846447,2.6757906359663184,0.089988570820270966
0.38556384861399717,1.9765665860696937,1.0097451621983491,0.21030396129222151,0.12861098419027661
3.6104095861753667,0.46342689734107356,1.1790957982981709,3.7820795640876259,0.88424923931295873
1.8231051593344443,0.28823658829177479,3.0592142104289373,1.5699389370597752,0.21469925647541471
0.80945345918092126,3.3679728441578525,3.5068431890584773,3.6956016021817195,0.034773391297189225
1.22382649660261,0.2222716676275116,3.6065674142657538,2.3159100990009702,0.081954673157913729
2.3168782757675839,1.1224457445346236,3.9382744330030164,0.018475195373310438,0.15715793255469115
0.70709113175692684,1.3365201620061833,3.9294667324181298,0.15416799729374286,0.035760024694697294
3.426457136369502,0.69197778076637517,3.8119965310719257,2.7216752226796879,0.39442518807294796
3.0340781193408404,1.2555734792079569,0.28728856201153752,2.2506720553277324,0.81101426248250874
2.8778518238037472,2.9707702669003426,0.55117414371122075,0.10612974882429738,0.4555825746951554
1.7283721591004149,0.058731374240283074,1.2178661059041316,2.9738398448895413,0.55912573741026117
2.5092353628097728,3.3086936980827457,2.2115930162578459,3.4085813482767269,0.25208584450561944
2.3363918756509423,3.4261920942982327,0.38791155482191719,1.9856699297572331,0.24294426835193075
2.59938640621928,1.4890462927661927,3.3831878312085699,1.8630297614290199,0.28415325785214918
0.33777728455955636,0.6144515962425392,2.4670247163092363,0.02189243533850993,0.093220334561472232
1.6632296086824385,2.4033616317803235,2.1694576092088198,3.1465988499743971,0.21029460239053488
0.16645669544756991,0.47869022345957735,0.66124529346916461,1.3228642669844217,0.24958660740517633
1.9759632769780757,1.4596774443130101,1.0130218976007894,3.5150544791301583,0.5054331255791471
1.3194448493311413,3.8337167236038896,0.6412480999290322,1.4922423502322122,0.072123330398838503
0.57809675546418759,3.9818578903345485,3.4077326311791944,2.2603116425228222,0.020826259795296176
0.41361187089020657,3.0884195654183424,2.3369114402448727,1.0813671527973101,0.044736601953784268
2.3505782887108482,1.2438460396830648,2.9405177100785336,0.64235325033967472,0.31902844102387024
0.68237187414754441,2.75066019666437,1.1841314516401029,3.0996316135253119,0.094671017139074928
3.7004804735071888,2.8216254619360508,1.4850105483531086,1.9863619153851264,0.65601286999970643
2.3242445588015799,1.551366780654599,1.6194198577061352,2.145951695009003,0.51127940307236763
1.3874792181393483,2.5635545383446376,3.0400598869761395,3.8616638139269419,0.10568521425941572
2.363661965925667,0.042910579902704971,3.0894119506982722,3.8543196488886147,0.31600768834081083
0.091215484118789991,0.83623063440896583,0.82725411005612681,3.422568486809614,0.19252530136567436
3.8342368529657813,2.1003532118690447,3.766155426952396,0.7504371710601343,0.47375814777245556
1.9292137477716009,0.65500521703318348,0.48262134977474558,2.3770907772063197,0.66005590295319938
3.1309409090011449,0.66362747150613455,3.5844883296945214,3.5125896986221496,0.37612396155692152
0.33091999968975427,3.3452171622009517,0.40158258259923718,1.4978557457957509,0.044547428595663435
1.9466333233526414,3.956532010734422,1.0581592446052444,0.40442466374233987,0.11269073321939292
1.9628279774180837,2.2238777121137936,3.3859141442718279,3.2438516089596874,0.15508203261771591
3.7513058198999314,3.3562789235268538,0.71796828938434976,1.9270542054486866,0.58078195801518873
2.2869122095043015,3.9612866573050902,1.6542717252398793,2.2575707214367142,0.14563155178001058
1.8939576042278152,0.56638355427509879,1.7994371997765048,3.9285771852713776,0.45978516226514538
1.0679026523675743,1.7929824530174043,0.98103589209283859,2.4288457219762885,0.25114931483151071
1.3262759893702087,1.5702908633676795,2.8409808053439463,1.6999175426644055,0.14653213266487006
2.0826896098861511,0.32019713458474008,3.4053385976088153,1.4799374713887912,0.20304703011439942
1.7556458412201867,3.0213206911789778,3.4983005594222871,1.6704771706161825,0.097485146841429227
0.086448319521321704,1.735116109290372,1.3572885829462438,0.47359633271467505,0.10241815902056037
3.3051676967774313,1.8773077367616051,2.1234015771512578,3.1790022336702872,0.64659709972043822
3.5846430873590669,0.60269189525296074,0.99362561546260597,3.3508674327481645,0.88838541360317935
0.56099635599444309,0.72370660892347249,0.97918600620058172,1.1375885382936355,0.27056976456445303
2.2161445741561976,3.6284144886248599,0.64501625140769647,1.2151864736397764,0.18821495785543194
0.43430296454177419,0.17859635589711553,3.7600760432300588,3.4973370253392528,0.033789643439986312
2.6889603721592468,0.93140913977482498,3.5519553144223197,0.095881422111821824,0.28226934876319804
1.1249351353560333,1.1682373212581134,3.109434853310769,2.0818297750689108,0.10730005027566467
2.6376905387676071,1.9607901696063457,2.0706460851509161,1.8547028587260042,0.48183735715404036
2.9079784571475304,2.3457806920591837,1.9624316620474875,2.760507078313839,0.51061513725712981
3.0745899676706281,1.9731599034026663,2.1189826647299919,0.65356680059781791,0.58242003059411618
0.43096378382358624,0.33646133822752811,2.1462720543083571,2.673322963180615,0.13390081848091445
3.6640473805504317,0.9746698162228542,1.7382523387907614,1.5069360314995057,0.82393835585806363
0.92085596357952326,3.3743535390501647,0.52701933156826986,2.4748591126785682,0.075168680213891378
0.14965022470471911,2.5503548019138362,0.50265541147414394,0.16038003949110369,0.074325766874921942
2.2194098775659334,2.5965962005370975,3.8089988633827332,1.8469087887380375,0.13587123023341921
1.483689135449755,2.6808130214054198,1.9281230383454022,2.0890035759294885,0.17035227610405659
3.3191589725296526,3.0516120761581162,3.8128220996207558,0.85730561141994643,0.29380992360650982
3.2330058882572072,0.23243392688578934,0.65430751084043992,0.55849461671648282,0.88839036557554663
1.2685555712908614,1.4664335397304495,2.2176662081597343,0.75389721204920557,0.20823682000124644
3.8115975802789799,2.1581097410467147,0.83086901340615693,1.3765643122533922,0.80506412541552863
1.1636713525604745,1.3538259331893041,1.0127384245064062,0.3872405972198858,0.32580273850953834
2.0602285169268582,3.3779154931487461,0.12021831504471514,3.7892791829184178,0.20498207941987509
1.023860362270411,1.9302900343491758,0.47581324296084526,1.6199762459832692,0.24669757501826428
3.7441742801958533,3.0745103578375166,3.6673936305167829,3.2358784100269959,0.41017672228069885
0.65843127032807258,3.4080620675246762,1.2861319659293269,3.8976684924353866,0.054024396158303629
0.17964247756931595,2.0191659316139923,2.4325168476583663,0.32294112001095643,0.059493408682627862
1.7403882400121518,3.6382089754853997,1.860056527957092,2.6066778717399761,0.11365621622886608
3.9695022562233482,2.3484957621479223,1.6018049809811132,3.4856363469648559,0.77435590327427983
3.5667090650196558,3.401097195334887,2.1275443653842725,2.5369377358669132,0.47973116413798184
2.9944320778277969,1.3623631823660971,0.74895577846136607,1.7161044854296508,0.76840223389541085
3.5631699635140994,1.9952678341259409,3.9544155940783061,1.7243054305517531,0.37212018907118549
3.5737865587914528,2.1256441640183108,3.2732314748154518,0.14359554402943564,0.50622311451526103
2.0754334415457962,0.41991886358428232,2.9664585309260612,2.1384030051571012,0.2755867934187029
1.263716207323172,1.5942100268061625,1.8750371880558099,3.9741719871473897,0.23615431028199485
3.0880497284439521,3.6693506902067043,0.61150848850534389,3.8348301038877364,0.34814130494966311
2.6466450526710443,2.5233289614589696,3.6826634330942714,0.16159691536865273,0.21267732332480924
1.4946309154948403,0.71002632974786994,1.3655482695269106,2.8231880145179526,0.42822858535746117
0.37786667224606107,1.3554225424384199,0.20042675878773508,1.2070594667877232,0.22245143460219027
2.987158445396104,0.76641203865079932,1.3696147072425147,3.6119566136245469,0.76516160445577053
1.0498420636914587,0.099292527194290159,3.1778281219835374,0.18045898283711415,0.1022028248293031
3.7472526021351169,3.7098418340161068,2.4908349799528327,3.7434964080443223,0.44484928222259684
0.963882300022739,1.7928293130274859,3.0033543389794386,3.3499029751511076,0.091095795013058659
0.4910317296459441,1.2301402896831446,3.1745415354495097,0.47001752901040605,0.056400173128780838
3.3244506884996246,2.3939087662309464,0.84781844432217035,0.23929734926919677,0.67642262970859879
0.61313726649797617,0.029257825172062546,3.6951332643727208,3.3388306573077435,0.042808941259506017
0.71707323263095635,1.1120884264032553,1.7519584116814904,0.62303068389831751,0.18870809392616331
2.397531166083374,2.8121338627955703,2.5560545970566584,2.139592611903482,0.27133002848794591
3.4982481633498579,2.5350790922770519,0.0092350903469680112,3.6629794315148381,0.70810878974411828
0.78573866285829297,3.9272237901701419,3.9734739936447121,2.2697924541972934,0.020673249611253365
1.2412946916003791,2.4814308386321762,1.1235855438566205,1.5889332058912964,0.18708939008282213
3.1096193529647103,1.9100234945109311,0.24825242616062093,1.7800642194159688,0.73610248095532049
3.8873057042438695,3.0457302527360306,1.8330481661460558,0.25246868281548407,0.64134676875571361
2.0029647448093693,3.6133114878562123,0.51612022872816699,3.8750092854463953,0.16049738377642572
0.57559001020500311,2.8827837868734063,0.60930684063030283,1.2426167403243311,0.082778134280275209
0.055745150832806178,3.8528448941975184,2.5291312521208407,0.75745396669141529,0.017411206382186416
0.91862411999542104,3.1280206829527089,1.5717095662809331,1.1441892073615811,0.083113929555178198
0.52728887114608414,3.4672057530477058,3.6874098006199802,3.8574927795659155,0.022994996886065319
2.7106346944514299,0.45641628473454876,1.2766259784322802,0.37714421395202802,0.74443143055043381
0.4873300185141245,2.9296540119751509,2.9047205135356045,3.4692121620047254,0.042165117267508392
2.025319726482532,1.7603547981094745,1.8443977206196305,2.8313755776057912,0.38435915012322752
2.7770497425715459,2.2124152096451009,2.6398052045171152,3.3200767166361125,0.40978149679615067
2.3244664368836094,2.616409637929427,2.3987814268639616,3.9035901614715853,0.29272522184629518
0.79910260664023047,3.8792604668222777,1.8911358910359928,3.3686186220674874,0.038846771099097295
3.2164981047290508,3.9383123257264985,3.8002443784977484,3.7735294051114114,0.20614706817341999
2.8616285184632066,1.1529129819516211,1.3708545710198234,0.50774102716367908,0.71108757060155492
2.955936015662167,2.9350139897516647,0.70894200499709026,3.1831542606678802,0.47961358076412386
0.524231006229253,2.9999341517410745,2.7123762435193131,2.1827027763241911,0.04585321751649879
0.49501521460137843,1.3859714452521952,3.3840302452316351,2.1739823803194427,0.046700482968733574
3.7102502040260306,0.49547909945688406,0.16101495975969504,3.5956863052820545,0.9355314591149233
1.5903127752997626,0.16378784114287903,1.7985307536907222,3.8872152745868451,0.4045923563210494
1.203794767123759,3.1093725101167142,3.5699507587493051,2.8193532921727238,0.054408026226540646
1.9543361814061333,1.9587989672676236,2.9984744756914701,1.9317535578871357,0.20638036602608628
2.6514568510543297,3.9421606779797047,3.9672308659905129,1.8256154316073814,0.11957460964906541
3.8224930281878797,1.8598938247746122,2.1256552463889751,1.5453658288927272,0.7554268542106175
1.14578490752822,3.9116679162953609,2.6399828752046051,1.4463961182906506,0.046840976685306616
3.6992337172481085,1.6463040087762395,1.2099211245517125,1.5660273667377256,0.82554208802568219
0.099437965545025264,3.1747286022398904,3.7901423986639693,0.35901294100478109,0.015941528796569907
2.2207921693072987,0.33927708924732825,1.4653419542261452,0.30974434104175286,0.61646270392525615
2.5359004467243405,2.2218468405510556,2.9540428507465144,3.1194793754892469,0.3077285856640769
0.42358961500301318,3.2082391479428969,1.6125608164763277,1.7842915716809045,0.04883326925338418
0.56135838825565054,3.6988066688795547,2.2472757202519973,3.722737954178482,0.033964637102779381
1.6764572772652153,3.2903323624697265,2.8791301400861848,2.4488840343758098,0.10693771049530594
3.8649276485727269,0.1478829088046969,2.035736607005417,0.14070392873767901,0.84398934613861132
2.3841702129374913,1.4908093652269367,3.6283453076380341,0.63009336526991788,0.20494537047284914
3.7320928864008449,0.19479388925540508,1.6772039517112409,0.82327917205203027,0.86415570701996436
3.217443662451883,0.43712916445823202,2.5882871925733006,3.9029440975586422,0.6269355666901183
1.8695264062211661,2.7012225146699365,1.3694497332002165,0.87481690460653949,0.25616749402525069
3.1390537970087498,2.8530327852467927,1.6326266729240522,2.0630227051522052,0.50685585794662069
0.071347135907950943,3.0948827310065052,1.7602004329342096,3.7447077265607844,0.037068423622356572
0.43657598706293976,3.4618261922226514,0.50322807324914098,3.9087709196574294,0.044114893246968004
3.3177144595309453,2.9577258739060395,0.36689471623602676,0.94544174153417826,0.57143474029125718
3.187268353300647,3.2034863684265282,2.6699596925870317,0.19647057500016052,0.38277907553272911
0.93056296786573478,0.19585483929311698,2.6220709533722091,0.61440733015103399,0.14477426849905056
2.1230783623962139,0.93814060176519432,2.651638856840381,0.25331391481023235,0.33308311518393646
2.4240632828000437,2.4875910935009831,0.079065781370766697,0.78049696436934557,0.46265526256100653
3.4709558151040447,3.4325012184992927,1.3061873706871197,2.2742788588149416,0.48145161830829475
2.4124286293549027,0.01800049975863649,0.7912393890367877,3.6497951851825672,0.77586240981985
1.6502862770947213,2.0585173684653992,3.1126056901760495,2.14887553477736,0.14662513362442564
1.4967361736287308,2.7091495974575888,3.4425216055845205,2.503958226796323,0.088022630087032774
1.7035283454940395,0.11842915651445285,0.98672150890458932,0.80746900643816444,0.59058495889045015
2.6077241023198967,1.6054222302135517,2.6713966353919454,3.2023344826954006,0.41105289171265635
3.4699625270092995,3.5825395255347874,0.51745121383309778,2.4711556340223328,0.46053940491792827
1.815587528305199,2.6864512354234349,1.1006101024068533,3.4565473167708993,0.25785314369451978
0.99135825180543247,0.95063345344238925,0.55461798493367809,3.7953724280231365,0.38369561513125672
0.94664945199032458,3.4111245185276506,1.1340830663969168,1.3916031030263691,0.071615493479213713
2.9840571209737856,1.3921256936380573,2.6989461893971116,0.3623162341417574,0.51138785027209988
3.2662750536956415,3.4133786845762377,3.6413076407410099,0.90371583166712988,0.27673901943801521
0.42111231941649985,1.1957746044756221,0.81008963169674386,1.7513662627033488,0.21526994606501004
0.26623542782071263,2.361281003532596,2.1683161398028767,3.7827746072978932,0.063188631094830694
2.3777346550258072,1.5877602709913363,2.8055644049737292,1.513239289493661,0.33469651553110019
0.58469297677079313,1.0993002030202681,3.8116898739422629,3.08309285466148,0.03587207838924554
3.2986567618253653,3.5462302486874768,2.4402419315486954,2.16190676868302,0.36972036264406438
1.2413386956962977,0.75037472775796532,1.0204277241095228,0.73123508172390617,0.41428037964929498
0.57548773188457059,0.33924636494305238,2.5019126276557451,1.2829364758138064,0.11554664416869216
3.6838818899498009,1.3677077541826415,1.2819646467120647,2.6127675400912747,0.84090535057992966
0.66212689094111266,2.8705565905662702,3.904513562766831,2.6914135787395739,0.028014226914433331
1.1388803293517422,3.2297264239051269,1.5987045406545475,1.7390389872361847,0.093671951866351841
0.61445358076823453,3.9949734802670593,2.7417108830440569,0.91458241064845858,0.025787908323970286
0.46196025466141988,1.1854482280446597,0.092910329387033919,2.8876271180507054,0.2664533318846824
0.084592065345760137,1.6317678045251287,1.6002457845390214,0.67549216645085908,0.097555467982738953
0.22158163665704045,0.54728511211850517,3.5004304532900465,3.7466787674605064,0.034565953704053465
0.69856588374341078,2.2994877184921343,2.4409097777329833,0.75161431614590679,0.085702188524781509
0.21352773050870155,3.9903201490516689,1.7757715455839054,0.42924945133008174,0.020224395933235072
2.3645752644438849,2.803524040482634,3.7437499977429036,1.9905908094615152,0.15331078174995932
2.7228581071980256,2.380851361653487,3.4159375045889164,2.0781983924387761,0.26952667884917314
1.574521827328113,1.569476371687176,1.288862695291753,2.0327716591129792,0.36410162033355464
1.2719643878081976,3.6611950411422192,2.1781936081653583,1.7466699573553579,0.069540674964522237
2.0181049480889204,1.9876663845213978,1.9592970243698509,3.9792595713184333,0.34329956187363492
3.5000197689384343,0.53746765325224599,2.5288100004594494,1.9451224506823275,0.69914837755657677
3.404526507288824,1.4615138527965339,1.3364450678350224,1.9117863229593239,0.78758775554945515
0.17390024805116777,0.26866667539106759,0.97682000306355299,1.6870642508582452,0.23086954394711201
0.72599363838609632,0.80791615075512624,3.6506873410221443,0.26730301880585161,0.048276781960386407
0.94697948441758406,0.070675123999648815,3.6954979979940252,2.3718265245984642,0.058699937277337223
0.99755030332884731,1.8131196660006537,3.373291543047916,0.91187108889272972,0.071329486888368945
2.2849306069710908,2.5381610598071886,3.9128177230582453,2.5504359209161995,0.13547781499641579
1.6650497028127691,1.373169849515631,2.9799661031187541,0.20333384779390862,0.18277198996386676
0.19701647971037595,1.6815270860211085,3.0586689142479986,3.9255484050120066,0.043662001764146398
1.4944565538382864,3.8368370913783036,3.0503603678505629,1.8760203160506888,0.061937349420422061
2.0950117948705489,3.0078524862996621,1.9224305237692261,3.5870214863627936,0.23079339355108322
0.40668761161486389,2.1634265477798049,1.8258087780570866,1.9022446929317391,0.091516429418944167
3.3338342151542388,1.138163500447301,0.96090510459601264,0.24132327429688694,0.83022606819817013
0.20784746586041702,3.5879871950919808,2.5792767774371619,3.2888541843752277,0.024338261840166381
3.6993674760722484,0.94038846752263794,1.1572805444093381,2.5927349186685373,0.87561196187437529
0.39645256631950199,1.3013709220667082,1.0312336388094177,3.1270281902957806,0.18662499084198533
3.374299806391011,3.636259257691794,2.343845496384219,1.7126794540354933,0.37646085801240797
3.6106125757104683,2.1181682211402895,1.6399295529001727,2.5517469769865797,0.73303890506485458
3.9182827223463708,2.9692717976719067,0.87542643517852881,3.42491601518643,0.69695047364550022
3.2081035210943742,2.3629791766550645,3.2642240670113245,2.5242617714875499,0.40205383104999914
3.1179101630853157,2.6137568360379806,3.4422796771775039,1.3906945393436132,0.33476444320015364
2.5699331039821907,1.1975331660593023,0.67079807871112385,2.6501183774647994,0.71265886777237974
3.115985418312516,0.96548824650665166,0.030028131199999475,2.6874167544562693,0.86050185988222139
0.53820883365258831,1.289969388674661,1.3445198741174949,3.8423478500265,0.18655459207187058
2.1442721437905492,0.62176625633368987,3.1900433427230102,1.4836492861666768,0.24607772402972036
2.0568914807616578,3.4972574611632297,3.3566954649372978,1.7003270700565247,0.11247558632219198
3.4302885764902302,1.1329877330004563,0.5533162804641969,3.2484918447482367,0.86442765816928457
1.8511974623740635,2.2459575776575385,3.0973436047322047,2.023049258970965,0.16775861556085001
1.5403579844014139,3.1678977005654962,0.4628166692377178,2.9462923724629322,0.15547832503153727
2.5582530849484404,3.1352964375028542,1.5602503606261169,1.8388378578143683,0.31752276604998808
1.0658532700033843,1.7535450343367716,3.9944380600476634,0.86198056725080185,0.046103633081660648
0.55907364381582747,1.9050292343469026,0.77036329292363925,2.9808153711240433,0.16455146383269958
1.9115090960949832,3.9788069957400993,0.61585433031050574,0.52462067673883972,0.10896620888099851
1.6675574743795401,2.6983899079160962,1.691201330187174,0.7943346541252323,0.20715410451953412
0.93027976211549479,3.2585537724715308,2.4786741038794458,2.5072999311368345,0.062640438082241526
1.4700472404605121,3.6102158768769277,3.731603129653013,2.9890792007682792,0.052359085562375708
1.4655697993049897,3.1503593449173568,3.9232845821321369,3.5787515474712599,0.055342149372177546
1.3099822576501818,0.74071737981427033,0.27856254636557853,1.0903459896635668,0.52017179531507107
1.5178563189077159,2.2486829349502888,0.55199006939162132,0.44289703440221739,0.28923050828334468
2.7429733818237816,0.4075766292581795,3.1629518955839755,3.8241866380905165,0.38186872987491632
1.1875058982851412,2.6116885062559936,1.0825286090834418,0.61769235208856976,0.16515806878514561
3.7954317068613617,3.821397712751244,3.5393962380254425,0.79066792901855809,0.35708922095381845
3.6653920781527116,2.0509282572004452,2.6538130289163471,1.1653178142338629,0.63994198388456314
1.9236417132003143,1.7318899714710687,0.44737920952270871,2.1175654161051498,0.48685447672053822
1.3134448200187552,0.14337100567265271,3.3301171396960285,3.5313022641363121,0.11333209886304645
2.1417391593200126,3.8390980893168813,0.70542552003230341,3.0421840909194677,0.14931363152775556
3.3942419550944982,0.41201073652063513,1.6939815787186152,2.8326302153705405,0.81082247302865018
2.6103493622404081,0.16431637321938775,2.20873971423732,0.70072227142401466,0.56951547825505022
3.2175673117883097,0.98426644601975388,2.0030645963211131,1.4307305261038969,0.71223464199237785
2.1308891042629607,0.2621217356735297,2.7446516624606017,1.9136197043467118,0.33314644602284238
2.531670517070483,1.8204713696470494,2.6107469394770209,0.58970381394234339,0.38859972346418442
1.1526224567298469,2.0643512050284496,3.9681680221122195,1.09371880850669,0.049527246337190828
2.9395726492411631,1.2502797961143357,3.9976876368967513,1.233332815811377,0.24596704308936099
0.80961837250287338,0.20384193029954423,2.0658376105425638,0.50910479331615699,0.19771565389015267
2.7791925152739929,0.4464014729969068,0.38079634784345595,2.2009587676330304,0.84183011012332187
3.4428762733035763,1.5380175119597124,2.9113731958748734,2.8201127860967716,0.57584958951853293
0.52841134920617572,0.24211380330614451,3.9066563128663567,0.27972652590744485,0.032185068092806489
2.4575189621676792,2.7927589024396537,1.2733055505160813,1.9244924070525991,0.36978657075936128
0.38038299291973843,0.8280821660992479,1.8448355433502952,3.1288447810711801,0.14514035204417047
2.9028625130857075,1.208286275134554,1.6991076992618237,2.9919605158097875,0.67397141500608881
0.33797287529408093,1.57650310871239,0.20567661822771743,3.2602923848750165,0.18773632501458476
3.7437592908025041,1.6664385322765916,2.6890577248937793,1.7929625326824281,0.67862782846776348
0.54963172015120865,0.0066428306992021291,1.4133507802738712,3.2822283305594429,0.25297403381065708
3.8355209836363215,0.44828148399479018,3.149855498526009,0.9630122848570779,0.65038250446414958
3.2035367043403866,3.4510582549635123,3.3284803011279442,1.4432422456700613,0.29291741735598931
2.3747280178654164,0.0049322500476325359,3.2849231463913817,0.70542230567120523,0.27946175509308757
3.1304964185181876,2.0326694232515004,1.6666639921595205,1.8699381577142873,0.63900084795812528
3.1804593559323435,1.9580080260288324,1.2861827289635981,1.568240089661773,0.69207291372193724
3.7841082512693212,1.3323766440425513,2.9952831186682194,0.96370846565724877,0.64913036431271731
1.0135334153567488,1.7253080805857985,3.2055577353708919,3.0071228369231262,0.083396413807084402
2.3603035814332367,3.1223245501063372,1.9650297855654646,1.2553870884465863,0.26204780554189838
0.38019679025760489,3.3648148248598257,3.5721240781452122,1.0912173205833429,0.022165955523605233
2.4646628000964852,1.0413941736610002,0.57563478431423309,0.52356132340198025,0.71831651997292878
0.68516521637115524,1.2899617638709193,3.5162751186358405,1.7552868072077947,0.050517402405135338
2.2598024458897674,0.96993141211333089,0.38438093188752509,1.2118585153492081,0.69998765386330364
2.2897220561353988,1.9194536022042605,0.61410208821845558,1.4770913653638744,0.53255480478858808
1.8639406119249093,2.7330334306352517,2.1353600530958414,0.9439890504822106,0.21292126933100927
2.0905271020524911,0.91301150185368218,0.27007392074966008,3.0526219592796018,0.68027422303780671
3.0556935600263517,1.3229429682194667,0.21122840560044143,3.7200133894188694,0.80974098264406702
3.1969788660482665,3.7215384703566019,0.0020749766628220812,1.9917274111555505,0.36620847823813663
1.9686128623017165,0.1942771593878323,1.7452666387770526,2.5719936933633303,0.50776010970779772
2.3983737660904492,1.8430784209582649,3.0984955251689192,3.4686891064268242,0.27871451777313516
3.7249449427604073,2.8462321663871113,0.13935340111966266,3.9953185493346344,0.69298271342862994
0.47893435400449125,0.60181604622989626,2.6090304258634216,2.4540659389193284,0.094818852160614212
0.46841426360044203,0.18949608002192742,3.292509269664746,3.5591178661594749,0.053756809007385963
0.35083604764307363,0.552821486554123,0.67200339431148448,3.6344329862225679,0.27757988828458274
2.6314531401621113,3.6752927741227315,0.58745493928561698,3.1658059512304892,0.25191385746865702
1.6744332031615179,0.037039127284493656,3.4432038944821444,1.8437255642924408,0.14168064894424368
3.097285664567373,0.75328789924540729,3.2924984398003789,0.32461600169559723,0.43261709421970806
2.6849256532343704,0.1251340516065782,2.1557670650567475,0.06322222176053538,0.60008834875859185
1.3345510333129527,0.44251787024881306,3.2767995171759212,1.9088025331316985,0.11927143922227014
3.593466189446143,2.4805971465131851,0.37102430969797906,1.977258134138471,0.73074180618852014
3.0501285882826092,0.96655563495634311,1.5779260717550176,1.6294495514518892,0.73860465959924981
1.0821397636407029,2.2768482017227072,2.9511902244254915,2.2726694051654581,0.092723666503492161
1.456768071088216,2.3607815310645046,1.0298078372958535,2.2086508132177083,0.24260162305361799
1.2577599208170516,3.3977413323591161,3.0093156577342111,3.3464521641307718,0.065518597687364885
0.63044659449999862,0.018965571647495683,2.0167144175632554,0.43462841304904964,0.18042593008842933
0.5911334901687666,3.413477837369467,3.0010639517929323,0.90071066442218184,0.034543012941558114
3.7445098535029762,2.476476345707896,1.8587185514293183,3.1720199158385216,0.69779123406682719
1.751616148795013,0.65097394441983036,1.4716173608872705,3.3913474688946184,0.4788258335733197
1.5332792911096393,3.091749552541136,0.87675686591452928,3.9792968544834713,0.15948457365843371
2.9187428347095117,3.4219661671623429,0.83351736574006008,3.4916480655483366,0.35992931191968353
2.2119722610115997,1.0170539350166292,3.005963242285584,3.5595960282893242,0.28450016989909355
3.7445599473538489,3.6751747236107235,0.475641392135842,1.2573917705196194,0.5073528721579017
3.1212059756375687,1.8178297211946313,0.34392940044378051,1.6066465360375055,0.74972584243630347
1.9174782564981614,2.4136978173332859,0.70516546008852066,1.0723404192822041,0.3401350648269757
1.5054378939233048,3.9385981344705745,0.70138604581568753,2.4251975927708624,0.077867382483352662
3.9465261796972881,1.4461443145567974,3.292430491227599,3.7552214168281535,0.62423310166094137
2.8710409440145739,3.2526373832804514,1.5940264938968496,1.3785635460464709,0.36449929418654675
3.8047786400153645,1.2735964713138386,3.9615538294419297,2.2280071275258009,0.44458324894530027
0.47391430886816543,3.196854088965964,0.54884503116244954,1.1851985218139403,0.057794033431928772
3.4021347167631304,2.40293567545057,2.6141593027745733,0.67919989509083001,0.54856477126904846
2.5482955359648303,0.86542278090160574,1.7949180288050024,0.78074211927462267,0.60364122660818331
0.48768671334045033,1.6561043751569455,1.5716727067882958,0.23178137815251976,0.13940509751653543
2.3530319998768827,1.2705425374542467,3.5003367962163292,3.7971740920370296,0.2227943797841348
2.7443854604217952,0.31243357232145552,3.9023825833135986,1.6115184340305184,0.2341144130332283
0.049210743554411351,0.11933908039878993,3.491435835096715,3.3364835680084326,0.030003832900833485
1.8172718473669862,1.3859146216287237,0.76920271614053215,2.7253178907587645,0.49993978434345737
3.3015980447852846,0.076136591269946319,0.88319168483573618,0.76768464564434158,0.88589583676863393
1.1814361013763595,0.66195103032710012,2.6242955163802533,0.70184898631635129,0.1715969745877263
1.8341923271942044,2.9007332834034751,1.1563343265527668,3.2479528060421794,0.22660240519860311
1.7692565082715728,2.8323649427343516,2.9389005231223195,1.0588468424781494,0.14052437984422686


==> anc/competitors/data/v6/softmax_probability__s42_holdout.csv <==
x0,x1,x2,x3,y
1.4296339273019045,0.24059387877976679,3.5918693215085753,0.44568838572700908,0.10004946253113103
1.4888346353610853,2.8443014062185412,0.13491216200572076,3.3095316318221384,0.19467386601781811
2.3040146493678133,3.6599300059307662,0.93885364526725423,3.1806455034651377,0.19471729024839399
2.9883675691358782,1.0646909642298685,3.4703937911709768,1.8079084376746786,0.36160857015665832
0.73842940526986389,0.91849921726395589,0.26009410884290274,1.0851831603216668,0.3549730480306566
2.3384225847632178,2.045461827086807,1.4269253051317059,0.46616482504130419,0.46555511335521454
2.1390893787138121,1.042582023849532,3.7804105979102807,3.5203812616879175,0.15394039285009603
2.4099686742664979,2.4512713161616921,0.31820891632438952,3.2722434763084327,0.46175787556278036
1.0566546383714615,2.5887230196216482,1.4664911791125457,0.84405036834621683,0.14016771762387525
0.058659121091179767,2.1356097962747778,0.67497817131402771,3.9435020922254691,0.092317385368253346
0.92663588315621093,3.3292356974834552,1.6693328736356947,1.3563290049605015,0.07065406290322003
3.5574995153824482,3.1096727744103627,2.0991891313895632,3.7264957435173778,0.53428953031469306
3.5825641715014536,1.2386528887715236,1.6977640472530187,0.23414423130414752,0.80140340554627532
0.27418421358661549,0.016904162486432117,1.1466230258280263,3.2420494388262386,0.24004469555697025
1.6161860439925997,2.6151857132852014,0.78211976094307234,2.4263423613963515,0.24097292565174264
3.3974693371353459,0.15364074326545918,1.7725632986338766,1.0053991643847797,0.80909787365485708
3.9170696991586533,2.2357766883509007,2.9489232605791744,2.7186505750899368,0.63860243477235001
2.228903111635117,0.61653670236608393,2.2860470669391879,0.71025363099162409,0.44282598869126932
1.2684725480839081,0.40511050003960936,1.6209188707280422,2.6221645584855162,0.35158219852255507
2.3999978785535427,2.409719660719345,2.8197451781476666,0.73656915997499262,0.28317812654620783
3.453861812181521,0.51512884320614427,0.73133105319010117,1.9988502134979567,0.89394184088336448
0.67155528184327906,3.76131284312144,3.3159662895269415,3.7914542564269205,0.026992809620038468
0.77591781861067766,0.41153115434378229,3.9385314728235663,0.82296368865680058,0.039483704055644026
2.0573735913939108,0.88915433259574339,3.369451799314918,3.7964331775592162,0.19901273612368128
0.40258062121020632,1.2323640959502042,1.7493928122068976,0.15025159772076035,0.14009584168020592
3.1371567152127922,0.093457187710034084,2.2619378383509301,1.256759107483199,0.68285999112412477
1.7762515420801028,1.706833442560292,0.055282285077731252,2.8641091169516399,0.47352314083820946
3.2484866244540194,0.67190187847583349,1.1267047801758698,0.41574282180136501,0.83622445731475636
3.6284936279290041,0.42656679059540892,2.996348129951385,1.5261033269097402,0.63607805921065219
2.7173764885489953,3.8208399691225923,0.85428587359514685,3.3508121091161271,0.23982073786096345
1.0659302208116577,3.1368493825540185,3.1954628867787758,1.9528072122925688,0.057659998674918937
2.0231172626029199,1.1189991811470659,2.7129228822323141,0.40353899441778118,0.2942711140143448
1.3127940260363973,0.7237408514391519,3.1833255372998637,1.0186574364514707,0.12427611797501653
2.7439559717136688,2.8278313138601656,3.190508637927139,2.8512225315287165,0.27394195734235943
2.8862123728537643,2.6690141708923205,1.997800947961236,0.079365738086965454,0.45124743572204856
3.4082574226318543,3.6936230340640286,2.3433875188091848,2.5034031865162016,0.37382884115593779
1.6066772834894887,3.7061444716633152,2.2462333344225072,3.3566626200961189,0.090436689395969286
3.1003445742217184,2.9742385814700971,3.2835773545895535,3.7152758351770583,0.32439986141888105
0.84524845478106281,1.617095367701082,2.5683306727755206,0.94771307465863286,0.11408327719748533
1.7529229327959306,1.8273793275818457,1.8084151566139566,3.0976962995477044,0.31904448333313917
0.84374787867242373,0.07256179247550687,0.79995827596886038,0.56424722775338143,0.41328811559764589
3.2593074017480905,1.5291539451401426,1.7206636716422246,3.8151288419010747,0.71842731230917145
3.2110920855062188,0.55736167439567685,2.9151959748052314,2.0304112800570517,0.55119108686725626
2.8729842612614833,0.026930741881719733,0.53701085633296852,1.0093368003219507,0.86595880319927021
1.297953329786302,3.1413353238582071,3.0479365205427507,2.3254639248374169,0.076497192850499468
2.9902705257744131,1.4027385443878986,2.590929783670799,3.9385870923612898,0.53327883051985514
2.9618817509242632,2.1379436766757465,0.016829524422228292,3.6330372992092292,0.67055592440474887
3.2429049001739862,2.1322838123293946,0.76723903463898901,2.5057406570850693,0.70748310893235478
1.122020699876785,3.7243130205327701,1.0226370146813579,0.070306983661547751,0.064934930445343361
1.3981648012651018,3.5929823991756544,3.707410074004625,1.1081859205837268,0.049887286371634164
3.8028866621091129,1.0025662532758579,3.5245459239462735,0.52206266387802058,0.55010662498604057
1.2110352678126768,3.4694217231704476,1.2655866178661297,3.137487922463797,0.086031084636846639
1.1033936491223124,3.6614337449814025,0.97508534319465845,1.6495027304660215,0.067612926068932405
0.52286970383055209,1.0182456877209889,3.8247676849874885,0.34317978712597208,0.03355112236994183
2.6762749037483919,2.2967363146831801,2.493895362432184,0.58062024359577835,0.39722545370028339
0.17004914076105582,0.23606515608168932,3.8773462228066382,2.3489458456018402,0.023358059805262666
3.8091808828922078,1.31882676627803,1.7599667704574129,1.6779856079969155,0.82527539493286017
3.8214662522381868,1.81848574677363,3.4980258849200032,2.1552875049026832,0.53804296651315286
3.7180894693593318,1.1220352188415652,2.9067384610222327,2.2299304725558535,0.65840383584556827
0.78691438974168548,1.475155753503953,3.5479545683760647,2.9705737214666383,0.053173109137763359
0.30106205296650712,0.96287092229333204,0.29934012569971946,2.560384378165343,0.25402794053144478
0.83039977260908993,1.7228162654088628,0.55861038548986786,1.7515296318482383,0.23792325501590766
0.0451278820539458,0.013163099338532547,1.0767682443516349,1.0286519359510429,0.20945895445519663
1.5184334688055263,1.0572891150024453,0.071974583435388872,0.57582415787818464,0.53591600612706614
2.997694337339742,0.25440741837926106,0.3005119103833942,0.94562707792457878,0.88358455876878628
2.6244199112450151,3.6261262992049232,2.7911656277620889,1.4628771873580599,0.20389945329743139
0.14784455101642768,0.6177022086147943,2.8946240545706088,3.2945584753278876,0.054968908011831574
3.8113504236265263,0.93338440414896562,3.5163654429988274,0.57885322901308545,0.55531127227860799
0.31753977141570555,2.6531416657226465,1.0119691626332283,3.5212765851000865,0.074972381430389173
2.9584409599814072,2.9153310958003291,0.45413575377063342,1.5679169346254489,0.49030699330008343
1.4014387946643487,0.84948055950859569,0.11602517043510963,1.912339393789948,0.53985265434211527
2.1919614696620657,2.6483508926362753,2.9242113873454154,2.5722732988486294,0.21467890632470088
0.059933055563819781,2.3239293285773281,0.64122205541808119,2.8866328647679174,0.080581446386938926
3.5248726756448145,2.8134836895544693,3.624867203773706,2.8048839065749194,0.38518921947146872
3.9560856290353303,0.42533570655438169,2.0310433251024831,0.15416432567129901,0.85095336260033394
3.077188277328728,1.3682897051013265,1.0413030839523549,1.87686962564853,0.76241014883075209
2.1355146217824093,1.0561626978483161,3.0859926163192135,3.9235266918452973,0.25466277413074867
1.3832872700513219,1.2581641653163675,1.1730326802869042,3.8522246993298297,0.37136533022994767
0.86369897282077357,2.1914320078052407,1.4579796174807709,3.0027832083619597,0.15187853694858985
3.4749434086834743,1.5831751087966852,1.3523686955791927,1.5139045737679049,0.7870744222724303
0.95203598801247136,0.52070974888589694,2.8327890521770067,3.7379989143505279,0.12183103963175476
0.26538565830430549,2.2577018236914803,1.8455304093261513,3.9968338775364485,0.075825611965201503
3.4525775170786468,3.3555549636434785,2.1879197632575393,1.4281766940923681,0.45664781003218452
0.12829527355263748,3.7506178592070585,1.8066050598744665,2.0966692901746069,0.022841019446067246
0.52041678517446321,1.1410760586659472,3.4887471097917913,3.1540845080581907,0.04480375952342712
3.7992674647528224,0.11394420722227627,2.9122534971478409,0.44444797717204354,0.69590735773167633
2.5765302618446624,2.1868066356331632,1.8364851380106115,3.9322899166617522,0.46418005856439337
2.4082949421739057,1.5339566556558006,2.3087428739368021,2.2237912017845463,0.43059261151129363
3.5094627882691425,0.41755207647584447,3.9149889271708544,1.6112095387429841,0.39284910210562846
2.5091994819413723,3.8569229339295754,2.892171934432247,1.7798784925694662,0.15834581744210618
1.7174169833896284,2.0750601060287672,2.9046297947103801,0.084842506931136707,0.17519616623029019
3.8378213299209731,3.9363967102916462,1.9203942420193729,2.8400768074017639,0.44432946274452562
2.0204349593648656,3.5000004783739351,1.1734497917629234,3.0939298934900461,0.17182889628533951
2.0055773899229843,2.427013937326377,0.11524159042741644,0.04338938097327194,0.37380793804286666
0.88751777039194968,0.5098645348059998,1.3062787826877322,2.3272293958467909,0.31195941458911036
2.0259673899988462,2.0854222245050624,1.0735888981377477,2.1394729413640436,0.40865029576032014
1.137410303718156,2.1095425713566476,2.17523844079343,2.2217946311773877,0.15463947159101626
0.90691684140459428,1.0471140634103131,3.0571180212372902,1.5689685955876995,0.093135136221530523
2.7806694711647029,1.226697292728586,0.54151225171863482,1.5598764547796828,0.75875134933432142
2.0515692273048942,3.0249244618707309,2.0929824750520423,0.32174618088940932,0.21326085947159587
1.5676864753051678,1.7111855516326657,1.0908140523577852,1.0549316445237076,0.36035679462076575
2.4217499176342798,3.2784137761248537,1.4179570038598581,1.8697797513322114,0.26868887355232463
0.041668500515462892,1.0929682944309254,3.57991451395515,1.9709288872433919,0.026131571825315694
1.2510406621905035,0.12973135948574921,0.66944221045375052,2.1644111304129896,0.53054423087470992
3.3279838336014564,1.748563033721573,3.6986343288632435,3.6446336584065451,0.3766803097785324
3.8714939783146098,0.013326321515283457,1.7201627894922416,2.1586785355899054,0.87917047032874474
2.4286816294554852,0.39227248044977481,3.9493390310031216,2.4130091037416634,0.17526245971166798
2.5011361363855746,3.8917114426676678,1.8483625277427613,3.0823658454759824,0.18057841844577013
3.2696771780295673,0.78635281774864474,2.3285296141188678,3.1831756174491321,0.6785894299167784
3.7044178185534036,3.8483017047631267,1.6215882877188235,2.1913080879013886,0.43872594688421007
2.4299770009612272,0.91501601823189427,1.3514846148206283,1.8223629437870037,0.64105660404984088
0.2258772215893603,1.60610652193825,2.6416981091991207,1.0162080827419708,0.061824670381317406
1.2699916527771959,1.9489422514029604,1.3633447691886849,3.1429956570538677,0.24572096811906485
3.4126290055137165,2.7036495237434264,0.65369347108784659,0.94731848260979579,0.64287788696103632
1.0232988546104274,1.6601849150916763,0.32733447440675745,2.7197012177567794,0.29505680242913185
2.1512027166519267,3.7804743239685754,0.97879845821584022,0.25009733388011401,0.15601159277629592
2.2562333467041835,3.1901705103491715,2.1874963158203156,3.3962186037904272,0.2233100013006491
2.9418467467081282,3.5484756369077117,3.1830406159786038,2.816483680523842,0.24348641514561109
3.769259818153011,1.2564266889522031,1.6137479778529022,3.0414871396055232,0.83550410980023548
2.4130160601836042,1.9285302866501963,2.829635042779679,3.3339585214517693,0.31919936094813045
1.902333497421163,2.2607289656433771,2.7617204959423174,0.8414535276176891,0.20864874274022907
0.11872322071194219,1.5938585323650178,3.278566804901919,1.9250808307653946,0.034555997473309605
0.58791619682174634,2.3581160566844757,1.9586556608779504,3.4363682416760897,0.092504467965771317
3.2731939238206684,3.438214611942469,3.089691975588658,0.44328921432677237,0.33203091191995154
2.6933543574965042,1.9446580199565244,1.92456277923494,1.5247753601857639,0.51638071090508331
3.3289176945451104,0.29912016950563736,1.2254357238928133,1.1960464588282522,0.85444072360789347
3.8033378055562181,1.9007396312607563,0.976562610506988,3.8086433812237863,0.82755151771775592
0.067623111210663112,2.0558565306826631,0.77458311688951653,2.3661539973046675,0.096801307121459623
0.7511653391327755,1.1699021884911329,0.63710482997856843,1.314172723525008,0.29306225486235615
3.4966540802779238,0.40964093701717452,1.2712374001851208,2.9562973510430783,0.86680616292212265
3.2060489101164413,2.3103167991628606,2.4851704318051606,1.563397869312332,0.52780659184751832
0.95113700063662154,0.82581497238038759,0.40893645586714999,1.1481132040699071,0.40589686015623433
2.8557344067456802,3.1445716372328261,2.1361544697675079,1.2289753576810489,0.35437980846307249
1.8047927084458091,2.4192807269885677,0.63095555188129282,1.5359527718550532,0.31666732730809616
2.0032546873001915,0.91631994145339801,1.8421820541364839,3.1208864232560485,0.4569383774486358
1.5609613079314557,2.49337736187048,2.513185482084582,1.8478327418962683,0.16307607875984848
2.8641570898968074,3.7634872143970948,3.8209933625742658,1.4184285010526989,0.16497830972574307
2.0715987488810814,1.1114159383078239,2.0600689684612381,1.9185346563484926,0.42169906014348102
3.0679856779880748,3.9751810771556566,3.9247020788114004,0.27008402975411361,0.17144487802474323
1.7740531275990561,0.75968905941847931,3.5001803833934644,0.59961217414864043,0.14323601623537133
0.82110933463089575,3.7850515790035915,2.0402048241177626,2.7408353512724553,0.042090510030255095
3.0416371321518616,1.0803560570853366,1.2434879455602319,1.3045968250527675,0.76553078513688633
1.01089103813313,3.2251950026398357,3.7857110921028938,3.6772019344917881,0.038181381353424387
2.14111610130852,1.7141241354563155,1.0584509075136381,0.48671906026188738,0.50221970133452287
3.3150416599458818,2.0058605222687085,0.84631846658464038,3.2237972628179175,0.73815227645854786
3.3831491394705049,0.85836231860292456,1.3433392697276219,1.2471424159260538,0.82635830662095666
0.17446660445110407,3.9445433352769448,3.4696043796711877,0.87236159607381625,0.014012564425358297
3.819658742114556,2.6366769231840093,2.2024790911891232,1.457750878111673,0.66453065071285922
0.51262097474338608,0.60572114812475375,2.0625550338039265,1.8019787099603306,0.14687024232636173
2.4481467350298058,2.6501181510855947,0.11670358197607467,0.7301088003180678,0.43085462659661522
1.6743236170128806,3.9699788016165933,1.1887469777782393,0.3371922443242541,0.08660796051241712
1.7718999359732646,1.5978922007976908,1.1113717835453345,3.1939866648181154,0.4242917501686172
2.6347760818719372,3.975364969447571,1.3196988231893632,3.1493201913732216,0.19647343014603502
0.47248449052698538,0.42301637032677331,2.4466049170093105,0.25818874123099711,0.1092655051843352
0.54522209378182573,2.4065118994788905,1.0555171512856507,1.2664925516458698,0.10991656096774918
2.4703709899167912,3.5873542822941622,1.9597243914572156,1.7927253956362508,0.21478909750034708
1.422604528333371,0.024657212900520253,1.1289508533649304,3.1479961375077816,0.50184722091881417
3.8843232897695374,1.0455176971044011,0.052372386306692054,1.7288277427247016,0.92578637627122506
0.2766850026787866,1.3360172349914721,2.8658836079692405,1.1635100617023233,0.058127579252548356
0.17693836850614808,3.0409472526188193,0.088053323951938545,0.7099894813218417,0.051422819479023496
0.54568139981906194,1.8034390787979411,1.5486317511096619,2.5259675086610027,0.13804835132113757
2.0021439749841758,1.6906181810709193,1.4317256242442316,1.3777209879181251,0.43523343089491934
0.7316351122437097,1.0236888884732087,2.2721013366038192,2.1962491832680606,0.14273600983783641
2.9205357133080261,3.8480204206704554,1.1009450026181189,2.709282909755482,0.2709855082433229
1.448849499564147,3.3807434248851944,1.9340333264253027,3.928981882941283,0.10496434730516939
3.155396343698329,1.7695157346776167,2.1905230657733821,3.7187347449801726,0.61307006228449024
3.8460944680107301,2.8061672904788426,1.3733142414436736,3.0175122302794315,0.69549229880207797
1.3776001286099291,2.5143107611677395,0.050905749786208432,0.38343529695698342,0.22821394684665997
1.6355209905550421,0.13480112130351829,2.5232681946990585,0.67473757248977462,0.27377611629711568
2.6196465441880568,0.39826808784866952,1.6738386644800052,0.24919689203365536,0.66808068597543058
1.2047982616939912,2.8450042430448028,0.52604296668874362,2.9038842044239082,0.1500717463591254
0.4213352126180081,3.1926716645481386,3.465465815368638,0.064432507489786239,0.02633536823101781
2.9077130767516888,2.4037883083878788,3.2927688590467072,3.4676937799126364,0.32532479814958798
1.5866808478524539,3.9545420873781487,3.068228351689493,0.84123309478218022,0.062211158964837365
2.7494213861992232,3.3817121850402998,0.28386077158301459,3.4296017285188478,0.33705464851053746
2.2607471555800918,0.45883149439042548,0.0743783672175371,0.4108360018593471,0.78289750049120577
3.9971177928414607,0.74871436588476126,3.4794080388304915,2.8690007330397864,0.6117256041721747
1.9671576547156189,1.0538105934738033,1.8220695480481468,3.0311788544408804,0.44128186844630746
0.93140169605114576,3.6959023750207143,3.1719320891973743,0.85764499845411857,0.038067064119255152
1.7866394202654963,1.6457527230016908,2.3137480126990351,2.3471579824506357,0.28069270782556083
2.2272608300691599,0.62953792922278717,2.793330827106117,0.25310981026949886,0.33741741409803722
1.1700907882927543,0.47189914137776334,3.0136426587701295,0.73720487934115608,0.12793569837768878
2.9713489448217278,3.4410225182027476,2.8081370961632861,2.8734088867137983,0.28994893015269096
2.3735585222528535,2.3667337850386549,2.4123646581177254,1.4697039916148515,0.32973184523348931
2.57371691720589,3.7249799172719347,0.4093066010828692,1.8948940007183239,0.23380864340866719
0.43788047993509549,0.65354524912414735,3.274326513112122,2.8135392225991045,0.051824934664742403
3.8034466216194986,1.0083175588092601,1.1527533262165157,1.308095943531256,0.88361919212216511
1.7990934370929108,3.0978218054202853,2.21160125329946,2.5070164094652614,0.16193715734510833
0.19056805496079621,0.99483931257067271,1.7501504717262244,2.8625418467469856,0.12512666614546097
0.30758674511506934,1.9858871306266281,2.6687089098168588,3.3170563229089853,0.058964742147942888
3.3485142317879117,2.5030799702564912,0.42275757758526122,2.6629600462361092,0.67431112504470547
0.75381980916382796,2.6176312056328941,3.8403074588073878,0.35712203235399098,0.034073536531202722
3.3024539762811189,1.4523096076196582,0.42240909634093349,1.0632626234723834,0.82416673701383703
3.3224145327560604,3.5682268659679512,3.2570737850384619,0.78860163107939485,0.31100254188180526
3.1417006851801847,1.4721561832849921,0.60669799371573463,2.2541516935315684,0.78889591928942482
2.4077806633193162,2.9635876318906949,1.8050069120161991,3.7599033663139783,0.30389236998004587
2.4169683630532885,3.3910585173186836,3.5514909164741613,2.7984229624261094,0.14796303798984145
1.0760627348231195,2.5392106035942841,0.81308036356931979,2.3856072376751283,0.16424970678067791
0.16697108858704901,1.3989201979071386,2.5874136489325079,2.0231997853683064,0.063780628203737755
2.8426196019364012,0.41679210910307818,0.80776470014710178,1.579315713962798,0.82027430681983182
0.059651706939639837,3.7573645742130579,2.4148909987638048,1.4609076908080887,0.019269473982587083
0.085380945835222821,0.88735512132352135,2.0244857336880915,3.5009125190733714,0.098208065425808289
2.5600965554731405,0.6802880797322759,3.8097198742633824,0.66568707118299075,0.21544073244568276
3.8054597063845059,0.70696500466639112,0.23857713222448762,3.4468366834962993,0.931653151212398
0.90555432571954775,1.1644024640996724,0.45100157517552253,0.7307127458297491,0.34127726113175233
0.028542383640493441,2.3364585938716238,0.054353522506370933,1.5043258841932192,0.082784193628115163
3.448191565723739,0.60036591677416107,3.5043122479784388,0.80000535466948275,0.47265779664281199
2.1537356272811907,3.0205100885567671,1.4281487190056708,0.17343910490582815,0.25884843732679114
1.3157542007511891,2.2344732394618472,0.22866131985405369,2.0634577248080386,0.26019485860490793
0.91182126514718176,1.1202425101561184,2.7174489349243638,1.5358926017792602,0.12025705018611761
2.6794944557817972,3.250491401245835,3.6786519740416237,1.1348152339915765,0.18228139243079355
3.2433105038978791,2.7129810250847806,3.6957818051623352,0.356477144117886,0.31639523876139147
3.9487894495763762,3.622019854989766,3.7338579637925906,0.46840748239293362,0.39559362418090183
1.1527474440877969,2.0842495121471627,2.2589183207090708,0.42931904175426938,0.15241391507857999
3.7631373953771718,1.4244708652182281,3.9446252424942454,3.8378143811658196,0.43564326188221297
1.6023367649211488,2.0893623644643533,3.0487409559787726,0.67445551091287825,0.14544860123241762
0.079464906500266164,1.7799455908271882,0.60265376599569986,2.8003473164492303,0.12248928768110427
0.64894247755307966,1.0382458935609997,3.8766666505332936,0.13169350034876892,0.036103503958181953
1.2638095195401045,0.66266968047337649,2.5236677465141959,1.7408498940051689,0.19711781627704378
0.35655493438824148,1.6184252891096635,2.9089293249712043,0.45223027754404477,0.057571947693205901
2.032216255209605,1.6826538716117958,3.8594502328764899,0.25014529559228826,0.12623610465534243
0.28220476598301758,3.1000966093363718,1.4710814054675199,2.2037775527592363,0.047562628374027915
0.21488530878110979,1.7949772538324038,0.48336164244191604,1.6012282384093308,0.13959905560064656
2.4560084321824682,2.2634484091717315,0.40893611066129365,0.56231383600163598,0.51178194786230424
0.24842387070755745,0.9671149401117618,1.5229273464339315,2.0787384227154502,0.15085980740602509
3.1603455417236095,1.3110237243073359,0.55794798681163194,1.6411881317750594,0.81205772246592134
0.022488418526793286,0.2517281812027532,3.9698199393852041,0.99646128599804751,0.01849981086694099
0.14934784970366444,1.6642551318361907,1.8126977978434162,2.4829450853047956,0.092370577001302176
1.8538697457422977,2.3918559329425579,3.5674812642742988,0.95230160758776572,0.12104309885805621
3.541798253086907,1.8672580651031074,3.4965951237478925,2.7045859353575463,0.46659252655159472
0.54662293276087182,2.3568626614749659,3.7080128812725834,1.3482878558602804,0.032557071728951698
0.24873740155299817,3.7884890343900639,0.48702765691921757,3.8609357515694707,0.02722760076788526
1.0791967783416183,1.1001459949065096,3.1110129193304821,1.0279099924635653,0.10363663684826606
0.74555079124274437,1.5805499895588948,1.6808089937583715,3.5152259164137147,0.17086179531642412
2.8719510468243987,2.8863926926101939,1.3169474937080885,0.6206309457316741,0.44928977257066532
0.31652448750548512,2.0195686858454565,0.96260004577245306,0.43660551890867927,0.1190664046759642
2.4677321794038125,0.050463474896993432,3.7875477124174779,1.4684857874032602,0.20695810860439132
0.13830345133035182,3.3768148008591941,3.5442526336377638,1.9429763550364658,0.017655793511383452
3.3840595998621552,0.47529744082132197,2.9235221070222268,1.0152529785748365,0.59330011215236278
1.518365137547629,3.9105527985433191,3.4917558981518768,3.2641055133085319,0.052267284485191537
0.72113015037809536,2.7457202289477487,0.064263910765985699,0.18094296825049172,0.10999309807067401
1.8678162410382511,2.6748499885781967,0.95627334233764039,3.3245832653630898,0.27448746207677605
1.3866398822412007,0.81988321745250037,0.52210044540134204,2.6320407477804482,0.50286428402193484
1.584482526163248,2.3165366708961814,0.46188809698459199,1.9716989918582617,0.29370457002870032
2.4106809160705618,1.9233882188221005,3.6702693192069469,0.84482806305170088,0.19461848970642603
2.597005826083592,0.43527987878731622,3.5414596260887676,3.9595933493719686,0.27125744655188888
0.47941268967803774,0.73937375079630918,0.053723281158395864,1.3942865947322796,0.33896020692428341
2.0402547481715079,0.85878943790968565,3.8669835076133747,3.5150321350822558,0.1329724241291162
3.4364064613606193,3.0286764435497155,2.2388267615366484,0.78578093878767374,0.50836708401991959
2.566379613760613,2.6942509927902347,0.42394571051970198,2.712919461596313,0.44369988482684419
2.4856558485819527,2.9822680539592814,2.291163341903995,1.4307019056584016,0.28848393429508479
2.5267401438245289,0.55477718707086332,2.4356253349773862,0.74117775994638979,0.48730657229095903
0.39771317575090004,2.9777522697830978,0.37123916344088359,1.3591098769750474,0.065912941410092504
1.9905840241754809,1.3670250477279029,2.3184597820731652,2.2580007329803529,0.34199143702742624
3.342056000160206,2.8380331913854717,2.424184766072226,1.2993137713482659,0.49913552161765201
3.0130794394568552,3.792396805214131,2.7171415408609878,2.816390137091942,0.25485386739147364
2.6210911600483406,3.3456539716321889,3.4960964643498995,0.8798066556286277,0.18305910155451474
2.7080268463647452,1.924719233276774,3.7292895040747545,1.4326272898194516,0.23620610342807588
0.33182432920508509,1.7642146822090377,2.8290520792828766,0.4933244122763214,0.057678550741027755
2.2120723384580394,2.572616355917821,0.048427174496536995,2.6995501118315426,0.39230841837412955
3.2510819907038786,2.0419718662928359,3.9237529479834143,0.69875972970890388,0.30694367320353977
3.0432395730454109,2.98841471054198,3.445368240397082,3.3759023779855424,0.2905579189334998
3.5758958040997397,0.91294289443558352,0.14160148441582221,2.8559788047819801,0.90744913996111254
3.5179775401786122,0.95055806678832422,0.44162456089299651,2.7779125138077125,0.89058259529608497
0.35943190506126221,1.9247740980070498,0.38332125310155396,2.3046005733439916,0.14687547114625316
2.7700901223922587,0.91900754181078348,2.9514972208769397,0.51457208979184399,0.42445358818073003
1.6053539884933632,1.5467520465664073,0.19475679640717214,2.2084089319813653,0.45723072442285329
1.3199676839924335,1.7701594202825515,3.0299923186651219,0.53847176628149596,0.12349169405769585
1.0729595757025332,3.617461513656437,2.6876942476326531,3.7738827740238388,0.053295140447458908
3.8890510940200032,1.7196567543431813,0.61165918015569742,2.4473682082428025,0.86807566496672739
2.154752168184769,3.5829138615639464,3.6276656933982712,1.8481993952809641,0.10489932570656275
2.5634789598972447,1.4978121337662427,0.82208986620279845,3.8170971451437521,0.65799221776204064
0.46648422763313802,1.3866199184601538,1.7595941898138618,3.2074259309663282,0.1397871597912107
1.5692894889228985,2.9974817323774587,2.6287959110089738,0.20527249078608722,0.12412956259427077
1.2250071729040641,0.85634292341827134,2.0767457637293929,1.0451678220912513,0.24780840265764556
1.9814025974834664,3.4102781800295423,3.2318062321937915,1.7775598939714499,0.11539675029894592
0.79623926716774873,2.4141831129558193,1.9082653409836952,0.59929312823328784,0.11009307411004116
3.668104464129438,2.4699499954291508,1.7971924620462496,1.8871385512844308,0.68693880164276566
1.9944223147579132,0.68176425783248451,0.56281577179733144,3.0843635684094024,0.66311740481155634
3.1997125390548877,1.0814423942030835,1.8680744945249863,1.7632193209897551,0.72239520107222732
3.9300285535176394,0.88366699349884081,3.8809541736238664,1.5277043506852412,0.50008955102308772
3.1661976912112308,2.4576657502491588,3.2662512774793599,0.65403438426782445,0.3849712413893514
1.5451105676388863,1.4680241874758551,3.2472710813016543,0.36768603471358174,0.13492369524042222
3.1658958885889397,2.432584944479506,1.3717729920028878,1.5271233191496476,0.60731599001242886
2.085062043757838,3.3216485966589162,2.9638789386680742,1.0560587175298743,0.14594519589732044
0.38142477459332857,2.9705824434264549,3.2090416190051108,3.1022408192296118,0.03202698108087039
0.02559558283095642,1.822432222109815,1.8728636437915895,3.6045600680199024,0.074777486059373274
1.1934219436680031,3.1211368131047852,3.1280405776907716,3.8379389357996549,0.067589539879485461
0.46773951740394359,3.5111967367506027,3.7879499386263062,2.7604845906406572,0.020143496702929441
2.6874940017311757,2.7949898422903456,3.4106960895925105,1.6043876773285621,0.23954916124075692
0.82777798242333311,1.6163254689521538,0.94889465168373777,2.0539113798799922,0.23100263855145983
3.3816413917332482,2.7914956281668744,3.5329070367016535,2.8587772162659766,0.36797822119818985
2.8175868576110146,2.8411217613408648,3.1787774799323878,0.92940201401139122,0.28911334840237218
1.4533994462531341,2.1274673395916124,0.7162406879284311,2.8435971508398428,0.29064068013967193
3.3289001097898305,2.4587993376359099,2.8481723969999,2.0306793144621667,0.49085955892121869
1.0805565006136946,2.7166932943497168,3.1187161950083984,3.5180213490086074,0.072402060621049508
0.25544766528631024,0.12115571109184042,0.81044540988031022,1.5939483835777937,0.27652788574265608
1.5073169427912037,3.1749541919602673,3.8852221792168535,3.3700958512908188,0.058541414474946103
1.7179396647360328,2.792558610743884,3.9235460719823436,0.37933407845582456,0.076895689459119954
1.4834526553612783,3.3932118287310225,1.2087841757979372,0.79973764817150039,0.11749104937887213
1.5930953592190074,2.6204460880048162,2.7339298664877902,3.2828993261442556,0.14444534755984495
2.0350137762544138,3.7070343263398491,3.9996497980308727,2.930397327226351,0.074320552630549847
0.205008077973861,0.327054253301025,3.165137276107072,1.486798999408546,0.046662964695287093
2.219618613816372,3.6947731313469863,2.6594749392103898,3.7699060350052438,0.14442111257637408
0.55409956761351831,2.7704262703079574,3.8783519738557302,2.3383037054090665,0.026349214356798198
1.0071927221677464,0.78334462927528836,0.76265069729155455,3.3941430871028677,0.38722173767516338
0.55631566392639487,1.8949976119814376,3.8161519830299722,2.6857510253817454,0.032405155905619633
0.51980186249025628,1.9210861350198942,3.6668002784914422,3.7772344684992145,0.035302587275037392
1.2503064974228271,2.8183191685914522,1.6072783009467355,0.22291152163071759,0.13838721858680145
3.1516509628571545,1.189338390623377,3.0238331988569427,3.5090330729797281,0.49491553799616483
1.723842563660325,0.65622927553945809,0.8379022770851221,1.5327971082529639,0.56942599984350495
3.5467194495318703,3.6608427948623659,2.0935613637066894,3.8267909488942373,0.42467875579208236
1.8073954164206336,1.7544568507825939,0.75519142166412845,3.1684310273193121,0.43523570517916027
2.3234012581509624,2.1449315088899303,2.65822428920369,0.21755373913742115,0.30919142203526162
0.041856132498709897,3.3118219101223696,2.4854423035717383,1.4565608609233327,0.025756800600455178
3.2732077934641874,1.0302572905991911,2.2127512413516222,2.9075112525056457,0.68849539836013918
2.7954963244982345,3.00020269722447,2.7920670956902112,1.6696908966337589,0.31019858557692753
0.75953490774739629,2.5739416729631857,3.4596759307764784,3.621121643598098,0.045414777765932016
2.9552490942550698,0.33130923796871103,3.6577340235710825,3.4608193694131257,0.3234906392094089
2.5573342452587076,2.7250835516218088,0.85485590071174178,3.7631406773863429,0.42285596984605661
0.6925815843593961,2.644526637398299,1.078287008674812,0.61817288941551629,0.10511905136247299
0.52769608338419527,3.4341884315063127,2.1339429602420097,2.5119965045024548,0.041191942648111123
2.3054977444979374,3.6065769388773994,2.732143172090058,2.9038220384794737,0.16115079689035791
0.13346405382432236,2.3691677841785515,0.050452196489927825,1.85140459189692,0.088704369572337835
1.2022206221893339,2.7008220022366412,2.2754470925236192,0.49362209887561415,0.11904441124811015
3.5930491558522704,0.84887762085368479,3.4970627894084934,0.22670059695895706,0.50689942011800393
2.5998830127001078,0.67015370374932637,3.6874678728588308,0.090041642737613614,0.24317369217643109
1.9064715131752106,2.3347248231189632,2.2467995301424173,1.0489960960836942,0.25380818447305081
1.2078168744515452,1.0285073813819685,3.8664240950376714,1.6985214657614391,0.06206462229238472
3.1584303898221604,2.4544469096713337,2.9083654316550227,2.0952687022572447,0.43987728731918879
3.2353029894877547,0.79225540365092018,3.8080056750888307,3.2737092889939765,0.34965668125354588
1.8188065170777006,2.5073000995024821,3.6668135318594741,2.2215574172903745,0.10709078564849812
0.35748256009999624,3.932487181970604,0.6265416389131504,2.5533509177023457,0.026313353238663365
1.6328916775861004,3.3106930558028269,1.7959252044336176,1.8483283797451895,0.13278716636064306
3.0424048568886346,3.5964147555522739,2.8176873288323736,1.8613762802107052,0.28256897419230625
0.49684894434965976,2.1811118365633857,1.1929554160463427,1.0928937975170929,0.11912696714247031
2.900441763364856,1.8906184779413651,2.4453123086023716,3.1268278604525745,0.50033793098676438
3.9097098835785395,3.028765778013915,2.4596514697772247,1.3642598023337009,0.60644723124882549
1.6827380426258052,1.3962338275663724,0.12304392690667365,3.5817447610505346,0.50992199282327078
3.6586123184424357,2.2804972904136496,1.876220953146162,1.0163605961649909,0.7040822684808693
3.0680674207901113,3.6442191926712439,2.0730401787370285,2.9441997973636038,0.31757202944608581
1.3711798045060073,0.74855615974854439,1.8078086209707935,3.1533324993482701,0.32425248226720937
2.2751627633637015,3.8873984396438264,3.8820618167509124,1.5070616451141734,0.09089809875200193
0.78167544399299427,2.1614405168778412,1.0371449589539363,1.6024955328342427,0.15961601292805916
1.2748777635502186,1.6842218765400885,2.240338820987879,0.59927220111244317,0.19486234057906485
3.3397745422998413,1.0531991723816807,2.0734513669366246,1.2138622477995629,0.72281495786582783
3.1518274541396738,1.7755391969618417,3.8985545031703071,0.84527702356664669,0.29738922690919145
3.4242550153936295,2.633706626219996,2.2506960060864558,0.36563423872733525,0.56725992872040976
3.2846830158620781,3.6319276343273024,0.32308125397887943,3.1539390347135599,0.40536725047943634
2.7153923373691833,1.6143296669315483,2.5359407027736065,0.017837039015545564,0.4612022997758316
2.2232422405461576,0.44535756790816272,3.5844124114010039,3.0339015172919912,0.19724836822386052
0.4954041328436376,2.8401697106210535,1.1889855947353398,2.9849868021370352,0.074450761981045402
3.7830134351683036,0.41424627722424878,3.3549255687492394,1.9160696471542229,0.59305431201020087
2.1018160669657373,1.1119037211120388,3.1000663280940333,3.2287849288180315,0.24478971418312617
1.4840879474125654,3.6514411718111286,1.1848699351156182,0.23771190904223705,0.095451440690356756
1.8618789559103548,3.0069016744915027,1.869357676072636,2.2159262702010585,0.19417402186741883
3.8629400517811847,1.2884392391702386,0.90743873699298749,2.3778026984985989,0.88633277871458305
3.1703349686063373,2.840446482169575,3.0881576750969972,1.1712794872054046,0.37877173144977255
0.68678894698355597,3.7332051303882836,3.7534970614845227,2.6065998078995563,0.022982740445601384
2.4144343073847851,3.718820974303473,1.5512173150673076,2.0242077693282532,0.19580081783491027
3.3826985362591522,0.24025214371055359,3.1404605322089578,1.4738665203338477,0.54703206842615759
0.36796509583554293,2.0963666156814011,2.3555752564392458,1.9629873878091728,0.071788970916417921
3.6568249666120352,0.66584520300058436,2.02588303971317,2.0450397855769764,0.80257897470424144
2.7612205094660376,3.2700871145329717,3.0261281229552806,1.2090162213922633,0.25209774355196779
3.8297945739090062,1.7044693097153494,2.8761954267482936,0.94915810165130976,0.66456411216895572
2.3565869420105825,3.7274209905538291,2.1500491398470891,3.094393319434376,0.1738516707871747
0.61881081013503225,0.81153316848646551,3.1438158778341148,2.5479145563213423,0.068010996242324123
0.080070347629063843,1.6819316595407159,0.57852766253579846,0.86778655193568932,0.13143298893027167
2.1234801513841863,3.6624567212410057,1.3548644074548251,2.8547484412217616,0.1633060120721733
0.36902604620854307,1.5884071985108101,2.386234958347961,3.6654826210900189,0.084016623940243687
2.5799225261252201,2.4751808716234724,2.6992030048143865,2.7039852137397449,0.33033357056991408
3.0279907748696822,0.093196235222557267,1.2381602801107863,3.2813664718234441,0.81958472487269163
2.6070898462701249,2.4749261807874867,0.55617557574438647,2.7383765300797736,0.49879918115179644
1.5596386264901936,0.69845650977352891,1.1589048395918211,2.8352177386360871,0.47789942055927398
3.0896108094339834,1.397118120269305,1.8506080592879441,3.110034053735768,0.67854891899653857
1.8211275492666847,0.077366617516229752,3.5865203164321171,0.86747014731560368,0.14247594426140026
3.0910114664405048,1.6142535735543841,2.7319610646036234,0.077884015972642384,0.51901783470529161
0.59910739116882006,2.6124837965495393,2.0782470301119851,0.027308775501848181,0.077653456011003916
1.1251480617816325,1.8834494155584087,3.8985745238211238,3.1293575221841596,0.052224621111613981
0.49797199334014985,1.1350448560938351,1.161188704235645,2.1113471916433433,0.20695519459902245
3.36380629410999,0.38753161509707867,2.882021152148496,1.3897183301679656,0.59928247884771102
3.7746486433260555,0.021000309950690355,3.7957114728271417,1.3600535005596472,0.48906491966838689
2.4034942685674112,2.7589050568683611,3.2561341951642877,0.73070609510276929,0.20952947859973872
1.6638559496855794,1.2059169374016907,1.9551167590626379,0.51617960216676595,0.33662104532864168
3.0331265651670365,1.6098397713696775,3.2102278541236609,2.4412193391282719,0.41073280000385898
2.8332905831909603,0.70442030875370509,3.5219128853296273,3.3771067515189963,0.32154937304103481
1.3975984613906776,0.34715519316678822,3.3025229366697308,2.5188197967255279,0.12393596585034979
3.5800940757545767,0.77772147353593724,2.5607294369534053,0.57635272362101464,0.70348714809039958
1.6304859676809449,1.3544342726002814,1.6013015969296718,1.3186664054556281,0.36629887895622126
0.12910020441001535,1.0202318127095942,0.75796422516643558,0.50871422796308829,0.18820462561753643
1.1199547801016312,1.0389236897684442,0.21239761460399587,0.2816598684787035,0.42998292491776291
1.5378955902979601,2.6489951835643439,3.1594919212552379,0.70679091126695281,0.10990387864301375
1.7537302301217523,1.1996422013322499,2.8597092154228907,1.215658213959729,0.21754369229237461
1.6550733579851089,1.0605264433646711,0.095204929654537196,0.58463294981286085,0.56754454034722335
2.9100927012507918,3.2873104017254056,3.3729447206956444,1.3040484336336071,0.24710760708058496
2.9841076994296523,0.38719618533160682,0.44377988028237514,3.3827651145592723,0.86704409756486645
3.4386495165739013,2.8305896626876907,0.62098554713393161,1.3159054169079791,0.62338254856643649
1.9915182423622588,1.833103796062503,0.031971309149852356,0.14834847125361916,0.50139934689862753
3.4031286418206173,3.5237641481421891,1.4509795691737595,1.1783093832936511,0.44049326813329587
3.1798566176560494,2.0309503702088167,1.445274862650161,0.75347852488746492,0.66958728348944285


==> anc/competitors/data/v6/triangle_area_coordinates__s42.csv <==
x0,x1,x2,x3,x4,x5,y
7.7395604855596334,4.7750587362773276,5.6642065080964468,6.1033538879017977,5.9644509936027337,8.2922114120311914,2.4707337316010731
4.3887843975205234,7.6143256318400763,5.5090876849040296,6.235463696427459,7.9227083717040241,5.9409598695118779,1.4990580430562113
8.5859791991138241,9.0332787196405313,8.2854692483878587,1.3507979221752409,7.5307327362050973,2.4485474719371592,3.0640667125491987
6.9736802905936388,7.2069594671835162,7.1053277174267784,6.9354046958671951,8.9254149479508715,7.4567500066029977,0.28144357015530919
0.94177347887649532,9.6321122354937962,0.26577764997291697,6.7475035638022334,8.057726983423013,0.84480895677071954,13.233460775148195
9.7562235163675588,7.8200517073817721,0.49459137146015686,6.8258812221688316,2.4726708307944447,7.7441783444878309,3.2691909653847446
7.6113970199035297,8.6680143826192655,6.0155845245601567,0.7407055273870633,5.5587740487576109,5.8998522224301357,5.9271542456257826
7.8606430527695377,1.1410407118363719,4.8619207562227551,4.4683884241415264,2.9741195909357998,1.1075031839640159,8.17986619722992
1.2811363267554587,7.3241350299378771,2.601846553429914,4.0903513204572972,3.2978537955150244,0.79505563092370224,1.0506969179739665
4.5038593789556716,4.4008869952736864,4.1865608731480162,0.86711483643199139,9.3194436922999628,7.508363334364625,8.0155900879123294
3.7079802423258124,5.5310380241127524,7.579103187328605,2.223679278968107,6.8189590506707356,2.9293590650383718,0.10885192686771816
9.2676498884860177,6.5410240948235678,8.2661148465792991,4.4096263179803676,9.7459041325110576,8.8930185076721351,0.66812739517792963
6.4386512008066452,9.6981511670556948,5.6122306789004419,7.4290630985808228,4.1691253671874451,7.62073021030176,1.7164653394306715
8.2276161327082988,9.845780814316246,3.8536948085710296,2.3706207698466319,5.3743757335397655,6.9819024471771609,4.401024984683044
4.4341419882733115,2.8822824548790527,2.7069676149510702,8.2974991012491159,4.8711541991642173,2.7860605263345093,1.1001618749748197
2.2723872178477689,7.337534974379162,5.2191847076925342,5.4579828573946347,1.0728705752372691,7.0894451902161792,1.4928121991021726
5.5458478701583482,7.4998353793526862,3.14749618564381,7.604216851846175,2.3670199452660334,9.4814768451483395,2.2104312039955909
0.63817256104175324,3.4649286131304882,5.6409513704722292,4.7255598333685711,5.2763636060448214,0.91559834370568915,9.300391943438818
8.27631171992582,1.2386977486422102,6.7665238250963764,4.9919422542222334,0.6737430513300624,3.2616264200356602,12.740052931764311
6.3166439912206487,0.40946960285719758,0.66079210919394837,6.1971938937964026,9.3146192930888922,2.3467226546159417,14.154135398505145
7.5808774008537387,7.7734312752917853,0.010674650227472382,9.279706081658242,1.2384368194337081,3.932501344006667,19.315038394723288
3.5452596812986839,4.8969974181690592,2.1227713884074295,4.9181258141291,1.9798074641690711,7.4233265485394639,1.7802990588210028
9.7069802439490331,9.8554016949492613,8.94511497718781,5.2865753810829101,7.6532122393863657,4.7424258142538651,2.7439552842665016
8.9312112132219763,4.6497345619365307,6.4629076322855914,6.0199696352752952,0.96934541789313711,5.7073060612024626,4.1496101216207251
7.7838349707376189,9.7791697907384023,1.7196035193702286,7.3751513729772578,9.0027809961540939,3.1415488807834233,21.591219089880386
1.9463870785196757,4.1157600219405985,8.9026396182361882,0.71850335486234318,7.2570097072253557,1.4128926708710055,0.38013987184384135
4.6672100372703422,7.9368215055997258,4.6995594028734002,5.1568743852197212,0.68620857108858901,2.6693364893772853,5.6186866803694757
0.43803765787228777,0.84819272311832061,4.7609175667866062,4.8159158920604348,6.9184706128565292,8.5968030124198709,3.8918738806807269
1.5428949206754783,5.5546171013776391,9.3554194384265514,9.2168498423757033,6.3162854217131779,6.0241696215341047,6.906438201187612
6.8304895324245463,8.0205978698572427,0.59486692183340018,4.9350658043634112,7.5734943273991862,3.7798867319723373,14.368019688045372
7.4476215590781711,9.2470166721988871,2.1517827462871852,4.6832053469433097,8.2819785248933577,7.8990598173558757,5.4732049998692585
9.6750973243421008,8.2258309061743162,5.8577132515472243,9.6219998853470194,7.1835056317315509,0.64457432454908759,16.209625578227374
3.2582535813815197,0.36970727201174225,1.9548650958200409,4.5057646360088155,5.8617629527097197,2.5389108792238568,6.7977895559980448
3.7045970603486889,3.7270234130673421,6.7952700920895781,1.8088443032209034,3.224633185817777,2.3010315405733928,2.6639656507024467
4.6955581127580794,0.48698472313851271,2.1409228933672022,2.1691612280578831,6.9727366182992911,9.8536456216822206,13.879508999519995
1.894713590842857,1.0928229111455801,0.99156970598814342,0.95187538336974131,9.569715846307794,7.0609858239276022,2.1541686224570045
1.2992150533547164,6.7530562866748411,2.0698515964083972,0.0056812925894444977,5.8752178052887425,6.1778593638855419,15.216369386556075
4.7570492622593372,7.1325819631169818,4.2273403427206224,4.3194566100048188,6.6434486843425393,0.049849652944728984,4.529232259880839
2.2690934905088413,7.7372068275162631,1.7613829917307988,7.6924258129822141,4.3712804219980068,1.8431000208985737,1.543318985085613
6.6981399468251031,8.654565480556629,1.3469202492334731,7.3346644279983586,7.5612080974307441,6.3554129297307824,6.7212174890806082
4.3715191887233074,7.3943146847650985,8.6028188621894088,0.32149087802850196,9.9766739233863593,3.7971932648166575,12.211886579060717
8.3267819605783746,8.0087159210663206,3.2039720359730781,5.6998290359403292,1.6038932406773609,9.2428038367906087,10.922193709024381
7.0026510200224914,0.48963709823279244,3.6075868651825358,1.54283125413476,2.024052795037623,7.647242191417579,9.5285489656167996
3.1236664138204109,2.345351504412986,0.55270409501227635,9.4107628476469731,5.3943775866438948,4.4738407280411998,10.757887033806256
8.3225980139520104,6.2189777337524577,3.5736962350205417,1.6736499964417928,4.8137539726165821,7.4951497753827043,11.004630912849827
8.0476435749680189,8.5812530462482322,2.6480717732157966,6.266392176974815,5.7156978450671883,9.7540432382622164,5.8653473847934769
3.8747837903017448,0.045001249396591225,6.1048506734178858,3.2623836216405677,0.4907404772427304,4.6098082470147066,10.533793107775578
2.8832810393024411,5.1462934211634979,2.0539029767240669,6.4156132596435222,4.0427645633044893,6.4252588788853338,1.2662506664182647
6.8249550397497547,6.7728739936439721,8.8836545306284052,4.1225859646407512,5.8297826206556085,9.1866461506129511,1.1658689807648539
1.3975248360930981,0.29607289128613212,9.2966662091955516,7.5964305230639475,5.8519135130496274,2.4867466203617328,7.6070944422072859
1.9990820247510832,4.0135555755338794,0.99831057176790194,2.3067912532785781,6.573339617683736,8.8655791366627827,1.4757064956216315
0.073622697510055124,8.9563488138369678,1.0740295628857721,9.0579185291426008,7.2021602900266384,0.97544706772982659,4.3540962162560213
7.8692437750213839,6.7161280885585875,1.1532643811098797,5.0020964931335214,6.415472033408566,6.4844817058764646,0.46803918244660991
6.6485085659203218,2.3765836336059731,6.1956925631031199,7.5609314771285288,7.9024315538943499,7.8283815505578431,4.4847171397839052
7.0516537862633513,8.5278112963191273,1.2196896420962289,8.4973019140122705,6.2476063468459166,6.1460621925242611,6.9328721915059006
7.8072903102196793,3.4803142340951432,8.5238231793026635,9.9882861095480493,5.3750766253720448,4.9553480415254301,8.4428442310562524
4.5891577553833995,8.533446711440595,7.5427151493789246,2.2394566559395823,6.0619642888781087,6.1734709992568604,1.1497529805612459
5.6874119595289372,2.9894365111890551,8.1980885823802403,2.8689241356345487,1.0119336675333235,1.5166370877944457,2.1305880391438206
1.3979699812765745,5.9032025088314901,5.2606052688602087,2.5043308673188824,2.7315654072552,2.1557071033021833,4.9712441594226835
1.1453007353597344,3.9694006774783408,9.9667721151915352,2.6287133215978264,5.2739978065813116,2.6989934395634196,2.835784565174984
6.6840296179047165,2.7482505075506705,0.44175102944161271,5.8244474153937738,8.7298721540170714,5.977793406300381,13.226560485455551
4.7109620614313252,8.8655756217186923,4.0126496418611337,9.9352252314584302,6.7905155628799303,4.4190107374507051,0.44034894592581075
5.6523610648118883,1.8759368193949133,3.2393666893763617,9.9027808709275451,0.90408078471897579,2.4447584248583953,18.370570993331949
7.6499885741602558,0.84811591235763095,9.486454987126411,5.2677323136230765,5.9227495044440435,8.8280933214458006,11.144347304721672
6.3471832000059081,3.4192693854566034,5.7686095849759287,6.3902721026467377,2.2173798763709893,3.739218402932234,6.0422714181570125
5.535794006579958,7.1763914764156755,8.0619096544472519,8.5997054370160591,7.3401655978872293,4.4603171922989118,4.7146525129478416
5.5920716074541357,8.0743160597628165,1.7034119365851885,9.3293345845350508,8.2744085250874715,4.0970107654899461,6.0500020876310856
3.039500980626122,9.9874337006676477,9.7863414390043886,2.0386062732954393,5.9345627258997338,1.8194295527675264,16.047937322243541
0.30817834567939406,2.9636205701116491,4.9863954687631518,5.2854172894245286,5.9136260975170973,7.3162701543023339,3.6739648075238609
4.3671738923236241,4.079419511312822,4.9367207627064582,8.3283705466151225,3.38591443210814,4.4845826226885794,2.2000413907306964
2.1458467281952922,1.3682127802962629,9.7088472854573773,3.0320207663459167,4.4625002116130936,0.16257109892718447,6.486367637336512
4.0852864372463618,5.7487192962303357,3.8073236121714507,4.3980904248046668,8.6410835381534543,9.6401370235979691,2.5357608158983913
8.5340307326816607,9.9758003726291715,3.9752502455499297,9.8562110151200795,7.2332033096715653,8.1576361159541371,4.0665233099912648
2.3393948586534075,7.0088101012065849,5.8475270280493667,9.8504669672087104,5.1975365969584306,7.2355935409180328,3.6631359071618599
0.58302741689066018,5.9521284041337177,1.2805261054778694,9.0610681076518169,3.6823238624837096,8.6909187051852896,3.8626115646889576
2.8138389202199656,3.92369092921794,3.210856264118549,7.9844834482805762,0.50379738288554354,9.068072536055503,5.7115040575394742
2.9359375776668362,9.1529876028555481,1.9320832244513053,2.6913050072280575,1.4300740132638512,3.3748970638443865,1.9650255223162594
6.6191651472689506,4.969165961303494,1.032834791070496,3.2085007406718749,1.9302518953937065,6.1095867841669858,7.3131869733692962
5.5703215234127832,1.343669133130615,8.6614460633102013,5.4728284120487469,3.7338354325867473,6.0880780920559419,11.124351271390827
7.8389820910641355,3.6537846319913347,5.89331166127476,5.607773745620122,9.4414364707627456,2.6729966881059699,0.61144415635309102
6.6431354032738756,0.67166668847766897,3.5867279152791118,5.0550281935706698,5.0515339485874868,2.2195225144706718,1.1228432055105024
4.0638686144007057,2.0197903768878156,4.086693773667128,6.3667027991630611,2.3484016325923109,1.1390725481902209,3.7184411042585683
8.1402038466603468,0.17668780999912204,4.3151900368735463,4.0832302263298885,1.0575013746151407,6.5931419591645284,1.5629259494369383
1.6697291990770391,4.5327991650016344,6.3314918214470941,7.4917415731553296,3.3830552460296404,7.8091899103077989,5.1020614067125312
0.22712073133860478,6.3454026495179718,9.2676939148899322,3.3354992647835537,8.1573063555105687,7.6095297951700385,17.648763262674386
0.90047860775641753,3.4329246237890776,9.3277961965698246,3.3067699694635255,3.833427934105079,3.1627537718497436,0.95340518205658775
7.2235935059645033,4.2038177150527716,3.9149197953066341,1.27225961891828,7.7250580602241348,2.0525985046520221,4.2938774606397176
4.6187723025138734,9.5920927284457598,3.2926245959776956,1.8871221002891925,8.0270497612687883,4.5361417845462189,16.482807730463264
1.6127177903360179,7.5196312157491549,4.5104650018525501,8.5052087892135759,1.1082076969870414,5.4681346024051063,2.7237423785810666
5.0104477510336354,5.4085663694495123,5.6793423042849254,4.4628233858044153,6.0865975262678376,9.1908712796855578,1.7738621262357479
1.5231210271316842,2.8454087511182524,4.6181791144974831,2.278677865528338,9.5909606337111075,8.748231542740541,11.420936652265933
6.9632037507773603,8.9699679877299516,6.5875340981670094,7.5934110002238739,4.0213807490355391,9.160583313018277,2.060597701043541
4.4615627557403066,2.3509711688065948,5.5439902337976363,5.5398112581685943,0.50944089003022275,8.5026238513597967,9.6307012712405644
3.8102122609648248,3.2534273051667704,3.2071554669407609,0.21156011423293486,9.2330269025787857,9.6458120443631117,6.3202554469265184
3.0151208914787651,9.0906481442294851,3.4573080576263262,3.1636145733671519,8.8366628157248286,4.6549999716905743,16.271543861873166
6.3028259311888846,5.2954205528507234,3.7859278755973094,1.7700141112134105,5.221414472090018,0.47473497433094369,4.1603796176136143
3.6181261055339045,7.4231794941797666,0.94639768249388689,6.5587286098284059,5.5225312034400966,0.83562032148478238,9.623216875597711
0.87649919316100999,5.9074479416376615,1.6606263241397312,2.7503104063025283,2.117411027761249,3.9027614177234318,1.172900119274713
1.1800590212051532,6.5343920900949515,7.2311380214538614,0.64946779209943628,8.1945075554463731,2.5768709127299729,8.6661126634012078
9.6189766454951453,2.9938329151482557,3.8909671152208003,0.54934989197669259,4.9860003839212643,1.6994059136106732,1.955370808561244
9.085806907076071,2.4137206162666294,2.1453897256014365,5.8172729795871492,0.3387779514255651,9.5320377450864857,9.8165597150046118
6.9970713381074958,3.2249234716866528,5.6267241057485728,0.21723455704089623,6.8301495644899779,1.9541958841062246,0.61964463230027711
2.6586996145951955,1.5544156408342247,7.5553954247342725,8.4879211313608867,9.504962698027061,9.5937927231523101,4.0511093017248783
9.6917637734772395,8.7431436529080742,2.5742236234537144,1.5539711925727562,8.2915049034575024,7.6083884032120705,0.99501822776243998
7.7875090396579463,2.832469332501141,8.2678988192374447,6.0656633519542975,2.7719814021053981,6.4094567212522344,8.9672610726888511
7.1689018915899556,5.6148939441438461,9.275048596250496,4.4468802801074574,0.5332508493334065,6.7601896008937832,2.6691852069035216
4.4936150214378863,7.9197442514137411,5.9739452907384072,4.4285152123190255,9.4035141253818058,3.3147432365912399,5.1623299691563869
2.7224156184515902,7.8382410937571354,6.6894765899157962,0.71797142360045862,9.3706272487970139,6.4642703805828212,20.943217020081367
0.96390962153499293,4.3838625858419284,0.52575990323055377,8.0275225021221566,5.3241531971286937,1.8669211828126531,7.3922237874415453
9.0260239654384158,4.7625730858672561,9.4551989102190639,8.9305248475325261,6.4231741167153515,9.3770543253597953,6.4144861717430146
4.5577628983361107,9.9470174893502481,3.9248473426494379,0.11016667384228462,4.6260006071080824,3.0179333996059352,2.5283846341210854
2.0236336479523032,6.7459747697902408,9.2390040054542979,1.7860417569711773,4.1976536709875862,2.5518651229354217,9.739530369623532
3.0595662415065252,8.1463844311788272,5.7897752475024253,9.039041887954788,1.1944843592870036,7.1116279819415755,0.58011106352944197
5.7921956894189597,9.0255396921923197,0.046187988433276095,5.4949361280005817,0.96752898361096018,6.5644871806618186,1.4463793918892585
1.7677278293923171,7.875898362293392,0.38541999323435716,1.5003957824821013,2.3273214667618749,4.5129891834330529,4.1081331944608888
8.5661428409237548,1.8517934495356758,6.8041880566992194,2.0279045260915884,8.3664074640654427,6.3244623469078629,3.922732374866194
7.5851952983521009,5.6217073373757218,5.6266801383193314,6.5998624423711414,1.4583230073567999,1.5949307176085614,6.9397672324857673
7.1946295595093677,1.0189415731454488,0.26532437206074344,7.2481682224687303,2.2669865191471072,6.7332830740195506,4.4505054297414404
4.3209303977510372,6.5292212656399844,7.4345996122238533,5.9942680857993524,5.4861405932220748,2.7061069519519387,5.6402902213454391
6.2730884070244315,9.553494281878109,8.5214533706918179,9.5314837991252581,2.1513121807827442,2.7283597667645729,7.7180578003185394
5.840979689127356,5.1273206430011129,4.9641748243930826,4.9406360366177706,1.632066847177871,1.6217993494378458,1.1439594432123594
6.4984660155481997,4.3297249286776722,4.6575744035725499,3.0027191214252671,5.6331624169796228,3.3237713503616462,0.35179430201097839
0.84444321139889089,0.35842751418163177,0.054731088346274825,4.7723290997579646,3.6809327099661546,3.3125106031132812,7.4264303615153544
4.1580740217060965,9.597745223292204,7.866497124935993,3.5966629366661094,6.2615928584046916,4.5417901170226926,3.0631155472433775
0.41614173861892478,1.0300268413015878,3.3071606674610541,2.2441589267468629,9.1220534040867634,1.9041950466634949,4.0214449287017935
4.9399081924451895,0.41079093304846936,8.7876361978253961,0.45963249340140067,1.5099313143506765,1.9300753615876631,3.0066593332644658
3.2986121233278531,2.4606661150493849,3.7306058755805305,3.5221249356512416,9.1343365981306395,5.4173857166322836,2.4585484116673584
1.445241888660469,0.65530433918382425,5.6507791063070556,7.1140934770974233,9.0248996742291858,1.2887740467047515,23.145665471651256
1.0340296772255164,4.551178424117623,2.7034178819932753,0.18437802875193809,8.2908758333590278,6.8889700798883515,17.795940239529955
5.8764457217771202,5.160878012571124,1.6058831258491868,4.3917851320593471,6.3128591730608523,9.4394712586259661,8.9681789007248991
1.705929685368861,3.1256994902858395,7.7490790338132793,6.4400940144986842,6.2014665746554742,4.2679562166437819,3.998577428801072
9.2512011837679715,0.50960482574886057,4.965904788462816,6.1040410917430723,6.3921265993650156,9.0110531315067668,10.218157618685625
5.8106113970039495,1.116003682492267,5.3648792375225076,7.7664843588871593,6.9049555121781312,0.98316591125864439,3.6093521623298486
3.4686980453483707,3.8450437798992807,9.6541595348173548,8.1051971565979759,0.16482200596157015,0.42957627375644569,3.5256120311957941
5.9091549148141675,0.60528450826536129,9.6357991222215365,7.1170582091938783,9.5809257916064965,7.2136887751383991,0.35871522500850972
0.22803871029697498,6.9818972560991348,8.5564212170240346,1.0279769614474943,5.856037614655798,7.6102157298149651,19.370766740043777
9.5855921324144528,2.07020541524812,1.8760929276503358,4.7502244400436062,7.8146583940242165,8.4305824096575126,22.144592634930586
4.8230343694290028,3.0207156878363852,5.9427269430157992,6.0340595748760864,3.7728183906136312,0.56817678399981419,0.20928615138810169
7.8273522725028624,3.9412577717809749,8.7814742465553746,2.455660388094516,0.12397213915795957,7.7690705495683048,3.8959605438967735
0.82729999922438568,4.1660963306914791,3.7446393644893772,0.42551817646776513,5.0973465987644397,3.7653873279658177,7.4017194400445669
4.8665833083816032,0.016607076748005323,1.0110616593558497,2.2359032087604689,5.0719011931592899,3.033376326821986,6.0434401706477594
4.907069943545209,1.1207037099869754,8.1096290223992185,4.548944017326388,4.3698928831145176,1.7302392134329692,1.8968227555957053
9.3782645497498294,8.6276456374087811,4.8176355136217168,4.1393031905460091,3.3971705416207678,9.9601575510252705,16.461145319794127
5.7172805237607536,0.01233062511908134,5.6439268035917856,1.7666698132716163,2.4982608780972204,0.63663589318863623,2.8007285989432185
4.7348940105695378,5.0816735581287507,9.8214429631784448,8.2441554268349275,5.2754487449718281,8.2700801460799944,7.2542458219221064
2.6697566309189358,4.8950200650720808,6.0721143049407207,9.2568666873672463,3.7527813969349411,6.3949443549052756,0.18964550022836058
3.3156899734255219,3.330941610106378,4.2497938566610136,2.0134831905271522,9.6993188304980862,7.3508044426186716,6.0825675335714582
5.2067240247153777,4.3132702014644959,3.6998436784719777,9.2957291556722161,1.7292730776693144,7.1171711992179638,6.5505566513004077
4.3891146030504666,7.8058113752658436,4.1761929265404563,0.17860959175180824,3.1966556762708698,8.5843448507318261,4.6304457529579786
0.21612079880330426,8.4120370621495653,1.1839908317866876,9.2496247270694543,2.9396047092457103,1.837920698561083,4.3220233753286639
8.2629192419435782,2.6034854341525007,7.9475055841757181,9.5192879008090792,5.4330917623595703,0.0082461683468537661,10.194550886565086
8.9616077183976675,3.2249044096772983,8.3771685818704107,0.12051863015925202,4.9928025697414791,5.9852848904326619,6.9669883249128164
1.4024908899861077,2.4248285302833272,2.8439713457340887,7.6301929677674805,6.437404654242731,3.5385863932333397,12.301550431191409
5.5403614353904942,4.7986340055106513,3.037966184099441,9.7020157256984341,9.5000177057420778,1.2378733111713769,5.2526377608852286
1.0857574113544355,6.8325835765881298,8.7433425633481328,9.0590221881777833,2.852210854938674,1.8613875410423886,21.000128550908226
6.7224009303981171,2.2825287546342055,0.23970355527955456,9.7071016119621305,6.927715692549965,3.3174931245922288,4.1168676073747292
2.812337838390083,3.3073574205486667,5.2045744376722771,5.5032350569763935,0.25040203005183614,0.70233370886703228,0.30306775879470188
6.5942263469190179,9.3038461758915041,4.6367571468150102,0.78156139885388276,2.6238847273362453,0.56913202128450857,8.369224007426725
7.2699461428688261,0.48569289846958075,6.9012676957845978,8.4978919780503617,4.6371972799659282,9.1602625483244413,8.9479905742427341
7.68647491917657,4.6076960523956618,1.6339170014945448,6.1382825580901157,0.30994788481134461,3.1210274935369622,10.144280147289447
1.0774094595589656,7.115580415967778,6.6833074079515375,6.1473674418828903,6.1766946055363894,9.8223069747358487,10.055413449775653
9.1601184513760785,1.5045401155747407,3.7673400787487643,4.1725360985868623,6.7831060840170823,9.6436700833039986,18.77533230714463
2.3021399089488082,0.47374020005481854,6.1871477816964209,5.7184197652110917,7.4673171483804666,1.425712823271138,11.695639191110956
0.37412556176179779,1.3820537163853075,0.40095009872775922,1.5357977908611453,5.1657450484301224,7.1492430289619087,0.29099046015665109
5.5485246939148336,9.1882319353068294,4.6172719718450939,7.397700265661503,6.0394466497862664,6.0080488912706915,1.9202827128753546
3.7092228386243873,0.09259781821123414,5.2225089398237214,0.75017307351542328,3.9606525127848724,6.9064707310515363,5.0730026210813595
8.2978974313241309,1.8832197481135182,2.1432640285498659,7.29780767043792,0.41253032506562537,0.96191000014474781,24.183168622895774
8.0825147206430188,0.3128351290164455,1.396236541791207,8.4897842262485401,0.99951855774513043,1.8856007863455804,23.700675192429475
3.1713889282271532,1.1062946756220327,1.8847430301230139,4.7246867756448818,6.5499592420146415,0.76638661450881496,5.8938254101082572
9.5289939506974495,6.2014928662829627,3.4414107806334804,5.0983036605704939,9.9555529958577633,6.0413420521707115,0.72275336744082885
2.909178381401186,2.4163890873908578,0.96810149304971449,3.1221427292207826,0.15803239163296179,9.8659107584909105,6.2592315217805137
5.1505712923171458,5.692120504306768,9.4731979572960441,9.6945858372558753,5.5758349682638277,6.7198453765794142,1.3701839084043375
2.5596509056760275,5.9019538276612611,4.0499406149581727,7.3312447455954537,7.5100875288255784,7.1076153502192962,2.6394145726653924
9.3604357004896332,8.4943533308977912,8.0896960250674894,3.6898855330034497,8.267748280138786,9.8458504154328104,3.4835912453879452
1.6460781758201815,0.047413929118739206,9.7441712310884672,1.7480738623300507,5.4520490122264009,6.7801155417179615,24.024691031868276
0.44910619392328988,8.5336945934236681,0.80735280002739107,2.1957959220209133,6.1991598018410512,0.4018157262847033,16.765019558357199
4.3509706000303794,6.19119086426974,6.5166946793499401,4.6392228611005004,6.9672494527455342,8.6700560085659752,4.7144594995852822
9.9237556405583707,1.6274348610495759,8.7140908674121391,9.4256840031433793,8.5896624969343058,3.6467829037879627,3.980428260358579
8.916772662549139,7.7293738813528403,6.3423443396672834,7.3414634576091808,1.2228953720281865,0.043636215147153656,8.4009227650610558
7.4860801945694924,8.5549154179058569,4.2902612135741265,2.1524374817914982,9.261821962748634,5.0723417756082059,11.24941121988633
8.9079249087852492,2.542634837541573,4.310763576379383,8.5956113341889804,0.26017403551570006,9.3701500087626357,10.478722021605392
8.9344663969786318,9.1879368090268088,0.3589888600735891,3.7820052300968108,8.361997509577753,2.573306871949832,26.814441401993946
5.1885836038644904,4.5445743029865779,5.3460075128927533,8.5172218275251872,0.76740426559697261,4.9151317305283992,8.8110608762363967
3.1592905183079303,6.034244543333215,9.9354299678684743,2.4169959798113094,1.9462821160492227,1.7377688778239075,16.750635575872412
7.7201243211098802,9.8464953361764369,9.5870752597193416,6.1866061193631765,0.038941463811326127,0.57692671666440098,22.709054073250325
6.6166126316776106,3.6153607863919932,0.40399228842163182,9.266704880812819,4.4525670553604071,0.80544946713113186,14.843339206281506
3.7365772887371005,8.1315934582011291,7.0579700362948818,2.5789400914779415,3.3435922671739227,7.2701090596135547,2.521718818328754
0.94466668061515269,3.1839911782845967,3.0176486669693081,6.9292659058585491,1.6599291148702733,8.64074470742149,4.3164487256382582
7.4678961134902604,7.9921352224149098,9.0298915340613668,9.8731261995714377,4.5109016080390631,1.4329883925249109,2.3416386634432671
2.624605159228647,6.0073391886264247,0.45114745709278536,1.505982872430035,4.0237088317218381,2.8831856781046872,6.5440398316445254
9.3681315053377929,2.1635569522540141,9.3587410201108057,0.88402290700674402,7.6766103269874151,1.9502946764482731,1.081178149852831
2.4097057500568475,4.1402609378923643,8.3747574378777685,6.7419519244481618,8.9313030607003245,0.26855776926427932,20.031045230907118
1.2275793241148603,3.176356343635617,1.1750438225260151,3.397359477490304,6.5256725176708184,5.5343136988698358,0.64738583580619491
8.311126721249062,0.7810839308036388,0.59824337317299192,0.71244477366591119,1.2441038872652388,6.9992217013764755,24.222422878745906
1.5328431662449404,0.29834770099697483,8.3470766432693591,4.7530561788360419,2.9539079470985063,6.4787748088507051,17.8922219869096
1.7926830815773909,3.464786554071809,1.5575767097457938,7.537706796439557,9.1331829683227976,3.8805354730224764,14.997507898875464
5.9938279152084348,0.1903414781748658,5.3489815297587047,2.8512240041518879,0.88734493007889159,5.5501024593990529,5.0657644243566322
8.7456204083746449,1.6548775758177503,9.1574485787870952,3.3504687750513473,4.0685583939082646,0.94099306636224678,3.8181937192920521
1.9643466571457324,7.2518332085086881,5.6744811354932336,8.4569940064697207,9.425046192334813,1.5430371872268445,15.08587177679339
3.1032367290009475,7.0809123568358787,3.9723330147282407,5.2007191226148812,9.5066484146948564,9.3179461955298333,6.9919245638142726
7.7740483824117756,7.3858038645738269,4.4501605485399223,8.4273196880647205,4.1120317704889242,7.6150774781989679,1.5259842361238598
9.7182642606096739,3.1715317112997878,0.63117170703871017,4.4638949214370953,6.6739688809879736,9.2273909582516733,25.547909059518137
5.0074118620234227,8.9001945711769554,9.6875232136159877,9.5297516156010342,4.5674559835399897,9.166802844993672,0.76236686562657163
1.4389750255125078,5.9383054802844759,3.106541850810828,6.5079458971773674,7.5346053943634175,6.4939261710774066,1.2728913965607878
0.13936287708201545,1.2602634174662652,1.8936349167285382,1.1589886531924942,0.3158133069299851,9.2823864811216517,7.0454280824315019
2.2965602999885526,1.4371866145553414,2.8604730184039528,8.8509298822680069,1.4415714892135845,4.167041030824632,3.9390335823046394
1.3182221778652103,6.9309542692970147,9.6437319489147892,4.892651908307978,6.1419880354359924,0.036162447849409363,23.78518167123497
6.776586736128575,1.7294393644207806,0.94286053488007004,1.4163896797290498,2.325522624430636,0.62571115846159375,2.5227219687256981
1.2183250462853112,5.0729270158204329,8.6730304050118132,1.5269013384142072,6.6605229926914857,1.0948732570081521,5.178522506818144
5.0632993162063302,9.9177447592871069,7.0784389440144775,6.8753393510987184,3.5122292746129835,0.95353453182860259,11.391559572188653
6.9426243564288646,0.040076047333394982,8.3001917915902812,0.47372506729489783,8.8664555812782133,3.5170239085026345,1.9429618324251201
5.8111660922090236,0.16579801897556923,9.7589754036789635,2.8659376491381328,8.1925938555998652,7.0127080710935763,10.300053889123797
1.9977565166005762,9.9308458193050662,8.4215465551687192,1.3978759046986811,4.9283780006878217,7.9064880660049495,6.0014278923340534
8.0412452618226276,5.8463883413416546,9.4338235127785293,4.4107742961728427,7.7289508709485775,5.9021327434462467,0.1853528858914153
7.1540712961580164,1.2690997551851313,1.2693525679091977,4.1435377199436125,2.7113788623509039,1.4643617455697955,5.810590952874322
7.389840039155418,8.9730219975409362,7.9578856516697005,5.2187643468885589,4.9425977681186257,7.4790160214817529,5.0181207794051552
1.3105775155731325,8.8038030012769219,5.4567569408104779,2.796363291025302,1.9748205186327816,3.5480191913759898,8.900511451134733
1.2375380365034461,5.3620041311137525,5.4349559507986065,0.32043589378177195,8.6088616852099378,0.12993348671796245,7.6009220613840078
9.2756255100650762,6.2179202986075657,8.9892157632051362,6.1438610653518575,8.2306761656841481,2.8058862053274938,0.44992583684896192
3.9757819382494066,2.7318719150087634,9.7180381864671119,3.7371800288235137,9.0214966840900122,3.3060055414097791,0.88783778523758494
3.0094869178093973,0.50519696372005152,7.0483832304318099,6.5133499874004643,8.7747698122425941,2.7424553521810289,12.801323599511585
4.8858404535153337,5.9456760889086437,4.8293838947178394,1.0866697080426846,9.595962620594948,8.1187015318758569,11.381916062904359
6.6286421276358247,2.94755193202763,4.5640385790184537,0.13777355294050331,2.2833623163192596,7.5992639759409029,10.906607228965292
9.5562325704696995,6.6362104666035195,3.8634145722318181,2.4829424788529275,9.3182429079531541,6.9555203041264146,1.4031038184051425
2.8644622688205503,8.3624517684260127,3.6159902957266263,4.5654732299405225,5.7121319135199764,1.3900507851226529,2.7862928859201812
9.2480842931202716,0.18160543914364058,3.9150684168443139,3.9407197416846729,4.2249508391815214,8.0783390970628197,11.615436579066106
0.24859491386256316,5.9571377468572742,0.89753235251195274,8.103025552734664,5.6037389596787301,6.7717596166332372,5.4814498384968164
5.5519804232682466,2.3128053968685225,0.77436085260438214,3.7783764419282395,3.4260235665027783,1.9483768648139188,2.4284208495870083
6.3397511168108514,8.7388849790380139,7.7986984387231173,5.3044117960307888,2.885530069609521,6.4809393028151643,7.5788266760704044
1.0589740375075329,2.5366450656182851,4.4607289292022614,5.9351559244219221,2.4131433797752875,4.8351164100368109,1.6083384624699679
1.4033959706391264,6.1077013323541829,9.3068448854462051,0.21831391645811604,0.82427989457126816,4.3935006185622507,8.4793683509587598
4.1911431931630379,5.5354084008961149,6.1222100859395248,5.1513337684618898,4.9656489714718743,1.1212316347238882,4.1133012949481067
9.6623191214318176,3.9616650005924892,0.35175982184419752,3.4483125939883785,8.877616757138874,5.1830427584516539,5.8872694444614195
5.9604255323437281,6.7762076359979408,1.5752334131747947,4.212801276832546,6.301519692743847,0.99931808972363645,13.103566725737661
9.3302322160021127,7.2576963471543383,2.0581979301300759,1.0028739849525026,5.2097563275577352,1.6425338725426664,7.5304046530813906
8.0436091561297083,5.6693779531938677,9.7573602438966063,7.8282056564864524,4.2859291825091645,1.3254631427476271,0.33389744779539754
4.6738160155529149,7.5842223718475408,2.187042261516349,9.4240425080852255,4.6440162631719195,9.5410827907000755,2.4057214727150158
7.8476344925218742,9.8341707599293766,5.157556762880513,0.22268820629600006,2.0927734757195093,2.8486469044389007,18.260572054023687
0.17836783976987736,4.1927238790080512,9.3617693164019613,6.0137276281134788,8.229358771930972,3.5520432359600775,10.272256117447755
1.0914399676573494,5.1458305188553091,9.7719272991435737,7.638440672883581,1.9838296328152805,3.220806062960361,9.4672649714599029
8.2942861488273643,0.12469877941213237,2.3636043538354459,2.8480758864988944,7.1662275672731299,8.9825044517814376,24.730348964119607
7.9681708832516174,7.9602855631037839,0.4911764375004013,7.8755558486321675,7.5998501149615265,5.6296591133488851,8.6974366532035337
2.3264074196643367,5.2023006704599384,1.536018325377585,6.323550507663013,5.7486904202773426,9.1915989893331176,3.4951660711970081
5.3076959059905349,4.079614303605652,0.63328478702558089,9.2916263227106999,8.6292637495482847,2.9992490582789557,6.1309901037987089
6.060158207000109,0.94071963089395805,1.9512424109233639,9.8100481135377287,2.9105035245065003,1.1483467443194895,13.54109982994245
8.6773895377601118,8.8965642167539727,5.6856971470373541,0.42346113998704804,8.8161722124286328,5.5621845272417456,5.5756791263150234
6.0310715733872566,3.9500724004055643,9.1244879629564188,4.4493776102700622,7.2941045959930415,3.4553699179001751,1.0804798678803476
4.1257156927368035,6.8258159820922035,5.3721888369434003,5.4698778757821822,7.9874982776176076,8.0190683349074838,3.3618475885849399
3.7418404340718272,1.4937415636815077,6.2598955669908074,1.4674323320765248,6.6457970952731413,8.7942340891165856,9.2297217724394134
4.2588208637350986,9.6154962954103258,2.0186725160954113,3.3628583042736171,8.4634301698996932,4.725735109070718,18.621845163771525
6.5193102557997413,1.7844176182183091,8.0058362067385005,9.8764744775646172,9.9309886271763599,9.7135902408550834,7.9102872469794434
8.6749063175232486,1.9954199289949037,6.1778890850558321,0.16230456342471444,4.2016285452463862,5.5301300634440587,8.5131331681605289
4.5389688207629977,8.5898286055771376,8.6413682919272485,4.5250793152438407,8.1391568370957028,2.7092039338631246,4.7454049294501068
2.4783956295135812,9.125827441419311,9.4884310700578407,8.4265462171819614,7.4457975951803359,4.8897551534427457,13.110702969796332
2.3666236299758117,2.1214740752330141,3.4790077575659231,3.2390126271928841,4.5287016571201804,0.37310292402927603,2.1805329327073295
7.460142802434464,4.6980088817482795,0.9057905853543935,4.7979850275515332,9.2694899973251204,8.0400116026306758,11.04277725103413
8.165687634239104,7.3349490456282984,2.2592895791678247,9.7804574578798,3.944259295725947,1.0143505085442095,23.82775470993532
1.0527807985412496,8.7836573381080161,4.3784156567583725,4.7487683647570389,5.6546591627623757,3.0874848850300496,0.18766069993698586
0.66558856955178158,3.7905269503730521,9.4569365182447331,1.3092131214649905,1.0594235699096155,5.6531654700494336,8.6761657809046682
5.9443366375645184,5.170194868494292,3.7830982237341528,0.51721491666391062,2.2577519406626623,0.42975125646898871,3.4541879262515831
1.4617324419269828,7.4171641051973491,7.7077321366536999,9.4541657243994841,8.406961705337606,0.79316899181448242,27.760457355679073
8.246641904563413,7.3113597665279535,5.4047669217075498,2.6580941327506569,3.9655272282884733,6.9611635761301285,9.4629750023933941
3.1033467392407443,7.8296013002608493,1.8280877043097654,5.0406390656455091,3.9408408941525819,0.71777093060768737,5.7025827517784613
1.4387193297114265,5.6993381864152637,3.2073411895345161,0.90701766089968605,2.4598101819062022,4.7708286624737646,1.6256062041461758
9.2097047248745021,1.0461509680477521,6.5319188502281866,4.2365512055060508,4.9161033429745435,3.386956334207504,3.7150656617830133
1.6553172273527816,9.039732908780401,6.7285339468489349,9.3010551925012415,8.0581696135062248,2.2807940795641644,17.981384741154308
2.8472008233793558,8.6557253932102824,4.3475974680904619,5.0241299363093841,8.9516411777373968,1.8877889786366542,6.0071343848823933
1.5361339519205863,7.9809743581833299,2.2864560266211464,9.7113515180232781,0.70114432044183883,7.6341129373257939,0.59229460304129489
1.1549006366535497,0.9986247716072949,7.2190677951267634,2.5883563723739966,5.7482073124011546,9.515421931502825,22.172578428983897
0.21148016336440034,2.0439736708142919,1.6887304161271477,5.0454523970393712,4.6727336789233451,1.4017974220333174,7.1695062725384728
0.55395409164260112,7.4360036510765193,9.3666969186512663,8.595307918093253,6.1428185047157839,9.5968121917412699,6.2817278027143137
1.7464147093585269,0.23140094581946435,1.879035790364767,4.4825235455374379,4.4727568690826915,5.9476250347510371,5.4159614759096462
0.53381932627175388,9.7922463370727968,1.0731236283252044,2.7948737357018958,3.986448208534151,6.4166040536325708,11.169416168895944
5.9114381611097127,3.7714468035568069,4.9764770236537883,8.554753634178816,4.7188071242948935,7.0992637814258188,1.2966703189672923
6.8071452679950637,7.1931253369082357,5.1954959810969399,3.8988946887260898,5.8199912875641413,7.0411889035458097,1.5035223261640738
3.9363045683202822,8.8757108848804336,5.0819291477824482,5.307232910602341,5.0098321103177677,8.198111081856883,1.5272921995082136
3.1799109695204941,3.9462988815008226,4.366674893388395,9.7652706641514566,4.7214445102064619,4.8346865134769743,3.9579168916107186
5.045262370222301,3.1913248859966603,9.9481489282960833,1.8648329475586389,8.1783530995808071,5.3335858751470111,7.3296411012400302
8.7500494223460858,6.0874112889824676,4.8628061267058182,3.0140063672018567,7.4564799123785779,3.2382700246341587,3.5498211897852645
8.5113162682220604,5.8098937374805075,4.7794658073983101,0.31069600069839942,3.4137849418119282,1.0525759378311705,5.1393670552320465
0.43475062012791943,4.0913997762479717,4.2176606271456132,3.9183770991005273,8.005771175153205,6.6464019092621909,5.4876506910499234
1.8149840959652408,6.017747558677085,0.66825754701462903,2.0018343058485955,8.5365066900450017,0.33609969186250921,16.754174057707964
2.3674487110439602,9.3538136956649467,5.9295663114961608,6.8003493540789144,1.534922053741905,2.7563505108336828,12.813383430931745
2.4938757583221181,4.6764025662659652,2.2796777222318241,1.8132145876585237,5.8268246173075875,0.94229864446100264,5.1713484164841343
5.7123265174277273,1.9674218075063132,6.3760898022904993,6.7481275240586971,2.8531199359921375,1.9072715732271805,6.8145498657914683
4.162624257031923,3.7720598288300389,0.50833461948477154,2.6347542818931768,7.3917232192672255,6.3873091289738078,2.9422031278797709
0.49254119927593987,3.9410698259311863,9.8138710125300168,3.5521783412119978,2.3878532935868324,6.2847663020491815,11.291719285209993
3.7361413845957161,1.3110869302621986,4.6900507901267217,3.4886065204639749,6.7140352417303184,4.2105491299571209,1.8592989740907608
5.2375294871763725,1.628715005545549,8.967553715906984,7.1675175016360937,2.551246560576339,0.90171976489491157,6.0835403586294774
1.0167190290371597,6.845620733936773,4.7556117323293474,4.6650926313834304,5.1114376342994312,4.3337391645940837,0.23150334016355067
8.334585537885598,3.3947775420890269,0.60330818574221734,3.6129889885268307,9.4864646791619212,3.5274487185829342,0.63853543782450206
0.51961866465104256,9.5489839185580756,8.2221354609380697,8.5262271903944988,3.8130753845643452,7.2045915285594972,7.344658370922331
9.2484186901806211,2.4359674535860742,6.4818372966713431,5.7195062564120267,8.7573848596320776,5.7902660819905174,3.8338057687555089
0.99113141579875497,0.98924505104822313,7.8175704757394513,2.138308212779978,9.869445812038947,4.9156576733699895,8.3008362397345881
8.4357495159775269,7.5350456300025792,4.2816986350887332,9.0009127814368259,8.7485084880516322,4.8698208230499516,5.3065081768042281
9.0265314392761713,8.8103605191787011,6.3793674424664495,3.4265029603364061,1.6586602972334286,9.6629688726041891,20.962281438615001
9.795706805865926,2.7811335687148784,8.5622900379660756,0.38979377537320392,8.1965821953516311,7.5629422170345055,4.8610066416803974
8.0202588027359347,2.0208810164547799,6.3106544287188751,4.9460022397445291,0.32149395100561251,4.9697956046012779,8.7391715912077785
7.7947754077132894,1.8576613487108717,3.476736348359033,1.239380544408778,3.9330188369930785,4.7922261288897765,7.5296076507908172
6.4248327599554766,5.2201230136651233,6.6252959436619987,2.3846644371574257,8.707333733178638,0.26479101304963448,2.7392876656232961
7.7899635457812897,4.6841664124677092,6.7185418861406729,7.4711087268741103,6.8875221275991985,9.4250926331980658,1.2822394325220206
1.3455220841314708,2.5943983985453425,9.6058696250662496,1.3075181337631858,5.3274042733787805,3.1917397176732965,5.0292262512936317
5.3606803594763726,0.45173116989426387,3.709123215416692,8.0694422435403563,3.878640250826205,2.5593908188074375,3.9044164984215861
5.1422287019041448,4.8149134032628069,4.2508176751413114,9.3690728813095365,8.1229694647028605,9.9940892538767141,9.0957716296405096
8.5757214412255749,9.5933234763560833,8.1212296118705911,6.065321004079447,7.0955840394822092,7.1868967150452443,2.0641135558513781
4.6279936559351587,6.5251920075266323,5.057623147427412,7.1035919202282924,4.6840531961567331,0.47363773299287981,1.316175509437981
3.8508949610035348,4.9550655662861844,7.36573093115733,7.1358660990741738,8.9248433720965981,0.61885477025576452,13.153169539153732
6.3956327123711008,1.1069207402961612,4.5970946445359209,9.9280795727044495,2.2994801781863239,0.25501563960197871,18.832497929798542
2.6646331750084604,2.5243629054958729,2.1549514181270046,3.4153826220162289,1.7039150915862489,5.9961889951286906,0.45675383330204533
1.3976841095395687,2.9477394957454273,7.4520384278101082,1.6285655124270249,6.4280376433358155,0.71564500061951808,3.438989718337826
4.778772740237458,7.6480355260723432,1.3115516918470993,5.1916723491432144,9.7199434270177036,9.3338835684493056,3.1460509545057604
4.1688936859488503,8.767107972646194,1.9858366353130807,5.3324980983170818,2.4725657330677029,9.3690654002267788,3.5701660717642225
2.325699405288737,9.0164185356643838,6.2682498278420864,1.7791248829614448,2.4967037893382651,5.4605406674807977,6.3908094242446385
3.6751181011512801,9.845686082507541,7.4726980019206977,6.1310941899413951,1.3949884796218992,6.1663893139595078,11.221087231668417
3.6639244982624741,9.8236668310453243,8.9468788686781497,0.1412473347682397,8.605635552736322,2.9189440152524981,5.6851919413020156
3.2749556441254546,9.5299913276798147,2.7258649741589167,9.2766840245422149,2.2639754041133409,0.63972542408273325,2.3127366915319585
3.7946407972692899,0.7182214050288438,1.1072425860055435,2.6457427782126164,5.0317852672488783,7.3746044519181551,10.136487150649213
6.8574334545594535,1.3779353592780519,9.5604665952262913,0.39560208390191809,9.9087247800220464,1.0178598874901745,1.0120445342422872
2.968764745712853,3.0446652647603289,1.5442308802214244,1.0824944147485704,0.12140900922043563,0.85557641018393138,1.2342836089226319
9.4885792671534048,5.5289825406446145,1.9766698225463952,2.4024894827964172,5.564860905107941,3.1122310920422382,2.9434699060686089
9.1634801953817799,0.96977888705479298,2.9132945355846571,2.7390616860604524,5.122890427049458,0.12465659837882059,6.2155585922030649
4.809104283000786,8.4579695780214248,5.2939135402628743,0.3280999949772867,8.0744737641015476,4.3403561575631597,12.275385458868467
3.2836120500468882,6.1675617907730906,8.8282556603407798,2.7935481219372917,3.5528153955277695,7.0768091008007676,2.9748740275353445
5.3543478983000314,5.4236440230220495,7.6054602272986696,1.9294173649348212,4.1034135889904153,8.0134893142193899,0.72949232705390443
8.4856048877362458,1.6531132336729115,7.0815755384263515,3.7862092743451861,1.6793798059886367,6.0430730379892132,4.1773496831246719
6.5258734056010201,2.5325547440019736,1.7518056785600367,3.8516773735596921,7.4081523163578664,8.4687420311391257,14.751797112976671
8.0439182794707733,1.6031202498225805,3.5768263152597424,3.3900774060287908,7.8470890918814824,4.0650220376711035,5.3229081839309842
5.3272227606574019,8.5193315779479857,4.7840492608667793,3.2792388353070399,1.3666332077883026,8.4877208506047666,10.368343231583486
6.3291762926762072,5.8422786006121816,1.4742595348558585,0.89731277741251225,3.9345707398832177,5.0647331049837927,4.0331619809557449
2.8815561418246172,7.3512942751963344,2.734297021266725,0.25204947126162169,8.92904995362683,2.2303612799829531,21.843371554787606
7.3489316231029083,2.9603286291002573,3.0833320395284423,2.0211430015646661,0.027072736757871585,9.4414564666046594,17.261240418825334
2.0240459312571835,3.7125263708827716,1.2727619832903925,7.5664942741661534,2.9875907062263227,2.7497087383711651,1.4950606019910566
6.9479812881849821,4.0485496442653375,5.5023969190825763,9.9080976555112201,5.5504228505254769,0.26201484187793112,6.8314081436905809
8.6071906832589402,7.600149717440349,7.0502819652419291,9.2852617505732908,3.3409385965995329,2.4267404295502693,8.4643753914637365
1.3210283730154393,7.7235298767456806,0.69931631476861211,5.0421935553776862,2.720451891776694,3.6668756125742776,3.1371979910024641
6.1437974054191979,2.068135275140317,4.8112310176314974,5.3182385577793418,4.6003748490321259,3.513496832892641,1.5451212434757595
0.95095748229934607,9.4153885673809903,7.8221119526779503,3.1458156903584253,1.8152310810969374,5.2466750944357168,11.612623951003684
7.257156282714269,1.2065533744368639,7.4799012895244683,7.7393943863765626,5.296252409594838,8.8312688203592344,7.254320268356917
0.84493218823520233,8.9612208242363032,8.1507309621875415,7.6475668793264866,7.0669592131322592,2.9233822710969912,17.968821576127919
9.3593982270062597,1.003956456498093,4.4824063317060698,8.442723575824445,5.7529495262850219,5.2077060795916887,3.1629395853818494
1.3740793003780216,2.6453981115131109,8.2055708263986062,8.9550457719688445,0.93109330858530903,3.4013895368847935,3.9798172714502127
9.5888024590908039,8.4647853606795707,2.4075307121426945,4.343492482252957,8.4440861416557329,8.2177305937320035,1.4717718945172393
8.0088417608509666,1.7949207234608744,3.6081056141751535,7.6687556810719757,1.7497783748748819,1.5760151328847838,18.864025531803826
5.9368200446635413,4.1356793130996987,1.7635557641780131,8.0639872879587866,7.6481200061112862,1.035102683100585,3.1085062064761377
7.8262410462954692,4.4985929994412626,4.6748453942857182,3.0845962249775019,3.6056511077585043,5.0299525323760177,3.8212123405849954
7.951148389830859,2.4525897302320967,3.9206002241544322,9.2924224400615003,7.8276134805610234,6.7188758576549192,8.175256805952607
9.4602706281733031,7.1024520133598656,2.4092711641431217,0.94341502639655461,2.0627290340534579,7.9552520109076656,25.78741230820907
2.533833538391872,8.5133464940220378,7.517807092307816,9.9426917916328286,1.8666210369542979,5.8962485290531639,6.0449349969875863
5.9007589535830913,8.7457513985557185,3.1384677211164655,7.7009071815886943,4.9702584621748223,7.7384976131900061,0.90505012142581198
0.95049197564401222,3.3932214573656094,2.7280433014583574,0.93270905324327247,0.32936014698360494,3.9271005856092378,0.28965250839002699
6.1616570002412132,5.3085039428781444,1.3089033085049506,6.562296481050006,2.2529733878233338,0.32867670266468973,14.533276685739409
1.7129130409278881,2.4840640386565149,4.3882170180194873,0.34179410928260157,7.2401225218434826,1.1609930790155654,4.1505788320070227
5.649506114724419,2.4479650155014543,3.0296462883730202,7.7018694944418282,8.3738347830542548,0.38722601228996179,4.4572576327672877
5.7243051403384975,1.6125406285192412,3.6927284134096858,7.9922292165905526,0.80785363937810439,3.2894365047649265,13.979343449409731
4.6598515298122738,9.4001901080751473,2.3599726262055265,6.0241025309144769,8.8207770943810431,4.9549134126868228,12.135623600224598
5.2263177551312276,8.8798882860557988,7.6315548981990045,8.5686039191657049,7.9751720405317901,3.5631748365693938,5.9661406509243342
7.6392339000658795,7.7735871332769229,9.3000334735471739,0.97883280214859703,8.6968429570696539,5.6059947506639221,1.7931286080959872
7.9924471651206659,5.17661521287729,4.9793185278888767,2.7592384204081322,6.9842855457883992,4.8060914849278769,0.66033542308684545
4.9215321557542913,4.9060791551187188,6.4299842334083257,4.1417752159267049,6.7415306729396471,6.7794280186394031,2.1084445106784955
5.9959344152261229,5.2974566618249792,8.6717227660670595,0.42457952828098278,5.2509323334486382,6.6696216356340621,0.020659721807062326
9.3123623569010192,5.3656801357708925,9.9882963733365866,4.4821608757116618,6.5278722449131497,3.180641471086795,1.9685463020363483
1.1973358850112281,4.3456308469769036,6.1351648472983209,2.6521345611256599,9.1910966456660521,3.4621445536109152,4.5874499754930547
1.1710356590011051,1.3175483289206746,8.8977946653986866,3.9273501210175299,1.0052200141670842,5.8514782164130335,17.732664779801144
0.87709011910768409,1.2566385286853599,9.0860824655564194,4.2510263199230645,3.1576447784609121,5.9643246789084179,15.908247273723111
6.5786328504052785,9.522497158456833,7.9145148780762229,8.7941173348768515,0.7245497359587183,3.1469991363713312,6.3904546256394035
4.186083007903795,4.8203075958635058,4.6093139107311023,2.7034097052763908,9.4480517194403841,3.303178857754252,5.2484773501259854
7.7432141614184324,9.5320552490518899,0.81154000423899308,8.9374312871627204,4.4526546599938799,6.9404501318614713,8.0037583444368501
6.7123141330859255,1.6357687771010998,0.15805555440133845,4.2597096481284922,6.7534447067618846,6.474108228760695,15.909826025472569
3.3363775832823817,5.5441655203993356,4.7720063328292461,3.27807720693986,8.4112006450432144,1.3505080467977471,2.7397309991381746
8.9836654736153569,2.0771725335153923,4.9431453353461769,5.0251204933514604,9.9100024807648861,4.4104187967539339,6.0791609022518731
7.6253214707065231,2.5318460612660152,4.0736238786297232,4.1774328636283968,1.6178245779226574,8.9270607871059031,6.4140055702907386
2.7053494091017569,0.30054578761178785,5.6816735129136458,2.5737231305514605,7.9951260571822864,0.36305676104475215,5.919273754323374
3.6419201777205403,1.1895331074021132,5.5216270330442709,5.0267932479606694,8.8742289813673629,8.5516394648421361,3.119564112812574
3.1443998020426287,9.1684840762919571,8.3661304103269298,1.5180173307883127,0.48875376850875618,1.6317815706414363,29.835780913333927
1.5761164862499966,3.2153299148233172,1.0865710326226241,3.519299430229661,7.5409056018557337,5.0724863246171594,1.3611382670306094
1.4778337254219165,6.0812921191459157,2.2517766610554544,5.657902193740906,3.5472532119655034,4.2433642892301151,0.27313994906412487
9.3612746337574411,4.6501413198927297,7.9300497895963042,4.1340824438985857,6.4859679147043199,0.10129337341458822,2.5132983198689631
4.3790403719875322,4.0045124524527829,8.4783686722365452,8.2391236105079653,5.140481960388648,9.1539693708963199,8.9424527151190194
3.8331982277740986,5.3188609134606812,9.9482421362086786,2.5672176153516624,2.5974225208663695,4.5492522733430558,4.0533022842542472
7.2968570867737794,1.8723894461534152,8.7291201638708422,9.6977157883101004,1.3522136200398605,9.5426827676061503,28.752326514891763
5.5299306525289991,9.886038985195766,8.8989900707233112,7.8472202085135132,1.1694723308920829,2.8674390097921787,16.268132325382773
9.3613998683846216,8.1830786870386305,3.1434794262990486,9.6759302599747219,1.033228577084917,8.6627577341597242,4.725058729581793
7.8030149390939219,7.4161463273151531,4.0166163400937638,8.3813655483030409,6.3779004013457774,9.2238957399563049,2.7346559497120189
4.793695641245403,4.6875929701395247,2.6808510482055103,1.4210392585164267,3.5141085139953807,5.568324163707806,3.0203441100580068
3.7635947348082621,1.5287712212633597,6.0629939819271561,5.2646009063501378,2.1663343820587242,2.0267778786771751,3.5561043868657123
9.8663154492432206,9.2066585827356775,9.3880535420703843,1.6997852119578571,6.9188509270590304,6.8524743210572003,10.500163139035127
7.1776023600364347,3.4138706738172764,3.4464088651161773,8.1822735262725725,6.8684956576646687,5.4897806652946013,3.1358382874687898
9.5119466000384119,0.50106689696933771,5.5700178188145024,5.8416214918329592,5.3916829235699772,9.4452966585262583,6.6265118067737561
1.1847857721704136,3.4240367681062867,2.9629963045348506,2.6344931435690579,9.3495781686585087,4.3927206181049181,4.0844918034580573
8.5053367919078262,7.9445703049588436,1.697999737727075,9.295989720071713,3.8541423144142128,2.68513647639822,21.044226652761544
6.3707388399120752,6.2270874498820818,1.9518552981865567,1.1518605331426068,8.3586297126929292,1.3828700149410711,15.74751498043938
1.2192167833511258,7.5083858474485963,0.57945344538129939,5.63862403471314,0.75139407932196312,6.986335686866795,0.27036423690143652
5.882579999692207,7.9363538386237744,9.4929352300925736,7.2104055466672543,7.3983109403850449,9.7410961898058233,3.8080516372883895
6.8609636510544885,2.1195461108054259,4.0287960850762961,0.58848537332431783,9.8844741383193,0.28343770571398474,4.914672434466727
0.12302685888602838,9.2378331609318014,8.3412089200210815,5.9785603320620364,8.4659821628781682,7.4044535477812676,6.0624600433660154
4.5431796184174651,4.3798960292037261,6.8132947268969115,8.1590121546309415,5.7966471931005934,9.2693036255966668,3.1812592659503185
8.2539951119632118,6.3901364926416457,1.9192116141108539,0.67527314418053375,6.267660643271606,0.74781534227349344,12.195626430012434
2.9535902534408986,0.023087725867420028,1.7546224657908782,5.1224297110662711,3.5328954943694679,1.1017004510613315,2.1236487250848475
4.5854808179855109,9.93368498411178,8.119882015105448,2.5855717814874,6.7948521825810388,6.9195709844970867,2.7908113825952547
4.4231412706789319,2.8089638596415512,2.6471171061953735,6.6292445153692086,7.703953831813271,6.479633758957883,9.5264116016990315
3.0192739144249159,0.62063106540155233,9.1328518370197571,1.1867736707884491,9.9822848111785394,0.68827415316245699,1.7642579212371183
9.1844189551555431,4.58262041536514,1.4005540468949063,9.3705143067050685,4.9246291700043301,8.3442275215115647,4.4422100307396413
7.8129403543151588,1.2903005718204175,6.777086144544695,8.9472858171473177,0.61304065773442273,5.2342384784489235,25.522090530448938
1.105884109961105,1.5232671015757571,8.1447387603093393,1.8597441987570917,5.9585795073098522,9.071973733366125,25.75071395924353
9.9703465783757306,6.3228281303021019,2.3525638841564502,3.2326588436510462,1.1902414998216859,8.7799088099270435,22.924758863432043
8.7920002430774531,3.9292739157023329,2.7620736345656605,5.8763497465304306,2.4476504355611004,8.1250776905016568,6.4737293266113394
2.8390843786403899,9.2185245015499504,9.6451888613920165,7.1806233663425045,3.2877991130573725,5.1589889624442131,13.357593381972212
8.3689657966093822,3.1915649460807005,2.6459760534615828,4.4265601516025823,7.3102987314841066,2.5171064174943227,2.583683995476016
1.0641953187138287,7.2618012838390111,4.2995704990004775,1.5629132196097506,1.8380812387850054,5.0597550391113257,1.3570782665333327
9.991047304742386,4.6109943015490762,4.3251559324236606,1.0415149380287159,1.6575294684235253,1.0081137780178007,4.6663951342489955
6.6568473610653687,6.599513011292788,2.5303474992968358,9.9976533691434391,0.44964242498827467,6.5884614847342613,10.569278862774718
6.5012501555879698,5.9969535671599044,7.7579108643709045,4.5535212144348725,8.7323993635388089,1.3397721922900763,1.3159919484807618
0.90440726984132747,4.7278397275899824,7.7184934322915524,8.7253174914849811,6.9350542435606064,5.1117296250072304,10.74575917072409
8.970333988966253,9.5006109462443717,3.7831801422378564,4.8237600462911443,0.39946465617626492,0.54381974166817781,3.1877879993600509
0.28999503204469423,3.4271364275495584,8.3512579108073375,9.2235763854600332,0.28292305638114579,2.9951249027464586,1.7207830928876564
2.4082805804114704,1.7723550124927256,2.1307493439900238,0.87759382771550598,5.5867429647505604,2.3208046066978785,1.3458764373932368
1.43021875166635,6.7809406087982822,0.043057756676786463,1.1401919133455096,2.8253440128671103,6.2003154271167045,4.3374858009244059
7.7676794069221859,8.4600756130790877,5.7116736205574101,9.2963218772422422,5.9672635043192876,7.8678671202250872,1.3615875802668986
1.9820422721289788,0.40253739939923761,9.9407777245237856,9.4749304504478502,4.3460417568096528,0.57302954540526141,10.045115305363217
9.1063822713088527,4.4963268842268054,0.38644309826884604,3.1471744746536334,9.2331256231025467,8.5028368515538428,17.382763556400217
6.5626903932749014,8.924876896873263,2.0799807370846057,3.5516488699387185,2.878090149613679,8.607676949546045,9.1881410152317784
0.36162710494696215,7.4961861892286752,5.1891464248708417,4.5245023483475801,6.7914536843889355,3.4226907428802278,0.27873311053680006
0.054298341287004614,9.9180771649762818,8.099407364448707,4.161616800672908,0.54054311618599193,6.5900406597032211,11.987683871964101
0.51657917014398924,5.3141381159724377,0.89042005075053221,1.9004521595959667,9.5586053418892529,4.0261303170344949,15.192563894946129
6.0592517764772769,6.5999571880115129,3.9523465375889435,8.9837538393937457,9.8075746790835225,1.5419088218963151,0.86079450879329222
8.0148181085941523,3.0248028113792813,7.4707580062988637,2.5330760070564375,7.3907462901641239,5.2866241856311031,0.76871980459682909
2.385528206273885,9.475355996659923,3.7154320840636155,7.052724094776516,4.6521247156357317,0.8635967450159665,2.9808415055376534
8.4940884292307288,3.6633548855653633,1.8883642047563898,0.67155677734972885,2.1999343932726134,8.7847215539598782,26.330587000713187
0.57231940153260386,7.385107126866286,1.9549582739658733,0.38751331528429467,8.1251634024796466,9.2428975940960854,27.710193878849541
8.0096385364167624,4.0314020411908196,4.1004878691499425,6.5373047257692063,7.3635409714702229,8.2161313701140362,7.3698399129960661
9.2779543017228043,5.618189300629993,4.7941707480589111,3.3901585757326034,2.2195403956094903,5.6252812075597856,7.8790808137596908
7.7210839910438054,7.1978253502154619,8.61814417816014,6.5545939272000133,4.5121529415726567,5.5759859112545493,1.7594864379483557
6.9812078397863715,5.0893415175135424,6.4225241856799355,0.94021202168830365,4.6279893781678503,9.8460737660092974,6.2106583417087133
8.3798021865538317,9.070863269095085,6.9040195451550144,9.4985137991586335,8.2641054997270906,2.479016898311829,4.8888050991088861
0.40151299547066421,4.1930098792781028,9.8298717153590704,7.4851446689309542,6.8384468433407655,0.75948365905207482,26.781885368850354
2.0178211071905539,6.4707179814332516,4.1184344030097373,8.7626723302579919,6.4316754354005514,5.6194092360117773,5.9523115460496516
1.2492367930564308,3.4236243330005411,4.0335440324912835,1.3647055404451092,6.4982742256327839,3.287855978101033,5.2146604996627559
5.0453099019298655,4.0815666823101306,9.2334696772581228,3.201609688928694,2.7047007938247889,3.2233877280804424,2.8269129647937001
7.4518812832884453,4.4005010823355235,2.4587558700505863,3.6834416420634408,3.7171125982953401,0.070853541699480438,9.4702110113528821
6.3001184457639869,1.2580701831228525,7.298152463028666,5.3717264832681852,0.4566228543670614,5.96239409547933,14.36660387359243
8.5113109976193506,0.91723679059006691,7.5457313821813461,2.9686848550741427,7.8694113581212379,2.6403370227561407,0.17348334324731063
1.5521299244109088,6.6748992314675792,0.97787997445443087,0.60630742189405118,4.3299821516981387,1.87858548192681,9.8059671026851092
7.3462109193516154,6.5551773834305225,4.6823140569358399,3.688783807374707,4.382383570875735,0.40431931393003717,3.944877920148647
1.930414908689041,6.629097142100953,2.00562471321554,2.5454931462728214,2.4535626493362672,3.6436157647561132,0.95589536665393116
2.7075875131780025,0.19766445342691674,1.8537527280248567,3.8592129146321485,2.094272814594289,8.7896887238645736,2.5452438530730026
7.0990469728130385,3.2654684267177991,4.6382811046287618,1.9695954262002624,5.8782192956902923,3.3667080759737233,0.91558234923191639
9.8020478489868186,1.9780984725919692,2.8942970750806496,2.6189637456473545,2.3255301520367579,6.7907421011959368,14.226551097332166
6.1154360597706958,7.7815142254401239,7.9606044762587089,6.2695234043226877,0.64208851565464409,7.565469634019073,4.337144952066156
0.54500314991295595,8.6063040139613012,9.0760489139048239,3.8815383457806507,7.6750741598089833,3.2810080919019957,5.8712142493201611
6.1630896992753286,2.4668037722614731,8.0272060528836562,3.4538339316949207,3.7646943440636593,8.2164073501204129,6.542609303045408
0.42350551580167095,6.6784915884798632,2.6603087262166527,5.3390563272237292,3.8023558389930443,6.9187965966694911,2.5316331395932838
8.8414571136681719,1.2936280345827444,2.7413439368860839,7.7186054084392577,4.313182815157913,5.5924222870095157,1.4354642235203681
7.0957828510062075,2.7515252560171333,2.5472835011746744,3.7886795634795725,8.1504482340809385,0.0099246405062891618,5.6881589360806615
1.7312784642250323,1.3865449623341952,1.3503809605623607,5.8751949255584055,3.2083689593981712,0.35090765922808131,3.1178352666923397
0.91721005824198065,2.835207665992292,9.437983681037112,9.6620262536817627,7.58036211257836,9.9086584410606342,7.3915712445986195
1.8353322888031898,6.7473654734927795,4.0204779815706937,5.2198011411805068,9.395448407795433,7.8228392350355938,6.9493152946156922
9.8002717955419243,9.1032691018525256,2.2468947454587376,9.0979757651754447,6.6086819592479937,9.375652587729471,1.0371546652916153
4.5856064245848982,2.0252240792418599,8.4667105050824354,7.9367262425642693,4.3168108117702459,9.0230320491802747,14.374103456655778
7.8408094834140796,5.4207903495071914,3.9919530265779049,0.58718681650149707,7.4778972314666472,0.20442983142750837,9.1614244590060636
6.364083421077769,7.0139110124343231,0.35116811109666579,4.2909887146925687,4.5789736975138551,7.9184728979107391,5.1498845401071573
5.7241314995863739,9.5292246848556577,1.6194157024963118,6.9831840786858814,4.1442727110814079,4.5114574401115455,8.2870619240372001
1.451302546650497,6.1006048288717381,6.3925034035617001,9.8671191244819987,5.2528316357268325,7.8955820400065573,2.7245853626944099
9.4602445355809515,2.5510693102738067,7.8290527417172395,4.5837629116151257,3.1772233480929382,0.067157841633851412,8.4115964846141384
3.0134263251471793,6.2547815691393627,2.1093438848871293,0.92785454126739442,1.042502162800012,2.8819930120056423,3.7248451405392089
5.7801721580754215,3.2049116167801617,9.1739558926614215,5.6200917471286784,4.1485200552616517,7.5132377579130214,9.2811304597127791
6.9977594458906616,9.7612839069170771,8.5099712005216439,1.2656379212396029,1.2385688112930193,7.9302078860158973,25.848509739000228
6.4923315524530887,3.9967613516363687,8.48380754061081,7.5151956027939342,4.1044147355544673,6.1971460121462396,6.3918707668036223
9.4059440969551851,6.8542772076101421,2.276611467992141,5.076769974617779,5.5693372121345028,3.0125618944626376,10.284634922646211
1.48438989920058,0.2322758234675848,0.50535988650057706,7.2343136837728652,9.3071118120564673,3.1036259128786292,28.793066459479466
5.0835273844694209,4.0006144613475536,8.6742353948258373,8.6936182687852366,0.36222331045303591,9.6676396364203256,21.252865343227604
4.0403439074076601,8.7510761332251157,3.0580022873856736,6.2894801716277717,6.2145840650194417,4.3921217923420457,4.8170415301724407
4.741687294826181,6.1022744443324584,6.1891638117352592,6.1243932925318152,4.5773518665007726,4.4712555024383702,1.1786133533163394
1.1921752619774462,4.4394288639597637,7.5996688370073002,7.5457029543963126,0.20261128204139167,5.5233275024069952,5.0094652567694409
1.3409460987276534,9.3593749943572586,1.2829325851112017,8.4245500145266732,2.4954817593872036,4.0950233686438873,0.69234615520493392
2.7807554578125737,8.5398437614722909,7.8083835451904795,8.6905378627700269,1.1848525235480156,5.526715645974142,7.4541971929545676
3.0470460376083128,3.2221567382293825,9.3851145896106587,0.36430195682883304,2.1679414573144475,4.323354227675579,2.2335559746294638
4.2790321368135,5.4454840204133959,7.2837496574640905,5.5619029679778933,2.7457024346091821,8.267149196021867,4.3284077103802039
6.1098754703662825,4.8982425609246274,4.4122274848055811,2.1626930979755143,4.0130633538219627,9.0905101979828391,6.4264639841505984
6.34629117418263,6.3220250011486234,8.7667813875170282,8.6034589078178332,5.2903939348889031,9.3211025981536171,4.8340988681320773
4.1181089658557024,3.3411126695875559,5.2745763007255899,6.4839768520336118,0.0098999392638610129,5.6429620582938655,7.7867783157530699
4.0878310942869707,2.4420500076588825,7.4477092781675411,4.2022247903243812,1.618693606287408,4.4214855746449535,5.4983879596123169
2.1762852669696198,9.1267183525553612,8.2050594385860407,1.881042281213513,0.93566385608800706,7.0524005879183793,10.747367116793907
5.8830624840900825,9.2387449949850637,7.4935286169900595,3.3902362591982649,5.496733992627437,8.3832359129590657,1.8186069800969165
3.1704091131723788,8.43322885761979,2.8785487604815394,7.0377769454022454,3.2907487040126981,5.6298224206637713,0.4930656517896761
0.360598342773637,9.7820443076456129,1.1784390090583108,2.0435954521163877,5.4839773603471809,6.9998102182226134,18.685791156765401
4.1840004415686041,7.449915257796885,2.3833852936206013,0.93582945338372747,2.2182330217467783,7.49729350721248,6.4452438189101064
4.7413267509017034,7.6466722856199967,5.0287493698035322,8.8802875822755105,0.24229354087584865,6.7639377671728678,2.6481791604809675
2.2559286820421098,7.6259009196264067,5.0527692229309586,7.6421034958011678,9.4136690127024671,7.4613355572930953,0.28811845497327604
5.7245793312211566,4.806076309423065,5.8264434931453755,1.9979493065813259,1.0830812118899402,2.086453325559984,6.6554741592670963
5.6577190043192092,4.564521945142717,3.9510183754789088,2.9231154342999166,1.2685874796171681,4.9837454702179755,3.9599190577309544
7.0200218111037138,2.4022627614900314,7.868913814500277,9.7207017713088568,1.465468265101405,5.8826855460508725,21.802582211721841
6.4794848220121004,6.4481919435929047,9.131537503472078,7.0818448675911743,9.8127652399327268,0.024779308570230807,9.5736857930786794
6.5243305652103158,2.8932013610233454,2.4672505347947125,6.1052200421382476,6.1766024016999612,8.5596250881368192,10.936112595000097
3.1621415182404311,2.5780840970235444,7.3652321770188802,3.0762848542413037,6.1028995170385061,6.1002450844491207,6.6694370415834676
7.8743222198595388,5.8596137409605475,6.7797185254504466,2.9912514416652227,9.8669820151852967,1.2913633169820327,5.3580470116533636
5.4914438359967939,4.0998238822504316,5.2309049927931497,0.39523618690230466,0.88438769274654772,8.1635707257582713,9.0630037008714268
4.3141819517989006,2.188566087946322,1.8853023387416024,7.2848186690193142,9.7450089254228907,7.1705696644054466,19.888776450366098
6.2601248094105708,8.1605601675283115,7.9523225858270949,0.43175225056884536,2.040131465540409,7.5829954346363699,16.796435861178153
3.606573344502543,8.6056991929437601,9.6062628562883265,0.04857337777279036,6.2307150356203547,3.9204246186185623,2.8275410578424314
5.1273924460675824,1.6769951967778096,7.2183633223361348,7.2949508786097912,4.2008356530279167,8.5420250669499218,9.7799662616203857
7.3670568848222029,0.075070327999998687,9.178599966257341,9.488737571491253,3.8395181347717822,4.1402758213236224,20.285685433769125
8.8640288672370779,3.3612996852937371,9.841852649479998,7.5650304772731047,9.3124332847946256,5.7050915294559132,0.20342197425126329
9.2105719729519162,7.9751083568075254,3.5205067423923819,4.716401906243787,1.4922772844025645,0.0064230369987372526,10.095341291293277
5.0363292518309919,8.3917386623432435,6.3822355292633688,4.8604524956087305,9.9706901107624351,6.4487311467786226,7.4047671152620644
5.2027511474056904,1.3832907011604922,4.7393273763807802,4.3613642264910535,3.7912506109154851,7.1817579212793667,0.75820241669977317
7.9987041076383649,7.7433590118305116,9.8662874686323008,3.2464366711033366,6.4877490388855446,5.6710936548879234,5.3323879523498317
3.1445069174420128,1.1570416730942945,0.93807824007724916,5.2171421418584014,9.6790673148336008,4.9655881704361606,17.467128971714587
8.3738236234506864,3.9006259015652924,4.1237491429722457,4.3115095714111504,0.57601050378974783,8.0993647371170834,7.3204793518969842
4.9414164651742345,9.9860951501191586,8.7553904452723614,5.9816788004077468,9.2286436292519056,6.8137271716524186,2.5342568127954372
1.1585672433526839,1.9259082323090981,2.8405131052651544,8.9812008050109444,5.678113853543433,2.7807403972002298,15.224471104245142
0.72059147072943697,1.5396358257762643,7.8779285063887272,9.950094173238103,7.0439687897745227,9.5907333807998576,2.2209585755813599
8.4199321103946314,4.2280033254679346,3.8278316278025573,0.78743289882917122,1.4918418388634835,7.0726719419534074,18.449793313945626
0.55567916906877901,6.1966852596986142,9.799785398901582,3.8468347266134142,5.3338743083103228,9.8793892891242461,22.635675828087855
2.8061143613365589,9.3290078241325318,8.8352983642370759,1.8070619576680946,6.7351371472524368,9.7126131626886831,15.933361937207254
3.341300405015458,9.8082114553303423,3.0132035766261533,3.5212047392553369,4.5624730738768182,9.1890972281008985,3.9403250924916424
1.7299444519159379,0.69640636591394633,7.7019311353785511,2.8747301854842302,1.5498517810605672,7.5537154122530756,20.672029231889635
3.1389336980198923,1.3799751734790533,3.3685654383326868,1.745371316267883,2.4411907508557662,6.0942936849696743,0.66875487286714885
7.4269256672508561,7.9073797389599392,6.0636284021553513,7.6407605342129052,8.5439279099349861,1.7217066368292422,4.3653627362773531
0.14682843560070769,2.7063215227086044,6.5848076839329197,4.9628874282923583,0.34470992832762781,5.433514174237577,8.5555385334570193
8.271734245206865,8.8484905950636055,8.2959540908570499,9.1924558221722581,7.0886207844081239,7.6537652239432727,0.18900691307802453
8.5654802357455821,6.6345325722908672,0.24450840882014879,0.32592443247014491,9.9939003651452687,5.2085715870556779,10.438362019925741
3.7226157319154818,1.1184480238067718,2.2015789115229967,0.66978013131989922,0.074829961067666151,8.6823912840565782,6.5708402801247097
1.536128990606348,8.3252928492400713,7.119178105885787,4.0327358293034408,1.6104568281993992,1.0965589919169827,20.019659842840721
6.0084040794508091,1.7635638000807585,5.6352323696953732,0.80277320404037122,6.7414430089313448,3.809403480486341,0.029576290723026144
1.1967255586489434,4.234953946796538,4.956050782011431,2.6272959641483351,0.59990834585348263,5.0596441859365724,1.0704004305637496
3.6491936107825254,5.5218492855932997,0.55209956707980457,9.8602974307662361,5.8978998385585886,4.3232529586910804,3.0218649090405361
9.5842918090097236,5.007661490802783,3.4827588346145619,2.0895960748461406,6.8400010356105607,1.0858654782155308,7.9604738462337883
9.9546447258363706,6.8616291561515039,8.6510023191064835,1.9811774141209071,5.8814634811407016,1.5352829404463053,6.4676568507813883
7.7210489135458555,6.5268673486925524,0.30892837036032184,5.736406687957091,3.6518470302106723,8.3761729285548707,8.4619099442461181
3.1096150992076623,9.9204200552805482,3.964362353648121,4.9799829079315669,6.9728229598663898,4.8438425920145098,7.3733724870240067
6.876650491660925,9.9942190922418774,9.4514828767077255,5.8043829720284474,5.9429442801382049,0.48722426752727643,14.195497084926513
7.0540636548401272,5.1645940263564096,0.50880734545014628,3.7673527820854669,2.0763717209391972,0.16491258977649914,12.884579998196726
3.8784169516364972,0.95199086960863988,7.4970575104463677,8.26762359894947,5.6313554358510975,4.7347540199432654,0.43230300626542117
6.4088863458615943,7.2784329896871833,2.5761261618203646,1.3858055144246284,8.8190721713892746,1.6437872592444369,17.899286511405819
0.10727644975676243,9.7666407821658918,8.6660883215367246,4.2839264584146566,6.6683328569044997,7.0512594599922185,6.3659800228895556
2.0905765860224146,3.1832638762902032,7.4606797895936507,6.897618484440871,4.717915073938471,7.9532346252775135,7.9281841901576176
5.2508830296726119,4.6120888583757385,8.8570517085836293,8.6823644028289966,3.2158410286945118,2.2829670845710561,0.058012150773864235
1.6375130425829587,4.247769248154559,2.15924790431266,3.695716063567577,0.85886209437572858,5.9217694488178072,0.22176376379452867
1.6590686787653364,0.51419154556929358,5.3129275481860496,5.6774559909375277,2.4462713275902868,1.54444643485386,0.1500647415005476
8.3630429055023789,6.7226443122344479,7.7926994357480073,0.69139945007261505,0.11186753086876888,3.03582651594387,23.831053315383329
9.8913300268360551,3.5333769506846782,2.4569974299498099,1.7031908811182894,9.8662591752496436,8.8879549418143338,19.926799012675236
5.559694280284484,7.8746387463150223,2.3074630526721696,0.69138162466114483,2.2248225212873995,5.4409809148231076,8.0202116578584643
8.3906973088171348,8.3212007528198608,0.27182133497585026,7.2788089199852193,8.1487594268537258,8.8588869514420008,2.3088008158356574
9.9032166432627253,8.2123078659784543,9.5851529397545239,2.880599687221407,1.6864488180497861,2.2524780417950696,20.956901335238591
1.415958885687747,4.1666599803988014,7.1001688005462338,7.2374529019183775,2.8360114960557392,3.3002434324866603,4.642790518071541
4.4824561325435113,3.2154568224089952,6.355603540101848,0.66398279043274555,4.1827731922836673,4.7095213845681707,1.0169849607169814
3.9257271584191988,7.4882077966705483,7.4399472269499087,8.6254780040832539,3.244056641416051,4.8008007519454292,4.3344480993122616
0.80049283646185021,8.0138943384272299,5.3161291869543934,8.3553019811109159,7.9835081275986113,9.976479671837005,3.2049926772904183
7.5533017279474448,4.9125744639136615,4.7613382109041034,0.88928743050282644,9.5769340801542313,1.1444531897113008,9.3310554641960461
4.3377902732259299,8.9303101953630311,4.4953224112352084,0.23756506457186521,8.752944836508485,8.5196503560159069,19.157560604588973
4.6932693419040126,1.4390869607855827,6.4043921210364125,0.56288812981991176,1.5357786694775655,8.6368203942187023,4.7748080000526087
1.5067297381324019,8.7906877965896015,2.0153497539238319,8.5363017314673399,7.7668867634929031,5.5319863153778739,0.0324720430522627
1.8092665223086812,0.96095232971881273,8.8805869501486967,2.3470348905189575,1.4794691330471144,3.4403716825915378,8.9949475645018229
9.0710362215621494,1.5352552205461389,8.1175237121926518,5.4827331785818867,9.1338110656210141,5.1922610428829614,1.8674015558383701
0.44649088974278883,5.3384001327396033,3.4956361145203383,4.2624420318005676,5.1787857566857838,2.9246770480656381,1.134020609724713
2.3285228494370624,0.6751848018741502,5.786092968125244,7.9552552622860206,3.3638108805670672,7.9910744843993955,8.8791158722354719
2.9205933031452833,0.52807101400110357,1.4102729995001462,4.8889830147067057,1.570254973341928,4.9827915871033017,0.41967415058486912
4.9019754240158644,0.0051874416570552029,9.7234624793359803,5.0066084066126972,0.11809088179004612,9.2584217887745055,34.270285033942848
5.8644517301479588,4.3631665969426319,9.028926876302835,9.890919394999024,2.4794699166088474,6.2269134435604379,12.304561633003699
4.9328997585066663,7.7462388129222983,9.218975064992005,1.501295567492571,9.1402006328131193,5.1431933311468336,7.55875310769731
0.84115334556882027,0.34838350279915664,3.3216304770345162,8.307039387459314,7.9726219227222748,7.1106935397765225,19.991574477614016
2.4366745405571355,6.522576064658554,1.6913470738285574,0.51749745603884789,9.6979370775071949,5.0393296443023425,22.354978314614392
8.4358838476254121,8.2312731741618652,2.1177216346631034,4.776487695729708,1.0076152112137304,9.0450635041944718,15.402366963727133
6.375887004784591,1.6800084857787112,0.90001391045089862,8.8633482393302359,5.9217874350566948,1.8444596088684129,1.1807190055185899
6.491490501342744,1.4686373482140425,1.2011063010138434,6.6521396560412125,2.5715047403077662,9.733486837459056,11.702486958511875
6.7020325535135497,8.6080097362053607,0.71304534184845392,6.852146193661329,5.4294170577240743,8.1219055185119196,0.33836639528457368
7.6290301903952908,8.2312460995009467,9.8982306920487346,2.6331728225648554,3.2045488556345516,8.6073336186486955,11.957576368655475
0.58108481721447336,5.3894176626418684,0.7405768336907359,4.1857479136145423,2.8346555024335753,4.8290783237107116,1.3115926050079547
3.6660838493261236,8.1919987929398026,1.3254208095141362,3.6658106349905051,5.7384530202459754,8.3720154933759741,4.4792871815283917
5.395274352616787,0.92756077424494765,8.2725459559073649,5.2144321015799422,1.8331816186954031,3.0677408357720513,10.714056261658259
3.3845648329732603,3.9448151793875441,5.802402167429431,4.6222793014366816,4.6913343697211687,7.619481785641752,3.9997283176736484
8.4447887328718654,7.377975561063729,7.7441720456933236,3.2689835187698932,6.508122650440348,1.4045015838902264,1.8863149862284772
4.8257250858729392,2.5745195932396339,6.3091200777265497,3.0548061237117006,1.2818207318280406,3.0705191596250869,1.2189263996334092
7.6862758945937912,7.5232891443355276,8.8217507032894797,2.5085289165512217,9.3059427087690398,4.4573266335973285,2.3204587633197704
8.5201551688116908,5.0417860439081386,6.3846752776474061,3.6504724688475845,5.0572469945412477,3.2231971814342186,0.46721560297111964
5.0479148290349807,7.5026598794823309,5.221250929031509,1.4994147793406065,8.1952797188434232,3.8701711562418364,9.1323807122663752
9.0955224387134983,4.6467963785732955,7.1274969376129969,8.7210430200357383,6.539054306210633,8.2010474478369808,1.7104124806154513
5.8712394053698063,3.6790434022181762,4.4739275179210942,6.0211939183342729,7.1000094122254556,2.5667589214216759,0.66187798925163577
8.5027429883372179,2.1918921647863234,3.4606382290473467,1.3378642559385545,7.1613094099283803,7.4528117215457224,13.835864624602202
3.405907955915243,2.0837934143501502,4.676524524502125,6.9385933420900141,8.7509989706147255,0.73712069111651846,13.830226073265356
4.9881695853148518,7.5149081057139604,1.6971410509856066,8.4766646799797325,6.1360543504692409,7.657391075150608,0.78645061872936228
5.3141104100457772,1.189103480339605,7.965717298026914,2.3753567205225892,2.7821715172138961,7.9202324282977301,10.425914298931064
1.0497971589607058,0.85982350110945127,2.6070378133594465,1.5060059433726392,0.9950964286545716,4.0169877550248199,2.4759055901571392
3.9855250670154065,1.7629136502213016,1.5353154633704746,0.086172571337520543,6.0625061945014149,7.2247782316747049,4.9500767373815462
9.1733767255167606,1.7534651145392188,2.4635224178322677,0.47250338856485108,0.66352803770581059,9.1513840374509918,30.269874307859606
6.3083224036474235,8.2310762280689982,8.4207015177223976,7.6225134830351156,2.412934516895302,8.0071297355452682,1.4218239194055404
1.7750658243696749,3.9850662347421242,3.3020129559773137,9.8718633204169386,0.60707184601911712,3.9044651039695988,3.3763349412011774
3.3885563560960499,9.9038845736048238,6.8604986950590021,0.44880322476276602,5.4888758900656711,4.8421351428006441,1.1422949471070716
1.9160300966269983,1.3721125779061238,8.5640963065573921,7.4807095907989263,1.6033812494286803,7.7935754478580543,22.300078069065052
0.2482313179857254,6.5353982569364337,0.77744666925042116,0.71862165840960057,6.1040731943347328,2.9259458984912357,16.075973196636305
9.274604585040267,4.4872950720125058,7.6502440517804295,5.9213282490366677,7.9086513086326757,8.0388274030887352,1.9050733172815999
4.4820732825687148,3.9291817669707396,3.0766546637903005,7.5607528242823783,8.2188072077186227,3.2807114256094119,6.3294212399870577
3.0753507242078615,8.7508419905408239,2.1662236418404266,3.5920439726773767,3.0954350813762743,8.0599058238553809,0.36587996163567382
5.9847719155773662,9.7559564582839968,6.8890145245297223,0.10934721110663737,5.4895453269449597,0.86800443350723344,6.4070611582384949
0.073144562930156365,8.7285895877417872,9.0979662273323374,5.9518935212542594,5.6301076008635897,0.44397296910590134,29.66859506604257
2.7802210660081386,1.9230067903513304,2.9501920871239538,9.9124462814002783,4.7288718215416656,9.9767544736982234,7.0998617914871627
7.0303346569889253,2.2079792120893407,5.6883380538431902,2.5761742283849576,6.5511389142476482,8.69457123234689,4.2642734864352274
6.3376977306926294,6.5607387909506336,2.8983411384949154,1.8949127718721581,2.1008712382353356,8.8284750346620395,13.783924443001375
9.8180594754253541,2.8908358163819168,5.5428558572642794,1.2392589275351495,9.7924323958679427,9.5127994760661743,14.176284044769467
6.2035770965804407,7.3472513078057986,6.2186203065434054,5.552556199000561,0.98079827090932437,4.3831630941448783,4.7089425070751831


==> anc/competitors/data/v6/triangle_area_coordinates__s42_holdout.csv <==
x0,x1,x2,x3,x4,x5,y
3.5740848182547613,9.393411435532645,1.1142209643175227,8.3303970851483893,2.7365085023590119,3.7286712307095971,6.5220670142250423
3.7220865884027132,2.2183878033088034,8.2738290795553464,4.5330660849975875,7.2946988547758203,3.2676277231598205,1.7467890476346586
5.7600366234195333,1.7007201993306897,7.9516137586628446,7.0381498187792424,5.9892265458498919,6.4716047166722142,4.6162381713165459
7.4709189228396955,1.7674125116659778,4.5197710941866962,5.5785054578473883,6.3406368244913249,2.5290965399432688,1.0298839830202002
1.8460735131746597,2.911006160249181,2.7129579008041671,6.1199164110987923,1.6437162647082415,8.4845781871076404,2.7404944111748786
5.8460564619080451,5.8411464846790597,1.1654120626032605,5.3434360383478445,5.9946270975151279,3.1790964005811428,6.2670274870807292
5.3477234467845305,1.5009147919354027,8.8009531542197941,0.042093317648322914,0.91578321990073097,3.4837082275592444,0.19081580993452063
6.0249216856662446,7.5512752213919176,8.1806086907710824,4.5935549030235503,9.8379162889415781,7.4261565467075794,5.504027455411709
2.6416365959286536,5.5861830986546179,2.1101259208655421,3.1865523422663689,9.7611814166404489,7.0927094713840528,8.1417719369474408
0.14664780272794942,2.8006062753902961,9.8587552305636734,3.6748258500922826,0.74928510606127707,5.3143688119784116,11.943547238196496
2.3165897078905271,8.1262285031145876,3.3908225124012539,8.7444805194555837,3.897237725414171,7.2324593166744844,0.96867750184710699
8.8937487884561204,6.782452562711951,9.3162393587934442,7.8095596935894074,0.5090338988604437,9.7736767331272176,4.9378822296218194
8.9564104287536335,9.0550496374744149,0.5853605782603688,7.7303333570342616,1.0223654902927959,8.9540404403972556,4.8324027378158334
0.68546053396653872,5.2106237803679072,8.1051235970655959,0.59640544494313996,7.5554740998231331,7.4771276465018177,24.258218789058688
4.0404651099814988,3.5611771630455702,6.0658559034908786,5.663884609472511,9.631294760786929,8.025016762750889,1.3574297547536833
8.4936733428383651,5.2234059111608833,2.5134979109619495,2.5890724847670175,8.0885256694802994,2.1387874127561366,8.6896328511593648
9.7926742478966329,4.4498639770679702,6.796626437724842,7.1894587557570269,6.0325487409484158,5.380066994989928,3.7571437455953021
5.5722577790877921,2.5956147339024991,1.7756340774790602,6.9691826709274629,6.2273557600168106,3.3947902588793477,2.9496421324368249
3.1711813702097702,1.6566742011834412,6.5554113962137901,6.1654623028795292,9.4914620273128989,5.4597019835410654,7.8132427076721847
5.9999946963838564,4.0460632227741584,1.8414228999374815,5.6594557402971537,2.4218051435775543,9.6737859377230588,8.8151323549152387
8.6346545304538029,4.2066346790294897,4.9971255337448914,6.3527378180285021,7.7830108604878507,4.7691735026042315,0.1092680645525359
1.6788882046081977,7.7502415233409296,9.4786356410673012,2.7559558181695998,1.1444867904174072,3.5061804920096593,17.885778746509235
1.9397945465266941,4.4874431345810093,2.0574092216420015,7.2067977391535223,4.1495287470481639,2.8096392392364402,3.103192616563784
5.1434339784847776,5.6586210229293288,9.4910829438980411,3.9927345574770179,7.8603392387372875,5.4598454204383486,1.8309245792257682
1.0064515530255158,2.4177873502794043,0.37562899430190089,3.4092604340669821,3.0785081551492679,9.8351210749270521,3.3667048940896183
7.8428917880319808,3.2775593107683401,3.1418977687079974,1.3533336621466019,5.0146386717706157,2.8952566376073552,1.8224973035015575
4.4406288552002575,0.629320453006883,7.1602727923791001,2.5866548284907678,7.8232292506479117,0.39696061135508165,3.6264080335636173
8.1212165611350482,4.1606378295904767,1.0393570545034125,2.175493973338507,4.4090288035048397,3.966383538390954,2.9967725607390276
9.0712340698225109,5.9796398323563951,3.8152583172743504,3.226198240267717,9.8502058618406068,6.9282264930565791,1.4204475783121602
6.793441221372488,4.668145162757769,8.3770302727903179,8.7094099454142686,5.223138593763025,2.2129597690136404,1.2290019991684584
2.6648255520291442,5.8921566536874153,4.8820180307314223,0.57533450469919867,9.5703629028854049,1.6951117951659656,13.704928822304076
5.0577931565072998,9.4712225859751591,1.008847486044453,7.2341534336043791,9.619034832981626,3.8117212550308288,16.55941323092723
3.2819850650909932,2.7503649872662739,2.5466435911286767,2.5765241326297783,3.4456580368301406,0.8693621168286958,0.70581623628147272
6.8598899292841722,3.951374973897237,7.1280563288217911,8.2080927738240899,7.9717557956551568,8.4873441476995239,1.7582523513801398
7.2155309321344108,7.2159817315254848,0.19841434521741363,1.8010129054102864,1.5490388343273731,7.4503742639495476,16.164318895087796
8.5206435565796355,5.0489217146136411,6.2585079662905043,3.3337420398396311,3.5003675747078056,8.1882316638462846,7.8561100454853152
4.0166932087237219,0.12615868724248358,8.3916565502402971,1.7538709507576189,8.5699536384377613,0.3140754267295176,3.2946344969553212
7.7508614355542962,8.4420370021479858,9.2881895879426466,0.31490772492563046,4.0221594790235082,3.7129823642697444,18.786875832975277
2.1131211369526568,1.1882436020533049,2.3692826866465824,0.40804295305316263,7.4083749003947066,2.3968279970568052,2.2204766372089626
4.3823073319898267,9.7763819963582979,7.7442407488692613,3.8583156874375857,7.8303821806689209,1.9341807025449453,2.9795114994808038
2.1093696966810596,6.8643005723693715,1.4106180693834536,5.2481979177479445,1.513639126441978,1.6333569256807356,1.3461843147116208
8.1482685043702254,6.6871249714454919,9.5378221047526868,5.1095199182609177,8.1921567378418558,4.3768136063936369,1.5705315882060686
8.0277302137655475,2.0497080436312509,5.0760282001426296,4.7922183596207937,4.5593206150381285,2.8484693325982944,3.5772218997695191
7.1824606531537079,5.7913416772404531,2.5233420008048766,7.1971986408814654,6.4323842637016915,1.4701464984539836,10.593730586648853
3.2448833244657549,4.8084705470552516,5.8136598120935421,4.20500745210287,6.6797042413152194,0.28997964184534042,4.7671027678870317
7.4756763144360328,1.0881996969682906,9.8464677309032247,0.82434620103128964,7.2604009288566704,4.8524931845886199,4.4337767632196652
7.404704377310658,1.848434376990773,9.0825932480230733,6.5629694352206034,7.0392201297646784,5.1675506089189449,3.6460982422197361
8.1072622504349656,2.1469735947742139,6.2643516427126738,7.0397144678080714,0.68032642728294679,2.7961023865517145,17.570893063595264
2.8050517496919625,7.5716911088742886,0.17576745915386938,5.5567112518690713,0.055719308104748011,0.40559458388765179,6.6509277638088866
3.4954120031627545,6.7356274819755866,2.7704648014593172,7.5329428588258365,1.8562473149432257,8.9529686412167244,0.1502620287531713
9.5072166552727815,7.4556701348982033,1.3051566596950515,4.3351946406972779,3.6991294553967293,6.4311681136538219,4.860483365779114
3.027588169531692,1.3869429676771583,7.843719806159493,0.7239126087051162,7.3181710124337238,8.9049696259310078,19.526296358178087
2.7584841228057808,7.4443806744577445,4.1237568261650539,9.1693149028910543,6.5773184593436778,1.8177285714417057,7.1345762936787347
1.3071742595763802,3.4175626193197575,0.8579494678149302,8.6559398536030958,4.8487941547647795,0.39698252283024815,8.597710783297785
6.6906872593709803,7.0950829784636795,1.4515506089894459,2.0408749434223186,0.58998559053476174,5.0209048294246417,9.98365631698565
0.42512285190263954,9.480992013035328,5.8723646140046002,6.3713170273729594,2.7051507884124182,1.7666307924353764,17.465922384008035
9.5229522072305191,8.364134929080473,4.1949640199922893,2.29169750543607,8.2740854218708311,2.460819026168374,11.934565995843299
9.5536656305954679,4.8117980831919347,5.3882187622567077,0.6598363290619691,8.7432344499446106,5.8747113765286008,3.8961940577308063
9.2952236733983291,4.4105367055225937,5.5748261813896338,2.5024707692909312,6.7925288586415489,5.4191689896882185,4.2639098725949074
1.9672859743542137,6.4315408897945527,7.4264343036665963,6.2897478378034233,7.6338391644240255,2.0712461755868583,11.50000886664324
0.7526551324162678,5.1049296657320902,6.4009609454133578,9.6517592980129034,2.5251898368088788,3.3031401747722402,9.1182356868820129
2.0759994315227246,7.4710367763549499,4.3788240796205962,2.8640760274340926,6.8840400734405174,3.7506515924151209,6.7915299072683712
0.1128197051348645,2.2823572360889588,2.5716298398776072,7.6051895651153467,5.0823099113028478,3.0428051470268791,12.290983048906424
3.7960836720138156,2.3763951669708105,1.4395603946954616,2.6458313563006932,7.7579569654789378,2.4924524276401492,0.67048183953408735
7.4942358433493546,4.811935245017624,2.364067694811447,1.6844579661705328,2.6375203517934365,1.8973486243788917,0.11847395115512693
6.5610497781125376,2.2975188545269587,3.6571929683951501,8.8268007304932965,8.876178964666007,0.0078734583386230739,4.2336643313623448
0.36961137754106921,3.8668801164160183,8.2363961883197199,4.2158161455082013,3.5837673084443464,0.28888189572595091,14.634438431465069
9.528376059066316,4.4253985507063787,1.4471330725327136,9.0204130549367463,6.6929282434725916,7.2111294513932691,4.7416222324521957
0.79384942853926388,9.0436537841410924,8.8031914627502168,3.1544826017041405,6.823398469458315,5.1327031079111682,2.0924524050083768
7.3961023999535183,4.2991418858579529,3.9197923365636225,5.5202134760314898,4.9894737192263969,9.8918265150003482,8.2516199737604943
3.503596986660872,8.9572846539098663,4.7808484844748698,5.3315347593058569,1.3843601121655413,0.83298167345044027,9.0303005124144491
5.4799036741551639,3.7445303344156065,6.4306832471215731,2.6464502216422501,4.6366172808796726,4.7938762976115754,0.035850344476649365
0.14983263890954945,3.4665497961503844,7.2165821619197938,5.8468284344595496,7.8001016378970771,6.6582171744537693,2.1724710238119744
8.8121816891120357,7.4937043309436469,7.012209766437298,6.3930669353402125,9.0329900826725673,7.0357053803867906,0.53370761341633877
9.890214072588325,2.1408573085456784,0.38541081417824752,5.8429141706697205,3.3523734323095744,6.3183506217263954,7.7513971246444999
7.6929706933218203,8.5256954500738562,4.6921740641213248,2.3631968899549727,6.7480480205542124,4.8471898571812773,2.6076812866465779
5.3387865544560231,6.0354577823895479,9.8088167296132429,7.8712259552112762,0.22511173919733785,9.7686326943839603,13.037462988883423
3.4582181751283048,6.1748749885728769,9.630561748324574,8.80284230613894,1.3136466313684991,0.87443856323043856,13.540125388957421
2.1592474320519339,1.7044106445812113,7.5069580209048992,1.4449728878027002,4.4596343180824825,5.0534830710670793,9.253338645694221
8.6873585217086848,2.7036059855077088,3.784761434419762,4.2096315933278809,6.7448611445077518,7.8160519630901053,11.069405982714651
2.3800899700311784,2.2091674837471018,9.3449972858763193,6.1262216117042438,5.5082582704789438,2.357851752322965,5.6088162021292423
0.66346414576076373,6.1441643756228972,9.9920846938411216,8.8401495818384017,1.4857049871258488,7.8466790761213998,6.8326822371063756
8.6314437926966168,3.6700604686896376,3.5704417352309203,3.1303496800748554,1.9443843519881709,5.2871486139193475,5.8965822771848151
0.3207381838815937,6.0814623611987653,5.241673225436517,9.2786806705939036,8.2012835116068192,7.4506144204044418,9.2291577322295542
1.301041962936158,8.3041214916472903,7.8852112701454766,8.6982378852930982,3.6233775974480729,3.2798591871949379,16.997932100726466
9.4981686618820564,7.4264561085661374,1.1111199429301089,9.9281641569845256,3.7313439527761147,1.0605682434432684,33.908961726379431
6.4413256546116564,4.5560805552745371,9.8307247916543812,2.199357668668819,0.67478633879371031,6.4389440363765349,3.6041796620417301
6.0207373554347647,7.802842032761963,5.5594780044613659,5.4042831734775563,4.3448954367214867,3.8529001251501849,1.0988289201011359
8.7736569706728567,8.7779918418765064,4.0280238468574598,3.2881561870724729,8.710721527305175,8.1671571646421519,1.2766460182538211
6.272998704853431,6.9874746057258639,4.4496962314236654,1.4985953862710155,8.3720599126189104,1.7508124471566788,10.534756254951491
4.2935424584740716,4.0408136723803842,0.21210626732784177,8.7759762058629605,6.7885131545653614,3.2373889931351685,4.2674825997684724
9.5945533248024333,6.9787390704171859,7.1001920185044103,3.9432603903907903,7.7015409220609214,5.4419941688455111,0.95650088470812555
5.0510873984121645,7.1028044033521622,7.734824733725115,6.6236505432144543,1.7829125535867885,9.3559477219699456,2.240443126741217
5.0139434748074603,5.3186683489790312,0.10847345243317985,7.8867169663022461,6.6915268978066456,6.9965542761141499,6.2694674532012016
2.2187944259798744,6.1469983440897744,5.8180734896169772,1.94021631208942,4.9868113126919464,7.4749729945659329,8.2120975298967718
5.0649184749971159,6.7917332358742923,5.3486823534101093,7.2192097890006091,9.5733996263478343,2.6679439662850655,1.5487262096554493
2.8435257592953898,0.30288927772960106,5.5544865779434698,9.137852954911196,7.1561519296070477,7.3691413509553483,9.4727815313802495
2.2672921035114859,7.9373854799006685,3.922421488969249,6.4686095980888876,9.9561859738270559,7.2523986070314344,5.0797599862956293
6.9516736779117574,6.9813965268597098,3.8996911369492073,4.6641933464258853,3.175164482959695,9.3377296441472097,7.9712133260669038
5.1289230682622353,8.4830295718275561,0.80436545222352329,3.3815356246295538,5.9937288026445703,3.3241286632109412,13.36088271710031
3.9192161882629195,6.5511152200120399,2.6373291113092687,9.7265805259400686,6.3628168730509751,2.1916372709884602,1.085605375484354
6.0543747940856996,9.2675858158496229,4.6744493783305288,6.4308105454159259,5.0786488853141858,1.3797616043148087,4.0583469878906993
0.10417125128865723,0.8176356332525625,4.9273222181084799,0.39962519890711201,9.2549487074470136,8.0471871107014366,19.347169328589263
3.1276016554762585,9.2369328283674648,5.4110278260324742,2.8816307420211262,3.9506954112443218,8.3067035462274212,1.5534497879175575
8.3199595840036409,6.9260656757698937,9.1115841460163622,5.0908733856005384,6.7339414128842447,8.1205809767354058,0.98252033388124982
9.678734945786525,1.9583615731882209,5.3966963389747633,3.6922778343455809,2.6738694608077607,9.8987774249377907,10.92765852985357
6.0717040736387133,4.7374940299535941,6.0325227593541584,7.9708793542958656,2.021088287435405,4.1160446740603698,6.5607754200920478
6.252840340963937,4.8027153375497358,7.7059146136899557,4.0875663214829387,2.2505320734896639,4.2499819064095323,1.8327047739728204
8.1741929450739175,7.0457979214786306,7.9579390436228303,5.9871524232755524,1.7315593725061584,6.3728696423788307,3.3374708312093877
9.2610445463835092,2.9733459765584422,5.4782702197534716,1.6043909611080742,8.7753286465597071,9.633189561778547,12.928804275345074
6.0749425024030677,1.6405731888486452,4.5559073594675095,6.5204092443618711,5.9323905708211893,7.2775937473917089,3.9336011371804194
0.56469305397340075,9.1521069871559142,2.5405202068549269,8.6937593955622656,0.67927988916029802,5.550468005950524,3.5318477470029563
3.1749791319429899,4.3861421269564849,7.8574891426346696,3.4333972430543627,1.1593772264104563,0.38002348160447452,10.339522532179437
8.5315725137842904,5.3623287722248261,2.3682962065244895,1.0163152315483404,1.3413667382560523,1.2823497987134869,3.051346959567697
2.5582471365260684,8.2795547753059235,6.7992530443919481,0.10036541661201936,7.4986352095208346,1.1507457460572046,5.0875241726828158
5.3780067916298169,2.5756432264979781,0.62524333470028504,4.7489327417032401,3.4512535185290751,4.9401758961080269,3.5253358890107038
5.6405833667604588,7.5005067430611749,8.4905465094760686,7.655241270284475,0.85143419893315198,9.2110578899218805,2.8080272272842737
7.3546168667703204,6.4348541824079639,7.0412092013096048,1.6546134218991493,9.2040332306259334,3.596457584667121,4.8651153685020958
9.4231495453825271,0.82827309492177759,7.6037178490138082,3.7966393202442585,0.16699136932702086,0.24936037595463034,14.264479728182764
6.0325401504590106,6.8127088790545223,8.3348963036294226,5.3569963408644652,3.1373350186849267,7.7258747756364778,1.0560766450474444
4.7558337435529072,6.6113165934957472,2.103633819044223,4.9444143950353556,7.1498137460756217,3.249459391481766,6.4534239733328924
0.29680805177985548,8.5854710787657815,4.8127020769134869,3.7931441168464408,7.8950416043475968,6.9366249181086896,14.483602495827336
1.4697904920543658,9.0164423471934985,8.5909206041902237,0.2262879160483755,6.2848624009957597,1.056964427997058,7.1776261053033146
8.1829848095516713,5.9229194604463782,1.1082230358169309,2.8284253652378077,2.9440758701467082,0.28006049869248817,11.855055049434434
6.7333858937412607,6.7520550055916031,3.8119384004644097,4.021155458830048,0.46035576043438664,9.9165542977712331,13.187966836241934
8.3222942363627759,2.122194052134212,2.9901161470706308,3.3290581350332591,8.9270701039094398,3.9922303463710342,5.3506244135284211
9.5083445138905454,1.6753842593733159,9.521608453059466,5.2260681002036762,1.0772633883710248,1.7288809635086499,14.968406545070696
0.16905777802665778,5.8368120577974079,5.9153849932616689,1.4066124116512679,9.1614358500027677,2.4490995016323778,10.185562646798196
1.8779133478319388,2.5712684534549215,3.2854318088125201,2.6541261655254589,9.159957815741901,5.2929268000475833,1.6137054117520617
8.7416352006948088,6.1361172741783339,7.3907433776076958,2.5888254949658651,1.3624806667935319,5.2452092137473425,12.486246900843895
8.0151222752911035,1.9806385091273004,3.9084946732808303,1.4666758604157493,1.0473964846679373,4.3457387844848387,6.6468684375749163
2.3778425015915539,6.2682502487562051,2.8702830101747678,5.78238713209225,3.8079835963169817,2.2439964954373623,0.64342637769987043
7.1393360168642008,9.83121795492651,3.0724383942026225,0.60373118220802713,8.2558706642421171,7.407131570405177,10.080659922148861
4.5119817711145229,8.2767326395070668,3.8398819296376328,0.26840244414108927,8.9762518848177635,3.6991944475909131,19.413955922490416
5.008136718250479,8.991036888880684,7.8022160581401216,4.4921559526498198,3.8419423423494936,8.1271753200576047,3.8301337038269061
3.9024032698286391,5.452779591408464,4.6195818547406713,1.0554234211395419,6.2587187172818979,7.5898287062110672,5.9471020660001024
7.1603927247420183,4.7265461948534124,3.5460712526317471,9.7940535855843063,0.78203651549937026,3.7866146083699617,17.859791073196607
5.1789968722027035,7.5719144450347873,4.7963366408712318,4.8572929051652967,2.3589853604662272,7.6412110931008606,3.8408905319096109
7.6699641949701869,3.4905845689159309,0.67521007438528402,5.3650310898867541,7.3780041650096724,3.7438313316753957,0.61206768745726503
4.4351328189976407,5.7012432260341237,1.4990304353716011,8.0128619282178128,6.9279197077373702,2.8276618966731948,1.337378099055428
2.0527733365772391,9.1105479816781099,6.8520883781811381,3.2458432757561706,5.3911150573527369,5.8882240487777393,2.0567203398593108
7.6040928303796544,1.871390399371361,3.2614920626319188,4.4227660318023299,5.2709778593581138,0.063450801337738838,6.9019062855932907
2.5272275953328247,9.718496099109565,9.1930048362294698,4.3290385692003506,6.0570115601210119,6.1631332740018996,2.3378179173760891
5.3527902532712996,5.4036012921946028,1.2167976506547185,4.7755620564050583,8.7754234076692388,2.6866155228702215,6.6934904770081012
8.2876041498647055,4.2105546913502216,8.059493157044793,7.8837656257614084,3.75210383501412,5.3568490553544752,8.1991835020488359
8.4578728486762618,2.6329979309542018,3.1178560398151345,5.9966213753326496,2.1216562372831991,4.6776916884738764,5.1969738543066946
0.43616651112776017,4.4388479924046038,2.1809039901845404,2.1285087533516469,9.6815877828686041,9.1322525653444799,14.774409204231223
9.5491468552863896,6.5842665655499903,3.6443771952791826,8.6053978803493099,8.0913882607670846,9.3024428116095699,6.5519415417420408
1.2815524368584652,9.0798190858182561,4.5049467749008265,4.7276608349816893,1.3955122626524163,2.0471146676934682,11.086604203207949
6.1203668375745144,4.0358241673288706,1.8252720007951695,5.1853376635649653,2.7382536228418264,2.2163139686246325,5.8513768230278007
4.1858090425322017,1.1133939197704068,0.84298061081063524,9.4818907070264196,1.8082881950391161,8.0781849983109524,1.6929130322329851
4.4297498399331614,7.1004242765526335,7.9849666620452888,9.6995755574188394,5.5796783814673709,0.75802824167144567,12.76871565867005
6.5869402046798431,1.035615693060622,7.8733004784330536,4.173273064400373,7.294932202412455,1.0934013418071675,1.0735515737973351
1.1812112263174634,2.7797593027800973,0.64547185307749277,1.4542518166023155,3.9862976558066232,5.9306588550343449,1.0150510551983958
1.3630552344545643,9.1286029295278208,3.1662313791146746,4.4137668432004968,8.7174489556096049,4.2125977068361546,12.905168782489376
6.1759274747919779,7.5172541862287563,4.4818134890906265,8.4231011426443541,7.0562344521598872,7.0573088360875547,0.0091117729138101566
3.5565113208334278,3.2210980979255965,7.8699903437694543,4.1198144686901195,3.313578223940711,6.1797243185996598,6.4901500453820384
9.7108082244238432,7.1011162054239376,4.3220693568117543,1.1306850685793213,6.2039263003030811,5.4521534448925477,6.0258836570438632
0.69171250669696649,9.3330128259707088,2.9087751542558085,7.5473706536989802,8.9000702894871626,4.2800848874903688,1.7272660144168857
0.4423459212653702,9.2970524357586832,1.7749737033046042,5.9432880600059645,8.0663533856517162,5.7270520306043462,10.405821456365876
1.3642034995476549,0.60063035927638397,6.3149187716525068,0.52744224823785046,0.91758704632859622,1.6183574115946397,2.5028949230882049
5.0053599374604394,5.2409165392035026,3.4443024697953128,9.8336149552255794,4.4931703262738418,3.1555190512462361,2.8038788688127223
1.8290877806092742,1.6646130075014609,5.4906229581701513,8.367308944530059,3.9193357084834357,4.005188316720468,2.7200987315543834
7.3013392832700656,8.1752177863324285,6.7732072743887048,2.2275820559517578,1.5852226554435755,3.2955439224277292,15.710133767127022
3.6221237489103677,4.2611732742883737,9.8224547073532076,8.5087857768949284,5.9241066639571018,4.3786631062845807,4.5247277840554307
7.8884908592458221,9.3185524763845731,9.2968368624504318,2.088276981467303,6.6192596051300061,1.4599640629819155,10.122251608431188
9.6152361700268258,2.0288329212161638,7.5437805756985785,7.838555703862764,3.0893190792712675,5.4375219242343427,15.426410647599102
3.4440003215248227,4.2048291488517897,0.95858824239245854,0.52952993632128798,7.1644275855182125,2.7956562541695726,8.5880293638305076
4.0888024763876052,9.1561418031025141,1.6868439312244365,4.3714367762575357,8.294297573935042,5.4081677213788604,14.562265953126673
6.5491163604701423,3.9710179962770251,0.6229922300841384,3.7068248804339299,3.291590458871255,0.54571758013811422,9.7190697660095111
3.0119956542349779,6.1879521790586809,7.2597105110597706,2.0245301438054506,2.5115053877707885,4.931571305530607,3.7102499530712389
1.0533380315450203,0.23299058805639317,0.1610812687244656,4.3053665746820293,6.5227291014989683,0.47092078114830072,11.242855839305305
7.2692826918792219,6.1873154519687166,8.669234449781591,9.1410978026928529,6.6889923096369817,5.1914207493619955,0.15992347488107761
3.9667021196311349,1.7461412744338223,2.1030827369554506,8.6409817975722785,9.4576475349268154,8.5077423913647312,25.23012192957799
6.8735534654980581,3.4927953006732624,8.5740043212971191,3.5960547980827839,8.3007797832730947,0.17546010424036584,2.8941700730048794
5.6518678889502292,0.19341654379057438,1.0270900046483677,6.3851231268233679,3.8599760791958717,1.6128407280598833,2.265173369343346
9.9927944821036512,4.0356339338859604,7.1725018325994663,3.7484517183244561,7.0530662765813084,6.9325193537703855,4.5071511576832188
4.9178941367890472,6.5312094913738488,7.5779471361022015,1.7691683961473947,6.346583699099301,3.8154286680027694,0.21032125832143223
2.3285042401278644,4.7086235388960223,2.1441124961352962,9.7722545089925852,6.597162805240532,3.6744455921114283,10.712108917933097
4.4665985506637407,2.8376121402345875,5.8678949561265892,9.5282848740922539,6.7452771859753149,1.5487728123361044,8.5259694659532226
5.5681520751728995,0.96882903774269669,0.63277452567374715,6.9016220094717893,4.598974617256002,4.8223786497174768,6.6343965150669311
2.9252269707318854,0.052500774876725886,1.8430121983528902,6.0546375252000262,3.6308688290202507,5.5245078492586277,5.0786229103287432
7.4283723620543194,6.8972626421709027,7.1835222167844961,1.307814716925606,5.5844651909669079,4.169453082220155,4.8192592723785506
5.9338963056321337,3.0147923435042268,3.6742599790371289,8.3249100822260047,4.3743778980488637,8.1175861665598603,1.6246159648650238
6.4342922930147246,4.0245994284241942,4.7372350017958098,4.0106865941870122,0.4378814310244572,8.0882017990510064,3.4897965510138027
1.0947011998377387,1.7610507718842627,7.033848056497761,4.463084465612674,3.2055586050536986,9.4727697740275598,20.048711919737542
9.5086165540487464,0.86788798291697056,3.2702398588281403,6.0810165229075022,7.9072238180021435,8.0102401775090986,18.104208651891607
4.4977335927322768,1.9443036838398431,6.2675410236631537,2.5994353817498927,6.3540693286695333,9.1638462649221388,5.7805278626728249
0.47642013740199052,3.3860856815007034,7.1563546168674641,6.0804799532596761,7.7630925526580308,5.3683212828406894,3.195982238017522
0.76896686278767334,2.5505795317739857,8.2926408072724627,0.38472633285577595,6.8832111274855805,4.7935586852371017,15.058999657298138
8.3712855794697791,2.5973092244211102,6.6574001155902724,4.4325961794818465,1.1053485651710959,6.1962136230338754,3.5834847419804459
1.8845495229095699,6.6224879589108596,0.89280508088497745,8.559022880830728,4.254562415330688,8.6801236924145595,3.3151307669936503
8.2561349407027969,2.9991055033306244,2.6581565586809583,5.4698378165529231,0.97725134841200711,3.18933240596761,8.459643403507819
8.3060363318901516,2.6513161084116774,1.9715040776984871,3.2874283391757619,1.452364779738653,6.5687646403591025,10.227749889896657
7.8542517129504619,8.2182760043135143,5.635379233828921,7.3640665963922904,9.0632382925884585,8.9833677565899244,0.33245666137586127
6.0194516582982907,0.96799046332901706,9.3997584157849463,2.1501599628828738,3.3765877490024874,3.1835356530862313,5.306767740747266
6.0424209076332218,7.0764741567192271,6.9960574060652734,2.8226132864614515,3.6364631983834972,5.9020310303079579,5.6773005927754356
2.6901568370577991,4.5827594901562572,5.9640180941878205,7.8628910867127679,6.0622853819880191,3.0193166764841206,8.0897601216476538
0.41742772146762253,8.8094103703554723,5.0579994634207655,0.097306128469593078,2.3667243779756397,9.6141837442688942,10.358542123758188
7.1065490048410034,5.0773759255220421,3.9482892849069948,7.1818585456946877,3.952484286480372,5.8994462382089345,2.020681413588556
0.14912926734909959,8.9796733037714382,3.6522692270202217,5.5570982516507259,1.3976841400279394,1.062416560392998,11.73099285513516
0.21345236458805705,0.3372804050143019,8.7522812976834281,3.6844850426436437,9.7046806392322615,8.2401024817528139,17.855881252135916
6.4002413886828515,2.3471341131681358,1.6642176779574769,8.9623741865700897,3.3120218801653145,6.146994262442476,1.2165428419015782
9.5136492659612646,8.6759844779274413,8.6170917087407481,5.2651690052670519,6.0157987089115963,9.5442954967352698,6.354506803484389
2.2638858142988694,0.65023527210725685,1.8267818645743727,7.8055504852195492,7.3679628317227852,8.1511161167454507,19.899972287637166
0.071355959101233601,3.5673132628292645,3.7608147104830483,7.813765763695562,5.6405743998848088,4.5919522089877463,9.9345292244125325
8.6204789143093468,9.4510264947757019,2.0000133866737069,9.996080732696468,9.9475484045686322,2.0363337851265517,24.182696316281159
5.3843390682029764,0.79552229081097381,0.43359776226457036,8.7546487992680966,6.216449764331422,3.2538592017565349,9.396732194228921
3.2893855018779727,3.6662279477813642,5.1586443120200967,9.5532282158253192,2.0413031909280832,0.92300913158592679,1.1098374793909747
2.2795531628679546,1.6874454282850693,3.8397315044481504,7.9328536078806415,6.5785433787614433,0.60252321745233428,14.270810396991532
6.6987361394544926,4.1733321840892366,2.8370380849789409,8.6716722097657204,9.9391682381796951,6.2804835343622436,11.356873840008618
8.1082762597446987,5.247972828473908,0.89119286029471501,0.59486989693447567,2.2068538044867134,9.8636448383324051,30.385807983234628
9.8719736239409404,4.2444101181325466,1.171018705982334,0.22594590398169689,1.8946206410978383,6.5487535114397115,26.053347732932973
2.8818686102194926,2.8665575645700656,1.0732976043856735,2.0221853294998371,7.6706951393579761,3.6534265602247471,1.310221854420816
9.4078434884429303,1.9552994023576808,9.5945359529145495,8.6742196520239006,6.0133434097548548,6.8618860426739587,11.861699034107524
4.0058419123028717,4.4314082465846916,1.6861387772821956,6.8005227693649637,3.2550402717029838,7.8540661423637914,3.0804075902347998
0.19866226625066541,7.3723081514479363,7.0008682911230755,1.274669883399413,4.1298267983546353,3.91243780520829,0.21803418724176282
1.6223561938826991,5.71511766734797,0.3292337508719223,6.4133692818642141,7.6712156606212378,1.812497308321156,0.41147004208814852
3.1595237988502611,4.0522971768201055,4.3521247350129224,6.4177560539690983,5.6666220367990032,5.9933486241076439,1.8077690048327213
0.89138733597060371,7.0493629453691664,1.1305756938601119,5.6344805719317126,7.5519065986820078,7.4874029422240511,4.7643126851443176
5.0805406380240123,1.8283276329752529,0.62536323898072066,1.3952963347478009,6.3801897568135599,5.8490502691057742,8.6751219355804299
0.70551191495754395,8.2899157238173533,5.5094438818980906,7.6462225772427352,2.5495427333525589,8.9444423958645967,2.1656458014681097
0.53721327195277446,9.8463286820589158,4.0030705960233268,7.6130959227385011,6.2914134252573533,5.7465713913510026,0.67935277343266431
6.1400210804561706,8.4236294982872941,1.40578459000409,0.8067043747927094,0.76491383529564083,1.043890921332028,3.0021808780612371
0.62105967676889362,4.3734820305172439,5.1968460567886252,0.50407813666860313,6.5506821619303821,5.6772076504959221,14.454837134158767
7.9008638543090237,5.654844595877325,4.1029703294376487,4.7877109748554023,3.2310935310940514,8.3246220353285505,7.0944226499248026
0.056221046316983214,0.13820571269432813,2.4911532149951188,1.4058717140221189,2.9041945124220914,4.3806789518617375,3.3599277145698725
0.37336962425916109,2.8167619504396746,6.2073627132619889,1.0498348008989988,1.1905803713028285,7.1716101005265358,13.425052933555685
4.6346743643557442,7.4908703248784629,2.3807540189694141,2.1255536653739049,8.9581100698225384,8.47490733455599,10.489330290056264
8.854495632717267,2.1357146839878673,6.7614648383938656,2.7261384556903003,6.9496937264673333,1.701918029019367,1.0162950415788123
1.3665573319021795,7.9886572169469394,3.3707196396507011,0.015187448470838083,7.3543253586901578,9.8088940783636502,25.695668725533793
0.62184350388249543,6.7823072055807856,9.652339378923676,9.7426596184078331,1.0363058551397275,5.3977909130959834,6.8649116448908165
2.6979919458540458,7.958313843249659,2.569774981158913,9.5277188902707106,3.7936979754338349,2.2068424862658942,0.49108518647523125
1.8638769781068609,7.9762715948178471,8.7880647910342873,1.1616693665280386,5.2741584562866581,7.8964386440980574,11.343466707927753
7.1798776170609973,4.9945023699030902,1.5515773643291852,3.9753640283771308,5.8519988618974272,7.4147139303950116,7.4874847449330444
0.7913112187637128,5.8584687970229616,1.0915137972716982,5.9316958030476954,1.2816381657379727,1.3416676816120698,0.69593025787713381
6.1693304485095313,5.6155833360562681,3.6712144685081505,9.3306905217684282,2.8179240815281448,3.1977739510332781,9.2454010687686363
0.34575862832587956,8.2089433864738837,4.8574408875911645,2.3484452714943425,9.0815195689070531,9.5756964080639548,28.681132942746508
8.460148999655388,6.4208266819388014,2.5381324464370913,4.4132651353046803,0.16418930805253251,6.707286718517512,9.1755353738715986
3.7959128438690728,4.5210378915348919,8.1602637832713292,3.9958226247947004,5.4537383361211988,9.7679789903713434,11.885103785908534
1.8028253759452384,1.9998956899221509,0.4523574206262293,7.8053382639661635,3.1745217940748871,6.8113130545416869,7.2304848775288297
4.6695406025956281,4.3016591791055614,8.3114581634077247,4.8605653181261212,4.7169783226053017,7.7654845989133561,6.2942266955253974
3.4665997056030018,7.2879899370130783,6.58010186945112,7.9340252495296584,2.5585809752400879,3.540306195619507,5.5409046370031891
3.9612063154081198,1.3425271408324213,4.929247479645654,2.4738052795028462,2.2840273664319586,6.6317377808578666,3.5087647527413766
6.026702290176404,7.6198413013568764,2.112070157629252,6.2761373206027784,2.6524169150452312,5.1779675808964374,2.5124983194864026
6.49251456520898,6.4773244591769972,9.8989833734299211,8.9982679869536764,4.310233872780648,0.13200516078310964,8.0568629404059706
1.1985317241950944,0.042073811055570731,3.4857164868306989,6.6852176331357596,8.0710030772070525,8.4356626976366478,13.228563502984342
5.1006368704287697,1.9180975865974725,8.7875803377056396,1.6991865206326406,9.1436963093336345,6.0689815511624339,8.0945724840534687
8.591016153401549,2.5565925367033948,1.9644523469691844,8.6235624774839437,7.3171162069111029,0.16598940544905072,11.785098434016707
6.4159490344015326,9.268525185011562,6.7822986539907824,4.9594191117399262,5.016598620223558,2.4115251783133171,4.271004356173437
6.2141396214548816,8.8113648098656832,3.576754764146004,4.1932951656788902,2.3639247521628279,9.8914624981890533,10.314596849536319
6.3168503595613226,3.1639665446653242,1.8529443998659745,5.5765566418856984,3.3271695300075499,8.2473857705544606,7.7395155074227029
0.9942829393772501,2.4377133579866461,3.3977746924376184,3.1886386118279986,3.5290530337290726,2.0922749905447424,1.366840571933932
4.9764600604387024,9.5619192124687213,5.6450018324508822,7.5432916315461638,7.6310331607303556,1.9236550289219934,0.12604790172917291
8.3551400004005156,6.23473840608046,3.2482844283706647,5.2619221310846651,5.8919108813334997,2.4830634630952151,8.3814963554785127
7.5326985986421384,9.6933655570165946,7.0409753427298547,9.88240548351461,4.0818865859393423,8.0610185851578287,0.727502108510378
6.5527279001208516,4.3999169261435327,2.199516639071569,6.4418499583895361,6.2111376457755432,8.5099505375161772,8.5971700882387232
6.7700671159118633,8.7450647123000085,3.5815682245486293,4.2100847924731379,1.2927292876517427,5.4556095559680564,7.1755964730571318
0.82956082301271272,7.2668461525555816,1.2333110306908035,3.1801174092219542,1.48719533655015,8.5127139375888419,1.5952966230141468
5.5301808461450985,8.869886420940162,6.748875279578856,9.128192635653015,8.766213880898734,2.9536771871969481,4.0229693520426038
8.1277049767596967,0.74835031424929865,1.7468993242722597,3.0932382680785588,4.809612359791271,8.6813115412477657,21.419064215488213
7.6080989326135278,1.3965259637246696,8.4397559449638564,3.8156580064533117,5.6905370078628925,8.634203755129553,5.3290504922173891
8.9397395102493498,2.6919206108790874,7.1399470119549502,8.0322420276346449,9.8660941454995168,3.3811840573745289,3.0937813392441456
8.7949438504465309,0.17993645858847218,6.9447812845192818,8.4114396646971024,0.9843560714278321,7.1306485198092249,25.716465541187816
0.89857976265315553,0.7512797759584855,5.761501433359979,4.3659998843730161,9.1907909157836229,0.44179573252779214,15.739509529988519
6.9252253059806463,6.9779140694052222,1.28643022447961,8.324946556272554,2.469772811400345,1.8900306539708578,17.345585616047874
4.0133849712334078,7.2365601364265224,5.5210223299534134,5.2555376930015685,6.1362402161276286,4.2375032383031499,0.15803316812995316
3.2999192099810837,8.7909136074970675,1.3461794157037399,0.092078503271983969,6.7191011419680891,5.7462477424830247,17.845692339228243
2.6823989392563332,2.5299229065830708,9.4347069350595962,2.4716414128042121,6.6582213696904731,2.9858609913127787,1.6551756226784131
9.7226277350500077,1.1353393844265836,6.1184205206070068,9.5085995971519459,5.6669167748560128,6.7426551571844726,6.874797627736271
5.3868804204619227,0.29006292608777406,4.6204984882024105,9.6645271871014433,3.8729059806594348,1.2608684507353785,6.7243457320944877
6.4086973997431116,7.3105284683635388,9.5427428628593809,1.3547925508872005,4.9307962636208433,0.034253492806154417,15.803082727207272
1.166210569082845,1.603055138545203,8.0185648274158208,9.6241984035079771,6.1677830112451604,1.4267064092801995,20.663366537302164
3.9232237223072461,9.0621680094342647,0.51318122696521806,4.7145954952577185,6.0403919065324851,9.2080316076906836,4.3535705685244146
3.0625179322601603,5.0776083127562082,2.6129195552281281,3.1968600956763527,1.0789640856946081,8.1178917671998736,2.5487359336226314
4.9535064937086659,2.6032577098808876,4.4438997349286247,4.1269408937118746,0.71878031090661265,8.3585884822016112,1.7597128061374392
1.9905981679193718,7.7149815407980338,1.4982328205832196,5.7814658939037544,8.2878822135390244,6.2060477543144446,6.4594219715162771
9.1702611603235944,2.9325817007172605,4.7178463782110764,8.8715603814012329,4.9100262530993284,6.9055579088704349,3.8060531452740225
4.9860557868947826,3.644949043701927,7.7109089210235062,4.1709967096809519,0.84499052652102447,2.1348738216804808,0.9681677433044128
7.9992813476372193,3.3809217389479818,4.4080483024743877,4.13769732044695,0.38770069791282058,3.6841389556884154,2.3356673418504652
9.8250713837940982,7.0819726304425163,3.8192608767131029,5.4820712966962448,7.6406309671496908,1.5246114172206748,14.940784614966738
7.9154942280280771,4.6138260233153785,1.6350859606695611,8.4160920960081338,1.1491482922336216,6.7002185247518797,6.3120254363985762
3.8627764190972158,5.4697994081438486,0.91921508678395436,0.29442453508519262,9.9544748849948821,4.9249719306846362,16.565278135043727
7.9147397214723494,4.5165126496861667,3.817808297874119,9.1096691443631723,4.8340441383656891,1.3362264083062292,13.589765782007843
5.2126551093945945,8.7218677744794775,2.6401467938246856,4.9363447505491322,5.7262403293157291,2.7621733450176977,8.637776076403938
0.95356193648332144,7.2806337428696022,7.7556020480740298,8.0964969056165188,5.7017441732493115,2.789577281753953,17.211106584456946
0.063988957077391051,4.5912128450265293,9.0114001700497557,8.8384268779628652,5.8195945395502715,7.8903568632566525,2.5367546919986879
2.9835548591700078,5.7718571848420055,9.5948473394991378,7.7598302592408865,5.9087464385113355,1.843894176247125,15.892057199461608
1.169348793509859,9.7874723179271363,6.9012114766016435,9.872830235901489,4.6267726633522344,5.3465154621815341,12.87503669087671
6.7187350043279395,7.2304298360806172,4.0109691933214053,9.1530631351246221,6.9810955443917688,7.2711821728668777,0.30738544747517338
2.0694449560583328,7.2615744867759506,5.1347784496999802,7.3588295332082829,9.0615453678835713,5.9850784233772627,2.2964515939246515
8.4541034793331207,4.8009856050484325,7.1469430406649419,2.7757086705538567,5.977055968083766,7.1531335596298797,4.0456709711518268
7.0439671440275369,2.9336244794073085,2.3235050350284778,2.6369764193314591,2.5699082888647862,2.6769717437212046,0.057850683036000772
3.6334986156328353,0.2881039760685411,7.1089928770996069,1.8122282296971359,6.1425907833164581,5.0120740794029803,6.2969813790616396
8.3222502744745768,3.2656969567193306,5.0766982861554162,0.78705427705101472,6.6955867054965337,8.162489653862826,9.9623565110656926
2.7013912515342362,2.6839722453443695,8.7950533725215188,0.86219439208927828,6.0194364708896186,2.2493156068538154,1.6980453015575065
0.63861916321577561,5.4380961019835752,3.9848709589444842,6.1245105612500534,8.9251585566944343,2.5664330437064398,7.6486540612263418
3.7682923569780091,7.6427950530932254,8.4252396282270468,3.4571806790681716,1.5855412446210393,4.3859121125322629,12.151643276811713
4.2948491618400819,1.353780629296587,0.94833519613956141,0.50587574753269138,9.2802085479965157,7.128217681243262,7.5485618387642965
3.7086316384031957,5.2324561876301061,1.999344120428751,7.9166768944121335,9.6823233167755678,1.0968588646443145,4.4828910077352315
3.9827383980475184,2.7270351308944631,8.2072483153606388,8.0036666429273762,1.231930532551242,8.8285393721423731,20.145432322152754
5.0875344406360341,3.5448925096496451,7.3259933180658781,8.1512766810765225,0.070015613637484098,9.997868628026902,18.778670491273409
0.51252019493465251,8.9497862848878746,3.7169974985213647,0.42931759135707237,3.5980563967017662,7.1937195695488114,10.331469338512267
5.5490465345409303,1.6736055261343763,9.4247650875131086,4.6673300090564194,1.05371645478326,3.6848833304704831,10.626463210016517
1.3852489190337958,9.2465858221581083,5.8457592635226661,4.1634555526018113,3.91397386056172,6.6900235720945656,0.72513296546219763
2.5179818054193657,4.3004069737306043,8.4853577177571697,1.7857091919722079,7.7622058783859398,9.880793664851522,23.243951882729228
1.3907891598159872,9.8733475775078041,6.714377563454363,8.9883391526946248,9.6177831119996764,1.0521427353966106,19.839752422506102
1.2995046562256407,4.6209063193569033,9.4430861712480372,5.7045062744770654,1.8297353880664236,8.6851005515313577,16.26126951268526
3.1257662435570674,5.8213240352971694,0.55727880407679398,6.7736284345796562,8.8764380153297378,7.172240246187557,4.4731006732754857
7.8791274071428861,4.0539707192970589,8.77258268244932,2.0222142430603576,4.6535200487248023,8.9577126467500339,1.086187273219247
4.3096064091508124,3.3787115370515708,3.83199277063241,1.6889393377543593,2.2120076534932567,9.8087775600498937,3.3077756458741732
8.8667986238296752,6.6042452729978018,9.5669773722355931,2.7214227771595514,5.8418224184956538,2.8816939912321295,7.1759484783949503
4.5184885410515836,3.4083619229717121,7.9210775682982799,8.2555128795479895,9.2720480880805454,5.840485254368172,7.3828522726017241
5.8085031453774061,1.6342336777196165,0.54388434784355288,4.1191445840094971,8.1085493281351955,4.0421413935200636,9.1960630339175378
0.10464033124677474,0.81833618601689362,3.6414021523083315,0.81625021372748741,9.5866246835601974,0.1751518569217414,1.1275053112206588
8.1830194836604679,2.4469961455396003,7.2687781312641144,1.6658223805648908,1.220570043088558,2.4688920129011818,2.7294504751630808
6.9887408112455862,5.4687407895507887,4.1742272415843971,2.0715152499291287,5.5205641122184126,6.5603971348483094,4.0301044879295755
1.8988372693684907,7.9576015399465092,9.0528041089952449,6.5123319879552355,9.0378109149254335,2.4170913756562431,14.659442373777974
7.3881227356376744,4.0343699446322558,8.6520484235328148,6.3085959156831652,3.1517410284226068,1.7382853006333721,3.3662044693508681
6.3933356131467693,7.0740876069491971,9.407851693465858,5.5017299244181528,6.449032564098772,0.55003284489626214,9.7896462301839797
1.7314539608984902,6.9043012398557932,1.5454322235387907,3.5378709951004748,6.2968373072901604,2.0387463369396852,8.1370717762273124
1.3192402084604882,8.1964170122547984,6.2799912612561375,7.8047342465860412,9.7757328031755915,5.8201964259921191,4.2377881838109523
5.7637443612448438,4.8966391521948758,7.2595550961986843,7.7474539584962425,2.9744891417267394,4.2282435554023188,3.4759283847386984
0.3336601345608059,7.7242299389716447,4.6285114797422997,9.7445556081882998,7.078235018699063,1.0628484409707062,21.117940526917458
3.0055515554733345,4.8114069480873498,1.2340552471890354,6.3017954029935268,3.8531709280986339,3.0787956795217806,0.9030161694200598
8.9826228896306759,3.0635893097320333,0.56675149239739264,8.8235248491480398,2.9948993897355933,0.99635166431123467,25.943253779311434
6.4997075317502695,2.4414065262674702,0.22510410684403404,0.97502495132178679,1.0181376658424257,4.1501861759576393,9.3799938477503755
4.7661787829380264,1.9364577922237913,2.6224902402092356,5.7658026484443372,0.56444791572020869,6.5954523006311883,3.0512216676471766
3.0195421861288629,1.5927620749464211,4.2463036644035981,3.0046720266145757,5.7511135582690489,9.4762918182306493,2.9072388989388207
7.8960759745554014,3.1780935004628019,5.238171755643112,4.9725772970324815,2.2927945858109586,4.1900500995996506,3.6826569727601961
8.0882574737193877,6.2129260795129015,8.1842732224849417,8.9885960237341269,1.7981953247567961,3.2306383016809637,8.5863949300680744
4.5470162926942512,1.022341139667875,5.5538935432259358,3.3487200009200224,8.5906788429100374,6.6179546756439507,1.886497553358744
0.8937064002499906,5.3403861744187697,6.3833772942558644,8.8584884200037397,1.9741197559354218,1.936609637686566,11.2433088180979
4.0822291939652509,1.577388879703232,4.6208209493629742,7.6762757543968565,8.1264929785570601,8.5882099860568868,10.444768433597662
7.6060121422215863,4.6054551353412094,4.6534407005267635,3.176762163284792,8.3804859686874238,9.7634239052491836,7.0613929871353385
1.2421223608741494,6.2829637052114551,2.7322344937927321,2.6253055234889331,1.435627554030946,3.2657337383356477,1.8941175642457102
7.2511044084121403,9.5524834064356643,7.8170696511314368,8.1554493618550215,0.19437119372668121,4.2986604033071627,6.4159888778042182
9.7742747089463489,5.150172421153095,3.4106495058342521,4.775859767855934,5.0412963910606301,0.23107668420707217,14.765833967992622
4.2068451065645132,9.8117551970285017,8.9543619026263368,3.8270597494560796,2.1456773024357876,8.1700979695444786,10.064628417454356
9.1465307961060898,8.7504509584836612,2.5409014904124771,7.7179868249811046,9.5335394138672775,0.0048208826469153809,29.084981421448742
7.6701685519752782,5.1005120602944061,7.3604994934090096,0.001732034609452926,3.4750707227795741,0.32430272660120663,9.9554183847085795
3.4279495112650182,3.1087198639005797,7.8833312483706752,5.4681998278712021,3.8635524303717839,5.0148749544300522,3.7324261092782303
5.6879069084092535,9.4642777302572352,3.7676541127854337,9.4442680209615126,9.5339506175050452,5.0984652957612404,4.2302108745339098
1.9541886099824857,2.6461272687840953,4.0062388320856073,2.7163522838654783,9.5148432033887378,3.3489505445184307,0.45564078811140224
3.1871944088755466,2.115796166461601,1.4981805027811079,1.8478816542354104,9.6051449919793566,9.0878983182118933,5.0282576945265767
8.349436355749603,3.3583481743190546,3.0346556194989072,0.68292241054181635,0.94143439440528831,5.8188295319933134,16.448239113581998
7.8795686353491847,8.6740109491779691,2.1131925589166167,2.3606593597973125,6.1571734939617508,8.6773657409621539,5.4467155472528077
8.5606375384840732,5.5061977279728076,0.91408559681833812,9.099981593217306,7.2041732623170187,3.0901759707321963,11.674537644202287
8.2117075396551957,5.1563875845098162,7.8848475867838994,7.0768748618200892,2.6745900045269435,8.0431644386184313,4.8451960163507675
6.788480843422958,0.29175895494018667,0.04459259753886391,4.1518723641857704,0.78681330798184068,5.0679194171167872,4.5213875349694836
5.5581056013653942,2.9718674444455981,7.5847537932299778,8.7066792720622779,9.3460435722599229,8.9565720425347006,4.7971103626016678
1.238510332109094,2.7784294588633363,7.4624670053425879,9.4324234031566316,2.1483486095771553,8.2613935700084067,14.035836340051196
9.4575335879207589,3.2992470579734077,4.7901741178855577,0.34877811651632507,8.7414309233849412,7.9872022473455857,11.996605359412246
5.2545401674143433,6.116512292523276,8.0719623220450778,0.72697390390953465,5.7653260767266721,3.7366117835348844,1.9761420766195421
3.7102198685314134,2.6387928782141268,0.59427977260559262,4.2608428308774133,2.8503907569759281,9.5541121618540998,10.076517431162863
4.6546973897758868,4.8993109786430384,5.5398156755026466,7.4508055949099505,2.4258270369457966,2.1816030133331199,1.6407288451209174
9.6573501294529613,2.822377133412326,5.9445067462464971,2.5655440559857889,8.6375913697729025,0.9575486075336892,3.330954236320931
7.9258374215158431,0.13093096576673013,2.9281987180135118,1.1003137795701912,0.0082552058866947053,2.1390814855589713,1.1804213167326021
1.7169723674588899,7.1647090199231016,6.5164995197488906,9.6335988925859475,2.3473875780216789,4.0654533195670384,8.215693807339786
6.0360857684619624,0.22013330987984636,5.060519423320633,8.8742343286401617,1.8469793595673478,0.8964706303352743,17.796569056555438
8.4567463406478804,3.8715793777741547,3.6846663008346194,0.9430720816419369,2.460479946146692,6.0535869903226835,13.98641243020629
0.91991273958885733,3.5793140606105789,4.9074684695229323,0.44895085131170354,2.4727092072549581,4.3005046369824829,3.8683022745487281
9.1420624165300879,5.6802533415095482,5.1125994639424412,8.1017487973533484,4.5204916697465967,4.3641194375956101,8.2472126843313127
6.9030512736650937,2.752362506545297,3.022540553480658,1.1625395782253367,4.3805582895896622,4.8775908768534757,6.128644328215171
9.5744864347725152,4.8350833160632565,2.3728952541282746,2.7012434732429078,7.9726604623146962,9.3364509475260888,17.917524758437565
5.8914673550264567,5.4763076644334552,7.73598329858594,0.075135288077963214,4.837048339946679,9.7872546395704862,1.1282557850634589
1.5470270253375806,3.4332856036091841,6.3697863908033554,1.2162728106391107,7.4616853096755253,2.6685743337394205,4.7124273218910098
0.20017586907265961,0.12726437446552108,2.1694663798392231,3.0167856858239048,4.3679465130564035,4.427876492849939,1.7868537307113801
5.3087003784604656,6.3081704867476462,7.1368711030544043,7.0492166942049455,8.8388241417209219,2.4090625444849847,4.8721099093476798
0.92256511552135767,4.1845966612000129,9.1637065527250474,5.4337343242222005,3.4347638607365916,5.5680626158523161,4.1316282681001137
6.44980631531305,1.315107416721859,6.7599630343493624,9.9622207235032807,8.0161908002814979,6.659457376739967,5.94355903726278
7.5699769371742054,8.6636645384215942,8.2034161795586105,4.0406031177748636,2.012833898803299,6.3943192000351807,13.564252990782082
6.5177246156753119,8.2319221476167677,6.8459413251994334,3.6465554485244489,3.6254177422231306,7.7709157975618641,6.7067988041841016
3.899096566225484,7.6705708792237326,7.0880443465902179,0.54997346247582679,3.7493206166345994,1.2278416692512584,10.806010626690288
7.7240270235849584,0.70965192895753648,7.7750851343394203,3.8413395900308291,7.6428366260763934,7.1943273355896542,0.29267912059688328
4.5528188731667116,0.18594591804384275,2.1686753682890094,3.3761428089897749,7.6709910983199876,4.3636311402690895,9.9538922130549121
7.7275286661012625,8.6985200970762282,0.19471003993160596,0.99799687704972606,9.9521376577902405,0.044261790818911351,41.160805680519651
1.4977684779220501,4.5551738701203668,0.068271938754620454,2.0490641322514702,6.4439274119174677,8.9076220384252576,3.0869037380178472
2.8128701544540813,7.9298302229934361,7.8233938054603991,2.6464966140750121,9.7459633577310036,3.3930000173552379,6.9489746443434051
1.2449299833503746,5.7843700317475877,5.2783679791083582,3.0851992726809585,3.2432225829001151,0.28063361461464709,8.4026233153685066
8.4095157352749759,6.983327067765293,3.4742958254199143,3.7923776558317757,4.0384794483893893,8.7236849126204259,11.268402177689563
9.4366216083151393,7.5341066469253235,3.4001337513991183,4.4903575023141054,8.009694549987735,2.7186701910942523,12.362557839084173
6.0087356714185276,7.020342740408215,1.8267652377569232,6.228675868333104,9.8283326879502582,0.086736350009553043,16.009992672979735
4.1596398742139487,6.0309116452943137,1.2904490054169149,9.9892141642164525,3.3165403238789803,3.1750723644701804,5.7655955305427593
7.582816412917591,1.023266502707173,6.1030483478206801,6.3440761104747709,1.5287691907650902,6.5381783674754104,12.025821083099837
7.0832264579774007,8.1858162827803049,8.4427668787974905,9.3050067307203292,1.3150325564161236,7.9466566960476825,3.0652801956518267
3.4939961534766937,2.8818833155412893,6.2970494918138193,7.5033506996995722,1.4108263988708303,1.6149004973145054,3.0379403291648224
8.9502351893864418,5.5290031332486498,1.4408818090525366,8.5423545476583538,7.9980288170173459,3.0804421418494154,10.62822108835296
4.0762149192023625,4.3753761793155608,3.2966660136390704,7.7626883388932688,3.8225405633299125,3.52639984027455,0.76054640308417198
0.32275051102503838,6.6717722745421471,1.2717855699077207,7.891233830847149,6.1578539564441259,8.1914188504151841,2.8367432255684526
2.799886950254078,1.0568939439631531,0.70414967119675875,5.3866787147199364,0.5062341671579107,2.7593699207553013,3.181540259195434
3.8447389757449004,9.6007686470184694,1.766977278167382,8.1929139136826787,6.8038951167896586,8.9442282429826889,2.7650982421335746
4.3843255753043806,1.0560227408523337,3.0391455348993226,0.66883961955761073,1.715439707775297,5.886728149027908,3.7657580283619185
4.1376833949627727,8.1426844625961543,1.4615823745321521,4.8309518273752214,3.3513463567263182,5.9009662157564247,1.6974632280375532
7.2752317531269792,1.5167449842893366,3.2601210840840178,6.9989590051178823,4.4505323974485886,4.3302568288223,2.0945224939311942
7.4602692485741304,4.5125172800404982,8.4569127863981812,1.6617855937193904,5.556908490173317,4.5460863172109214,2.6962572302532477
8.5966237914347534,8.8787272911854025,3.2897635422699478,2.9676957653068889,1.4571229025793664,0.52764811012479651,1.0580976552682255
4.9787956059056473,2.0327009089232995,0.37087117813404791,4.8469683378668034,0.99739098823908634,3.2375106615917302,2.8265325234029732
8.5078216045515429,6.4685341223312696,2.945773458234128,7.764718945840313,1.4444223200789352,3.9964339329353962,11.45270561542914
7.9496415441401238,2.0194117503677544,1.8836963122186623,3.886071536278207,8.5463990453069947,6.8226066422014036,15.124930190738226
0.60148469694941697,6.0372274969095123,8.0376011523301472,0.52864781769855873,8.0382743358918578,6.7298324236906399,23.058219588379899
7.110753515546353,5.0612143342202289,5.6629833230407129,8.3823350539518628,6.0788006763683242,4.2819798532811024,2.2776962052281551
9.1498250148269165,9.5242996856584554,0.67416627936906504,8.5784368989214261,7.3234953254233393,8.6877765052493192,2.6813138559639196
2.6617274105746711,0.59644283056121905,9.785724817836849,4.472646513996537,7.1616060422845838,0.61748146941850601,8.6462834592871012
2.2962480431598897,1.1275039379388063,5.141623043383289,1.1046512751792659,5.5066919306082118,1.4962800814883748,0.5613368055015111
5.1136545677170178,0.13588380626592733,1.6158348667291667,6.8302270872521422,7.0804180364598723,9.00620393849319,22.096485162420773
2.6064550596238298,8.7607806199460967,5.306883565080418,3.3046665142588063,2.298084699175873,5.078288367546766,5.8134054614590793
6.1281782904042306,3.5703717975141771,6.603149799443889,6.9149021454268658,6.4716300379808978,9.4748373677740503,0.82788406458261399
6.4718075490541205,0.57165329963513423,0.36218824093148805,4.6659467410649214,7.5728061461221721,6.9105338179623494,21.617979070826738
5.3390244906869446,6.793622337310909,8.5014026575444888,2.905989542124463,6.6981017679080193,9.1901168125768198,6.431107599846495
8.3230892437086386,9.1966299351040597,8.8600172952611285,6.5046124960480096,2.3659145689845862,2.2423776482839921,9.8853756211134751
7.774181936025907,9.2394545129058372,9.4783384088579314,2.2695550653767684,8.7907180615654958,1.8517295506228437,2.7523423670927762
3.0966322219288092,9.3346449094814758,8.814971225373144,0.31083101894845755,3.7130356058241754,0.52128474131441838,22.417735891632926
0.042260406216080293,5.6472958017726773,5.0129532140055826,5.2740428098783632,0.030422914352636887,4.6111312524220827,2.5774370261990032
6.5379642832130038,9.8615631062356144,8.5491097904604132,8.6569384050257288,2.7795828397963653,8.9113255616004459,3.2192525460096881
0.38410185816364795,7.6218523899469313,5.0518130909491274,2.5415279979392,1.6240386381178473,1.3979265011932274,11.376103857605585
5.589441720877252,1.5066344149892497,8.6250438079728866,6.764873290211999,1.6720616685454681,5.7369220727746058,16.71999506159062
1.5413417559152098,9.6916666263332338,5.9163228591388748,3.5974352870726078,5.3307076328681422,0.48664280819275318,8.5892664879184792
1.0127762500990234,6.3091693662854897,5.1745198350642703,1.9023145157868948,9.7957267781480297,4.1662636303489089,14.893481968251331
6.0242991517983624,7.2723233124280107,1.823065074722704,3.2179735538121612,2.8695349038300542,5.9033523290939094,3.5195750607646099
1.2878221080153607,9.6486255821912241,0.036383556736643285,0.82890156265043147,2.1912735922022275,9.7747454431291008,3.9051807497565587
9.4032821078035997,3.6777035136687997,2.601493108660601,7.9024246586571305,6.2663101577689986,5.9572744370869346,1.1261643505626324
1.0288278858594557,1.2084041061047901,3.6231957836230388,1.8277076477663234,9.4065064336916073,1.2212219449326478,2.5775359030003009
2.2228858314893585,1.0223402766532341,4.4012880859937678,7.4352325444991347,6.3532043214047862,0.33833456338228873,13.988663547801462
3.0809102398755108,3.8073183660848287,9.4958207447430318,7.9865233584401762,2.9125938070708299,5.4317997786675623,5.562165877405886
0.23364296927508521,1.3948699670290798,9.6513532325214459,7.6343143029614371,1.4659494786622551,1.426893515103369,3.6936596863817774
4.26708360640073,9.9245498484630108,9.0350007770261556,8.8348425997831388,1.4021425181701253,3.0253080334681357,18.00848029244834
1.6797546961895837,4.5317444946085406,5.3159289783577748,1.5551310727803569,0.67733642514006487,4.3076449554282181,1.8993383304525158
1.0664169764885223,8.9187031606857463,9.0934246673604235,9.1457207019681039,3.4223884527832338,7.6328102067234207,5.428359741486684
9.5520999228064802,8.7414878093697315,9.1142152191577921,0.076630955831626935,5.4199599271664392,8.5166086376417915,17.852965205765837
7.8421234563850462,9.2700322031814579,1.6309011571530685,0.81799590010437018,8.102872176784313,6.9800551846063561,8.2137069866489725
2.7974979528676647,1.2175691422980439,8.4202363339099797,6.8641783798573286,8.7777376643012168,3.005234348548341,11.858251514881047
1.8093521285978797,7.7775322983262054,2.9433275206672329,2.7608348933514204,3.1783051218427136,4.3816035760488914,1.5083616622299143
7.0695782846504143,4.2020224843959291,7.4869070466221377,1.9540214349212137,9.9965741485222388,0.87420944093620334,2.5955488381458078
6.6725354272308017,3.2923687342702213,0.063255620124544887,0.82380187874346644,2.7673801898862624,6.501506797799105,15.42511409304649
9.2340575851600715,2.4065001144311324,5.7890746027491913,7.9458206362289356,8.279767240851454,0.52442850487734893,5.884912377286831
9.2653611791582886,9.4688692810436947,5.4152365493195731,6.218095326224093,7.489925384545197,3.5163857770083453,8.5731314540062407
7.4355964536752426,8.8606315840944099,6.1021709256728265,9.5736568804285511,6.3003105522010836,3.3666427751765826,4.0676562473466014
4.0427384192527054,7.3088052675555666,3.8741520977103114,7.6191703697421858,1.5756523911976461,8.2967029300941402,0.29957568710639065
4.5684483189546139,8.7293897453796916,9.7751477311700263,4.5400002723089194,0.056553695535203063,1.5859998245975593,28.047783970359863
0.18140448118876717,0.16065977691496425,8.2378366862751875,3.9451435006385904,7.9408411986021674,1.7767865634213353,8.1726230360008714
3.8228848628503567,2.390683355844101,9.6986126227554781,5.5689374979016648,5.9589896860465208,4.8811370943958892,3.9220720820879418
1.3934041859891921,1.3052511135033551,9.8673826239305171,4.3264424373011501,1.0883633012008476,6.7609138243291991,23.576377525372436
0.067326854704299333,1.15472024246148,6.002723512532155,9.2812014704871331,8.6073489920846473,4.1790230111057873,25.724946520536982
7.853338309645518,9.175673298017367,1.1837997387284727,2.6778190807555502,8.6271158269055519,4.8073679199806989,17.081237356055205
3.5068463609697464,8.8536490652219193,7.2408285173797076,7.3830404964769967,8.6535599671188592,4.5883927415070858,4.1787949375934854
5.3448591916893662,0.13430820289598966,4.464582186282894,2.6440009514954834,4.5840252634270975,6.7515088864154169,1.9577551046069308
5.3307095308234862,9.6674587690334377,3.0429786537625647,4.497130428759367,1.7246374446456603,3.8246917460590235,2.6389490891522831
9.3107825513319256,5.597066903841621,1.0612669839842603,9.2186706422474902,3.6313055158185081,0.1279696952781062,32.843108912694028
8.9824559979391356,1.0598642762992549,2.3433364593832282,7.705052651362049,4.6768533162181525,5.1160991945387444,0.84085619477747464
2.5064156331896448,5.7279083547599878,5.6818335243504663,5.5774238834281267,1.7427459854137584,4.4276616795483541,2.1218734893035691
8.6735543079261195,6.0890633374434655,9.915841559366978,2.0256553448927783,9.3716237415217503,4.8519470667563871,0.64984357210159516
9.1535843624535058,0.92809790860220898,5.1644986218911555,7.8679394814881718,2.0718337753237925,2.7742865025116323,20.890811269509712
2.5456142193024722,5.7961494551829134,8.0061700879126949,6.9127539583614723,2.0810762802612501,1.6295432554222078,11.11664039083017
5.7418407867079502,6.0604619151805652,7.3145161998788542,2.9599817087801581,1.4083556807567521,9.3825926008229636,4.1056257735411332
0.5901628902042233,6.7928538521524695,6.8881441886250814,0.70821265316267756,1.5216245456142341,9.366786028742677,10.939093337677903
3.2970669156950749,8.7402411608747492,1.9979912997953175,3.1524393691579378,3.5939718811470609,2.093797196179874,5.1466396924507247
4.5462143669340751,9.3232237601868864,6.7662430109820502,6.2065709949467038,8.7929906694991224,3.0033011094300077,0.39734110305102277
2.8050880471039132,7.0726301982071913,1.9926572945397647,7.5170201792195055,9.4607918672532936,8.7542087394626513,2.161947107013833
3.6878893837598827,0.12106793624134249,5.6077646743722571,7.0254668405421192,4.7654741618552112,9.7041777335090167,5.4791502729134933
2.4071773057333301,9.8093823699585361,6.0850705669234362,3.4960037452626724,1.969364009769401,6.5849953060192181,7.3115162791386412
4.307040663522157,8.6134206009927041,2.5178700680693531,8.0115452253174606,3.75222891334435,0.77152896813557859,6.8482771958340187
0.032907748346331367,0.35400371103955552,2.019056873185602,4.8995338091440956,3.9786629386045211,2.2675951274493911,7.0674355300342357
2.6432227875061134,1.1040614022324913,8.0042536208828103,9.3976618901585098,7.9752216251726793,3.3443647732982198,16.105566356645635
0.63601854594815266,0.9583031327538849,6.7846205889655087,2.1876025023592494,4.0999804956107315,9.0460105975408975,22.734924200129484
9.0653157480123081,7.3787430521923492,1.581443155670067,7.7591964559732229,0.020074493027614215,0.77386344096977866,26.435685160813392
1.5442555215369858,0.48689199101793035,3.5149095770518759,6.0405812396179162,4.6246410678229601,5.6579720897018806,3.4585470610436726
2.3334610103724138,7.5749807966628051,8.3613502775881283,7.8451479547739318,2.6900318383874744,0.55841955625782314,21.195693960534566
6.6328541643066163,6.7192356190816325,1.6577034677438784,3.206006146528936,6.929188483016385,9.6229825275993015,6.7027439961667952
7.288327739500823,1.5291479503892436,4.1491677615730946,1.7334860112388184,1.7418923194079483,2.809563562011582,1.4430407923747615
2.1237013987714892,9.0691642334956786,0.74473765109379197,1.8881728929761188,7.19761370011748,8.9377575139483199,18.308462700489144
6.6208772315906881,2.0552246655069961,9.305917793599237,1.4891740146032295,5.0357975080021706,2.8357598046038457,0.59926654963819148
5.8098233214433206,4.3989854745346548,7.6622023619321444,5.0173222884497637,4.6773589894833245,7.5689081782578853,3.2860713816216109
7.0337092238861736,6.5719897775224343,4.1873325411879039,4.2261707502304491,3.1239633438629912,6.5767239741527073,4.5925157920672728
1.0633392663859542,5.1918644093234825,6.0730152633320555,9.0467521394449051,8.2413097915915028,6.2173659596890021,11.266420001545468
3.4207242627533163,8.0795155804844789,6.0494322733660439,0.55805089409171837,3.9353156742981712,7.3635438585907176,0.99420026457065624
2.6404067446207904,4.7706633524592377,5.169405228564429,7.7071760691553219,3.393937031396165,0.84898588080863813,6.0653338249259106
3.1454104132909189,4.4929811551156238,7.6511417869141729,5.536583824582002,8.2301520760146136,1.3361640368985606,9.7651099515534643
5.4785800195131014,1.4070394294933286,3.272368142716644,7.9528180834860054,0.91823707483493777,2.3028857405600691,13.937284365450347
3.957937771991713,4.6701862363124658,5.3818400305793368,0.1382076496735718,2.4746316702860884,0.22717510052099765,6.524362540772068
1.3017743722147423,9.702385434059666,2.1001388440171675,1.0883306133602566,1.6634210684277506,7.6960752145576823,0.7567388341195862
5.6442545592287008,8.1656281936983994,8.5417584107879172,1.7611077659780972,5.956929248427091,1.2778922889420141,8.9773549391760739
8.3888874091086958,8.1181777032541351,0.9808314083316827,7.3097535046776008,8.0643089824914966,8.7707238490521071,2.5482477227879099
9.3765446480176458,3.4294324800072196,5.7410373215579185,5.671723877594137,8.005932567245857,3.0016942249984711,2.3141786190173459
2.8526901466648678,7.4096973466701854,5.5860416470950334,5.7878697443613794,9.2992551280623523,3.7638997921161987,0.24498540545151481
0.28486051805569068,8.0226040475127771,0.9760684863206226,1.4903911625951627,7.3219537078301542,0.98781419359562306,20.552644002256955
5.4670165890829079,4.6821591094789738,2.9627694397814199,7.165370778164565,2.6897227230178378,3.3678417073968769,5.093992071511563
3.8348916391395016,7.8201014442269292,1.1405805234866284,8.8278591675852081,4.0669308725392925,0.60660076600655088,9.6007878652589653
1.0438801911896112,9.4698748465657658,9.3217177573412684,1.8973075509177328,6.2375541870491933,3.503746811779612,5.0285964627597366
9.6423073348239381,8.5267402239812764,1.4899373418161743,4.0414552656470111,5.1970827225963401,4.5392185436383752,6.2848265018268252
5.1876502650719178,2.3722366292093442,6.2309761819112151,1.6152829163300975,9.477920401022784,5.3645421692992068,3.1847429148702622
9.8409917757291154,8.8322675917541336,0.5039730832371081,4.6533107833121701,8.1651794390995196,0.79406036974274508,34.024871856107652
8.7500011959348374,7.9469436998309693,5.5590016181407211,6.5286199413472792,4.9974604453774374,6.5963230730825853,0.50624392573983057
6.0675348433159426,1.7906017198210777,1.7739499362881783,8.6121063366799788,4.7729318648284504,8.1843075804930585,9.3103893943022324
1.2746613370149995,7.1204309924997498,5.8842080915890183,9.7042975968269207,0.069318793490406039,0.080135397807135078,14.669063682384568
5.2135555612626563,7.7967904875209957,4.3975122336543135,4.9182992176636207,3.1623804010565881,8.0881666216766739,3.0710326708517623
5.2738564283916194,2.0261135247007758,3.7121639394769401,0.76933287437262687,5.026596816783143,3.7573549638236372,1.5072089237265991
2.6177851585257828,9.7130554480421338,7.8868447761813005,3.4387930423224788,4.1530112507856023,5.6448378854408787,5.9016347599967762
3.0667432318214649,9.808865179955859,2.468090677428556,2.5460828341800013,5.3344919577004699,5.8036498513621027,9.4339488991630098
7.5623111546768271,3.0219604394948432,9.6453995789605411,2.3753299288590668,0.79340239388992595,9.8902252619722635,4.9651100090915676
4.2779638790816641,6.8348246662194754,2.9001276919364782,3.6657624897664789,5.1291292609857662,5.3604180614388284,2.3644433961655533
8.1960344403121344,9.9991244950771812,7.6935525418284056,3.8748525659701585,1.2080381063711909,0.38619521822875869,18.983033417818341
2.7324207360773132,7.9128431902676795,0.67285308620691597,7.9601720794199915,8.4628649231810567,7.0263562381277431,0.77728214546733809
0.32432839871437302,6.6486873480259749,3.6287343157919381,1.1323076710130686,7.8244357772375182,2.6720017605084143,14.116428266274763
4.3714075843039328,9.6958799346393256,8.1370720437064676,0.73403902124344667,3.8030496140768024,8.32832613999771,5.1216412159195706
0.033315803788208642,1.9066267432288864,5.333563344455631,0.6555272383454569,8.0558916572895889,7.735202464895079,20.464967406280209
0.98068120112443702,9.5403799575749311,9.2082004766572627,7.7533888940039155,6.6463245763684231,1.3534184669006066,28.616964695813316
9.729278606669169,9.1670006962286052,6.2799281526287043,3.0451743870177408,8.3915680106252406,8.7150510011827471,3.3151495175809949
1.9658820443716118,4.0181957523668386,3.233539454709252,9.6765107349514299,9.3335299565149086,3.7959932669755938,20.985074597445074
9.6207542619078161,7.5595829971423569,6.0081388233418274,6.9716963466459569,2.8969387580393988,1.5401057342040814,8.8966075585313948
2.2875400455797354,2.0947556927128055,4.892766267636711,3.5391021790063659,8.791227875900347,6.2564850070053426,0.72433383651217476
4.0152663048456247,5.2339034092667234,0.4829739483876494,6.5757321927568624,7.3750124925232026,0.69759190969577056,5.7576871482999294
4.8723556285074014,1.8879785541603211,2.7332186650703774,3.7265836823547858,7.2116955444188733,2.8919539705643782,3.2243816447984179
6.7591238093585657,6.6455607230092255,8.6815830220015116,4.7878291675251914,9.6992879352771979,6.1171558915354538,2.2230994693746897
4.1504622877291908,6.2136057589293454,7.9789846524962975,8.7656175712327258,2.0515024775673618,2.9204857560213626,3.6256066759560395
9.451185809921439,5.5318781033790554,0.055837667914305777,1.0591071975076294,1.9539522675227405,7.7434392271602706,27.155897379108655
7.9754262758729286,6.9801677392255277,6.8677466078442659,4.2171390923111538,3.3353129589057828,1.056718156988552,3.1297406764361622
8.8711890922692795,8.6491898269411962,5.7149932017919873,6.0184791732926257,6.5736575738058169,1.0254552039229814,9.0089296222721647
3.1410667223805078,9.1443350589277053,5.1773504437997309,4.5759220338939919,4.1587055381379443,7.1341405990470008,0.27783408257198516
4.8213257166254913,2.1371397517793547,3.9634205350061191,5.0534068940465557,0.95788954009396909,3.2700241343280556,5.1474522979505553
5.6518224141084428,2.6957175216870297,6.7894094081727738,9.1788482843023615,0.71525971442495617,9.281137019350707,19.747934535448632
3.9846463309125446,5.3348574006050242,5.5116249829024087,4.3771499026950247,6.1196056561885914,3.200866394434815,0.60694607820526825
5.8952901417111896,6.8303579302251451,1.908812613778017,2.5691058667058431,1.4666671488662064,3.0785178250251932,1.9574262995158365
8.5955365298561723,0.12613049122481956,5.5549899035618635,0.042149600348703187,7.0625937028126025,1.0835724271333369,1.5199423761883026
4.8616450498913109,5.6886177313090478,0.87737561165687761,6.3859900785375583,2.9589211451805619,7.9813072123100914,3.9038927974790449
0.74780042376409339,8.7426569735212336,9.5788200537346899,2.6310966104121136,0.44851163195771426,9.1132281635155294,0.72169996800725289
4.7518490781518903,9.2186696821470768,0.0058405194434385521,0.36319480637327262,1.4151924021967888,4.0248618353981724,2.4489114350229606
5.1396413267066574,5.6169988253560437,0.097551813260232656,8.9917911854576005,7.5312549954115919,4.419880183241462,1.0176100928513563
2.9247554712278321,9.6660602375941789,8.4622483452811075,0.24437155902688024,3.9606013029514298,0.13681832902471602,21.504346109170939
1.0241023425429363,7.2709135791375568,2.4135537855640168,7.1902637293191898,8.3295315963152188,5.2622167414862719,1.1009024737455098
5.7757919979071515,9.5200141877220759,4.245284379604918,5.5251288750127294,4.632075013751459,1.9656698576227205,3.4964816832977696
2.0645374309509688,9.1670338296486857,9.214828523531672,2.5674827832181748,2.5829687717085479,7.5570189395781515,4.0453305149972927
7.8614290930820649,1.566354097282876,8.9800119598424004,5.0873988690635894,2.6508037849921529,1.5020126401974687,9.1374368736200609
6.0482018174714192,4.4898130110840437,8.4160813794702456,8.4363571549789427,6.1262117914265213,8.2568267219046749,4.3059824848718158
2.2907998536334953,7.0442183220809342,7.5294420340294739,0.68280321028567514,3.839269117892663,5.9283872069153496,2.0025079158520214
6.2334434046761995,2.9823885401158567,8.8341502176959477,7.382091155171409,8.445347145088629,0.29296127435517128,8.3630652420643106
9.4087180359927363,6.113280771505929,4.3308428106008243,6.92872411752594,3.7095367864868245,1.793152424961848,13.292216064550562
2.7785398457695596,6.1491286744430615,0.66976894151033806,5.1256926208391915,7.5573316458944859,6.590685665908218,1.9798226423702145
9.9379526928891408,0.30760981726668413,9.6173510386100816,7.4463372454851617,8.4705691350269667,0.83190912609166445,5.1535800132404255
1.8992226485461983,4.6905523828654054,0.49725035861464484,2.2137648130876029,6.8965629325889619,5.1840208542826165,5.8427605872925898
9.4626289475089784,5.1826004468425708,9.6649830850439837,6.6653348540558461,2.2413523383132716,4.5829932186017563,5.2929511444642312
2.7008901427133414,4.5195215524269834,0.96164497480262123,1.2155381172429991,3.451501078376725,3.4180079684595355,2.1979041380015878
8.0629875065995886,9.7051545418772811,1.9740362277674117,0.74779368597900908,2.23541519118168,0.90957962841003548,0.67807948718988342
4.2853103386407891,2.5928623973848408,7.3752559166390439,7.436335981440271,3.1702829161816783,7.8739555695088246,10.8594481801897
5.0146513056717712,5.6008470524696978,0.43992398354314566,6.5066469099021358,1.2864313027202312,9.9087252252823959,8.1651734152087609
2.1459057965073116,5.183628417341561,0.41289745947652223,7.4160582194784572,2.9292218036225339,4.3327583488171939,0.13706653814610581
9.8613583381923622,9.7463862579257672,7.7219259654401657,3.5093654101336491,3.9055990368445115,7.8796801053485419,16.576251676849473
6.5916923079600229,5.6267400152161393,1.9692505258693571,0.50245223753803692,3.7316452629884713,3.5738684491087316,2.5832124078456573
1.5143028703118844,0.80770313494719859,0.26273847680811868,4.2398240142101473,3.7025115098796659,4.5362745207274493,6.0883718725618552
6.6252953777139867,6.3398517569340163,7.0062306707258664,9.4778486482681839,4.2072975403154373,3.7820198528729199,3.3066506255803683
9.9249470040414831,8.961031028502509,0.13072461007684333,5.7812200711208304,8.6395636979853823,5.6239590863233548,14.298374412664733
3.9947305019942272,2.9724639868383496,0.5071889192563328,4.0921772323703216,5.8914205941311462,1.5742204492102807,1.3763417307187313
9.938412423618928,8.3873139218730977,8.7437314415855276,2.160439477176499,2.9170691096392378,7.1297360707763371,21.109309453564862
1.0575409258169333,7.7501658202350834,6.0974766527734214,0.45365523699900434,9.5197046656334763,7.7215791183262485,30.800096072190907
6.0162797486972259,2.9621748377890453,3.2457227217534026,8.49571240957561,2.7567436309294333,0.60823315466271843,12.279247622732507
8.9683857057354057,4.6733941901815896,2.4368111963619365,1.6260804375427496,5.9947896918116559,3.8290071696808745,1.7731516444367976
0.061643032251300633,2.2685968424824687,7.7376143891659606,9.0597866943467338,7.2140079166474669,3.9840452307314909,17.702667563638332
2.6137942427610028,7.7203941877424933,3.0077744080038582,0.48255144401606054,8.2049890024345924,1.2935055178732813,18.96806087995612
3.34004308747868,9.3837426537113071,3.2697798948492562,6.5751700872581607,9.086327848288045,6.7932512598771924,8.1604369670233972
7.6023681315470482,3.8780432876682691,7.4606044844645858,2.5422732348210495,0.015750362112701977,6.9091393367826086,5.2818380246943315
4.5085976969948529,7.851151330522395,2.7194559892123671,2.4998958515331871,9.8265766771205811,5.6018179519605464,16.241120158419768
4.2265454526772981,5.8889381410981141,0.065655952781484839,1.1992695712652646,9.5767435103992007,2.7522026325406026,19.071132757593233
2.5592222211830218,5.0647075992829249,8.8670645421207261,0.30695139201556754,5.4099599416282862,9.4580442236415738,20.637794886997366
9.6200510516761391,7.5653203073882018,5.5610578403940867,8.7577629871397242,7.9900131835863721,7.2672972999074323,1.5767000438458627
8.4518585622129869,7.1904885668707337,6.5683573174606504,3.131515284866242,7.9625975528095978,8.0387353457516841,1.7917856144871678
4.4237893366940417,5.375122849617723,8.0471338485469595,5.4866918715457649,7.7207424784179572,5.4370995920459899,0.071637373912369628
7.0154182261971068,7.8595396945852869,4.3775686101881863,8.0416740656532255,6.1633122278132397,8.1658965964165731,0.3264628228792385
6.2857769029193484,1.4463191563394961,3.8122824920423595,0.30853587631098134,6.552956344890795,5.0541260889496726,4.3099489907460313
0.33700280325879572,3.3871610186370624,3.5764234142433349,6.0479374175057181,0.16203819222819438,7.5848545622068118,7.0318183456520158
0.99567021962167379,5.9655873958699024,1.9043524678346757,9.5495297569373765,7.1858516906516474,0.50586736296333146,13.573202135417201
7.1125106076120073,6.7480075120359659,3.2590186165442492,1.5471587899648553,9.4514583875734459,0.7375120971424709,17.66295475802254
7.9816791613703462,3.0954007002769659,9.3236894115259616,8.6612720819474749,2.7713998934584696,6.3842961781461538,16.70673785538639
6.0094707709696973,1.3904389393609662,4.9855862622972005,2.581336728876984,9.7109327668824523,3.4838002674788591,3.2757115719120211
9.886355218445372,2.897262098979553,6.0085288177185179,1.1248964562619834,9.9858968531255563,1.014629668915582,3.7384729567468611
8.4542804626007495,4.6265201482198606,5.7595854887933795,2.1744550301124677,0.98574975317634039,4.9238049682316998,9.5572077731842935
1.1470787359760637,8.9663007910802932,9.7935602560624879,2.8872844345396587,1.1172475028947393,7.2953277536062551,7.3146910214595469
1.8717859147119031,6.8299026615090588,5.4428936652050188,8.5910774069680897,8.3893650976166896,1.5683779383489349,15.134033788374838
2.6345264836845086,5.1956175752799627,0.32351751673564078,4.9529530557786536,0.69675322001403694,4.4899300946644392,0.5803106388174758
9.2397559375517861,9.7464363095528093,1.4524611783042662,0.036844143551528763,4.4603993626377916,8.3088622756569137,17.605395209061903
4.1143818075042269,2.9029717605891125,8.2043293709813074,2.0970216999636504,0.88729114411351229,0.70400433263988704,5.7972676949550044
1.5738448230569679,7.2050528803712401,0.25629614101768117,7.3582839154524606,3.9802430490920027,8.7315994795642222,1.190017175415615
1.1797478534444084,9.4892786820678552,9.6240397699123754,9.9814288820014774,7.6649550939044122,6.6410868541032597,13.62132963471746
8.6025562955068686,8.1403354879107184,9.2662395690921588,4.1072103553415591,4.3407315203783403,2.7601997811959422,10.379589344671173
5.9168344625966371,4.8877918976565944,0.77476370518747895,3.4888540228805507,4.1605232908679755,7.9370289372857989,9.0681814159548608
9.3124497931798373,8.0255696353091519,8.9550038829984295,5.9108219383176239,8.2666058161008955,7.9926169501183715,1.0999586696946064
1.6338631228103684,8.804782213324069,9.6366747287468169,1.5117468743137052,8.813460776387215,4.5080719755073524,8.9876484244331252
2.5207938970231503,8.2563073416743276,4.1087110486385185,2.3237352828577706,9.4060745075078263,5.3006238476328802,18.077021425968972
7.744554513550713,6.4018235923835132,6.0003252166787764,3.4281203520276362,6.5642977609333322,6.3340843630472099,1.6957902906771523
2.4870982814266815,4.0032539923241792,7.3214786033343167,1.5273435057237272,7.491072908723801,9.5533509832271264,19.610336465953758
4.9647178265665701,1.8949105629160889,3.514605360631593,6.0369474704139057,2.4538832014219425,2.8786839455677384,4.486693820067158
6.2576999256412282,0.53099403650998966,0.30436507667575774,6.4770626312643618,8.9909529529428145,6.0236153524558791,24.475761939773264
6.5440780140822348,7.898729803138095,9.1990259723615289,7.9380965846991769,7.6770477981313832,9.2908160742059795,1.8256576145581742
3.6307740190491455,7.1492730385572267,5.0102513258113319,9.402696581326218,5.5627587592523025,7.9796631903513475,1.6040377638427152
8.9205671649198788,0.23801232413634299,8.2539779703364413,4.3606978839033097,7.7453499509329351,6.5679237701236479,0.31280023256418765
3.6803904582124805,8.4323618017391109,9.4742323091775003,2.6740121738623546,3.8007549829231388,9.1882652648470078,2.5363430679605532
7.4089690797267371,1.1094497007059378,8.0668834801029163,1.4357839269640837,5.6314609117650587,8.9424530820957688,2.8667537377354941
8.4776462932967096,1.552463867834829,1.0812931552759453,4.162518363206793,3.8746155810375651,7.169360650861365,14.765195572104929
6.3480265089857104,0.07992827287463089,0.87654233189030428,4.9809309827936596,2.6502741436152419,3.5903208618820859,0.54218157142855095
3.4973004947678463,3.6274489229343985,4.8430285808599072,4.7660882908300568,1.4600483276068088,6.9850807277938509,3.4190774712078236
1.0419802727576954,3.6131871566254024,3.782418940622696,1.7773558710658066,3.664147682398907,2.7858777031485724,1.2733330749979679


==> anc/competitors/data/v6/two_asset_volatility__s42.csv <==
x0,x1,x2,x3,y
0.77395604855596334,0.1905782174327475,0.32157411593721485,0.29298891113350245,0.18254451333065891
0.43887843975205232,0.37553256865466633,0.19514595133899365,0.27127227588656411,0.22123546734529667
0.85859791991138246,0.33438821062945479,0.36700583713530865,0.6599656947743,0.32371074453358734
0.6973680290593639,0.13317652329883317,0.27814916440853432,0.49474588043974888,0.15312331641196431
0.094177347887649532,0.39911039735127196,0.13780790252398797,-0.4627911290037916,0.11248281470650205
0.97562235163675592,0.36376000729232361,0.14311559843666025,-0.43075720799557804,0.35340358447122067
0.76113970199035297,0.18517253135921169,0.30792862807891053,0.3421818334384219,0.1799140949538402
0.78606430527695381,0.35106897389828151,0.15188318093262343,0.18066890587118567,0.28363948894406449
0.12811363267554587,0.13192585956141487,0.25218781047461303,-0.13574148251981205,0.21822826777712395
0.45038593789556713,0.39973141914227162,0.39753234277861327,0.086118522240722251,0.29482985305676285
0.37079802423258124,0.29970542083196111,0.10120228142000186,0.56107444622600466,0.15603015783712751
0.92676498884860181,0.29503750466763912,0.10497394056926708,0.65725607852110191,0.2785435293666001
0.64386512008066454,0.12713221809523984,0.397925374579152,0.28571229504606177,0.18279013568472605
0.82276161327082997,0.3691100196689876,0.2753916502402497,0.039517273199944136,0.30948553215939872
0.44341419882733113,0.10869985096134083,0.13807299265555395,-0.1210245339068502,0.085629566137799387
0.22723872178477689,0.17224841741234415,0.36919065992622813,0.23068585907695482,0.29677956425801777
0.5545847870158348,0.14290656254999051,0.36411409003830775,-0.059350534009866618,0.17623400247065252
0.063817256104175324,0.33303038220766557,0.26086012393341262,0.28973319186611202,0.25119543927916937
0.82763117199258207,0.15946126816386938,0.286537608958227,0.44731333551349262,0.16027550506118385
0.63166439912206485,0.37319146813926563,0.18195615745026292,-0.40748910471284722,0.21722214430627407
0.75808774008537383,0.29688071179824704,0.11515590891160155,-0.49850554896815386,0.21255079499733764
0.35452596812986836,0.11084881314840887,0.27837028266725933,-0.20281200562295987,0.17596980755744959
0.97069802439490327,0.10162895023861014,0.18842655796082891,0.75231609680629341,0.10286909117131458
0.89312112132219768,0.11549737510431969,0.29908631399810559,0.40480706851998272,0.11971639115433881
0.77838349707376187,0.28177755329431831,0.35087355305278045,-0.25925550728816804,0.21286000051663731
0.19463870785196757,0.34044454325782458,0.10544816317430922,0.7463695465530662,0.14143243149199239
0.46672100372703418,0.17156584618821658,0.27871413240571824,0.15793831640227596,0.17961831843502232
0.043803765787228777,0.35482265287692194,0.16938416190605571,0.16652845935012484,0.16526490520708681
0.15428949206754783,0.11716958204597813,0.36216654937114046,0.80975872137971705,0.32110215929991387
0.68304895324245463,0.34028915609250288,0.17609935196854856,-0.41671863094332395,0.21524060430548492
0.74476215590781714,0.37833862905168414,0.28323103997062549,-0.19875041551979411,0.27663096295581507
0.96750973243421001,0.33163251973131425,0.26606225202688349,0.32007985521661131,0.32372820679490022
0.32582535813815194,0.3094362351935912,0.21884995001777469,-0.22631888658519428,0.15874762300027595
0.37045970603486889,0.35139406559661501,0.30328622907993824,0.45133781289254082,0.27538453417954945
0.46955581127580792,0.11204538986411994,0.31773089041463021,-0.20027079492859173,0.16619738893051128
0.1894713590842857,0.16053463321571662,0.27008133859581607,-0.36118024116165992,0.20984840620733777
0.12992150533547164,0.13747710379169292,0.32752667115542627,-0.21022077650282439,0.28176073787080985
0.47570492622593374,0.25135929705789595,0.39502512279788138,0.09182764798088705,0.24847590423853619
0.22690934905088411,0.3235564384986534,0.22578171637024155,-0.25340638115768821,0.17135623392987348
0.66981399468251035,0.28900355337291961,0.25437491556565928,-0.31143116510731378,0.18547274975574021
0.43715191887233074,0.35533932992858053,0.10374096338236398,0.70439464070651714,0.20079122245364395
0.83267819605783744,0.14656389773232728,0.33880856689311356,-0.051443914963769044,0.13189326608517557
0.70026510200224912,0.32038632758054852,0.25606902011379817,0.0050621611255550203,0.2374882418902492
0.31236664138204107,0.15791244726067125,0.22238842910816958,-0.42262142669828129,0.13943601865166927
0.83225980139520106,0.1812276253953401,0.12822158892681876,0.00031747290287575947,0.15236100807187844
0.80476435749680186,0.3129714091843912,0.36689692650261918,-0.1292699517497885,0.25279273962142573
0.38747837903017446,0.39406143546960459,0.21850217201216696,0.35467909427850386,0.23605708586019711
0.28832810393024411,0.28346308179312091,0.30477447946276615,-0.21245358325863067,0.21492503958479678
0.68249550397497549,0.11635009449738869,0.14481224691044525,0.7437116342879766,0.11768784348713276
0.13975248360930981,0.28489269097825987,0.38846488886230979,0.80153326928737711,0.36686185159096846
0.19990820247510832,0.11270516547405013,0.15353252854654928,-0.36023651995249373,0.11663315531052354
0.0073622697510055124,0.36524371341004525,0.15986259786984713,-0.34963586119599188,0.15776558379401659
0.78692437750213839,0.31287348553018623,0.35769485816731417,-0.33854298664461685,0.23177930497248525
0.66485085659203214,0.15193835392675098,0.37377482324257938,0.36739695883443679,0.18760408209678381
0.7051653786263351,0.12751630174725942,0.16364422225699043,-0.329243450106528,0.08692909803724759
0.78072903102196789,0.15505996866409572,0.2409402664524484,0.69333524510237265,0.16222020449862598
0.45891577553833995,0.39400815386625776,0.32004847136884895,0.55598012091304927,0.31225297314781741
0.56874119595289374,0.23756819273754698,0.36350972014324057,0.64773240153323353,0.26508817062254098
0.13979699812765745,0.33522428450242242,0.2137158085111916,0.23648473764042921,0.20016923535200695
0.11453007353597344,0.2909225026323331,0.25510584605482878,0.89534809612681476,0.25615119217976712
0.66840296179047165,0.27172394498759123,0.32251492315592051,-0.43815485587817421,0.16553694363570426
0.47109620614313252,0.14353907639951491,0.31934079299583862,0.061770949860558644,0.18577123825264763
0.56523610648118883,0.38380733606742856,0.33488803900782549,-0.046488663487309401,0.25558851471538035
0.76499885741602558,0.19040278975441538,0.27098014559245798,0.82810369819769747,0.20157815775392202
0.63471832000059081,0.27340516474226267,0.13138452904143258,0.30760534189663002,0.19375617697655378
0.55357940065799582,0.30993278337671987,0.37119198726341207,0.62866735162261533,0.30437358048783164
0.55920716074541355,0.29476994657359268,0.35967176179630844,-0.26152232887807358,0.19656447306590116
0.3039500980626122,0.38217832290865561,0.33942923074549991,0.87008780146061437,0.34215647186424664
0.030817834567939406,0.14453169697601742,0.12995874314821887,0.19809536562684116,0.12691116122597365
0.43671738923236236,0.25250582153408263,0.16131921012442876,0.19114090677890405,0.15571751442476311
0.2145846728195292,0.22121031722222981,0.3230801095322956,0.85923861996403295,0.29553805548674406
0.40852864372463615,0.24225061884478546,0.10694202837458394,0.033025305704002972,0.11920052293929152
0.85340307326816611,0.13576525785932339,0.39376739011218398,0.056535034376990034,0.13233493206389602
0.23393948586534075,0.1402283829618296,0.21314340410670424,0.31865378392691124,0.17649490802247106
0.058302741689066018,0.18342266373437721,0.31579376010724713,-0.32072634523309829,0.29412672041034293
0.28138389202199654,0.1914113811282494,0.36627132654641303,-0.050480123023403156,0.26598562695133465
0.29359375776668362,0.22837096410440502,0.2183889664450247,-0.22950834857681729,0.15345102742708661
0.66191651472689506,0.28329626411098852,0.19573974657989984,-0.35540312925013057,0.17527660498855474
0.55703215234127834,0.29038873522547892,0.28262233866947406,0.71260244886342794,0.26589369563128662
0.7838982091064135,0.22354326897567112,0.27429681212441526,0.32506363257846638,0.20242046263649613
0.66431354032738754,0.22263493282860916,0.22274199328743916,0.0021419081390756656,0.16586855878665474
0.40638686144007052,0.16528855800908859,0.28053242676031254,0.072137128313397914,0.18400345936292242
0.81402038466603466,0.27649187452270252,0.38061441086994852,0.10412660516229644,0.24286852576431914
0.16697291990770391,0.1951122733951714,0.24029207698797897,0.38640885500259303,0.21486978977539664
0.022712073133860478,0.11081795028320912,0.15902265422518941,0.79747714808459058,0.15742541908003541
0.090047860775641753,0.22552001324705814,0.21316179486490119,0.80589146751977547,0.21067611830656421
0.72235935059645029,0.24223980252705113,0.21823209477793559,0.04808877134292866,0.18791043040343502
0.46187723025138738,0.16767786046126332,0.13933260790786597,-0.039032556563122656,0.10567106244744741
0.16127177903360179,0.27173737993663472,0.14886145016636648,0.13146510025935698,0.13765079033631697
0.50104477510336354,0.26973157012957633,0.30536862201810322,0.29510792259988949,0.23158940791977778
0.15231210271316842,0.31060065433311146,0.20184332626267082,0.1465450760296475,0.18408077457887342
0.69632037507773603,0.29438454466036301,0.3864695175567423,0.42225477374338127,0.27588094630885818
0.4461562755740307,0.29572991695630951,0.17307902360758226,0.27615863273166907,0.18325693817222555
0.38102122609648248,0.19486424554721293,0.12967735153144672,-0.050998234628293504,0.10652553967310389
0.30151208914787653,0.33622966659578624,0.32605136890007741,-0.015976871932314396,0.24780326540814654
0.63028259311888846,0.2647433150799039,0.36431081557536105,0.030029902583623258,0.21756630177215239
0.36181261055339042,0.22942545855396707,0.18343400706144636,-0.36750432445085585,0.11598425857260226
0.087649919316100999,0.28780374428231714,0.16062643049364339,-0.26751231462043767,0.14189661344393711
0.11800590212051532,0.2081972003350763,0.15572984046132615,0.51235932300354059,0.15141786301359464
0.96189766454951453,0.25382177338202749,0.25660369040995373,0.044735396130912042,0.24478290687609669
0.90858069070760705,0.32101170654466615,0.24052499237403133,-0.1996454384157989,0.28808196118195062
0.69970713381074956,0.36592086601711238,0.17783195195636028,0.28774137480480011,0.2761799854590955
0.26586996145951958,0.37631715918855757,0.11355193509682793,0.55775535946279797,0.16205981204672759
0.96917637734772388,0.25108987755492979,0.24444740209788424,-0.13960869271648002,0.24241330419370988
0.77875090396579461,0.25608253442217077,0.38779970429068256,0.65750583469324209,0.26387987132386859
0.71689018915899561,0.33996112322915095,0.29575576022579897,0.7985068034750693,0.31463854141307973
0.44936150214378867,0.19433520752326039,0.24865196698858555,0.33635234070337694,0.18551428159287014
0.27224156184515902,0.35121470870352056,0.13320762220888485,0.43652672258821135,0.1631954141705439
0.096390962153499293,0.24824249395522704,0.1757308871648762,-0.42639361354772248,0.15015723628141317
0.90260239654384167,0.13475701730058054,0.18843218487236285,0.82372784743066907,0.1371450910102934
0.45577628983361107,0.12161774412188311,0.32944106578217036,0.049478627970921285,0.1902649771000588
0.20236336479523032,0.35259796331183901,0.36301323917938588,0.79346056076360183,0.3488817056470585
0.3059566241506525,0.11667037507206338,0.37049255606993159,0.31056853465033951,0.27036163372008892
0.57921956894189597,0.18418343084009681,0.39537058247522627,-0.49353368161934136,0.14676373062124773
0.17677278293923171,0.20023901215046375,0.39471000493135977,-0.44604120094719002,0.31076661380963794
0.8566142840923755,0.15189833355747814,0.38589973983039449,0.45258632793789066,0.16281735203346995
0.75851952983521009,0.19416801094059677,0.12154664215086533,0.28773521936470625,0.15824229288724759
0.71946295595093679,0.3228077700175257,0.14133806077834157,-0.46285458791149592,0.21676430276064879
0.43209303977510372,0.10440485306802123,0.19133995794280989,0.54084394571133942,0.13836684883475356
0.62730884070244319,0.34815202735620598,0.26586947621933843,0.6930034718968543,0.29582132287237251
0.58409796891273558,0.35696440707236754,0.12909336661164381,0.1949844754150315,0.22521393012748853
0.64984660155481999,0.21167847195746448,0.35373908734064274,0.15206041650015689,0.19861045663039581
0.084444321139889089,0.14608386971819046,0.28502685372319275,-0.49233764763152155,0.25511055921858972
0.41580740217060963,0.28025212238352426,0.26270932069066155,0.60130959749103896,0.24215987025793331
0.041614173861892478,0.1359017667594683,0.14959339701018737,-0.03699750655545242,0.14327046586384032
0.49399081924451893,0.20947580832347579,0.17597664232005922,0.73026906769555544,0.17915088226234582
0.32986121233278531,0.38752875427029176,0.14809360749467743,0.022284822581274288,0.16357060056289599
0.1445241888660469,0.39863934177509119,0.35557994733843967,0.29110907488298776,0.32565994062205067
0.10340296772255164,0.33163146740637572,0.27526835801836547,-0.12152149652094146,0.24501340153988313
0.58764457217771204,0.19328845297622987,0.32053882825589008,-0.27517636238111387,0.14869249065747442
0.1705929685368861,0.30629951474982775,0.18880985887300772,0.58487106473385908,0.19190017662853726
0.9251201183767972,0.31162190964520387,0.21137579112648316,0.19522667038479424,0.29179091519109318
0.58106113970039497,0.21635250854909494,0.22145648932796017,0.25108309325315104,0.17397837107042
0.34686980453483707,0.29226659037584785,0.32800449152321054,0.85158233487442958,0.30522404630595651
0.59091549148141675,0.10321829349270288,0.33170589630237046,0.84901187711101511,0.19022949306426648
0.022803871029697498,0.16271729758067244,0.16204405825420953,0.6978989703833649,0.16096037901735685
0.95855921324144533,0.25752649089017837,0.38246165702142976,-0.23734699012895299,0.24357965160846196
0.48230343694290023,0.14912539127748878,0.13619660123310592,0.3319817720222118,0.11623932504444622
0.78273522725028621,0.14977206036296009,0.36883662472708911,0.72940639451775224,0.18403704121157116
0.082729999922438568,0.35089128716507145,0.13011869369494281,0.024249511028512805,0.12351560597072012
0.48665833083816035,0.3967399008050817,0.17936194334539335,-0.35845136769018104,0.18169102907355245
0.49070699435452092,0.26679082840853452,0.35394356082038714,0.63534806313589054,0.28217069029678571
0.93782645497498285,0.3517209192645141,0.15384762170382624,0.17446897190704025,0.33165578609691221
0.57172805237607538,0.39709649929788182,0.22407037939299096,0.29014975250284991,0.2709148137722871
0.47348940105695381,0.14247876657063241,0.23495778998323788,0.87500201484498197,0.18563293164494071
0.26697566309189358,0.23447368397630536,0.17357769190696293,0.35009600269170094,0.16026449071541687
0.33156899734255219,0.21777181475257598,0.31307356040079604,0.094971139932541915,0.22776525066434791
0.52067240247153779,0.12401478509385552,0.35540039482066121,0.017978114986076932,0.18326253611982685
0.43891146030504669,0.32659905183842342,0.36237254195667157,0.084667009715663877,0.25850405723041253
0.021612079880330426,0.23013370819677792,0.20179664372096828,-0.33424128354986371,0.19582910585916494
0.82629192419435782,0.24079808025712041,0.2592551182863444,0.61265078178460053,0.22933893342698941
0.89616077183976672,0.14520189214397206,0.17452192115969545,0.67280360146185747,0.1429470645540368
0.14024908899861077,0.15427799566926045,0.17343895046504365,-0.10184401159722761,0.14847916098050182
0.5540361435390494,0.37213108664686456,0.14837621885557725,-0.074684734226078298,0.21177460178535776
0.10857574113544355,0.11339472669228368,0.38200570324225447,0.72406795886873843,0.34954698108789789
0.67224009303981169,0.16985568548311189,0.36639664858167398,-0.46644150226086234,0.12110971918918086
0.28123378383900832,0.18761779909435852,0.33320761399830767,0.22864042127411877,0.25675322822951946
0.65942263469190177,0.24705926272047596,0.25529845638631876,0.14914600055410143,0.19577361882438488
0.72699461428688261,0.2759335519044388,0.2471823746535616,0.46617747740984361,0.23961725405783432
0.76864749191765702,0.2479869927552,0.25892369985474939,-0.27125161979076373,0.18365122048269084
0.10774094595589656,0.12523460036706463,0.26097040407312677,0.43566303711321519,0.23904029250758727
0.91601184513760792,0.17310023621671408,0.23036892540930712,0.027427611024826937,0.16026387906825459
0.23021399089488082,0.35307651542876239,0.13952644986762025,0.36620068943749884,0.1566427393905635
0.037412556176179779,0.29127661014353778,0.13769915586056081,-0.44386698617811371,0.12808326923140509
0.55485246939148336,0.29474471504028232,0.38567491475370508,0.14641807605831314,0.2538542767629216
0.37092228386243875,0.30106097660540654,0.24460922787590519,0.2311512515753209,0.20998279019684599
0.82978974313241316,0.32887090571185873,0.38596165747155675,-0.19994303600301877,0.26761491073496557
0.80825147206430181,0.1174325445164342,0.14907306331303299,-0.30452688414923101,0.090407483322431148
0.31713889282271535,0.20998251547978375,0.2663249656119801,-0.23613597578277806,0.17829526748947988
0.95289939506974497,0.26185823057850366,0.16231517600546178,-0.018202490711312802,0.24950250705442453
0.29091783814011862,0.20153694498919783,0.17595538183798048,-0.36446579097303999,0.11692759794132541
0.51505712923171454,0.35334366198615597,0.10901637362835365,0.82624771402144614,0.22762961269665474
0.25596509056760275,0.24477175257618822,0.1356859932220634,0.066991686094144187,0.1223307026034209
0.93604357004896332,0.33058827683781378,0.3750545222887588,0.63255744350944854,0.32514947876664396
0.16460781758201815,0.35560465506435079,0.19645989744469955,0.8641839723523852,0.21671714944589035
0.044910619392328988,0.25143744487104946,0.28243876357437747,-0.38697060799616523,0.26558869960919623
0.43509706000303794,0.37286567316140506,0.23950423959678194,0.41233725510899155,0.25045136110683891
0.99237556405583704,0.27613718216109417,0.22013537357358351,0.71997272143769941,0.27524266467070962
0.89167726625491395,0.35508228965011657,0.2595658274038205,0.3879282075534195,0.32854978156455167
0.74860801945694921,0.20217723867745729,0.15617168338460247,0.10063656990037773,0.16013942533779493
0.89079249087852486,0.24964508755944559,0.39658116955587297,0.10350690069311352,0.23091832746981336
0.8934466396978632,0.25942331230137333,0.34549236061115896,-0.44974155958969753,0.21772147740560338
0.51885836038644906,0.13149391476882119,0.3224843898194546,0.24844105180498544,0.18436312796796769
0.31592905183079301,0.21956575201046222,0.24062778910418578,0.89096019550158623,0.22859043384260005
0.77201243211098802,0.37520130176550293,0.14586313663790079,0.84219053636070762,0.31817273096767257
0.66166126316776108,0.28924967210942276,0.37619975748207035,-0.44344107962097157,0.17670528603384866
0.37365772887371007,0.15325197473109026,0.20241612021451832,0.48811580508128338,0.16260444153135556
0.094466668061515269,0.2016566906828815,0.11503200690908014,-0.077529186624296864,0.10442998651045136
0.74678961134902599,0.15748090289880995,0.20272110304318863,0.76418481476859124,0.16028817654163369
0.26246051592286468,0.10744693953957177,0.33833710914876536,-0.43683935600701007,0.23857037152720117
0.93681315053377923,0.37823813755120805,0.28681262349646247,0.81022374281551279,0.36917481808450858
0.24097057500568475,0.23446219847706148,0.32525157542345795,0.67246604130288756,0.28792158518626365
0.12275793241148603,0.19226052172623587,0.3380906151587133,-0.3354938648463579,0.28952411325482319
0.83111267212490614,0.279543157467321,0.16358638332416281,-0.41624592775578112,0.22225614338099886
0.15328431662449404,0.10219433688790469,0.3771349948279541,0.66859073005771008,0.33000510690849999
0.17926830815773909,0.18340663198024415,0.23139688087611179,-0.28193926063558888,0.18337848313419294
0.59938279152084351,0.3109100397096678,0.29170409477924941,0.24885741416621865,0.24335894408866288
0.87456204083746447,0.29013093192077893,0.10069263177602261,0.78204280103019319,0.26373273295790173
0.19643466571457324,0.39454178426276065,0.39801054952335346,0.29442735896905259,0.35055979375328955
0.31032367290009477,0.28610731289741326,0.18426891578924653,0.056126622061953735,0.15906087314541731
0.77740483824117756,0.24325176208831986,0.11861893196204658,0.12302247679558909,0.19412996561433807
0.97182642606096736,0.32842976895520237,0.23747861246095422,-0.41163596101458055,0.31648137231879381
0.50074118620234231,0.37099836158921595,0.13870901715461254,0.8562532499062383,0.24766819380239094
0.14389750255125078,0.31620878401550551,0.14569801304727273,-0.065084140886484121,0.12996078675371053
0.013936287708201545,0.38896336706481394,0.28968484390906307,-0.23489111165800469,0.28442324671523456
0.22965602999885526,0.33460155122145319,0.21787821747107,-0.099533777423446601,0.17750515314520324
0.13182221778652103,0.360040431478578,0.37655573504649853,0.8501224728480703,0.36811465042484098
0.67765867361285748,0.13423122135509116,0.19574694838242102,-0.36799952511679024,0.089617246341731086
0.12183250462853112,0.31972405089813638,0.31785403851517036,0.7142242567016539,0.3081585272446567
0.506329931620633,0.23202660985821061,0.23832982904647232,0.49098145216202682,0.20302268880436619
0.69426243564288648,0.26593114072338259,0.29798539033878368,0.66202685082263923,0.25427951216575523
0.58111660922090236,0.29623072284470708,0.27990860701479714,0.86625655651505484,0.27991032548737071
0.19977565166005762,0.39094453501167092,0.2418351918276995,0.67901651772362048,0.25313332943644179
0.80412452618226271,0.39537342442948742,0.38501832838733119,0.82073529178899385,0.38226165271546886
0.71540712961580166,0.18646847364637159,0.20281409282648677,-0.32229064049271233,0.1271383701798261
0.73898400391554175,0.32012604923137489,0.15317065037478178,0.61410399123375803,0.2630194059144827
0.13105775155731325,0.32499506138058065,0.3034282182639485,0.26394597171346679,0.27795670348689255
0.12375380365034461,0.20394785839391466,0.35380226839237272,0.26089383311180492,0.31753884539056049
0.92756255100650764,0.1371609324592663,0.11207612198197714,0.75849020684871893,0.13348804142573137
0.39757819382494064,0.11228408808571594,0.23488980652680419,0.86052534610539566,0.18134953395066
0.30094869178093975,0.33320293825875358,0.36774630690619792,0.48677365226045322,0.31818064909973542
0.48858404535153332,0.2469099225450718,0.32488558567686032,0.17611374526049739,0.22185468283724222
0.66286421276358243,0.39566205084847794,0.39754231494928849,0.13896540106258348,0.31067362114037039
0.95562325704696993,0.23949203685809595,0.2594241434791732,0.040878040112454439,0.22962305655184687
0.28644622688205501,0.39337509372215207,0.29799871564034541,0.0062386414017276959,0.24126932836901877
0.92480842931202711,0.22347280065821801,0.19074408434137846,0.048109578358203953,0.20785380242483392
0.024859491386256316,0.33810464516799182,0.38426067989979773,-0.37434547064832663,0.37164347524469232
0.55519804232682468,0.12544578169354964,0.20990064656696092,-0.39158948063538651,0.092059480053699252
0.63397511168108511,0.26663851304132924,0.32155321380598861,0.59181778142123642,0.25685977150034933
0.10589740375075329,0.34061793609571733,0.2209420612357246,0.1245020500883165,0.20518126810778559
0.14033959706391264,0.37741050016596667,0.26854567901889981,0.80295828396246871,0.27520398471479929
0.41911431931630383,0.34677492718522951,0.31593476050646391,0.35710941203153335,0.2717604642947874
0.96623191214318171,0.11109121816035228,0.2526802455254063,-0.45075362494181237,0.10377370044992364
0.59604255323437283,0.21181070239202027,0.37212589807285257,-0.27946732215552872,0.16711717768978768
0.93302322160021123,0.11460954169415538,0.22579029637834308,-0.21185228978178944,0.1047771855054334
0.80436091561297074,0.13278468733436741,0.29412153944299757,0.86603043414552472,0.15925988727495588
0.46738160155529151,0.30259168860024527,0.20270872999001627,-0.19381408338771122,0.16043444777968544
0.78476344925218744,0.31397745889350948,0.22244700046930393,0.22205794680327173,0.26123494760013316
0.017836783976987736,0.33211620482548793,0.23201503247006575,0.81064770429627453,0.23270466698646225
0.10914399676573494,0.3596369644166989,0.1377421054936856,0.86806982188010018,0.15798839084601191
0.82942861488273634,0.32182944054295304,0.12751710371770203,-0.16909539046303762,0.2641280030608808
0.79681708832516174,0.34026147763198966,0.30024697694402741,-0.43123529874994382,0.25092965238224074
0.2326407419664337,0.11468911294698378,0.29665532150291574,-0.28495743444713811,0.22151947640552752
0.53076959059905349,0.17036054513238957,0.29887291426302864,-0.41134012981641865,0.13195163394092305
0.60601582070001092,0.28656933201257373,0.1059299336028075,-0.22682606247072906,0.1691552310080405
0.86773895377601118,0.35743759138744702,0.19796405280153401,0.2959976005852295,0.31889482238523742
0.60310715733872566,0.10135003748189775,0.15934295417775909,0.77742831481389851,0.1172449446677855
0.41257156927368033,0.25438880263490493,0.33344542676320377,0.25210643717207593,0.24443386522040311
0.3741840434071827,0.3031862198093192,0.3581891204188391,0.37638537937871297,0.28681269810423943
0.42588208637350988,0.10888218673858396,0.1740041131678442,-0.21738584774664249,0.10057839267846447
0.65193102557997418,0.2204066672660164,0.30035474765439596,0.62081706894339006,0.22411614008043126
0.86749063175232488,0.36869046441510911,0.13880884103748234,0.3649044719078165,0.32699612345033241
0.45389688207629975,0.30148384265675765,0.18254575768051401,0.70979156086981465,0.21915573924822576
0.24783956295135812,0.17129750900817919,0.14159634887002587,0.82838034980809772,0.14365363121734934
0.23666236299758114,0.35583433888957383,0.18505622997976878,-0.012938913940770846,0.16351885990791679
0.7460142802434464,0.20440942702285431,0.30242096420478337,-0.37318931805038491,0.14286858012230177
0.81656876342391038,0.35600340134321784,0.37309807305557574,-0.18369945891650458,0.2861495586022601
0.10527807985412496,0.18968309533567168,0.1607567223772558,0.11297819194617209,0.14742995506072662
0.066558856955178158,0.27709607526494473,0.26262371048521582,0.82397111255426259,0.26055010485121899
0.59443366375645179,0.21908202032435026,0.31041733037302977,0.029633751322781343,0.18379606365113191
0.14617324419269828,0.18244751522652014,0.38587674054566978,0.57908249913151799,0.34560001001214524
0.82466419045634132,0.36596726865156082,0.28301814486615218,0.25666736903905696,0.31817230450176753
0.31033467392407443,0.1562781045818474,0.17653207930821424,-0.24406772139663285,0.11955103577700196
0.14387193297114265,0.12544347737072895,0.28764344707418088,-0.050972233465167771,0.24600089645659595
0.92097047248745023,0.20257808156369811,0.19614734850340487,0.41446863903194608,0.19350820452723869
0.16553172273527816,0.31529174429247031,0.39283851720751239,0.44199475255885079,0.35398877113228067
0.28472008233793555,0.34222948179288459,0.21990284054909109,0.10866364553266461,0.19381986281213939
0.15361339519205863,0.39962301102002951,0.30562831622830433,-0.17989615627303951,0.2548925718133162
0.11549006366535497,0.1889086171033495,0.10696827470402755,0.51066949131774675,0.10740645990896834
0.021148016336440034,0.22238258533938468,0.22001843384042663,-0.26357774174219933,0.21417394046528571
0.055395409164260112,0.14104638340888789,0.36253228399675352,0.81133756861117723,0.34881880664402903
0.17464147093585269,0.27246157888691014,0.28306823332997377,-0.23693498934893265,0.22711325035973873
0.053381932627175388,0.39927401117887518,0.23318286591879292,-0.34976269203447141,0.21421294134435453
0.59114381611097122,0.31026430303619756,0.38078124983071782,0.19670678331153024,0.2628895499739235
0.68071452679950639,0.27856385212401158,0.35619531284416872,0.22736943735357162,0.24227536042419057
0.39363045683202824,0.21771072787653822,0.19666470214688148,0.21147008068954265,0.16089516610062984
0.31799109695204941,0.37458962808566654,0.2633645206124019,0.11133448507437527,0.22630725705257967
0.5045262370222301,0.24907497883910487,0.24694727682773884,0.89274084996145153,0.24127970942029153
0.87500494223460856,0.14031007399391845,0.28966075003445874,0.18079285773881459,0.1341310478988462
0.851131626822206,0.20961353895974005,0.2002333800876267,0.16912521303576333,0.18578765761271074
0.043475062012791943,0.12015000065433007,0.1732615002297665,0.090472487800385748,0.1662829244258017
0.18149840959652408,0.16059371130663447,0.37380155057666087,-0.40644394341795193,0.29531359650263311
0.23674487110439602,0.10530063429997366,0.37716234984955199,0.33013928360946243,0.29703484482739806
0.24938757583221183,0.23598397495004905,0.35299686572859379,-0.18084511888754462,0.26082428506495647
0.57123265174277271,0.29036207948553916,0.39346132922936849,0.39265257232066975,0.27918828295277182
0.41626242570319227,0.20298773871367234,0.32349745773390659,-0.42883315327213201,0.17062906709948375
0.049254119927593987,0.22611453145158317,0.32940016856859994,0.87394194175420226,0.32295437346537809
0.37361413845957159,0.38776278185337287,0.32877702758879224,0.15660711061774102,0.26971295976936632
0.52375294871763722,0.32558893647247467,0.24418228928269198,0.75545752022697776,0.26938130956868345
0.10167190290371597,0.26225699108348544,0.23693565835428151,0.16578564252610861,0.21885192853641136
0.83345855378855971,0.18536226253354759,0.17206788284470098,-0.41553685399608958,0.14494682029656369
0.051961866465104256,0.36909903963189861,0.29344575830778719,0.65109896453132965,0.29104950000809843
0.92484186901806209,0.17052913506419787,0.18679604083070039,0.407457221533988,0.16393499265550826
0.099113141579875497,0.19760281915500313,0.17734252291070635,0.59445986660352323,0.17213003985528366
0.84357495159775275,0.37271944432688464,0.27578841222881645,0.099437808912422598,0.32158442867842119
0.90265314392761709,0.25886261658552173,0.22299471646751298,0.39311144194530279,0.24301784888742264
0.97957068058659269,0.32269538482539306,0.16565698263838968,0.69872060531525038,0.31847679226028058
0.80202588027359356,0.27722343824912987,0.34481680502584938,0.38349162002064241,0.25639152245766783
0.77947754077132891,0.29603176270284859,0.35817097578831281,-0.013256911229735435,0.2429011512847471
0.64248327599554766,0.18981498745444769,0.15030985590333429,0.4275414321126797,0.15285335783816154
0.77899635457812899,0.17241161848799891,0.10225210983999997,0.4405958640596942,0.14568399907243743
0.13455220841314708,0.19674770415059961,0.20083899055881213,0.84482174750927497,0.19669115459005393
0.5360680359476373,0.14663246922502676,0.33925325070422579,0.019277250158336812,0.17727795389117432
0.51422287019041446,0.36229430958724229,0.3517521598702974,0.095114474519783609,0.26450145237147621
0.85757214412255756,0.18497407997503423,0.14149872103481478,0.63697214566188287,0.17216813994904931
0.46279936559351587,0.26844681832431538,0.3323007703549154,0.20806724063983772,0.23776120941229947
0.38508949610035348,0.33759232754241225,0.13471125019282884,0.53120233036202613,0.18762579617435035
0.6395632712371101,0.33514723281271408,0.21701877704695879,0.14359325023502889,0.23849268558986836
0.26646331750084606,0.23151587757525791,0.39958285450357478,-0.19830680146221935,0.28730966103592576
0.13976841095395687,0.24287719257601773,0.15777724696927295,0.54328537989341519,0.15677977686206407
0.4778772740237458,0.39841052468050753,0.14618907477328794,-0.31638276314140612,0.1813267106299922
0.41688936859488501,0.30237924309370723,0.22684009976403807,-0.22198287105616871,0.16119602215179482
0.2325699405288737,0.34439153293536484,0.28590055779095846,0.377554975897892,0.26043304529144096
0.36751181011512801,0.37076619076576967,0.37987023472397607,0.54617772026889755,0.33474717748381205
0.36639244982624741,0.33627695086880183,0.39424634365991029,0.75256304161494092,0.3519987891530893
0.32749556441254546,0.15555380348607029,0.12089219097741841,-0.11837890361775166,0.09068849392125751
0.37946407972692897,0.26865122012127168,0.1413992552043716,-0.34498603795922389,0.10917719975693176
0.6857433454559454,0.13056824719436347,0.33722139216879821,0.83846532333168078,0.18750694359579459
0.2968764745712853,0.29587663796919955,0.18118964568125817,-0.28380767676900059,0.1326429720112284
0.94885792671534042,0.38660482845634336,0.3654547178519082,-0.22326622484350467,0.36311749806180582
0.9163480195381779,0.25381961929003338,0.2990359771687261,-0.092138765018147994,0.23162546095360687
0.48091042830007857,0.22989174786033018,0.13355344071420316,0.24114789563680239,0.14396392849524253
0.32836120500468879,0.11075282542544895,0.34975878547720218,0.73595579244770915,0.2628318067979552
0.53543478983000314,0.38793235669876613,0.15290691400242276,0.56476443182181368,0.25466952879047405
0.84856048877362455,0.13090080523904765,0.22704861840389617,0.49142057537968908,0.13143129160470821
0.65258734056010204,0.11232372799145408,0.26565547856779903,-0.25474720500159487,0.10219631517253762
0.80439182794707742,0.17381998345148156,0.25022984472408349,0.00075568413636395437,0.14817425509832946
0.53272227606574019,0.11965913017551474,0.30584887468454514,0.16976689652134913,0.16607754079543477
0.63291762926762074,0.23653535272352874,0.29580602046077659,-0.29360366512017982,0.15702674862382696
0.28815561418246172,0.25482634037713375,0.3976126016584165,-0.11719841702265854,0.28395603022094867
0.73489316231029078,0.19377098470857518,0.39982657276725642,-0.068333514466018097,0.17161145571237868
0.20240459312571835,0.11528814477246582,0.25493782079069227,-0.32181332233934506,0.19707013567641596
0.69479812881849823,0.13348011047476802,0.12855972608825922,0.27033556867156061,0.11003626859981346
0.86071906832589407,0.21535131339697844,0.31835298969061554,0.48703947513387003,0.21054470238494893
0.13210283730154393,0.11815853524796086,0.39299922346497684,-0.40209571593239429,0.33511145697056488
0.61437974054191979,0.30945691768297406,0.19549791628870611,0.17357234246840958,0.21634728970959802
0.095095748229934607,0.16210616245744361,0.23836266575127216,0.59509567337491287,0.22521016394359517
0.72571562827142688,0.19062147063509155,0.22743307744463681,0.54718618053342549,0.18020154731235027
0.084493218823520233,0.21823773315342926,0.11542574636707882,0.64110233470625566,0.11834389981598681
0.93593982270062603,0.22498288992074439,0.30167932936703346,0.12753688643884975,0.21389574971598546
0.13740793003780216,0.10049821230244016,0.20600130852054035,0.64877991569580495,0.18694983706365237
0.95888024590908039,0.13362111129960927,0.33623916238945073,-0.16294570030002276,0.12661075948543196
0.80088417608509666,0.35882936912226349,0.34963602258459586,0.0051347859845214394,0.29604026832505659
0.59368200446635411,0.10036991875357244,0.34636923597935365,-0.25310219301507819,0.13824701290936717
0.7826241046295469,0.25245020674386254,0.22499979941196407,0.15447835520000053,0.21074391407879478
0.79511483898308588,0.24685060195216246,0.19646370467226987,0.048884031381620452,0.20227801088417863
0.94602706281733029,0.19992824830319136,0.32464623390011649,-0.16270203701996294,0.18708718007533451
0.2533833538391872,0.2293981060439349,0.34041683015281693,0.55249299292309417,0.29034564985133487
0.59007589535830918,0.33417434125797529,0.24737723391740987,-0.060614519043694803,0.21619955754318954
0.095049197564401222,0.35236111186448693,0.36790930586089099,-0.11807393779583003,0.33066206382375263
0.6161657000241213,0.17810456302457503,0.1431726088235675,-0.31675353680930696,0.10603172473890342
0.17129130409278881,0.19674713229031898,0.36372063389768805,0.11435038252272811,0.3071026158200228
0.56495061147244185,0.17274485590849983,0.12882856989156438,-0.075849519627777195,0.10879222587942254
0.5724305140338497,0.24395902016531956,0.14605765661638417,0.016981977877356003,0.15394215492738383
0.46598515298122734,0.30497750729764395,0.26015200398218813,-0.16960383233122633,0.18110700270356969
0.52263177551312279,0.1684758626390262,0.12025554405622452,0.56841768574786045,0.12959451283280843
0.76392339000658793,0.19922072261646001,0.11584213042003311,0.80200468629660415,0.1748868496821494
0.79924471651206663,0.37911538527674515,0.10015562324971167,0.19710459390444268,0.30760137756923733
0.49215321557542913,0.11457078695408743,0.23089499790827897,0.40019779267716549,0.14906790421409327
0.59959344152261229,0.23823088157186989,0.33238716438766902,0.71404118724938836,0.25547148253068808
0.93123623569010183,0.31346741247903342,0.11045150508397471,0.89836149226712192,0.29875395192528409
0.11973358850112281,0.14513620346724224,0.29567728193975662,0.35892307862176487,0.26700513561484662
0.11710356590011051,0.11421220600164456,0.34693819522485603,0.74569125315581619,0.31640937635213601
0.087709011910768409,0.14146161149155922,0.15040025457336134,0.77205154517789865,0.14699965718023075
0.65786328504052782,0.37564695805920489,0.14405912044642127,0.60803208293067112,0.27984227041054904
0.41860830079037947,0.10277793454633703,0.35824029208616082,0.1453039475023542,0.21871177347853754
0.77432141614184324,0.15649659244340555,0.34693738298502846,-0.38638439940654096,0.11611491663923822
0.67123141330859259,0.10938505387049337,0.26168252987925611,-0.47787222238381261,0.08219091029405734
0.33363775832823817,0.13318884026866099,0.34575996378819412,0.16808088659609444,0.24187012362650934
0.89836654736153576,0.28604478598848893,0.12782682322734845,0.19204034694846484,0.25978101159290767
0.76253214707065231,0.17249167262172577,0.21834445538162633,0.070307343008161216,0.14473294849002513
0.27053494091017571,0.27076361512920311,0.32133926683191194,0.29543429180791025,0.26543786760689386
0.36419201777205401,0.27705861482983785,0.17723558779718901,0.27302778462619781,0.17055432855928879
0.31443998020426289,0.35483059992693378,0.32569867433006583,0.67125825744577017,0.30943630025626512
0.15761164862499966,0.10142241787356218,0.25125358131724418,-0.34788005543283262,0.20663630460427077
0.14778337254219165,0.35601083780271003,0.32507979638446993,-0.18475126745223636,0.27227302944401471
0.93612746337574404,0.28573572592809227,0.23940389135719889,0.6102069705434825,0.27708089715286982
0.43790403719875326,0.14882304583148728,0.21037130206654531,0.68697161411311636,0.16975857168667083
0.38331982277740984,0.33188121644058521,0.16575676494358971,0.89275389906921476,0.22327434023416826
0.72968570867737792,0.35664746253717572,0.16251380243050451,0.72207682294191766,0.29353874760418647
0.55299306525289993,0.1762790451262472,0.32544724317141882,0.7458586099012634,0.2276414307257838
0.93613998683846222,0.37563810427080435,0.13567310441018815,-0.059912880318133244,0.35123725214071666
0.78030149390939219,0.23633722908959737,0.12579470503328355,0.062326287613126863,0.18816944381521897
0.47936956412454035,0.28102733629999649,0.15288740950663907,-0.12468085325122857,0.14768301662684058
0.37635947348082621,0.39539486008529312,0.15260395343617658,0.34881915746980185,0.20268718121272353
0.98663154492432203,0.20846082359175983,0.34693228684207,0.81432749588985365,0.20946813115162047
0.71776023600364347,0.3439478037460339,0.21955198704226375,-0.017502758883735203,0.25347609214358952
0.95119466000384112,0.19551973534853789,0.39711653720814477,0.27980249463403029,0.19230263412439394
0.11847857721704136,0.33976405667244736,0.14116337733718373,-0.085180517365120945,0.1274833967324514
0.8505336791907826,0.28022017565879276,0.29606194770809302,-0.26228003671820954,0.23071665905599484
0.63707388399120757,0.16490670856762046,0.2346188521603752,-0.22674025825388211,0.11929326856976062
0.12192167833511258,0.22420782813677093,0.2178754530091222,-0.4188765176466181,0.18156611815598667
0.58825799996922068,0.19529069030906854,0.36252525971622473,0.82901093221296018,0.2528043355707903
0.6860963651054488,0.12343251792410917,0.39267869374851994,0.064031451910681381,0.15395606648207952
0.012302685888602838,0.10895043102990926,0.36185768763225368,0.66776924880295141,0.35830232183553651
0.45431796184174655,0.20394359662215431,0.15769020371053993,0.45386126176556751,0.15240250108237596
0.82539951119632116,0.10571024434524598,0.16623937636268021,-0.23131037402448046,0.085346231182579835
0.29535902534408986,0.14964632727453253,0.296822163728519,-0.25435285478927705,0.2024744176534008
0.45854808179855111,0.31755499625526068,0.18672507449145753,0.63678348211476266,0.22399706407864978
0.44231412706789319,0.31242737070507642,0.32041753923417404,-0.1294036051326477,0.21127425720178722


==> anc/competitors/data/v6/two_asset_volatility__s42_holdout.csv <==
x0,x1,x2,x3,y
0.35740848182547613,0.11804454090848251,0.36939019911314319,-0.34400906499554684,0.22634689359204679
0.37220865884027132,0.31332260546639062,0.11011841215042906,0.65833607113774839,0.17027908834811775
0.57600366234195333,0.37449475044480751,0.17041402339504408,0.61322592621279814,0.26620926198178346
0.74709189228396955,0.17985182231724017,0.36027953433782334,0.13276795318613743,0.17206853160906177
0.18460735131746597,0.16888744129479671,0.11950705816321772,-0.12018589388741663,0.098677962589775098
0.58460564619080446,0.25340963703151054,0.20701939788487797,-0.33684231123554353,0.14408132594146603
0.53477234467845303,0.17819365178871494,0.38353079484327113,0.73213344159077098,0.25654381098309187
0.60249216856662446,0.28384534871212697,0.12386566872432922,0.64528521670795147,0.20624591828608216
0.26416365959286536,0.29415422647162365,0.20998683843344096,-0.20458237107882415,0.15811555589529386
0.014664780272794942,0.26017073472060837,0.1506233628485521,0.88022573227891421,0.15178367009166518
0.23165897078905273,0.34969267731125919,0.22519996552267713,-0.025284848263824544,0.18919090927951174
0.88937487884561206,0.33322545808077725,0.25743918485421724,0.80427351023108207,0.31971569961722618
0.89564104287536339,0.19289896665786427,0.22733230354397643,-0.41804951904354837,0.16427023601723359
0.068546053396653872,0.10126781218648241,0.18599672693710201,0.63471730358918355,0.17773424242484606
0.40404651099814992,0.29613892849639012,0.15865898207073043,0.34921982648872296,0.17652002508654044
0.84936733428383648,0.11152305574490945,0.23294224739754077,-0.14811029246532714,0.096017185935088165
0.97926742478966333,0.26768325162631756,0.32116924454343809,0.45152770128147779,0.26520661754215996
0.55722577790877925,0.1462402526774563,0.27145353002043915,-0.25141122915293157,0.12712936387326768
0.31711813702097702,0.13038328750297071,0.22156891530460318,0.41775759546993063,0.17271328820643836
0.59999946963838569,0.28072897455395091,0.31148088836107501,-0.24220079400875261,0.1836538518317406
0.86346545304538025,0.13863466324046084,0.15484982898925759,0.19959757472428474,0.12564591142461837
0.16788882046081977,0.38209846323410801,0.34869747171452065,0.82700898974942216,0.34509737359092363
0.19397945465266941,0.13086483657578368,0.3953898604617675,-0.21196270897011982,0.31429229442138218
0.51434339784847771,0.16668657494468075,0.35270888494861885,0.82875161214572568,0.24705125471185019
0.10064515530255158,0.19242730719626533,0.23120446091551733,-0.44741194079773389,0.20002119732857324
0.78428917880319804,0.10700928907825256,0.26964533787631978,-0.060134312380880406,0.099195381021952189
0.44406288552002571,0.22801250819202193,0.10414617138082985,0.50243819093307396,0.1396250334160033
0.81212165611350484,0.15039264088568752,0.18450285851319026,-0.35449001236952227,0.11453128593228316
0.90712340698225102,0.13199250929465567,0.32472610974635391,0.034136164418409054,0.12446782903919086
0.67934412213724882,0.38656299768419444,0.16407144051963601,0.67278423819064437,0.30053598674328247
0.26648255520291442,0.33526370369155145,0.3396597165084082,0.18348252430239909,0.27968594157789234
0.50577931565072998,0.18392493858602996,0.30346921616742362,-0.35876135195377656,0.14538591865547865
0.32819850650909932,0.1542805638579364,0.33874941529748981,-0.14346989724198528,0.22593500731960781
0.6859889929284172,0.31208734853951248,0.33928814784453543,0.49792788603505067,0.28266447221283436
0.72155309321344108,0.30017606281692411,0.24983507109709271,-0.47222199166956208,0.19370477219715154
0.85206435565796357,0.37702172755480223,0.27575406391068891,0.37619111528067051,0.33870860482681164
0.40166932087237217,0.37796083537474867,0.26846750008168807,0.67483191703364165,0.28594427026826452
0.7750861435554296,0.32306789361025734,0.34626830159421657,0.80034654231197022,0.31620329060366786
0.2113121136952657,0.22128215257758116,0.29262480045816408,-0.16830042386947852,0.22763533077009429
0.43823073319898265,0.23705344956863847,0.23563113674604677,0.58419370484169653,0.21066682303686005
0.21093696966810593,0.10544213443566303,0.15999687069766455,-0.30251347028631648,0.12138477267545389
0.81482685043702263,0.21468654588551073,0.22904977537316687,0.8352950946653761,0.21164902217323361
0.80277302137655471,0.14180212557967578,0.31863969811039239,0.21064394801996811,0.14114405537193597
0.71824606531537083,0.10201980564112899,0.14027581422497265,-0.14673211988731727,0.07798375160107035
0.32448833244657549,0.33560014928936555,0.32859523904070631,0.31391237369309588,0.27623426254448996
0.74756763144360328,0.20520539082909242,0.29431973377530996,0.87850548232645131,0.22153599070505461
0.7404704377310658,0.26034577575068102,0.10126221433166713,0.77156305472323017,0.21371038331092498
0.81072622504349656,0.25992128592470465,0.15754292759792418,0.37700922997977415,0.22367856602406383
0.28050517496919625,0.37932347653995779,0.17669777610110188,-0.47539255571845829,0.12092459922504091
0.34954120031627545,0.36947367993817415,0.37805575555034687,-0.11213492779569567,0.26462785780214992
0.95072166552727821,0.17519246899568935,0.36434094429597053,-0.31727806764269284,0.16176139989859417
0.3027588169531692,0.36020662923778357,0.19491899633995974,0.59812077286232879,0.21930185176431763
0.2758484122805781,0.37460753087360521,0.1731314007395994,0.077325955663107515,0.16852349509997247
0.13071742595763802,0.1763684265790742,0.38685757637406171,-0.37988707450590975,0.32822402732690747
0.66906872593709799,0.27225522360123855,0.2870421521824138,-0.29678291474147755,0.17870083469666939
0.042512285190263954,0.11770488670612671,0.39080096671049791,0.32213104596064401,0.37582889354539201
0.95229522072305195,0.19891200747085225,0.231997507784306,0.08729496279892035,0.19070803877122997
0.9553665630595467,0.23638643100802229,0.36235194136900029,0.25435062671593911,0.23048064724928294
0.92952236733983296,0.18415264141311741,0.31800538457666749,0.28047566539454871,0.1787592791447454
0.19672859743542137,0.21063668151279649,0.36609659262820493,0.53970080251332342,0.31835628928629262
0.07526551324162678,0.17221531917199992,0.12245050942747897,0.39613453235787,0.11896567336966807
0.20759994315227248,0.22921121990566473,0.1418957789117401,0.11303537114688333,0.12694942669690745
0.01128197051348645,0.10098723245038994,0.18075761832637263,-0.13997182241713502,0.17856240505419907
0.37960836720138158,0.17929668362518342,0.10539809375765417,-0.29846154474263542,0.079066531335613671
0.7494235843349355,0.11908055637844459,0.12253839327875457,-0.16903052272639746,0.089333950788681019
0.65610497781125376,0.37195947244036931,0.3093374220821567,0.012007015575320912,0.26739064134993706
0.036961137754106921,0.14632766564610958,0.31709680409279573,0.65309546636476057,0.30893592126912189
0.95283760590663158,0.17000383031117244,0.36372740822491212,-0.29740136984542009,0.15773692788371446
0.079384942853926388,0.29898562492919856,0.17589768719749216,0.7324468047850301,0.18004528112253396
0.7396102399953518,0.31864983218502474,0.13406018153279753,0.04877092711890707,0.23992609900261383
0.35035969866608718,0.16371104196314468,0.10870188778263323,0.1693187878264818,0.098225868970304442
0.54799036741551643,0.29862631694772068,0.31931585405090623,0.40029565459702021,0.25791709833230381
0.014983263890954945,0.27429469964329967,0.14809165415635611,0.51032150266877108,0.14801229721609702
0.88121816891120364,0.31101127671658524,0.37186504028302803,0.48170936730122171,0.29787204371293347
0.98902140725883259,0.13190017799157863,0.25232824938268628,-0.44604248601504537,0.12924025324812549
0.769297069332182,0.20262172788259952,0.17809773129642664,0.15690436897698545,0.16731836527803204
0.53387865544560231,0.17921220233862373,0.33144944622394101,0.87323434214585394,0.24256752490039457
0.34582181751283048,0.19436231239872759,0.18797745102151783,0.84827864476544024,0.18347322940885771
0.21592474320519339,0.26435740058539309,0.20934847131105783,0.55097412292668579,0.20131235730267474
0.86873585217086857,0.21873813315975141,0.20142765216843947,0.029866600818766686,0.19263684861595892
0.23800899700311784,0.13905323116644228,0.31245917891327557,0.80829962002268463,0.26555837916080505
0.066346414576076373,0.26932763677686106,0.23841478069946137,0.89889185713775688,0.2387874422881896
0.8631443792696617,0.35166662227326095,0.26409398224431546,-0.00013815706767117408,0.3056783157995846
0.03207381838815937,0.38129633944052943,0.23549537949058502,0.23383425156111237,0.23110793962343174
0.1301041962936158,0.18558070439994606,0.36165603323438433,0.6039295778203666,0.3297468795311771
0.9498168661882056,0.10854581554167073,0.3184190122860881,-0.34444320798978478,0.0987409154745644
0.6441325654611656,0.2640104976724873,0.23773638535079589,0.87630147083161325,0.24757328877237911
0.60207373554347643,0.21504674917418506,0.27315571554526019,0.27832692062459119,0.19081993752464849
0.87736569706728562,0.13131640573568834,0.39362416953781409,0.063923338560044396,0.12773062748841663
0.62729987048534308,0.3892692200447182,0.3169128950824186,0.12295747239931309,0.28402728816748773
0.42935424584740711,0.25562950795215755,0.31784723460327857,-0.47030512257410217,0.16192390889229671
0.95945533248024328,0.39522975327187349,0.24402956815145299,0.49402688259061733,0.38418956472241722
0.5051087398412164,0.36250003587804513,0.18800873438221927,0.58287546272151602,0.24908595931828481
0.50139434748074607,0.28202604529947828,0.10864311928205624,-0.4848137166593548,0.12451021788703304
0.22187944259798742,0.13823984011044999,0.19797090870157993,0.31453028854637677,0.1662619321309087
0.50649184749971154,0.25640666683787972,0.18051916736033108,0.24881552947741525,0.17481329874449086
0.284352575929539,0.25821569285174861,0.26314288305950728,0.27762812091208566,0.22030023112187938
0.22672921035114857,0.17853355475577348,0.32928385159279683,0.049139008455694744,0.25978002945320144
0.69516736779117572,0.19200229695464396,0.14061341887889761,0.045956759172888995,0.14205060185709681
0.51289230682622355,0.32686933464030488,0.25697368562890321,-0.38738883668870672,0.16587858890062715
0.39192161882629195,0.22833891637244996,0.18181105392683389,-0.13077392441670238,0.13282862686288768
0.60543747940856996,0.34588103320936409,0.20634677528948939,0.15442291296627397,0.23610716505045243
0.010417125128865723,0.1819726220823194,0.36849358854663627,0.18982511053518714,0.36501952809256277
0.31276016554762587,0.1097298519614312,0.15020816578403129,0.25754389564454627,0.11687109676362813
0.83199595840036411,0.23114222752911801,0.37739757466474333,0.77562178044229069,0.2447809372957446
0.96787349457865246,0.10099947411364626,0.22901220921191814,0.25553748745646687,0.099888380670994828
0.60717040736387129,0.12942043603373313,0.39620042732523419,0.3445531863095822,0.19704396456681325
0.62528403409639366,0.39187835820007511,0.23862718958070714,0.57882804591659376,0.3056182209688057
0.81741929450739181,0.15897646133114837,0.2746397210589151,0.61411146610719625,0.16554425425305139
0.92610445463835089,0.38862262785723456,0.22161912157891178,0.26695783076548596,0.36461875095056795
0.60749425024030679,0.16862620136739209,0.20136134611154716,0.13782703032545129,0.13773975718417492
0.056469305397340075,0.22045798914536877,0.29812735818993408,-0.14432717104031023,0.2797669117319066
0.31749791319429899,0.24617066885522207,0.20225085768915138,0.60004847996885369,0.19521897542155447
0.85315725137842913,0.302773714280757,0.14902701033158849,-0.16843853108657147,0.25553961775292511
0.25582471365260684,0.22451386863187575,0.12455008558050681,0.45189542621487278,0.12923323900288292
0.53780067916298169,0.38353557429764318,0.17340988436618804,-0.41246593314196012,0.18796708314184568
0.56405833667604588,0.33926278827618794,0.26406222368652366,0.68867651132664953,0.28321993271334656
0.73546168667703204,0.36613567276807846,0.33872804619839536,0.48576928818334464,0.3224635999072219
0.94231495453825276,0.19423200167141524,0.2210310983389677,0.56452049886193301,0.19051636814741421
0.60325401504590104,0.24463977149876476,0.31222262820847596,0.66688548250811919,0.24800660925203238
0.47558337435529074,0.26955467242325332,0.30712903719567386,-0.20549126533380885,0.18409179650835986
0.029680805177985548,0.21953938992737637,0.34589251036764396,0.17377829076788809,0.33681963222526812
0.14697904920543658,0.27685870425133574,0.24689917456584631,0.7027288845866313,0.24095150219695277
0.81829848095516711,0.35786609589568519,0.33172689816914935,-0.34484877498562971,0.2778762536837765
0.67333858937412605,0.24584935149673937,0.24434220844262053,0.033671376065017355,0.1861827571629244
0.83222942363627761,0.12243401271292281,0.19190767929196101,-0.081383739410111733,0.10433052705223525
0.95083445138905454,0.24255547234455674,0.17324219578802413,0.8330251834283251,0.23777212934068567
0.016905777802665778,0.25418923980119978,0.15809373376671376,0.32815389905663361,0.15688372628290889
0.18779133478319388,0.18774266413683499,0.14778286224839265,-0.040039546766247214,0.12373948567560307
0.87416352006948095,0.1307230702762881,0.19534280501388407,0.53470407286507737,0.12909911619907147
0.80151222752911033,0.27327375993721459,0.28638778238538709,0.047189254259316193,0.22887007335065665
0.23778425015915539,0.16193612292852907,0.13067023419003626,-0.098160378575532503,0.10319751104420388
0.71393360168642006,0.335842872792462,0.26021158523256316,-0.069858624811632908,0.24604215536126453
0.45119817711145227,0.28144605452414262,0.14732166639109698,0.03758347014926855,0.15308320154065413
0.50081367182504788,0.16872399560900486,0.23816365406023632,0.59231024813961697,0.1821404356180733
0.39024032698286393,0.28700330214028602,0.28848891115634367,0.1467414596636939,0.22196881734918841
0.71603927247420185,0.38226154107978216,0.38657450219306999,-0.003550024631555404,0.29454382097326209
0.51789968722027035,0.18335619537308681,0.25450517263459288,0.17148712972197233,0.16753533147273353
0.76699641949701869,0.3981385807866743,0.39435265591085511,-0.40547058958606025,0.28096259841195548
0.44351328189976402,0.15697667945638596,0.36251352875450993,-0.29013573904797585,0.1933748032644815
0.20527733365772394,0.38387886842526941,0.25301536180883222,0.4592923729453593,0.24737993481115741
0.7604092830379654,0.18102670428140027,0.19326159591701741,-0.043391111231531387,0.14331650155273504
0.25272275953328249,0.34188962519798771,0.38392833190771714,0.78702067707212575,0.35888278706975874
0.53527902532713001,0.22855931015922368,0.17938381806352288,-0.32964832890833939,0.12326049462726071
0.82876041498647046,0.25043953917015316,0.16347388499384805,0.62832904198627104,0.22619407962197072
0.84578728486762622,0.16437717389521936,0.20075044522957164,-0.063500154425881195,0.14050130050962181
0.043616651112776017,0.39584075014577091,0.36022032847533914,-0.19467344137416431,0.34156771421070414
0.95491468552863901,0.29775076923880073,0.26518593183918426,0.010212807339085583,0.28469981737514538
0.12815524368584652,0.14542908610935654,0.25469162753529451,0.13069254848611567,0.22524650991245643
0.61203668375745146,0.2987588613314196,0.1087527686482056,-0.24446191988867627,0.17732120832714848
0.41858090425322014,0.39774841012124451,0.18915602333336795,-0.38198271448651105,0.16070392178926454
0.44297498399331614,0.21984191505982684,0.18335288376590009,0.61789533268634034,0.17946026796339043
0.65869402046798431,0.39815237270856785,0.19897741173920225,0.60226206698062756,0.3079709137688052
0.11812112263174634,0.13172622777450801,0.28349536877569831,-0.40963394056915103,0.24404794992273462
0.13630552344545643,0.28048839246091684,0.17916378634642383,-0.056727606923945573,0.15727620008441115
0.61759274747919779,0.36905157117206222,0.24697932935929121,0.12745388847268768,0.257597819502694
0.35565113208334276,0.10184929096753903,0.1846713140023698,0.60179864812772355,0.14373300146257398
0.97108082244238436,0.17841382728283012,0.1039279289730019,0.10508970995364553,0.17359582649897551
0.069171250669696649,0.20020129262436043,0.31494127059769306,-0.092771478404186869,0.29219718546840678
0.04423459212653702,0.32807104394641151,0.1066039992963954,-0.25150368153735542,0.099237574612193541
0.13642034995476549,0.23525793090984562,0.21614738133322467,0.38408862803135091,0.20118165536751789
0.50053599374604396,0.22679636358031896,0.20737942181831739,-0.017797654228656257,0.15230466960626907
0.18290877806092742,0.17677666663549069,0.27040760024528648,0.26868721414382113,0.23173785324432772
0.73013392832700652,0.38860153155028421,0.18257087519635895,0.44824901841441867,0.30897140631281445
0.36221237489103675,0.35355575686638963,0.24505249948189772,0.87514365902944902,0.27542518108481856
0.78884908592458225,0.23271368010082127,0.26428922993300369,0.80155716074306027,0.23073217537366889
0.96152361700268252,0.31046254678591323,0.20299856810827555,0.55612928059780087,0.30293036151251196
0.34440003215248227,0.2885733070875805,0.10381793123396564,-0.36579764606505583,0.097780712103875303
0.40888024763876052,0.11011008409776388,0.28924511460242941,-0.26384184962857893,0.16492006460968797
0.65491163604701419,0.12987010658865022,0.22553789983600042,-0.41278108778822065,0.088468404284068408
0.30119956542349779,0.31337531822836029,0.13945322250165579,0.5163594715483677,0.16704729737970178
0.10533380315450203,0.3394503748411104,0.35990993615264788,-0.47744862237857483,0.30654198177059305
0.72692826918792219,0.28028412312909096,0.34695766442850307,0.7136928229694226,0.27936195543775671
0.39667021196311347,0.39659065655336123,0.33011712637671198,-0.20556841682623694,0.2270127250409561
0.68735534654980579,0.35362841387802257,0.12128955786872611,0.70036060498159669,0.27098163651528645
0.56518678889502294,0.13441236207928192,0.10557837754131529,-0.35620739934922852,0.0734443704635004
0.99927944821036518,0.15615357744135711,0.3609556029122869,0.50415025656392509,0.15617234526023233
0.49178941367890472,0.17903579451053525,0.23665521610361104,0.56091259905430801,0.18465408861833368
0.23285042401278644,0.37719267812655366,0.33789490668980315,-0.19982425054105851,0.25653108984948231
0.44665985506637407,0.22343145422512684,0.27353110095242766,0.32150529385772242,0.2063512399262809
0.55681520751728997,0.14721534469170905,0.30949981203295884,-0.41141156640567539,0.12760169018432332
0.29252269707318856,0.13539243560333225,0.32602319940775976,-0.24197829223059536,0.22438549364345103
0.74283723620543196,0.35807668886520616,0.31061028221224651,0.50569311034982944,0.31404018807427642
0.59338963056321337,0.27750503387789915,0.28092734935882946,0.014396397065198019,0.20175570981452118
0.64342922930147251,0.3793734937953952,0.13069799508121521,0.16321290025141333,0.2558710881104001
0.10947011998377387,0.14901589368431106,0.34557448848340921,0.48473872790968653,0.31597415784799787
0.95086165540487466,0.17562381691069451,0.18645649946623871,-0.042166419764060437,0.16685890519471866
0.4497733592732277,0.33233663540652147,0.26587009399745953,0.37745574331284137,0.24546069940384785
0.047642013740199052,0.17461294844280045,0.23126128537946686,0.50188964636144484,0.22453402582062482
0.076896686278767334,0.24894153479699713,0.30015316823626448,0.66096971301814489,0.29008108085652684
0.83712855794697794,0.28773099776923688,0.13170681831889461,0.43203601618263809,0.2508825727427349
0.18845495229095699,0.29632234042246708,0.38802305941055415,-0.37500728867610317,0.29848008246582303
0.82561349407027973,0.20892322057147439,0.13168068222557003,-0.12785808178466584,0.17107653088920657
0.83060363318901509,0.36761701494759635,0.34428053387788471,-0.22398942912221181,0.29775618163680939
0.78542517129504619,0.21041171374637443,0.1455023495286801,0.28895309273604886,0.17682850828717961
0.60194516582982904,0.32226907239180214,0.23537551840121496,0.81596617820989237,0.2758087347257478
0.60424209076332214,0.3543293887989013,0.36636181873556217,0.47944803684913828,0.31085046513469372
0.26901568370577988,0.29044079526957134,0.160981027267699,0.33496253318629488,0.16159078228386498
0.041742772146762253,0.20491901484303543,0.2940560236699381,0.20811992487890718,0.28368494727179649
0.71065490048410029,0.13125940818273088,0.16058235251103264,0.052760499886979284,0.10638329196636932
0.014912926734909959,0.38180234306597938,0.2811168249072854,0.011317691782831041,0.27704749800837386
0.021345236458805705,0.1665516340992641,0.25183643002660688,0.72531938167568,0.24905151831238503
0.64002413886828513,0.1510216059799207,0.38572899056975374,-0.26700952508595321,0.14647759306237249
0.95136492659612648,0.15302237534997934,0.11789328491683658,0.70639283922370466,0.1496854290298609
0.22638858142988694,0.18733018480747543,0.1338251181381642,-0.24425053895958782,0.10184267371809524
0.0071355959101233601,0.2752343945403718,0.10407651418797782,0.026514059467626638,0.10340457814059134
0.86204789143093474,0.14502744375806209,0.36282341859838296,-0.21999812586568107,0.12402449321308692
0.53843390682029768,0.32653825664175756,0.20711115392542534,-0.43929631328296015,0.15900925062861551
0.32893855018779727,0.26758549295963857,0.11714959898905403,0.22221020368281341,0.1303949249175079
0.22795531628679544,0.1840181882617089,0.30380867011932733,0.037562410622741016,0.23982139679468442
0.66987361394544931,0.34378685509343765,0.37589889805312182,-0.10281466810294826,0.2501161091714531
0.81082762597446978,0.30347357688135856,0.37718363538717514,-0.3752329995587399,0.22904770767088486
0.98719736239409406,0.37165148912423251,0.38003934728444433,-0.33605738116247325,0.36528702572276023
0.28818686102194924,0.25631871341103724,0.26941887405318032,-0.34973833538600574,0.17979325107502572
0.94078434884429296,0.20683531489136714,0.39584689318706845,0.84323503340803674,0.21472315366876635
0.40058419123028721,0.25670217733482653,0.32865557169840798,-0.26394057118049263,0.19669772039886094
0.019866226625066541,0.23349591931203914,0.1451990324496775,0.48012156075723056,0.14459887094782273
0.16223561938826991,0.177868442017075,0.39074999878999706,-0.45390727487793087,0.31530836225765596
0.31595237988502611,0.14970022603550326,0.28927508098856469,0.10929746290180908,0.2084194717451181
0.089138733597060371,0.22138189668322478,0.31816969937284034,-0.34171940285958435,0.28367195411759938
0.50805406380240126,0.2261990403708847,0.38945876746573682,-0.4124491465426991,0.17819085378702129
0.070551191495754395,0.33250724570022794,0.210331105410064,0.27132214346573269,0.20311573958238022
0.053721327195277446,0.23462329403743032,0.13625212318314373,0.060429883443265719,0.13030295834579539
0.61400210804561706,0.26975863068787986,0.13067020829959702,-0.30319015739942745,0.15783621859620897
0.062105967676889362,0.17253362050838217,0.21421955098254489,0.22755844795040747,0.20362112977363361
0.79008638543090237,0.19832677932305021,0.14184609901087242,0.074415846121270723,0.1616613400274248
0.0056221046316983214,0.11887961359020649,0.39773649545389034,-0.15123854990068342,0.39539985037438075
0.037336962425916109,0.22481913488771432,0.23595233483825626,0.36903077985667843,0.2303723979112918
0.46346743643557442,0.27938919497069187,0.36756109482057242,-0.16669443734428202,0.2171286036040912
0.88544956327172675,0.2400443548827331,0.36224463428109199,0.4466050773751411,0.23404274636625447
0.13665573319021795,0.27676469961062244,0.37810096609544386,-0.02809925044890188,0.32755766800736824
0.062184350388249543,0.38413667757925485,0.13652707426894134,0.85132751304931475,0.14890144505858283
0.26979919458540458,0.18251094961798825,0.33332596894978617,-0.14023150263775219,0.24146305517084943
0.18638769781068609,0.21854124921691714,0.22606067453187789,0.73032907074480002,0.21547859600973804
0.71798776170609968,0.31647945194576454,0.19877106202810665,-0.28277916899391409,0.21810823873290766
0.07913112187637128,0.25146765143840927,0.17219500343293398,-0.34718806838196226,0.15280412262869258
0.61693304485095313,0.10378476061727451,0.38406607843131091,0.013970025591141022,0.16126994965995511
0.034575862832587956,0.35326111006443961,0.36581894752283228,0.18004172426276299,0.35557257192723357
0.8460148999655388,0.13564730806159916,0.31926415802666708,-0.14466145749880721,0.11812860418797426
0.37959128438690726,0.39329145989074898,0.36188169236139078,0.64243692965798616,0.34023581953427973
0.18028253759452384,0.30592901717108117,0.10481979330744894,-0.43666996111232792,0.079283734926618443
0.46695406025956276,0.30061374914336481,0.17172050067532305,0.66360414287708136,0.2124534862334706
0.34665997056030018,0.16149124130893755,0.13915753340510068,0.42121426172315679,0.1252507606608983
0.39612063154081201,0.27374025031721361,0.13464160727384442,0.19009464715039159,0.14737970230637301
0.60267022901764045,0.24425411641165756,0.37527019894052105,-0.2043101779319047,0.1869036486149683
0.649251456520898,0.13264599090904872,0.36560947195665761,0.88585767228018897,0.20839394597090066
0.11985317241950944,0.15545303130972321,0.10402924608687969,-0.011999691843702198,0.093218087703267546
0.51006368704287697,0.16440920784322643,0.39002376307100317,0.73026124727878949,0.25874793605896901
0.85910161534015483,0.32715073326622868,0.26791200711524865,-0.22497667142431421,0.27503368194615091
0.64159490344015324,0.30206882445926764,0.13179592828897765,0.44952181155870952,0.21914018211728456
0.62141396214548816,0.32367010404694618,0.27183725064279962,0.00074566698044054025,0.22600143814808302
0.63168503595613223,0.14160828903031475,0.28267190012330401,-0.24058778401876357,0.11983236215184212
0.09942829393772501,0.3233314202337324,0.12784293725806628,-0.024311543058733454,0.11878072367492576
0.49764600604387021,0.20252687857959273,0.27388448365548745,0.29030025654312341,0.192715540765208
0.8355140000400515,0.31285248935391041,0.28181385745541698,-0.04524018002810698,0.26339802395006112
0.7532698598642138,0.38442976039105992,0.30378561556457412,0.48573654798217958,0.33250541574424419
0.65527279001208516,0.35092404787241416,0.36220723482624251,-0.19206767052998031,0.23966379803737253
0.67700671159118631,0.24435394249575806,0.37969671280560668,0.0014195514368080531,0.20607009585484795
0.082956082301271272,0.23231610116567786,0.31217890594621578,-0.32733645570328751,0.28056492854508669
0.55301808461450985,0.29294622669383663,0.10363203808724028,0.44484253914103988,0.18726359130378761
0.81277049767596965,0.25314788997196269,0.39428147109875611,-0.25543409460188365,0.20005905101473503
0.76080989326135273,0.32413110329064854,0.35840261802978124,0.68156583229493983,0.31141394990612103
0.89397395102493493,0.16847071708266878,0.11062011133118667,0.49959258167369291,0.15679747784085815
0.87949438504465305,0.17129185500912433,0.13312184206697475,0.47226937983269934,0.15885691570894117
0.089857976265315553,0.24435805735052876,0.12874909398261655,0.30661020067039702,0.12566256658471414
0.69252253059806468,0.16892556563580879,0.32136229156577051,-0.31989976857285463,0.12670218104138278
0.4013384971233408,0.21600640349248057,0.11460675973053791,0.27294312619347783,0.12437759908256509
0.32999192099810837,0.23276195652119139,0.32724942389988421,-0.31153488180147643,0.2085216514980886
0.2682398939256333,0.37130961352423286,0.30157706857244904,0.82085897090834359,0.30774277528726118
0.97226277350500079,0.22897425657573861,0.14587443851167731,0.3565788728849808,0.22409780332615911
0.53868804204619225,0.36871853961729606,0.37207492700487044,0.14686978834833742,0.28093962033341302
0.64086973997431118,0.21233591003246821,0.16165673996520991,0.83598400080031321,0.18734210176586763
0.1166210569082845,0.20399649388451155,0.23196956423603968,0.62259907583821472,0.22051610078316111
0.39232237223072464,0.32481112992830941,0.29715969332567305,-0.42815462822486949,0.17071066277497007
0.30625179322601603,0.16422571925637036,0.2557559322797045,-0.13419126226806211,0.17780897880449203
0.49535064937086659,0.35577086350221576,0.34238546741453441,0.12214596289000745,0.26143967607067803
0.19905981679193718,0.28106373347168645,0.24311990057377716,-0.29024740511834923,0.18634279881024496
0.91702611603235951,0.28524624965718637,0.23478943465346874,0.16049849294955076,0.26540249093135626
0.4986055786894783,0.15113231933743634,0.14221118288479986,0.57952724894329077,0.13034738256459938
0.79992813476372193,0.18110817956523129,0.24010558708937399,0.11712676234641428,0.15788068014181661
0.98250713837940984,0.16627502451241308,0.39107156302179003,0.034696522739834368,0.1637465462369736
0.79154942280280771,0.28432493126868696,0.34496884581095205,-0.27108796550626146,0.21690385416764754
0.38627764190972158,0.21010181406068915,0.34354533109762408,-0.37130988785024643,0.19578922300446935
0.79147397214723492,0.28244387083596301,0.2028829744002166,0.034493161702376596,0.22894434766756605
0.5212655109394595,0.34912364474941876,0.3222909204001056,-0.130379448864544,0.2227174446106038
0.095356193648332144,0.32279368325698415,0.34067812142538334,0.58578428673036398,0.32717545983079005
0.0063988957077391051,0.23668241665823617,0.24046477328436924,0.76159602380696567,0.24008151230600663
0.29835548591700078,0.33408526098285896,0.3346030433268079,0.84327862752987914,0.32329692083128375
0.1169348793509859,0.36333975525629525,0.38409624539697307,0.46616960672422991,0.36095067040439238
0.67187350043279392,0.30962423817177598,0.3558022067194383,0.06153568706499668,0.24473441331904092
0.20694449560583328,0.22122441017141156,0.17116709887628034,0.21886898295799717,0.15245646938220037
0.84541034793331205,0.3093621721125156,0.36496802775262405,0.50057202569309167,0.29386781344737745
0.70439671440275364,0.3130841321005649,0.33840831099492913,-0.17470929509601307,0.22568609972048628
0.36334986156328353,0.25956005046937092,0.15371805159463234,0.49525900279394486,0.16617542929826312
0.83222502744745763,0.28440995032269328,0.31361292977499255,0.21073776006175826,0.25306348822561259
0.27013912515342364,0.3037519970762288,0.33390371462562995,0.73130747215301262,0.30882433632338979
0.063861916321577561,0.10908667833188804,0.16078340574102329,0.057881934252227762,0.15107886748036028
0.37682923569780091,0.33812156439702012,0.39139166344126408,0.67953354795178655,0.34345141185969225
0.42948491618400819,0.30944189580579134,0.39426595539867582,-0.36723307254046145,0.21517918909450393
0.37086316384031959,0.35449088715482668,0.19065881318484529,-0.22009182313997488,0.15725879843684576
0.39827383980475184,0.29653345660036123,0.30504473998658432,0.64901476415048931,0.27527880303609098
0.50875344406360345,0.37802757447548874,0.39997373485231547,0.52563906452922282,0.33958965272821301
0.051252019493465251,0.12452906899757689,0.33738529570803044,0.020379649792991117,0.3202872589695645
0.55490465345409301,0.37710798485102404,0.29946062044077926,0.81946711225183533,0.32751795480743434
0.13852489190337958,0.30778197027309684,0.39087639803917984,0.31840629689317324,0.35262950247570574
0.25179818054193659,0.15875084719564664,0.15719880229686661,0.6879500804860037,0.14798742081814409
0.13907891598159872,0.24212482089860785,0.38621139872724797,0.44001285888361086,0.34862865891324041
0.12995046562256407,0.24408146012649209,0.3750100208868582,0.82203206397472495,0.35281354633997564
0.31257662435570677,0.31137393764435894,0.22054587257100519,-0.42198096742924884,0.14143752457042888
0.78791274071428863,0.18920037929675329,0.32678748991427076,0.72816157554290473,0.20511699772135955
0.43096064091508124,0.14921719566545938,0.16284267078138417,0.036478987888537318,0.11470267261929708
0.88667986238296759,0.37456320961467748,0.25701710227800173,0.83937683211298308,0.35691594956400136
0.4518488541051584,0.23158426380869457,0.15663935662480966,0.60895085956175921,0.17106877313130581
0.58085031453774061,0.26086986316674476,0.29936682169027679,-0.42385619130190261,0.15029105657800737
0.010464033124677474,0.34838664325917779,0.28640817276788044,0.0097963013231664453,0.28347034098660007
0.81830194836604686,0.17726929679493936,0.26595634310137173,0.51762893837697588,0.17502719592740906
0.69887408112455862,0.32501520229183528,0.30940503217676585,0.084391813821815598,0.2526802641326798
0.18988372693684907,0.29304562547223895,0.35947569480823593,0.76739257525933424,0.33581899169190021
0.73881227356376744,0.12484819284765333,0.37433005176783118,0.71128677929459383,0.17577350936524305
0.63933356131467689,0.30438126637163571,0.16411419255338067,0.81709923708521992,0.24535015505956684
0.17314539608984902,0.29833949780487246,0.18087152565061093,-0.28363948870456934,0.14370953543710024
0.13192402084604882,0.35756413236297346,0.26004572201815079,0.3791987765758591,0.24750589074065446
0.57637443612448436,0.37049327041580504,0.30491073790675438,0.51633771346781576,0.30127910461760948
0.03336601345608059,0.27768758381339143,0.10378391473674459,0.1479916071639219,0.10210425964173456
0.30055515554733347,0.30256165016774811,0.27065853193927147,-0.32723226539353506,0.18122146300322045
0.89826228896306759,0.16366582156402637,0.36227970920563701,-0.42065479106436504,0.1356949418128528
0.64997075317502695,0.1502615277811995,0.37656009046441241,-0.46848542504183521,0.12186068847949545
0.47661787829380264,0.27510436173392228,0.26850996476068134,-0.13285136637070705,0.17901384831318368
0.30195421861288629,0.17713805360364765,0.38998180712782538,0.094482513016503678,0.28234537925520947
0.7896075974555401,0.28408351822535005,0.3181274073741267,0.23334404579003565,0.24860322164102788
0.80882574737193869,0.15941915527381903,0.3856004256316623,0.64579825114789169,0.18530303094538686
0.45470162926942514,0.2880475074626862,0.37501101488946065,0.27754509605163102,0.2717338423908025
0.08937064002499906,0.39493653864779532,0.1469906229184863,0.39367282119582092,0.15126952692716392
0.40822291939652511,0.34830197918521205,0.23469439033252135,0.14691493291081625,0.21285792663769093
0.76060121422215865,0.36973110666642062,0.31132654966242806,0.15148169807374678,0.30164281350107952
0.12421223608741494,0.26358338774225398,0.18947165620347572,-0.1174871708690175,0.1653191645588834
0.72511044084121401,0.2417963858456024,0.28339842314517794,0.59438975115840109,0.23031803994193004
0.97742747089463489,0.32715743335104364,0.28447386023329191,-0.022509069183204722,0.31969258767829056
0.42068451065645129,0.20471753706747794,0.10922829451800053,0.75361066636768714,0.14012377896796527
0.91465307961060893,0.27103729678102373,0.24071657148596218,-0.14427379134225321,0.24578327637580377
0.76701685519752782,0.37331643945034332,0.2554780134052772,0.5304699290772612,0.32189385630713646
0.34279495112650182,0.15614171198114085,0.23558564657280953,0.60366637477189444,0.19194247468679074
0.56879069084092537,0.391554882973287,0.39115463625631852,0.027471575789960623,0.28304472743374676
0.19541886099824857,0.2621080387658381,0.17778587192154524,0.060873436491984956,0.15484487551253456
0.31871944088755466,0.22631664074050667,0.26802541157409099,-0.29025472961064491,0.17578356889178745
0.83494363557496032,0.17898993792862605,0.25550885252024691,-0.07514821327015303,0.15220244460857354
0.78795686353491845,0.23316543977213816,0.39239158773777305,-0.2041530417516737,0.18556915496688436
0.85606375384840738,0.29752799696649973,0.26880220045648423,-0.37202801644543271,0.24297775673981725
0.82117075396551953,0.37239457257454778,0.12423109404841597,0.60387866214974584,0.31970617606360946
0.67884808434229582,0.22107472501986614,0.29019555270802055,-0.49375703634455903,0.13189585369456502
0.5558105601365394,0.1334018175931122,0.36883093085507535,0.56186553105219694,0.21444956850326771
0.1238510332109094,0.31301272829657906,0.18917391960515051,0.5447453807479623,0.18966958610198301
0.94575335879207589,0.13106847079181866,0.35161941765619298,0.17062437650397799,0.12859382057033028
0.52545401674143433,0.18339277908340293,0.33250497460705253,0.63007472508631102,0.23096391178935335
0.37102198685314136,0.37385808788583474,0.18886524513367137,-0.41680083183521704,0.1400576688537862
0.4654697389775887,0.3255176255868627,0.24020182570544774,0.27557419457037047,0.22397629525046639
0.96573501294529618,0.1966329429377679,0.16805790527447406,0.33223094447450963,0.19188535495394285
0.79258374215158434,0.3130334861627182,0.33161182563227487,-0.090052179478108396,0.25142322425925828
0.17169723674588899,0.37999038477912128,0.38151227961133927,0.41230993276484462,0.34802161256937897
0.60360857684619629,0.37891157307276058,0.21634129863004808,0.20847271926488853,0.26046511724911359
0.84567463406478804,0.11801891077829152,0.33553453991567184,0.015853282116846668,0.11316511189165633
0.091991273958885733,0.25722749617610507,0.2766681442329435,0.1870455857332104,0.25669772619025033
0.91420624165300879,0.14993839022504385,0.25194122797848778,0.21576392495194174,0.14330113722619303
0.6903051273665094,0.34525653358997294,0.32695960922164607,-0.076844322512707897,0.2516872462149039
0.95744864347725156,0.22783519822865123,0.31571465700612206,-0.16779466442204161,0.21629216896288558
0.58914673550264562,0.37955657429153722,0.26125368548853167,0.58303766180203143,0.29918709854415987
0.15470270253375806,0.16086498763648494,0.33578619083755867,0.39177009471246971,0.29448035642964632
0.020017586907265961,0.2261448744655537,0.1433895746901849,-0.19627470682250875,0.13970128705402379
0.53087003784604658,0.37468425409307549,0.20161483055911189,0.49916195442761646,0.25940827330126398
0.092256511552135767,0.21913053988831077,0.27896762187609714,0.78291891738150654,0.26935249427629926
0.64498063153130503,0.28563856537176047,0.30244022536107901,0.44639482480891068,0.25125786559492619
0.75699769371742054,0.10698971764169179,0.19286202100830899,0.64847826513820528,0.11695652963026429
0.65177246156753121,0.28561946355906154,0.14171316818082899,0.45843178552792063,0.21333848116027906
0.3899096566225484,0.15238423823301467,0.18691786296938662,0.49232620852263043,0.15233610582531437
0.77240270235849584,0.20478385902019791,0.23879560444659584,0.58851191880751874,0.19517148770096987
0.45528188731667119,0.10580249631371724,0.36898902373240883,-0.19638544843953876,0.19727280603856043
0.77275286661012621,0.22106901801657883,0.30489707984527181,-0.47274059440957517,0.15097368816163562
0.14977684779220501,0.29593628474121547,0.25586852725839893,-0.49044192857435315,0.19958053810716384
0.28128701544540813,0.24125870616688069,0.39239308928658434,0.59527513276445587,0.32699383373869917
0.12449299833503746,0.18512836420703765,0.18708915281767341,0.23897151707517006,0.17077817710843859
0.8409515735274975,0.12906487113228091,0.31615158641113728,-0.013598584441212036,0.11899721203559639
0.94366216083151389,0.10157502324630178,0.38467836046203563,-0.023981274804123487,0.097763710534249343
0.6008735671418528,0.30691787926512715,0.34421006463732162,-0.24425286671403074,0.20126517725654941
0.41596398742139484,0.19044377030512682,0.24663375692969788,-0.31933713924163193,0.14048514651521371
0.75828164129175912,0.22073798285272583,0.34076708905927461,0.35442676869489509,0.21112656534343005
0.70832264579774007,0.1528315231565279,0.36414346639972206,0.68198736303164864,0.19667964375217817
0.34939961534766939,0.12603663948750912,0.34768922025022986,0.38158692885393475,0.24639626088563787
0.89502351893864418,0.1583291105151953,0.29205470777150544,-0.29827654673264492,0.13575495652660335
0.40762149192023622,0.20158257044502112,0.22009761976972542,-0.038466758090530184,0.15141606565394158
0.032275051102503838,0.17651738595321959,0.15684731688748269,-0.32195002021291907,0.15004785422221997
0.2799886950254078,0.17791927673263333,0.1159298210952997,-0.40141904603245376,0.078170579959310912
0.38447389757449002,0.29867463876732581,0.3369618940941429,-0.25262318105656656,0.21016981557234315
0.43843255753043808,0.18997316509991874,0.31447819115671682,-0.074519625114094878,0.18955966300611038
0.41376833949627723,0.17953948325235036,0.1071403697240903,-0.29537846756549868,0.081897564054636565
0.72752317531269795,0.34654828012940547,0.35297085405217332,-0.043583048228237553,0.26589797328126608
0.74602692485741307,0.12903971389987051,0.13328349102117815,0.68396779009574526,0.12194618507128242
0.85966237914347532,0.31229422470157686,0.14657391603504488,-0.039433104082207349,0.26844448729516307
0.49787956059056471,0.23748278470468775,0.10239784818623893,-0.44807803506123328,0.10571552446010478
0.85078216045515431,0.36428231111066423,0.20882346768803198,-0.08759171584722214,0.30875976695268348
0.79496415441401236,0.25232127776566127,0.20839561469876211,-0.23628251628938729,0.19496250245705538


==> anc/competitors/data/v6/two_compartment_bolus__s42.csv <==
x0,x1,x2,x3,x4,y
39.828022185018348,1.2548184786062291,7.6472234781164437,0.17859778222670047,21.91884440884742,0.15254214473837494
24.749529788842356,2.7961047387888858,3.854378540169809,0.17425445517731281,3.361329712547775,2.1477872410489427
43.636906396012208,2.4532350885787899,9.0101751140592601,0.25199313895485997,16.265006746907268,0.14952142306542679
36.381561307671376,0.77647102749027619,6.3444749322560288,0.21894917608794975,19.547373024742413,0.087844169937333447
9.2379806549442289,2.9925866445939326,2.1342370757196387,0.027441774199241674,5.64615332197548,1.8279022698103486
48.90300582365402,2.6980000607693633,2.2934679530998072,0.033848558400884389,6.6289767229575851,1.8325056028526301
39.251286589565886,1.2097710946600975,7.2378588423673138,0.18843636668768438,23.148453267340841,0.092302412041157425
40.372893737462924,2.5922414491523456,2.5564954279787027,0.15613378117423712,6.3503425283077988,0.94851030552327298
10.765113470399564,0.76604882967845711,5.5656343142383902,0.092851703496037594,10.318969197601147,2.1389941511525081
25.26736720530052,2.9977618261855965,9.9259702833583958,0.13722370444814444,10.380374237816786,2.3886328592865933
21.685911090466156,2.1642118402663422,1.0360684426000555,0.23221488924520092,6.0728339983124053,0.25294043085199935
46.70442449818708,2.1253125388969925,1.1492182170780123,0.25145121570422035,18.618986074490174,0.010644789199029106
33.973930403629907,0.72610181746033187,9.9377612373745592,0.17714245900921233,18.524384237499724,0.373445889180966
42.024272597187348,2.7425834972415633,6.2617495072074894,0.12790345463998881,9.0796323413708553,1.9603896942320347
24.953638947229901,0.57249875801117356,2.1421897796666181,0.095795093218629959,20.043018985937607,0.31431203747752384
15.22574248031496,1.1020701451028676,9.0757197977868422,0.16613717181539095,5.1137984255760571,3.9350057859792917
29.956315415712567,0.85755468791658751,8.9234227011492298,0.10812989319802667,0.10333861602428751,36.24012675919785
7.8717765246878901,2.4419198517305465,5.8258037180023772,0.17794663837322239,13.708016689337786,0.50813987675683792
42.243402739666195,0.99551056803224469,6.596128268746809,0.20946266710269851,23.857866538857085,0.044563084711366802
33.424897960492913,2.7765955678272132,3.4586847235078872,0.038502179057430558,0.9274634358452305,5.8823044319156033
39.113948303841823,2.1406725983187256,1.4546772673480464,0.020298890206369227,4.9919537690030538,1.3153896342730029
20.953668565844076,0.59040677623674054,6.3511084800177793,0.079437598875408022,12.453951419690021,2.3749737785028615
48.681411097770649,0.51357458532175115,3.652796738824867,0.27046321936125867,19.438577674676896,0.021274078976543626
45.190450459498898,0.62914479253599731,6.9725894199431675,0.20096141370399653,2.1370081218012773,16.318142219268179
40.027257368319283,2.0148129441193192,8.52620659158341,0.068148898542366401,9.485631690213463,4.4669651561205033
13.758741853338542,2.5037045271485381,1.1634448952292766,0.26927390931061324,17.92981921511727,0.0093101770390804171
26.002445167716537,1.0963820515684712,6.3614239721715462,0.15158766328045517,8.9170370017526785,1.6477911730596755
6.971169460425295,2.6235221073076822,3.0815248571816705,0.15330569187002496,4.5320740914153355,1.5382768885203
11.943027143039652,0.64307985038315096,8.864996481134213,0.28195174427594344,4.6918998575180959,2.9457507396453453
35.737202895910457,2.5024096341041906,3.2829805590564565,0.036656273811335204,9.8411708859598619,2.2887620056460527
38.514297015851774,2.8194885754307011,6.4969311991187642,0.080249916896041176,11.506009795341388,2.5804753143225572
48.537937959539448,2.4302709977609513,5.9818675608065028,0.18401597104332224,20.683546027584335,0.13300480992824693
19.662141116216837,2.2453019599465929,4.5654985005332405,0.074736222682961137,15.414058045631844,1.4427330037614552
21.670686771569098,2.5949505466384579,7.0985868723981467,0.21026756257850815,16.569646908372036,0.21780316519159737
26.130011507411357,0.60037824886766611,7.5319267124389047,0.079945841014281649,23.591692116861768,1.1423749187208758
13.526211158792856,1.0044552767976385,6.1024401578744811,0.047763951767668011,9.8842425672233709,3.8066577055838149
10.846467740096223,0.81230919826410775,7.8258001346627868,0.077955844699435117,9.6805056779790792,3.6836598609195548
26.406721680167017,1.7613274754824664,9.8507536839364391,0.1383655295961774,22.160327225419493,0.45901267993277384
15.210920707289786,2.3629703208221113,4.7734514911072461,0.069318723768462362,5.901014088121407,3.1709241636809966
35.141629760712966,2.0750296114409967,5.6312474669697776,0.057713766978537237,17.515565911268801,2.0491840777258847
24.671836349254882,2.6278277494048377,1.1122289014709192,0.26087892814130342,18.109755317235233,0.0098716572209778617
42.470518822602685,0.88803248110272714,8.1642570067934059,0.10971121700724619,2.3469119386906341,11.594892337505538
36.511929590101211,2.3365527298379041,5.6820706034139441,0.121012432225111,11.237553736646017,1.4585342591079287
19.056498862191848,0.9826037271722603,4.6716528732450868,0.035475714660343736,4.8134993117172966,4.1065473494898717
42.45169106278405,1.1768968782945006,1.8466476678045622,0.12006349458057515,4.4490065472596561,1.3083318844765357
41.214396087356086,2.2747617432032596,9.0069077950785754,0.0941460096500423,11.13187465110903,3.1580989154509997
22.43652705635785,2.9505119622467046,4.5550651603650074,0.19093581885570077,6.946312980193559,1.2091769266689218
17.974764676860985,2.028859014942674,7.1432343838829837,0.077509283348273866,19.105450743020903,1.624688123861695
35.712297678873895,0.63625078747823904,2.3443674073133569,0.2687423268575953,21.782517393371577,0.0067595544016005133
11.288861762418941,2.0407724248188321,9.6539466658692934,0.28030665385747544,19.265294526920776,0.04359453712568101
13.995869111379875,0.60587637895041779,2.6059758563964781,0.04795269600950125,6.384740942919966,2.2110971817692562
5.3313021387952482,2.710364278417043,2.7958779360954136,0.050072827760801616,6.5792254485266009,2.0111481781108687
40.411596987596226,2.2739457127515519,8.7308457450194243,0.052291402671076626,6.113480402819218,6.3419457595071984
34.918288546641449,0.93281961605625807,9.2132446972773803,0.19347939176688733,3.2409143053496656,6.6200250797413966
36.732442038185084,0.72930251456049522,2.9093266677097125,0.054151309978694412,22.651160834489069,0.85328174972446402
40.132806395988553,0.95883307220079739,5.2282079935734513,0.25866704902047455,9.6491471557696649,0.43476335379504277
25.651209899225297,2.9500679488854811,7.601454141065469,0.23119602418260984,5.3925473891009696,2.1849774205855392
30.593353817880217,1.6464016061462245,8.905291604297215,0.2495464803066467,20.320105212197845,0.055901443691737045
11.290864915744585,2.4602023708535201,4.4114742553357473,0.16729694752808583,9.5806872637869702,0.88815340115609864
10.153853309118805,2.0910208552694423,5.6531753816448633,0.29906961922536296,0.8428034666319979,6.1365215704019924
35.078133280571222,1.9310328748965935,7.6754476946776142,0.032369028824365154,3.8865976859911484,6.7874071876781938
26.199329276440963,0.86282563666262424,7.5802237898751583,0.13235418997211174,15.34200816854808,0.99502302139344123
30.435624791653495,2.8650611338952379,8.0466411702347642,0.11070226730253813,18.789726580121375,1.0052029123943991
39.424948583721154,1.2533565812867948,6.1294043677737378,0.28562073963953949,5.0624253237291104,1.5128434680238836
33.562324400026583,1.9450430395188554,1.9415358712429769,0.18152106837932599,22.017494142387413,0.03568018759071017
29.911073029609813,2.2494398614726654,9.1357596179023606,0.24573347032452303,20.423930881251948,0.060407194187101991
30.164322233543608,2.1230828881132719,8.7901528538892535,0.067695534224385276,20.361138097465943,2.2150477927849677
18.677754412817549,2.8514860242387963,8.1828769223649971,0.29401756029212289,5.4638675231811389,1.6414380879487314
6.3868025555572734,0.87109747480014499,1.8987622944465654,0.15961907312536822,1.2128637276013849,3.785015242270946
24.652282515456307,1.7708818461173552,2.839576303732863,0.15822818135578079,20.818164947582009,0.10536070538160498
14.656310276878814,1.510085976851915,7.6924032859688669,0.29184772399280656,7.3392054897256171,0.90352839077494485
23.383788967608627,1.6854218237065453,1.2082608512375179,0.12660506114080058,14.853993148164621,0.18425977500964405
43.403138297067478,0.79804381549436154,9.813021703365516,0.13130700687539801,18.239205208817523,0.89475794066329983
15.527276863940333,0.83523652468191334,4.3943021232011263,0.18373075678538223,3.079038204266884,3.6821037394684293
7.6236233760079708,1.1951888644531434,7.4738128032174123,0.055854730953380338,18.740120508457149,2.6239502094946321
17.662275140989845,1.2617615094020782,8.9881397963923888,0.10990397539531936,22.52427501506558,0.75608501216590673
18.211719099500762,1.569758034203375,4.5516689933507406,0.07409833028463654,17.480999177913816,1.2463024487404757
34.786243162710278,2.0274688675915709,3.8721923973969945,0.048919374149973882,10.589345963533393,2.3066509965764848
30.066446855357526,2.0865727935456575,6.4786701600842207,0.26252048977268561,21.04027533004087,0.025861804784222703
40.275419409788604,1.5295272414639256,6.2289043637324566,0.18501272651569325,12.658983121741414,0.59877326972481137
34.894109314732439,1.5219577735717427,4.6822597986231749,0.12042838162781513,17.8745022676021,0.54399429242376141
23.287408764803175,1.0440713167424049,6.4159728028093763,0.13442742566267957,19.692142652606499,0.45458364237537691
41.630917309971558,1.9707656210225206,9.4184323260984524,0.14082532103245929,17.984468680776143,0.748263627017417
12.513781395846676,1.2926022782930948,5.2087623096393685,0.19728177100051861,6.9085170251556951,1.3346373653047694
6.0220432910237216,0.59014958569340925,2.7706796267556819,0.27949542961691809,2.8282536217399459,2.3915111004499163
9.0521537349038788,1.546000110392151,4.3948538459470345,0.28117829350395512,5.720124704689443,0.88121224131157216
37.506170776840264,1.6853316877254259,4.5469628433380676,0.12961775426858574,12.068998487528479,0.95132748297023517
25.784475361312431,1.0639821705105275,2.1799782372359786,0.11219348868737547,12.126646135034299,0.55928228003794556
12.25723005651208,1.9311448328052891,2.4658435049909944,0.14629302005187139,13.983464383548903,0.31881340210292752
27.547014879651361,1.9144297510798023,7.1610586605430955,0.17902158451997788,9.4824441011493796,1.3114008722181238
11.854044622092578,2.2550054527759285,4.0552997878801245,0.14930901520592949,18.885393154800663,0.24177811865657944
36.334416878498118,2.1198712055030251,9.5940855267022691,0.20445095474867622,21.915690008332987,0.10865941425054076
25.077032400831381,2.1310826413025792,3.1923707082274668,0.17523172654633379,5.9214012835073104,1.1311330077188495
22.145955174341712,1.2905353795601078,1.8903205459434007,0.1098003530743413,17.676557224845311,0.27140426996350625
18.568044011654443,2.4685805549648849,7.7815410670023208,0.11680462561353712,16.271324461081072,1.1632158306274154
33.362716690349984,1.8728609589991985,8.9293244672608303,0.12600598051672465,12.554171982703558,1.8357259114016038
21.28156747490257,1.5785454879497252,3.5030202118433906,0.046499135109828831,4.5247256129798457,2.8551984011677694
8.944246369224544,2.0650312023526425,2.8187929148093018,0.066497537075912466,19.085574205985029,0.79228434553660376
10.310265595423189,1.4016433361256357,2.6718952138397847,0.22247186460070809,23.055030855091985,0.015822731597047616
48.28539490472815,1.7818481115168956,5.698110712298611,0.1289470792261824,17.324071973606721,0.61033101870524431
45.886131081842315,2.3417642212055507,5.2157497712209384,0.080070912316840215,22.028639919017618,0.89389188488917926
36.486821021483735,2.7160072168092695,3.3349585586908082,0.17754827496096001,23.620446358751995,0.050322184685008431
16.964148265678382,2.8026429932379791,1.4065580529048374,0.23155107189255961,8.4492161817417166,0.1988351009370892
48.612936980647575,1.759082312957748,5.3334220629365268,0.092078261456703989,15.317365270232086,1.3016031618572312
40.043790678460759,1.8006877868514226,9.633991128720476,0.25150116693864843,11.374385703313871,0.55135654182422977
37.260058512154799,2.499676026909591,6.8726728067739691,0.27970136069501389,23.679089924717523,0.0091361099937243145
25.22126759647049,1.2861267293605032,5.4595590096575659,0.18727046814067538,2.251387776185398,4.9753016799391556
17.250870283032157,2.5934559058626716,1.9962286662665449,0.20730534451764226,9.8969979431333908,0.25654765703367671
9.3375932969074675,1.7353541162935586,3.2719266149462856,0.034721277290455502,21.01293706865367,1.5774079716708669
45.617107844472876,0.78964181083817098,3.6529655461708845,0.28474556948613383,6.8172314526363706,0.73385840496984012
25.509933042512497,0.68014786768235924,7.8832319734651088,0.12989572559418425,18.907028415332945,0.67630840311691687
14.106351415785364,2.6049830275986579,8.8903971753815743,0.27869211215272038,9.186795906726136,0.68707224707122427
18.768048086779363,0.63891979226719475,9.1147766820979452,0.1821137069300679,23.519484957363797,0.12577266428052492
31.064880602385319,1.2015285903341397,9.8611174742567869,0.02129326367613173,21.204716074168982,6.278191025959508
12.954775232265426,1.3353251012538645,9.8413001479407924,0.030791759810562001,7.231688583902768,7.8775478201497622
43.547642784156899,0.93248611297898454,9.5769921949118331,0.21051726558757813,18.484634724908524,0.19554516455784923
39.133378842584456,1.2847334245049731,1.6463992645259595,0.17754704387294123,8.0845570519984484,0.39308752004391273
37.375833017792154,2.356731416812714,2.2401418233502466,0.027429082417700815,14.552708165172842,1.5028626853156202
24.444186789879666,0.53670710890017692,3.7401987382842963,0.22816878914226787,15.803538441439006,0.10666219392369464
33.228897831609942,2.5679335613017162,5.9760842865801536,0.25860069437937089,19.910289818056917,0.034698833117486005
31.2844086010731,2.6413700589363955,1.8728009983493137,0.1589968950830063,0.5868201811683571,8.345958690101579
34.2430970699669,1.4306539329788706,8.6121726202192832,0.15041208330003136,5.283789387655192,3.9079337337721056
8.7999944512950101,0.88403224765158694,6.5508056116957816,0.021532470473695695,17.08602745412589,4.5343610894286046
23.711333097677432,2.0021010198627023,5.8812796207198446,0.24026191949820777,13.524557687268896,0.22817056688987256
6.872637823785162,0.79918138966223584,2.4878019103056204,0.11260049868890952,11.894521876827433,0.652368755459387
27.229586866003352,1.4122984026956313,3.2792992696017764,0.26605381353911106,1.325038960991531,6.4961003195630411
19.843754554975341,2.8960729522524309,2.4428082248403227,0.12445696451625485,8.35862120307495,0.86317283776889986
11.50358849897211,2.9886611814590927,8.6673984201531873,0.17822181497659753,20.762405565855559,0.2142214631923692
9.6531335475148232,2.4302622283864639,6.2580507405509636,0.095695700695811708,0.74142808886477241,7.4220982532390227
31.444005747997043,1.2774037748019156,7.6161648476767008,0.06496472752377723,9.5144696487554903,4.1050107790849051
12.676683584159875,2.2191626229152313,3.6642957661902313,0.23697421294677179,22.683558904098543,0.016961955537222528
46.630405326955874,2.263515913710032,4.3412737337944947,0.15904533407695881,1.2211376290803511,6.5143009293816299
31.147751286517774,1.4696042379091243,4.6436946798388039,0.17021661865063017,17.992938025071282,0.21714569327340227
20.609141204067669,2.1022215864653986,7.8401347456963135,0.29031646697488594,6.182702788368875,1.302585905666749
31.591197116663754,0.52681911243919055,7.9511768890711121,0.289802375422203,20.798611971688139,0.019725381500893355
6.0261741963363873,1.0226441465056038,2.8613217476262855,0.25957979407667298,17.90563149502476,0.027415300309028463
48.135164595865042,1.812720757418153,9.4738497106428916,0.072530601974209394,21.25692410060071,2.0274074120361365
26.703654662430509,0.90937826064573968,2.0858980369931777,0.18639635440444235,5.182194970350384,1.0337856363821702
40.223085226262882,0.91476716969133409,9.0650987418126725,0.26588127890355046,12.751026115646518,0.30583906691374402
8.7228499965097352,2.5907607263755947,1.9035608108482838,0.12484990220570255,18.702478645795217,0.18428415596128783
26.899624887717216,2.9728325067090138,3.3808583003617998,0.048309726461963784,5.8967938318795436,2.542778480154916
27.081814745953441,1.889923570071121,8.6183068246116132,0.24706961262717808,5.5379113264132069,2.1945797648323744
47.202190473874225,2.5976743272042837,2.6154286511147871,0.15489379438140805,0.65237120394204062,11.033395752351023
30.727762356923392,2.9758041608156813,4.7221113817897287,0.17802995050056997,23.004367055410857,0.078613620799598827
26.307023047562922,0.85398972142193674,5.0487336994971361,0.29500040296899643,17.040405121310961,0.033126929417683068
17.013904839135211,1.6206140331358778,3.2073307572088869,0.19001920053834018,15.253448496244436,0.17675175666968324
19.920604880414849,1.4814317896047997,7.3922068120238791,0.13899422798650837,17.855873344679782,0.61789482709659649
28.430258111219199,0.70012320911546255,8.6620118446198333,0.12359562299721538,12.758710048690546,1.7934140799313081
24.751015713727099,2.3883254319868614,8.8711762587001459,0.13693340194313275,11.427211706169849,1.8552888993079566
5.9725435946148693,1.5844475683064825,4.0538993116290483,0.053151743290027254,10.788773786964502,2.2847055974720161
42.183136588746102,1.6733173354760031,5.7776535485903295,0.24253015635692007,15.370541090487391,0.13892485658937218
45.327234732789499,0.87668243453310046,3.2356576347908632,0.25456072029237148,4.8368394094171965,1.5973723063549117
11.311209004937485,0.95231663057717031,3.2031685139513089,0.099631197680554479,21.313408680356872,0.38314571404102021
29.931626459257224,2.7677590553905373,2.4512865656673171,0.10506305315478434,19.482056909262361,0.3165635191699584
9.8859083510949599,0.61162272243569715,9.4601710972676329,0.26481359177374769,8.3895266748488133,1.0841748313875263
35.250804186791527,1.0821307123592656,8.99189945745022,0.026711699547827528,13.886623123500584,6.2052176736044293
17.655520272755375,1.2301483257863208,7.9962284199492304,0.16572808425482372,3.3846551988003508,4.8378229375493884
34.674018561135583,1.7254938560039661,5.6589536915895611,0.14982920011082027,23.336309950406353,0.17149148934390127
37.714757642909717,1.9661129325369897,5.4154712396068465,0.21323549548196871,21.669424503126805,0.053320704599818636
39.589137136294568,1.7332249396266666,5.7677109956424815,0.065749676041847255,22.125540155980811,1.3465263420708771
9.8483425680153456,0.71028833639220501,5.8291121221938038,0.20713260742264303,7.9719131448828389,1.1523059055034479
46.220533031192353,1.1091686351392838,4.9110677622792132,0.12548552220496539,4.0592329771885378,3.4631645899798627
15.359629590269638,2.608970961906353,2.185793496028607,0.19324013788749975,5.0825319231914481,0.81861813971199604
6.6835650279280898,2.0939717511961478,2.130974675816824,0.031226602764377255,2.1600333850821567,2.0645356381704945
29.968361122616752,2.122872625335686,9.5702474426111497,0.14928361521166261,2.8826551224332242,6.2893755710746744
21.691502773809745,2.1755081383783876,5.3382768362771547,0.16623025031506417,1.7113088204362894,4.5406975169119281
42.340538440958589,2.4072575475988227,9.5788497241466999,0.080011392799396244,23.755753660916966,1.4316484990005616
41.371316242893585,0.6452712043036184,2.4721918993909897,0.059094623170153793,1.7773844008577662,15.366117620562218
19.271250177022189,1.4165209623315309,5.9897489683594021,0.07277280484344438,3.1810099428339269,4.9647768424569021
47.880472778138525,1.8488185881541968,2.8694552801638533,0.11635950185773744,19.854110294177673,0.28476466696780889
18.091302716305336,1.3461412082433151,3.2786614551394138,0.047106841805392,13.925765201830636,1.7013745864079284
28.177570815427153,2.6111971832179663,1.2704912088506091,0.28524954280428921,18.586012909663978,0.0063313102056903109
16.518429075542123,1.7064312714682348,2.0705797966619017,0.13339833721882882,15.141888186543721,0.27470045129602649
47.121960652203349,2.4215689736484478,9.251635668662761,0.24651148870188969,21.172201687894752,0.050067129088398582
12.407351791190816,2.6300387922029227,3.8937969233409855,0.29283679447047706,15.323220666353773,0.043813290722334711
7.0209778726548047,1.7619787072587452,6.4731629072313241,0.042605878400766947,12.531002229675622,3.7953266832201424
24.579367700136707,2.7738806096783746,5.1851271879034568,0.20246745102179831,17.105992650271194,0.16241307267197216
49.656900382512667,1.9678098513424516,4.6040612072075042,0.26399454428753988,10.737426043010627,0.27044595763923351
45.125476981471131,2.6256857470843045,5.7869748221146136,0.19758564151068389,8.3055317497136336,1.1213752867008728
38.687360875562717,1.3514769889788107,2.6851505015380734,0.14012731398007555,11.223658858805099,0.5571134154467865
45.085662089533621,1.7470423963287129,9.8974350866761895,0.14070138013862271,4.0731385223654559,5.616559766622629
45.205098786403845,1.8285276025114443,8.3647708183347671,0.030051688082060494,19.117721515264595,4.709158042799678
28.348626217390208,0.76244928974017645,7.6745316945836377,0.16968821036099707,6.2568907520626711,2.8945872449331151
19.216807332385685,1.4963812667538516,5.2188336731255722,0.29819203910031727,3.6847571120891391,1.81680342129158
39.74055944499446,2.7933441813791902,2.3758940991370237,0.28843810727214153,5.9124538027974429,0.43171183224485643
34.774756842549252,2.0770806009118559,9.2859927244621101,0.03131178407580569,20.209683642533754,4.9318089890385268
21.814597799316953,0.94376645609241872,4.072483606435549,0.21762316101625664,7.9248310943455529,0.73819671028207356
9.2510000627681883,1.3471390890240125,1.4509602072724039,0.10449416267514063,16.465196868141604,0.25968357651149776
38.605532510706169,0.97900752415674952,4.0816330912956582,0.27283696295371829,20.553831135737742,0.014975451476334512
16.81072321652891,0.56205782949643135,8.1501132744629601,0.03263212879859799,1.8658720062010108,13.558873991422885
47.156591774020065,2.8186511462600667,6.6043787048938736,0.28204474856310258,18.360585724273029,0.037225029241249798
15.843675875255814,1.6205183206421787,7.7575472627037367,0.25449320826057753,7.3839711930967207,1.1848079700150431
10.524106958516871,1.2688376810519655,8.1427184547613969,0.052901227030728415,5.1989367404170244,6.1991608973353447
42.400070245620775,1.9961929788943416,2.9075914997248833,0.036750814448843774,16.533634858871331,1.5835996706796323
11.897794248102233,0.51828614073253909,9.3140498448386211,0.25371814601154202,21.83511894559761,0.036717866234160804
13.067073867098259,1.1950552665020346,4.941906426283353,0.063612147872882219,7.0804610090974895,3.1525909520502018
31.972225618437957,2.2575836642472313,6.7511228433774813,0.16977148283324373,13.652011329223658,0.6649699889126921
44.355291837685904,2.0844244326731571,1.0207789532806779,0.27640856020603866,6.9560187323877969,0.14927170264019571
13.839559957155796,2.9545148688563385,9.9403164857006026,0.17888547179381051,13.302854057434271,0.92026973241817989
18.964565280504267,2.0508942741451102,3.528067473677396,0.13122532441239074,14.924688735704173,0.49770544246710136
39.983217720852991,1.6937646840693319,1.558567958861397,0.14460449535911779,14.648049330964316,0.18741940736837198
48.732189172743531,2.4035814079600191,5.1243583738286258,0.037672807797083888,14.965112871425902,2.9160428270905561
27.533353379105403,2.7583196799101328,2.1612705146383755,0.29125064998124767,3.2419150132205781,0.84430564711920486
11.475387614806285,2.3017398667958791,2.3709403914181815,0.10698317182270317,16.644971270081271,0.39953849706729927
5.6271329468690698,2.9080280588734491,6.6905453172718916,0.073021777668399068,16.194008553125357,2.0506977292813917
15.334521349948487,2.455012926845443,4.5363465241320995,0.10009324451531068,16.382114933205195,0.88019035890048336
10.931999800393447,2.6670035956548164,9.296672051394955,0.2900244945696141,1.7776932657289519,5.6470007614565976
35.494640312578582,0.78526017795909298,3.8724084514726305,0.046400094976641958,10.724132217939662,2.3621903020218928
10.482462708283901,2.3310337574844695,7.53562115545511,0.26284485134033075,9.8168431690975133,0.5708290982938975
27.784846922928484,1.6002217488184216,5.149894871394169,0.21819629043240535,2.0810756074367793,4.2646624508074851
36.241809603929894,1.8827595060281881,6.9395617101635096,0.25240537016452785,5.3368302695234568,1.805906734121657
31.150247414940605,2.135256023705892,6.3972582104439137,0.29325131130301096,10.583103163152881,0.28718192769274459
13.989904324702593,2.9245377917639237,5.255055754830984,0.25580330354472408,17.829751436593973,0.054928732609314454
41.185603678201822,2.9614452035790615,9.5505498516199339,0.2841470583577988,5.6894898476319167,1.8963822093108309
37.193320832711073,1.2205706137197632,4.0844227847946026,0.055541871901457526,19.913997842997876,1.3513710919216384
38.25428017619938,2.3343837435947905,2.5951195112434533,0.24282079824675157,13.099158857747122,0.10783902854111289
10.897598820079097,2.3749588448381713,7.1028465479184542,0.17278919434269335,18.25012044443082,0.30333181237239548
10.568921164265507,1.366232153282622,8.614068051771179,0.17217876662236095,11.341343600084571,1.2222088401757718
46.740314795292846,0.80967443716055254,1.362283659459314,0.27169804136974379,11.980661410133361,0.055414760577310804
22.891018722122329,0.60236740071429939,5.0466941958041254,0.29210506922107915,14.873265345111365,0.068435000693313652
18.542691130142288,2.4433578188229461,9.0323892071859362,0.21735473045209064,22.271294595979782,0.071364529714608466
26.986282040818999,1.7242493545422648,7.7465675703058077,0.15522274905209948,11.803501953909839,1.2399584375115769
34.828889574361213,2.9638504237373153,9.9262694484786547,0.14779308021251666,12.687780914598983,1.5219897123092312
48.00304656711365,1.6624336404841327,5.7827243043751935,0.12817560802249089,14.447927124660708,0.90755878568244419
17.890080209692478,2.9447924476846006,6.9399614692103615,0.12124772828034554,17.700363295145419,0.81153106097653727
46.616379319041222,1.5289400054851496,3.7223225302413532,0.12962191567164077,1.7244080516696236,6.3149466138684112
6.1186771123815342,2.4842053763999314,9.5278203969939312,0.045130905870334678,12.37649852452733,5.450205922678041
29.98391190470711,0.71204818077958021,4.2970193970088264,0.041682103872922698,11.558198140945045,2.6622139128488977
33.528880025648832,1.8886542753444098,7.6465964141796574,0.23836355628424724,22.120439621701689,0.039224802354326467
9.7653831687838988,2.5051494674643107,4.6282618370717374,0.14490041001766329,11.844157930472186,0.8319008998733487
11.315281867876068,2.8117541680497218,6.0563703705669942,0.2805916567924937,11.239692832663945,0.25855331418579808
23.860144369233673,2.5564577265435791,7.4780428151939162,0.19142188240630667,23.092799724832847,0.089950470192552354
48.480436046443174,0.59242681800293551,5.5804073657621887,0.029849275011637529,10.813835126421157,4.1209758306245901
31.821914895546776,1.4317558532668355,9.1637769421855761,0.064106535568894243,4.3412263277301681,7.0011930006824707
46.986044972009502,0.62174618078462818,4.7737088913502923,0.077629542043642114,5.2059869473389195,5.0327475145802003
41.196241202583685,0.77320572778639507,6.8236461832899264,0.29320608682910493,2.2845009200873791,10.534775394310739
26.032172069988118,2.1882640716687103,4.081261899700487,0.081237183322457759,0.013635102214666794,29.343661806337327
40.314355216348432,2.2831454907792454,4.673410014079117,0.16441158936065434,10.366695864011566,0.8500025410981964
5.8026552789644477,2.434301706879066,4.9604509741019713,0.2821295408592549,18.461821951157315,0.027129632678771165
9.9114798544580722,2.6636413701391572,2.132263164810567,0.29361396437602005,17.603194627196061,0.012138660637525592
42.324287669723134,2.3485786711912748,1.8255131115310603,0.086180921907392474,0.7715781072684047,8.6200050550319034
40.856768974632281,2.5021789802665801,7.0074093083208213,0.033752940250011236,13.67958968625679,4.4160325883708458
15.468833388489516,0.62240927455819817,6.8996596450874703,0.063008513110572373,3.7027950099234239,7.0075954010724457
28.884631576957407,1.0863378761032465,6.9661874278908575,0.037731974036716263,22.585830834352734,2.9708856150668148
32.270711931500493,2.0547444334381142,1.1778980080842252,0.074634787505854186,4.0167599914603027,0.88119380359918498
44.0482529199205,2.645313261562058,3.9389215840460192,0.17919952011704587,15.039341224739557,0.2660327774918444
32.139822080242652,0.51125031234914786,2.7802886253327723,0.27548566296277971,7.8297206919373625,0.90853731827595963
23.565720617315616,1.7865733552908745,8.0033628028961115,0.17042128743441518,15.397471823144453,0.58030864665944049
21.838281953323222,2.1932184984109933,8.7456736125651702,0.19527707587574258,9.8942063151378044,1.2667410030648416
24.164693886807946,0.57401822282153303,3.2201233950353259,0.0765228304506715,18.231433255353473,0.79864548999975238
34.336896151098841,1.5033888938834699,7.0106424296318774,0.24416341378867801,5.5362990078685881,1.8225793823182521
44.03707842885462,2.7390872034592419,2.1642652311244701,0.19298089438156327,21.739004469942245,0.032610152689998111
25.425359693433489,2.1790320221396469,3.4763727304154202,0.26195831217396293,12.00503158352045,0.14974395963516127
16.152780332811115,1.0941459084014933,2.2478904661007757,0.28567606996161954,18.146235545108468,0.012601366810547965
15.649806334891151,2.6319528240797818,3.5516868993930628,0.11741221721184583,20.393524593629451,0.32399530120423048
38.57064261095509,1.3700785585237858,7.0726289261435014,0.045362136389923015,23.971886662915317,2.3840870455185112
41.745594354075969,2.6333616778601487,9.1929421916672727,0.083260108216699089,5.3746959742549976,5.8763941534266753
9.7375135934356223,1.2473591277972638,2.8227016713176738,0.14259563838923439,6.8854179255229164,1.0592670625699017
7.995148562983017,1.9758006272078725,5.8787113145564724,0.28479422251085251,6.0103940815653178,1.0614803478004928
31.749514869040329,1.4923501693695851,7.3125199111908907,0.12592675026455627,6.3089119718347835,3.3065649272955242
11.577795988671422,1.1870626268876676,9.5763022163700917,0.23581649982630357,13.978673796945058,0.35447822152090652
42.109888570535361,2.7163939054296731,6.4905443459845644,0.17133347380781139,23.844540555500231,0.10915116060179926
18.965060326583348,0.96898420484872827,3.2959623792464261,0.071186455720673433,23.766674090226108,0.60703605456554333
11.47423698370142,0.71202897808940779,6.6293034122254264,0.10980555330696644,12.642557552695385,1.655545896790749
46.443671261935258,1.3548173463641509,3.8844204551021457,0.2028937278063892,15.336653046352172,0.17295278223026087
12.448927523087518,2.2940978691039189,9.7851555162253696,0.20839895051177015,20.639293048838542,0.1326103013778725
17.8124037052071,2.5185790149407041,4.597085216472732,0.14173272910653292,22.390403002884124,0.19242852953596365
11.912602783642638,2.9968584251669119,7.1688494868491279,0.084020768745392091,4.8926550559090538,4.7524563711244179
10.197052864940973,1.2409051425279123,1.2090482411208263,0.22213389826354935,12.68500149461887,0.072228919069016323
5.9516607351398019,1.5198548778282055,4.6005530152127978,0.067284451651560134,19.988089311876294,1.1987614371369357
7.4927934123917055,0.84205319507406573,8.8759685199026048,0.28226751372223546,7.2768498392301995,1.154414234113589
12.858866192113371,1.9371798240575839,6.4920469998992125,0.072613002130213475,10.555417019531202,3.0165608056573761
7.4021869682228925,2.9939500931572929,4.9954859775637868,0.050047461593105719,23.654906436288194,1.5290806597334363
31.601471724993704,2.2522025253016462,9.4234374949215329,0.15934135666230603,23.641120721300904,0.21788054781105043
35.632153705977785,1.9880321010334294,8.6858593853250632,0.16547388747071431,21.74656345836436,0.23768903167128827
22.713370557441269,1.4809227323044851,3.8999410644064443,0.16229401613790853,19.162760275873381,0.17394086670232869
19.309599362842224,2.788246900713887,5.9009356183720563,0.14226689701487505,6.4591320173473381,2.3541750572206182
27.703680666000356,1.7422914903258735,5.4084183048321641,0.29854816999229034,7.7004017776124991,0.54285767497470094
44.375222400557384,0.8359172832826538,6.6898225010337615,0.15615857154776289,13.134788188916993,0.8610148622751852
43.300923206999272,1.4134461579978337,4.0070014026288003,0.15382504260715266,13.458656989488292,0.5054860516125258
6.9563777905756377,0.66791667211941719,3.1978450068929942,0.13809449756007713,12.132067664569608,0.60086463829888392
13.167428431843584,1.0049475942219539,9.214046517299824,0.038711211316409616,15.280086717991345,5.099890161755936
15.65351919969782,0.54417195249978056,9.3148704954865575,0.18602785672189248,9.7997525431917314,1.5803058250093536
16.222440912449532,1.6331997912504086,8.5899059718578101,0.083830976222491083,17.98017977557279,1.9027339376177059
30.705469328424773,2.086350662379493,9.8038398768810513,0.19853051446413394,8.0051982354805276,2.0007034931238441
23.731809156643653,1.3582311559472693,7.704923732017197,0.034233369345573604,7.9362479267124613,5.8723754877603183
7.2164353967417298,1.5509544287631929,7.8820050570579969,0.29478838835084048,3.053423085403872,3.2675522240673973
21.81263623068072,2.8980231821114399,7.8633108276637662,0.15132142212354818,4.5290930406940619,3.962479314535114
28.568882692293673,2.3799078039372885,5.3254686784807586,0.27109150404539556,20.412501094112585,0.021043682125266052
9.5752356306672191,1.8521415923623781,5.1080697506284451,0.15315712850522173,10.710776125930597,0.99043593060761725
42.505634920485186,1.2113521877795632,3.1620364853410283,0.036892629200782082,5.4688268772680111,2.640719631231514
7.3382839909296917,2.7424919969324879,6.8033727492336142,0.25021979290626589,18.224186400537299,0.071173575129423627
46.617884105812792,1.0877427922016487,3.603881224921011,0.20149144430679758,13.295547019604626,0.2473801951872861
9.4600913710943964,1.3133568262916926,3.3202756873211898,0.23889197332070461,0.50774427415904366,7.797091621133033
42.960872821898874,2.7726620360573713,6.2736523668644928,0.13988756178248452,7.592674976081164,2.1689386014763126
45.61939147674277,1.8238551382126809,4.689841494025389,0.19862228838906054,4.2480338669121851,2.036760726836937
49.080680626396671,2.3557948735449417,2.9697094791516898,0.25974412106305006,15.740948663588174,0.049779364626227153
41.091164612311708,1.9768619854094154,8.3445041507754798,0.19669832400412846,6.6007449751260685,2.2779741015358068
40.076489334709798,2.1335980225237376,8.7451292736493826,0.11734861775405292,1.5587227010386471,8.7239530651466204
33.911747419799646,1.2484582287870638,2.5092956771000288,0.20550828642253594,1.3184397407440622,8.4524657696635792
40.054835956015808,1.1034301540666573,1.0675632951999989,0.20811917281193881,13.961455151009158,0.058418193541160811
11.054849378591619,1.3062308679216632,4.0251697167643634,0.28896434950185501,0.52136293689815094,9.0570889814438154
29.123061617643678,0.88860391020855611,8.1775975211267724,0.12385545003166737,20.371010715266131,0.65595592284499693
28.140029158568652,2.6857859132270185,8.5525647961089195,0.13902289490395672,3.7295308621746148,5.0936146374147526
43.590746485515091,1.2081173331252852,2.2449616310444429,0.24739442913237653,14.557592044690315,0.061251780122843595
25.825971451708213,1.9037234860359615,7.9690231106474609,0.16161344812796752,10.672512672257897,1.4201185706906976
22.329027324515906,2.4799360628534353,2.0413375057848651,0.22624046607240522,10.62843650956566,0.18433930032280102
33.780347205669955,2.4595602734392839,4.5105633114087631,0.14871865004700577,1.7231314166411007,3.9784992278352722
16.990849287538072,1.5959656464604821,9.9874856351072427,0.080338639707556128,19.266054005093174,2.1244741257240909
11.289578492928058,1.690643271466814,2.7333174090781882,0.22865707597868301,21.433259634078063,0.020336246627414022
26.504477331068561,2.986754372337562,2.3856722431986377,0.056723447371718777,0.2644000172214831,14.382713145803409
23.760021586769824,2.1864936924475602,4.8052029929211413,0.075603425788766249,4.2865002167308255,3.4771272289540534
15.465647323799317,2.5365961077947068,6.5770167337287528,0.19551099517957837,21.693700531091494,0.094630473822718997
21.538031455180761,2.7563849230480799,9.3961070417192794,0.22923554405377952,13.187846707201395,0.45711158206323926
21.487660242181132,2.4689745905733478,9.827390309797309,0.27051260832298818,3.600949877957043,3.7131036187309396
19.737300398564546,0.96294836238391901,1.6267657293225517,0.096324219276449671,4.8669708626198123,1.1998761350117335
22.075883587711804,1.9054268343439305,2.241977656131148,0.051002792408155216,15.839669861690741,0.99949109432574879
35.858450545517542,0.75473539328636219,8.116641765063946,0.28769306466633615,17.395603733924954,0.05451004171196483
18.359441355707837,2.1323053164099961,3.435689370437744,0.06323846464619988,14.386243405918446,1.3832746882038705
47.698606702190318,2.8883735704695273,8.9636415355572456,0.075346755031299062,22.875561117900617,1.5993179642869881
46.235660879218003,1.7818301607502782,6.9710793150617807,0.10157224699637041,11.857526487882648,2.0904397903827383
26.640969273503536,1.5824312321694181,2.0066032214260945,0.16822957912736047,7.2065258914206405,0.59725574776128543
19.776254225210998,0.58960687854540794,8.4927635643160642,0.26719115848954184,11.453589839419116,0.42117107387791403
29.094565542350143,2.899436305823051,2.5872074200726827,0.2329528863643627,8.6319910479986639,0.34636292040360894
43.185221994813105,0.75750671032539696,4.8114585521168838,0.21828411507593781,5.3859814241924715,2.2150815127499341
34.36643032520459,0.60269773326211729,5.9696643570339702,0.069050558999681017,1.1031179841633616,23.208290927109054
41.197632257618487,1.1151665287623462,5.5068953417225046,0.12015113682727278,8.4530998455629813,1.9977348768751337
28.972502422958307,0.66382608479595606,7.1754662405363536,0.15395337930426981,17.073824345033813,0.51828163582843734
33.481293317042933,1.6377946060294057,6.874180613823297,0.061279266975964031,0.44250726900465143,22.910375569229469
17.967002638210779,1.790219503142781,9.9283780497524941,0.096560316595468293,10.540284316942433,3.5881041376294047
38.070192303963083,1.2814248725714599,9.99479718301769,0.10633329710679638,15.456225634796841,1.9319952798374846
14.108206690657326,0.6274012064372152,5.6481346237207681,0.055637335532130988,14.649698620183372,2.5013490457335252
36.265915796832417,0.77900092062306681,1.8567917826477758,0.17406711373431211,18.639562461329181,0.07240809955709572
43.732358074665235,1.4612609449748202,7.5505896907184651,0.21740789502677399,19.452473175835141,0.10997572920769184
10.944627678569477,0.65132112706634038,9.7899767039493035,0.039580856813521137,17.080939702065308,4.9794191093716194
32.647088324386388,2.2454743140247837,3.8649374886611829,0.15471446849368192,2.4671447074739863,2.7667855044796594
9.2793086703470564,1.01755135381203,5.1508799725381644,0.23901913467498256,11.400538656104656,0.33772355733920367
37.657203272214211,1.2551789219590963,4.8229923233391032,0.22943723610668509,14.481742979702606,0.17390366692735909
8.802194847058411,1.4853144429452438,1.4627723910123642,0.24822046694125113,5.8935849314268385,0.34011171588319267
47.117292021528172,1.5415240826728698,7.0503798810110032,0.14550737728776994,1.0212436235226363,15.837571081513365
11.183356851701097,0.50415176918700133,4.1800392556162098,0.24975598313916098,5.3661677010251259,1.8418340614743463
48.149611065908616,0.78017592749674392,8.0871748716835192,0.08741085993999545,10.917465641583332,3.1238330859997943
41.039787923829351,2.6569114093521953,8.4890806775378742,0.12102695719690429,9.9343276573104209,2.5509332264568658
31.715690200985936,0.50308265627977033,8.391077079380608,0.069379561396984368,4.2400075518518792,10.010047974646776
40.218084708329613,1.7704183895321877,4.7499939823589212,0.1508956710400001,19.785973024403827,0.23991410260344195
40.780167754238867,1.7237550162680202,3.8939111401680959,0.1297768062763241,22.21648004968139,0.21788895198578265
47.571217826779865,1.3327354025265945,7.7393870170034935,0.087459592596007413,4.8323596572651653,5.1476753117675829
16.402250922763422,1.578317550366124,8.212504904584506,0.2304985985846188,22.309749973613322,0.047992615547450747
31.553415291123912,2.4514528438164609,5.4213170175222949,0.10787709619126104,0.42866302020433977,16.208708398318645
9.2772138903980554,2.6030092655373913,9.0372791758267272,0.096385212440833992,22.19909934496669,1.0636360207319528
32.727456501085456,1.1508713585381252,2.2951782647070242,0.056649292638138615,22.84629096194179,0.62913104430614197
12.708108684175496,1.3062261024193247,8.91161901693064,0.14287007650454561,0.28924471238220484,17.260417080314951
30.422777516259885,1.1062071325708318,1.8648570967469316,0.10483009607444456,18.312463122641955,0.27348386187054269
30.759373131523237,1.6996585013776628,2.381729698491525,0.1233963955754712,23.284837741676242,0.13460131917789794
25.969331884155231,2.2081458941470324,5.8045601194656431,0.08607923353375474,21.74165325162668,0.89327480639130963
28.518429898090524,1.0706321886585513,1.6076663216867351,0.2336835371495721,23.29704386870911,0.0069476492213280706
39.376552550296459,1.3268393551371667,1.4752639126009932,0.28040093725932086,13.207764136743343,0.036348366878357241
40.966012243042996,2.825961543972876,1.0046686974913497,0.15942091878088852,1.8757473572493186,0.9493209052792615
27.146894700894311,0.62142322461739519,4.9268499372483685,0.20003955853543309,20.394940747320867,0.083402648896599554
31.981704868517554,1.6519240130989155,7.971614931630068,0.26280823744987769,14.731878139416278,0.16599928060000793
46.905630606054579,2.2788951039919443,1.313545152519241,0.29967229845342441,14.753681860518938,0.015787448577065093
10.388011482550526,0.87613502889368511,6.870318458192699,0.19178461572435296,10.014086636608468,1.0082925047446971
10.269660465504973,0.61843505001370458,8.4081458567456782,0.2691382506311632,13.724207436506619,0.21130663693409468
8.9469055359845786,0.84551342909632687,2.5120076372008402,0.27441030903557972,3.6859146980667488,1.3100514493789905
34.603847826823753,2.7970579838267073,2.3217736133926383,0.24160641658613422,17.754480637587609,0.031832577526819374
23.837373535567075,0.52314945455280859,8.747208762584826,0.14906078950047083,1.8004153764370159,15.982317572547586
39.844463726382948,0.97080493702837956,8.4081214895508527,0.042723120118691803,17.514738409051009,3.9785372358379316
35.205413598886665,0.57820878225411132,5.8504758963776817,0.024425555523237476,20.375482142996496,3.5569954721542874
20.013699124770717,0.77657366890550816,8.3727989136458234,0.15361617731921887,11.339248261547716,1.4698186075030857
45.426494631269108,2.0503732165707405,1.834804696820453,0.15840806938969293,12.235928785369184,0.2641252622087637
39.313946618179351,1.1040972718477144,4.5503336614487893,0.13406146860163223,7.4931425501298783,1.6764247404119164
17.174072340957906,1.923030126076692,7.640178004957356,0.17908685836158203,23.267006009414104,0.1184346310029217
21.388640799742429,1.9754884569153153,3.3170676339156704,0.17460555692523955,17.594987389429086,0.15364639971923555
19.149799109191832,2.6235883327244478,7.7709602299019753,0.25425165148915402,8.8557252792082792,0.81775783044247374
12.092524188124985,0.51185348227968475,5.5376074395173251,0.050423988913433471,4.1953772695921216,5.893984271394169
11.650251764398625,2.633423648355917,7.7523938915340977,0.083049746509552727,5.269910212850192,5.0045082927402289
47.12573585190848,2.0477977160674348,5.1821167407159665,0.24204139410869649,11.134134866641201,0.35003998140267512
24.705681673943896,0.90685871526239392,4.311139061996359,0.25739432282262326,22.62164160754411,0.012759520443998357
22.249392024983443,2.4323434703382101,2.972702948307691,0.29855077981384298,17.619512298262034,0.015439169664449576
37.835856890482006,2.6387288544764642,2.8754140729151354,0.26441536458838355,5.1658499562995956,0.73368800155378022
29.884687936380498,1.1356587093853934,7.7634172951425642,0.26917172198025269,20.629467202053554,0.03009348627272147
47.126299407730798,2.7969842022567022,2.0701931323056444,0.10801742393637336,9.0768125522323473,0.77661386737825433
40.113567225922651,1.6361435757466445,1.7738411509985061,0.13246525752262536,20.441332386060449,0.11828964759530214
26.571630385604315,2.008561135833304,2.5866222851991716,0.095063829349754284,5.8007903515471426,1.4904272258370332
21.936176306637179,2.9616238340441092,2.5781186030852972,0.18976383149396034,14.847854686471623,0.15404263173046448
49.398419521594491,1.4038401965979983,8.4079686052620985,0.28286549917797071,22.240091713950768,0.015579883054644483
37.299210620163954,2.5328983645502823,4.5865596112679121,0.11649944822325296,6.1894562195470595,2.2301404547795509
47.803759700172847,1.2959977945711492,9.9134961162443425,0.17596049892680604,16.630238174060519,0.53133217184217618
10.331535974766862,2.4980338056037272,2.2349013201155117,0.10296389652697581,23.695502878971453,0.19483850723436769
43.274015563585216,2.0018347971566062,6.8818584312427902,0.06754399265635809,3.6143588938320841,5.4223452812256809
33.66832477960434,1.0408892380635035,5.0385655648112557,0.074651948349223576,2.1216549768161856,7.9998414925657872
10.486475525080067,1.5350652344730911,4.5362635902736654,0.03622469647067638,16.180684618675588,2.524298712522306
31.47160999861493,1.2940890859089043,8.8757577914867412,0.28580218644259209,8.1536627459767281,0.86410760826845867
35.874336429745199,0.6952709827009097,9.7803608124555961,0.13280629038213629,1.7098674567981869,18.720148666342183
5.5536208649871277,0.57458692524924371,8.8557306289676099,0.25355384976059026,11.4073348292065,0.49890773016988493
25.444308282878595,1.3661966385179523,2.7307061113161972,0.21077225235311348,18.090496311454938,0.060300527861030961
42.14297800383445,0.5475853695437165,2.9871812908804065,0.073737925195103901,6.8429376099645305,2.7975243034628714
18.291156140484045,0.91371939395443758,6.9046649118555701,0.069129429042144586,8.0411250601232336,3.9720815675376127
25.6346636809348,2.3129583021271722,3.6017522347437252,0.24735669642295252,20.29678561552733,0.023774888058260973
24.904135718055194,2.2702280892089695,7.6125261770252193,0.094119278973470458,12.481725894275714,2.3514308852770021


==> anc/competitors/data/v6/two_compartment_bolus__s42_holdout.csv <==
x0,x1,x2,x3,x4,y
21.083381682146427,0.65037117423735424,9.0817059733942944,0.051198187000890634,19.290242765592353,3.3826478440319492
21.749389647812208,2.2776883788865883,1.3035523645128717,0.25166721422754967,13.591159975297712,0.042623214054846689
30.920164805387898,2.7874562537067291,3.1124207018513221,0.2426451852425596,1.6179990704857561,2.4418543117066545
38.619135152778632,1.1654318526436678,8.8083860301346988,0.14655359063722748,23.485739562808437,0.28189651715186681
13.307330809285968,1.0740620107899725,1.5852117448965313,0.095962821222516675,12.339895304119892,0.48509765010650036
31.307254078586201,1.7784136419292544,4.2105819365463386,0.052631537752891297,3.87800368015,3.464865058176239
29.064755510530386,1.1516137649059575,9.5059238452981312,0.26642668831815419,12.736520556193003,0.31937318309733581
32.1121475854981,2.0320445726010576,1.7159700617298763,0.24905704334159026,15.847559518665335,0.033141541160640962
16.887364681678939,2.1179518872635299,4.2996051530032275,0.079083525784235179,0.86925177823557132,6.6932031903797835
5.6599151122757725,1.8347561226717362,2.5187008854565622,0.29604514645578284,20.403366378106774,0.0059965298185523288
15.424653685507373,2.5807723109271596,4.7559989656803126,0.11494303034723509,21.264041508626708,0.41281876537974521
45.021869548052543,2.443545484006477,5.7231755456265176,0.28085470204621643,22.748012181259035,0.0096156589702018607
45.303846929391355,1.2741580554822023,4.8199691063192915,0.036390096191290328,21.155930940895544,2.2320069462848782
8.0845724028494246,0.51056510155402002,3.5799018081130591,0.24694346071783668,12.031087713613397,0.20085299995776976
23.182092994916747,2.134491070803251,2.7597694621219127,0.18984396529774458,20.51786349710499,0.056132213379954519
43.221530042772642,0.59602546454091199,4.9882674219262224,0.090377941506934581,12.124351418277907,1.698909159807259
49.067034115534852,1.897360430219313,7.6350773363031426,0.21030554025629555,20.700105139134926,0.098215255256119516
30.075160005895068,0.8853354389788024,6.1436059006131725,0.069717754169413684,14.199174861933301,2.2830744875038054
19.270316165943967,0.75319406252475585,4.6470674591380945,0.20355151909398611,12.41884760415425,0.37263769332470442
31.999976133727355,2.0060747879495908,7.3444266508322498,0.071559841198249471,4.3753561793344895,5.3750096618603846
43.855945387042112,0.82195552700384011,2.6454948696777274,0.15991951494485696,0.087320536167943885,43.427361768398342
12.55499692073689,2.8508205269508999,8.4609241514356182,0.28540179794988441,6.2435834607854419,1.4240837495681977
13.729075459370124,0.75720697146486393,9.8616958138530251,0.077607458205976032,8.6956698806952932,5.0408746315006079
28.145452903181496,1.0557214578723397,8.5812665484585651,0.28575032242914511,10.563091406385041,0.41984791805516425
9.5290319886148218,1.2702275599688777,4.93613382746552,0.030517611840453224,22.789969787383278,2.4622780227199748
40.293013046143912,0.5584107423187713,6.0893601362895931,0.10797313752382393,23.163247758051469,0.49943849118151767
24.982829848401156,1.5667709016001825,1.1243851414248953,0.22048763818661476,21.684001864862775,0.009430388241247244
41.545474525107721,0.91993867404739593,3.5350857553957074,0.04910199752609555,12.758229548058658,1.8897768736410603
45.820553314201298,0.76660424412213057,7.7417832923906165,0.12682723288368181,21.824219201665016,0.4861353666108375
35.570485496176197,2.8880249807016201,2.9221432155890805,0.25455684763812886,21.8741165259787,0.011154761601981185
16.99171498413115,2.4605308640962615,8.1897914952522459,0.15669650486047978,3.9141627771673644,4.4362275388889696
27.76006920428285,1.1993744882169162,7.1040764850227065,0.048247729609244679,20.208567201383953,2.6795564746419753
19.768932792909467,0.95233803214946988,8.1624824589246927,0.091306020551602946,7.0639860496013585,4.3062937942498003
35.869504681778778,2.2673945711626038,8.1786444353360626,0.21958557720701014,17.96857691189313,0.15816540715004945
37.469889194604846,2.1681338568077004,5.4950521329127806,0.025555601666087582,0.15181348829890773,32.434621074025522
43.342896004608363,2.8085143962900179,6.2726219173206657,0.19523822305613409,13.893779046598059,0.41627786510870912
23.075119439256749,2.8163402947895722,6.0540250024506408,0.25496638340672828,12.996567718366975,0.22025605405313883
39.878876459994331,2.3588991134188104,8.3880490478264953,0.28006930846239408,14.645210221614782,0.13877991601868567
14.509045116286957,1.5106846048131763,6.7787440137449213,0.086339915226104291,9.2979650345047489,3.0374249956211421
24.720382993954217,1.6421120797386535,5.0689341023814025,0.23683874096833929,23.460354554808063,0.019581103672134663
14.492163635064767,0.54535112029719179,2.7999061209299358,0.059497305942736695,19.770808047060452,0.86383333549624342
41.66720826966602,1.4557212157125892,4.8714932611950053,0.28705901893307523,23.276670294613147,0.0061066458074725402
41.124785961944959,0.84835104649729809,7.559190943311771,0.1621287896039936,23.681718297433243,0.16255746961697171
37.321072939191687,0.51683171367607483,2.2082744267491794,0.090653576022536542,14.406536430077173,0.6200147693619309
19.601974960095895,2.4633345774113797,7.8578571712211893,0.18278247473861917,2.8411193729483344,4.6927961623859238
38.640543414962146,1.3767115902424365,6.8295920132592975,0.29570109646529025,17.377988441711295,0.040058064697051074
38.321169697897957,1.8362147979223415,1.0378664299500135,0.27431261094464604,10.714997247078944,0.054908353477119927
41.482680126957348,1.8326773827058715,2.7262878279377252,0.19540184599595484,7.3031487690301553,0.65441716030780339
17.622732873613831,2.8276956378329814,3.3009332830330553,0.024921488856308342,2.5470407615622248,3.1110418892950813
20.729354014232396,2.7456139994847839,9.3416726665104068,0.097573014440860875,5.6240075025197482,5.3964142922709462
47.782474948727518,1.1266039082974113,8.9302283288791156,0.056544386471461441,13.636400458441118,4.1304341713560158
18.624146762892615,2.6683885769815299,3.847569890198792,0.23962415457246575,23.798019742480747,0.012840659621729731
17.413178552626015,2.7883960906133765,3.1939420221879815,0.13546519113262148,12.394796692538774,0.59582540141683837
10.882284168093712,1.1364035548256179,9.6057272912218501,0.04402258509881804,19.214808210990469,4.1225585778802047
35.108092667169409,1.9354601966769875,6.611264565472414,0.060643417051704479,17.554838879709251,2.280032121108023
6.9130528335618777,0.64754072255105588,9.7240290013149355,0.18442620919212879,16.531546052700197,0.46120438591118768
47.853284932537335,1.3242667289237686,4.9599252335291792,0.13745899255978408,4.7951791195087621,2.6493278628820649
47.991495337679602,1.6365535917335188,8.8705582410700075,0.1708701253431878,16.238983226356922,0.55320902293560914
46.828506530292486,1.2012720117759783,7.5401615373000235,0.17609513307890973,4.7823775068954353,3.3979664492761468
13.852786884593961,1.4219723459399707,8.9828977788461444,0.22794016050266466,13.458635218493418,0.41793022456707962
8.3869480958732048,1.1017943264333325,1.6735152828243689,0.19922690647157398,14.604169360616247,0.091208456676956026
14.341997441852262,1.5767601658805392,2.2568733673522026,0.14260707422937666,6.042888163366448,0.95438889441038843
5.5076886731068901,0.50822693708658284,3.4227285497911786,0.092005635516572995,4.8457364956454443,2.6608011765342443
22.08237652406217,1.1608056968765283,1.161942812729625,0.06030769105147292,19.210208690118748,0.36479129790268988
38.724061295072097,0.65900463648703811,1.6761517983626368,0.086193895454720518,16.283089413517221,0.41273530208942988
34.524724001506421,2.766328937003077,7.2801226624647004,0.12240140311506419,3.7954635736081608,4.5758182415936561
6.6632511989348115,0.88606388038424644,7.51290412278387,0.25061909327295212,8.4357829849245007,0.91084042824554468
47.877692265798423,1.0833652525931035,8.9118222467473611,0.060519726030915974,20.067240666211511,2.6456448542742783
8.5723224284266877,2.1582135410766541,3.2769306159247638,0.26648936095700604,3.9784883225853083,1.1366562312270942
38.282460799790833,2.3220819348752055,2.021805445983925,0.12975418542378142,9.9580026277754286,0.55538061038757902
20.766186439973922,1.0309253496928723,1.2610566334789968,0.15386375756529633,1.7873703626251007,4.2471715726403163
29.659566533698239,2.155219307897672,7.5794756215271848,0.20005913091940403,22.334202704638169,0.086924342524711665
5.6742468750929724,1.9524558303608301,2.4427496246906828,0.22206430053375417,18.389285668637147,0.04115213132636051
44.654817601004162,2.2584273059715434,9.1559512084908388,0.21634187346024433,10.049598098850968,1.0410764218530177
49.505963326647468,0.76583481659648855,5.5698474814805872,0.03079150279699093,14.575236631996933,3.5564822461910253
39.618368119948187,1.355181065688329,3.3429319388927987,0.15138087379539708,14.518637456078507,0.37120698083013054
29.024539495052103,1.1601016861551976,7.9434833867182304,0.29464686842917082,12.406572548554628,0.20533212240133006
20.561981788077372,1.2863526033227297,3.6393235306455347,0.28965572895308805,18.362740288594015,0.017826395281076265
14.716613444233703,1.8696450048782753,4.2804541393317344,0.23019482458533713,7.8536835425199456,0.702008761279725
44.093113347689084,1.4894844429979281,4.042829565053184,0.12597332016375332,12.916416073390408,0.79439160164702238
15.710404865140303,0.82544359305368564,7.3737753673982649,0.28165992400453693,5.0403332256412021,2.0280270349656973
7.9855886559234364,1.9110636398071752,5.1524434209838406,0.29977837142755137,20.500220185891003,0.011041972690116387
43.841497067134775,2.5972218522771739,5.9228194673294636,0.11997236858646576,2.3539953799960385,4.5625542949838076
6.4433218274671713,2.8441361620044114,5.0648613847175499,0.16676685031222246,13.778489571739003,0.50891791740858061
10.854688833212711,1.2131725366662169,8.8496809970315304,0.24078591556407331,13.406499953028082,0.35073922538201219
47.74175897846925,0.57121512951392273,7.552570368582642,0.051111358402043047,2.3425643671694942,19.224971239776018
33.985965445752456,1.866754147270727,5.1320915605238762,0.29526029416632266,7.1106466554754073,0.62883559474689932
32.09331809945644,1.4587229097848753,6.1946714663578044,0.17566538412491822,2.7373932563679082,4.4217252290635711
44.48145636802785,0.76097004779740285,9.8087250861344231,0.13278466771200886,22.372122617619041,0.50288237151617976
33.228494171840438,2.9105768337059845,7.507386852472556,0.14459149447986261,3.5758496203588184,4.4775415136106727
24.320941063133318,1.7969125662679795,7.5354170380983554,0.02593897548517957,14.954342836586918,5.1126294692992635
48.17548996161095,2.9602479439322789,5.3208870445435892,0.21880537651812346,1.2095353997690594,5.4258545927695696
27.729893292854737,2.6875002989837093,3.6402620314665777,0.2365750925443032,13.341603883537729,0.1550146721186198
27.562745636633572,2.0168837108289859,1.259293578461687,0.023037256668129037,4.257479847091628,1.1467867315863589
14.984574916909434,0.81866533425374988,3.9391272610473975,0.18290605770927534,14.122099419813644,0.29772689267933278
27.792133137487021,1.8033888903156641,3.4155750208099325,0.16976310589548302,10.554029360770354,0.5693051598278589
17.795865916829257,1.8184641070979048,5.8942864917852171,0.17552562418241713,8.9091934547446563,1.2339162763402751
15.202814465801685,1.1544462896314456,7.8785155477839028,0.12982780169113894,18.928427462835124,0.67482855307277412
36.282531550602911,1.2666858079553662,2.2184025663669282,0.12919135183457778,5.9234176258285345,1.0520404830778769
28.080153807180061,2.3905777886692068,5.7092105688670953,0.042522232662258651,23.148958989505299,2.1334392308580794
22.636472847183139,1.569490969770416,3.4543316178050167,0.093845215116659525,6.9603064606475478,1.7979810551218445
32.24468657338565,2.5490086100780336,4.1904032586846807,0.15088458259325477,18.464526100388174,0.25840805343544476
5.4687706307989572,1.1831051840193283,9.0548076563990882,0.15796502210703742,1.6148474068965983,7.825477595722738
19.074207449643165,0.58108209967859326,2.5062449735209387,0.17150877912890924,8.7089623579006528,0.68373482323111701
42.439818128016384,1.5928518960759832,9.3219272399422977,0.27512435608845814,19.528972904895522,0.043260006734766203
48.554307256039358,0.50832895094705211,4.8703662763575437,0.17110749749129336,12.800552026693513,0.61742530889790914
32.322668331374203,0.7451703002811092,9.8860128197570241,0.18891063726191643,22.099681143977431,0.15202216408011698
33.137781534337719,2.9323196516672922,5.158815687421213,0.23576560918331874,15.07182756630889,0.14767939979417019
41.783868252832633,0.99147051109290296,6.2391916317674525,0.24282229322143922,7.7604946913022053,0.96686812287981871
46.674700458725788,2.905188565476954,4.6485736473673533,0.17339156615309717,14.419533176020387,0.38149214793847819
32.337241260813805,1.0718850113949339,4.0408403833464135,0.14756540606509025,11.742639042328108,0.71448023154658291
7.5411187428803039,1.5038165762114062,6.9438207456980212,0.09113456579193796,1.1591374761303586,7.5671915027711876
19.287406093743456,1.7180889071268504,4.0675257306745412,0.2400096959937707,6.5597247961689051,0.8427618268912862
43.39207631202931,2.1897809523396417,2.4708103099476548,0.086312293782685706,20.835799252803625,0.40908207579441502
16.512112114367309,1.5376155719322977,1.7365025674152044,0.21037908524297452,19.149563165991111,0.030906322329467571
29.201030562334175,2.8627964524803597,3.2022965309856404,0.03750681337160798,0.13401040299433387,23.083052757396075
30.382625150422065,2.4938565689682322,5.9218667105957099,0.25773530226532987,16.48259185882624,0.084627663599149694
38.095775900466442,2.7177972730673199,8.1618413859518597,0.21715385763666892,13.715983684300769,0.41519417991860674
47.404172954221373,1.2852666805951269,4.6309329501690302,0.2329040997723866,12.425641065119354,0.25635221011877179
32.146430677065545,1.7053314291563728,7.3666788462542776,0.25337709650162382,9.5122092840146859,0.66152691110352069
26.401251845988085,1.9129556035271107,7.213871115870214,0.078901746933238232,16.294582579614659,1.9943829124149035
6.3356362330093496,1.4961615827281363,8.3767753110293182,0.15475565815357759,13.227899958965782,1.0815234872044777
11.614057214244646,1.9738225354277974,5.4069752369753887,0.26054577691732628,4.5811502730672409,1.6403806589244152
41.82343164298252,2.6488841324640431,7.9518069450744804,0.051030245002874064,13.331975768548471,4.0271752581205487
35.300236521835672,1.7154112624728277,5.3302662532786149,0.12673427521300346,2.1057014679765063,5.0346855670464254
42.450324063632493,0.68695010594102335,3.7572303787588299,0.10372325211797766,22.989168128963257,0.34617452847765495
47.787550312507456,1.6879622695379726,3.1972658736407231,0.28660503668566506,0.014017246664252525,49.85458730391106
5.7607600011199604,1.7849103316766644,2.7428120130014122,0.1856307798113267,0.23412435182455837,6.4192410656599179
13.450610065243724,1.231188867806958,2.433485867451779,0.11199209064675056,20.309396028674659,0.25028200483755203
44.337358403126643,0.75602558563573408,3.860284150416522,0.22694081457301546,5.7925290853536398,1.5925720511363421
41.068050238809967,1.9439479994767879,6.5916334715616109,0.12943785085186324,10.188682511051802,1.7629703407239448
15.700291257161993,1.0161343577377422,1.9201070257010875,0.10036792428489349,22.115588456476011,0.20860458274803129
37.127012075888899,2.4653572732705165,5.8063475569768928,0.10602827503767343,21.552028703621762,0.59086205310328088
25.303917970015352,2.0120504543678548,2.4196499917329088,0.12751669402985372,20.198595310728592,0.18414437176466561
27.536615232127154,1.0726999634083738,5.1449096218070887,0.23846204962792336,18.07066088167074,0.069172111509262585
22.560814714228876,2.0583608511690499,6.6546673346903091,0.14934829193273877,21.201960522470273,0.28050657154306319
37.221767261339082,2.8521795089981841,9.5972350657920984,0.11928999507368891,10.39402274544198,2.777557990306831
28.305485924912166,1.1946349614423899,5.6351551790377856,0.15429742594439447,1.6074454596248113,8.5458335850862213
39.51483887736584,2.9844881732222852,9.8305796773256517,0.038905882082787946,23.081642492664198,4.0047703640080794
24.958097685489381,0.97480566213654951,8.8754058626352936,0.061972852190404826,1.1934008606751476,16.040658166412641
14.237480014597578,2.8656572368772446,5.5904608542649656,0.21185847458907184,23.195959404105562,0.041040378740537266
39.218417736708446,1.1752225356783352,3.797847877510522,0.11132177775369372,2.307947939526291,5.5406924160536164
16.372524178997715,2.5157468766498972,9.5178499572315118,0.27740413541442516,4.7376869466417881,2.557314517438174
29.087556139720849,1.5713275846601973,3.3815145419056858,0.054070334218332114,17.700614199933707,1.2985465140015398
42.294218674391168,1.7536628264179428,2.9042165498154411,0.24566580839725419,1.0558175605035496,8.8806299051083233
43.060427819043177,1.0364764491268279,4.0225133568871492,0.10729996911482376,0.99095390274365336,19.034268979581245
6.962749300074921,2.9653395845480905,8.8066098542601736,0.081065311725167136,18.532622317056401,1.960402391820667
47.971160848788756,2.147923076990006,5.955577955175527,0.12204256146781711,4.7262012620864571,3.3470852698466493
10.766985965863093,0.87857571757797115,5.6407488260588341,0.14613850969722311,0.63057234433948484,11.331357483396008
32.541650769085315,2.1563238444284965,1.262583059446168,0.071107616022264744,16.814953609742076,0.3819324207527382
23.836140691394906,2.9812367510103708,3.6746807000010384,0.043603457102697786,0.31373906418442399,12.979393333792926
24.933874279699225,1.4986826254985568,3.5005865129770024,0.24357906653726805,1.2172534062151987,6.6250870688551728
34.641230921059289,2.984603105904732,3.969322352176067,0.24045241339612547,20.984955459805267,0.025545661084069735
10.315450518428586,0.76438523145423332,6.5048610632709485,0.0380732118861698,14.633943966656211,3.7263413950707074
11.133748555045539,2.0040699371743065,3.3749135903927141,0.10865447861521088,7.7897345322081657,1.4477077649044139
32.7916736365639,2.7420964264338514,5.4093798807787348,0.14549077769453753,5.8483468712686477,2.3100183471871172
21.004300943750422,0.5154107580628251,3.5401394200710934,0.24035972962554469,18.570274533998308,0.042251468666416533
48.698637009907294,1.1534485606902507,1.117837869190057,0.14101794199072909,7.2186585792092597,0.41569734416500137
8.112706280136349,1.33501077186967,7.4482381179307913,0.10144570431916262,7.847471747638215,3.3600413601008889
6.9905566456941663,2.4005920328867623,1.1981199788918617,0.069699263692528921,17.905450762715006,0.34395546567381075
11.138915747964447,1.6271494242487132,4.4844214399967388,0.19681772560627017,6.526694374109681,1.2414245203876642
27.524119718571978,1.5566363631693245,4.2213826545495206,0.11644046915426876,0.15757428667556361,25.681730705865785
13.230895012741733,1.1398055552957556,6.1122280073585928,0.17373744282876422,21.280954901089743,0.15152459455964176
37.856026774715296,2.9050127629190348,3.4771262558907674,0.20964980368288372,13.346538816945809,0.2118465517856449
21.299556870096655,2.6129646405532467,5.3515749844569314,0.29502873180588979,15.76405756190556,0.051126158567848357
40.498208866606198,1.6059473341735104,5.9286768979901101,0.28031143214861209,19.313121236512703,0.026413300075024754
48.268562765120713,2.2538545565492765,4.0899570432482655,0.23122585611956017,10.506164664451646,0.36032011115694396
20.4980014468617,2.0714442257298371,1.114537937018969,0.046840470786988837,9.1494779809016613,0.72605770962911309
23.399611143744224,0.58425070081469888,6.6773534380728812,0.067231630074284218,8.5834161941840037,3.904921757355361
34.471023622115638,0.74891755490541845,4.7661369950800117,0.037443782442355869,4.5704459228032217,5.1408418279973596
18.553980444057402,2.2781276519030018,2.1835966750496731,0.22327189430967354,7.821644679706198,0.38083877103542857
9.7400211419525924,2.4954197903425865,8.7972980845794346,0.024510275524285037,22.376854587662308,5.0834073106048727
37.711772113456497,2.0023676927424243,8.408729932855092,0.2627385645938845,11.96540702951328,0.36258243641882409
22.850159538340105,2.971588804611343,7.9035137913013589,0.07888631663475261,14.420469162524444,2.5338243137840446
35.93099059474126,2.6135701156501874,1.6386867360617829,0.26007212099631932,13.823005173104111,0.045000434956516622
30.433405500276031,0.78676968399401592,1.1673513262394586,0.04875852013015429,23.504544614549971,0.37109073044054486
49.967575169466436,0.96794647867797579,8.8286680873686052,0.22083005131278502,13.062944796492044,0.49343711140718743
27.130523615550711,1.1586316209211271,5.0996564831083306,0.2321825198108616,0.77644204016553786,15.293161679854718
15.478269080575389,2.8099389843879465,8.136847200694092,0.080035149891788296,3.485906827930239,6.1567423453618968
25.099693477986833,1.5285954518760567,6.2059330285728294,0.18430105877154446,19.690390490355135,0.16472892408709894
30.05668433827805,0.89346120576424193,7.2849943609887635,0.037717686718864919,0.6151107384424348,24.466449121783029
18.163521368293488,0.79493696336110209,7.7806959822327917,0.071604341553880915,23.097695447789704,1.4884728293771716
38.42767562924444,2.6506390738767172,7.3183084663673936,0.22113862206996585,22.238974965821182,0.053529784372297877
31.702533375344601,1.9792086156491593,6.4278204807648818,0.1228792794130396,1.8594328924499495,5.9143263673074493
33.954315318566259,2.8281124482949593,1.9209398524364558,0.15264258005028264,21.492009319196232,0.072238568916251966
9.9261553992698239,0.9084657807025921,8.3672346545022744,0.21694774558193727,23.12801934899236,0.055395989419379343
47.788774493219357,1.1301984742557876,3.5936949839871604,0.11156671604718792,9.8609065167324434,1.1967495405062913
25.239801167295248,2.4361386283876785,5.9761028199237849,0.19549114866256828,14.400780520029064,0.35791617346219728
7.1438906183089568,1.1217745703566704,4.9378385613840052,0.22037792927228897,17.571548648002363,0.1027502886238794
8.4603508825445299,1.7411794566416425,7.0045950470879319,0.25219394260362893,8.4350528655158232,0.83468687136600406
42.670785107614009,2.0644249814103071,1.9512045495668378,0.20640720323652761,0.73047618402181858,11.123263768958871
13.480472853093065,2.1360195035205587,9.6406917823166225,0.044998542264779368,22.077662333667668,3.5698738037236613
42.152607233162591,1.4076935047622863,1.9504204667671003,0.094428383643066841,12.024603181947198,0.62661944202698294
42.377163493505677,2.7301417912299697,8.3284160163365399,0.075202114175557638,19.809547128807459,1.8775231955163112
40.34413270827708,1.4200976145531201,2.3650704858604028,0.17779061854720976,22.738157542026002,0.041509902374901576
32.08753246234231,2.3522422699316845,5.0612655520364482,0.28319323564197846,19.360520352247001,0.021043746504951288
32.190894084349495,2.6194115733241774,8.990854562066863,0.21588960736982762,2.5951035726622687,5.1702815912971296
17.105705766760096,2.0870066272464278,2.8294308180309695,0.18699250663725894,2.1037015965367303,2.121258393147436
6.8784247466043009,1.3743251236919616,6.8216807100981427,0.16162398497578143,11.623268594063777,1.0423811395266849
36.979470521784513,0.76049506818942381,2.817470575330979,0.13055209997739584,9.0778054574944704,0.89845431795081976
5.6710817030709482,2.8483528588831613,6.4335047472185609,0.1222635383565662,19.992953004356135,0.5582827497399413
5.9605356406462571,1.0545969508272008,5.5550929007982059,0.26506387633513595,10.879358603994211,0.31073642586798517
33.801086249072831,0.92518004983267244,9.5718697170926106,0.066598094982809344,16.891559565070182,3.1077054201010115
47.81142169682569,0.94185312791649445,1.5367985475050971,0.26127856784474096,13.38841309883373,0.046654931213775064
15.187486164344913,1.2277515400622954,2.0147535441449258,0.071149892208082433,14.687799386637103,0.70854752061842818
5.3211018159555508,1.9602866211697649,1.1222954256393347,0.12530281189352532,12.824246492034826,0.22502628296307331
43.792155114392067,0.87522869798385061,8.8847025579514884,0.076000374826863781,0.10102396235597499,48.903088086588149
29.229525806913397,2.3878188053479796,4.2133346177627597,0.032140737343407971,11.024531767256519,2.9562389194407905
19.802234758450879,1.8965457746636545,1.5144879696716207,0.16444204073656268,7.6477256214392852,0.43062953485352812
15.257989232905794,1.2001515688475739,7.1142601035798183,0.12751248212454822,8.8195820402214782,2.3109564174247903
35.144312627545219,2.5315571257786469,9.2769669415936526,0.099437066379410355,20.986753246693404,1.1510487456117187
41.487243168851137,2.1956131406779877,9.3155090616152538,0.044953400088252021,18.742943264614578,4.0113250567101053
49.423881307734234,2.7637624093686037,9.401180418533329,0.052788523767505355,18.552800056882226,3.530573530845253
17.968408745987716,1.8026559450919768,6.0825662215954095,0.050052332922798856,1.4313730678635359,7.0231999985121902
47.335295697993182,1.3902942907613927,9.8754067956120526,0.28864700668160737,13.593323062734028,0.19522100461735317
23.026288605362925,1.8058514777902208,7.8596671509522382,0.067211885763901469,6.2137739634408424,5.176682179258048
5.893980198127994,1.6124659942669926,2.3559709734903249,0.2160243121514461,17.254701013816863,0.056671605849996191
12.300602872472146,1.1489036834756248,9.7224999636999101,0.029218545024413824,16.726038410225911,5.9639456643166504
19.217857094826176,0.9141685502958603,6.6782524296569408,0.14185949258036182,14.797109526910871,0.81854837706267936
9.011243011867716,1.5115158056935396,7.5450909811852096,0.051656119428083125,13.582693776713167,3.7406818276065685
27.862432871108055,1.5516586697573724,9.6837630239721015,0.037510170691460176,15.246570763268405,5.4660109804903776
8.1748036173089478,2.4375603808352322,4.3099331623019195,0.17426442869314651,6.6142939636070395,1.3610913422060911
7.4174597237874851,1.6218607836452523,2.0875636954943113,0.13208597668865316,17.296314573968452,0.21254470983926271
32.630094862052772,1.9146552557323322,1.9201062489879108,0.059361968520114508,9.5825629379448429,1.0871298367734554
7.7947685454600215,1.1044468375698511,4.4265865294763458,0.16551168959008147,8.1822250417607556,1.1436054274991445
40.55388734439061,1.319389827692085,2.2553829703261719,0.13488316922425414,3.2480007891518445,2.0136724346175807
5.2529947084264244,0.65733011325172075,9.9320948636167099,0.089752290019863318,6.2079715883778421,5.7780796619328179
6.6801633091662254,1.5401594573976192,5.0785700451476865,0.19380615597133566,5.2211855360124169,1.8483543030967673
25.85603463960085,1.9949099580890988,9.0268328446171715,0.0866611125311436,7.7428757766425207,4.6144673160365022
44.845230347227705,1.6670362906894423,8.8673390284327578,0.20932101547502821,20.902583868994242,0.11158425457899879
11.149507993559808,1.9730391634218538,9.3430289828633128,0.11438014991021962,1.3808028112780768,8.7093129859426899
7.7982957674712292,2.8678056464937898,2.0958122280682394,0.29026550260986295,17.361968240650508,0.013573454602643488
17.140963756343204,1.1875912468165684,7.9997790684935843,0.091953699472449565,6.1836579183114679,4.5414551328912154
13.387446401480874,1.4878437434743093,4.781820235956336,0.26606581414896002,19.699422657177813,0.025310861908637669
37.309449276774487,2.3039954328813712,3.9631318608431991,0.063444166201217178,4.3224309729846873,3.0143591508882808
8.5609004844367078,1.7622304286534103,3.1658501029880193,0.050562386323607544,8.0009808956151147,2.1125082336980321
32.761987018292892,0.5315396718106209,9.5219823529393253,0.1227940051182282,4.2092902818182854,9.1755845278975752
6.5559138274664583,2.6105092505369965,8.9745684256849678,0.15600834485255258,0.75577853982151311,8.8879578908853443
43.070670498449246,0.79706090051332623,7.5779247408000101,0.091067708500238556,0.9793030873275903,26.664081039985213
22.081607797410825,2.9440954990895745,8.8564507708417217,0.24848738593159719,9.2599576498502056,0.88706539260103823
13.112714191753573,2.2160751430923429,1.1445937992234678,0.032666007777534423,12.595675002595065,0.7585090081275343
26.012932711680325,2.171781242861373,3.1516150202596909,0.25272082857541628,12.262847803826201,0.14210884074124291
20.59969867521351,1.0124270109078126,2.1747260021530197,0.20424285234463135,11.501324063089903,0.20777682056615884
22.825428419336539,1.9478354193101133,2.0392482182153318,0.15801892943007828,17.27327673811552,0.13306421091205181
32.120160305793817,1.7021176367638129,9.2581059682156308,0.079137964413619061,10.092017885046889,4.1655070281058153
34.216315543440409,0.77204992424207264,8.9682841586997277,0.29717153445603778,1.9784308824750951,12.40963847447019
10.393392758877924,0.96210859424769324,1.1208773826063907,0.11760006163125956,15.75112664452945,0.17583552957283838
27.952865916929465,1.0367433986935535,9.7007128921300936,0.26605224945575789,16.895314722739371,0.10830210016915735
43.659572690306966,2.3929227772185722,6.0373602134574593,0.075004665715137156,13.33610700448577,2.2204205565889512
33.871770654806895,2.1839068704938969,1.9538778486693293,0.20990436231174189,18.079062861182006,0.043934379956543722
32.963628296546972,2.3639175337245506,6.1551175192839889,0.12014913339608811,10.404467137673466,1.763316027897911
33.425826618025951,0.84673574191928958,6.4801570036991194,0.071882443196247287,1.7373902608922789,13.396279809628224
9.4742732271976244,2.3610951686144359,1.835288117741988,0.1151376913882533,22.006355766938533,0.145648438389511
27.394070271974158,1.3543906548299394,6.2165345096646218,0.17806005130862468,20.774255648647429,0.15383842311872076
42.598130001802318,2.2737707446159199,6.4544157236625086,0.11095196399437861,4.898099864213564,3.7489513918370672
38.897143693889618,2.870248003258832,7.1135684669372221,0.21714730959643591,15.291160865695101,0.25706394016891032
34.487275550543828,2.5910337322701182,8.8662170447872732,0.081586465894003937,5.500074013046568,5.6605471535761041
35.465302021603385,1.7029495207979837,9.3909013841681972,0.12028391028736161,1.5836071897487258,10.153241490481944
8.7330237035572083,1.6026341763806484,7.3653671783864727,0.054532708859342499,6.0059298462982342,5.3088641999465533
29.885813807652944,2.1078852224486382,1.1089611426172081,0.20896850782820794,15.095394810728216,0.047309769610813457
41.574672395418631,1.7762324164330225,9.8284441329626819,0.06891318107962327,23.164222315230969,1.9916439380644246
39.236445196760876,2.3677591940887375,8.7520785408934341,0.25631316645898794,6.8737824658418223,1.5029840532541803
45.228827796122069,1.0705893090222398,1.3186033399356001,0.21991851633473858,18.252454956276832,0.0238141933402818
44.577247327009388,1.0940987917427027,1.9936552620092423,0.21445387596653984,6.3499952551216632,0.5536218806905836
9.0436089319392003,1.702983811254406,1.8624728194784965,0.18132204013407938,4.0426991188092787,0.90408153971641347
36.163513876912916,1.0743797136317397,7.6408687469731138,0.056020046285429073,21.184321753183909,2.3320894466168247
23.060232370550334,1.4667200291040046,1.4382027919161373,0.17458862523869556,10.117958749219682,0.24584535727139842
19.849636444914879,1.6063496376765947,7.8174827169965244,0.057693023639704716,21.64899133184819,2.2419966509115272
17.070795226653498,2.7609134460352731,7.0473120571734693,0.28417179418166871,7.5707582440899373,0.81975508473468173
48.751824807725036,1.5747854714644882,2.3762331553503193,0.19131577457699614,13.248512342475577,0.18841041258500116
29.240961892078651,2.7393211634774666,9.1622478101461109,0.14937395766966746,12.795683422334058,1.3549298324490848
33.839138298844006,1.4361325836039016,2.8497021989562965,0.28719680016006266,6.3514805319414007,0.46352254659202385
10.247947560872802,1.3666374490375961,4.9590869270811897,0.24451981516764293,14.03238824270292,0.16041757124200254
22.654506750382609,2.3734260827359117,6.9147907997701914,0.034369074355026105,15.34336064481651,4.0809328773719038
18.781330695170723,1.0352143271364196,5.6726779683911337,0.093161747546387577,14.022994009607331,1.5361215211864467
27.290779221688997,2.6314238625184641,8.2715640224360314,0.14442919257800146,5.6716725358919344,3.6461470059713674
13.957691755637173,2.008864445597387,5.2935970172133144,0.061950518976330152,18.890942292507063,1.6424586586242214
46.26617522145618,2.0437187471432194,5.0436830396040619,0.15209969858991013,21.126821534733455,0.20285849528576347
27.437251041026524,0.92610266114530282,2.266335486543996,0.23590544978865813,3.4679349307264804,2.1054932692987682
40.996766064367485,1.1759014963769272,5.2031676126812192,0.14342535246928284,10.103115823986913,1.2219611070462557
49.212821227073441,1.0522918709367755,9.7321468906536985,0.12693930454796687,14.702931868090184,1.5054032632322492
40.619724026126349,2.0360410939057241,8.3490653743285606,0.065782406898747703,21.216358996412161,2.0678024830105914
22.382493885937471,1.4175151171724094,8.3063599329287214,0.045738022429950717,7.5128392321796529,5.8913734664262316
40.61632874662557,2.0203655902996913,4.0864892320064978,0.12689863234047533,22.268833609425368,0.24214990416519327
28.456947992275676,2.5760303729118226,7.6687276120031669,0.093924110227091198,20.875770924703438,1.0794077387675582
9.2910287141749457,2.3566140271415343,8.2203436427614989,0.23715685734607281,23.827593976762863,0.028889840317891276
5.2879503068482601,1.6390201388186343,5.2139431985310765,0.27231920476139315,5.278458404805165,1.2394368814666599
18.425996866265034,2.4507105081904905,8.0380912998042362,0.28865572550597585,12.970279616346136,0.19018579462291244
10.262069570794365,2.6944979604691266,9.5228873619091896,0.21323392134484598,7.891574848973935,1.7699417737900134
35.234307519475728,2.2468686514314662,8.6740662015831482,0.13230713741299935,3.5966289270504372,5.4005352805781728
14.312502302262498,1.5102034180950961,3.1350129662884099,0.16377379659159944,21.062342894071104,0.099576752445206543
43.043465656999039,2.2446847676042965,8.9490408325787207,0.22011440513861832,9.4638249369378968,1.1145181774041242
36.697852148123914,2.2757011008380408,8.1522493298478729,0.085058140980797378,15.89676130371469,2.1088545155697664
21.350743770347758,1.8296670872447578,2.6115415478389701,0.21905180055878895,18.928120719125392,0.041324561498348865
42.450126235135592,2.0367495860224434,7.4083878932497749,0.16214755201235165,4.6565191490146081,3.4850987846248027
17.156260631904065,2.1979333089685733,8.0171114387688966,0.26626149443060249,17.326103493601462,0.079524031371795478
7.8737862344709901,0.57572231943240026,2.8235021722306981,0.13157638685044554,21.93084709178687,0.15764028816743939
21.957315606401043,2.4843463699751673,9.7417499032379204,0.25590670959035727,15.524663035413331,0.18333417989028356
24.32682122828037,2.2453491317149274,9.8279786619602731,0.046553385491907719,11.194064031422126,5.8363856254071163
21.688842372814381,2.620757392956889,3.7197643955453588,0.075981635372005016,8.1156854991109277,2.0077551991404397
22.922322791213833,2.13777880500301,7.1513421995975284,0.24980295283009785,23.343793262256167,0.020982879663989019
27.893904982862157,2.8168964539624057,9.9992120455694629,0.22512781290584455,15.433945308998222,0.30971459790681238
7.3063408772059368,0.70440890831314062,8.1215588712409108,0.12407592995859822,0.95910047737706883,10.928217075042326
29.970709405434185,2.8092332070918662,6.9838186132233773,0.28389342245036708,6.915913780850703,0.9804079929819699
11.233620135652082,2.2315164189424737,9.7262919411753934,0.18368125937863464,12.218096125441292,1.0310703573800275
16.330918124387146,0.98959039329705523,2.7159640689059978,0.25759001609720072,8.8614668024293941,0.27961040650713798
11.258551219171942,1.6843735074883985,9.5863419618174373,0.20800257177672216,19.130110450310077,0.17928603298105097
10.847770953015383,1.7006788343874339,9.2503006266057444,0.284406412794945,9.8101591715590519,0.5681243015546662
19.065948096006807,2.2614494803696576,4.6163761771301548,0.035603806514150231,14.369165815861326,2.7676899538425155
40.456073332142985,1.2433364941396106,7.8036246974281207,0.26563231510858093,3.8505383066593781,3.1431288206067935
24.393228841178654,0.91014329721216125,2.8852801234415248,0.12729579757770745,15.648982186468491,0.39361293398691349
44.900593807233541,2.7880267467889785,5.7105130683400516,0.28787536642259659,20.86502254934944,0.014062872115398068
25.333198434732129,1.5965355317391212,2.6991806987442892,0.2417901719123518,8.240153383330469,0.36813458251595504
31.138264154198328,1.8405821930562065,6.9810046507083028,0.035228761739619481,2.4391565557160169,6.7557650986780837
5.4708814906104859,2.5698886938264809,6.592245183036411,0.12195926026463329,0.24087699986884648,9.3472955655233285
41.823587676472108,1.1439108066244945,5.9786902930411499,0.22352578767539516,11.397438580087776,0.4680288376118002
36.449333650605141,2.3751266857652937,7.282150965302975,0.1368783627643631,18.372579048682741,0.5889686873677763
13.544767712158208,2.108713545601991,8.7842708442470752,0.27347851505186682,3.9710722125579583,2.9683718366403964
38.246552310369538,0.70706827373044434,9.2299015530349351,0.26225735585891879,9.1119343685862191,0.90689934906727965
33.770010259160458,2.2031772197636306,2.9234257766014191,0.28341984741704401,12.856791218074715,0.076450357886122547
12.791542824043205,2.1528291483739368,3.4261457695183268,0.063272102259086138,11.866594548084855,1.6170630363716203
10.936580938072197,2.6463677696914454,5.8013716605445218,0.19583975531517181,9.103545880431458,0.97556175536829404
30.936849625601795,2.7541105867983746,7.1473221372026305,0.22326754269356314,0.54309099851610121,13.26362236508745
6.5014706055236271,1.9807298651115945,1.1135174421023377,0.14959832143278437,6.7882208765707386,0.40334651667421423
18.524981999630008,2.188013751397901,6.1197559581781436,0.054553546921292981,9.6507731011921152,3.6148064734849545
45.421803003338042,1.030548513033553,8.8683912761691097,0.035869041787126993,7.9897395240798224,6.6706595393237116
34.248683892876215,0.91884606484332898,9.2968027139323688,0.026302914991632953,12.542563440488822,6.6846590295943429
26.447804523221119,1.959203014449352,6.0552989428204391,0.093429726725858586,3.375869787963043,4.4527714474971107
18.587939837579881,1.1428171133637304,9.6994542138347608,0.13889650260330072,6.3699027972611013,4.0168894466564913
40.532341885499306,2.0340293185445835,7.5438222212238006,0.16666880915800711,6.2131811879180763,2.6784401904217634
41.397158631737241,0.99515962728182505,9.5680127689498686,0.24915965022957831,3.5200220649977982,5.2267444445115103
25.461573317124131,2.0670625621890513,9.250330446683817,0.17550901921032619,13.877729117021401,0.80976811398514748
9.021678801124958,2.9578044887316275,2.4097186875545882,0.19873456423916416,1.4489548372992651,1.9309625903690968
23.370031372843631,2.5691831598767667,5.0408317099756399,0.14938298658216323,0.64416586593861425,9.0442891138428649
39.227054639997142,2.747759222220171,7.3397964898728407,0.15029633961474934,10.781174286359569,1.4519973394727248
10.589550623933672,1.863194897852116,3.6841496861042708,0.096502565826196499,2.5330162107349006,2.9796632291139247
37.629969837854631,1.6816365487133531,6.5019526943553361,0.23887795023168018,23.505728605402332,0.023685369985046559
48.984236190258571,2.3929786112586968,6.5342158069987555,0.11549818616335907,11.657502972396713,1.7000061903927128
23.930802979540307,1.3726461422289828,1.2768488355400156,0.27072213327353739,12.876074615728209,0.039107919601502047
46.159388582477405,1.9253108065085309,5.2214971445788647,0.091145241731549351,19.230868627722753,0.90482113137816766
39.515758483888753,2.7776369954195275,5.6643404021583139,0.22609398581545223,7.7900238618148094,0.97327649035776997
20.425772800692584,0.96784759984284019,5.0675693971842852,0.24073327495437888,10.614638476325592,0.39429952220117831
30.595581087841641,2.9296240247773913,9.734639087689553,0.12549431515799211,10.389692566080843,2.6428112319184867
13.793848744921185,1.8509003230486507,3.3335761576463567,0.13217468729839699,11.46134893537214,0.73282045607750557
19.342374839939961,1.5526386728375554,6.0407623472227279,0.061949054077871019,18.921037501827382,1.8708443349902661
42.572463600873213,1.1582494827385506,5.6652655756074051,0.10497035734596939,14.391891300798358,1.2506129137927375
40.458058859071329,1.609711998101151,9.7717476321331915,0.079169391649665258,5.108421008043952,6.5320996695176179
43.522868923178329,2.1460666413874976,6.0640660136945259,0.045594396710913462,20.652954912838343,2.3648663646064891
41.95268392844838,2.769954771454564,1.7269328214524786,0.24077573242994915,11.346386003956056,0.11241167226901942
35.548163795403312,1.5089560418322177,6.7058665812406151,0.02124859273108819,12.444810392555915,5.1476901167686702
30.011475206144272,0.7783484799426017,9.0649279256522579,0.23237310621043936,22.756537696863404,0.045794963892420722
10.573296494490922,2.2751060691381584,3.6752175881545144,0.22894907614959242,23.278981337805217,0.017808330377579715
47.558901145643418,0.75890392326515554,8.5485825296857882,0.15412487530079558,10.015855354560896,1.8496754384837151
28.645430753364543,1.1949398256950243,7.975149238211575,0.24601494501726218,3.4902043598455572,3.821743497598808
21.695989408391362,2.7821507323819552,3.6659573540101409,0.036639833632956594,10.593040423681193,2.4867142921935335
25.946138253991492,2.3793135465571891,5.2060547711634308,0.17511483891407406,20.21544274234645,0.15104134493803964
48.458075582538328,1.305274524481399,3.0417371582342216,0.18644618889490189,9.8875547248562867,0.48151486282468065
40.666268396821295,2.2752790513559846,7.9483547689682439,0.10198956410437832,2.7136441645903711,6.1113899748003799
12.726375653565004,2.8332532064926772,9.4453683883401762,0.2024619865529689,18.113689568877554,0.24127713456767363
32.162385958078829,2.8242631089396708,4.4902389589014424,0.16169454385297771,14.263891344014315,0.44731712506867788
43.055358532915463,0.65015758981909599,8.0660361974701544,0.12317065642336933,1.2658613957708411,25.807505955436671
9.1396073281498573,1.8102291348008757,6.3000443269883029,0.15740911714664207,23.600675892541389,0.1534462575551275
46.139280874385392,0.91615325187536523,5.5582368393546329,0.16315278499038832,20.081541466872139,0.20991003905943109
36.063730731492925,2.5438044465831071,7.8087882766493815,0.10463113549745842,5.3461969342842188,4.4632677287303544
48.085188956476323,1.5652933185720934,7.4714397101836605,0.086441067115591685,20.421085864547827,1.2787298224910406
31.511603097619052,2.8296381190961433,5.8376105646559502,0.2366075323604063,5.0118647555215272,1.7833415185193628
11.961621614019112,1.0072082303040411,8.0735857251267582,0.19835401894249394,18.812533689270634,0.19340988464237713
5.9007914108269679,1.5512072872129474,2.3016872407055464,0.080745058635498246,1.2708718471710911,2.8989766815725018
28.889151703072095,2.7890354507756285,4.0484449167733558,0.21983239088552328,10.491448263018086,0.40331905952971636
9.151543019846109,1.4927544990692563,6.3690286562829126,0.2765837834763013,8.8963797130414317,0.54382996528152194
34.024128418908731,2.04698804476467,7.0732067608323694,0.20927896496178211,4.858872345133082,2.5602148094723391
39.064896217283923,0.55824764701409824,3.7858606302492692,0.24969565302764105,10.332879779236869,0.40892790999207984
34.329760770538904,2.0468288629921791,2.2513950454248697,0.21168635710558412,21.938634726462844,0.021654118301549577
22.545934548014678,0.93653531860845551,3.6075358890815976,0.21846524170452605,20.738356314173469,0.038868041007506356
39.758121606132313,1.3731988251683156,5.163868133397874,0.23770238376150374,8.6305315153986815,0.66405845149186749
25.487684929250204,0.5483541359476436,9.0696707119722628,0.08072291031209225,15.324295504376082,2.6381614139526119
39.773878997455682,1.5089084834714901,7.1469123953581528,0.025451881118084968,8.9962841239786933,5.6843511104475457
11.739958150649226,2.1328023728434622,5.6760558177519664,0.021911614285129374,4.2460041507537474,5.173164891421222
17.657915695043364,1.6771558847240056,9.771792678597528,0.23905502655289115,23.453410821582207,0.0358950523906943
10.602184925076685,1.2094030350586469,3.6126745845302013,0.16779430341503401,22.867883697821412,0.077874849430679738
42.842820808737386,0.74220725943567412,7.484547592334116,0.11728028311175759,16.563892822732296,1.072943092082153
47.464797237418125,0.51312519371918142,9.5403508138610693,0.1152037450391753,14.531130060480063,1.816125985657173
32.039310521383378,2.2243156605427257,8.3263019391196469,0.071149426657193843,3.1387553206214545,6.6896211894698219
23.718379433962767,1.2536980858760567,5.3990127078909351,0.05613257215167361,19.979784197342411,1.7589190199195266
39.122673858129161,1.5061498571060485,8.2230126717782372,0.190885353738979,9.6256478260488283,1.3093836905834773
36.874519060898308,0.94026269297106568,8.9243039919916605,0.25639747260632972,10.711402717470419,0.57414114824891549
20.722982690645125,0.71697199572924264,8.4306766075068946,0.19631738577078692,14.594439654978004,0.48092969279105924
45.276058352238991,0.98607592095996077,6.7616412331451619,0.06034469065347102,6.2386449161997426,4.73680543948507
23.342967136410628,1.3465214203751759,4.6029285930917609,0.11230664838189396,14.593151887823224,0.8938519246825487
6.4523772996126727,1.1376448829434964,2.7054195066244802,0.055609995957416183,0.92334319885386229,4.8269548607542445
17.59949127614335,1.1493273061052776,1.4778946328589906,0.039716190793509243,10.638230830756433,0.96869788571897752
22.30132539085205,2.1556219897277149,8.1088568228242863,0.069475363788686698,20.541654913993746,1.9460816704594657
24.729465088869713,1.2497763758326561,7.4343457347015036,0.10509607497718103,13.127610759727014,1.8709591313937453
23.619575277332476,1.1628290271029194,1.2142110917227087,0.060924306486900254,7.8898280140218287,0.75326929231803708
37.738542889071411,2.5545690010783786,8.5891256215652003,0.11128339035435249,17.673759831341496,1.2016565055777075
38.57121161858359,0.74199761583225432,1.9985047306353441,0.25679355801914905,5.1603839109188971,1.3693372201010336
43.684807061456389,2.2691185391798068,2.3972174810513462,0.11211337918355853,6.7742718875074841,1.121683166959909
27.404580226575412,1.6456898725390643,1.0719354455871679,0.030384392987753341,18.870938608110642,0.60416002592851714
43.285197220481948,2.7023525925888681,4.2647040306409583,0.10248165683055557,0.23353470832702339,27.192003211584566
40.773386948630559,1.7693439813805105,4.2518684409628626,0.072743496742122535,17.236460509667253,1.2135113637288235


==> anc/competitors/data/v6/two_stage_dividend_discount__s42.csv <==
x0,x1,x2,x3,x4,y
4.0958241942238534,0.0381156434865495,0.02215741159372148,0.11832103254048223,9.2195666533177825,48.241197146639273
2.7555137590082093,0.075106513730933258,0.0095145951338993628,0.11754543842452016,2.2604986422054156,29.44109809771772
4.4343916796455298,0.066877642125890951,0.026700583713530863,0.1314273462419393,7.0993775300902255,53.641424690877486
3.7894721162374556,0.026635304659766629,0.017814916440853427,0.12552663858713389,8.3302648842784048,37.69851060603925
1.3767093915505981,0.079822079470254381,0.0037807902523987955,0.091328888249864584,3.1173074957408051,19.470746740139852
4.9024894065470237,0.072752001458464707,0.0043115598436660237,0.092472956857300781,3.4858662711090944,68.819531245548177
4.0445588079614119,0.037034506271842335,0.020792862807891044,0.12007792262280079,9.6806699752528154,46.274444168582505
4.1442572211078152,0.070213794779656294,0.0051883180932623413,0.11430960378111378,3.3813784481154245,46.139712302465441
1.5124545307021835,0.02638517191228297,0.015218781047461299,0.10300923276714957,4.8696134491004299,18.309173326030532
2.8015437515822685,0.079946283828454312,0.029753234277861321,0.11093280436574009,4.8926403391812947,43.564335801832812
2.4831920969303249,0.059941084166392211,0.00012022814200018494,0.12789551593664303,3.2773127493671521,22.991766174701205
4.7070599553944072,0.059007500933527815,0.00049739405692670767,0.13133057423289651,7.9821197779338142,49.490123935721812
3.5754604803226582,0.025426443619047966,0.029792537457915196,0.11806115339450221,7.9466440890623966,40.652371492920679
4.2910464530833199,0.073822003933797509,0.017539165024024965,0.10926847404285515,4.404862128014071,58.582462250641214
2.7736567953093245,0.021739970192268164,0.0038072992655553937,0.10353483807475536,8.5161321197266027,31.154785856525812
1.9089548871391075,0.034449683482468824,0.026919065992622809,0.11609592353846268,2.9176744095910214,22.420721088432273
3.2183391480633392,0.0285813125099981,0.026411409003830766,0.10573748092821905,1.0387519810091077,41.733871522987954
1.2552690244167013,0.066606076441533116,0.016086012393341256,0.11820475685236115,6.1405062585016692,15.878784124955967
4.3105246879703287,0.03189225363277387,0.018653760895822696,0.12383261912548189,9.9466999520714072,45.541636024142079
3.5266575964882594,0.074638293627853111,0.0081956157450262905,0.093303960545969733,1.3477987884419615,45.476581383053258
4.0323509603414953,0.059376142359649414,0.0015155908911601546,0.090053373251137353,2.8719826633761452,52.983369488042825
2.4181038725194735,0.022169762629681775,0.017837028266725931,0.10061385694203714,5.670231782383758,30.341553803473857
4.8827920975796131,0.020325790047722028,0.0088426557960828902,0.13472557488593906,8.2894666280038365,41.718523599052524
4.5724844852887907,0.023099475020863937,0.019908631399810556,0.12231453816142797,1.8013780456754791,45.787027656758468
4.1135339882950479,0.056355510658863656,0.025087355305278038,0.098598017596851148,4.5571118838300491,64.80812545143759
1.7785548314078703,0.068088908651564917,0.00054481631743092177,0.13451319809118095,7.7236822056689771,18.98803220962477
2.8668840149081367,0.034313169237643312,0.017871413240571822,0.11349779701436701,4.343888875657254,32.416272373338714
1.1752150631489151,0.070964530575384377,0.0069384161906055671,0.11380458783393303,2.6995277842807508,12.912546597824232
1.6171579682701913,0.023433916409195624,0.026216654937114042,0.13677709719213277,2.7594624465692861,14.90766535295289
3.7321958129698185,0.068057831218500578,0.0076099351968548544,0.092974334609167,4.6904390822349482,55.938601052608853
3.9790486236312685,0.075667725810336817,0.018323103997062547,0.10075891373143593,5.3147536732530201,63.15832887970312
4.8700389297368396,0.066326503946262827,0.016606225202688344,0.11928856625773612,8.7563297603441264,65.452836227946435
2.3033014325526078,0.061887247038718229,0.011884995001777468,0.099774325479100201,6.7802717671119419,34.565568296011975
2.4818388241394755,0.070278813119322978,0.02032862290799382,0.1239763504604479,7.2136175906395135,31.880116566187361
2.8782232451032317,0.022409077972823988,0.021773089041463016,0.10070461446683601,9.8468845438231636,37.427140202172282
1.7578854363371428,0.032106926643143324,0.017008133859581605,0.094957848529940714,4.7065909627087636,24.375819589751156
1.5196860213418866,0.027495420758338586,0.022752667115542621,0.10034925798204199,4.6301896292421549,20.411348104778874
2.902819704903735,0.050271859411579189,0.029502512279788128,0.11113670171360311,9.31012270953231,42.110681179404864
1.9076373962035365,0.064711287699730669,0.012578171637024153,0.098806914958653999,3.2128802830455276,25.981171074218103
3.6792559787300414,0.057800710674583922,0.015437491556565926,0.096734601246167368,7.5683372167257996,58.8811467726714
2.7486076754893229,0.0710678659857161,0.00037409633823639709,0.13301409431094705,7.7911582439632117,30.234293290381704
4.3307127842313502,0.029312779546465453,0.02388085668931135,0.10601986017986539,1.8800919770089877,54.505260561910632
3.8010604080089965,0.064077265516109691,0.015606902011379814,0.10803793432591269,5.214082651242256,51.325335445309911
2.2494665655281643,0.031582489452134245,0.012238842910816956,0.092763520475061381,2.8050622418939861,29.71733912098756
4.3290392055808038,0.036245525079068017,0.0028221588926818741,0.10786848117510271,2.6683774552223709,44.807152638387166
4.2190574299872079,0.062594281836878235,0.026689692650261918,0.10324035886607899,5.1744529941658861,66.06779704046923
2.5499135161206978,0.078812287093920907,0.011850217201216692,0.12052425336708944,3.6048673675725844,29.136681555304559
2.1533124157209764,0.056692616358624173,0.020477447946276612,0.10026951488362033,8.1645440286328395,34.474028072799193
3.729982015899902,0.023270018899477735,0.0044812246910445226,0.13441827265314205,9.1684440225143415,32.200813721135084
1.5590099344372392,0.056978538195651962,0.028846488886230974,0.13648333104597776,8.224485447595292,17.518454014104545
1.7996328099004333,0.022541033094810026,0.0053532528546549269,0.094991552858839506,3.3942778535949873,21.265410918188934
1.029449079004022,0.073048742682009032,0.0059862597869847108,0.09537014781442886,3.4672095431974754,14.197428196308769
4.1476975100085536,0.062574697106037247,0.025769485816731413,0.095766321905549401,3.2925551510572069,67.717172489281069
3.6594034263681285,0.030387670785350193,0.027377482324257935,0.12097846281551561,2.2153428645061246,40.414111304036396
3.8206615145053404,0.025503260349451884,0.0063644222256990417,0.096098448210481149,9.4941853129334,48.776297142018024
4.1229161240878716,0.03101199373281914,0.014094026645244836,0.13261911589651332,4.6184301834136239,37.585530111323052
2.8356631021533598,0.078801630773251544,0.022004847136884893,0.12771357574689463,3.0222052709128637,31.821183905024288
3.274964783811575,0.047513638547509389,0.026350972014324049,0.13099044291190121,8.6200394545741919,36.46232766331088
1.5591879925106298,0.067044856900484479,0.011371580851119155,0.11630302634430105,4.5927577239201138,18.537583814185574
1.4581202941438938,0.058184500526466607,0.015510584605482877,0.1398338605759577,1.3160512999869991,12.561473931304572
3.6736118471618866,0.05434478899751824,0.022251492315592047,0.092208755147208055,2.4574741322466807,57.718189059609259
2.8843848245725301,0.02870781527990298,0.02193407929958386,0.11006324820930567,6.7532530632055305,34.662712171435921
3.2609444259247553,0.076761467213485701,0.023488803900782545,0.10619683344688181,8.0461474675455165,55.751172256321055
4.0599954296641023,0.038080557950883075,0.01709801455924579,0.13743227493563206,2.8984094963984166,36.202416621960992
3.5388732800023632,0.054681032948452529,0.0031384529041432563,0.11884304792487965,9.256560303395279,42.25795670439161
3.2143176026319833,0.06198655667534396,0.0271191987263412,0.13030954827223629,8.6589740804694806,39.490160617940674
3.2368286429816542,0.058953989314718527,0.025967176179630843,0.098517059682925942,8.6354267865497292,56.867580331384261
2.2158003922504488,0.076435664581731108,0.023942923074549989,0.13893170719502196,3.048950321192927,22.645107058111989
1.1232713382717576,0.028906339395203477,0.0029958743148218846,0.11493197734381577,1.4548238978505195,10.436531974980195
2.7468695569294495,0.050501164306816525,0.006131921012442876,0.11468360381353229,8.8068118553432519,33.392761597718518
1.8583386912781168,0.044242063444445957,0.022308010953229557,0.13854423642728692,3.7522020586471063,17.517220418062028
2.6341145748985446,0.04845012376895709,0.00069420283745839299,0.10903661806085725,6.5702474305617331,30.889667481301856
4.4136122930726644,0.027153051571864678,0.029376739011218386,0.10987625122774965,7.8397019533065704,55.693956755659713
1.935757943461363,0.028045676592365919,0.01131434041067042,0.11923763514024684,2.1546393266000816,18.755685246637221
1.2332109667562641,0.036684532746875442,0.021579376010724707,0.096402630527389344,8.0275451906714324,18.492464604313181
2.1255355680879862,0.038282276225649878,0.026627132654641301,0.10605428132059275,9.4466031306495921,29.762571598427133
2.1743750310667345,0.045674192820880997,0.011838896644502467,0.099660416122256526,7.5553746917176809,30.450611905573247
3.6476660589075802,0.056659252822197692,0.0095739746579899809,0.095164173955352482,4.9710047363250229,52.328472421483198
3.2281286093651134,0.058077747045095773,0.018262233866947402,0.13330723031655101,8.8901032487653247,36.263478239609761
4.135592836425654,0.044708653795134209,0.017429681212441522,0.11946655830637382,5.7471186706530304,46.664045989903698
3.6572541613095502,0.044526986565721821,0.012274199328743914,0.10793363957639557,7.7029383503507871,46.563292406288753
2.6255474457602821,0.033057711601817717,0.018053242676031252,0.11043346886833565,8.384553494727438,31.714186573436947
4.2560815386641391,0.055298374904540495,0.028061441086994841,0.11157595018436774,7.7441757552910531,61.474027532790743
1.6678916796308156,0.039022454679034271,0.014029207698797893,0.12165745910723548,3.5906938844333856,16.977329016657972
1.0908482925354419,0.022163590056641824,0.0059022654225189394,0.13633846957444967,2.0605951081524796,8.6777700738505725
1.360191443102567,0.045104002649411626,0.011316179486490116,0.13663898098284913,3.1450467642585411,12.033100261045256
3.8894374023858012,0.048447960505410219,0.011823209477793558,0.10957459897653317,5.525874432823179,47.37105890081807
2.8475089210055495,0.033535572092252657,0.003933260790786596,0.10646312297988848,5.5474923006378623,31.810065790725481
1.6450871161344072,0.054347475987326935,0.0048861450166366466,0.11255232500926275,6.243799143830838,19.471551286232128
3.0041791004134542,0.053946314025915251,0.020536862201810318,0.11839671152142464,4.5559165379310178,35.546154355382399
1.6092484108526737,0.062120130866622283,0.010184332626267081,0.11309089557248742,8.0820224330502484,21.390114501184712
3.7852815003109441,0.058876908932072605,0.028646951755674228,0.12293767049083505,9.2183837531248702,50.189405293253223
2.7846251022961228,0.059145983391261897,0.0073079023607582226,0.11771995116898819,3.2205254813152413,29.375265241005863
2.5240849043859299,0.038972849109442584,0.0029677351531446692,0.1060357773347038,7.6287089593169917,30.080443337178572
2.2060483565915061,0.067245933319157236,0.022605136890007736,0.10728654028813163,7.101746672905402,34.041831895196708
3.5211303724755538,0.052948663015980765,0.026431081557536099,0.10892963937798655,5.7078144935138342,49.547959789678977
2.4472504422135617,0.045885091710793406,0.0083434007061446349,0.094731988412469437,2.696772104867442,31.325322049241855
1.350599677264404,0.057560748856463423,0.0060626430493643385,0.098303131620698661,8.1570903272443864,20.124495935679164
1.4720236084820613,0.041639440067015254,0.0055729840461326147,0.12615569010726932,9.6456365706594944,15.377970078431455
4.8475906581980581,0.050764354676405499,0.015660369040995371,0.109454835576104,7.4965269901025211,63.969770252784215
4.6343227628304282,0.064202341308933222,0.014052499237403128,0.10072694862800718,9.2607399696316062,75.907711377907162
3.7988285352429982,0.073184173203422465,0.0077831951956360262,0.11813362052874288,9.8576673845319984,53.324263479571911
2.0634798458380783,0.075263431837711503,0.0013551935096827916,0.12777697712367136,4.1684560681531435,21.01426571371751
4.8767055093908951,0.050217975510985953,0.01444474020978842,0.10287111811726857,6.7440119763370321,67.5591100075751
4.1150036158631789,0.051216506884434146,0.028779970429068252,0.13133949409618723,5.265394638742702,45.354924853282029
3.8675607566359824,0.067992224645830185,0.019575576022579897,0.13637524298125248,9.8796587217690703,45.972641594689151
2.7974460085751547,0.038867041504652075,0.014865196698858552,0.11986972645369204,1.8442704160695242,28.180369681804027
2.0889662473806361,0.070242941740704112,0.0033207622208884834,0.12344738294957899,4.7113742286750213,22.468705185680804
1.3855638486139972,0.049648498791045409,0.0075730887164876179,0.092628799516152771,8.8798514007451246,21.63686766835945
4.6104095861753667,0.026951403460116104,0.0088432184872362807,0.13727599455109535,3.556461794738639,38.254304395033685
2.8231051593344443,0.024323548824376623,0.022944106578217029,0.1096242367132472,8.0901356557498545,33.594955258390257
1.8094534591809213,0.070519592662367792,0.026301323917938577,0.13619502002727152,4.4450484650223014,19.827517244615148
2.22382649660261,0.023334075014412675,0.027049255606993151,0.11894887623751213,9.8198068590114236,24.238527983761646
3.3168782757675839,0.036836686168019356,0.029537058247522622,0.090230939942166383,8.9517685278133676,59.212600064321727
1.7070911317569268,0.040047802430092747,0.029471000493135974,0.09192709996617178,3.7118832189635382,29.143981132815217
4.4264571363695016,0.030379666711495626,0.028589973983039443,0.12402094028349611,7.9317380218406965,48.206601710477145
4.0340781193408404,0.038833602188119355,0.0021546642150865312,0.11813340069159667,4.0317088944994186,39.47460847466607
3.8778518238037472,0.064561554003505134,0.0041338060778341552,0.091326621860303714,6.457265561939816,60.892234130529246
2.7283721591004149,0.020880970613604246,0.0091339957942809871,0.12717299806111929,6.9263269155396276,24.754673734602981
3.5092353628097728,0.069630405471241177,0.016586947621933842,0.13260726685345908,8.4663586817713448,41.825670904052402
3.3363918756509423,0.071392881414473489,0.0029093366611643787,0.11482087412196543,1.220057567938134,32.379680590498559
3.59938640621928,0.042335694391492887,0.025373908734064272,0.11328787201786275,2.9814210203706972,43.923460686369367
1.3377772845595564,0.029216773943638086,0.018502685372319271,0.090273655441731368,7.4072602952972089,20.223488705034111
2.6632296086824385,0.056050424476704858,0.016270932069066147,0.12933248562467997,6.0717091327258359,28.770470682500349
1.1664566954475699,0.027180353351893661,0.0049593397010187345,0.10653580333730528,5.4604457038102874,12.728638864123742
2.9759632769780757,0.041895161664695146,0.0075976642320059202,0.13393818098912699,1.4968896103718241,24.918640359001564
2.3194448493311413,0.077505750854058336,0.0048093607494677417,0.10865302937790265,4.1344829511531058,28.866947961920019
1.5780967554641876,0.07972786835501823,0.025557994733843958,0.11825389553153529,8.7859020871958347,24.555929036314254
1.4136118708902066,0.066326293481275139,0.017526835801836546,0.10351708940996637,1.2780355333242897,17.747766096339479
3.3505782887108482,0.038657690595245972,0.022053882825589,0.098029415629245928,4.5679261182833084,48.110141235778904
1.6823718741475444,0.061259902949965556,0.008880985887300772,0.12874539516906641,9.5063345890369533,19.613518945382829
4.7004804735071888,0.062324381929040759,0.011137579112648314,0.11482952394231408,1.4579266109051316,49.182199346576716
3.3242445588015799,0.043270501709818984,0.012145648932796013,0.11682439618761255,7.7473517594017309,38.297230424638393
2.3874792181393483,0.058453318075169569,0.022800449152321045,0.13827079767408679,3.3185135456383281,23.401072218747682
3.363661965925667,0.020643658698540575,0.023170589630237041,0.13817899561110769,8.799479489383053,29.483362730196514
1.09121548411879,0.032543459516134486,0.0062044058254209508,0.1327821060851202,7.7146118106342856,9.9848708281815597
4.8342368529657813,0.051505298178035674,0.028246165702142969,0.099380464638251675,8.9713465377252657,81.831924474531689
2.9292137477716009,0.029825078255497753,0.0036196601233105916,0.11971363471507901,2.943323113881394,27.120887239914556
4.1309409090011453,0.029954412072592019,0.026883662472708909,0.13390737123277688,5.7816347933674441,40.187397837240894
1.3309199996897543,0.070178257433014271,0.0030118693694942788,0.10872319682244688,8.0134294921732057,18.633489177554765
2.9466333233526414,0.079347980161016324,0.0079361943345393326,0.095055308296779245,3.2112976869548291,41.725618855543047
2.9628279774180837,0.053358165681706898,0.025394356082038709,0.13054814511199611,3.0767167474049524,31.148180731604121
4.7513058198999314,0.070344183852902809,0.0053847621703826233,0.11408817756810859,1.2446392014782652,47.461019817186184
3.2869122095043015,0.079419299859576353,0.012407037939299094,0.11821963401795893,9.6266376457790717,48.738865406127474
2.8939576042278152,0.02849575331412648,0.013495778998323786,0.13910721481589222,7.3901519204916104,25.235892209067835
2.0679026523675743,0.046894736795261065,0.0073577691906962887,0.12036057152470361,6.7200431860916634,22.472937093107824
2.3262759893702087,0.043554362950515194,0.021307356040079595,0.11124896928330508,7.6959525042549179,30.037831095311052
3.0826896098861511,0.024802957018771103,0.025540039482066113,0.10849921839235989,5.7845162682589546,37.975756386582773
2.7556458412201867,0.065319810367684666,0.026237254195667154,0.11088096463270228,5.2852043898136936,39.569695921377118
1.0864483195213217,0.046026741639355578,0.010179664372096829,0.095919954158933438,5.0457901701116876,14.890789989925359
4.3051676967774313,0.048159616051424076,0.015925511828634432,0.12973752792087861,6.7639529089327715,45.144457441830767
4.5846430873590673,0.029040378428794412,0.0074521921159695446,0.13188584290935207,2.8138147785314489,39.17688439881745
1.5609963559944431,0.030855599133852087,0.0073438950465043625,0.10421985672867044,8.992528255133827,18.860993476701317
3.2161445741561976,0.074426217329372893,0.0048376218855577238,0.1051898309204972,8.3057713409733864,48.949998395698955
1.4343029645417742,0.022678945338456734,0.028200570324225439,0.13371671281674066,4.1460725030683045,13.710033521892225
3.6889603721592468,0.033971137096622375,0.026639664858167395,0.091198517776397772,6.2074836713127191,60.933696524896504
2.1249351353560333,0.037523559818871705,0.023320761399830768,0.11602287218836138,2.2692456995501313,24.162757113429564
3.6376905387676071,0.049411852544095185,0.01552984563863187,0.11318378573407506,9.7511162314023814,47.466791004140902
3.9079784571475304,0.055186710380887752,0.014718237465356157,0.12450633847892299,9.126034188672552,46.412385180196736
4.0745899676706276,0.049597398551039992,0.015892369985474938,0.098169585007472721,9.2970775584928038,63.266593090633805
1.4309637838235862,0.025046920073412922,0.016097040407312677,0.12341653703975769,3.9894674293310644,13.965623485029532
4.6640473805504321,0.034620047243342812,0.01303689254093071,0.10883670039374382,2.5222123664457019,51.836930322476952
1.9208559635795233,0.070615303085752465,0.0039526449867620236,0.12093573890848211,2.9059494711967933,19.531460110187471
1.1496502247047191,0.058255322028707548,0.0037699155860560795,0.092004750493638793,1.8100125194058088,14.347394777974644
3.2194098775659334,0.058948943008056462,0.028567491475370497,0.11308635985922547,2.0809956709124591,41.524213724047556
2.483689135449755,0.060212195321081297,0.014460922787590516,0.11611254469911861,1.6417408076636084,26.592231404619564
4.3191589725296531,0.06577418114237174,0.028596165747155667,0.10071632014274934,9.9084076228438622,80.790148076981566
4.2330058882572068,0.023486508903286841,0.0049073063313032992,0.096981182708956032,1.6665191503216623,47.59107502052322
2.2685555712908614,0.041996503095956747,0.016632496561198005,0.099423715150615072,2.1928787285627225,29.333390804394167
4.8115975802789794,0.052371646115700721,0.0062315176005461768,0.1072070539031674,8.4452913603166273,63.433525064795553
2.1636713525604745,0.040307388997839561,0.007595538183798046,0.094840507465248566,6.2221619506864885,29.423794379486942
3.0602285169268582,0.07066873239723119,0.00090163736283536348,0.13736598978648024,7.9697548411239918,32.642805252352474
2.023860362270411,0.048954350515237638,0.0035685993222063393,0.11024970307479087,6.6782080699538948,23.961372482094909
4.7441742801958533,0.066117655367562742,0.027505452228875869,0.13044848012533747,8.9395756329605334,60.102219359016075
1.6584312703280726,0.071120931012870148,0.0096459897444699516,0.13872085615544233,6.7462077498826654,17.473054795737077
1.179642477569316,0.050287488974209885,0.018243876357437745,0.094036764000136955,5.6991258361283581,18.436049873067397
2.7403882400121518,0.074573134632280991,0.013950423959678189,0.12258347339674971,7.4147472438516973,35.476342185710919
4.9695022562233486,0.055227436432218835,0.012013537357358349,0.13357045433706072,5.026534766128985,49.101068115399201
4.5667090650196558,0.0710164579300233,0.015956582740382044,0.12171172169833643,4.1145744061426122,52.986858027729937
3.9944320778277969,0.040435447735491459,0.0056171683384602456,0.11145130606787064,5.2088720720519124,43.93980052025519
4.563169963514099,0.049929017511889114,0.029658116955587295,0.11155381788189692,2.5274269458870462,60.106810871986688
4.5737865587914524,0.051884662460274664,0.024549236061115889,0.091794944300367942,8.1691455682242236,83.026796882770611
3.0754334415457962,0.026298782953764234,0.022248438981945458,0.11673003756446378,3.3463340320235018,33.67559158550587
2.263716207323172,0.043913150402092441,0.014062778910418574,0.13967714983934237,2.3817839170334274,19.48226082152534
4.0880497284439521,0.07504026035310056,0.0045863136637900792,0.1379353762985967,3.217170176049041,37.329839926905301
3.6466450526710443,0.057849934421884547,0.027619975748207033,0.092019961442108153,8.5786313659501587,71.246799184818997
2.4946309154948403,0.030650394946218049,0.010241612021451829,0.12528985018147443,3.9718116603795823,23.455312139933454
1.3778666722460611,0.0403313381365763,0.001503200690908013,0.10508824333484654,7.1744488255531014,16.420683585075651
3.987158445396104,0.031496180579761987,0.010272110304318859,0.13514945767030684,8.7076866759016536,36.454063262722627
2.0498420636914587,0.021489387907914353,0.02383371091487653,0.092255737285463921,1.699702002325379,30.556181665027971
4.7472526021351165,0.075647627510241594,0.018681262349646243,0.13679370510055405,7.8852196466023861,55.985133863521803
1.963882300022739,0.046892439695412291,0.02252515754234579,0.13187378718938886,3.7689891974112704,19.849829521502947
1.4910317296459441,0.038452104345247165,0.023809061515871321,0.09587521911263007,2.949601277656384,22.031094119715743
4.3244506884996241,0.0559086314934642,0.0063586383324162775,0.092991216865864951,7.2001130720767499,66.276500505596914
1.6131372664979762,0.020438867377580938,0.027713499482795407,0.13173538321634681,9.1881696045991035,15.233431146914327
1.7170732326309563,0.036681326396048833,0.013139688087611177,0.097787883548728971,3.6551728784115585,22.171774965584756
3.397531166083374,0.062182007941933556,0.019170409477924939,0.11674490764879353,6.1195042484588713,43.580110662835438
4.4982481633498583,0.05802618638415577,6.9263177602260078e-05,0.13578724289393548,3.6085070246454238,39.481584677789087
1.785738662858293,0.078908356852552125,0.029801054952335339,0.11837240567746618,5.988570271537851,26.193574347220121
2.2412946916003791,0.057221462579482643,0.0084268915789246536,0.1098616650736412,6.5967582758890648,28.516242454627125
4.1096193529647103,0.048650352417663967,0.001861893196204657,0.11225080274269961,6.493018499111618,46.976340686510312
4.8873057042438699,0.065685953791040461,0.013747861246095418,0.09315585853519355,6.6119173267847131,82.094683114248298
3.0029647448093693,0.074199672317843177,0.0038709017154612523,0.13843761606807997,2.2157181299577169,25.76084801363065
1.5755900102050031,0.063241756803101096,0.0045698013047272713,0.10553270925405414,7.2418642262804758,21.566880158569717
1.0557451508328062,0.077792673412962768,0.018968484390906305,0.099468174583642696,7.0727532074220099,18.504152068769152
1.918624119995421,0.066920310244290626,0.011787821747106998,0.10430236509201976,7.1432930999519479,28.34887583113801
1.5272888711460841,0.07200808629571559,0.027655573504649852,0.13821865974457395,1.6666349746483569,15.196933524889639
3.7106346944514299,0.02684624427101823,0.0095746948382421006,0.094714302674400341,5.0215495817273732,47.337486409253728
1.4873300185141245,0.063944810179627262,0.021785403851517032,0.13336515202505908,4.6813161884115679,15.970142837141729
3.025319726482532,0.046405321971642113,0.013832982904647228,0.1253921947200724,1.7804033527887921,29.022999044318311
3.7770497425715459,0.053186228144676509,0.019798539033878362,0.13150095895795141,3.0013113510712963,37.642051287319106
3.3244664368836094,0.059246144568941408,0.017990860701479712,0.13879487701839482,4.9686636861823308,32.925946735651529
1.7991026066402305,0.078188907002334163,0.014183519182769945,0.13210773277584359,7.68615678872274,21.885341839149596
4.2164981047290508,0.079074684885897473,0.028501832838733112,0.13716911756389266,3.1335586928619685,45.728233370049395
3.8616285184632066,0.037293694729274317,0.010281409282648675,0.096346762839545991,8.467749191124204,53.751595082047324
3.955936015662167,0.064025209846274966,0.005317065037478177,0.12978942825834852,5.9121845716551711,41.519476945691999
1.524231006229253,0.064999012276116111,0.020342821826394849,0.1172837847040524,7.8437951666615575,20.74468309362436
1.4950152146013784,0.040789571678782929,0.025380226839237262,0.11717477975399304,5.253003850031714,17.840204495551347
4.7102502040260301,0.02743218649185326,0.0012076121981977129,0.13494607881602569,5.4927480288000101,39.368286645419175
2.5903127752997626,0.022456817617143188,0.013488980652680416,0.13859019093233557,6.5774745044167622,21.908362140571761
2.203794767123759,0.06664058765175071,0.026774630690619788,0.12524191615215907,9.3517354734924183,29.723071663734061
2.9543361814061333,0.049381984509014348,0.022488558567686025,0.11414691947358921,5.4263132327161898,37.094237789466618
3.6514568510543297,0.079132410169695563,0.029754231494928847,0.11282019289509226,5.7579178429746189,56.897915224513206
4.8224930281878802,0.047898407371619184,0.015942414347917312,0.10931707286115909,6.4179726717477656,61.597295424557672
2.14578490752822,0.078675018744430406,0.019799871564034538,0.10807995147863314,7.6376362356795315,34.80163326027791
4.6992337172481085,0.044694560131643593,0.0090744084341378428,0.10957534208422157,1.6466530193761089,49.87274869716375
1.0994379655450253,0.067620929033598356,0.028426067989979768,0.094487661762559766,5.6411869466977489,20.592007896122592
3.2207921693072987,0.025089156338709923,0.010990064656696089,0.093871804263021913,5.3343243028543919,41.838361593534586
3.5359004467243405,0.053327702608265831,0.022155321380598857,0.12899349219361561,9.2951648581381328,41.144766632016768
1.4235896150030132,0.068123587219143453,0.012094206123572458,0.11230364464601131,5.4415592239270696,18.344164257357608
1.5613583882556505,0.07548210003319332,0.01685456790188998,0.13653422442723104,5.2148848122489788,16.828392487421457
2.6764572772652153,0.069354985437045893,0.021593476050646387,0.12061105042969764,9.6597998968123182,37.882359197259774
4.8649276485727269,0.022218243632070454,0.015268024552540628,0.091758799109220981,5.0551881724079344,66.536698684357589
3.3841702129374913,0.042362140478404052,0.027212589807285255,0.097876167065873973,2.6279598728988129,51.023567270897658
4.7320928864008449,0.022921908338831076,0.012579029637834306,0.10029098965065038,2.9522451052520946,56.165829160068753
4.217443662451883,0.02655693746687348,0.019412153944299754,0.13878680121948306,1.8566878450327673,36.464084119552091
2.8695264062211661,0.06051833772004904,0.010270872999001623,0.10093521130758175,1.0051131633304999,33.573386287233404
4.1390537970087493,0.06279549177870189,0.012244700046930391,0.11578778381440258,4.8875109490043371,49.469039084895911
1.0713471359079509,0.06642324096509758,0.013201503247006571,0.13680884658200981,7.9231832316839927,11.742128589940197
1.4365759870629398,0.071927392883339769,0.0037742105493685572,0.13885963649571786,7.6011979851985227,15.224896903042534
4.3177144595309453,0.064365888108590591,0.0027517103717702007,0.10181802176917723,1.2893417902256519,47.149244640251133
4.187268353300647,0.068052295526397924,0.020024697694402738,0.092455882187502003,6.1298461323462963,75.041708076196784
1.9305629678657348,0.022937822589396754,0.019665532150291567,0.097680091626887927,2.388548128721284,25.417189826478598
3.1230783623962139,0.034072109026477913,0.019887291426302856,0.093166423935127904,9.4696865628822753,48.042615976431648
3.4240632828000437,0.057313866402514749,0.00059299336028075021,0.099756212054616822,2.5062849967976133,39.316983216282111
4.4709558151040447,0.071487518277489392,0.0097964052801533964,0.11842848573518677,6.6397529592773337,56.54792546889604
3.4124286293549027,0.020270007496379548,0.0059342954177759076,0.13562243981478211,3.9361452594765112,27.746230406403221
2.6502862770947213,0.050877760526980988,0.023344542676320371,0.11686094418471701,6.7740519336791696,33.466352588303359
2.4967361736287308,0.060637243961863832,0.025818912041883902,0.12129947783495404,4.7103273681766762,30.703041324260774
2.7035283454940395,0.021776437347716792,0.0074004113167844198,0.10009336258047706,7.8367874707575522,31.970351725710028
3.6077241023198967,0.044081333453203274,0.020035474765439591,0.13002918103369251,3.0761121279507204,35.696286854678405
4.4699625270092991,0.073738092883021814,0.0038808841037482333,0.12088944542527917,9.1521266762283418,58.980525270345311
2.815587528305199,0.060296768531351519,0.0082545757680514004,0.13320684145963624,5.5018868438201691,28.304277303484156
1.9913582518054325,0.034259501801635839,0.0041596348870025857,0.13744215535028922,7.8048383294156753,17.600465805245747
1.9466494519903246,0.071166867777914755,0.0085056229979768756,0.10739503878782962,8.647571722611044,29.277321796659258
3.9840571209737856,0.040881885404570856,0.020242096420478337,0.094528952926771964,9.9894574985932447,63.630156914274686
4.266275053695642,0.071200680268643568,0.027309807305557574,0.10129644789583912,3.0155109903456241,66.661166003386654
1.4211123194164998,0.037936619067134331,0.0060756722377255786,0.11189207828379186,3.5820317220710938,14.9172568226974
1.2662354278207126,0.05541921505298894,0.016262371048521573,0.13728468259122367,3.2538977805869944,11.861166283333471
3.3777346550258072,0.043816404064870043,0.021041733037302966,0.10891549111867077,3.365841989438044,41.994663299985923
1.5846929767707931,0.036489503045304017,0.028587674054566969,0.12853866068326852,6.2420026738543966,16.940828799428857
4.2986567618253648,0.07319345373031215,0.018301814486615216,0.11702383460853776,9.9417027083125866,64.338369988775071
2.2413386956962977,0.031255620916369478,0.0076532079308214204,0.099140438521548829,9.9125027838347908,29.072090108926147
1.5754877318845706,0.025088695474145786,0.018764344707418088,0.10603670594767259,5.740959082260769,18.942889285169727
4.6838818899498005,0.040515616312739623,0.0096147348503404853,0.12265959425114094,6.751244892382064,48.85424199490933
1.6621268909411127,0.063058348858494054,0.029283851720751233,0.12364266973424468,8.7397348933144539,22.367215321396387
2.1388803293517422,0.068445896358576896,0.011990284054909105,0.11173798734045232,9.3964011260815461,31.383296148700015
1.6144535807682345,0.079924602204005893,0.020562831622830426,0.10143228013310573,2.8347456459658953,23.673763161023977
1.4619602546614199,0.037781723420669891,0.00069682747040275442,0.12609533897563382,5.7568755604820758,13.734578317791151
1.0845920653457601,0.044476517067876933,0.01200184338404266,0.098443652080635741,8.4955334919536103,15.585311711679061
1.2215816366570404,0.028209276681777577,0.026253228399675348,0.13683348459325634,3.7288186897113249,11.407671820470027
1.6985658837434108,0.054492315777382019,0.018306823332997376,0.099395178951823829,4.9582813823242002,24.797052206921411
1.2135277305087016,0.079854802235775027,0.013318286591879289,0.095365618141626016,9.8705899136080717,24.113392621942342
3.3645752644438849,0.06205286060723951,0.028078124983071776,0.11488238511826895,9.8654202704878386,50.424439213888334
3.7228581071980256,0.055712770424802299,0.025619531284416873,0.11597747990548471,9.1549612968866345,51.40501391955776
2.574521827328113,0.043542145575307639,0.0096664702146881474,0.11540964573891224,8.1860351034525181,29.962067699752069
2.2719643878081976,0.074917925617133285,0.016336452061240188,0.11183337446694197,3.422174506505252,28.760370165339577
3.0181049480889204,0.049814995767820967,0.01469472768277388,0.13974074464148042,3.8876506666046873,27.428939577817982
4.5000197689384347,0.028062014798783688,0.018966075003445871,0.1143140306335291,5.9255455708438722,50.196161803052206
4.404526507288824,0.041922707791948011,0.010023338008762667,0.11389732903699155,6.0469963710581096,49.783871321691876
1.1739002480511678,0.024030000130866015,0.0073261500229766475,0.11108830313572807,5.5495253742136033,12.274553319941219
1.7259936383860963,0.032118742261326896,0.02738015505766608,0.093341287735073136,6.7300325192467545,27.595108250328217
1.9469794844175841,0.021060126859994734,0.02771623498495519,0.11964783155748081,4.6749072036968995,21.205106524318555
1.9975503033288473,0.047196794990009804,0.025299686572859369,0.10139838861115913,7.7425674158397966,30.691201450032857
3.2849306069710908,0.058072415897107835,0.029346132922936839,0.12188044901145251,4.0019493383051987,40.287078776675664
2.6650497028127691,0.040597547742734469,0.022349745773390654,0.092541673097423852,3.976092972517173,41.382520406771036
1.1970164797103759,0.045222906290316625,0.02294001685685999,0.13906935506265011,2.1450336570264521,11.013605439603595
2.4944565538382864,0.077552556370674555,0.02287770275887922,0.11345025395063361,2.6984098902602733,32.12390527605389
3.0950117948705489,0.065117787294494925,0.014418228928269196,0.13483776857953494,8.6546879102922176,35.030115486103682
1.4066876116148639,0.052451398216697073,0.01369356583542815,0.11377805866164674,5.0165410472239742,16.694270991827992
4.3338342151542388,0.037072452506709513,0.0072067882844700946,0.093016540928711089,3.0508100789755042,55.233688175585854
1.207847465860417,0.07381980792637971,0.019344575830778712,0.13111067730469037,7.8340699002014871,14.903749141109383
4.6993674760722488,0.034105827012839568,0.0086796040830700357,0.12240918648335672,5.9858301323517349,46.856227454662985
1.396452566319502,0.039520563831000624,0.0077342522910706325,0.12908785237869727,1.1904041028096413,12.028361044689307
4.3742998063910115,0.074543888865376912,0.017578841222881642,0.11140849317544367,3.8472531160304366,57.183534126828306
4.6106125757104683,0.051772523317104344,0.012299471646751294,0.12189683721233226,2.5930127000920695,46.680258964722412
4.9182827223463708,0.064539076965078601,0.0065656982638389655,0.13281145018983037,6.9028557488455657,52.288559457018479
4.2081035210943742,0.055444687649825963,0.024481680502584934,0.12155327214359438,3.4752793656722756,48.746041817802734
4.1179101630853161,0.059206352540569704,0.025817097578831279,0.10738368174179516,1.5845210128894927,54.425445115326944
3.5699331039821907,0.037962997490889536,0.0050309855903334288,0.12312647971831001,1.4944149027790234,31.840738307497467
4.1159854183125155,0.034482323697599779,0.00022521098399999606,0.12359270943070337,6.2355456816284338,39.173786754976504
1.5382088336525883,0.03934954083011992,0.010083899055881211,0.13802934812533127,1.1955111013368067,12.560592689243975
3.1442721437905492,0.029326493845005346,0.023925325070422575,0.10854561607708346,8.6391290182247982,39.374775857781081
3.0568914807616578,0.07245886191744845,0.025175215987029733,0.11125408837570656,2.3985740733154808,40.336463572106609
4.4302885764902307,0.036994815995006841,0.0041498721034814766,0.13060614805935297,6.4590970167588679,41.124767941205711
2.8511974623740635,0.053689363664863071,0.023230077035491535,0.11528811573713707,5.0021922520967115,35.916653206939323
2.5403579844014139,0.067518465508482436,0.0034711250192828833,0.12682865465578666,4.9856636910871224,26.586252662155683
3.5582530849484404,0.06702944656254281,0.011701877704695876,0.1129854732226796,1.6461742812404128,38.699535037656126
2.0658532700033843,0.046303175515051573,0.029958285450357475,0.10077475709063502,8.2247702519099413,33.334028722689624
1.5590736438158275,0.048575438515203538,0.0057777246969272942,0.12726019213905054,9.0374723627792726,16.68490825349269
2.9115090960949832,0.079682104936101492,0.004618907477328793,0.09655775845923549,1.0991500064580562,34.42493642055539
2.6675574743795401,0.060475848618741446,0.012684009976403805,0.099929183176565406,2.6074375812740596,34.664327034287581
1.9302797621154948,0.06887830658707296,0.018590055779095841,0.12134124913921043,9.1351376991593103,26.293176415060124
2.4700472404605121,0.074153238153153916,0.027987023472397596,0.12736349000960351,5.945442515200523,31.624885896049022
2.4655697993049897,0.067255390173760352,0.029424634365991027,0.13473439434339077,2.3503562042338912,26.100200616200077
2.3099822576501818,0.031110760697214055,0.0020892190977418387,0.10362932487079458,2.8251140734824296,24.552377466496374
2.5178563189077159,0.053730244024254331,0.0041399255204371595,0.095536212930027717,6.9398761981340273,36.134289771386506
3.7429733818237816,0.026113649438872691,0.023722139216879816,0.13780233297613148,7.5233514002218573,34.020280186172485
2.1875058982851412,0.059175327593839908,0.0081189645681258131,0.097721154401107124,6.3948412772194168,31.865401424483213
4.7954317068613612,0.077320965691268659,0.026545471785190816,0.099883349112731973,9.5783354192127312,96.267328885057509
4.6653920781527116,0.050763923858006682,0.019903597716872602,0.10456647267792329,5.4465724329559935,64.516049794815828
2.9236417132003143,0.045978349572066035,0.0033553440714203151,0.11646956770131438,3.7024472092827403,29.676752316667759
2.3134448200187552,0.02215056508508979,0.024975878547720213,0.13414127830170391,5.2950961897821687,21.464700224282215
3.1417391593200126,0.077586471339753216,0.0052906914002422752,0.12802730113649335,4.2369966429994985,33.024948889091419
4.3942419550944987,0.026180161047809528,0.012704861840389613,0.12540787769213177,3.0197430340721767,40.934450070163656
3.6103493622404081,0.022464745598290817,0.0165655478567799,0.09875902839280018,1.4136692440612606,45.013629558056209
4.2175673117883097,0.034763996690296312,0.015022984472408348,0.10788413157629871,4.1699124420861171,49.466256740780835
3.1308891042629607,0.023931826035102945,0.020584887468454511,0.11392024630433389,7.4026841293876808,34.879828026294668
3.531670517070483,0.047307070544705739,0.019580602046077655,0.097371297674279295,1.1659402258767444,47.750630120137139
2.1526224567298469,0.050965268075426742,0.029761260165841644,0.10367148510633363,4.9526066188534124,32.774755823941213
3.9395726492411631,0.038754196941715037,0.029982657276725635,0.10541666019764222,6.7960846130488157,56.410003752981105
1.8096183725028734,0.023057628954493165,0.015493782079069228,0.096363809916451965,6.4936369825687645,23.63987457958148
3.7791925152739929,0.0266960220949536,0.0028559726088259194,0.11751198459541289,7.9898359229984433,37.812299641112638
4.4428762733035763,0.043070262679395684,0.021835298969061549,0.12525140982620964,8.2946774409381767,49.731416536484573
1.5284113492061757,0.023631707049592169,0.029299922346497673,0.093496581573843052,7.4053523882744905,23.689031103158605
3.4575189621676792,0.061891383536594805,0.0095497916288706085,0.1140561550881575,1.9251792653027449,36.661745472842156
1.3803829929197384,0.032421232491488719,0.013836266575127213,0.12911055976338975,5.2752019960392458,13.118687756770372
3.9028625130857075,0.038124294127018309,0.012743307744463677,0.12739950644762235,6.4306536173884776,38.965285824622455
1.3379728752940809,0.043647546630685846,0.0015425746367078808,0.1307536548109377,3.2100943492850647,11.655041823521497
4.7437592908025046,0.044996577984148869,0.020167932936703343,0.11241203165853035,1.3829663588209886,54.208389757421067
1.5496317201512086,0.020099642460488034,0.010600130852054034,0.13102785413199305,3.0123128878844221,13.337214819253981
4.8355209836363215,0.026724222259921854,0.023623916238945067,0.10203765356071348,5.0940496155937494,63.970498891613801
4.2035367043403866,0.071765873824452681,0.024963602258459582,0.10804052807087577,4.7253728714914081,62.389057855405198
3.3747280178654164,0.020073983750714487,0.024636923597935362,0.098817778820890059,2.5900028319444548,46.106616203599287
4.1304964185181881,0.050490041348772503,0.012499979941196403,0.1133742269714286,8.4197398841514364,52.119519240233522
4.180459355932344,0.049370120390432481,0.0096463704672269859,0.10960300112077216,9.3311800186305209,54.650424227351131
4.7841082512693216,0.039985649660638264,0.022464623390011644,0.10204635582071561,2.812134871474437,64.279298866590153
2.0135334153567488,0.045879621208786976,0.02404168301528169,0.1275890354615391,9.3661562401049956,22.876356576237466
3.3603035814332367,0.066834868251595056,0.014737723391740985,0.10569233860558233,1.1607486325766274,39.717064697177172
1.3801967902576049,0.070472222372897381,0.026790930586089091,0.10364021650729179,9.324662254362508,24.905182785948767
3.4646628000964852,0.035620912604915005,0.0043172608823567483,0.096544516542524758,9.5673591107281712,46.645058059663548
1.6851652163711552,0.039349426458063788,0.026372063389768802,0.11194108509009744,1.1084667671433268,20.495267804643344
3.2598024458897674,0.034548971181699965,0.0028828569891564382,0.10514823144186511,7.8671736709907325,38.368516301233853
3.2897220561353988,0.048791804033063907,0.0046057656616384163,0.10846364206704844,9.7318141531285907,42.646823424576425
2.8639406119249093,0.06099550145952877,0.016015200398218809,0.10179986313102764,9.1531199693600058,45.763004056317776
3.0905271020524911,0.033695172527805232,0.0020255544056224507,0.12815777449099502,9.7363914507659164,29.863881782864148
4.0556935600263522,0.039844144523291998,0.0015842130420033107,0.13650016736773588,5.9529115512787536,35.664898503366729
4.1969788660482665,0.075823077055349034,1.5562324971165609e-05,0.11489659263944438,1.7034052589684945,41.193052298392892
2.9686128623017165,0.022914157390817484,0.013089499790827894,0.12214992116704164,8.6481027802453241,29.242432281957782
3.3983737660904492,0.04764617631437397,0.023238716438766894,0.13335861383033532,6.5244543022811037,35.575216558543531
4.7249449427604073,0.062693482495806668,0.0010451505083974699,0.13994148186668293,6.5326306976946018,45.432747645150812
1.4789343540044912,0.029027240693448444,0.019567728193975661,0.12067582423649162,4.7552824887281755,15.477740479801369
1.468414263600442,0.022842441200328911,0.024693819522485595,0.13448897332699344,6.1465777886899824,13.585879787105739
1.3508360476430736,0.028292322298311846,0.0050400254573361334,0.13543041232778211,2.3822180117750307,10.949042231202887
3.6314531401621113,0.07512939161184097,0.0044059120446421273,0.12957257439038111,7.6579302390953528,42.549618067127675
2.6744332031615179,0.020555586909267405,0.025824029208616081,0.11304656955365551,1.675155766163881,31.19105409070195
4.097285664567373,0.031299318488681109,0.02469373829850284,0.094057700021194957,7.5680269033941281,62.980186380113125
3.6849256532343704,0.021877010774098673,0.016168252987925607,0.090790277772006683,8.6408058036236852,52.10288092165397
2.3345510333129527,0.026637768053732195,0.024575996378819409,0.11386003166414624,5.2522180980803936,27.029898988855305
4.5934661894461435,0.05720895719769778,0.0027826823227348431,0.11471572667673088,5.5884732945134443,52.244654701866068
4.0501285882826092,0.034498334524345142,0.011834445538162632,0.11036811939314861,3.8099284562987044,44.812815000259334
2.0821397636407029,0.054152723025840607,0.022133926683191186,0.11840836756456824,9.7251272535302888,27.379418985424714
2.456768071088216,0.055411722965967566,0.0077235587797189007,0.11760813516522137,7.5981202710359081,29.289122266586173
2.2577599208170516,0.070966119985386739,0.022569867433006582,0.13183065205163466,4.3208969797031047,25.081412778627154
1.6304465944999986,0.020284483574712436,0.015125358131724415,0.095432855163113117,2.5732664760970456,20.864808138355212
1.5911334901687666,0.071202167560541998,0.022507979638446991,0.10125888330527727,2.976216329818822,23.50928300428658
4.7445098535029757,0.057147145185618434,0.013940389135719886,0.12965024894798152,5.1753005749904499,49.595896666934252
2.751616148795013,0.029764609166297456,0.011037130206654528,0.13239184336118273,9.4831156028290415,25.706601837308096
2.5332792911096393,0.066376243288117046,0.0065756764943589695,0.13974121068104339,7.6073171118482623,26.168225597075427
3.9187428347095117,0.071329492507435144,0.0062513802430504504,0.13364560081935423,2.9371937336123484,36.525201462326542
3.2119722610115997,0.03525580902524944,0.022544724317141877,0.13449495035361655,8.7360502007700838,31.633162853737819
4.7445599473538493,0.075127620854160845,0.003567310441018815,0.10571739713149525,4.4038047070871293,60.575784450283301
4.1212059756375687,0.047267445817919473,0.0025794705033283538,0.11008308170046882,8.6654996447726678,50.433937010644073
2.9174782564981614,0.056205467259999281,0.0052887409506639045,0.10340425524102756,3.1752963818301785,34.479922848491114
2.5054378939233048,0.079078972017058616,0.0052603953436176562,0.12031496990963579,6.5679455074268587,31.425277288217092
4.9465261796972886,0.041692164718351965,0.024693228684206991,0.13694026771035192,9.3400343927315372,50.148938995457726
3.8710409440145739,0.068789560749206766,0.011955198704226372,0.10723204432558089,3.3210460823301471,48.479626235349571
4.804778640015364,0.03910394706970758,0.029711653720814472,0.11785008909407252,7.2363393152726943,59.117874206671075
1.4739143088681654,0.067952811334489466,0.0041163377337183711,0.10481498152267425,9.885813579614295,22.67829962463659
4.4021347167631308,0.056044035131758554,0.019606194770809299,0.09848999868863538,2.3553845851870316,61.564090682062847
3.5482955359648303,0.032981341713524084,0.013461885216037518,0.099759276490932788,1.7956206163060697,43.076755799562804
1.4876867133404503,0.044841565627354182,0.011787545300912219,0.092897267226906499,7.0677567320033461,22.31178711737661
3.3530319998768827,0.039058138061813699,0.026252525971622469,0.13746467615046287,4.0576235297412735,32.312789672968748
3.7443854604217952,0.024686503584821832,0.029267869374851988,0.11014398042538148,1.6412002962993202,47.31339303054628
1.0492107435544114,0.02179008620598185,0.02618576876322536,0.13170604460010543,5.2777505609524376,10.016018480890281
2.8172718473669862,0.040788719324430858,0.0057690203710539911,0.12406647363448456,7.7839361167956014,29.026457330422545
4.3015980447852851,0.021142048869049194,0.0066239376362680208,0.099596058070554272,3.566101603736699,48.758302761125833
2.1814361013763595,0.029929265454906501,0.019682216372851898,0.098773112328954388,4.0154218975462124,29.15634725485814
2.8341923271942044,0.063510999251052122,0.0086725074491457513,0.13059941007552725,8.6112946058227493,32.243350241919444
2.7692565082715728,0.062485474141015268,0.022041753923417395,0.10323558553097686,5.6806472103533929,42.046987367329351


==> anc/competitors/data/v6/two_stage_dividend_discount__s42_holdout.csv <==
x0,x1,x2,x3,x4,y
2.4296339273019045,0.023608908181696503,0.026939019911314314,0.095571104821587607,8.2338410370971324,35.585527541231343
2.4888346353610853,0.062664521093278122,0.0010118412150429057,0.13136914539777675,6.0966849907366418,25.265425996429009
3.3040146493678133,0.074898950088961497,0.0070414023395044068,0.12975806879331422,1.6067496514321586,30.00550393897284
3.9883675691358782,0.035970364463448028,0.026027953433782326,0.11259885547093348,9.8071523360531643,50.617150948550147
1.7384294052698639,0.033777488258959334,0.0019507058163217704,0.10356478950402084,5.6274607390449596,19.790220058484053
3.3384225847632178,0.050681927406302105,0.010701939788487793,0.095827060313016299,2.4542513800562498,43.371079423605586
3.1390893787138121,0.035638730357742981,0.028353079484327103,0.13400476577109899,5.7761952085723767,31.572084882326529
3.4099686742664979,0.056769069742425377,0.0023865668724329212,0.13090304345385542,6.9428348194995007,34.861064998767532
2.0566546383714615,0.058830845294324724,0.010998683843344093,0.10055062960432772,1.3259694168383391,24.666169387514916
1.0586591210911798,0.052034146944121659,0.0050623362848552077,0.13929377615281838,8.6512623917900413,10.335984366545667
1.9266358831562109,0.06993853546225183,0.012519996552267709,0.10695411256200626,8.9740155657350158,29.872052119320866
4.5574995153824478,0.066645091616155436,0.015743918485421723,0.13658119679396724,9.5305045679721374,52.4764573057193
4.5825641715014536,0.038579793331572854,0.01273323035439764,0.092926802891301841,8.9334741028358291,68.741359984954997
1.2741842135866155,0.020253562437296483,0.0085996726937101978,0.130525617985328,5.5116578926050241,11.079765912296779
2.6161860439925997,0.059227785699278016,0.0058658982070730423,0.1203292795174544,8.6941988114143705,31.619920768759016
4.3974693371353464,0.022304611148981888,0.013294224739754074,0.10256748955480975,5.5466317818542148,52.001257013971376
4.9170696991586533,0.053536650325263516,0.022116924454343809,0.12398313218862422,8.7625394271755965,59.812005928193656
3.228903111635117,0.02924805053549126,0.017145353002043909,0.098878170387395298,6.3246905732249878,42.740986799925459
2.2684725480839081,0.026076657500594139,0.012156891530460316,0.12277705698106896,5.6570678515578434,22.079239983051128
3.3999978785535427,0.056145794910790178,0.021148088836107498,0.099207114499687402,2.6407585672504337,48.375146736998602
4.453861812181521,0.027726932648092166,0.0054849828989257587,0.11498562766872447,1.032745201062979,41.83046633033706
1.6715552818432791,0.076419692646821594,0.024869747171452062,0.13739317820533653,3.3413437977945408,17.626616236637293
1.7759178186106777,0.026172967315156732,0.029538986046176746,0.10028704610821002,4.2608762052607352,25.521044295959381
3.0573735913939108,0.033337314988936148,0.025270888494861882,0.13745541471949022,4.9611592773943904,28.851774165717565
1.4025806212102063,0.038485461439253063,0.013120446091551731,0.091878144971509507,9.5462386702687283,21.556064465724567
4.1371567152127922,0.021401857815650512,0.016964533787631974,0.10570948884353999,9.6862179092693008,48.863988108815946
2.7762515420801028,0.045602501638404375,0.00041461713808298438,0.12580136396189551,9.1315006993235404,29.04341856825226
4.2484866244540189,0.030078528177137503,0.008450285851319024,0.095196785272517057,5.7843360805219968,54.708106822219904
4.6284936279290037,0.026398501858931132,0.022472610974635387,0.10907629158637175,9.1840822006243812,56.078464762275388
3.7173764885489953,0.077312599536838889,0.006407144051963601,0.1318851513639516,9.2027936972420132,45.735474421279349
2.0659302208116577,0.067052740738310274,0.023965971650840818,0.11441009015365711,2.4678110414377619,25.743047893267608
3.0231172626029199,0.036784987717205987,0.020346921616742356,0.095044237430222264,8.5782127005189821,45.976174406531143
2.3127940260363973,0.030856112771587278,0.023874941529748978,0.10273321795564339,3.6489947686005095,30.713611489640101
3.7439559717136688,0.06241746970790249,0.023928814784453543,0.12564028164410895,7.7382163419599239,46.787613355451413
3.8862123728537643,0.060035212563384802,0.01498350710970927,0.090992071726087059,1.0569300581120904,54.327278885041565
4.4082574226318538,0.075404345510960424,0.017575406391068884,0.12129253983145252,6.2101671424742726,56.976717285598056
2.6066772834894887,0.075592167074949729,0.016846750008168803,0.1319582827512015,5.8737128943876158,29.950641321849428
4.1003445742217188,0.064613578722051451,0.024626830159421648,0.13644094793971323,6.4919538331055433,45.589521246535924
1.8452484547810628,0.044256430515516226,0.019262480045816405,0.10184641343323292,4.4867368879392799,25.061373097191492
2.7529229327959306,0.047410689913727683,0.013563113674604674,0.12872120374434631,9.7976329580530237,30.062746178329171
1.8437478786724237,0.021088426887132604,0.0059996870697664522,0.097053090346917267,8.4140530176476691,22.370526289107573
4.2593074017480905,0.042937309177102138,0.012904977537316684,0.13768911052376345,9.7287513604799294,41.600432550361482
4.2110920855062188,0.028360425115935152,0.021863969811039236,0.11538014100071314,9.8806443615374651,48.084372610023948
3.8729842612614833,0.020403961128225796,0.0040275814224972634,0.10261671000402439,6.4024511612789397,42.816846826970703
2.297953329786302,0.067120029857873104,0.022859523904070631,0.11906829906046772,2.0654197648556254,26.56062130471129
3.9902705257744131,0.041041078165818479,0.019431973377530991,0.13923233865451612,7.5167456656417366,38.06442182598613
3.9618817509242632,0.052069155150136201,0.0001262214331667122,0.13541296624011537,5.0181239676546046,35.876484602180142
4.2429049001739862,0.051984257184940916,0.0057542927597924176,0.12132175821356338,3.7386807883863082,42.752211323933324
2.122020699876785,0.075864695307991545,0.0076697776101101837,0.090878837295769344,1.9551402855858342,29.075757131103018
2.3981648012651018,0.07389473598763481,0.027805575555034687,0.10385232400729659,3.1090028134449055,36.802989681640597
4.8028866621091133,0.035038493799137871,0.026434094429597051,0.096525783298475262,6.1136501719154195,73.460093650191268
2.2110352678126768,0.072041325847556709,0.0094918996339959719,0.12921859903079747,9.9242574034302802,27.834092230420083
2.1033936491223124,0.074921506174721042,0.0073131400739599381,0.11061878413082527,5.6480487597020401,27.726139481442651
1.5228697038305521,0.035273685315814832,0.028685757637406162,0.09428974733907465,8.205553079121426,24.915349598052867
3.6762749037483919,0.054451044720247699,0.01870421521824138,0.097257753044947229,7.5830645798909693,58.845066488018823
1.1700491407610558,0.023540977341225341,0.029080096671049785,0.11936182307002301,7.1993297697625733,12.93855673134545
4.8091808828922078,0.03978240149417045,0.013199750778430596,0.11097482009996144,2.7981921698157857,53.286858289868931
4.8214662522381868,0.04727728620160445,0.026235194136900022,0.11694109381128355,7.0896187098838457,61.122818892651637
4.7180894693593318,0.036830528282623481,0.021800538457666743,0.11787413090694818,2.7933915650857881,52.110096118561401
1.7869143897416855,0.042127336302559298,0.026609659262820485,0.127132171518333,6.0469882069350316,19.630366442675346
1.3010620529665071,0.034443063834399983,0.002245050942747896,0.12200480472706679,6.4765635102310926,12.722378839445682
1.8303997726090899,0.045842243981132944,0.0041895778911740086,0.11189412039810298,3.2660830612624179,19.226079170011765
1.0451278820539458,0.020197446490077989,0.008075761832637262,0.10285814919938804,2.8171511858670417,11.46707896995493
2.5184334688055263,0.035859336725036675,0.00053980937576541654,0.097197801973477313,8.2038282587945304,32.262099505373172
3.997694337339742,0.023816111275688917,0.0022538393278754565,0.10182033847405723,7.1061585300689583,45.212959702762916
3.6244199112450151,0.074391894488073845,0.020933742208215665,0.10828596484197575,2.4232988401030604,47.619210705728399
1.1478445510164277,0.029265533129221914,0.021709680409279564,0.13118198094159861,4.1634186193466878,10.99869792199368
4.8113504236265268,0.034000766062234483,0.026372740822491206,0.097235665362663565,8.5252152498293157,73.256059572262998
1.3175397714157056,0.059797124985839695,0.0075897687197492118,0.1340159573137511,2.4919331209694908,11.790832255811456
3.9584409599814072,0.063729966437004931,0.0034060181532797507,0.10959896168281812,4.7342509854157857,47.257218436963541
2.4014387946643487,0.032742208392628938,0.00087018877826332221,0.11390424242237435,1.6702638859844128,22.366897005967996
3.1919614696620657,0.059725263389544134,0.021931585405090614,0.12215341623560788,9.3753260142393131,41.532904683509003
1.0599330555638198,0.054858939928659922,0.0048091654156356091,0.12608291080959899,7.8959821257389304,11.56949402919969
4.524872675644815,0.062202255343317039,0.027186504028302794,0.12506104883218649,4.7685992870691134,54.435929925368328
4.9560856290353303,0.026380035598315726,0.015232824938268623,0.091927054070891231,6.4657137369988504,69.564047278546866
4.0771882773287285,0.040524345576519898,0.0078097731296426619,0.11346087032060663,6.4444890460294397,45.710837689230097
3.1355146217824093,0.035842440467724737,0.023144944622394102,0.13904408364806622,5.6524647057079855,29.254957844454541
2.3832872700513219,0.038872462479745518,0.008797745102151781,0.13815280874162289,7.8860276082227561,21.846052693801624
1.8636989728207736,0.052871480117078609,0.010934847131105782,0.12753479010452451,3.9451313284449796,18.555953092637004
4.4749434086834743,0.043747626631950282,0.010142765216843945,0.10892380717209882,5.8436560275214031,53.482419121413159
1.9520359880124714,0.027810646233288452,0.02124591789132755,0.13672498642938161,2.8901249596154508,17.555445842612404
1.2653856583043055,0.0538655273553722,0.013841478069946135,0.13996042346920562,8.6875825697091251,12.801506227226708
4.4525775170786464,0.07033332445465218,0.016409398224431545,0.10785220867615461,1.8827482674985143,54.361017672785216
1.1282952735526375,0.076259267888105872,0.013549537949058499,0.11620836612718259,6.1669335894021264,15.016045144978698
1.5204167851744632,0.037116140879989212,0.026165603323438435,0.1294260563507274,6.0274374823855306,15.902136066189417
4.7992674647528224,0.021709163108334144,0.021841901228608806,0.095555599714650538,1.8784616376885603,66.51316584558306
3.5765302618446624,0.052802099534497451,0.013773638535079586,0.13915362395827191,3.6664924958032779,32.604974319716959
3.4082949421739057,0.043009349834837007,0.017315571554526014,0.11779739002230684,2.0265224711379655,36.212396514479792
4.5094627882691425,0.026263281147137666,0.029362416953781407,0.11014011923428731,9.3895459816071405,56.269983705931786
3.5091994819413723,0.077853844008943629,0.02169128950824185,0.11224848115711833,2.3409436076345571,44.581251752872618
2.7174169833896284,0.051125901590431511,0.021784723460327851,0.091060531336639203,6.6078785637200941,46.947791667933913
4.8378213299209731,0.079045950654374697,0.014402956815145296,0.12550096009252207,1.4535757749133973,48.225809750728473
3.0204349593648656,0.072500007175609019,0.0088008734382219247,0.12867412366862557,6.0031014563266485,33.930921579725428
3.0055773899229843,0.056405209059895656,0.00086431192820562324,0.090542367262165899,2.5965549426593606,38.25752993593219
1.8875177703919497,0.027647968022089998,0.0097970908701579922,0.11909036744808489,6.2957872824301164,19.006331646508841
3.0259673899988462,0.05128133336757594,0.008051916736033107,0.11674341176705055,4.9577610102888823,33.377555047652187
2.137410303718156,0.051643138570349717,0.016314288305950723,0.11777243288971735,4.3409475455292466,24.336597395831028
1.9069168414045943,0.035706710951154699,0.022928385159279675,0.10961210744484624,8.0981602985631707,24.308261079180355
3.7806694711647029,0.038400459390928787,0.0040613418878897613,0.10949845568474603,3.2212816096857004,39.69414592848581
3.0515692273048942,0.065373866928060964,0.015697368562890317,0.094021827261117616,9.6808596210644868,56.315938098001332
2.5676864753051678,0.04566778327448999,0.0081811053926833886,0.10318664555654634,3.6101149227428304,30.663400670898113
3.4217499176342798,0.069176206641872809,0.010634677528948935,0.11337224689165265,7.9241972876455655,47.145491804713409
1.0416685005154629,0.036394524416463882,0.026849358854663625,0.11463661109054241,1.6055677775862245,12.362365747658988
2.2510406621905035,0.021945970392286237,0.0050208165784031283,0.11705513913016238,4.2658608842127439,21.454911226069527
4.327983833601456,0.046228445505823598,0.027739757466474325,0.13555792073008183,8.3233648393358202,45.919122880799492
4.8714939783146098,0.020199894822729252,0.012901220921191812,0.11698348169487383,5.8002070100100678,49.020013954532544
3.4286816294554852,0.025884087206746623,0.029620042732523409,0.1201626137967708,9.2873804289915363,38.05181221018799
3.5011361363855746,0.078375671640015021,0.013862718958070709,0.12852957306844978,6.6519353373658339,42.522551433739395
4.2696771780295677,0.031795292266229673,0.017463972105891509,0.12978969521811418,3.9101855092383269,40.551214851410471
4.704417818553404,0.077724525571446892,0.012161912157891176,0.11739135109876736,6.4073249410076452,62.318972338869372
3.4299770009612272,0.03372524027347841,0.010136134611154712,0.11277953679733754,5.4034896408730404,37.399740865093953
1.2258772215893603,0.04409159782907375,0.019812735818993406,0.10270260103427464,1.4346765535488846,15.591375641446035
2.2699916527771959,0.049234133771044408,0.010225085768915136,0.12928744571317335,3.4598967985633395,21.617063008586854
4.4126290055137165,0.060554742856151395,0.0049027010331588496,0.10184148103262244,8.8134247198013611,65.064854622159061
2.0232988546104274,0.044902773726375148,0.0024550085580506806,0.12399626522195975,8.1810861872466667,21.201806250322427
3.1512027166519267,0.076707114859528636,0.0073409884366188016,0.093126216673501419,1.0502539011228751,39.67839489753397
3.2562333467041835,0.067852557655237566,0.016406222368652367,0.13245273254738035,7.1809719470598399,37.228484920222108
3.9418467467081282,0.07322713455361568,0.023872804619839528,0.12520604600654803,6.1434938816127884,50.308213531906077
4.769259818153011,0.038846400334283049,0.012103109833896767,0.12801858924506904,5.6596153994197582,46.827718302535537
3.4130160601836042,0.04892795429975294,0.021222262820847593,0.13167448151814712,4.567078481505507,34.987211988678069
2.902333497421163,0.053910934484650661,0.020712903719567379,0.10051816909522111,7.1104684673554965,44.671659229909004
1.1187232207119422,0.043907877985475269,0.024589251036764393,0.11406351038456744,5.9604624846121679,14.043449664012236
1.5879161968217463,0.055371740850267137,0.014689917456584628,0.13295460302095113,2.7179313524002153,15.022757187630219
4.2731939238206689,0.071573219179137032,0.023172689816914935,0.09554111517908466,5.9994909132056771,76.6514692084871
3.6933543574965042,0.04916987029934787,0.01443422084426205,0.10905969200232205,1.78963805049119,41.969098435736008
4.32891769454511,0.024486802542584563,0.0091907679291960993,0.10495058073535316,9.6209380483612215,50.529214777068262
4.8033378055562181,0.048511094468911345,0.0073242195788024095,0.13760804226529733,1.0052564674990947,38.664438476120857
1.0676231112106631,0.050837847960239949,0.0058093733766713734,0.11957692496630835,1.0877966319342094,9.8971612408348086
1.7511653391327755,0.03754853282736699,0.0047782862248392632,0.10642715904406261,8.6160235107529974,21.166236127002946
4.4966540802779242,0.026144614055257618,0.0095342805013884056,0.1269537168880385,3.172198407007615,40.489404359983595
4.2060489101164418,0.054654751987442907,0.018638778238538704,0.10954247336640416,4.8207559416444266,54.440483861852087
1.9511370006366215,0.032387224585705816,0.0030670234190036246,0.10435141505087384,9.2933456711785052,23.356921883801459
3.8557344067456802,0.067168574558492386,0.016021158523256307,0.10536219197101311,9.0820107638581611,61.314014872331811
2.8047927084458091,0.05628921090482851,0.004732166639109696,0.10919940964818817,8.5744732415232221,36.910309106026794
3.0032546873001915,0.033744799121800971,0.013816365406023629,0.12901108029070063,7.7764978306265267,29.48644539245641
2.5609613079314557,0.057400660428057193,0.018848891115634366,0.11309790927370336,8.9507351959263524,35.396489771102821
3.8641570898968074,0.076452308215956416,0.028657450219306994,0.10773035626315874,4.8977585295407415,61.095624583564124
3.0715987488810814,0.036671239074617362,0.015450517263459286,0.11398168320435617,1.6027920473593043,32.693444158956808
4.0679856779880748,0.079627716157334841,0.029435265591085502,0.093376050371926422,9.6556159347490738,94.701954786866935
2.7740531275990561,0.031395335891277187,0.026251352875450981,0.097495152176858002,1.4475253227531804,40.245607272653189
1.8211093346308957,0.076775773685053866,0.015301536180883219,0.1242604418909057,9.6984847765395852,25.288829596675019
4.0416371321518616,0.036205340856280049,0.0093261595917017385,0.1063074603131596,1.8654804773223592,44.095253798703219
2.01089103813313,0.06837792503959754,0.028392833190771703,0.13596502418114736,2.7766326049906707,21.191588080431689
3.14111610130852,0.045711862031844727,0.0079383818063522849,0.096083988253273592,7.6377303249751396,44.759766361238121
4.3150416599458818,0.050087907834030623,0.0063473884993848024,0.13029746578522397,1.3959315851888312,37.129031163818169
4.3831491394705049,0.032875434779043866,0.010075044522957164,0.10558928019907568,1.37160771352887,47.769694126409362
1.1744666044511041,0.079168150029154172,0.026022032847533908,0.1009045199509227,7.9497333688961493,22.28150887846607
4.819658742114556,0.059550153847760134,0.016518593183918424,0.10822188597639591,2.7723254732824216,59.453940299548236
1.5126209747433861,0.029085817221871306,0.015469162753529449,0.11252473387450414,1.2364646291273069,16.08621648569687
3.4481467350298058,0.05975177226628392,0.00087527686482055992,0.099126360003975844,7.3056076036532795,48.62044194884399
2.6743236170128806,0.079549682024248905,0.0089156023333367956,0.094214903054053167,1.1176521490691589,34.104879806295813
2.7718999359732646,0.043968383011965359,0.0083352883765900089,0.12992483331022645,1.4564700273306994,24.149517705635393
3.6347760818719372,0.07963047454171357,0.0098977411739202235,0.12936650239216529,8.8693582974269756,46.590536775113634
1.4724844905269854,0.0263452455549016,0.018349536877569829,0.093227359265387458,6.4877289874960793,20.88973789547677
1.5452220937818257,0.056097678492183362,0.0079163786346423803,0.10583115689557338,3.9211504495780622,18.697460054193208
3.4703709899167912,0.073810314234412436,0.014697932935929116,0.11240906744545313,3.1931300767257431,42.490987477368179
2.422604528333371,0.020369858193507805,0.0084671314002369782,0.12934995171884728,7.9638529502493647,21.580886466839413
4.8843232897695374,0.035682765456566012,0.00039279289730019041,0.11161034678405878,3.7069969672034722,49.168533140483092
1.2766850026787866,0.040040258524872085,0.021494127059769302,0.10454387577127905,3.9428019053643304,16.734060832229883
1.1769383685061481,0.065614208789282286,0.00066039992963953906,0.098874868516523023,7.7145440360181272,17.419756613560899
1.5456813998190619,0.047051586181969113,0.011614738133322464,0.12157459385826254,3.4475103902911304,15.802151526939216
3.0021439749841758,0.045359272716063791,0.010737942181831736,0.10722151234897656,1.0590903575033364,32.588717403728566
1.7316351122437097,0.035355333327098129,0.017040760024528642,0.11745311479085077,8.9803580879086535,19.671590701726821
3.9205357133080261,0.07772030631005683,0.0082570875196358914,0.12386603637194353,6.0049520563546785,46.961347674336182
2.448849499564147,0.070711151373277908,0.014505249948189769,0.13911227353676606,6.9115215857145849,26.342699270236469
4.155396343698329,0.046542736020164246,0.016428922993300364,0.13648418431225218,8.2424204636922642,41.67618391618187
4.8460944680107296,0.062092509357182635,0.010299856810827552,0.12771890287849291,4.9398117491693672,51.112736104497202
2.3776001286099291,0.057714661417516092,0.00038179312339656321,0.094792941211962287,4.4310542428381234,31.229180551696224
2.6355209905550421,0.022022016819552775,0.018924511460242939,0.098434219656122188,4.2187810728190014,34.161557963028699
3.6196465441880568,0.025974021317730044,0.012553789983600039,0.093114961150420686,2.7139172210512079,47.046016315248039
2.2047982616939912,0.062675063645672047,0.0039453222501655769,0.12629855255529887,3.9331167548898245,21.921032334434546
1.4213352126180081,0.067890074968222081,0.025990993615264784,0.09080540634362233,9.3913204703733655,30.405695741688888
3.9077130767516888,0.05605682462581818,0.024695766442850303,0.13334617224890796,5.4870276360674799,42.168156908985992
2.5866808478524539,0.079318131310672224,0.023011712637671197,0.10051541368477726,6.4076759359466662,45.574747718571551
3.7494213861992232,0.070725682775604495,0.0021289557868726093,0.13287002160648562,6.183626939914042,39.301058858621545
3.2607471555800918,0.026882472415856382,0.00055783775413152821,0.095135450023241835,9.8142042304562391,41.314841345794761
4.9971177928414612,0.031230715488271419,0.026095560291228687,0.12586250916299735,5.8986042986845169,52.631918358106773
2.9671576547156189,0.035807158902107047,0.0136655216103611,0.12788973568051101,1.2911657650620767,27.06522185888814
1.9314016960511458,0.075438535625310707,0.023789490668980305,0.10072056248067648,2.3072150604738395,28.649777183309784
2.7866394202654963,0.044686290845025359,0.017353110095242763,0.11933947478063295,8.3838964338831765,32.717758885459787
3.2272608300691599,0.02944306893834181,0.020949981203295876,0.093163872628368727,1.2306665269159129,46.090487688084295
2.1700907882927543,0.027078487120666451,0.02260231994077597,0.099215060991764456,9.6616357929211389,29.89493638724209
3.9713489448217278,0.071615337773041216,0.021061028221224645,0.12591761108392249,9.3396156121829428,53.351538039568283
3.3735585222528535,0.055501006775579828,0.01809273493588294,0.10837129989518565,1.6972873346687312,40.377378071881751
3.57371691720589,0.075874698759079012,0.003069799508121519,0.11368617500897905,9.0595034946985873,51.02151549306312
1.4378804799350955,0.02980317873686221,0.024557448848340914,0.12516924028248883,9.6730072558721361,15.151312995469883
4.8034466216194982,0.0351247633821389,0.0086456499466238679,0.10635119929414071,4.6978399437746665,55.01611802652377
2.7990934370929108,0.066467327081304275,0.016587009399745948,0.12133770511831578,6.4002926950108989,34.645973272564149
1.1905680549607962,0.034922589688560088,0.013126128537946683,0.12578177308433733,7.5893307430008852,12.054058441091312
1.3075867451150693,0.049788306959399425,0.02001531682362644,0.13146320403636233,4.1631448245684339,13.264248215207781
4.3485142317879113,0.057546199553847363,0.0031706818318894591,0.12328700057795138,1.2739285690081821,38.804687249877126
1.753819809163828,0.059264468084493413,0.028802305941055407,0.094464025404424889,9.2791233751253763,34.098581582040069
4.3024539762811189,0.041784644114294875,0.0031680682225570011,0.1032907827934048,5.5092261932301989,51.173367264249208
4.3224145327560599,0.073523402989519274,0.024428053387788463,0.099857520388492438,8.4285801733027981,80.412478200694352
4.1417006851801847,0.04208234274927488,0.0045502349528680095,0.11817689616914462,9.5268090782597508,46.446765607824304
3.4077806633193162,0.064453814478360419,0.013537551840121493,0.13699879207892474,8.2601951320926261,37.225264286277628
3.4169683630532885,0.070865877759780246,0.026636181873556208,0.12498028703032638,1.9731638397483509,38.631778452071991
2.0760627348231195,0.058088159053914262,0.0060981027267698979,0.11982009047093911,1.7888880987012739,20.027707425043616
1.166971088587049,0.040983802968607083,0.019405602366993808,0.11528999731710383,5.3587257227739169,13.624403112155861
3.8426196019364012,0.026251881636546175,0.0060582352511032635,0.10974144642453498,4.4041770465604264,40.184469406115831
1.0596517069396398,0.07636046861319587,0.018111682490728535,0.10826134613510111,8.497357376633552,17.195046374621015
1.0853809458352228,0.033310326819852819,0.015183643002660686,0.13376140648841717,5.0797594764978289,9.9960394728179409
3.5600965554731405,0.030204321195984138,0.028572899056975368,0.098321088389787384,7.3343348369013182,53.003708936764916
4.8054597063845055,0.030604475069995869,0.0017893284916836571,0.13308545854370374,6.0206549120626489,41.736867423506162
1.9055543257195477,0.037466036961495086,0.0033825118138164187,0.09913390932287186,6.5079247699889136,23.755371450000489
1.0285423836404934,0.055046878908074359,0.00040765141879778197,0.10880407355241524,5.8090924345130599,12.174124392869867
4.4481915657237394,0.029005488751612414,0.026282341859838288,0.10000006693336853,1.0378839858834907,62.097097070406164
3.1537356272811907,0.065307651328351507,0.01071111539254253,0.092167988811322848,5.1341994127211947,49.446238232866662
2.3157542007511891,0.0535170985919277,0.0017149598989054026,0.1157932215601005,3.867897108039732,24.08751721372121
1.9118212651471818,0.036803637652341778,0.020380867011932726,0.10919865752224076,4.3073432650830545,23.330300971531436
3.6794944557817972,0.068757371018687521,0.027589889805312177,0.10418519042489471,8.8700324675100255,64.845540539262913
4.2433105038978791,0.060694715376271705,0.027718363538717514,0.094455964301473572,8.0286037242304662,80.461944955350702
4.9487894495763758,0.074330297824846486,0.028003934728444427,0.095855093529911672,7.9573000213308349,100.09787946300727
2.1527474440877969,0.051263742682207444,0.016941887405318032,0.095366488021928361,1.536764900448826,29.347043862170857
4.7631373953771714,0.041367062978273417,0.02958468931870684,0.13797267976457275,6.0974961485252601,47.793582191342367
2.6023367649211488,0.051340435466965303,0.022865557169840792,0.098430693886410972,3.3301652362903158,38.3314050705551
1.0794649065002662,0.046699183862407817,0.0045199032449677488,0.1250043414556154,7.4705128801813236,11.261951200865177
1.6489424775530797,0.035573688403414995,0.0290749998789997,0.091646168754359603,7.2722644038347166,28.181260839869729
2.2638095195401045,0.029940045207100648,0.018927508098856467,0.11176062367506462,6.5489160725915765,26.284514641340678
1.3565549343882415,0.044276379336644953,0.02181696993728403,0.095652878469300553,6.0935101662674382,21.006062248533016
3.032216255209605,0.045239808074176935,0.028945876746573673,0.093126816194903594,6.7174640362256515,53.178719084770208
1.2822047659830176,0.066501449140045577,0.011033110541006398,0.11754721940949046,3.4803602363526398,14.365921201523943
1.2148853087811098,0.046924658807486058,0.0036252123183143701,0.11001535298011664,7.4861179652381695,14.546296875206313
3.4560084321824682,0.05395172613757597,0.0030670208299597023,0.097028922950020455,4.5934611017293161,44.904553811668023
1.2484238707075574,0.034506724101676427,0.011421955098254485,0.11598423028394314,4.0683343906602838,13.077817803497016
4.1603455417236095,0.039665355864610036,0.0041846099010872393,0.11051485164718824,2.2180002959319416,42.250423453817433
1.0224884185267933,0.023775922718041298,0.029773649545389028,0.1024557660749756,3.3279893456416909,14.228597321480894
1.1493478497036644,0.044963826977542865,0.013595233483825622,0.12103681356630995,2.9579445760046563,11.770922617353589
2.8538697457422977,0.055877838994138368,0.026756109482057241,0.10190377009484708,3.9035784162409453,43.055183847570611
4.541798253086907,0.04800887097654661,0.026224463428109194,0.12380732419196934,8.8384689508728407,54.68667820135127
1.5466229327608718,0.055352939922124492,0.027810096609544376,0.1068535981982535,1.5178010542292788,20.918933541390416
1.2487374015529982,0.076827335515850956,0.0036527074268941314,0.1382616968946184,7.5107380902439411,13.596943847834673
2.0791967783416183,0.036502189923597647,0.023332596894978616,0.10284887490579457,3.3188717193668005,27.823432352259179
1.7455507912427444,0.043708249843383423,0.012606067453187786,0.13394032395517144,8.3872834964416807,17.385659570349574
3.8719510468243987,0.063295890389152912,0.0098771062028106642,0.09775788682164592,2.6209116148692577,50.506927926501952
1.3165244875054851,0.050293530287681847,0.0072195003432933974,0.095457568986358488,4.000367835855668,17.444090796191588
3.4677321794038125,0.020756952123454901,0.028406607843131083,0.10835607234254076,2.5784838556818572,43.803174985032626
1.1383034513303518,0.070652222012887914,0.026581894752283227,0.11428720443795583,1.2834169524330674,14.053700666520335
4.3840595998621552,0.027129461612319831,0.021926415802666702,0.10269066223218545,1.3672386577478464,55.853618547233239
2.518365137547629,0.078658291978149789,0.026188169236139074,0.13080131891635666,4.4724841186938269,29.917447447046762
1.7211301503780954,0.061185803434216229,0.00048197933074489274,0.09226178710313114,5.7233781259731495,24.854549457722712
2.8678162410382511,0.060122749828672953,0.0071720500675323028,0.13155729081703862,5.5985679264348258,29.136170152159934
2.3866398822412007,0.032298248261787503,0.0039157533405100656,0.1229005093472556,5.3129965236587138,22.680088432677017
2.584482526163248,0.054748050063442716,0.00346416072738444,0.11464623739822827,7.4774787767933191,30.832052192347859
3.4106809160705618,0.048850823282331507,0.0275270198940521,0.10056035078814626,4.7845067068925831,52.344890851049769
3.597005826083592,0.026529198181809745,0.026560947195665756,0.13949491686714963,1.7419115809281607,32.694805380620451
1.4794126896780377,0.031090606261944639,0.00040292460868796899,0.1074285824341535,6.9066724916985436,16.2247657435835
3.0402547481715079,0.032881841568645286,0.02900237630710031,0.1339379016885282,7.3357430210272643,30.438154241800728
4.4364064613606189,0.06543014665324573,0.016791200711524863,0.099822261734845916,6.001040126682164,68.753644219537392
3.566379613760613,0.060413764891853516,0.0031795928288977648,0.12391149326995392,7.7796485729432527,40.523928991223407
3.4856558485819527,0.064734020809389226,0.01718372506427996,0.10788377382073003,4.9016751766275499,47.392801296167306
3.5267401438245289,0.028321657806062949,0.018267190012330396,0.099264721999329869,1.6515213478346045,45.044400476510546
1.3977131757509,0.064666284046746472,0.0027842937258066268,0.10698887346218809,9.2523834126019491,20.024329487112396
2.9905840241754809,0.040505375715918543,0.017388448365548738,0.11822500916225442,8.7903458682427846,34.800995293599854
4.3420560001602055,0.062570497870782074,0.018181385745541696,0.10624142214185332,2.8367874490800866,56.190740333416294
4.0130794394568552,0.076885952078211958,0.020378561556457408,0.12520487671364927,6.7341853246356633,51.954398604672861
3.6210911600483406,0.070184809574482837,0.026220723482624244,0.10099758319535784,3.062527754892463,56.028765857801261
3.7080268463647452,0.048870788499151607,0.027969671280560656,0.10790784112274315,1.5938526961557722,49.204240196661125
1.3318243292050851,0.046463220233135566,0.021217890594621574,0.096166555153454014,3.2522236923618379,19.532732076236993
3.2120723384580394,0.058589245338767318,0.00036320380872402746,0.12374437639789429,6.660773054023081,34.624500771764232
4.251081990703879,0.050629577994392536,0.029428147109875607,0.098734496621361301,9.6865833682116129,73.594055809231975
4.0432395730454109,0.064826220658129693,0.025840261802978114,0.1321987797248193,3.5776684246906836,43.905793849338814
4.5758958040997397,0.033694143416533755,0.0010620111331186666,0.12569973505977478,7.8446706086038116,43.901645775169555
4.5179775401786122,0.034258371001824862,0.0033121842066974735,0.12472390642259641,3.3812482206706238,40.869849936019129
1.3594319050612622,0.048871611470105741,0.0028749093982616547,0.1188075071667999,2.5160121695534796,13.053198219416188
3.7700901223922587,0.033785113127161752,0.022136229156577047,0.096432151122398044,8.9441206574439676,56.100576338601535
2.6053539884933632,0.04320128069849611,0.001460675973053791,0.11760511164976707,4.7942345309573806,26.420912984665438
2.3199676839924335,0.046552391304238272,0.022724942389988415,0.096730897078518702,9.1183717494430709,37.734988931104013
2.0729595757025332,0.07426192270484655,0.020157706857244898,0.137173534675298,3.8390343415337265,21.472615426286662
4.8890510940200027,0.045794851315147718,0.0045874438511677301,0.12059210260303505,5.968192128428341,51.129407673299603
3.154752168184769,0.07374370792345919,0.027207492700487033,0.11310249244101206,5.7983812833752717,46.833747196876388
3.5634789598972447,0.042467182006493638,0.0061656739965209881,0.13771371431429691,3.3818051994780252,30.262497376944594
1.466484227633138,0.040799298776902304,0.013196956423603964,0.13009282413707912,6.2621455910135948,14.475874130713233
2.5692894889228985,0.064962225985661884,0.019715969332567303,0.092565906134826084,6.7537602418061908,45.98823005323456
2.2250071729040641,0.032845143851274072,0.015575593227970447,0.10306459777614065,6.258622753602749,28.156129028822086
2.9814025974834664,0.071154172700443136,0.024238546741453437,0.11221949867464312,3.1268772009594752,39.486982720969237
1.7962392671677487,0.05621274669433729,0.014311990057377714,0.097491164102916097,8.0841033596901486,28.315088435196227
4.6681044641294385,0.057049249931437257,0.013478943465346872,0.11358923189105538,8.9225580755250462,62.13646794030798
2.9944223147579132,0.030226463867487268,0.0042211182884799858,0.12855454460511753,2.3004755990224304,25.545370583678473
4.1997125390548877,0.036221635913046252,0.014010558708937396,0.11204024151237194,4.7886684339950927,47.445777855726774
4.9300285535176389,0.033255004902482614,0.029107156302178996,0.10909630438356552,6.5135994505338193,64.809396026455431
4.1661976912112308,0.056864986253737385,0.0244968845810952,0.0981754298033478,8.9561346236545614,72.07238593905933
2.5451105676388863,0.042020362812137821,0.024354533109762405,0.094596075433919763,3.8173147120673701,39.399042564376231
4.1658958885889401,0.056488774167192585,0.010288297440021658,0.1090890414893706,9.3508126035345125,57.596057765047867
3.085062043757838,0.069824728949883744,0.022229092040010556,0.10320073396912344,8.8284140967637885,53.186186092890111
1.3814247745933286,0.064558736651396817,0.024067812142538329,0.12877801024037017,9.9353477412860727,17.652987053042139
1.0255955828309564,0.047336483331647222,0.014046477328436922,0.1350570008502488,2.979421901801937,9.3722512829583753
2.1934219436680031,0.066817052196571775,0.023460304332680787,0.1379742366974957,5.8638548561298007,23.789777051710203
1.4677395174039436,0.072667951051259033,0.028409624539697295,0.12450605738300823,3.9593405683652256,18.206854167730032
3.6874940017311757,0.061924847634355185,0.025580220671943828,0.11005484596660703,2.3487358476439137,48.386632643874144
1.8277779824233331,0.044244882034282305,0.0071167098876280333,0.11567389224849992,8.8983785852766637,21.301683201013716
4.3816413917332486,0.06187243442250312,0.026496802775262399,0.12573471520332472,4.5489343513517113,51.74644115052525
3.8175868576110146,0.062616826420112973,0.023840831099492907,0.10161752517514239,6.9612854888930089,62.184342869338323
2.4533994462531341,0.051912010093874181,0.0053718051594632329,0.12554496438549806,8.0980452696720207,26.651847116349298
4.3289001097898305,0.056881990064538646,0.021361292977499249,0.11538349143077709,2.7461946808804782,51.312956409665418
2.0805565006136946,0.060750399415245751,0.023390371462562988,0.13397526686260761,7.4972888101005477,23.540237400146903
1.2554476652863102,0.021817335666377606,0.0060783405741023262,0.10992435479472243,9.2240676594200757,13.442264279313303
2.5073169427912037,0.067624312879404014,0.029139166344126402,0.13212619814113524,6.821748638279999,30.478981825294305
2.7179396647360328,0.061888379161158261,0.029426595539867578,0.094741675980697798,5.1977740117832969,49.430202404324092
2.4834526553612783,0.07089817743096534,0.0090658813184845283,0.099996720602143763,4.0433820621665983,34.117284353107181
2.5930953592190074,0.059306691320072241,0.020504473998658426,0.13103624157680321,9.7539224733460621,30.719343891651409
3.0350137762544138,0.075605514895097731,0.029997373485231543,0.12662996659032941,6.7877294908743337,40.88692871403866
1.205008077973861,0.024905813799515376,0.023738529570803038,0.10858498749260682,1.3596626790164008,14.561589484307943
3.219618613816372,0.075421596970204799,0.019946062044077922,0.13712382543756557,3.5934676678190138,33.127419227516739
1.5540995676135183,0.061556394054619365,0.029087639803917976,0.11922879631761334,5.5817860470404845,20.519926212627183
2.0071927221677464,0.031750169439129325,0.0057198802296866587,0.13242678858878587,4.3230500509110232,17.468730350040275
1.5563156639263949,0.048424964179721558,0.028621139872724789,0.12357188781727182,8.1737914188662799,18.957035540644888
1.5198018624902563,0.048816292025298413,0.027501002088685816,0.13721543085624019,4.6788096893346447,15.430531031825483
2.2503064974228271,0.062274787528871778,0.012054587257100517,0.092786394020383967,6.3884371809479976,36.506706749555363
4.1516509628571541,0.037840075859350654,0.022678748991427071,0.1338629134122466,2.4439518649972669,39.487208765985002
2.723842563660325,0.02984343913309187,0.0062842670781384155,0.10915996385316205,6.8683683199256844,30.126181568657117
4.5467194495318708,0.07491264192293548,0.015701710227800172,0.13783488686117798,8.8243834560060392,53.544235330742268
2.8073954164206336,0.046316852761738914,0.0056639356624809635,0.12960538784149142,4.0900575187489263,26.138067223612509
3.3234012581509624,0.052173972633348956,0.019936682169027675,0.092719421739217767,1.9146837083935062,49.342858298653105
1.0418561324987099,0.069677328651835541,0.018640817276788037,0.10820701076154166,1.0903288749508175,12.495349624697296
4.2732077934641879,0.035453859358987865,0.016595634310137164,0.12634389065632057,5.2740394675329156,42.843565940699371
3.7954963244982345,0.065003040458367051,0.020940503217676584,0.11087113620792199,7.8897171432560276,55.834545409263214
1.7595349077473963,0.058609125094447781,0.025947569480823586,0.13526402054497624,2.4891520797092346,17.756962054308303
3.9552490942550698,0.024969638569530665,0.027433005176783116,0.13326024211766407,4.4169753882198322,38.054674089703369
3.5573342452587076,0.060876253274327136,0.006411419255338063,0.13703925846732928,5.8212967067780186,34.760707362939542
1.6925815843593961,0.059667899560974486,0.0080871525650610902,0.097727161117693959,5.4499729555318206,23.949186880983859
1.5276960833841953,0.071512826472594687,0.016004572201815073,0.1213999563062807,4.4138297051617972,18.018033213940114
3.3054977444979374,0.074098654083160992,0.020491073790675433,0.12629777548099344,1.203659124443538,33.887265468913512
1.1334640538243224,0.055537516762678277,0.00037839147367445865,0.1131425573987115,3.5455828287140267,11.895193214326111
2.2022206221893339,0.060512330033549611,0.017065853193927144,0.096170276235945179,4.6190399129470432,33.581715598418874
4.5930491558522704,0.03273316431280527,0.026227970920563698,0.092833757461986965,3.9961523215299333,72.417631349503367
3.5998830127001078,0.030052305556239896,0.027656009046441232,0.09112552053422017,5.7034612901833084,58.966834908447112
2.9064715131752106,0.055020872346784447,0.016850996476068129,0.10311245120104617,2.265951170486141,37.095621771921039
2.2078168744515452,0.03542761072072953,0.028998180712782533,0.111231518322018,3.388713548972913,28.165537241433967
4.1584303898221604,0.056816703645070007,0.02181274073741267,0.11619085877821557,3.3299429454692788,49.847538737761241
4.2353029894877547,0.031883831054763806,0.02856004256316623,0.13092136611242472,2.3200082743741746,42.85850225712317
2.8188065170777006,0.057609501492537227,0.027501101488946054,0.11776946771612969,6.2041484188830252,37.160946066265431
1.3574825600999962,0.078987307729559059,0.0046990622918486281,0.12191688647127932,1.5433580639872244,12.949172778330896
2.6328916775861004,0.069660395837042408,0.013469439033252132,0.11310410474681487,1.2415621997269803,28.616176982946662
4.0424048568886342,0.073946221333284101,0.021132654966242802,0.11326720350263382,5.0429403573848379,55.682717522235762
1.4968489443496598,0.052716677548450788,0.0089471656203475702,0.10366117246896367,1.9498810790255878,17.264476569587728
3.900441763364856,0.048359277169120474,0.018339842314517785,0.12908534825565721,9.8146482270258755,43.513412205827414
4.9097098835785395,0.065431486670208719,0.018447386023329185,0.10705324752917127,5.3715636146487675,69.315552705788903
2.6827380426258052,0.040943507413495589,0.00092282945180005235,0.1347718095131317,5.8285279808980786,23.896391474037813
4.6586123184424357,0.054207459356204746,0.014071657148596215,0.10270450745206239,8.2115757353960319,68.112520156020665
4.0680674207901113,0.074663287890068653,0.015547801340527714,0.12680249746704506,3.9212589481805535,45.053904076495058
2.3711798045060073,0.031228342396228168,0.013558564657280951,0.12941665624185339,4.9804894286220964,22.258987486929719
3.2751627633637015,0.078310976594657397,0.029115463625631843,0.10883827056392717,4.8961347122803156,51.65651875760161
1.7816754439929943,0.052421607753167621,0.0077785871921545223,0.11003119416042803,5.298005850764552,21.246771659052179
2.2748777635502186,0.045263328148101328,0.01680254115740909,0.097490902513905534,8.0953890631852676,34.166070158548905
4.3397745422998408,0.035797987585725208,0.015550885252024685,0.10517327809749454,6.3969592377993845,54.477931901333797
4.1518274541396742,0.046633087954427624,0.0292391587737773,0.10056596279458309,2.9156578780164821,62.726026806116323
4.42425501539363,0.059505599393299941,0.016880220045648417,0.094570427984091682,8.7448580923143773,76.683848400127147
4.2846830158620781,0.074478914514909539,0.0024231094048415957,0.12942423793391949,5.2548947514835209,45.339374831425289
3.7153923373691833,0.044214945003973223,0.019019555270802048,0.090222962987694319,5.6668038972084682,59.925708565345104
3.2232422405461576,0.026680363518622442,0.026883093085507528,0.1279237689661499,9.5337016363237765,32.715367841976231
1.4954041328436376,0.062602545659315806,0.0089173919605150479,0.12731233502671296,9.7296180016769558,17.91008568591846
4.7830134351683036,0.026213694158363731,0.025161941765619294,0.11395087058942779,4.7559457579603359,55.457328842751338
3.1018160669657373,0.036678555816680586,0.02325049746070525,0.13035981161022542,2.3088266349420841,30.482224124759078
2.4840879474125654,0.074771617577166924,0.0088865245133671368,0.092971398863027965,4.9723901588804473,39.168651023825205
2.8618789559103548,0.065103525117372538,0.01402018257054477,0.11769907837751324,8.5807910283799202,38.140433992601174
4.8629400517811847,0.039326588587553578,0.006805790527447406,0.1197225337312325,4.7078330218211075,49.130777416642076
4.1703349686063369,0.062606697232543626,0.023161182563227477,0.10464099359006757,2.0176165617213893,56.362430912478878
1.686788946983556,0.075998076955824251,0.02815122796113392,0.12258249759874446,7.7926335883290827,24.158509516963349
3.4144343073847851,0.075782314614552093,0.011634129863004807,0.11530259711660318,6.3489592540053685,45.525458416786378
4.3826985362591522,0.023603782155658302,0.023553453991567185,0.1084233315041731,1.4746980234140654,52.860280295270613
1.3679650958355429,0.051445499235221015,0.017666814423294343,0.11453734234761467,9.8502534597030209,18.051232307611052
4.6568249666120352,0.029987678045008764,0.015194122797848774,0.1155629973197122,8.5305780500770538,51.520516043829019
3.7612205094660376,0.069051306717994573,0.022695960922164603,0.1051127027674033,3.0048238503565821,52.823425145697435
4.8297945739090062,0.045567039645730237,0.021571465700612202,0.10186447627064138,8.6579071992054359,71.759722731839219
3.3565869420105825,0.075911314858307433,0.016125368548853169,0.1286799164929297,2.8794492833205725,35.214152450423839
1.6188108101350323,0.032172997527296979,0.023578619083755858,0.12184893195401679,8.0547001334764872,17.727224872184642
1.0800703476290638,0.045228974893110736,0.0043389574690184882,0.10084733189919612,1.4765769426891593,11.907528970590864
3.1234801513841863,0.074936850818615078,0.010161483055911188,0.12568435551527202,4.9342930986317821,35.221024092834377
1.3690260462085431,0.043826107977662149,0.017896762187609706,0.13581853276362524,4.3361423923905367,12.957169267829718
3.5799225261252201,0.057127713074352091,0.020244022536107898,0.12379981517174682,2.8220771294249056,38.676847716633127
4.0279907748696822,0.021397943528338358,0.0092862021008308961,0.13101708089779307,4.8748299172138267,35.015961941758938
3.6070898462701249,0.057123892711812299,0.0041713168180828987,0.12422970662599718,9.2269880224235674,41.717948273436917
2.5596386264901936,0.030476847646602932,0.0086917862969386576,0.12544022173295111,8.7768836178150522,25.164248143613715
4.0896108094339834,0.040956771804039574,0.013879560444659581,0.1288754256716971,4.2364493182745058,39.651197365681725
2.8211275492666847,0.021160499262743448,0.026898902373240878,0.10084337684144505,6.7466108141410306,37.975479935954461
4.0910114664405048,0.044213803603315761,0.020489707984527174,0.090973550199658026,4.3736065464920104,64.832650836142847
1.5991073911688201,0.059187256948243089,0.015586852725839888,0.090341359693773104,2.5922515565326552,24.087920967103951
2.1251480617816325,0.048251741233376132,0.029239308928658427,0.12911696902730202,9.795029058093327,24.820353694237241
1.4979719933401499,0.037025672841407523,0.008708915281767338,0.1163918398955418,9.5754563866830296,16.838334371433753
4.36380629410999,0.025812974226456179,0.02161515864111372,0.10737147912709957,7.2114598085246104,53.215861614085583
4.7746486433260555,0.020315004649260355,0.028467836046203562,0.1070006687569956,6.4491737726800231,59.940175120821607
3.4034942685674112,0.06138357585302541,0.024421006463732155,0.099133826188784621,2.1770332452330452,50.258596094827759
2.6638559496855794,0.038088754061025361,0.014663375692969783,0.096452245027084577,8.4924190740034042,38.373307148222551
4.033126565167036,0.044147596570545164,0.024076708905927457,0.12051524173910341,4.6096179347683108,46.248330543281007
3.8332905831909603,0.030566304631305576,0.026414346639972205,0.13221383439398746,5.0167760190514068,37.81903901671388
2.3975984613906776,0.025207327897501824,0.024768922025022979,0.12148524745906911,6.4729148706167514,25.459815698985405
4.5800940757545767,0.03166582210303906,0.019205470777150537,0.097204409045262688,3.3394918435749035,62.124913567971674
2.6304859676809449,0.040316514089004218,0.012009761976972538,0.10648333006819535,6.4724319579337086,32.515306135944279
1.1291002044100154,0.03530347719064391,0.0056847316887482669,0.096358927849538603,1.3462536995701984,13.014744578724754
2.1199547801016312,0.035583855346526666,0.001592982109529969,0.093520748355983785,4.989336561533662,26.616737846697077
2.5378955902979601,0.059734927753465158,0.023696189409414283,0.098834886390836915,8.7031205927476556,43.828257202941003
2.7537302301217523,0.037994633019983751,0.02144781911567168,0.10519572767449661,5.9228540348976306,36.363294378476766
2.6550733579851089,0.035907896650470061,0.00071403697240902898,0.09730791187266076,3.9586855052581855,31.03055488242352
3.9100927012507918,0.069309656025881086,0.025297085405217332,0.10630060542042009,7.6276599367530613,64.009636025572249
3.9841076994296523,0.025807942779974103,0.0033283491021178133,0.13228456393199092,2.9351439665945867,32.856321534007435
4.4386495165739017,0.062458844940315367,0.0046573916035044871,0.10644881771134974,3.5403519578153064,52.290240260149019
2.9915182423622588,0.047496556940937545,0.00023978481862389265,0.091854355890670231,8.0766019780414915,43.472607986031008
4.4031286418206168,0.072856462222132837,0.010882346768803196,0.10472886729117065,1.0875755156226337,50.587324262080379
4.1798566176560499,0.050464255553132248,0.010839561469876207,0.099418481561093314,7.4636726911252191,59.801792324626859


==> anc/competitors/export_suites.py <==
"""Export the EvoMath law suites as CSV files that other symbolic-regression systems can read.

The training rows come from formula_benchmark.make_dataset with the same seed and noise as an EvoMath run, so
every system fits identical data. A second, noiseless draw with seed + 1000 is the holdout for out-of-sample R^2.

Usage (EvoMath venv, from backend/):
    python benchmarks/competitors/export_suites.py --suites v1,v2,v3,v5,v6 --seeds 42

Writes benchmarks/competitors/data/<suite>/<id>__s<seed>.csv and <id>__s<seed>_holdout.csv, with columns
x0..x{d-1}, y, and data/manifest.json, which maps x_i to the law's variable names and records the sha256 of
every file.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.dirname(os.path.dirname(HERE)))

from benchmarks.formula_benchmark import PROBLEMS, make_dataset  # noqa: E402

HOLDOUT_OFFSET = 1000


def suite_problems(suite: str):
    if suite == "v1":
        return list(PROBLEMS)
    module = {"v2": "problems_v2", "v3": "problems_v3", "v5": "problems_v5", "v6": "problems_v6"}[suite]
    mod = __import__(f"benchmarks.{module}", fromlist=["x"])
    return list(getattr(mod, f"PROBLEMS_{suite.upper()}"))


def write_csv(path: str, X: np.ndarray, y: np.ndarray) -> str:
    header = ",".join([f"x{i}" for i in range(X.shape[1])] + ["y"])
    np.savetxt(path, np.column_stack([X, y]), delimiter=",", header=header, comments="", fmt="%.17g")
    return hashlib.sha256(open(path, "rb").read()).hexdigest()


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--suites", default="v1,v2,v3,v5,v6")
    ap.add_argument("--seeds", default="42")
    args = ap.parse_args()

    out = os.path.join(HERE, "data")
    manifest = []
    for suite in args.suites.split(","):
        os.makedirs(os.path.join(out, suite), exist_ok=True)
        for p in suite_problems(suite):
            for seed in [int(s) for s in args.seeds.split(",")]:
                noise = float(getattr(p, "noise", 0.0) or 0.0)
                X, y, names = make_dataset(p, seed, noise)
                Xh, yh, _ = make_dataset(p, seed + HOLDOUT_OFFSET, 0.0)
                stem = f"{p.id}__s{seed}"
                train = os.path.join(suite, stem + ".csv")
                hold = os.path.join(suite, stem + "_holdout.csv")
                manifest.append({
                    "suite": suite, "id": p.id, "seed": seed, "noise": noise, "domain": p.domain,
                    "formula": p.formula, "names": names, "n_train": int(len(y)), "n_holdout": int(len(yh)),
                    "var_ranges": {k: list(v) for k, v in p.var_ranges.items()},
                    "train": train.replace(os.sep, "/"), "holdout": hold.replace(os.sep, "/"),
                    "train_sha256": write_csv(os.path.join(out, train), X, y),
                    "holdout_sha256": write_csv(os.path.join(out, hold), Xh, yh),
                })
        print(suite, sum(m["suite"] == suite for m in manifest), "datasets", flush=True)
    with open(os.path.join(out, "manifest.json"), "w", encoding="utf-8") as f:
        json.dump(manifest, f, indent=1)
    print("manifest:", len(manifest), "datasets")


if __name__ == "__main__":
    main()


==> anc/competitors/requirements_competitors.txt <==
click==8.5.0
cloudpickle==3.1.2
filelock==4.2.8
gplearn==0.4.3
joblib==1.6.0
juliacall==0.9.36
juliapkg==0.1.28
mpmath==1.3.0
narwhals==2.28.0
numpy==2.5.4
pandas==3.1.0
pyoperon==0.6.1
pysr==2.7.2
python-dateutil==4.0.0
scikit-learn==1.9.1
scipy==1.18.1
semver==3.1.0
sympy==1.14.0
threadpoolctl==3.7.0
tomli==2.5.0
tomlkit==0.15.2
typing_extensions==4.16.0
tzdata==2026.6


==> anc/competitors/results/SUMMARY_s42.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 18.8 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 44 | 45 | 47 | 23.0 | 7 | 1 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 31 | 39 | 43 | 40.8 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 11 | 13 | 14 | 27.2 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 17 | 23 | 35 | 72.2 | 17 | 5 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 147 | 170 | 189 | 26.1 | 7 | 6 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_c26.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 3.5 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 46 | 47 | 48 | 4.1 | 8 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 36 | 42 | 44 | 14.8 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 13 | 14 | 15 | 5.5 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 18 | 23 | 35 | 30.1 | 17 | 4 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 157 | 176 | 192 | 5.5 | 7 | 4 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_c26before.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 3.5 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 46 | 47 | 48 | 4.1 | 8 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 34 | 41 | 44 | 14.8 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 12 | 14 | 14 | 5.5 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 17 | 23 | 35 | 30.1 | 18 | 4 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 153 | 175 | 191 | 5.5 | 7 | 4 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_c28.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 3.4 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 46 | 47 | 48 | 3.8 | 8 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 36 | 42 | 44 | 14.6 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 13 | 14 | 15 | 5.4 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 19 | 24 | 36 | 20.0 | 17 | 4 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 158 | 177 | 193 | 5.2 | 7 | 4 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_c29.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 4.7 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 48 | 50 | 50 | 4.9 | 7 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 38 | 44 | 44 | 22.5 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 15 | 16 | 16 | 6.4 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 28 | 33 | 39 | 18.8 | 15 | 2 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 173 | 193 | 199 | 6.6 | 7 | 2 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_c30.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 4.9 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 48 | 50 | 50 | 5.7 | 7 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 42 | 48 | 48 | 21.9 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 15 | 16 | 16 | 8.2 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 31 | 37 | 42 | 21.4 | 14 | 1 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 180 | 201 | 206 | 7.6 | 7 | 1 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_final.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 4.1 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 46 | 47 | 49 | 5.0 | 8 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 34 | 41 | 44 | 18.8 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 12 | 14 | 14 | 7.3 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 17 | 23 | 35 | 39.5 | 17 | 5 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 153 | 175 | 192 | 7.0 | 7 | 5 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_finalbudget.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 4.2 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 46 | 47 | 49 | 5.7 | 8 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 35 | 42 | 45 | 21.3 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 12 | 14 | 14 | 7.7 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 17 | 23 | 35 | 46.3 | 18 | 5 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 154 | 176 | 193 | 7.6 | 7 | 5 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_improved.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 15.6 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 46 | 47 | 49 | 15.2 | 7 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 32 | 40 | 44 | 26.2 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 12 | 14 | 14 | 14.1 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 17 | 23 | 35 | 55.9 | 17 | 5 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 151 | 174 | 192 | 18.2 | 7 | 5 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_improvedbudget.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 14.8 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 46 | 47 | 48 | 16.1 | 7 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 31 | 41 | 45 | 148.4 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 12 | 14 | 14 | 20.1 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 18 | 23 | 35 | 181.7 | 18 | 5 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 151 | 175 | 192 | 18.8 | 7 | 5 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_release.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 4.1 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 46 | 47 | 49 | 5.4 | 8 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 34 | 41 | 44 | 23.6 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 12 | 14 | 14 | 9.2 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 17 | 23 | 35 | 39.0 | 17 | 5 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 153 | 175 | 192 | 7.1 | 7 | 5 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_release2.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 5.9 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 48 | 50 | 50 | 5.9 | 7 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 42 | 48 | 48 | 19.5 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 15 | 16 | 16 | 5.8 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 31 | 37 | 42 | 17.2 | 14 | 1 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 180 | 201 | 206 | 7.5 | 7 | 1 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_release2budget.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 5.1 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 48 | 50 | 50 | 5.1 | 7 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 42 | 48 | 48 | 22.8 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 15 | 16 | 16 | 8.9 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 30 | 37 | 42 | 22.6 | 14 | 1 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 51 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 179 | 201 | 206 | 8.2 | 7 | 1 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 14 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_releasebudget.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 44 | 50 | 50 | 4.5 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 46 | 47 | 49 | 4.5 | 8 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 35 | 42 | 45 | 19.4 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 12 | 14 | 14 | 10.4 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 17 | 23 | 35 | 64.3 | 18 | 5 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 154 | 176 | 193 | 7.3 | 7 | 5 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/SUMMARY_s42_timingbudget.md <==
# Comparison on the EvoMath law suites (seed 42)

exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the training span; fit = holdout R^2 >= 0.999 (noiseless holdout).

| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |
|---|---|---|---|---|---|---|---|---|
| v1 | evomath | 50 | 43 | 50 | 50 | 5.9 | 6 | 0 |
| v1 | pysr | 50 | 36 | 41 | 50 | 159.6 | 6 | 0 |
| v1 | operon | 50 | 31 | 43 | 50 | 7.1 | 6 | 0 |
| v1 | gplearn | 50 | 14 | 14 | 20 | 300.6 | 8 | 25 |
| v2 | evomath | 50 | 46 | 47 | 49 | 6.5 | 8 | 0 |
| v2 | pysr | 50 | 34 | 38 | 46 | 300.3 | 7 | 0 |
| v2 | operon | 50 | 18 | 30 | 50 | 8.4 | 10 | 0 |
| v2 | gplearn | 50 | 9 | 9 | 14 | 300.7 | 11 | 27 |
| v3 | evomath | 50 | 34 | 42 | 45 | 19.6 | 7 | 0 |
| v3 | pysr | 50 | 32 | 38 | 46 | 300.4 | 7 | 0 |
| v3 | operon | 50 | 8 | 19 | 43 | 18.0 | 17 | 2 |
| v3 | gplearn | 50 | 3 | 4 | 4 | 300.8 | 14 | 31 |
| v5 | evomath | 16 | 12 | 14 | 14 | 7.1 | 6 | 0 |
| v5 | pysr | 16 | 8 | 9 | 13 | 300.5 | 9 | 0 |
| v5 | operon | 16 | 3 | 6 | 15 | 23.5 | 32 | 1 |
| v5 | gplearn | 16 | 0 | 1 | 0 | 300.8 | 22 | 13 |
| v6 | evomath | 50 | 17 | 23 | 35 | 46.2 | 18 | 5 |
| v6 | pysr | 50 | 15 | 18 | 39 | 300.4 | 18 | 0 |
| v6 | operon | 50 | 0 | 7 | 35 | 21.1 | 50 | 2 |
| v6 | gplearn | 50 | 1 | 1 | 1 | 300.7 | 18 | 25 |
| all | evomath | 216 | 152 | 176 | 193 | 8.6 | 7 | 5 |
| all | pysr | 216 | 125 | 144 | 194 | 300.4 | 8 | 0 |
| all | operon | 216 | 60 | 105 | 193 | 15.6 | 13 | 5 |
| all | gplearn | 216 | 27 | 29 | 39 | 300.7 | 14 | 121 |


==> anc/competitors/results/evomath_budget_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9977627026471095, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.3605243411437198, "model_canonical": "1.16936380346062*I*R/(R*z + 2*z**2 + z + (-R + z)**2 + Abs(R - z) - 0.592838) - 0.0240626550211244", "seconds": 253.86, "generations": 80, "evaluations": 93786, "found_infix": "(R * (I / ((z + (-0.5928 + (z)\u00b2)) + (((z - R))\u00b2 + (abs((z - R)) + ((R * z) + (z)\u00b2))))))", "found_prefix": "(* x1 (/ x0 (+ (+ x2 (+ -0.592838 (square x2))) (+ (square (- x2 x1)) (+ (abs (- x2 x1)) (+ (* x1 x2) (square x2)))))))", "scale_a": -0.02406265502112437, "scale_b": 1.169363803460622, "holdout_r2": 0.993447126772475, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9960289688504932, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.0505813658786756, "model_canonical": "-0.328088578533631*(3.385178*s - Abs(mu - x)**(1/log(2)) - 0.009454)/(-s**(1/3) - 2*s**2 + 2*s - Abs(mu - x)**(1/log(2))*sqrt(Abs(log(Abs(mu - x))))/sqrt(log(10))) + 0.096268955435613", "seconds": 300.91, "generations": 110, "evaluations": 130947, "found_infix": "((s + ((-0.009454 - exp(log2((mu - x)))) + (2.385 * s))) / ((s - (exp(log2((mu - x))) * sqrt(log10((mu - x))))) - (((s * s) - s) + ((s * s) + cbrt(s)))))", "found_prefix": "(/ (+ x2 (+ (- -0.009454 (exp (log2 (- x1 x0)))) (* 2.385178 x2))) (- (- x2 (* (exp (log2 (- x1 x0))) (sqrt (log10 (- x1 x0))))) (+ (- (* x2 x2) x2) (+ (* x2 x2) (cbrt x2)))))", "scale_a": 0.09626895543561298, "scale_b": -0.32808857853363144, "holdout_r2": 0.9943830009271836, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 21.21, "generations": 5, "evaluations": 6859, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9976430489103425, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.1291979592323913, "model_canonical": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "seconds": 257.6, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-7.251 - n)))) / (((S - tanh(Vmax)) + (0.9868 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1.268)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381, "holdout_r2": 0.9956502370298741, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9979546016794381, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.22347496649852203, "model_canonical": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "seconds": 223.89, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * min(-0.2374, (0.002376 + Ta))) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * min(-0.2374, (0.002376 + Ta))) ^ (0.3625 ^ max((t * k), (k - T0)))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) (min -0.237352 (+ 0.002376 x0))) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) (min -0.237352 (+ 0.002376 x0))) (pow 0.362521 (max (* x3 x2) (- x2 x1)))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189, "holdout_r2": 0.9986997683233618, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9719447085432232, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 97.62637212090756, "model_canonical": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "seconds": 301.12, "generations": 8, "evaluations": 10540, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 1.556) * (2.133 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947, "holdout_r2": 0.9686617710339538, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 305.68, "generations": 150, "evaluations": 178920, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999119455445874, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016936073008232766, "model_canonical": "Sb*Vmax/(Ii*Sb/Kip + Ii*Km/Ki + Km + Sb)", "seconds": 230.1, "generations": 75, "evaluations": 89447, "found_infix": "((Sb * Vmax) / ((max((((Sb / Kip) * Ii) + max(-0.4025, Sb)), 0) + ((max(-4.24e+05, Ii) * Km) * (1 / Ki))) + Km))", "found_prefix": "(/ (* x1 x0) (+ (+ (max (+ (* (/ x1 x5) x3) (max -0.402465 x1)) 0) (* (* (max -424047.503246 x3) x2) (inv x4))) x2))", "scale_a": -0.001116266987131409, "scale_b": 1.0006306849358138, "holdout_r2": 0.9999995711139434, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999953356428017, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.6343611327254968, "model_canonical": "7444*CO*Hb*(-SaO2 + SvO2)/(37*(-log(Hb + 58396/903) + Abs(SaO2 - SvO2)**(1/3)*sign(-SaO2 + SvO2) - 5972/649 - 3745*sqrt(Hb + PvO2)/(696*PaO2))) - 0.00936472892688372*CO*PaO2*(-PaO2 + PvO2)/(Hb*PvO2*(SaO2 - SvO2)) - 5/246", "seconds": 227.73, "generations": 50, "evaluations": 59266, "found_infix": "((231.5 * (((SvO2 - SaO2) * CO) / ((cbrt((SvO2 - SaO2)) - ((log((Hb - -64.67)) - -9.202) - (((1 / PaO2) * -5.381) * sqrt((PvO2 + Hb))))) / Hb))) + (-0.01078 * ((CO * (PaO2 * (((PvO2 - PaO2) / (SaO2 - SvO2)) / PvO2))) / Hb)))", "found_prefix": "(+ (* 231.500747343497 (/ (* (- x3 x2) x0) (/ (- (cbrt (- x3 x2)) (- (- (log (- x1 -64.668880648367)) -9.201850212164) (* (* (inv x4) -5.380747238887) (sqrt (+ x5 x1))))) x1))) (* -0.010775607538 (/ (* x0 (* x4 (/ (/ (- x5 x4) (- x2 x3)) x5))) x1)))", "scale_a": -0.020325299382534467, "scale_b": 0.8690673721977308, "holdout_r2": 0.9999937837750877, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_budget_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 214.32, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 273.4, "generations": 55, "evaluations": 64920, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988893245322112, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.459259916692975, "model_canonical": "10*R**2*theta**2/63 - 15*R**2*sin(theta)*sin(sin(theta))/119", "seconds": 174.21, "generations": 20, "evaluations": 24338, "found_infix": "((theta * ((R * R) * theta)) + (-0.7942 * (((R * R) * sin(theta)) * sin(sin(theta)))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.794236 (* (* (* x0 x0) (sin x1)) (sin (sin x1)))))", "scale_a": 0.014242024404744313, "scale_b": 0.1587725468760996, "holdout_r2": 0.9999960816393905, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.997944545512488, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.007365851975289471, "model_canonical": "S*Vmax/(I*Km/Ki + Km + S)", "seconds": 300.26, "generations": 95, "evaluations": 112876, "found_infix": "((Vmax * S) / (Km + (((I * (1 / Ki)) * Km) + S)))", "found_prefix": "(/ (* x0 x1) (+ x2 (+ (* (* x3 (inv x4)) x2) x1)))", "scale_a": 0.009837066249401172, "scale_b": 0.9969758320016285, "holdout_r2": 0.9999889711625763, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9782317560632293, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 13452.10432268961, "model_canonical": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "seconds": 305.93, "generations": 0, "evaluations": 1267, "found_infix": "(((min(min(R, t), ((R ^ 0.727) - (k * C0))) * (t - (((t ^ k) + R) / ((2.117 * k) * t)))) + (max((min(log2(R), C0) - (-2.175 + k)), min(log2(R), R)) * (R + (C0 + ((t ^ 0.6079) * R))))) * log(k))", "found_prefix": "(* (+ (* (min (min x1 x3) (- (pow x1 0.726978) (* x2 x0))) (- x3 (/ (+ (pow x3 x2) x1) (* (* 2.117197 x2) x3)))) (* (max (- (min (log2 x1) x0) (+ -2.174578 x2)) (min (log2 x1) x1)) (+ x1 (+ x0 (* (pow x3 0.60794) x1))))) (log x2))", "scale_a": 3.9219309487953353, "scale_b": -0.07717064827661152, "holdout_r2": 0.9402447092501148, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9998439040452546, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 63074.561913901445, "model_canonical": "-0.040615745894537*K1*a21 + 78*K1/77 + 78*a12**0.89441220763353*(K1*a21 - K2 + a12 - 10789/387)/77 + 22623*a12*a21/784 - 2.02763471688312e-5*(-K1 + 2*K2)*(K2**2*a12**4*a21**2 - K2) + 3338/379", "seconds": 302.04, "generations": 105, "evaluations": 125471, "found_infix": "((K1 + ((((a12 ^ -1.487) ^ -0.6015) * (((K1 * a21) + (a12 - K2)) - 27.88)) + (-0.3717 * (((K1 * a21) * 0.1079) + ((28.48 * (a21 * a12)) / -0.3716))))) + (-2.002e-05 * ((K2 - (K1 - K2)) * ((((a12)\u00b2 * ((-a21) * K2)))\u00b2 - K2))))", "found_prefix": "(+ (+ x0 (+ (* (pow (pow x2 -1.486905991391) -0.601525727122) (- (+ (* x0 x3) (- x2 x1)) 27.878551932106)) (* -0.371656159896 (+ (* (* x0 x3) 0.107882057477) (/ (* 28.482136514525 (* x3 x2)) -0.371606863917))))) (* -2.0016394e-05 (* (- x1 (- x0 x1)) (- (square (* (square x2) (* (neg x3) x1))) x1))))", "scale_a": 8.80738878783609, "scale_b": 1.0129860431399047, "holdout_r2": 0.9997636879880293, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9999633328163865, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.99256297838594e+27, "model_canonical": "-1.43668796637512*b*s**(m*s**(m*s**m))*(0.698273051964 - s**(m*s**s))*log(10)/log(m + exp(g)) - 0.001162113241551*m**(g*exp(-g)/b)*(-g - 97631*m/29 + 1.778854091589/s**2)*log(Abs(log(s)))/log(2) - 0.00291890102500192", "seconds": 279.67, "generations": 40, "evaluations": 47365, "found_infix": "((-1.436 * (((s ^ m) ^ ((s ^ m) ^ (s ^ m))) * (((0.6983 - ((s ^ m) ^ (s ^ s))) * b) / log10((-(exp(g) + m)))))) + (-0.001161 * ((((s * m) * (-3367 / s)) - (g - abs(((1.779 / s) / s)))) * ((m ^ ((1 / (exp(g) / g)) / b)) * log2(log(s))))))", "found_prefix": "(+ (* -1.43565414976 (* (pow (pow x1 x3) (pow (pow x1 x3) (pow x1 x3))) (/ (* (- 0.698273051964 (pow (pow x1 x3) (pow x1 x1))) x0) (log10 (neg (+ (exp x2) x3)))))) (* -0.00116127689 (* (- (* (* x1 x3) (/ -3366.586392972258 x1)) (- x2 (abs (/ (/ 1.778854091589 x1) x1)))) (* (pow x3 (/ (inv (/ (exp x2) x2)) x0)) (log2 (log x1))))))", "scale_a": -0.0029189010250019187, "scale_b": 1.0007201999438753, "holdout_r2": 0.9999795400965773, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9987820374758413, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 25757.1646206105, "model_canonical": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "seconds": 305.36, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3787 * ((t * (ke * 2.862)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 0.8456)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967, "holdout_r2": 0.9892049941160563, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9987885373355797, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.0389365913027682e+26, "model_canonical": "0.321321797837596*T**(s**2) - 0.321321797837596*r + 0.321321797837596*s - 0.168207953629808 + 0.321321797837596*(T*r + r)/s + 1.35530998721928*(-K + S0)/(s*(729*K/4036)**(0.025497237362*r/(25229/437 - S0))*(-2.471201653402*S0*T**1.031715851223*(-K + s) - 2.471201653402/((K + 3.464905356296)**0.31800", "seconds": 301.18, "generations": 55, "evaluations": 66192, "found_infix": "((((((((s - K) * (T ^ 1.032)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.318)) * -2.471) ^ -0.4871) * (((S0 - K) / ((K / -5.536) ^ (((-r) / (57.73 - S0)) * -0.0255))) / s)) + (0.2371 * (((T ^ s) ^ s) - ((r - (((r * T) + r) / s)) - s))))", "found_prefix": "(+ (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.031715851223)) x0) (pow (* (- 99.999991688404 x1) (+ 3.464905356296 x1)) -0.318008459349)) -2.471201653402) -0.487095248454) (/ (/ (- x0 x1) (pow (/ x1 -5.536351876367) (* (/ (neg x2) (- 57.732265399114 x0)) -0.025497237362))) x3)) (* 0.237083619886 (- (pow (pow x4 x3) x3) (- (- x2 (/ (+ (* x2 x4) x2) x3)) x3))))", "scale_a": -0.16820795362980834, "scale_b": 1.355309987219283, "holdout_r2": 0.998677282872578, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_budget_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9980337957927065, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.749087012111302, "model_canonical": "0.0740967993575643*c + 0.222959855526711*(-1106*a*b/365 + c*(2.416629040231*a*b - c - 7.267672565794) - 1106*Abs(a - b)**(b**(809/(426*c)))/365)**0.694763289009 - 0.0740967993575643*Abs(a - c)**(28300/(949*b**2)) - 0.0740967993575643*Abs(b - c)**(b/a) + 2.75046746015825", "seconds": 277.75, "generations": 105, "evaluations": 125221, "found_infix": "((0.3416 * ((((-7.268 + (((2.417 * a) * b) - c)) * c) + (((abs((a - b)) ^ ((b ^ 1.899) ^ (1 / c))) + (a * b)) * -3.03)) ^ 0.6948)) + (-0.1135 * (((c - b) ^ (b / a)) - (-(((c - a) ^ (29.82 / (b * b))) - c)))))", "found_prefix": "(+ (* 0.34162995457 (pow (+ (* (+ -7.267672565794 (- (* (* 2.416629040231 x0) x1) x2)) x2) (* (+ (pow (abs (- x0 x1)) (pow (pow x1 1.899061087487) (inv x2))) (* x0 x1)) -3.030137577185)) 0.694763289009)) (* -0.113534726413 (- (pow (- x2 x1) (/ x1 x0)) (neg (- (pow (- x2 x0) (/ 29.820863793328 (* x1 x1))) x2)))))", "scale_a": 2.7504674601582515, "scale_b": 0.6526355565259019, "holdout_r2": 0.9985656507116256, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9977749828855083, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 139.51962708003379, "model_canonical": "370*a/327 - 0.170441636620765*x**2 - 370*sin(0.377847833004*x**2/a**2)/327 - 370*tanh(157/(22*x**2))/327 + 0.682703661377456 + 370*x**2/(327*a) + 4.61451100917431e-7*x**12/a**12", "seconds": 279.2, "generations": 80, "evaluations": 94423, "found_infix": "((sin(((((2 * x) / a) / a) * (-0.1889 * x))) + (tanh((1.075 / (x * (-0.1506 * x)))) + ((a + (((x / a) * (-0.723 * x)) / -0.723)) + (x * (-0.1506 * x))))) + (4.078e-07 * (((x / a) ^ 4))\u00b3))", "found_prefix": "(+ (+ (sin (* (/ (/ (* 2 x1) x0) x0) (* -0.188923916502 x1))) (+ (tanh (/ 1.0749720451 (* x1 (* -0.150633554526 x1)))) (+ (+ x0 (/ (* (/ x1 x0) (* -0.722970789079 x1)) -0.722970789079)) (* x1 (* -0.150633554527 x1))))) (* 4.07823e-07 (cube (pow (/ x1 x0) 4))))", "scale_a": 0.6827036613774555, "scale_b": 1.131498705779187, "holdout_r2": 0.9923774417752083, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9941673073392585, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7746979143155835, "model_canonical": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "seconds": 202.52, "generations": 70, "evaluations": 83467, "found_infix": "((b + (abs((b + (p * a))) / ((0.8769 + (2.644 * (b / a))))\u00b2)) + (((b + a) + (max(b, a) + a)) + ((b + p) + (58.31 + (b + a)))))", "found_prefix": "(+ (+ x1 (/ (abs (+ x1 (* x2 x0))) (square (+ 0.876937 (* 2.643684 (/ x1 x0)))))) (+ (+ (+ x1 x0) (+ (max x1 x0) x0)) (+ (+ x1 x2) (+ 58.3077 (+ x1 x0)))))", "scale_a": -7.306647823363934, "scale_b": 0.12112239033838511, "holdout_r2": 0.9919063259740579, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995739385902656, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.011150578568892731, "model_canonical": "11*wt/10 + 6/59 - 128*wt**2/ht**2", "seconds": 218.42, "generations": 40, "evaluations": 47339, "found_infix": "((1.1 * wt) + (-127.8 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.0999439812095044 x0) (* -127.839042 (* (square x0) (inv (square x1)))))", "scale_a": 0.1013320931849222, "scale_b": 0.997762249310456, "holdout_r2": 0.9999946069734965, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998588907410705, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0008485172835138786, "model_canonical": "log((103/38)**b + (103/38)**c + (160/59)**a)", "seconds": 278.5, "generations": 135, "evaluations": 160470, "found_infix": "log(((-2.711 ^ b) + ((-2.711 ^ c) + (-2.712 ^ a))))", "found_prefix": "(log (+ (pow -2.710521239381 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "scale_a": -0.003335434949877758, "scale_b": 1.0028980159483245, "holdout_r2": 0.9999985527811104, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "-36 + 2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 185.48, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9711259107499287, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 36.84117031747551, "model_canonical": "0.0488056362251016*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0845964361235094*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0488056362251016*I0 - 0.0488056362251016*P - 2502/773", "seconds": 309.26, "generations": 0, "evaluations": 1253, "found_infix": "(sqrt((((I0 * P) * (d - 484.1)) * ((A * P) / (((0.07926 * d) * E0) + (I0 * A))))) + ((I0 - P) + (((4.712 * A) * (P - (I0 - P))) / (((0.2885 * P) * E0) + A))))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))))", "scale_a": -3.2367398001321703, "scale_b": 0.04880563622510157, "holdout_r2": 0.9575543601853413, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.999870971907812, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006326488693664393, "model_canonical": "19*BUN/53 + Glu/18 + 2*Na + 1/3", "seconds": 152.29, "generations": 20, "evaluations": 24474, "found_infix": "(((2 * Na) + (0.05564 * Glu)) + (0.3586 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805, "holdout_r2": 0.9999950582979937, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 49050.66007613986, "model_canonical": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "seconds": 312.86, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(min((max(cos(g2), D0) / n), g2))) * ((max(n, g1) ^ g1) * (((min(r, min(g1, D0)) + ((3.417 * g2) + (n ^ g1))) ^ max((r + g2), (n ^ g1))) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt (min (/ (max (cos x2) x0) x4) x2))) (* (pow (max x4 x1) x1) (* (pow (+ (min x3 (min x1 x0)) (+ (* 3.417312917233 x2) (pow x4 x1))) (max (+ x3 x2) (pow x4 x1))) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "budget", "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c26_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 3.48, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 9.2, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 5.46, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 4.16, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 3.04, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 3.04, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 4.57, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 5.68, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 5.18, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 2.89, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 7.57, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 2.11, "generations": 0, "evaluations": 1273, "found_infix": "((Na + (-Cl)) + (-HCO3))", "found_prefix": "(+ (+ x0 (neg x1)) (neg x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 3.87, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 4.32, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 2.99, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 2.92, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 5.06, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 3.73, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 3.08, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 4.07, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 3.13, "generations": 0, "evaluations": 1267, "found_infix": "(((UNa * Pcr) * (1 / PNa)) / Ucr)", "found_prefix": "(/ (* (* x0 x1) (/ 1 x2)) x3)", "scale_a": 0.0, "scale_b": 100.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 3.68, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 3.62, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 3.04, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 2.18, "generations": 0, "evaluations": 1284, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 6.64, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 4.33, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 5.11, "generations": 0, "evaluations": 1253, "found_infix": "((((k * (1 / L)) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (* x0 (/ 1 x4)) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9980902137486939, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.6356716661240647, "model_canonical": "745*I*R/(583*(R*z + R + 2*z**2 + z + (R - z)**2 + Abs(R - 1.500902) - 341/270)) - 0.0249613679208631", "seconds": 86.61, "generations": 80, "evaluations": 93786, "found_infix": "(R * (I / (((z + (-1.263 + (z)\u00b2)) + R) + ((abs((z - R)))\u00b2 + (abs((1.501 - R)) + ((R * z) + (z)\u00b2))))))", "found_prefix": "(* x1 (/ x0 (+ (+ (+ x2 (+ -1.262963 (square x2))) x1) (+ (square (abs (- x2 x1))) (+ (abs (- 1.500902 x1)) (+ (* x1 x2) (square x2)))))))", "scale_a": -0.02496136792086312, "scale_b": 1.277873046995776, "noise_snap": null, "holdout_r2": 0.9906410955779938, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 3.32, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 8.62, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 66.97, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "noise_snap": null, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 5.69, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((-0.0625 * (((c * c) * c) * c)) + (0.125 * ((b)\u00b2 * (c)\u00b2))) + (-0.0625 * (((b * b) * b) * b))) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((a)\u00b2 * (b)\u00b2))) + (-0.0625 * (((a * a) * a) * a))))", "found_prefix": "(sqrt (+ (+ (+ (+ (+ (* -0.0625 (* (* (* x2 x2) x2) x2)) (* 0.125 (* (square x1) (square x2)))) (* -0.0625 (* (* (* x1 x1) x1) x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x0) (square x1)))) (* -0.0625 (* (* (* x0 x0) x0) x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 6.1, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9994940018206152, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5504728824245433e-16, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 19.96, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(sigmoid (* x1 (- x2 x0)))", "before_a": 0.9997133242321826, "before_b": -1.0000777113573818, "snaps": [[-1.0000777113573818, -1.0, 0.06812284601766809], [0.9996739441518585, 1.0, 0.6773008739791888]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1452972121365248e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 6.91, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995833086270273, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "lam*exp(-lam*x)", "seconds": 11.37, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x0 x1))))", "before_a": -0.0003446274199463417, "before_b": 1.0008424200788082, "snaps": [[-0.0003446274199463417, 0.0, 0.5957241584406304], [1.0004626723922665, 1.0, 0.5533362065679372]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 4.34, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988863812099048, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.430058553546754, "model_canonical": "10*R**2*theta**2/63 - 20*R**2*sin(theta)**2/183", "seconds": 12.83, "generations": 10, "evaluations": 12649, "found_infix": "((theta * ((R * R) * theta)) + (-0.6885 * (((R * R) * sin(theta)) * sin(theta))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.6885209126473345 (* (* (* x0 x0) (sin x1)) (sin x1))))", "scale_a": 0.0, "scale_b": 0.1585569000498485, "noise_snap": {"before_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.723525 (* (* (* x0 x0) (sin x1)) (sin x1))))", "before_a": 0.10885330816826055, "before_b": 0.15870483097920154, "snaps": [[-0.0015463288356356592, 0.0, 0.026995823928848403]]}, "holdout_r2": 0.9999728567618487, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.805958905011341e-12, "model_canonical": "2*p*(1 - p)", "seconds": 4.16, "generations": 0, "evaluations": 1320, "found_infix": "exp((log(p) + log((1 - p))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": -1.1102230246251565e-16, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996762084102706, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002116969932159522, "model_canonical": "241/M**(1/4)", "seconds": 19.37, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.0, "scale_b": 240.63426172956935, "noise_snap": {"before_prefix": "(sqrt (inv (sqrt x0)))", "before_a": 0.29164289265318644, "before_b": 240.4556052838346, "snaps": [[0.2916428913070755, 0.0, 0.8309414812743751]]}, "holdout_r2": 0.9999941287645315, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.99987703604754, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00020197832242696155, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 21.06, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-1 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -1 (* x0 x2))) x3)", "scale_a": -0.009858493333418072, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "before_a": -0.01395793787877242, "before_b": 0.9993723179400645, "snaps": [[1.0001688607500268, 1.0, 0.27556109191271966], [-1.0005464099662684, -1.0, 0.21968959549436795]]}, "holdout_r2": 0.9999966209714489, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995089334593679, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A**(1/4)*c", "seconds": 18.98, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(sqrt (* (square x0) (sqrt x1)))", "before_a": 0.036645081787725076, "before_b": 0.9989702638521389, "snaps": [[0.036645081787725076, 0.0, 0.6632652951259788], [0.9994916211348182, 1.0, 0.7536012537225607]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995704480500724, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002295401996333833, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 25.86, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": 0.0, "scale_b": 0.9985706739238628, "noise_snap": {"before_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "before_a": 0.05111422674785615, "before_b": 0.9981527179232538, "snaps": [[0.05111422674785615, 0.0, 0.4157863554654756]]}, "holdout_r2": 0.9999868188275223, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998910540516509, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.137923494078443e-16, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 13.54, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (sqrt x0) (sqrt x1))", "before_a": -1.1775734463908422e-06, "before_b": 1.000056955315073, "snaps": [[1.000056955315073, 1.0, 0.10866048845945081], [-6.245928967244505e-07, 0.0, 0.13903739749321467]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9990917956867749, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008095738328210606, "model_canonical": "13*ht/(10*pi*Cr)", "seconds": 15.93, "generations": 15, "evaluations": 18453, "found_infix": "(ht / Cr)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.4138028520389279, "noise_snap": {"before_prefix": "(/ x0 x1)", "before_a": -0.03866574640000664, "before_b": 0.41326878656950633, "snaps": [[-0.03866574640000664, 0.0, 0.4102071849730831], [0.4130563476380297, 0.4138028520389279, 1.870937787538744]]}, "holdout_r2": 0.9999899634568608, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992661083995666, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3*HCO3/2 + 8", "seconds": 16.59, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 8.0, "scale_b": 1.5, "noise_snap": {"before_prefix": "x0", "before_a": 7.884077231014388, "before_b": 1.505356426655209, "snaps": [[1.5053564265389743, 1.5, 2.1282962730558888], [7.977698682418094, 8.0, 1.2476978515585695]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 2.74, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989282648091444, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 14.94, "generations": 10, "evaluations": 12719, "found_infix": "(((-1 * CcO2) + CaO2) / (CvO2 + (-1 * CcO2)))", "found_prefix": "(/ (+ (* -1 x0) x1) (+ x2 (* -1 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "before_a": 0.0072093538018610515, "before_b": 0.993244990800781, "snaps": [[0.9856078523222023, 1.0, 1.3111999972375283], [0.00137352021810568, 0.0, 0.7043237769638347], [-0.999547860335702, -1.0, 0.6983504787099881], [-0.9999090114109777, -1.0, 0.7744183750091501]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998805564390485, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5798907497399861e-15, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 18.98, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "before_a": 0.031091964534340377, "before_b": 0.9990825972117608, "snaps": [[217.97890606295798, 218.0, 0.17961061356921032], [0.029790612219888934, 0.0, 0.3647736795074894], [0.9999574345804184, 1.0, 0.7189222463823706]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 4.0, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9987209204510114, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.24744380348640618, "model_canonical": "51*Ta/64 + 51*(29*T0/47 - 18*Ta/47)*log((47*T0/63 + 47*T0/(63*Ta))**((4/11)**(k*t)))/(64*log(10)) + 4", "seconds": 60.47, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * -0.3831) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * -0.7467) ^ (0.3636 ^ (t * k))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) -0.3831449552406071) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) -0.7467489732278709) (pow 0.36363636363636365 (* x3 x2))))) x0)", "scale_a": 4.212264332399064, "scale_b": 0.7970089103257328, "noise_snap": {"before_prefix": "(+ (* (+ (* (+ x1 x0) -0.237352) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) -0.237352) (pow 0.362521 (* x3 x2))))) x0)", "before_a": 3.9029203028517827, "before_b": 0.8155881790660725, "snaps": [[0.36395129089433825, 0.36363636363636365, 0.18799783158158775]]}, "holdout_r2": 0.9992384582196018, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 5.91, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 9.76, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 5.89, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 4.46, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 75.18, "generations": 110, "evaluations": 18726, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406, "noise_snap": null, "holdout_r2": 0.6562708297964368, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998581344355884, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00041830077105001456, "model_canonical": "log((125/46)**c + (87/32)**a + (87/32)**b)", "seconds": 96.14, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.718 ^ b) + ((-2.717 ^ c) + (-2.718 ^ a))))", "found_prefix": "(log (+ (pow 2.7184459057072505 x1) (+ (pow -2.7173671712651752 x2) (pow -2.7183928498900243 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "before_a": -0.0025329515547252157, "before_b": 1.0026097817540456, "snaps": [[0.002848608051115642, 0.0, 0.864472142023301], [0.9987869873113048, 1.0, 0.9083115310123341]]}, "holdout_r2": 0.9999996044011769, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 15.08, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + 1))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 1))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "noise_snap": null, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9867539139137284, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.76283397159597, "model_canonical": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "seconds": 99.03, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (5 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.846 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 5 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.8460744929370088 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.07936263933090593, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "before_a": -0.09599040208200771, "before_b": 0.9994099283645337, "snaps": [[1.010097754703661, 1.0, 1.0840244962694974], [4.8296216925565725, 5.0, 1.2758741921409513]]}, "holdout_r2": 0.9797844390406338, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9995292309081121, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.24194056347916, "model_canonical": "1.00446026481237*K1 + 1.00446026481237*a12**(2.85105458001072/pi)*(K1*a21 - K2 + a12 - 97*E/9) + 3.31853362585524 + 1.00446026481237/a21", "seconds": 117.87, "generations": 95, "evaluations": 113022, "found_infix": "(K1 + ((((a12 ^ -1.528) ^ -0.594) * (((K1 * a21) + (a12 - K2)) - 29.3)) + (1 / a21)))", "found_prefix": "(+ x0 (+ (* (pow (pow x2 -1.5278874536821954) -0.5939697041688998) (- (+ (* x0 x3) (- x2 x1)) 29.29717619236812)) (inv x3)))", "scale_a": 3.3185336258552383, "scale_b": 1.00446026481237, "noise_snap": {"before_prefix": "(+ x0 (+ (* (pow (pow x2 -1.490238935154) -0.609672529723) (- (+ (* x0 x3) (- x2 x1)) 27.755262)) (inv x3)))", "before_a": 2.4684342384090314, "before_b": 1.0048160055325688, "snaps": [[-1.5263261436096323, -1.5278874536821954, 1.6637813167492739]]}, "holdout_r2": 0.999308121682508, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 4.65, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 148.95, "generations": 120, "evaluations": 142987, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "noise_snap": null, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9784337263163718, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 38.78949781049572, "model_canonical": "(sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 22921/(15*pi)))/sqrt(A*I0 + 0.057614450881877*E0*d) + 4.87119951650246*A*(-I0 + 2*P)/(A + 0.171617834148788*E0*P) + I0*P + I0 - P)/(7*pi) - 1951/60", "seconds": 121.22, "generations": 120, "evaluations": 143463, "found_infix": "(sqrt((((I0 * P) * (d - 486.4)) * ((A * P) / (((0.05761 * d) * E0) + (I0 * A))))) + (((I0 - P) + (((4.871 * A) * (P - (I0 - P))) / (((0.1716 * P) * E0) + A))) + (I0 * P)))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 486.3982767462246)) (/ (* x4 x0) (+ (* (* 0.05761445088187702 x3) x2) (* x1 x4))))) (+ (+ (- x1 x0) (/ (* (* 4.871199516502461 x4) (- x0 (- x1 x0))) (+ (* (* 0.1716178341487882 x0) x2) x4))) (* x1 x0)))", "scale_a": -32.51671602623775, "scale_b": 0.04547284088339867, "noise_snap": {"before_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))) (* x1 x0)))", "before_a": -12.854570434788286, "before_b": 0.04786010032784274, "snaps": [[0.04472097061063321, 0.04547284088339867, 1.0915413027981231]]}, "holdout_r2": 0.970713813227216, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9992098489507408, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 22.94571713287134, "model_canonical": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/(Scr**1.022685369863*Scr**(1.126091296585*(0.85526731542005/Age**0.294647200836)**Age)))))*(100*Age - Scr)**0.300119464329) + 3697*(1983/668 + 313*(Age - 2205/(8*pi) + 363/8)*(Age + Scr - 986/(5*pi))/(139*(-2234*Scr/7 - 2366/11)))/(1", "seconds": 83.58, "generations": 65, "evaluations": 77167, "found_infix": "((1530 * (sigmoid(((Scr ^ ((Scr ^ -1.023) * ((Scr ^ -2.116) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2946) ^ Age)))) * ((Scr ^ -1.115) * (((Age * 100) - abs(Scr)) ^ -0.3001)))) + (100.7 * ((2.969 + ((2.252 / (-319.1 * (Scr + 0.674))) * ((Scr - (62.77 - Age)) * ((Age + 45.38) - 87.73)))) / (A", "found_prefix": "(+ (* 1530.493305816331 (* (sigmoid (pow (pow x0 (* (pow x0 -1.022685369863) (- (pow x0 -2.115510998128) x0))) (pow (pow x0 -1.126091296585) (pow (pow (* x1 -1.69996007727) -0.294647200836) x1)))) (* (pow x0 -1.115219446437) (pow (- (* x1 99.998648001865) (abs x0)) -0.300119464329)))) (* 100.738672370623 (/ (+ 2.968562671199 (* (/ 2.251798875196 (* -319.142307420265 (+ x0 0.673962484424))) (* (- x0 (- 62.770293880481 x1)) (- (+ x1 45.3751074267) 87.733910824361)))) (+ x1 (exp (* x0 1.326898777153))))))", "scale_a": 1.833785527767816, "scale_b": 0.9734688337623358, "noise_snap": null, "holdout_r2": 0.9991264973338735, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 3.95, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 2.49, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846060125953, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.254161638887527e-16, "model_canonical": "27*W*(100 - BF)/125 + 370", "seconds": 13.6, "generations": 10, "evaluations": 12531, "found_infix": "((100 - BF) * W)", "found_prefix": "(* (- 100 x1) x0)", "scale_a": 370.0, "scale_b": 0.216, "noise_snap": {"before_prefix": "(* (- 99.917495 x1) x0)", "before_a": 370.870677321888, "before_b": 0.21608709654360359, "snaps": [[99.89899138794233, 100.0, 1.1012841068451156], [0.21590753542397229, 0.216, 0.8218069240643033], [369.96941045297734, 370.0, 0.13903739723999373]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 4.93, "generations": 0, "evaluations": 1273, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 5.35, "generations": 0, "evaluations": 1267, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 75596.32690777343, "model_canonical": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "seconds": 90.65, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(g2)) * ((n ^ g1) * (((g1 + ((3.417 * g2) + (n ^ g1))) ^ (n ^ g1)) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt x2)) (* (pow x4 x1) (* (pow (+ x1 (+ (* 3.417312917233 x2) (pow x4 x1))) (pow x4 x1)) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "noise_snap": null, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 3.71, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c26_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 3.52, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 5.37, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.718268468785316e-11, "model_canonical": "1/(-vs/(340*f) + 1/f)", "seconds": 3.36, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / f) + (-0.002941 * (vs / f))))", "found_prefix": "(inv (+ (inv x0) (* -0.0029411764705882353 (/ x1 x0))))", "scale_a": -2.2737367544323206e-13, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 3.24, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 2.44, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 2.26, "generations": 0, "evaluations": 1273, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 3.25, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 2.69, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 5.37, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 3.07, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 2.67, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 3.69, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 3.42, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 2.91, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 2.29, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 2.75, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 3.79, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 3.4, "generations": 0, "evaluations": 1267, "found_infix": "(((Div * (1 / AUCiv)) * AUCpo) / Dpo)", "found_prefix": "(/ (* (* x1 (/ 1 x2)) x0) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 3.67, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 2.53, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) + (-(RR * VD)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 7.94, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b2 / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (square x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 3.09, "generations": 0, "evaluations": 1273, "found_infix": "((TC + (-HDL)) + (-0.2 * TG))", "found_prefix": "(+ (+ x0 (neg x1)) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 3.99, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 2.53, "generations": 0, "evaluations": 1273, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 6.94, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 4.27, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 5.32, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 3.74, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 4.33, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 6.75, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 1.95, "generations": 0, "evaluations": 1273, "found_infix": "((x + (-mu)) / s)", "found_prefix": "(/ (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 5.61, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999981313424154, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0014923297501518139, "model_canonical": "-0.0108365433141129 + (79*a**2/20 + 14*a*b/3 + 79*b**2/20)/(a + b)", "seconds": 15.69, "generations": 10, "evaluations": 12791, "found_infix": "((((3.95 * (a)\u00b2) + (3.95 * (b)\u00b2)) + (4.667 * (a * b))) / (b + a))", "found_prefix": "(/ (+ (+ (* 3.95 (square x0)) (* 3.95 (square x1))) (* 4.666666666666667 (* x0 x1))) (+ x1 x0))", "scale_a": -0.010836543314112889, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* 159.190996719729 (square x0)) (* 159.23816279646 (square x1))) (* 187.998141344827 (* x0 x1))) (+ x1 x0))", "before_a": -0.007986273880213446, "before_b": 0.024811646273082702, "snaps": [[3.9497359083804198, 3.95, 0.45299245828768264], [3.9502700777957407, 3.95, 0.7078614540599167], [4.665499446244843, 4.666666666666667, 1.6292697686724953]]}, "holdout_r2": 0.9999982738565399, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 3.87, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 3.01, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990192439327618, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "a*b*sin(C)/2", "seconds": 12.8, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(* x1 (* x0 (sin x2)))", "before_a": -0.0331848814275677, "before_b": 0.5010465091888312, "snaps": [[0.5010465091933428, 0.5, 1.2087362751604038], [-0.009848550545790365, 0.0, 0.677300873979075]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 2.38, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999164172545605, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00640415013896524, "model_canonical": "-25*(-n**(1/3) - n*log(n) + n)/(8*pi)", "seconds": 22.13, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.08077330676755143, "scale_b": -0.994718394324346, "noise_snap": {"before_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "before_a": -0.1249711610714428, "before_b": -0.9953944961572961, "snaps": [[-0.9953944961572961, -0.994718394324346, 1.2133073637090022]]}, "holdout_r2": 0.9999986147880844, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9916387371222257, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.30910984661466906, "model_canonical": "13*(a + b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3)))))/(6*pi)", "seconds": 73.5, "generations": 70, "evaluations": 83467, "found_infix": "(a + ((cbrt(log((2 * cbrt(p)))) - (a / (a + b))) * b))", "found_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "scale_a": 0.0, "scale_b": 0.6896714200648798, "noise_snap": {"before_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "before_a": 0.06430979104094092, "before_b": 0.6816741035148295, "snaps": [[0.06430979104094092, 0.0, 1.7283644828431461], [0.6886437479040157, 0.6896714200648798, 0.7871568521990561]]}, "holdout_r2": 0.987351757995572, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9974960948526833, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.2707866737048044, "model_canonical": "18*S*Vmax*log(n + 6)/(13*(S + log(S + exp(K) - 1)/log(2) - tanh(Vmax) + 73*exp(-(-K + S)*log(n)/log(2))/63)*log(10))", "seconds": 93.68, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-6.354 - n)))) / (((S - tanh(Vmax)) + (1.159 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -6.354341374097787 x3)))) (+ (+ (- x1 (tanh x0)) (/ 1.1587619279566919 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1)))))", "scale_a": 0.0, "scale_b": 1.384377666894512, "noise_snap": {"before_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "before_a": 0.0033323907051601154, "before_b": 1.3052590627737368, "snaps": [[1.008254729522773, 1.0, 0.13142290459773787], [0.04172020801853715, 0.0, 2.361816447659525]]}, "holdout_r2": 0.9963161420258485, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998737182806764, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.020786137209828578, "model_canonical": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "seconds": 13.25, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.1 * (log(Q10) * T1))) + (0.1 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.1 (* (log x1) x2))) (* 0.1 (* (log x1) x3))))", "scale_a": 0.0, "scale_b": 0.9987035015345693, "noise_snap": {"before_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "before_a": 0.056414752254344336, "before_b": 0.9979381382734911, "snaps": [[0.004402307481072592, 0.0, 0.27158493478256834], [-0.10005267018483584, -0.1, 0.4758461613692204], [0.1001384688786895, 0.1, 2.4418725110581834]]}, "holdout_r2": 0.9999970796320556, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 3.33, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 3.62, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 5.43, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998916382555183, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006206248379606224, "model_canonical": "-365*age/54 + 5*ht + 14*wt + 67", "seconds": 13.47, "generations": 10, "evaluations": 12842, "found_infix": "(((13.75 * wt) + (5 * ht)) + (-6.759 * age))", "found_prefix": "(+ (+ (* 13.750429313997609 x0) (* 5 x1)) (* -6.759415909863846 x2))", "scale_a": 67.08841239248345, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "before_a": 67.85375044641069, "before_b": 1.0006845663770285, "snaps": [[4.9961495419994115, 5.0, 0.31941319000616514]]}, "holdout_r2": 0.9999997421137115, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 3.87, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.999551182621344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0031516417686216613, "model_canonical": "530*CO*Hb*SaO2/39 + CO*PaO2/39", "seconds": 21.66, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (529.6 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 529.6288594634219 (* (* x0 x2) x1)))", "scale_a": 0.0, "scale_b": 0.02533775905725512, "noise_snap": {"before_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "before_a": 0.4487130556167358, "before_b": 0.0291712091502634, "snaps": [[1.8530433795976358, 0.0, 1.6816526880482316]]}, "holdout_r2": 0.9999827730046027, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995438725898596, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2204460482056714e-16, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 13.69, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -1))", "found_prefix": "(inv (+ (exp (* x0 x1)) -1))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "before_a": 0.9980916714798331, "before_b": 1.0182303246918947, "snaps": [[0.999538094222929, 1.0, 0.9045347103905667], [-0.9990676821991029, -1.0, 1.0452336821545714], [1.0005519262419373, 1.0, 0.5888201597312264]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 2.88, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.9990696609577662, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C*Emax/(C + EC50)", "seconds": 17.9, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x1 x2))", "before_a": -0.0109197374871286, "before_b": 0.9995963114604427, "snaps": [[-0.010919737586485076, 0.0, 0.1517102929130934], [0.999369676392454, 1.0, 0.699537696583156]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999088287722308, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C0*exp(-k*t)", "seconds": 11.38, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ x0 (exp (* x1 x2)))", "before_a": -0.0012119163915453868, "before_b": 0.9996686485255741, "snaps": [[-0.0012119163741477828, 0.0, 0.2703102377484399], [0.9995826450275942, 1.0, 0.8363791189838177]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9663947565606209, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.212477923452857, "model_canonical": "0.47616912312923*R*log(k*(C0 + t)*(k + t + 0.792822))/(k*log(10)) + 0.47616912312923*k**(1/3)*(C0 + t)**(1/3)*(k + (C0 + t)/(0.831019636162983*k + t + R/C0) - 6679/599)/log(C0 + 2*R + k) + 1091/184", "seconds": 93.29, "generations": 95, "evaluations": 18726, "found_infix": "(((log10(((k * (C0 + t)) * ((k - -0.7928) + t))) * R) / k) + ((cbrt((k * (C0 + t))) / log((R + (C0 + (R + k))))) * (((C0 + t) / (((R / C0) - (k / -1.203)) + t)) + (k + -11.15))))", "found_prefix": "(+ (/ (* (log10 (* (* x2 (+ x0 x3)) (+ (- x2 -0.792822) x3))) x1) x2) (* (/ (cbrt (* x2 (+ x0 x3))) (log (+ x1 (+ x0 (+ x1 x2))))) (+ (/ (+ x0 x3) (+ (- (/ x1 x0) (/ x2 -1.203341)) x3)) (+ x2 -11.150249))))", "scale_a": 5.929346611679183, "scale_b": 0.47616912312923043, "noise_snap": null, "holdout_r2": 0.9608921918092791, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 4.2, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999013546559826, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4927513780036225e-15, "model_canonical": "P/(4*pi*r**2)", "seconds": 14.59, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": 0.0, "scale_b": 0.07957747154594767, "noise_snap": {"before_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "before_a": -0.0002353427527249652, "before_b": 0.07960764552306343, "snaps": [[-0.0002353427527249652, 0.0, 0.4690979856179012], [0.07959806072730091, 0.07957747154594767, 0.5597398396327271]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 3.13, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986853591115488, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.09186076085684108, "model_canonical": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "seconds": 58.16, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.204565787631822, "scale_b": 1.7142857142857142, "noise_snap": {"before_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "before_a": -7.405635011350455, "before_b": 1.7151253533426671, "snaps": [[1.7151253533426671, 1.7142857142857142, 0.2994400036185665]]}, "holdout_r2": 0.9990701273056405, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 84.94, "generations": 100, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "noise_snap": null, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 3.5, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 41.56, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193, "noise_snap": null, "holdout_r2": 0.9994206044936136, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9867050767164226, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.381750751922702, "model_canonical": "(x + y + z + Max(z, 4*x/p) + Max(z, Max(x, y) + y/p) + Max(2*y/p, Max(x, y, Min(p, z)) - 1) + Max(x, y, 1.17135406144586*z) + (y + z**2/p)/p)/(2*pi) + 250/667", "seconds": 90.16, "generations": 105, "evaluations": 18709, "found_infix": "((((z + max(((4 * x) / p), z)) + x) + (max((max(x, y) + (y / p)), z) + y)) + (((((z * z) / p) + y) / p) + (max(max(x, y), (1.171 * z)) + max((max(max(x, y), min(z, p)) + -1), ((2 * y) / p)))))", "found_prefix": "(+ (+ (+ (+ x2 (max (/ (* 4 x0) x3) x2)) x0) (+ (max (+ (max x0 x1) (/ x1 x3)) x2) x1)) (+ (/ (+ (/ (* x2 x2) x3) x1) x3) (+ (max (max x0 x1) (* 1.171354061445856 x2)) (max (+ (max (max x0 x1) (min x2 x3)) -1) (/ (* 2 x1) x3)))))", "scale_a": 0.37481246134632384, "scale_b": 0.15915494309189535, "noise_snap": {"before_prefix": "(+ (+ (+ (+ x2 (max (/ (* 3.556047 x0) x3) x2)) x0) (+ (max (+ (max x0 x1) (/ x1 x3)) x2) x1)) (+ (/ (+ (/ (* x2 x2) x3) x1) x3) (+ (max (max x0 x1) (* 1.151426 x2)) (max (+ (max (max x0 x1) (min x2 x3)) -0.020262) (/ (* 2 x1) x3)))))", "before_a": 0.17042420045508422, "before_b": 0.16513223374428113, "snaps": [[0.15968088450502552, 0.15915494309189535, 0.3272834651544172], [3.9698375298070943, 4.0, 0.42738056522657636], [-0.8999780307519454, -1.0, 0.7406361933020638]]}, "holdout_r2": 0.987694475813287, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8879150451768586, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.2141254944722712, "model_canonical": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "seconds": 94.01, "generations": 95, "evaluations": 18746, "found_infix": "((K * (1.501 + log((t * r)))) * tanh(((-(((nu * t) / (Qr * 2.709)) * -2.898)) + r)))", "found_prefix": "(* (* x0 (+ 1.500863 (log (* x3 x2)))) (tanh (+ (neg (* (/ (* x4 x3) (* x1 2.709083)) -2.898198)) x2)))", "scale_a": 30.707410773691038, "scale_b": 0.2759690263385462, "noise_snap": null, "holdout_r2": 0.9010445931745268, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 3.45, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9998418713430745, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 9.671501577348277, "model_canonical": "-1177*b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/(830*log(m + exp(g))) + 2/399", "seconds": 49.37, "generations": 30, "evaluations": 35712, "found_infix": "(((0.6961 - ((s ^ m) ^ (log(b) ^ m))) * b) / log10((-(exp(g) + m))))", "found_prefix": "(/ (* (- 0.696139 (pow (pow x1 x3) (pow (log x0) x3))) x0) (log10 (neg (+ (exp x2) x3))))", "scale_a": 0.005012759459989802, "scale_b": -1.4180722512021162, "noise_snap": null, "holdout_r2": 0.9997143555128415, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.99999999349419, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.4808845608008374, "model_canonical": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "seconds": 5.19, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-4.085 + (0.05869 * V)) + (-0.000392 * (V)\u00b2)) + (-1.941e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -4.0847936089889325 (* 0.058686184566919694 x0)) (* -0.000392 (square x0))) (* -1.9409410144212005e-06 (* x0 (square x0)))))))", "scale_a": 3.4881817802364954, "scale_b": -3.4881837086993475, "noise_snap": {"before_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "before_a": 0.9999100602804736, "before_b": -0.9999084470441909, "snaps": [[-0.0003921182205987734, -0.000392, 0.7157555655166515]]}, "holdout_r2": 0.9999999903009478, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9982309649662743, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.6284534922705314, "model_canonical": "16*Dose*F*(ke + 1)*exp(-21*ke*t/20 - 13/(35*t))/(15*V)", "seconds": 109.91, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3713 * ((t * (ke * 2.827)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 1)))))", "found_prefix": "(* (exp (* -0.37128534536759045 (+ (* x5 (* x3 2.826553393635462)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 1)))))", "scale_a": 0.0, "scale_b": 1.066649588857602, "noise_snap": {"before_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "before_a": 0.02797347857032051, "before_b": 1.249532710850165, "snaps": [[0.9293308869269609, 1.0, 1.48504036211813], [0.016468736247539244, 0.0, 2.0896250744337252]]}, "holdout_r2": 0.989786973619989, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998714517318436, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.560615391244251, "model_canonical": "-9 + (-103*HDL*(TG + 1)/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "seconds": 12.46, "generations": 10, "evaluations": 12608, "found_infix": "((((-0.1157 * (TG)\u00b2) + (1.061 * (TC * TG))) + (-1.03 * (HDL * (TG + 1)))) / (TG + (0.00053 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (* -0.11574904952137843 (square x2)) (* 1.061032953945969 (* x0 x2))) (* -1.03 (* x1 (+ x2 1)))) (+ x2 (* 0.00053 (square x2))))", "scale_a": -9.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* -0.1225962176829709 (square x2)) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "before_a": -8.518936761108577, "before_b": 0.9486367756251938, "snaps": [[1.0615647481368595, 1.061032953945969, 0.31665558415613887], [-0.11546663414639403, -0.11574904952137843, 0.5954541131568896], [-9.132892135117158, -9.0, 0.9336623201190158], [-1.029754152385804, -1.03, 0.26410544334219765], [0.0005321908558304502, 0.00053, 1.8291951625793728]]}, "holdout_r2": 0.9999875232257205, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9998822889323659, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006081929471419956, "model_canonical": "9*BUN/(8*pi) + Glu/18 + 2*Na", "seconds": 14.07, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05556 * Glu)) + (0.3581 * BUN))", "found_prefix": "(+ (+ (* 1.9996080827675806 x0) (* 0.05555555555555555 x1)) (* 0.3580986219567645 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "before_a": 0.5149797780260315, "before_b": 0.9980476091561753, "snaps": [[0.05560151761952748, 0.05555555555555555, 0.6091533733453619], [0.3571555418205294, 0.3580986219567645, 2.043320809737439], [0.43546412653305927, 0.0, 2.375003628439107]]}, "holdout_r2": 0.9999963980937044, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999486706731074, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.327887509873263, "model_canonical": "1847*CO*Hb*(-SaO2 + SvO2)/(6*pi*(-276/43 - 5*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 7", "seconds": 40.48, "generations": 30, "evaluations": 35133, "found_infix": "(((SvO2 - SaO2) * CO) / ((-6.419 - (cbrt((1 / CO)) - (((1 / PaO2) * -5) * log2(PvO2)))) / Hb))", "found_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.418614115981557 (- (cbrt (inv x0)) (* (* (inv x4) -5) (log2 x5)))) x1))", "scale_a": 7.0, "scale_b": 97.98634466551631, "noise_snap": {"before_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.925813 (- (cbrt (inv x0)) (* (* (inv x4) -6.934586) (log2 x5)))) x1))", "before_a": 6.8806280433461495, "before_b": 106.54060429099015, "snaps": [[6.858719935923719, 7.0, 1.1023402147748413], [-5.16650590008757, -5.0, 0.9303762231961469]]}, "holdout_r2": 0.9999298233808622, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 4.08, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.999970218666788, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 92841.10783362832, "model_canonical": "0.0057*n**3*y**2 - 11*n**2*y/125 + 0.500704019185949*n - 0.500704019185949*y**(2*y**2) + 1.01671594786814", "seconds": 14.94, "generations": 10, "evaluations": 12536, "found_infix": "(((0.5007 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.088 * (y * (n)\u00b2))) + (0.0057 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.5007040191859494 (- x1 (square (pow (neg x0) (square x0))))) (* -0.088 (* x0 (square x1)))) (* 0.0057 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0167159478681398, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "before_a": 1.0147535616262555, "before_b": 1.0009107277814893, "snaps": [[-0.08794403239419041, -0.088, 0.3712951411405057], [0.005694194238170104, 0.0057, 0.817408496435417]]}, "holdout_r2": 0.9999633246893693, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9880878760769273, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.5058232825403314, "model_canonical": "819*s1*s1**(s2/w)*w*w**(s2*w**s2)/725 + 819*s2*((2/9)**w + 0.222789935478939*rho*s1**(s2/w)/w)/725 - 0.0187876421196606", "seconds": 141.25, "generations": 120, "evaluations": 142817, "found_infix": "((((-0.2222 ^ w) + (rho * ((0.2228 / w) * (s1 ^ (s2 / w))))) * s2) + (s1 * (((w ^ (w ^ s2)) ^ s2) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow -0.2222222222222222 x0) (* x3 (* (/ 0.2227899354789389 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.018787642119660573, "scale_b": 1.1296552235706931, "noise_snap": {"before_prefix": "(+ (* (+ (pow -0.236933 x0) (* x3 (* (/ 0.236933 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "before_a": -0.02012930010020894, "before_b": 1.1152033028169681, "snaps": [[-0.22665274382770653, -0.2222222222222222, 0.980129345630514]]}, "holdout_r2": 0.9827334235030796, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 5.09, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c26_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 3.67, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 2.64, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 3.61, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 2.34, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 8.1, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 7.93, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 2.84, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 12.33, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 2.62, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 3.39, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 8.73, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 4.56, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 3.91, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 + (-CvO2)))", "found_prefix": "(/ x0 (+ x1 (neg x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 2.38, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 3.64, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 7.87, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 3.81, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 6.18, "generations": 0, "evaluations": 1267, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 2.96, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 3.34, "generations": 0, "evaluations": 1273, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 3.55, "generations": 0, "evaluations": 1267, "found_infix": "((((-47 * FiO2) + (-1.25 * PaCO2)) + (-PaO2)) + (FiO2 * Pb))", "found_prefix": "(+ (+ (+ (* -47 x0) (* -1.25 x2)) (neg x3)) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.341286040227026e-16, "model_canonical": "1/(Alb/(5*C) + 1/(10*C))", "seconds": 8.13, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((0.1 * (1 / C)) + (0.2 * (Alb / C))))", "found_prefix": "(inv (+ (* 0.1 (inv x0)) (* 0.2 (/ x1 x0))))", "scale_a": -3.552713678800501e-15, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 2.92, "generations": 0, "evaluations": 1273, "found_infix": "((-(m * v1)) + (m * v2))", "found_prefix": "(+ (neg (* x0 x1)) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 3.91, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) + (-W))", "found_prefix": "(+ (* 4.136 x0) (neg x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 6.3, "generations": 0, "evaluations": 1273, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 5.47, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 2.36, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m1 + m2))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 3.59, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 5.69, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 8.35, "generations": 0, "evaluations": 1320, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 4.14, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 4.96, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 4.53, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998766564677474, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.000628662192782887, "model_canonical": "20*R*r**2", "seconds": 19.19, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 19.735105721241254, "noise_snap": {"before_prefix": "(* x0 (square x1))", "before_a": 0.13432403161283446, "before_b": 19.73002175588084, "snaps": [[0.13432403161283446, 0.0, 0.627233612167211]]}, "holdout_r2": 0.9999998844421881, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 43.04, "generations": 45, "evaluations": 52577, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "noise_snap": null, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 6.47, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "71*(c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/37 + 12*c*(y0 + 1)/(23*(a**y0 + b + y0)) + 12*x0/23 + 12*y0/23 + 1644/1265)/(17*pi) - 99/56", "seconds": 62.72, "generations": 80, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197, "noise_snap": null, "holdout_r2": 0.9219790715103403, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 9.02, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 110.85, "generations": 120, "evaluations": 143377, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "noise_snap": null, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998913730716329, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "S*mumax/(Ks + S)", "seconds": 18.84, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x2 x1))", "before_a": -0.00010759284620820431, "before_b": 0.9999050949416743, "snaps": [[0.9999050949416743, 1.0, 0.16384062196092852], [-0.00017871242956456126, 0.0, 0.6773008739790789]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 2.61, "generations": 0, "evaluations": 1273, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993151732726011, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.593847649546502e-16, "model_canonical": "1/(h + 1/(N*a))", "seconds": 15.31, "generations": 10, "evaluations": 12650, "found_infix": "(1 / (h + ((1 / N) * (1 / a))))", "found_prefix": "(inv (+ x2 (* (/ 1 x1) (inv x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (+ x2 (* (/ 1.01594 x1) (inv x0))))", "before_a": 0.00026773700926030486, "before_b": 1.0027534612921178, "snaps": [[0.9995139220042462, 1.0, 0.07154113554157258], [0.001206964962373936, 0.0, 0.1624008807657521], [0.9990969709032902, 1.0, 0.9121039073973012]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999025338514973, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0858150604182134e-16, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 15.57, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(/ x1 (+ x1 x0))", "before_a": 0.9998619042518972, "before_b": -0.9995315168870617, "snaps": [[0.9998619042518972, 1.0, 0.8065839035259518], [-0.9998829492540751, -1.0, 0.3888154108600906]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9894606191864804, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.07061878828529, "model_canonical": "12*I/1643 - 3*I/(53*Ki) + 6*Km/53 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "seconds": 76.23, "generations": 80, "evaluations": 95571, "found_infix": "(((((Vmax * S) * (((16.86 - Km) - I) + Ki)) / (Km + S)) - (((I * (1 / (0.8953 * Ki))) + (Vmax ^ tanh(I))) - Km)) - ((((-0.1293 * I) + (log(Km) / Ki)) - Km) - (S / Km)))", "found_prefix": "(- (- (/ (* (* x0 x1) (+ (- (- 16.864929 x2) x3) x4)) (+ x2 x1)) (- (+ (* x3 (inv (* 0.895343 x4))) (pow x0 (tanh x3))) x2)) (- (- (+ (* -0.129291 x3) (/ (log x2) x4)) x2) (/ x1 x2)))", "scale_a": -0.302156136454633, "scale_b": 0.056730304793211624, "noise_snap": null, "holdout_r2": 0.9798629459384985, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999544058959522, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.8220892992570116e-11, "model_canonical": "QT/RR**(1/3)", "seconds": 14.68, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3333) * QT)", "found_prefix": "(* (pow x1 -0.3333333333333333) x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* (pow x1 -0.333888516159) x0)", "before_a": 0.4981815662494, "before_b": 0.9987184015130095, "snaps": [[-0.3342149892969745, -0.3333333333333333, 1.1329464416005586], [0.32588907290344776, 0.0, 0.7600808003108807], [0.9999555409848969, 1.0, 0.26495446243234355]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998865381458093, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.387002112727231e-16, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 18.75, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.5 * Alb))", "found_prefix": "(+ x0 (* -2.5 x1))", "scale_a": 10.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ x0 (* -2.4979789198296802 x1))", "before_a": 9.995455608207319, "before_b": 0.9996480637615771, "snaps": [[-2.503290559316759, -2.5, 0.9549862351711796], [10.002949417140975, 10.0, 0.608394972695024], [0.9997436511162685, 1.0, 0.7353773942967416]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.999892375451209, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0024813917782372237, "model_canonical": "4*ht**(29/40)*wt**(4/(3*pi))/555", "seconds": 14.05, "generations": 10, "evaluations": 12260, "found_infix": "(abs(-6.062e+09) * ((wt ^ 0.4244) * (ht ^ 0.7249)))", "found_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.4244131815783876) (pow x1 0.7248777380735811)))", "scale_a": 0.0, "scale_b": 1.1888836494936723e-12, "noise_snap": {"before_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "before_a": 0.0007369562839301125, "before_b": 1.1888836494936723e-12, "snaps": [[8.337017354817062e-05, 0.0, 0.06907760317060872], [0.42466853738944516, 0.4244131815783876, 1.0056575649469437]]}, "holdout_r2": 0.999998590029073, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.999953747063817, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "U*V/P", "seconds": 13.52, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": 0.022445311060096174, "before_b": 0.9991772114546248, "snaps": [[0.022445311060096174, 0.0, 0.14269766897790118], [0.9992345997056908, 1.0, 1.3651022055821236]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971856509949503, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "4*TBSA*wt", "seconds": 23.55, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 4.0, "noise_snap": {"before_prefix": "(* x0 x1)", "before_a": 31.244406849546067, "before_b": 3.987988757421484, "snaps": [[31.244406730081188, 0.0, 0.9593206011715423], [3.9968853391632795, 4.0, 0.651321372612141]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730382476207, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.808524511904954e-16, "model_canonical": "11*wt/10 - 128*wt**2/ht**2", "seconds": 15.13, "generations": 10, "evaluations": 12490, "found_infix": "((1.1 * wt) + (-128 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.1 x0) (* -128 (* (square x0) (inv (square x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "before_a": 0.11758568706810024, "before_b": 1.0143742119706276, "snaps": [[1.0984227820501526, 1.1, 1.206981578647739], [0.016606468907001733, 0.0, 0.7105151691016054], [-128.01760373057826, -128.0, 0.49345095543936357]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 5.19, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 4.46, "generations": 0, "evaluations": 1284, "found_infix": "(-exp((-(lam * x))))", "found_prefix": "(neg (exp (neg (* x0 x1))))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 4.11, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 5.73, "generations": 0, "evaluations": 1273, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 2.8, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990584363131837, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7564488168414686, "model_canonical": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "seconds": 38.52, "generations": 55, "evaluations": 66242, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (6.938 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983633297872) (pow (- x2 x3) 1.985385119869)) (+ 6.938229398009 (pow (- x5 x4) 1.98490613998))))", "scale_a": -5.20475414916671, "scale_b": 3.2278216571085756, "noise_snap": null, "holdout_r2": 0.999342281109602, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 8.29, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 7.78, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 4.17, "generations": 0, "evaluations": 1267, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 * (1 / c))))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (* 0.3333333333333333 (/ 1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9720188993741186, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 224.31423199133528, "model_canonical": "Cc*Emax/(Cc + EC50 + (2 - sqrt(Cc))*(h - 10/13)) + E0", "seconds": 69.1, "generations": 75, "evaluations": 18718, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 0.7689) * (2 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 0.7689243829041781) (- 2 (sqrt x0))))))", "scale_a": -1.337134104603981, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "before_a": -2.7088008817614977, "before_b": 1.072559357823027, "snaps": [[0.9762045526353438, 1.0, 1.2040718734873028], [1.8886824153955164, 2.0, 1.0956327260741368]]}, "holdout_r2": 0.9723451398777542, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 42.13, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "noise_snap": null, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9992131297666089, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.316721240152894, "model_canonical": "-0.00867740596020503*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "seconds": 119.12, "generations": 75, "evaluations": 89481, "found_infix": "((13 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.284) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.008677 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.425) + log(Ko)))))", "found_prefix": "(+ (* 13 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.284209902720801) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.008677405960205034 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.4248575689948955) (log x2)))))", "scale_a": 10.688442594294253, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "before_a": 9.873011713231413, "before_b": 1.1645991019688493, "snaps": [[12.932087839607656, 13.0, 2.04064241320828]]}, "holdout_r2": 0.9991015788164763, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.999539150733898, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.189927126769943e-16, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 14.95, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": {"before_prefix": "(sqrt (* x0 x1))", "before_a": 0.0002486645784949282, "before_b": 1.9988929673116922, "snaps": [[0.0002486645784949282, 0.0, 0.14931633316877435], [1.9992043986380363, 2.0, 0.8176625491659164]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999144968107287, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 5.706882316743863e-16, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "seconds": 44.86, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((1 / Ki), Vmax)) + (((Sb / Kip) * Ii) + Km))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 1 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "before_a": -0.004167278810840003, "before_b": 0.9988691800631141, "snaps": [[0.9973647328052733, 1.0, 0.6987204077884304], [-0.001033643996283974, 0.0, 1.1878152822927954], [1.000392613678443, 1.0, 1.184360170059913]]}, "holdout_r2": 0.9999982957591392, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 136.57, "generations": 120, "evaluations": 12823, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182, "noise_snap": null, "holdout_r2": 0.7195057188038642, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997315758029671, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0003421724074563692, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 18.46, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02151763388280508, "scale_b": 100.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": -0.015283946481626565, "before_b": 99.90816468681804, "snaps": [[99.90816468681804, 100.0, 0.7930692754044459]]}, "holdout_r2": 0.999983085473615, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 4.39, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 21.65, "generations": 27, "evaluations": 32465, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 9.87, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 91.26, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "noise_snap": null, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998957174403437, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.747862966920322e-16, "model_canonical": "(b*p + p - 1)/b", "seconds": 11.33, "generations": 10, "evaluations": 12654, "found_infix": "(((-1 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -1 x0) (* x0 x1)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "before_a": -0.0008810405608528638, "before_b": 1.0006100172836683, "snaps": [[1.0000202398055158, 1.0, 0.02845247763256468], [-0.9997885426833545, -1.0, 0.5287205057076257], [-0.00010733270614963316, 0.0, 0.6773008739791098]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9947976342035189, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.6590720452739023, "model_canonical": "31*(Ve - Vs)/(34*sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "seconds": 48.71, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((0 - Vs))) / sqrt((1.297 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- 0 x1))) (sqrt (- 1.2970012244628208 (square x2)))) (sqrt x0))", "scale_a": -0.028275218434403535, "scale_b": 0.9114973306142292, "noise_snap": {"before_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "before_a": -0.025848689155367283, "before_b": 1.0134614159989663, "snaps": [[-13.880406232962804, 0.0, 0.7424875272235096]]}, "holdout_r2": 0.6009300564443736, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c26before_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 3.48, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 9.2, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 5.46, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 4.16, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 3.04, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 3.04, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 4.57, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 5.68, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 5.18, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 2.89, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 7.57, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 2.11, "generations": 0, "evaluations": 1273, "found_infix": "((Na + (-Cl)) + (-HCO3))", "found_prefix": "(+ (+ x0 (neg x1)) (neg x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 3.87, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 4.32, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 2.99, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 2.92, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 5.06, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 3.73, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 3.08, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 4.07, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 3.13, "generations": 0, "evaluations": 1267, "found_infix": "(((UNa * Pcr) * (1 / PNa)) / Ucr)", "found_prefix": "(/ (* (* x0 x1) (/ 1 x2)) x3)", "scale_a": 0.0, "scale_b": 100.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 3.68, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 3.62, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 3.04, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 2.18, "generations": 0, "evaluations": 1284, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 6.64, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 4.33, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 5.11, "generations": 0, "evaluations": 1253, "found_infix": "((((k * (1 / L)) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (* x0 (/ 1 x4)) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9980902137486939, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.6356716661240647, "model_canonical": "745*I*R/(583*(R*z + R + 2*z**2 + z + (R - z)**2 + Abs(R - 1.500902) - 341/270)) - 0.0249613679208631", "seconds": 86.61, "generations": 80, "evaluations": 93786, "found_infix": "(R * (I / (((z + (-1.263 + (z)\u00b2)) + R) + ((abs((z - R)))\u00b2 + (abs((1.501 - R)) + ((R * z) + (z)\u00b2))))))", "found_prefix": "(* x1 (/ x0 (+ (+ (+ x2 (+ -1.262963 (square x2))) x1) (+ (square (abs (- x2 x1))) (+ (abs (- 1.500902 x1)) (+ (* x1 x2) (square x2)))))))", "scale_a": -0.02496136792086312, "scale_b": 1.277873046995776, "noise_snap": null, "holdout_r2": 0.9906410955779938, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 3.32, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 8.62, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 66.97, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "noise_snap": null, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 5.69, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((-0.0625 * (((c * c) * c) * c)) + (0.125 * ((b)\u00b2 * (c)\u00b2))) + (-0.0625 * (((b * b) * b) * b))) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((a)\u00b2 * (b)\u00b2))) + (-0.0625 * (((a * a) * a) * a))))", "found_prefix": "(sqrt (+ (+ (+ (+ (+ (* -0.0625 (* (* (* x2 x2) x2) x2)) (* 0.125 (* (square x1) (square x2)))) (* -0.0625 (* (* (* x1 x1) x1) x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x0) (square x1)))) (* -0.0625 (* (* (* x0 x0) x0) x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 6.1, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9994940018206152, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5504728824245433e-16, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 19.96, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0000357460485316, "scale_b": -1.000770959959399, "noise_snap": {"before_prefix": "(sigmoid (* x1 (- x2 x0)))", "before_a": 0.9997133242321826, "before_b": -1.0000777113573818, "snaps": [[-1.0000777113573818, -1.0, 0.06812284601766809], [0.9996739441518585, 1.0, 0.6773008739791888]]}, "holdout_r2": 0.9999987399706455, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1452972121365248e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 6.91, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995833086270273, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "lam*exp(-lam*x)", "seconds": 11.37, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": -0.00020010136651721355, "scale_b": 1.0007827088991843, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x0 x1))))", "before_a": -0.0003446274199463417, "before_b": 1.0008424200788082, "snaps": [[-0.0003446274199463417, 0.0, 0.5957241584406304], [1.0004626723922665, 1.0, 0.5533362065679372]]}, "holdout_r2": 0.9999993748523367, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 4.34, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988863812099048, "success": false, "partial": true, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.430058553546754, "model_canonical": "10*R**2*theta**2/63 - 20*R**2*sin(theta)**2/183", "seconds": 12.83, "generations": 10, "evaluations": 12649, "found_infix": "((theta * ((R * R) * theta)) + (-0.6885 * (((R * R) * sin(theta)) * sin(theta))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.723525 (* (* (* x0 x0) (sin x1)) (sin x1))))", "scale_a": 0.11681512161624141, "scale_b": 0.15870255648776643, "noise_snap": {"before_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.723525 (* (* (* x0 x0) (sin x1)) (sin x1))))", "before_a": 0.10885330816826055, "before_b": 0.15870483097920154, "snaps": [[-0.0015463288356356592, 0.0, 0.026995823928848403]]}, "holdout_r2": 0.9999358035046534, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.805958905011341e-12, "model_canonical": "2*p*(1 - p)", "seconds": 4.16, "generations": 0, "evaluations": 1320, "found_infix": "exp((log(p) + log((1 - p))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": -1.1102230246251565e-16, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996762084102706, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002116969932159522, "model_canonical": "241/M**(1/4)", "seconds": 19.37, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.2006707347764518, "scale_b": 240.61723199798018, "noise_snap": {"before_prefix": "(sqrt (inv (sqrt x0)))", "before_a": 0.29164289265318644, "before_b": 240.4556052838346, "snaps": [[0.2916428913070755, 0.0, 0.8309414812743751]]}, "holdout_r2": 0.9999965069248251, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.99987703604754, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00020197832242696155, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 21.06, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-1 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "scale_a": -0.016241754527309915, "scale_b": 0.9996714996481847, "noise_snap": {"before_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "before_a": -0.01395793787877242, "before_b": 0.9993723179400645, "snaps": [[1.0001688607500268, 1.0, 0.27556109191271966], [-1.0005464099662684, -1.0, 0.21968959549436795]]}, "holdout_r2": 0.9999939406780607, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995089334593679, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A**(1/4)*c", "seconds": 18.98, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.04700364614195962, "scale_b": 0.9989521981107072, "noise_snap": {"before_prefix": "(sqrt (* (square x0) (sqrt x1)))", "before_a": 0.036645081787725076, "before_b": 0.9989702638521389, "snaps": [[0.036645081787725076, 0.0, 0.6632652951259788], [0.9994916211348182, 1.0, 0.7536012537225607]]}, "holdout_r2": 0.9999988837407444, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995704480500724, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002295401996333833, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 25.86, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": -0.04272077228304738, "scale_b": 0.9989371538224419, "noise_snap": {"before_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "before_a": 0.05111422674785615, "before_b": 0.9981527179232538, "snaps": [[0.05111422674785615, 0.0, 0.4157863554654756]]}, "holdout_r2": 0.9999871221314461, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998910540516509, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.137923494078443e-16, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 13.54, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": -1.9327817679833104e-07, "scale_b": 1.0000834006173207, "noise_snap": {"before_prefix": "(/ (sqrt x0) (sqrt x1))", "before_a": -1.1775734463908422e-06, "before_b": 1.000056955315073, "snaps": [[1.000056955315073, 1.0, 0.10866048845945081], [-6.245928967244505e-07, 0.0, 0.13903739749321467]]}, "holdout_r2": 0.9999999888336751, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9990917956867749, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008095738328210606, "model_canonical": "13*ht/(10*pi*Cr)", "seconds": 15.93, "generations": 15, "evaluations": 18453, "found_infix": "(ht / Cr)", "found_prefix": "(/ x0 x1)", "scale_a": -0.021326569463944622, "scale_b": 0.41325459393418673, "noise_snap": {"before_prefix": "(/ x0 x1)", "before_a": -0.03866574640000664, "before_b": 0.41326878656950633, "snaps": [[-0.03866574640000664, 0.0, 0.4102071849730831], [0.4130563476380297, 0.4138028520389279, 1.870937787538744]]}, "holdout_r2": 0.9999995849742477, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992661083995666, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3*HCO3/2 + 8", "seconds": 16.59, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 7.925851455632213, "scale_b": 1.5033163917409358, "noise_snap": {"before_prefix": "x0", "before_a": 7.884077231014388, "before_b": 1.505356426655209, "snaps": [[1.5053564265389743, 1.5, 2.1282962730558888], [7.977698682418094, 8.0, 1.2476978515585695]]}, "holdout_r2": 0.9999929473399511, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 2.74, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989282648091444, "success": false, "partial": true, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 14.94, "generations": 10, "evaluations": 12719, "found_infix": "(((-1 * CcO2) + CaO2) / (CvO2 + (-1 * CcO2)))", "found_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "scale_a": 0.007071857098785939, "scale_b": 0.9934934269219929, "noise_snap": {"before_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "before_a": 0.0072093538018610515, "before_b": 0.993244990800781, "snaps": [[0.9856078523222023, 1.0, 1.3111999972375283], [0.00137352021810568, 0.0, 0.7043237769638347], [-0.999547860335702, -1.0, 0.6983504787099881], [-0.9999090114109777, -1.0, 0.7744183750091501]]}, "holdout_r2": 0.9999760297048433, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998805564390485, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5798907497399861e-15, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 18.98, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0720830248946811, "scale_b": 0.9987905534441749, "noise_snap": {"before_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "before_a": 0.031091964534340377, "before_b": 0.9990825972117608, "snaps": [[217.97890606295798, 218.0, 0.17961061356921032], [0.029790612219888934, 0.0, 0.3647736795074894], [0.9999574345804184, 1.0, 0.7189222463823706]]}, "holdout_r2": 0.9999990639057782, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 4.0, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9987209204510114, "success": false, "partial": true, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.24744380348640618, "model_canonical": "51*Ta/64 + 51*(29*T0/47 - 18*Ta/47)*log((47*T0/63 + 47*T0/(63*Ta))**((4/11)**(k*t)))/(64*log(10)) + 4", "seconds": 60.47, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * -0.3831) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * -0.7467) ^ (0.3636 ^ (t * k))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) -0.237352) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) -0.237352) (pow 0.362521 (* x3 x2))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189, "noise_snap": {"before_prefix": "(+ (* (+ (* (+ x1 x0) -0.237352) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) -0.237352) (pow 0.362521 (* x3 x2))))) x0)", "before_a": 3.9029203028517827, "before_b": 0.8155881790660725, "snaps": [[0.36395129089433825, 0.36363636363636365, 0.18799783158158775]]}, "holdout_r2": 0.9986997683233618, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 5.91, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 9.76, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 5.89, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 4.46, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 75.18, "generations": 110, "evaluations": 18726, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406, "noise_snap": null, "holdout_r2": 0.6562708297964368, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998581344355884, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00041830077105001456, "model_canonical": "log((125/46)**c + (87/32)**a + (87/32)**b)", "seconds": 96.14, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.718 ^ b) + ((-2.717 ^ c) + (-2.718 ^ a))))", "found_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "scale_a": -0.003206723251991228, "scale_b": 1.002767548201045, "noise_snap": {"before_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "before_a": -0.0025329515547252157, "before_b": 1.0026097817540456, "snaps": [[0.002848608051115642, 0.0, 0.864472142023301], [0.9987869873113048, 1.0, 0.9083115310123341]]}, "holdout_r2": 0.9999987534619497, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 15.08, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + 1))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 1))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "noise_snap": null, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9867539139137284, "success": false, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.76283397159597, "model_canonical": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "seconds": 99.03, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (5 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.846 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.09949245527781203, "scale_b": 0.9983384344178515, "noise_snap": {"before_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "before_a": -0.09599040208200771, "before_b": 0.9994099283645337, "snaps": [[1.010097754703661, 1.0, 1.0840244962694974], [4.8296216925565725, 5.0, 1.2758741921409513]]}, "holdout_r2": 0.9796062294912652, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9995292309081121, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.24194056347916, "model_canonical": "1.00446026481237*K1 + 1.00446026481237*a12**(2.85105458001072/pi)*(K1*a21 - K2 + a12 - 97*E/9) + 3.31853362585524 + 1.00446026481237/a21", "seconds": 117.87, "generations": 95, "evaluations": 113022, "found_infix": "(K1 + ((((a12 ^ -1.528) ^ -0.594) * (((K1 * a21) + (a12 - K2)) - 29.3)) + (1 / a21)))", "found_prefix": "(+ x0 (+ (* (pow (pow x2 -1.490238935154) -0.609672529723) (- (+ (* x0 x3) (- x2 x1)) 27.755262)) (inv x3)))", "scale_a": 3.3455764518788556, "scale_b": 1.0036549214423613, "noise_snap": {"before_prefix": "(+ x0 (+ (* (pow (pow x2 -1.490238935154) -0.609672529723) (- (+ (* x0 x3) (- x2 x1)) 27.755262)) (inv x3)))", "before_a": 2.4684342384090314, "before_b": 1.0048160055325688, "snaps": [[-1.5263261436096323, -1.5278874536821954, 1.6637813167492739]]}, "holdout_r2": 0.9993117837605774, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 4.65, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 148.95, "generations": 120, "evaluations": 142987, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "noise_snap": null, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9784337263163718, "success": false, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 38.78949781049572, "model_canonical": "(sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 22921/(15*pi)))/sqrt(A*I0 + 0.057614450881877*E0*d) + 4.87119951650246*A*(-I0 + 2*P)/(A + 0.171617834148788*E0*P) + I0*P + I0 - P)/(7*pi) - 1951/60", "seconds": 121.22, "generations": 120, "evaluations": 143463, "found_infix": "(sqrt((((I0 * P) * (d - 486.4)) * ((A * P) / (((0.05761 * d) * E0) + (I0 * A))))) + (((I0 - P) + (((4.871 * A) * (P - (I0 - P))) / (((0.1716 * P) * E0) + A))) + (I0 * P)))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))) (* x1 x0)))", "scale_a": -12.641702242610108, "scale_b": 0.04792013205955936, "noise_snap": {"before_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))) (* x1 x0)))", "before_a": -12.854570434788286, "before_b": 0.04786010032784274, "snaps": [[0.04472097061063321, 0.04547284088339867, 1.0915413027981231]]}, "holdout_r2": 0.9630747740382664, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9992098489507408, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 22.94571713287134, "model_canonical": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/(Scr**1.022685369863*Scr**(1.126091296585*(0.85526731542005/Age**0.294647200836)**Age)))))*(100*Age - Scr)**0.300119464329) + 3697*(1983/668 + 313*(Age - 2205/(8*pi) + 363/8)*(Age + Scr - 986/(5*pi))/(139*(-2234*Scr/7 - 2366/11)))/(1", "seconds": 83.58, "generations": 65, "evaluations": 77167, "found_infix": "((1530 * (sigmoid(((Scr ^ ((Scr ^ -1.023) * ((Scr ^ -2.116) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2946) ^ Age)))) * ((Scr ^ -1.115) * (((Age * 100) - abs(Scr)) ^ -0.3001)))) + (100.7 * ((2.969 + ((2.252 / (-319.1 * (Scr + 0.674))) * ((Scr - (62.77 - Age)) * ((Age + 45.38) - 87.73)))) / (A", "found_prefix": "(+ (* 1530.493305816331 (* (sigmoid (pow (pow x0 (* (pow x0 -1.022685369863) (- (pow x0 -2.115510998128) x0))) (pow (pow x0 -1.126091296585) (pow (pow (* x1 -1.69996007727) -0.294647200836) x1)))) (* (pow x0 -1.115219446437) (pow (- (* x1 99.998648001865) (abs x0)) -0.300119464329)))) (* 100.738672370623 (/ (+ 2.968562671199 (* (/ 2.251798875196 (* -319.142307420265 (+ x0 0.673962484424))) (* (- x0 (- 62.770293880481 x1)) (- (+ x1 45.3751074267) 87.733910824361)))) (+ x1 (exp (* x0 1.326898777153))))))", "scale_a": 1.833785527767816, "scale_b": 0.9734688337623358, "noise_snap": null, "holdout_r2": 0.9991264973338735, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 3.95, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 2.49, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846060125953, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.254161638887527e-16, "model_canonical": "27*W*(100 - BF)/125 + 370", "seconds": 13.6, "generations": 10, "evaluations": 12531, "found_infix": "((100 - BF) * W)", "found_prefix": "(* (- 99.917495 x1) x0)", "scale_a": 370.725878335719, "scale_b": 0.2161209588076902, "noise_snap": {"before_prefix": "(* (- 99.917495 x1) x0)", "before_a": 370.870677321888, "before_b": 0.21608709654360359, "snaps": [[99.89899138794233, 100.0, 1.1012841068451156], [0.21590753542397229, 0.216, 0.8218069240643033], [369.96941045297734, 370.0, 0.13903739723999373]]}, "holdout_r2": 0.9999997281316092, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 4.93, "generations": 0, "evaluations": 1273, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 5.35, "generations": 0, "evaluations": 1267, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 75596.32690777343, "model_canonical": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "seconds": 90.65, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(g2)) * ((n ^ g1) * (((g1 + ((3.417 * g2) + (n ^ g1))) ^ (n ^ g1)) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt x2)) (* (pow x4 x1) (* (pow (+ x1 (+ (* 3.417312917233 x2) (pow x4 x1))) (pow x4 x1)) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "noise_snap": null, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 3.71, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c26before_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 3.52, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 5.37, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.718268468785316e-11, "model_canonical": "1/(-vs/(340*f) + 1/f)", "seconds": 3.36, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / f) + (-0.002941 * (vs / f))))", "found_prefix": "(inv (+ (inv x0) (* -0.0029411764705882353 (/ x1 x0))))", "scale_a": -2.2737367544323206e-13, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 3.24, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 2.44, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 2.26, "generations": 0, "evaluations": 1273, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 3.25, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 2.69, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 5.37, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 3.07, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 2.67, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 3.69, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 3.42, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 2.91, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 2.29, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 2.75, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 3.79, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 3.4, "generations": 0, "evaluations": 1267, "found_infix": "(((Div * (1 / AUCiv)) * AUCpo) / Dpo)", "found_prefix": "(/ (* (* x1 (/ 1 x2)) x0) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 3.67, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 2.53, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) + (-(RR * VD)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 7.94, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b2 / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (square x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 3.09, "generations": 0, "evaluations": 1273, "found_infix": "((TC + (-HDL)) + (-0.2 * TG))", "found_prefix": "(+ (+ x0 (neg x1)) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 3.99, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 2.53, "generations": 0, "evaluations": 1273, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 6.94, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 4.27, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 5.32, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 3.74, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 4.33, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 6.75, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 1.95, "generations": 0, "evaluations": 1273, "found_infix": "((x + (-mu)) / s)", "found_prefix": "(/ (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 5.61, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999981313424154, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0014923297501518139, "model_canonical": "-0.0108365433141129 + (79*a**2/20 + 14*a*b/3 + 79*b**2/20)/(a + b)", "seconds": 15.69, "generations": 10, "evaluations": 12791, "found_infix": "((((3.95 * (a)\u00b2) + (3.95 * (b)\u00b2)) + (4.667 * (a * b))) / (b + a))", "found_prefix": "(/ (+ (+ (* 159.190996719729 (square x0)) (* 159.23816279646 (square x1))) (* 187.998141344827 (* x0 x1))) (+ x1 x0))", "scale_a": -0.007987647602199388, "scale_b": 0.024811832597817267, "noise_snap": {"before_prefix": "(/ (+ (+ (* 159.190996719729 (square x0)) (* 159.23816279646 (square x1))) (* 187.998141344827 (* x0 x1))) (+ x1 x0))", "before_a": -0.007986273880213446, "before_b": 0.024811646273082702, "snaps": [[3.9497359083804198, 3.95, 0.45299245828768264], [3.9502700777957407, 3.95, 0.7078614540599167], [4.665499446244843, 4.666666666666667, 1.6292697686724953]]}, "holdout_r2": 0.9999982943745273, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 3.87, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 3.01, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990192439327618, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "a*b*sin(C)/2", "seconds": 12.8, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": -0.04366673966763557, "scale_b": 0.5014848925861944, "noise_snap": {"before_prefix": "(* x1 (* x0 (sin x2)))", "before_a": -0.0331848814275677, "before_b": 0.5010465091888312, "snaps": [[0.5010465091933428, 0.5, 1.2087362751604038], [-0.009848550545790365, 0.0, 0.677300873979075]]}, "holdout_r2": 0.9999900464705209, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 2.38, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999164172545605, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00640415013896524, "model_canonical": "-25*(-n**(1/3) - n*log(n) + n)/(8*pi)", "seconds": 22.13, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.0852722331546687, "scale_b": -0.9949203644835081, "noise_snap": {"before_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "before_a": -0.1249711610714428, "before_b": -0.9953944961572961, "snaps": [[-0.9953944961572961, -0.994718394324346, 1.2133073637090022]]}, "holdout_r2": 0.9999986067885326, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9916387371222257, "success": false, "partial": true, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.30910984661466906, "model_canonical": "13*(a + b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3)))))/(6*pi)", "seconds": 73.5, "generations": 70, "evaluations": 83467, "found_infix": "(a + ((cbrt(log((2 * cbrt(p)))) - (a / (a + b))) * b))", "found_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "scale_a": 0.048135153398223274, "scale_b": 0.6837822112342679, "noise_snap": {"before_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "before_a": 0.06430979104094092, "before_b": 0.6816741035148295, "snaps": [[0.06430979104094092, 0.0, 1.7283644828431461], [0.6886437479040157, 0.6896714200648798, 0.7871568521990561]]}, "holdout_r2": 0.9875721142978284, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9974960948526833, "success": false, "partial": true, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.2707866737048044, "model_canonical": "18*S*Vmax*log(n + 6)/(13*(S + log(S + exp(K) - 1)/log(2) - tanh(Vmax) + 73*exp(-(-K + S)*log(n)/log(2))/63)*log(10))", "seconds": 93.68, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-6.354 - n)))) / (((S - tanh(Vmax)) + (1.159 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381, "noise_snap": {"before_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "before_a": 0.0033323907051601154, "before_b": 1.3052590627737368, "snaps": [[1.008254729522773, 1.0, 0.13142290459773787], [0.04172020801853715, 0.0, 2.361816447659525]]}, "holdout_r2": 0.9956502370298741, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998737182806764, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.020786137209828578, "model_canonical": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "seconds": 13.25, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.1 * (log(Q10) * T1))) + (0.1 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "scale_a": 0.05017351284652882, "scale_b": 0.9981570069512852, "noise_snap": {"before_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "before_a": 0.056414752254344336, "before_b": 0.9979381382734911, "snaps": [[0.004402307481072592, 0.0, 0.27158493478256834], [-0.10005267018483584, -0.1, 0.4758461613692204], [0.1001384688786895, 0.1, 2.4418725110581834]]}, "holdout_r2": 0.9999587191232653, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 3.33, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 3.62, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 5.43, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998916382555183, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006206248379606224, "model_canonical": "-365*age/54 + 5*ht + 14*wt + 67", "seconds": 13.47, "generations": 10, "evaluations": 12842, "found_infix": "(((13.75 * wt) + (5 * ht)) + (-6.759 * age))", "found_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "scale_a": 67.17014254322567, "scale_b": 1.0010793932514468, "noise_snap": {"before_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "before_a": 67.85375044641069, "before_b": 1.0006845663770285, "snaps": [[4.9961495419994115, 5.0, 0.31941319000616514]]}, "holdout_r2": 0.9999993873831956, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 3.87, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.999551182621344, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0031516417686216613, "model_canonical": "530*CO*Hb*SaO2/39 + CO*PaO2/39", "seconds": 21.66, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (529.6 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "scale_a": -0.3821686515740339, "scale_b": 0.029197695085188363, "noise_snap": {"before_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "before_a": 0.4487130556167358, "before_b": 0.0291712091502634, "snaps": [[1.8530433795976358, 0.0, 1.6816526880482316]]}, "holdout_r2": 0.9999874493327889, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995438725898596, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2204460482056714e-16, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 13.69, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -1))", "found_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "scale_a": 0.9983551372029853, "scale_b": 1.0170856948225544, "noise_snap": {"before_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "before_a": 0.9980916714798331, "before_b": 1.0182303246918947, "snaps": [[0.999538094222929, 1.0, 0.9045347103905667], [-0.9990676821991029, -1.0, 1.0452336821545714], [1.0005519262419373, 1.0, 0.5888201597312264]]}, "holdout_r2": 0.9998786831948487, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 2.88, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.9990696609577662, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C*Emax/(C + EC50)", "seconds": 17.9, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.05605165561578218, "scale_b": 1.0008117132658212, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x1 x2))", "before_a": -0.0109197374871286, "before_b": 0.9995963114604427, "snaps": [[-0.010919737586485076, 0.0, 0.1517102929130934], [0.999369676392454, 1.0, 0.699537696583156]]}, "holdout_r2": 0.9999975554938825, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999088287722308, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C0*exp(-k*t)", "seconds": 11.38, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": -0.0017549394070366375, "scale_b": 0.9997530740651474, "noise_snap": {"before_prefix": "(/ x0 (exp (* x1 x2)))", "before_a": -0.0012119163915453868, "before_b": 0.9996686485255741, "snaps": [[-0.0012119163741477828, 0.0, 0.2703102377484399], [0.9995826450275942, 1.0, 0.8363791189838177]]}, "holdout_r2": 0.9999997627319258, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9663947565606209, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.212477923452857, "model_canonical": "0.47616912312923*R*log(k*(C0 + t)*(k + t + 0.792822))/(k*log(10)) + 0.47616912312923*k**(1/3)*(C0 + t)**(1/3)*(k + (C0 + t)/(0.831019636162983*k + t + R/C0) - 6679/599)/log(C0 + 2*R + k) + 1091/184", "seconds": 93.29, "generations": 95, "evaluations": 18726, "found_infix": "(((log10(((k * (C0 + t)) * ((k - -0.7928) + t))) * R) / k) + ((cbrt((k * (C0 + t))) / log((R + (C0 + (R + k))))) * (((C0 + t) / (((R / C0) - (k / -1.203)) + t)) + (k + -11.15))))", "found_prefix": "(+ (/ (* (log10 (* (* x2 (+ x0 x3)) (+ (- x2 -0.792822) x3))) x1) x2) (* (/ (cbrt (* x2 (+ x0 x3))) (log (+ x1 (+ x0 (+ x1 x2))))) (+ (/ (+ x0 x3) (+ (- (/ x1 x0) (/ x2 -1.203341)) x3)) (+ x2 -11.150249))))", "scale_a": 5.929346611679183, "scale_b": 0.47616912312923043, "noise_snap": null, "holdout_r2": 0.9608921918092791, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 4.2, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999013546559826, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4927513780036225e-15, "model_canonical": "P/(4*pi*r**2)", "seconds": 14.59, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": -9.103659129816588e-05, "scale_b": 0.0796032338350701, "noise_snap": {"before_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "before_a": -0.0002353427527249652, "before_b": 0.07960764552306343, "snaps": [[-0.0002353427527249652, 0.0, 0.4690979856179012], [0.07959806072730091, 0.07957747154594767, 0.5597398396327271]]}, "holdout_r2": 0.9999998921344517, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 3.13, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986853591115488, "success": false, "partial": true, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.09186076085684108, "model_canonical": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "seconds": 58.16, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.292097703820048, "scale_b": 1.7148195327478752, "noise_snap": {"before_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "before_a": -7.405635011350455, "before_b": 1.7151253533426671, "snaps": [[1.7151253533426671, 1.7142857142857142, 0.2994400036185665]]}, "holdout_r2": 0.9990706998632128, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 84.94, "generations": 100, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "noise_snap": null, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 3.5, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 41.56, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193, "noise_snap": null, "holdout_r2": 0.9994206044936136, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9867050767164226, "success": false, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.381750751922702, "model_canonical": "(x + y + z + Max(z, 4*x/p) + Max(z, Max(x, y) + y/p) + Max(2*y/p, Max(x, y, Min(p, z)) - 1) + Max(x, y, 1.17135406144586*z) + (y + z**2/p)/p)/(2*pi) + 250/667", "seconds": 90.16, "generations": 105, "evaluations": 18709, "found_infix": "((((z + max(((4 * x) / p), z)) + x) + (max((max(x, y) + (y / p)), z) + y)) + (((((z * z) / p) + y) / p) + (max(max(x, y), (1.171 * z)) + max((max(max(x, y), min(z, p)) + -1), ((2 * y) / p)))))", "found_prefix": "(+ (+ (+ (+ x2 (max (/ (* 3.556047 x0) x3) x2)) x0) (+ (max (+ (max x0 x1) (/ x1 x3)) x2) x1)) (+ (/ (+ (/ (* x2 x2) x3) x1) x3) (+ (max (max x0 x1) (* 1.151426 x2)) (max (+ (max (max x0 x1) (min x2 x3)) -0.020262) (/ (* 2 x1) x3)))))", "scale_a": 0.17082531623739072, "scale_b": 0.16533566532134436, "noise_snap": {"before_prefix": "(+ (+ (+ (+ x2 (max (/ (* 3.556047 x0) x3) x2)) x0) (+ (max (+ (max x0 x1) (/ x1 x3)) x2) x1)) (+ (/ (+ (/ (* x2 x2) x3) x1) x3) (+ (max (max x0 x1) (* 1.151426 x2)) (max (+ (max (max x0 x1) (min x2 x3)) -0.020262) (/ (* 2 x1) x3)))))", "before_a": 0.17042420045508422, "before_b": 0.16513223374428113, "snaps": [[0.15968088450502552, 0.15915494309189535, 0.3272834651544172], [3.9698375298070943, 4.0, 0.42738056522657636], [-0.8999780307519454, -1.0, 0.7406361933020638]]}, "holdout_r2": 0.9852907431367235, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8879150451768586, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.2141254944722712, "model_canonical": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "seconds": 94.01, "generations": 95, "evaluations": 18746, "found_infix": "((K * (1.501 + log((t * r)))) * tanh(((-(((nu * t) / (Qr * 2.709)) * -2.898)) + r)))", "found_prefix": "(* (* x0 (+ 1.500863 (log (* x3 x2)))) (tanh (+ (neg (* (/ (* x4 x3) (* x1 2.709083)) -2.898198)) x2)))", "scale_a": 30.707410773691038, "scale_b": 0.2759690263385462, "noise_snap": null, "holdout_r2": 0.9010445931745268, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 3.45, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9998418713430745, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 9.671501577348277, "model_canonical": "-1177*b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/(830*log(m + exp(g))) + 2/399", "seconds": 49.37, "generations": 30, "evaluations": 35712, "found_infix": "(((0.6961 - ((s ^ m) ^ (log(b) ^ m))) * b) / log10((-(exp(g) + m))))", "found_prefix": "(/ (* (- 0.696139 (pow (pow x1 x3) (pow (log x0) x3))) x0) (log10 (neg (+ (exp x2) x3))))", "scale_a": 0.005012759459989802, "scale_b": -1.4180722512021162, "noise_snap": null, "holdout_r2": 0.9997143555128415, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.99999999349419, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.4808845608008374, "model_canonical": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "seconds": 5.19, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-4.085 + (0.05869 * V)) + (-0.000392 * (V)\u00b2)) + (-1.941e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "scale_a": 0.9999110410839676, "scale_b": -0.9999094992776225, "noise_snap": {"before_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "before_a": 0.9999100602804736, "before_b": -0.9999084470441909, "snaps": [[-0.0003921182205987734, -0.000392, 0.7157555655166515]]}, "holdout_r2": 0.9999999178862548, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9982309649662743, "success": false, "partial": true, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.6284534922705314, "model_canonical": "16*Dose*F*(ke + 1)*exp(-21*ke*t/20 - 13/(35*t))/(15*V)", "seconds": 109.91, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3713 * ((t * (ke * 2.827)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 1)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967, "noise_snap": {"before_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "before_a": 0.02797347857032051, "before_b": 1.249532710850165, "snaps": [[0.9293308869269609, 1.0, 1.48504036211813], [0.016468736247539244, 0.0, 2.0896250744337252]]}, "holdout_r2": 0.9892049941160563, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998714517318436, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.560615391244251, "model_canonical": "-9 + (-103*HDL*(TG + 1)/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "seconds": 12.46, "generations": 10, "evaluations": 12608, "found_infix": "((((-0.1157 * (TG)\u00b2) + (1.061 * (TC * TG))) + (-1.03 * (HDL * (TG + 1)))) / (TG + (0.00053 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (* -0.1225962176829709 (square x2)) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "scale_a": -8.572198122947668, "scale_b": 0.9490011433640297, "noise_snap": {"before_prefix": "(/ (+ (+ (* -0.1225962176829709 (square x2)) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "before_a": -8.518936761108577, "before_b": 0.9486367756251938, "snaps": [[1.0615647481368595, 1.061032953945969, 0.31665558415613887], [-0.11546663414639403, -0.11574904952137843, 0.5954541131568896], [-9.132892135117158, -9.0, 0.9336623201190158], [-1.029754152385804, -1.03, 0.26410544334219765], [0.0005321908558304502, 0.00053, 1.8291951625793728]]}, "holdout_r2": 0.9999767770871473, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9998822889323659, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006081929471419956, "model_canonical": "9*BUN/(8*pi) + Glu/18 + 2*Na", "seconds": 14.07, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05556 * Glu)) + (0.3581 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805, "noise_snap": {"before_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "before_a": 0.5149797780260315, "before_b": 0.9980476091561753, "snaps": [[0.05560151761952748, 0.05555555555555555, 0.6091533733453619], [0.3571555418205294, 0.3580986219567645, 2.043320809737439], [0.43546412653305927, 0.0, 2.375003628439107]]}, "holdout_r2": 0.9999950582979937, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999486706731074, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.327887509873263, "model_canonical": "1847*CO*Hb*(-SaO2 + SvO2)/(6*pi*(-276/43 - 5*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 7", "seconds": 40.48, "generations": 30, "evaluations": 35133, "found_infix": "(((SvO2 - SaO2) * CO) / ((-6.419 - (cbrt((1 / CO)) - (((1 / PaO2) * -5) * log2(PvO2)))) / Hb))", "found_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.925813 (- (cbrt (inv x0)) (* (* (inv x4) -6.934586) (log2 x5)))) x1))", "scale_a": 6.97313078202086, "scale_b": 106.4987853824042, "noise_snap": {"before_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.925813 (- (cbrt (inv x0)) (* (* (inv x4) -6.934586) (log2 x5)))) x1))", "before_a": 6.8806280433461495, "before_b": 106.54060429099015, "snaps": [[6.858719935923719, 7.0, 1.1023402147748413], [-5.16650590008757, -5.0, 0.9303762231961469]]}, "holdout_r2": 0.9999132089956209, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 4.08, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.999970218666788, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 92841.10783362832, "model_canonical": "0.0057*n**3*y**2 - 11*n**2*y/125 + 0.500704019185949*n - 0.500704019185949*y**(2*y**2) + 1.01671594786814", "seconds": 14.94, "generations": 10, "evaluations": 12536, "found_infix": "(((0.5007 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.088 * (y * (n)\u00b2))) + (0.0057 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0139320580125117, "scale_b": 1.0010758664690897, "noise_snap": {"before_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "before_a": 1.0147535616262555, "before_b": 1.0009107277814893, "snaps": [[-0.08794403239419041, -0.088, 0.3712951411405057], [0.005694194238170104, 0.0057, 0.817408496435417]]}, "holdout_r2": 0.9999560391345026, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9880878760769273, "success": false, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.5058232825403314, "model_canonical": "819*s1*s1**(s2/w)*w*w**(s2*w**s2)/725 + 819*s2*((2/9)**w + 0.222789935478939*rho*s1**(s2/w)/w)/725 - 0.0187876421196606", "seconds": 141.25, "generations": 120, "evaluations": 142817, "found_infix": "((((-0.2222 ^ w) + (rho * ((0.2228 / w) * (s1 ^ (s2 / w))))) * s2) + (s1 * (((w ^ (w ^ s2)) ^ s2) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow -0.236933 x0) (* x3 (* (/ 0.236933 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.01992253892394974, "scale_b": 1.1153133159306818, "noise_snap": {"before_prefix": "(+ (* (+ (pow -0.236933 x0) (* x3 (* (/ 0.236933 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "before_a": -0.02012930010020894, "before_b": 1.1152033028169681, "snaps": [[-0.22665274382770653, -0.2222222222222222, 0.980129345630514]]}, "holdout_r2": 0.9825214603632386, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 5.09, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c26before_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 3.67, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 2.64, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 3.61, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 2.34, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 8.1, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 7.93, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 2.84, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 12.33, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 2.62, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 3.39, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 8.73, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 4.56, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 3.91, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 + (-CvO2)))", "found_prefix": "(/ x0 (+ x1 (neg x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 2.38, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 3.64, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 7.87, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 3.81, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 6.18, "generations": 0, "evaluations": 1267, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 2.96, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 3.34, "generations": 0, "evaluations": 1273, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 3.55, "generations": 0, "evaluations": 1267, "found_infix": "((((-47 * FiO2) + (-1.25 * PaCO2)) + (-PaO2)) + (FiO2 * Pb))", "found_prefix": "(+ (+ (+ (* -47 x0) (* -1.25 x2)) (neg x3)) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.341286040227026e-16, "model_canonical": "1/(Alb/(5*C) + 1/(10*C))", "seconds": 8.13, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((0.1 * (1 / C)) + (0.2 * (Alb / C))))", "found_prefix": "(inv (+ (* 0.1 (inv x0)) (* 0.2 (/ x1 x0))))", "scale_a": -3.552713678800501e-15, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 2.92, "generations": 0, "evaluations": 1273, "found_infix": "((-(m * v1)) + (m * v2))", "found_prefix": "(+ (neg (* x0 x1)) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 3.91, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) + (-W))", "found_prefix": "(+ (* 4.136 x0) (neg x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 6.3, "generations": 0, "evaluations": 1273, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 5.47, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 2.36, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m1 + m2))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 3.59, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 5.69, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 8.35, "generations": 0, "evaluations": 1320, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 4.14, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 4.96, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 4.53, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998766564677474, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.000628662192782887, "model_canonical": "20*R*r**2", "seconds": 19.19, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.17620389550103255, "scale_b": 19.729619099954625, "noise_snap": {"before_prefix": "(* x0 (square x1))", "before_a": 0.13432403161283446, "before_b": 19.73002175588084, "snaps": [[0.13432403161283446, 0.0, 0.627233612167211]]}, "holdout_r2": 0.999999758709715, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 43.04, "generations": 45, "evaluations": 52577, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "noise_snap": null, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 6.47, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "71*(c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/37 + 12*c*(y0 + 1)/(23*(a**y0 + b + y0)) + 12*x0/23 + 12*y0/23 + 1644/1265)/(17*pi) - 99/56", "seconds": 62.72, "generations": 80, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197, "noise_snap": null, "holdout_r2": 0.9219790715103403, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 9.02, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 110.85, "generations": 120, "evaluations": 143377, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "noise_snap": null, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998913730716329, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "S*mumax/(Ks + S)", "seconds": 18.84, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": -0.0004372823715933505, "scale_b": 1.0003247510753048, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x2 x1))", "before_a": -0.00010759284620820431, "before_b": 0.9999050949416743, "snaps": [[0.9999050949416743, 1.0, 0.16384062196092852], [-0.00017871242956456126, 0.0, 0.6773008739790789]]}, "holdout_r2": 0.9999997043888105, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 2.61, "generations": 0, "evaluations": 1273, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993151732726011, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.593847649546502e-16, "model_canonical": "1/(h + 1/(N*a))", "seconds": 15.31, "generations": 10, "evaluations": 12650, "found_infix": "(1 / (h + ((1 / N) * (1 / a))))", "found_prefix": "(inv (+ x2 (* (/ 1.01594 x1) (inv x0))))", "scale_a": -0.0009827979738576964, "scale_b": 1.0031038746767147, "noise_snap": {"before_prefix": "(inv (+ x2 (* (/ 1.01594 x1) (inv x0))))", "before_a": 0.00026773700926030486, "before_b": 1.0027534612921178, "snaps": [[0.9995139220042462, 1.0, 0.07154113554157258], [0.001206964962373936, 0.0, 0.1624008807657521], [0.9990969709032902, 1.0, 0.9121039073973012]]}, "holdout_r2": 0.9999685596976502, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999025338514973, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0858150604182134e-16, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 15.57, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 0.9999019678170072, "scale_b": -0.9995831206399413, "noise_snap": {"before_prefix": "(/ x1 (+ x1 x0))", "before_a": 0.9998619042518972, "before_b": -0.9995315168870617, "snaps": [[0.9998619042518972, 1.0, 0.8065839035259518], [-0.9998829492540751, -1.0, 0.3888154108600906]]}, "holdout_r2": 0.9999998180234843, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9894606191864804, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.07061878828529, "model_canonical": "12*I/1643 - 3*I/(53*Ki) + 6*Km/53 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "seconds": 76.23, "generations": 80, "evaluations": 95571, "found_infix": "(((((Vmax * S) * (((16.86 - Km) - I) + Ki)) / (Km + S)) - (((I * (1 / (0.8953 * Ki))) + (Vmax ^ tanh(I))) - Km)) - ((((-0.1293 * I) + (log(Km) / Ki)) - Km) - (S / Km)))", "found_prefix": "(- (- (/ (* (* x0 x1) (+ (- (- 16.864929 x2) x3) x4)) (+ x2 x1)) (- (+ (* x3 (inv (* 0.895343 x4))) (pow x0 (tanh x3))) x2)) (- (- (+ (* -0.129291 x3) (/ (log x2) x4)) x2) (/ x1 x2)))", "scale_a": -0.302156136454633, "scale_b": 0.056730304793211624, "noise_snap": null, "holdout_r2": 0.9798629459384985, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999544058959522, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.8220892992570116e-11, "model_canonical": "QT/RR**(1/3)", "seconds": 14.68, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3333) * QT)", "found_prefix": "(* (pow x1 -0.333888516159) x0)", "scale_a": 0.4052089132341621, "scale_b": 0.9989929363275897, "noise_snap": {"before_prefix": "(* (pow x1 -0.333888516159) x0)", "before_a": 0.4981815662494, "before_b": 0.9987184015130095, "snaps": [[-0.3342149892969745, -0.3333333333333333, 1.1329464416005586], [0.32588907290344776, 0.0, 0.7600808003108807], [0.9999555409848969, 1.0, 0.26495446243234355]]}, "holdout_r2": 0.9999992001215533, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998865381458093, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.387002112727231e-16, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 18.75, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.5 * Alb))", "found_prefix": "(+ x0 (* -2.4979789198296802 x1))", "scale_a": 9.99544233070591, "scale_b": 0.9997805387605663, "noise_snap": {"before_prefix": "(+ x0 (* -2.4979789198296802 x1))", "before_a": 9.995455608207319, "before_b": 0.9996480637615771, "snaps": [[-2.503290559316759, -2.5, 0.9549862351711796], [10.002949417140975, 10.0, 0.608394972695024], [0.9997436511162685, 1.0, 0.7353773942967416]]}, "holdout_r2": 0.9999997939433571, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.999892375451209, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0024813917782372237, "model_canonical": "4*ht**(29/40)*wt**(4/(3*pi))/555", "seconds": 14.05, "generations": 10, "evaluations": 12260, "found_infix": "(abs(-6.062e+09) * ((wt ^ 0.4244) * (ht ^ 0.7249)))", "found_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "scale_a": 0.0005652659605759336, "scale_b": 1.189014267381749e-12, "noise_snap": {"before_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "before_a": 0.0007369562839301125, "before_b": 1.1888836494936723e-12, "snaps": [[8.337017354817062e-05, 0.0, 0.06907760317060872], [0.42466853738944516, 0.4244131815783876, 1.0056575649469437]]}, "holdout_r2": 0.9999995455259224, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.999953747063817, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "U*V/P", "seconds": 13.52, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.017691089805424554, "scale_b": 0.9992026316459617, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": 0.022445311060096174, "before_b": 0.9991772114546248, "snaps": [[0.022445311060096174, 0.0, 0.14269766897790118], [0.9992345997056908, 1.0, 1.3651022055821236]]}, "holdout_r2": 0.9999990968518048, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971856509949503, "success": false, "partial": true, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "4*TBSA*wt", "seconds": 23.55, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 33.65201126763168, "scale_b": 3.9885617427866737, "noise_snap": {"before_prefix": "(* x0 x1)", "before_a": 31.244406849546067, "before_b": 3.987988757421484, "snaps": [[31.244406730081188, 0.0, 0.9593206011715423], [3.9968853391632795, 4.0, 0.651321372612141]]}, "holdout_r2": 0.9999917085440124, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730382476207, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.808524511904954e-16, "model_canonical": "11*wt/10 - 128*wt**2/ht**2", "seconds": 15.13, "generations": 10, "evaluations": 12490, "found_infix": "((1.1 * wt) + (-128 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "scale_a": 0.11030757038492567, "scale_b": 1.0145404073772517, "noise_snap": {"before_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "before_a": 0.11758568706810024, "before_b": 1.0143742119706276, "snaps": [[1.0984227820501526, 1.1, 1.206981578647739], [0.016606468907001733, 0.0, 0.7105151691016054], [-128.01760373057826, -128.0, 0.49345095543936357]]}, "holdout_r2": 0.9999902029492513, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 5.19, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 4.46, "generations": 0, "evaluations": 1284, "found_infix": "(-exp((-(lam * x))))", "found_prefix": "(neg (exp (neg (* x0 x1))))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 4.11, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 5.73, "generations": 0, "evaluations": 1273, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 2.8, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990584363131837, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7564488168414686, "model_canonical": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "seconds": 38.52, "generations": 55, "evaluations": 66242, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (6.938 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983633297872) (pow (- x2 x3) 1.985385119869)) (+ 6.938229398009 (pow (- x5 x4) 1.98490613998))))", "scale_a": -5.20475414916671, "scale_b": 3.2278216571085756, "noise_snap": null, "holdout_r2": 0.999342281109602, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 8.29, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 7.78, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 4.17, "generations": 0, "evaluations": 1267, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 * (1 / c))))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (* 0.3333333333333333 (/ 1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9720188993741186, "success": false, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 224.31423199133528, "model_canonical": "Cc*Emax/(Cc + EC50 + (2 - sqrt(Cc))*(h - 10/13)) + E0", "seconds": 69.1, "generations": 75, "evaluations": 18718, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 0.7689) * (2 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947, "noise_snap": {"before_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "before_a": -2.7088008817614977, "before_b": 1.072559357823027, "snaps": [[0.9762045526353438, 1.0, 1.2040718734873028], [1.8886824153955164, 2.0, 1.0956327260741368]]}, "holdout_r2": 0.9686617710339538, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 42.13, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "noise_snap": null, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9992131297666089, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.316721240152894, "model_canonical": "-0.00867740596020503*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "seconds": 119.12, "generations": 75, "evaluations": 89481, "found_infix": "((13 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.284) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.008677 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.425) + log(Ko)))))", "found_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "scale_a": 9.901287400360786, "scale_b": 1.1651866661433503, "noise_snap": {"before_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "before_a": 9.873011713231413, "before_b": 1.1645991019688493, "snaps": [[12.932087839607656, 13.0, 2.04064241320828]]}, "holdout_r2": 0.999081347835766, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.999539150733898, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.189927126769943e-16, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 14.95, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": -0.000763830209167482, "scale_b": 2.0003731471472506, "noise_snap": {"before_prefix": "(sqrt (* x0 x1))", "before_a": 0.0002486645784949282, "before_b": 1.9988929673116922, "snaps": [[0.0002486645784949282, 0.0, 0.14931633316877435], [1.9992043986380363, 2.0, 0.8176625491659164]]}, "holdout_r2": 0.9999992188119764, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999144968107287, "success": true, "partial": false, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 5.706882316743863e-16, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "seconds": 44.86, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((1 / Ki), Vmax)) + (((Sb / Kip) * Ii) + Km))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "scale_a": -0.004385279069302195, "scale_b": 0.9988430409187776, "noise_snap": {"before_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "before_a": -0.004167278810840003, "before_b": 0.9988691800631141, "snaps": [[0.9973647328052733, 1.0, 0.6987204077884304], [-0.001033643996283974, 0.0, 1.1878152822927954], [1.000392613678443, 1.0, 1.184360170059913]]}, "holdout_r2": 0.9999859617862749, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 136.57, "generations": 120, "evaluations": 12823, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182, "noise_snap": null, "holdout_r2": 0.7195057188038642, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997315758029671, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0003421724074563692, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 18.46, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02423463840840956, "scale_b": 100.01485585600551, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": -0.015283946481626565, "before_b": 99.90816468681804, "snaps": [[99.90816468681804, 100.0, 0.7930692754044459]]}, "holdout_r2": 0.9999801958640222, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 4.39, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 21.65, "generations": 27, "evaluations": 32465, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 9.87, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 91.26, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "noise_snap": null, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998957174403437, "success": true, "partial": false, "recovery": "?", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.747862966920322e-16, "model_canonical": "(b*p + p - 1)/b", "seconds": 11.33, "generations": 10, "evaluations": 12654, "found_infix": "(((-1 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "scale_a": -0.0011046270021145, "scale_b": 1.0010729314075129, "noise_snap": {"before_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "before_a": -0.0008810405608528638, "before_b": 1.0006100172836683, "snaps": [[1.0000202398055158, 1.0, 0.02845247763256468], [-0.9997885426833545, -1.0, 0.5287205057076257], [-0.00010733270614963316, 0.0, 0.6773008739791098]]}, "holdout_r2": 0.999998132836914, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9947976342035189, "success": false, "partial": true, "recovery": "?", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.6590720452739023, "model_canonical": "31*(Ve - Vs)/(34*sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "seconds": 48.71, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((0 - Vs))) / sqrt((1.297 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "scale_a": -0.024803502201383623, "scale_b": 1.0024406720933132, "noise_snap": {"before_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "before_a": -0.025848689155367283, "before_b": 1.0134614159989663, "snaps": [[-13.880406232962804, 0.0, 0.7424875272235096]]}, "holdout_r2": 0.5709701537917438, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c26before", "engine_sha256": "a67af2469f51137e461d523b8018b5883cc2c8069f7c251a4f2b5197cfcafaa3", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c28_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 3.31, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 8.96, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 5.13, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 3.98, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 3.14, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 3.16, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 4.14, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 5.46, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 5.01, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 2.78, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 7.57, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 1.97, "generations": 0, "evaluations": 1273, "found_infix": "((Na + (-Cl)) + (-HCO3))", "found_prefix": "(+ (+ x0 (neg x1)) (neg x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 3.85, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 4.26, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 3.02, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 2.81, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 4.69, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 3.4, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 2.97, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 3.9, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 3.26, "generations": 0, "evaluations": 1267, "found_infix": "(((UNa * Pcr) * (1 / PNa)) / Ucr)", "found_prefix": "(/ (* (* x0 x1) (/ 1 x2)) x3)", "scale_a": 0.0, "scale_b": 100.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 3.63, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 3.3, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 3.08, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 2.39, "generations": 0, "evaluations": 1284, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 6.1, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 3.79, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 4.99, "generations": 0, "evaluations": 1253, "found_infix": "((((k * (1 / L)) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (* x0 (/ 1 x4)) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9980902137486939, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.6356716661240647, "model_canonical": "745*I*R/(583*(R*z + R + 2*z**2 + z + (R - z)**2 + Abs(R - 1.500902) - 341/270)) - 0.0249613679208631", "seconds": 81.13, "generations": 80, "evaluations": 93786, "found_infix": "(R * (I / (((z + (-1.263 + (z)\u00b2)) + R) + ((abs((z - R)))\u00b2 + (abs((1.501 - R)) + ((R * z) + (z)\u00b2))))))", "found_prefix": "(* x1 (/ x0 (+ (+ (+ x2 (+ -1.262963 (square x2))) x1) (+ (square (abs (- x2 x1))) (+ (abs (- 1.500902 x1)) (+ (* x1 x2) (square x2)))))))", "scale_a": -0.02496136792086312, "scale_b": 1.277873046995776, "noise_snap": null, "holdout_r2": 0.9906410955779938, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 3.99, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 8.39, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 62.37, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "noise_snap": null, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 4.71, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((-0.0625 * (((c * c) * c) * c)) + (0.125 * ((b)\u00b2 * (c)\u00b2))) + (-0.0625 * (((b * b) * b) * b))) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((a)\u00b2 * (b)\u00b2))) + (-0.0625 * (((a * a) * a) * a))))", "found_prefix": "(sqrt (+ (+ (+ (+ (+ (* -0.0625 (* (* (* x2 x2) x2) x2)) (* 0.125 (* (square x1) (square x2)))) (* -0.0625 (* (* (* x1 x1) x1) x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x0) (square x1)))) (* -0.0625 (* (* (* x0 x0) x0) x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 6.71, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9994940018206152, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5504728824245433e-16, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 19.12, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(sigmoid (* x1 (- x2 x0)))", "before_a": 0.9997133242321826, "before_b": -1.0000777113573818, "snaps": [[-1.0000777113573818, -1.0, 0.06812284601766809], [0.9996739441518585, 1.0, 0.6773008739791888]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1452972121365248e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 6.47, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995833086270273, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "lam*exp(-lam*x)", "seconds": 10.87, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x0 x1))))", "before_a": -0.0003446274199463417, "before_b": 1.0008424200788082, "snaps": [[-0.0003446274199463417, 0.0, 0.5957241584406304], [1.0004626723922665, 1.0, 0.5533362065679372]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 4.21, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988863812099048, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.430058553546754, "model_canonical": "10*R**2*theta**2/63 - 20*R**2*sin(theta)**2/183", "seconds": 13.45, "generations": 10, "evaluations": 12649, "found_infix": "((theta * ((R * R) * theta)) + (-0.6885 * (((R * R) * sin(theta)) * sin(theta))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.6885209126473345 (* (* (* x0 x0) (sin x1)) (sin x1))))", "scale_a": 0.0, "scale_b": 0.1585569000498485, "noise_snap": {"before_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.723525 (* (* (* x0 x0) (sin x1)) (sin x1))))", "before_a": 0.10885330816826055, "before_b": 0.15870483097920154, "snaps": [[-0.0015463288356356592, 0.0, 0.026995823928848403]]}, "holdout_r2": 0.9999728567618487, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.805958905011341e-12, "model_canonical": "2*p*(1 - p)", "seconds": 3.4, "generations": 0, "evaluations": 1320, "found_infix": "exp((log(p) + log((1 - p))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": -1.1102230246251565e-16, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996762084102706, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002116969932159522, "model_canonical": "241/M**(1/4)", "seconds": 18.9, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.0, "scale_b": 240.63426172956935, "noise_snap": {"before_prefix": "(sqrt (inv (sqrt x0)))", "before_a": 0.29164289265318644, "before_b": 240.4556052838346, "snaps": [[0.2916428913070755, 0.0, 0.8309414812743751]]}, "holdout_r2": 0.9999941287645315, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.99987703604754, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00020197832242696155, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 20.53, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-1 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -1 (* x0 x2))) x3)", "scale_a": -0.009858493333418072, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "before_a": -0.01395793787877242, "before_b": 0.9993723179400645, "snaps": [[1.0001688607500268, 1.0, 0.27556109191271966], [-1.0005464099662684, -1.0, 0.21968959549436795]]}, "holdout_r2": 0.9999966209714489, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995089334593679, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A**(1/4)*c", "seconds": 19.43, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(sqrt (* (square x0) (sqrt x1)))", "before_a": 0.036645081787725076, "before_b": 0.9989702638521389, "snaps": [[0.036645081787725076, 0.0, 0.6632652951259788], [0.9994916211348182, 1.0, 0.7536012537225607]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995704480500724, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002295401996333833, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 25.7, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": 0.0, "scale_b": 0.9985706739238628, "noise_snap": {"before_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "before_a": 0.05111422674785615, "before_b": 0.9981527179232538, "snaps": [[0.05111422674785615, 0.0, 0.4157863554654756]]}, "holdout_r2": 0.9999868188275223, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998910540516509, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.137923494078443e-16, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 13.57, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (sqrt x0) (sqrt x1))", "before_a": -1.1775734463908422e-06, "before_b": 1.000056955315073, "snaps": [[1.000056955315073, 1.0, 0.10866048845945081], [-6.245928967244505e-07, 0.0, 0.13903739749321467]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9990917956867749, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008095738328210606, "model_canonical": "13*ht/(10*pi*Cr)", "seconds": 15.93, "generations": 15, "evaluations": 18453, "found_infix": "(ht / Cr)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.4138028520389279, "noise_snap": {"before_prefix": "(/ x0 x1)", "before_a": -0.03866574640000664, "before_b": 0.41326878656950633, "snaps": [[-0.03866574640000664, 0.0, 0.4102071849730831], [0.4130563476380297, 0.4138028520389279, 1.870937787538744]]}, "holdout_r2": 0.9999899634568608, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992661083995666, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3*HCO3/2 + 8", "seconds": 16.45, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 8.0, "scale_b": 1.5, "noise_snap": {"before_prefix": "x0", "before_a": 7.884077231014388, "before_b": 1.505356426655209, "snaps": [[1.5053564265389743, 1.5, 2.1282962730558888], [7.977698682418094, 8.0, 1.2476978515585695]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 2.71, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989282648091444, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 15.1, "generations": 10, "evaluations": 12719, "found_infix": "(((-1 * CcO2) + CaO2) / (CvO2 + (-1 * CcO2)))", "found_prefix": "(/ (+ (* -1 x0) x1) (+ x2 (* -1 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "before_a": 0.0072093538018610515, "before_b": 0.993244990800781, "snaps": [[0.9856078523222023, 1.0, 1.3111999972375283], [0.00137352021810568, 0.0, 0.7043237769638347], [-0.999547860335702, -1.0, 0.6983504787099881], [-0.9999090114109777, -1.0, 0.7744183750091501]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998805564390485, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5798907497399861e-15, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 19.05, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "before_a": 0.031091964534340377, "before_b": 0.9990825972117608, "snaps": [[217.97890606295798, 218.0, 0.17961061356921032], [0.029790612219888934, 0.0, 0.3647736795074894], [0.9999574345804184, 1.0, 0.7189222463823706]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 3.95, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9987209204510114, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.24744380348640618, "model_canonical": "51*Ta/64 + 51*(29*T0/47 - 18*Ta/47)*log((47*T0/63 + 47*T0/(63*Ta))**((4/11)**(k*t)))/(64*log(10)) + 4", "seconds": 60.09, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * -0.3831) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * -0.7467) ^ (0.3636 ^ (t * k))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) -0.3831449552406071) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) -0.7467489732278709) (pow 0.36363636363636365 (* x3 x2))))) x0)", "scale_a": 4.212264332399064, "scale_b": 0.7970089103257328, "noise_snap": {"before_prefix": "(+ (* (+ (* (+ x1 x0) -0.237352) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) -0.237352) (pow 0.362521 (* x3 x2))))) x0)", "before_a": 3.9029203028517827, "before_b": 0.8155881790660725, "snaps": [[0.36395129089433825, 0.36363636363636365, 0.18799783158158775]]}, "holdout_r2": 0.9992384582196018, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 6.11, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 9.64, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 6.07, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 4.43, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 75.23, "generations": 110, "evaluations": 18726, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406, "noise_snap": null, "holdout_r2": 0.6562708297964368, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998581344355884, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00041830077105001456, "model_canonical": "log((125/46)**c + (87/32)**a + (87/32)**b)", "seconds": 95.54, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.718 ^ b) + ((-2.717 ^ c) + (-2.718 ^ a))))", "found_prefix": "(log (+ (pow 2.7184459057072505 x1) (+ (pow -2.7173671712651752 x2) (pow -2.7183928498900243 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "before_a": -0.0025329515547252157, "before_b": 1.0026097817540456, "snaps": [[0.002848608051115642, 0.0, 0.864472142023301], [0.9987869873113048, 1.0, 0.9083115310123341]]}, "holdout_r2": 0.9999996044011769, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 13.96, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + 1))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 1))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "noise_snap": null, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9867539139137284, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.76283397159597, "model_canonical": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "seconds": 100.5, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (5 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.846 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 5 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.8460744929370088 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.07936263933090593, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "before_a": -0.09599040208200771, "before_b": 0.9994099283645337, "snaps": [[1.010097754703661, 1.0, 1.0840244962694974], [4.8296216925565725, 5.0, 1.2758741921409513]]}, "holdout_r2": 0.9797844390406338, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9995292309081121, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.24194056347916, "model_canonical": "1.00446026481237*K1 + 1.00446026481237*a12**(2.85105458001072/pi)*(K1*a21 - K2 + a12 - 97*E/9) + 3.31853362585524 + 1.00446026481237/a21", "seconds": 111.8, "generations": 95, "evaluations": 113022, "found_infix": "(K1 + ((((a12 ^ -1.528) ^ -0.594) * (((K1 * a21) + (a12 - K2)) - 29.3)) + (1 / a21)))", "found_prefix": "(+ x0 (+ (* (pow (pow x2 -1.5278874536821954) -0.5939697041688998) (- (+ (* x0 x3) (- x2 x1)) 29.29717619236812)) (inv x3)))", "scale_a": 3.3185336258552383, "scale_b": 1.00446026481237, "noise_snap": {"before_prefix": "(+ x0 (+ (* (pow (pow x2 -1.490238935154) -0.609672529723) (- (+ (* x0 x3) (- x2 x1)) 27.755262)) (inv x3)))", "before_a": 2.4684342384090314, "before_b": 1.0048160055325688, "snaps": [[-1.5263261436096323, -1.5278874536821954, 1.6637813167492739]]}, "holdout_r2": 0.999308121682508, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 4.55, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 141.61, "generations": 120, "evaluations": 142987, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "noise_snap": null, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4023597967481393e-10, "model_canonical": "P/(1 + E0*exp(d/100)/(A*I0))", "seconds": 4.98, "generations": 0, "evaluations": 1253, "found_infix": "(P * (1 / (1 + exp((-(((log(I0) + (-log(E0))) + (-0.01 * d)) + log(A)))))))", "found_prefix": "(* x0 (inv (+ 1 (exp (neg (+ (+ (+ (log x1) (neg (log x2))) (* -0.009999999999999998 x3)) (log x4)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9992098489507408, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 22.94571713287134, "model_canonical": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/(Scr**1.022685369863*Scr**(1.126091296585*(0.85526731542005/Age**0.294647200836)**Age)))))*(100*Age - Scr)**0.300119464329) + 3697*(1983/668 + 313*(Age - 2205/(8*pi) + 363/8)*(Age + Scr - 986/(5*pi))/(139*(-2234*Scr/7 - 2366/11)))/(1", "seconds": 86.81, "generations": 65, "evaluations": 77167, "found_infix": "((1530 * (sigmoid(((Scr ^ ((Scr ^ -1.023) * ((Scr ^ -2.116) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2946) ^ Age)))) * ((Scr ^ -1.115) * (((Age * 100) - abs(Scr)) ^ -0.3001)))) + (100.7 * ((2.969 + ((2.252 / (-319.1 * (Scr + 0.674))) * ((Scr - (62.77 - Age)) * ((Age + 45.38) - 87.73)))) / (A", "found_prefix": "(+ (* 1530.493305816331 (* (sigmoid (pow (pow x0 (* (pow x0 -1.022685369863) (- (pow x0 -2.115510998128) x0))) (pow (pow x0 -1.126091296585) (pow (pow (* x1 -1.69996007727) -0.294647200836) x1)))) (* (pow x0 -1.115219446437) (pow (- (* x1 99.998648001865) (abs x0)) -0.300119464329)))) (* 100.738672370623 (/ (+ 2.968562671199 (* (/ 2.251798875196 (* -319.142307420265 (+ x0 0.673962484424))) (* (- x0 (- 62.770293880481 x1)) (- (+ x1 45.3751074267) 87.733910824361)))) (+ x1 (exp (* x0 1.326898777153))))))", "scale_a": 1.833785527767816, "scale_b": 0.9734688337623358, "noise_snap": null, "holdout_r2": 0.9991264973338735, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 4.44, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 2.73, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846060125953, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.254161638887527e-16, "model_canonical": "27*W*(100 - BF)/125 + 370", "seconds": 14.18, "generations": 10, "evaluations": 12531, "found_infix": "((100 - BF) * W)", "found_prefix": "(* (- 100 x1) x0)", "scale_a": 370.0, "scale_b": 0.216, "noise_snap": {"before_prefix": "(* (- 99.917495 x1) x0)", "before_a": 370.870677321888, "before_b": 0.21608709654360359, "snaps": [[99.89899138794233, 100.0, 1.1012841068451156], [0.21590753542397229, 0.216, 0.8218069240643033], [369.96941045297734, 370.0, 0.13903739723999373]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 4.57, "generations": 0, "evaluations": 1273, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 5.71, "generations": 0, "evaluations": 1267, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 75596.32690777343, "model_canonical": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "seconds": 99.39, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(g2)) * ((n ^ g1) * (((g1 + ((3.417 * g2) + (n ^ g1))) ^ (n ^ g1)) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt x2)) (* (pow x4 x1) (* (pow (+ x1 (+ (* 3.417312917233 x2) (pow x4 x1))) (pow x4 x1)) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "noise_snap": null, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 3.56, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c28_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 3.37, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 5.17, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.718268468785316e-11, "model_canonical": "1/(-vs/(340*f) + 1/f)", "seconds": 3.34, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / f) + (-0.002941 * (vs / f))))", "found_prefix": "(inv (+ (inv x0) (* -0.0029411764705882353 (/ x1 x0))))", "scale_a": -2.2737367544323206e-13, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 3.04, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 2.49, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 2.16, "generations": 0, "evaluations": 1273, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 3.16, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 2.63, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 5.16, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 2.96, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 2.57, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 3.41, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 3.38, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 2.87, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 2.16, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 2.46, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 3.47, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 3.52, "generations": 0, "evaluations": 1267, "found_infix": "(((Div * (1 / AUCiv)) * AUCpo) / Dpo)", "found_prefix": "(/ (* (* x1 (/ 1 x2)) x0) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 3.65, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 2.39, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) + (-(RR * VD)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 7.27, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b2 / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (square x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 3.0, "generations": 0, "evaluations": 1273, "found_infix": "((TC + (-HDL)) + (-0.2 * TG))", "found_prefix": "(+ (+ x0 (neg x1)) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 3.76, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 2.47, "generations": 0, "evaluations": 1273, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 6.35, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 3.7, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 5.12, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 3.57, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 4.22, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 5.95, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 2.12, "generations": 0, "evaluations": 1273, "found_infix": "((x + (-mu)) / s)", "found_prefix": "(/ (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 5.28, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999981313424154, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0014923297501518139, "model_canonical": "-0.0108365433141129 + (79*a**2/20 + 14*a*b/3 + 79*b**2/20)/(a + b)", "seconds": 15.05, "generations": 10, "evaluations": 12791, "found_infix": "((((3.95 * (a)\u00b2) + (3.95 * (b)\u00b2)) + (4.667 * (a * b))) / (b + a))", "found_prefix": "(/ (+ (+ (* 3.95 (square x0)) (* 3.95 (square x1))) (* 4.666666666666667 (* x0 x1))) (+ x1 x0))", "scale_a": -0.010836543314112889, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* 159.190996719729 (square x0)) (* 159.23816279646 (square x1))) (* 187.998141344827 (* x0 x1))) (+ x1 x0))", "before_a": -0.007986273880213446, "before_b": 0.024811646273082702, "snaps": [[3.9497359083804198, 3.95, 0.45299245828768264], [3.9502700777957407, 3.95, 0.7078614540599167], [4.665499446244843, 4.666666666666667, 1.6292697686724953]]}, "holdout_r2": 0.9999982738565399, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 3.38, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 2.7, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990192439327618, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "a*b*sin(C)/2", "seconds": 12.1, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(* x1 (* x0 (sin x2)))", "before_a": -0.0331848814275677, "before_b": 0.5010465091888312, "snaps": [[0.5010465091933428, 0.5, 1.2087362751604038], [-0.009848550545790365, 0.0, 0.677300873979075]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 2.25, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999164172545605, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00640415013896524, "model_canonical": "-25*(-n**(1/3) - n*log(n) + n)/(8*pi)", "seconds": 20.54, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.08077330676755143, "scale_b": -0.994718394324346, "noise_snap": {"before_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "before_a": -0.1249711610714428, "before_b": -0.9953944961572961, "snaps": [[-0.9953944961572961, -0.994718394324346, 1.2133073637090022]]}, "holdout_r2": 0.9999986147880844, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9916387371222257, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.30910984661466906, "model_canonical": "13*(a + b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3)))))/(6*pi)", "seconds": 68.04, "generations": 70, "evaluations": 83467, "found_infix": "(a + ((cbrt(log((2 * cbrt(p)))) - (a / (a + b))) * b))", "found_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "scale_a": 0.0, "scale_b": 0.6896714200648798, "noise_snap": {"before_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "before_a": 0.06430979104094092, "before_b": 0.6816741035148295, "snaps": [[0.06430979104094092, 0.0, 1.7283644828431461], [0.6886437479040157, 0.6896714200648798, 0.7871568521990561]]}, "holdout_r2": 0.987351757995572, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9974960948526833, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.2707866737048044, "model_canonical": "18*S*Vmax*log(n + 6)/(13*(S + log(S + exp(K) - 1)/log(2) - tanh(Vmax) + 73*exp(-(-K + S)*log(n)/log(2))/63)*log(10))", "seconds": 89.86, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-6.354 - n)))) / (((S - tanh(Vmax)) + (1.159 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -6.354341374097787 x3)))) (+ (+ (- x1 (tanh x0)) (/ 1.1587619279566919 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1)))))", "scale_a": 0.0, "scale_b": 1.384377666894512, "noise_snap": {"before_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "before_a": 0.0033323907051601154, "before_b": 1.3052590627737368, "snaps": [[1.008254729522773, 1.0, 0.13142290459773787], [0.04172020801853715, 0.0, 2.361816447659525]]}, "holdout_r2": 0.9963161420258485, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998737182806764, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.020786137209828578, "model_canonical": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "seconds": 13.43, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.1 * (log(Q10) * T1))) + (0.1 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.1 (* (log x1) x2))) (* 0.1 (* (log x1) x3))))", "scale_a": 0.0, "scale_b": 0.9987035015345693, "noise_snap": {"before_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "before_a": 0.056414752254344336, "before_b": 0.9979381382734911, "snaps": [[0.004402307481072592, 0.0, 0.27158493478256834], [-0.10005267018483584, -0.1, 0.4758461613692204], [0.1001384688786895, 0.1, 2.4418725110581834]]}, "holdout_r2": 0.9999970796320556, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 3.31, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 3.65, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 5.01, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998916382555183, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006206248379606224, "model_canonical": "-365*age/54 + 5*ht + 14*wt + 67", "seconds": 14.34, "generations": 10, "evaluations": 12842, "found_infix": "(((13.75 * wt) + (5 * ht)) + (-6.759 * age))", "found_prefix": "(+ (+ (* 13.750429313997609 x0) (* 5 x1)) (* -6.759415909863846 x2))", "scale_a": 67.08841239248345, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "before_a": 67.85375044641069, "before_b": 1.0006845663770285, "snaps": [[4.9961495419994115, 5.0, 0.31941319000616514]]}, "holdout_r2": 0.9999997421137115, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 3.68, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.999551182621344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0031516417686216613, "model_canonical": "530*CO*Hb*SaO2/39 + CO*PaO2/39", "seconds": 21.0, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (529.6 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 529.6288594634219 (* (* x0 x2) x1)))", "scale_a": 0.0, "scale_b": 0.02533775905725512, "noise_snap": {"before_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "before_a": 0.4487130556167358, "before_b": 0.0291712091502634, "snaps": [[1.8530433795976358, 0.0, 1.6816526880482316]]}, "holdout_r2": 0.9999827730046027, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995438725898596, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2204460482056714e-16, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 13.95, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -1))", "found_prefix": "(inv (+ (exp (* x0 x1)) -1))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "before_a": 0.9980916714798331, "before_b": 1.0182303246918947, "snaps": [[0.999538094222929, 1.0, 0.9045347103905667], [-0.9990676821991029, -1.0, 1.0452336821545714], [1.0005519262419373, 1.0, 0.5888201597312264]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 3.16, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.9990696609577662, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C*Emax/(C + EC50)", "seconds": 17.77, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x1 x2))", "before_a": -0.0109197374871286, "before_b": 0.9995963114604427, "snaps": [[-0.010919737586485076, 0.0, 0.1517102929130934], [0.999369676392454, 1.0, 0.699537696583156]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999088287722308, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C0*exp(-k*t)", "seconds": 11.32, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ x0 (exp (* x1 x2)))", "before_a": -0.0012119163915453868, "before_b": 0.9996686485255741, "snaps": [[-0.0012119163741477828, 0.0, 0.2703102377484399], [0.9995826450275942, 1.0, 0.8363791189838177]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9663947565606209, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.212477923452857, "model_canonical": "0.47616912312923*R*log(k*(C0 + t)*(k + t + 0.792822))/(k*log(10)) + 0.47616912312923*k**(1/3)*(C0 + t)**(1/3)*(k + (C0 + t)/(0.831019636162983*k + t + R/C0) - 6679/599)/log(C0 + 2*R + k) + 1091/184", "seconds": 93.78, "generations": 95, "evaluations": 18726, "found_infix": "(((log10(((k * (C0 + t)) * ((k - -0.7928) + t))) * R) / k) + ((cbrt((k * (C0 + t))) / log((R + (C0 + (R + k))))) * (((C0 + t) / (((R / C0) - (k / -1.203)) + t)) + (k + -11.15))))", "found_prefix": "(+ (/ (* (log10 (* (* x2 (+ x0 x3)) (+ (- x2 -0.792822) x3))) x1) x2) (* (/ (cbrt (* x2 (+ x0 x3))) (log (+ x1 (+ x0 (+ x1 x2))))) (+ (/ (+ x0 x3) (+ (- (/ x1 x0) (/ x2 -1.203341)) x3)) (+ x2 -11.150249))))", "scale_a": 5.929346611679183, "scale_b": 0.47616912312923043, "noise_snap": null, "holdout_r2": 0.9608921918092791, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 4.31, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999013546559826, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4927513780036225e-15, "model_canonical": "P/(4*pi*r**2)", "seconds": 14.68, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": 0.0, "scale_b": 0.07957747154594767, "noise_snap": {"before_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "before_a": -0.0002353427527249652, "before_b": 0.07960764552306343, "snaps": [[-0.0002353427527249652, 0.0, 0.4690979856179012], [0.07959806072730091, 0.07957747154594767, 0.5597398396327271]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 3.34, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986853591115488, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.09186076085684108, "model_canonical": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "seconds": 58.35, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.204565787631822, "scale_b": 1.7142857142857142, "noise_snap": {"before_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "before_a": -7.405635011350455, "before_b": 1.7151253533426671, "snaps": [[1.7151253533426671, 1.7142857142857142, 0.2994400036185665]]}, "holdout_r2": 0.9990701273056405, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 86.32, "generations": 100, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "noise_snap": null, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 3.22, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 40.91, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193, "noise_snap": null, "holdout_r2": 0.9994206044936136, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9867050767164226, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.381750751922702, "model_canonical": "(x + y + z + Max(z, 4*x/p) + Max(z, Max(x, y) + y/p) + Max(2*y/p, Max(x, y, Min(p, z)) - 1) + Max(x, y, 1.17135406144586*z) + (y + z**2/p)/p)/(2*pi) + 250/667", "seconds": 89.75, "generations": 105, "evaluations": 18709, "found_infix": "((((z + max(((4 * x) / p), z)) + x) + (max((max(x, y) + (y / p)), z) + y)) + (((((z * z) / p) + y) / p) + (max(max(x, y), (1.171 * z)) + max((max(max(x, y), min(z, p)) + -1), ((2 * y) / p)))))", "found_prefix": "(+ (+ (+ (+ x2 (max (/ (* 4 x0) x3) x2)) x0) (+ (max (+ (max x0 x1) (/ x1 x3)) x2) x1)) (+ (/ (+ (/ (* x2 x2) x3) x1) x3) (+ (max (max x0 x1) (* 1.171354061445856 x2)) (max (+ (max (max x0 x1) (min x2 x3)) -1) (/ (* 2 x1) x3)))))", "scale_a": 0.37481246134632384, "scale_b": 0.15915494309189535, "noise_snap": {"before_prefix": "(+ (+ (+ (+ x2 (max (/ (* 3.556047 x0) x3) x2)) x0) (+ (max (+ (max x0 x1) (/ x1 x3)) x2) x1)) (+ (/ (+ (/ (* x2 x2) x3) x1) x3) (+ (max (max x0 x1) (* 1.151426 x2)) (max (+ (max (max x0 x1) (min x2 x3)) -0.020262) (/ (* 2 x1) x3)))))", "before_a": 0.17042420045508422, "before_b": 0.16513223374428113, "snaps": [[0.15968088450502552, 0.15915494309189535, 0.3272834651544172], [3.9698375298070943, 4.0, 0.42738056522657636], [-0.8999780307519454, -1.0, 0.7406361933020638]]}, "holdout_r2": 0.987694475813287, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8879150451768586, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.2141254944722712, "model_canonical": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "seconds": 91.23, "generations": 95, "evaluations": 18746, "found_infix": "((K * (1.501 + log((t * r)))) * tanh(((-(((nu * t) / (Qr * 2.709)) * -2.898)) + r)))", "found_prefix": "(* (* x0 (+ 1.500863 (log (* x3 x2)))) (tanh (+ (neg (* (/ (* x4 x3) (* x1 2.709083)) -2.898198)) x2)))", "scale_a": 30.707410773691038, "scale_b": 0.2759690263385462, "noise_snap": null, "holdout_r2": 0.9010445931745268, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 3.88, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9998418713430745, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 9.671501577348277, "model_canonical": "-1177*b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/(830*log(m + exp(g))) + 2/399", "seconds": 46.82, "generations": 30, "evaluations": 35712, "found_infix": "(((0.6961 - ((s ^ m) ^ (log(b) ^ m))) * b) / log10((-(exp(g) + m))))", "found_prefix": "(/ (* (- 0.696139 (pow (pow x1 x3) (pow (log x0) x3))) x0) (log10 (neg (+ (exp x2) x3))))", "scale_a": 0.005012759459989802, "scale_b": -1.4180722512021162, "noise_snap": null, "holdout_r2": 0.9997143555128415, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.99999999349419, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.4808845608008374, "model_canonical": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "seconds": 4.42, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-4.085 + (0.05869 * V)) + (-0.000392 * (V)\u00b2)) + (-1.941e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -4.0847936089889325 (* 0.058686184566919694 x0)) (* -0.000392 (square x0))) (* -1.9409410144212005e-06 (* x0 (square x0)))))))", "scale_a": 3.4881817802364954, "scale_b": -3.4881837086993475, "noise_snap": {"before_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "before_a": 0.9999100602804736, "before_b": -0.9999084470441909, "snaps": [[-0.0003921182205987734, -0.000392, 0.7157555655166515]]}, "holdout_r2": 0.9999999903009478, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9982309649662743, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.6284534922705314, "model_canonical": "16*Dose*F*(ke + 1)*exp(-21*ke*t/20 - 13/(35*t))/(15*V)", "seconds": 103.28, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3713 * ((t * (ke * 2.827)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 1)))))", "found_prefix": "(* (exp (* -0.37128534536759045 (+ (* x5 (* x3 2.826553393635462)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 1)))))", "scale_a": 0.0, "scale_b": 1.066649588857602, "noise_snap": {"before_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "before_a": 0.02797347857032051, "before_b": 1.249532710850165, "snaps": [[0.9293308869269609, 1.0, 1.48504036211813], [0.016468736247539244, 0.0, 2.0896250744337252]]}, "holdout_r2": 0.989786973619989, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998714517318436, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.560615391244251, "model_canonical": "-9 + (-103*HDL*(TG + 1)/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "seconds": 12.37, "generations": 10, "evaluations": 12608, "found_infix": "((((-0.1157 * (TG)\u00b2) + (1.061 * (TC * TG))) + (-1.03 * (HDL * (TG + 1)))) / (TG + (0.00053 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (* -0.11574904952137843 (square x2)) (* 1.061032953945969 (* x0 x2))) (* -1.03 (* x1 (+ x2 1)))) (+ x2 (* 0.00053 (square x2))))", "scale_a": -9.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* -0.1225962176829709 (square x2)) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "before_a": -8.518936761108577, "before_b": 0.9486367756251938, "snaps": [[1.0615647481368595, 1.061032953945969, 0.31665558415613887], [-0.11546663414639403, -0.11574904952137843, 0.5954541131568896], [-9.132892135117158, -9.0, 0.9336623201190158], [-1.029754152385804, -1.03, 0.26410544334219765], [0.0005321908558304502, 0.00053, 1.8291951625793728]]}, "holdout_r2": 0.9999875232257205, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9998822889323659, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006081929471419956, "model_canonical": "9*BUN/(8*pi) + Glu/18 + 2*Na", "seconds": 13.62, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05556 * Glu)) + (0.3581 * BUN))", "found_prefix": "(+ (+ (* 1.9996080827675806 x0) (* 0.05555555555555555 x1)) (* 0.3580986219567645 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "before_a": 0.5149797780260315, "before_b": 0.9980476091561753, "snaps": [[0.05560151761952748, 0.05555555555555555, 0.6091533733453619], [0.3571555418205294, 0.3580986219567645, 2.043320809737439], [0.43546412653305927, 0.0, 2.375003628439107]]}, "holdout_r2": 0.9999963980937044, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999486706731074, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.327887509873263, "model_canonical": "1847*CO*Hb*(-SaO2 + SvO2)/(6*pi*(-276/43 - 5*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 7", "seconds": 40.02, "generations": 30, "evaluations": 35133, "found_infix": "(((SvO2 - SaO2) * CO) / ((-6.419 - (cbrt((1 / CO)) - (((1 / PaO2) * -5) * log2(PvO2)))) / Hb))", "found_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.418614115981557 (- (cbrt (inv x0)) (* (* (inv x4) -5) (log2 x5)))) x1))", "scale_a": 7.0, "scale_b": 97.98634466551631, "noise_snap": {"before_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.925813 (- (cbrt (inv x0)) (* (* (inv x4) -6.934586) (log2 x5)))) x1))", "before_a": 6.8806280433461495, "before_b": 106.54060429099015, "snaps": [[6.858719935923719, 7.0, 1.1023402147748413], [-5.16650590008757, -5.0, 0.9303762231961469]]}, "holdout_r2": 0.9999298233808622, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 4.04, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.999970218666788, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 92841.10783362832, "model_canonical": "0.0057*n**3*y**2 - 11*n**2*y/125 + 0.500704019185949*n - 0.500704019185949*y**(2*y**2) + 1.01671594786814", "seconds": 14.68, "generations": 10, "evaluations": 12536, "found_infix": "(((0.5007 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.088 * (y * (n)\u00b2))) + (0.0057 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.5007040191859494 (- x1 (square (pow (neg x0) (square x0))))) (* -0.088 (* x0 (square x1)))) (* 0.0057 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0167159478681398, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "before_a": 1.0147535616262555, "before_b": 1.0009107277814893, "snaps": [[-0.08794403239419041, -0.088, 0.3712951411405057], [0.005694194238170104, 0.0057, 0.817408496435417]]}, "holdout_r2": 0.9999633246893693, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9880878760769273, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.5058232825403314, "model_canonical": "819*s1*s1**(s2/w)*w*w**(s2*w**s2)/725 + 819*s2*((2/9)**w + 0.222789935478939*rho*s1**(s2/w)/w)/725 - 0.0187876421196606", "seconds": 142.33, "generations": 120, "evaluations": 142817, "found_infix": "((((-0.2222 ^ w) + (rho * ((0.2228 / w) * (s1 ^ (s2 / w))))) * s2) + (s1 * (((w ^ (w ^ s2)) ^ s2) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow -0.2222222222222222 x0) (* x3 (* (/ 0.2227899354789389 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.018787642119660573, "scale_b": 1.1296552235706931, "noise_snap": {"before_prefix": "(+ (* (+ (pow -0.236933 x0) (* x3 (* (/ 0.236933 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "before_a": -0.02012930010020894, "before_b": 1.1152033028169681, "snaps": [[-0.22665274382770653, -0.2222222222222222, 0.980129345630514]]}, "holdout_r2": 0.9827334235030796, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 4.36, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c28_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 3.56, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 2.52, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 3.82, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 2.22, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 8.33, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 8.01, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 2.83, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 11.73, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 2.32, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 3.46, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 8.03, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 4.22, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 3.65, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 + (-CvO2)))", "found_prefix": "(/ x0 (+ x1 (neg x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 2.59, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 3.12, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 7.49, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 3.45, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 6.06, "generations": 0, "evaluations": 1267, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 2.8, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 3.11, "generations": 0, "evaluations": 1273, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 3.34, "generations": 0, "evaluations": 1267, "found_infix": "((((-47 * FiO2) + (-1.25 * PaCO2)) + (-PaO2)) + (FiO2 * Pb))", "found_prefix": "(+ (+ (+ (* -47 x0) (* -1.25 x2)) (neg x3)) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.341286040227026e-16, "model_canonical": "1/(Alb/(5*C) + 1/(10*C))", "seconds": 7.64, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((0.1 * (1 / C)) + (0.2 * (Alb / C))))", "found_prefix": "(inv (+ (* 0.1 (inv x0)) (* 0.2 (/ x1 x0))))", "scale_a": -3.552713678800501e-15, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 2.72, "generations": 0, "evaluations": 1273, "found_infix": "((-(m * v1)) + (m * v2))", "found_prefix": "(+ (neg (* x0 x1)) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 3.62, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) + (-W))", "found_prefix": "(+ (* 4.136 x0) (neg x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 5.98, "generations": 0, "evaluations": 1273, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 5.35, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 2.2, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m1 + m2))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 3.58, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 5.43, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 7.81, "generations": 0, "evaluations": 1320, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 3.73, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 4.59, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 4.41, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998766564677474, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.000628662192782887, "model_canonical": "20*R*r**2", "seconds": 17.9, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 19.735105721241254, "noise_snap": {"before_prefix": "(* x0 (square x1))", "before_a": 0.13432403161283446, "before_b": 19.73002175588084, "snaps": [[0.13432403161283446, 0.0, 0.627233612167211]]}, "holdout_r2": 0.9999998844421881, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 40.24, "generations": 45, "evaluations": 52577, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "noise_snap": null, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 6.21, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "71*(c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/37 + 12*c*(y0 + 1)/(23*(a**y0 + b + y0)) + 12*x0/23 + 12*y0/23 + 1644/1265)/(17*pi) - 99/56", "seconds": 59.44, "generations": 80, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197, "noise_snap": null, "holdout_r2": 0.9219790715103403, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 8.74, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 109.68, "generations": 120, "evaluations": 143377, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "noise_snap": null, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998913730716329, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "S*mumax/(Ks + S)", "seconds": 19.46, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x2 x1))", "before_a": -0.00010759284620820431, "before_b": 0.9999050949416743, "snaps": [[0.9999050949416743, 1.0, 0.16384062196092852], [-0.00017871242956456126, 0.0, 0.6773008739790789]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 2.52, "generations": 0, "evaluations": 1273, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993151732726011, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.593847649546502e-16, "model_canonical": "1/(h + 1/(N*a))", "seconds": 15.08, "generations": 10, "evaluations": 12645, "found_infix": "(1 / (h + ((a * (1 / N)) * (1 / (a)\u00b2))))", "found_prefix": "(inv (+ x2 (* (* x0 (/ 1 x1)) (inv (square x0)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (+ x2 (* (* x0 (/ 0.99925084946 x1)) (inv (square x0)))))", "before_a": 0.0012533171519515385, "before_b": 0.9986634060638355, "snaps": [[0.9995139209138423, 1.0, 0.07154129630924826], [0.0012069651328684636, 0.0, 0.16240090370294985], [0.999096970916087, 1.0, 0.9121038946803673]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999025338514973, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0858150604182134e-16, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 14.83, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(/ x1 (+ x1 x0))", "before_a": 0.9998619042518972, "before_b": -0.9995315168870617, "snaps": [[0.9998619042518972, 1.0, 0.8065839035259518], [-0.9998829492540751, -1.0, 0.3888154108600906]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9894606191864804, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.07061878828529, "model_canonical": "12*I/1643 - 3*I/(53*Ki) + 6*Km/53 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "seconds": 76.21, "generations": 80, "evaluations": 95571, "found_infix": "(((((Vmax * S) * (((16.86 - Km) - I) + Ki)) / (Km + S)) - (((I * (1 / (0.8953 * Ki))) + (Vmax ^ tanh(I))) - Km)) - ((((-0.1293 * I) + (log(Km) / Ki)) - Km) - (S / Km)))", "found_prefix": "(- (- (/ (* (* x0 x1) (+ (- (- 16.864929 x2) x3) x4)) (+ x2 x1)) (- (+ (* x3 (inv (* 0.895343 x4))) (pow x0 (tanh x3))) x2)) (- (- (+ (* -0.129291 x3) (/ (log x2) x4)) x2) (/ x1 x2)))", "scale_a": -0.302156136454633, "scale_b": 0.056730304793211624, "noise_snap": null, "holdout_r2": 0.9798629459384985, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999544058959522, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.8220892992570116e-11, "model_canonical": "QT/RR**(1/3)", "seconds": 14.33, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3333) * QT)", "found_prefix": "(* (pow x1 -0.3333333333333333) x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* (pow x1 -0.333888516159) x0)", "before_a": 0.4981815662494, "before_b": 0.9987184015130095, "snaps": [[-0.3342149892969745, -0.3333333333333333, 1.1329464416005586], [0.32588907290344776, 0.0, 0.7600808003108807], [0.9999555409848969, 1.0, 0.26495446243234355]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998865381458093, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.387002112727231e-16, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 19.3, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.5 * Alb))", "found_prefix": "(+ x0 (* -2.5 x1))", "scale_a": 10.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ x0 (* -2.4979789198296802 x1))", "before_a": 9.995455608207319, "before_b": 0.9996480637615771, "snaps": [[-2.503290559316759, -2.5, 0.9549862351711796], [10.002949417140975, 10.0, 0.608394972695024], [0.9997436511162685, 1.0, 0.7353773942967416]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998925161178632, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0030766111656658785, "model_canonical": "7*ht**(29/40)*wt**(4/(3*pi))/970", "seconds": 13.7, "generations": 10, "evaluations": 12365, "found_infix": "((ht ^ 0.7246) * (wt ^ 0.4244))", "found_prefix": "(* (pow x1 0.7246099627783142) (pow x0 0.4244131815783876))", "scale_a": 0.0, "scale_b": 0.007217155537688626, "noise_snap": {"before_prefix": "(* (pow x1 0.724354263324) (pow x0 0.424931966527))", "before_a": 0.0007369562839294463, "before_b": 0.007207217505135944, "snaps": [[0.0020901972704132055, 0.0, 0.18250489055918045], [0.42466457302114635, 0.4244131815783876, 0.9440006936043345]]}, "holdout_r2": 0.9999985448905642, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.999953747063817, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "U*V/P", "seconds": 13.55, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": 0.022445311060096174, "before_b": 0.9991772114546248, "snaps": [[0.022445311060096174, 0.0, 0.14269766897790118], [0.9992345997056908, 1.0, 1.3651022055821236]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971856509949503, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "4*TBSA*wt", "seconds": 23.3, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 4.0, "noise_snap": {"before_prefix": "(* x0 x1)", "before_a": 31.244406849546067, "before_b": 3.987988757421484, "snaps": [[31.244406730081188, 0.0, 0.9593206011715423], [3.9968853391632795, 4.0, 0.651321372612141]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730382476207, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.808524511904954e-16, "model_canonical": "11*wt/10 - 128*wt**2/ht**2", "seconds": 21.4, "generations": 15, "evaluations": 18269, "found_infix": "((1.1 * wt) + (-128 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.1 x0) (* -128 (* (square x0) (inv (square x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 1.099713011987 x0) (* -127.921580039081 (* (square x0) (inv (square x1)))))", "before_a": 0.09708011159835905, "before_b": 0.9984543841520913, "snaps": [[1.0984227818122307, 1.1, 1.206981762313034], [0.016606468173206837, 0.0, 0.7105151380462179], [-128.01760373022887, -128.0, 0.4934509458674715]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 4.42, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 5.01, "generations": 0, "evaluations": 1284, "found_infix": "(-exp((-(lam * x))))", "found_prefix": "(neg (exp (neg (* x0 x1))))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 3.44, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 5.71, "generations": 0, "evaluations": 1273, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 3.84, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990584363131837, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7564488168414686, "model_canonical": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "seconds": 38.6, "generations": 55, "evaluations": 66242, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (6.938 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983633297872) (pow (- x2 x3) 1.985385119869)) (+ 6.938229398009 (pow (- x5 x4) 1.98490613998))))", "scale_a": -5.20475414916671, "scale_b": 3.2278216571085756, "noise_snap": null, "holdout_r2": 0.999342281109602, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 8.59, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 7.45, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 3.47, "generations": 0, "evaluations": 1267, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 * (1 / c))))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (* 0.3333333333333333 (/ 1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9720188993741186, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 224.31423199133528, "model_canonical": "Cc*Emax/(Cc + EC50 + (2 - sqrt(Cc))*(h - 10/13)) + E0", "seconds": 69.3, "generations": 75, "evaluations": 18718, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 0.7689) * (2 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 0.7689243829041781) (- 2 (sqrt x0))))))", "scale_a": -1.337134104603981, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "before_a": -2.7088008817614977, "before_b": 1.072559357823027, "snaps": [[0.9762045526353438, 1.0, 1.2040718734873028], [1.8886824153955164, 2.0, 1.0956327260741368]]}, "holdout_r2": 0.9723451398777542, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 41.44, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "noise_snap": null, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9992131297666089, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.316721240152894, "model_canonical": "-0.00867740596020503*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "seconds": 114.06, "generations": 75, "evaluations": 89481, "found_infix": "((13 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.284) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.008677 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.425) + log(Ko)))))", "found_prefix": "(+ (* 13 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.284209902720801) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.008677405960205034 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.4248575689948955) (log x2)))))", "scale_a": 10.688442594294253, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "before_a": 9.873011713231413, "before_b": 1.1645991019688493, "snaps": [[12.932087839607656, 13.0, 2.04064241320828]]}, "holdout_r2": 0.9991015788164763, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.999539150733898, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.189927126769943e-16, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 15.03, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": {"before_prefix": "(sqrt (* x0 x1))", "before_a": 0.0002486645784949282, "before_b": 1.9988929673116922, "snaps": [[0.0002486645784949282, 0.0, 0.14931633316877435], [1.9992043986380363, 2.0, 0.8176625491659164]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999144968107287, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 5.706882316743863e-16, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "seconds": 41.5, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((1 / Ki), Vmax)) + (((Sb / Kip) * Ii) + Km))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 1 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "before_a": -0.004167278810840003, "before_b": 0.9988691800631141, "snaps": [[0.9973647328052733, 1.0, 0.6987204077884304], [-0.001033643996283974, 0.0, 1.1878152822927954], [1.000392613678443, 1.0, 1.184360170059913]]}, "holdout_r2": 0.9999982957591392, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 130.4, "generations": 120, "evaluations": 12823, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182, "noise_snap": null, "holdout_r2": 0.7195057188038642, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997315758029671, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0003421724074563692, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 18.59, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02151763388280508, "scale_b": 100.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": -0.015283946481626565, "before_b": 99.90816468681804, "snaps": [[99.90816468681804, 100.0, 0.7930692754044459]]}, "holdout_r2": 0.999983085473615, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 3.96, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 21.41, "generations": 27, "evaluations": 32465, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 9.26, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 92.69, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "noise_snap": null, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998957174403437, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.747862966920322e-16, "model_canonical": "(b*p + p - 1)/b", "seconds": 11.71, "generations": 10, "evaluations": 12654, "found_infix": "(((-1 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -1 x0) (* x0 x1)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "before_a": -0.0008810405608528638, "before_b": 1.0006100172836683, "snaps": [[1.0000202398055158, 1.0, 0.02845247763256468], [-0.9997885426833545, -1.0, 0.5287205057076257], [-0.00010733270614963316, 0.0, 0.6773008739791098]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9947976342035189, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.6590720452739023, "model_canonical": "31*(Ve - Vs)/(34*sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "seconds": 48.03, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((0 - Vs))) / sqrt((1.297 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- 0 x1))) (sqrt (- 1.2970012244628208 (square x2)))) (sqrt x0))", "scale_a": -0.028275218434403535, "scale_b": 0.9114973306142292, "noise_snap": {"before_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "before_a": -0.025848689155367283, "before_b": 1.0134614159989663, "snaps": [[-13.880406232962804, 0.0, 0.7424875272235096]]}, "holdout_r2": 0.6009300564443736, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c28", "engine_sha256": "fc427cb56a484449bf1d2040f24dde71601c6d879eb4671b5ec11b7331bbed4d", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c29_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 6.23, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 11.34, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 6.12, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 4.98, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 4.19, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 4.63, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 5.63, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 6.63, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 6.29, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 3.77, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 11.44, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 2.54, "generations": 0, "evaluations": 1273, "found_infix": "((Na - Cl) - HCO3)", "found_prefix": "(- (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 5.36, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 5.3, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 4.33, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 3.54, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 5.8, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 4.83, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 3.9, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 4.97, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 4.43, "generations": 0, "evaluations": 1267, "found_infix": "((UNa * Pcr) / (PNa * Ucr))", "found_prefix": "(/ (* x0 x1) (* x2 x3))", "scale_a": 0.0, "scale_b": 100.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 4.84, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) - (HR * DBP)) / (SBP + DBP))", "found_prefix": "(/ (- (* x0 x1) (* x0 x2)) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 4.76, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 4.32, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3313/(500*m*v)", "seconds": 3.72, "generations": 0, "evaluations": 1284, "found_infix": "(6.626 / (m * v))", "found_prefix": "(/ 6.626 (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 8.48, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 4.88, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "(A*T1*k - A*T2*k)/L", "seconds": 6.25, "generations": 0, "evaluations": 1253, "found_infix": "((((k * A) * T1) - ((k * A) * T2)) / L)", "found_prefix": "(/ (- (* (* x0 x1) x2) (* (* x0 x1) x3)) x4)", "scale_a": -1.8189894035458565e-12, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.2937033105355244e-15, "model_canonical": "I*R**2/sqrt(R**6 + 3*R**4*z**2 + 3*R**2*z**4 + z**6)", "seconds": 6.62, "generations": 0, "evaluations": 1273, "found_infix": "sqrt((((I)\u00b2 * (((R * R) * R) * R)) / ((((((((R * R) * R) * R) * R) * R) + (3 * ((((R * R) * R) * R) * (z)\u00b2))) + (3 * ((R)\u00b2 * (((z * z) * z) * z)))) + (((((z * z) * z) * z) * z) * z))))", "found_prefix": "(sqrt (/ (* (square x0) (* (* (* x1 x1) x1) x1)) (+ (+ (+ (* (* (* (* (* x1 x1) x1) x1) x1) x1) (* 3 (* (* (* (* x1 x1) x1) x1) (square x2)))) (* 3 (* (square x1) (* (* (* x2 x2) x2) x2)))) (* (* (* (* (* x2 x2) x2) x2) x2) x2))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 4.74, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) - (n * (p)\u00b2))", "found_prefix": "(- (* x0 x1) (* x0 (square x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 9.2, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.703042533304558e-16, "model_canonical": "sqrt(a**2 - 2*a*b*cos(C) + b**2)", "seconds": 6.6, "generations": 0, "evaluations": 1273, "found_infix": "sqrt((((a)\u00b2 + (b)\u00b2) - (2 * ((a * b) * cos(C)))))", "found_prefix": "(sqrt (- (+ (square x0) (square x1)) (* 2 (* (* x0 x1) (cos x2)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 7.07, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((0.125 * ((a)\u00b2 * (b)\u00b2)) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((b)\u00b2 * (c)\u00b2))) - (0.0625 * (((a * a) * a) * a))) - (0.0625 * (((b * b) * b) * b))) - (0.0625 * (((c * c) * c) * c))))", "found_prefix": "(sqrt (- (- (- (+ (+ (* 0.125 (* (square x0) (square x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x1) (square x2)))) (* 0.0625 (* (* (* x0 x0) x0) x0))) (* 0.0625 (* (* (* x1 x1) x1) x1))) (* 0.0625 (* (* (* x2 x2) x2) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 8.44, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9994940018206152, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5504728824245433e-16, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 29.86, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(sigmoid (* x1 (- x2 x0)))", "before_a": 0.9997133242321826, "before_b": -1.0000777113573818, "snaps": [[-1.0000777113573818, -1.0, 0.06812284601766809], [0.9996739441518585, 1.0, 0.6773008739791888]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1452972121365248e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 8.64, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995833086270273, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "lam*exp(-lam*x)", "seconds": 22.52, "generations": 15, "evaluations": 17945, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x0 x1))))", "before_a": -0.0003446274199463417, "before_b": 1.0008424200788082, "snaps": [[-0.0003446274199463417, 0.0, 0.5957241584406304], [1.0004626723922665, 1.0, 0.5533362065679372]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 5.11, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988834145264772, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.2936580425567777e-16, "model_canonical": "R**2*theta/2 - R**2*sin(theta)/2", "seconds": 23.42, "generations": 15, "evaluations": 18524, "found_infix": "(((R)\u00b2 * theta) - ((R)\u00b2 * sin(theta)))", "found_prefix": "(- (* (square x0) x1) (* (square x0) (sin x1)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(- (* (square x0) x1) (* (square x0) (sin x1)))", "before_a": 0.02184152716509047, "before_b": 0.4992495801241329, "snaps": [[0.02184152716509047, 0.0, 0.475636418636671], [0.49947353648363213, 0.5, 0.8537974632284351]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.704248191709067e-16, "model_canonical": "-2*p**2 + 2*p", "seconds": 4.23, "generations": 0, "evaluations": 1320, "found_infix": "(p - (p)\u00b2)", "found_prefix": "(- x0 (square x0))", "scale_a": -5.551115123125783e-17, "scale_b": 1.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996762084102706, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002116969932159522, "model_canonical": "241/M**(1/4)", "seconds": 28.91, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.0, "scale_b": 240.63426172956935, "noise_snap": {"before_prefix": "(sqrt (inv (sqrt x0)))", "before_a": 0.29164289265318644, "before_b": 240.4556052838346, "snaps": [[0.2916428913070755, 0.0, 0.8309414812743751]]}, "holdout_r2": 0.9999941287645315, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.99987703604754, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00020197832242696155, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 29.05, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-1 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -1 (* x0 x2))) x3)", "scale_a": -0.009858493333418072, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "before_a": -0.01395793787877242, "before_b": 0.9993723179400645, "snaps": [[1.0001688607500268, 1.0, 0.27556109191271966], [-1.0005464099662684, -1.0, 0.21968959549436795]]}, "holdout_r2": 0.9999966209714489, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995089334593679, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A**(1/4)*c", "seconds": 27.3, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(sqrt (* (square x0) (sqrt x1)))", "before_a": 0.036645081787725076, "before_b": 0.9989702638521389, "snaps": [[0.036645081787725076, 0.0, 0.6632652951259788], [0.9994916211348182, 1.0, 0.7536012537225607]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995704480500724, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002295401996333833, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 34.91, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": 0.0, "scale_b": 0.9985706739238628, "noise_snap": {"before_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "before_a": 0.05111422674785615, "before_b": 0.9981527179232538, "snaps": [[0.05111422674785615, 0.0, 0.4157863554654756]]}, "holdout_r2": 0.9999868188275223, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998910540516509, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.137923494078443e-16, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 17.79, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (sqrt x0) (sqrt x1))", "before_a": -1.1775734463908422e-06, "before_b": 1.000056955315073, "snaps": [[1.000056955315073, 1.0, 0.10866048845945081], [-6.245928967244505e-07, 0.0, 0.13903739749321467]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9990917956867749, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008095738328210606, "model_canonical": "13*ht/(10*pi*Cr)", "seconds": 22.79, "generations": 15, "evaluations": 18453, "found_infix": "(ht / Cr)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.4138028520389279, "noise_snap": {"before_prefix": "(/ x0 x1)", "before_a": -0.03866574640000664, "before_b": 0.41326878656950633, "snaps": [[-0.03866574640000664, 0.0, 0.4102071849730831], [0.4130563476380297, 0.4138028520389279, 1.870937787538744]]}, "holdout_r2": 0.9999899634568608, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992661083995666, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3*HCO3/2 + 8", "seconds": 23.96, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 8.0, "scale_b": 1.5, "noise_snap": {"before_prefix": "x0", "before_a": 7.884077231014388, "before_b": 1.505356426655209, "snaps": [[1.5053564265389743, 1.5, 2.1282962730558888], [7.977698682418094, 8.0, 1.2476978515585695]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 3.31, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989282648091444, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 20.39, "generations": 10, "evaluations": 12719, "found_infix": "(((-1 * CcO2) + CaO2) / (CvO2 + (-1 * CcO2)))", "found_prefix": "(/ (+ (* -1 x0) x1) (+ x2 (* -1 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "before_a": 0.0072093538018610515, "before_b": 0.993244990800781, "snaps": [[0.9856078523222023, 1.0, 1.3111999972375283], [0.00137352021810568, 0.0, 0.7043237769638347], [-0.999547860335702, -1.0, 0.6983504787099881], [-0.9999090114109777, -1.0, 0.7744183750091501]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998805564390485, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5798907497399861e-15, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 27.17, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "before_a": 0.031091964534340377, "before_b": 0.9990825972117608, "snaps": [[217.97890606295798, 218.0, 0.17961061356921032], [0.029790612219888934, 0.0, 0.3647736795074894], [0.9999574345804184, 1.0, 0.7189222463823706]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 5.18, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995791674534875, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008089111543288799, "model_canonical": "T0*exp(-k*t) + Ta - Ta*exp(-k*t)", "seconds": 34.31, "generations": 15, "evaluations": 18158, "found_infix": "((Ta + (T0 * exp((-(k * t))))) - (Ta * exp((-(k * t)))))", "found_prefix": "(- (+ x0 (* x1 (exp (neg (* x2 x3))))) (* x0 (exp (neg (* x2 x3)))))", "scale_a": -0.055502223079165795, "scale_b": 1.0, "noise_snap": {"before_prefix": "(- (+ x0 (* x1 (exp (neg (* x2 x3))))) (* x0 (exp (neg (* x2 x3)))))", "before_a": -0.08253789649422316, "before_b": 1.0006803927131158, "snaps": [[1.0006803927131158, 1.0, 0.623137291200741]]}, "holdout_r2": 0.9999890970907486, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 7.25, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 12.73, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 7.8, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 4.38, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3609935803420532e-12, "model_canonical": "sqrt(x1**2*y2**2/4 - x1**2*y2*y3/2 + x1**2*y3**2/4 - x1*x2*y1*y2/2 + x1*x2*y1*y3/2 + x1*x2*y2*y3/2 - x1*x2*y3**2/2 + x1*x3*y1*y2/2 - x1*x3*y1*y3/2 - x1*x3*y2**2/2 + x1*x3*y2*y3/2 + x2**2*y1**2/4 - x2**2*y1*y3/2 + x2**2*y3**2/4 - x2*x3*y1**2/2 + x2*x3*y1*y2/2 + x2*x3*y1*y3/2 - x2*x3*y2*y3/2 + x3**2*y", "seconds": 12.58, "generations": 0, "evaluations": 1265, "found_infix": "sqrt((((((((((((((((((((((0.25 * ((x1)\u00b2 * (y2)\u00b2)) + (0.25 * ((x1)\u00b2 * (y3)\u00b2))) + (0.5 * (((x1 * y1) * x2) * y3))) + (0.5 * (((x1 * y1) * y2) * x3))) + (0.5 * (((x1 * x2) * y2) * y3))) + (0.5 * (((x1 * y2) * x3) * y3))) + (0.25 * ((y1)\u00b2 * (x2)\u00b2))) + (0.25 * ((y1)\u00b2 * (x3)\u00b2))) + (0.5 * (((y1 * x2) * y2)", "found_prefix": "(sqrt (- (- (- (- (- (- (- (- (- (+ (+ (+ (+ (+ (+ (+ (+ (+ (+ (+ (* 0.25 (* (square x0) (square x3))) (* 0.25 (* (square x0) (square x5)))) (* 0.5 (* (* (* x0 x1) x2) x5))) (* 0.5 (* (* (* x0 x1) x3) x4))) (* 0.5 (* (* (* x0 x2) x3) x5))) (* 0.5 (* (* (* x0 x3) x4) x5))) (* 0.25 (* (square x1) (square x2)))) (* 0.25 (* (square x1) (square x4)))) (* 0.5 (* (* (* x1 x2) x3) x4))) (* 0.5 (* (* (* x1 x2) x4) x5))) (* 0.25 (* (square x2) (square x5)))) (* 0.25 (* (square x3) (square x4)))) (* 0.5 (* (* (square x0) x3) x5))) (* 0.5 (* (* (* x0 x1) x2) x3))) (* 0.5 (* (* (* x0 x1) x4) x5))) (* 0.5 (* (* x0 x2) (square x5)))) (* 0.5 (* (* x0 (square x3)) x4))) (* 0.5 (* (* (square x1) x2) x4))) (* 0.5 (* (* x1 (square x2)) x5))) (* 0.5 (* (* x1 x3) (square x4)))) (* 0.5 (* (* (* x2 x3) x4) x5))))", "scale_a": -7.815970093361102e-14, "scale_b": 1.0000000000000056, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998581344355884, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00041830077105001456, "model_canonical": "log((125/46)**c + (87/32)**a + (87/32)**b)", "seconds": 155.73, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.718 ^ b) + ((-2.717 ^ c) + (-2.718 ^ a))))", "found_prefix": "(log (+ (pow 2.7184459057072505 x1) (+ (pow -2.7173671712651752 x2) (pow -2.7183928498900243 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "before_a": -0.0025329515547252157, "before_b": 1.0026097817540456, "snaps": [[0.002848608051115642, 0.0, 0.864472142023301], [0.9987869873113048, 1.0, 0.9083115310123341]]}, "holdout_r2": 0.9999996044011769, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 18.44, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + 1))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 1))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "noise_snap": null, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9867539139137284, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.76283397159597, "model_canonical": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "seconds": 174.97, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (5 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.846 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 5 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.8460744929370088 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.07936263933090593, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "before_a": -0.09599040208200771, "before_b": 0.9994099283645337, "snaps": [[1.010097754703661, 1.0, 1.0840244962694974], [4.8296216925565725, 5.0, 1.2758741921409513]]}, "holdout_r2": 0.9797844390406338, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(K1 - K2*a12)/(-a12*a21 + 1)", "seconds": 20.99, "generations": 0, "evaluations": 1253, "found_infix": "((K1 - (K2 * a12)) / (1 - (a12 * a21)))", "found_prefix": "(/ (- x0 (* x1 x2)) (- 1 (* x2 x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 5.75, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 225.24, "generations": 120, "evaluations": 142987, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "noise_snap": null, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4023597967481393e-10, "model_canonical": "P/(1 + E0*exp(d/100)/(A*I0))", "seconds": 5.89, "generations": 0, "evaluations": 1253, "found_infix": "(P * (1 / (1 + exp((-(((log(I0) + (-log(E0))) + (-0.01 * d)) + log(A)))))))", "found_prefix": "(* x0 (inv (+ 1 (exp (neg (+ (+ (+ (log x1) (neg (log x2))) (* -0.009999999999999998 x3)) (log x4)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9992098489507408, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 22.94571713287134, "model_canonical": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/(Scr**1.022685369863*Scr**(1.126091296585*(0.85526731542005/Age**0.294647200836)**Age)))))*(100*Age - Scr)**0.300119464329) + 3697*(1983/668 + 313*(Age - 2205/(8*pi) + 363/8)*(Age + Scr - 986/(5*pi))/(139*(-2234*Scr/7 - 2366/11)))/(1", "seconds": 138.67, "generations": 65, "evaluations": 77167, "found_infix": "((1530 * (sigmoid(((Scr ^ ((Scr ^ -1.023) * ((Scr ^ -2.116) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2946) ^ Age)))) * ((Scr ^ -1.115) * (((Age * 100) - abs(Scr)) ^ -0.3001)))) + (100.7 * ((2.969 + ((2.252 / (-319.1 * (Scr + 0.674))) * ((Scr - (62.77 - Age)) * ((Age + 45.38) - 87.73)))) / (A", "found_prefix": "(+ (* 1530.493305816331 (* (sigmoid (pow (pow x0 (* (pow x0 -1.022685369863) (- (pow x0 -2.115510998128) x0))) (pow (pow x0 -1.126091296585) (pow (pow (* x1 -1.69996007727) -0.294647200836) x1)))) (* (pow x0 -1.115219446437) (pow (- (* x1 99.998648001865) (abs x0)) -0.300119464329)))) (* 100.738672370623 (/ (+ 2.968562671199 (* (/ 2.251798875196 (* -319.142307420265 (+ x0 0.673962484424))) (* (- x0 (- 62.770293880481 x1)) (- (+ x1 45.3751074267) 87.733910824361)))) (+ x1 (exp (* x0 1.326898777153))))))", "scale_a": 1.833785527767816, "scale_b": 0.9734688337623358, "noise_snap": null, "holdout_r2": 0.9991264973338735, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 4.29, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 3.07, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846060125953, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.254161638887527e-16, "model_canonical": "27*W*(100 - BF)/125 + 370", "seconds": 19.28, "generations": 10, "evaluations": 12531, "found_infix": "((100 - BF) * W)", "found_prefix": "(* (- 100 x1) x0)", "scale_a": 370.0, "scale_b": 0.216, "noise_snap": {"before_prefix": "(* (- 99.917495 x1) x0)", "before_a": 370.870677321888, "before_b": 0.21608709654360359, "snaps": [[99.89899138794233, 100.0, 1.1012841068451156], [0.21590753542397229, 0.216, 0.8218069240643033], [369.96941045297734, 370.0, 0.13903739723999373]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt*exp(n*log(r + 1)) - Pmt)*exp(-n*log(r + 1))/r", "seconds": 5.2, "generations": 0, "evaluations": 1273, "found_infix": "(((Pmt * exp((n * log((1 + r))))) - Pmt) / (r * exp((n * log((1 + r))))))", "found_prefix": "(/ (- (* x0 (exp (* x2 (log (+ 1 x1))))) x0) (* x1 (exp (* x2 (log (+ 1 x1))))))", "scale_a": -7.275957614183426e-12, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4381855380885318e-11, "model_canonical": "(Cpn*exp(n*log(y + 1)) - Cpn + Fv*y)*exp(-n*log(y + 1))/y", "seconds": 7.33, "generations": 0, "evaluations": 1267, "found_infix": "((((Cpn * exp((n * log((1 + y))))) + (y * Fv)) - Cpn) / (y * exp((n * log((1 + y))))))", "found_prefix": "(/ (- (+ (* x0 (exp (* x2 (log (+ 1 x1))))) (* x1 x3)) x0) (* x1 (exp (* x2 (log (+ 1 x1))))))", "scale_a": 3.410605131648481e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 75596.32690777343, "model_canonical": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "seconds": 151.76, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(g2)) * ((n ^ g1) * (((g1 + ((3.417 * g2) + (n ^ g1))) ^ (n ^ g1)) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt x2)) (* (pow x4 x1) (* (pow (+ x1 (+ (* 3.417312917233 x2) (pow x4 x1))) (pow x4 x1)) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "noise_snap": null, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 4.26, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c29_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 6.06, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 6.49, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.253317257903167e-19, "model_canonical": "340*f/(340 - vs)", "seconds": 3.89, "generations": 0, "evaluations": 1284, "found_infix": "(f / (340 - vs))", "found_prefix": "(/ x0 (- 340 x1))", "scale_a": -2.2737367544323206e-13, "scale_b": 340.00000000000006, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 3.92, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 2.78, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 2.56, "generations": 0, "evaluations": 1273, "found_infix": "((rho * (v2)\u00b2) - (rho * (v1)\u00b2))", "found_prefix": "(- (* x0 (square x2)) (* x0 (square x1)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 4.15, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 3.91, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 6.46, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 3.38, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 2.96, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 4.23, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 4.76, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 4.68, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 3.26, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 3.24, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 4.83, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 4.82, "generations": 0, "evaluations": 1267, "found_infix": "((AUCpo * Div) / (AUCiv * Dpo))", "found_prefix": "(/ (* x0 x1) (* x2 x3))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 4.55, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 3.09, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) - (RR * VD))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "7*LVID**3/(LVID + 12/5)", "seconds": 8.68, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b3 / (2.4 + LVID))", "found_prefix": "(/ (cube x0) (+ 2.4 x0))", "scale_a": 0.0, "scale_b": 6.999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 3.35, "generations": 0, "evaluations": 1273, "found_infix": "((TC - HDL) - (0.2 * TG))", "found_prefix": "(- (- x0 x1) (* 0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 5.59, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 3.31, "generations": 0, "evaluations": 1273, "found_infix": "((V * rhoS) - (V * rhoF))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": -1.1368683772161603e-13, "scale_b": 9.81, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 8.4, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 4.74, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 7.12, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 4.57, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 5.49, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 7.1, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 3.02, "generations": 0, "evaluations": 1273, "found_infix": "((x - mu) / s)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 6.98, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.4445422787293792e-12, "model_canonical": "3*pi*a + 3*pi*b - sqrt(-5448*a**2/23 - 7264*a*b/23 - 5448*b**2/23 + (-6*pi*a - 6*pi*b)**2)/2", "seconds": 13.3, "generations": 0, "evaluations": 1284, "found_infix": "(((18.85 * a) + (18.85 * b)) - sqrt(((((-18.85 * a) - (18.85 * b)) * ((-18.85 * a) - (18.85 * b))) + (4 * (((-59.22 * (a)\u00b2) - (78.96 * (a * b))) - (59.22 * (b)\u00b2))))))", "found_prefix": "(- (+ (* 18.84955592 x0) (* 18.84955592 x1)) (sqrt (+ (* (- (* -18.84955592 x0) (* 18.84955592 x1)) (- (* -18.84955592 x0) (* 18.84955592 x1))) (* 4 (- (- (* -59.2176264 (square x0)) (* 78.9568352 (* x0 x1))) (* 59.2176264 (square x1)))))))", "scale_a": -2.332711801500409e-11, "scale_b": 0.5000000000077631, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 4.4, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 3.28, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990192439327618, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "a*b*sin(C)/2", "seconds": 33.27, "generations": 20, "evaluations": 24014, "found_infix": "((a * b) * sin(C))", "found_prefix": "(* (* x0 x1) (sin x2))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(* (* x0 x1) (sin x2))", "before_a": -0.0331848814275677, "before_b": 0.5010465091888312, "snaps": [[0.5010465091888312, 0.5, 1.2087362704972797], [-0.009848550545790355, 0.0, 0.6773008739790743]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 2.32, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999164172545605, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00640415013896524, "model_canonical": "-25*(-n**(1/3) - n*log(n) + n)/(8*pi)", "seconds": 30.42, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.08077330676755143, "scale_b": -0.994718394324346, "noise_snap": {"before_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "before_a": -0.1249711610714428, "before_b": -0.9953944961572961, "snaps": [[-0.9953944961572961, -0.994718394324346, 1.2133073637090022]]}, "holdout_r2": 0.9999986147880844, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9916387371222257, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.30910984661466906, "model_canonical": "13*(a + b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3)))))/(6*pi)", "seconds": 115.15, "generations": 70, "evaluations": 83467, "found_infix": "(a + ((cbrt(log((2 * cbrt(p)))) - (a / (a + b))) * b))", "found_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "scale_a": 0.0, "scale_b": 0.6896714200648798, "noise_snap": {"before_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "before_a": 0.06430979104094092, "before_b": 0.6816741035148295, "snaps": [[0.06430979104094092, 0.0, 1.7283644828431461], [0.6886437479040157, 0.6896714200648798, 0.7871568521990561]]}, "holdout_r2": 0.987351757995572, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9974960948526833, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.2707866737048044, "model_canonical": "18*S*Vmax*log(n + 6)/(13*(S + log(S + exp(K) - 1)/log(2) - tanh(Vmax) + 73*exp(-(-K + S)*log(n)/log(2))/63)*log(10))", "seconds": 151.7, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-6.354 - n)))) / (((S - tanh(Vmax)) + (1.159 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -6.354341374097787 x3)))) (+ (+ (- x1 (tanh x0)) (/ 1.1587619279566919 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1)))))", "scale_a": 0.0, "scale_b": 1.384377666894512, "noise_snap": {"before_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "before_a": 0.0033323907051601154, "before_b": 1.3052590627737368, "snaps": [[1.008254729522773, 1.0, 0.13142290459773787], [0.04172020801853715, 0.0, 2.361816447659525]]}, "holdout_r2": 0.9963161420258485, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998737182806764, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.020786137209828578, "model_canonical": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "seconds": 18.08, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.1 * (log(Q10) * T1))) + (0.1 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.1 (* (log x1) x2))) (* 0.1 (* (log x1) x3))))", "scale_a": 0.0, "scale_b": 0.9987035015345693, "noise_snap": {"before_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "before_a": 0.056414752254344336, "before_b": 0.9979381382734911, "snaps": [[0.004402307481072592, 0.0, 0.27158493478256834], [-0.10005267018483584, -0.1, 0.4758461613692204], [0.1001384688786895, 0.1, 2.4418725110581834]]}, "holdout_r2": 0.9999970796320556, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 4.5, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 4.94, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 6.32, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998916382555183, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006206248379606224, "model_canonical": "-365*age/54 + 5*ht + 14*wt + 67", "seconds": 19.99, "generations": 10, "evaluations": 12842, "found_infix": "(((13.75 * wt) + (5 * ht)) + (-6.759 * age))", "found_prefix": "(+ (+ (* 13.750429313997609 x0) (* 5 x1)) (* -6.759415909863846 x2))", "scale_a": 67.08841239248345, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "before_a": 67.85375044641069, "before_b": 1.0006845663770285, "snaps": [[4.9961495419994115, 5.0, 0.31941319000616514]]}, "holdout_r2": 0.9999997421137115, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 4.07, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.999551182621344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0031516417686216613, "model_canonical": "530*CO*Hb*SaO2/39 + CO*PaO2/39", "seconds": 31.58, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (529.6 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 529.6288594634219 (* (* x0 x2) x1)))", "scale_a": 0.0, "scale_b": 0.02533775905725512, "noise_snap": {"before_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "before_a": 0.4487130556167358, "before_b": 0.0291712091502634, "snaps": [[1.8530433795976358, 0.0, 1.6816526880482316]]}, "holdout_r2": 0.9999827730046027, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995438725898596, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2204460482056714e-16, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 21.17, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -1))", "found_prefix": "(inv (+ (exp (* x0 x1)) -1))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "before_a": 0.9980916714798331, "before_b": 1.0182303246918947, "snaps": [[0.999538094222929, 1.0, 0.9045347103905667], [-0.9990676821991029, -1.0, 1.0452336821545714], [1.0005519262419373, 1.0, 0.5888201597312264]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 4.21, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.9990696609577662, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C*Emax/(C + EC50)", "seconds": 26.05, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x1 x2))", "before_a": -0.0109197374871286, "before_b": 0.9995963114604427, "snaps": [[-0.010919737586485076, 0.0, 0.1517102929130934], [0.999369676392454, 1.0, 0.699537696583156]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999088287722308, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C0*exp(-k*t)", "seconds": 24.59, "generations": 15, "evaluations": 17999, "found_infix": "(C0 * exp((-(k * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x1 x2))))", "before_a": -0.0012119163915453868, "before_b": 0.9996686485255741, "snaps": [[-0.0012119163835240675, 0.0, 0.2703102397903775], [0.999582645027814, 1.0, 0.8363791188949993]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5276267228295651e-15, "model_canonical": "(C0*k*exp(-k*t) + R - R*exp(-k*t))/k", "seconds": 14.22, "generations": 0, "evaluations": 1267, "found_infix": "(((R + ((C0 * k) * exp((-(k * t))))) - (R * exp((-(k * t))))) / k)", "found_prefix": "(/ (- (+ x1 (* (* x0 x2) (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))) x2)", "scale_a": 3.552713678800501e-15, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 5.42, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999013546559826, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4927513780036225e-15, "model_canonical": "P/(4*pi*r**2)", "seconds": 20.14, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": 0.0, "scale_b": 0.07957747154594767, "noise_snap": {"before_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "before_a": -0.0002353427527249652, "before_b": 0.07960764552306343, "snaps": [[-0.0002353427527249652, 0.0, 0.4690979856179012], [0.07959806072730091, 0.07957747154594767, 0.5597398396327271]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 4.74, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986853591115488, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.09186076085684108, "model_canonical": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "seconds": 92.42, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.204565787631822, "scale_b": 1.7142857142857142, "noise_snap": {"before_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "before_a": -7.405635011350455, "before_b": 1.7151253533426671, "snaps": [[1.7151253533426671, 1.7142857142857142, 0.2994400036185665]]}, "holdout_r2": 0.9990701273056405, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 139.95, "generations": 100, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "noise_snap": null, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 4.29, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-b + sqrt(4*a*c + b**2))/(2*a)", "seconds": 9.95, "generations": 0, "evaluations": 1273, "found_infix": "((sqrt(((b * b) + (4 * (a * c)))) - b) / a)", "found_prefix": "(/ (- (sqrt (+ (* x1 x1) (* 4 (* x0 x2)))) x1) x0)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9867050767164226, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.381750751922702, "model_canonical": "(x + y + z + Max(z, 4*x/p) + Max(z, Max(x, y) + y/p) + Max(2*y/p, Max(x, y, Min(p, z)) - 1) + Max(x, y, 1.17135406144586*z) + (y + z**2/p)/p)/(2*pi) + 250/667", "seconds": 155.0, "generations": 105, "evaluations": 18709, "found_infix": "((((z + max(((4 * x) / p), z)) + x) + (max((max(x, y) + (y / p)), z) + y)) + (((((z * z) / p) + y) / p) + (max(max(x, y), (1.171 * z)) + max((max(max(x, y), min(z, p)) + -1), ((2 * y) / p)))))", "found_prefix": "(+ (+ (+ (+ x2 (max (/ (* 4 x0) x3) x2)) x0) (+ (max (+ (max x0 x1) (/ x1 x3)) x2) x1)) (+ (/ (+ (/ (* x2 x2) x3) x1) x3) (+ (max (max x0 x1) (* 1.171354061445856 x2)) (max (+ (max (max x0 x1) (min x2 x3)) -1) (/ (* 2 x1) x3)))))", "scale_a": 0.37481246134632384, "scale_b": 0.15915494309189535, "noise_snap": {"before_prefix": "(+ (+ (+ (+ x2 (max (/ (* 3.556047 x0) x3) x2)) x0) (+ (max (+ (max x0 x1) (/ x1 x3)) x2) x1)) (+ (/ (+ (/ (* x2 x2) x3) x1) x3) (+ (max (max x0 x1) (* 1.151426 x2)) (max (+ (max (max x0 x1) (min x2 x3)) -0.020262) (/ (* 2 x1) x3)))))", "before_a": 0.17042420045508422, "before_b": 0.16513223374428113, "snaps": [[0.15968088450502552, 0.15915494309189535, 0.3272834651544172], [3.9698375298070943, 4.0, 0.42738056522657636], [-0.8999780307519454, -1.0, 0.7406361933020638]]}, "holdout_r2": 0.987694475813287, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8879150451768586, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.2141254944722712, "model_canonical": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "seconds": 147.54, "generations": 95, "evaluations": 18746, "found_infix": "((K * (1.501 + log((t * r)))) * tanh(((-(((nu * t) / (Qr * 2.709)) * -2.898)) + r)))", "found_prefix": "(* (* x0 (+ 1.500863 (log (* x3 x2)))) (tanh (+ (neg (* (/ (* x4 x3) (* x1 2.709083)) -2.898198)) x2)))", "scale_a": 30.707410773691038, "scale_b": 0.2759690263385462, "noise_snap": null, "holdout_r2": 0.9010445931745268, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 4.58, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0374534401066667e-15, "model_canonical": "b*s/(g*m + g*s + m**2 + m*s)", "seconds": 22.63, "generations": 0, "evaluations": 1267, "found_infix": "((b * s) / ((((s * g) + (s * m)) + (g * m)) + (m)\u00b2))", "found_prefix": "(/ (* x0 x1) (+ (+ (+ (* x1 x2) (* x1 x3)) (* x2 x3)) (square x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.99999999349419, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.4808845608008374, "model_canonical": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "seconds": 4.78, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-4.085 + (0.05869 * V)) + (-0.000392 * (V)\u00b2)) + (-1.941e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -4.0847936089889325 (* 0.058686184566919694 x0)) (* -0.000392 (square x0))) (* -1.9409410144212005e-06 (* x0 (square x0)))))))", "scale_a": 3.4881817802364954, "scale_b": -3.4881837086993475, "noise_snap": {"before_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "before_a": 0.9999100602804736, "before_b": -0.9999084470441909, "snaps": [[-0.0003921182205987734, -0.000392, 0.7157555655166515]]}, "holdout_r2": 0.9999999903009478, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9982309649662743, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.6284534922705314, "model_canonical": "16*Dose*F*(ke + 1)*exp(-21*ke*t/20 - 13/(35*t))/(15*V)", "seconds": 160.28, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3713 * ((t * (ke * 2.827)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 1)))))", "found_prefix": "(* (exp (* -0.37128534536759045 (+ (* x5 (* x3 2.826553393635462)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 1)))))", "scale_a": 0.0, "scale_b": 1.066649588857602, "noise_snap": {"before_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "before_a": 0.02797347857032051, "before_b": 1.249532710850165, "snaps": [[0.9293308869269609, 1.0, 1.48504036211813], [0.016468736247539244, 0.0, 2.0896250744337252]]}, "holdout_r2": 0.989786973619989, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998714517318436, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.560615391244251, "model_canonical": "-9 + (-103*HDL*(TG + 1)/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "seconds": 17.2, "generations": 10, "evaluations": 12608, "found_infix": "((((-0.1157 * (TG)\u00b2) + (1.061 * (TC * TG))) + (-1.03 * (HDL * (TG + 1)))) / (TG + (0.00053 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (* -0.11574904952137843 (square x2)) (* 1.061032953945969 (* x0 x2))) (* -1.03 (* x1 (+ x2 1)))) (+ x2 (* 0.00053 (square x2))))", "scale_a": -9.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* -0.1225962176829709 (square x2)) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "before_a": -8.518936761108577, "before_b": 0.9486367756251938, "snaps": [[1.0615647481368595, 1.061032953945969, 0.31665558415613887], [-0.11546663414639403, -0.11574904952137843, 0.5954541131568896], [-9.132892135117158, -9.0, 0.9336623201190158], [-1.029754152385804, -1.03, 0.26410544334219765], [0.0005321908558304502, 0.00053, 1.8291951625793728]]}, "holdout_r2": 0.9999875232257205, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9998822889323659, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006081929471419956, "model_canonical": "9*BUN/(8*pi) + Glu/18 + 2*Na", "seconds": 19.47, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05556 * Glu)) + (0.3581 * BUN))", "found_prefix": "(+ (+ (* 1.9996080827675806 x0) (* 0.05555555555555555 x1)) (* 0.3580986219567645 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "before_a": 0.5149797780260315, "before_b": 0.9980476091561753, "snaps": [[0.05560151761952748, 0.05555555555555555, 0.6091533733453619], [0.3571555418205294, 0.3580986219567645, 2.043320809737439], [0.43546412653305927, 0.0, 2.375003628439107]]}, "holdout_r2": 0.9999963980937044, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3051056255558425e-15, "model_canonical": "67*CO*Hb*SaO2/5 - 67*CO*Hb*SvO2/5 + 3*CO*PaO2/100 - 3*CO*PvO2/100", "seconds": 21.65, "generations": 0, "evaluations": 1265, "found_infix": "((((0.03 * (CO * PaO2)) + (13.4 * ((CO * Hb) * SaO2))) - (0.03 * (CO * PvO2))) - (13.4 * ((CO * Hb) * SvO2)))", "found_prefix": "(- (- (+ (* 0.03 (* x0 x4)) (* 13.4 (* (* x0 x1) x2))) (* 0.03 (* x0 x5))) (* 13.4 (* (* x0 x1) x3)))", "scale_a": 5.684341886080802e-14, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 5.23, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.87199091392779e-11, "model_canonical": "(n*y - y*exp(n*log(y + 1)) + y - exp(n*log(y + 1)) + 1)/(-y*exp(n*log(y + 1)) + y)", "seconds": 8.54, "generations": 0, "evaluations": 1281, "found_infix": "(((((1 + y) + (y * n)) - exp((n * log((1 + y))))) - (y * exp((n * log((1 + y)))))) / (y - (y * exp((n * log((1 + y)))))))", "found_prefix": "(/ (- (- (+ (+ 1 x0) (* x0 x1)) (exp (* x1 (log (+ 1 x0))))) (* x0 (exp (* x1 (log (+ 1 x0)))))) (- x0 (* x0 (exp (* x1 (log (+ 1 x0)))))))", "scale_a": -7.105427357601002e-15, "scale_b": 1.0000000000000009, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.572080960472416e-16, "model_canonical": "sqrt(-2*rho*s1*s2*w**2 + 2*rho*s1*s2*w + s1**2*w**2 + s2**2*w**2 - 2*s2**2*w + s2**2)", "seconds": 21.02, "generations": 0, "evaluations": 1267, "found_infix": "sqrt(((((((s2)\u00b2 + ((w)\u00b2 * (s1)\u00b2)) + ((w)\u00b2 * (s2)\u00b2)) + (2 * (((w * s1) * s2) * rho))) - (2 * (w * (s2)\u00b2))) - (2 * ((((w)\u00b2 * s1) * s2) * rho))))", "found_prefix": "(sqrt (- (- (+ (+ (+ (square x2) (* (square x0) (square x1))) (* (square x0) (square x2))) (* 2 (* (* (* x0 x1) x2) x3))) (* 2 (* x0 (square x2)))) (* 2 (* (* (* (square x0) x1) x2) x3))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 4.75, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c29_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 5.67, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 3.26, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 4.51, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 2.59, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 10.24, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 9.44, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 3.5, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 14.17, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 3.15, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 4.6, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 12.15, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 5.63, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 4.78, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 - CvO2))", "found_prefix": "(/ x0 (- x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 3.23, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 3.8, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 9.13, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 4.52, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 8.23, "generations": 0, "evaluations": 1267, "found_infix": "((R - (R * exp((-(k * t))))) / CL)", "found_prefix": "(/ (- x0 (* x0 (exp (neg (* x2 x3))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 3.84, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "80*(-CVP + MAP)/CO", "seconds": 3.81, "generations": 0, "evaluations": 1273, "found_infix": "((MAP - CVP) / CO)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 80.00000000000001, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 4.27, "generations": 0, "evaluations": 1267, "found_infix": "((((FiO2 * Pb) - (47 * FiO2)) - (1.25 * PaCO2)) - PaO2)", "found_prefix": "(- (- (- (* x0 x1) (* 47 x0)) (* 1.25 x2)) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.682572080454052e-16, "model_canonical": "10*C/(2*Alb + 1)", "seconds": 10.72, "generations": 0, "evaluations": 1284, "found_infix": "(C / (1 + (2 * Alb)))", "found_prefix": "(/ x0 (+ 1 (* 2 x1)))", "scale_a": 3.552713678800501e-15, "scale_b": 9.999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 3.75, "generations": 0, "evaluations": 1273, "found_infix": "((m * v2) - (m * v1))", "found_prefix": "(- (* x0 x2) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 4.74, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) - W)", "found_prefix": "(- (* 4.136 x0) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 7.65, "generations": 0, "evaluations": 1273, "found_infix": "((r * F) * sin(theta))", "found_prefix": "(* (* x0 x1) (sin x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 7.3, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 3.28, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (2 * (m2 * u2))) - (m2 * u1)) / (m1 + m2))", "found_prefix": "(/ (- (+ (* x0 x2) (* 2 (* x1 x3))) (* x1 x2)) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 4.63, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 6.73, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(1 - p)/p**2", "seconds": 9.85, "generations": 0, "evaluations": 1320, "found_infix": "((1 - p) / (p)\u00b2)", "found_prefix": "(/ (- 1 x0) (square x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 5.42, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 6.09, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 6.43, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998766564677474, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.000628662192782887, "model_canonical": "20*R*r**2", "seconds": 25.26, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 19.735105721241254, "noise_snap": {"before_prefix": "(* x0 (square x1))", "before_a": 0.13432403161283446, "before_b": 19.73002175588084, "snaps": [[0.13432403161283446, 0.0, 0.627233612167211]]}, "holdout_r2": 0.9999998844421881, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 64.12, "generations": 45, "evaluations": 52577, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "noise_snap": null, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(theta/2)", "seconds": 7.47, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin((0.5 * theta)))", "found_prefix": "(* x0 (sin (* 0.5 x1)))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "71*(c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/37 + 12*c*(y0 + 1)/(23*(a**y0 + b + y0)) + 12*x0/23 + 12*y0/23 + 1644/1265)/(17*pi) - 99/56", "seconds": 104.98, "generations": 80, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197, "noise_snap": null, "holdout_r2": 0.9219790715103403, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 9.43, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 186.88, "generations": 120, "evaluations": 143377, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "noise_snap": null, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998913730716329, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "S*mumax/(Ks + S)", "seconds": 28.83, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x2 x1))", "before_a": -0.00010759284620820431, "before_b": 0.9999050949416743, "snaps": [[0.9999050949416743, 1.0, 0.16384062196092852], [-0.00017871242956456126, 0.0, 0.6773008739790789]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.325761895899309e-15, "model_canonical": "(Km + S)/(S*Vmax)", "seconds": 3.48, "generations": 0, "evaluations": 1273, "found_infix": "((Km + S) / (Vmax * S))", "found_prefix": "(/ (+ x0 x2) (* x1 x2))", "scale_a": -1.1102230246251565e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993151732726011, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.593847649546502e-16, "model_canonical": "1/(h + 1/(N*a))", "seconds": 22.47, "generations": 10, "evaluations": 12650, "found_infix": "(1 / (h + ((1 / N) * (1 / a))))", "found_prefix": "(inv (+ x2 (* (/ 1 x1) (inv x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (+ x2 (* (/ 1.01594 x1) (inv x0))))", "before_a": 0.00026773700926030486, "before_b": 1.0027534612921178, "snaps": [[0.9995139220042462, 1.0, 0.07154113554157258], [0.001206964962373936, 0.0, 0.1624008807657521], [0.9990969709032902, 1.0, 0.9121039073973012]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999025338514973, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0858150604182134e-16, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 19.96, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(/ x1 (+ x1 x0))", "before_a": 0.9998619042518972, "before_b": -0.9995315168870617, "snaps": [[0.9998619042518972, 1.0, 0.8065839035259518], [-0.9998829492540751, -1.0, 0.3888154108600906]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9894606191864804, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.07061878828529, "model_canonical": "12*I/1643 - 3*I/(53*Ki) + 6*Km/53 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "seconds": 128.54, "generations": 80, "evaluations": 95571, "found_infix": "(((((Vmax * S) * (((16.86 - Km) - I) + Ki)) / (Km + S)) - (((I * (1 / (0.8953 * Ki))) + (Vmax ^ tanh(I))) - Km)) - ((((-0.1293 * I) + (log(Km) / Ki)) - Km) - (S / Km)))", "found_prefix": "(- (- (/ (* (* x0 x1) (+ (- (- 16.864929 x2) x3) x4)) (+ x2 x1)) (- (+ (* x3 (inv (* 0.895343 x4))) (pow x0 (tanh x3))) x2)) (- (- (+ (* -0.129291 x3) (/ (log x2) x4)) x2) (/ x1 x2)))", "scale_a": -0.302156136454633, "scale_b": 0.056730304793211624, "noise_snap": null, "holdout_r2": 0.9798629459384985, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999544058959522, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.8220892992570116e-11, "model_canonical": "QT/RR**(1/3)", "seconds": 20.65, "generations": 10, "evaluations": 12755, "found_infix": "((RR ^ -0.3333) * QT)", "found_prefix": "(* (pow x1 -0.3333333333333333) x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* (pow x1 -0.333888516159) x0)", "before_a": 0.4981815662494, "before_b": 0.9987184015130095, "snaps": [[-0.3342149892969745, -0.3333333333333333, 1.1329464416005586], [0.32588907290344776, 0.0, 0.7600808003108807], [0.9999555409848969, 1.0, 0.26495446243234355]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998865381458093, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.387002112727231e-16, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 27.71, "generations": 15, "evaluations": 18549, "found_infix": "(AG + (-2.5 * Alb))", "found_prefix": "(+ x0 (* -2.5 x1))", "scale_a": 10.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ x0 (* -2.503144 x1))", "before_a": 10.014605205847953, "before_b": 0.9992893768557151, "snaps": [[-2.503290559227529, -2.5, 0.9549862072249943], [10.00294941715818, 10.0, 0.6083949766637786], [0.9997436511197424, 1.0, 0.7353773848602131]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998925161178632, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0030766111656658785, "model_canonical": "7*ht**(29/40)*wt**(4/(3*pi))/970", "seconds": 19.28, "generations": 10, "evaluations": 12365, "found_infix": "((ht ^ 0.7246) * (wt ^ 0.4244))", "found_prefix": "(* (pow x1 0.7246099627783142) (pow x0 0.4244131815783876))", "scale_a": 0.0, "scale_b": 0.007217155537688626, "noise_snap": {"before_prefix": "(* (pow x1 0.724354263324) (pow x0 0.424931966527))", "before_a": 0.0007369562839294463, "before_b": 0.007207217505135944, "snaps": [[0.0020901972704132055, 0.0, 0.18250489055918045], [0.42466457302114635, 0.4244131815783876, 0.9440006936043345]]}, "holdout_r2": 0.9999985448905642, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.999953747063817, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "U*V/P", "seconds": 18.95, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": 0.022445311060096174, "before_b": 0.9991772114546248, "snaps": [[0.022445311060096174, 0.0, 0.14269766897790118], [0.9992345997056908, 1.0, 1.3651022055821236]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971856509949503, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "4*TBSA*wt", "seconds": 32.89, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 4.0, "noise_snap": {"before_prefix": "(* x0 x1)", "before_a": 31.244406849546067, "before_b": 3.987988757421484, "snaps": [[31.244406730081188, 0.0, 0.9593206011715423], [3.9968853391632795, 4.0, 0.651321372612141]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730382476207, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.808524511904954e-16, "model_canonical": "11*wt/10 - 128*wt**2/ht**2", "seconds": 29.4, "generations": 15, "evaluations": 18269, "found_infix": "((1.1 * wt) + (-128 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.1 x0) (* -128 (* (square x0) (inv (square x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 1.099713011987 x0) (* -127.921580039081 (* (square x0) (inv (square x1)))))", "before_a": 0.09708011159835905, "before_b": 0.9984543841520913, "snaps": [[1.0984227818122307, 1.1, 1.206981762313034], [0.016606468173206837, 0.0, 0.7105151380462179], [-128.01760373022887, -128.0, 0.4934509458674715]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 5.37, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 5.52, "generations": 0, "evaluations": 1284, "found_infix": "exp((-(lam * x)))", "found_prefix": "(exp (neg (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 3.83, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 7.94, "generations": 0, "evaluations": 1273, "found_infix": "((I * cos(theta)) / (d)\u00b2)", "found_prefix": "(/ (* x0 (cos x1)) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 4.21, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0251696480909725e-15, "model_canonical": "sqrt(x1**2 - 2*x1*x2 + x2**2 + y1**2 - 2*y1*y2 + y2**2 + z1**2 - 2*z1*z2 + z2**2)", "seconds": 12.16, "generations": 0, "evaluations": 1265, "found_infix": "sqrt((((((((((x1)\u00b2 + (x2)\u00b2) + (y1)\u00b2) + (y2)\u00b2) + (z1)\u00b2) + (z2)\u00b2) - (2 * (x1 * x2))) - (2 * (y1 * y2))) - (2 * (z1 * z2))))", "found_prefix": "(sqrt (- (- (- (+ (+ (+ (+ (+ (square x0) (square x1)) (square x2)) (square x3)) (square x4)) (square x5)) (* 2 (* x0 x1))) (* 2 (* x2 x3))) (* 2 (* x4 x5))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 10.65, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 8.28, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.640368424731412e-16, "model_canonical": "3*a*b*c/(a*b + a*c + b*c)", "seconds": 4.26, "generations": 0, "evaluations": 1267, "found_infix": "(((a * b) * c) / (((a * b) + (a * c)) + (b * c)))", "found_prefix": "(/ (* (* x0 x1) x2) (+ (+ (* x0 x1) (* x0 x2)) (* x1 x2)))", "scale_a": 1.7763568394002505e-15, "scale_b": 3.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9720188993741186, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 224.31423199133528, "model_canonical": "Cc*Emax/(Cc + EC50 + (2 - sqrt(Cc))*(h - 10/13)) + E0", "seconds": 107.91, "generations": 75, "evaluations": 18718, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 0.7689) * (2 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 0.7689243829041781) (- 2 (sqrt x0))))))", "scale_a": -1.337134104603981, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "before_a": -2.7088008817614977, "before_b": 1.072559357823027, "snaps": [[0.9762045526353438, 1.0, 1.2040718734873028], [1.8886824153955164, 2.0, 1.0956327260741368]]}, "holdout_r2": 0.9723451398777542, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 63.52, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "noise_snap": null, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9992131297666089, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.316721240152894, "model_canonical": "-0.00867740596020503*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "seconds": 167.95, "generations": 75, "evaluations": 89481, "found_infix": "((13 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.284) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.008677 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.425) + log(Ko)))))", "found_prefix": "(+ (* 13 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.284209902720801) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.008677405960205034 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.4248575689948955) (log x2)))))", "scale_a": 10.688442594294253, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "before_a": 9.873011713231413, "before_b": 1.1645991019688493, "snaps": [[12.932087839607656, 13.0, 2.04064241320828]]}, "holdout_r2": 0.9991015788164763, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.999539150733898, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.189927126769943e-16, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 19.25, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": {"before_prefix": "(sqrt (* x0 x1))", "before_a": 0.0002486645784949282, "before_b": 1.9988929673116922, "snaps": [[0.0002486645784949282, 0.0, 0.14931633316877435], [1.9992043986380363, 2.0, 0.8176625491659164]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999144968107287, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 5.706882316743863e-16, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "seconds": 66.45, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((1 / Ki), Vmax)) + (((Sb / Kip) * Ii) + Km))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 1 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "before_a": -0.004167278810840003, "before_b": 0.9988691800631141, "snaps": [[0.9973647328052733, 1.0, 0.6987204077884304], [-0.001033643996283974, 0.0, 1.1878152822927954], [1.000392613678443, 1.0, 1.184360170059913]]}, "holdout_r2": 0.9999982957591392, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A*exp(-al*t) + B*exp(-be*t)", "seconds": 20.26, "generations": 0, "evaluations": 1253, "found_infix": "((A * exp((-(al * t)))) + (B * exp((-(be * t)))))", "found_prefix": "(+ (* x0 (exp (neg (* x1 x4)))) (* x2 (exp (neg (* x3 x4)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997315758029671, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0003421724074563692, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 25.5, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02151763388280508, "scale_b": 100.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": -0.015283946481626565, "before_b": 99.90816468681804, "snaps": [[99.90816468681804, 100.0, 0.7930692754044459]]}, "holdout_r2": 0.999983085473615, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 5.54, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.984967268530397e-16, "model_canonical": "(Ca*Cb + Ca*Ib + Cb*Ia)/(Ca*Cb + Ca*Ib + Cb*Ia + Ia*Ib)", "seconds": 6.7, "generations": 0, "evaluations": 1267, "found_infix": "((((Ca * Cb) + (Ca * Ib)) + (Ia * Cb)) / ((((Ca * Cb) + (Ca * Ib)) + (Ia * Cb)) + (Ia * Ib)))", "found_prefix": "(/ (+ (+ (* x0 x2) (* x0 x3)) (* x1 x2)) (+ (+ (+ (* x0 x2) (* x0 x3)) (* x1 x2)) (* x1 x3)))", "scale_a": -1.1102230246251565e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 11.09, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 126.53, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "noise_snap": null, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998957174403437, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.747862966920322e-16, "model_canonical": "(b*p + p - 1)/b", "seconds": 14.8, "generations": 10, "evaluations": 12654, "found_infix": "(((-1 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -1 x0) (* x0 x1)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "before_a": -0.0008810405608528638, "before_b": 1.0006100172836683, "snaps": [[1.0000202398055158, 1.0, 0.02845247763256468], [-0.9997885426833545, -1.0, 0.5287205057076257], [-0.00010733270614963316, 0.0, 0.6773008739791098]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9947976342035189, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.6590720452739023, "model_canonical": "31*(Ve - Vs)/(34*sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "seconds": 71.98, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((0 - Vs))) / sqrt((1.297 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- 0 x1))) (sqrt (- 1.2970012244628208 (square x2)))) (sqrt x0))", "scale_a": -0.028275218434403535, "scale_b": 0.9114973306142292, "noise_snap": {"before_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "before_a": -0.025848689155367283, "before_b": 1.0134614159989663, "snaps": [[-13.880406232962804, 0.0, 0.7424875272235096]]}, "holdout_r2": 0.6009300564443736, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c29", "engine_sha256": "62e99e519ac119e3bc3feeb50aef0195422d655222e3551e55bba19531395848", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c30_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 6.06, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 14.95, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 7.48, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 7.26, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 4.9, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 5.17, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 6.02, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 7.06, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 6.75, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 3.89, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 12.17, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 2.6, "generations": 0, "evaluations": 1273, "found_infix": "((Na - Cl) - HCO3)", "found_prefix": "(- (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 5.96, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 6.41, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 4.31, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 3.61, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 6.15, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 4.77, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 4.93, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 5.25, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 4.26, "generations": 0, "evaluations": 1267, "found_infix": "((UNa * Pcr) / (PNa * Ucr))", "found_prefix": "(/ (* x0 x1) (* x2 x3))", "scale_a": 0.0, "scale_b": 100.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 5.39, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) - (HR * DBP)) / (SBP + DBP))", "found_prefix": "(/ (- (* x0 x1) (* x0 x2)) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 10.15, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 4.42, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3313/(500*m*v)", "seconds": 3.04, "generations": 0, "evaluations": 1284, "found_infix": "(6.626 / (m * v))", "found_prefix": "(/ 6.626 (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 8.02, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 3.73, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "(A*T1*k - A*T2*k)/L", "seconds": 7.59, "generations": 0, "evaluations": 1253, "found_infix": "((((k * A) * T1) - ((k * A) * T2)) / L)", "found_prefix": "(/ (- (* (* x0 x1) x2) (* (* x0 x1) x3)) x4)", "scale_a": -1.8189894035458565e-12, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.2937033105355244e-15, "model_canonical": "I*R**2/sqrt(R**6 + 3*R**4*z**2 + 3*R**2*z**4 + z**6)", "seconds": 7.14, "generations": 0, "evaluations": 1273, "found_infix": "sqrt((((I)\u00b2 * (((R * R) * R) * R)) / ((((((((R * R) * R) * R) * R) * R) + (3 * ((((R * R) * R) * R) * (z)\u00b2))) + (3 * ((R)\u00b2 * (((z * z) * z) * z)))) + (((((z * z) * z) * z) * z) * z))))", "found_prefix": "(sqrt (/ (* (square x0) (* (* (* x1 x1) x1) x1)) (+ (+ (+ (* (* (* (* (* x1 x1) x1) x1) x1) x1) (* 3 (* (* (* (* x1 x1) x1) x1) (square x2)))) (* 3 (* (square x1) (* (* (* x2 x2) x2) x2)))) (* (* (* (* (* x2 x2) x2) x2) x2) x2))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 4.71, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) - (n * (p)\u00b2))", "found_prefix": "(- (* x0 x1) (* x0 (square x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 8.91, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.703042533304558e-16, "model_canonical": "sqrt(a**2 - 2*a*b*cos(C) + b**2)", "seconds": 6.39, "generations": 0, "evaluations": 1273, "found_infix": "sqrt((((a)\u00b2 + (b)\u00b2) - (2 * ((a * b) * cos(C)))))", "found_prefix": "(sqrt (- (+ (square x0) (square x1)) (* 2 (* (* x0 x1) (cos x2)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 7.67, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((0.125 * ((a)\u00b2 * (b)\u00b2)) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((b)\u00b2 * (c)\u00b2))) - (0.0625 * (((a * a) * a) * a))) - (0.0625 * (((b * b) * b) * b))) - (0.0625 * (((c * c) * c) * c))))", "found_prefix": "(sqrt (- (- (- (+ (+ (* 0.125 (* (square x0) (square x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x1) (square x2)))) (* 0.0625 (* (* (* x0 x0) x0) x0))) (* 0.0625 (* (* (* x1 x1) x1) x1))) (* 0.0625 (* (* (* x2 x2) x2) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 11.63, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9994940018206152, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5504728824245433e-16, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 28.44, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(sigmoid (* x1 (- x2 x0)))", "before_a": 0.9997133242321826, "before_b": -1.0000777113573818, "snaps": [[-1.0000777113573818, -1.0, 0.06812284601766809], [0.9996739441518585, 1.0, 0.6773008739791888]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1452972121365248e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 10.12, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995833086270273, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "lam*exp(-lam*x)", "seconds": 23.88, "generations": 15, "evaluations": 17945, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x0 x1))))", "before_a": -0.0003446274199463417, "before_b": 1.0008424200788082, "snaps": [[-0.0003446274199463417, 0.0, 0.5957241584406304], [1.0004626723922665, 1.0, 0.5533362065679372]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 7.22, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988834145264772, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.2936580425567777e-16, "model_canonical": "R**2*theta/2 - R**2*sin(theta)/2", "seconds": 24.92, "generations": 15, "evaluations": 18524, "found_infix": "(((R)\u00b2 * theta) - ((R)\u00b2 * sin(theta)))", "found_prefix": "(- (* (square x0) x1) (* (square x0) (sin x1)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(- (* (square x0) x1) (* (square x0) (sin x1)))", "before_a": 0.02184152716509047, "before_b": 0.4992495801241329, "snaps": [[0.02184152716509047, 0.0, 0.475636418636671], [0.49947353648363213, 0.5, 0.8537974632284351]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.704248191709067e-16, "model_canonical": "-2*p**2 + 2*p", "seconds": 5.1, "generations": 0, "evaluations": 1320, "found_infix": "(p - (p)\u00b2)", "found_prefix": "(- x0 (square x0))", "scale_a": -5.551115123125783e-17, "scale_b": 1.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996762084102706, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002116969932159522, "model_canonical": "241/M**(1/4)", "seconds": 31.81, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.0, "scale_b": 240.63426172956935, "noise_snap": {"before_prefix": "(sqrt (inv (sqrt x0)))", "before_a": 0.29164289265318644, "before_b": 240.4556052838346, "snaps": [[0.2916428913070755, 0.0, 0.8309414812743751]]}, "holdout_r2": 0.9999941287645315, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.99987703604754, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00020197832242696155, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 24.08, "generations": 10, "evaluations": 12559, "found_infix": "(((D * C1) - (D * C2)) / dx)", "found_prefix": "(/ (- (* x0 x1) (* x0 x2)) x3)", "scale_a": -0.009858493333418119, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (* x0 x1) (* x0 x2)) x3)", "before_a": -0.010256123141523688, "before_b": 1.0000743692546095, "snaps": [[1.0000743692546095, 1.0, 0.13816513159076502]]}, "holdout_r2": 0.9999966209714489, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995089334593679, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A**(1/4)*c", "seconds": 27.99, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(sqrt (* (square x0) (sqrt x1)))", "before_a": 0.036645081787725076, "before_b": 0.9989702638521389, "snaps": [[0.036645081787725076, 0.0, 0.6632652951259788], [0.9994916211348182, 1.0, 0.7536012537225607]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995704480500724, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002295401996333833, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 37.0, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": 0.0, "scale_b": 0.9985706739238628, "noise_snap": {"before_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "before_a": 0.05111422674785615, "before_b": 0.9981527179232538, "snaps": [[0.05111422674785615, 0.0, 0.4157863554654756]]}, "holdout_r2": 0.9999868188275223, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998910540516509, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.137923494078443e-16, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 18.39, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (sqrt x0) (sqrt x1))", "before_a": -1.1775734463908422e-06, "before_b": 1.000056955315073, "snaps": [[1.000056955315073, 1.0, 0.10866048845945081], [-6.245928967244505e-07, 0.0, 0.13903739749321467]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9990917956867749, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008095738328210606, "model_canonical": "13*ht/(10*pi*Cr)", "seconds": 22.37, "generations": 15, "evaluations": 18453, "found_infix": "(ht / Cr)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.4138028520389279, "noise_snap": {"before_prefix": "(/ x0 x1)", "before_a": -0.03866574640000664, "before_b": 0.41326878656950633, "snaps": [[-0.03866574640000664, 0.0, 0.4102071849730831], [0.4130563476380297, 0.4138028520389279, 1.870937787538744]]}, "holdout_r2": 0.9999899634568608, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992661083995666, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3*HCO3/2 + 8", "seconds": 21.95, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 8.0, "scale_b": 1.5, "noise_snap": {"before_prefix": "x0", "before_a": 7.884077231014388, "before_b": 1.505356426655209, "snaps": [[1.5053564265389743, 1.5, 2.1282962730558888], [7.977698682418094, 8.0, 1.2476978515585695]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 3.69, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989282648091444, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 21.88, "generations": 10, "evaluations": 12719, "found_infix": "(((-1 * CcO2) + CaO2) / (CvO2 + (-1 * CcO2)))", "found_prefix": "(/ (+ (* -1 x0) x1) (+ x2 (* -1 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "before_a": 0.0072093538018610515, "before_b": 0.993244990800781, "snaps": [[0.9856078523222023, 1.0, 1.3111999972375283], [0.00137352021810568, 0.0, 0.7043237769638347], [-0.999547860335702, -1.0, 0.6983504787099881], [-0.9999090114109777, -1.0, 0.7744183750091501]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998805564390485, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5798907497399861e-15, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 29.19, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "before_a": 0.031091964534340377, "before_b": 0.9990825972117608, "snaps": [[217.97890606295798, 218.0, 0.17961061356921032], [0.029790612219888934, 0.0, 0.3647736795074894], [0.9999574345804184, 1.0, 0.7189222463823706]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 5.78, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995791674534875, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008089111543288799, "model_canonical": "T0*exp(-k*t) + Ta - Ta*exp(-k*t)", "seconds": 31.86, "generations": 15, "evaluations": 18158, "found_infix": "((Ta + (T0 * exp((-(k * t))))) - (Ta * exp((-(k * t)))))", "found_prefix": "(- (+ x0 (* x1 (exp (neg (* x2 x3))))) (* x0 (exp (neg (* x2 x3)))))", "scale_a": -0.055502223079165795, "scale_b": 1.0, "noise_snap": {"before_prefix": "(- (+ x0 (* x1 (exp (neg (* x2 x3))))) (* x0 (exp (neg (* x2 x3)))))", "before_a": -0.08253789649422316, "before_b": 1.0006803927131158, "snaps": [[1.0006803927131158, 1.0, 0.623137291200741]]}, "holdout_r2": 0.9999890970907486, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 8.88, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 14.2, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 11.33, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 4.44, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3609935803420532e-12, "model_canonical": "sqrt(x1**2*y2**2/4 - x1**2*y2*y3/2 + x1**2*y3**2/4 - x1*x2*y1*y2/2 + x1*x2*y1*y3/2 + x1*x2*y2*y3/2 - x1*x2*y3**2/2 + x1*x3*y1*y2/2 - x1*x3*y1*y3/2 - x1*x3*y2**2/2 + x1*x3*y2*y3/2 + x2**2*y1**2/4 - x2**2*y1*y3/2 + x2**2*y3**2/4 - x2*x3*y1**2/2 + x2*x3*y1*y2/2 + x2*x3*y1*y3/2 - x2*x3*y2*y3/2 + x3**2*y", "seconds": 12.83, "generations": 0, "evaluations": 1265, "found_infix": "sqrt((((((((((((((((((((((0.25 * ((x1)\u00b2 * (y2)\u00b2)) + (0.25 * ((x1)\u00b2 * (y3)\u00b2))) + (0.5 * (((x1 * y1) * x2) * y3))) + (0.5 * (((x1 * y1) * y2) * x3))) + (0.5 * (((x1 * x2) * y2) * y3))) + (0.5 * (((x1 * y2) * x3) * y3))) + (0.25 * ((y1)\u00b2 * (x2)\u00b2))) + (0.25 * ((y1)\u00b2 * (x3)\u00b2))) + (0.5 * (((y1 * x2) * y2)", "found_prefix": "(sqrt (- (- (- (- (- (- (- (- (- (+ (+ (+ (+ (+ (+ (+ (+ (+ (+ (+ (* 0.25 (* (square x0) (square x3))) (* 0.25 (* (square x0) (square x5)))) (* 0.5 (* (* (* x0 x1) x2) x5))) (* 0.5 (* (* (* x0 x1) x3) x4))) (* 0.5 (* (* (* x0 x2) x3) x5))) (* 0.5 (* (* (* x0 x3) x4) x5))) (* 0.25 (* (square x1) (square x2)))) (* 0.25 (* (square x1) (square x4)))) (* 0.5 (* (* (* x1 x2) x3) x4))) (* 0.5 (* (* (* x1 x2) x4) x5))) (* 0.25 (* (square x2) (square x5)))) (* 0.25 (* (square x3) (square x4)))) (* 0.5 (* (* (square x0) x3) x5))) (* 0.5 (* (* (* x0 x1) x2) x3))) (* 0.5 (* (* (* x0 x1) x4) x5))) (* 0.5 (* (* x0 x2) (square x5)))) (* 0.5 (* (* x0 (square x3)) x4))) (* 0.5 (* (* (square x1) x2) x4))) (* 0.5 (* (* x1 (square x2)) x5))) (* 0.5 (* (* x1 x3) (square x4)))) (* 0.5 (* (* (* x2 x3) x4) x5))))", "scale_a": -7.815970093361102e-14, "scale_b": 1.0000000000000056, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998581344355884, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00041830077105001456, "model_canonical": "log((125/46)**c + (87/32)**a + (87/32)**b)", "seconds": 150.7, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.718 ^ b) + ((-2.717 ^ c) + (-2.718 ^ a))))", "found_prefix": "(log (+ (pow 2.7184459057072505 x1) (+ (pow -2.7173671712651752 x2) (pow -2.7183928498900243 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "before_a": -0.0025329515547252157, "before_b": 1.0026097817540456, "snaps": [[0.002848608051115642, 0.0, 0.864472142023301], [0.9987869873113048, 1.0, 0.9083115310123341]]}, "holdout_r2": 0.9999996044011769, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999157019497766, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(x**3 - 2*x + 1)/(x**2 + x + 1)", "seconds": 21.33, "generations": 10, "evaluations": 12558, "found_infix": "(((1 + (x)\u00b3) - (2 * x)) / ((1 + x) + (x)\u00b2))", "found_prefix": "(/ (- (+ 1 (cube x0)) (* 2 x0)) (+ (+ 1 x0) (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (+ 1 (cube x0)) (* 2 x0)) (+ (+ 1 x0) (square x0)))", "before_a": -0.002382680393138825, "before_b": 1.00111244816953, "snaps": [[1.00111244816953, 1.0, 1.994944314719558], [-0.000816322665613311, 0.0, 1.2476978425675653]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9867539139137284, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.76283397159597, "model_canonical": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "seconds": 149.98, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (5 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.846 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 5 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.8460744929370088 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.07936263933090593, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "before_a": -0.09599040208200771, "before_b": 0.9994099283645337, "snaps": [[1.010097754703661, 1.0, 1.0840244962694974], [4.8296216925565725, 5.0, 1.2758741921409513]]}, "holdout_r2": 0.9797844390406338, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(K1 - K2*a12)/(-a12*a21 + 1)", "seconds": 23.4, "generations": 0, "evaluations": 1253, "found_infix": "((K1 - (K2 * a12)) / (1 - (a12 * a21)))", "found_prefix": "(/ (- x0 (* x1 x2)) (- 1 (* x2 x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 7.18, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998682996258403, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004888214673603384, "model_canonical": "(Irr*a + Pm - sqrt(-4*Irr*Pm*a*th + (-Irr*a - Pm)**2))/(2*th)", "seconds": 30.31, "generations": 10, "evaluations": 11828, "found_infix": "(((Pm + (a * Irr)) - sqrt(((((-Pm) - (a * Irr)) * ((-Pm) - (a * Irr))) + (3.998 * (th * (-((a * Irr) * Pm))))))) / th)", "found_prefix": "(/ (- (+ x2 (* x0 x1)) (sqrt (+ (* (- (neg x2) (* x0 x1)) (- (neg x2) (* x0 x1))) (* 3.99769510075349 (* x3 (neg (* (* x0 x1) x2))))))) x3)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(/ (- (+ x2 (* x0 x1)) (sqrt (+ (* (- (neg x2) (* x0 x1)) (- (neg x2) (* x0 x1))) (* 3.988464 (* x3 (neg (* (* x0 x1) x2))))))) x3)", "before_a": -0.010828165857798666, "before_b": 0.5019105823123794, "snaps": [[-0.009484839033002812, 0.0, 0.899041808056463], [0.5011039802328154, 0.5, 1.830950468071899]]}, "holdout_r2": 0.999996092753388, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4023597967481393e-10, "model_canonical": "P/(1 + E0*exp(d/100)/(A*I0))", "seconds": 10.83, "generations": 0, "evaluations": 1253, "found_infix": "(P * (1 / (1 + exp((-(((log(I0) + (-log(E0))) + (-0.01 * d)) + log(A)))))))", "found_prefix": "(* x0 (inv (+ 1 (exp (neg (+ (+ (+ (log x1) (neg (log x2))) (* -0.009999999999999998 x3)) (log x4)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9992098489507408, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 22.94571713287134, "model_canonical": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/(Scr**1.022685369863*Scr**(1.126091296585*(0.85526731542005/Age**0.294647200836)**Age)))))*(100*Age - Scr)**0.300119464329) + 3697*(1983/668 + 313*(Age - 2205/(8*pi) + 363/8)*(Age + Scr - 986/(5*pi))/(139*(-2234*Scr/7 - 2366/11)))/(1", "seconds": 119.84, "generations": 65, "evaluations": 77167, "found_infix": "((1530 * (sigmoid(((Scr ^ ((Scr ^ -1.023) * ((Scr ^ -2.116) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2946) ^ Age)))) * ((Scr ^ -1.115) * (((Age * 100) - abs(Scr)) ^ -0.3001)))) + (100.7 * ((2.969 + ((2.252 / (-319.1 * (Scr + 0.674))) * ((Scr - (62.77 - Age)) * ((Age + 45.38) - 87.73)))) / (A", "found_prefix": "(+ (* 1530.493305816331 (* (sigmoid (pow (pow x0 (* (pow x0 -1.022685369863) (- (pow x0 -2.115510998128) x0))) (pow (pow x0 -1.126091296585) (pow (pow (* x1 -1.69996007727) -0.294647200836) x1)))) (* (pow x0 -1.115219446437) (pow (- (* x1 99.998648001865) (abs x0)) -0.300119464329)))) (* 100.738672370623 (/ (+ 2.968562671199 (* (/ 2.251798875196 (* -319.142307420265 (+ x0 0.673962484424))) (* (- x0 (- 62.770293880481 x1)) (- (+ x1 45.3751074267) 87.733910824361)))) (+ x1 (exp (* x0 1.326898777153))))))", "scale_a": 1.833785527767816, "scale_b": 0.9734688337623358, "noise_snap": null, "holdout_r2": 0.9991264973338735, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 6.91, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 4.71, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846060125953, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.254161638887527e-16, "model_canonical": "27*W*(100 - BF)/125 + 370", "seconds": 21.4, "generations": 10, "evaluations": 12531, "found_infix": "((100 - BF) * W)", "found_prefix": "(* (- 100 x1) x0)", "scale_a": 370.0, "scale_b": 0.216, "noise_snap": {"before_prefix": "(* (- 99.917495 x1) x0)", "before_a": 370.870677321888, "before_b": 0.21608709654360359, "snaps": [[99.89899138794233, 100.0, 1.1012841068451156], [0.21590753542397229, 0.216, 0.8218069240643033], [369.96941045297734, 370.0, 0.13903739723999373]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt*exp(n*log(r + 1)) - Pmt)*exp(-n*log(r + 1))/r", "seconds": 6.59, "generations": 0, "evaluations": 1273, "found_infix": "(((Pmt * exp((n * log((1 + r))))) - Pmt) / (r * exp((n * log((1 + r))))))", "found_prefix": "(/ (- (* x0 (exp (* x2 (log (+ 1 x1))))) x0) (* x1 (exp (* x2 (log (+ 1 x1))))))", "scale_a": -7.275957614183426e-12, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4381855380885318e-11, "model_canonical": "(Cpn*exp(n*log(y + 1)) - Cpn + Fv*y)*exp(-n*log(y + 1))/y", "seconds": 7.99, "generations": 0, "evaluations": 1267, "found_infix": "((((Cpn * exp((n * log((1 + y))))) + (y * Fv)) - Cpn) / (y * exp((n * log((1 + y))))))", "found_prefix": "(/ (- (+ (* x0 (exp (* x2 (log (+ 1 x1))))) (* x1 x3)) x0) (* x1 (exp (* x2 (log (+ 1 x1))))))", "scale_a": 3.410605131648481e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 75596.32690777343, "model_canonical": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "seconds": 134.6, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(g2)) * ((n ^ g1) * (((g1 + ((3.417 * g2) + (n ^ g1))) ^ (n ^ g1)) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt x2)) (* (pow x4 x1) (* (pow (+ x1 (+ (* 3.417312917233 x2) (pow x4 x1))) (pow x4 x1)) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "noise_snap": null, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 4.22, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c30_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 6.01, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 9.03, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.253317257903167e-19, "model_canonical": "340*f/(340 - vs)", "seconds": 4.89, "generations": 0, "evaluations": 1284, "found_infix": "(f / (340 - vs))", "found_prefix": "(/ x0 (- 340 x1))", "scale_a": -2.2737367544323206e-13, "scale_b": 340.00000000000006, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 4.21, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 3.71, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 3.64, "generations": 0, "evaluations": 1273, "found_infix": "((rho * (v2)\u00b2) - (rho * (v1)\u00b2))", "found_prefix": "(- (* x0 (square x2)) (* x0 (square x1)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 5.4, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 3.74, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 6.46, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 3.38, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 3.01, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 4.42, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 4.69, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 4.57, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 4.05, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 3.6, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 4.69, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 4.99, "generations": 0, "evaluations": 1267, "found_infix": "((AUCpo * Div) / (AUCiv * Dpo))", "found_prefix": "(/ (* x0 x1) (* x2 x3))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 4.74, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 3.31, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) - (RR * VD))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "7*LVID**3/(LVID + 12/5)", "seconds": 8.56, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b3 / (2.4 + LVID))", "found_prefix": "(/ (cube x0) (+ 2.4 x0))", "scale_a": 0.0, "scale_b": 6.999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 4.05, "generations": 0, "evaluations": 1273, "found_infix": "((TC - HDL) - (0.2 * TG))", "found_prefix": "(- (- x0 x1) (* 0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 6.09, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 3.43, "generations": 0, "evaluations": 1273, "found_infix": "((V * rhoS) - (V * rhoF))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": -1.1368683772161603e-13, "scale_b": 9.81, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 8.51, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 5.43, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 10.68, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 4.77, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 5.89, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 6.4, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 3.08, "generations": 0, "evaluations": 1273, "found_infix": "((x - mu) / s)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 7.24, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.4445422787293792e-12, "model_canonical": "3*pi*a + 3*pi*b - sqrt(-5448*a**2/23 - 7264*a*b/23 - 5448*b**2/23 + (-6*pi*a - 6*pi*b)**2)/2", "seconds": 13.67, "generations": 0, "evaluations": 1284, "found_infix": "(((18.85 * a) + (18.85 * b)) - sqrt(((((-18.85 * a) - (18.85 * b)) * ((-18.85 * a) - (18.85 * b))) + (4 * (((-59.22 * (a)\u00b2) - (78.96 * (a * b))) - (59.22 * (b)\u00b2))))))", "found_prefix": "(- (+ (* 18.84955592 x0) (* 18.84955592 x1)) (sqrt (+ (* (- (* -18.84955592 x0) (* 18.84955592 x1)) (- (* -18.84955592 x0) (* 18.84955592 x1))) (* 4 (- (- (* -59.2176264 (square x0)) (* 78.9568352 (* x0 x1))) (* 59.2176264 (square x1)))))))", "scale_a": -2.332711801500409e-11, "scale_b": 0.5000000000077631, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 4.43, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 3.76, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990192439327618, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "a*b*sin(C)/2", "seconds": 32.68, "generations": 20, "evaluations": 24014, "found_infix": "((a * b) * sin(C))", "found_prefix": "(* (* x0 x1) (sin x2))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(* (* x0 x1) (sin x2))", "before_a": -0.0331848814275677, "before_b": 0.5010465091888312, "snaps": [[0.5010465091888312, 0.5, 1.2087362704972797], [-0.009848550545790355, 0.0, 0.6773008739790743]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 3.51, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999164172545605, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00640415013896524, "model_canonical": "-25*(-n**(1/3) - n*log(n) + n)/(8*pi)", "seconds": 33.26, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.08077330676755143, "scale_b": -0.994718394324346, "noise_snap": {"before_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "before_a": -0.1249711610714428, "before_b": -0.9953944961572961, "snaps": [[-0.9953944961572961, -0.994718394324346, 1.2133073637090022]]}, "holdout_r2": 0.9999986147880844, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9916387371222257, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.30910984661466906, "model_canonical": "13*(a + b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3)))))/(6*pi)", "seconds": 107.55, "generations": 70, "evaluations": 83467, "found_infix": "(a + ((cbrt(log((2 * cbrt(p)))) - (a / (a + b))) * b))", "found_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "scale_a": 0.0, "scale_b": 0.6896714200648798, "noise_snap": {"before_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "before_a": 0.06430979104094092, "before_b": 0.6816741035148295, "snaps": [[0.06430979104094092, 0.0, 1.7283644828431461], [0.6886437479040157, 0.6896714200648798, 0.7871568521990561]]}, "holdout_r2": 0.987351757995572, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9991114270923676, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0052446859780080944, "model_canonical": "Vmax*exp(n*log(S))/(exp(n*log(K)) + exp(n*log(S)))", "seconds": 26.35, "generations": 15, "evaluations": 18210, "found_infix": "((Vmax * exp((n * log(S)))) / (exp((n * log(K))) + exp((n * log(S)))))", "found_prefix": "(/ (* x0 (exp (* x3 (log x1)))) (+ (exp (* x3 (log x2))) (exp (* x3 (log x1)))))", "scale_a": 0.0, "scale_b": 0.9971511686516623, "noise_snap": {"before_prefix": "(/ (* x0 (exp (* x3 (log x1)))) (+ (exp (* x3 (log x2))) (exp (* x3 (log x1)))))", "before_a": -0.006102937791226282, "before_b": 0.9983199536628871, "snaps": [[-0.006102937791226282, 0.0, 0.8597624804464836]]}, "holdout_r2": 0.9999737253610992, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998737182806764, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.020786137209828578, "model_canonical": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "seconds": 20.78, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.1 * (log(Q10) * T1))) + (0.1 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.1 (* (log x1) x2))) (* 0.1 (* (log x1) x3))))", "scale_a": 0.0, "scale_b": 0.9987035015345693, "noise_snap": {"before_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "before_a": 0.056414752254344336, "before_b": 0.9979381382734911, "snaps": [[0.004402307481072592, 0.0, 0.27158493478256834], [-0.10005267018483584, -0.1, 0.4758461613692204], [0.1001384688786895, 0.1, 2.4418725110581834]]}, "holdout_r2": 0.9999970796320556, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 7.44, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 7.09, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 6.9, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998916382555183, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006206248379606224, "model_canonical": "-365*age/54 + 5*ht + 14*wt + 67", "seconds": 19.88, "generations": 10, "evaluations": 12842, "found_infix": "(((13.75 * wt) + (5 * ht)) + (-6.759 * age))", "found_prefix": "(+ (+ (* 13.750429313997609 x0) (* 5 x1)) (* -6.759415909863846 x2))", "scale_a": 67.08841239248345, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "before_a": 67.85375044641069, "before_b": 1.0006845663770285, "snaps": [[4.9961495419994115, 5.0, 0.31941319000616514]]}, "holdout_r2": 0.9999997421137115, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 4.49, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.999551182621344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0031516417686216613, "model_canonical": "530*CO*Hb*SaO2/39 + CO*PaO2/39", "seconds": 27.35, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (529.6 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 529.6288594634219 (* (* x0 x2) x1)))", "scale_a": 0.0, "scale_b": 0.02533775905725512, "noise_snap": {"before_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "before_a": 0.4487130556167358, "before_b": 0.0291712091502634, "snaps": [[1.8530433795976358, 0.0, 1.6816526880482316]]}, "holdout_r2": 0.9999827730046027, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995438725898596, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(1 - exp(-k*tau))", "seconds": 18.8, "generations": 10, "evaluations": 12296, "found_infix": "(1 / (1 - exp((-(k * tau)))))", "found_prefix": "(inv (- 1 (exp (neg (* x0 x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (- 1 (exp (neg (* x0 x1)))))", "before_a": -0.0009631832371626015, "before_b": 1.0007541915292788, "snaps": [[1.0007541915292788, 1.0, 0.7222296824282645], [-5.908907955536199e-05, 0.0, 0.13903739749324734]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 7.04, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.9990696609577662, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C*Emax/(C + EC50)", "seconds": 31.39, "generations": 20, "evaluations": 24356, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x1 x2))", "before_a": -0.0109197374871286, "before_b": 0.9995963114604427, "snaps": [[-0.010919737586485076, 0.0, 0.1517102929130934], [0.999369676392454, 1.0, 0.699537696583156]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999088287722308, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C0*exp(-k*t)", "seconds": 24.1, "generations": 15, "evaluations": 17999, "found_infix": "(C0 * exp((-(k * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x1 x2))))", "before_a": -0.0012119163915453868, "before_b": 0.9996686485255741, "snaps": [[-0.0012119163835240675, 0.0, 0.2703102397903775], [0.999582645027814, 1.0, 0.8363791188949993]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5276267228295651e-15, "model_canonical": "(C0*k*exp(-k*t) + R - R*exp(-k*t))/k", "seconds": 15.1, "generations": 0, "evaluations": 1267, "found_infix": "(((R + ((C0 * k) * exp((-(k * t))))) - (R * exp((-(k * t))))) / k)", "found_prefix": "(/ (- (+ x1 (* (* x0 x2) (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))) x2)", "scale_a": 3.552713678800501e-15, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 5.99, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999013546559826, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4927513780036225e-15, "model_canonical": "P/(4*pi*r**2)", "seconds": 22.44, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": 0.0, "scale_b": 0.07957747154594767, "noise_snap": {"before_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "before_a": -0.0002353427527249652, "before_b": 0.07960764552306343, "snaps": [[-0.0002353427527249652, 0.0, 0.4690979856179012], [0.07959806072730091, 0.07957747154594767, 0.5597398396327271]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 5.73, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986853591115488, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.09186076085684108, "model_canonical": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "seconds": 89.56, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.204565787631822, "scale_b": 1.7142857142857142, "noise_snap": {"before_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "before_a": -7.405635011350455, "before_b": 1.7151253533426671, "snaps": [[1.7151253533426671, 1.7142857142857142, 0.2994400036185665]]}, "holdout_r2": 0.9990701273056405, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 133.78, "generations": 100, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "noise_snap": null, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 3.83, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-b + sqrt(4*a*c + b**2))/(2*a)", "seconds": 13.28, "generations": 0, "evaluations": 1273, "found_infix": "((sqrt(((b * b) + (4 * (a * c)))) - b) / a)", "found_prefix": "(/ (- (sqrt (+ (* x1 x1) (* 4 (* x0 x2)))) x1) x0)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.405410001297897e-12, "model_canonical": "exp(log(exp(p*log(x)) + exp(p*log(y)) + exp(p*log(z)))/p)", "seconds": 14.6, "generations": 0, "evaluations": 1267, "found_infix": "exp((log(((exp((p * log(x))) + exp((p * log(y)))) + exp((p * log(z))))) / p))", "found_prefix": "(exp (/ (log (+ (+ (exp (* x3 (log x0))) (exp (* x3 (log x1)))) (exp (* x3 (log x2))))) x3))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8879150451768586, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.2141254944722712, "model_canonical": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "seconds": 131.52, "generations": 95, "evaluations": 18746, "found_infix": "((K * (1.501 + log((t * r)))) * tanh(((-(((nu * t) / (Qr * 2.709)) * -2.898)) + r)))", "found_prefix": "(* (* x0 (+ 1.500863 (log (* x3 x2)))) (tanh (+ (neg (* (/ (* x4 x3) (* x1 2.709083)) -2.898198)) x2)))", "scale_a": 30.707410773691038, "scale_b": 0.2759690263385462, "noise_snap": null, "holdout_r2": 0.9010445931745268, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 7.99, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0374534401066667e-15, "model_canonical": "b*s/(g*m + g*s + m**2 + m*s)", "seconds": 27.81, "generations": 0, "evaluations": 1267, "found_infix": "((b * s) / ((((s * g) + (s * m)) + (g * m)) + (m)\u00b2))", "found_prefix": "(/ (* x0 x1) (+ (+ (+ (* x1 x2) (* x1 x3)) (* x2 x3)) (square x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.99999999349419, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.4808845608008374, "model_canonical": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "seconds": 6.27, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-4.085 + (0.05869 * V)) + (-0.000392 * (V)\u00b2)) + (-1.941e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -4.0847936089889325 (* 0.058686184566919694 x0)) (* -0.000392 (square x0))) (* -1.9409410144212005e-06 (* x0 (square x0)))))))", "scale_a": 3.4881817802364954, "scale_b": -3.4881837086993475, "noise_snap": {"before_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "before_a": 0.9999100602804736, "before_b": -0.9999084470441909, "snaps": [[-0.0003921182205987734, -0.000392, 0.7157555655166515]]}, "holdout_r2": 0.9999999903009478, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9982309649662743, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.6284534922705314, "model_canonical": "16*Dose*F*(ke + 1)*exp(-21*ke*t/20 - 13/(35*t))/(15*V)", "seconds": 146.56, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3713 * ((t * (ke * 2.827)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 1)))))", "found_prefix": "(* (exp (* -0.37128534536759045 (+ (* x5 (* x3 2.826553393635462)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 1)))))", "scale_a": 0.0, "scale_b": 1.066649588857602, "noise_snap": {"before_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "before_a": 0.02797347857032051, "before_b": 1.249532710850165, "snaps": [[0.9293308869269609, 1.0, 1.48504036211813], [0.016468736247539244, 0.0, 2.0896250744337252]]}, "holdout_r2": 0.989786973619989, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998714517318436, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.560615391244251, "model_canonical": "-9 + (-103*HDL*(TG + 1)/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "seconds": 18.46, "generations": 10, "evaluations": 12608, "found_infix": "((((-0.1157 * (TG)\u00b2) + (1.061 * (TC * TG))) + (-1.03 * (HDL * (TG + 1)))) / (TG + (0.00053 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (* -0.11574904952137843 (square x2)) (* 1.061032953945969 (* x0 x2))) (* -1.03 (* x1 (+ x2 1)))) (+ x2 (* 0.00053 (square x2))))", "scale_a": -9.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* -0.1225962176829709 (square x2)) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "before_a": -8.518936761108577, "before_b": 0.9486367756251938, "snaps": [[1.0615647481368595, 1.061032953945969, 0.31665558415613887], [-0.11546663414639403, -0.11574904952137843, 0.5954541131568896], [-9.132892135117158, -9.0, 0.9336623201190158], [-1.029754152385804, -1.03, 0.26410544334219765], [0.0005321908558304502, 0.00053, 1.8291951625793728]]}, "holdout_r2": 0.9999875232257205, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9998822889323659, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006081929471419956, "model_canonical": "9*BUN/(8*pi) + Glu/18 + 2*Na", "seconds": 22.04, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05556 * Glu)) + (0.3581 * BUN))", "found_prefix": "(+ (+ (* 1.9996080827675806 x0) (* 0.05555555555555555 x1)) (* 0.3580986219567645 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "before_a": 0.5149797780260315, "before_b": 0.9980476091561753, "snaps": [[0.05560151761952748, 0.05555555555555555, 0.6091533733453619], [0.3571555418205294, 0.3580986219567645, 2.043320809737439], [0.43546412653305927, 0.0, 2.375003628439107]]}, "holdout_r2": 0.9999963980937044, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3051056255558425e-15, "model_canonical": "67*CO*Hb*SaO2/5 - 67*CO*Hb*SvO2/5 + 3*CO*PaO2/100 - 3*CO*PvO2/100", "seconds": 22.52, "generations": 0, "evaluations": 1265, "found_infix": "((((0.03 * (CO * PaO2)) + (13.4 * ((CO * Hb) * SaO2))) - (0.03 * (CO * PvO2))) - (13.4 * ((CO * Hb) * SvO2)))", "found_prefix": "(- (- (+ (* 0.03 (* x0 x4)) (* 13.4 (* (* x0 x1) x2))) (* 0.03 (* x0 x5))) (* 13.4 (* (* x0 x1) x3)))", "scale_a": 5.684341886080802e-14, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 6.25, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.87199091392779e-11, "model_canonical": "(n*y - y*exp(n*log(y + 1)) + y - exp(n*log(y + 1)) + 1)/(-y*exp(n*log(y + 1)) + y)", "seconds": 9.92, "generations": 0, "evaluations": 1281, "found_infix": "(((((1 + y) + (y * n)) - exp((n * log((1 + y))))) - (y * exp((n * log((1 + y)))))) / (y - (y * exp((n * log((1 + y)))))))", "found_prefix": "(/ (- (- (+ (+ 1 x0) (* x0 x1)) (exp (* x1 (log (+ 1 x0))))) (* x0 (exp (* x1 (log (+ 1 x0)))))) (- x0 (* x0 (exp (* x1 (log (+ 1 x0)))))))", "scale_a": -7.105427357601002e-15, "scale_b": 1.0000000000000009, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.572080960472416e-16, "model_canonical": "sqrt(-2*rho*s1*s2*w**2 + 2*rho*s1*s2*w + s1**2*w**2 + s2**2*w**2 - 2*s2**2*w + s2**2)", "seconds": 26.42, "generations": 0, "evaluations": 1267, "found_infix": "sqrt(((((((s2)\u00b2 + ((w)\u00b2 * (s1)\u00b2)) + ((w)\u00b2 * (s2)\u00b2)) + (2 * (((w * s1) * s2) * rho))) - (2 * (w * (s2)\u00b2))) - (2 * ((((w)\u00b2 * s1) * s2) * rho))))", "found_prefix": "(sqrt (- (- (+ (+ (+ (square x2) (* (square x0) (square x1))) (* (square x0) (square x2))) (* 2 (* (* (* x0 x1) x2) x3))) (* 2 (* x0 (square x2)))) (* 2 (* (* (* (square x0) x1) x2) x3))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 5.97, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_c30_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 5.72, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 3.85, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 6.23, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 3.14, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 12.67, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 10.61, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 3.31, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 14.72, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 3.96, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 4.72, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 12.74, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 5.62, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 4.98, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 - CvO2))", "found_prefix": "(/ x0 (- x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 3.1, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 4.38, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 9.54, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 4.8, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 8.59, "generations": 0, "evaluations": 1267, "found_infix": "((R - (R * exp((-(k * t))))) / CL)", "found_prefix": "(/ (- x0 (* x0 (exp (neg (* x2 x3))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 3.69, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "80*(-CVP + MAP)/CO", "seconds": 3.98, "generations": 0, "evaluations": 1273, "found_infix": "((MAP - CVP) / CO)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 80.00000000000001, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 4.9, "generations": 0, "evaluations": 1267, "found_infix": "((((FiO2 * Pb) - (47 * FiO2)) - (1.25 * PaCO2)) - PaO2)", "found_prefix": "(- (- (- (* x0 x1) (* 47 x0)) (* 1.25 x2)) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.682572080454052e-16, "model_canonical": "10*C/(2*Alb + 1)", "seconds": 15.55, "generations": 0, "evaluations": 1284, "found_infix": "(C / (1 + (2 * Alb)))", "found_prefix": "(/ x0 (+ 1 (* 2 x1)))", "scale_a": 3.552713678800501e-15, "scale_b": 9.999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 3.79, "generations": 0, "evaluations": 1273, "found_infix": "((m * v2) - (m * v1))", "found_prefix": "(- (* x0 x2) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 4.31, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) - W)", "found_prefix": "(- (* 4.136 x0) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 7.0, "generations": 0, "evaluations": 1273, "found_infix": "((r * F) * sin(theta))", "found_prefix": "(* (* x0 x1) (sin x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 9.09, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 3.33, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (2 * (m2 * u2))) - (m2 * u1)) / (m1 + m2))", "found_prefix": "(/ (- (+ (* x0 x2) (* 2 (* x1 x3))) (* x1 x2)) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 5.14, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 6.91, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(1 - p)/p**2", "seconds": 9.96, "generations": 0, "evaluations": 1320, "found_infix": "((1 - p) / (p)\u00b2)", "found_prefix": "(/ (- 1 x0) (square x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 6.07, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 6.96, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 9.22, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998766564677474, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.000628662192782887, "model_canonical": "20*R*r**2", "seconds": 26.55, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 19.735105721241254, "noise_snap": {"before_prefix": "(* x0 (square x1))", "before_a": 0.13432403161283446, "before_b": 19.73002175588084, "snaps": [[0.13432403161283446, 0.0, 0.627233612167211]]}, "holdout_r2": 0.9999998844421881, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998459326775276, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.7127409308819017e-08, "model_canonical": "(-a*exp(n*log(r)) + a)/(1 - r)", "seconds": 23.24, "generations": 10, "evaluations": 11961, "found_infix": "((a - (a * exp((n * log(r))))) / (1 - r))", "found_prefix": "(/ (- x0 (* x0 (exp (* x2 (log x1))))) (- 1 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- x0 (* x0 (exp (* x2 (log x1))))) (- 1 x1))", "before_a": -0.003876994000771461, "before_b": 1.0000685429895857, "snaps": [[1.0000685429903093, 1.0, 0.1218925211695696], [-0.003060403351459202, 0.0, 0.6773008739790243]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(theta/2)", "seconds": 8.95, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin((0.5 * theta)))", "found_prefix": "(* x0 (sin (* 0.5 x1)))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "71*(c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/37 + 12*c*(y0 + 1)/(23*(a**y0 + b + y0)) + 12*x0/23 + 12*y0/23 + 1644/1265)/(17*pi) - 99/56", "seconds": 98.49, "generations": 80, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197, "noise_snap": null, "holdout_r2": 0.9219790715103403, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 12.3, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9992821124933914, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0038655140233828434, "model_canonical": "K*N0/(K*exp(-r*t) + N0 - N0*exp(-r*t))", "seconds": 22.81, "generations": 10, "evaluations": 12139, "found_infix": "((K * N0) / ((N0 + (K * exp((-(r * t))))) - (N0 * exp((-(r * t))))))", "found_prefix": "(/ (* x0 x1) (- (+ x1 (* x0 (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))))", "scale_a": 0.0, "scale_b": 0.9976208025798187, "noise_snap": {"before_prefix": "(/ (* x0 x1) (- (+ x1 (* x0 (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))))", "before_a": -0.2665550519191697, "before_b": 0.9982590893974551, "snaps": [[-0.2665550519191697, 0.0, 0.8308188772034212]]}, "holdout_r2": 0.9999886074502583, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998913730716329, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "S*mumax/(Ks + S)", "seconds": 27.29, "generations": 15, "evaluations": 18514, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x2 x1))", "before_a": -0.00010759284620820431, "before_b": 0.9999050949416743, "snaps": [[0.9999050949416743, 1.0, 0.16384062196092852], [-0.00017871242956456126, 0.0, 0.6773008739790789]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.325761895899309e-15, "model_canonical": "(Km + S)/(S*Vmax)", "seconds": 4.96, "generations": 0, "evaluations": 1273, "found_infix": "((Km + S) / (Vmax * S))", "found_prefix": "(/ (+ x0 x2) (* x1 x2))", "scale_a": -1.1102230246251565e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993151732726011, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.593847649546502e-16, "model_canonical": "1/(h + 1/(N*a))", "seconds": 19.84, "generations": 10, "evaluations": 12582, "found_infix": "(1 / (h + ((a * (1 / N)) * (1 / (a)\u00b2))))", "found_prefix": "(inv (+ x2 (* (* x0 (/ 1 x1)) (inv (square x0)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (+ x2 (* (* x0 (/ 0.99925084946 x1)) (inv (square x0)))))", "before_a": 0.0012533171519515385, "before_b": 0.9986634060638355, "snaps": [[0.9995139209138423, 1.0, 0.07154129630924826], [0.0012069651328684636, 0.0, 0.16240090370294985], [0.999096970916087, 1.0, 0.9121038946803673]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999025338514973, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0858150604182134e-16, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 20.88, "generations": 10, "evaluations": 12676, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(/ x1 (+ x1 x0))", "before_a": 0.9998619042518972, "before_b": -0.9995315168870617, "snaps": [[0.9998619042518972, 1.0, 0.8065839035259518], [-0.9998829492540751, -1.0, 0.3888154108600906]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9980596463884519, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.388783326962997e-16, "model_canonical": "Ki*S*Vmax/(I*Km + Ki*Km + Ki*S)", "seconds": 19.16, "generations": 10, "evaluations": 12325, "found_infix": "(((Vmax * S) * Ki) / (((Km * Ki) + (Km * I)) + (S * Ki)))", "found_prefix": "(/ (* (* x0 x1) x4) (+ (+ (* x2 x4) (* x2 x3)) (* x1 x4)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* (* x0 x1) x4) (+ (+ (* x2 x4) (* x2 x3)) (* x1 x4)))", "before_a": 0.012622194925633323, "before_b": 0.9959433183142669, "snaps": [[0.9959433183142669, 1.0, 1.4960022619993856], [0.0023595100379547786, 0.0, 0.48930614103244763]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999544058959522, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.8220892992570116e-11, "model_canonical": "QT/RR**(1/3)", "seconds": 21.87, "generations": 10, "evaluations": 12755, "found_infix": "((RR ^ -0.3333) * QT)", "found_prefix": "(* (pow x1 -0.3333333333333333) x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* (pow x1 -0.333888516159) x0)", "before_a": 0.4981815662494, "before_b": 0.9987184015130095, "snaps": [[-0.3342149892969745, -0.3333333333333333, 1.1329464416005586], [0.32588907290344776, 0.0, 0.7600808003108807], [0.9999555409848969, 1.0, 0.26495446243234355]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998865381458093, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.387002112727231e-16, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 27.79, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.5 * Alb))", "found_prefix": "(+ x0 (* -2.5 x1))", "scale_a": 10.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ x0 (* -2.4979789198296802 x1))", "before_a": 9.995455608207319, "before_b": 0.9996480637615771, "snaps": [[-2.503290559316759, -2.5, 0.9549862351711796], [10.002949417140975, 10.0, 0.608394972695024], [0.9997436511162685, 1.0, 0.7353773942967416]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998925161178632, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0030766111656658785, "model_canonical": "7*ht**(29/40)*wt**(4/(3*pi))/970", "seconds": 18.97, "generations": 10, "evaluations": 12365, "found_infix": "((ht ^ 0.7246) * (wt ^ 0.4244))", "found_prefix": "(* (pow x1 0.7246099627783142) (pow x0 0.4244131815783876))", "scale_a": 0.0, "scale_b": 0.007217155537688626, "noise_snap": {"before_prefix": "(* (pow x1 0.724354263324) (pow x0 0.424931966527))", "before_a": 0.0007369562839294463, "before_b": 0.007207217505135944, "snaps": [[0.0020901972704132055, 0.0, 0.18250489055918045], [0.42466457302114635, 0.4244131815783876, 0.9440006936043345]]}, "holdout_r2": 0.9999985448905642, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.999953747063817, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "U*V/P", "seconds": 18.67, "generations": 10, "evaluations": 12736, "found_infix": "((U * V) * (1 / P))", "found_prefix": "(* (* x0 x1) (/ 1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* (* x0 x1) (/ 1 x2))", "before_a": 0.022445311060096174, "before_b": 0.9991772114546248, "snaps": [[0.022445311060096174, 0.0, 0.14269766897912167], [0.9992345997101548, 1.0, 1.3651021989581609]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971856509949503, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "4*TBSA*wt", "seconds": 32.57, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 4.0, "noise_snap": {"before_prefix": "(* x0 x1)", "before_a": 31.244406849546067, "before_b": 3.987988757421484, "snaps": [[31.244406730081188, 0.0, 0.9593206011715423], [3.9968853391632795, 4.0, 0.651321372612141]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730382476207, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.808524511904954e-16, "model_canonical": "11*wt/10 - 128*wt**2/ht**2", "seconds": 29.33, "generations": 15, "evaluations": 18269, "found_infix": "((1.1 * wt) + (-128 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.1 x0) (* -128 (* (square x0) (inv (square x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 1.099713011987 x0) (* -127.921580039081 (* (square x0) (inv (square x1)))))", "before_a": 0.09708011159835905, "before_b": 0.9984543841520913, "snaps": [[1.0984227818122307, 1.1, 1.206981762313034], [0.016606468173206837, 0.0, 0.7105151380462179], [-128.01760373022887, -128.0, 0.4934509458674715]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 8.11, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 7.8, "generations": 0, "evaluations": 1284, "found_infix": "exp((-(lam * x)))", "found_prefix": "(exp (neg (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 6.13, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 8.39, "generations": 0, "evaluations": 1273, "found_infix": "((I * cos(theta)) / (d)\u00b2)", "found_prefix": "(/ (* x0 (cos x1)) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 4.53, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0251696480909725e-15, "model_canonical": "sqrt(x1**2 - 2*x1*x2 + x2**2 + y1**2 - 2*y1*y2 + y2**2 + z1**2 - 2*z1*z2 + z2**2)", "seconds": 13.55, "generations": 0, "evaluations": 1265, "found_infix": "sqrt((((((((((x1)\u00b2 + (x2)\u00b2) + (y1)\u00b2) + (y2)\u00b2) + (z1)\u00b2) + (z2)\u00b2) - (2 * (x1 * x2))) - (2 * (y1 * y2))) - (2 * (z1 * z2))))", "found_prefix": "(sqrt (- (- (- (+ (+ (+ (+ (+ (square x0) (square x1)) (square x2)) (square x3)) (square x4)) (square x5)) (* 2 (* x0 x1))) (* 2 (* x2 x3))) (* 2 (* x4 x5))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 14.38, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 11.47, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.640368424731412e-16, "model_canonical": "3*a*b*c/(a*b + a*c + b*c)", "seconds": 6.06, "generations": 0, "evaluations": 1267, "found_infix": "(((a * b) * c) / (((a * b) + (a * c)) + (b * c)))", "found_prefix": "(/ (* (* x0 x1) x2) (+ (+ (* x0 x1) (* x0 x2)) (* x1 x2)))", "scale_a": 1.7763568394002505e-15, "scale_b": 3.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9998832425962244, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0551499438325455e-13, "model_canonical": "(E0*exp(h*log(Cc)) + E0*exp(h*log(EC50)) + Emax*exp(h*log(Cc)))/(exp(h*log(Cc)) + exp(h*log(EC50)))", "seconds": 32.46, "generations": 15, "evaluations": 18256, "found_infix": "((((E0 * exp((h * log(EC50)))) + (E0 * exp((h * log(Cc))))) + (Emax * exp((h * log(Cc))))) / (exp((h * log(EC50))) + exp((h * log(Cc)))))", "found_prefix": "(/ (+ (+ (* x4 (exp (* x2 (log x1)))) (* x4 (exp (* x2 (log x0))))) (* x3 (exp (* x2 (log x0))))) (+ (exp (* x2 (log x1))) (exp (* x2 (log x0)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* x4 (exp (* x2 (log x1)))) (* x4 (exp (* x2 (log x0))))) (* x3 (exp (* x2 (log x0))))) (+ (exp (* x2 (log x1))) (exp (* x2 (log x0)))))", "before_a": -0.009603845388195253, "before_b": 1.0005340506264435, "snaps": [[-0.009603845246583045, 0.0, 0.4618469805863264], [1.0003486891599016, 1.0, 1.0310274635604904]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 61.55, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "noise_snap": null, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9992131297666089, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.316721240152894, "model_canonical": "-0.00867740596020503*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "seconds": 164.96, "generations": 75, "evaluations": 89481, "found_infix": "((13 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.284) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.008677 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.425) + log(Ko)))))", "found_prefix": "(+ (* 13 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.284209902720801) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.008677405960205034 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.4248575689948955) (log x2)))))", "scale_a": 10.688442594294253, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "before_a": 9.873011713231413, "before_b": 1.1645991019688493, "snaps": [[12.932087839607656, 13.0, 2.04064241320828]]}, "holdout_r2": 0.9991015788164763, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.999539150733898, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.189927126769943e-16, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 23.7, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": {"before_prefix": "(sqrt (* x0 x1))", "before_a": 0.0002486645784949282, "before_b": 1.9988929673116922, "snaps": [[0.0002486645784949282, 0.0, 0.14931633316877435], [1.9992043986380363, 2.0, 0.8176625491659164]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999144968107287, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 5.706882316743863e-16, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "seconds": 64.17, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((1 / Ki), Vmax)) + (((Sb / Kip) * Ii) + Km))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 1 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "before_a": -0.004167278810840003, "before_b": 0.9988691800631141, "snaps": [[0.9973647328052733, 1.0, 0.6987204077884304], [-0.001033643996283974, 0.0, 1.1878152822927954], [1.000392613678443, 1.0, 1.184360170059913]]}, "holdout_r2": 0.9999982957591392, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A*exp(-al*t) + B*exp(-be*t)", "seconds": 21.92, "generations": 0, "evaluations": 1253, "found_infix": "((A * exp((-(al * t)))) + (B * exp((-(be * t)))))", "found_prefix": "(+ (* x0 (exp (neg (* x1 x4)))) (* x2 (exp (neg (* x3 x4)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997315758029671, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0003421724074563692, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 25.32, "generations": 15, "evaluations": 18587, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02151763388280508, "scale_b": 100.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": -0.015283946481626565, "before_b": 99.90816468681804, "snaps": [[99.90816468681804, 100.0, 0.7930692754044459]]}, "holdout_r2": 0.999983085473615, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 6.3, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.984967268530397e-16, "model_canonical": "(Ca*Cb + Ca*Ib + Cb*Ia)/(Ca*Cb + Ca*Ib + Cb*Ia + Ia*Ib)", "seconds": 7.16, "generations": 0, "evaluations": 1267, "found_infix": "((((Ca * Cb) + (Ca * Ib)) + (Ia * Cb)) / ((((Ca * Cb) + (Ca * Ib)) + (Ia * Cb)) + (Ia * Ib)))", "found_prefix": "(/ (+ (+ (* x0 x2) (* x0 x3)) (* x1 x2)) (+ (+ (+ (* x0 x2) (* x0 x3)) (* x1 x2)) (* x1 x3)))", "scale_a": -1.1102230246251565e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 13.04, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 131.3, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "noise_snap": null, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998983610007044, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.552940112146771e-06, "model_canonical": "(b*p + p - exp(1/W))/b", "seconds": 27.24, "generations": 20, "evaluations": 24217, "found_infix": "(((p + (p * b)) - exp((W / (W * W)))) / b)", "found_prefix": "(/ (- (+ x0 (* x0 x1)) (exp (/ x2 (* x2 x2)))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (+ x0 (* x0 x1)) (exp (/ x2 (* x2 x2)))) x1)", "before_a": 0.00021273759953732707, "before_b": 0.9997104333143843, "snaps": [[0.9997104333143843, 1.0, 0.49483756760070297], [7.933526098758653e-05, 0.0, 0.4979205747972552]]}, "holdout_r2": 0.9999965685986146, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9947976342035189, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.6590720452739023, "model_canonical": "31*(Ve - Vs)/(34*sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "seconds": 55.59, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((0 - Vs))) / sqrt((1.297 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- 0 x1))) (sqrt (- 1.2970012244628208 (square x2)))) (sqrt x0))", "scale_a": -0.028275218434403535, "scale_b": 0.9114973306142292, "noise_snap": {"before_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "before_a": -0.025848689155367283, "before_b": 1.0134614159989663, "snaps": [[-13.880406232962804, 0.0, 0.7424875272235096]]}, "holdout_r2": 0.6009300564443736, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "c30", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_final_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 4.29, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 8.98, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 5.73, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 4.3, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 4.57, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 3.9, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 5.25, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 6.31, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 5.5, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 3.48, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 9.44, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 2.09, "generations": 0, "evaluations": 1273, "found_infix": "((Na + (-Cl)) + (-HCO3))", "found_prefix": "(+ (+ x0 (neg x1)) (neg x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 4.15, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 4.73, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 3.35, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 3.37, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 6.96, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 4.68, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 3.71, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 4.95, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 4.08, "generations": 0, "evaluations": 1267, "found_infix": "(((UNa * Pcr) * (1 / PNa)) / Ucr)", "found_prefix": "(/ (* (* x0 x1) (/ 1 x2)) x3)", "scale_a": 0.0, "scale_b": 100.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 4.79, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 4.27, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 3.44, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 2.68, "generations": 0, "evaluations": 1284, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 8.37, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 4.95, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 6.35, "generations": 0, "evaluations": 1253, "found_infix": "((((k * (1 / L)) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (* x0 (/ 1 x4)) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.999349747352371, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.3165040248556317, "model_canonical": "1.20892880401617*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1193/661 + 1/R) - 6*I/671 - 3/958", "seconds": 99.54, "generations": 80, "evaluations": 93786, "found_infix": "((1.2 * (R * (I / (((z + (-1.805 + (R * z))) + (1 / (z - (z - R)))) + (((z - R))\u00b2 + (abs((z - R)) + ((R * z) + (z)\u00b2))))))) + (-0.004438 * (2 * I)))", "found_prefix": "(+ (* 1.199939041323 (* x1 (/ x0 (+ (+ (+ x2 (+ -1.804841405332 (* x1 x2))) (inv (- x2 (- x2 x1)))) (+ (square (- x2 x1)) (+ (abs (- x2 x1)) (+ (* x1 x2) (square x2)))))))) (* -0.004437623848 (* 1.99983611672 x0)))", "scale_a": -0.0031315143036287907, "scale_b": 1.0074918494886722, "holdout_r2": 0.9991483606688182, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 4.41, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 10.46, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 78.98, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 7.88, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((-0.0625 * (((c * c) * c) * c)) + (0.125 * ((b)\u00b2 * (c)\u00b2))) + (-0.0625 * (((b * b) * b) * b))) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((a)\u00b2 * (b)\u00b2))) + (-0.0625 * (((a * a) * a) * a))))", "found_prefix": "(sqrt (+ (+ (+ (+ (+ (* -0.0625 (* (* (* x2 x2) x2) x2)) (* 0.125 (* (square x1) (square x2)))) (* -0.0625 (* (* (* x1 x1) x1) x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x0) (square x1)))) (* -0.0625 (* (* (* x0 x0) x0) x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 8.51, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9995008162995054, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008083070936455962, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 25.26, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0000357460485316, "scale_b": -1.000770959959399, "holdout_r2": 0.9999987399706455, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3100480862704652e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 8.72, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995813584147263, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 204.96345936865274, "model_canonical": "lam*exp(-lam*x)", "seconds": 13.27, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": -0.00020010136651721355, "scale_b": 1.0007827088991843, "holdout_r2": 0.9999993748523367, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 5.29, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988285894646187, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.449807910348863, "model_canonical": "10*R**2*theta**2/63 - 340*R**2*sin(theta)**2/2961", "seconds": 16.29, "generations": 10, "evaluations": 12649, "found_infix": "((theta * ((R * R) * theta)) + (-0.7235 * (((R * R) * sin(theta)) * sin(theta))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.723525 (* (* (* x0 x0) (sin x1)) (sin x1))))", "scale_a": 0.11681512161624141, "scale_b": 0.15870255648776643, "holdout_r2": 0.9999358035046534, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.805958905011341e-12, "model_canonical": "2*p*(1 - p)", "seconds": 5.3, "generations": 0, "evaluations": 1320, "found_infix": "exp((log(p) + log((1 - p))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": -1.1102230246251565e-16, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996806849673198, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.005326066583564435, "model_canonical": "241/M**(1/4)", "seconds": 23.66, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.2006707347764518, "scale_b": 240.61723199798018, "holdout_r2": 0.9999965069248251, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.9998774349697807, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0097589712307472, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 26.27, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-0.9932 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "scale_a": -0.016241754527309915, "scale_b": 0.9996714996481847, "holdout_r2": 0.9999939406780607, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995091151792501, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001898396493746527, "model_canonical": "A**(1/4)*c", "seconds": 24.05, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.04700364614195962, "scale_b": 0.9989521981107072, "holdout_r2": 0.9999988837407444, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995619532116138, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001756188285869821, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 31.71, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": -0.04272077228304738, "scale_b": 0.9989371538224419, "holdout_r2": 0.9999871221314461, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998907780277814, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00019151427853813052, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 16.58, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": -1.9327817679833104e-07, "scale_b": 1.0000834006173207, "holdout_r2": 0.9999999888336751, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9991172115954031, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.007281422236802011, "model_canonical": "19*floor(1/2 + ht/Cr)/46", "seconds": 19.97, "generations": 15, "evaluations": 18453, "found_infix": "round((ht / Cr))", "found_prefix": "(round (/ x0 x1))", "scale_a": -0.021256591341526132, "scale_b": 0.41319950138084127, "holdout_r2": 0.9999887281771452, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992348024294746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0031173484357765913, "model_canonical": "3*HCO3/2 + 8", "seconds": 20.22, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 7.925851455632213, "scale_b": 1.5033163917409358, "holdout_r2": 0.9999929473399511, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 3.87, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989595942712053, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 18.04164801384965, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 18.4, "generations": 10, "evaluations": 12719, "found_infix": "(((-0.9968 * CcO2) + CaO2) / (CvO2 + (-0.9968 * CcO2)))", "found_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "scale_a": 0.007071857098785939, "scale_b": 0.9934934269219929, "holdout_r2": 0.9999760297048433, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998845952058126, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0044542801066563085, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 24.73, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218.1 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0720830248946811, "scale_b": 0.9987905534441749, "holdout_r2": 0.9999990639057782, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 5.52, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9979546016794381, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.22347496649852203, "model_canonical": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "seconds": 76.38, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * min(-0.2374, (0.002376 + Ta))) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * min(-0.2374, (0.002376 + Ta))) ^ (0.3625 ^ max((t * k), (k - T0)))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) (min -0.237352 (+ 0.002376 x0))) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) (min -0.237352 (+ 0.002376 x0))) (pow 0.362521 (max (* x3 x2) (- x2 x1)))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189, "holdout_r2": 0.9986997683233618, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 7.55, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 11.99, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 8.15, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 5.04, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 115.95, "generations": 15, "evaluations": 18726, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406, "holdout_r2": 0.6562708297964368, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998582665621479, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006912652159425269, "model_canonical": "log((103/38)**c + (141/52)**b + (160/59)**a)", "seconds": 120.93, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.712 ^ b) + ((-2.711 ^ c) + (-2.712 ^ a))))", "found_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "scale_a": -0.003206723251991228, "scale_b": 1.002767548201045, "holdout_r2": 0.9999987534619497, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 18.82, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + sign(x)))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 (sign x0)))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9864131845517468, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.762108729575328, "model_canonical": "-98/985 + 0.998338434417852*(y + (383*r**2/81 + r*x)*log(y/(s2*x))/log(10))*(-1.645074*r*x/(r + s1) + y)/s2 + 0.998338434417852*x**2/s1", "seconds": 126.77, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (4.728 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.645 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.09949245527781203, "scale_b": 0.9983384344178515, "holdout_r2": 0.9796062294912652, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9995855907226544, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.242062937480252, "model_canonical": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "seconds": 139.07, "generations": 95, "evaluations": 113022, "found_infix": "(K1 + ((((a12 ^ -1.49) ^ -0.6097) * (((K1 * a21) + (a12 - K2)) - 27.76)) + (1 / a21)))", "found_prefix": "(+ x0 (+ (* (pow (pow x2 -1.490238935154) -0.609672529723) (- (+ (* x0 x3) (- x2 x1)) 27.755262)) (inv x3)))", "scale_a": 3.3455764518788556, "scale_b": 1.0036549214423613, "holdout_r2": 0.9993117837605774, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 5.65, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 177.64, "generations": 120, "evaluations": 142987, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9754437089467229, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 39.82621331000754, "model_canonical": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0830615622365696*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "seconds": 145.9, "generations": 120, "evaluations": 143463, "found_infix": "(sqrt((((I0 * P) * (d - 484.1)) * ((A * P) / (((0.07926 * d) * E0) + (I0 * A))))) + (((I0 - P) + (((4.712 * A) * (P - (I0 - P))) / (((0.2885 * P) * E0) + A))) + (I0 * P)))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))) (* x1 x0)))", "scale_a": -12.641702242610108, "scale_b": 0.04792013205955936, "holdout_r2": 0.9630747740382664, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9993844080470365, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 14.225368918505378, "model_canonical": "1406/(Scr**1.1001052563*(1 + exp(-Scr**((-Scr + Scr**(-1673/873))/(Scr**1.256537563446*Scr**(1.126054649446*(0.855062719336871/Age**0.295093299374)**Age)))))*(100*Age - Min(76718164, Scr))**0.292791923756) + 19371*pi*(2511/532 - 0.0191500481786977*(Age - 846547/16980)*(Age + Scr - 5696/117)/(Age**(1", "seconds": 104.12, "generations": 65, "evaluations": 77167, "found_infix": "((1433 * (sigmoid(((Scr ^ ((Scr ^ -1.257) * ((Scr ^ -1.916) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2951) ^ Age)))) * ((Scr ^ -1.1) * (((Age * 100) - min(abs(Scr), 7.672e+07)) ^ -0.2928)))) + (81.94 * ((4.72 + ((6.118 / (-319.5 * cbrt((Age * Scr)))) * ((Scr - (48.68 - Age)) * ((Age + 42.18)", "found_prefix": "(+ (* 1433.244585383108 (* (sigmoid (pow (pow x0 (* (pow x0 -1.256537563446) (- (pow x0 -1.916380194032) x0))) (pow (pow x0 -1.126054649446) (pow (pow (* x1 -1.699974741216) -0.295093299374) x1)))) (* (pow x0 -1.1001052563) (pow (- (* x1 99.997915084432) (min (abs x0) 76718164.06481223)) -0.292791923756)))) (* 81.943733744991 (/ (+ 4.719924128567 (* (/ 6.118347431695 (* -319.49514654105 (cbrt (* x1 x0)))) (* (- x0 (- 48.683764122844 x1)) (- (+ x1 42.183343742361) 92.038870363268)))) (+ x1 (exp (+ x0 1.867173521918))))))", "scale_a": 1.3167410408557387, "scale_b": 0.9810543301702098, "holdout_r2": 0.9994300722336895, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 4.91, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 3.22, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846465971055, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0024766857120249413, "model_canonical": "8*W*(100 - BF)/37 + 371", "seconds": 17.93, "generations": 10, "evaluations": 12531, "found_infix": "((99.92 - BF) * W)", "found_prefix": "(* (- 99.917495 x1) x0)", "scale_a": 370.725878335719, "scale_b": 0.2161209588076902, "holdout_r2": 0.9999997281316092, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 5.76, "generations": 0, "evaluations": 1273, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 8.6, "generations": 0, "evaluations": 1267, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 49050.66007613986, "model_canonical": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "seconds": 99.86, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(min((max(cos(g2), D0) / n), g2))) * ((max(n, g1) ^ g1) * (((min(r, min(g1, D0)) + ((3.417 * g2) + (n ^ g1))) ^ max((r + g2), (n ^ g1))) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt (min (/ (max (cos x2) x0) x4) x2))) (* (pow (max x4 x1) x1) (* (pow (+ (min x3 (min x1 x0)) (+ (* 3.417312917233 x2) (pow x4 x1))) (max (+ x3 x2) (pow x4 x1))) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 3.55, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_final_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 3.75, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 5.55, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.718268468785316e-11, "model_canonical": "1/(-vs/(340*f) + 1/f)", "seconds": 4.38, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / f) + (-0.002941 * (vs / f))))", "found_prefix": "(inv (+ (inv x0) (* -0.0029411764705882353 (/ x1 x0))))", "scale_a": -2.2737367544323206e-13, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 3.85, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 3.24, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 2.58, "generations": 0, "evaluations": 1273, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 3.69, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 2.89, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 5.79, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 3.12, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 3.33, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 3.97, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 3.81, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 3.08, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 2.44, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 2.97, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 4.45, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 5.05, "generations": 0, "evaluations": 1267, "found_infix": "(((Div * (1 / AUCiv)) * AUCpo) / Dpo)", "found_prefix": "(/ (* (* x1 (/ 1 x2)) x0) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 4.67, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 3.3, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) + (-(RR * VD)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 9.17, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b2 / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (square x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 3.77, "generations": 0, "evaluations": 1273, "found_infix": "((TC + (-HDL)) + (-0.2 * TG))", "found_prefix": "(+ (+ x0 (neg x1)) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 4.73, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 2.89, "generations": 0, "evaluations": 1273, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 7.92, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 5.15, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 6.04, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 4.98, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 6.2, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 7.85, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 2.54, "generations": 0, "evaluations": 1273, "found_infix": "((x + (-mu)) / s)", "found_prefix": "(/ (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 6.96, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999982279885032, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0015826143572034619, "model_canonical": "-0.00798764760219939 + 0.0248118325978173*(116687*a**2/733 + 188*a*b + 3344*b**2/21)/(a + b)", "seconds": 18.82, "generations": 10, "evaluations": 12791, "found_infix": "((((159.2 * (a)\u00b2) + (159.2 * (b)\u00b2)) + (188 * (a * b))) / (b + a))", "found_prefix": "(/ (+ (+ (* 159.190996719729 (square x0)) (* 159.23816279646 (square x1))) (* 187.998141344827 (* x0 x1))) (+ x1 x0))", "scale_a": -0.007987647602199388, "scale_b": 0.024811832597817267, "holdout_r2": 0.9999982943745273, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 4.36, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 3.47, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990533942248746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.010576112421466749, "model_canonical": "a*b*sin(C)/2", "seconds": 15.76, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": -0.04366673966763557, "scale_b": 0.5014848925861944, "holdout_r2": 0.9999900464705209, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 2.89, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999157665452503, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.006055751469649963, "model_canonical": "n**(1/3) + n*log(n) - n", "seconds": 25.91, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.0852722331546687, "scale_b": -0.9949203644835081, "holdout_r2": 0.9999986067885326, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9941673073392585, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7746979143155835, "model_canonical": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "seconds": 85.25, "generations": 70, "evaluations": 83467, "found_infix": "((b + (abs((b + (p * a))) / ((0.8769 + (2.644 * (b / a))))\u00b2)) + (((b + a) + (max(b, a) + a)) + ((b + p) + (58.31 + (b + a)))))", "found_prefix": "(+ (+ x1 (/ (abs (+ x1 (* x2 x0))) (square (+ 0.876937 (* 2.643684 (/ x1 x0)))))) (+ (+ (+ x1 x0) (+ (max x1 x0) x0)) (+ (+ x1 x2) (+ 58.3077 (+ x1 x0)))))", "scale_a": -7.306647823363934, "scale_b": 0.12112239033838511, "holdout_r2": 0.9919063259740579, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9976430489103425, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.1291979592323913, "model_canonical": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "seconds": 113.33, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-7.251 - n)))) / (((S - tanh(Vmax)) + (0.9868 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1.268)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381, "holdout_r2": 0.9956502370298741, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998807779521477, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.930928170601006, "model_canonical": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10)", "seconds": 15.96, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.101 * (log(Q10) * T1))) + (0.1004 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "scale_a": 0.05017351284652882, "scale_b": 0.9981570069512852, "holdout_r2": 0.9999587191232653, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 5.46, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 4.75, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 5.93, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998933874643375, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007489299553018918, "model_canonical": "-412*age/61 + 5*ht + 14*wt + 67", "seconds": 18.25, "generations": 10, "evaluations": 12842, "found_infix": "(((13.74 * wt) + (4.991 * ht)) + (-6.752 * age))", "found_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "scale_a": 67.17014254322567, "scale_b": 1.0010793932514468, "holdout_r2": 0.9999993873831956, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 4.25, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9995414880418745, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.001333430241846932, "model_canonical": "27*CO*Hb*SaO2/2 + CO*PaO2/34", "seconds": 27.09, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (458.8 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "scale_a": -0.3821686515740339, "scale_b": 0.029197695085188363, "holdout_r2": 0.9999874493327889, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999555523905407, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016448627962412953, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 17.77, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -0.9914))", "found_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "scale_a": 0.9983551372029853, "scale_b": 1.0170856948225544, "holdout_r2": 0.9998786831948487, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 3.78, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.999089049821747, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0015005140156402015, "model_canonical": "C*Emax/(C + EC50)", "seconds": 22.68, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.05605165561578218, "scale_b": 1.0008117132658212, "holdout_r2": 0.9999975554938825, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999090335037002, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 356479336.4131333, "model_canonical": "C0*exp(-k*t)", "seconds": 13.89, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": -0.0017549394070366375, "scale_b": 0.9997530740651474, "holdout_r2": 0.9999997627319258, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9782317560632293, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 13452.10432268961, "model_canonical": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "seconds": 145.51, "generations": 15, "evaluations": 18726, "found_infix": "(((min(min(R, t), ((R ^ 0.727) - (k * C0))) * (t - (((t ^ k) + R) / ((2.117 * k) * t)))) + (max((min(log2(R), C0) - (-2.175 + k)), min(log2(R), R)) * (R + (C0 + ((t ^ 0.6079) * R))))) * log(k))", "found_prefix": "(* (+ (* (min (min x1 x3) (- (pow x1 0.726978) (* x2 x0))) (- x3 (/ (+ (pow x3 x2) x1) (* (* 2.117197 x2) x3)))) (* (max (- (min (log2 x1) x0) (+ -2.174578 x2)) (min (log2 x1) x1)) (+ x1 (+ x0 (* (pow x3 0.60794) x1))))) (log x2))", "scale_a": 3.9219309487953353, "scale_b": -0.07717064827661152, "holdout_r2": 0.9402447092501148, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 5.34, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999007109611278, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0011179559520451592, "model_canonical": "5*P/(63*r**2)", "seconds": 17.77, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": -9.103659129816588e-05, "scale_b": 0.0796032338350701, "holdout_r2": 0.9999998921344517, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 3.89, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986865126599663, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0915446337762356, "model_canonical": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "seconds": 75.21, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.292097703820048, "scale_b": 1.7148195327478752, "holdout_r2": 0.9990706998632128, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 149.47, "generations": 15, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 3.93, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 53.13, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193, "holdout_r2": 0.9994206044936136, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9858595907325988, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.1309235662204227, "model_canonical": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.544799924639411 + 0.195579281608043*z**2/p", "seconds": 137.5, "generations": 15, "evaluations": 18709, "found_infix": "(((((((z * z) / p) + 0.9168) + (max(max(x, y), min(z, p)) + -0.4688)) + x) + (max(max(max(x, y), z), ((x + (2.547 * y)) / p)) + y)) + (1.049 + max(max(y, x), max(((2.92 * x) / p), z))))", "found_prefix": "(+ (+ (+ (+ (+ (/ (* x2 x2) x3) 0.916827) (+ (max (max x0 x1) (min x2 x3)) -0.468822)) x0) (+ (max (max (max x0 x1) x2) (/ (+ x0 (* 2.546937 x1)) x3)) x1)) (+ 1.049292 (max (max x1 x0) (max (/ (* 2.919673 x0) x3) x2))))", "scale_a": 0.25195963467707205, "scale_b": 0.19557928160804305, "holdout_r2": 0.9818274015206695, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8741879078625574, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.153928302961639, "model_canonical": "0.539790435426527*K*r + 0.539790435426527*K - 0.539790435426527*K/floor(r*t**nu) + 12671/778", "seconds": 137.28, "generations": 15, "evaluations": 18746, "found_infix": "(((K / floor(abs((r * (t ^ nu))))) - K) + ((-K) * r))", "found_prefix": "(+ (- (/ x0 (floor (abs (* x2 (pow x3 x4))))) x0) (* (neg x0) x2))", "scale_a": 16.28663327535861, "scale_b": -0.5397904354265272, "holdout_r2": 0.786943513060514, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 4.71, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9998418713430745, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 9.671501577348277, "model_canonical": "2/399 - 1177*Min(b**(b*g), b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/log(m + exp(g)))/830", "seconds": 58.2, "generations": 30, "evaluations": 35712, "found_infix": "min(((b ^ g) ^ b), (((0.6961 - ((s ^ m) ^ (log(b) ^ m))) * b) / log10((-(exp(g) + m)))))", "found_prefix": "(min (pow (pow x0 x2) x0) (/ (* (- 0.696139 (pow (pow x1 x3) (pow (log x0) x3))) x0) (log10 (neg (+ (exp x2) x3)))))", "scale_a": 0.005012759459989802, "scale_b": -1.4180722512021162, "holdout_r2": 0.9997143555128415, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.9999999266503851, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.7422614250840445, "model_canonical": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "seconds": 3.24, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-2.814 + (0.06003 * V)) + (-0.0003591 * (V)\u00b2)) + (-1.641e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "scale_a": 0.9999110410839676, "scale_b": -0.9999094992776225, "holdout_r2": 0.9999999178862548, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9987820374758413, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 25757.1646206105, "model_canonical": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "seconds": 131.25, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3787 * ((t * (ke * 2.862)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 0.8456)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967, "holdout_r2": 0.9892049941160563, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998560767379707, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.536788470475255, "model_canonical": "-60/7 + 56*(-12*HDL*(TG + 1)/11 + 28*TC*TG/25 - 6*TG**2/49)/(59*(0.000544640731278321*TG**2 + TG))", "seconds": 15.08, "generations": 10, "evaluations": 12608, "found_infix": "(((min(HDL, (-0.1226 * (TG)\u00b2)) + (1.12 * (TC * TG))) + (-1.091 * (HDL * (TG + 1)))) / (TG + (0.0005446 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (min x1 (* -0.1225962176829709 (square x2))) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "scale_a": -8.572198122947668, "scale_b": 0.9490011433640297, "holdout_r2": 0.9999767770871473, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.999870971907812, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006326488693664393, "model_canonical": "19*BUN/53 + Glu/18 + 2*Na", "seconds": 18.31, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05564 * Glu)) + (0.3586 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805, "holdout_r2": 0.9999950582979937, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999307867184996, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.35239719639451034, "model_canonical": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 6.934586*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "seconds": 51.34, "generations": 30, "evaluations": 35133, "found_infix": "(((SvO2 - SaO2) * CO) / ((-6.926 - (cbrt((1 / CO)) - (((1 / PaO2) * -6.935) * log2(PvO2)))) / Hb))", "found_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.925813 (- (cbrt (inv x0)) (* (* (inv x4) -6.934586) (log2 x5)))) x1))", "scale_a": 6.97313078202086, "scale_b": 106.4987853824042, "holdout_r2": 0.9999132089956209, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 5.57, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999691262209623, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 91772.65035045863, "model_canonical": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "seconds": 18.08, "generations": 10, "evaluations": 12536, "found_infix": "(((0.4996 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.08738 * (y * (n)\u00b2))) + (0.00563 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0139320580125117, "scale_b": 1.0010758664690897, "holdout_r2": 0.9999560391345026, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9874790670786511, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.5702696933610191, "model_canonical": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "seconds": 168.72, "generations": 120, "evaluations": 142817, "found_infix": "((((-0.2369 ^ w) + (rho * ((0.2369 / w) * (s1 ^ (s2 / w))))) * s2) + (s1 * (((w ^ (w ^ s2)) ^ s2) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow -0.236933 x0) (* x3 (* (/ 0.236933 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.01992253892394974, "scale_b": 1.1153133159306818, "holdout_r2": 0.9825214603632386, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 5.02, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_final_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 4.07, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 3.24, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 4.58, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 2.71, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 8.34, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 8.78, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 3.68, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 13.33, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 2.61, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 3.65, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 11.01, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 5.76, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 4.96, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 + (-CvO2)))", "found_prefix": "(/ x0 (+ x1 (neg x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 2.84, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 4.33, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 9.73, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 4.19, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 7.54, "generations": 0, "evaluations": 1267, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 3.44, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 4.1, "generations": 0, "evaluations": 1273, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 4.94, "generations": 0, "evaluations": 1267, "found_infix": "((((-47 * FiO2) + (-1.25 * PaCO2)) + (-PaO2)) + (FiO2 * Pb))", "found_prefix": "(+ (+ (+ (* -47 x0) (* -1.25 x2)) (neg x3)) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.341286040227026e-16, "model_canonical": "1/(Alb/(5*C) + 1/(10*C))", "seconds": 11.36, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((0.1 * (1 / C)) + (0.2 * (Alb / C))))", "found_prefix": "(inv (+ (* 0.1 (inv x0)) (* 0.2 (/ x1 x0))))", "scale_a": -3.552713678800501e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 3.49, "generations": 0, "evaluations": 1273, "found_infix": "((-(m * v1)) + (m * v2))", "found_prefix": "(+ (neg (* x0 x1)) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 4.49, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) + (-W))", "found_prefix": "(+ (* 4.136 x0) (neg x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 7.43, "generations": 0, "evaluations": 1273, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 6.91, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 3.35, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m1 + m2))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 4.27, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 7.08, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 10.39, "generations": 0, "evaluations": 1320, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 5.04, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 5.81, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 5.49, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998771310828989, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0014679546472195376, "model_canonical": "20*R*r**2", "seconds": 22.82, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.17620389550103255, "scale_b": 19.729619099954625, "holdout_r2": 0.999999758709715, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 51.06, "generations": 45, "evaluations": 52577, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 8.49, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "915*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/25456 + 2745*c*(y0 + 1)/(3956*(a**y0 + b + y0)) + 2745*x0/3956 + 2745*y0/3956 - 24039/609224", "seconds": 90.01, "generations": 15, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197, "holdout_r2": 0.9219790715103403, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 10.79, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 134.01, "generations": 120, "evaluations": 143377, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998939407812789, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.000567443163132282, "model_canonical": "S*mumax/(Ks + S)", "seconds": 24.05, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": -0.0004372823715933505, "scale_b": 1.0003247510753048, "holdout_r2": 0.9999997043888105, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 3.38, "generations": 0, "evaluations": 1273, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993212179308882, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006158806927894398, "model_canonical": "1/(h + 1/(N*a))", "seconds": 19.15, "generations": 10, "evaluations": 12620, "found_infix": "(1 / (h + ((1.014 / N) * (1 / a))))", "found_prefix": "(inv (+ x2 (* (/ 1.013564 x1) (inv x0))))", "scale_a": -0.00086987634181801, "scale_b": 1.0025237283695165, "holdout_r2": 0.9999761459197438, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999022276106179, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002119173208177988, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 19.99, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 0.9999019678170072, "scale_b": -0.9995831206399413, "holdout_r2": 0.9999998180234843, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9894606191864804, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.07061878828529, "model_canonical": "12*I/1643 - 3*I/(53*Ki) + 6*Km/53 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "seconds": 95.29, "generations": 80, "evaluations": 95571, "found_infix": "(((((Vmax * S) * (((16.86 - Km) - I) + Ki)) / (Km + S)) - (((I * (1 / (0.8953 * Ki))) + (Vmax ^ tanh(I))) - Km)) - ((((-0.1293 * I) + (log(Km) / Ki)) - Km) - (S / Km)))", "found_prefix": "(- (- (/ (* (* x0 x1) (+ (- (- 16.864929 x2) x3) x4)) (+ x2 x1)) (- (+ (* x3 (inv (* 0.895343 x4))) (pow x0 (tanh x3))) x2)) (- (- (+ (* -0.129291 x3) (/ (log x2) x4)) x2) (/ x1 x2)))", "scale_a": -0.302156136454633, "scale_b": 0.056730304793211624, "holdout_r2": 0.9798629459384985, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995435593474445, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0021925176635615553, "model_canonical": "QT/RR**(1/3)", "seconds": 18.68, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3339) * QT)", "found_prefix": "(* (pow x1 -0.333888516159) x0)", "scale_a": 0.4052089132341621, "scale_b": 0.9989929363275897, "holdout_r2": 0.9999992001215533, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.999885993225636, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008662889955955565, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 23.0, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.498 * Alb))", "found_prefix": "(+ x0 (* -2.4979789198296802 x1))", "scale_a": 9.99544233070591, "scale_b": 0.9997805387605663, "holdout_r2": 0.9999997939433571, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998939672216519, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021006898319526216, "model_canonical": "4*ht**(21/29)*wt**(17/40)/555", "seconds": 16.65, "generations": 10, "evaluations": 12260, "found_infix": "(abs(-6.062e+09) * ((wt ^ 0.4249) * (ht ^ 0.7244)))", "found_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "scale_a": 0.0005652659605759336, "scale_b": 1.189014267381749e-12, "holdout_r2": 0.9999995455259224, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999543246722087, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004627289019920903, "model_canonical": "U*V/P", "seconds": 18.89, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.017691089805424554, "scale_b": 0.9992026316459617, "holdout_r2": 0.9999990968518048, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971831586177357, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006821093093779402, "model_canonical": "4*TBSA*wt", "seconds": 30.83, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 33.65201126763168, "scale_b": 3.9885617427866737, "holdout_r2": 0.9999917085440124, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730902196344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.015134111601333128, "model_canonical": "40*wt/37 - 126*wt**2/ht**2", "seconds": 19.35, "generations": 10, "evaluations": 12490, "found_infix": "((1.081 * wt) + (-125.6 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "scale_a": 0.11030757038492567, "scale_b": 1.0145404073772517, "holdout_r2": 0.9999902029492513, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 7.06, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 6.1, "generations": 0, "evaluations": 1284, "found_infix": "(-exp((-(lam * x))))", "found_prefix": "(neg (exp (neg (* x0 x1))))", "scale_a": 1.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 4.47, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 8.36, "generations": 0, "evaluations": 1273, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 3.99, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990584363131837, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7564488168414686, "model_canonical": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "seconds": 50.85, "generations": 55, "evaluations": 66242, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (6.938 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983633297872) (pow (- x2 x3) 1.985385119869)) (+ 6.938229398009 (pow (- x5 x4) 1.98490613998))))", "scale_a": -5.20475414916671, "scale_b": 3.2278216571085756, "holdout_r2": 0.999342281109602, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 11.14, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 10.36, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 5.58, "generations": 0, "evaluations": 1267, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 * (1 / c))))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (* 0.3333333333333333 (/ 1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9719447085432232, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 97.62637212090756, "model_canonical": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "seconds": 103.08, "generations": 15, "evaluations": 18718, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 1.556) * (2.133 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947, "holdout_r2": 0.9686617710339538, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 54.23, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9991841525137456, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.31243087810113, "model_canonical": "-0.0086883620057691*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 180072*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/14075 + 2307/233", "seconds": 141.32, "generations": 75, "evaluations": 89481, "found_infix": "((10.98 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.159) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.007457 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.698) + log(Ko)))))", "found_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "scale_a": 9.901287400360786, "scale_b": 1.1651866661433503, "holdout_r2": 0.999081347835766, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.9995448698656824, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002674827039449332, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 18.13, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": -0.000763830209167482, "scale_b": 2.0003731471472506, "holdout_r2": 0.9999992188119764, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999070519566771, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008919752262002046, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Sb + Max(1/3, Km))", "seconds": 51.03, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((0.9722 / Ki), Vmax)) + (((Sb / Kip) * Ii) + max(Km, 0.3315)))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) (max x2 0.331521)))))", "scale_a": -0.004385279069302195, "scale_b": 0.9988430409187776, "holdout_r2": 0.9999859617862749, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 182.51, "generations": 10, "evaluations": 12823, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182, "holdout_r2": 0.7195057188038642, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997197962127055, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0004399114891391472, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 23.83, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02423463840840956, "scale_b": 100.01485585600551, "holdout_r2": 0.9999801958640222, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 5.24, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 28.12, "generations": 27, "evaluations": 32465, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 11.24, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 112.43, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998980473061998, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001542824502075099, "model_canonical": "(b*p + p - 1)/b", "seconds": 15.55, "generations": 10, "evaluations": 12654, "found_infix": "(((-0.9991 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "scale_a": -0.0011046270021145, "scale_b": 1.0010729314075129, "holdout_r2": 0.999998132836914, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9955848716514241, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.713733534325797, "model_canonical": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "seconds": 60.67, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((-80.86 - Vs))) / sqrt((1.298 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "scale_a": -0.024803502201383623, "scale_b": 1.0024406720933132, "holdout_r2": 0.5709701537917438, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "final", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_finalbudget_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 3.62, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 8.88, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 5.98, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 4.39, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 4.5, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 3.79, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 4.98, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 6.76, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 6.04, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 4.1, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 10.41, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 2.48, "generations": 0, "evaluations": 1273, "found_infix": "((Na + (-Cl)) + (-HCO3))", "found_prefix": "(+ (+ x0 (neg x1)) (neg x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 5.24, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 5.9, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 3.92, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 3.69, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 7.88, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 5.73, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 3.87, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 5.28, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 4.28, "generations": 0, "evaluations": 1267, "found_infix": "(((UNa * Pcr) * (1 / PNa)) / Ucr)", "found_prefix": "(/ (* (* x0 x1) (/ 1 x2)) x3)", "scale_a": 0.0, "scale_b": 100.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 5.11, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 4.59, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 4.07, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 2.81, "generations": 0, "evaluations": 1284, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 10.21, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 5.62, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 7.13, "generations": 0, "evaluations": 1253, "found_infix": "((((k * (1 / L)) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (* x0 (/ 1 x4)) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996895530061722, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.35742345793876407, "model_canonical": "1.17943948423592*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1.832235992342 + 1/R) - 0.271713668830641*I/((R + 1891/537)*(1367*R/(194*z) + 712*z*(-R + z)/(4453*R))) - 0.000472111194229963", "seconds": 123.14, "generations": 80, "evaluations": 93786, "found_infix": "((1.183 * (R * (I / (((z + (-1.832 + (R * z))) + (1 / (z - (z - R)))) + (((z - R))\u00b2 + (abs((z - R)) + ((R * z) + (z)\u00b2))))))) + (-0.2725 * ((I / (abs((R + 3.024)) + 0.4974)) / (((1 / ((R / z) * 6.254)) * (z - R)) + ((R / z) * 7.046)))))", "found_prefix": "(+ (* 1.18276003711 (* x1 (/ x0 (+ (+ (+ x2 (+ -1.832235992342 (* x1 x2))) (inv (- x2 (- x2 x1)))) (+ (square (- x2 x1)) (+ (abs (- x2 x1)) (+ (* x1 x2) (square x2)))))))) (* -0.272478642037 (/ (/ x0 (+ (abs (+ x1 3.024036838849)) 0.497377839921)) (+ (* (inv (* (/ x1 x2) 6.254213914153)) (- x2 x1)) (* (/ x1 x2) 7.046393442624)))))", "scale_a": -0.00047211119422996273, "scale_b": 0.9971925388329895, "holdout_r2": 0.9996138748304406, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 4.46, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 11.14, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 90.29, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 7.47, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((-0.0625 * (((c * c) * c) * c)) + (0.125 * ((b)\u00b2 * (c)\u00b2))) + (-0.0625 * (((b * b) * b) * b))) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((a)\u00b2 * (b)\u00b2))) + (-0.0625 * (((a * a) * a) * a))))", "found_prefix": "(sqrt (+ (+ (+ (+ (+ (* -0.0625 (* (* (* x2 x2) x2) x2)) (* 0.125 (* (square x1) (square x2)))) (* -0.0625 (* (* (* x1 x1) x1) x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x0) (square x1)))) (* -0.0625 (* (* (* x0 x0) x0) x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 9.87, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9995008162995054, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008083070936455962, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 27.56, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0000357460485316, "scale_b": -1.000770959959399, "holdout_r2": 0.9999987399706455, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3100480862704652e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 9.6, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995813584147263, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 204.96345936865274, "model_canonical": "lam*exp(-lam*x)", "seconds": 15.45, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": -0.00020010136651721355, "scale_b": 1.0007827088991843, "holdout_r2": 0.9999993748523367, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 7.25, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988285894646187, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.449807910348863, "model_canonical": "10*R**2*theta**2/63 - 340*R**2*sin(theta)**2/2961", "seconds": 19.42, "generations": 10, "evaluations": 12649, "found_infix": "((theta * ((R * R) * theta)) + (-0.7235 * (((R * R) * sin(theta)) * sin(theta))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.723525 (* (* (* x0 x0) (sin x1)) (sin x1))))", "scale_a": 0.11681512161624141, "scale_b": 0.15870255648776643, "holdout_r2": 0.9999358035046534, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.805958905011341e-12, "model_canonical": "2*p*(1 - p)", "seconds": 5.01, "generations": 0, "evaluations": 1320, "found_infix": "exp((log(p) + log((1 - p))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": -1.1102230246251565e-16, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996806849673198, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.005326066583564435, "model_canonical": "241/M**(1/4)", "seconds": 27.12, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.2006707347764518, "scale_b": 240.61723199798018, "holdout_r2": 0.9999965069248251, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.9998774349697807, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0097589712307472, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 30.79, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-0.9932 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "scale_a": -0.016241754527309915, "scale_b": 0.9996714996481847, "holdout_r2": 0.9999939406780607, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995091151792501, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001898396493746527, "model_canonical": "A**(1/4)*c", "seconds": 27.21, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.04700364614195962, "scale_b": 0.9989521981107072, "holdout_r2": 0.9999988837407444, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995619532116138, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001756188285869821, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 37.96, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": -0.04272077228304738, "scale_b": 0.9989371538224419, "holdout_r2": 0.9999871221314461, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998907780277814, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00019151427853813052, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 17.49, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": -1.9327817679833104e-07, "scale_b": 1.0000834006173207, "holdout_r2": 0.9999999888336751, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9991172115954031, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.007281422236802011, "model_canonical": "19*floor(1/2 + ht/Cr)/46", "seconds": 24.51, "generations": 15, "evaluations": 18453, "found_infix": "round((ht / Cr))", "found_prefix": "(round (/ x0 x1))", "scale_a": -0.021256591341526132, "scale_b": 0.41319950138084127, "holdout_r2": 0.9999887281771452, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992348024294746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0031173484357765913, "model_canonical": "3*HCO3/2 + 8", "seconds": 22.08, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 7.925851455632213, "scale_b": 1.5033163917409358, "holdout_r2": 0.9999929473399511, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 3.88, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989595942712053, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 18.04164801384965, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 20.33, "generations": 10, "evaluations": 12719, "found_infix": "(((-0.9968 * CcO2) + CaO2) / (CvO2 + (-0.9968 * CcO2)))", "found_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "scale_a": 0.007071857098785939, "scale_b": 0.9934934269219929, "holdout_r2": 0.9999760297048433, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998845952058126, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0044542801066563085, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 26.5, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218.1 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0720830248946811, "scale_b": 0.9987905534441749, "holdout_r2": 0.9999990639057782, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 5.78, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9979546016794381, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.22347496649852203, "model_canonical": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "seconds": 87.44, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * min(-0.2374, (0.002376 + Ta))) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * min(-0.2374, (0.002376 + Ta))) ^ (0.3625 ^ max((t * k), (k - T0)))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) (min -0.237352 (+ 0.002376 x0))) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) (min -0.237352 (+ 0.002376 x0))) (pow 0.362521 (max (* x3 x2) (- x2 x1)))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189, "holdout_r2": 0.9986997683233618, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 8.93, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 13.93, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 9.59, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 6.58, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 305.09, "generations": 0, "evaluations": 1265, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406, "holdout_r2": 0.6562708297964368, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998582665621479, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006912652159425269, "model_canonical": "log((103/38)**c + (141/52)**b + (160/59)**a)", "seconds": 136.99, "generations": 125, "evaluations": 148841, "found_infix": "log(((2.712 ^ b) + ((-2.711 ^ c) + (-2.712 ^ a))))", "found_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "scale_a": -0.003206723251991228, "scale_b": 1.002767548201045, "holdout_r2": 0.9999987534619497, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 20.14, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + sign(x)))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 (sign x0)))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.985827673256102, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.758954627231606, "model_canonical": "-29/184 + 1.03171191008753*(y + (r**2*y + r*s2*x/s1)*log(y/x**2)/log(10))*(-823*r*x/(453*(r + s1)) + y)/s2 + 1.03171191008753*x**2/s1", "seconds": 310.31, "generations": 0, "evaluations": 1253, "found_infix": "(((x / s1) * x) + ((y + ((((r * x) / (s1 / s2)) + (r * (y * r))) * log10(((1 / x) / (x / y))))) * ((y + (-1.817 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (/ (* x4 x0) (/ x2 x3)) (* x4 (* x1 x4))) (log10 (/ (inv x0) (/ x0 x1))))) (/ (+ x1 (* -1.816777 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.1576090260413614, "scale_b": 1.0317119100875276, "holdout_r2": 0.9481440544746483, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9998439040452546, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 63074.561913901445, "model_canonical": "-0.040615745894537*K1*a21 + 78*K1/77 + 78*a12**0.89441220763353*(K1*a21 - K2 + a12 - 10789/387)/77 + 22623*a12*a21/784 - 2.02763471688312e-5*(-K1 + 2*K2)*(K2**2*a12**4*a21**2 - K2) + 3338/379", "seconds": 209.86, "generations": 105, "evaluations": 125471, "found_infix": "((K1 + ((((a12 ^ -1.487) ^ -0.6015) * (((K1 * a21) + (a12 - K2)) - 27.88)) + (-0.3717 * (((K1 * a21) * 0.1079) + ((28.48 * (a21 * a12)) / -0.3716))))) + (-2.002e-05 * ((K2 - (K1 - K2)) * ((((a12)\u00b2 * ((-a21) * K2)))\u00b2 - K2))))", "found_prefix": "(+ (+ x0 (+ (* (pow (pow x2 -1.486905991391) -0.601525727122) (- (+ (* x0 x3) (- x2 x1)) 27.878551932106)) (* -0.371656159896 (+ (* (* x0 x3) 0.107882057477) (/ (* 28.482136514525 (* x3 x2)) -0.371606863917))))) (* -2.0016394e-05 (* (- x1 (- x0 x1)) (- (square (* (square x2) (* (neg x3) x1))) x1))))", "scale_a": 8.80738878783609, "scale_b": 1.0129860431399047, "holdout_r2": 0.9997636879880293, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 6.45, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 218.62, "generations": 150, "evaluations": 178920, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9711259107499287, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 36.84117031747551, "model_canonical": "0.0488056362251016*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0845964361235094*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0488056362251016*I0 - 0.0488056362251016*P - 2502/773", "seconds": 303.26, "generations": 0, "evaluations": 1253, "found_infix": "(sqrt((((I0 * P) * (d - 484.1)) * ((A * P) / (((0.07926 * d) * E0) + (I0 * A))))) + ((I0 - P) + (((4.712 * A) * (P - (I0 - P))) / (((0.2885 * P) * E0) + A))))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))))", "scale_a": -3.2367398001321703, "scale_b": 0.04880563622510157, "holdout_r2": 0.9575543601853413, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9994509172610687, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 11.339643821640438, "model_canonical": "8397/(5*Scr**1.107400179837*(1 + exp(-Scr**((Scr**(-1.789364710659) - Scr)/(Scr**(827/577)*Scr**(1.126308111479*(0.861210406685382/Age**(215/763))**Age)))))*(100*Age - Min(76718164, Scr))**(181/581)) + 0.400315704289667 + 2036*(Age**(1/3)*Scr**(1/3) - 0.0163329045163595*(Age - 824/17)*(Age - 377*pi/", "seconds": 119.92, "generations": 65, "evaluations": 77167, "found_infix": "((1689 * (sigmoid(((Scr ^ ((Scr ^ -1.433) * ((Scr ^ -1.789) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.699) ^ -0.2818) ^ Age)))) * ((Scr ^ -1.107) * (((Age * 99.99) - min(abs(Scr), 7.672e+07)) ^ -0.3115)))) + (107.8 * ((cbrt((Age * Scr)) + ((5.219 / (-319.5 * cbrt((Age * Scr)))) * ((Age - 48.47) * ((A", "found_prefix": "(+ (* 1688.745829148305 (* (sigmoid (pow (pow x0 (* (pow x0 -1.433275653117) (- (pow x0 -1.789364710659) x0))) (pow (pow x0 -1.126308111479) (pow (pow (* x1 -1.699364886616) -0.281782504478) x1)))) (* (pow x0 -1.107400179837) (pow (- (* x1 99.990877471642) (min (abs x0) 76718164.06481223)) -0.311531837461)))) (* 107.754325475505 (/ (+ (cbrt (* x1 x0)) (* (/ 5.218511473927 (* -319.50918733278 (cbrt (* x1 x0)))) (* (- x1 48.470818569258) (- (+ x1 42.410075430275) 91.760561680431)))) (+ x1 (exp (+ x0 2.44498866748))))))", "scale_a": 0.40031570428966745, "scale_b": 0.9944664117254994, "holdout_r2": 0.9993916871733816, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 4.96, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 3.28, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846465971055, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0024766857120249413, "model_canonical": "8*W*(100 - BF)/37 + 371", "seconds": 17.98, "generations": 10, "evaluations": 12531, "found_infix": "((99.92 - BF) * W)", "found_prefix": "(* (- 99.917495 x1) x0)", "scale_a": 370.725878335719, "scale_b": 0.2161209588076902, "holdout_r2": 0.9999997281316092, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 7.57, "generations": 0, "evaluations": 1273, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 8.43, "generations": 0, "evaluations": 1267, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 49050.66007613986, "model_canonical": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "seconds": 126.13, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(min((max(cos(g2), D0) / n), g2))) * ((max(n, g1) ^ g1) * (((min(r, min(g1, D0)) + ((3.417 * g2) + (n ^ g1))) ^ max((r + g2), (n ^ g1))) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt (min (/ (max (cos x2) x0) x4) x2))) (* (pow (max x4 x1) x1) (* (pow (+ (min x3 (min x1 x0)) (+ (* 3.417312917233 x2) (pow x4 x1))) (max (+ x3 x2) (pow x4 x1))) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 4.63, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_finalbudget_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 3.71, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 5.48, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.718268468785316e-11, "model_canonical": "1/(-vs/(340*f) + 1/f)", "seconds": 3.87, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / f) + (-0.002941 * (vs / f))))", "found_prefix": "(inv (+ (inv x0) (* -0.0029411764705882353 (/ x1 x0))))", "scale_a": -2.2737367544323206e-13, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 3.93, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 2.88, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 2.53, "generations": 0, "evaluations": 1273, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 3.93, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 2.99, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 6.53, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 3.64, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 3.65, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 4.34, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 4.61, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 4.13, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 2.94, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 3.46, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 4.72, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 5.6, "generations": 0, "evaluations": 1267, "found_infix": "(((Div * (1 / AUCiv)) * AUCpo) / Dpo)", "found_prefix": "(/ (* (* x1 (/ 1 x2)) x0) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 5.78, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 3.52, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) + (-(RR * VD)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 10.13, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b2 / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (square x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 3.88, "generations": 0, "evaluations": 1273, "found_infix": "((TC + (-HDL)) + (-0.2 * TG))", "found_prefix": "(+ (+ x0 (neg x1)) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 5.16, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 3.19, "generations": 0, "evaluations": 1273, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 8.49, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 6.35, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 7.12, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 5.51, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 6.03, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 8.1, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 3.12, "generations": 0, "evaluations": 1273, "found_infix": "((x + (-mu)) / s)", "found_prefix": "(/ (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 7.49, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999992421750198, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.00122426966224123, "model_canonical": "-0.0258789243235727*log(log(10)*Abs(log(b)/log(Abs(log(b/a)))))/log(10) - 0.0227955755205969 + 0.0498454592102294*(73639*a**2/928 + 2991*a*b/32 + 2141*b**2/27 + b)/(a + b)", "seconds": 51.49, "generations": 25, "evaluations": 30319, "found_infix": "((0.04981 * (((((b + (79.35 * (a * a))) + (79.3 * (b * b))) + (94.47 * (a * b))) - (b * a)) / (a + b))) + (-0.02586 * log10((log(b) / log10(log((b / a)))))))", "found_prefix": "(+ (* 0.049812994064 (/ (- (+ (+ (+ x1 (* 79.352371246039 (* x0 x0))) (* 79.296184750471 (* x1 x1))) (* 94.468895423591 (* x0 x1))) (* x1 x0)) (+ x0 x1))) (* -0.025862313625 (log10 (/ (log x1) (log10 (log (/ x1 x0)))))))", "scale_a": -0.022795575520596856, "scale_b": 1.0006517405114763, "holdout_r2": 0.9999992812817807, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 5.29, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 4.16, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990533942248746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.010576112421466749, "model_canonical": "a*b*sin(C)/2", "seconds": 19.14, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": -0.04366673966763557, "scale_b": 0.5014848925861944, "holdout_r2": 0.9999900464705209, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 2.63, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999157665452503, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.006055751469649963, "model_canonical": "n**(1/3) + n*log(n) - n", "seconds": 27.98, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.0852722331546687, "scale_b": -0.9949203644835081, "holdout_r2": 0.9999986067885326, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9941673073392585, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7746979143155835, "model_canonical": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "seconds": 94.82, "generations": 70, "evaluations": 83467, "found_infix": "((b + (abs((b + (p * a))) / ((0.8769 + (2.644 * (b / a))))\u00b2)) + (((b + a) + (max(b, a) + a)) + ((b + p) + (58.31 + (b + a)))))", "found_prefix": "(+ (+ x1 (/ (abs (+ x1 (* x2 x0))) (square (+ 0.876937 (* 2.643684 (/ x1 x0)))))) (+ (+ (+ x1 x0) (+ (max x1 x0) x0)) (+ (+ x1 x2) (+ 58.3077 (+ x1 x0)))))", "scale_a": -7.306647823363934, "scale_b": 0.12112239033838511, "holdout_r2": 0.9919063259740579, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9976430489103425, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.1291979592323913, "model_canonical": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "seconds": 142.67, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-7.251 - n)))) / (((S - tanh(Vmax)) + (0.9868 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1.268)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381, "holdout_r2": 0.9956502370298741, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998807779521477, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.930928170601006, "model_canonical": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10)", "seconds": 19.08, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.101 * (log(Q10) * T1))) + (0.1004 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "scale_a": 0.05017351284652882, "scale_b": 0.9981570069512852, "holdout_r2": 0.9999587191232653, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 4.9, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 6.31, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 6.84, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998933874643375, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007489299553018918, "model_canonical": "-412*age/61 + 5*ht + 14*wt + 67", "seconds": 21.12, "generations": 10, "evaluations": 12842, "found_infix": "(((13.74 * wt) + (4.991 * ht)) + (-6.752 * age))", "found_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "scale_a": 67.17014254322567, "scale_b": 1.0010793932514468, "holdout_r2": 0.9999993873831956, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 5.05, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9995414880418745, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.001333430241846932, "model_canonical": "27*CO*Hb*SaO2/2 + CO*PaO2/34", "seconds": 29.79, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (458.8 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "scale_a": -0.3821686515740339, "scale_b": 0.029197695085188363, "holdout_r2": 0.9999874493327889, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999555523905407, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016448627962412953, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 21.01, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -0.9914))", "found_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "scale_a": 0.9983551372029853, "scale_b": 1.0170856948225544, "holdout_r2": 0.9998786831948487, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 4.08, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.999089049821747, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0015005140156402015, "model_canonical": "C*Emax/(C + EC50)", "seconds": 24.08, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.05605165561578218, "scale_b": 1.0008117132658212, "holdout_r2": 0.9999975554938825, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999090335037002, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 356479336.4131333, "model_canonical": "C0*exp(-k*t)", "seconds": 16.61, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": -0.0017549394070366375, "scale_b": 0.9997530740651474, "holdout_r2": 0.9999997627319258, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9782317560632293, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 13452.10432268961, "model_canonical": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "seconds": 303.71, "generations": 0, "evaluations": 1267, "found_infix": "(((min(min(R, t), ((R ^ 0.727) - (k * C0))) * (t - (((t ^ k) + R) / ((2.117 * k) * t)))) + (max((min(log2(R), C0) - (-2.175 + k)), min(log2(R), R)) * (R + (C0 + ((t ^ 0.6079) * R))))) * log(k))", "found_prefix": "(* (+ (* (min (min x1 x3) (- (pow x1 0.726978) (* x2 x0))) (- x3 (/ (+ (pow x3 x2) x1) (* (* 2.117197 x2) x3)))) (* (max (- (min (log2 x1) x0) (+ -2.174578 x2)) (min (log2 x1) x1)) (+ x1 (+ x0 (* (pow x3 0.60794) x1))))) (log x2))", "scale_a": 3.9219309487953353, "scale_b": -0.07717064827661152, "holdout_r2": 0.9402447092501148, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 7.19, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999007109611278, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0011179559520451592, "model_canonical": "5*P/(63*r**2)", "seconds": 21.37, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": -9.103659129816588e-05, "scale_b": 0.0796032338350701, "holdout_r2": 0.9999998921344517, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 5.13, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986865126599663, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0915446337762356, "model_canonical": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "seconds": 127.73, "generations": 85, "evaluations": 100756, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.292097703820048, "scale_b": 1.7148195327478752, "holdout_r2": 0.9990706998632128, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 322.94, "generations": 0, "evaluations": 1265, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 5.09, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 55.11, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193, "holdout_r2": 0.9994206044936136, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9858595907325988, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.1309235662204227, "model_canonical": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.544799924639411 + 0.195579281608043*z**2/p", "seconds": 304.76, "generations": 0, "evaluations": 1267, "found_infix": "(((((((z * z) / p) + 0.9168) + (max(max(x, y), min(z, p)) + -0.4688)) + x) + (max(max(max(x, y), z), ((x + (2.547 * y)) / p)) + y)) + (1.049 + max(max(y, x), max(((2.92 * x) / p), z))))", "found_prefix": "(+ (+ (+ (+ (+ (/ (* x2 x2) x3) 0.916827) (+ (max (max x0 x1) (min x2 x3)) -0.468822)) x0) (+ (max (max (max x0 x1) x2) (/ (+ x0 (* 2.546937 x1)) x3)) x1)) (+ 1.049292 (max (max x1 x0) (max (/ (* 2.919673 x0) x3) x2))))", "scale_a": 0.25195963467707205, "scale_b": 0.19557928160804305, "holdout_r2": 0.9818274015206695, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9865573766560479, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.021345481438723876, "model_canonical": "-1.0126057159793*0.141341**(2.657176007493**(-20434*nu*r*t/(953*Qr)))*0.258783627348**((K**(nu/Qr)*Max(nu, Min(Qr, r*t)))**(-0.2243168213*r*t))*(-K + r) + 6539/826", "seconds": 303.85, "generations": 0, "evaluations": 1253, "found_infix": "((0.2588 ^ (((K ^ (nu / Qr)) * max(min((t * r), Qr), nu)) ^ (-0.2243 * (t * r)))) * ((r - K) * (-0.1413 ^ (-2.657 ^ (nu * ((-21.44 / Qr) * (t * r)))))))", "found_prefix": "(* (pow 0.258783627348 (pow (* (pow x0 (/ x4 x1)) (max (min (* x3 x2) x1) x4)) (* -0.2243168213 (* x3 x2)))) (* (- x2 x0) (pow -0.141341 (pow -2.657176007493 (* x4 (* (/ -21.441764663427 x1) (* x3 x2)))))))", "scale_a": 7.916465323170883, "scale_b": -1.0126057159793016, "holdout_r2": 0.9783972478885581, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 4.67, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9999678913263101, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.9501661761664484e+27, "model_canonical": "-1.42448784212865*b*s**(m*s**(m*s**m))*(0.696151622007 - s**(m*s**s))*log(10)/log(m + exp(g)) - 4/647 - 9543*m**2*s**(1/3)*(s - sqrt(Abs(log(Abs(log(Abs(log(1126*s/269))/log(10))))))/sqrt(log(10)))/(926*g)", "seconds": 107.3, "generations": 40, "evaluations": 47365, "found_infix": "((-1.423 * (((s ^ m) ^ ((s ^ m) ^ (s ^ m))) * (((0.6962 - ((s ^ m) ^ (s ^ s))) * b) / log10((-(exp(g) + m)))))) + (-10.29 * ((cbrt(s) / ((1 / (m * m)) * g)) * (s - sqrt(log10(log(log10((-4.186 * s)))))))))", "found_prefix": "(+ (* -1.422584323084 (* (pow (pow x1 x3) (pow (pow x1 x3) (pow x1 x3))) (/ (* (- 0.696151622007 (pow (pow x1 x3) (pow x1 x1))) x0) (log10 (neg (+ (exp x2) x3)))))) (* -10.291845728842 (* (/ (cbrt x1) (* (inv (* x3 x3)) x2)) (- x1 (sqrt (log10 (log (log10 (* -4.185873520117 x1)))))))))", "scale_a": -0.006182286712657525, "scale_b": 1.0013380166845396, "holdout_r2": 0.9999260785881341, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.9999999266503851, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.7422614250840445, "model_canonical": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "seconds": 3.59, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-2.814 + (0.06003 * V)) + (-0.0003591 * (V)\u00b2)) + (-1.641e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "scale_a": 0.9999110410839676, "scale_b": -0.9999094992776225, "holdout_r2": 0.9999999178862548, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9987820374758413, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 25757.1646206105, "model_canonical": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "seconds": 135.65, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3787 * ((t * (ke * 2.862)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 0.8456)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967, "holdout_r2": 0.9892049941160563, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998560767379707, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.536788470475255, "model_canonical": "-60/7 + 56*(-12*HDL*(TG + 1)/11 + 28*TC*TG/25 - 6*TG**2/49)/(59*(0.000544640731278321*TG**2 + TG))", "seconds": 16.91, "generations": 10, "evaluations": 12608, "found_infix": "(((min(HDL, (-0.1226 * (TG)\u00b2)) + (1.12 * (TC * TG))) + (-1.091 * (HDL * (TG + 1)))) / (TG + (0.0005446 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (min x1 (* -0.1225962176829709 (square x2))) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "scale_a": -8.572198122947668, "scale_b": 0.9490011433640297, "holdout_r2": 0.9999767770871473, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.999870971907812, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006326488693664393, "model_canonical": "19*BUN/53 + Glu/18 + 2*Na", "seconds": 17.84, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05564 * Glu)) + (0.3586 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805, "holdout_r2": 0.9999950582979937, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999932157859398, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.6122782863264229, "model_canonical": "69458*E*CO*Hb*(-SaO2 + SvO2)/(961*(-log(Hb + 881/17) + Abs(SaO2 - SvO2)**(1/3)*sign(-SaO2 + SvO2) - 5191/575 - 5.370396612999*sqrt(Hb + PvO2)/PaO2)) + 0.233730623919882 + 0.0858391234165043*(PaO2*SvO2*Abs(CO - SaO2)/PvO2)**(1/SaO2)*Abs(PaO2*SvO2 - PvO2)**(1/SaO2)/Hb", "seconds": 97.29, "generations": 50, "evaluations": 59266, "found_infix": "((224.7 * (((SvO2 - SaO2) * CO) / ((cbrt((SvO2 - SaO2)) - ((log((Hb - -51.82)) - -9.028) - (((1 / PaO2) * -5.37) * sqrt((PvO2 + Hb))))) / Hb))) + (0.09816 * ((((((SaO2 - CO) * SvO2) / (PvO2 / PaO2)) ^ (1 / SaO2)) * (((PaO2 * SvO2) - PvO2) ^ (1 / SaO2))) / Hb)))", "found_prefix": "(+ (* 224.670951965055 (/ (* (- x3 x2) x0) (/ (- (cbrt (- x3 x2)) (- (- (log (- x1 -51.823286108865)) -9.027825776671) (* (* (inv x4) -5.370396612999) (sqrt (+ x5 x1))))) x1))) (* 0.098161387763 (/ (* (pow (/ (* (- x2 x0) x3) (/ x5 x4)) (inv x2)) (pow (- (* x4 x3) x5) (inv x2))) x1)))", "scale_a": 0.23373062391988242, "scale_b": 0.8744693343553119, "holdout_r2": 0.9999905131854462, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 5.82, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999691262209623, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 91772.65035045863, "model_canonical": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "seconds": 39.59, "generations": 20, "evaluations": 24135, "found_infix": "(((0.4996 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.08738 * (y * (n)\u00b2))) + (0.00563 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0139320580125117, "scale_b": 1.0010758664690897, "holdout_r2": 0.9999560391345026, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9892436204381437, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.8739426042413633, "model_canonical": "1.12161598392929*s1*s1**(s2/w)*w*w**(w**2*(s2/s1)**w) + 1.12161598392929*s2*(0.195829**w*rho*tan(s1)**(s2/w) + 0.258069**w) - 0.0214813554203395", "seconds": 185.44, "generations": 165, "evaluations": 195873, "found_infix": "((((0.2581 ^ w) + (rho * ((-0.1958 ^ w) * (tan(s1) ^ (s2 / w))))) * s2) + (s1 * (((w ^ w) ^ (w * ((s2 / s1) ^ w))) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow 0.258069 x0) (* x3 (* (pow -0.195829 x0) (pow (tan x1) (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 x0) (* x0 (pow (/ x2 x1) x0))) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.02148135542033952, "scale_b": 1.1216159839292934, "holdout_r2": 0.9815156731669473, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 5.02, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_finalbudget_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 4.04, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 3.35, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 4.22, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 3.01, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 8.97, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 10.53, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 4.09, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 15.99, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 3.28, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 4.42, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 13.16, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 6.37, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 5.44, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 + (-CvO2)))", "found_prefix": "(/ x0 (+ x1 (neg x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 2.96, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 4.26, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 10.47, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 4.59, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 8.59, "generations": 0, "evaluations": 1267, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 4.46, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 4.27, "generations": 0, "evaluations": 1273, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 5.38, "generations": 0, "evaluations": 1267, "found_infix": "((((-47 * FiO2) + (-1.25 * PaCO2)) + (-PaO2)) + (FiO2 * Pb))", "found_prefix": "(+ (+ (+ (* -47 x0) (* -1.25 x2)) (neg x3)) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.341286040227026e-16, "model_canonical": "1/(Alb/(5*C) + 1/(10*C))", "seconds": 11.92, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((0.1 * (1 / C)) + (0.2 * (Alb / C))))", "found_prefix": "(inv (+ (* 0.1 (inv x0)) (* 0.2 (/ x1 x0))))", "scale_a": -3.552713678800501e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 3.72, "generations": 0, "evaluations": 1273, "found_infix": "((-(m * v1)) + (m * v2))", "found_prefix": "(+ (neg (* x0 x1)) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 4.91, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) + (-W))", "found_prefix": "(+ (* 4.136 x0) (neg x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 8.43, "generations": 0, "evaluations": 1273, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 8.59, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 3.64, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m1 + m2))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 4.87, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 7.83, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 10.76, "generations": 0, "evaluations": 1320, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 5.4, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 7.0, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 7.64, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998771310828989, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0014679546472195376, "model_canonical": "20*R*r**2", "seconds": 24.41, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.17620389550103255, "scale_b": 19.729619099954625, "holdout_r2": 0.999999758709715, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 88.64, "generations": 55, "evaluations": 64920, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 9.41, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9202522042453658, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.47290936847445764, "model_canonical": "27*c*(y0 + 49/53)/(38*(a**y0 + b + y0)) + 27*x0/38 + 27*y0/38", "seconds": 309.33, "generations": 0, "evaluations": 1253, "found_infix": "((((0.9243 + y0) / (b + ((a ^ y0) + y0))) * c) + (x0 + y0))", "found_prefix": "(+ (* (/ (+ 0.924271 x4) (+ x1 (+ (pow x0 x4) x4))) x2) (+ x3 x4))", "scale_a": 0.03465795412341155, "scale_b": 0.7106143027750134, "holdout_r2": 0.866728817477312, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 11.57, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 300.9, "generations": 13, "evaluations": 16387, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998939407812789, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.000567443163132282, "model_canonical": "S*mumax/(Ks + S)", "seconds": 28.57, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": -0.0004372823715933505, "scale_b": 1.0003247510753048, "holdout_r2": 0.9999997043888105, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 4.13, "generations": 0, "evaluations": 1273, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.999315416288888, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0031506837296745435, "model_canonical": "1/(h + 1/(N*a))", "seconds": 22.17, "generations": 10, "evaluations": 12652, "found_infix": "(1 / (h + ((a * (0.9993 / N)) * (1 / (a)\u00b2))))", "found_prefix": "(inv (+ x2 (* (* x0 (/ 0.99925084946 x1)) (inv (square x0)))))", "scale_a": -0.00015812598243902798, "scale_b": 0.9990138294363465, "holdout_r2": 0.9999974866047892, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999022276106179, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002119173208177988, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 21.46, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 0.9999019678170072, "scale_b": -0.9995831206399413, "holdout_r2": 0.9999998180234843, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.997944545512488, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.007365851975292166, "model_canonical": "S*Vmax/(I*Km/Ki + Km + S)", "seconds": 199.76, "generations": 65, "evaluations": 77883, "found_infix": "(3.162e+07 * ((Vmax * S) / (Km + (((I * (1 / Ki)) * Km) + S))))", "found_prefix": "(* 31622776.836327 (/ (* x0 x1) (+ x2 (+ (* (* x3 (inv x4)) x2) x1))))", "scale_a": 0.009837066249401616, "scale_b": 3.152714377873172e-08, "holdout_r2": 0.9999889711625763, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995435593474445, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0021925176635615553, "model_canonical": "QT/RR**(1/3)", "seconds": 20.46, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3339) * QT)", "found_prefix": "(* (pow x1 -0.333888516159) x0)", "scale_a": 0.4052089132341621, "scale_b": 0.9989929363275897, "holdout_r2": 0.9999992001215533, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.999885993225636, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008662889955955565, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 28.23, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.498 * Alb))", "found_prefix": "(+ x0 (* -2.4979789198296802 x1))", "scale_a": 9.99544233070591, "scale_b": 0.9997805387605663, "holdout_r2": 0.9999997939433571, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998939672216519, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021006898319526216, "model_canonical": "4*ht**(21/29)*wt**(17/40)/555", "seconds": 18.85, "generations": 10, "evaluations": 12260, "found_infix": "(abs(-6.062e+09) * ((wt ^ 0.4249) * (ht ^ 0.7244)))", "found_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "scale_a": 0.0005652659605759336, "scale_b": 1.189014267381749e-12, "holdout_r2": 0.9999995455259224, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999543246722087, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004627289019920903, "model_canonical": "U*V/P", "seconds": 21.8, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.017691089805424554, "scale_b": 0.9992026316459617, "holdout_r2": 0.9999990968518048, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971831586177357, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006821093093779402, "model_canonical": "4*TBSA*wt", "seconds": 34.08, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 33.65201126763168, "scale_b": 3.9885617427866737, "holdout_r2": 0.9999917085440124, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730902196344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.015134111601333128, "model_canonical": "40*wt/37 - 126*wt**2/ht**2", "seconds": 22.32, "generations": 10, "evaluations": 12490, "found_infix": "((1.081 * wt) + (-125.6 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "scale_a": 0.11030757038492567, "scale_b": 1.0145404073772517, "holdout_r2": 0.9999902029492513, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 7.15, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 6.94, "generations": 0, "evaluations": 1284, "found_infix": "(-exp((-(lam * x))))", "found_prefix": "(neg (exp (neg (* x0 x1))))", "scale_a": 1.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 5.95, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 8.27, "generations": 0, "evaluations": 1273, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 4.43, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990529809633151, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7509548848433393, "model_canonical": "685*(Abs(x1 - x2)**1.983588855202 + Abs(y1 - y2)**(395/199) + Abs(z1 - z2)**(395/199) + 138/19)**(1/3)/211 - 2911/549", "seconds": 93.81, "generations": 65, "evaluations": 77950, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (7.263 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983588855202) (pow (- x2 x3) 1.984924029803)) (+ 7.263151785573 (pow (- x5 x4) 1.984925306458))))", "scale_a": -5.302367636880504, "scale_b": 3.2464447146307616, "holdout_r2": 0.9993801380458341, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 11.4, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 9.44, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 5.38, "generations": 0, "evaluations": 1267, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 * (1 / c))))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (* 0.3333333333333333 (/ 1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9719447085432232, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 97.62637212090756, "model_canonical": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "seconds": 307.57, "generations": 0, "evaluations": 1253, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 1.556) * (2.133 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947, "holdout_r2": 0.9686617710339538, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 54.26, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9995081873800534, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 60.73882432875347, "model_canonical": "-0.0147283391834625*(-exp(pK)/pNa + 30711/(875*pK))*(pK + exp(pK) + log(Ko) - 3.879077614522) + 728*log(Ko*(Nao*pNa + 325/147)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/55 + 7603/629", "seconds": 152.79, "generations": 75, "evaluations": 89481, "found_infix": "((11 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.211) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.01224 * (((35.1 / pK) - (exp(pK) / pNa)) * ((exp(pK) - 3.879) + (pK + log(Ko))))))", "found_prefix": "(+ (* 10.999436242751 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.210884645637) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.012239941183 (* (- (/ 35.098287406008 x0) (/ (exp x0) x1)) (+ (- (exp x0) 3.879077614522) (+ x0 (log x2))))))", "scale_a": 12.087439466556788, "scale_b": 1.2033053112888863, "holdout_r2": 0.999479416386133, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.9995448698656824, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002674827039449332, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 19.06, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": -0.000763830209167482, "scale_b": 2.0003731471472506, "holdout_r2": 0.9999992188119764, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999070519566771, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008919752262002046, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Sb + Max(1/3, Km))", "seconds": 53.05, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((0.9722 / Ki), Vmax)) + (((Sb / Kip) * Ii) + max(Km, 0.3315)))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) (max x2 0.331521)))))", "scale_a": -0.004385279069302195, "scale_b": 0.9988430409187776, "holdout_r2": 0.9999859617862749, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 300.37, "generations": 0, "evaluations": 1253, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182, "holdout_r2": 0.7195057188038642, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997197962127055, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0004399114891391472, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 23.35, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02423463840840956, "scale_b": 100.01485585600551, "holdout_r2": 0.9999801958640222, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 5.4, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 27.37, "generations": 27, "evaluations": 32465, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 11.79, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 113.29, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998980473061998, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001542824502075099, "model_canonical": "(b*p + p - 1)/b", "seconds": 16.02, "generations": 10, "evaluations": 12654, "found_infix": "(((-0.9991 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "scale_a": -0.0011046270021145, "scale_b": 1.0010729314075129, "holdout_r2": 0.999998132836914, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9955848716514241, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.713733534325797, "model_canonical": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "seconds": 57.58, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((-80.86 - Vs))) / sqrt((1.298 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "scale_a": -0.024803502201383623, "scale_b": 1.0024406720933132, "holdout_r2": 0.5709701537917438, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "finalbudget", "engine_sha256": "f2a511ae00d058bce90591d7d0d9e8a649960d8d747a8952242267b51c76ee53", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_improved_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 18.43, "generations": 5, "evaluations": 6808, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 36.67, "generations": 5, "evaluations": 6753, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 27.41, "generations": 5, "evaluations": 6912, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 14.42, "generations": 5, "evaluations": 6557, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 15.01, "generations": 5, "evaluations": 6604, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 17.55, "generations": 5, "evaluations": 6328, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 16.23, "generations": 5, "evaluations": 6407, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 19.53, "generations": 5, "evaluations": 7037, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 17.27, "generations": 5, "evaluations": 6991, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 13.57, "generations": 5, "evaluations": 6816, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 22.87, "generations": 5, "evaluations": 6991, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 12.86, "generations": 5, "evaluations": 6631, "found_infix": "((Na + (-Cl)) - HCO3)", "found_prefix": "(- (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 15.75, "generations": 5, "evaluations": 7065, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 15.48, "generations": 5, "evaluations": 6665, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 14.9, "generations": 5, "evaluations": 6680, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 14.33, "generations": 5, "evaluations": 6507, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 17.38, "generations": 5, "evaluations": 6810, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 13.91, "generations": 5, "evaluations": 6715, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 12.19, "generations": 5, "evaluations": 6578, "found_infix": "(fe - (0.008333 * (fe * CrCl)))", "found_prefix": "(- x0 (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 16.18, "generations": 5, "evaluations": 6816, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 12.82, "generations": 5, "evaluations": 6869, "found_infix": "(((Pcr * (1 / Ucr)) * UNa) / PNa)", "found_prefix": "(/ (* (* x1 (/ 1 x3)) x0) x2)", "scale_a": 3.3306690738754696e-16, "scale_b": 99.99999999999997, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 18.27, "generations": 5, "evaluations": 6474, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 13.41, "generations": 5, "evaluations": 6810, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.57 (log x2)))", "scale_a": 6.430000000000003, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 13.89, "generations": 5, "evaluations": 6830, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 12.7, "generations": 5, "evaluations": 6838, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 20.56, "generations": 5, "evaluations": 6708, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 16.21, "generations": 5, "evaluations": 6404, "found_infix": "(1 / sqrt((L * C)))", "found_prefix": "(inv (sqrt (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 14.98, "generations": 5, "evaluations": 6456, "found_infix": "((((k / L) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (/ x0 x4) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.999349747352371, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.3165040248556317, "model_canonical": "1.20892880401617*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1193/661 + 1/R) - 6*I/671 - 3/958", "seconds": 144.02, "generations": 80, "evaluations": 93786, "found_infix": "((1.2 * (R * (I / (((z + (-1.805 + (R * z))) + (1 / (z - (z - R)))) + (((z - R))\u00b2 + (abs((z - R)) + ((R * z) + (z)\u00b2))))))) + (-0.004438 * (2 * I)))", "found_prefix": "(+ (* 1.199939041323 (* x1 (/ x0 (+ (+ (+ x2 (+ -1.804841405332 (* x1 x2))) (inv (- x2 (- x2 x1)))) (+ (square (- x2 x1)) (+ (abs (- x2 x1)) (+ (* x1 x2) (square x2)))))))) (* -0.004437623848 (* 1.99983611672 x0)))", "scale_a": -0.0031315143036287907, "scale_b": 1.0074918494886722, "holdout_r2": 0.9991483606688182, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 13.32, "generations": 5, "evaluations": 6441, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 22.65, "generations": 5, "evaluations": 7021, "found_infix": "((n)\u00b2 + n)", "found_prefix": "(+ (square x0) x0)", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 103.44, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 17.38, "generations": 5, "evaluations": 6625, "found_infix": "sqrt(((((((-0.0625 * (((c * c) * c) * c)) + (0.125 * ((b)\u00b2 * (c)\u00b2))) + (-0.0625 * (((b * b) * b) * b))) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((a)\u00b2 * (b)\u00b2))) + (-0.0625 * (((a * a) * a) * a))))", "found_prefix": "(sqrt (+ (+ (+ (+ (+ (* -0.0625 (* (* (* x2 x2) x2) x2)) (* 0.125 (* (square x1) (square x2)))) (* -0.0625 (* (* (* x1 x1) x1) x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x0) (square x1)))) (* -0.0625 (* (* (* x0 x0) x0) x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 19.25, "generations": 5, "evaluations": 6469, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9995008162995054, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008083070936455962, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 32.55, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0000357460485316, "scale_b": -1.000770959959399, "holdout_r2": 0.9999987399706455, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3100480862704652e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 18.21, "generations": 5, "evaluations": 6676, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995813584147263, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 204.96345936865274, "model_canonical": "lam*exp(-lam*x)", "seconds": 18.2, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": -0.00020010136651721355, "scale_b": 1.0007827088991843, "holdout_r2": 0.9999993748523367, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 16.49, "generations": 5, "evaluations": 6824, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988893245322112, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.459259916692975, "model_canonical": "10*R**2*theta**2/63 - 15*R**2*sin(theta)*sin(sin(theta))/119", "seconds": 66.25, "generations": 20, "evaluations": 24338, "found_infix": "((theta * ((R * R) * theta)) + (-0.7942 * (((R * R) * sin(theta)) * sin(sin(theta)))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.794236 (* (* (* x0 x0) (sin x1)) (sin (sin x1)))))", "scale_a": 0.014242024404744313, "scale_b": 0.1587725468760996, "holdout_r2": 0.9999960816393905, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.704248191709067e-16, "model_canonical": "-2*p**2 + 2*p", "seconds": 14.83, "generations": 5, "evaluations": 6729, "found_infix": "(p - (p * p))", "found_prefix": "(- x0 (* x0 x0))", "scale_a": -5.551115123125783e-17, "scale_b": 1.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996806849673198, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.005326066583564435, "model_canonical": "241/M**(1/4)", "seconds": 34.03, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.2006707347764518, "scale_b": 240.61723199798018, "holdout_r2": 0.9999965069248251, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.9998774349697807, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0097589712307472, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 37.11, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-0.9932 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "scale_a": -0.016241754527309915, "scale_b": 0.9996714996481847, "holdout_r2": 0.9999939406780607, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995091151792501, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001898396493746527, "model_canonical": "A**(1/4)*c", "seconds": 36.87, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.04700364614195962, "scale_b": 0.9989521981107072, "holdout_r2": 0.9999988837407444, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995619532116138, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001756188285869821, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 42.21, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": -0.04272077228304738, "scale_b": 0.9989371538224419, "holdout_r2": 0.9999871221314461, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998907780277814, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00019151427853813052, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 24.41, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": -1.9327817679833104e-07, "scale_b": 1.0000834006173207, "holdout_r2": 0.9999999888336751, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9991172115954031, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.007281422236802011, "model_canonical": "19*floor(1/2 + ht/Cr)/46", "seconds": 30.08, "generations": 15, "evaluations": 18453, "found_infix": "round((ht / Cr))", "found_prefix": "(round (/ x0 x1))", "scale_a": -0.021256591341526132, "scale_b": 0.41319950138084127, "holdout_r2": 0.9999887281771452, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992348024294746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0031173484357765913, "model_canonical": "3*HCO3/2 + 8", "seconds": 26.46, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 7.925851455632213, "scale_b": 1.5033163917409358, "holdout_r2": 0.9999929473399511, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 12.57, "generations": 5, "evaluations": 6823, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9988888684393933, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 16.494067193460626, "model_canonical": "(-CaO2 + CcO2)/(CcO2 - CvO2 + 4/CaO2)", "seconds": 63.48, "generations": 20, "evaluations": 24356, "found_infix": "((CcO2 + (-0.9993 * CaO2)) / (CcO2 + ((4 / CaO2) - CvO2)))", "found_prefix": "(/ (+ x0 (* -0.999343849287 x1)) (+ x0 (- (/ 4 x1) x2)))", "scale_a": -0.004890174154511762, "scale_b": 1.0380335898371258, "holdout_r2": 0.9998109681042525, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998845952058126, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0044542801066563085, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 32.71, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218.1 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0720830248946811, "scale_b": 0.9987905534441749, "holdout_r2": 0.9999990639057782, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 14.4, "generations": 5, "evaluations": 6388, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9979546016794381, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.22347496649852203, "model_canonical": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "seconds": 87.81, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * min(-0.2374, (0.002376 + Ta))) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * min(-0.2374, (0.002376 + Ta))) ^ (0.3625 ^ max((t * k), (k - T0)))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) (min -0.237352 (+ 0.002376 x0))) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) (min -0.237352 (+ 0.002376 x0))) (pow 0.362521 (max (* x3 x2) (- x2 x1)))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189, "holdout_r2": 0.9986997683233618, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 13.82, "generations": 5, "evaluations": 6470, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 20.21, "generations": 5, "evaluations": 6539, "found_infix": "(log(p) - log((1 - p)))", "found_prefix": "(- (log x0) (log (- 1 x0)))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 14.31, "generations": 5, "evaluations": 6402, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1120267129180107e-16, "model_canonical": "1 - 1/(K*P + 1)", "seconds": 10.68, "generations": 5, "evaluations": 6569, "found_infix": "(1 / ((K * P) + 1))", "found_prefix": "(inv (+ (* x0 x1) 1))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 135.52, "generations": 15, "evaluations": 18726, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406, "holdout_r2": 0.6562708297964368, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998582665621479, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006912652159425269, "model_canonical": "log((103/38)**c + (141/52)**b + (160/59)**a)", "seconds": 157.68, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.712 ^ b) + ((-2.711 ^ c) + (-2.712 ^ a))))", "found_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "scale_a": -0.003206723251991228, "scale_b": 1.002767548201045, "holdout_r2": 0.9999987534619497, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 25.79, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + sign(x)))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 (sign x0)))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9864131845517468, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.762108729575328, "model_canonical": "-98/985 + 0.998338434417852*(y + (383*r**2/81 + r*x)*log(y/(s2*x))/log(10))*(-1.645074*r*x/(r + s1) + y)/s2 + 0.998338434417852*x**2/s1", "seconds": 180.79, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (4.728 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.645 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.09949245527781203, "scale_b": 0.9983384344178515, "holdout_r2": 0.9796062294912652, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9995855907226544, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.242062937480252, "model_canonical": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "seconds": 208.76, "generations": 95, "evaluations": 113022, "found_infix": "(K1 + ((((a12 ^ -1.49) ^ -0.6097) * (((K1 * a21) + (a12 - K2)) - 27.76)) + (1 / a21)))", "found_prefix": "(+ x0 (+ (* (pow (pow x2 -1.490238935154) -0.609672529723) (- (+ (* x0 x3) (- x2 x1)) 27.755262)) (inv x3)))", "scale_a": 3.3455764518788556, "scale_b": 1.0036549214423613, "holdout_r2": 0.9993117837605774, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 16.93, "generations": 5, "evaluations": 6480, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 240.81, "generations": 120, "evaluations": 142987, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9754437089467229, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 39.82621331000754, "model_canonical": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0830615622365696*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "seconds": 249.39, "generations": 120, "evaluations": 143463, "found_infix": "(sqrt((((I0 * P) * (d - 484.1)) * ((A * P) / (((0.07926 * d) * E0) + (I0 * A))))) + (((I0 - P) + (((4.712 * A) * (P - (I0 - P))) / (((0.2885 * P) * E0) + A))) + (I0 * P)))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))) (* x1 x0)))", "scale_a": -12.641702242610108, "scale_b": 0.04792013205955936, "holdout_r2": 0.9630747740382664, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9993844080470365, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 14.225368918505378, "model_canonical": "1406/(Scr**1.1001052563*(1 + exp(-Scr**((-Scr + Scr**(-1673/873))/(Scr**1.256537563446*Scr**(1.126054649446*(0.855062719336871/Age**0.295093299374)**Age)))))*(100*Age - Min(76718164, Scr))**0.292791923756) + 19371*pi*(2511/532 - 0.0191500481786977*(Age - 846547/16980)*(Age + Scr - 5696/117)/(Age**(1", "seconds": 189.07, "generations": 65, "evaluations": 77167, "found_infix": "((1433 * (sigmoid(((Scr ^ ((Scr ^ -1.257) * ((Scr ^ -1.916) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2951) ^ Age)))) * ((Scr ^ -1.1) * (((Age * 100) - min(abs(Scr), 7.672e+07)) ^ -0.2928)))) + (81.94 * ((4.72 + ((6.118 / (-319.5 * cbrt((Age * Scr)))) * ((Scr - (48.68 - Age)) * ((Age + 42.18)", "found_prefix": "(+ (* 1433.244585383108 (* (sigmoid (pow (pow x0 (* (pow x0 -1.256537563446) (- (pow x0 -1.916380194032) x0))) (pow (pow x0 -1.126054649446) (pow (pow (* x1 -1.699974741216) -0.295093299374) x1)))) (* (pow x0 -1.1001052563) (pow (- (* x1 99.997915084432) (min (abs x0) 76718164.06481223)) -0.292791923756)))) (* 81.943733744991 (/ (+ 4.719924128567 (* (/ 6.118347431695 (* -319.49514654105 (cbrt (* x1 x0)))) (* (- x0 (- 48.683764122844 x1)) (- (+ x1 42.183343742361) 92.038870363268)))) (+ x1 (exp (+ x0 1.867173521918))))))", "scale_a": 1.3167410408557387, "scale_b": 0.9810543301702098, "holdout_r2": 0.9994300722336895, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.965334808909352e-16, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 20.54, "generations": 5, "evaluations": 6842, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.520999999999994 x0) (* -1.3200000000000007 x1)) (* 0.03299999999999994 (* x0 x1)))", "scale_a": 180.84000000000046, "scale_b": 1.000000000000002, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 17.05, "generations": 5, "evaluations": 6785, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998844241342902, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007694391110369893, "model_canonical": "-11*BF*W/51 + 22*W + 370", "seconds": 37.62, "generations": 10, "evaluations": 12588, "found_infix": "((21.59 * W) + (-0.2159 * (W * BF)))", "found_prefix": "(+ (* 21.591802604884652 x0) (* -0.21592071774118718 (* x0 x1)))", "scale_a": 370.39585961620423, "scale_b": 1.0001016213864122, "holdout_r2": 0.9999999183774725, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 21.67, "generations": 5, "evaluations": 6465, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 20.98, "generations": 5, "evaluations": 6331, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 49050.66007613986, "model_canonical": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "seconds": 209.23, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(min((max(cos(g2), D0) / n), g2))) * ((max(n, g1) ^ g1) * (((min(r, min(g1, D0)) + ((3.417 * g2) + (n ^ g1))) ^ max((r + g2), (n ^ g1))) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt (min (/ (max (cos x2) x0) x4) x2))) (* (pow (max x4 x1) x1) (* (pow (+ (min x3 (min x1 x0)) (+ (* 3.417312917233 x2) (pow x4 x1))) (max (+ x3 x2) (pow x4 x1))) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 16.79, "generations": 5, "evaluations": 6890, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_improved_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 17.85, "generations": 5, "evaluations": 6732, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 19.9, "generations": 5, "evaluations": 6901, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.718268468785316e-11, "model_canonical": "1/(-vs/(340*f) + 1/f)", "seconds": 25.91, "generations": 5, "evaluations": 6957, "found_infix": "(1 / ((1 / f) + (-0.002941 * (vs / f))))", "found_prefix": "(inv (+ (inv x0) (* -0.0029411764705882353 (/ x1 x0))))", "scale_a": -2.2737367544323206e-13, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 14.39, "generations": 5, "evaluations": 6694, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 12.79, "generations": 5, "evaluations": 6781, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 14.15, "generations": 5, "evaluations": 6705, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 7.69785077703822e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 17.83, "generations": 5, "evaluations": 6680, "found_infix": "(P * exp((0.04879 * t)))", "found_prefix": "(* x0 (exp (* 0.04879016416943204 x1)))", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 13.9, "generations": 5, "evaluations": 6660, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 18.04, "generations": 5, "evaluations": 6974, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 12.63, "generations": 5, "evaluations": 6841, "found_infix": "((DBP + SBP) + DBP)", "found_prefix": "(+ (+ x0 x1) x0)", "scale_a": 0.0, "scale_b": 0.3333333333333333, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 11.81, "generations": 5, "evaluations": 6918, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 15.13, "generations": 5, "evaluations": 6747, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 13.86, "generations": 5, "evaluations": 6955, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 13.15, "generations": 5, "evaluations": 6890, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 12.2, "generations": 5, "evaluations": 6701, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 13.26, "generations": 5, "evaluations": 6897, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 14.38, "generations": 5, "evaluations": 6684, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 14.14, "generations": 5, "evaluations": 6884, "found_infix": "(((Div / AUCiv) * AUCpo) / Dpo)", "found_prefix": "(/ (* (/ x1 x2) x0) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 14.66, "generations": 5, "evaluations": 6609, "found_infix": "((Km * R) / (Vmax - R))", "found_prefix": "(/ (* x0 x1) (- x2 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 12.93, "generations": 5, "evaluations": 6521, "found_infix": "((RR * VT) - (RR * VD))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 21.59, "generations": 5, "evaluations": 7089, "found_infix": "((LVID)\u00b2 / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (square x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 14.61, "generations": 5, "evaluations": 6693, "found_infix": "((TC - HDL) + (-0.2 * TG))", "found_prefix": "(+ (- x0 x1) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 13.28, "generations": 5, "evaluations": 6738, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 15.94, "generations": 5, "evaluations": 6926, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 20.83, "generations": 5, "evaluations": 6922, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 14.93, "generations": 5, "evaluations": 6561, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 16.92, "generations": 5, "evaluations": 6879, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 16.22, "generations": 5, "evaluations": 6738, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 14.39, "generations": 5, "evaluations": 6766, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 19.17, "generations": 5, "evaluations": 6768, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 13.25, "generations": 5, "evaluations": 6378, "found_infix": "((x - mu) / s)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*(R**2*h + R*h*r + h*r**2)/3", "seconds": 17.37, "generations": 5, "evaluations": 6960, "found_infix": "(((h * (r)\u00b2) + ((h * R) * r)) + (h * (R)\u00b2))", "found_prefix": "(+ (+ (* x0 (square x2)) (* (* x0 x1) x2)) (* x0 (square x1)))", "scale_a": -2.842170943040401e-14, "scale_b": 1.0471975511965979, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999982279885032, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0015826143572034619, "model_canonical": "-0.00798764760219939 + 0.0248118325978173*(116687*a**2/733 + 188*a*b + 3344*b**2/21)/(a + b)", "seconds": 26.98, "generations": 10, "evaluations": 12791, "found_infix": "((((159.2 * (a)\u00b2) + (159.2 * (b)\u00b2)) + (188 * (a * b))) / (b + a))", "found_prefix": "(/ (+ (+ (* 159.190996719729 (square x0)) (* 159.23816279646 (square x1))) (* 187.998141344827 (* x0 x1))) (+ x1 x0))", "scale_a": -0.007987647602199388, "scale_b": 0.024811832597817267, "holdout_r2": 0.9999982943745273, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 14.18, "generations": 5, "evaluations": 6771, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 11.77, "generations": 5, "evaluations": 6784, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.49999999999999656 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990533942248746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.010576112421466749, "model_canonical": "a*b*sin(C)/2", "seconds": 21.88, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": -0.04366673966763557, "scale_b": 0.5014848925861944, "holdout_r2": 0.9999900464705209, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 10.84, "generations": 5, "evaluations": 6682, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999157665452503, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.006055751469649963, "model_canonical": "n**(1/3) + n*log(n) - n", "seconds": 36.95, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.0852722331546687, "scale_b": -0.9949203644835081, "holdout_r2": 0.9999986067885326, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9941673073392585, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7746979143155835, "model_canonical": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "seconds": 117.26, "generations": 70, "evaluations": 83467, "found_infix": "((b + (abs((b + (p * a))) / ((0.8769 + (2.644 * (b / a))))\u00b2)) + (((b + a) + (max(b, a) + a)) + ((b + p) + (58.31 + (b + a)))))", "found_prefix": "(+ (+ x1 (/ (abs (+ x1 (* x2 x0))) (square (+ 0.876937 (* 2.643684 (/ x1 x0)))))) (+ (+ (+ x1 x0) (+ (max x1 x0) x0)) (+ (+ x1 x2) (+ 58.3077 (+ x1 x0)))))", "scale_a": -7.306647823363934, "scale_b": 0.12112239033838511, "holdout_r2": 0.9919063259740579, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9976430489103425, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.1291979592323913, "model_canonical": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "seconds": 154.5, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-7.251 - n)))) / (((S - tanh(Vmax)) + (0.9868 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1.268)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381, "holdout_r2": 0.9956502370298741, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998807779521477, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.930928170601006, "model_canonical": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10)", "seconds": 23.92, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.101 * (log(Q10) * T1))) + (0.1004 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "scale_a": 0.05017351284652882, "scale_b": 0.9981570069512852, "holdout_r2": 0.9999587191232653, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.0980717995523032e-12, "model_canonical": "N0*exp(0.693147180559946*t/Td)", "seconds": 12.9, "generations": 5, "evaluations": 6398, "found_infix": "exp((log(N0) + (0.6931 * (t / Td))))", "found_prefix": "(exp (+ (log x0) (* 0.6931471805599456 (/ x1 x2))))", "scale_a": 5.684341886080801e-13, "scale_b": 0.9999999999999973, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 13.96, "generations": 5, "evaluations": 6295, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 14.88, "generations": 5, "evaluations": 6719, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998933874643375, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007489299553018918, "model_canonical": "-412*age/61 + 5*ht + 14*wt + 67", "seconds": 25.94, "generations": 10, "evaluations": 12842, "found_infix": "(((13.74 * wt) + (4.991 * ht)) + (-6.752 * age))", "found_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "scale_a": 67.17014254322567, "scale_b": 1.0010793932514468, "holdout_r2": 0.9999993873831956, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 14.37, "generations": 5, "evaluations": 6919, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.016000000000000007 x1))", "scale_a": -1.599999999999966, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9995414880418745, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.001333430241846932, "model_canonical": "27*CO*Hb*SaO2/2 + CO*PaO2/34", "seconds": 34.65, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (458.8 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "scale_a": -0.3821686515740339, "scale_b": 0.029197695085188363, "holdout_r2": 0.9999874493327889, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999555523905407, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016448627962412953, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 26.6, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -0.9914))", "found_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "scale_a": 0.9983551372029853, "scale_b": 1.0170856948225544, "holdout_r2": 0.9998786831948487, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 13.72, "generations": 5, "evaluations": 6764, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.999089049821747, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0015005140156402015, "model_canonical": "C*Emax/(C + EC50)", "seconds": 31.57, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.05605165561578218, "scale_b": 1.0008117132658212, "holdout_r2": 0.9999975554938825, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999090335037002, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 356479336.4131333, "model_canonical": "C0*exp(-k*t)", "seconds": 20.84, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": -0.0017549394070366375, "scale_b": 0.9997530740651474, "holdout_r2": 0.9999997627319258, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9782317560632293, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 13452.10432268961, "model_canonical": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "seconds": 218.18, "generations": 15, "evaluations": 18726, "found_infix": "(((min(min(R, t), ((R ^ 0.727) - (k * C0))) * (t - (((t ^ k) + R) / ((2.117 * k) * t)))) + (max((min(log2(R), C0) - (-2.175 + k)), min(log2(R), R)) * (R + (C0 + ((t ^ 0.6079) * R))))) * log(k))", "found_prefix": "(* (+ (* (min (min x1 x3) (- (pow x1 0.726978) (* x2 x0))) (- x3 (/ (+ (pow x3 x2) x1) (* (* 2.117197 x2) x3)))) (* (max (- (min (log2 x1) x0) (+ -2.174578 x2)) (min (log2 x1) x1)) (+ x1 (+ x0 (* (pow x3 0.60794) x1))))) (log x2))", "scale_a": 3.9219309487953353, "scale_b": -0.07717064827661152, "holdout_r2": 0.9402447092501148, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.961452166940582e-13, "model_canonical": "1 - 1/(exp(h*log(D) - h*log(EC50)) + 1)", "seconds": 10.79, "generations": 5, "evaluations": 6311, "found_infix": "(1 / (1 + exp(((log(D) * h) + (-(log(EC50) * h))))))", "found_prefix": "(inv (+ 1 (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999007109611278, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0011179559520451592, "model_canonical": "5*P/(63*r**2)", "seconds": 22.06, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": -9.103659129816588e-05, "scale_b": 0.0796032338350701, "holdout_r2": 0.9999998921344517, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 11.54, "generations": 5, "evaluations": 6315, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986865126599663, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0915446337762356, "model_canonical": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "seconds": 82.7, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.292097703820048, "scale_b": 1.7148195327478752, "holdout_r2": 0.9990706998632128, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 179.54, "generations": 15, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 15.34, "generations": 5, "evaluations": 6819, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * (x * (x)\u00b3)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* x0 (cube x0))))", "scale_a": 0.375, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 84.67, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193, "holdout_r2": 0.9994206044936136, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9858595907325988, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.1309235662204227, "model_canonical": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.544799924639411 + 0.195579281608043*z**2/p", "seconds": 189.61, "generations": 15, "evaluations": 18709, "found_infix": "(((((((z * z) / p) + 0.9168) + (max(max(x, y), min(z, p)) + -0.4688)) + x) + (max(max(max(x, y), z), ((x + (2.547 * y)) / p)) + y)) + (1.049 + max(max(y, x), max(((2.92 * x) / p), z))))", "found_prefix": "(+ (+ (+ (+ (+ (/ (* x2 x2) x3) 0.916827) (+ (max (max x0 x1) (min x2 x3)) -0.468822)) x0) (+ (max (max (max x0 x1) x2) (/ (+ x0 (* 2.546937 x1)) x3)) x1)) (+ 1.049292 (max (max x1 x0) (max (/ (* 2.919673 x0) x3) x2))))", "scale_a": 0.25195963467707205, "scale_b": 0.19557928160804305, "holdout_r2": 0.9818274015206695, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8741879078625574, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.153928302961639, "model_canonical": "0.539790435426527*K*r + 0.539790435426527*K - 0.539790435426527*K/floor(r*t**nu) + 12671/778", "seconds": 201.3, "generations": 15, "evaluations": 18746, "found_infix": "(((K / floor(abs((r * (t ^ nu))))) - K) + ((-K) * r))", "found_prefix": "(+ (- (/ x0 (floor (abs (* x2 (pow x3 x4))))) x0) (* (neg x0) x2))", "scale_a": 16.28663327535861, "scale_b": -0.5397904354265272, "holdout_r2": 0.786943513060514, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 13.17, "generations": 5, "evaluations": 6843, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9998418713430745, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 9.671501577348277, "model_canonical": "2/399 - 1177*Min(b**(b*g), b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/log(m + exp(g)))/830", "seconds": 74.74, "generations": 30, "evaluations": 35712, "found_infix": "min(((b ^ g) ^ b), (((0.6961 - ((s ^ m) ^ (log(b) ^ m))) * b) / log10((-(exp(g) + m)))))", "found_prefix": "(min (pow (pow x0 x2) x0) (/ (* (- 0.696139 (pow (pow x1 x3) (pow (log x0) x3))) x0) (log10 (neg (+ (exp x2) x3)))))", "scale_a": 0.005012759459989802, "scale_b": -1.4180722512021162, "holdout_r2": 0.9997143555128415, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.9999999266503851, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.7422614250840445, "model_canonical": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "seconds": 13.27, "generations": 5, "evaluations": 6688, "found_infix": "exp((-exp((((-2.814 + (0.06003 * V)) + (-0.0003591 * (V)\u00b2)) + (-1.641e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "scale_a": 0.9999110410839676, "scale_b": -0.9999094992776225, "holdout_r2": 0.9999999178862548, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9987820374758413, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 25757.1646206105, "model_canonical": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "seconds": 255.66, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3787 * ((t * (ke * 2.862)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 0.8456)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967, "holdout_r2": 0.9892049941160563, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998560767379707, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.536788470475255, "model_canonical": "-60/7 + 56*(-12*HDL*(TG + 1)/11 + 28*TC*TG/25 - 6*TG**2/49)/(59*(0.000544640731278321*TG**2 + TG))", "seconds": 25.81, "generations": 10, "evaluations": 12608, "found_infix": "(((min(HDL, (-0.1226 * (TG)\u00b2)) + (1.12 * (TC * TG))) + (-1.091 * (HDL * (TG + 1)))) / (TG + (0.0005446 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (min x1 (* -0.1225962176829709 (square x2))) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "scale_a": -8.572198122947668, "scale_b": 0.9490011433640297, "holdout_r2": 0.9999767770871473, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.999870971907812, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006326488693664393, "model_canonical": "19*BUN/53 + Glu/18 + 2*Na", "seconds": 29.91, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05564 * Glu)) + (0.3586 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805, "holdout_r2": 0.9999950582979937, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999307867184996, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.35239719639451034, "model_canonical": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 6.934586*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "seconds": 92.33, "generations": 30, "evaluations": 35133, "found_infix": "(((SvO2 - SaO2) * CO) / ((-6.926 - (cbrt((1 / CO)) - (((1 / PaO2) * -6.935) * log2(PvO2)))) / Hb))", "found_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.925813 (- (cbrt (inv x0)) (* (* (inv x4) -6.934586) (log2 x5)))) x1))", "scale_a": 6.97313078202086, "scale_b": 106.4987853824042, "holdout_r2": 0.9999132089956209, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 23.98, "generations": 5, "evaluations": 6675, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999691262209623, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 91772.65035045863, "model_canonical": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "seconds": 36.04, "generations": 10, "evaluations": 12536, "found_infix": "(((0.4996 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.08738 * (y * (n)\u00b2))) + (0.00563 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0139320580125117, "scale_b": 1.0010758664690897, "holdout_r2": 0.9999560391345026, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9874790670786511, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.5702696933610191, "model_canonical": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "seconds": 294.87, "generations": 120, "evaluations": 142817, "found_infix": "((((-0.2369 ^ w) + (rho * ((0.2369 / w) * (s1 ^ (s2 / w))))) * s2) + (s1 * (((w ^ (w ^ s2)) ^ s2) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow -0.236933 x0) (* x3 (* (/ 0.236933 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.01992253892394974, "scale_b": 1.1153133159306818, "holdout_r2": 0.9825214603632386, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 20.16, "generations": 5, "evaluations": 6438, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_improved_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 17.47, "generations": 5, "evaluations": 6719, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 15.9, "generations": 5, "evaluations": 6766, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 19.81, "generations": 5, "evaluations": 6627, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 18.5, "generations": 5, "evaluations": 6681, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 17.23, "generations": 5, "evaluations": 6360, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 21.26, "generations": 5, "evaluations": 6678, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 13.29, "generations": 5, "evaluations": 6695, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 31.83, "generations": 5, "evaluations": 6817, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "seconds": 12.61, "generations": 5, "evaluations": 6585, "found_infix": "(log(F1) - log(F2))", "found_prefix": "(- (log x0) (log x1))", "scale_a": -4.163336342344337e-17, "scale_b": 1.0857362047581296, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 12.83, "generations": 5, "evaluations": 6581, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 24.58, "generations": 5, "evaluations": 6987, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 16.25, "generations": 5, "evaluations": 7025, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 14.19, "generations": 5, "evaluations": 6497, "found_infix": "(VO2 / (CaO2 - CvO2))", "found_prefix": "(/ x0 (- x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 11.81, "generations": 5, "evaluations": 6834, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 13.36, "generations": 5, "evaluations": 6668, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 22.07, "generations": 5, "evaluations": 6785, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 14.16, "generations": 5, "evaluations": 6776, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 14.83, "generations": 5, "evaluations": 6486, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 13.88, "generations": 5, "evaluations": 6896, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 15.27, "generations": 5, "evaluations": 6866, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.781286437644687e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 15.18, "generations": 5, "evaluations": 6950, "found_infix": "((((-1.25 * PaCO2) + (-PaO2)) + (FiO2 * Pb)) + (-47 * FiO2))", "found_prefix": "(+ (+ (+ (* -1.2500000000000013 x2) (neg x3)) (* x0 x1)) (* -47.00000000000014 x0))", "scale_a": 0.0, "scale_b": 1.0000000000000004, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.682572080454052e-16, "model_canonical": "5*C/(Alb + 1/2)", "seconds": 28.14, "generations": 5, "evaluations": 7081, "found_infix": "(C / (Alb - -0.5))", "found_prefix": "(/ x0 (- x1 -0.5))", "scale_a": 3.552713678800501e-15, "scale_b": 4.999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 12.47, "generations": 5, "evaluations": 6314, "found_infix": "((m * v1) - (m * v2))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 15.67, "generations": 5, "evaluations": 6760, "found_infix": "((4.136 * f) - W)", "found_prefix": "(- (* 4.136000000000001 x0) x1)", "scale_a": 0.0, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 17.94, "generations": 5, "evaluations": 6687, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 18.22, "generations": 5, "evaluations": 6443, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 12.35, "generations": 5, "evaluations": 6611, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m2 + m1))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x1 x0))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 13.52, "generations": 5, "evaluations": 6873, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.0969999999999995 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 17.9, "generations": 5, "evaluations": 6741, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 22.17, "generations": 5, "evaluations": 6939, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 13.76, "generations": 5, "evaluations": 6786, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 17.49, "generations": 5, "evaluations": 6379, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 13.51, "generations": 5, "evaluations": 6347, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998771310828989, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0014679546472195376, "model_canonical": "20*R*r**2", "seconds": 32.93, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.17620389550103255, "scale_b": 19.729619099954625, "holdout_r2": 0.999999758709715, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 71.32, "generations": 45, "evaluations": 52577, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 17.53, "generations": 5, "evaluations": 6859, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "915*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/25456 + 2745*c*(y0 + 1)/(3956*(a**y0 + b + y0)) + 2745*x0/3956 + 2745*y0/3956 - 24039/609224", "seconds": 119.86, "generations": 15, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197, "holdout_r2": 0.9219790715103403, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 22.51, "generations": 5, "evaluations": 7094, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 184.17, "generations": 120, "evaluations": 143377, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998939407812789, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.000567443163132282, "model_canonical": "S*mumax/(Ks + S)", "seconds": 33.77, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": -0.0004372823715933505, "scale_b": 1.0003247510753048, "holdout_r2": 0.9999997043888105, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 12.66, "generations": 5, "evaluations": 6649, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993207858889788, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.007704551820947538, "model_canonical": "1/(h + 1/(N*a))", "seconds": 29.47, "generations": 10, "evaluations": 12650, "found_infix": "(1 / (h + ((1.016 / N) * (1 / a))))", "found_prefix": "(inv (+ x2 (* (/ 1.01594 x1) (inv x0))))", "scale_a": -0.0009827979738576964, "scale_b": 1.0031038746767147, "holdout_r2": 0.9999685596976502, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999022276106179, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002119173208177988, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 25.78, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 0.9999019678170072, "scale_b": -0.9995831206399413, "holdout_r2": 0.9999998180234843, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9894606191864804, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.07061878828529, "model_canonical": "12*I/1643 - 3*I/(53*Ki) + 6*Km/53 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "seconds": 125.08, "generations": 80, "evaluations": 95571, "found_infix": "(((((Vmax * S) * (((16.86 - Km) - I) + Ki)) / (Km + S)) - (((I * (1 / (0.8953 * Ki))) + (Vmax ^ tanh(I))) - Km)) - ((((-0.1293 * I) + (log(Km) / Ki)) - Km) - (S / Km)))", "found_prefix": "(- (- (/ (* (* x0 x1) (+ (- (- 16.864929 x2) x3) x4)) (+ x2 x1)) (- (+ (* x3 (inv (* 0.895343 x4))) (pow x0 (tanh x3))) x2)) (- (- (+ (* -0.129291 x3) (/ (log x2) x4)) x2) (/ x1 x2)))", "scale_a": -0.302156136454633, "scale_b": 0.056730304793211624, "holdout_r2": 0.9798629459384985, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995435593474445, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0021925176635615553, "model_canonical": "QT/RR**(1/3)", "seconds": 25.42, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3339) * QT)", "found_prefix": "(* (pow x1 -0.333888516159) x0)", "scale_a": 0.4052089132341621, "scale_b": 0.9989929363275897, "holdout_r2": 0.9999992001215533, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.999885993225636, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008662889955955565, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 31.62, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.498 * Alb))", "found_prefix": "(+ x0 (* -2.4979789198296802 x1))", "scale_a": 9.99544233070591, "scale_b": 0.9997805387605663, "holdout_r2": 0.9999997939433571, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998939672216519, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021006898319526216, "model_canonical": "4*ht**(21/29)*wt**(17/40)/555", "seconds": 23.81, "generations": 10, "evaluations": 12260, "found_infix": "(abs(-6.062e+09) * ((wt ^ 0.4249) * (ht ^ 0.7244)))", "found_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "scale_a": 0.0005652659605759336, "scale_b": 1.189014267381749e-12, "holdout_r2": 0.9999995455259224, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999543246722087, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004627289019920903, "model_canonical": "U*V/P", "seconds": 24.6, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.017691089805424554, "scale_b": 0.9992026316459617, "holdout_r2": 0.9999990968518048, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971831586177357, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006821093093779402, "model_canonical": "4*TBSA*wt", "seconds": 66.98, "generations": 35, "evaluations": 41892, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 33.65201126763168, "scale_b": 3.9885617427866737, "holdout_r2": 0.9999917085440124, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730902196344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.015134111601333128, "model_canonical": "40*wt/37 - 126*wt**2/ht**2", "seconds": 22.89, "generations": 10, "evaluations": 12490, "found_infix": "((1.081 * wt) + (-125.6 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "scale_a": 0.11030757038492567, "scale_b": 1.0145404073772517, "holdout_r2": 0.9999902029492513, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 10.48, "generations": 5, "evaluations": 6365, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 12.71, "generations": 5, "evaluations": 6630, "found_infix": "exp((-(lam * x)))", "found_prefix": "(exp (neg (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 11.84, "generations": 5, "evaluations": 6436, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 15.18, "generations": 5, "evaluations": 6624, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 10.84, "generations": 5, "evaluations": 6622, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990584363131837, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7564488168414686, "model_canonical": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "seconds": 52.59, "generations": 55, "evaluations": 66242, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (6.938 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983633297872) (pow (- x2 x3) 1.985385119869)) (+ 6.938229398009 (pow (- x5 x4) 1.98490613998))))", "scale_a": -5.20475414916671, "scale_b": 3.2278216571085756, "holdout_r2": 0.999342281109602, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 16.87, "generations": 5, "evaluations": 6803, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 17.16, "generations": 5, "evaluations": 6740, "found_infix": "(((5 * x) + (-20 * (x)\u00b3)) + (16 * ((x)\u00b3 * (x * x))))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (cube x0))) (* 16 (* (cube x0) (* x0 x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 8.76, "generations": 5, "evaluations": 6547, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 / c)))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (/ 0.3333333333333333 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9719447085432232, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 97.62637212090756, "model_canonical": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "seconds": 131.78, "generations": 15, "evaluations": 18718, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 1.556) * (2.133 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947, "holdout_r2": 0.9686617710339538, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 90.61, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9991841525137456, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.31243087810113, "model_canonical": "-0.0086883620057691*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 180072*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/14075 + 2307/233", "seconds": 200.16, "generations": 75, "evaluations": 89481, "found_infix": "((10.98 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.159) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.007457 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.698) + log(Ko)))))", "found_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "scale_a": 9.901287400360786, "scale_b": 1.1651866661433503, "holdout_r2": 0.999081347835766, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.9995448698656824, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002674827039449332, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 28.32, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": -0.000763830209167482, "scale_b": 2.0003731471472506, "holdout_r2": 0.9999992188119764, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999070519566771, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008919752262002046, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Sb + Max(1/3, Km))", "seconds": 74.82, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((0.9722 / Ki), Vmax)) + (((Sb / Kip) * Ii) + max(Km, 0.3315)))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) (max x2 0.331521)))))", "scale_a": -0.004385279069302195, "scale_b": 0.9988430409187776, "holdout_r2": 0.9999859617862749, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 241.09, "generations": 10, "evaluations": 12823, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182, "holdout_r2": 0.7195057188038642, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997197962127055, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0004399114891391472, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 37.03, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02423463840840956, "scale_b": 100.01485585600551, "holdout_r2": 0.9999801958640222, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 19.85, "generations": 5, "evaluations": 6630, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 59.25, "generations": 30, "evaluations": 35922, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 27.57, "generations": 5, "evaluations": 6429, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 192.11, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998980473061998, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001542824502075099, "model_canonical": "(b*p + p - 1)/b", "seconds": 27.6, "generations": 10, "evaluations": 12654, "found_infix": "(((-0.9991 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "scale_a": -0.0011046270021145, "scale_b": 1.0010729314075129, "holdout_r2": 0.999998132836914, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9955848716514241, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.713733534325797, "model_canonical": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "seconds": 123.61, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((-80.86 - Vs))) / sqrt((1.298 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "scale_a": -0.024803502201383623, "scale_b": 1.0024406720933132, "holdout_r2": 0.5709701537917438, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "improved", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_improvedbudget_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 14.59, "generations": 5, "evaluations": 6808, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 27.39, "generations": 5, "evaluations": 6753, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 21.12, "generations": 5, "evaluations": 6912, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 14.42, "generations": 5, "evaluations": 6557, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 13.44, "generations": 5, "evaluations": 6604, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 14.4, "generations": 5, "evaluations": 6328, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 15.66, "generations": 5, "evaluations": 6407, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 19.53, "generations": 5, "evaluations": 7037, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 20.66, "generations": 5, "evaluations": 6991, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 14.04, "generations": 5, "evaluations": 6816, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 24.91, "generations": 5, "evaluations": 6991, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 12.02, "generations": 5, "evaluations": 6631, "found_infix": "((Na + (-Cl)) - HCO3)", "found_prefix": "(- (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 17.47, "generations": 5, "evaluations": 7065, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 15.3, "generations": 5, "evaluations": 6665, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 14.02, "generations": 5, "evaluations": 6680, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 12.54, "generations": 5, "evaluations": 6507, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 18.33, "generations": 5, "evaluations": 6810, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 16.26, "generations": 5, "evaluations": 6715, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 14.42, "generations": 5, "evaluations": 6578, "found_infix": "(fe - (0.008333 * (fe * CrCl)))", "found_prefix": "(- x0 (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 15.85, "generations": 5, "evaluations": 6816, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 13.04, "generations": 5, "evaluations": 6869, "found_infix": "(((Pcr * (1 / Ucr)) * UNa) / PNa)", "found_prefix": "(/ (* (* x1 (/ 1 x3)) x0) x2)", "scale_a": 3.3306690738754696e-16, "scale_b": 99.99999999999997, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 16.54, "generations": 5, "evaluations": 6474, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 14.37, "generations": 5, "evaluations": 6810, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.57 (log x2)))", "scale_a": 6.430000000000003, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 16.76, "generations": 5, "evaluations": 6830, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 11.95, "generations": 5, "evaluations": 6838, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 20.25, "generations": 5, "evaluations": 6708, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 14.91, "generations": 5, "evaluations": 6404, "found_infix": "(1 / sqrt((L * C)))", "found_prefix": "(inv (sqrt (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 17.74, "generations": 5, "evaluations": 6456, "found_infix": "((((k / L) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (/ x0 x4) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9977627026471095, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.3605243411437198, "model_canonical": "1.16936380346062*I*R/(R*z + 2*z**2 + z + (-R + z)**2 + Abs(R - z) - 0.592838) - 0.0240626550211244", "seconds": 248.68, "generations": 80, "evaluations": 93786, "found_infix": "(R * (I / ((z + (-0.5928 + (z)\u00b2)) + (((z - R))\u00b2 + (abs((z - R)) + ((R * z) + (z)\u00b2))))))", "found_prefix": "(* x1 (/ x0 (+ (+ x2 (+ -0.592838 (square x2))) (+ (square (- x2 x1)) (+ (abs (- x2 x1)) (+ (* x1 x2) (square x2)))))))", "scale_a": -0.02406265502112437, "scale_b": 1.169363803460622, "holdout_r2": 0.993447126772475, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 20.8, "generations": 5, "evaluations": 6441, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 32.5, "generations": 5, "evaluations": 7021, "found_infix": "((n)\u00b2 + n)", "found_prefix": "(+ (square x0) x0)", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 282.21, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 19.24, "generations": 5, "evaluations": 6625, "found_infix": "sqrt(((((((-0.0625 * (((c * c) * c) * c)) + (0.125 * ((b)\u00b2 * (c)\u00b2))) + (-0.0625 * (((b * b) * b) * b))) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((a)\u00b2 * (b)\u00b2))) + (-0.0625 * (((a * a) * a) * a))))", "found_prefix": "(sqrt (+ (+ (+ (+ (+ (* -0.0625 (* (* (* x2 x2) x2) x2)) (* 0.125 (* (square x1) (square x2)))) (* -0.0625 (* (* (* x1 x1) x1) x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x0) (square x1)))) (* -0.0625 (* (* (* x0 x0) x0) x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 27.88, "generations": 5, "evaluations": 6469, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9995008162995054, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008083070936455962, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 239.99, "generations": 50, "evaluations": 59470, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0000357460485316, "scale_b": -1.000770959959399, "holdout_r2": 0.9999987399706455, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3100480862704652e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 28.5, "generations": 5, "evaluations": 6676, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995813584147263, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 204.96345936865274, "model_canonical": "lam*exp(-lam*x)", "seconds": 208.3, "generations": 30, "evaluations": 35619, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": -0.00020010136651721355, "scale_b": 1.0007827088991843, "holdout_r2": 0.9999993748523367, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 20.08, "generations": 5, "evaluations": 6824, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988893245322112, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.459259916692975, "model_canonical": "10*R**2*theta**2/63 - 15*R**2*sin(theta)*sin(sin(theta))/119", "seconds": 169.85, "generations": 20, "evaluations": 24338, "found_infix": "((theta * ((R * R) * theta)) + (-0.7942 * (((R * R) * sin(theta)) * sin(sin(theta)))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.794236 (* (* (* x0 x0) (sin x1)) (sin (sin x1)))))", "scale_a": 0.014242024404744313, "scale_b": 0.1587725468760996, "holdout_r2": 0.9999960816393905, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.704248191709067e-16, "model_canonical": "-2*p**2 + 2*p", "seconds": 14.57, "generations": 5, "evaluations": 6729, "found_infix": "(p - (p * p))", "found_prefix": "(- x0 (* x0 x0))", "scale_a": -5.551115123125783e-17, "scale_b": 1.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996806849673198, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.005326066583564435, "model_canonical": "241/M**(1/4)", "seconds": 176.42, "generations": 25, "evaluations": 30140, "found_infix": "sqrt(sqrt((1 / M)))", "found_prefix": "(sqrt (sqrt (inv x0)))", "scale_a": 0.2006707347764518, "scale_b": 240.61723199798018, "holdout_r2": 0.9999965069248251, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.999877636449693, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.013250175844957014, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 192.35, "generations": 25, "evaluations": 30074, "found_infix": "(((D * C1) + (-0.9907 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -0.990748 (* x0 x2))) x3)", "scale_a": -0.017502626646033193, "scale_b": 0.9994117424442137, "holdout_r2": 0.9999920916024453, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995091151792501, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001898396493746527, "model_canonical": "A**(1/4)*c", "seconds": 159.68, "generations": 25, "evaluations": 30082, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.04700364614195962, "scale_b": 0.9989521981107072, "holdout_r2": 0.9999988837407444, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995619532116138, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001756188285869821, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 242.89, "generations": 30, "evaluations": 35870, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": -0.04272077228304738, "scale_b": 0.9989371538224419, "holdout_r2": 0.9999871221314461, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998907780277814, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00019151427853813052, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 127.56, "generations": 20, "evaluations": 24141, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": -1.9327817679833104e-07, "scale_b": 1.0000834006173207, "holdout_r2": 0.9999999888336751, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9991172115954031, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.007281422236802011, "model_canonical": "19*floor(1/2 + ht/Cr)/46", "seconds": 158.93, "generations": 40, "evaluations": 47748, "found_infix": "round((ht / Cr))", "found_prefix": "(round (/ x0 x1))", "scale_a": -0.021256591341526132, "scale_b": 0.41319950138084127, "holdout_r2": 0.9999887281771452, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992736678635415, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.004294883010626483, "model_canonical": "3*floor(4*HCO3)/8 + 8", "seconds": 142.37, "generations": 35, "evaluations": 42047, "found_infix": "floor((4 * HCO3))", "found_prefix": "(floor (* 4 x0))", "scale_a": 8.107115192576646, "scale_b": 0.37593688571732514, "holdout_r2": 0.9998834890479065, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 11.34, "generations": 5, "evaluations": 6823, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9988888684393933, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 16.494067193460626, "model_canonical": "(-CaO2 + CcO2)/(CcO2 - CvO2 + 4/CaO2)", "seconds": 144.12, "generations": 20, "evaluations": 24356, "found_infix": "((CcO2 + (-0.9993 * CaO2)) / (CcO2 + ((4 / CaO2) - CvO2)))", "found_prefix": "(/ (+ x0 (* -0.999343849287 x1)) (+ x0 (- (/ 4 x1) x2)))", "scale_a": -0.004890174154511762, "scale_b": 1.0380335898371258, "holdout_r2": 0.9998109681042525, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998859004440425, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.007629364931539498, "model_canonical": "-I*RHR - I*age + 221*I + RHR + cos(I)", "seconds": 182.36, "generations": 25, "evaluations": 30090, "found_infix": "(((RHR + (219.9 * I)) + (cos(I) - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 219.922398091107 x2)) (- (cos x2) (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": -1.1231716003450742, "scale_b": 0.9980146980470544, "holdout_r2": 0.999997240667385, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 14.75, "generations": 5, "evaluations": 6388, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9979546016794381, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.22347496649852203, "model_canonical": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "seconds": 303.58, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * min(-0.2374, (0.002376 + Ta))) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * min(-0.2374, (0.002376 + Ta))) ^ (0.3625 ^ max((t * k), (k - T0)))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) (min -0.237352 (+ 0.002376 x0))) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) (min -0.237352 (+ 0.002376 x0))) (pow 0.362521 (max (* x3 x2) (- x2 x1)))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189, "holdout_r2": 0.9986997683233618, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 19.64, "generations": 5, "evaluations": 6470, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 30.79, "generations": 5, "evaluations": 6539, "found_infix": "(log(p) - log((1 - p)))", "found_prefix": "(- (log x0) (log (- 1 x0)))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 20.49, "generations": 5, "evaluations": 6402, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1120267129180107e-16, "model_canonical": "1 - 1/(K*P + 1)", "seconds": 21.69, "generations": 5, "evaluations": 6569, "found_infix": "(1 / ((K * P) + 1))", "found_prefix": "(inv (+ (* x0 x1) 1))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 300.46, "generations": 14, "evaluations": 17541, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406, "holdout_r2": 0.6562708297964368, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998588907410705, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0008485172835138786, "model_canonical": "log((103/38)**b + (103/38)**c + (160/59)**a)", "seconds": 300.44, "generations": 135, "evaluations": 160470, "found_infix": "log(((-2.711 ^ b) + ((-2.711 ^ c) + (-2.712 ^ a))))", "found_prefix": "(log (+ (pow -2.710521239381 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "scale_a": -0.003335434949877758, "scale_b": 1.0028980159483245, "holdout_r2": 0.9999985527811104, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 174.13, "generations": 20, "evaluations": 24073, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + sign(x)))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 (sign x0)))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.985827673256102, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.758954627231606, "model_canonical": "-29/184 + 1.03171191008753*(y + (r**2*y + r*s2*x/s1)*log(y/x**2)/log(10))*(-823*r*x/(453*(r + s1)) + y)/s2 + 1.03171191008753*x**2/s1", "seconds": 311.86, "generations": 0, "evaluations": 1253, "found_infix": "(((x / s1) * x) + ((y + ((((r * x) / (s1 / s2)) + (r * (y * r))) * log10(((1 / x) / (x / y))))) * ((y + (-1.817 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (/ (* x4 x0) (/ x2 x3)) (* x4 (* x1 x4))) (log10 (/ (inv x0) (/ x0 x1))))) (/ (+ x1 (* -1.816777 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.1576090260413614, "scale_b": 1.0317119100875276, "holdout_r2": 0.9481440544746483, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9998439040452546, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 63074.561913901445, "model_canonical": "-0.040615745894537*K1*a21 + 78*K1/77 + 78*a12**0.89441220763353*(K1*a21 - K2 + a12 - 10789/387)/77 + 22623*a12*a21/784 - 2.02763471688312e-5*(-K1 + 2*K2)*(K2**2*a12**4*a21**2 - K2) + 3338/379", "seconds": 301.89, "generations": 105, "evaluations": 125471, "found_infix": "((K1 + ((((a12 ^ -1.487) ^ -0.6015) * (((K1 * a21) + (a12 - K2)) - 27.88)) + (-0.3717 * (((K1 * a21) * 0.1079) + ((28.48 * (a21 * a12)) / -0.3716))))) + (-2.002e-05 * ((K2 - (K1 - K2)) * ((((a12)\u00b2 * ((-a21) * K2)))\u00b2 - K2))))", "found_prefix": "(+ (+ x0 (+ (* (pow (pow x2 -1.486905991391) -0.601525727122) (- (+ (* x0 x3) (- x2 x1)) 27.878551932106)) (* -0.371656159896 (+ (* (* x0 x3) 0.107882057477) (/ (* 28.482136514525 (* x3 x2)) -0.371606863917))))) (* -2.0016394e-05 (* (- x1 (- x0 x1)) (- (square (* (square x2) (* (neg x3) x1))) x1))))", "scale_a": 8.80738878783609, "scale_b": 1.0129860431399047, "holdout_r2": 0.9997636879880293, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 13.45, "generations": 5, "evaluations": 6480, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 301.53, "generations": 150, "evaluations": 178920, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9711259107499287, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 36.84117031747551, "model_canonical": "0.0488056362251016*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0845964361235094*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0488056362251016*I0 - 0.0488056362251016*P - 2502/773", "seconds": 307.24, "generations": 0, "evaluations": 1253, "found_infix": "(sqrt((((I0 * P) * (d - 484.1)) * ((A * P) / (((0.07926 * d) * E0) + (I0 * A))))) + ((I0 - P) + (((4.712 * A) * (P - (I0 - P))) / (((0.2885 * P) * E0) + A))))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))))", "scale_a": -3.2367398001321703, "scale_b": 0.04880563622510157, "holdout_r2": 0.9575543601853413, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9992864136844312, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 28.294879572463703, "model_canonical": "1565/(Scr**1.095281500648*(1 + exp(-Scr**((-Scr + Scr**(-848/409))/(Scr**(87/89)*Scr**(1.125758575061*(0.849578632923183/Age**0.307025609163)**Age)))))*(100*Age - Min(76718164, Scr))**0.303421336586) + 0.792594853879741 + 39708*(2.525645258397*(Age - 52211/973)*(Age - 32321/616)/(-320*Scr - 11920/43", "seconds": 189.38, "generations": 65, "evaluations": 77167, "found_infix": "((1583 * (sigmoid(((Scr ^ ((Scr ^ -0.9775) * ((Scr ^ -2.073) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.701) ^ -0.307) ^ Age)))) * ((Scr ^ -1.095) * (((Age * 100) - min(abs(Scr), 7.672e+07)) ^ -0.3034)))) + (80.81 * ((3.24 + ((2.526 / (-320 * (Scr + 0.8663))) * ((Age - 53.66) * (Age - 52.47)))) / (Age", "found_prefix": "(+ (* 1583.112673480059 (* (sigmoid (pow (pow x0 (* (pow x0 -0.977527518838) (- (pow x0 -2.073349150172) x0))) (pow (pow x0 -1.125758575061) (pow (pow (* x1 -1.700544466299) -0.307025609163) x1)))) (* (pow x0 -1.095281500648) (pow (- (* x1 99.999703518785) (min (abs x0) 76718164.06481223)) -0.303421336586)))) (* 80.808258405023 (/ (+ 3.239549576945 (* (/ 2.525645258397 (* -319.999134822776 (+ x0 0.866278495693))) (* (- x1 53.659814801316) (- x1 52.469156460321)))) (+ x1 (cube x0)))))", "scale_a": 0.7925948538797414, "scale_b": 0.9887030345883727, "holdout_r2": 0.9993607949306681, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.965334808909352e-16, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 10.19, "generations": 5, "evaluations": 6842, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.520999999999994 x0) (* -1.3200000000000007 x1)) (* 0.03299999999999994 (* x0 x1)))", "scale_a": 180.84000000000046, "scale_b": 1.000000000000002, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 10.04, "generations": 5, "evaluations": 6785, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998741751950826, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.02487458047782882, "model_canonical": "5*W*(99 - BF)/23 + 373", "seconds": 114.2, "generations": 20, "evaluations": 24156, "found_infix": "((99.36 - BF) * W)", "found_prefix": "(* (- 99.359601 x1) x0)", "scale_a": 373.02155181747, "scale_b": 0.2173505645171261, "holdout_r2": 0.999988151430318, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 10.18, "generations": 5, "evaluations": 6465, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 14.12, "generations": 5, "evaluations": 6331, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 49050.66007613986, "model_canonical": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "seconds": 308.67, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(min((max(cos(g2), D0) / n), g2))) * ((max(n, g1) ^ g1) * (((min(r, min(g1, D0)) + ((3.417 * g2) + (n ^ g1))) ^ max((r + g2), (n ^ g1))) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt (min (/ (max (cos x2) x0) x4) x2))) (* (pow (max x4 x1) x1) (* (pow (+ (min x3 (min x1 x0)) (+ (* 3.417312917233 x2) (pow x4 x1))) (max (+ x3 x2) (pow x4 x1))) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 8.77, "generations": 5, "evaluations": 6890, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_improvedbudget_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 14.13, "generations": 5, "evaluations": 6732, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 16.13, "generations": 5, "evaluations": 6901, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.718268468785316e-11, "model_canonical": "1/(-vs/(340*f) + 1/f)", "seconds": 15.36, "generations": 5, "evaluations": 6957, "found_infix": "(1 / ((1 / f) + (-0.002941 * (vs / f))))", "found_prefix": "(inv (+ (inv x0) (* -0.0029411764705882353 (/ x1 x0))))", "scale_a": -2.2737367544323206e-13, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 14.48, "generations": 5, "evaluations": 6694, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 12.62, "generations": 5, "evaluations": 6781, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 12.93, "generations": 5, "evaluations": 6705, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 7.69785077703822e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 15.11, "generations": 5, "evaluations": 6680, "found_infix": "(P * exp((0.04879 * t)))", "found_prefix": "(* x0 (exp (* 0.04879016416943204 x1)))", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 13.42, "generations": 5, "evaluations": 6660, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 17.74, "generations": 5, "evaluations": 6974, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 14.84, "generations": 5, "evaluations": 6841, "found_infix": "((DBP + SBP) + DBP)", "found_prefix": "(+ (+ x0 x1) x0)", "scale_a": 0.0, "scale_b": 0.3333333333333333, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 13.68, "generations": 5, "evaluations": 6918, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 15.08, "generations": 5, "evaluations": 6747, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 16.54, "generations": 5, "evaluations": 6955, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 13.41, "generations": 5, "evaluations": 6890, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 13.0, "generations": 5, "evaluations": 6701, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 15.0, "generations": 5, "evaluations": 6897, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 14.3, "generations": 5, "evaluations": 6684, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 13.78, "generations": 5, "evaluations": 6884, "found_infix": "(((Div / AUCiv) * AUCpo) / Dpo)", "found_prefix": "(/ (* (/ x1 x2) x0) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 15.76, "generations": 5, "evaluations": 6609, "found_infix": "((Km * R) / (Vmax - R))", "found_prefix": "(/ (* x0 x1) (- x2 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 14.66, "generations": 5, "evaluations": 6521, "found_infix": "((RR * VT) - (RR * VD))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 25.87, "generations": 5, "evaluations": 7089, "found_infix": "((LVID)\u00b2 / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (square x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 12.91, "generations": 5, "evaluations": 6693, "found_infix": "((TC - HDL) + (-0.2 * TG))", "found_prefix": "(+ (- x0 x1) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 14.24, "generations": 5, "evaluations": 6738, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 15.68, "generations": 5, "evaluations": 6926, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 23.24, "generations": 5, "evaluations": 6922, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 16.18, "generations": 5, "evaluations": 6561, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 18.15, "generations": 5, "evaluations": 6879, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 15.52, "generations": 5, "evaluations": 6738, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 13.78, "generations": 5, "evaluations": 6766, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 21.08, "generations": 5, "evaluations": 6768, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 12.13, "generations": 5, "evaluations": 6378, "found_infix": "((x - mu) / s)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*(R**2*h + R*h*r + h*r**2)/3", "seconds": 18.98, "generations": 5, "evaluations": 6960, "found_infix": "(((h * (r)\u00b2) + ((h * R) * r)) + (h * (R)\u00b2))", "found_prefix": "(+ (+ (* x0 (square x2)) (* (* x0 x1) x2)) (* x0 (square x1)))", "scale_a": -2.842170943040401e-14, "scale_b": 1.0471975511965979, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999982279885032, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0015826143572034619, "model_canonical": "-0.00798764760219939 + 0.0248118325978173*(116687*a**2/733 + 188*a*b + 3344*b**2/21)/(a + b)", "seconds": 172.12, "generations": 25, "evaluations": 30319, "found_infix": "((((159.2 * (a)\u00b2) + (159.2 * (b)\u00b2)) + (188 * (a * b))) / (b + a))", "found_prefix": "(/ (+ (+ (* 159.190996719729 (square x0)) (* 159.23816279646 (square x1))) (* 187.998141344827 (* x0 x1))) (+ x1 x0))", "scale_a": -0.007987647602199388, "scale_b": 0.024811832597817267, "holdout_r2": 0.9999982943745273, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 15.45, "generations": 5, "evaluations": 6771, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 12.61, "generations": 5, "evaluations": 6784, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.49999999999999656 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990533942248746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.010576112421466749, "model_canonical": "a*b*sin(C)/2", "seconds": 223.37, "generations": 30, "evaluations": 35457, "found_infix": "((a * b) * sin(C))", "found_prefix": "(* (* x0 x1) (sin x2))", "scale_a": -0.04366673966763557, "scale_b": 0.5014848925861944, "holdout_r2": 0.9999900464705209, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 15.34, "generations": 5, "evaluations": 6682, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999138787458982, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.016347283957399542, "model_canonical": "27*n*log(26*n**2/53)/56 - 27*n/56", "seconds": 252.23, "generations": 25, "evaluations": 30402, "found_infix": "(n - (log((-0.4906 * (n)\u00b2)) * n))", "found_prefix": "(- x0 (* (log (* -0.490634 (square x0))) x0))", "scale_a": 1.0409719271284317, "scale_b": -0.48225551924959115, "holdout_r2": 0.9999986503979507, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9941673073392585, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7746979143155835, "model_canonical": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "seconds": 303.89, "generations": 70, "evaluations": 83467, "found_infix": "((b + (abs((b + (p * a))) / ((0.8769 + (2.644 * (b / a))))\u00b2)) + (((b + a) + (max(b, a) + a)) + ((b + p) + (58.31 + (b + a)))))", "found_prefix": "(+ (+ x1 (/ (abs (+ x1 (* x2 x0))) (square (+ 0.876937 (* 2.643684 (/ x1 x0)))))) (+ (+ (+ x1 x0) (+ (max x1 x0) x0)) (+ (+ x1 x2) (+ 58.3077 (+ x1 x0)))))", "scale_a": -7.306647823363934, "scale_b": 0.12112239033838511, "holdout_r2": 0.9919063259740579, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9976430489103425, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.1291979592323913, "model_canonical": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "seconds": 301.63, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-7.251 - n)))) / (((S - tanh(Vmax)) + (0.9868 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1.268)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381, "holdout_r2": 0.9956502370298741, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998823148851268, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.10371524904515349, "model_canonical": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10)", "seconds": 197.98, "generations": 45, "evaluations": 53289, "found_infix": "exp(((log(R1) + (-0.101 * (log(Q10) * T1))) + (0.1001 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.1001199947 (* (log x1) x3))))", "scale_a": 0.019475057630080173, "scale_b": 1.007643170621517, "holdout_r2": 0.9999522527910014, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.0980717995523032e-12, "model_canonical": "N0*exp(0.693147180559946*t/Td)", "seconds": 13.05, "generations": 5, "evaluations": 6398, "found_infix": "exp((log(N0) + (0.6931 * (t / Td))))", "found_prefix": "(exp (+ (log x0) (* 0.6931471805599456 (/ x1 x2))))", "scale_a": 5.684341886080801e-13, "scale_b": 0.9999999999999973, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 11.91, "generations": 5, "evaluations": 6295, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 13.18, "generations": 5, "evaluations": 6719, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998936008610284, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.000835692790207507, "model_canonical": "-412*age/61 + 5*ht + 14*wt + 67", "seconds": 134.03, "generations": 20, "evaluations": 24569, "found_infix": "(((13.75 * wt) + (4.991 * ht)) + (-6.752 * age))", "found_prefix": "(+ (+ (* 13.751416627105675 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "scale_a": 67.2673869448995, "scale_b": 1.000582743777156, "holdout_r2": 0.999999203463766, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 11.81, "generations": 5, "evaluations": 6919, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.016000000000000007 x1))", "scale_a": -1.599999999999966, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9994638048922173, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.01586226222187701, "model_canonical": "13*CO*Hb*SaO2 + CO", "seconds": 195.23, "generations": 25, "evaluations": 30440, "found_infix": "(CO + (13.06 * ((CO * Hb) * SaO2)))", "found_prefix": "(+ x0 (* 13.064746 (* (* x0 x1) x2)))", "scale_a": 3.8337019955536107, "scale_b": 1.0310449932082397, "holdout_r2": 0.9998725179409842, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999555523905407, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016448627962412953, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 147.49, "generations": 30, "evaluations": 35628, "found_infix": "(1 / (exp((k * tau)) + -0.9914))", "found_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "scale_a": 0.9983551372029853, "scale_b": 1.0170856948225544, "holdout_r2": 0.9998786831948487, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 10.85, "generations": 5, "evaluations": 6764, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.999089049821747, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0015005140156402015, "model_canonical": "C*Emax/(C + EC50)", "seconds": 141.51, "generations": 25, "evaluations": 30092, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.05605165561578218, "scale_b": 1.0008117132658212, "holdout_r2": 0.9999975554938825, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999090335037002, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 356479336.4131333, "model_canonical": "C0*exp(-k*t)", "seconds": 135.01, "generations": 20, "evaluations": 24130, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": -0.0017549394070366375, "scale_b": 0.9997530740651474, "holdout_r2": 0.9999997627319258, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9782317560632293, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 13452.10432268961, "model_canonical": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "seconds": 305.2, "generations": 0, "evaluations": 1267, "found_infix": "(((min(min(R, t), ((R ^ 0.727) - (k * C0))) * (t - (((t ^ k) + R) / ((2.117 * k) * t)))) + (max((min(log2(R), C0) - (-2.175 + k)), min(log2(R), R)) * (R + (C0 + ((t ^ 0.6079) * R))))) * log(k))", "found_prefix": "(* (+ (* (min (min x1 x3) (- (pow x1 0.726978) (* x2 x0))) (- x3 (/ (+ (pow x3 x2) x1) (* (* 2.117197 x2) x3)))) (* (max (- (min (log2 x1) x0) (+ -2.174578 x2)) (min (log2 x1) x1)) (+ x1 (+ x0 (* (pow x3 0.60794) x1))))) (log x2))", "scale_a": 3.9219309487953353, "scale_b": -0.07717064827661152, "holdout_r2": 0.9402447092501148, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.961452166940582e-13, "model_canonical": "1 - 1/(exp(h*log(D) - h*log(EC50)) + 1)", "seconds": 11.92, "generations": 5, "evaluations": 6311, "found_infix": "(1 / (1 + exp(((log(D) * h) + (-(log(EC50) * h))))))", "found_prefix": "(inv (+ 1 (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999007109611278, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0011179559520451592, "model_canonical": "5*P/(63*r**2)", "seconds": 166.54, "generations": 20, "evaluations": 24549, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": -9.103659129816588e-05, "scale_b": 0.0796032338350701, "holdout_r2": 0.9999998921344517, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 13.4, "generations": 5, "evaluations": 6315, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986865126599663, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0915446337762356, "model_canonical": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "seconds": 286.19, "generations": 85, "evaluations": 100756, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.292097703820048, "scale_b": 1.7148195327478752, "holdout_r2": 0.9990706998632128, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 326.69, "generations": 0, "evaluations": 1265, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 12.37, "generations": 5, "evaluations": 6819, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * (x * (x)\u00b3)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* x0 (cube x0))))", "scale_a": 0.375, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9997590933356358, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.32207809999753, "model_canonical": "2.73665949396177*c/(2.36812282290365*a**0.510227552057729*c**0.510227552057729 + 2*b + 0.141200550692) - 0.00908457148408363*Abs(-b + log(a) + c/b) + 0.0107372440462604", "seconds": 181.52, "generations": 30, "evaluations": 35130, "found_infix": "((2.766 * (c / ((((((5.417 * c) * a) ^ 0.631) ^ 0.8086) + b) + (0.1412 + b)))) + (-0.00918 * exp(log(((b - log(a)) - (c / b))))))", "found_prefix": "(+ (* 2.765556965166 (/ x2 (+ (+ (pow (pow (* (* 5.417494639143 x2) x0) 0.630979648211) 0.808627781059) x1) (+ 0.141200550692 x1)))) (* -0.00918049973 (exp (log (- (- x1 (log x0)) (/ x2 x1))))))", "scale_a": 0.010737244046260419, "scale_b": 0.989550868826574, "holdout_r2": 0.9996403277753327, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9858595907325988, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.1309235662204227, "model_canonical": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.544799924639411 + 0.195579281608043*z**2/p", "seconds": 303.38, "generations": 0, "evaluations": 1267, "found_infix": "(((((((z * z) / p) + 0.9168) + (max(max(x, y), min(z, p)) + -0.4688)) + x) + (max(max(max(x, y), z), ((x + (2.547 * y)) / p)) + y)) + (1.049 + max(max(y, x), max(((2.92 * x) / p), z))))", "found_prefix": "(+ (+ (+ (+ (+ (/ (* x2 x2) x3) 0.916827) (+ (max (max x0 x1) (min x2 x3)) -0.468822)) x0) (+ (max (max (max x0 x1) x2) (/ (+ x0 (* 2.546937 x1)) x3)) x1)) (+ 1.049292 (max (max x1 x0) (max (/ (* 2.919673 x0) x3) x2))))", "scale_a": 0.25195963467707205, "scale_b": 0.19557928160804305, "holdout_r2": 0.9818274015206695, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9865573766560479, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.021345481438723876, "model_canonical": "-1.0126057159793*0.141341**(2.657176007493**(-20434*nu*r*t/(953*Qr)))*0.258783627348**((K**(nu/Qr)*Max(nu, Min(Qr, r*t)))**(-0.2243168213*r*t))*(-K + r) + 6539/826", "seconds": 301.22, "generations": 51, "evaluations": 61717, "found_infix": "((0.2588 ^ (((K ^ (nu / Qr)) * max(min((t * r), Qr), nu)) ^ (-0.2243 * (t * r)))) * ((r - K) * (-0.1413 ^ (-2.657 ^ (nu * ((-21.44 / Qr) * (t * r)))))))", "found_prefix": "(* (pow 0.258783627348 (pow (* (pow x0 (/ x4 x1)) (max (min (* x3 x2) x1) x4)) (* -0.2243168213 (* x3 x2)))) (* (- x2 x0) (pow -0.141341 (pow -2.657176007493 (* x4 (* (/ -21.441764663427 x1) (* x3 x2)))))))", "scale_a": 7.916465323170883, "scale_b": -1.0126057159793016, "holdout_r2": 0.9783972478885581, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 15.0, "generations": 5, "evaluations": 6843, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9999633328163865, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.99256297838594e+27, "model_canonical": "-1.43668796637512*b*s**(m*s**(m*s**m))*(0.698273051964 - s**(m*s**s))*log(10)/log(m + exp(g)) - 0.001162113241551*m**(g*exp(-g)/b)*(-g - 97631*m/29 + 1.778854091589/s**2)*log(Abs(log(s)))/log(2) - 0.00291890102500192", "seconds": 300.97, "generations": 40, "evaluations": 47365, "found_infix": "((-1.436 * (((s ^ m) ^ ((s ^ m) ^ (s ^ m))) * (((0.6983 - ((s ^ m) ^ (s ^ s))) * b) / log10((-(exp(g) + m)))))) + (-0.001161 * ((((s * m) * (-3367 / s)) - (g - abs(((1.779 / s) / s)))) * ((m ^ ((1 / (exp(g) / g)) / b)) * log2(log(s))))))", "found_prefix": "(+ (* -1.43565414976 (* (pow (pow x1 x3) (pow (pow x1 x3) (pow x1 x3))) (/ (* (- 0.698273051964 (pow (pow x1 x3) (pow x1 x1))) x0) (log10 (neg (+ (exp x2) x3)))))) (* -0.00116127689 (* (- (* (* x1 x3) (/ -3366.586392972258 x1)) (- x2 (abs (/ (/ 1.778854091589 x1) x1)))) (* (pow x3 (/ (inv (/ (exp x2) x2)) x0)) (log2 (log x1))))))", "scale_a": -0.0029189010250019187, "scale_b": 1.0007201999438753, "holdout_r2": 0.9999795400965773, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.9999999266503851, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.7422614250840445, "model_canonical": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "seconds": 12.71, "generations": 5, "evaluations": 6688, "found_infix": "exp((-exp((((-2.814 + (0.06003 * V)) + (-0.0003591 * (V)\u00b2)) + (-1.641e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "scale_a": 0.9999110410839676, "scale_b": -0.9999094992776225, "holdout_r2": 0.9999999178862548, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9987820374758413, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 25757.1646206105, "model_canonical": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "seconds": 300.89, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3787 * ((t * (ke * 2.862)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 0.8456)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967, "holdout_r2": 0.9892049941160563, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998560767379707, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.536788470475255, "model_canonical": "-60/7 + 56*(-12*HDL*(TG + 1)/11 + 28*TC*TG/25 - 6*TG**2/49)/(59*(0.000544640731278321*TG**2 + TG))", "seconds": 143.9, "generations": 20, "evaluations": 24278, "found_infix": "(((min(HDL, (-0.1226 * (TG)\u00b2)) + (1.12 * (TC * TG))) + (-1.091 * (HDL * (TG + 1)))) / (TG + (0.0005446 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (min x1 (* -0.1225962176829709 (square x2))) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "scale_a": -8.572198122947668, "scale_b": 0.9490011433640297, "holdout_r2": 0.9999767770871473, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.999870971907812, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006326488693664393, "model_canonical": "19*BUN/53 + Glu/18 + 2*Na", "seconds": 143.63, "generations": 20, "evaluations": 24474, "found_infix": "(((2 * Na) + (0.05564 * Glu)) + (0.3586 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805, "holdout_r2": 0.9999950582979937, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999953356428017, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.6343611327254968, "model_canonical": "7444*CO*Hb*(-SaO2 + SvO2)/(37*(-log(Hb + 58396/903) + Abs(SaO2 - SvO2)**(1/3)*sign(-SaO2 + SvO2) - 5972/649 - 3745*sqrt(Hb + PvO2)/(696*PaO2))) - 0.00936472892688372*CO*PaO2*(-PaO2 + PvO2)/(Hb*PvO2*(SaO2 - SvO2))", "seconds": 245.88, "generations": 50, "evaluations": 59266, "found_infix": "((231.5 * (((SvO2 - SaO2) * CO) / ((cbrt((SvO2 - SaO2)) - ((log((Hb - -64.67)) - -9.202) - (((1 / PaO2) * -5.381) * sqrt((PvO2 + Hb))))) / Hb))) + (-0.01078 * ((CO * (PaO2 * (((PvO2 - PaO2) / (SaO2 - SvO2)) / PvO2))) / Hb)))", "found_prefix": "(+ (* 231.500747343497 (/ (* (- x3 x2) x0) (/ (- (cbrt (- x3 x2)) (- (- (log (- x1 -64.668880648367)) -9.201850212164) (* (* (inv x4) -5.380747238887) (sqrt (+ x5 x1))))) x1))) (* -0.010775607538 (/ (* x0 (* x4 (/ (/ (- x5 x4) (- x2 x3)) x5))) x1)))", "scale_a": -0.020325299382534467, "scale_b": 0.8690673721977308, "holdout_r2": 0.9999937837750877, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 11.37, "generations": 5, "evaluations": 6675, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999691262209623, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 91772.65035045863, "model_canonical": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "seconds": 118.23, "generations": 20, "evaluations": 24135, "found_infix": "(((0.4996 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.08738 * (y * (n)\u00b2))) + (0.00563 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0139320580125117, "scale_b": 1.0010758664690897, "holdout_r2": 0.9999560391345026, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9920555268637792, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.17230810672004188, "model_canonical": "1.12696954784395*(68/207)**(s2*w*(0.254801**w + rho - w + 0.682158))*s1*s1**(s2/w)*w*w**(s1*w*(-rho + s2)) + 1.12696954784395*s2*(0.227386**w + rho*s1**w*s2**(s2/w)) - 0.0188478241202172", "seconds": 313.89, "generations": 165, "evaluations": 195873, "found_infix": "((((0.2274 ^ w) + (rho * ((s2 ^ (s2 / w)) * (s1 ^ w)))) * s2) + (s1 * ((((s1 ^ (s2 / w)) * w) * (((w ^ s1) ^ w) ^ (s2 - rho))) * (((-0.3285 ^ s2) ^ w) ^ (((-0.2548 ^ w) - (w - rho)) + 0.6822)))))", "found_prefix": "(+ (* (+ (pow 0.227386 x0) (* x3 (* (pow x2 (/ x2 x0)) (pow x1 x0)))) x2) (* x1 (* (* (* (pow x1 (/ x2 x0)) x0) (pow (pow (pow x0 x1) x0) (- x2 x3))) (pow (pow (pow -0.328502849258 x2) x0) (+ (- (pow -0.254801 x0) (- x0 x3)) 0.682158)))))", "scale_a": -0.018847824120217155, "scale_b": 1.1269695478439463, "holdout_r2": 0.9861380197875079, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 12.04, "generations": 5, "evaluations": 6438, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_improvedbudget_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 13.97, "generations": 5, "evaluations": 6719, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 12.53, "generations": 5, "evaluations": 6766, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 14.85, "generations": 5, "evaluations": 6627, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 12.75, "generations": 5, "evaluations": 6681, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 17.93, "generations": 5, "evaluations": 6360, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 21.98, "generations": 5, "evaluations": 6678, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 10.94, "generations": 5, "evaluations": 6695, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 33.07, "generations": 5, "evaluations": 6817, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "seconds": 13.5, "generations": 5, "evaluations": 6585, "found_infix": "(log(F1) - log(F2))", "found_prefix": "(- (log x0) (log x1))", "scale_a": -4.163336342344337e-17, "scale_b": 1.0857362047581296, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 14.72, "generations": 5, "evaluations": 6581, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 25.28, "generations": 5, "evaluations": 6987, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 16.88, "generations": 5, "evaluations": 7025, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 15.38, "generations": 5, "evaluations": 6497, "found_infix": "(VO2 / (CaO2 - CvO2))", "found_prefix": "(/ x0 (- x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 12.11, "generations": 5, "evaluations": 6834, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 13.57, "generations": 5, "evaluations": 6668, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 22.31, "generations": 5, "evaluations": 6785, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 15.13, "generations": 5, "evaluations": 6776, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 16.19, "generations": 5, "evaluations": 6486, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 16.0, "generations": 5, "evaluations": 6896, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 13.88, "generations": 5, "evaluations": 6866, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.781286437644687e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 15.03, "generations": 5, "evaluations": 6950, "found_infix": "((((-1.25 * PaCO2) + (-PaO2)) + (FiO2 * Pb)) + (-47 * FiO2))", "found_prefix": "(+ (+ (+ (* -1.2500000000000013 x2) (neg x3)) (* x0 x1)) (* -47.00000000000014 x0))", "scale_a": 0.0, "scale_b": 1.0000000000000004, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.682572080454052e-16, "model_canonical": "5*C/(Alb + 1/2)", "seconds": 27.3, "generations": 5, "evaluations": 7081, "found_infix": "(C / (Alb - -0.5))", "found_prefix": "(/ x0 (- x1 -0.5))", "scale_a": 3.552713678800501e-15, "scale_b": 4.999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 13.54, "generations": 5, "evaluations": 6314, "found_infix": "((m * v1) - (m * v2))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 16.45, "generations": 5, "evaluations": 6760, "found_infix": "((4.136 * f) - W)", "found_prefix": "(- (* 4.136000000000001 x0) x1)", "scale_a": 0.0, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 17.49, "generations": 5, "evaluations": 6687, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 17.22, "generations": 5, "evaluations": 6443, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 15.63, "generations": 5, "evaluations": 6611, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m2 + m1))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x1 x0))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 13.81, "generations": 5, "evaluations": 6873, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.0969999999999995 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 18.54, "generations": 5, "evaluations": 6741, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 23.34, "generations": 5, "evaluations": 6939, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 14.49, "generations": 5, "evaluations": 6786, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 15.89, "generations": 5, "evaluations": 6379, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 14.58, "generations": 5, "evaluations": 6347, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998771310828989, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0014679546472195376, "model_canonical": "20*R*r**2", "seconds": 210.39, "generations": 35, "evaluations": 41898, "found_infix": "((R * r) * r)", "found_prefix": "(* (* x0 x1) x1)", "scale_a": 0.17620389550103255, "scale_b": 19.729619099954625, "holdout_r2": 0.999999758709715, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 308.88, "generations": 55, "evaluations": 64920, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 25.31, "generations": 5, "evaluations": 6859, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9202522042453658, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.47290936847445764, "model_canonical": "27*c*(y0 + 49/53)/(38*(a**y0 + b + y0)) + 27*x0/38 + 27*y0/38", "seconds": 300.07, "generations": 12, "evaluations": 15202, "found_infix": "((((0.9243 + y0) / (b + ((a ^ y0) + y0))) * c) + (x0 + y0))", "found_prefix": "(+ (* (/ (+ 0.924271 x4) (+ x1 (+ (pow x0 x4) x4))) x2) (+ x3 x4))", "scale_a": 0.03465795412341155, "scale_b": 0.7106143027750134, "holdout_r2": 0.866728817477312, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 29.46, "generations": 5, "evaluations": 7094, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 301.35, "generations": 12, "evaluations": 15232, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998939407812789, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.000567443163132282, "model_canonical": "S*mumax/(Ks + S)", "seconds": 169.6, "generations": 25, "evaluations": 30209, "found_infix": "((mumax * S) / (S + Ks))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.0004372823715933505, "scale_b": 1.0003247510753048, "holdout_r2": 0.9999997043888105, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 10.49, "generations": 5, "evaluations": 6649, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.999321278208592, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0055882845192616395, "model_canonical": "1/(h + 1/(N*a))", "seconds": 162.91, "generations": 20, "evaluations": 24231, "found_infix": "(1 / (h + ((1.013 / N) * (1 / a))))", "found_prefix": "(inv (+ x2 (* (/ 1.012687 x1) (inv x0))))", "scale_a": -0.0008278232309990585, "scale_b": 1.0023094130347932, "holdout_r2": 0.9999786581858714, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999022276106179, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002119173208177988, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 130.78, "generations": 20, "evaluations": 24217, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 0.9999019678170072, "scale_b": -0.9995831206399413, "holdout_r2": 0.9999998180234843, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.997944545512488, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.007365851975289471, "model_canonical": "S*Vmax/(I*Km/Ki + Km + S)", "seconds": 300.35, "generations": 95, "evaluations": 112876, "found_infix": "((Vmax * S) / (Km + (((I * (1 / Ki)) * Km) + S)))", "found_prefix": "(/ (* x0 x1) (+ x2 (+ (* (* x3 (inv x4)) x2) x1)))", "scale_a": 0.009837066249401172, "scale_b": 0.9969758320016285, "holdout_r2": 0.9999889711625763, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995435593474445, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0021925176635615553, "model_canonical": "QT/RR**(1/3)", "seconds": 139.34, "generations": 20, "evaluations": 24439, "found_infix": "((RR ^ -0.3339) * QT)", "found_prefix": "(* (pow x1 -0.333888516159) x0)", "scale_a": 0.4052089132341621, "scale_b": 0.9989929363275897, "holdout_r2": 0.9999992001215533, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.999885993225636, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008662889955955565, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 143.18, "generations": 25, "evaluations": 30071, "found_infix": "(AG + (-2.498 * Alb))", "found_prefix": "(+ x0 (* -2.4979789198296802 x1))", "scale_a": 9.99544233070591, "scale_b": 0.9997805387605663, "holdout_r2": 0.9999997939433571, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998939672562156, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021006887735449007, "model_canonical": "4*ht**(21/29)*wt**(17/40)/555 - 2698813/555", "seconds": 132.5, "generations": 20, "evaluations": 23750, "found_infix": "(-6.062e+09 - ((wt ^ 0.4249) * (ht ^ 0.7244)))", "found_prefix": "(- -6062172352.866497 (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "scale_a": -43696194.896154724, "scale_b": -0.007208009332835656, "holdout_r2": 0.9999995455208883, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999543246722087, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004627289019920903, "model_canonical": "U*V/P", "seconds": 149.32, "generations": 30, "evaluations": 36064, "found_infix": "((U * (-V)) / P)", "found_prefix": "(/ (* x0 (neg x1)) x2)", "scale_a": 0.017691089805424554, "scale_b": -0.9992026316459617, "holdout_r2": 0.9999990968518048, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971831586177357, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006821093093779402, "model_canonical": "4*TBSA*wt", "seconds": 179.17, "generations": 35, "evaluations": 41892, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 33.65201126763168, "scale_b": 3.9885617427866737, "holdout_r2": 0.9999917085440124, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995739385902656, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.011150578568892731, "model_canonical": "11*wt/10 - 128*wt**2/ht**2", "seconds": 193.02, "generations": 40, "evaluations": 47339, "found_infix": "((1.1 * wt) + (-127.8 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.0999439812095044 x0) (* -127.839042 (* (square x0) (inv (square x1)))))", "scale_a": 0.1013320931849222, "scale_b": 0.997762249310456, "holdout_r2": 0.9999946069734965, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 16.27, "generations": 5, "evaluations": 6365, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 17.64, "generations": 5, "evaluations": 6630, "found_infix": "exp((-(lam * x)))", "found_prefix": "(exp (neg (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 18.14, "generations": 5, "evaluations": 6436, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 20.52, "generations": 5, "evaluations": 6624, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 14.21, "generations": 5, "evaluations": 6622, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990529809633151, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7509548848433393, "model_canonical": "685*(Abs(x1 - x2)**1.983588855202 + Abs(y1 - y2)**(395/199) + Abs(z1 - z2)**(395/199) + 138/19)**(1/3)/211 - 2911/549", "seconds": 306.97, "generations": 65, "evaluations": 77950, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (7.263 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983588855202) (pow (- x2 x3) 1.984924029803)) (+ 7.263151785573 (pow (- x5 x4) 1.984925306458))))", "scale_a": -5.302367636880504, "scale_b": 3.2464447146307616, "holdout_r2": 0.9993801380458341, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 20.37, "generations": 5, "evaluations": 6803, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 25.14, "generations": 5, "evaluations": 6740, "found_infix": "(((5 * x) + (-20 * (x)\u00b3)) + (16 * ((x)\u00b3 * (x * x))))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (cube x0))) (* 16 (* (cube x0) (* x0 x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 19.3, "generations": 5, "evaluations": 6547, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 / c)))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (/ 0.3333333333333333 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9719447085432232, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 97.62637212090756, "model_canonical": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "seconds": 312.93, "generations": 0, "evaluations": 1253, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 1.556) * (2.133 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947, "holdout_r2": 0.9686617710339538, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 256.3, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9995081873800534, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 60.73882432875347, "model_canonical": "-0.0147283391834625*(-exp(pK)/pNa + 30711/(875*pK))*(pK + exp(pK) + log(Ko) - 3.879077614522) + 728*log(Ko*(Nao*pNa + 325/147)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/55 + 7603/629", "seconds": 316.88, "generations": 75, "evaluations": 89481, "found_infix": "((11 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.211) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.01224 * (((35.1 / pK) - (exp(pK) / pNa)) * ((exp(pK) - 3.879) + (pK + log(Ko))))))", "found_prefix": "(+ (* 10.999436242751 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.210884645637) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.012239941183 (* (- (/ 35.098287406008 x0) (/ (exp x0) x1)) (+ (- (exp x0) 3.879077614522) (+ x0 (log x2))))))", "scale_a": 12.087439466556788, "scale_b": 1.2033053112888863, "holdout_r2": 0.999479416386133, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.9995448698656824, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002674827039449332, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 228.6, "generations": 60, "evaluations": 70865, "found_infix": "sqrt((D * r))", "found_prefix": "(sqrt (* x1 x0))", "scale_a": -0.000763830209167482, "scale_b": 2.0003731471472506, "holdout_r2": 0.9999992188119764, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999119455445874, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016936073008232766, "model_canonical": "Sb*Vmax/(Ii*Sb/Kip + Ii*Km/Ki + Km + Sb)", "seconds": 231.47, "generations": 75, "evaluations": 89447, "found_infix": "((Sb * Vmax) / ((max((((Sb / Kip) * Ii) + max(-0.4025, Sb)), 0) + ((max(-4.24e+05, Ii) * Km) * (1 / Ki))) + Km))", "found_prefix": "(/ (* x1 x0) (+ (+ (max (+ (* (/ x1 x5) x3) (max -0.402465 x1)) 0) (* (* (max -424047.503246 x3) x2) (inv x4))) x2))", "scale_a": -0.001116266987131409, "scale_b": 1.0006306849358138, "holdout_r2": 0.9999995711139434, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 300.66, "generations": 4, "evaluations": 5868, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182, "holdout_r2": 0.7195057188038642, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997197962127055, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0004399114891391472, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 167.6, "generations": 25, "evaluations": 30317, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02423463840840956, "scale_b": 100.01485585600551, "holdout_r2": 0.9999801958640222, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 12.89, "generations": 5, "evaluations": 6630, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 31.13, "generations": 30, "evaluations": 35922, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 17.28, "generations": 5, "evaluations": 6429, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9987885373355797, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.0389365913027682e+26, "model_canonical": "0.321321797837596*T**(s**2) - 0.321321797837596*r + 0.321321797837596*s - 0.168207953629808 + 0.321321797837596*(T*r + r)/s + 1.35530998721928*(-K + S0)/(s*(729*K/4036)**(0.025497237362*r/(25229/437 - S0))*(-2.471201653402*S0*T**1.031715851223*(-K + s) - 2.471201653402/((K + 3.464905356296)**0.31800", "seconds": 315.75, "generations": 55, "evaluations": 66192, "found_infix": "((((((((s - K) * (T ^ 1.032)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.318)) * -2.471) ^ -0.4871) * (((S0 - K) / ((K / -5.536) ^ (((-r) / (57.73 - S0)) * -0.0255))) / s)) + (0.2371 * (((T ^ s) ^ s) - ((r - (((r * T) + r) / s)) - s))))", "found_prefix": "(+ (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.031715851223)) x0) (pow (* (- 99.999991688404 x1) (+ 3.464905356296 x1)) -0.318008459349)) -2.471201653402) -0.487095248454) (/ (/ (- x0 x1) (pow (/ x1 -5.536351876367) (* (/ (neg x2) (- 57.732265399114 x0)) -0.025497237362))) x3)) (* 0.237083619886 (- (pow (pow x4 x3) x3) (- (- x2 (/ (+ (* x2 x4) x2) x3)) x3))))", "scale_a": -0.16820795362980834, "scale_b": 1.355309987219283, "holdout_r2": 0.998677282872578, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998980473061998, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001542824502075099, "model_canonical": "(b*p + p - 1)/b", "seconds": 127.01, "generations": 20, "evaluations": 24281, "found_infix": "(((-0.9991 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "scale_a": -0.0011046270021145, "scale_b": 1.0010729314075129, "holdout_r2": 0.999998132836914, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9955848716514241, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.713733534325797, "model_canonical": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "seconds": 181.83, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((-80.86 - Vs))) / sqrt((1.298 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "scale_a": -0.024803502201383623, "scale_b": 1.0024406720933132, "holdout_r2": 0.5709701537917438, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "improvedbudget", "engine_sha256": "ae8639ff74f6bc2b1dc184076c65c6dbb2bb50d5e34d1b465d56eb14c8da3b8b", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_release2_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 9.31, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 16.25, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 8.6, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 7.21, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 5.64, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 5.8, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 7.62, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 9.14, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 8.26, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 4.37, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 15.28, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 2.8, "generations": 0, "evaluations": 1273, "found_infix": "((Na - Cl) - HCO3)", "found_prefix": "(- (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 5.73, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 7.86, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 4.9, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 4.06, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 7.57, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 5.13, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 4.7, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 6.02, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 4.94, "generations": 0, "evaluations": 1267, "found_infix": "((UNa * Pcr) / (PNa * Ucr))", "found_prefix": "(/ (* x0 x1) (* x2 x3))", "scale_a": 0.0, "scale_b": 100.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 5.19, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) - (HR * DBP)) / (SBP + DBP))", "found_prefix": "(/ (- (* x0 x1) (* x0 x2)) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 6.69, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 4.49, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3313/(500*m*v)", "seconds": 3.43, "generations": 0, "evaluations": 1284, "found_infix": "(6.626 / (m * v))", "found_prefix": "(/ 6.626 (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 8.72, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 4.86, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "(A*T1*k - A*T2*k)/L", "seconds": 6.79, "generations": 0, "evaluations": 1253, "found_infix": "((((k * A) * T1) - ((k * A) * T2)) / L)", "found_prefix": "(/ (- (* (* x0 x1) x2) (* (* x0 x1) x3)) x4)", "scale_a": -1.8189894035458565e-12, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.2937033105355244e-15, "model_canonical": "I*R**2/sqrt(R**6 + 3*R**4*z**2 + 3*R**2*z**4 + z**6)", "seconds": 6.95, "generations": 0, "evaluations": 1273, "found_infix": "sqrt((((I)\u00b2 * (((R * R) * R) * R)) / ((((((((R * R) * R) * R) * R) * R) + (3 * ((((R * R) * R) * R) * (z)\u00b2))) + (3 * ((R)\u00b2 * (((z * z) * z) * z)))) + (((((z * z) * z) * z) * z) * z))))", "found_prefix": "(sqrt (/ (* (square x0) (* (* (* x1 x1) x1) x1)) (+ (+ (+ (* (* (* (* (* x1 x1) x1) x1) x1) x1) (* 3 (* (* (* (* x1 x1) x1) x1) (square x2)))) (* 3 (* (square x1) (* (* (* x2 x2) x2) x2)))) (* (* (* (* (* x2 x2) x2) x2) x2) x2))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 4.76, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) - (n * (p)\u00b2))", "found_prefix": "(- (* x0 x1) (* x0 (square x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 9.83, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.703042533304558e-16, "model_canonical": "sqrt(a**2 - 2*a*b*cos(C) + b**2)", "seconds": 6.73, "generations": 0, "evaluations": 1273, "found_infix": "sqrt((((a)\u00b2 + (b)\u00b2) - (2 * ((a * b) * cos(C)))))", "found_prefix": "(sqrt (- (+ (square x0) (square x1)) (* 2 (* (* x0 x1) (cos x2)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 6.88, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((0.125 * ((a)\u00b2 * (b)\u00b2)) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((b)\u00b2 * (c)\u00b2))) - (0.0625 * (((a * a) * a) * a))) - (0.0625 * (((b * b) * b) * b))) - (0.0625 * (((c * c) * c) * c))))", "found_prefix": "(sqrt (- (- (- (+ (+ (* 0.125 (* (square x0) (square x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x1) (square x2)))) (* 0.0625 (* (* (* x0 x0) x0) x0))) (* 0.0625 (* (* (* x1 x1) x1) x1))) (* 0.0625 (* (* (* x2 x2) x2) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 10.77, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9994940018206152, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5504728824245433e-16, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 31.71, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(sigmoid (* x1 (- x2 x0)))", "before_a": 0.9997133242321826, "before_b": -1.0000777113573818, "snaps": [[-1.0000777113573818, -1.0, 0.06812284601766809], [0.9996739441518585, 1.0, 0.6773008739791888]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1452972121365248e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 8.6, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995833086270273, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "lam*exp(-lam*x)", "seconds": 23.73, "generations": 15, "evaluations": 17945, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x0 x1))))", "before_a": -0.0003446274199463417, "before_b": 1.0008424200788082, "snaps": [[-0.0003446274199463417, 0.0, 0.5957241584406304], [1.0004626723922665, 1.0, 0.5533362065679372]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 5.65, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988834145264772, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.2936580425567777e-16, "model_canonical": "R**2*theta/2 - R**2*sin(theta)/2", "seconds": 23.53, "generations": 15, "evaluations": 18524, "found_infix": "(((R)\u00b2 * theta) - ((R)\u00b2 * sin(theta)))", "found_prefix": "(- (* (square x0) x1) (* (square x0) (sin x1)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(- (* (square x0) x1) (* (square x0) (sin x1)))", "before_a": 0.02184152716509047, "before_b": 0.4992495801241329, "snaps": [[0.02184152716509047, 0.0, 0.475636418636671], [0.49947353648363213, 0.5, 0.8537974632284351]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.704248191709067e-16, "model_canonical": "-2*p**2 + 2*p", "seconds": 4.0, "generations": 0, "evaluations": 1320, "found_infix": "(p - (p)\u00b2)", "found_prefix": "(- x0 (square x0))", "scale_a": -5.551115123125783e-17, "scale_b": 1.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996762084102706, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002116969932159522, "model_canonical": "241/M**(1/4)", "seconds": 25.59, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.0, "scale_b": 240.63426172956935, "noise_snap": {"before_prefix": "(sqrt (inv (sqrt x0)))", "before_a": 0.29164289265318644, "before_b": 240.4556052838346, "snaps": [[0.2916428913070755, 0.0, 0.8309414812743751]]}, "holdout_r2": 0.9999941287645315, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.99987703604754, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00020197832242696155, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 20.66, "generations": 10, "evaluations": 12559, "found_infix": "(((D * C1) - (D * C2)) / dx)", "found_prefix": "(/ (- (* x0 x1) (* x0 x2)) x3)", "scale_a": -0.009858493333418119, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (* x0 x1) (* x0 x2)) x3)", "before_a": -0.010256123141523688, "before_b": 1.0000743692546095, "snaps": [[1.0000743692546095, 1.0, 0.13816513159076502]]}, "holdout_r2": 0.9999966209714489, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995089334593679, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A**(1/4)*c", "seconds": 25.03, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(sqrt (* (square x0) (sqrt x1)))", "before_a": 0.036645081787725076, "before_b": 0.9989702638521389, "snaps": [[0.036645081787725076, 0.0, 0.6632652951259788], [0.9994916211348182, 1.0, 0.7536012537225607]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995704480500724, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002295401996333833, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 35.36, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": 0.0, "scale_b": 0.9985706739238628, "noise_snap": {"before_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "before_a": 0.05111422674785615, "before_b": 0.9981527179232538, "snaps": [[0.05111422674785615, 0.0, 0.4157863554654756]]}, "holdout_r2": 0.9999868188275223, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998910540516509, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.137923494078443e-16, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 17.74, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (sqrt x0) (sqrt x1))", "before_a": -1.1775734463908422e-06, "before_b": 1.000056955315073, "snaps": [[1.000056955315073, 1.0, 0.10866048845945081], [-6.245928967244505e-07, 0.0, 0.13903739749321467]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9990917956867749, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008095738328210606, "model_canonical": "13*ht/(10*pi*Cr)", "seconds": 22.03, "generations": 15, "evaluations": 18453, "found_infix": "(ht / Cr)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.4138028520389279, "noise_snap": {"before_prefix": "(/ x0 x1)", "before_a": -0.03866574640000664, "before_b": 0.41326878656950633, "snaps": [[-0.03866574640000664, 0.0, 0.4102071849730831], [0.4130563476380297, 0.4138028520389279, 1.870937787538744]]}, "holdout_r2": 0.9999899634568608, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992661083995666, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3*HCO3/2 + 8", "seconds": 22.04, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 8.0, "scale_b": 1.5, "noise_snap": {"before_prefix": "x0", "before_a": 7.884077231014388, "before_b": 1.505356426655209, "snaps": [[1.5053564265389743, 1.5, 2.1282962730558888], [7.977698682418094, 8.0, 1.2476978515585695]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 3.37, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989282648091444, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 19.62, "generations": 10, "evaluations": 12719, "found_infix": "(((-1 * CcO2) + CaO2) / (CvO2 + (-1 * CcO2)))", "found_prefix": "(/ (+ (* -1 x0) x1) (+ x2 (* -1 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "before_a": 0.0072093538018610515, "before_b": 0.993244990800781, "snaps": [[0.9856078523222023, 1.0, 1.3111999972375283], [0.00137352021810568, 0.0, 0.7043237769638347], [-0.999547860335702, -1.0, 0.6983504787099881], [-0.9999090114109777, -1.0, 0.7744183750091501]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998805564390485, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5798907497399861e-15, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 26.0, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "before_a": 0.031091964534340377, "before_b": 0.9990825972117608, "snaps": [[217.97890606295798, 218.0, 0.17961061356921032], [0.029790612219888934, 0.0, 0.3647736795074894], [0.9999574345804184, 1.0, 0.7189222463823706]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 4.49, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995791674534875, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008089111543288799, "model_canonical": "T0*exp(-k*t) + Ta - Ta*exp(-k*t)", "seconds": 32.45, "generations": 15, "evaluations": 18158, "found_infix": "((Ta + (T0 * exp((-(k * t))))) - (Ta * exp((-(k * t)))))", "found_prefix": "(- (+ x0 (* x1 (exp (neg (* x2 x3))))) (* x0 (exp (neg (* x2 x3)))))", "scale_a": -0.055502223079165795, "scale_b": 1.0, "noise_snap": {"before_prefix": "(- (+ x0 (* x1 (exp (neg (* x2 x3))))) (* x0 (exp (neg (* x2 x3)))))", "before_a": -0.08253789649422316, "before_b": 1.0006803927131158, "snaps": [[1.0006803927131158, 1.0, 0.623137291200741]]}, "holdout_r2": 0.9999890970907486, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 6.94, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 10.98, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 6.99, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 3.94, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3609935803420532e-12, "model_canonical": "sqrt(x1**2*y2**2/4 - x1**2*y2*y3/2 + x1**2*y3**2/4 - x1*x2*y1*y2/2 + x1*x2*y1*y3/2 + x1*x2*y2*y3/2 - x1*x2*y3**2/2 + x1*x3*y1*y2/2 - x1*x3*y1*y3/2 - x1*x3*y2**2/2 + x1*x3*y2*y3/2 + x2**2*y1**2/4 - x2**2*y1*y3/2 + x2**2*y3**2/4 - x2*x3*y1**2/2 + x2*x3*y1*y2/2 + x2*x3*y1*y3/2 - x2*x3*y2*y3/2 + x3**2*y", "seconds": 11.65, "generations": 0, "evaluations": 1265, "found_infix": "sqrt((((((((((((((((((((((0.25 * ((x1)\u00b2 * (y2)\u00b2)) + (0.25 * ((x1)\u00b2 * (y3)\u00b2))) + (0.5 * (((x1 * y1) * x2) * y3))) + (0.5 * (((x1 * y1) * y2) * x3))) + (0.5 * (((x1 * x2) * y2) * y3))) + (0.5 * (((x1 * y2) * x3) * y3))) + (0.25 * ((y1)\u00b2 * (x2)\u00b2))) + (0.25 * ((y1)\u00b2 * (x3)\u00b2))) + (0.5 * (((y1 * x2) * y2)", "found_prefix": "(sqrt (- (- (- (- (- (- (- (- (- (+ (+ (+ (+ (+ (+ (+ (+ (+ (+ (+ (* 0.25 (* (square x0) (square x3))) (* 0.25 (* (square x0) (square x5)))) (* 0.5 (* (* (* x0 x1) x2) x5))) (* 0.5 (* (* (* x0 x1) x3) x4))) (* 0.5 (* (* (* x0 x2) x3) x5))) (* 0.5 (* (* (* x0 x3) x4) x5))) (* 0.25 (* (square x1) (square x2)))) (* 0.25 (* (square x1) (square x4)))) (* 0.5 (* (* (* x1 x2) x3) x4))) (* 0.5 (* (* (* x1 x2) x4) x5))) (* 0.25 (* (square x2) (square x5)))) (* 0.25 (* (square x3) (square x4)))) (* 0.5 (* (* (square x0) x3) x5))) (* 0.5 (* (* (* x0 x1) x2) x3))) (* 0.5 (* (* (* x0 x1) x4) x5))) (* 0.5 (* (* x0 x2) (square x5)))) (* 0.5 (* (* x0 (square x3)) x4))) (* 0.5 (* (* (square x1) x2) x4))) (* 0.5 (* (* x1 (square x2)) x5))) (* 0.5 (* (* x1 x3) (square x4)))) (* 0.5 (* (* (* x2 x3) x4) x5))))", "scale_a": -7.815970093361102e-14, "scale_b": 1.0000000000000056, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998581344355884, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00041830077105001456, "model_canonical": "log((125/46)**c + (87/32)**a + (87/32)**b)", "seconds": 151.98, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.718 ^ b) + ((-2.717 ^ c) + (-2.718 ^ a))))", "found_prefix": "(log (+ (pow 2.7184459057072505 x1) (+ (pow -2.7173671712651752 x2) (pow -2.7183928498900243 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "before_a": -0.0025329515547252157, "before_b": 1.0026097817540456, "snaps": [[0.002848608051115642, 0.0, 0.864472142023301], [0.9987869873113048, 1.0, 0.9083115310123341]]}, "holdout_r2": 0.9999996044011769, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999157019497766, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(x**3 - 2*x + 1)/(x**2 + x + 1)", "seconds": 17.36, "generations": 10, "evaluations": 12558, "found_infix": "(((1 + (x)\u00b3) - (2 * x)) / ((1 + x) + (x)\u00b2))", "found_prefix": "(/ (- (+ 1 (cube x0)) (* 2 x0)) (+ (+ 1 x0) (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (+ 1 (cube x0)) (* 2 x0)) (+ (+ 1 x0) (square x0)))", "before_a": -0.002382680393138825, "before_b": 1.00111244816953, "snaps": [[1.00111244816953, 1.0, 1.994944314719558], [-0.000816322665613311, 0.0, 1.2476978425675653]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9867539139137284, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.76283397159597, "model_canonical": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "seconds": 172.49, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (5 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.846 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 5 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.8460744929370088 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.07936263933090593, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "before_a": -0.09599040208200771, "before_b": 0.9994099283645337, "snaps": [[1.010097754703661, 1.0, 1.0840244962694974], [4.8296216925565725, 5.0, 1.2758741921409513]]}, "holdout_r2": 0.9797844390406338, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(K1 - K2*a12)/(-a12*a21 + 1)", "seconds": 18.98, "generations": 0, "evaluations": 1253, "found_infix": "((K1 - (K2 * a12)) / (1 - (a12 * a21)))", "found_prefix": "(/ (- x0 (* x1 x2)) (- 1 (* x2 x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 4.45, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998682996258403, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004888214673603384, "model_canonical": "(Irr*a + Pm - sqrt(-4*Irr*Pm*a*th + (-Irr*a - Pm)**2))/(2*th)", "seconds": 25.46, "generations": 10, "evaluations": 11828, "found_infix": "(((Pm + (a * Irr)) - sqrt(((((-Pm) - (a * Irr)) * ((-Pm) - (a * Irr))) + (3.998 * (th * (-((a * Irr) * Pm))))))) / th)", "found_prefix": "(/ (- (+ x2 (* x0 x1)) (sqrt (+ (* (- (neg x2) (* x0 x1)) (- (neg x2) (* x0 x1))) (* 3.99769510075349 (* x3 (neg (* (* x0 x1) x2))))))) x3)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(/ (- (+ x2 (* x0 x1)) (sqrt (+ (* (- (neg x2) (* x0 x1)) (- (neg x2) (* x0 x1))) (* 3.988464 (* x3 (neg (* (* x0 x1) x2))))))) x3)", "before_a": -0.010828165857798666, "before_b": 0.5019105823123794, "snaps": [[-0.009484839033002812, 0.0, 0.899041808056463], [0.5011039802328154, 0.5, 1.830950468071899]]}, "holdout_r2": 0.999996092753388, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4023597967481393e-10, "model_canonical": "P/(1 + E0*exp(d/100)/(A*I0))", "seconds": 7.71, "generations": 0, "evaluations": 1253, "found_infix": "(P * (1 / (1 + exp((-(((log(I0) + (-log(E0))) + (-0.01 * d)) + log(A)))))))", "found_prefix": "(* x0 (inv (+ 1 (exp (neg (+ (+ (+ (log x1) (neg (log x2))) (* -0.009999999999999998 x3)) (log x4)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9992098489507408, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 22.94571713287134, "model_canonical": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/(Scr**1.022685369863*Scr**(1.126091296585*(0.85526731542005/Age**0.294647200836)**Age)))))*(100*Age - Scr)**0.300119464329) + 3697*(1983/668 + 313*(Age - 2205/(8*pi) + 363/8)*(Age + Scr - 986/(5*pi))/(139*(-2234*Scr/7 - 2366/11)))/(1", "seconds": 137.39, "generations": 65, "evaluations": 77167, "found_infix": "((1530 * (sigmoid(((Scr ^ ((Scr ^ -1.023) * ((Scr ^ -2.116) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2946) ^ Age)))) * ((Scr ^ -1.115) * (((Age * 100) - abs(Scr)) ^ -0.3001)))) + (100.7 * ((2.969 + ((2.252 / (-319.1 * (Scr + 0.674))) * ((Scr - (62.77 - Age)) * ((Age + 45.38) - 87.73)))) / (A", "found_prefix": "(+ (* 1530.493305816331 (* (sigmoid (pow (pow x0 (* (pow x0 -1.022685369863) (- (pow x0 -2.115510998128) x0))) (pow (pow x0 -1.126091296585) (pow (pow (* x1 -1.69996007727) -0.294647200836) x1)))) (* (pow x0 -1.115219446437) (pow (- (* x1 99.998648001865) (abs x0)) -0.300119464329)))) (* 100.738672370623 (/ (+ 2.968562671199 (* (/ 2.251798875196 (* -319.142307420265 (+ x0 0.673962484424))) (* (- x0 (- 62.770293880481 x1)) (- (+ x1 45.3751074267) 87.733910824361)))) (+ x1 (exp (* x0 1.326898777153))))))", "scale_a": 1.833785527767816, "scale_b": 0.9734688337623358, "noise_snap": null, "holdout_r2": 0.9991264973338735, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 3.71, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 4.02, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846060125953, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.254161638887527e-16, "model_canonical": "27*W*(100 - BF)/125 + 370", "seconds": 17.81, "generations": 10, "evaluations": 12531, "found_infix": "((100 - BF) * W)", "found_prefix": "(* (- 100 x1) x0)", "scale_a": 370.0, "scale_b": 0.216, "noise_snap": {"before_prefix": "(* (- 99.917495 x1) x0)", "before_a": 370.870677321888, "before_b": 0.21608709654360359, "snaps": [[99.89899138794233, 100.0, 1.1012841068451156], [0.21590753542397229, 0.216, 0.8218069240643033], [369.96941045297734, 370.0, 0.13903739723999373]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt*exp(n*log(r + 1)) - Pmt)*exp(-n*log(r + 1))/r", "seconds": 4.73, "generations": 0, "evaluations": 1273, "found_infix": "(((Pmt * exp((n * log((1 + r))))) - Pmt) / (r * exp((n * log((1 + r))))))", "found_prefix": "(/ (- (* x0 (exp (* x2 (log (+ 1 x1))))) x0) (* x1 (exp (* x2 (log (+ 1 x1))))))", "scale_a": -7.275957614183426e-12, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4381855380885318e-11, "model_canonical": "(Cpn*exp(n*log(y + 1)) - Cpn + Fv*y)*exp(-n*log(y + 1))/y", "seconds": 6.42, "generations": 0, "evaluations": 1267, "found_infix": "((((Cpn * exp((n * log((1 + y))))) + (y * Fv)) - Cpn) / (y * exp((n * log((1 + y))))))", "found_prefix": "(/ (- (+ (* x0 (exp (* x2 (log (+ 1 x1))))) (* x1 x3)) x0) (* x1 (exp (* x2 (log (+ 1 x1))))))", "scale_a": 3.410605131648481e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 75596.32690777343, "model_canonical": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "seconds": 139.47, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(g2)) * ((n ^ g1) * (((g1 + ((3.417 * g2) + (n ^ g1))) ^ (n ^ g1)) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt x2)) (* (pow x4 x1) (* (pow (+ x1 (+ (* 3.417312917233 x2) (pow x4 x1))) (pow x4 x1)) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "noise_snap": null, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 3.99, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_release2_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 9.25, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 9.93, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.253317257903167e-19, "model_canonical": "340*f/(340 - vs)", "seconds": 5.42, "generations": 0, "evaluations": 1284, "found_infix": "(f / (340 - vs))", "found_prefix": "(/ x0 (- 340 x1))", "scale_a": -2.2737367544323206e-13, "scale_b": 340.00000000000006, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 5.1, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 3.84, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 3.48, "generations": 0, "evaluations": 1273, "found_infix": "((rho * (v2)\u00b2) - (rho * (v1)\u00b2))", "found_prefix": "(- (* x0 (square x2)) (* x0 (square x1)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 6.01, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 4.2, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 8.04, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 4.53, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 3.79, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 5.88, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 5.93, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 6.56, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 4.28, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 4.43, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 5.13, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 6.31, "generations": 0, "evaluations": 1267, "found_infix": "((AUCpo * Div) / (AUCiv * Dpo))", "found_prefix": "(/ (* x0 x1) (* x2 x3))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 5.23, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 3.81, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) - (RR * VD))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "7*LVID**3/(LVID + 12/5)", "seconds": 9.83, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b3 / (2.4 + LVID))", "found_prefix": "(/ (cube x0) (+ 2.4 x0))", "scale_a": 0.0, "scale_b": 6.999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 4.35, "generations": 0, "evaluations": 1273, "found_infix": "((TC - HDL) - (0.2 * TG))", "found_prefix": "(- (- x0 x1) (* 0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 5.83, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 4.08, "generations": 0, "evaluations": 1273, "found_infix": "((V * rhoS) - (V * rhoF))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": -1.1368683772161603e-13, "scale_b": 9.81, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 8.88, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 5.45, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 8.46, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 5.18, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 6.3, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 7.69, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 2.59, "generations": 0, "evaluations": 1273, "found_infix": "((x - mu) / s)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 7.45, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.4445422787293792e-12, "model_canonical": "3*pi*a + 3*pi*b - sqrt(-5448*a**2/23 - 7264*a*b/23 - 5448*b**2/23 + (-6*pi*a - 6*pi*b)**2)/2", "seconds": 13.76, "generations": 0, "evaluations": 1284, "found_infix": "(((18.85 * a) + (18.85 * b)) - sqrt(((((-18.85 * a) - (18.85 * b)) * ((-18.85 * a) - (18.85 * b))) + (4 * (((-59.22 * (a)\u00b2) - (78.96 * (a * b))) - (59.22 * (b)\u00b2))))))", "found_prefix": "(- (+ (* 18.84955592 x0) (* 18.84955592 x1)) (sqrt (+ (* (- (* -18.84955592 x0) (* 18.84955592 x1)) (- (* -18.84955592 x0) (* 18.84955592 x1))) (* 4 (- (- (* -59.2176264 (square x0)) (* 78.9568352 (* x0 x1))) (* 59.2176264 (square x1)))))))", "scale_a": -2.332711801500409e-11, "scale_b": 0.5000000000077631, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 4.48, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 4.05, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990192439327618, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "a*b*sin(C)/2", "seconds": 35.37, "generations": 20, "evaluations": 24014, "found_infix": "((a * b) * sin(C))", "found_prefix": "(* (* x0 x1) (sin x2))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(* (* x0 x1) (sin x2))", "before_a": -0.0331848814275677, "before_b": 0.5010465091888312, "snaps": [[0.5010465091888312, 0.5, 1.2087362704972797], [-0.009848550545790355, 0.0, 0.6773008739790743]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 3.12, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999164172545605, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00640415013896524, "model_canonical": "-25*(-n**(1/3) - n*log(n) + n)/(8*pi)", "seconds": 30.86, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.08077330676755143, "scale_b": -0.994718394324346, "noise_snap": {"before_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "before_a": -0.1249711610714428, "before_b": -0.9953944961572961, "snaps": [[-0.9953944961572961, -0.994718394324346, 1.2133073637090022]]}, "holdout_r2": 0.9999986147880844, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9916387371222257, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.30910984661466906, "model_canonical": "13*(a + b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3)))))/(6*pi)", "seconds": 114.98, "generations": 70, "evaluations": 83467, "found_infix": "(a + ((cbrt(log((2 * cbrt(p)))) - (a / (a + b))) * b))", "found_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "scale_a": 0.0, "scale_b": 0.6896714200648798, "noise_snap": {"before_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "before_a": 0.06430979104094092, "before_b": 0.6816741035148295, "snaps": [[0.06430979104094092, 0.0, 1.7283644828431461], [0.6886437479040157, 0.6896714200648798, 0.7871568521990561]]}, "holdout_r2": 0.987351757995572, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9991114270923676, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0052446859780080944, "model_canonical": "Vmax*exp(n*log(S))/(exp(n*log(K)) + exp(n*log(S)))", "seconds": 24.6, "generations": 15, "evaluations": 18210, "found_infix": "((Vmax * exp((n * log(S)))) / (exp((n * log(K))) + exp((n * log(S)))))", "found_prefix": "(/ (* x0 (exp (* x3 (log x1)))) (+ (exp (* x3 (log x2))) (exp (* x3 (log x1)))))", "scale_a": 0.0, "scale_b": 0.9971511686516623, "noise_snap": {"before_prefix": "(/ (* x0 (exp (* x3 (log x1)))) (+ (exp (* x3 (log x2))) (exp (* x3 (log x1)))))", "before_a": -0.006102937791226282, "before_b": 0.9983199536628871, "snaps": [[-0.006102937791226282, 0.0, 0.8597624804464836]]}, "holdout_r2": 0.9999737253610992, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998737182806764, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.020786137209828578, "model_canonical": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "seconds": 17.57, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.1 * (log(Q10) * T1))) + (0.1 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.1 (* (log x1) x2))) (* 0.1 (* (log x1) x3))))", "scale_a": 0.0, "scale_b": 0.9987035015345693, "noise_snap": {"before_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "before_a": 0.056414752254344336, "before_b": 0.9979381382734911, "snaps": [[0.004402307481072592, 0.0, 0.27158493478256834], [-0.10005267018483584, -0.1, 0.4758461613692204], [0.1001384688786895, 0.1, 2.4418725110581834]]}, "holdout_r2": 0.9999970796320556, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 5.0, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 5.63, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 5.06, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998916382555183, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006206248379606224, "model_canonical": "-365*age/54 + 5*ht + 14*wt + 67", "seconds": 18.97, "generations": 10, "evaluations": 12842, "found_infix": "(((13.75 * wt) + (5 * ht)) + (-6.759 * age))", "found_prefix": "(+ (+ (* 13.750429313997609 x0) (* 5 x1)) (* -6.759415909863846 x2))", "scale_a": 67.08841239248345, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "before_a": 67.85375044641069, "before_b": 1.0006845663770285, "snaps": [[4.9961495419994115, 5.0, 0.31941319000616514]]}, "holdout_r2": 0.9999997421137115, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 3.62, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.999551182621344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0031516417686216613, "model_canonical": "530*CO*Hb*SaO2/39 + CO*PaO2/39", "seconds": 27.33, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (529.6 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 529.6288594634219 (* (* x0 x2) x1)))", "scale_a": 0.0, "scale_b": 0.02533775905725512, "noise_snap": {"before_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "before_a": 0.4487130556167358, "before_b": 0.0291712091502634, "snaps": [[1.8530433795976358, 0.0, 1.6816526880482316]]}, "holdout_r2": 0.9999827730046027, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995438725898596, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(1 - exp(-k*tau))", "seconds": 19.1, "generations": 10, "evaluations": 12296, "found_infix": "(1 / (1 - exp((-(k * tau)))))", "found_prefix": "(inv (- 1 (exp (neg (* x0 x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (- 1 (exp (neg (* x0 x1)))))", "before_a": -0.0009631832371626015, "before_b": 1.0007541915292788, "snaps": [[1.0007541915292788, 1.0, 0.7222296824282645], [-5.908907955536199e-05, 0.0, 0.13903739749324734]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 3.23, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.9990696609577662, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C*Emax/(C + EC50)", "seconds": 30.08, "generations": 20, "evaluations": 24356, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x1 x2))", "before_a": -0.0109197374871286, "before_b": 0.9995963114604427, "snaps": [[-0.010919737586485076, 0.0, 0.1517102929130934], [0.999369676392454, 1.0, 0.699537696583156]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999088287722308, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C0*exp(-k*t)", "seconds": 23.0, "generations": 15, "evaluations": 17999, "found_infix": "(C0 * exp((-(k * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x1 x2))))", "before_a": -0.0012119163915453868, "before_b": 0.9996686485255741, "snaps": [[-0.0012119163835240675, 0.0, 0.2703102397903775], [0.999582645027814, 1.0, 0.8363791188949993]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5276267228295651e-15, "model_canonical": "(C0*k*exp(-k*t) + R - R*exp(-k*t))/k", "seconds": 12.86, "generations": 0, "evaluations": 1267, "found_infix": "(((R + ((C0 * k) * exp((-(k * t))))) - (R * exp((-(k * t))))) / k)", "found_prefix": "(/ (- (+ x1 (* (* x0 x2) (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))) x2)", "scale_a": 3.552713678800501e-15, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 5.78, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999013546559826, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4927513780036225e-15, "model_canonical": "P/(4*pi*r**2)", "seconds": 19.38, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": 0.0, "scale_b": 0.07957747154594767, "noise_snap": {"before_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "before_a": -0.0002353427527249652, "before_b": 0.07960764552306343, "snaps": [[-0.0002353427527249652, 0.0, 0.4690979856179012], [0.07959806072730091, 0.07957747154594767, 0.5597398396327271]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 4.72, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986853591115488, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.09186076085684108, "model_canonical": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "seconds": 87.65, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.204565787631822, "scale_b": 1.7142857142857142, "noise_snap": {"before_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "before_a": -7.405635011350455, "before_b": 1.7151253533426671, "snaps": [[1.7151253533426671, 1.7142857142857142, 0.2994400036185665]]}, "holdout_r2": 0.9990701273056405, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 134.47, "generations": 100, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "noise_snap": null, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 2.5, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-b + sqrt(4*a*c + b**2))/(2*a)", "seconds": 7.46, "generations": 0, "evaluations": 1273, "found_infix": "((sqrt(((b * b) + (4 * (a * c)))) - b) / a)", "found_prefix": "(/ (- (sqrt (+ (* x1 x1) (* 4 (* x0 x2)))) x1) x0)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.405410001297897e-12, "model_canonical": "exp(log(exp(p*log(x)) + exp(p*log(y)) + exp(p*log(z)))/p)", "seconds": 10.38, "generations": 0, "evaluations": 1267, "found_infix": "exp((log(((exp((p * log(x))) + exp((p * log(y)))) + exp((p * log(z))))) / p))", "found_prefix": "(exp (/ (log (+ (+ (exp (* x3 (log x0))) (exp (* x3 (log x1)))) (exp (* x3 (log x2))))) x3))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8879150451768586, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.2141254944722712, "model_canonical": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "seconds": 147.67, "generations": 95, "evaluations": 18746, "found_infix": "((K * (1.501 + log((t * r)))) * tanh(((-(((nu * t) / (Qr * 2.709)) * -2.898)) + r)))", "found_prefix": "(* (* x0 (+ 1.500863 (log (* x3 x2)))) (tanh (+ (neg (* (/ (* x4 x3) (* x1 2.709083)) -2.898198)) x2)))", "scale_a": 30.707410773691038, "scale_b": 0.2759690263385462, "noise_snap": null, "holdout_r2": 0.9010445931745268, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 5.26, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0374534401066667e-15, "model_canonical": "b*s/(g*m + g*s + m**2 + m*s)", "seconds": 21.1, "generations": 0, "evaluations": 1267, "found_infix": "((b * s) / ((((s * g) + (s * m)) + (g * m)) + (m)\u00b2))", "found_prefix": "(/ (* x0 x1) (+ (+ (+ (* x1 x2) (* x1 x3)) (* x2 x3)) (square x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.99999999349419, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.4808845608008374, "model_canonical": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "seconds": 4.96, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-4.085 + (0.05869 * V)) + (-0.000392 * (V)\u00b2)) + (-1.941e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -4.0847936089889325 (* 0.058686184566919694 x0)) (* -0.000392 (square x0))) (* -1.9409410144212005e-06 (* x0 (square x0)))))))", "scale_a": 3.4881817802364954, "scale_b": -3.4881837086993475, "noise_snap": {"before_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "before_a": 0.9999100602804736, "before_b": -0.9999084470441909, "snaps": [[-0.0003921182205987734, -0.000392, 0.7157555655166515]]}, "holdout_r2": 0.9999999903009478, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9982309649662743, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.6284534922705314, "model_canonical": "16*Dose*F*(ke + 1)*exp(-21*ke*t/20 - 13/(35*t))/(15*V)", "seconds": 150.26, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3713 * ((t * (ke * 2.827)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 1)))))", "found_prefix": "(* (exp (* -0.37128534536759045 (+ (* x5 (* x3 2.826553393635462)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 1)))))", "scale_a": 0.0, "scale_b": 1.066649588857602, "noise_snap": {"before_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "before_a": 0.02797347857032051, "before_b": 1.249532710850165, "snaps": [[0.9293308869269609, 1.0, 1.48504036211813], [0.016468736247539244, 0.0, 2.0896250744337252]]}, "holdout_r2": 0.989786973619989, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998714517318436, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.560615391244251, "model_canonical": "-9 + (-103*HDL*(TG + 1)/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "seconds": 16.94, "generations": 10, "evaluations": 12608, "found_infix": "((((-0.1157 * (TG)\u00b2) + (1.061 * (TC * TG))) + (-1.03 * (HDL * (TG + 1)))) / (TG + (0.00053 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (* -0.11574904952137843 (square x2)) (* 1.061032953945969 (* x0 x2))) (* -1.03 (* x1 (+ x2 1)))) (+ x2 (* 0.00053 (square x2))))", "scale_a": -9.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* -0.1225962176829709 (square x2)) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "before_a": -8.518936761108577, "before_b": 0.9486367756251938, "snaps": [[1.0615647481368595, 1.061032953945969, 0.31665558415613887], [-0.11546663414639403, -0.11574904952137843, 0.5954541131568896], [-9.132892135117158, -9.0, 0.9336623201190158], [-1.029754152385804, -1.03, 0.26410544334219765], [0.0005321908558304502, 0.00053, 1.8291951625793728]]}, "holdout_r2": 0.9999875232257205, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9998822889323659, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006081929471419956, "model_canonical": "9*BUN/(8*pi) + Glu/18 + 2*Na", "seconds": 20.14, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05556 * Glu)) + (0.3581 * BUN))", "found_prefix": "(+ (+ (* 1.9996080827675806 x0) (* 0.05555555555555555 x1)) (* 0.3580986219567645 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "before_a": 0.5149797780260315, "before_b": 0.9980476091561753, "snaps": [[0.05560151761952748, 0.05555555555555555, 0.6091533733453619], [0.3571555418205294, 0.3580986219567645, 2.043320809737439], [0.43546412653305927, 0.0, 2.375003628439107]]}, "holdout_r2": 0.9999963980937044, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3051056255558425e-15, "model_canonical": "67*CO*Hb*SaO2/5 - 67*CO*Hb*SvO2/5 + 3*CO*PaO2/100 - 3*CO*PvO2/100", "seconds": 17.54, "generations": 0, "evaluations": 1265, "found_infix": "((((0.03 * (CO * PaO2)) + (13.4 * ((CO * Hb) * SaO2))) - (0.03 * (CO * PvO2))) - (13.4 * ((CO * Hb) * SvO2)))", "found_prefix": "(- (- (+ (* 0.03 (* x0 x4)) (* 13.4 (* (* x0 x1) x2))) (* 0.03 (* x0 x5))) (* 13.4 (* (* x0 x1) x3)))", "scale_a": 5.684341886080802e-14, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 4.44, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.87199091392779e-11, "model_canonical": "(n*y - y*exp(n*log(y + 1)) + y - exp(n*log(y + 1)) + 1)/(-y*exp(n*log(y + 1)) + y)", "seconds": 7.86, "generations": 0, "evaluations": 1281, "found_infix": "(((((1 + y) + (y * n)) - exp((n * log((1 + y))))) - (y * exp((n * log((1 + y)))))) / (y - (y * exp((n * log((1 + y)))))))", "found_prefix": "(/ (- (- (+ (+ 1 x0) (* x0 x1)) (exp (* x1 (log (+ 1 x0))))) (* x0 (exp (* x1 (log (+ 1 x0)))))) (- x0 (* x0 (exp (* x1 (log (+ 1 x0)))))))", "scale_a": -7.105427357601002e-15, "scale_b": 1.0000000000000009, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.572080960472416e-16, "model_canonical": "sqrt(-2*rho*s1*s2*w**2 + 2*rho*s1*s2*w + s1**2*w**2 + s2**2*w**2 - 2*s2**2*w + s2**2)", "seconds": 20.88, "generations": 0, "evaluations": 1267, "found_infix": "sqrt(((((((s2)\u00b2 + ((w)\u00b2 * (s1)\u00b2)) + ((w)\u00b2 * (s2)\u00b2)) + (2 * (((w * s1) * s2) * rho))) - (2 * (w * (s2)\u00b2))) - (2 * ((((w)\u00b2 * s1) * s2) * rho))))", "found_prefix": "(sqrt (- (- (+ (+ (+ (square x2) (* (square x0) (square x1))) (* (square x0) (square x2))) (* 2 (* (* (* x0 x1) x2) x3))) (* 2 (* x0 (square x2)))) (* 2 (* (* (* (square x0) x1) x2) x3))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 6.16, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_release2_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 8.86, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 4.71, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 6.27, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 3.51, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 13.01, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 12.01, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 3.88, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 18.99, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 5.59, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 5.65, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 15.73, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 6.35, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 6.13, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 - CvO2))", "found_prefix": "(/ x0 (- x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 4.01, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 4.87, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 11.02, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 5.14, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 8.59, "generations": 0, "evaluations": 1267, "found_infix": "((R - (R * exp((-(k * t))))) / CL)", "found_prefix": "(/ (- x0 (* x0 (exp (neg (* x2 x3))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 4.36, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "80*(-CVP + MAP)/CO", "seconds": 4.08, "generations": 0, "evaluations": 1273, "found_infix": "((MAP - CVP) / CO)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 80.00000000000001, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 5.51, "generations": 0, "evaluations": 1267, "found_infix": "((((FiO2 * Pb) - (47 * FiO2)) - (1.25 * PaCO2)) - PaO2)", "found_prefix": "(- (- (- (* x0 x1) (* 47 x0)) (* 1.25 x2)) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.682572080454052e-16, "model_canonical": "10*C/(2*Alb + 1)", "seconds": 11.48, "generations": 0, "evaluations": 1284, "found_infix": "(C / (1 + (2 * Alb)))", "found_prefix": "(/ x0 (+ 1 (* 2 x1)))", "scale_a": 3.552713678800501e-15, "scale_b": 9.999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 3.64, "generations": 0, "evaluations": 1273, "found_infix": "((m * v2) - (m * v1))", "found_prefix": "(- (* x0 x2) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 5.06, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) - W)", "found_prefix": "(- (* 4.136 x0) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 7.42, "generations": 0, "evaluations": 1273, "found_infix": "((r * F) * sin(theta))", "found_prefix": "(* (* x0 x1) (sin x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 8.43, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 3.14, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (2 * (m2 * u2))) - (m2 * u1)) / (m1 + m2))", "found_prefix": "(/ (- (+ (* x0 x2) (* 2 (* x1 x3))) (* x1 x2)) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 4.67, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 6.9, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(1 - p)/p**2", "seconds": 10.33, "generations": 0, "evaluations": 1320, "found_infix": "((1 - p) / (p)\u00b2)", "found_prefix": "(/ (- 1 x0) (square x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 5.66, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 7.52, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 7.93, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998766564677474, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.000628662192782887, "model_canonical": "20*R*r**2", "seconds": 25.97, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 19.735105721241254, "noise_snap": {"before_prefix": "(* x0 (square x1))", "before_a": 0.13432403161283446, "before_b": 19.73002175588084, "snaps": [[0.13432403161283446, 0.0, 0.627233612167211]]}, "holdout_r2": 0.9999998844421881, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998459326775276, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.7127409308819017e-08, "model_canonical": "(-a*exp(n*log(r)) + a)/(1 - r)", "seconds": 21.27, "generations": 10, "evaluations": 11961, "found_infix": "((a - (a * exp((n * log(r))))) / (1 - r))", "found_prefix": "(/ (- x0 (* x0 (exp (* x2 (log x1))))) (- 1 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- x0 (* x0 (exp (* x2 (log x1))))) (- 1 x1))", "before_a": -0.003876994000771461, "before_b": 1.0000685429895857, "snaps": [[1.0000685429903093, 1.0, 0.1218925211695696], [-0.003060403351459202, 0.0, 0.6773008739790243]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(theta/2)", "seconds": 7.43, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin((0.5 * theta)))", "found_prefix": "(* x0 (sin (* 0.5 x1)))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "71*(c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/37 + 12*c*(y0 + 1)/(23*(a**y0 + b + y0)) + 12*x0/23 + 12*y0/23 + 1644/1265)/(17*pi) - 99/56", "seconds": 109.78, "generations": 80, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197, "noise_snap": null, "holdout_r2": 0.9219790715103403, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 9.0, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9992821124933914, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0038655140233828434, "model_canonical": "K*N0/(K*exp(-r*t) + N0 - N0*exp(-r*t))", "seconds": 20.0, "generations": 10, "evaluations": 12139, "found_infix": "((K * N0) / ((N0 + (K * exp((-(r * t))))) - (N0 * exp((-(r * t))))))", "found_prefix": "(/ (* x0 x1) (- (+ x1 (* x0 (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))))", "scale_a": 0.0, "scale_b": 0.9976208025798187, "noise_snap": {"before_prefix": "(/ (* x0 x1) (- (+ x1 (* x0 (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))))", "before_a": -0.2665550519191697, "before_b": 0.9982590893974551, "snaps": [[-0.2665550519191697, 0.0, 0.8308188772034212]]}, "holdout_r2": 0.9999886074502583, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998913730716329, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "S*mumax/(Ks + S)", "seconds": 25.13, "generations": 15, "evaluations": 18514, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x2 x1))", "before_a": -0.00010759284620820431, "before_b": 0.9999050949416743, "snaps": [[0.9999050949416743, 1.0, 0.16384062196092852], [-0.00017871242956456126, 0.0, 0.6773008739790789]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.325761895899309e-15, "model_canonical": "(Km + S)/(S*Vmax)", "seconds": 3.69, "generations": 0, "evaluations": 1273, "found_infix": "((Km + S) / (Vmax * S))", "found_prefix": "(/ (+ x0 x2) (* x1 x2))", "scale_a": -1.1102230246251565e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993151732726011, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.593847649546502e-16, "model_canonical": "N*a/(N*a*h + 1)", "seconds": 18.82, "generations": 10, "evaluations": 12627, "found_infix": "((a * N) / (1 + ((a * N) * h)))", "found_prefix": "(/ (* x0 x1) (+ 1 (* (* x0 x1) x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ 1 (* (* x0 x1) x2)))", "before_a": 0.0012069650482540162, "before_b": 0.998847911823614, "snaps": [[0.0012069650482540162, 0.0, 0.16240089246746414], [0.9990969709197234, 1.0, 0.9121038906291296]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999025338514973, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0858150604182134e-16, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 18.78, "generations": 10, "evaluations": 12676, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(/ x1 (+ x1 x0))", "before_a": 0.9998619042518972, "before_b": -0.9995315168870617, "snaps": [[0.9998619042518972, 1.0, 0.8065839035259518], [-0.9998829492540751, -1.0, 0.3888154108600906]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9980596463884519, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.388783326962997e-16, "model_canonical": "Ki*S*Vmax/(I*Km + Ki*Km + Ki*S)", "seconds": 19.4, "generations": 10, "evaluations": 12325, "found_infix": "(((Vmax * S) * Ki) / (((Km * Ki) + (Km * I)) + (S * Ki)))", "found_prefix": "(/ (* (* x0 x1) x4) (+ (+ (* x2 x4) (* x2 x3)) (* x1 x4)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* (* x0 x1) x4) (+ (+ (* x2 x4) (* x2 x3)) (* x1 x4)))", "before_a": 0.012622194925633323, "before_b": 0.9959433183142669, "snaps": [[0.9959433183142669, 1.0, 1.4960022619993856], [0.0023595100379547786, 0.0, 0.48930614103244763]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999544058959522, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.8220892992570116e-11, "model_canonical": "QT/RR**(1/3)", "seconds": 19.21, "generations": 10, "evaluations": 12755, "found_infix": "((RR ^ -0.3333) * QT)", "found_prefix": "(* (pow x1 -0.3333333333333333) x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* (pow x1 -0.333888516159) x0)", "before_a": 0.4981815662494, "before_b": 0.9987184015130095, "snaps": [[-0.3342149892969745, -0.3333333333333333, 1.1329464416005586], [0.32588907290344776, 0.0, 0.7600808003108807], [0.9999555409848969, 1.0, 0.26495446243234355]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998865381458093, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.387002112727231e-16, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 24.9, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.5 * Alb))", "found_prefix": "(+ x0 (* -2.5 x1))", "scale_a": 10.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ x0 (* -2.4979789198296802 x1))", "before_a": 9.995455608207319, "before_b": 0.9996480637615771, "snaps": [[-2.503290559316759, -2.5, 0.9549862351711796], [10.002949417140975, 10.0, 0.608394972695024], [0.9997436511162685, 1.0, 0.7353773942967416]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998925161178632, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0030766111656658785, "model_canonical": "7*ht**(29/40)*wt**(4/(3*pi))/970", "seconds": 17.6, "generations": 10, "evaluations": 12365, "found_infix": "((ht ^ 0.7246) * (wt ^ 0.4244))", "found_prefix": "(* (pow x1 0.7246099627783142) (pow x0 0.4244131815783876))", "scale_a": 0.0, "scale_b": 0.007217155537688626, "noise_snap": {"before_prefix": "(* (pow x1 0.724354263324) (pow x0 0.424931966527))", "before_a": 0.0007369562839294463, "before_b": 0.007207217505135944, "snaps": [[0.0020901972704132055, 0.0, 0.18250489055918045], [0.42466457302114635, 0.4244131815783876, 0.9440006936043345]]}, "holdout_r2": 0.9999985448905642, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.999953747063817, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "U*V/P", "seconds": 19.31, "generations": 10, "evaluations": 12736, "found_infix": "((U * V) * (1 / P))", "found_prefix": "(* (* x0 x1) (/ 1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* (* x0 x1) (/ 1 x2))", "before_a": 0.022445311060096174, "before_b": 0.9991772114546248, "snaps": [[0.022445311060096174, 0.0, 0.14269766897912167], [0.9992345997101548, 1.0, 1.3651021989581609]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971856509949503, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "4*TBSA*wt", "seconds": 32.77, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 4.0, "noise_snap": {"before_prefix": "(* x0 x1)", "before_a": 31.244406849546067, "before_b": 3.987988757421484, "snaps": [[31.244406730081188, 0.0, 0.9593206011715423], [3.9968853391632795, 4.0, 0.651321372612141]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730382476207, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.808524511904954e-16, "model_canonical": "11*wt/10 - 128*wt**2/ht**2", "seconds": 26.4, "generations": 15, "evaluations": 18269, "found_infix": "((1.1 * wt) + (-128 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.1 x0) (* -128 (* (square x0) (inv (square x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 1.099713011987 x0) (* -127.921580039081 (* (square x0) (inv (square x1)))))", "before_a": 0.09708011159835905, "before_b": 0.9984543841520913, "snaps": [[1.0984227818122307, 1.1, 1.206981762313034], [0.016606468173206837, 0.0, 0.7105151380462179], [-128.01760373022887, -128.0, 0.4934509458674715]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 5.18, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 4.5, "generations": 0, "evaluations": 1284, "found_infix": "exp((-(lam * x)))", "found_prefix": "(exp (neg (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 4.4, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 5.81, "generations": 0, "evaluations": 1273, "found_infix": "((I * cos(theta)) / (d)\u00b2)", "found_prefix": "(/ (* x0 (cos x1)) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 3.22, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0251696480909725e-15, "model_canonical": "sqrt(x1**2 - 2*x1*x2 + x2**2 + y1**2 - 2*y1*y2 + y2**2 + z1**2 - 2*z1*z2 + z2**2)", "seconds": 10.7, "generations": 0, "evaluations": 1265, "found_infix": "sqrt((((((((((x1)\u00b2 + (x2)\u00b2) + (y1)\u00b2) + (y2)\u00b2) + (z1)\u00b2) + (z2)\u00b2) - (2 * (x1 * x2))) - (2 * (y1 * y2))) - (2 * (z1 * z2))))", "found_prefix": "(sqrt (- (- (- (+ (+ (+ (+ (+ (square x0) (square x1)) (square x2)) (square x3)) (square x4)) (square x5)) (* 2 (* x0 x1))) (* 2 (* x2 x3))) (* 2 (* x4 x5))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 10.31, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 8.45, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.640368424731412e-16, "model_canonical": "3*a*b*c/(a*b + a*c + b*c)", "seconds": 4.13, "generations": 0, "evaluations": 1267, "found_infix": "(((a * b) * c) / (((a * b) + (a * c)) + (b * c)))", "found_prefix": "(/ (* (* x0 x1) x2) (+ (+ (* x0 x1) (* x0 x2)) (* x1 x2)))", "scale_a": 1.7763568394002505e-15, "scale_b": 3.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9998832425962244, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0551499438325455e-13, "model_canonical": "(E0*exp(h*log(Cc)) + E0*exp(h*log(EC50)) + Emax*exp(h*log(Cc)))/(exp(h*log(Cc)) + exp(h*log(EC50)))", "seconds": 28.33, "generations": 15, "evaluations": 18256, "found_infix": "((((E0 * exp((h * log(EC50)))) + (E0 * exp((h * log(Cc))))) + (Emax * exp((h * log(Cc))))) / (exp((h * log(EC50))) + exp((h * log(Cc)))))", "found_prefix": "(/ (+ (+ (* x4 (exp (* x2 (log x1)))) (* x4 (exp (* x2 (log x0))))) (* x3 (exp (* x2 (log x0))))) (+ (exp (* x2 (log x1))) (exp (* x2 (log x0)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* x4 (exp (* x2 (log x1)))) (* x4 (exp (* x2 (log x0))))) (* x3 (exp (* x2 (log x0))))) (+ (exp (* x2 (log x1))) (exp (* x2 (log x0)))))", "before_a": -0.009603845388195253, "before_b": 1.0005340506264435, "snaps": [[-0.009603845246583045, 0.0, 0.4618469805863264], [1.0003486891599016, 1.0, 1.0310274635604904]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 61.09, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "noise_snap": null, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9992131297666089, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.316721240152894, "model_canonical": "-0.00867740596020503*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "seconds": 161.48, "generations": 75, "evaluations": 89481, "found_infix": "((13 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.284) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.008677 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.425) + log(Ko)))))", "found_prefix": "(+ (* 13 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.284209902720801) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.008677405960205034 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.4248575689948955) (log x2)))))", "scale_a": 10.688442594294253, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "before_a": 9.873011713231413, "before_b": 1.1645991019688493, "snaps": [[12.932087839607656, 13.0, 2.04064241320828]]}, "holdout_r2": 0.9991015788164763, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.999539150733898, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.189927126769943e-16, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 20.86, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": {"before_prefix": "(sqrt (* x0 x1))", "before_a": 0.0002486645784949282, "before_b": 1.9988929673116922, "snaps": [[0.0002486645784949282, 0.0, 0.14931633316877435], [1.9992043986380363, 2.0, 0.8176625491659164]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999144968107287, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 5.706882316743863e-16, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "seconds": 65.85, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((1 / Ki), Vmax)) + (((Sb / Kip) * Ii) + Km))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 1 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "before_a": -0.004167278810840003, "before_b": 0.9988691800631141, "snaps": [[0.9973647328052733, 1.0, 0.6987204077884304], [-0.001033643996283974, 0.0, 1.1878152822927954], [1.000392613678443, 1.0, 1.184360170059913]]}, "holdout_r2": 0.9999982957591392, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A*exp(-al*t) + B*exp(-be*t)", "seconds": 17.07, "generations": 0, "evaluations": 1253, "found_infix": "((A * exp((-(al * t)))) + (B * exp((-(be * t)))))", "found_prefix": "(+ (* x0 (exp (neg (* x1 x4)))) (* x2 (exp (neg (* x3 x4)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997315758029671, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0003421724074563692, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 23.25, "generations": 15, "evaluations": 18587, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02151763388280508, "scale_b": 100.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": -0.015283946481626565, "before_b": 99.90816468681804, "snaps": [[99.90816468681804, 100.0, 0.7930692754044459]]}, "holdout_r2": 0.999983085473615, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 5.36, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.984967268530397e-16, "model_canonical": "(Ca*Cb + Ca*Ib + Cb*Ia)/(Ca*Cb + Ca*Ib + Cb*Ia + Ia*Ib)", "seconds": 6.23, "generations": 0, "evaluations": 1267, "found_infix": "((((Ca * Cb) + (Ca * Ib)) + (Ia * Cb)) / ((((Ca * Cb) + (Ca * Ib)) + (Ia * Cb)) + (Ia * Ib)))", "found_prefix": "(/ (+ (+ (* x0 x2) (* x0 x3)) (* x1 x2)) (+ (+ (+ (* x0 x2) (* x0 x3)) (* x1 x2)) (* x1 x3)))", "scale_a": -1.1102230246251565e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 9.57, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 128.76, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "noise_snap": null, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998983610007044, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.552940112146771e-06, "model_canonical": "(b*p + p - exp(1/W))/b", "seconds": 31.56, "generations": 20, "evaluations": 24217, "found_infix": "(((p + (p * b)) - exp((W / (W * W)))) / b)", "found_prefix": "(/ (- (+ x0 (* x0 x1)) (exp (/ x2 (* x2 x2)))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (+ x0 (* x0 x1)) (exp (/ x2 (* x2 x2)))) x1)", "before_a": 0.00021273759953732707, "before_b": 0.9997104333143843, "snaps": [[0.9997104333143843, 1.0, 0.49483756760070297], [7.933526098758653e-05, 0.0, 0.4979205747972552]]}, "holdout_r2": 0.9999965685986146, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9947976342035189, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.6590720452739023, "model_canonical": "31*(Ve - Vs)/(34*sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "seconds": 72.77, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((0 - Vs))) / sqrt((1.297 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- 0 x1))) (sqrt (- 1.2970012244628208 (square x2)))) (sqrt x0))", "scale_a": -0.028275218434403535, "scale_b": 0.9114973306142292, "noise_snap": {"before_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "before_a": -0.025848689155367283, "before_b": 1.0134614159989663, "snaps": [[-13.880406232962804, 0.0, 0.7424875272235096]]}, "holdout_r2": 0.6009300564443736, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release2", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_release2budget_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 11.42, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 15.66, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 8.89, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 7.42, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 5.7, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 5.75, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 7.01, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 10.59, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 8.0, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 3.73, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 10.53, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 2.23, "generations": 0, "evaluations": 1273, "found_infix": "((Na - Cl) - HCO3)", "found_prefix": "(- (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 5.47, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 5.83, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 4.45, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 3.97, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 6.4, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 4.38, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 4.02, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 5.09, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 4.21, "generations": 0, "evaluations": 1267, "found_infix": "((UNa * Pcr) / (PNa * Ucr))", "found_prefix": "(/ (* x0 x1) (* x2 x3))", "scale_a": 0.0, "scale_b": 100.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 4.98, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) - (HR * DBP)) / (SBP + DBP))", "found_prefix": "(/ (- (* x0 x1) (* x0 x2)) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 6.75, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 3.56, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3313/(500*m*v)", "seconds": 3.06, "generations": 0, "evaluations": 1284, "found_infix": "(6.626 / (m * v))", "found_prefix": "(/ 6.626 (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 8.51, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 4.09, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "(A*T1*k - A*T2*k)/L", "seconds": 5.89, "generations": 0, "evaluations": 1253, "found_infix": "((((k * A) * T1) - ((k * A) * T2)) / L)", "found_prefix": "(/ (- (* (* x0 x1) x2) (* (* x0 x1) x3)) x4)", "scale_a": -1.8189894035458565e-12, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.2937033105355244e-15, "model_canonical": "I*R**2/sqrt(R**6 + 3*R**4*z**2 + 3*R**2*z**4 + z**6)", "seconds": 6.06, "generations": 0, "evaluations": 1273, "found_infix": "sqrt((((I)\u00b2 * (((R * R) * R) * R)) / ((((((((R * R) * R) * R) * R) * R) + (3 * ((((R * R) * R) * R) * (z)\u00b2))) + (3 * ((R)\u00b2 * (((z * z) * z) * z)))) + (((((z * z) * z) * z) * z) * z))))", "found_prefix": "(sqrt (/ (* (square x0) (* (* (* x1 x1) x1) x1)) (+ (+ (+ (* (* (* (* (* x1 x1) x1) x1) x1) x1) (* 3 (* (* (* (* x1 x1) x1) x1) (square x2)))) (* 3 (* (square x1) (* (* (* x2 x2) x2) x2)))) (* (* (* (* (* x2 x2) x2) x2) x2) x2))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 4.96, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) - (n * (p)\u00b2))", "found_prefix": "(- (* x0 x1) (* x0 (square x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 9.98, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.703042533304558e-16, "model_canonical": "sqrt(a**2 - 2*a*b*cos(C) + b**2)", "seconds": 6.33, "generations": 0, "evaluations": 1273, "found_infix": "sqrt((((a)\u00b2 + (b)\u00b2) - (2 * ((a * b) * cos(C)))))", "found_prefix": "(sqrt (- (+ (square x0) (square x1)) (* 2 (* (* x0 x1) (cos x2)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 7.23, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((0.125 * ((a)\u00b2 * (b)\u00b2)) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((b)\u00b2 * (c)\u00b2))) - (0.0625 * (((a * a) * a) * a))) - (0.0625 * (((b * b) * b) * b))) - (0.0625 * (((c * c) * c) * c))))", "found_prefix": "(sqrt (- (- (- (+ (+ (* 0.125 (* (square x0) (square x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x1) (square x2)))) (* 0.0625 (* (* (* x0 x0) x0) x0))) (* 0.0625 (* (* (* x1 x1) x1) x1))) (* 0.0625 (* (* (* x2 x2) x2) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 10.4, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9994940018206152, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5504728824245433e-16, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 30.4, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(sigmoid (* x1 (- x2 x0)))", "before_a": 0.9997133242321826, "before_b": -1.0000777113573818, "snaps": [[-1.0000777113573818, -1.0, 0.06812284601766809], [0.9996739441518585, 1.0, 0.6773008739791888]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1452972121365248e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 11.74, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995833086270273, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "lam*exp(-lam*x)", "seconds": 22.36, "generations": 15, "evaluations": 17945, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x0 x1))))", "before_a": -0.0003446274199463417, "before_b": 1.0008424200788082, "snaps": [[-0.0003446274199463417, 0.0, 0.5957241584406304], [1.0004626723922665, 1.0, 0.5533362065679372]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 7.17, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988834145264772, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.2936580425567777e-16, "model_canonical": "R**2*theta/2 - R**2*sin(theta)/2", "seconds": 31.45, "generations": 15, "evaluations": 18524, "found_infix": "(((R)\u00b2 * theta) - ((R)\u00b2 * sin(theta)))", "found_prefix": "(- (* (square x0) x1) (* (square x0) (sin x1)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(- (* (square x0) x1) (* (square x0) (sin x1)))", "before_a": 0.02184152716509047, "before_b": 0.4992495801241329, "snaps": [[0.02184152716509047, 0.0, 0.475636418636671], [0.49947353648363213, 0.5, 0.8537974632284351]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.704248191709067e-16, "model_canonical": "-2*p**2 + 2*p", "seconds": 5.44, "generations": 0, "evaluations": 1320, "found_infix": "(p - (p)\u00b2)", "found_prefix": "(- x0 (square x0))", "scale_a": -5.551115123125783e-17, "scale_b": 1.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996762084102706, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002116969932159522, "model_canonical": "241/M**(1/4)", "seconds": 32.73, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.0, "scale_b": 240.63426172956935, "noise_snap": {"before_prefix": "(sqrt (inv (sqrt x0)))", "before_a": 0.29164289265318644, "before_b": 240.4556052838346, "snaps": [[0.2916428913070755, 0.0, 0.8309414812743751]]}, "holdout_r2": 0.9999941287645315, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.99987703604754, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00020197832242696155, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 21.39, "generations": 10, "evaluations": 12559, "found_infix": "(((D * C1) - (D * C2)) / dx)", "found_prefix": "(/ (- (* x0 x1) (* x0 x2)) x3)", "scale_a": -0.009858493333418119, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (* x0 x1) (* x0 x2)) x3)", "before_a": -0.010256123141523688, "before_b": 1.0000743692546095, "snaps": [[1.0000743692546095, 1.0, 0.13816513159076502]]}, "holdout_r2": 0.9999966209714489, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995089334593679, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A**(1/4)*c", "seconds": 27.86, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(sqrt (* (square x0) (sqrt x1)))", "before_a": 0.036645081787725076, "before_b": 0.9989702638521389, "snaps": [[0.036645081787725076, 0.0, 0.6632652951259788], [0.9994916211348182, 1.0, 0.7536012537225607]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995704480500724, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002295401996333833, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 33.76, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": 0.0, "scale_b": 0.9985706739238628, "noise_snap": {"before_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "before_a": 0.05111422674785615, "before_b": 0.9981527179232538, "snaps": [[0.05111422674785615, 0.0, 0.4157863554654756]]}, "holdout_r2": 0.9999868188275223, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998910540516509, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.137923494078443e-16, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 16.18, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (sqrt x0) (sqrt x1))", "before_a": -1.1775734463908422e-06, "before_b": 1.000056955315073, "snaps": [[1.000056955315073, 1.0, 0.10866048845945081], [-6.245928967244505e-07, 0.0, 0.13903739749321467]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9990917956867749, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008095738328210606, "model_canonical": "13*ht/(10*pi*Cr)", "seconds": 21.16, "generations": 15, "evaluations": 18453, "found_infix": "(ht / Cr)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.4138028520389279, "noise_snap": {"before_prefix": "(/ x0 x1)", "before_a": -0.03866574640000664, "before_b": 0.41326878656950633, "snaps": [[-0.03866574640000664, 0.0, 0.4102071849730831], [0.4130563476380297, 0.4138028520389279, 1.870937787538744]]}, "holdout_r2": 0.9999899634568608, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992661083995666, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3*HCO3/2 + 8", "seconds": 22.71, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 8.0, "scale_b": 1.5, "noise_snap": {"before_prefix": "x0", "before_a": 7.884077231014388, "before_b": 1.505356426655209, "snaps": [[1.5053564265389743, 1.5, 2.1282962730558888], [7.977698682418094, 8.0, 1.2476978515585695]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 4.09, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989282648091444, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 19.18, "generations": 10, "evaluations": 12719, "found_infix": "(((-1 * CcO2) + CaO2) / (CvO2 + (-1 * CcO2)))", "found_prefix": "(/ (+ (* -1 x0) x1) (+ x2 (* -1 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "before_a": 0.0072093538018610515, "before_b": 0.993244990800781, "snaps": [[0.9856078523222023, 1.0, 1.3111999972375283], [0.00137352021810568, 0.0, 0.7043237769638347], [-0.999547860335702, -1.0, 0.6983504787099881], [-0.9999090114109777, -1.0, 0.7744183750091501]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998805564390485, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5798907497399861e-15, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 28.62, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "before_a": 0.031091964534340377, "before_b": 0.9990825972117608, "snaps": [[217.97890606295798, 218.0, 0.17961061356921032], [0.029790612219888934, 0.0, 0.3647736795074894], [0.9999574345804184, 1.0, 0.7189222463823706]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 6.44, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995791674534875, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008089111543288799, "model_canonical": "T0*exp(-k*t) + Ta - Ta*exp(-k*t)", "seconds": 80.05, "generations": 25, "evaluations": 29849, "found_infix": "((Ta + (T0 * exp((-(k * t))))) - (Ta * exp((-(k * t)))))", "found_prefix": "(- (+ x0 (* x1 (exp (neg (* x2 x3))))) (* x0 (exp (neg (* x2 x3)))))", "scale_a": -0.055502223079165795, "scale_b": 1.0, "noise_snap": {"before_prefix": "(- (+ x0 (* x1 (exp (neg (* x2 x3))))) (* x0 (exp (neg (* x2 x3)))))", "before_a": -0.08253789649422316, "before_b": 1.0006803927131158, "snaps": [[1.0006803927131158, 1.0, 0.623137291200741]]}, "holdout_r2": 0.9999890970907486, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 11.28, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 14.4, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 13.13, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 6.94, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3609935803420532e-12, "model_canonical": "sqrt(x1**2*y2**2/4 - x1**2*y2*y3/2 + x1**2*y3**2/4 - x1*x2*y1*y2/2 + x1*x2*y1*y3/2 + x1*x2*y2*y3/2 - x1*x2*y3**2/2 + x1*x3*y1*y2/2 - x1*x3*y1*y3/2 - x1*x3*y2**2/2 + x1*x3*y2*y3/2 + x2**2*y1**2/4 - x2**2*y1*y3/2 + x2**2*y3**2/4 - x2*x3*y1**2/2 + x2*x3*y1*y2/2 + x2*x3*y1*y3/2 - x2*x3*y2*y3/2 + x3**2*y", "seconds": 15.16, "generations": 0, "evaluations": 1265, "found_infix": "sqrt((((((((((((((((((((((0.25 * ((x1)\u00b2 * (y2)\u00b2)) + (0.25 * ((x1)\u00b2 * (y3)\u00b2))) + (0.5 * (((x1 * y1) * x2) * y3))) + (0.5 * (((x1 * y1) * y2) * x3))) + (0.5 * (((x1 * x2) * y2) * y3))) + (0.5 * (((x1 * y2) * x3) * y3))) + (0.25 * ((y1)\u00b2 * (x2)\u00b2))) + (0.25 * ((y1)\u00b2 * (x3)\u00b2))) + (0.5 * (((y1 * x2) * y2)", "found_prefix": "(sqrt (- (- (- (- (- (- (- (- (- (+ (+ (+ (+ (+ (+ (+ (+ (+ (+ (+ (* 0.25 (* (square x0) (square x3))) (* 0.25 (* (square x0) (square x5)))) (* 0.5 (* (* (* x0 x1) x2) x5))) (* 0.5 (* (* (* x0 x1) x3) x4))) (* 0.5 (* (* (* x0 x2) x3) x5))) (* 0.5 (* (* (* x0 x3) x4) x5))) (* 0.25 (* (square x1) (square x2)))) (* 0.25 (* (square x1) (square x4)))) (* 0.5 (* (* (* x1 x2) x3) x4))) (* 0.5 (* (* (* x1 x2) x4) x5))) (* 0.25 (* (square x2) (square x5)))) (* 0.25 (* (square x3) (square x4)))) (* 0.5 (* (* (square x0) x3) x5))) (* 0.5 (* (* (* x0 x1) x2) x3))) (* 0.5 (* (* (* x0 x1) x4) x5))) (* 0.5 (* (* x0 x2) (square x5)))) (* 0.5 (* (* x0 (square x3)) x4))) (* 0.5 (* (* (square x1) x2) x4))) (* 0.5 (* (* x1 (square x2)) x5))) (* 0.5 (* (* x1 x3) (square x4)))) (* 0.5 (* (* (* x2 x3) x4) x5))))", "scale_a": -7.815970093361102e-14, "scale_b": 1.0000000000000056, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998581344355884, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00041830077105001456, "model_canonical": "log((125/46)**c + (87/32)**a + (87/32)**b)", "seconds": 159.71, "generations": 125, "evaluations": 148841, "found_infix": "log(((2.718 ^ b) + ((-2.717 ^ c) + (-2.718 ^ a))))", "found_prefix": "(log (+ (pow 2.7184459057072505 x1) (+ (pow -2.7173671712651752 x2) (pow -2.7183928498900243 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "before_a": -0.0025329515547252157, "before_b": 1.0026097817540456, "snaps": [[0.002848608051115642, 0.0, 0.864472142023301], [0.9987869873113048, 1.0, 0.9083115310123341]]}, "holdout_r2": 0.9999996044011769, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999157019497766, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(x**3 - 2*x + 1)/(x**2 + x + 1)", "seconds": 23.55, "generations": 10, "evaluations": 12558, "found_infix": "(((1 + (x)\u00b3) - (2 * x)) / ((1 + x) + (x)\u00b2))", "found_prefix": "(/ (- (+ 1 (cube x0)) (* 2 x0)) (+ (+ 1 x0) (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (+ 1 (cube x0)) (* 2 x0)) (+ (+ 1 x0) (square x0)))", "before_a": -0.002382680393138825, "before_b": 1.00111244816953, "snaps": [[1.00111244816953, 1.0, 1.994944314719558], [-0.000816322665613311, 0.0, 1.2476978425675653]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.985827673256102, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.758954627231606, "model_canonical": "-29/184 + 1.03171191008753*(y + (r**2*y + r*s2*x/s1)*log(y/x**2)/log(10))*(-823*r*x/(453*(r + s1)) + y)/s2 + 1.03171191008753*x**2/s1", "seconds": 300.3, "generations": 294, "evaluations": 5874, "found_infix": "(((x / s1) * x) + ((y + ((((r * x) / (s1 / s2)) + (r * (y * r))) * log10(((1 / x) / (x / y))))) * ((y + (-1.817 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (/ (* x4 x0) (/ x2 x3)) (* x4 (* x1 x4))) (log10 (/ (inv x0) (/ x0 x1))))) (/ (+ x1 (* -1.816777 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.1576090260413614, "scale_b": 1.0317119100875276, "noise_snap": null, "holdout_r2": 0.9481440544746483, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(K1 - K2*a12)/(-a12*a21 + 1)", "seconds": 27.66, "generations": 0, "evaluations": 1253, "found_infix": "((K1 - (K2 * a12)) / (1 - (a12 * a21)))", "found_prefix": "(/ (- x0 (* x1 x2)) (- 1 (* x2 x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 6.73, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998682996258403, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004888214673603384, "model_canonical": "(Irr*a + Pm - sqrt(-4*Irr*Pm*a*th + (-Irr*a - Pm)**2))/(2*th)", "seconds": 29.86, "generations": 10, "evaluations": 11828, "found_infix": "(((Pm + (a * Irr)) - sqrt(((((-Pm) - (a * Irr)) * ((-Pm) - (a * Irr))) + (3.998 * (th * (-((a * Irr) * Pm))))))) / th)", "found_prefix": "(/ (- (+ x2 (* x0 x1)) (sqrt (+ (* (- (neg x2) (* x0 x1)) (- (neg x2) (* x0 x1))) (* 3.99769510075349 (* x3 (neg (* (* x0 x1) x2))))))) x3)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(/ (- (+ x2 (* x0 x1)) (sqrt (+ (* (- (neg x2) (* x0 x1)) (- (neg x2) (* x0 x1))) (* 3.988464 (* x3 (neg (* (* x0 x1) x2))))))) x3)", "before_a": -0.010828165857798666, "before_b": 0.5019105823123794, "snaps": [[-0.009484839033002812, 0.0, 0.899041808056463], [0.5011039802328154, 0.5, 1.830950468071899]]}, "holdout_r2": 0.999996092753388, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4023597967481393e-10, "model_canonical": "P/(1 + E0*exp(d/100)/(A*I0))", "seconds": 8.47, "generations": 0, "evaluations": 1253, "found_infix": "(P * (1 / (1 + exp((-(((log(I0) + (-log(E0))) + (-0.01 * d)) + log(A)))))))", "found_prefix": "(* x0 (inv (+ 1 (exp (neg (+ (+ (+ (log x1) (neg (log x2))) (* -0.009999999999999998 x3)) (log x4)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9993645912887947, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 14.761455352634066, "model_canonical": "1487/(Scr**1.116225301693*(1 + exp(-Scr**((-Scr + Scr**(-444/227))/(Scr**1.225323183433*Scr**(1.126177607443*(0.863243874905152/Age**0.277403333104)**Age)))))*(100*Age - Scr)**0.298606585515) + 1.05139879683104 + 1992*(997**(1/3)*Scr**(1/3)/(2*pi**(1/3)) - 69728*(Age - 31*pi/2)*(Age - 289/pi + 38514", "seconds": 160.12, "generations": 65, "evaluations": 77167, "found_infix": "((1510 * (sigmoid(((Scr ^ ((Scr ^ -1.225) * ((Scr ^ -1.956) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.699) ^ -0.2774) ^ Age)))) * ((Scr ^ -1.116) * (((Age * 100) - abs(Scr)) ^ -0.2986)))) + (119 * ((cbrt((39.67 * Scr)) + ((4.8 / (-319.5 * cbrt((Age * Scr)))) * ((Age - 48.69) * ((Age + 42.18) - 91.99)", "found_prefix": "(+ (* 1509.797126143288 (* (sigmoid (pow (pow x0 (* (pow x0 -1.225323183433) (- (pow x0 -1.955947130035) x0))) (pow (pow x0 -1.126177607443) (pow (pow (* x1 -1.69914221487) -0.277403333104) x1)))) (* (pow x0 -1.116225301693) (pow (- (* x1 100.000389849269) (abs x0)) -0.298606585515)))) (* 118.972990324302 (/ (+ (cbrt (* 39.669568980876 x0)) (* (/ 4.799559397299 (* -319.515694178231 (cbrt (* x1 x0)))) (* (- x1 48.69499862633) (- (+ x1 42.184007279079) 91.986624925563)))) (+ x1 (exp (+ x0 2.091918393521))))))", "scale_a": 1.0513987968310445, "scale_b": 0.9849029431062567, "noise_snap": null, "holdout_r2": 0.9993547168357422, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 7.4, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 4.79, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998844241342902, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007694391110369893, "model_canonical": "-11*BF*W/51 + 22*W + 370", "seconds": 26.53, "generations": 10, "evaluations": 12588, "found_infix": "((21.59 * W) + (-0.2159 * (W * BF)))", "found_prefix": "(+ (* 21.591802604884652 x0) (* -0.21592071774118718 (* x0 x1)))", "scale_a": 370.39585961620423, "scale_b": 1.0001016213864122, "noise_snap": null, "holdout_r2": 0.9999999183774725, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt*exp(n*log(r + 1)) - Pmt)*exp(-n*log(r + 1))/r", "seconds": 8.2, "generations": 0, "evaluations": 1273, "found_infix": "(((Pmt * exp((n * log((1 + r))))) - Pmt) / (r * exp((n * log((1 + r))))))", "found_prefix": "(/ (- (* x0 (exp (* x2 (log (+ 1 x1))))) x0) (* x1 (exp (* x2 (log (+ 1 x1))))))", "scale_a": -7.275957614183426e-12, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4381855380885318e-11, "model_canonical": "(Cpn*exp(n*log(y + 1)) - Cpn + Fv*y)*exp(-n*log(y + 1))/y", "seconds": 14.93, "generations": 0, "evaluations": 1267, "found_infix": "((((Cpn * exp((n * log((1 + y))))) + (y * Fv)) - Cpn) / (y * exp((n * log((1 + y))))))", "found_prefix": "(/ (- (+ (* x0 (exp (* x2 (log (+ 1 x1))))) (* x1 x3)) x0) (* x1 (exp (* x2 (log (+ 1 x1))))))", "scale_a": 3.410605131648481e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 75596.32690777343, "model_canonical": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "seconds": 152.97, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(g2)) * ((n ^ g1) * (((g1 + ((3.417 * g2) + (n ^ g1))) ^ (n ^ g1)) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt x2)) (* (pow x4 x1) (* (pow (+ x1 (+ (* 3.417312917233 x2) (pow x4 x1))) (pow x4 x1)) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "noise_snap": null, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 6.59, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_release2budget_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 11.25, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 9.99, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.253317257903167e-19, "model_canonical": "340*f/(340 - vs)", "seconds": 4.59, "generations": 0, "evaluations": 1284, "found_infix": "(f / (340 - vs))", "found_prefix": "(/ x0 (- 340 x1))", "scale_a": -2.2737367544323206e-13, "scale_b": 340.00000000000006, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 5.11, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 4.41, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 3.59, "generations": 0, "evaluations": 1273, "found_infix": "((rho * (v2)\u00b2) - (rho * (v1)\u00b2))", "found_prefix": "(- (* x0 (square x2)) (* x0 (square x1)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 6.05, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 4.26, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 7.62, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 5.08, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 4.52, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 5.15, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 4.47, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 4.3, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 3.48, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 3.21, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 4.53, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 4.32, "generations": 0, "evaluations": 1267, "found_infix": "((AUCpo * Div) / (AUCiv * Dpo))", "found_prefix": "(/ (* x0 x1) (* x2 x3))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 5.12, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 3.13, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) - (RR * VD))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "7*LVID**3/(LVID + 12/5)", "seconds": 8.99, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b3 / (2.4 + LVID))", "found_prefix": "(/ (cube x0) (+ 2.4 x0))", "scale_a": 0.0, "scale_b": 6.999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 3.95, "generations": 0, "evaluations": 1273, "found_infix": "((TC - HDL) - (0.2 * TG))", "found_prefix": "(- (- x0 x1) (* 0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 5.14, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 3.24, "generations": 0, "evaluations": 1273, "found_infix": "((V * rhoS) - (V * rhoF))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": -1.1368683772161603e-13, "scale_b": 9.81, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 7.99, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 5.04, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 7.85, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 4.79, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 6.31, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 7.18, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 2.41, "generations": 0, "evaluations": 1273, "found_infix": "((x - mu) / s)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 6.61, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.4445422787293792e-12, "model_canonical": "3*pi*a + 3*pi*b - sqrt(-5448*a**2/23 - 7264*a*b/23 - 5448*b**2/23 + (-6*pi*a - 6*pi*b)**2)/2", "seconds": 14.25, "generations": 0, "evaluations": 1284, "found_infix": "(((18.85 * a) + (18.85 * b)) - sqrt(((((-18.85 * a) - (18.85 * b)) * ((-18.85 * a) - (18.85 * b))) + (4 * (((-59.22 * (a)\u00b2) - (78.96 * (a * b))) - (59.22 * (b)\u00b2))))))", "found_prefix": "(- (+ (* 18.84955592 x0) (* 18.84955592 x1)) (sqrt (+ (* (- (* -18.84955592 x0) (* 18.84955592 x1)) (- (* -18.84955592 x0) (* 18.84955592 x1))) (* 4 (- (- (* -59.2176264 (square x0)) (* 78.9568352 (* x0 x1))) (* 59.2176264 (square x1)))))))", "scale_a": -2.332711801500409e-11, "scale_b": 0.5000000000077631, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 4.54, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 3.62, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990192439327618, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "a*b*sin(C)/2", "seconds": 32.25, "generations": 20, "evaluations": 24014, "found_infix": "((a * b) * sin(C))", "found_prefix": "(* (* x0 x1) (sin x2))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(* (* x0 x1) (sin x2))", "before_a": -0.0331848814275677, "before_b": 0.5010465091888312, "snaps": [[0.5010465091888312, 0.5, 1.2087362704972797], [-0.009848550545790355, 0.0, 0.6773008739790743]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 3.82, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999164172545605, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00640415013896524, "model_canonical": "-25*(-n**(1/3) - n*log(n) + n)/(8*pi)", "seconds": 33.38, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.08077330676755143, "scale_b": -0.994718394324346, "noise_snap": {"before_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "before_a": -0.1249711610714428, "before_b": -0.9953944961572961, "snaps": [[-0.9953944961572961, -0.994718394324346, 1.2133073637090022]]}, "holdout_r2": 0.9999986147880844, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9916387371222257, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.30910984661466906, "model_canonical": "13*(a + b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3)))))/(6*pi)", "seconds": 115.8, "generations": 70, "evaluations": 83467, "found_infix": "(a + ((cbrt(log((2 * cbrt(p)))) - (a / (a + b))) * b))", "found_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "scale_a": 0.0, "scale_b": 0.6896714200648798, "noise_snap": {"before_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "before_a": 0.06430979104094092, "before_b": 0.6816741035148295, "snaps": [[0.06430979104094092, 0.0, 1.7283644828431461], [0.6886437479040157, 0.6896714200648798, 0.7871568521990561]]}, "holdout_r2": 0.987351757995572, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9991114270923676, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0052446859780080944, "model_canonical": "Vmax*exp(n*log(S))/(exp(n*log(K)) + exp(n*log(S)))", "seconds": 25.86, "generations": 15, "evaluations": 18210, "found_infix": "((Vmax * exp((n * log(S)))) / (exp((n * log(K))) + exp((n * log(S)))))", "found_prefix": "(/ (* x0 (exp (* x3 (log x1)))) (+ (exp (* x3 (log x2))) (exp (* x3 (log x1)))))", "scale_a": 0.0, "scale_b": 0.9971511686516623, "noise_snap": {"before_prefix": "(/ (* x0 (exp (* x3 (log x1)))) (+ (exp (* x3 (log x2))) (exp (* x3 (log x1)))))", "before_a": -0.006102937791226282, "before_b": 0.9983199536628871, "snaps": [[-0.006102937791226282, 0.0, 0.8597624804464836]]}, "holdout_r2": 0.9999737253610992, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998737182806764, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.020786137209828578, "model_canonical": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "seconds": 17.59, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.1 * (log(Q10) * T1))) + (0.1 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.1 (* (log x1) x2))) (* 0.1 (* (log x1) x3))))", "scale_a": 0.0, "scale_b": 0.9987035015345693, "noise_snap": {"before_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "before_a": 0.056414752254344336, "before_b": 0.9979381382734911, "snaps": [[0.004402307481072592, 0.0, 0.27158493478256834], [-0.10005267018483584, -0.1, 0.4758461613692204], [0.1001384688786895, 0.1, 2.4418725110581834]]}, "holdout_r2": 0.9999970796320556, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 5.79, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 6.78, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 6.28, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998916382555183, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006206248379606224, "model_canonical": "-365*age/54 + 5*ht + 14*wt + 67", "seconds": 17.79, "generations": 10, "evaluations": 12842, "found_infix": "(((13.75 * wt) + (5 * ht)) + (-6.759 * age))", "found_prefix": "(+ (+ (* 13.750429313997609 x0) (* 5 x1)) (* -6.759415909863846 x2))", "scale_a": 67.08841239248345, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "before_a": 67.85375044641069, "before_b": 1.0006845663770285, "snaps": [[4.9961495419994115, 5.0, 0.31941319000616514]]}, "holdout_r2": 0.9999997421137115, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 4.01, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.999551182621344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0031516417686216613, "model_canonical": "530*CO*Hb*SaO2/39 + CO*PaO2/39", "seconds": 26.96, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (529.6 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 529.6288594634219 (* (* x0 x2) x1)))", "scale_a": 0.0, "scale_b": 0.02533775905725512, "noise_snap": {"before_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "before_a": 0.4487130556167358, "before_b": 0.0291712091502634, "snaps": [[1.8530433795976358, 0.0, 1.6816526880482316]]}, "holdout_r2": 0.9999827730046027, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995438725898596, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(1 - exp(-k*tau))", "seconds": 20.31, "generations": 10, "evaluations": 12296, "found_infix": "(1 / (1 - exp((-(k * tau)))))", "found_prefix": "(inv (- 1 (exp (neg (* x0 x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (- 1 (exp (neg (* x0 x1)))))", "before_a": -0.0009631832371626015, "before_b": 1.0007541915292788, "snaps": [[1.0007541915292788, 1.0, 0.7222296824282645], [-5.908907955536199e-05, 0.0, 0.13903739749324734]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 4.67, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.9990696609577662, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C*Emax/(C + EC50)", "seconds": 29.96, "generations": 20, "evaluations": 24356, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x1 x2))", "before_a": -0.0109197374871286, "before_b": 0.9995963114604427, "snaps": [[-0.010919737586485076, 0.0, 0.1517102929130934], [0.999369676392454, 1.0, 0.699537696583156]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999088287722308, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C0*exp(-k*t)", "seconds": 28.79, "generations": 15, "evaluations": 17999, "found_infix": "(C0 * exp((-(k * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x1 x2))))", "before_a": -0.0012119163915453868, "before_b": 0.9996686485255741, "snaps": [[-0.0012119163835240675, 0.0, 0.2703102397903775], [0.999582645027814, 1.0, 0.8363791188949993]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5276267228295651e-15, "model_canonical": "(C0*k*exp(-k*t) + R - R*exp(-k*t))/k", "seconds": 23.15, "generations": 0, "evaluations": 1267, "found_infix": "(((R + ((C0 * k) * exp((-(k * t))))) - (R * exp((-(k * t))))) / k)", "found_prefix": "(/ (- (+ x1 (* (* x0 x2) (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))) x2)", "scale_a": 3.552713678800501e-15, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 8.71, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999013546559826, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4927513780036225e-15, "model_canonical": "P/(4*pi*r**2)", "seconds": 22.06, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": 0.0, "scale_b": 0.07957747154594767, "noise_snap": {"before_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "before_a": -0.0002353427527249652, "before_b": 0.07960764552306343, "snaps": [[-0.0002353427527249652, 0.0, 0.4690979856179012], [0.07959806072730091, 0.07957747154594767, 0.5597398396327271]]}, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 6.65, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986853591115488, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.09186076085684108, "model_canonical": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "seconds": 156.09, "generations": 85, "evaluations": 100756, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.204565787631822, "scale_b": 1.7142857142857142, "noise_snap": {"before_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "before_a": -7.405635011350455, "before_b": 1.7151253533426671, "snaps": [[1.7151253533426671, 1.7142857142857142, 0.2994400036185665]]}, "holdout_r2": 0.9990701273056405, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 300.41, "generations": 346, "evaluations": 8185, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "noise_snap": null, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 5.27, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-b + sqrt(4*a*c + b**2))/(2*a)", "seconds": 12.74, "generations": 0, "evaluations": 1273, "found_infix": "((sqrt(((b * b) + (4 * (a * c)))) - b) / a)", "found_prefix": "(/ (- (sqrt (+ (* x1 x1) (* 4 (* x0 x2)))) x1) x0)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.405410001297897e-12, "model_canonical": "exp(log(exp(p*log(x)) + exp(p*log(y)) + exp(p*log(z)))/p)", "seconds": 18.22, "generations": 0, "evaluations": 1267, "found_infix": "exp((log(((exp((p * log(x))) + exp((p * log(y)))) + exp((p * log(z))))) / p))", "found_prefix": "(exp (/ (log (+ (+ (exp (* x3 (log x0))) (exp (* x3 (log x1)))) (exp (* x3 (log x2))))) x3))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9878234976958177, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.001634833191355084, "model_canonical": "-0.0633581406480666**((421/88)**(-16170*nu*r*t/(971*Qr)))*0.280073845438173**((K**(nu/Qr)*Max(nu, Min(Qr, r*t)))**(-0.241710162468301*r*t))*(-K + r)", "seconds": 301.12, "generations": 261, "evaluations": 14041, "found_infix": "((0.2801 ^ (((K ^ (nu / Qr)) * max(min((t * r), Qr), nu)) ^ (-0.2417 * (t * r)))) * ((r - K) * (-0.06336 ^ (-4.784 ^ (nu * ((-16.65 / Qr) * (t * r)))))))", "found_prefix": "(* (pow 0.2800738454381732 (pow (* (pow x0 (/ x4 x1)) (max (min (* x3 x2) x1) x4)) (* -0.24171016246830132 (* x3 x2)))) (* (- x2 x0) (pow -0.06335814064806658 (pow -4.784089741512499 (* x4 (* (/ -16.652936274749287 x1) (* x3 x2)))))))", "scale_a": 0.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(* (pow 0.258783627348 (pow (* (pow x0 (/ x4 x1)) (max (min (* x3 x2) x1) x4)) (* -0.2243168213 (* x3 x2)))) (* (- x2 x0) (pow -0.141341 (pow -2.657176007493 (* x4 (* (/ -21.441764663427 x1) (* x3 x2)))))))", "before_a": 9.485943226924348, "before_b": -1.010462810168246, "snaps": [[-1.0339439794550112, -1.0, 1.0815676102762917], [8.279311700983056, 0.0, 2.3148632111092464]]}, "holdout_r2": 0.9788488946045192, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 7.95, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0374534401066667e-15, "model_canonical": "b*s/(g*m + g*s + m**2 + m*s)", "seconds": 34.35, "generations": 0, "evaluations": 1267, "found_infix": "((b * s) / ((((s * g) + (s * m)) + (g * m)) + (m)\u00b2))", "found_prefix": "(/ (* x0 x1) (+ (+ (+ (* x1 x2) (* x1 x3)) (* x2 x3)) (square x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.99999999349419, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.4808845608008374, "model_canonical": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "seconds": 8.17, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-4.085 + (0.05869 * V)) + (-0.000392 * (V)\u00b2)) + (-1.941e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -4.0847936089889325 (* 0.058686184566919694 x0)) (* -0.000392 (square x0))) (* -1.9409410144212005e-06 (* x0 (square x0)))))))", "scale_a": 3.4881817802364954, "scale_b": -3.4881837086993475, "noise_snap": {"before_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "before_a": 0.9999100602804736, "before_b": -0.9999084470441909, "snaps": [[-0.0003921182205987734, -0.000392, 0.7157555655166515]]}, "holdout_r2": 0.9999999903009478, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9982309649662743, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.6284534922705314, "model_canonical": "16*Dose*F*(ke + 1)*exp(-21*ke*t/20 - 13/(35*t))/(15*V)", "seconds": 168.72, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3713 * ((t * (ke * 2.827)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 1)))))", "found_prefix": "(* (exp (* -0.37128534536759045 (+ (* x5 (* x3 2.826553393635462)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 1)))))", "scale_a": 0.0, "scale_b": 1.066649588857602, "noise_snap": {"before_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "before_a": 0.02797347857032051, "before_b": 1.249532710850165, "snaps": [[0.9293308869269609, 1.0, 1.48504036211813], [0.016468736247539244, 0.0, 2.0896250744337252]]}, "holdout_r2": 0.989786973619989, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998714517318436, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.560615391244251, "model_canonical": "-9 + (-103*HDL*(TG + 1)/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "seconds": 14.55, "generations": 10, "evaluations": 12608, "found_infix": "((((-0.1157 * (TG)\u00b2) + (1.061 * (TC * TG))) + (-1.03 * (HDL * (TG + 1)))) / (TG + (0.00053 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (* -0.11574904952137843 (square x2)) (* 1.061032953945969 (* x0 x2))) (* -1.03 (* x1 (+ x2 1)))) (+ x2 (* 0.00053 (square x2))))", "scale_a": -9.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* -0.1225962176829709 (square x2)) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "before_a": -8.518936761108577, "before_b": 0.9486367756251938, "snaps": [[1.0615647481368595, 1.061032953945969, 0.31665558415613887], [-0.11546663414639403, -0.11574904952137843, 0.5954541131568896], [-9.132892135117158, -9.0, 0.9336623201190158], [-1.029754152385804, -1.03, 0.26410544334219765], [0.0005321908558304502, 0.00053, 1.8291951625793728]]}, "holdout_r2": 0.9999875232257205, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9998822889323659, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006081929471419956, "model_canonical": "9*BUN/(8*pi) + Glu/18 + 2*Na", "seconds": 20.52, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05556 * Glu)) + (0.3581 * BUN))", "found_prefix": "(+ (+ (* 1.9996080827675806 x0) (* 0.05555555555555555 x1)) (* 0.3580986219567645 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "before_a": 0.5149797780260315, "before_b": 0.9980476091561753, "snaps": [[0.05560151761952748, 0.05555555555555555, 0.6091533733453619], [0.3571555418205294, 0.3580986219567645, 2.043320809737439], [0.43546412653305927, 0.0, 2.375003628439107]]}, "holdout_r2": 0.9999963980937044, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3051056255558425e-15, "model_canonical": "67*CO*Hb*SaO2/5 - 67*CO*Hb*SvO2/5 + 3*CO*PaO2/100 - 3*CO*PvO2/100", "seconds": 22.53, "generations": 0, "evaluations": 1265, "found_infix": "((((0.03 * (CO * PaO2)) + (13.4 * ((CO * Hb) * SaO2))) - (0.03 * (CO * PvO2))) - (13.4 * ((CO * Hb) * SvO2)))", "found_prefix": "(- (- (+ (* 0.03 (* x0 x4)) (* 13.4 (* (* x0 x1) x2))) (* 0.03 (* x0 x5))) (* 13.4 (* (* x0 x1) x3)))", "scale_a": 5.684341886080802e-14, "scale_b": 0.9999999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 5.5, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.87199091392779e-11, "model_canonical": "(n*y - y*exp(n*log(y + 1)) + y - exp(n*log(y + 1)) + 1)/(-y*exp(n*log(y + 1)) + y)", "seconds": 10.57, "generations": 0, "evaluations": 1281, "found_infix": "(((((1 + y) + (y * n)) - exp((n * log((1 + y))))) - (y * exp((n * log((1 + y)))))) / (y - (y * exp((n * log((1 + y)))))))", "found_prefix": "(/ (- (- (+ (+ 1 x0) (* x0 x1)) (exp (* x1 (log (+ 1 x0))))) (* x0 (exp (* x1 (log (+ 1 x0)))))) (- x0 (* x0 (exp (* x1 (log (+ 1 x0)))))))", "scale_a": -7.105427357601002e-15, "scale_b": 1.0000000000000009, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.572080960472416e-16, "model_canonical": "sqrt(-2*rho*s1*s2*w**2 + 2*rho*s1*s2*w + s1**2*w**2 + s2**2*w**2 - 2*s2**2*w + s2**2)", "seconds": 25.9, "generations": 0, "evaluations": 1267, "found_infix": "sqrt(((((((s2)\u00b2 + ((w)\u00b2 * (s1)\u00b2)) + ((w)\u00b2 * (s2)\u00b2)) + (2 * (((w * s1) * s2) * rho))) - (2 * (w * (s2)\u00b2))) - (2 * ((((w)\u00b2 * s1) * s2) * rho))))", "found_prefix": "(sqrt (- (- (+ (+ (+ (square x2) (* (square x0) (square x1))) (* (square x0) (square x2))) (* 2 (* (* (* x0 x1) x2) x3))) (* 2 (* x0 (square x2)))) (* 2 (* (* (* (square x0) x1) x2) x3))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 5.75, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_release2budget_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 10.82, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 4.99, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 5.68, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 2.95, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 14.83, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 11.94, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 3.56, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 20.23, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 4.89, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 4.73, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 11.14, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 5.03, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 4.49, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 - CvO2))", "found_prefix": "(/ x0 (- x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 3.19, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 4.57, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 10.11, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "noise_snap": null, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 4.29, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 7.56, "generations": 0, "evaluations": 1267, "found_infix": "((R - (R * exp((-(k * t))))) / CL)", "found_prefix": "(/ (- x0 (* x0 (exp (neg (* x2 x3))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 3.65, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "80*(-CVP + MAP)/CO", "seconds": 3.57, "generations": 0, "evaluations": 1273, "found_infix": "((MAP - CVP) / CO)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 80.00000000000001, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 4.97, "generations": 0, "evaluations": 1267, "found_infix": "((((FiO2 * Pb) - (47 * FiO2)) - (1.25 * PaCO2)) - PaO2)", "found_prefix": "(- (- (- (* x0 x1) (* 47 x0)) (* 1.25 x2)) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.682572080454052e-16, "model_canonical": "10*C/(2*Alb + 1)", "seconds": 11.18, "generations": 0, "evaluations": 1284, "found_infix": "(C / (1 + (2 * Alb)))", "found_prefix": "(/ x0 (+ 1 (* 2 x1)))", "scale_a": 3.552713678800501e-15, "scale_b": 9.999999999999998, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 3.35, "generations": 0, "evaluations": 1273, "found_infix": "((m * v2) - (m * v1))", "found_prefix": "(- (* x0 x2) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 4.28, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) - W)", "found_prefix": "(- (* 4.136 x0) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 7.46, "generations": 0, "evaluations": 1273, "found_infix": "((r * F) * sin(theta))", "found_prefix": "(* (* x0 x1) (sin x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 7.14, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 2.83, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (2 * (m2 * u2))) - (m2 * u1)) / (m1 + m2))", "found_prefix": "(/ (- (+ (* x0 x2) (* 2 (* x1 x3))) (* x1 x2)) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 4.3, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 7.01, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(1 - p)/p**2", "seconds": 10.35, "generations": 0, "evaluations": 1320, "found_infix": "((1 - p) / (p)\u00b2)", "found_prefix": "(/ (- 1 x0) (square x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 4.73, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 7.11, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 8.47, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998766564677474, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.000628662192782887, "model_canonical": "20*R*r**2", "seconds": 28.28, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 19.735105721241254, "noise_snap": {"before_prefix": "(* x0 (square x1))", "before_a": 0.13432403161283446, "before_b": 19.73002175588084, "snaps": [[0.13432403161283446, 0.0, 0.627233612167211]]}, "holdout_r2": 0.9999998844421881, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998459326775276, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.7127409308819017e-08, "model_canonical": "(-a*exp(n*log(r)) + a)/(1 - r)", "seconds": 22.91, "generations": 10, "evaluations": 11961, "found_infix": "((a - (a * exp((n * log(r))))) / (1 - r))", "found_prefix": "(/ (- x0 (* x0 (exp (* x2 (log x1))))) (- 1 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- x0 (* x0 (exp (* x2 (log x1))))) (- 1 x1))", "before_a": -0.003876994000771461, "before_b": 1.0000685429895857, "snaps": [[1.0000685429903093, 1.0, 0.1218925211695696], [-0.003060403351459202, 0.0, 0.6773008739790243]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(theta/2)", "seconds": 8.75, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin((0.5 * theta)))", "found_prefix": "(* x0 (sin (* 0.5 x1)))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9202522042453658, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.47290936847445764, "model_canonical": "27*c*(y0 + 49/53)/(38*(a**y0 + b + y0)) + 27*x0/38 + 27*y0/38", "seconds": 300.31, "generations": 402, "evaluations": 9389, "found_infix": "((((0.9243 + y0) / (b + ((a ^ y0) + y0))) * c) + (x0 + y0))", "found_prefix": "(+ (* (/ (+ 0.924271 x4) (+ x1 (+ (pow x0 x4) x4))) x2) (+ x3 x4))", "scale_a": 0.03465795412341155, "scale_b": 0.7106143027750134, "noise_snap": null, "holdout_r2": 0.866728817477312, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 13.73, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9992821124933914, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0038655140233828434, "model_canonical": "K*N0/(K*exp(-r*t) + N0 - N0*exp(-r*t))", "seconds": 29.5, "generations": 10, "evaluations": 12139, "found_infix": "((K * N0) / ((N0 + (K * exp((-(r * t))))) - (N0 * exp((-(r * t))))))", "found_prefix": "(/ (* x0 x1) (- (+ x1 (* x0 (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))))", "scale_a": 0.0, "scale_b": 0.9976208025798187, "noise_snap": {"before_prefix": "(/ (* x0 x1) (- (+ x1 (* x0 (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))))", "before_a": -0.2665550519191697, "before_b": 0.9982590893974551, "snaps": [[-0.2665550519191697, 0.0, 0.8308188772034212]]}, "holdout_r2": 0.9999886074502583, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998913730716329, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "S*mumax/(Ks + S)", "seconds": 26.54, "generations": 15, "evaluations": 18514, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x2 x1))", "before_a": -0.00010759284620820431, "before_b": 0.9999050949416743, "snaps": [[0.9999050949416743, 1.0, 0.16384062196092852], [-0.00017871242956456126, 0.0, 0.6773008739790789]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.325761895899309e-15, "model_canonical": "(Km + S)/(S*Vmax)", "seconds": 5.14, "generations": 0, "evaluations": 1273, "found_infix": "((Km + S) / (Vmax * S))", "found_prefix": "(/ (+ x0 x2) (* x1 x2))", "scale_a": -1.1102230246251565e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993151732726011, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.593847649546502e-16, "model_canonical": "1/(h + 1/(N*a))", "seconds": 24.12, "generations": 10, "evaluations": 12638, "found_infix": "(1 / (h + ((a * (1 / N)) * (1 / (a)\u00b2))))", "found_prefix": "(inv (+ x2 (* (* x0 (/ 1 x1)) (inv (square x0)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (+ x2 (* (* x0 (/ 0.99925084946 x1)) (inv (square x0)))))", "before_a": 0.0012533171519515385, "before_b": 0.9986634060638355, "snaps": [[0.9995139209138423, 1.0, 0.07154129630924826], [0.0012069651328684636, 0.0, 0.16240090370294985], [0.999096970916087, 1.0, 0.9121038946803673]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999025338514973, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0858150604182134e-16, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 26.44, "generations": 10, "evaluations": 12676, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(/ x1 (+ x1 x0))", "before_a": 0.9998619042518972, "before_b": -0.9995315168870617, "snaps": [[0.9998619042518972, 1.0, 0.8065839035259518], [-0.9998829492540751, -1.0, 0.3888154108600906]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9980596463884519, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.388783326962997e-16, "model_canonical": "Ki*S*Vmax/(I*Km + Ki*Km + Ki*S)", "seconds": 26.05, "generations": 10, "evaluations": 12325, "found_infix": "(((Vmax * S) * Ki) / (((Km * Ki) + (Km * I)) + (S * Ki)))", "found_prefix": "(/ (* (* x0 x1) x4) (+ (+ (* x2 x4) (* x2 x3)) (* x1 x4)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* (* x0 x1) x4) (+ (+ (* x2 x4) (* x2 x3)) (* x1 x4)))", "before_a": 0.012622194925633323, "before_b": 0.9959433183142669, "snaps": [[0.9959433183142669, 1.0, 1.4960022619993856], [0.0023595100379547786, 0.0, 0.48930614103244763]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999544058959522, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.8220892992570116e-11, "model_canonical": "QT/RR**(1/3)", "seconds": 24.01, "generations": 10, "evaluations": 12755, "found_infix": "((RR ^ -0.3333) * QT)", "found_prefix": "(* (pow x1 -0.3333333333333333) x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* (pow x1 -0.333888516159) x0)", "before_a": 0.4981815662494, "before_b": 0.9987184015130095, "snaps": [[-0.3342149892969745, -0.3333333333333333, 1.1329464416005586], [0.32588907290344776, 0.0, 0.7600808003108807], [0.9999555409848969, 1.0, 0.26495446243234355]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998865381458093, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.387002112727231e-16, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 32.06, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.5 * Alb))", "found_prefix": "(+ x0 (* -2.5 x1))", "scale_a": 10.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ x0 (* -2.4979789198296802 x1))", "before_a": 9.995455608207319, "before_b": 0.9996480637615771, "snaps": [[-2.503290559316759, -2.5, 0.9549862351711796], [10.002949417140975, 10.0, 0.608394972695024], [0.9997436511162685, 1.0, 0.7353773942967416]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998925161178632, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0030766111656658785, "model_canonical": "7*ht**(29/40)*wt**(4/(3*pi))/970", "seconds": 21.01, "generations": 10, "evaluations": 12365, "found_infix": "((ht ^ 0.7246) * (wt ^ 0.4244))", "found_prefix": "(* (pow x1 0.7246099627783142) (pow x0 0.4244131815783876))", "scale_a": 0.0, "scale_b": 0.007217155537688626, "noise_snap": {"before_prefix": "(* (pow x1 0.724354263324) (pow x0 0.424931966527))", "before_a": 0.0007369562839294463, "before_b": 0.007207217505135944, "snaps": [[0.0020901972704132055, 0.0, 0.18250489055918045], [0.42466457302114635, 0.4244131815783876, 0.9440006936043345]]}, "holdout_r2": 0.9999985448905642, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.999953747063817, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "U*V/P", "seconds": 23.23, "generations": 10, "evaluations": 12736, "found_infix": "((U * V) * (1 / P))", "found_prefix": "(* (* x0 x1) (/ 1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* (* x0 x1) (/ 1 x2))", "before_a": 0.022445311060096174, "before_b": 0.9991772114546248, "snaps": [[0.022445311060096174, 0.0, 0.14269766897912167], [0.9992345997101548, 1.0, 1.3651021989581609]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971856509949503, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "4*TBSA*wt", "seconds": 34.91, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 4.0, "noise_snap": {"before_prefix": "(* x0 x1)", "before_a": 31.244406849546067, "before_b": 3.987988757421484, "snaps": [[31.244406730081188, 0.0, 0.9593206011715423], [3.9968853391632795, 4.0, 0.651321372612141]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730382476207, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.808524511904954e-16, "model_canonical": "11*wt/10 - 128*wt**2/ht**2", "seconds": 32.61, "generations": 15, "evaluations": 18269, "found_infix": "((1.1 * wt) + (-128 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.1 x0) (* -128 (* (square x0) (inv (square x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 1.099713011987 x0) (* -127.921580039081 (* (square x0) (inv (square x1)))))", "before_a": 0.09708011159835905, "before_b": 0.9984543841520913, "snaps": [[1.0984227818122307, 1.1, 1.206981762313034], [0.016606468173206837, 0.0, 0.7105151380462179], [-128.01760373022887, -128.0, 0.4934509458674715]]}, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 8.28, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 6.44, "generations": 0, "evaluations": 1284, "found_infix": "exp((-(lam * x)))", "found_prefix": "(exp (neg (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 6.44, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 8.99, "generations": 0, "evaluations": 1273, "found_infix": "((I * cos(theta)) / (d)\u00b2)", "found_prefix": "(/ (* x0 (cos x1)) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 5.31, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0251696480909725e-15, "model_canonical": "sqrt(x1**2 - 2*x1*x2 + x2**2 + y1**2 - 2*y1*y2 + y2**2 + z1**2 - 2*z1*z2 + z2**2)", "seconds": 13.63, "generations": 0, "evaluations": 1265, "found_infix": "sqrt((((((((((x1)\u00b2 + (x2)\u00b2) + (y1)\u00b2) + (y2)\u00b2) + (z1)\u00b2) + (z2)\u00b2) - (2 * (x1 * x2))) - (2 * (y1 * y2))) - (2 * (z1 * z2))))", "found_prefix": "(sqrt (- (- (- (+ (+ (+ (+ (+ (square x0) (square x1)) (square x2)) (square x3)) (square x4)) (square x5)) (* 2 (* x0 x1))) (* 2 (* x2 x3))) (* 2 (* x4 x5))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 16.77, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 11.58, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.640368424731412e-16, "model_canonical": "3*a*b*c/(a*b + a*c + b*c)", "seconds": 5.64, "generations": 0, "evaluations": 1267, "found_infix": "(((a * b) * c) / (((a * b) + (a * c)) + (b * c)))", "found_prefix": "(/ (* (* x0 x1) x2) (+ (+ (* x0 x1) (* x0 x2)) (* x1 x2)))", "scale_a": 1.7763568394002505e-15, "scale_b": 3.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9998832425962244, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0551499438325455e-13, "model_canonical": "(E0*exp(h*log(Cc)) + E0*exp(h*log(EC50)) + Emax*exp(h*log(Cc)))/(exp(h*log(Cc)) + exp(h*log(EC50)))", "seconds": 34.75, "generations": 15, "evaluations": 18256, "found_infix": "((((E0 * exp((h * log(EC50)))) + (E0 * exp((h * log(Cc))))) + (Emax * exp((h * log(Cc))))) / (exp((h * log(EC50))) + exp((h * log(Cc)))))", "found_prefix": "(/ (+ (+ (* x4 (exp (* x2 (log x1)))) (* x4 (exp (* x2 (log x0))))) (* x3 (exp (* x2 (log x0))))) (+ (exp (* x2 (log x1))) (exp (* x2 (log x0)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* x4 (exp (* x2 (log x1)))) (* x4 (exp (* x2 (log x0))))) (* x3 (exp (* x2 (log x0))))) (+ (exp (* x2 (log x1))) (exp (* x2 (log x0)))))", "before_a": -0.009603845388195253, "before_b": 1.0005340506264435, "snaps": [[-0.009603845246583045, 0.0, 0.4618469805863264], [1.0003486891599016, 1.0, 1.0310274635604904]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 74.16, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "noise_snap": null, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9997664798649304, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 68.83602803810157, "model_canonical": "-0.0167279945370972*(-exp(pK)/pNa + 4270/(121*pK))*(pK + exp(pK) + log(Ko) - 4.46830659661487) + 7871*log(Ko*(Nao*pNa + 2.21526611954743)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/613 + 10", "seconds": 195.09, "generations": 75, "evaluations": 89481, "found_infix": "((12.84 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.215) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.01673 * (((35.29 / pK) - (exp(pK) / pNa)) * ((exp(pK) - 4.468) + (pK + log(Ko))))))", "found_prefix": "(+ (* 12.84013029895239 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.2152661195474286) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.01672799453709719 (* (- (/ 35.28925773784049 x0) (/ (exp x0) x1)) (+ (- (exp x0) 4.468306596614874) (+ x0 (log x2))))))", "scale_a": 10.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 10.999436242751 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.210884645637) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.012239941183 (* (- (/ 35.098287406008 x0) (/ (exp x0) x1)) (+ (- (exp x0) 3.879077614522) (+ x0 (log x2))))))", "before_a": 12.072285957411275, "before_b": 1.203022300000271, "snaps": [[10.068501123193194, 10.0, 0.7435531207487738]]}, "holdout_r2": 0.9997745002967602, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.999539150733898, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.189927126769943e-16, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 22.71, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": {"before_prefix": "(sqrt (* x0 x1))", "before_a": 0.0002486645784949282, "before_b": 1.9988929673116922, "snaps": [[0.0002486645784949282, 0.0, 0.14931633316877435], [1.9992043986380363, 2.0, 0.8176625491659164]]}, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999144968107287, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 5.706882316743863e-16, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "seconds": 73.13, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((1 / Ki), Vmax)) + (((Sb / Kip) * Ii) + Km))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 1 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "before_a": -0.004167278810840003, "before_b": 0.9988691800631141, "snaps": [[0.9973647328052733, 1.0, 0.6987204077884304], [-0.001033643996283974, 0.0, 1.1878152822927954], [1.000392613678443, 1.0, 1.184360170059913]]}, "holdout_r2": 0.9999982957591392, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A*exp(-al*t) + B*exp(-be*t)", "seconds": 29.06, "generations": 0, "evaluations": 1253, "found_infix": "((A * exp((-(al * t)))) + (B * exp((-(be * t)))))", "found_prefix": "(+ (* x0 (exp (neg (* x1 x4)))) (* x2 (exp (neg (* x3 x4)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997315758029671, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0003421724074563692, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 34.46, "generations": 15, "evaluations": 18587, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02151763388280508, "scale_b": 100.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": -0.015283946481626565, "before_b": 99.90816468681804, "snaps": [[99.90816468681804, 100.0, 0.7930692754044459]]}, "holdout_r2": 0.999983085473615, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 8.25, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.984967268530397e-16, "model_canonical": "(Ca*Cb + Ca*Ib + Cb*Ia)/(Ca*Cb + Ca*Ib + Cb*Ia + Ia*Ib)", "seconds": 8.84, "generations": 0, "evaluations": 1267, "found_infix": "((((Ca * Cb) + (Ca * Ib)) + (Ia * Cb)) / ((((Ca * Cb) + (Ca * Ib)) + (Ia * Cb)) + (Ia * Ib)))", "found_prefix": "(/ (+ (+ (* x0 x2) (* x0 x3)) (* x1 x2)) (+ (+ (+ (* x0 x2) (* x0 x3)) (* x1 x2)) (* x1 x3)))", "scale_a": -1.1102230246251565e-16, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 23.22, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "noise_snap": null, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 139.04, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "noise_snap": null, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998983610007044, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.552940112146771e-06, "model_canonical": "(b*p + p - exp(1/W))/b", "seconds": 25.22, "generations": 20, "evaluations": 24217, "found_infix": "(((p + (p * b)) - exp((W / (W * W)))) / b)", "found_prefix": "(/ (- (+ x0 (* x0 x1)) (exp (/ x2 (* x2 x2)))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (+ x0 (* x0 x1)) (exp (/ x2 (* x2 x2)))) x1)", "before_a": 0.00021273759953732707, "before_b": 0.9997104333143843, "snaps": [[0.9997104333143843, 1.0, 0.49483756760070297], [7.933526098758653e-05, 0.0, 0.4979205747972552]]}, "holdout_r2": 0.9999965685986146, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9947976342035189, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.6590720452739023, "model_canonical": "31*(Ve - Vs)/(34*sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "seconds": 71.85, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((0 - Vs))) / sqrt((1.297 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- 0 x1))) (sqrt (- 1.2970012244628208 (square x2)))) (sqrt x0))", "scale_a": -0.028275218434403535, "scale_b": 0.9114973306142292, "noise_snap": {"before_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "before_a": -0.025848689155367283, "before_b": 1.0134614159989663, "snaps": [[-13.880406232962804, 0.0, 0.7424875272235096]]}, "holdout_r2": 0.6009300564443736, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "release2budget", "engine_sha256": "1f5c526f96b2ca11923e2f6dceefa048b644be0995f134559ecbf624f54ffce6", "git_head": "HEAD", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_release_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 4.22, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 11.16, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 6.26, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 4.95, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 3.63, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 3.71, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 4.99, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 6.42, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 5.91, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 3.19, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 8.35, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 2.1, "generations": 0, "evaluations": 1273, "found_infix": "((Na + (-Cl)) + (-HCO3))", "found_prefix": "(+ (+ x0 (neg x1)) (neg x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 4.06, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 4.78, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 3.4, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 3.53, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 5.63, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 4.21, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 3.08, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 4.5, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 3.6, "generations": 0, "evaluations": 1267, "found_infix": "(((UNa * Pcr) * (1 / PNa)) / Ucr)", "found_prefix": "(/ (* (* x0 x1) (/ 1 x2)) x3)", "scale_a": 0.0, "scale_b": 100.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 4.06, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 3.88, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 3.3, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 2.47, "generations": 0, "evaluations": 1284, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 7.23, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 4.8, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 5.39, "generations": 0, "evaluations": 1253, "found_infix": "((((k * (1 / L)) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (* x0 (/ 1 x4)) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.999349747352371, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.3165040248556317, "model_canonical": "1.20892880401617*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1193/661 + 1/R) - 6*I/671 - 3/958", "seconds": 97.69, "generations": 80, "evaluations": 93786, "found_infix": "((1.2 * (R * (I / (((z + (-1.805 + (R * z))) + (1 / (z - (z - R)))) + (((z - R))\u00b2 + (abs((z - R)) + ((R * z) + (z)\u00b2))))))) + (-0.004438 * (2 * I)))", "found_prefix": "(+ (* 1.199939041323 (* x1 (/ x0 (+ (+ (+ x2 (+ -1.804841405332 (* x1 x2))) (inv (- x2 (- x2 x1)))) (+ (square (- x2 x1)) (+ (abs (- x2 x1)) (+ (* x1 x2) (square x2)))))))) (* -0.004437623848 (* 1.99983611672 x0)))", "scale_a": -0.0031315143036287907, "scale_b": 1.0074918494886722, "holdout_r2": 0.9991483606688182, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 4.33, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 9.41, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 74.42, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 5.66, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((-0.0625 * (((c * c) * c) * c)) + (0.125 * ((b)\u00b2 * (c)\u00b2))) + (-0.0625 * (((b * b) * b) * b))) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((a)\u00b2 * (b)\u00b2))) + (-0.0625 * (((a * a) * a) * a))))", "found_prefix": "(sqrt (+ (+ (+ (+ (+ (* -0.0625 (* (* (* x2 x2) x2) x2)) (* 0.125 (* (square x1) (square x2)))) (* -0.0625 (* (* (* x1 x1) x1) x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x0) (square x1)))) (* -0.0625 (* (* (* x0 x0) x0) x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 6.77, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9995008162995054, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0010266497287562473, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 22.88, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0000357460485316, "scale_b": -1.000770959959399, "holdout_r2": 0.9999987399706455, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1452972121365248e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 7.3, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995813584147263, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 204.96345936865274, "model_canonical": "lam*exp(-lam*x)", "seconds": 14.0, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": -0.00020010136651721355, "scale_b": 1.0007827088991843, "holdout_r2": 0.9999993748523367, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 5.73, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988285894646187, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.449807910348863, "model_canonical": "10*R**2*theta**2/63 - 340*R**2*sin(theta)**2/2961", "seconds": 16.65, "generations": 10, "evaluations": 12649, "found_infix": "((theta * ((R * R) * theta)) + (-0.7235 * (((R * R) * sin(theta)) * sin(theta))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.723525 (* (* (* x0 x0) (sin x1)) (sin x1))))", "scale_a": 0.11681512161624141, "scale_b": 0.15870255648776643, "holdout_r2": 0.9999358035046534, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.805958905011341e-12, "model_canonical": "2*p*(1 - p)", "seconds": 5.25, "generations": 0, "evaluations": 1320, "found_infix": "exp((log(p) + log((1 - p))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": -1.1102230246251565e-16, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996806849673198, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.005326066583564435, "model_canonical": "241/M**(1/4)", "seconds": 25.08, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.2006707347764518, "scale_b": 240.61723199798018, "holdout_r2": 0.9999965069248251, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.9998774349697807, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0097589712307472, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 27.12, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-0.9932 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "scale_a": -0.016241754527309915, "scale_b": 0.9996714996481847, "holdout_r2": 0.9999939406780607, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995091151792501, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001898396493746527, "model_canonical": "A**(1/4)*c", "seconds": 25.02, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.04700364614195962, "scale_b": 0.9989521981107072, "holdout_r2": 0.9999988837407444, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995619532116138, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001756186962477155, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 37.68, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": -0.04272077228304738, "scale_b": 0.9989371538224419, "holdout_r2": 0.9999871221314461, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998907780277814, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00019151427853813052, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 24.11, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": -1.9327817679833104e-07, "scale_b": 1.0000834006173207, "holdout_r2": 0.9999999888336751, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9991172115954031, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.007281422236802011, "model_canonical": "19*floor(1/2 + ht/Cr)/46", "seconds": 25.43, "generations": 15, "evaluations": 18453, "found_infix": "round((ht / Cr))", "found_prefix": "(round (/ x0 x1))", "scale_a": -0.021256591341526132, "scale_b": 0.41319950138084127, "holdout_r2": 0.9999887281771452, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992348024294746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0031173484357765913, "model_canonical": "3*HCO3/2 + 8", "seconds": 23.85, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 7.925851455632213, "scale_b": 1.5033163917409358, "holdout_r2": 0.9999929473399511, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 3.85, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989595942712053, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 18.04164801384965, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 20.96, "generations": 10, "evaluations": 12719, "found_infix": "(((-0.9968 * CcO2) + CaO2) / (CvO2 + (-0.9968 * CcO2)))", "found_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "scale_a": 0.007071857098785939, "scale_b": 0.9934934269219929, "holdout_r2": 0.9999760297048433, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998845952058126, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0044542801066563085, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 30.15, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218.1 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0720830248946811, "scale_b": 0.9987905534441749, "holdout_r2": 0.9999990639057782, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 6.05, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9979546016794381, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.22347496649852203, "model_canonical": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "seconds": 97.68, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * min(-0.2374, (0.002376 + Ta))) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * min(-0.2374, (0.002376 + Ta))) ^ (0.3625 ^ max((t * k), (k - T0)))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) (min -0.237352 (+ 0.002376 x0))) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) (min -0.237352 (+ 0.002376 x0))) (pow 0.362521 (max (* x3 x2) (- x2 x1)))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189, "holdout_r2": 0.9986997683233618, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 10.34, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 14.51, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 8.7, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 6.13, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 114.8, "generations": 15, "evaluations": 18726, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406, "holdout_r2": 0.6562708297964368, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998582665621479, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006912652159425269, "model_canonical": "log((103/38)**c + (141/52)**b + (160/59)**a)", "seconds": 151.32, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.712 ^ b) + ((-2.711 ^ c) + (-2.712 ^ a))))", "found_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "scale_a": -0.003206723251991228, "scale_b": 1.002767548201045, "holdout_r2": 0.9999987534619497, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 21.86, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + sign(x)))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 (sign x0)))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9864131845517468, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.762108729575328, "model_canonical": "69*((y + (383*r**2/81 + r*x)*log(y/(s2*x))/log(10))*(-1.645074*r*x/(r + s1) + y)/s2 + x**2/s1)/(22*pi) - 98/985", "seconds": 153.08, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (4.728 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.645 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.09949245527781203, "scale_b": 0.9983384344178515, "holdout_r2": 0.9796062294912652, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9995855907226544, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.242062937480252, "model_canonical": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "seconds": 176.44, "generations": 95, "evaluations": 113022, "found_infix": "(K1 + ((((a12 ^ -1.49) ^ -0.6097) * (((K1 * a21) + (a12 - K2)) - 27.76)) + (1 / a21)))", "found_prefix": "(+ x0 (+ (* (pow (pow x2 -1.490238935154) -0.609672529723) (- (+ (* x0 x3) (- x2 x1)) 27.755262)) (inv x3)))", "scale_a": 3.3455764518788556, "scale_b": 1.0036549214423613, "holdout_r2": 0.9993117837605774, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 8.21, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 234.99, "generations": 120, "evaluations": 142987, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9754437089467229, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 39.82621331000754, "model_canonical": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0830615622365696*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "seconds": 190.83, "generations": 120, "evaluations": 143463, "found_infix": "(sqrt((((I0 * P) * (d - 484.1)) * ((A * P) / (((0.07926 * d) * E0) + (I0 * A))))) + (((I0 - P) + (((4.712 * A) * (P - (I0 - P))) / (((0.2885 * P) * E0) + A))) + (I0 * P)))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))) (* x1 x0)))", "scale_a": -12.641702242610108, "scale_b": 0.04792013205955936, "holdout_r2": 0.9630747740382664, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9993844080470365, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 14.225368918505378, "model_canonical": "1406/(Scr**1.1001052563*(1 + exp(-Scr**((-Scr + Scr**(-1673/873))/(Scr**1.256537563446*Scr**(1.126054649446*(0.855062719336871/Age**0.295093299374)**Age)))))*(100*Age - Min(76718164, Scr))**0.292791923756) + 19371*pi*(2511/532 - 0.00609565803788731*pi*(Age - 5783/(20*pi) + 2531/60)*(Age + Scr - 2753", "seconds": 102.45, "generations": 65, "evaluations": 77167, "found_infix": "((1433 * (sigmoid(((Scr ^ ((Scr ^ -1.257) * ((Scr ^ -1.916) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2951) ^ Age)))) * ((Scr ^ -1.1) * (((Age * 100) - min(abs(Scr), 7.672e+07)) ^ -0.2928)))) + (81.94 * ((4.72 + ((6.118 / (-319.5 * cbrt((Age * Scr)))) * ((Scr - (48.68 - Age)) * ((Age + 42.18)", "found_prefix": "(+ (* 1433.244585383108 (* (sigmoid (pow (pow x0 (* (pow x0 -1.256537563446) (- (pow x0 -1.916380194032) x0))) (pow (pow x0 -1.126054649446) (pow (pow (* x1 -1.699974741216) -0.295093299374) x1)))) (* (pow x0 -1.1001052563) (pow (- (* x1 99.997915084432) (min (abs x0) 76718164.06481223)) -0.292791923756)))) (* 81.943733744991 (/ (+ 4.719924128567 (* (/ 6.118347431695 (* -319.49514654105 (cbrt (* x1 x0)))) (* (- x0 (- 48.683764122844 x1)) (- (+ x1 42.183343742361) 92.038870363268)))) (+ x1 (exp (+ x0 1.867173521918))))))", "scale_a": 1.3167410408557387, "scale_b": 0.9810543301702098, "holdout_r2": 0.9994300722336895, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 5.75, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 3.68, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846465971055, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0024766857120249413, "model_canonical": "8*W*(100 - BF)/37 + 371", "seconds": 22.03, "generations": 10, "evaluations": 12531, "found_infix": "((99.92 - BF) * W)", "found_prefix": "(* (- 99.917495 x1) x0)", "scale_a": 370.725878335719, "scale_b": 0.2161209588076902, "holdout_r2": 0.9999997281316092, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 6.77, "generations": 0, "evaluations": 1273, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 8.34, "generations": 0, "evaluations": 1267, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 49050.66007613986, "model_canonical": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "seconds": 151.6, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(min((max(cos(g2), D0) / n), g2))) * ((max(n, g1) ^ g1) * (((min(r, min(g1, D0)) + ((3.417 * g2) + (n ^ g1))) ^ max((r + g2), (n ^ g1))) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt (min (/ (max (cos x2) x0) x4) x2))) (* (pow (max x4 x1) x1) (* (pow (+ (min x3 (min x1 x0)) (+ (* 3.417312917233 x2) (pow x4 x1))) (max (+ x3 x2) (pow x4 x1))) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 6.13, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}


==> anc/competitors/results/evomath_release_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 4.86, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 6.84, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.718268468785316e-11, "model_canonical": "1/(-vs/(340*f) + 1/f)", "seconds": 4.12, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / f) + (-0.002941 * (vs / f))))", "found_prefix": "(inv (+ (inv x0) (* -0.0029411764705882353 (/ x1 x0))))", "scale_a": -2.2737367544323206e-13, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 3.95, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 2.71, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 2.71, "generations": 0, "evaluations": 1273, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 3.85, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 3.18, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 6.22, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 3.11, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 2.79, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 4.01, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 3.84, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 3.23, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 2.6, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 3.05, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 4.19, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 3.83, "generations": 0, "evaluations": 1267, "found_infix": "(((Div * (1 / AUCiv)) * AUCpo) / Dpo)", "found_prefix": "(/ (* (* x1 (/ 1 x2)) x0) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 3.76, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 2.91, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) + (-(RR * VD)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 8.29, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b2 / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (square x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 2.96, "generations": 0, "evaluations": 1273, "found_infix": "((TC + (-HDL)) + (-0.2 * TG))", "found_prefix": "(+ (+ x0 (neg x1)) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 4.37, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 2.8, "generations": 0, "evaluations": 1273, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 7.36, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 3.81, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 5.51, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 3.72, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 4.44, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 6.62, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 2.52, "generations": 0, "evaluations": 1273, "found_infix": "((x + (-mu)) / s)", "found_prefix": "(/ (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 5.93, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999982279885032, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0015826143572034619, "model_canonical": "-0.00798764760219939 + 0.0248118325978173*(4501*a**2/(9*pi) + 188*a*b + 3344*b**2/21)/(a + b)", "seconds": 17.6, "generations": 10, "evaluations": 12791, "found_infix": "((((159.2 * (a)\u00b2) + (159.2 * (b)\u00b2)) + (188 * (a * b))) / (b + a))", "found_prefix": "(/ (+ (+ (* 159.190996719729 (square x0)) (* 159.23816279646 (square x1))) (* 187.998141344827 (* x0 x1))) (+ x1 x0))", "scale_a": -0.007987647602199388, "scale_b": 0.024811832597817267, "holdout_r2": 0.9999982943745273, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 4.59, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 3.07, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990533942248746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.010576112421466749, "model_canonical": "a*b*sin(C)/2", "seconds": 14.62, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": -0.04366673966763557, "scale_b": 0.5014848925861944, "holdout_r2": 0.9999900464705209, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 2.17, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999157665452503, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.006055751469649963, "model_canonical": "n**(1/3) + n*log(n) - n", "seconds": 26.08, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.0852722331546687, "scale_b": -0.9949203644835081, "holdout_r2": 0.9999986067885326, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9941673073392585, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7746979143155835, "model_canonical": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "seconds": 91.82, "generations": 70, "evaluations": 83467, "found_infix": "((b + (abs((b + (p * a))) / ((0.8769 + (2.644 * (b / a))))\u00b2)) + (((b + a) + (max(b, a) + a)) + ((b + p) + (58.31 + (b + a)))))", "found_prefix": "(+ (+ x1 (/ (abs (+ x1 (* x2 x0))) (square (+ 0.876937 (* 2.643684 (/ x1 x0)))))) (+ (+ (+ x1 x0) (+ (max x1 x0) x0)) (+ (+ x1 x2) (+ 58.3077 (+ x1 x0)))))", "scale_a": -7.306647823363934, "scale_b": 0.12112239033838511, "holdout_r2": 0.9919063259740579, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9976430489103425, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.1291979592323913, "model_canonical": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "seconds": 141.34, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-7.251 - n)))) / (((S - tanh(Vmax)) + (0.9868 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1.268)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381, "holdout_r2": 0.9956502370298741, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998807779521477, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.930928170601006, "model_canonical": "R1*exp(-7*T1*log(Q10)/(22*pi) + T2*log(Q10)/10)", "seconds": 19.22, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.101 * (log(Q10) * T1))) + (0.1004 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "scale_a": 0.05017351284652882, "scale_b": 0.9981570069512852, "holdout_r2": 0.9999587191232653, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 4.73, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 5.3, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 7.31, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998933874643375, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007489299553018918, "model_canonical": "-412*age/61 + 5*ht + 14*wt + 67", "seconds": 23.72, "generations": 10, "evaluations": 12842, "found_infix": "(((13.74 * wt) + (4.991 * ht)) + (-6.752 * age))", "found_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "scale_a": 67.17014254322567, "scale_b": 1.0010793932514468, "holdout_r2": 0.9999993873831956, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 4.71, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9995414880418745, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.001333430241846932, "model_canonical": "27*CO*Hb*SaO2/2 + CO*PaO2/34", "seconds": 33.2, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (458.8 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "scale_a": -0.3821686515740339, "scale_b": 0.029197695085188363, "holdout_r2": 0.9999874493327889, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999555523905407, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016448627962412953, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 21.42, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -0.9914))", "found_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "scale_a": 0.9983551372029853, "scale_b": 1.0170856948225544, "holdout_r2": 0.9998786831948487, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 4.52, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.999089049821747, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0015005140156402015, "model_canonical": "C*Emax/(C + EC50)", "seconds": 29.63, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.05605165561578218, "scale_b": 1.0008117132658212, "holdout_r2": 0.9999975554938825, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999090335037002, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 356479336.4131333, "model_canonical": "C0*exp(-k*t)", "seconds": 17.92, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": -0.0017549394070366375, "scale_b": 0.9997530740651474, "holdout_r2": 0.9999997627319258, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9782317560632293, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 13452.10432268961, "model_canonical": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "seconds": 146.08, "generations": 15, "evaluations": 18726, "found_infix": "(((min(min(R, t), ((R ^ 0.727) - (k * C0))) * (t - (((t ^ k) + R) / ((2.117 * k) * t)))) + (max((min(log2(R), C0) - (-2.175 + k)), min(log2(R), R)) * (R + (C0 + ((t ^ 0.6079) * R))))) * log(k))", "found_prefix": "(* (+ (* (min (min x1 x3) (- (pow x1 0.726978) (* x2 x0))) (- x3 (/ (+ (pow x3 x2) x1) (* (* 2.117197 x2) x3)))) (* (max (- (min (log2 x1) x0) (+ -2.174578 x2)) (min (log2 x1) x1)) (+ x1 (+ x0 (* (pow x3 0.60794) x1))))) (log x2))", "scale_a": 3.9219309487953353, "scale_b": -0.07717064827661152, "holdout_r2": 0.9402447092501148, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 7.07, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999007109611278, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0011179559520451592, "model_canonical": "5*P/(63*r**2)", "seconds": 21.51, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": -9.103659129816588e-05, "scale_b": 0.0796032338350701, "holdout_r2": 0.9999998921344517, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 4.4, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986865126599663, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0915446337762356, "model_canonical": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "seconds": 92.37, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.292097703820048, "scale_b": 1.7148195327478752, "holdout_r2": 0.9990706998632128, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 125.96, "generations": 15, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 4.38, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 64.29, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193, "holdout_r2": 0.9994206044936136, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9858595907325988, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.1309235662204227, "model_canonical": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.544799924639411 + 0.195579281608043*z**2/p", "seconds": 153.03, "generations": 15, "evaluations": 18709, "found_infix": "(((((((z * z) / p) + 0.9168) + (max(max(x, y), min(z, p)) + -0.4688)) + x) + (max(max(max(x, y), z), ((x + (2.547 * y)) / p)) + y)) + (1.049 + max(max(y, x), max(((2.92 * x) / p), z))))", "found_prefix": "(+ (+ (+ (+ (+ (/ (* x2 x2) x3) 0.916827) (+ (max (max x0 x1) (min x2 x3)) -0.468822)) x0) (+ (max (max (max x0 x1) x2) (/ (+ x0 (* 2.546937 x1)) x3)) x1)) (+ 1.049292 (max (max x1 x0) (max (/ (* 2.919673 x0) x3) x2))))", "scale_a": 0.25195963467707205, "scale_b": 0.19557928160804305, "holdout_r2": 0.9818274015206695, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8741879078625574, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.153928302961639, "model_canonical": "0.539790435426527*K*r + 0.539790435426527*K - 0.539790435426527*K/floor(r*t**nu) + 307/(6*pi)", "seconds": 158.7, "generations": 15, "evaluations": 18746, "found_infix": "(((K / floor(abs((r * (t ^ nu))))) - K) + ((-K) * r))", "found_prefix": "(+ (- (/ x0 (floor (abs (* x2 (pow x3 x4))))) x0) (* (neg x0) x2))", "scale_a": 16.28663327535861, "scale_b": -0.5397904354265272, "holdout_r2": 0.786943513060514, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 5.71, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9998418713430745, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 9.671501577348277, "model_canonical": "2/399 - 1177*Min(b**(b*g), b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/log(m + exp(g)))/830", "seconds": 68.2, "generations": 30, "evaluations": 35712, "found_infix": "min(((b ^ g) ^ b), (((0.6961 - ((s ^ m) ^ (log(b) ^ m))) * b) / log10((-(exp(g) + m)))))", "found_prefix": "(min (pow (pow x0 x2) x0) (/ (* (- 0.696139 (pow (pow x1 x3) (pow (log x0) x3))) x0) (log10 (neg (+ (exp x2) x3)))))", "scale_a": 0.005012759459989802, "scale_b": -1.4180722512021162, "holdout_r2": 0.9997143555128415, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.9999999266503851, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.4808828761160164, "model_canonical": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "seconds": 5.29, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-2.814 + (0.06003 * V)) + (-0.0003591 * (V)\u00b2)) + (-1.641e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "scale_a": 0.9999110410839676, "scale_b": -0.9999094992776225, "holdout_r2": 0.9999999178862548, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9987820374758413, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 25757.1646206105, "model_canonical": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "seconds": 167.84, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3787 * ((t * (ke * 2.862)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 0.8456)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967, "holdout_r2": 0.9892049941160563, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998560767379707, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.536788470475255, "model_canonical": "-60/7 + 56*(-12*HDL*(TG + 1)/11 + 28*TC*TG/25 - 6*TG**2/49)/(59*(0.000544640731278321*TG**2 + TG))", "seconds": 17.15, "generations": 10, "evaluations": 12608, "found_infix": "(((min(HDL, (-0.1226 * (TG)\u00b2)) + (1.12 * (TC * TG))) + (-1.091 * (HDL * (TG + 1)))) / (TG + (0.0005446 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (min x1 (* -0.1225962176829709 (square x2))) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "scale_a": -8.572198122947668, "scale_b": 0.9490011433640297, "holdout_r2": 0.9999767770871473, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.999870971907812, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006326488693664393, "model_canonical": "19*BUN/53 + Glu/18 + 2*Na", "seconds": 16.43, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05564 * Glu)) + (0.3586 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805, "holdout_r2": 0.9999950582979937, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999307867184996, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.35239719639451034, "model_canonical": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 305*log(PvO2)/(14*pi*PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "seconds": 47.65, "generations": 30, "evaluations": 35133, "found_infix": "(((SvO2 - SaO2) * CO) / ((-6.926 - (cbrt((1 / CO)) - (((1 / PaO2) * -6.935) * log2(PvO2)))) / Hb))", "found_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.925813 (- (cbrt (inv x0)) (* (* (inv x4) -6.934586) (log2 x5)))) x1))", "scale_a": 6.97313078202086, "scale_b": 106.4987853824042, "holdout_r2": 0.9999132089956209, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 4.65, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999691262209623, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 91772.65035045863, "model_canonical": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "seconds": 19.49, "generations": 10, "evaluations": 12536, "found_infix": "(((0.4996 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.08738 * (y * (n)\u00b2))) + (0.00563 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0139320580125117, "scale_b": 1.0010758664690897, "holdout_r2": 0.9999560391345026, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9874790670786511, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.5099549780184034, "model_canonical": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "seconds": 214.32, "generations": 120, "evaluations": 142817, "found_infix": "((((-0.2369 ^ w) + (rho * ((0.2369 / w) * (s1 ^ (s2 / w))))) * s2) + (s1 * (((w ^ (w ^ s2)) ^ s2) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow -0.236933 x0) (* x3 (* (/ 0.236933 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.01992253892394974, "scale_b": 1.1153133159306818, "holdout_r2": 0.9825214603632386, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 6.62, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}


==> anc/competitors/results/evomath_release_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 4.69, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 3.7, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 4.9, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 3.13, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 10.29, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 9.84, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 3.46, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 15.52, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 3.13, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 4.27, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 10.92, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 5.4, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 4.6, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 + (-CvO2)))", "found_prefix": "(/ x0 (+ x1 (neg x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 2.92, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 3.97, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 10.02, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 4.7, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 8.75, "generations": 0, "evaluations": 1267, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 4.28, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 5.51, "generations": 0, "evaluations": 1273, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 6.98, "generations": 0, "evaluations": 1267, "found_infix": "((((-47 * FiO2) + (-1.25 * PaCO2)) + (-PaO2)) + (FiO2 * Pb))", "found_prefix": "(+ (+ (+ (* -47 x0) (* -1.25 x2)) (neg x3)) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.341286040227026e-16, "model_canonical": "1/(Alb/(5*C) + 1/(10*C))", "seconds": 13.9, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((0.1 * (1 / C)) + (0.2 * (Alb / C))))", "found_prefix": "(inv (+ (* 0.1 (inv x0)) (* 0.2 (/ x1 x0))))", "scale_a": -3.552713678800501e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 4.35, "generations": 0, "evaluations": 1273, "found_infix": "((-(m * v1)) + (m * v2))", "found_prefix": "(+ (neg (* x0 x1)) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 5.77, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) + (-W))", "found_prefix": "(+ (* 4.136 x0) (neg x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 8.73, "generations": 0, "evaluations": 1273, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 8.43, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 4.01, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m1 + m2))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 5.39, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 7.92, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 12.65, "generations": 0, "evaluations": 1320, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 5.75, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 6.94, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 6.26, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998771310828989, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0014679546472195376, "model_canonical": "20*R*r**2", "seconds": 29.8, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.17620389550103255, "scale_b": 19.729619099954625, "holdout_r2": 0.999999758709715, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 65.61, "generations": 45, "evaluations": 52577, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 9.4, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "71*(c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/37 + 12*c*(y0 + 1)/(23*(a**y0 + b + y0)) + 12*x0/23 + 12*y0/23 + 1644/1265)/(17*pi) - 99/56", "seconds": 97.29, "generations": 15, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197, "holdout_r2": 0.9219790715103403, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 11.73, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 174.29, "generations": 120, "evaluations": 143377, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998939407812789, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.000567443163132282, "model_canonical": "S*mumax/(Ks + S)", "seconds": 28.74, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": -0.0004372823715933505, "scale_b": 1.0003247510753048, "holdout_r2": 0.9999997043888105, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 4.33, "generations": 0, "evaluations": 1273, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993212179308882, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006158806927894398, "model_canonical": "1/(h + 1/(N*a))", "seconds": 24.75, "generations": 10, "evaluations": 12620, "found_infix": "(1 / (h + ((1.014 / N) * (1 / a))))", "found_prefix": "(inv (+ x2 (* (/ 1.013564 x1) (inv x0))))", "scale_a": -0.00086987634181801, "scale_b": 1.0025237283695165, "holdout_r2": 0.9999761459197438, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999022276106179, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002119173208177988, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 25.75, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 0.9999019678170072, "scale_b": -0.9995831206399413, "holdout_r2": 0.9999998180234843, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9894606191864804, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.07061878828529, "model_canonical": "12*I/1643 - 3*I/(53*Ki) + 6*Km/53 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "seconds": 114.38, "generations": 80, "evaluations": 95571, "found_infix": "(((((Vmax * S) * (((16.86 - Km) - I) + Ki)) / (Km + S)) - (((I * (1 / (0.8953 * Ki))) + (Vmax ^ tanh(I))) - Km)) - ((((-0.1293 * I) + (log(Km) / Ki)) - Km) - (S / Km)))", "found_prefix": "(- (- (/ (* (* x0 x1) (+ (- (- 16.864929 x2) x3) x4)) (+ x2 x1)) (- (+ (* x3 (inv (* 0.895343 x4))) (pow x0 (tanh x3))) x2)) (- (- (+ (* -0.129291 x3) (/ (log x2) x4)) x2) (/ x1 x2)))", "scale_a": -0.302156136454633, "scale_b": 0.056730304793211624, "holdout_r2": 0.9798629459384985, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995435593474445, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0021925176635615553, "model_canonical": "QT/RR**(1/3)", "seconds": 21.98, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3339) * QT)", "found_prefix": "(* (pow x1 -0.333888516159) x0)", "scale_a": 0.4052089132341621, "scale_b": 0.9989929363275897, "holdout_r2": 0.9999992001215533, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.999885993225636, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008662889955955565, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 30.33, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.498 * Alb))", "found_prefix": "(+ x0 (* -2.4979789198296802 x1))", "scale_a": 9.99544233070591, "scale_b": 0.9997805387605663, "holdout_r2": 0.9999997939433571, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998939672216519, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021006898319526216, "model_canonical": "4*ht**(21/29)*wt**(17/40)/555", "seconds": 20.79, "generations": 10, "evaluations": 12260, "found_infix": "(abs(-6.062e+09) * ((wt ^ 0.4249) * (ht ^ 0.7244)))", "found_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "scale_a": 0.0005652659605759336, "scale_b": 1.189014267381749e-12, "holdout_r2": 0.9999995455259224, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999543246722087, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004627289019920903, "model_canonical": "U*V/P", "seconds": 23.44, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.017691089805424554, "scale_b": 0.9992026316459617, "holdout_r2": 0.9999990968518048, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971831586177357, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006821093093779402, "model_canonical": "4*TBSA*wt", "seconds": 36.34, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 33.65201126763168, "scale_b": 3.9885617427866737, "holdout_r2": 0.9999917085440124, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730902196344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.015134111601333128, "model_canonical": "40*wt/37 - 126*wt**2/ht**2", "seconds": 26.12, "generations": 10, "evaluations": 12490, "found_infix": "((1.081 * wt) + (-125.6 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "scale_a": 0.11030757038492567, "scale_b": 1.0145404073772517, "holdout_r2": 0.9999902029492513, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 7.2, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 9.69, "generations": 0, "evaluations": 1284, "found_infix": "(-exp((-(lam * x))))", "found_prefix": "(neg (exp (neg (* x0 x1))))", "scale_a": 1.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 5.95, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 10.78, "generations": 0, "evaluations": 1273, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 5.88, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990584363131837, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7564488168414686, "model_canonical": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "seconds": 66.25, "generations": 55, "evaluations": 66242, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (6.938 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983633297872) (pow (- x2 x3) 1.985385119869)) (+ 6.938229398009 (pow (- x5 x4) 1.98490613998))))", "scale_a": -5.20475414916671, "scale_b": 3.2278216571085756, "holdout_r2": 0.999342281109602, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 11.37, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 11.81, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 6.1, "generations": 0, "evaluations": 1267, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 * (1 / c))))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (* 0.3333333333333333 (/ 1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9719447085432232, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 97.62637212090756, "model_canonical": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "seconds": 115.41, "generations": 15, "evaluations": 18718, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 1.556) * (2.133 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947, "holdout_r2": 0.9686617710339538, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 71.1, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9991841525137456, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.31243087810113, "model_canonical": "-0.0086883620057691*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 180072*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/14075 + 2307/233", "seconds": 151.77, "generations": 75, "evaluations": 89481, "found_infix": "((10.98 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.159) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.007457 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.698) + log(Ko)))))", "found_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "scale_a": 9.901287400360786, "scale_b": 1.1651866661433503, "holdout_r2": 0.999081347835766, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.9995448698656824, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002674827039449332, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 17.35, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": -0.000763830209167482, "scale_b": 2.0003731471472506, "holdout_r2": 0.9999992188119764, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999070519566771, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008919752262002046, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Sb + Max(1/3, Km))", "seconds": 54.48, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((0.9722 / Ki), Vmax)) + (((Sb / Kip) * Ii) + max(Km, 0.3315)))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) (max x2 0.331521)))))", "scale_a": -0.004385279069302195, "scale_b": 0.9988430409187776, "holdout_r2": 0.9999859617862749, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 207.31, "generations": 10, "evaluations": 12823, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182, "holdout_r2": 0.7195057188038642, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997197962127055, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0004399114891391472, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 25.75, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02423463840840956, "scale_b": 100.01485585600551, "holdout_r2": 0.9999801958640222, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 5.0, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 30.27, "generations": 27, "evaluations": 32465, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 11.2, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 117.56, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998980473061998, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001542824502075099, "model_canonical": "(b*p + p - 1)/b", "seconds": 15.93, "generations": 10, "evaluations": 12654, "found_infix": "(((-0.9991 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "scale_a": -0.0011046270021145, "scale_b": 1.0010729314075129, "holdout_r2": 0.999998132836914, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9955848716514241, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.713733534325797, "model_canonical": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "seconds": 60.79, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((-80.86 - Vs))) / sqrt((1.298 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "scale_a": -0.024803502201383623, "scale_b": 1.0024406720933132, "holdout_r2": 0.5709701537917438, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "stall_restarts": null, "early_stop_r2": null, "variant": "release", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}


==> anc/competitors/results/evomath_releasebudget_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 5.84, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 14.52, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 8.55, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 6.43, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 4.56, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 4.35, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 6.17, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 7.44, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 7.56, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 4.07, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 12.18, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 2.75, "generations": 0, "evaluations": 1273, "found_infix": "((Na + (-Cl)) + (-HCO3))", "found_prefix": "(+ (+ x0 (neg x1)) (neg x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 4.92, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 5.57, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 4.08, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 3.57, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 5.57, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 4.27, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 3.19, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 4.63, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 3.54, "generations": 0, "evaluations": 1267, "found_infix": "(((UNa * Pcr) * (1 / PNa)) / Ucr)", "found_prefix": "(/ (* (* x0 x1) (/ 1 x2)) x3)", "scale_a": 0.0, "scale_b": 100.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 4.2, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 4.05, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 3.37, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 2.69, "generations": 0, "evaluations": 1284, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 8.37, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 4.9, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 6.07, "generations": 0, "evaluations": 1253, "found_infix": "((((k * (1 / L)) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (* x0 (/ 1 x4)) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996895530061722, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.35742345793876407, "model_canonical": "1.17943948423592*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1.832235992342 + 1/R) - 0.271713668830641*I/((1367*R/(194*z) + 712*z*(-R + z)/(4453*R))*(R + 0.497377839921 + 19/(2*pi))) - 0.000472111194229963", "seconds": 113.09, "generations": 80, "evaluations": 93786, "found_infix": "((1.183 * (R * (I / (((z + (-1.832 + (R * z))) + (1 / (z - (z - R)))) + (((z - R))\u00b2 + (abs((z - R)) + ((R * z) + (z)\u00b2))))))) + (-0.2725 * ((I / (abs((R + 3.024)) + 0.4974)) / (((1 / ((R / z) * 6.254)) * (z - R)) + ((R / z) * 7.046)))))", "found_prefix": "(+ (* 1.18276003711 (* x1 (/ x0 (+ (+ (+ x2 (+ -1.832235992342 (* x1 x2))) (inv (- x2 (- x2 x1)))) (+ (square (- x2 x1)) (+ (abs (- x2 x1)) (+ (* x1 x2) (square x2)))))))) (* -0.272478642037 (/ (/ x0 (+ (abs (+ x1 3.024036838849)) 0.497377839921)) (+ (* (inv (* (/ x1 x2) 6.254213914153)) (- x2 x1)) (* (/ x1 x2) 7.046393442624)))))", "scale_a": -0.00047211119422996273, "scale_b": 0.9971925388329895, "holdout_r2": 0.9996138748304406, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 3.72, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 9.25, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 86.03, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 5.36, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((-0.0625 * (((c * c) * c) * c)) + (0.125 * ((b)\u00b2 * (c)\u00b2))) + (-0.0625 * (((b * b) * b) * b))) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((a)\u00b2 * (b)\u00b2))) + (-0.0625 * (((a * a) * a) * a))))", "found_prefix": "(sqrt (+ (+ (+ (+ (+ (* -0.0625 (* (* (* x2 x2) x2) x2)) (* 0.125 (* (square x1) (square x2)))) (* -0.0625 (* (* (* x1 x1) x1) x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x0) (square x1)))) (* -0.0625 (* (* (* x0 x0) x0) x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 8.19, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9995008162995054, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0010266497287562473, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 28.29, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0000357460485316, "scale_b": -1.000770959959399, "holdout_r2": 0.9999987399706455, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1452972121365248e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 8.1, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995813584147263, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 204.96345936865274, "model_canonical": "lam*exp(-lam*x)", "seconds": 14.9, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": -0.00020010136651721355, "scale_b": 1.0007827088991843, "holdout_r2": 0.9999993748523367, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 5.13, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988285894646187, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.449807910348863, "model_canonical": "10*R**2*theta**2/63 - 340*R**2*sin(theta)**2/2961", "seconds": 14.28, "generations": 10, "evaluations": 12649, "found_infix": "((theta * ((R * R) * theta)) + (-0.7235 * (((R * R) * sin(theta)) * sin(theta))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.723525 (* (* (* x0 x0) (sin x1)) (sin x1))))", "scale_a": 0.11681512161624141, "scale_b": 0.15870255648776643, "holdout_r2": 0.9999358035046534, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.805958905011341e-12, "model_canonical": "2*p*(1 - p)", "seconds": 3.66, "generations": 0, "evaluations": 1320, "found_infix": "exp((log(p) + log((1 - p))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": -1.1102230246251565e-16, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996806849673198, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.005326066583564435, "model_canonical": "241/M**(1/4)", "seconds": 23.64, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.2006707347764518, "scale_b": 240.61723199798018, "holdout_r2": 0.9999965069248251, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.9998774349697807, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0097589712307472, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 28.65, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-0.9932 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "scale_a": -0.016241754527309915, "scale_b": 0.9996714996481847, "holdout_r2": 0.9999939406780607, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995091151792501, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001898396493746527, "model_canonical": "A**(1/4)*c", "seconds": 28.89, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.04700364614195962, "scale_b": 0.9989521981107072, "holdout_r2": 0.9999988837407444, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995619532116138, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001756186962477155, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 38.83, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": -0.04272077228304738, "scale_b": 0.9989371538224419, "holdout_r2": 0.9999871221314461, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998907780277814, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00019151427853813052, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 16.0, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": -1.9327817679833104e-07, "scale_b": 1.0000834006173207, "holdout_r2": 0.9999999888336751, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9991172115954031, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.007281422236802011, "model_canonical": "19*floor(1/2 + ht/Cr)/46", "seconds": 22.24, "generations": 15, "evaluations": 18453, "found_infix": "round((ht / Cr))", "found_prefix": "(round (/ x0 x1))", "scale_a": -0.021256591341526132, "scale_b": 0.41319950138084127, "holdout_r2": 0.9999887281771452, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992348024294746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0031173484357765913, "model_canonical": "3*HCO3/2 + 8", "seconds": 22.39, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 7.925851455632213, "scale_b": 1.5033163917409358, "holdout_r2": 0.9999929473399511, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 3.24, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989595942712053, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 18.04164801384965, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 19.46, "generations": 10, "evaluations": 12719, "found_infix": "(((-0.9968 * CcO2) + CaO2) / (CvO2 + (-0.9968 * CcO2)))", "found_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "scale_a": 0.007071857098785939, "scale_b": 0.9934934269219929, "holdout_r2": 0.9999760297048433, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998845952058126, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0044542801066563085, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 23.69, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218.1 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0720830248946811, "scale_b": 0.9987905534441749, "holdout_r2": 0.9999990639057782, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 4.76, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9979546016794381, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.22347496649852203, "model_canonical": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "seconds": 73.4, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * min(-0.2374, (0.002376 + Ta))) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * min(-0.2374, (0.002376 + Ta))) ^ (0.3625 ^ max((t * k), (k - T0)))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) (min -0.237352 (+ 0.002376 x0))) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) (min -0.237352 (+ 0.002376 x0))) (pow 0.362521 (max (* x3 x2) (- x2 x1)))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189, "holdout_r2": 0.9986997683233618, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 7.08, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 11.82, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 6.8, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 5.1, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 300.28, "generations": 13, "evaluations": 16384, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406, "holdout_r2": 0.6562708297964368, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998582665621479, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006912652159425269, "model_canonical": "log((103/38)**c + (141/52)**b + (160/59)**a)", "seconds": 122.64, "generations": 125, "evaluations": 148841, "found_infix": "log(((2.712 ^ b) + ((-2.711 ^ c) + (-2.712 ^ a))))", "found_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "scale_a": -0.003206723251991228, "scale_b": 1.002767548201045, "holdout_r2": 0.9999987534619497, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 16.35, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + sign(x)))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 (sign x0)))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.985827673256102, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.758954627231606, "model_canonical": "-29/184 + 1.03171191008753*(y + (r**2*y + r*s2*x/s1)*log(y/x**2)/log(10))*(-823*r*x/(453*(r + s1)) + y)/s2 + 1.03171191008753*x**2/s1", "seconds": 300.66, "generations": 10, "evaluations": 12897, "found_infix": "(((x / s1) * x) + ((y + ((((r * x) / (s1 / s2)) + (r * (y * r))) * log10(((1 / x) / (x / y))))) * ((y + (-1.817 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (/ (* x4 x0) (/ x2 x3)) (* x4 (* x1 x4))) (log10 (/ (inv x0) (/ x0 x1))))) (/ (+ x1 (* -1.816777 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.1576090260413614, "scale_b": 1.0317119100875276, "holdout_r2": 0.9481440544746483, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9995855907226544, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.242062937480252, "model_canonical": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "seconds": 301.51, "generations": 105, "evaluations": 125471, "found_infix": "(K1 + ((((a12 ^ -1.49) ^ -0.6097) * (((K1 * a21) + (a12 - K2)) - 27.76)) + (1 / a21)))", "found_prefix": "(+ x0 (+ (* (pow (pow x2 -1.490238935154) -0.609672529723) (- (+ (* x0 x3) (- x2 x1)) 27.755262)) (inv x3)))", "scale_a": 3.3455764518788556, "scale_b": 1.0036549214423613, "holdout_r2": 0.9993117837605774, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 6.02, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 298.44, "generations": 150, "evaluations": 178920, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9711259107499287, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 36.84117031747551, "model_canonical": "0.0488056362251016*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0845964361235094*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0488056362251016*I0 - 0.0488056362251016*P - 2502/773", "seconds": 300.84, "generations": 11, "evaluations": 14026, "found_infix": "(sqrt((((I0 * P) * (d - 484.1)) * ((A * P) / (((0.07926 * d) * E0) + (I0 * A))))) + ((I0 - P) + (((4.712 * A) * (P - (I0 - P))) / (((0.2885 * P) * E0) + A))))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))))", "scale_a": -3.2367398001321703, "scale_b": 0.04880563622510157, "holdout_r2": 0.9575543601853413, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9994509172610687, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 11.339643821640438, "model_canonical": "8397/(5*Scr**1.107400179837*(1 + exp(-Scr**((Scr**(-1.789364710659) - Scr)/(Scr**(827/577)*Scr**(1.126308111479*(0.861210406685382/Age**(215/763))**Age)))))*(100*Age - Min(76718164, Scr))**(181/581)) + 0.400315704289667 + 2036*(Age**(1/3)*Scr**(1/3) - 0.0163329045163595*(Age - 824/17)*(Age - 377*pi/", "seconds": 161.81, "generations": 65, "evaluations": 77167, "found_infix": "((1689 * (sigmoid(((Scr ^ ((Scr ^ -1.433) * ((Scr ^ -1.789) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.699) ^ -0.2818) ^ Age)))) * ((Scr ^ -1.107) * (((Age * 99.99) - min(abs(Scr), 7.672e+07)) ^ -0.3115)))) + (107.8 * ((cbrt((Age * Scr)) + ((5.219 / (-319.5 * cbrt((Age * Scr)))) * ((Age - 48.47) * ((A", "found_prefix": "(+ (* 1688.745829148305 (* (sigmoid (pow (pow x0 (* (pow x0 -1.433275653117) (- (pow x0 -1.789364710659) x0))) (pow (pow x0 -1.126308111479) (pow (pow (* x1 -1.699364886616) -0.281782504478) x1)))) (* (pow x0 -1.107400179837) (pow (- (* x1 99.990877471642) (min (abs x0) 76718164.06481223)) -0.311531837461)))) (* 107.754325475505 (/ (+ (cbrt (* x1 x0)) (* (/ 5.218511473927 (* -319.50918733278 (cbrt (* x1 x0)))) (* (- x1 48.470818569258) (- (+ x1 42.410075430275) 91.760561680431)))) (+ x1 (exp (+ x0 2.44498866748))))))", "scale_a": 0.40031570428966745, "scale_b": 0.9944664117254994, "holdout_r2": 0.9993916871733816, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 5.51, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 3.54, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998844241342902, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007694391110369893, "model_canonical": "-11*BF*W/51 + 22*W + 370", "seconds": 28.88, "generations": 10, "evaluations": 12588, "found_infix": "((21.59 * W) + (-0.2159 * (W * BF)))", "found_prefix": "(+ (* 21.591802604884652 x0) (* -0.21592071774118718 (* x0 x1)))", "scale_a": 370.39585961620423, "scale_b": 1.0001016213864122, "holdout_r2": 0.9999999183774725, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 8.9, "generations": 0, "evaluations": 1273, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 11.42, "generations": 0, "evaluations": 1267, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 49050.66007613986, "model_canonical": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "seconds": 183.95, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(min((max(cos(g2), D0) / n), g2))) * ((max(n, g1) ^ g1) * (((min(r, min(g1, D0)) + ((3.417 * g2) + (n ^ g1))) ^ max((r + g2), (n ^ g1))) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt (min (/ (max (cos x2) x0) x4) x2))) (* (pow (max x4 x1) x1) (* (pow (+ (min x3 (min x1 x0)) (+ (* 3.417312917233 x2) (pow x4 x1))) (max (+ x3 x2) (pow x4 x1))) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 7.22, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}


==> anc/competitors/results/evomath_releasebudget_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 5.37, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 7.29, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.718268468785316e-11, "model_canonical": "1/(-vs/(340*f) + 1/f)", "seconds": 5.28, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / f) + (-0.002941 * (vs / f))))", "found_prefix": "(inv (+ (inv x0) (* -0.0029411764705882353 (/ x1 x0))))", "scale_a": -2.2737367544323206e-13, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 4.74, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 3.92, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 4.14, "generations": 0, "evaluations": 1273, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 4.71, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 3.74, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 6.86, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 3.71, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 3.06, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 4.3, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 3.92, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 3.66, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 2.81, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 2.99, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 4.41, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 3.7, "generations": 0, "evaluations": 1267, "found_infix": "(((Div * (1 / AUCiv)) * AUCpo) / Dpo)", "found_prefix": "(/ (* (* x1 (/ 1 x2)) x0) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 3.89, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 2.86, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) + (-(RR * VD)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 9.3, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b2 / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (square x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 3.47, "generations": 0, "evaluations": 1273, "found_infix": "((TC + (-HDL)) + (-0.2 * TG))", "found_prefix": "(+ (+ x0 (neg x1)) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 4.69, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 3.54, "generations": 0, "evaluations": 1273, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 8.26, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 4.44, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 5.52, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 4.13, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 5.05, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 7.0, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 2.59, "generations": 0, "evaluations": 1273, "found_infix": "((x + (-mu)) / s)", "found_prefix": "(/ (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 6.37, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999992421750198, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.00122426966224123, "model_canonical": "-0.0258789243235727*log(log(10)*Abs(log(b)/log(Abs(log(b/a)))))/log(10) - 0.0227955755205969 + 0.0498454592102294*(73639*a**2/928 + 2991*a*b/32 + 2141*b**2/27 + b)/(a + b)", "seconds": 45.61, "generations": 25, "evaluations": 30319, "found_infix": "((0.04981 * (((((b + (79.35 * (a * a))) + (79.3 * (b * b))) + (94.47 * (a * b))) - (b * a)) / (a + b))) + (-0.02586 * log10((log(b) / log10(log((b / a)))))))", "found_prefix": "(+ (* 0.049812994064 (/ (- (+ (+ (+ x1 (* 79.352371246039 (* x0 x0))) (* 79.296184750471 (* x1 x1))) (* 94.468895423591 (* x0 x1))) (* x1 x0)) (+ x0 x1))) (* -0.025862313625 (log10 (/ (log x1) (log10 (log (/ x1 x0)))))))", "scale_a": -0.022795575520596856, "scale_b": 1.0006517405114763, "holdout_r2": 0.9999992812817807, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 4.27, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 3.24, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990533942248746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.010576112421466749, "model_canonical": "a*b*sin(C)/2", "seconds": 14.73, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": -0.04366673966763557, "scale_b": 0.5014848925861944, "holdout_r2": 0.9999900464705209, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 2.13, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999157665452503, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.006055751469649963, "model_canonical": "n**(1/3) + n*log(n) - n", "seconds": 27.45, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.0852722331546687, "scale_b": -0.9949203644835081, "holdout_r2": 0.9999986067885326, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9941673073392585, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7746979143155835, "model_canonical": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "seconds": 97.89, "generations": 70, "evaluations": 83467, "found_infix": "((b + (abs((b + (p * a))) / ((0.8769 + (2.644 * (b / a))))\u00b2)) + (((b + a) + (max(b, a) + a)) + ((b + p) + (58.31 + (b + a)))))", "found_prefix": "(+ (+ x1 (/ (abs (+ x1 (* x2 x0))) (square (+ 0.876937 (* 2.643684 (/ x1 x0)))))) (+ (+ (+ x1 x0) (+ (max x1 x0) x0)) (+ (+ x1 x2) (+ 58.3077 (+ x1 x0)))))", "scale_a": -7.306647823363934, "scale_b": 0.12112239033838511, "holdout_r2": 0.9919063259740579, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9976430489103425, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.1291979592323913, "model_canonical": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "seconds": 141.31, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-7.251 - n)))) / (((S - tanh(Vmax)) + (0.9868 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1.268)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381, "holdout_r2": 0.9956502370298741, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998807779521477, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.930928170601006, "model_canonical": "R1*exp(-7*T1*log(Q10)/(22*pi) + T2*log(Q10)/10)", "seconds": 18.96, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.101 * (log(Q10) * T1))) + (0.1004 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "scale_a": 0.05017351284652882, "scale_b": 0.9981570069512852, "holdout_r2": 0.9999587191232653, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 6.06, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 5.66, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 7.02, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998933874643375, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007489299553018918, "model_canonical": "-412*age/61 + 5*ht + 14*wt + 67", "seconds": 18.11, "generations": 10, "evaluations": 12842, "found_infix": "(((13.74 * wt) + (4.991 * ht)) + (-6.752 * age))", "found_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "scale_a": 67.17014254322567, "scale_b": 1.0010793932514468, "holdout_r2": 0.9999993873831956, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 4.2, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9995414880418745, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.001333430241846932, "model_canonical": "27*CO*Hb*SaO2/2 + CO*PaO2/34", "seconds": 29.7, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (458.8 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "scale_a": -0.3821686515740339, "scale_b": 0.029197695085188363, "holdout_r2": 0.9999874493327889, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999555523905407, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016448627962412953, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 18.32, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -0.9914))", "found_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "scale_a": 0.9983551372029853, "scale_b": 1.0170856948225544, "holdout_r2": 0.9998786831948487, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 3.13, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.999089049821747, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0015005140156402015, "model_canonical": "C*Emax/(C + EC50)", "seconds": 23.36, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.05605165561578218, "scale_b": 1.0008117132658212, "holdout_r2": 0.9999975554938825, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999090335037002, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 356479336.4131333, "model_canonical": "C0*exp(-k*t)", "seconds": 13.38, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": -0.0017549394070366375, "scale_b": 0.9997530740651474, "holdout_r2": 0.9999997627319258, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9782317560632293, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 13452.10432268961, "model_canonical": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "seconds": 300.55, "generations": 14, "evaluations": 17519, "found_infix": "(((min(min(R, t), ((R ^ 0.727) - (k * C0))) * (t - (((t ^ k) + R) / ((2.117 * k) * t)))) + (max((min(log2(R), C0) - (-2.175 + k)), min(log2(R), R)) * (R + (C0 + ((t ^ 0.6079) * R))))) * log(k))", "found_prefix": "(* (+ (* (min (min x1 x3) (- (pow x1 0.726978) (* x2 x0))) (- x3 (/ (+ (pow x3 x2) x1) (* (* 2.117197 x2) x3)))) (* (max (- (min (log2 x1) x0) (+ -2.174578 x2)) (min (log2 x1) x1)) (+ x1 (+ x0 (* (pow x3 0.60794) x1))))) (log x2))", "scale_a": 3.9219309487953353, "scale_b": -0.07717064827661152, "holdout_r2": 0.9402447092501148, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 5.35, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999007109611278, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0011179559520451592, "model_canonical": "5*P/(63*r**2)", "seconds": 17.77, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": -9.103659129816588e-05, "scale_b": 0.0796032338350701, "holdout_r2": 0.9999998921344517, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 4.7, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986865126599663, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0915446337762356, "model_canonical": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "seconds": 111.69, "generations": 85, "evaluations": 100756, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.292097703820048, "scale_b": 1.7148195327478752, "holdout_r2": 0.9990706998632128, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 300.54, "generations": 14, "evaluations": 17542, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 3.54, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 60.58, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193, "holdout_r2": 0.9994206044936136, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9858595907325988, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.1309235662204227, "model_canonical": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.544799924639411 + 0.195579281608043*z**2/p", "seconds": 301.45, "generations": 5, "evaluations": 7060, "found_infix": "(((((((z * z) / p) + 0.9168) + (max(max(x, y), min(z, p)) + -0.4688)) + x) + (max(max(max(x, y), z), ((x + (2.547 * y)) / p)) + y)) + (1.049 + max(max(y, x), max(((2.92 * x) / p), z))))", "found_prefix": "(+ (+ (+ (+ (+ (/ (* x2 x2) x3) 0.916827) (+ (max (max x0 x1) (min x2 x3)) -0.468822)) x0) (+ (max (max (max x0 x1) x2) (/ (+ x0 (* 2.546937 x1)) x3)) x1)) (+ 1.049292 (max (max x1 x0) (max (/ (* 2.919673 x0) x3) x2))))", "scale_a": 0.25195963467707205, "scale_b": 0.19557928160804305, "holdout_r2": 0.9818274015206695, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9865573766560479, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.021345481438723876, "model_canonical": "-1.0126057159793*0.141341**(2.657176007493**(-20434*nu*r*t/(953*Qr)))*0.258783627348**((K**(nu/Qr)*Max(nu, Min(Qr, r*t)))**(-0.2243168213*r*t))*(-K + r) + 6539/826", "seconds": 301.48, "generations": 8, "evaluations": 10544, "found_infix": "((0.2588 ^ (((K ^ (nu / Qr)) * max(min((t * r), Qr), nu)) ^ (-0.2243 * (t * r)))) * ((r - K) * (-0.1413 ^ (-2.657 ^ (nu * ((-21.44 / Qr) * (t * r)))))))", "found_prefix": "(* (pow 0.258783627348 (pow (* (pow x0 (/ x4 x1)) (max (min (* x3 x2) x1) x4)) (* -0.2243168213 (* x3 x2)))) (* (- x2 x0) (pow -0.141341 (pow -2.657176007493 (* x4 (* (/ -21.441764663427 x1) (* x3 x2)))))))", "scale_a": 7.916465323170883, "scale_b": -1.0126057159793016, "holdout_r2": 0.9783972478885581, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 6.02, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9999678913263101, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.9501661761664484e+27, "model_canonical": "-1.42448784212865*b*s**(m*s**(m*s**m))*(0.696151622007 - s**(m*s**s))*log(10)/log(m + exp(g)) - 4/647 - 712*m**2*s**(1/3)*(s - sqrt(Abs(log(Abs(log(Abs(log(1126*s/269))/log(10))))))/sqrt(log(10)))/(7*pi**2*g)", "seconds": 136.75, "generations": 40, "evaluations": 47365, "found_infix": "((-1.423 * (((s ^ m) ^ ((s ^ m) ^ (s ^ m))) * (((0.6962 - ((s ^ m) ^ (s ^ s))) * b) / log10((-(exp(g) + m)))))) + (-10.29 * ((cbrt(s) / ((1 / (m * m)) * g)) * (s - sqrt(log10(log(log10((-4.186 * s)))))))))", "found_prefix": "(+ (* -1.422584323084 (* (pow (pow x1 x3) (pow (pow x1 x3) (pow x1 x3))) (/ (* (- 0.696151622007 (pow (pow x1 x3) (pow x1 x1))) x0) (log10 (neg (+ (exp x2) x3)))))) (* -10.291845728842 (* (/ (cbrt x1) (* (inv (* x3 x3)) x2)) (- x1 (sqrt (log10 (log (log10 (* -4.185873520117 x1)))))))))", "scale_a": -0.006182286712657525, "scale_b": 1.0013380166845396, "holdout_r2": 0.9999260785881341, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.9999999266503851, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.4808828761160164, "model_canonical": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "seconds": 5.38, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-2.814 + (0.06003 * V)) + (-0.0003591 * (V)\u00b2)) + (-1.641e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "scale_a": 0.9999110410839676, "scale_b": -0.9999094992776225, "holdout_r2": 0.9999999178862548, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9987820374758413, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 25757.1646206105, "model_canonical": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "seconds": 160.88, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3787 * ((t * (ke * 2.862)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 0.8456)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967, "holdout_r2": 0.9892049941160563, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998560767379707, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.536788470475255, "model_canonical": "-60/7 + 56*(-12*HDL*(TG + 1)/11 + 28*TC*TG/25 - 6*TG**2/49)/(59*(0.000544640731278321*TG**2 + TG))", "seconds": 21.99, "generations": 10, "evaluations": 12608, "found_infix": "(((min(HDL, (-0.1226 * (TG)\u00b2)) + (1.12 * (TC * TG))) + (-1.091 * (HDL * (TG + 1)))) / (TG + (0.0005446 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (min x1 (* -0.1225962176829709 (square x2))) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "scale_a": -8.572198122947668, "scale_b": 0.9490011433640297, "holdout_r2": 0.9999767770871473, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.999870971907812, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006326488693664393, "model_canonical": "19*BUN/53 + Glu/18 + 2*Na", "seconds": 22.88, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05564 * Glu)) + (0.3586 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805, "holdout_r2": 0.9999950582979937, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999932157859398, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.6122782863264229, "model_canonical": "69458*E*CO*Hb*(-SaO2 + SvO2)/(961*(-log(Hb + 881/17) + Abs(SaO2 - SvO2)**(1/3)*sign(-SaO2 + SvO2) - 5191/575 - 5.370396612999*sqrt(Hb + PvO2)/PaO2)) + 0.233730623919882 + 0.0858391234165043*(PaO2*SvO2*Abs(CO - SaO2)/PvO2)**(1/SaO2)*Abs(PaO2*SvO2 - PvO2)**(1/SaO2)/Hb", "seconds": 129.43, "generations": 50, "evaluations": 59266, "found_infix": "((224.7 * (((SvO2 - SaO2) * CO) / ((cbrt((SvO2 - SaO2)) - ((log((Hb - -51.82)) - -9.028) - (((1 / PaO2) * -5.37) * sqrt((PvO2 + Hb))))) / Hb))) + (0.09816 * ((((((SaO2 - CO) * SvO2) / (PvO2 / PaO2)) ^ (1 / SaO2)) * (((PaO2 * SvO2) - PvO2) ^ (1 / SaO2))) / Hb)))", "found_prefix": "(+ (* 224.670951965055 (/ (* (- x3 x2) x0) (/ (- (cbrt (- x3 x2)) (- (- (log (- x1 -51.823286108865)) -9.027825776671) (* (* (inv x4) -5.370396612999) (sqrt (+ x5 x1))))) x1))) (* 0.098161387763 (/ (* (pow (/ (* (- x2 x0) x3) (/ x5 x4)) (inv x2)) (pow (- (* x4 x3) x5) (inv x2))) x1)))", "scale_a": 0.23373062391988242, "scale_b": 0.8744693343553119, "holdout_r2": 0.9999905131854462, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 8.01, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999691262209623, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 91772.65035045863, "model_canonical": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "seconds": 68.1, "generations": 20, "evaluations": 24135, "found_infix": "(((0.4996 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.08738 * (y * (n)\u00b2))) + (0.00563 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0139320580125117, "scale_b": 1.0010758664690897, "holdout_r2": 0.9999560391345026, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9900121136139367, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.6080525867868471, "model_canonical": "1.13179169025541*s1*s1**(s2/w)*w*w**(w*(s2/s1)**w*tanh(w)) + 1.13179169025541*s2*((55/344)**w*rho*tan(s1)**(s2/w) + (82/329)**w) - 0.0217159924762149", "seconds": 298.82, "generations": 165, "evaluations": 195873, "found_infix": "((((-0.2492 ^ w) + (rho * ((0.1599 ^ w) * (tan(s1) ^ (s2 / w))))) * s2) + (s1 * (((w ^ w) ^ (tanh(w) * ((s2 / s1) ^ w))) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow -0.24924 x0) (* x3 (* (pow 0.159884 x0) (pow (tan x1) (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 x0) (* (tanh x0) (pow (/ x2 x1) x0))) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.021715992476214918, "scale_b": 1.1317916902554102, "holdout_r2": 0.9799682517875455, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 6.58, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}


==> anc/competitors/results/evomath_releasebudget_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 4.42, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 4.06, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 4.47, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 2.88, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 9.38, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 9.04, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 3.0, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 13.57, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 3.04, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 4.58, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 10.24, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 4.94, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 4.29, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 + (-CvO2)))", "found_prefix": "(/ x0 (+ x1 (neg x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 2.7, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 4.03, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 9.21, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 3.95, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 6.81, "generations": 0, "evaluations": 1267, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 3.0, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 3.28, "generations": 0, "evaluations": 1273, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 3.67, "generations": 0, "evaluations": 1267, "found_infix": "((((-47 * FiO2) + (-1.25 * PaCO2)) + (-PaO2)) + (FiO2 * Pb))", "found_prefix": "(+ (+ (+ (* -47 x0) (* -1.25 x2)) (neg x3)) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.341286040227026e-16, "model_canonical": "1/(Alb/(5*C) + 1/(10*C))", "seconds": 10.4, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((0.1 * (1 / C)) + (0.2 * (Alb / C))))", "found_prefix": "(inv (+ (* 0.1 (inv x0)) (* 0.2 (/ x1 x0))))", "scale_a": -3.552713678800501e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 3.33, "generations": 0, "evaluations": 1273, "found_infix": "((-(m * v1)) + (m * v2))", "found_prefix": "(+ (neg (* x0 x1)) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 4.41, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) + (-W))", "found_prefix": "(+ (* 4.136 x0) (neg x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 7.08, "generations": 0, "evaluations": 1273, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 6.72, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 2.86, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m1 + m2))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 4.16, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 6.8, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 9.43, "generations": 0, "evaluations": 1320, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 4.18, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 5.29, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 4.57, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998771310828989, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0014679546472195376, "model_canonical": "20*R*r**2", "seconds": 21.85, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.17620389550103255, "scale_b": 19.729619099954625, "holdout_r2": 0.999999758709715, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 94.68, "generations": 55, "evaluations": 64920, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 9.22, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9188273171437424, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.45335266546161934, "model_canonical": "23*c/(34*ceiling(61*Max(a, b)/78)) + 23*x0/34 + 23*y0/34", "seconds": 300.85, "generations": 9, "evaluations": 11694, "found_infix": "((c / ceil((max(a, b) / 1.279))) + (x0 + y0))", "found_prefix": "(+ (/ x2 (ceil (/ (max x0 x1) 1.27861))) (+ x3 x4))", "scale_a": 0.0628084270752085, "scale_b": 0.6764142263188572, "holdout_r2": 0.8801843493197621, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 9.62, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 300.98, "generations": 8, "evaluations": 10522, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998939407812789, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.000567443163132282, "model_canonical": "S*mumax/(Ks + S)", "seconds": 22.47, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": -0.0004372823715933505, "scale_b": 1.0003247510753048, "holdout_r2": 0.9999997043888105, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 3.0, "generations": 0, "evaluations": 1273, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993212179308882, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006158806927894398, "model_canonical": "1/(h + 1/(N*a))", "seconds": 17.87, "generations": 10, "evaluations": 12620, "found_infix": "(1 / (h + ((1.014 / N) * (1 / a))))", "found_prefix": "(inv (+ x2 (* (/ 1.013564 x1) (inv x0))))", "scale_a": -0.00086987634181801, "scale_b": 1.0025237283695165, "holdout_r2": 0.9999761459197438, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999022276106179, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002119173208177988, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 17.56, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 0.9999019678170072, "scale_b": -0.9995831206399413, "holdout_r2": 0.9999998180234843, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.997944545512488, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.007365851975292166, "model_canonical": "S*Vmax/(I*Km/Ki + Km + S)", "seconds": 167.38, "generations": 65, "evaluations": 77883, "found_infix": "(3.162e+07 * ((Vmax * S) / (Km + (((I * (1 / Ki)) * Km) + S))))", "found_prefix": "(* 31622776.836327 (/ (* x0 x1) (+ x2 (+ (* (* x3 (inv x4)) x2) x1))))", "scale_a": 0.009837066249401616, "scale_b": 3.152714377873172e-08, "holdout_r2": 0.9999889711625763, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995435593474445, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0021925176635615553, "model_canonical": "QT/RR**(1/3)", "seconds": 19.73, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3339) * QT)", "found_prefix": "(* (pow x1 -0.333888516159) x0)", "scale_a": 0.4052089132341621, "scale_b": 0.9989929363275897, "holdout_r2": 0.9999992001215533, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.999885993225636, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008662889955955565, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 28.09, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.498 * Alb))", "found_prefix": "(+ x0 (* -2.4979789198296802 x1))", "scale_a": 9.99544233070591, "scale_b": 0.9997805387605663, "holdout_r2": 0.9999997939433571, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998939672216519, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021006898319526216, "model_canonical": "4*ht**(21/29)*wt**(17/40)/555", "seconds": 19.27, "generations": 10, "evaluations": 12260, "found_infix": "(abs(-6.062e+09) * ((wt ^ 0.4249) * (ht ^ 0.7244)))", "found_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "scale_a": 0.0005652659605759336, "scale_b": 1.189014267381749e-12, "holdout_r2": 0.9999995455259224, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999543246722087, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004627289019920903, "model_canonical": "U*V/P", "seconds": 20.7, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.017691089805424554, "scale_b": 0.9992026316459617, "holdout_r2": 0.9999990968518048, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971831586177357, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006821093093779402, "model_canonical": "4*TBSA*wt", "seconds": 31.64, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 33.65201126763168, "scale_b": 3.9885617427866737, "holdout_r2": 0.9999917085440124, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730902196344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.015134111601333128, "model_canonical": "40*wt/37 - 126*wt**2/ht**2", "seconds": 37.77, "generations": 10, "evaluations": 12490, "found_infix": "((1.081 * wt) + (-125.6 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "scale_a": 0.11030757038492567, "scale_b": 1.0145404073772517, "holdout_r2": 0.9999902029492513, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 13.18, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 16.2, "generations": 0, "evaluations": 1284, "found_infix": "(-exp((-(lam * x))))", "found_prefix": "(neg (exp (neg (* x0 x1))))", "scale_a": 1.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 8.98, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 11.89, "generations": 0, "evaluations": 1273, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 7.19, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990529809633151, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7509548848433393, "model_canonical": "685*(Abs(x1 - x2)**1.983588855202 + Abs(y1 - y2)**(395/199) + Abs(z1 - z2)**(395/199) + 138/19)**(1/3)/211 - 2911/549", "seconds": 143.48, "generations": 65, "evaluations": 77950, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (7.263 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983588855202) (pow (- x2 x3) 1.984924029803)) (+ 7.263151785573 (pow (- x5 x4) 1.984925306458))))", "scale_a": -5.302367636880504, "scale_b": 3.2464447146307616, "holdout_r2": 0.9993801380458341, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 13.87, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 11.56, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 5.24, "generations": 0, "evaluations": 1267, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 * (1 / c))))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (* 0.3333333333333333 (/ 1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9719447085432232, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 97.62637212090756, "model_canonical": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "seconds": 300.55, "generations": 7, "evaluations": 9347, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 1.556) * (2.133 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947, "holdout_r2": 0.9686617710339538, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 68.75, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9995081873800534, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 60.73882432875347, "model_canonical": "-0.0147283391834625*(-exp(pK)/pNa + 30711/(875*pK))*(pK + exp(pK) + log(Ko) - 3.879077614522) + 728*log(Ko*(Nao*pNa + 325/147)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/55 + 7603/629", "seconds": 184.84, "generations": 75, "evaluations": 89481, "found_infix": "((11 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.211) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.01224 * (((35.1 / pK) - (exp(pK) / pNa)) * ((exp(pK) - 3.879) + (pK + log(Ko))))))", "found_prefix": "(+ (* 10.999436242751 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.210884645637) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.012239941183 (* (- (/ 35.098287406008 x0) (/ (exp x0) x1)) (+ (- (exp x0) 3.879077614522) (+ x0 (log x2))))))", "scale_a": 12.087439466556788, "scale_b": 1.2033053112888863, "holdout_r2": 0.999479416386133, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.9995448698656824, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002674827039449332, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 22.01, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": -0.000763830209167482, "scale_b": 2.0003731471472506, "holdout_r2": 0.9999992188119764, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999070519566771, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008919752262002046, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Sb + Max(1/3, Km))", "seconds": 70.07, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((0.9722 / Ki), Vmax)) + (((Sb / Kip) * Ii) + max(Km, 0.3315)))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) (max x2 0.331521)))))", "scale_a": -0.004385279069302195, "scale_b": 0.9988430409187776, "holdout_r2": 0.9999859617862749, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 301.14, "generations": 5, "evaluations": 7005, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182, "holdout_r2": 0.7195057188038642, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997197962127055, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0004399114891391472, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 30.95, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02423463840840956, "scale_b": 100.01485585600551, "holdout_r2": 0.9999801958640222, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 5.72, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 38.27, "generations": 27, "evaluations": 32465, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 15.74, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 146.63, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998980473061998, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001542824502075099, "model_canonical": "(b*p + p - 1)/b", "seconds": 17.47, "generations": 10, "evaluations": 12654, "found_infix": "(((-0.9991 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "scale_a": -0.0011046270021145, "scale_b": 1.0010729314075129, "holdout_r2": 0.999998132836914, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9955848716514241, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.713733534325797, "model_canonical": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "seconds": 87.29, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((-80.86 - Vs))) / sqrt((1.298 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "scale_a": -0.024803502201383623, "scale_b": 1.0024406720933132, "holdout_r2": 0.5709701537917438, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "releasebudget", "engine_sha256": "29dd25f56344a208af35fd5da004033fe3b6aba58bb35b0537b118cba24b7813", "git_head": "dca142b2926edcdfa30dbd7425ddc38ac7702260", "engine_uncommitted_changes": false}


==> anc/competitors/results/evomath_timingbudget_v1-v2-v3-v5-v6_s42_p0of3.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 4.56, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 11.37, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 9.16, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 5.92, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 6.72, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 5.91, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 7.35, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 9.1, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 9.11, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 4.93, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 13.39, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 4.0, "generations": 0, "evaluations": 1273, "found_infix": "((Na + (-Cl)) + (-HCO3))", "found_prefix": "(+ (+ x0 (neg x1)) (neg x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 6.66, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 6.79, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 5.01, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 5.23, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 8.67, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 6.22, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 4.7, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 6.12, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 4.89, "generations": 0, "evaluations": 1267, "found_infix": "(((UNa * Pcr) * (1 / PNa)) / Ucr)", "found_prefix": "(/ (* (* x0 x1) (/ 1 x2)) x3)", "scale_a": 0.0, "scale_b": 100.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 5.94, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 5.91, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 4.84, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 3.39, "generations": 0, "evaluations": 1284, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 11.57, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 6.93, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 7.42, "generations": 0, "evaluations": 1253, "found_infix": "((((k * (1 / L)) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (* x0 (/ 1 x4)) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996895530061722, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.35742345793876407, "model_canonical": "1.17943948423592*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1.832235992342 + 1/R) - 0.271713668830641*I/((R + 1891/537)*(1367*R/(194*z) + 712*z*(-R + z)/(4453*R))) - 0.000472111194229963", "seconds": 133.91, "generations": 80, "evaluations": 93786, "found_infix": "((1.183 * (R * (I / (((z + (-1.832 + (R * z))) + (1 / (z - (z - R)))) + (((z - R))\u00b2 + (abs((z - R)) + ((R * z) + (z)\u00b2))))))) + (-0.2725 * ((I / (abs((R + 3.024)) + 0.4974)) / (((1 / ((R / z) * 6.254)) * (z - R)) + ((R / z) * 7.046)))))", "found_prefix": "(+ (* 1.18276003711 (* x1 (/ x0 (+ (+ (+ x2 (+ -1.832235992342 (* x1 x2))) (inv (- x2 (- x2 x1)))) (+ (square (- x2 x1)) (+ (abs (- x2 x1)) (+ (* x1 x2) (square x2)))))))) (* -0.272478642037 (/ (/ x0 (+ (abs (+ x1 3.024036838849)) 0.497377839921)) (+ (* (inv (* (/ x1 x2) 6.254213914153)) (- x2 x1)) (* (/ x1 x2) 7.046393442624)))))", "scale_a": -0.00047211119422996273, "scale_b": 0.9971925388329895, "holdout_r2": 0.9996138748304406, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 4.68, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 13.2, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 98.0, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 8.22, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((-0.0625 * (((c * c) * c) * c)) + (0.125 * ((b)\u00b2 * (c)\u00b2))) + (-0.0625 * (((b * b) * b) * b))) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((a)\u00b2 * (b)\u00b2))) + (-0.0625 * (((a * a) * a) * a))))", "found_prefix": "(sqrt (+ (+ (+ (+ (+ (* -0.0625 (* (* (* x2 x2) x2) x2)) (* 0.125 (* (square x1) (square x2)))) (* -0.0625 (* (* (* x1 x1) x1) x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x0) (square x1)))) (* -0.0625 (* (* (* x0 x0) x0) x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 10.71, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9995008162995054, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008083070936455962, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 27.83, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0000357460485316, "scale_b": -1.000770959959399, "holdout_r2": 0.9999987399706455, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3100480862704652e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 9.44, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995813584147263, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 204.96345936865274, "model_canonical": "lam*exp(-lam*x)", "seconds": 15.53, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": -0.00020010136651721355, "scale_b": 1.0007827088991843, "holdout_r2": 0.9999993748523367, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 7.56, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988285894646187, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.449807910348863, "model_canonical": "10*R**2*theta**2/63 - 340*R**2*sin(theta)**2/2961", "seconds": 21.61, "generations": 10, "evaluations": 12649, "found_infix": "((theta * ((R * R) * theta)) + (-0.7235 * (((R * R) * sin(theta)) * sin(theta))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.723525 (* (* (* x0 x0) (sin x1)) (sin x1))))", "scale_a": 0.11681512161624141, "scale_b": 0.15870255648776643, "holdout_r2": 0.9999358035046534, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.805958905011341e-12, "model_canonical": "2*p*(1 - p)", "seconds": 5.5, "generations": 0, "evaluations": 1320, "found_infix": "exp((log(p) + log((1 - p))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": -1.1102230246251565e-16, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996806849673198, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.005326066583564435, "model_canonical": "241/M**(1/4)", "seconds": 27.97, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.2006707347764518, "scale_b": 240.61723199798018, "holdout_r2": 0.9999965069248251, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.9998774349697807, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0097589712307472, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 30.54, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-0.9932 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "scale_a": -0.016241754527309915, "scale_b": 0.9996714996481847, "holdout_r2": 0.9999939406780607, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995091151792501, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001898396493746527, "model_canonical": "A**(1/4)*c", "seconds": 26.02, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.04700364614195962, "scale_b": 0.9989521981107072, "holdout_r2": 0.9999988837407444, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995619532116138, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001756188285869821, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 33.86, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": -0.04272077228304738, "scale_b": 0.9989371538224419, "holdout_r2": 0.9999871221314461, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998907780277814, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00019151427853813052, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 16.43, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": -1.9327817679833104e-07, "scale_b": 1.0000834006173207, "holdout_r2": 0.9999999888336751, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9991172115954031, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.007281422236802011, "model_canonical": "19*floor(1/2 + ht/Cr)/46", "seconds": 20.85, "generations": 15, "evaluations": 18453, "found_infix": "round((ht / Cr))", "found_prefix": "(round (/ x0 x1))", "scale_a": -0.021256591341526132, "scale_b": 0.41319950138084127, "holdout_r2": 0.9999887281771452, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992348024294746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0031173484357765913, "model_canonical": "3*HCO3/2 + 8", "seconds": 20.36, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 7.925851455632213, "scale_b": 1.5033163917409358, "holdout_r2": 0.9999929473399511, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 3.74, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989595942712053, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 18.04164801384965, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 18.26, "generations": 10, "evaluations": 12719, "found_infix": "(((-0.9968 * CcO2) + CaO2) / (CvO2 + (-0.9968 * CcO2)))", "found_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "scale_a": 0.007071857098785939, "scale_b": 0.9934934269219929, "holdout_r2": 0.9999760297048433, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998845952058126, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0044542801066563085, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 25.13, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218.1 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0720830248946811, "scale_b": 0.9987905534441749, "holdout_r2": 0.9999990639057782, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 5.71, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9979546016794381, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.22347496649852203, "model_canonical": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "seconds": 77.84, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * min(-0.2374, (0.002376 + Ta))) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * min(-0.2374, (0.002376 + Ta))) ^ (0.3625 ^ max((t * k), (k - T0)))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) (min -0.237352 (+ 0.002376 x0))) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) (min -0.237352 (+ 0.002376 x0))) (pow 0.362521 (max (* x3 x2) (- x2 x1)))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189, "holdout_r2": 0.9986997683233618, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 7.98, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 13.47, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 8.41, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 5.48, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 300.12, "generations": 2, "evaluations": 3553, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406, "holdout_r2": 0.6562708297964368, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998582665621479, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006912652159425269, "model_canonical": "log((103/38)**c + (141/52)**b + (160/59)**a)", "seconds": 125.6, "generations": 125, "evaluations": 148841, "found_infix": "log(((2.712 ^ b) + ((-2.711 ^ c) + (-2.712 ^ a))))", "found_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "scale_a": -0.003206723251991228, "scale_b": 1.002767548201045, "holdout_r2": 0.9999987534619497, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 18.74, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + sign(x)))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 (sign x0)))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.985827673256102, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.758954627231606, "model_canonical": "-29/184 + 1.03171191008753*(y + (r**2*y + r*s2*x/s1)*log(y/x**2)/log(10))*(-823*r*x/(453*(r + s1)) + y)/s2 + 1.03171191008753*x**2/s1", "seconds": 300.41, "generations": 6, "evaluations": 8215, "found_infix": "(((x / s1) * x) + ((y + ((((r * x) / (s1 / s2)) + (r * (y * r))) * log10(((1 / x) / (x / y))))) * ((y + (-1.817 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (/ (* x4 x0) (/ x2 x3)) (* x4 (* x1 x4))) (log10 (/ (inv x0) (/ x0 x1))))) (/ (+ x1 (* -1.816777 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.1576090260413614, "scale_b": 1.0317119100875276, "holdout_r2": 0.9481440544746483, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9998439040452546, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 63074.561913901445, "model_canonical": "-0.040615745894537*K1*a21 + 78*K1/77 + 78*a12**0.89441220763353*(K1*a21 - K2 + a12 - 10789/387)/77 + 22623*a12*a21/784 - 2.02763471688312e-5*(-K1 + 2*K2)*(K2**2*a12**4*a21**2 - K2) + 3338/379", "seconds": 209.07, "generations": 105, "evaluations": 125471, "found_infix": "((K1 + ((((a12 ^ -1.487) ^ -0.6015) * (((K1 * a21) + (a12 - K2)) - 27.88)) + (-0.3717 * (((K1 * a21) * 0.1079) + ((28.48 * (a21 * a12)) / -0.3716))))) + (-2.002e-05 * ((K2 - (K1 - K2)) * ((((a12)\u00b2 * ((-a21) * K2)))\u00b2 - K2))))", "found_prefix": "(+ (+ x0 (+ (* (pow (pow x2 -1.486905991391) -0.601525727122) (- (+ (* x0 x3) (- x2 x1)) 27.878551932106)) (* -0.371656159896 (+ (* (* x0 x3) 0.107882057477) (/ (* 28.482136514525 (* x3 x2)) -0.371606863917))))) (* -2.0016394e-05 (* (- x1 (- x0 x1)) (- (square (* (square x2) (* (neg x3) x1))) x1))))", "scale_a": 8.80738878783609, "scale_b": 1.0129860431399047, "holdout_r2": 0.9997636879880293, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 6.26, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 216.28, "generations": 150, "evaluations": 178920, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9711259107499287, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 36.84117031747551, "model_canonical": "0.0488056362251016*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0845964361235094*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0488056362251016*I0 - 0.0488056362251016*P - 2502/773", "seconds": 305.74, "generations": 0, "evaluations": 1253, "found_infix": "(sqrt((((I0 * P) * (d - 484.1)) * ((A * P) / (((0.07926 * d) * E0) + (I0 * A))))) + ((I0 - P) + (((4.712 * A) * (P - (I0 - P))) / (((0.2885 * P) * E0) + A))))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))))", "scale_a": -3.2367398001321703, "scale_b": 0.04880563622510157, "holdout_r2": 0.9575543601853413, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9994509172610687, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 11.339643821640438, "model_canonical": "8397/(5*Scr**1.107400179837*(1 + exp(-Scr**((Scr**(-1.789364710659) - Scr)/(Scr**(827/577)*Scr**(1.126308111479*(0.861210406685382/Age**(215/763))**Age)))))*(100*Age - Min(76718164, Scr))**(181/581)) + 0.400315704289667 + 2036*(Age**(1/3)*Scr**(1/3) - 0.0163329045163595*(Age - 824/17)*(Age - 377*pi/", "seconds": 121.03, "generations": 65, "evaluations": 77167, "found_infix": "((1689 * (sigmoid(((Scr ^ ((Scr ^ -1.433) * ((Scr ^ -1.789) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.699) ^ -0.2818) ^ Age)))) * ((Scr ^ -1.107) * (((Age * 99.99) - min(abs(Scr), 7.672e+07)) ^ -0.3115)))) + (107.8 * ((cbrt((Age * Scr)) + ((5.219 / (-319.5 * cbrt((Age * Scr)))) * ((Age - 48.47) * ((A", "found_prefix": "(+ (* 1688.745829148305 (* (sigmoid (pow (pow x0 (* (pow x0 -1.433275653117) (- (pow x0 -1.789364710659) x0))) (pow (pow x0 -1.126308111479) (pow (pow (* x1 -1.699364886616) -0.281782504478) x1)))) (* (pow x0 -1.107400179837) (pow (- (* x1 99.990877471642) (min (abs x0) 76718164.06481223)) -0.311531837461)))) (* 107.754325475505 (/ (+ (cbrt (* x1 x0)) (* (/ 5.218511473927 (* -319.50918733278 (cbrt (* x1 x0)))) (* (- x1 48.470818569258) (- (+ x1 42.410075430275) 91.760561680431)))) (+ x1 (exp (+ x0 2.44498866748))))))", "scale_a": 0.40031570428966745, "scale_b": 0.9944664117254994, "holdout_r2": 0.9993916871733816, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 5.21, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 3.34, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998844241342902, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007694391110369893, "model_canonical": "-11*BF*W/51 + 22*W + 370", "seconds": 18.2, "generations": 10, "evaluations": 12588, "found_infix": "((21.59 * W) + (-0.2159 * (W * BF)))", "found_prefix": "(+ (* 21.591802604884652 x0) (* -0.21592071774118718 (* x0 x1)))", "scale_a": 370.39585961620423, "scale_b": 1.0001016213864122, "holdout_r2": 0.9999999183774725, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 6.15, "generations": 0, "evaluations": 1273, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 9.01, "generations": 0, "evaluations": 1267, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 49050.66007613986, "model_canonical": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "seconds": 123.96, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(min((max(cos(g2), D0) / n), g2))) * ((max(n, g1) ^ g1) * (((min(r, min(g1, D0)) + ((3.417 * g2) + (n ^ g1))) ^ max((r + g2), (n ^ g1))) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt (min (/ (max (cos x2) x0) x4) x2))) (* (pow (max x4 x1) x1) (* (pow (+ (min x3 (min x1 x0)) (+ (* 3.417312917233 x2) (pow x4 x1))) (max (+ x3 x2) (pow x4 x1))) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 5.55, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_timingbudget_v1-v2-v3-v5-v6_s42_p1of3.jsonl <==
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 5.17, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 7.9, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.718268468785316e-11, "model_canonical": "1/(-vs/(340*f) + 1/f)", "seconds": 7.39, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / f) + (-0.002941 * (vs / f))))", "found_prefix": "(inv (+ (inv x0) (* -0.0029411764705882353 (/ x1 x0))))", "scale_a": -2.2737367544323206e-13, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 5.8, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 4.2, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 3.82, "generations": 0, "evaluations": 1273, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 5.5, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 5.08, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 9.33, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 4.58, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 5.17, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 6.06, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 6.62, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 4.8, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 3.65, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 4.49, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 6.71, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 6.3, "generations": 0, "evaluations": 1267, "found_infix": "(((Div * (1 / AUCiv)) * AUCpo) / Dpo)", "found_prefix": "(/ (* (* x1 (/ 1 x2)) x0) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 6.02, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 4.29, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) + (-(RR * VD)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 11.23, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b2 / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (square x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 4.38, "generations": 0, "evaluations": 1273, "found_infix": "((TC + (-HDL)) + (-0.2 * TG))", "found_prefix": "(+ (+ x0 (neg x1)) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 6.71, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 4.26, "generations": 0, "evaluations": 1273, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 9.91, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 6.95, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 8.57, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 5.93, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 7.01, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 9.34, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 3.63, "generations": 0, "evaluations": 1273, "found_infix": "((x + (-mu)) / s)", "found_prefix": "(/ (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 8.92, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999992421750198, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.00122426966224123, "model_canonical": "-0.0258789243235727*log(log(10)*Abs(log(b)/log(Abs(log(b/a)))))/log(10) - 0.0227955755205969 + 0.0498454592102294*(73639*a**2/928 + 2991*a*b/32 + 2141*b**2/27 + b)/(a + b)", "seconds": 55.41, "generations": 25, "evaluations": 30319, "found_infix": "((0.04981 * (((((b + (79.35 * (a * a))) + (79.3 * (b * b))) + (94.47 * (a * b))) - (b * a)) / (a + b))) + (-0.02586 * log10((log(b) / log10(log((b / a)))))))", "found_prefix": "(+ (* 0.049812994064 (/ (- (+ (+ (+ x1 (* 79.352371246039 (* x0 x0))) (* 79.296184750471 (* x1 x1))) (* 94.468895423591 (* x0 x1))) (* x1 x0)) (+ x0 x1))) (* -0.025862313625 (log10 (/ (log x1) (log10 (log (/ x1 x0)))))))", "scale_a": -0.022795575520596856, "scale_b": 1.0006517405114763, "holdout_r2": 0.9999992812817807, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 6.26, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 5.23, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990533942248746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.010576112421466749, "model_canonical": "a*b*sin(C)/2", "seconds": 20.0, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": -0.04366673966763557, "scale_b": 0.5014848925861944, "holdout_r2": 0.9999900464705209, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 2.89, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999157665452503, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.006055751469649963, "model_canonical": "n**(1/3) + n*log(n) - n", "seconds": 31.59, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.0852722331546687, "scale_b": -0.9949203644835081, "holdout_r2": 0.9999986067885326, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9941673073392585, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7746979143155835, "model_canonical": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "seconds": 103.23, "generations": 70, "evaluations": 83467, "found_infix": "((b + (abs((b + (p * a))) / ((0.8769 + (2.644 * (b / a))))\u00b2)) + (((b + a) + (max(b, a) + a)) + ((b + p) + (58.31 + (b + a)))))", "found_prefix": "(+ (+ x1 (/ (abs (+ x1 (* x2 x0))) (square (+ 0.876937 (* 2.643684 (/ x1 x0)))))) (+ (+ (+ x1 x0) (+ (max x1 x0) x0)) (+ (+ x1 x2) (+ 58.3077 (+ x1 x0)))))", "scale_a": -7.306647823363934, "scale_b": 0.12112239033838511, "holdout_r2": 0.9919063259740579, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9976430489103425, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.1291979592323913, "model_canonical": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "seconds": 147.53, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-7.251 - n)))) / (((S - tanh(Vmax)) + (0.9868 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1.268)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381, "holdout_r2": 0.9956502370298741, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998807779521477, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.930928170601006, "model_canonical": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10)", "seconds": 19.08, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.101 * (log(Q10) * T1))) + (0.1004 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "scale_a": 0.05017351284652882, "scale_b": 0.9981570069512852, "holdout_r2": 0.9999587191232653, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.3597800505459432e-10, "model_canonical": "N0*exp(0.693147180560782*t/Td)", "seconds": 4.61, "generations": 0, "evaluations": 1273, "found_infix": "exp(((0.6931 * (t / Td)) + log(N0)))", "found_prefix": "(exp (+ (* 0.6931471805607816 (/ x1 x2)) (log x0)))", "scale_a": 1.7159891285700724e-09, "scale_b": 0.9999999999926417, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 5.97, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 6.79, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998933874643375, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007489299553018918, "model_canonical": "-412*age/61 + 5*ht + 14*wt + 67", "seconds": 19.1, "generations": 10, "evaluations": 12842, "found_infix": "(((13.74 * wt) + (4.991 * ht)) + (-6.752 * age))", "found_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "scale_a": 67.17014254322567, "scale_b": 1.0010793932514468, "holdout_r2": 0.9999993873831956, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 4.45, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9995414880418745, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.001333430241846932, "model_canonical": "27*CO*Hb*SaO2/2 + CO*PaO2/34", "seconds": 27.53, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (458.8 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "scale_a": -0.3821686515740339, "scale_b": 0.029197695085188363, "holdout_r2": 0.9999874493327889, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999555523905407, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016448627962412953, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 17.63, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -0.9914))", "found_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "scale_a": 0.9983551372029853, "scale_b": 1.0170856948225544, "holdout_r2": 0.9998786831948487, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 4.92, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.999089049821747, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0015005140156402015, "model_canonical": "C*Emax/(C + EC50)", "seconds": 21.9, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.05605165561578218, "scale_b": 1.0008117132658212, "holdout_r2": 0.9999975554938825, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999090335037002, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 356479336.4131333, "model_canonical": "C0*exp(-k*t)", "seconds": 14.04, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": -0.0017549394070366375, "scale_b": 0.9997530740651474, "holdout_r2": 0.9999997627319258, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9782317560632293, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 13452.10432268961, "model_canonical": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "seconds": 302.59, "generations": 0, "evaluations": 1267, "found_infix": "(((min(min(R, t), ((R ^ 0.727) - (k * C0))) * (t - (((t ^ k) + R) / ((2.117 * k) * t)))) + (max((min(log2(R), C0) - (-2.175 + k)), min(log2(R), R)) * (R + (C0 + ((t ^ 0.6079) * R))))) * log(k))", "found_prefix": "(* (+ (* (min (min x1 x3) (- (pow x1 0.726978) (* x2 x0))) (- x3 (/ (+ (pow x3 x2) x1) (* (* 2.117197 x2) x3)))) (* (max (- (min (log2 x1) x0) (+ -2.174578 x2)) (min (log2 x1) x1)) (+ x1 (+ x0 (* (pow x3 0.60794) x1))))) (log x2))", "scale_a": 3.9219309487953353, "scale_b": -0.07717064827661152, "holdout_r2": 0.9402447092501148, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 5.96, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999007109611278, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0011179559520451592, "model_canonical": "5*P/(63*r**2)", "seconds": 19.18, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": -9.103659129816588e-05, "scale_b": 0.0796032338350701, "holdout_r2": 0.9999998921344517, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 4.99, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986865126599663, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0915446337762356, "model_canonical": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "seconds": 120.2, "generations": 85, "evaluations": 100756, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.292097703820048, "scale_b": 1.7148195327478752, "holdout_r2": 0.9990706998632128, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 300.37, "generations": 12, "evaluations": 15199, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 4.58, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 52.72, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193, "holdout_r2": 0.9994206044936136, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9858595907325988, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.1309235662204227, "model_canonical": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.544799924639411 + 0.195579281608043*z**2/p", "seconds": 307.1, "generations": 0, "evaluations": 1267, "found_infix": "(((((((z * z) / p) + 0.9168) + (max(max(x, y), min(z, p)) + -0.4688)) + x) + (max(max(max(x, y), z), ((x + (2.547 * y)) / p)) + y)) + (1.049 + max(max(y, x), max(((2.92 * x) / p), z))))", "found_prefix": "(+ (+ (+ (+ (+ (/ (* x2 x2) x3) 0.916827) (+ (max (max x0 x1) (min x2 x3)) -0.468822)) x0) (+ (max (max (max x0 x1) x2) (/ (+ x0 (* 2.546937 x1)) x3)) x1)) (+ 1.049292 (max (max x1 x0) (max (/ (* 2.919673 x0) x3) x2))))", "scale_a": 0.25195963467707205, "scale_b": 0.19557928160804305, "holdout_r2": 0.9818274015206695, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9865573766560479, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.021345481438723876, "model_canonical": "-1.0126057159793*0.141341**(2.657176007493**(-20434*nu*r*t/(953*Qr)))*0.258783627348**((K**(nu/Qr)*Max(nu, Min(Qr, r*t)))**(-0.2243168213*r*t))*(-K + r) + 6539/826", "seconds": 300.59, "generations": 0, "evaluations": 1253, "found_infix": "((0.2588 ^ (((K ^ (nu / Qr)) * max(min((t * r), Qr), nu)) ^ (-0.2243 * (t * r)))) * ((r - K) * (-0.1413 ^ (-2.657 ^ (nu * ((-21.44 / Qr) * (t * r)))))))", "found_prefix": "(* (pow 0.258783627348 (pow (* (pow x0 (/ x4 x1)) (max (min (* x3 x2) x1) x4)) (* -0.2243168213 (* x3 x2)))) (* (- x2 x0) (pow -0.141341 (pow -2.657176007493 (* x4 (* (/ -21.441764663427 x1) (* x3 x2)))))))", "scale_a": 7.916465323170883, "scale_b": -1.0126057159793016, "holdout_r2": 0.9783972478885581, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 4.78, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9999678913263101, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.9501661761664484e+27, "model_canonical": "-1.42448784212865*b*s**(m*s**(m*s**m))*(0.696151622007 - s**(m*s**s))*log(10)/log(m + exp(g)) - 4/647 - 9543*m**2*s**(1/3)*(s - sqrt(Abs(log(Abs(log(Abs(log(1126*s/269))/log(10))))))/sqrt(log(10)))/(926*g)", "seconds": 107.65, "generations": 40, "evaluations": 47365, "found_infix": "((-1.423 * (((s ^ m) ^ ((s ^ m) ^ (s ^ m))) * (((0.6962 - ((s ^ m) ^ (s ^ s))) * b) / log10((-(exp(g) + m)))))) + (-10.29 * ((cbrt(s) / ((1 / (m * m)) * g)) * (s - sqrt(log10(log(log10((-4.186 * s)))))))))", "found_prefix": "(+ (* -1.422584323084 (* (pow (pow x1 x3) (pow (pow x1 x3) (pow x1 x3))) (/ (* (- 0.696151622007 (pow (pow x1 x3) (pow x1 x1))) x0) (log10 (neg (+ (exp x2) x3)))))) (* -10.291845728842 (* (/ (cbrt x1) (* (inv (* x3 x3)) x2)) (- x1 (sqrt (log10 (log (log10 (* -4.185873520117 x1)))))))))", "scale_a": -0.006182286712657525, "scale_b": 1.0013380166845396, "holdout_r2": 0.9999260785881341, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.9999999266503851, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.7422614250840445, "model_canonical": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "seconds": 3.72, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-2.814 + (0.06003 * V)) + (-0.0003591 * (V)\u00b2)) + (-1.641e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "scale_a": 0.9999110410839676, "scale_b": -0.9999094992776225, "holdout_r2": 0.9999999178862548, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9987820374758413, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 25757.1646206105, "model_canonical": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "seconds": 136.71, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3787 * ((t * (ke * 2.862)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 0.8456)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967, "holdout_r2": 0.9892049941160563, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998560767379707, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.536788470475255, "model_canonical": "-60/7 + 56*(-12*HDL*(TG + 1)/11 + 28*TC*TG/25 - 6*TG**2/49)/(59*(0.000544640731278321*TG**2 + TG))", "seconds": 16.08, "generations": 10, "evaluations": 12608, "found_infix": "(((min(HDL, (-0.1226 * (TG)\u00b2)) + (1.12 * (TC * TG))) + (-1.091 * (HDL * (TG + 1)))) / (TG + (0.0005446 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (min x1 (* -0.1225962176829709 (square x2))) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "scale_a": -8.572198122947668, "scale_b": 0.9490011433640297, "holdout_r2": 0.9999767770871473, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.999870971907812, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006326488693664393, "model_canonical": "19*BUN/53 + Glu/18 + 2*Na", "seconds": 18.29, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05564 * Glu)) + (0.3586 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805, "holdout_r2": 0.9999950582979937, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999932157859398, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.6122782863264229, "model_canonical": "69458*E*CO*Hb*(-SaO2 + SvO2)/(961*(-log(Hb + 881/17) + Abs(SaO2 - SvO2)**(1/3)*sign(-SaO2 + SvO2) - 5191/575 - 5.370396612999*sqrt(Hb + PvO2)/PaO2)) + 0.233730623919882 + 0.0858391234165043*(PaO2*SvO2*Abs(CO - SaO2)/PvO2)**(1/SaO2)*Abs(PaO2*SvO2 - PvO2)**(1/SaO2)/Hb", "seconds": 98.73, "generations": 50, "evaluations": 59266, "found_infix": "((224.7 * (((SvO2 - SaO2) * CO) / ((cbrt((SvO2 - SaO2)) - ((log((Hb - -51.82)) - -9.028) - (((1 / PaO2) * -5.37) * sqrt((PvO2 + Hb))))) / Hb))) + (0.09816 * ((((((SaO2 - CO) * SvO2) / (PvO2 / PaO2)) ^ (1 / SaO2)) * (((PaO2 * SvO2) - PvO2) ^ (1 / SaO2))) / Hb)))", "found_prefix": "(+ (* 224.670951965055 (/ (* (- x3 x2) x0) (/ (- (cbrt (- x3 x2)) (- (- (log (- x1 -51.823286108865)) -9.027825776671) (* (* (inv x4) -5.370396612999) (sqrt (+ x5 x1))))) x1))) (* 0.098161387763 (/ (* (pow (/ (* (- x2 x0) x3) (/ x5 x4)) (inv x2)) (pow (- (* x4 x3) x5) (inv x2))) x1)))", "scale_a": 0.23373062391988242, "scale_b": 0.8744693343553119, "holdout_r2": 0.9999905131854462, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 5.07, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999691262209623, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 91772.65035045863, "model_canonical": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "seconds": 40.15, "generations": 20, "evaluations": 24135, "found_infix": "(((0.4996 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.08738 * (y * (n)\u00b2))) + (0.00563 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0139320580125117, "scale_b": 1.0010758664690897, "holdout_r2": 0.9999560391345026, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9892436204381437, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.8739426042413633, "model_canonical": "1.12161598392929*s1*s1**(s2/w)*w*w**(w**2*(s2/s1)**w) + 1.12161598392929*s2*(0.195829**w*rho*tan(s1)**(s2/w) + 0.258069**w) - 0.0214813554203395", "seconds": 185.62, "generations": 165, "evaluations": 195873, "found_infix": "((((0.2581 ^ w) + (rho * ((-0.1958 ^ w) * (tan(s1) ^ (s2 / w))))) * s2) + (s1 * (((w ^ w) ^ (w * ((s2 / s1) ^ w))) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow 0.258069 x0) (* x3 (* (pow -0.195829 x0) (pow (tan x1) (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 x0) (* x0 (pow (/ x2 x1) x0))) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.02148135542033952, "scale_b": 1.1216159839292934, "holdout_r2": 0.9815156731669473, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 4.13, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_timingbudget_v1-v2-v3-v5-v6_s42_p2of3.jsonl <==
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 5.82, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 5.06, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 6.17, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 3.91, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 13.35, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 13.05, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 5.76, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0427926888671136e-13, "model_canonical": "3*exp(0.693147180559945*n)/10 + 2/5", "seconds": 21.52, "generations": 0, "evaluations": 1320, "found_infix": "exp((0.6931 * n))", "found_prefix": "(exp (* 0.6931471805599453 x0))", "scale_a": 0.40000000000000124, "scale_b": 0.30000000000000004, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 3.92, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 5.93, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 14.6, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 7.51, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 6.24, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 + (-CvO2)))", "found_prefix": "(/ x0 (+ x1 (neg x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 3.52, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 4.94, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 12.25, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 5.17, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 9.88, "generations": 0, "evaluations": 1267, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 5.18, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 5.12, "generations": 0, "evaluations": 1273, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 5.74, "generations": 0, "evaluations": 1267, "found_infix": "((((-47 * FiO2) + (-1.25 * PaCO2)) + (-PaO2)) + (FiO2 * Pb))", "found_prefix": "(+ (+ (+ (* -47 x0) (* -1.25 x2)) (neg x3)) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.341286040227026e-16, "model_canonical": "1/(Alb/(5*C) + 1/(10*C))", "seconds": 13.56, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((0.1 * (1 / C)) + (0.2 * (Alb / C))))", "found_prefix": "(inv (+ (* 0.1 (inv x0)) (* 0.2 (/ x1 x0))))", "scale_a": -3.552713678800501e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 3.94, "generations": 0, "evaluations": 1273, "found_infix": "((-(m * v1)) + (m * v2))", "found_prefix": "(+ (neg (* x0 x1)) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 5.51, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) + (-W))", "found_prefix": "(+ (* 4.136 x0) (neg x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 9.27, "generations": 0, "evaluations": 1273, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 8.51, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 3.83, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m1 + m2))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 5.31, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 8.88, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 11.92, "generations": 0, "evaluations": 1320, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 6.38, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 7.67, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 7.64, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998771310828989, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0014679546472195376, "model_canonical": "20*R*r**2", "seconds": 27.27, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.17620389550103255, "scale_b": 19.729619099954625, "holdout_r2": 0.999999758709715, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 97.84, "generations": 55, "evaluations": 64920, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 11.24, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9202522042453658, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.47290936847445764, "model_canonical": "27*c*(y0 + 49/53)/(38*(a**y0 + b + y0)) + 27*x0/38 + 27*y0/38", "seconds": 302.83, "generations": 0, "evaluations": 1253, "found_infix": "((((0.9243 + y0) / (b + ((a ^ y0) + y0))) * c) + (x0 + y0))", "found_prefix": "(+ (* (/ (+ 0.924271 x4) (+ x1 (+ (pow x0 x4) x4))) x2) (+ x3 x4))", "scale_a": 0.03465795412341155, "scale_b": 0.7106143027750134, "holdout_r2": 0.866728817477312, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 10.33, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 302.8, "generations": 0, "evaluations": 1267, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998939407812789, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.000567443163132282, "model_canonical": "S*mumax/(Ks + S)", "seconds": 25.69, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": -0.0004372823715933505, "scale_b": 1.0003247510753048, "holdout_r2": 0.9999997043888105, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 4.18, "generations": 0, "evaluations": 1273, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993207858889788, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.007704551820947538, "model_canonical": "1/(h + 1/(N*a))", "seconds": 19.62, "generations": 10, "evaluations": 12650, "found_infix": "(1 / (h + ((1.016 / N) * (1 / a))))", "found_prefix": "(inv (+ x2 (* (/ 1.01594 x1) (inv x0))))", "scale_a": -0.0009827979738576964, "scale_b": 1.0031038746767147, "holdout_r2": 0.9999685596976502, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999022276106179, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002119173208177988, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 20.45, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 0.9999019678170072, "scale_b": -0.9995831206399413, "holdout_r2": 0.9999998180234843, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.997944545512488, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.007365851975292166, "model_canonical": "S*Vmax/(I*Km/Ki + Km + S)", "seconds": 184.02, "generations": 65, "evaluations": 77883, "found_infix": "(3.162e+07 * ((Vmax * S) / (Km + (((I * (1 / Ki)) * Km) + S))))", "found_prefix": "(* 31622776.836327 (/ (* x0 x1) (+ x2 (+ (* (* x3 (inv x4)) x2) x1))))", "scale_a": 0.009837066249401616, "scale_b": 3.152714377873172e-08, "holdout_r2": 0.9999889711625763, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995435593474445, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0021925176635615553, "model_canonical": "QT/RR**(1/3)", "seconds": 19.44, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3339) * QT)", "found_prefix": "(* (pow x1 -0.333888516159) x0)", "scale_a": 0.4052089132341621, "scale_b": 0.9989929363275897, "holdout_r2": 0.9999992001215533, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.999885993225636, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008662889955955565, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 26.13, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.498 * Alb))", "found_prefix": "(+ x0 (* -2.4979789198296802 x1))", "scale_a": 9.99544233070591, "scale_b": 0.9997805387605663, "holdout_r2": 0.9999997939433571, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998939672216519, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021006898319526216, "model_canonical": "4*ht**(21/29)*wt**(17/40)/555", "seconds": 16.64, "generations": 10, "evaluations": 12260, "found_infix": "(abs(-6.062e+09) * ((wt ^ 0.4249) * (ht ^ 0.7244)))", "found_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "scale_a": 0.0005652659605759336, "scale_b": 1.189014267381749e-12, "holdout_r2": 0.9999995455259224, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999543246722087, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004627289019920903, "model_canonical": "U*V/P", "seconds": 18.79, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.017691089805424554, "scale_b": 0.9992026316459617, "holdout_r2": 0.9999990968518048, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971831586177357, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006821093093779402, "model_canonical": "4*TBSA*wt", "seconds": 31.57, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 33.65201126763168, "scale_b": 3.9885617427866737, "holdout_r2": 0.9999917085440124, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730902196344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.015134111601333128, "model_canonical": "40*wt/37 - 126*wt**2/ht**2", "seconds": 19.63, "generations": 10, "evaluations": 12490, "found_infix": "((1.081 * wt) + (-125.6 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "scale_a": 0.11030757038492567, "scale_b": 1.0145404073772517, "holdout_r2": 0.9999902029492513, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 6.66, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 6.43, "generations": 0, "evaluations": 1284, "found_infix": "(-exp((-(lam * x))))", "found_prefix": "(neg (exp (neg (* x0 x1))))", "scale_a": 1.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 5.81, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 7.53, "generations": 0, "evaluations": 1273, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 4.25, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990529809633151, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7509548848433393, "model_canonical": "685*(Abs(x1 - x2)**1.983588855202 + Abs(y1 - y2)**(395/199) + Abs(z1 - z2)**(395/199) + 138/19)**(1/3)/211 - 2911/549", "seconds": 86.87, "generations": 65, "evaluations": 77950, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (7.263 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983588855202) (pow (- x2 x3) 1.984924029803)) (+ 7.263151785573 (pow (- x5 x4) 1.984925306458))))", "scale_a": -5.302367636880504, "scale_b": 3.2464447146307616, "holdout_r2": 0.9993801380458341, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 11.78, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 9.75, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 5.86, "generations": 0, "evaluations": 1267, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 * (1 / c))))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (* 0.3333333333333333 (/ 1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9719447085432232, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 97.62637212090756, "model_canonical": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "seconds": 306.38, "generations": 0, "evaluations": 1253, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 1.556) * (2.133 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947, "holdout_r2": 0.9686617710339538, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 54.18, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9995081873800534, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 60.73882432875347, "model_canonical": "-0.0147283391834625*(-exp(pK)/pNa + 30711/(875*pK))*(pK + exp(pK) + log(Ko) - 3.879077614522) + 728*log(Ko*(Nao*pNa + 325/147)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/55 + 7603/629", "seconds": 149.62, "generations": 75, "evaluations": 89481, "found_infix": "((11 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.211) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.01224 * (((35.1 / pK) - (exp(pK) / pNa)) * ((exp(pK) - 3.879) + (pK + log(Ko))))))", "found_prefix": "(+ (* 10.999436242751 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.210884645637) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.012239941183 (* (- (/ 35.098287406008 x0) (/ (exp x0) x1)) (+ (- (exp x0) 3.879077614522) (+ x0 (log x2))))))", "scale_a": 12.087439466556788, "scale_b": 1.2033053112888863, "holdout_r2": 0.999479416386133, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.9995448698656824, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002674827039449332, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 19.81, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": -0.000763830209167482, "scale_b": 2.0003731471472506, "holdout_r2": 0.9999992188119764, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999070519566771, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008919752262002046, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Sb + Max(1/3, Km))", "seconds": 52.25, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((0.9722 / Ki), Vmax)) + (((Sb / Kip) * Ii) + max(Km, 0.3315)))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) (max x2 0.331521)))))", "scale_a": -0.004385279069302195, "scale_b": 0.9988430409187776, "holdout_r2": 0.9999859617862749, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 304.76, "generations": 0, "evaluations": 1253, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182, "holdout_r2": 0.7195057188038642, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997197962127055, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0004399114891391472, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 23.79, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02423463840840956, "scale_b": 100.01485585600551, "holdout_r2": 0.9999801958640222, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 4.67, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 27.41, "generations": 27, "evaluations": 32465, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 11.42, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 112.56, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998980473061998, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001542824502075099, "model_canonical": "(b*p + p - 1)/b", "seconds": 15.75, "generations": 10, "evaluations": 12654, "found_infix": "(((-0.9991 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "scale_a": -0.0011046270021145, "scale_b": 1.0010729314075129, "holdout_r2": 0.999998132836914, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9955848716514241, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.713733534325797, "model_canonical": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "seconds": 58.95, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((-80.86 - Vs))) / sqrt((1.298 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "scale_a": -0.024803502201383623, "scale_b": 1.0024406720933132, "holdout_r2": 0.5709701537917438, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 5000, "stall_restarts": 50, "early_stop_r2": 0.9999999, "variant": "timingbudget", "engine_sha256": "4f8ed9e8143d859a119358d7fff6c18e0668d3db0e90a71dbc3d030937fb840c", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/evomath_v1-v2-v3-v5-v6_s42.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 22.61, "generations": 5, "evaluations": 6808, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 22.12, "generations": 5, "evaluations": 6732, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 18.78, "generations": 5, "evaluations": 6719, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "20*sqrt(109)*pi*sqrt(L)/327", "seconds": 38.83, "generations": 5, "evaluations": 6905, "found_infix": "sqrt((L / 9.81))", "found_prefix": "(sqrt (/ x0 9.81))", "scale_a": 8.881784197001252e-16, "scale_b": 6.283185307179586, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 20.31, "generations": 5, "evaluations": 6901, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 18.14, "generations": 5, "evaluations": 6766, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 28.89, "generations": 5, "evaluations": 6912, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9841481050162415e-11, "model_canonical": "f*vs/(-vs**2/340 + vs)", "seconds": 20.83, "generations": 5, "evaluations": 6957, "found_infix": "((f * vs) / (vs + (-0.002941 * (vs)\u00b2)))", "found_prefix": "(/ (* x0 x1) (+ x1 (* -0.002941176470588235 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "di*do/(di + do)", "seconds": 22.61, "generations": 5, "evaluations": 6786, "found_infix": "((do * di) / (do + di))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 16.92, "generations": 5, "evaluations": 6557, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 13.86, "generations": 5, "evaluations": 6694, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 13.09, "generations": 5, "evaluations": 6681, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 13.34, "generations": 5, "evaluations": 6564, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 12.92, "generations": 5, "evaluations": 6781, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 13.17, "generations": 5, "evaluations": 6360, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 11.91, "generations": 5, "evaluations": 6593, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 13.13, "generations": 5, "evaluations": 6705, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 15.2, "generations": 5, "evaluations": 6678, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 13.54, "generations": 5, "evaluations": 6526, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 7.69785077703822e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 14.53, "generations": 5, "evaluations": 6684, "found_infix": "(P * exp((0.04879 * t)))", "found_prefix": "(* x0 (exp (* 0.04879016416943204 x1)))", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 11.54, "generations": 5, "evaluations": 6695, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 22.02, "generations": 5, "evaluations": 7059, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 13.28, "generations": 5, "evaluations": 6660, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 31.98, "generations": 5, "evaluations": 6817, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 18.75, "generations": 5, "evaluations": 6991, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 26.78, "generations": 5, "evaluations": 6974, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "seconds": 21.06, "generations": 5, "evaluations": 6585, "found_infix": "(log(F1) - log(F2))", "found_prefix": "(- (log x0) (log x1))", "scale_a": -4.163336342344337e-17, "scale_b": 1.0857362047581296, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 19.35, "generations": 5, "evaluations": 6816, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 21.86, "generations": 5, "evaluations": 6841, "found_infix": "((DBP + SBP) + DBP)", "found_prefix": "(+ (+ x0 x1) x0)", "scale_a": 0.0, "scale_b": 0.3333333333333333, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 20.82, "generations": 5, "evaluations": 6581, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 28.91, "generations": 5, "evaluations": 7027, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 17.6, "generations": 5, "evaluations": 6918, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 31.2, "generations": 5, "evaluations": 7023, "found_infix": "(QT / sqrt(RR))", "found_prefix": "(/ x0 (sqrt x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 14.92, "generations": 5, "evaluations": 6631, "found_infix": "((Na + (-Cl)) - HCO3)", "found_prefix": "(- (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 18.36, "generations": 5, "evaluations": 6747, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 22.71, "generations": 5, "evaluations": 7025, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 23.45, "generations": 5, "evaluations": 7065, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 18.48, "generations": 5, "evaluations": 6955, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 14.94, "generations": 5, "evaluations": 6431, "found_infix": "(VO2 / (CaO2 - CvO2))", "found_prefix": "(/ x0 (- x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 16.79, "generations": 5, "evaluations": 6422, "found_infix": "((age ^ -0.203) * (Scr ^ -1.154))", "found_prefix": "(* (pow x1 -0.203) (pow x0 -1.154))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 19.2, "generations": 5, "evaluations": 6890, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 15.99, "generations": 5, "evaluations": 6834, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 18.9, "generations": 5, "evaluations": 6801, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (/ 1 x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 17.9, "generations": 5, "evaluations": 6701, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 17.84, "generations": 5, "evaluations": 6668, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 22.5, "generations": 5, "evaluations": 6624, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 25.11, "generations": 5, "evaluations": 6897, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 27.11, "generations": 5, "evaluations": 6785, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 24.42, "generations": 5, "evaluations": 6992, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 18.58, "generations": 5, "evaluations": 6720, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v1", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 19.1, "generations": 5, "evaluations": 6776, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 22.63, "generations": 5, "evaluations": 6715, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 18.56, "generations": 5, "evaluations": 6884, "found_infix": "(((Div / AUCiv) * AUCpo) / Dpo)", "found_prefix": "(/ (* (/ x1 x2) x0) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 25.64, "generations": 5, "evaluations": 6486, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 19.64, "generations": 5, "evaluations": 6578, "found_infix": "(fe - (0.008333 * (fe * CrCl)))", "found_prefix": "(- x0 (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 22.15, "generations": 5, "evaluations": 6581, "found_infix": "((Km * R) / (Vmax - R))", "found_prefix": "(/ (* x0 x1) (- x2 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 20.03, "generations": 5, "evaluations": 6896, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 26.87, "generations": 5, "evaluations": 6816, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 20.12, "generations": 5, "evaluations": 6521, "found_infix": "((RR * VT) - (RR * VD))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 17.7, "generations": 5, "evaluations": 6866, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 23.86, "generations": 5, "evaluations": 6869, "found_infix": "(((Pcr * (1 / Ucr)) * UNa) / PNa)", "found_prefix": "(/ (* (* x1 (/ 1 x3)) x0) x2)", "scale_a": 3.3306690738754696e-16, "scale_b": 99.99999999999997, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 40.84, "generations": 5, "evaluations": 7103, "found_infix": "((LVID * LVID) / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (* x0 x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.781286437644687e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 25.92, "generations": 5, "evaluations": 6950, "found_infix": "((((-1.25 * PaCO2) + (-PaO2)) + (FiO2 * Pb)) + (-47 * FiO2))", "found_prefix": "(+ (+ (+ (* -1.2500000000000013 x2) (neg x3)) (* x0 x1)) (* -47.00000000000014 x0))", "scale_a": 0.0, "scale_b": 1.0000000000000004, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 22.43, "generations": 5, "evaluations": 6474, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 22.44, "generations": 5, "evaluations": 6693, "found_infix": "((TC - HDL) + (-0.2 * TG))", "found_prefix": "(+ (- x0 x1) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.682572080454052e-16, "model_canonical": "5*C/(Alb + 1/2)", "seconds": 34.88, "generations": 5, "evaluations": 7061, "found_infix": "(C / (Alb - -0.5))", "found_prefix": "(/ x0 (- x1 -0.5))", "scale_a": 3.552713678800501e-15, "scale_b": 4.999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 23.09, "generations": 5, "evaluations": 6810, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.57 (log x2)))", "scale_a": 6.430000000000003, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 23.72, "generations": 5, "evaluations": 6738, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 21.46, "generations": 5, "evaluations": 6314, "found_infix": "((m * v1) - (m * v2))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 22.98, "generations": 5, "evaluations": 6830, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 21.31, "generations": 5, "evaluations": 6926, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 28.69, "generations": 5, "evaluations": 6760, "found_infix": "((4.136 * f) - W)", "found_prefix": "(- (* 4.136000000000001 x0) x1)", "scale_a": 0.0, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 20.0, "generations": 5, "evaluations": 6838, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 35.88, "generations": 5, "evaluations": 6922, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 20.43, "generations": 5, "evaluations": 6687, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 25.25, "generations": 5, "evaluations": 6708, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 21.16, "generations": 5, "evaluations": 6561, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 19.22, "generations": 5, "evaluations": 6443, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 20.85, "generations": 5, "evaluations": 6600, "found_infix": "(1 / sqrt((L * C)))", "found_prefix": "(inv (sqrt (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 24.35, "generations": 5, "evaluations": 6930, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 20.48, "generations": 5, "evaluations": 6611, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m2 + m1))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x1 x0))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 29.56, "generations": 5, "evaluations": 6456, "found_infix": "((((k / L) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (/ x0 x4) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 21.66, "generations": 5, "evaluations": 6647, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 23.93, "generations": 5, "evaluations": 6873, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.0969999999999995 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.999349747352371, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.3165040248556317, "model_canonical": "1.20892880401617*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1193/661 + 1/R) - 6*I/671 - 3/958", "seconds": 250.23, "generations": 80, "evaluations": 93786, "found_infix": "((1.2 * (R * (I / (((z + (-1.805 + (R * z))) + (1 / (z - (z - R)))) + (((z - R))\u00b2 + (abs((z - R)) + ((R * z) + (z)\u00b2))))))) + (-0.004438 * (2 * I)))", "found_prefix": "(+ (* 1.199939041323 (* x1 (/ x0 (+ (+ (+ x2 (+ -1.804841405332 (* x1 x2))) (inv (- x2 (- x2 x1)))) (+ (square (- x2 x1)) (+ (abs (- x2 x1)) (+ (* x1 x2) (square x2)))))))) (* -0.004437623848 (* 1.99983611672 x0)))", "scale_a": -0.0031315143036287907, "scale_b": 1.0074918494886722, "holdout_r2": 0.9991483606688182, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 20.57, "generations": 5, "evaluations": 6766, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 23.88, "generations": 5, "evaluations": 6741, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 23.52, "generations": 5, "evaluations": 6441, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 30.35, "generations": 5, "evaluations": 6714, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 39.2, "generations": 5, "evaluations": 6939, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 37.26, "generations": 5, "evaluations": 7021, "found_infix": "((n)\u00b2 + n)", "found_prefix": "(+ (square x0) x0)", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 20.15, "generations": 5, "evaluations": 6378, "found_infix": "((x - mu) / s)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 26.83, "generations": 5, "evaluations": 6786, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 166.68, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941, "holdout_r2": 0.9843219912009077, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*(R**2*h + R*h*r + h*r**2)/3", "seconds": 22.27, "generations": 5, "evaluations": 6960, "found_infix": "(((h * (r)\u00b2) + ((h * R) * r)) + (h * (R)\u00b2))", "found_prefix": "(+ (+ (* x0 (square x2)) (* (* x0 x1) x2)) (* x0 (square x1)))", "scale_a": -2.842170943040401e-14, "scale_b": 1.0471975511965979, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 22.11, "generations": 5, "evaluations": 6379, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9924509751706502, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": null, "model_canonical": "-0.402707062056106*(a + Abs(a - c)**((346/123)**b))**0.080524803095 + 1.04435865970196*(-1.172974794281*a*b + c*(0.773191462567*a*b - c + 3112/939) - 1.172974794281*Abs(a - b)**(b**(301/(179*c))) - 1.172974794281/c)**(479/823) + 0.141143046497252", "seconds": 248.86, "generations": 105, "evaluations": 125221, "found_infix": "((1.06 * ((((3.314 + (((0.7732 * a) * b) - c)) * c) + (((abs((a - b)) ^ ((b ^ 1.682) ^ (1 / c))) + ((1 / c) + (a * b))) * -1.173)) ^ 0.582)) + (-0.4087 * ((a - (-((c - a) ^ (2.813 ^ b)))) ^ 0.08052)))", "found_prefix": "(+ (* 1.059980828666 (pow (+ (* (+ 3.31416415985 (- (* (* 0.773191462567 x0) x1) x2)) x2) (* (+ (pow (abs (- x0 x1)) (pow (pow x1 1.681564858928) (inv x2))) (+ (inv x2) (* x0 x1))) -1.172974794281)) 0.582016916674)) (* -0.408731005754 (pow (- x0 (neg (pow (- x2 x0) (pow 2.813009183611 x1)))) 0.080524803095)))", "scale_a": 0.14114304649725185, "scale_b": 0.9852618381940927, "holdout_r2": 0.9955929455893282, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999982279885032, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0015826143572034619, "model_canonical": "-0.00798764760219939 + 0.0248118325978173*(116687*a**2/733 + 188*a*b + 3344*b**2/21)/(a + b)", "seconds": 34.41, "generations": 10, "evaluations": 12791, "found_infix": "((((159.2 * (a)\u00b2) + (159.2 * (b)\u00b2)) + (188 * (a * b))) / (b + a))", "found_prefix": "(/ (+ (+ (* 159.190996719729 (square x0)) (* 159.23816279646 (square x1))) (* 187.998141344827 (* x0 x1))) (+ x1 x0))", "scale_a": -0.007987647602199388, "scale_b": 0.024811832597817267, "holdout_r2": 0.9999982943745273, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 17.41, "generations": 5, "evaluations": 6347, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9960289688504932, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.0505813658786756, "model_canonical": "-0.328088578533631*(3.385178*s - Abs(mu - x)**(1/log(2)) - 0.009454)/(-s**(1/3) - 2*s**2 + 2*s - Abs(mu - x)**(1/log(2))*sqrt(Abs(log(Abs(mu - x))))/sqrt(log(10))) + 0.096268955435613", "seconds": 271.78, "generations": 110, "evaluations": 130947, "found_infix": "((s + ((-0.009454 - exp(log2((mu - x)))) + (2.385 * s))) / ((s - (exp(log2((mu - x))) * sqrt(log10((mu - x))))) - (((s * s) - s) + ((s * s) + cbrt(s)))))", "found_prefix": "(/ (+ x2 (+ (- -0.009454 (exp (log2 (- x1 x0)))) (* 2.385178 x2))) (- (- x2 (* (exp (log2 (- x1 x0))) (sqrt (log10 (- x1 x0))))) (+ (- (* x2 x2) x2) (+ (* x2 x2) (cbrt x2)))))", "scale_a": 0.09626895543561298, "scale_b": -0.32808857853363144, "holdout_r2": 0.9943830009271836, "suite": "v2", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 22.17, "generations": 5, "evaluations": 6771, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998771310828989, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0014679546472195376, "model_canonical": "20*R*r**2 + 3/17", "seconds": 46.04, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.17620389550103255, "scale_b": 19.729619099954625, "holdout_r2": 0.999999758709715, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9995008162995054, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008083070936455962, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 48.66, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0000357460485316, "scale_b": -1.000770959959399, "holdout_r2": 0.9999987399706455, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 15.07, "generations": 5, "evaluations": 6784, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.49999999999999656 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 109.99, "generations": 45, "evaluations": 52577, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015, "holdout_r2": 0.998915765312873, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9977749828855083, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 139.51962708003379, "model_canonical": "370*a/327 - 0.170441636620765*x**2 - 370*sin(0.377847833004*x**2/a**2)/327 - 370*tanh(157/(22*x**2))/327 + 0.682703661377456 + 370*x**2/(327*a) + 4.61451100917431e-7*x**12/a**12", "seconds": 217.47, "generations": 80, "evaluations": 94423, "found_infix": "((sin(((((2 * x) / a) / a) * (-0.1889 * x))) + (tanh((1.075 / (x * (-0.1506 * x)))) + ((a + (((x / a) * (-0.723 * x)) / -0.723)) + (x * (-0.1506 * x))))) + (4.078e-07 * (((x / a) ^ 4))\u00b3))", "found_prefix": "(+ (+ (sin (* (/ (/ (* 2 x1) x0) x0) (* -0.188923916502 x1))) (+ (tanh (/ 1.0749720451 (* x1 (* -0.150633554526 x1)))) (+ (+ x0 (/ (* (/ x1 x0) (* -0.722970789079 x1)) -0.722970789079)) (* x1 (* -0.150633554527 x1))))) (* 4.07823e-07 (cube (pow (/ x1 x0) 4))))", "scale_a": 0.6827036613774555, "scale_b": 1.131498705779187, "holdout_r2": 0.9923774417752083, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990533942248746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.010576112421466749, "model_canonical": "a*b*sin(C)/2", "seconds": 29.64, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": -0.04366673966763557, "scale_b": 0.5014848925861944, "holdout_r2": 0.9999900464705209, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 27.43, "generations": 5, "evaluations": 6859, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995813584147263, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 204.96345936865274, "model_canonical": "lam*exp(-lam*x)", "seconds": 30.47, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": -0.00020010136651721355, "scale_b": 1.0007827088991843, "holdout_r2": 0.9999993748523367, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 21.24, "generations": 5, "evaluations": 6682, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "915*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/25456 + 2745*c*(y0 + 1)/(3956*(a**y0 + b + y0)) + 2745*x0/3956 + 2745*y0/3956 - 24039/609224", "seconds": 179.46, "generations": 15, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197, "holdout_r2": 0.9219790715103403, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 25.85, "generations": 5, "evaluations": 6735, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999157665452503, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.006055751469649963, "model_canonical": "n**(1/3) + n*log(n) - n - 4/47", "seconds": 64.76, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.0852722331546687, "scale_b": -0.9949203644835081, "holdout_r2": 0.9999986067885326, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 39.97, "generations": 5, "evaluations": 7094, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988893245322112, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.459259916692975, "model_canonical": "10*R**2*theta**2/63 - 15*R**2*sin(theta)*sin(sin(theta))/119", "seconds": 100.34, "generations": 20, "evaluations": 24338, "found_infix": "((theta * ((R * R) * theta)) + (-0.7942 * (((R * R) * sin(theta)) * sin(sin(theta)))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.794236 (* (* (* x0 x0) (sin x1)) (sin (sin x1)))))", "scale_a": 0.014242024404744313, "scale_b": 0.1587725468760996, "holdout_r2": 0.9999960816393905, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9941673073392585, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7746979143155835, "model_canonical": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "seconds": 194.84, "generations": 70, "evaluations": 83467, "found_infix": "((b + (abs((b + (p * a))) / ((0.8769 + (2.644 * (b / a))))\u00b2)) + (((b + a) + (max(b, a) + a)) + ((b + p) + (58.31 + (b + a)))))", "found_prefix": "(+ (+ x1 (/ (abs (+ x1 (* x2 x0))) (square (+ 0.876937 (* 2.643684 (/ x1 x0)))))) (+ (+ (+ x1 x0) (+ (max x1 x0) x0)) (+ (+ x1 x2) (+ 58.3077 (+ x1 x0)))))", "scale_a": -7.306647823363934, "scale_b": 0.12112239033838511, "holdout_r2": 0.9919063259740579, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 281.44, "generations": 120, "evaluations": 143377, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777, "holdout_r2": 0.4551088804252228, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.704248191709067e-16, "model_canonical": "-2*p**2 + 2*p", "seconds": 21.41, "generations": 5, "evaluations": 6729, "found_infix": "(p - (p * p))", "found_prefix": "(- x0 (* x0 x0))", "scale_a": -5.551115123125783e-17, "scale_b": 1.9999999999999998, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9976430489103425, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.1291979592323913, "model_canonical": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "seconds": 245.16, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-7.251 - n)))) / (((S - tanh(Vmax)) + (0.9868 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1.268)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381, "holdout_r2": 0.9956502370298741, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998939407812789, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.000567443163132282, "model_canonical": "S*mumax/(Ks + S)", "seconds": 46.2, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": -0.0004372823715933505, "scale_b": 1.0003247510753048, "holdout_r2": 0.9999997043888105, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996806849673198, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.005326066583564435, "model_canonical": "1/5 + 241/M**(1/4)", "seconds": 52.54, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.2006707347764518, "scale_b": 240.61723199798018, "holdout_r2": 0.9999965069248251, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998807779521477, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.930928170601006, "model_canonical": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10) + 1/20", "seconds": 30.33, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.101 * (log(Q10) * T1))) + (0.1004 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "scale_a": 0.05017351284652882, "scale_b": 0.9981570069512852, "holdout_r2": 0.9999587191232653, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 21.57, "generations": 5, "evaluations": 6649, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.9998774349697807, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0097589712307472, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 51.03, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-0.9932 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "scale_a": -0.016241754527309915, "scale_b": 0.9996714996481847, "holdout_r2": 0.9999939406780607, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.116802584313804e-12, "model_canonical": "N0*exp(0.693147180559946*t/Td)", "seconds": 16.24, "generations": 5, "evaluations": 6518, "found_infix": "exp((log(N0) + (0.6931 * (t * (1 / Td)))))", "found_prefix": "(exp (+ (log x0) (* 0.6931471805599456 (* x1 (/ 1 x2)))))", "scale_a": 4.547473508864641e-13, "scale_b": 0.9999999999999976, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.999315416288888, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0031506837296745435, "model_canonical": "1/(h + 1/(N*a))", "seconds": 34.16, "generations": 10, "evaluations": 12652, "found_infix": "(1 / (h + ((a * (0.9993 / N)) * (1 / (a)\u00b2))))", "found_prefix": "(inv (+ x2 (* (* x0 (/ 0.99925084946 x1)) (inv (square x0)))))", "scale_a": -0.00015812598243902798, "scale_b": 0.9990138294363465, "holdout_r2": 0.9999974866047892, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995091151792501, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001898396493746527, "model_canonical": "A**(1/4)*c", "seconds": 43.7, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.04700364614195962, "scale_b": 0.9989521981107072, "holdout_r2": 0.9999988837407444, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 18.54, "generations": 5, "evaluations": 6295, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999022276106179, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002119173208177988, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 33.69, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 0.9999019678170072, "scale_b": -0.9995831206399413, "holdout_r2": 0.9999998180234843, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995619532116138, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001756188285869821, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 52.64, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": -0.04272077228304738, "scale_b": 0.9989371538224419, "holdout_r2": 0.9999871221314461, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 25.13, "generations": 5, "evaluations": 6719, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9894606191864804, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.07061878828529, "model_canonical": "12*I/1643 - 3*I/(53*Ki) + 6*Km/53 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 - 13/43 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "seconds": 178.39, "generations": 80, "evaluations": 95571, "found_infix": "(((((Vmax * S) * (((16.86 - Km) - I) + Ki)) / (Km + S)) - (((I * (1 / (0.8953 * Ki))) + (Vmax ^ tanh(I))) - Km)) - ((((-0.1293 * I) + (log(Km) / Ki)) - Km) - (S / Km)))", "found_prefix": "(- (- (/ (* (* x0 x1) (+ (- (- 16.864929 x2) x3) x4)) (+ x2 x1)) (- (+ (* x3 (inv (* 0.895343 x4))) (pow x0 (tanh x3))) x2)) (- (- (+ (* -0.129291 x3) (/ (log x2) x4)) x2) (/ x1 x2)))", "scale_a": -0.302156136454633, "scale_b": 0.056730304793211624, "holdout_r2": 0.9798629459384985, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998907780277814, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00019151427853813052, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 33.34, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": -1.9327817679833104e-07, "scale_b": 1.0000834006173207, "holdout_r2": 0.9999999888336751, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998933874643375, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007489299553018918, "model_canonical": "-412*age/61 + 5*ht + 14*wt + 67", "seconds": 34.63, "generations": 10, "evaluations": 12842, "found_infix": "(((13.74 * wt) + (4.991 * ht)) + (-6.752 * age))", "found_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "scale_a": 67.17014254322567, "scale_b": 1.0010793932514468, "holdout_r2": 0.9999993873831956, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995435593474445, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021925176635615553, "model_canonical": "QT/RR**(1/3) + 15/37", "seconds": 39.36, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3339) * QT)", "found_prefix": "(* (pow x1 -0.333888516159) x0)", "scale_a": 0.4052089132341621, "scale_b": 0.9989929363275897, "holdout_r2": 0.9999992001215533, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9991172115954031, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.007281422236802011, "model_canonical": "19*floor(1/2 + ht/Cr)/46", "seconds": 41.61, "generations": 15, "evaluations": 18453, "found_infix": "round((ht / Cr))", "found_prefix": "(round (/ x0 x1))", "scale_a": -0.021256591341526132, "scale_b": 0.41319950138084127, "holdout_r2": 0.9999887281771452, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 25.13, "generations": 5, "evaluations": 6919, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.016000000000000007 x1))", "scale_a": -1.599999999999966, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.999885993225636, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008662889955955565, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 54.08, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.498 * Alb))", "found_prefix": "(+ x0 (* -2.4979789198296802 x1))", "scale_a": 9.99544233070591, "scale_b": 0.9997805387605663, "holdout_r2": 0.9999997939433571, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992348024294746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0031173484357765913, "model_canonical": "3*HCO3/2 + 8", "seconds": 48.26, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 7.925851455632213, "scale_b": 1.5033163917409358, "holdout_r2": 0.9999929473399511, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9995414880418745, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.001333430241846932, "model_canonical": "27*CO*Hb*SaO2/2 + CO*PaO2/34 - 13/34", "seconds": 55.12, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (458.8 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "scale_a": -0.3821686515740339, "scale_b": 0.029197695085188363, "holdout_r2": 0.9999874493327889, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998939672216519, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021006898319526216, "model_canonical": "4*ht**(21/29)*wt**(17/40)/555", "seconds": 38.03, "generations": 10, "evaluations": 12260, "found_infix": "(abs(-6.062e+09) * ((wt ^ 0.4249) * (ht ^ 0.7244)))", "found_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "scale_a": 0.0005652659605759336, "scale_b": 1.189014267381749e-12, "holdout_r2": 0.9999995455259224, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 23.11, "generations": 5, "evaluations": 6823, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999555523905407, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016448627962412953, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 34.1, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -0.9914))", "found_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "scale_a": 0.9983551372029853, "scale_b": 1.0170856948225544, "holdout_r2": 0.9998786831948487, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999543246722087, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004627289019920903, "model_canonical": "U*V/P", "seconds": 39.65, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.017691089805424554, "scale_b": 0.9992026316459617, "holdout_r2": 0.9999990968518048, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9988888684393933, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 16.494067193460626, "model_canonical": "(-CaO2 + CcO2)/(CcO2 - CvO2 + 4/CaO2)", "seconds": 127.86, "generations": 20, "evaluations": 24356, "found_infix": "((CcO2 + (-0.9993 * CaO2)) / (CcO2 + ((4 / CaO2) - CvO2)))", "found_prefix": "(/ (+ x0 (* -0.999343849287 x1)) (+ x0 (- (/ 4 x1) x2)))", "scale_a": -0.004890174154511762, "scale_b": 1.0380335898371258, "holdout_r2": 0.9998109681042525, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 28.53, "generations": 5, "evaluations": 6764, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "holdout_r2": 1.0, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971831586177357, "success": false, "partial": true, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.006821093093779402, "model_canonical": "4*TBSA*wt + 34", "seconds": 169.24, "generations": 35, "evaluations": 41892, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 33.65201126763168, "scale_b": 3.9885617427866737, "holdout_r2": 0.9999917085440124, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998845952058126, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0044542801066563085, "model_canonical": "-I*RHR - I*age + 220*I + RHR + 63/874", "seconds": 62.28, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218.1 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0720830248946811, "scale_b": 0.9987905534441749, "holdout_r2": 0.9999990639057782, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.999089049821747, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0015005140156402015, "model_canonical": "C*Emax/(C + EC50)", "seconds": 57.92, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.05605165561578218, "scale_b": 1.0008117132658212, "holdout_r2": 0.9999975554938825, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730902196344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.015134111601333128, "model_canonical": "40*wt/37 + 1/9 - 126*wt**2/ht**2", "seconds": 50.55, "generations": 10, "evaluations": 12490, "found_infix": "((1.081 * wt) + (-125.6 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "scale_a": 0.11030757038492567, "scale_b": 1.0145404073772517, "holdout_r2": 0.9999902029492513, "suite": "v3", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 27.01, "generations": 5, "evaluations": 6759, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999090335037002, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 356479336.4131333, "model_canonical": "C0*exp(-k*t)", "seconds": 40.53, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": -0.0017549394070366375, "scale_b": 0.9997530740651474, "holdout_r2": 0.9999997627319258, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 29.38, "generations": 5, "evaluations": 6868, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9979546016794381, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.22347496649852203, "model_canonical": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "seconds": 157.31, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * min(-0.2374, (0.002376 + Ta))) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * min(-0.2374, (0.002376 + Ta))) ^ (0.3625 ^ max((t * k), (k - T0)))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) (min -0.237352 (+ 0.002376 x0))) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) (min -0.237352 (+ 0.002376 x0))) (pow 0.362521 (max (* x3 x2) (- x2 x1)))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189, "holdout_r2": 0.9986997683233618, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9782317560632293, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 13452.10432268961, "model_canonical": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "seconds": 301.65, "generations": 15, "evaluations": 18726, "found_infix": "(((min(min(R, t), ((R ^ 0.727) - (k * C0))) * (t - (((t ^ k) + R) / ((2.117 * k) * t)))) + (max((min(log2(R), C0) - (-2.175 + k)), min(log2(R), R)) * (R + (C0 + ((t ^ 0.6079) * R))))) * log(k))", "found_prefix": "(* (+ (* (min (min x1 x3) (- (pow x1 0.726978) (* x2 x0))) (- x3 (/ (+ (pow x3 x2) x1) (* (* 2.117197 x2) x3)))) (* (max (- (min (log2 x1) x0) (+ -2.174578 x2)) (min (log2 x1) x1)) (+ x1 (+ x0 (* (pow x3 0.60794) x1))))) (log x2))", "scale_a": 3.9219309487953353, "scale_b": -0.07717064827661152, "holdout_r2": 0.9402447092501148, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 26.01, "generations": 5, "evaluations": 6630, "found_infix": "exp((-(lam * x)))", "found_prefix": "(exp (neg (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 26.41, "generations": 5, "evaluations": 6470, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.961452166940582e-13, "model_canonical": "1 - 1/(exp(h*log(D) - h*log(EC50)) + 1)", "seconds": 21.13, "generations": 5, "evaluations": 6311, "found_infix": "(1 / (1 + exp(((log(D) * h) + (-(log(EC50) * h))))))", "found_prefix": "(inv (+ 1 (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 27.39, "generations": 5, "evaluations": 6436, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 46.49, "generations": 5, "evaluations": 6539, "found_infix": "(log(p) - log((1 - p)))", "found_prefix": "(- (log x0) (log (- 1 x0)))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999007109611278, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0011179559520451592, "model_canonical": "5*P/(63*r**2)", "seconds": 40.22, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": -9.103659129816588e-05, "scale_b": 0.0796032338350701, "holdout_r2": 0.9999998921344517, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 21.95, "generations": 5, "evaluations": 6624, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9993220366635526, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.03511436715627396, "model_canonical": "1.01586865491805*V0*t/(t + tau**2/(t + 0.696978736572705*tau)) + 0.046883745264731", "seconds": 127.22, "generations": 45, "evaluations": 52866, "found_infix": "((V0 * t) / (((tau * tau) / ((tau / 1.435) + t)) + t))", "found_prefix": "(/ (* x0 x1) (+ (/ (* x2 x2) (+ (/ x2 1.434764) x1)) x1))", "scale_a": 0.04688374526473105, "scale_b": 1.0158686549180462, "holdout_r2": 0.9992726035641666, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 20.43, "generations": 5, "evaluations": 6576, "found_infix": "exp((log(A) + (-(Ea / T))))", "found_prefix": "(exp (+ (log x0) (neg (/ x1 x2))))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 22.48, "generations": 5, "evaluations": 6622, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 19.6, "generations": 5, "evaluations": 6661, "found_infix": "(1 / (1 + ((1 / K) / P)))", "found_prefix": "(/ 1 (+ 1 (/ (/ 1 x0) x1)))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v5", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986865126599663, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0915446337762356, "model_canonical": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "seconds": 169.51, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.292097703820048, "scale_b": 1.7148195327478752, "holdout_r2": 0.9990706998632128, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990584363131837, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7564488168414686, "model_canonical": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "seconds": 120.74, "generations": 55, "evaluations": 66242, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (6.938 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983633297872) (pow (- x2 x3) 1.985385119869)) (+ 6.938229398009 (pow (- x5 x4) 1.98490613998))))", "scale_a": -5.20475414916671, "scale_b": 3.2278216571085756, "holdout_r2": 0.999342281109602, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 301.21, "generations": 1, "evaluations": 2368, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406, "holdout_r2": 0.6562708297964368, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 302.71, "generations": 8, "evaluations": 10526, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "holdout_r2": 0.7377305219487358, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 69.19, "generations": 5, "evaluations": 6803, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9994847096598249, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.011782328930971935, "model_canonical": "45*log((163/58)**b + (54/19)**c + (71/25)**a)/47 + 2/49", "seconds": 302.3, "generations": 115, "evaluations": 137265, "found_infix": "log(((2.81 ^ b) + ((-2.842 ^ c) + (-2.84 ^ a))))", "found_prefix": "(log (+ (pow 2.810235424144 x1) (+ (pow -2.841860452451 x2) (pow -2.839799997981 x0))))", "scale_a": 0.04092001147496038, "scale_b": 0.9577424065274257, "holdout_r2": 0.9996821825874503, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 28.09, "generations": 5, "evaluations": 6819, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * (x * (x)\u00b3)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* x0 (cube x0))))", "scale_a": 0.375, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 44.71, "generations": 5, "evaluations": 6740, "found_infix": "(((5 * x) + (-20 * (x)\u00b3)) + (16 * ((x)\u00b3 * (x * x))))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (cube x0))) (* 16 (* (cube x0) (* x0 x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 47.8, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + sign(x)))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 (sign x0)))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774, "holdout_r2": 0.9999568658913858, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 125.32, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193, "holdout_r2": 0.9994206044936136, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 22.56, "generations": 5, "evaluations": 6547, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 / c)))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (/ 0.3333333333333333 x2)))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9864131845517468, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.762108729575328, "model_canonical": "-98/985 + 0.998338434417852*(y + (383*r**2/81 + r*x)*log(y/(s2*x))/log(10))*(-1.645074*r*x/(r + s1) + y)/s2 + 0.998338434417852*x**2/s1", "seconds": 289.69, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (4.728 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.645 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.09949245527781203, "scale_b": 0.9983384344178515, "holdout_r2": 0.9796062294912652, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9858595907325988, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.1309235662204227, "model_canonical": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.544799924639411 + 0.195579281608043*z**2/p", "seconds": 270.48, "generations": 15, "evaluations": 18709, "found_infix": "(((((((z * z) / p) + 0.9168) + (max(max(x, y), min(z, p)) + -0.4688)) + x) + (max(max(max(x, y), z), ((x + (2.547 * y)) / p)) + y)) + (1.049 + max(max(y, x), max(((2.92 * x) / p), z))))", "found_prefix": "(+ (+ (+ (+ (+ (/ (* x2 x2) x3) 0.916827) (+ (max (max x0 x1) (min x2 x3)) -0.468822)) x0) (+ (max (max (max x0 x1) x2) (/ (+ x0 (* 2.546937 x1)) x3)) x1)) (+ 1.049292 (max (max x1 x0) (max (/ (* 2.919673 x0) x3) x2))))", "scale_a": 0.25195963467707205, "scale_b": 0.19557928160804305, "holdout_r2": 0.9818274015206695, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9719447085432232, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 97.62637212090756, "model_canonical": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "seconds": 213.48, "generations": 15, "evaluations": 18718, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 1.556) * (2.133 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947, "holdout_r2": 0.9686617710339538, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9995855907226544, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.242062937480252, "model_canonical": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "seconds": 270.31, "generations": 95, "evaluations": 113022, "found_infix": "(K1 + ((((a12 ^ -1.49) ^ -0.6097) * (((K1 * a21) + (a12 - K2)) - 27.76)) + (1 / a21)))", "found_prefix": "(+ x0 (+ (* (pow (pow x2 -1.490238935154) -0.609672529723) (- (+ (* x0 x3) (- x2 x1)) 27.755262)) (inv x3)))", "scale_a": 3.3455764518788556, "scale_b": 1.0036549214423613, "holdout_r2": 0.9993117837605774, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8741879078625574, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.153928302961639, "model_canonical": "0.539790435426527*K*r + 0.539790435426527*K - 0.539790435426527*K/floor(r*t**nu) + 12671/778", "seconds": 233.16, "generations": 15, "evaluations": 18746, "found_infix": "(((K / floor(abs((r * (t ^ nu))))) - K) + ((-K) * r))", "found_prefix": "(+ (- (/ x0 (floor (abs (* x2 (pow x3 x4))))) x0) (* (neg x0) x2))", "scale_a": 16.28663327535861, "scale_b": -0.5397904354265272, "holdout_r2": 0.786943513060514, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "-36 + 2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 114.43, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "holdout_r2": 0.9922843795447545, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 20.29, "generations": 5, "evaluations": 6678, "found_infix": "(1 / (h + ((Np / a) * (1 / (Np)\u00b3))))", "found_prefix": "(inv (+ x1 (* (/ x2 x0) (inv (cube x2)))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 18.47, "generations": 5, "evaluations": 6843, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9991841525137456, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.31243087810113, "model_canonical": "-0.0086883620057691*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 180072*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/14075 + 2307/233", "seconds": 236.49, "generations": 75, "evaluations": 89481, "found_infix": "((10.98 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.159) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.007457 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.698) + log(Ko)))))", "found_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "scale_a": 9.901287400360786, "scale_b": 1.1651866661433503, "holdout_r2": 0.999081347835766, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 302.62, "generations": 117, "evaluations": 139487, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257, "holdout_r2": 0.9961058251176782, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9998418713430745, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 9.671501577348277, "model_canonical": "2/399 - 1177*Min(b**(b*g), b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/log(m + exp(g)))/830", "seconds": 92.39, "generations": 30, "evaluations": 35712, "found_infix": "min(((b ^ g) ^ b), (((0.6961 - ((s ^ m) ^ (log(b) ^ m))) * b) / log10((-(exp(g) + m)))))", "found_prefix": "(min (pow (pow x0 x2) x0) (/ (* (- 0.696139 (pow (pow x1 x3) (pow (log x0) x3))) x0) (log10 (neg (+ (exp x2) x3)))))", "scale_a": 0.005012759459989802, "scale_b": -1.4180722512021162, "holdout_r2": 0.9997143555128415, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.9995448698656824, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002674827039449332, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 30.84, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": -0.000763830209167482, "scale_b": 2.0003731471472506, "holdout_r2": 0.9999992188119764, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9754437089467229, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 39.82621331000754, "model_canonical": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0830615622365696*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "seconds": 274.97, "generations": 120, "evaluations": 143463, "found_infix": "(sqrt((((I0 * P) * (d - 484.1)) * ((A * P) / (((0.07926 * d) * E0) + (I0 * A))))) + (((I0 - P) + (((4.712 * A) * (P - (I0 - P))) / (((0.2885 * P) * E0) + A))) + (I0 * P)))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))) (* x1 x0)))", "scale_a": -12.641702242610108, "scale_b": 0.04792013205955936, "holdout_r2": 0.9630747740382664, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.9999999266503851, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.7422614250840445, "model_canonical": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "seconds": 19.18, "generations": 5, "evaluations": 6688, "found_infix": "exp((-exp((((-2.814 + (0.06003 * V)) + (-0.0003591 * (V)\u00b2)) + (-1.641e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "scale_a": 0.9999110410839676, "scale_b": -0.9999094992776225, "holdout_r2": 0.9999999178862548, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999070519566771, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008919752262002046, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Sb + Max(1/3, Km))", "seconds": 103.2, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((0.9722 / Ki), Vmax)) + (((Sb / Kip) * Ii) + max(Km, 0.3315)))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) (max x2 0.331521)))))", "scale_a": -0.004385279069302195, "scale_b": 0.9988430409187776, "holdout_r2": 0.9999859617862749, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9993844080470365, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 14.225368918505378, "model_canonical": "1406/(Scr**1.1001052563*(1 + exp(-Scr**((-Scr + Scr**(-1673/873))/(Scr**1.256537563446*Scr**(1.126054649446*(0.855062719336871/Age**0.295093299374)**Age)))))*(100*Age - Min(76718164, Scr))**0.292791923756) + 19371*pi*(2511/532 - 0.0191500481786977*(Age - 846547/16980)*(Age + Scr - 5696/117)/(Age**(1", "seconds": 242.6, "generations": 65, "evaluations": 77167, "found_infix": "((1433 * (sigmoid(((Scr ^ ((Scr ^ -1.257) * ((Scr ^ -1.916) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2951) ^ Age)))) * ((Scr ^ -1.1) * (((Age * 100) - min(abs(Scr), 7.672e+07)) ^ -0.2928)))) + (81.94 * ((4.72 + ((6.118 / (-319.5 * cbrt((Age * Scr)))) * ((Scr - (48.68 - Age)) * ((Age + 42.18)", "found_prefix": "(+ (* 1433.244585383108 (* (sigmoid (pow (pow x0 (* (pow x0 -1.256537563446) (- (pow x0 -1.916380194032) x0))) (pow (pow x0 -1.126054649446) (pow (pow (* x1 -1.699974741216) -0.295093299374) x1)))) (* (pow x0 -1.1001052563) (pow (- (* x1 99.997915084432) (min (abs x0) 76718164.06481223)) -0.292791923756)))) (* 81.943733744991 (/ (+ 4.719924128567 (* (/ 6.118347431695 (* -319.49514654105 (cbrt (* x1 x0)))) (* (- x0 (- 48.683764122844 x1)) (- (+ x1 42.183343742361) 92.038870363268)))) (+ x1 (exp (+ x0 1.867173521918))))))", "scale_a": 1.3167410408557387, "scale_b": 0.9810543301702098, "holdout_r2": 0.9994300722336895, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9987820374758413, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 25757.1646206105, "model_canonical": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "seconds": 286.85, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3787 * ((t * (ke * 2.862)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 0.8456)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967, "holdout_r2": 0.9892049941160563, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 303.22, "generations": 10, "evaluations": 12823, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182, "holdout_r2": 0.7195057188038642, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.965334808909352e-16, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 20.12, "generations": 5, "evaluations": 6842, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.520999999999994 x0) (* -1.3200000000000007 x1)) (* 0.03299999999999994 (* x0 x1)))", "scale_a": 180.84000000000046, "scale_b": 1.000000000000002, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998560767379707, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.536788470475255, "model_canonical": "-60/7 + 56*(-12*HDL*(TG + 1)/11 + 28*TC*TG/25 - 6*TG**2/49)/(59*(0.000544640731278321*TG**2 + TG))", "seconds": 26.23, "generations": 10, "evaluations": 12608, "found_infix": "(((min(HDL, (-0.1226 * (TG)\u00b2)) + (1.12 * (TC * TG))) + (-1.091 * (HDL * (TG + 1)))) / (TG + (0.0005446 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (min x1 (* -0.1225962176829709 (square x2))) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "scale_a": -8.572198122947668, "scale_b": 0.9490011433640297, "holdout_r2": 0.9999767770871473, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997197962127055, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0004399114891391472, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 39.15, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02423463840840956, "scale_b": 100.01485585600551, "holdout_r2": 0.9999801958640222, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 17.54, "generations": 5, "evaluations": 6785, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.999870971907812, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006326488693664393, "model_canonical": "19*BUN/53 + Glu/18 + 2*Na + 1/3", "seconds": 28.89, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05564 * Glu)) + (0.3586 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805, "holdout_r2": 0.9999950582979937, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 17.45, "generations": 5, "evaluations": 6445, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846465971055, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0024766857120249413, "model_canonical": "8*W*(100 - BF)/37 + 371", "seconds": 29.01, "generations": 10, "evaluations": 12531, "found_infix": "((99.92 - BF) * W)", "found_prefix": "(* (- 99.917495 x1) x0)", "scale_a": 370.725878335719, "scale_b": 0.2161209588076902, "holdout_r2": 0.9999997281316092, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999307867184996, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.35239719639451034, "model_canonical": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 6.934586*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "seconds": 75.21, "generations": 30, "evaluations": 35133, "found_infix": "(((SvO2 - SaO2) * CO) / ((-6.926 - (cbrt((1 / CO)) - (((1 / PaO2) * -6.935) * log2(PvO2)))) / Hb))", "found_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.925813 (- (cbrt (inv x0)) (* (* (inv x4) -6.934586) (log2 x5)))) x1))", "scale_a": 6.97313078202086, "scale_b": 106.4987853824042, "holdout_r2": 0.9999132089956209, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 50.34, "generations": 30, "evaluations": 35922, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 17.75, "generations": 5, "evaluations": 6465, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 18.05, "generations": 5, "evaluations": 6675, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 28.01, "generations": 5, "evaluations": 6429, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 22.87, "generations": 5, "evaluations": 6331, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999691262209623, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 91772.65035045863, "model_canonical": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "seconds": 28.55, "generations": 10, "evaluations": 12536, "found_infix": "(((0.4996 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.08738 * (y * (n)\u00b2))) + (0.00563 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0139320580125117, "scale_b": 1.0010758664690897, "holdout_r2": 0.9999560391345026, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 167.13, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "holdout_r2": 0.8292021304833095, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 49050.66007613986, "model_canonical": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "seconds": 166.88, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(min((max(cos(g2), D0) / n), g2))) * ((max(n, g1) ^ g1) * (((min(r, min(g1, D0)) + ((3.417 * g2) + (n ^ g1))) ^ max((r + g2), (n ^ g1))) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt (min (/ (max (cos x2) x0) x4) x2))) (* (pow (max x4 x1) x1) (* (pow (+ (min x3 (min x1 x0)) (+ (* 3.417312917233 x2) (pow x4 x1))) (max (+ x3 x2) (pow x4 x1))) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "holdout_r2": 0.9980242363076315, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9874790670786511, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.5702696933610191, "model_canonical": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "seconds": 261.38, "generations": 120, "evaluations": 142817, "found_infix": "((((-0.2369 ^ w) + (rho * ((0.2369 / w) * (s1 ^ (s2 / w))))) * s2) + (s1 * (((w ^ (w ^ s2)) ^ s2) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow -0.236933 x0) (* x3 (* (/ 0.236933 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.01992253892394974, "scale_b": 1.1153133159306818, "holdout_r2": 0.9825214603632386, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998980473061998, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001542824502075099, "model_canonical": "(b*p + p - 1)/b", "seconds": 26.06, "generations": 10, "evaluations": 12654, "found_infix": "(((-0.9991 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "scale_a": -0.0011046270021145, "scale_b": 1.0010729314075129, "holdout_r2": 0.999998132836914, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 19.07, "generations": 5, "evaluations": 6890, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 18.23, "generations": 5, "evaluations": 6438, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "holdout_r2": 1.0, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9955848716514241, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.713733534325797, "model_canonical": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "seconds": 109.59, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((-80.86 - Vs))) / sqrt((1.298 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "scale_a": -0.024803502201383623, "scale_b": 1.0024406720933132, "holdout_r2": 0.5709701537917438, "suite": "v6", "system": "evomath", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "workers": 4, "time_limit": 300, "max_gens": 120, "engine_sha256": "93cbd227d2bbced8da850a376fd09d1811bc7abc1b565bd6ddf1e64be35ed875", "git_head": "6851207c2a6af1a6ef8b825eb94f8cf70b72ae95", "engine_uncommitted_changes": true}


==> anc/competitors/results/gplearn_v1-v2-v3-v5-v6_s42_p0of2.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 21.72, "expr": "x0*x1", "settings": {"population_size": 1000, "generations_run": 2, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 0.93, "expr": "x0*x1/x2**2", "settings": {"population_size": 1000, "generations_run": 3, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 2.058988949763575e-15}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.57, "expr": "2*x0 - 2/cos(x1) - 2/x1", "settings": {"population_size": 1000, "generations_run": 478, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8242919067099939, "holdout_r2": 0.8244133219037866, "translation_max_rel_diff": 2.4499726566558303e-16}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.81, "expr": "4.84698608964451*x0**2", "settings": {"population_size": 1000, "generations_run": 465, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9997196980630142, "holdout_r2": 0.9997158431877485, "translation_max_rel_diff": 0.0017763951697159386}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 0.66, "expr": "x0*x1/(x0 + x1)", "settings": {"population_size": 1000, "generations_run": 1, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.24, "expr": "0.44*x0**2*x1**3 + 2.0812*x0*x1**3 + x0*exp(x1)*sin(exp(sin(0.44*x1)))", "settings": {"population_size": 1000, "generations_run": 117, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9893425214337135, "holdout_r2": 0.9868289070260032, "translation_max_rel_diff": 0.0013310658021685265}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 0.69, "expr": "sqrt(Abs(x0/x1))", "settings": {"population_size": 1000, "generations_run": 2, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.52, "expr": "4.539*log(4.872*Abs(x0/(x1/log(Abs(x0 - 0.244510752995644*sqrt(Abs(x0*x1)))) + x1/log(Abs(x0)) - log(Abs(x1))))) + 4.539*sqrt(Abs(x0 - 1.24451075299564*sqrt(Abs(x0*x1))))", "settings": {"population_size": 1000, "generations_run": 366, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9216754332908548, "holdout_r2": 0.9044997815067816, "translation_max_rel_diff": 0.0014036965227646637}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.58, "expr": "x0**2*x2 + x2*(-x1 + x2) - exp(sqrt(Abs(x1 - x2))) - exp(sqrt(Abs(x0*x1 - x2))) - sqrt(Abs(-x1*(-x0*x1 + x2) + x2))", "settings": {"population_size": 1000, "generations_run": 136, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9730037043648779, "holdout_r2": 0.9751352473128959, "translation_max_rel_diff": 5.158849354960084e-16}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.74, "expr": "0.446*x1*(3.509*x0 - 4.81)*sqrt(Abs(x1 - 1.682))", "settings": {"population_size": 1000, "generations_run": 485, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.973631275766871, "holdout_r2": 0.9729544056312487, "translation_max_rel_diff": 0.0023383533306484444}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.43, "expr": "(cos(cos(x0/cos(exp(sqrt(Abs(x0))))) + 1/x0) + 0.448877526335417*Abs(x0))*cos(exp(sqrt(Abs(x0))))/x0", "settings": {"population_size": 1000, "generations_run": 125, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.6637309800752658, "holdout_r2": 0.4301811625226153, "translation_max_rel_diff": 2.8069825898164615}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 4.2, "expr": "x0/x1**2", "settings": {"population_size": 1000, "generations_run": 7, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 1.6916868995553927e-15}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.55, "expr": "70.0537794569727*x0", "settings": {"population_size": 1000, "generations_run": 221, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9999898507606583, "holdout_r2": 0.9999900393086659, "translation_max_rel_diff": 0.0013581327857856375}


==> anc/competitors/results/gplearn_v1-v2-v3-v5-v6_s42_p0of4.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 303.58, "expr": "log(1/Abs(x1)) + sqrt(Abs(x0*x1))", "settings": {"population_size": 1000, "generations_run": 474, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9906480688694146, "holdout_r2": 0.9900771283001665, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 5.95, "expr": "x0/sqrt(Abs(x1))", "settings": {"population_size": 1000, "generations_run": 8, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 303.16, "expr": "-0.336700336700337*exp(1/x0)*exp(-1.17514131532201*cos(1.312*x0/x1 - 2.544))*log(Abs(1.312*x0/x1 - 2.544)) + 7.50823186019829 + 1/(-0.336700336700337*exp(1/x0)*exp(-1.14246378996672*cos(1.312*x0/x1 - 2.544))*log(Abs(1.312*x0/x1 - 2.544)) + 7.64141900979886)", "settings": {"population_size": 1000, "generations_run": 77, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9917364590447793, "holdout_r2": 0.9911532218251349, "translation_max_rel_diff": 0.000118367844710009}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 303.02, "expr": "log(1/(sqrt(Abs(x0))*Abs(Abs(x1)))) + 2*log(0.111637306194357/sqrt(Abs(x0*x1))) + 2*log(0.140085826189074/sqrt(Abs(x0*x1))) + sqrt(Abs(x0*x1))", "settings": {"population_size": 1000, "generations_run": 243, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.965762252478766, "holdout_r2": 0.9674433671466578, "translation_max_rel_diff": 0.3680124446737556}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.48, "expr": "2.90993165421051*exp(cos(4.508/log(sqrt(Abs(2.90993165421051*x0*exp(cos(4.508/log(2.57662570040741*sqrt(Abs(x0))))) + 2*x0)))))", "settings": {"population_size": 1000, "generations_run": 205, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9542097131236231, "holdout_r2": 0.9495942021215729, "translation_max_rel_diff": 0.23224199630910894}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 3.33, "expr": "x0/Abs(x0)**(1/4)", "settings": {"population_size": 1000, "generations_run": 6, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 5.326528890371224e-16}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.08, "expr": "-x0/(-2*x2 - x3 + 3.737 + (0.272331154684096*x1 - exp(3.737/x2) + 1.75613211348122)/(1.75613211348122 - exp(3.737/x2)) + (0.272331154684096*x1 - 1.942)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/x2))) + 11.211*x3/x2) + 1/x2", "settings": {"population_size": 1000, "generations_run": 150, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9036651310310311, "holdout_r2": 0.8572026291239065, "translation_max_rel_diff": 0.002515995306465204}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.66, "expr": "sin(sin(sqrt(Abs(x1)))) + 8*sin(sqrt(Abs(x1))) - cos(sqrt(Abs(x0)) + 2*sqrt(Abs(x1)) + 4.233) - cos(sqrt(Abs(x1))) + sqrt(Abs(x0)) - 1.44291096153879", "settings": {"population_size": 1000, "generations_run": 306, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9724029163717874, "holdout_r2": 0.9725370501546264, "translation_max_rel_diff": 5.673354862529215e-05}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.74, "expr": "x0/(x3*cos(sqrt(Abs(log(Abs(x1))))))", "settings": {"population_size": 1000, "generations_run": 509, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9410873223457122, "holdout_r2": 0.9361162913568912, "translation_max_rel_diff": 6.918891801369162e-16}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.98, "expr": "x0 - x1 - 2*sqrt(Abs(x2)) - x2*sqrt(Abs(x2))/x0", "settings": {"population_size": 1000, "generations_run": 461, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.991585510244897, "holdout_r2": 0.9907242735093257, "translation_max_rel_diff": 3.947876172050416e-16}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 3.7, "expr": "x0*(-x1 + x2)", "settings": {"population_size": 1000, "generations_run": 6, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.36, "expr": "6.532152/(x0*x1)", "settings": {"population_size": 1000, "generations_run": 467, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.999762981097201, "holdout_r2": 0.999781426273389, "translation_max_rel_diff": 0.0030585736374100204}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 302.26, "expr": "Abs(x0)*Abs(x2)*sqrt(Abs(x1*(x2 + 3.821)))/Abs(x1)**(1/8)", "settings": {"population_size": 1000, "generations_run": 336, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9512525178714908, "holdout_r2": 0.9643750339431092, "translation_max_rel_diff": 9.963022766944456e-05}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.45, "expr": "x3 + (log(Abs(x0)) - log(Abs(x1)))*(log(Abs(x2)) - log(Abs(x3)))*(log(Abs(x2)) - log(Abs(log(Abs(x0)) - log(Abs(x1))))) + (log(Abs(x0)) - log(Abs(x1)))*(log(Abs(x2)) - log(Abs(x3)))*log(Abs(x3))", "settings": {"population_size": 1000, "generations_run": 298, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9828020596921675, "holdout_r2": 0.9846478844702795, "translation_max_rel_diff": 5.118300605520967e-16}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.97, "expr": "exp((x0 - 2.915*x2 + sqrt(Abs(x1*x2 + 0.428371686332685*exp(0.317158261972724*x0 - 0.924516333650492*x2**3 + 0.317158261972724*x2 + 0.317158261972724*(x0 + x2)*sin(x1)) - 0.977483288631547)) - 2.673)/x0)", "settings": {"population_size": 1000, "generations_run": 155, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9317405277211211, "holdout_r2": 0.8500369789850574, "translation_max_rel_diff": 0.0027791416709190757}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 13.29, "expr": "1/(x0**2 + 0.99999947772312)", "settings": {"population_size": 1000, "generations_run": 13, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9999999999997227, "holdout_r2": 0.9999999999996962, "translation_max_rel_diff": 2.46281728354337e-08}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.02, "expr": "3.87596899224806*x1*sqrt(Abs(x0*x1))*Abs(x0*x1*(x0 - 2.213))**(1/4)", "settings": {"population_size": 1000, "generations_run": 423, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9955570952814233, "holdout_r2": 0.9961419431791164, "translation_max_rel_diff": 0.0005610162778707345}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.44, "expr": "0.690378869552169*Abs(x0)**(1/4)*sqrt(Abs(x0*(x2 - 4.633/x1)*Abs(x1)))", "settings": {"population_size": 1000, "generations_run": 402, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9615074159082623, "holdout_r2": 0.9640141997943897, "translation_max_rel_diff": 2.863972450002614e-05}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.39, "expr": "x0**2*x1", "settings": {"population_size": 1000, "generations_run": 453, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9960228623138857, "holdout_r2": 0.9958172846852054, "translation_max_rel_diff": 4.302787695832869e-16}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 302.74, "expr": "(x0 + x1*(x0 + x1*(x0 + x1*(x0 + x1*(x2 + exp(sqrt(Abs(x0))) - 0.755)) - 0.944)/(0.82352245262003 + 1/x2) - log(Abs(x1)) + log(1/Abs(x2)))/(0.82352245262003 + 1/x2) - log(Abs(x1)) + log(1/Abs(x2)))/(0.809910785757982 + 1/x2)", "settings": {"population_size": 1000, "generations_run": 117, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.985022175926259, "holdout_r2": 0.986710551845398, "translation_max_rel_diff": 0.0009248028882910022}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 302.62, "expr": "exp(-x1)/(x1 + 1/(x0 + 2*x1))", "settings": {"population_size": 1000, "generations_run": 91, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.980679507669321, "holdout_r2": 0.9767941175149167, "translation_max_rel_diff": 8.347045137686203e-16}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.74, "expr": "(x0 + sqrt(Abs(x0)))*Abs(x0)**(1/4) - 7.287", "settings": {"population_size": 1000, "generations_run": 253, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9983051104463487, "holdout_r2": 0.9983385289207, "translation_max_rel_diff": 3.5351134783979126e-06}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.15, "expr": "x3*(-x2*(7.518 - sqrt(Abs(x0))) - x2*(2*x3 - 3*sqrt(Abs(x0))) + sqrt(Abs(x1)))", "settings": {"population_size": 1000, "generations_run": 329, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8852524855033843, "holdout_r2": 0.8738460935868971, "translation_max_rel_diff": 2.9010672936842695e-05}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 303.67, "expr": "85.0395587587119 + 150.054715862554*exp(-x0) + 128.505666728824*exp(-0.108581823278918*x0) + 5.7826357271995/x0", "settings": {"population_size": 1000, "generations_run": 102, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9802435705391312, "holdout_r2": 0.9762027317003729, "translation_max_rel_diff": 0.0005985334191086615}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.57, "expr": "0.52457493865326*x2**2*exp(x1/x2)*sqrt(Abs(x0))", "settings": {"population_size": 1000, "generations_run": 180, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9706730168193243, "holdout_r2": 0.8453207250802866, "translation_max_rel_diff": 8.845585581963447e-05}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.21, "expr": "cos(Abs((x1 - exp(-4.111*exp(2*x1/x0)/x0))/x0)**(1/4))", "settings": {"population_size": 1000, "generations_run": 130, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9779291003438687, "holdout_r2": 0.9270462463036189, "translation_max_rel_diff": 1.1509074184332213}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.44, "expr": "sqrt(Abs(x0/x1))", "settings": {"population_size": 1000, "generations_run": 467, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9999045717708225, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.91, "expr": "x0 - 1.133 + 2*x1/x0", "settings": {"population_size": 1000, "generations_run": 485, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9961226943554374, "holdout_r2": 0.9961555568505388, "translation_max_rel_diff": 2.4466498941094297e-08}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.09, "expr": "sqrt(Abs(log(Abs(x0)) - cos(log(Abs(sin(Abs(x1)**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(Abs(x1)**(1/4)))))))))) + cos(cos(log(Abs(x0)))) + cos(sqrt(Abs(x1))) - sqrt(Abs(x0)) + 0.752329714952161))", "settings": {"population_size": 1000, "generations_run": 267, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9785800536470104, "holdout_r2": 0.9776796013260994, "translation_max_rel_diff": 3.370578686953721e-05}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.42, "expr": "sin(exp(-x1/x2)*sqrt(Abs(x0 - x1)))", "settings": {"population_size": 1000, "generations_run": 200, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9387060160228318, "holdout_r2": 0.9369550620819219, "translation_max_rel_diff": 2.4308122709108495e-16}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.81, "expr": "sqrt(Abs(x0*(x2 - Abs(x0)**(1/8)*Abs(x0*x1)**(3/16)*Abs(x0*(x2 - sqrt(Abs(x0*x1))))**(1/4))))", "settings": {"population_size": 1000, "generations_run": 456, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9585775594970151, "holdout_r2": 0.9503173876440372, "translation_max_rel_diff": 6.907233052493655e-16}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.97, "expr": "(x0*x1*x2 + x0/x2)*(log(Abs(x2)) + cos(log(sqrt(Abs(x1)))) + cos(log(Abs(cos(log(sqrt(Abs(x1))))))))", "settings": {"population_size": 1000, "generations_run": 430, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9300764890684349, "holdout_r2": 0.9284445782996288, "translation_max_rel_diff": 0.14355628301224113}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.86, "expr": "sin(1/(x1/x0 + 1/(x0*cos(0.271591526344378*x1))))", "settings": {"population_size": 1000, "generations_run": 433, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9300560493705411, "holdout_r2": 0.9362043487176263, "translation_max_rel_diff": 7.73767970399021e-05}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 302.94, "expr": "0.122510802152942*x0*exp(-x1/2)/x1", "settings": {"population_size": 1000, "generations_run": 153, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9889131744438188, "holdout_r2": 0.9895367288900738, "translation_max_rel_diff": 0.051506403755234076}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.32, "expr": "sqrt(Abs(x3/x1)) - (-x0 + x2/sqrt(Abs(x3/x1)))*sqrt(Abs(x3/(x1 - x3/x2)))/x2", "settings": {"population_size": 1000, "generations_run": 456, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.97444712965861, "holdout_r2": 0.9756462830987621, "translation_max_rel_diff": 7.021336298679209e-16}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.88, "expr": "log(Abs(x0 - x2)) + log(Abs(x0 - x4)) + log(Abs(x1 - x3)) + log(Abs(x1 - x5)) + log(Abs(x2 - x4)) + 2*log(Abs(x3 - x5)) + sin(x2) - sin(log(Abs(x0 - x2)) + log(Abs(x1 - x5))) - sin(log(Abs(x0 - x2)) + log(Abs(x3 - x5))) + sin(log(Abs(x0 - x4)) + 4.444) - 3*sin(log(Abs(x0 - x4)) + log(Abs(x3 - x5))) - 2*sin(log(Abs(x1 - x3)) + log(Abs(x2 - x4))) - sin(log(Abs(x1 - x5)) + log(Abs(x2 - x4))) + sin(log(Abs(log(Abs(x2 - x4)) + 4.444)) + 4.444) + sqrt(Abs(x0 - x4)) + 3.47980064492107", "settings": {"population_size": 1000, "generations_run": 411, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.5671266556980316, "holdout_r2": 0.5555552697410708, "translation_max_rel_diff": 0.6973884946191086}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.55, "expr": "exp(-sin(sin(x0*exp(x0))))*cos(1/(sin(x0) - cos((sin(x0) - 1)*sin(exp(x0)*sin(sin(x0))))))", "settings": {"population_size": 1000, "generations_run": 147, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9819564306722757, "holdout_r2": 0.97449094712164, "translation_max_rel_diff": 8.369440887006735e-16}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.27, "expr": "sqrt(Abs(x2*(log(1/Abs(1.474*x2 - sqrt(Abs(x0*x1)))) + sqrt(Abs(x0*x1)))))", "settings": {"population_size": 1000, "generations_run": 482, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9533263530081583, "holdout_r2": 0.9563496673745938, "translation_max_rel_diff": 0.0005970725888677043}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.8, "expr": "x0 - x1*sin(sin(sin(sin(x2)))) + sqrt(Abs(x0*x2)) + 3*sqrt(Abs(x0*x3))", "settings": {"population_size": 1000, "generations_run": 380, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9723042700946701, "holdout_r2": 0.9706093356271189, "translation_max_rel_diff": 1.596015641197478e-16}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.14, "expr": "exp(-exp(exp(0.836120401337793/cos(x2))))*cos(1.208*cos(cos(exp(exp(cos(x2)**2/(cos(exp(exp(0.836120401337793/cos(x2))))*cos(cos(exp(exp(1.208*cos(exp(exp(0.836120401337793/cos(x2)))))))))))))/cos(x2))", "settings": {"population_size": 1000, "generations_run": 112, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.4920921265461661, "holdout_r2": -0.747738325606051, "translation_max_rel_diff": Infinity}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.35, "expr": "2*sqrt(Abs(x0*x1))", "settings": {"population_size": 1000, "generations_run": 581, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9995493580256675, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.86, "expr": "(x0*(16.114413901437*x0 + 59.0863539429122)*exp(-x0) + 59.0863539429122)/x0", "settings": {"population_size": 1000, "generations_run": 135, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9155651031249075, "holdout_r2": 0.924010452377053, "translation_max_rel_diff": 0.000696121689883436}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.46, "expr": "x0 - x1 - 0.107709768274282*x2 - sqrt(Abs(x2))", "settings": {"population_size": 1000, "generations_run": 565, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9936687147175309, "holdout_r2": 0.9925051344322086, "translation_max_rel_diff": 7.959644133296517e-05}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 302.51, "expr": "log(Abs(3*x0/x1 - sqrt(Abs(x0))))/(sin(sqrt(Abs(x0/x1 - sqrt(Abs(x0))))) + 0.859966319090571)", "settings": {"population_size": 1000, "generations_run": 446, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9704230376761495, "holdout_r2": 0.9645036147852902, "translation_max_rel_diff": 7.073060402589862e-05}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.34, "expr": "(x0/sqrt(Abs(x1)) + sqrt(Abs(x1)) + (-x0 + x0/sqrt(Abs(x1)))*log(Abs(x1))/x2)*log(Abs(x2))", "settings": {"population_size": 1000, "generations_run": 472, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9703847377894317, "holdout_r2": 0.9729043386164392, "translation_max_rel_diff": 3.9064189600476053e-16}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.96, "expr": "0.229357798165138*x1 - log(Abs(1/(2.877 + 0.00340078462603296*x1/x0**2)))", "settings": {"population_size": 1000, "generations_run": 428, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9109075031502009, "holdout_r2": 0.9009959501779261, "translation_max_rel_diff": 0.00010328803768258946}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.08, "expr": "sin(sin(sin(sin(sin(sin(sin(sin(sin(x0*sin(sin(sin(sin(sin(sin(sin(x0*Abs(x0)**(3/2)*sqrt(Abs(log(1.394*sqrt(Abs(x1)))))/cos(log(1.394*sqrt(Abs(x1)))))/cos(x0)))))/cos(x0)))/cos(log(1.394*sqrt(Abs(x1)))))/cos(x0)))))/cos(x0))))/cos(x0**2))", "settings": {"population_size": 1000, "generations_run": 317, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8939464911641408, "holdout_r2": 0.8912838546618278, "translation_max_rel_diff": 1.2909535611351532}


==> anc/competitors/results/gplearn_v1-v2-v3-v5-v6_s42_p1of2.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 317.64, "expr": "x0*(x1 - 4.949)*log(x1**2*Abs(x1)*Abs((x1 - 9.898)*(x1 - 4.949)))", "settings": {"population_size": 1000, "generations_run": 486, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9927924687068055, "holdout_r2": 0.9921389552836095, "translation_max_rel_diff": 0.016163324661404056}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.98, "expr": "2*sqrt(Abs(x0))", "settings": {"population_size": 1000, "generations_run": 446, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.999908878182847, "holdout_r2": 0.9999159859017926, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 0.94, "expr": "x0*x1/x2", "settings": {"population_size": 1000, "generations_run": 1, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 1.0385723531566234e-15}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.16, "expr": "1.137345*x0 + x1", "settings": {"population_size": 1000, "generations_run": 478, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9707561406671961, "holdout_r2": 0.9693922849382887, "translation_max_rel_diff": 0.0018997856834624444}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.76, "expr": "-(-x0 + sin(x1))/cos(x1)**2", "settings": {"population_size": 1000, "generations_run": 426, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9592937280865144, "holdout_r2": 0.9721011272878161, "translation_max_rel_diff": 4.1581483193837286e-16}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 1.01, "expr": "x0*x1*x2", "settings": {"population_size": 1000, "generations_run": 2, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 5.245495067758996e-16}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.43, "expr": "sqrt(exp(1.762/x2))*Abs(x1)*sqrt(Abs(x0*(x0*x1*(log(Abs(x1)) - sqrt(Abs(x2))) + 3*x0)))", "settings": {"population_size": 1000, "generations_run": 205, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9832995088860803, "holdout_r2": 0.9490300216260182, "translation_max_rel_diff": 0.0025057464320279096}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.23, "expr": "(x0 + 2*x1)*exp(-x1/4)", "settings": {"population_size": 1000, "generations_run": 229, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9916754804511373, "holdout_r2": 0.9908771750609948, "translation_max_rel_diff": 6.474627635687329e-16}
{"system": "gplearn", "suite": "v1", "id": "snell", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.28, "expr": "sqrt(Abs(x2*(sqrt(exp(x0 - x1/x2))*sqrt(Abs(x0 - sin(x2))) - sin(x1 - 0.194) + sqrt(Abs(x0)))/x1))", "settings": {"population_size": 1000, "generations_run": 234, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9903130937558755, "holdout_r2": 0.9899221717949178, "translation_max_rel_diff": 0.0003835624907447359}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.31, "expr": "-3*x0 + x1**2 + x1*sqrt(Abs(x1)) + 17.976*x1", "settings": {"population_size": 1000, "generations_run": 131, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9008860005469141, "holdout_r2": 0.9059494084943216, "translation_max_rel_diff": 3.195393865504682}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 0.72, "expr": "x0*sqrt(Abs(x0))", "settings": {"population_size": 1000, "generations_run": 2, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 8.73255868405345e-19}


==> anc/competitors/results/gplearn_v1-v2-v3-v5-v6_s42_p1of4.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "parallax", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 7.29, "expr": "1/x0", "settings": {"population_size": 1000, "generations_run": 1, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.16, "expr": "2*x0/(exp(x1) + sin(x1 + 4.858))", "settings": {"population_size": 1000, "generations_run": 202, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9992735584323578, "holdout_r2": 0.9993853833098264, "translation_max_rel_diff": 0.00012698336460864156}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 302.78, "expr": "sqrt(Abs(x0**2/x1 + 1.246*x0**2*(x0*(-1.246*x0**3/x1**2 + x0**2/x1 + 6.021918)/x1 + sqrt(Abs(x1)) - 1.246)/x1**2 + 6.021918))", "settings": {"population_size": 1000, "generations_run": 323, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.7537548863956289, "holdout_r2": 0.7577244709596686, "translation_max_rel_diff": 0.013327426422229605}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.18, "expr": "sqrt(Abs(x0*(x0*sqrt(Abs(x1)) + x0)*cos(exp(x1))))", "settings": {"population_size": 1000, "generations_run": 205, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9993878738831241, "holdout_r2": 0.9994192834468261, "translation_max_rel_diff": 2.1156877215860423e-16}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 2.15, "expr": "x0/x1", "settings": {"population_size": 1000, "generations_run": 4, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 2.54185607339513e-16}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 3.63, "expr": "sqrt(Abs(x1/x0))", "settings": {"population_size": 1000, "generations_run": 6, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 7.59, "expr": "x0**4*x1/x2", "settings": {"population_size": 1000, "generations_run": 12, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 7.064633099708888e-16}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.69, "expr": "x0*exp(-2/x3)/x1", "settings": {"population_size": 1000, "generations_run": 252, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9640584182692663, "holdout_r2": 0.9560324788855826, "translation_max_rel_diff": 1.312337866586155e-15}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.09, "expr": "x0*x1**2", "settings": {"population_size": 1000, "generations_run": 499, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9983543331996342, "holdout_r2": 0.9985046653087626, "translation_max_rel_diff": 1.9302953829571503e-16}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.09, "expr": "4.99072642967542*x0**2", "settings": {"population_size": 1000, "generations_run": 483, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9857579981343869, "holdout_r2": 0.9864109392828472, "translation_max_rel_diff": 0.0013241221715065458}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.76, "expr": "3.874*x0/x1 + sqrt(Abs(x1))", "settings": {"population_size": 1000, "generations_run": 489, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9922454448482897, "holdout_r2": 0.9939864897837143, "translation_max_rel_diff": 0.00017359260531154338}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 0.92, "expr": "(-x0 + x1)/x1", "settings": {"population_size": 1000, "generations_run": 2, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.74, "expr": "x0 + log(x0**2 + exp(-x0)/(x0**2 + exp(-x0)))", "settings": {"population_size": 1000, "generations_run": 204, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9934419069853405, "holdout_r2": 0.9935203139647708, "translation_max_rel_diff": 1.4591901009606535e-16}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 4.95, "expr": "x0*cos(x1)**2", "settings": {"population_size": 1000, "generations_run": 7, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 4.519130528716207e-16}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.01, "expr": "x0*x2*(x1/x4 + sin(x1)/x4)/log(Abs(x3))", "settings": {"population_size": 1000, "generations_run": 444, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8850930429732142, "holdout_r2": 0.9063909119531445, "translation_max_rel_diff": 9.90132103701004e-16}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.12, "expr": "sin(sqrt(Abs(log(Abs(x0)))))", "settings": {"population_size": 1000, "generations_run": 375, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.5028401976900954, "holdout_r2": 0.526364496086056, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 3.8, "expr": "-1/x0 + x0**(-2)", "settings": {"population_size": 1000, "generations_run": 5, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 7.581818778682706e-16}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.23, "expr": "x2 + sqrt(Abs(x0*x1*x2))", "settings": {"population_size": 1000, "generations_run": 382, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9162742531196769, "holdout_r2": 0.9295581173995476, "translation_max_rel_diff": 3.7963984246636062e-16}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.39, "expr": "3.04*x0 + 3.04*x1 + sqrt(Abs(x0 - x1))", "settings": {"population_size": 1000, "generations_run": 413, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9937919626061215, "holdout_r2": 0.9931923813344014, "translation_max_rel_diff": 0.0002661540133927131}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.44, "expr": "x0**2*x1 + (6.3916982506209*exp(x1) - 3.788)*Abs(x0)*sqrt(Abs(x1))", "settings": {"population_size": 1000, "generations_run": 176, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9873962030224283, "holdout_r2": 0.9857860469603316, "translation_max_rel_diff": 0.0005761890690122576}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 303.35, "expr": "exp(sqrt(Abs(x1))/sin(1.18456627362241*sqrt(Abs(x0*sin(1.18456627362241*sqrt(Abs(x0))*Abs(sin(sqrt(Abs(x1))))/Abs(x1)**(1/4))*sin(sqrt(Abs(x1)))))/Abs(x1)**(1/4))) + sin(x0 + 2.952) + cos(x1)", "settings": {"population_size": 1000, "generations_run": 96, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9537105354652087, "holdout_r2": 0.9556734258543131, "translation_max_rel_diff": 0.00011969655328564809}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.52, "expr": "x2 - 2.47/x0", "settings": {"population_size": 1000, "generations_run": 443, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8638161663140391, "holdout_r2": 0.8289069695743838, "translation_max_rel_diff": 0.0002398082919624673}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 302.08, "expr": "2*x0*(x0 - 2.958)*sqrt(Abs(x0))", "settings": {"population_size": 1000, "generations_run": 279, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9966202635310348, "holdout_r2": 0.9965839759785281, "translation_max_rel_diff": 2.7431421703451993e-05}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.68, "expr": "sqrt(Abs(-sin(sin(log(Abs(x0)) - sqrt(Abs(sqrt(sqrt(Abs(log(Abs(x0)))) + 7.184)*sqrt(Abs(1/sin(log(Abs(x0)) + sin(x0) + 14.686609))) - 14.686609)))*sin(sqrt(Abs(cos(x0) + 1/x0)))/(-log(Abs(x0)) - cos(x0) - cos(cos(x0) - sqrt(Abs(exp(x0) - 1/x0))) + sqrt(Abs(exp(x0) - 1/x0)) + sqrt(Abs(sqrt(Abs(sin(x0))) - 14.686609))))))", "settings": {"population_size": 1000, "generations_run": 46, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.969382993347436, "holdout_r2": 0.9481721282887292, "translation_max_rel_diff": 0.021714246953277675}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.85, "expr": "x1*x3*(-x2 + x3 + sqrt(Abs(x0*(x0*(x2 - x3) + x3)*(x1*x3 - x3)/x2)))/((x3 + x2/x0)*sqrt(Abs(x2)))", "settings": {"population_size": 1000, "generations_run": 160, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9047160818866586, "holdout_r2": 0.9092073840634239, "translation_max_rel_diff": 1.6677208366305284e-15}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.39, "expr": "(sin(x0 - 1/(x1*x2)) + sqrt(Abs((x0 - x2)/x2)) + 1/x2)*cos(cos(1/x1)) - 1/(x1*x2)", "settings": {"population_size": 1000, "generations_run": 341, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9241784880480046, "holdout_r2": 0.8266133550856005, "translation_max_rel_diff": 4.2089959610316007e-16}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 302.23, "expr": "exp(exp(exp(x1))/2) + exp(sqrt(Abs(-x1 + x3*exp(-x1) - 2*sin(1/(x1*sqrt(Abs(x2)))) + sin(sin(sqrt(Abs(x2)))) - 1.87189743308761*sqrt(Abs(x0)) + 6.50061919469974/x2 + 1/(x1*sqrt(Abs(x2))))))", "settings": {"population_size": 1000, "generations_run": 90, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9719561915555498, "holdout_r2": 0.9768752816296593, "translation_max_rel_diff": 8.496139029358855e-05}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.56, "expr": "x1 + sqrt(Abs(x0*x1*(x0 + log(exp(x1)*Abs(x1)))))", "settings": {"population_size": 1000, "generations_run": 121, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8416098830872782, "holdout_r2": 0.826999813119011, "translation_max_rel_diff": 0.31128230160733084}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.65, "expr": "x0 - x1 - log(Abs(x1)) - cos(2.48/log(Abs(x1))) + 3.18727324545024 + 2.48/log(Abs(x1))", "settings": {"population_size": 1000, "generations_run": 401, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9970736349804599, "holdout_r2": 0.9971184358588553, "translation_max_rel_diff": 1.0654476263440881e-05}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.22, "expr": "sqrt(Abs(x0*x1))", "settings": {"population_size": 1000, "generations_run": 467, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9871675516216979, "holdout_r2": 0.9879858521095487, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.17, "expr": "cos(log(2.16379296606676*sqrt(Abs(sin(log(Abs(x0)))/x1))))", "settings": {"population_size": 1000, "generations_run": 479, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.924133255527409, "holdout_r2": 0.8899097349859165, "translation_max_rel_diff": 5.037711334424994e-05}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.73, "expr": "x0*x1/(x0 + x1) + 4.904*x1/(x0 + x1) - 5*sin(sqrt(Abs(x0 - 2*x1))) + sin(sqrt(Abs(2*x1 - 2.652)))", "settings": {"population_size": 1000, "generations_run": 363, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9671725867353219, "holdout_r2": 0.9573750168953566, "translation_max_rel_diff": 5.7661065076292325e-06}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.51, "expr": "(log(Abs(x0 + x1/log(Abs(x3)))/Abs(x0 - x1 + x1/log(Abs(x3)))**(1/4))*sqrt(Abs(x1 - x3)) + Abs(x1 - x3)**(3/4))/Abs(x3)**(1/4) + 1/x2", "settings": {"population_size": 1000, "generations_run": 359, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9043014516780592, "holdout_r2": 0.8759589446434108, "translation_max_rel_diff": 6.47957764503441e-16}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.12, "expr": "exp(-0.612359550561798*x1/x0)", "settings": {"population_size": 1000, "generations_run": 217, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9624201956605014, "holdout_r2": 0.9637009059184962, "translation_max_rel_diff": 8.018226304776337e-06}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.96, "expr": "exp(sin(x1 + x2)/2)*Abs(x0*sin(x2)*cos(x2) + x0)**(1/4)/(sqrt(Abs(x2/(x0*Abs(x0))))*Abs(4.772*x1 + 4.772*x2))", "settings": {"population_size": 1000, "generations_run": 159, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9768421094327983, "holdout_r2": 0.9717931552996164, "translation_max_rel_diff": 0.0005743028595269563}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.29, "expr": "exp(1/(-x0*x1 - 0.364031415734257))", "settings": {"population_size": 1000, "generations_run": 184, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9983625384149216, "holdout_r2": 0.9980590892655252, "translation_max_rel_diff": 8.454633766910175e-05}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.51, "expr": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(x5)) + cos(x3)) + exp(0.0405994808257222*exp(exp(cos(x5)) + cos(x3))) + exp(cos(x0)) + cos(x3)))", "settings": {"population_size": 1000, "generations_run": 88, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.27090553034361464, "holdout_r2": 0.2719447949297039, "translation_max_rel_diff": 0.0003379444517172551}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.16, "expr": "cos((x0 + 1.83847763108502*sqrt(Abs(x0)))*(log(Abs(sin(x0))) + 1.88653120832919*sqrt(Abs(x0))))", "settings": {"population_size": 1000, "generations_run": 466, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9597386125257363, "holdout_r2": 0.9502234475535312, "translation_max_rel_diff": 0.0001550029486749409}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.7, "expr": "x1**2/x3 + sqrt(Abs((x0**2 - x1*x2*x4*(x0*x1 - x1**2*x4/x3)/x3)/x2**2))*sqrt(Abs(x0**2 - x1**2*x4/x3))", "settings": {"population_size": 1000, "generations_run": 433, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.963022357105896, "holdout_r2": 0.9486545847173903, "translation_max_rel_diff": 9.099770154349481e-16}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.52, "expr": "(2*x3 + (7*x3 + (x0*sin(sqrt(Abs(log(Abs(x3))))) + 4*x3)*sin(sqrt(Abs(log(Abs(x3))))))*sin(Abs(x2*x3)**(1/4))*sin(sqrt(Abs(x2 + x4))))*sin(Abs(x2*x3)**(1/4))*sin(sqrt(Abs(x2 + x4)))*sqrt(Abs(x2))", "settings": {"population_size": 1000, "generations_run": 442, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8422516496368135, "holdout_r2": 0.8530314656639605, "translation_max_rel_diff": 1.5151763394675926e-15}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.96, "expr": "x0 + 59*x1 + 2*x2 - 0.412*x4 + 7*exp(1/x2) + exp(exp(x1)) + exp(exp(1/x2)) + 13*log(Abs(x1)) - 2*log(1/Abs(x2)) - log(Abs(log(exp(1/x2)))) + log(Abs(log(Abs(x0)))) + Abs(x1) + exp(-1/log(Abs(log(Abs(x0)))))", "settings": {"population_size": 1000, "generations_run": 105, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9307599040942515, "holdout_r2": 0.9191200733353961, "translation_max_rel_diff": 0.13323180022442224}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.77, "expr": "x0*Abs(x4)**(1/4)*sqrt(Abs(sqrt(1/(Abs(x4/x1)**(1/4)*sqrt(Abs(x4*sqrt(exp(-cos(atan2(0, Abs(x2/x1**2))/2)/sqrt(Abs(x2/x1**2))))))))))/Abs(sqrt(exp(cos(atan2(0, Abs(x4/(x3*(exp(-x1/2)*sqrt(Abs(x2*x4)) + x2/x1))))/2)/sqrt(Abs(x4/(x3*(exp(-x1/2)*sqrt(Abs(x2*x4)) + x2/x1)))))))**(1/4)", "settings": {"population_size": 1000, "generations_run": 396, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9139173118282193, "holdout_r2": 0.9201067401275079, "translation_max_rel_diff": 1.0273390403274e-15}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.58, "expr": "log(1/Abs(x3*(log(Abs(x5)) - sin(sin(sin(log(Abs(x5/x1))))))))", "settings": {"population_size": 1000, "generations_run": 527, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.5632923375782297, "holdout_r2": 0.5567697025212953, "translation_max_rel_diff": 2.793984126315085e-16}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.63, "expr": "x0*x1/(log(Abs(log(sqrt(Abs(x2)))))**2*log(Abs(log(Abs(x0 - x2)))))", "settings": {"population_size": 1000, "generations_run": 515, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9549513066038642, "holdout_r2": 0.9225150151192908, "translation_max_rel_diff": 4.1303510508801355e-16}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 303.32, "expr": "19.9554463783946*x0 + 86.5136657359826*Abs(x0)**(73/256)*Abs(x0*x1)**(1/1024)", "settings": {"population_size": 1000, "generations_run": 271, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8806729128956194, "holdout_r2": 0.8869645294199466, "translation_max_rel_diff": 0.19026746063140254}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.35, "expr": "x0*log(Abs(log(Abs(x2/log(Abs(log(Abs(x2))))))))/x2", "settings": {"population_size": 1000, "generations_run": 568, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9751955164875811, "holdout_r2": 0.9673265802000368, "translation_max_rel_diff": 8.630794969258829e-16}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.74, "expr": "cos((x0 - 2*x1)/x0)", "settings": {"population_size": 1000, "generations_run": 520, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.3618605408654926, "holdout_r2": 0.3313917722367151, "translation_max_rel_diff": 1.1053387000660083e-15}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.97, "expr": "1.06563208047077*x0", "settings": {"population_size": 1000, "generations_run": 518, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.997248146854805, "holdout_r2": 0.9976779510414205, "translation_max_rel_diff": 0.0001881886047332264}


==> anc/competitors/results/gplearn_v1-v2-v3-v5-v6_s42_p2of4.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 303.08, "expr": "log(Abs(x0/x1))", "settings": {"population_size": 1000, "generations_run": 471, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9937486409548005, "holdout_r2": 0.993761211822613, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.55, "expr": "log(Abs((x1 - 1.939)/(exp(sin(log(Abs(x1)) - 1.939)) + 2*log(Abs(x1)))))", "settings": {"population_size": 1000, "generations_run": 187, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9199278419051763, "holdout_r2": 0.9022946867502266, "translation_max_rel_diff": 1.1993304824989449e-05}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.48, "expr": "x0 + cos(0.4151100041511*x1) + cos(0.429737859905458*x1 - 0.219587176108915)", "settings": {"population_size": 1000, "generations_run": 447, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9990470333748086, "holdout_r2": 0.9992986925978009, "translation_max_rel_diff": 7.948150798531117e-06}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.45, "expr": "x0/x1 + exp(sqrt(Abs(x2)))", "settings": {"population_size": 1000, "generations_run": 186, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.28293809510804935, "holdout_r2": 0.2505258664552612, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.04, "expr": "0.773129116772506*log(Abs(x0))*log(sqrt(Abs(log(Abs(x0 + 2.982)))))*cos(1.2934450123604/sqrt(Abs(x0)))", "settings": {"population_size": 1000, "generations_run": 447, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9975622314702863, "holdout_r2": 0.997600198612792, "translation_max_rel_diff": 0.0001351357770307396}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.49, "expr": "log(Abs(x1))/(x0*sin(cos(Abs(log(Abs(x0 + x1)))**(1/4))))", "settings": {"population_size": 1000, "generations_run": 454, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9759114856901243, "holdout_r2": 0.9584877061032134, "translation_max_rel_diff": 1.6056509556721481e-15}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.46, "expr": "0.688067*x0/x1", "settings": {"population_size": 1000, "generations_run": 490, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9999145660500047, "holdout_r2": 0.9999191281750021, "translation_max_rel_diff": 0.00039614814453937925}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.55, "expr": "-x0*(x0 + exp(-x0*(x0 + 1.94449052133683)*log(Abs(x1))/x1 + cos((-x0*(x0 + 1.94449052133683)*log(Abs(x1))/x1 + cos(sqrt(Abs(x0))*sqrt(Abs(cos(log(Abs(x1)))))))*sqrt(Abs(x0)))))*log(Abs(x1))/x1 + cos(sqrt(Abs(x0))*sqrt(Abs(cos(log(Abs(x1))))))", "settings": {"population_size": 1000, "generations_run": 212, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9902303086122752, "holdout_r2": 0.9904351411713649, "translation_max_rel_diff": 6.464225735182234e-05}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 3.76, "expr": "x0*x1 - x0*x2", "settings": {"population_size": 1000, "generations_run": 7, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 2.1788470577819417e-16}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.24, "expr": "x0*x1 - 2*x2 - x3 + sqrt(Abs(x2))", "settings": {"population_size": 1000, "generations_run": 464, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9924067712255822, "holdout_r2": 0.9927421649667084, "translation_max_rel_diff": 4.313490987264536e-16}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.28, "expr": "x0 + 4.792*x1 + 4.234*x2 + (-x0 + sin(log(Abs(x0))))/(x2 + sin(x2)) + 3.234*sin(log(Abs(x0))) + sin(sin(x2))", "settings": {"population_size": 1000, "generations_run": 320, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9754281844017871, "holdout_r2": 0.9750849465456042, "translation_max_rel_diff": 7.136373711306609e-05}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.66, "expr": "x0*x1*(log(Abs(x1)) - sin(log(Abs(x2))))", "settings": {"population_size": 1000, "generations_run": 366, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9948151009193754, "holdout_r2": 0.9937306498247201, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 3.93, "expr": "x0*x1*sin(x2)", "settings": {"population_size": 1000, "generations_run": 6, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.62, "expr": "1116.04209263977*exp(cos(x1))/sqrt(Abs(x0))", "settings": {"population_size": 1000, "generations_run": 163, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.23465622384866291, "holdout_r2": 0.3113096296520377, "translation_max_rel_diff": 0.04325856689542843}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.95, "expr": "0.847403091804603*Abs(x0)*sqrt(Abs(x1))*Abs(x1)*sqrt(Abs(x2**(-3)))", "settings": {"population_size": 1000, "generations_run": 403, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9962593744860436, "holdout_r2": 0.9942451493634588, "translation_max_rel_diff": 0.004746078149676982}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.59, "expr": "2.01270961641266*Abs(x0)*Abs(sin(x1))", "settings": {"population_size": 1000, "generations_run": 416, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9998509553531479, "holdout_r2": 0.9998357512241189, "translation_max_rel_diff": 9.095193783333534e-05}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.0, "expr": "0.509993943064809*x0**2", "settings": {"population_size": 1000, "generations_run": 322, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9998534737585889, "holdout_r2": 0.9998508852744272, "translation_max_rel_diff": 0.00012859866517949894}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.75, "expr": "x0*x2*(x0 - 3.09) + x1**2*(x0 + x2)", "settings": {"population_size": 1000, "generations_run": 277, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9882450476259468, "holdout_r2": 0.9889355461027411, "translation_max_rel_diff": 2.2212352746737205e-05}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 305.12, "expr": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(x1 - log(4.007*exp(sqrt(Abs(log(0.235072872590503*Abs(x1)))))*Abs(1/x0)))**(1/4))))))))))))))))))))))))))))/2)*sqrt(Abs(1/x0)))))", "settings": {"population_size": 1000, "generations_run": 86, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.929569889173283, "holdout_r2": 0.9182105860049186, "translation_max_rel_diff": 0.000680553787209988}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.3, "expr": "exp(-0.639920936897217*exp(-x0 + x2))", "settings": {"population_size": 1000, "generations_run": 59, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9770584599236412, "holdout_r2": 0.9636623801797277, "translation_max_rel_diff": 1.5462908994910989}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.93, "expr": "0.605782532815383*log(Abs(x0))*sqrt(Abs(x0*x1))*sqrt(Abs(x1*(2*sin(x2) - cos(cos(sin(sin(x2)))))))", "settings": {"population_size": 1000, "generations_run": 353, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9825061025065968, "holdout_r2": 0.9886985937808032, "translation_max_rel_diff": 8.885464173134975e-05}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.96, "expr": "0.742*x3 + 0.742*x4", "settings": {"population_size": 1000, "generations_run": 421, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.6668111925477747, "holdout_r2": 0.6934318197027751, "translation_max_rel_diff": 0.0005595799842509182}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.24, "expr": "exp(x1*sqrt(Abs(x0 + exp(-sin(x1*sin(sin(0.533049040511727*x0))))))/2)", "settings": {"population_size": 1000, "generations_run": 122, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9472751556653903, "holdout_r2": 0.9330288476364325, "translation_max_rel_diff": 0.0009244012348066627}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.52, "expr": "(log(Abs(x1)) + log(Abs(x0/x2)))*log(Abs(x0))", "settings": {"population_size": 1000, "generations_run": 431, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.910481301493179, "holdout_r2": 0.9166725397688897, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.56, "expr": "1.46314532604737*sqrt(Abs(x0/(x1*x2)))*Abs(x0/(x1*x2**2) + 4.282/x1)**(1/4)/Abs(x1)**(1/4)", "settings": {"population_size": 1000, "generations_run": 396, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9835302121014752, "holdout_r2": 0.9865920101271761, "translation_max_rel_diff": 5.515863344017284e-05}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.75, "expr": "x0 + exp(sqrt(Abs((log(Abs(x1)) - 1/sqrt(Abs(x0)))*log(1/Abs(x0)))))", "settings": {"population_size": 1000, "generations_run": 207, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9960411733445238, "holdout_r2": 0.9965313067875922, "translation_max_rel_diff": 1.8465941586002195e-15}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.34, "expr": "x0*sqrt(Abs(x0))/x1 + log(Abs(x1)) - sin(x0)", "settings": {"population_size": 1000, "generations_run": 506, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9882390952673706, "holdout_r2": 0.9903281694191958, "translation_max_rel_diff": 1.0738270704540282e-15}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.65, "expr": "x0 - (log(Abs(x0 - (log(Abs(x0))*cos(x1) + log(Abs(x0)))*log(Abs(x0)))) + 2.543*(x1 - log(Abs(x0))*cos(x1))/x1)*log(Abs(x0))", "settings": {"population_size": 1000, "generations_run": 436, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9967651004791049, "holdout_r2": 0.9973624078154006, "translation_max_rel_diff": 3.5960877186566863e-06}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.65, "expr": "1.50596442562694*x0 + 7.879", "settings": {"population_size": 1000, "generations_run": 491, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9990801717127594, "holdout_r2": 0.9999816705447718, "translation_max_rel_diff": 0.00031325295585665655}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.62, "expr": "sqrt(Abs(x0 + 0.433)) - 1/x1 + 1/(x0*x1)", "settings": {"population_size": 1000, "generations_run": 474, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9927340091315293, "holdout_r2": 0.991876979224484, "translation_max_rel_diff": 6.127641675569696e-05}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.06, "expr": "4*x0*x1", "settings": {"population_size": 1000, "generations_run": 441, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9976056885596234, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.34, "expr": "sqrt(2)*(-2*x2 + 0.636929755298482*sqrt(Abs(Abs(x0))) + log(2*Abs(x0))/x1)*sqrt(Abs(x0))/(x2 + log(2.465/Abs(x1)))", "settings": {"population_size": 1000, "generations_run": 403, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9572749150327314, "holdout_r2": 0.941426137036061, "translation_max_rel_diff": 0.0004284189460088241}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.37, "expr": "-x3 + (x1 + x3 - cos(log(Abs(x0))))/sqrt(Abs(x2)) + log(Abs(x0)) - x3/x1", "settings": {"population_size": 1000, "generations_run": 457, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9012369601999947, "holdout_r2": 0.8591143407032074, "translation_max_rel_diff": 3.842284634307563e-16}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 302.39, "expr": "1.08969509213687*sqrt(1/(Abs(sqrt(1/(sqrt(Abs(x0))*sqrt(Abs(cos(sqrt(Abs(x0))/cos(cos(exp(x0))))/log(Abs(x0 - x1)))))))*Abs(cos(exp(x0)))**(1/8)))*sqrt(Abs(cos(cos(exp(x0)))/log(Abs(x0 - x1))))", "settings": {"population_size": 1000, "generations_run": 139, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9371835218939738, "holdout_r2": 0.9184458939694571, "translation_max_rel_diff": 0.31616052121453536}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.35, "expr": "log(0.827/Abs(x2)) + sqrt(Abs(x0*(log(Abs(1/x2)*sqrt(Abs(x0*x1))) + sqrt(Abs(x0*x1 - 1.795)))))", "settings": {"population_size": 1000, "generations_run": 490, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9563099432172748, "holdout_r2": 0.9471688747981899, "translation_max_rel_diff": 0.0003288930264495713}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.31, "expr": "0.293414241393588*x1*(x0 + x2 + 14.1196570936283/x1)*(x0 + x2 + 3.406 + 13.996312415083/x1)", "settings": {"population_size": 1000, "generations_run": 442, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9507991096787141, "holdout_r2": 0.9485606223373981, "translation_max_rel_diff": 0.004161488372853096}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.93, "expr": "exp(-sqrt(Abs(x1 + 2*x2 + sin(x0) - 2*sin(x2) - sin(x1 + 0.206200830583898)))/x0)", "settings": {"population_size": 1000, "generations_run": 234, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9296908084663092, "holdout_r2": 0.9245251059550018, "translation_max_rel_diff": 0.0003521974570896579}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.83, "expr": "Abs(x0 - Abs(x0)**(1/4) + 0.0546940691761616)", "settings": {"population_size": 1000, "generations_run": 160, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9867670255319715, "holdout_r2": 0.985071011076818, "translation_max_rel_diff": 1.2344582335308356e-05}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.51, "expr": "sqrt(Abs((x0 + (x0 + sqrt(Abs(x0)))*log(sqrt(Abs(x0)))/x3)*log(sqrt(Abs(x0)))/x3)) + exp(Abs(x0 + exp(sqrt(Abs(x1 + x2))/2) + sqrt(Abs(x0 - x2)))**(1/4))*sqrt(Abs(x1 + x2))/(x3 + sin(x3))", "settings": {"population_size": 1000, "generations_run": 210, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9245126374214863, "holdout_r2": 0.9426302197985432, "translation_max_rel_diff": 5.236683025184884e-16}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 303.86, "expr": "x0*((4.838*x1*exp(1/x2) - 2*x2)*exp(2/x2) - 1/x2)*exp(8/x2) - 4*x2", "settings": {"population_size": 1000, "generations_run": 72, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9235094598399923, "holdout_r2": 0.8824268817487295, "translation_max_rel_diff": 0.00036219257824918384}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.41, "expr": "sqrt(Abs(x2*((log(Abs(x0)) + log(Abs(x0*x3)) + sqrt(Abs(x1)) + sqrt(Abs(-x1 + x2 + 1.97611041349357/(x0*x3))))/sqrt(Abs(log(Abs(x0*x3)))) + log(Abs(x0*x3)))))/Abs(log(Abs(x0)))**(1/4)", "settings": {"population_size": 1000, "generations_run": 447, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9019071236409648, "holdout_r2": 0.9071496849076697, "translation_max_rel_diff": 0.000456587281648854}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.8, "expr": "0.102683679584439/sqrt(0.506072874493927*exp(sqrt(Abs(x0))) + 3.924*exp(-sqrt(Abs(x0))))", "settings": {"population_size": 1000, "generations_run": 138, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9623924331923192, "holdout_r2": 0.9547643520198967, "translation_max_rel_diff": 0.0002642181573336685}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.81, "expr": "(1/sqrt(Abs(x4)) + 1.29305839001957*exp(-x4/2)*log(Abs(x0/x3))/x1)/(1.29305839001957 - cos(1.672/x2))", "settings": {"population_size": 1000, "generations_run": 216, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8617904495921576, "holdout_r2": 0.8229076372725908, "translation_max_rel_diff": 0.0021010969708317546}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.78, "expr": "x0*x2/(x1*(-x0*x2/(x1*(x1 - 4.501)) + x1)) + sqrt(Abs(x0*x1))", "settings": {"population_size": 1000, "generations_run": 470, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.970354505808135, "holdout_r2": 0.965994888481885, "translation_max_rel_diff": 1.9169773207296814e-07}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.63, "expr": "x0*x2**4*(x0 + x1)/x3**2 + (x1 + x1/x3)/x3**2", "settings": {"population_size": 1000, "generations_run": 358, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.969020114659029, "holdout_r2": 0.9677524694422776, "translation_max_rel_diff": 4.032007888455207e-16}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.47, "expr": "x0*log(Abs(x0*x1**2*exp(x3)*cos(x0)/sqrt(Abs(x3)) + 2/x1))*sqrt(Abs(x3))", "settings": {"population_size": 1000, "generations_run": 203, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9031313397088309, "holdout_r2": 0.9342955473538506, "translation_max_rel_diff": 1.0424179222646008}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.11, "expr": "3*x0 + x0/x3 + x4 + 2*log(Abs(x1)) + sqrt(Abs(x0))", "settings": {"population_size": 1000, "generations_run": 480, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9177990335840137, "holdout_r2": 0.9094905243108304, "translation_max_rel_diff": 7.15436192218645e-16}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.34, "expr": "0.932761936915485*x0*sin(sqrt(Abs(log(Abs(x3)))))", "settings": {"population_size": 1000, "generations_run": 490, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9563230753374834, "holdout_r2": 0.9307178681102358, "translation_max_rel_diff": 1.0821737438169122e-05}


==> anc/competitors/results/gplearn_v1-v2-v3-v5-v6_s42_p3of4.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 303.2, "expr": "-x0 + 1.34312635868628*exp(x0/2) - 0.600600600600601", "settings": {"population_size": 1000, "generations_run": 207, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9962921657473897, "holdout_r2": 0.9961522669228872, "translation_max_rel_diff": 0.0007863512567625848}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.26, "expr": "(x1 - sqrt(Abs(x0)))*(-(0.00961087165162698 - (x1 - sqrt(Abs(x0)))/(x2*Abs(x0)))/sqrt(Abs(x0)) + 1/x2)", "settings": {"population_size": 1000, "generations_run": 283, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.948395208798657, "holdout_r2": 0.9557893985908824, "translation_max_rel_diff": 4.4414460532966416e-05}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.02, "expr": "sqrt(2)*sqrt(Abs(x0*x1*log(x1**16*exp(x1)*exp(-sqrt(Abs(x2)))*Abs(x2**(-20)))))", "settings": {"population_size": 1000, "generations_run": 142, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9843949232805455, "holdout_r2": 0.9847998558440871, "translation_max_rel_diff": 0.5295416994498878}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.23, "expr": "x0", "settings": {"population_size": 1000, "generations_run": 463, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.6799681141575833, "holdout_r2": 0.6795270179664676, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.87, "expr": "(67.9933076010001 + 9.696/x0)/x0", "settings": {"population_size": 1000, "generations_run": 202, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9678970483160582, "holdout_r2": 0.9781185431528169, "translation_max_rel_diff": 0.014843298594749968}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.65, "expr": "0.015576373998459*x0 + 0.015576373998459*log(Abs(sin(sqrt(Abs(x0 + 1/(-x0 - 1/(-sin(sqrt(Abs(x0 + 1/(-x0 - 1/(-0.135399711399711 - 1/x0) - 1/x0)))) - 1/x0) - 1/x0))))))", "settings": {"population_size": 1000, "generations_run": 182, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9878439300704637, "holdout_r2": 0.9898454729117072, "translation_max_rel_diff": 0.00038562839467870015}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.05, "expr": "1.54559505409583*x0*sqrt(Abs(x0))", "settings": {"population_size": 1000, "generations_run": 200, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.975375038679779, "holdout_r2": 0.97567040486749, "translation_max_rel_diff": 0.5974291091693609}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 0.4, "expr": "x0*x1/x2", "settings": {"population_size": 1000, "generations_run": 1, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 3.8289384913947245e-16}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.03, "expr": "x1*(x0 + x1*(x0 + x1*(1.43346337234504*x0*x1/x2 + x0)/x2)/x2)/x2", "settings": {"population_size": 1000, "generations_run": 474, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9998287172162339, "holdout_r2": 0.9999262350196307, "translation_max_rel_diff": 5.924593025433276e-06}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.8, "expr": "x0*(log(Abs(x0)) - cos(x2))*log(Abs(x0))/sqrt(Abs(x2)) + x0*log(Abs(x0))*log(Abs(x0*log(Abs(x0*log(Abs(x0))))))/Abs(x2) + x0*log(Abs(x0*log(Abs(x0))))/sqrt(Abs(x2)) - x0*sqrt(Abs(x1))", "settings": {"population_size": 1000, "generations_run": 362, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9644174394453572, "holdout_r2": 0.9582114961387864, "translation_max_rel_diff": 6.160421833953054e-16}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.8, "expr": "x1*sqrt(Abs(x0*(Abs(1/x2)**(1/4)*sqrt(Abs(Abs(x0))) - 0.972)))/x2", "settings": {"population_size": 1000, "generations_run": 349, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9579760840450028, "holdout_r2": 0.9472942093463382, "translation_max_rel_diff": 5.172309643756999e-05}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.0, "expr": "1/cos(sin(log(Abs(cos(log(Abs(x0 + 1/sqrt(Abs(x3)))))))))", "settings": {"population_size": 1000, "generations_run": 226, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.35659397093078216, "holdout_r2": 0.31670108490357984, "translation_max_rel_diff": 1.880204097307327e-15}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.42, "expr": "2.334*x0 + x0/x1 + log(Abs(x0/x1)) - cos(x0)", "settings": {"population_size": 1000, "generations_run": 384, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.977478976241028, "holdout_r2": 0.9789378128935543, "translation_max_rel_diff": 0.0002339169921668992}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 140.48, "expr": "x0*x1*Abs(x2*Abs(x2))**(1/4)*sqrt(Abs(1/Abs(x3/x2)))/sqrt(Abs(x3))", "settings": {"population_size": 1000, "generations_run": 91, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 1.2717204760341286e-15}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.38, "expr": "(x0 - 0.206996481059822*x0*log(Abs(x2))/(x1**2*x2))/log(Abs(x2 - log(Abs(x1))))", "settings": {"population_size": 1000, "generations_run": 405, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9969084971585846, "holdout_r2": 0.9970539851569475, "translation_max_rel_diff": 4.199582316937955e-05}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.59, "expr": "1.05261578935526/(x0*Abs(x0))", "settings": {"population_size": 1000, "generations_run": 439, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9925252436120681, "holdout_r2": 0.9942602303849372, "translation_max_rel_diff": 9.795945213186087e-05}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 304.31, "expr": "0.214408233276158*x0 - sqrt(Abs(x0*(exp(x1)*sqrt(Abs(x1)) - 1.33421128124967)*(exp(x1) - 1/sqrt(Abs(x1)))))*Abs(exp(sqrt(Abs(x1)))*sqrt(Abs(x1)) - 1.33421128124967) + 2.0", "settings": {"population_size": 1000, "generations_run": 96, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9665314767410738, "holdout_r2": 0.9622407946691892, "translation_max_rel_diff": 0.00035625659762647386}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.9, "expr": "-exp(sin(exp(sin(sqrt(Abs(x0)))) + 4.513)) - 3*sin(exp(x0/x1)) + 1.57075298362729", "settings": {"population_size": 1000, "generations_run": 64, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8484480348930962, "holdout_r2": 0.8380873193396332, "translation_max_rel_diff": 0.0001584237704964913}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.52, "expr": "-sin(sin(sin(3*x0 - 3.125)*cos(sin(sin(sin(x0))))))", "settings": {"population_size": 1000, "generations_run": 208, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9899697829861274, "holdout_r2": 0.9899959460743635, "translation_max_rel_diff": 0.0007738998825741807}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.15, "expr": "-sin(sin(sqrt(Abs(x0))) - sqrt(Abs(x0)))/(log(Abs(x0 + x1)) + log(Abs(sin(x2)))*sin(sin(sqrt(Abs(x0))) - sqrt(Abs(x0)))/(log(Abs(x0 + x1)) - log(Abs(sin(sin(sqrt(Abs(x0))) - sqrt(Abs(log(Abs(x0 + x1)))))))/x2))", "settings": {"population_size": 1000, "generations_run": 286, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.785747497975116, "holdout_r2": 0.7948176359092616, "translation_max_rel_diff": 4.094923419536715e-16}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.61, "expr": "(x0**2 + x0*x2*log(Abs(x0*log(Abs(x0)))))/(0.570042109577023 + 1/x2)", "settings": {"population_size": 1000, "generations_run": 229, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.981986120939092, "holdout_r2": 0.9859099318335662, "translation_max_rel_diff": 0.02180415081331898}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.24, "expr": "1.24338248338956*sqrt(Abs(x0*(x0*x1 - log(Abs(x0)))))", "settings": {"population_size": 1000, "generations_run": 402, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9907571566051149, "holdout_r2": 0.98863490924747, "translation_max_rel_diff": 0.00035131008871610236}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.42, "expr": "sqrt(Abs(x0*x1 - x1))", "settings": {"population_size": 1000, "generations_run": 430, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9773574659766614, "holdout_r2": 0.9738918141034398, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.35, "expr": "cos(cos(exp(cos(sqrt(Abs(log(sqrt(Abs(x0*x1)))))))*sqrt(Abs(x1)))) + sqrt(Abs(x0*x1))", "settings": {"population_size": 1000, "generations_run": 178, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8733675499607223, "holdout_r2": 0.8511910590699553, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.81, "expr": "x0*exp(-x2/x1)", "settings": {"population_size": 1000, "generations_run": 466, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9614417314014173, "holdout_r2": 0.956313720467503, "translation_max_rel_diff": 2.666166611182465e-16}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.7, "expr": "x0*x1/x3 - (x0 + x2)/x3 + 1/x3", "settings": {"population_size": 1000, "generations_run": 492, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9926946291273401, "holdout_r2": 0.9887681160714296, "translation_max_rel_diff": 9.024203137351027e-16}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.43, "expr": "8.82421811475828*sqrt(Abs(x3*(-2*x0*x2 + x1*x2*x3 - x1 + 2*sqrt(Abs(x0)) + sqrt(Abs(x3*(-2*x0*x2 + x1*x2*x3 - x1 + 3*sqrt(Abs(x0)) + 4.355))) + 4.355)))", "settings": {"population_size": 1000, "generations_run": 223, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8714382860549053, "holdout_r2": 0.8776616290674061, "translation_max_rel_diff": 0.00013798110187606349}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.91, "expr": "-x0/(log(Abs(x0/(log(Abs(-log(Abs(x2)) + sin(log(Abs(x3)) - 3.035) + 3.035)) - 3.035) - log(Abs(x1)) - sin(log(Abs(x2)) - 3.035) + sin(log(1/Abs(x2 + x4 - sqrt(Abs(x3))))) + 3.035)) - 3.035) + log(Abs(x1)) + sin(log(Abs(x2)) - 3.035)", "settings": {"population_size": 1000, "generations_run": 401, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9179070842855095, "holdout_r2": 0.882001521791335, "translation_max_rel_diff": 0.00033048618655819517}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.65, "expr": "(x0 - sqrt(Abs(x0)) - sqrt(Abs(x0 - sqrt(Abs(x0)))))/(2*x1)", "settings": {"population_size": 1000, "generations_run": 476, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9977874778666007, "holdout_r2": 0.9983963182525626, "translation_max_rel_diff": 4.899700298657762e-16}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.16, "expr": "-(-x0*x1 - 36.037037037037*x1)*sqrt(Abs(x2**2*(x0 - x2) - x2))", "settings": {"population_size": 1000, "generations_run": 433, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9966183945809133, "holdout_r2": 0.9968514682458374, "translation_max_rel_diff": 0.02285016966516729}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.52, "expr": "x0*x1/x2", "settings": {"population_size": 1000, "generations_run": 466, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9998870793694992, "holdout_r2": 1.0, "translation_max_rel_diff": 1.1348922950228736e-15}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.83, "expr": "57.5699079636216*exp(sqrt(Abs(sin(log(exp(-sin(log(exp(-sin(log(Abs(x2)) + 2.05317131368335))*exp(-sqrt(Abs(x0/x1)))*Abs(Abs(x2))) + 4.053)*cosh(arg(exp(-sin(log(Abs(x2)) + 2.05317131368335))*Abs(x2))) - sqrt(Abs(x0/x1)))*Abs(x2))))))", "settings": {"population_size": 1000, "generations_run": 139, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8653120356721673, "holdout_r2": 0.8526627304414376, "translation_max_rel_diff": 0.00048605587531670117}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.35, "expr": "(-log(sqrt(Abs(x0))) - sqrt(Abs(x0)) + sqrt(Abs(x0*(x2 + 4.545/x1)/x2)))*log(sqrt(Abs(x0)))", "settings": {"population_size": 1000, "generations_run": 471, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9658921652159875, "holdout_r2": 0.950229113606723, "translation_max_rel_diff": 0.0003613890329924259}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.72, "expr": "exp(1/(-x0*x1*(x0*x1 + sqrt(Abs(x0*x1))) - 0.442086648983201))", "settings": {"population_size": 1000, "generations_run": 231, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9944383927146554, "holdout_r2": 0.9928036925097669, "translation_max_rel_diff": 5.88344998815305e-05}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.73, "expr": "log(sqrt(Abs(x0 - 0.024))*Abs(1/log(Abs(x0))))", "settings": {"population_size": 1000, "generations_run": 536, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9991167481797626, "holdout_r2": 0.9976760273033051, "translation_max_rel_diff": 0.05663201464159601}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 302.25, "expr": "0.293656732204678*x2*(-(-x0 + 0.198235073493671*x2/sqrt(Abs(x1)))/sqrt(Abs(x1)) - 11.329982936*sqrt(Abs(x1))/x2)/sqrt(Abs(x1)) + 74.2917567442383/sqrt(Abs(x1))", "settings": {"population_size": 1000, "generations_run": 314, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9473460742004602, "holdout_r2": 0.9403817081447082, "translation_max_rel_diff": 0.002626941529646993}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.57, "expr": "sqrt(Abs(2*x4 - 2*x5)) + 4.251", "settings": {"population_size": 1000, "generations_run": 533, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.2592905838746552, "holdout_r2": 0.2610010083579444, "translation_max_rel_diff": 5.752734434411667e-05}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.37, "expr": "sqrt(Abs(x0 + sqrt(Abs(-2*x0 + x1 + x2 - sin(x1) + sin(x0 - x1) + sin(x0 - sin(x2)) + sin(x0 - x2 + sin(x2)))))) + sqrt(Abs(x1 + x2))", "settings": {"population_size": 1000, "generations_run": 542, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8776328490654252, "holdout_r2": 0.8867755893911248, "translation_max_rel_diff": 4.201493870771562e-16}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.27, "expr": "1/(x1/x2 + log(Abs(sqrt(exp(sin(x0)*cos(atan2(0, Abs(x1))/4)/Abs(x1)**(1/4))))))", "settings": {"population_size": 1000, "generations_run": 379, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9715614905003545, "holdout_r2": 0.9679060940039638, "translation_max_rel_diff": 4.95242184138495e-16}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.44, "expr": "-log(Abs(x1))**2 + 2*sqrt(Abs(x3)) + 1.95366166291141*sqrt(Abs(x0*x4*(log(Abs(x1)) - sqrt(Abs(x3)))/log(0.262/Abs(x4)))) + x4/x1", "settings": {"population_size": 1000, "generations_run": 477, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.7962890292303255, "holdout_r2": 0.7409078495691521, "translation_max_rel_diff": 0.03610483157457212}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.23, "expr": "exp(-log(Abs(x1))*cos(Abs(1/x0)**(1/4)*Abs(log(Abs(sin(x1)))/x0)**(1/8)/sqrt(Abs(x2))))", "settings": {"population_size": 1000, "generations_run": 238, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9536109883996096, "holdout_r2": 0.9302091896420885, "translation_max_rel_diff": 1.0928095812574837e-15}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.22, "expr": "(0.737*x0 - x3*exp(-cos(log(Abs(x0*x3)))))*(exp(cos(log(0.559*Abs(x3)))) + 1/x2)", "settings": {"population_size": 1000, "generations_run": 168, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9592606066192229, "holdout_r2": 0.9631699412138471, "translation_max_rel_diff": 0.1509114678993972}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.74, "expr": "log(Abs(x0)*sqrt(Abs(x1)))*log(Abs(log(Abs(x0)*sqrt(Abs(x1)))))*sin(log(Abs(log(Abs(x0)*sqrt(Abs(x5))))))", "settings": {"population_size": 1000, "generations_run": 469, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.788650249162417, "holdout_r2": 0.7626658959952368, "translation_max_rel_diff": 4.640519322208029e-16}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.11, "expr": "sqrt(Abs(x0**2 + x1))", "settings": {"population_size": 1000, "generations_run": 389, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.895118492983975, "holdout_r2": 0.9176760472161838, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.75, "expr": "2*x0 + sqrt(Abs(x1)) + sqrt(Abs(x2*log(Abs(x2))))", "settings": {"population_size": 1000, "generations_run": 421, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9511473079275969, "holdout_r2": 0.9538790456543976, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.61, "expr": "sin(Abs(x0*x2/(x1*x3))**(1/4))", "settings": {"population_size": 1000, "generations_run": 483, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8653678429712198, "holdout_r2": 0.8487466248971471, "translation_max_rel_diff": 1.6640838756644e-16}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.64, "expr": "10*x0 - 13*x2 - 2*x3*sqrt(Abs(x1)) + x3 + 3*x2/(x1*log(Abs(x3)))", "settings": {"population_size": 1000, "generations_run": 377, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.8688803504853486, "holdout_r2": 0.8770535720763316, "translation_max_rel_diff": 2.016655306050093e-15}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 300.78, "expr": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(Abs(x1*x2)))))))))))))", "settings": {"population_size": 1000, "generations_run": 499, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.47001032963337186, "holdout_r2": 0.5159531137171596, "translation_max_rel_diff": 0.0}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.4.3", "threads": 4, "time_limit": 300, "seconds": 301.1, "expr": "-exp(-log(sqrt(Abs(x1/x0)))/x2)*log(Abs(x1/x0))/x2", "settings": {"population_size": 1000, "generations_run": 222, "tournament_size": 20, "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse", "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}, "train_r2": 0.9880234256726754, "holdout_r2": 0.9747216188310787, "translation_max_rel_diff": 0.0}


==> anc/competitors/results/operon_v1-v2-v3-v5-v6_s42.jsonl <==
{"system": "operon", "suite": "v1", "id": "ohms_law", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 6.94, "expr": "(0.00005174185207579 + (1.86953246593475342 * (((-0.39503219723701477) * x1) * ((-1.35404908657073975) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999507, "holdout_r2": 0.9999999999999605, "translation_max_rel_diff": 2.4701534029276104e-07}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.74, "expr": "((-0.00039710936835036) + ((-1.73235535621643066) * ((((-0.57043391466140747) * x1) * (0.38678115606307983 * x1)) * (((-1.05687236785888672) * x0) * (-1.23776972293853760)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999802, "holdout_r2": 0.99999999999998, "translation_max_rel_diff": 4.988806549971048e-07}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 10.27, "expr": "((-0.00000001736145805) + (1.00000000000000000 * (((353.61410522460937500 * x0) / (7.47142410278320312 * x2)) * ((0.00017707873485051 * x1) * ((((-0.00000023157917894) * x1) + 109.86069488525390625) / (0.92073547840118408 * x2))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999969, "holdout_r2": 0.9999999999999885, "translation_max_rel_diff": 1.5138345987847698e-06}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 3.92, "expr": "((-3.92258286476135254) + (4.83124828338623047 * (sin(0.94743168354034424) + sqrt((0.17241390049457550 * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999996936, "holdout_r2": 0.9999999999997161, "translation_max_rel_diff": 2.9578769162286003e-07}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 11.34, "expr": "((-0.00000021471085176) + (1.00000011920928955 * ((((0.31927540898323059 * x0) ** 2.00000000000000000) - (((-2.87462973594665527) * x0) * 0.00000001721105036)) * sin((2.00000000000000000 * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999999982, "holdout_r2": 0.999999999999982, "translation_max_rel_diff": 4.2419089899626333e-07}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.66, "expr": "((-0.00000697060113453) + (1.00000023841857910 * ((((0.00000357383396477 * x2) + 0.00056818872690201) - ((2.65623164176940918 * x0) * ((-2.55034708976745605) * x1))) / ((2.53327918052673340 * ((-2.33785438537597656) * x2)) / sin((-1.06388676166534424))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999913, "holdout_r2": 0.9999999999999698, "translation_max_rel_diff": 2.2242541862991797e-06}
{"system": "operon", "suite": "v1", "id": "free_fall", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 3.4, "expr": "(0.00000590376566834 + ((-27.93704986572265625) * (((0.06920713931322098 * x0) * ((-1.53544163703918457) * x0)) / cos(0.92073220014572144))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999746, "holdout_r2": 0.999999999999975, "translation_max_rel_diff": 3.6504553529396967e-07}
{"system": "operon", "suite": "v1", "id": "doppler", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.56, "expr": "((-0.00121092004701495) + (1.00000178813934326 * (((((1.66554272174835205 * x0) / 0.69659554958343506) + ((((-0.89516454935073853) * x0) - (0.00480138510465622 * x1)) * exp(((-0.00749492086470127) * x1)))) * 0.09071430563926697) + (((((-1.73766529560089111) * x0) + (3.01045083999633789 * x0)) + ((-0.68050044775009155) * x0)) + ((0.01077690999954939 + (0.27190983295440674 * x0)) * exp((0.00864870287477970 * x1)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999944679338, "holdout_r2": 0.9999999944991612, "translation_max_rel_diff": 3.5055305903050224e-07}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.85, "expr": "((-0.00000014528374948) + (1.00000000000000000 * (((((-0.52114886045455933) * x0) * ((-0.58785808086395264) * x1)) / ((0.30636155605316162 * x1) - ((-0.30636155605316162) * x0))) + exp((-102.12719726562500000)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999801, "holdout_r2": 0.999999999999978, "translation_max_rel_diff": 2.419114415234893e-07}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 13.64, "expr": "(0.00000080552200643 + (0.99999988079071045 * (((((((-0.01923684775829315) * x1) + ((0.06230089440941811 * x0) / ((((-33.41763305664062500) * x1) + 33.81670379638671875) / ((0.00001553641413921 * x0) - ((-55.94345092773437500) * x1))))) - ((((0.34022790193557739 * x0) + ((0.00028534725424834 * x1) - 0.00001057396821125)) / cos(((-3.35100317001342773) - ((-1.47868919372558594) * x1)))) + (0.00049588829278946 * x0))) + (1.13425838947296143 * x0)) - ((-0.01876706443727016) * x1)) - (cos(((-0.32025191187858582) * x1)) * (0.48136550188064575 * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999869715769, "holdout_r2": 0.9999999884381879, "translation_max_rel_diff": 7.004132124644147e-07}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.46, "expr": "(0.00022079664631747 + (0.99999994039535522 * (((((-41.24040985107421875) * x1) * ((-4.17648315429687500) * x1)) * (0.00002507523822715 * x1)) * ((8.68457794189453125 * x1) * (26.66075897216796875 * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999611, "holdout_r2": 0.9999999999999608, "translation_max_rel_diff": 8.003680756173884e-07}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.51, "expr": "((-0.00000010607871559) + (1.00000000000000000 * (((((-0.18341051042079926) * x1) * ((-2.38480091094970703) * x2)) * (0.70710676908493042 * x0)) / exp((-1.17348635196685791)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999862, "holdout_r2": 0.999999999999989, "translation_max_rel_diff": 3.9229692226314994e-07}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 12.07, "expr": "((-0.00000000027996983) + (1.00000000000000000 * sqrt((((-3.51701450347900391) * x0) / ((-3.51701450347900391) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999946, "holdout_r2": 0.9999999999999951, "translation_max_rel_diff": 2.474945230739684e-07}
{"system": "operon", "suite": "v1", "id": "centripetal", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 9.16, "expr": "((-0.00007717932021478) + (0.99999976158142090 * (((cos(3.14595055580139160) - (((-0.49759954214096069) * x0) * (0.26099637150764465 * x1))) + cos((0.00020499122911133 * x2))) * ((3.55924129486083984 * x1) / (0.46224462985992432 * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999999949, "holdout_r2": 0.9999999999998314, "translation_max_rel_diff": 1.4681497716405604e-06}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 11.07, "expr": "((-0.00000249855088441) + (1.00000011920928955 * ((((-19.99998283386230469) + (0.99999988079071045 * x0)) * exp(((-0.04999999329447746) * x1))) + (19.99999237060546875 + (0.00000010910406445 * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999563, "holdout_r2": 0.9999999999999576, "translation_max_rel_diff": 2.965784198032162e-07}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.77, "expr": "(0.00000064677806222 + (1.00000000000000000 * (((-0.00000092435550414) + (1.00000000000000000 * x0)) * exp(((-0.20000000298023224) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999905, "holdout_r2": 0.999999999999992, "translation_max_rel_diff": 3.831293113857633e-07}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 10.84, "expr": "((-0.00000061157533082) + (1.00000000000000000 * ((((16.02000236511230469 * x2) - (16.02000236511230469 * x1)) * ((0.00000000002296474 * x2) - ((-0.59240651130676270) * x0))) * ((0.05268507450819016 * x2) - ((-0.05268507450819016) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999832, "holdout_r2": 0.999999999999982, "translation_max_rel_diff": 5.376817269020193e-07}
{"system": "operon", "suite": "v1", "id": "snell", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 10.55, "expr": "(0.00000007473919794 + (1.00000000000000000 * ((sin((1.00000000000000000 * x2)) / (0.68141347169876099 * x1)) * (0.68141347169876099 * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999243, "holdout_r2": 0.9999999999999262, "translation_max_rel_diff": 2.351878399393102e-07}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.61, "expr": "(0.00054562598234043 + (1.00001823902130127 * ((((((0.12420525401830673 * x0) ** ((-0.00118574430234730) * x1)) - (1.04820168018341064 + ((-0.03333005309104919) * x0))) * (((23.61599159240722656 + ((-4.36322069168090820) * x0)) - ((-21.17564582824707031) * x1)) * ((((0.02890766039490700 * x0) ** (0.43780148029327393 * x1)) * ((((-9.88966560363769531) * x0) - 18.56594848632812500) - ((-33.14620971679687500) * x1))) - (((-2.91267728805541992) * x0) - (-1.17082071304321289))))) - ((-5.80259037017822266) * x0)) * ((((0.09317584335803986 + ((-0.00482397526502609) * x0)) * (((0.03474817797541618 * x0) ** (0.08308300375938416 * x1)) * (1.61085832118988037 * x1))) + ((((-0.33222338557243347) * x0) + exp((0.04487259685993195 * x0))) + (0.13148970901966095 * x0))) + ((-0.99298471212387085) + (0.13663268089294434 * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999994125821957, "holdout_r2": 0.9999993065837236, "translation_max_rel_diff": 3.1469001071174034e-06}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.15, "expr": "(((-0.00001310257175646) + (1.00000000000000000 * x0)) * exp((0.04879016429185867 * x1)))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999891, "holdout_r2": 0.9999999999999891, "translation_max_rel_diff": 2.8462867412741306e-07}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.04, "expr": "(0.00000001054204990 + (1.00000000000000000 * (cos(((-2.00000000000000000) * x0)) / exp((0.10000000149011612 * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999998931, "holdout_r2": 0.999999999999888, "translation_max_rel_diff": 1.1519167929866564e-06}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.85, "expr": "((-0.02419134788215160) + ((-0.06398057192564011) * (((1.49990916252136230 - 1.62119579315185547) - ((0.28732606768608093 * x0) / 0.02395175211131573)) * sqrt((1.69694352149963379 * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999965697398, "holdout_r2": 0.9999999957813198, "translation_max_rel_diff": 2.523626795278293e-07}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.76, "expr": "((-0.00000006448511414) + (0.99999994039535522 * ((((-1.10772192478179932) * x0) / (4.67536640167236328 * x1)) / ((-0.23692730069160461) * x1))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999849, "holdout_r2": 0.9999999999999809, "translation_max_rel_diff": 9.781235318679984e-07}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.42, "expr": "((-0.00000062587537286) + (1.00000035762786865 * ((exp(((-1.20397233963012695) - ((-0.69314706325531006) * x0))) + 0.39999967813491821) - (0.00000000247538878 * ((-5.27024173736572266) * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999358, "holdout_r2": 0.9999999999999369, "translation_max_rel_diff": 1.14547919571438e-06}
{"system": "operon", "suite": "v1", "id": "hubble", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 3.22, "expr": "(4.69577074050903320 + (44.85019683837890625 * ((-0.10470441728830338) - ((-1.56075143814086914) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999657, "holdout_r2": 0.9999999999999665, "translation_max_rel_diff": 1.9751733761418837e-07}
{"system": "operon", "suite": "v1", "id": "parallax", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.82, "expr": "((-0.00000015831675171) + ((-0.80492806434631348) * ((0.60245543718338013 / (-0.30293434858322144)) / (1.60078656673431396 * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999772, "holdout_r2": 0.999999999999974, "translation_max_rel_diff": 5.20042949884211e-07}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 11.73, "expr": "((-0.00580643862485886) + (1.08573627471923828 * (log((0.23686245083808899 * x0)) - log((0.23559911549091339 * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999876, "holdout_r2": 0.9999999999999869, "translation_max_rel_diff": 2.720948910780686e-07}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 6.44, "expr": "(0.00000212571012526 + (1.00000000000000000 * (((((-1.39392590522766113) * x0) + 195.14962768554687500) + (0.00000170020211954 * x2)) / ((1.90478408336639404 * x2) / (0.01897900924086571 * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999745, "holdout_r2": 0.9999999999999734, "translation_max_rel_diff": 4.924396909182256e-07}
{"system": "operon", "suite": "v1", "id": "map_formula", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 2.02, "expr": "((-0.00001882242031570) + (1.00000023841857910 * ((((-0.51361268758773804) * x1) + (0.84694600105285645 * x1)) + (0.66666668653488159 * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999995146, "holdout_r2": 0.9999999999993827, "translation_max_rel_diff": 1.763933123977725e-07}
{"system": "operon", "suite": "v1", "id": "bmi", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 4.45, "expr": "(0.00000104899766029 + (0.99999994039535522 * ((((-1.13909566402435303) * x0) / (5.72970724105834961 * x1)) / ((-0.19880521297454834) * x1))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999998854, "holdout_r2": 0.9999999999998914, "translation_max_rel_diff": 3.1139623128841147e-07}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.14, "expr": "(0.00000014815303473 + (0.99999994039535522 * sqrt((((-0.71134531497955322) * x0) * ((-0.00039049639599398) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999173, "holdout_r2": 0.9999999999999086, "translation_max_rel_diff": 1.2172882596768532e-07}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.04, "expr": "(0.00013043226499576 + (0.99999994039535522 * (((((9.88078022003173828 * x0) / 0.98807805776596069) + (-320.53704833984375000)) - (786.07653808593750000 + ((-6.24999952316284180) * x1))) - ((-1111.61364746093750000) + (5.00000000000000000 * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999998656, "holdout_r2": 0.9999999999998551, "translation_max_rel_diff": 1.6122071897447897e-07}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 7.24, "expr": "((-0.00000002298854085) + (1.00000000000000000 * (((sqrt(((0.66123872995376587 * x1) - ((-0.00000010205621948) * x0))) / 0.93580776453018188) * ((0.51453268527984619 * x0) / (0.44710084795951843 * x1))) / exp(sin(((-0.00000001187504495) * x1))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999996663, "holdout_r2": 0.9999999999996926, "translation_max_rel_diff": 2.9076860668612996e-07}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 4.13, "expr": "((-0.00000102836565929) + (1.00000011920928955 * ((((-1.00000000000000000) * x1) - ((-1.00000000000000000) * x0)) + (((-1.36407685279846191) * x2) / log(3.91211009025573730)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999995574, "holdout_r2": 0.9999999999995968, "translation_max_rel_diff": 8.37440551391638e-07}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 3.82, "expr": "((-0.00000012052225884) + (1.00000000000000000 * ((sqrt(10.24000167846679688) + ((1.51216292381286621 * x0) / 1.51216304302215576)) - (0.80000001192092896 * x1))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999995904, "holdout_r2": 0.9999999999995705, "translation_max_rel_diff": 2.1220631428902158e-07}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 1.94, "expr": "((-87.84568023681640625) + (1.47364902496337891 * ((-0.10470441728830338) - ((-1.56075143814086914) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999999305, "holdout_r2": 0.9999999999992516, "translation_max_rel_diff": 2.9982016609520874e-07}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 1.72, "expr": "(4.18754720687866211 + (0.43429479002952576 * log((((-36.98991394042968750) * x0) / ((-0.01357547380030155) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999998856605, "holdout_r2": 0.9999999998895571, "translation_max_rel_diff": 6.129010645782315e-08}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 4.25, "expr": "((-0.00000076194635312) + (1.00000000000000000 * ((((0.00300000491552055 * x2) + 0.66399639844894409) - ((1.32565712928771973 * x0) * ((-1.01081955432891846) * x1))) + (-0.66399884223937988))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999999847, "holdout_r2": 0.9999999999998284, "translation_max_rel_diff": 2.690044679972669e-07}
{"system": "operon", "suite": "v1", "id": "fick_co", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 4.28, "expr": "((-0.00000678214155414) + (1.00000000000000000 * (((0.00000992265631794 * x1) + (10.46598339080810547 * x0)) / ((10.46598339080810547 * x1) + ((-10.46598339080810547) * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999992789, "holdout_r2": 0.9999999999992308, "translation_max_rel_diff": 5.175880615556195e-06}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 12.44, "expr": "(0.00008470720786136 + (0.99999892711639404 * ((((((238.49987792968750000 * x1) + sqrt((297878208.00000000000000000 * x0))) - ((3173.09619140625000000 * x1) / (71.81025695800781250 * x0))) - 256734.17187500000000000) - (((((188701.31250000000000000 + ((-9480.97265625000000000) * x1)) * (74.41232299804687500 * x0)) + 44690092.00000000000000000) * (((((-447349728.00000000000000000) - (39729776.00000000000000000 * x1)) / (26086.32031250000000000 - (29.72562599182128906 * x1))) - (((-1805.90734863281250000) * x1) + ((16551.57421875000000000 * x0) - ((-83.12628173828125000) * x0)))) + sqrt((8260428800.00000000000000000 * x0)))) / ((((-271984.00000000000000000) - (22506.68750000000000000 * x1)) - ((6.34651041030883789 * x1) * (275.54086303710937500 * x0))) * ((-58.02511215209960938) * x0)))) / ((-3130.75219726562500000) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999845292016, "holdout_r2": 0.9999999773075716, "translation_max_rel_diff": 4.033281140435083e-07}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 2.46, "expr": "((-0.00000234821527556) + (0.01246355380862951 * (((-0.39503219723701477) * x1) * ((-1.35404908657073975) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999999931, "holdout_r2": 0.9999999999999314, "translation_max_rel_diff": 2.947835685147911e-07}
{"system": "operon", "suite": "v1", "id": "shock_index", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 3.34, "expr": "(4.38355302810668945 + ((-1.29399096965789795) * (((-0.47588291764259338) / (-0.14047695696353912)) + ((0.98706513643264771 * x0) / ((-1.27725338935852051) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999998033, "holdout_r2": 0.9999999999998217, "translation_max_rel_diff": 4.1085720505705936e-07}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 4.67, "expr": "((-0.00000001325124277) + (0.99999994039535522 * exp(((-1.92384433746337891) / (0.38476887345314026 * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999583, "holdout_r2": 0.9999999999999587, "translation_max_rel_diff": 2.4712124406993757e-07}
{"system": "operon", "suite": "v1", "id": "nernst", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 1.97, "expr": "(0.09994849562644958 + (0.04999999701976776 * log((0.13547477126121521 * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999714, "holdout_r2": 0.999999999999978, "translation_max_rel_diff": 1.4420589601217079e-07}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 1.78, "expr": "((-0.86814147233963013) + ((-0.43429446220397949) * log((0.13547477126121521 * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999446, "holdout_r2": 0.9999999999999465, "translation_max_rel_diff": 2.083857998138924e-07}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.13, "expr": "(0.00000003856969144 + (0.99999994039535522 * (sqrt(((((-1.78514420986175537) * x1) / 1.30293393135070801) / ((-1.37009561061859131) * x0))) * cos(sqrt(((0.26351398229598999 * x0) - (0.26351398229598999 * x0)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999868, "holdout_r2": 0.9999999999999836, "translation_max_rel_diff": 4.41169055858751e-07}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 7.49, "expr": "(0.00000043501759706 + (0.99999976158142090 * (((((-0.00150203343946487) + (((((-13.40237522125244141) * x1) - 18.85400581359863281) + (((-3.76347923278808594) * x1) - (-18.84414863586425781))) / (((-2.37022972106933594) * x1) * ((-0.86869275569915771) * x0)))) + (((22.75848960876464844 + (((0.27543127536773682 * x1) - (-70.96960449218750000)) / (9.84005165100097656 * x0))) + 23.06881904602050781) / ((1.47631561756134033 * x0) / (0.02506932616233826 * x1)))) + (((0.00247491803020239 * x0) * ((-1.52967131137847900) * x1)) - ((-8.37306022644042969) * x1))) / (8.34667205810546875 * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.99999998088214, "holdout_r2": 0.9999999589732387, "translation_max_rel_diff": 4.7372904972106495e-07}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 14.75, "expr": "(0.00000136014568852 + (0.99999988079071045 * (((((((0.11498862504959106 * x0) + 6.35408926010131836) - 8.53952598571777344) * (cos((sin((0.33422437310218811 * x0)) - (-1.59921360015869141))) * (((0.08740334212779999 * x0) * ((-0.02012140862643719) * x0)) + (-1.08981907367706299)))) + ((((-0.90954440832138062) * x0) - (1.81058132648468018 * x0)) - ((-2.84917378425598145) * x0))) * cos(((-0.56068730354309082) * x0))) + (((((0.12173879891633987 * x0) + ((0.03282487019896507 * x0) ** ((-0.37580445408821106) * x0))) - (-25.82091140747070312)) * ((0.11644128710031509 * x0) + (-0.90869808197021484))) + 25.08672523498535156))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999709493995, "holdout_r2": 0.9999999614741499, "translation_max_rel_diff": 4.1721715301486556e-07}
{"system": "operon", "suite": "v1", "id": "kleiber", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 6.4, "expr": "(0.00000013721444247 + (1.00000000000000000 * (((11.23139667510986328 + (0.00000000054549432 * x0)) ** log((0.74598675966262817 * x0))) / ((0.65392845869064331 * x0) ** 1.66871321201324463))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999997516, "holdout_r2": 0.9999999999997912, "translation_max_rel_diff": 2.5687662704475516e-06}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 11.33, "expr": "((-0.00000172279760591) + (1.00000000000000000 * ((((0.00000010070847623 * x1) * 0.71481490135192871) - (0.00000101378941508 * x0)) - (((((-0.00065999181242660) * x0) * ((-4.22695350646972656) * x1)) * (((-73.88105010986328125) * x0) / (1.28132247924804688 * x2))) * ((((((-131.34506225585937500) * x0) / (3.94636845588684082 * x2)) * (0.00000015367109540 * x0)) + (162.20181274414062500 * x0)) * (0.03832690045237541 * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999726, "holdout_r2": 0.9999999999999711, "translation_max_rel_diff": 1.1538287579679093e-06}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 3.67, "expr": "(3.03780317306518555 + ((-0.89673578739166260) * (((-0.47588291764259338) / (-0.14047695696353912)) + ((0.98706513643264771 * x0) / ((-1.27725338935852051) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999682, "holdout_r2": 0.9999999999999761, "translation_max_rel_diff": 4.711027598342175e-07}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.84, "expr": "((-0.00005941093695583) + (1.00000000000000000 * ((((-0.19745112955570221) * x1) / 1.32482600212097168) * ((61.98044967651367188 * x0) / ((-9.23752212524414062) * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999999982, "holdout_r2": 0.9999999999999817, "translation_max_rel_diff": 4.5120567718973047e-07}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 6.13, "expr": "(0.00000000490515495 + (0.99999994039535522 * (((((0.39178985357284546 * x0) / (1.45101416110992432 * x3)) / ((-0.06423389166593552) * x2)) * ((-0.23789358139038086) * x1)) + (((-0.00000000006649281) * x0) + 0.00000000028244757))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999726, "holdout_r2": 0.9999999999999724, "translation_max_rel_diff": 4.894395097242642e-07}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 11.51, "expr": "(0.00443268287926912 + (0.99950015544891357 * ((((exp((0.00047110661398619 * x3)) * (50.62968826293945312 * x0)) - (8.24787521362304688 / ((-24.56010246276855469) * x2))) / (72.24609375000000000 * x1)) - ((((((exp(((-1.23450946807861328) * x3)) + (6.87684202194213867 * x3)) + (6.37056636810302734 * x3)) - (70.43768310546875000 / (4.39059305191040039 * x2))) * (0.00002198539368692 * x0)) / (0.16675202548503876 * x1)) * (((((-63.51045608520507812) / exp(((-0.10057178139686584) * x3))) - (((((-819.86486816406250000) * x2) - 35.62054824829101562) / exp(((-0.02539593726396561) * x3))) - ((-1079.67639160156250000) * x2))) + ((-42.59577178955078125) / ((-21.45864486694335938) * x2))) * exp(((-0.17144079506397247) * x3)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999198176344279, "holdout_r2": 0.9995954870285548, "translation_max_rel_diff": 3.88488063174774e-07}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.75, "expr": "((((-0.08281934261322021) * x0) * (12.07447433471679688 - (0.10062061995267868 * x1))) + ((0.00000000004095135 * x1) + 1.00000000000000000))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999786, "holdout_r2": 0.999999999999982, "translation_max_rel_diff": 1.0508846072246379e-07}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 7.03, "expr": "((-0.00007197121885838) + (1.00001454353332520 * (((((-153.56204223632812500) * x1) - (((168060.57812500000000000 * x1) + (-20769838.00000000000000000)) / ((-1567.90917968750000000) * x2))) * (((-10.46434402465820312) * x0) - (-0.00044872373109683))) / (((804.77374267578125000 * x2) - (805.22662353515625000 * x1)) * 1.99644947052001953))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999957795187, "holdout_r2": 0.999999995014411, "translation_max_rel_diff": 6.971989949767476e-07}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.52, "expr": "((-0.00000138624932333) + (1.00000000000000000 * ((0.00000000113141141 + (0.01156950742006302 * x0)) * ((-51.86046600341796875) - ((-0.37043190002441406) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999996313, "holdout_r2": 0.9999999999996366, "translation_max_rel_diff": 8.240035418111099e-07}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 4.36, "expr": "((-0.00000060719872863) + (1.00000011920928955 * ((0.00000133393541546 * x1) - (((-72.54067230224609375) - ((-83.24338531494140625) * x1)) * ((-0.04204538464546204) * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999998141, "holdout_r2": 0.9999999999997726, "translation_max_rel_diff": 2.762025978787641e-07}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.17, "expr": "(0.00038906527333893 + (0.99999994039535522 * (((((-17.76309394836425781) * x2) - (((-1.08761262893676758) * x1) * 16.33218955993652344)) / (-50.91281509399414062)) * (((-2.86621284484863281) * x0) - (0.00000000329315775 * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999449, "holdout_r2": 0.9999999999999281, "translation_max_rel_diff": 5.129526230973715e-07}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 6.18, "expr": "((-0.00001638487265154) + (1.00000000000000000 * (((345.77359008789062500 * x1) / ((-4.32217025756835938) * x2)) + (((-140.19279479980468750) * x0) / ((-1.75240993499755859) * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999644, "holdout_r2": 0.9999999999999696, "translation_max_rel_diff": 2.739551882685069e-07}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 16.13, "expr": "(0.00000001330950195 + (1.00000000000000000 * (((((-0.60712212324142456) * ((-0.75681322813034058) * x1)) - (0.00000003799661386 - (0.00007713024388067 * x3))) + (((-0.00007713001832599) * x3) - (exp((-1038.52758789062500000)) + (0.45947805047035217 * x1)))) - ((((-0.14521431922912598) * ((-0.74595576524734497) * x1)) * (((-2.27200913429260254) * x0) / 1.31508564949035645)) / (((((0.00000000281818280 * x2) - (0.00000000342399531 * x0)) + (((-2.51327204704284668) * x3) / ((0.60814040899276733 * x1) / (0.00062546879053116 * x2)))) * ((-0.72399771213531494) * x1)) + (0.00000004396088116 * x3))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999635, "holdout_r2": 0.9999999999999625, "translation_max_rel_diff": 4.845581317256599e-07}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 7.86, "expr": "(0.00005220851016929 + (0.99999958276748657 * (((((0.51298218965530396 - ((-1.38701891899108887) * x0)) - 1.42890667915344238) * ((-0.68399661779403687) + 2.33819794654846191)) ** 2.06623601913452148) + (20.82281494140625000 / (((-1.75191915035247803) * x0) / ((-0.23602320253849030) * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999971874497, "holdout_r2": 0.999999996702615, "translation_max_rel_diff": 4.3181521645428507e-07}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.29, "expr": "(0.00003136688246741 + (1.00000023841857910 * ((((-0.99999958276748657) * x3) - (47.00003051757812500 * x0)) + (((-1.24999868869781494) * x2) - (((9.90336704254150391 * (3.40086293220520020 * x1)) * ((0.49567711353302002 * x0) + ((-0.52536833286285400) * x0))) - (-0.00014347535034176))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999993783, "holdout_r2": 0.9999999999933067, "translation_max_rel_diff": 3.040526822547305e-06}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 7.19, "expr": "((-0.00000450930065199) + (1.00000000000000000 * (((0.00342488149181008 * x2) / (138.62461853027343750 * x2)) + ((((-30.41190528869628906) * x2) - ((-30.41192817687988281) * x1)) / (((518.12341308593750000 * x1) - (((((-1019.38305664062500000) * x2) + 6.65187978744506836) - ((1.45088052749633789 * x0) * ((-0.00015955288836267) * x1))) - ((((-15199.91308593750000000) * x0) / ((-7886.15527343750000000) * x2)) + (501.22067260742187500 * x1)))) / (33.51716613769531250 * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999940082, "holdout_r2": 0.9999999999927077, "translation_max_rel_diff": 4.173905332329205e-07}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 3.78, "expr": "((-0.00001829017310229) + (1.00000011920928955 * ((((-1.00000000000000000) * x1) - ((-1.00000000000000000) * x0)) + (((-0.19479025900363922) * x2) / log(2.64838838577270508)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999423, "holdout_r2": 0.9999999999999432, "translation_max_rel_diff": 1.9987908968737628e-07}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 6.35, "expr": "(0.00121398270130157 + (0.99987423419952393 * ((0.01081252098083496 - ((-97.63595581054687500) * x0)) / ((19.52884483337402344 * x1) + 9.75539493560791016))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999928223656, "holdout_r2": 0.999999994494878, "translation_max_rel_diff": 3.0103958992911747e-07}
{"system": "operon", "suite": "v2", "id": "meld_score", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 13.03, "expr": "(0.00000860234194988 + (0.99999964237213135 * ((log(((6.33832263946533203 * x0) ** (((0.69119858741760254 - ((-0.00010238671529805) * x2)) - (((-0.73633497953414917) * x2) * ((-0.00003031623964489) * x2))) - (-3.08869767189025879)))) - (((1.10598814487457275 * x1) - ((((-0.07096073776483536) * x2) + (((-0.06972395628690720) * x2) * (0.80271345376968384 * x2))) - (sqrt((1697.36120605468750000 / (4.93536424636840820 * x1))) + ((-19.13022422790527344) + ((-948.20800781250000000) / (341.05493164062500000 * x1)))))) + ((-1.64308953285217285) * x2))) - ((((615.62615966796875000 / ((2.39276933670043945 * x2) - (-3.25655817985534668))) + (-202.76795959472656250)) / ((-5.86773920059204102) * x2)) - sqrt(((135.89080810546875000 * x1) - (0.00010124307300430 * x0)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999933429229, "holdout_r2": 0.9999999943009796, "translation_max_rel_diff": 1.7624323901028586e-07}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 6.66, "expr": "(0.00000000442066117 + (1.00000000000000000 * (((-0.15000000596046448) * x3) + (((-5.34783077239990234) * x0) / ((1.50124573707580566 * x2) * ((-3.56226205825805664) * x1))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999488, "holdout_r2": 0.9999999999999505, "translation_max_rel_diff": 3.497747476447525e-07}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 6.66, "expr": "((-0.00002239989407826) + (1.00000011920928955 * ((((0.00000000038158987 * x0) - (0.04201402515172958 * x1)) + (0.04201402515172958 * x2)) * ((12.86581516265869141 * x0) + (10.93576049804687500 * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999691, "holdout_r2": 0.9999999999999714, "translation_max_rel_diff": 2.8454664683150884e-07}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 2.36, "expr": "((-3.38355445861816406) + (1.29399156570434570 * (((-0.47588291764259338) / (-0.14047695696353912)) + ((0.98706513643264771 * x0) / ((-1.27725338935852051) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999898316, "holdout_r2": 0.9999999999889894, "translation_max_rel_diff": 6.600916887941205e-07}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 6.8, "expr": "(0.00011507924500620 + (0.99999988079071045 * (((((-0.81318855285644531) * x0) * ((-12.06362342834472656) * x1)) + (((-31.32146835327148438) * x0) * (0.31320375204086304 * x2))) + exp((-264.37655639648437500)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999714, "holdout_r2": 0.9999999999999685, "translation_max_rel_diff": 3.087610539172074e-07}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 2.42, "expr": "((-0.00000039862891299) + (0.99999994039535522 * ((((-1.00000000000000000) * x1) + (4.13600015640258789 * x0)) / exp(((0.90245926380157471 * x0) * (0.00000000079896267 * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999998809, "holdout_r2": 0.9999999999998964, "translation_max_rel_diff": 2.634391117375581e-07}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 3.82, "expr": "(0.00000000007304491 + ((-5.33345365524291992) * ((0.60245543718338013 / ((-0.30293434858322144) * x1)) / (1.60078656673431396 * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999649, "holdout_r2": 0.9999999999999695, "translation_max_rel_diff": 5.849918752507758e-07}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 7.38, "expr": "(0.00000040469564055 + (1.00000000000000000 * ((((-1.04935097694396973) * x0) + 0.76088523864746094) - (((-2.10953330993652344) * x0) - (cos((((-0.52244961261749268) - (0.76920801401138306 * x0)) - (-1.73065245151519775))) * (((1.19665277004241943 * x0) + (0.16909433901309967 * x0)) + (-2.14552569389343262)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999465682, "holdout_r2": 0.9999999999328574, "translation_max_rel_diff": 2.9809296103536673e-07}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.22, "expr": "((-0.00000242548003371) + (1.00000000000000000 * (((1.27269184589385986 * x0) * (0.78573614358901978 * x1)) * sin((1.00000000000000000 * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999848, "holdout_r2": 0.9999999999999857, "translation_max_rel_diff": 4.4020022355515127e-07}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.46, "expr": "((-0.00091187062207609) + (0.99999988079071045 * (((3.47933340072631836 * x2) * ((-0.00563351996243000) * x1)) * (cos((216669.43750000000000000 * x2)) + ((16.79787254333496094 * x0) / ((-0.32925331592559814) * x3))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999709, "holdout_r2": 0.9999999999999759, "translation_max_rel_diff": 8.525318399025303e-07}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.45, "expr": "((-0.00001999437336053) + (1.00000011920928955 * ((((((((-10.86730670928955078) * x2) * ((-95.69673156738281250) * x2)) - ((2.04784274101257324 * x1) * ((-203.13394165039062500) * x1))) * (0.00096157012740150 * x0)) - ((((((-0.94830423593521118) * x0) - ((-52.66686630249023438) * x1)) + ((-0.77064621448516846) * x2)) * ((-0.00000000018902924) * x0)) * ((-0.56606501340866089) * x0))) + ((-1.47933220863342285) * x0)) + ((1.47933220863342285 * x0) - (0.00000097016311429 * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999692, "holdout_r2": 0.9999999999999648, "translation_max_rel_diff": 5.478455033154417e-07}
{"system": "operon", "suite": "v2", "id": "malus_law", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.28, "expr": "(0.00000000062082606 + (1.00000000000000000 * ((0.88104903697967529 * (0.56750530004501343 * x0)) - ((cos(((-2.00000000000000000) * x1)) * ((-0.50000000000000000) * x0)) / exp(((-0.00000001922398951) * x1))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999932, "holdout_r2": 0.999999999999994, "translation_max_rel_diff": 2.472722803123414e-07}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 19.37, "expr": "((-0.00000874989018484) + (1.00000000000000000 * (((60.99216461181640625 + 67.36709594726562500) / ((((0.92900115251541138 * x0) ** 0.50000000000000000) * ((-146.94335937500000000) * x1)) * (-14.53842926025390625))) * sqrt((257.33377075195312500 * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999919, "holdout_r2": 0.9999999999999911, "translation_max_rel_diff": 1.0788746566976974e-06}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.93, "expr": "((-0.00001535202864034) + (1.00001180171966553 * ((((-4.93164014816284180) * x0) / (-8.21555614471435547)) + (((((-1.85418689250946045) * ((-0.52626872062683105) * x2)) ** ((-0.08160003274679184) - ((-0.08407954871654510) * x1))) - ((((((-31.29692649841308594) * x1) - ((-5.01334047317504883) * x2)) - ((0.20346747338771820 * x0) * (0.02645152434706688 * x1))) * (8.91263961791992188 * x1)) / ((405.26992797851562500 * x2) + (-425.74020385742187500)))) * (((((((-5.74710130691528320) * ((-0.99716818332672119) * x2)) ** (0.17012791335582733 - (0.06226825341582298 * x1))) * ((-1.62392842769622803) * x0)) + ((78.75436401367187500 * x0) / ((-138.73429870605468750) * x2))) * ((8.83140182495117188 * x1) - (1.66934466361999512 * x2))) / (4.22101736068725586 * ((-2.76782131195068359) * x2)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999776578781, "holdout_r2": 0.9999999727155414, "translation_max_rel_diff": 3.7272218831648286e-07}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 19.73, "expr": "((-0.00030872400384396) + (1.00003552436828613 * ((((((-14.62032032012939453) * x2) - ((-15.57899761199951172) * x2)) + ((((-0.95867663621902466) * x3) - ((-0.00000033750256989) * x0)) + (((((-0.33234441280364990) * x1) + (-1.54230463504791260)) + 1.54230201244354248) - ((-0.33234378695487976) * x1)))) * (cos((((0.00077998428605497 * x1) + (-3.13338661193847656)) + ((-0.00131745089311153) * x0))) + ((((11.69384670257568359 * x0) - ((-0.03122156858444214) * x1)) * ((1.12573337554931641 - (0.00000000377963261 * x3)) - ((0.03432134166359901 * x0) ** ((-0.00000000035347103) * x2)))) / (((0.00301090418361127 * x2) - (0.00000003999957698 * x3)) + (((0.70289170742034912 * x0) + (0.70288980007171631 * x1)) - (0.00301089626736939 * x2)))))) + (((0.59606462717056274 * x2) - ((-1.04667997360229492) * x3)) - (0.64274466037750244 * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999984552158, "holdout_r2": 0.9999999985778664, "translation_max_rel_diff": 3.5323886678752696e-06}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 12.62, "expr": "(0.00185035774484277 + (1.00000000000000000 * ((((((-0.89494055509567261) * x1) + (0.76679277420043945 * x1)) * ((4.78785800933837891 * x0) / 2.39686870574951172)) / (3.77221941947937012 * ((-3.12715125083923340) * x4))) * ((((-46.08268356323242188) * x3) - ((-0.00001347810029984) * x0)) - ((-46.08267974853515625) * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999999828, "holdout_r2": 0.9999999999998527, "translation_max_rel_diff": 1.8563683427701705e-06}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.02, "expr": "(0.00001952802995220 + (1.00000000000000000 * (((exp((0.00000006086972348 * x2)) * (0.13323375582695007 * x1)) / ((0.29934886097908020 * x2) ** 1.40000021457672119)) * (((0.04485505074262619 * x1) ** 0.39999997615814209) * (4.80075693130493164 * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999785, "holdout_r2": 0.9999999999999717, "translation_max_rel_diff": 6.592190897184918e-07}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 21.2, "expr": "((-0.00005684135248885) + (1.00005364418029785 * (((exp(exp(((((-0.09813815355300903) * x1) + 1.84375858306884766) - exp(((-0.00111921504139900) * x0))))) / ((1.88375103473663330 * x0) * (1.54194140434265137 * x0))) / ((exp(sin(exp(0.86661630868911743))) * ((((0.55618280172348022 * x1) - 0.63156366348266602) * (3.80784130096435547 - ((-0.01094810292124748) * x0))) / ((1.07499599456787109 * x0) + 0.00093748979270458))) / ((-0.46693009138107300) * x0))) + ((0.95473819971084595 * x0) ** (-1.99986302852630615)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999779890609, "holdout_r2": 0.9999999827700013, "translation_max_rel_diff": 4.6818804801930856e-07}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 25.24, "expr": "(0.00001887887810881 + (1.00061929225921631 * ((((sqrt((0.10664758086204529 * x1)) ** (((((-14.29576969146728516) * x2) - (-6.14620494842529297)) / ((-34.85495376586914062) * x1)) + (sin((((-0.29873767495155334) * x2) - (-11.00350952148437500))) - ((-0.23348072171211243) * x2)))) * (((-0.00013762926391792) * x2) + ((((-0.00003063483745791) * x2) - (-0.00036382488906384)) - ((-0.02465929836034775) * x0)))) + ((sin(((0.61828440427780151 * x1) - (-9.75590515136718750))) - ((-0.07206939905881882) * x2)) * ((-0.00196777214296162) * x0))) * ((sqrt((0.09500856697559357 * x1)) ** ((((((-22.09737586975097656) * x2) / exp(((-0.16220501065254211) * x2))) / ((-19.26520538330078125) * x1)) + exp(((-1.46228265762329102) * x2))) + (-2.75183081626892090))) - (-4.01461076736450195)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999683499182404, "holdout_r2": 0.9997603217304422, "translation_max_rel_diff": 1.4956692693309402e-06}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 40.26, "expr": "(0.00226359744556248 + (0.99684971570968628 * ((exp((exp((((-339.57742309570312500) * x2) * (131.38873291015625000 * x0))) + ((0.06753017008304596 + exp((((-384.41235351562500000) * x2) * (148.71606445312500000 * x0)))) * (((-14103.61523437500000000) * x2) - (((-0.00009223604138242) * x1) - (-2.78353977203369141)))))) + 0.72852504253387451) ** (((exp((((0.01300669647753239 * x1) - 4.62421178817749023) * ((10.19283294677734375 * x2) * ((-6.59242391586303711) * x0)))) * (0.02239261008799076 * x1)) + (((0.00612704036757350 * x1) - 4.80081796646118164) + ((((4.36085605621337891 * x2) * ((-8.19449710845947266) * x0)) + exp((((-188.28250122070312500) * x2) * (72.84168243408203125 * x0)))) * (-36.41818618774414062)))) * ((16.21588897705078125 * x2) * ((-17.28668975830078125) * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9997117714772638, "holdout_r2": 0.9997549402372494, "translation_max_rel_diff": 1.7091095622687697e-07}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.51, "expr": "((-0.00000015119537977) + (1.00000011920928955 * ((((1.58201336860656738 * x0) - (-0.00000028274371289)) * ((0.00000000060403726 * x0) - sin(((-1.00000000000000000) * x1)))) / sin(0.91245275735855103))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999701, "holdout_r2": 0.9999999999999646, "translation_max_rel_diff": 3.5715893192413046e-07}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 9.34, "expr": "(0.00000124031339510 + (0.99999988079071045 * ((((39.92205047607421875 * x1) - (0.00000000122724941 * x0)) - ((1.93885016441345215 * x1) * (20.59057998657226562 * x1))) * (0.02504881471395493 * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999375, "holdout_r2": 0.9999999999999268, "translation_max_rel_diff": 9.182110904773017e-07}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 17.61, "expr": "(0.00000059992083834 + (0.99999970197677612 * ((((0.00734435953199863 * x0) * ((-0.62908256053924561) * x0)) + (exp((((-1.23585224151611328) * x0) + 0.04130996018648148)) + ((sin((((4.89282751083374023 * x0) ** ((-0.96004801988601685) * x0)) + (2.08280301094055176 - (0.60845327377319336 * x0)))) + (((-0.05456802621483803) * x0) * 2.20514392852783203)) / (5.42085266113281250 * x0)))) + (0.04084194824099541 * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999965114613, "holdout_r2": 0.9999999894040131, "translation_max_rel_diff": 6.612533050116543e-07}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 14.14, "expr": "((-0.00000073517122701) + (0.99999976158142090 * ((((0.46479600667953491 * x0) ** (-1.00000011920928955)) + (-2.15148115158081055)) / (((-1.14192104339599609) * x0) / (-0.53076022863388062)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.99999999999998, "holdout_r2": 0.9999999999999852, "translation_max_rel_diff": 5.11715261906232e-07}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 4.97, "expr": "((-0.00013193833001424) + (0.99999988079071045 * ((((-2.05834841728210449) * x0) - 2.05835151672363281) * ((-0.24291320145130157) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999305, "holdout_r2": 0.9999999999999255, "translation_max_rel_diff": 3.514518142725053e-07}
{"system": "operon", "suite": "v2", "id": "z_score", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 13.26, "expr": "((-0.00000003243614088) + (1.00000000000000000 * (((0.00000000737318429 * x1) - (0.00000000581407189 * x0)) + ((((-0.00000149722382048) - (0.14492231607437134 * x0)) + (((-0.03536725789308548) * x0) - ((-0.18028959631919861) * x1))) / (((-0.23635040223598480) * x2) / log(3.70969176292419434))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999504, "holdout_r2": 0.9999999999999473, "translation_max_rel_diff": 9.240807827183023e-07}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.94, "expr": "((-0.00000998024006549) + (1.00000011920928955 * ((((((-0.00000000041440984) * (54.72112655639648438 * x1)) - (((-8.76872348785400391) * x1) * ((-0.00281931087374687) * x1))) - (((-5.90066337585449219) * x0) * (0.01256897393614054 * x1))) - (-0.00000004235698725)) * (42.35934066772460938 * x1))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999756, "holdout_r2": 0.9999999999999757, "translation_max_rel_diff": 4.88206148563078e-07}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 14.88, "expr": "(0.00299529870972037 + (0.99969273805618286 * ((0.02342992648482323 * x0) + ((((-0.05638554319739342) * x2) + (((((-0.03918730095028877) * x2) + (0.01653755083680153 * x1)) + (((-0.99366128444671631) * x0) - (1.02520167827606201 * x1))) * ((0.00087165774311870 * x0) - sin((0.49616560339927673 * x2))))) - (((((-21.30432128906250000) - sin((2.30080938339233398 * x2))) - (((-7.76111030578613281) * x2) + ((0.04104724526405334 * x0) - ((-0.01229884382337332) * x1)))) * (((((-19.08104515075683594) * x1) - ((-19.08933258056640625) * x0)) * (((-14.25674438476562500) * x0) - ((-14.31319522857666016) * x1))) / (sqrt((777365.75000000000000000 * x2)) - ((((-0.44628226757049561) * x1) - ((-0.20684178173542023) * x0)) * (((-19.52280426025390625) * x0) - ((-8.92068576812744141) * x1)))))) / (((-6.29043436050415039) * x0) - (6.02076053619384766 * x1)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999500352880266, "holdout_r2": 0.999834488211959, "translation_max_rel_diff": 3.927901579268889e-07}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 13.62, "expr": "(0.00067000224953517 + (0.99999809265136719 * ((0.03244343400001526 * x0) * (((((((15.69502258300781250 * x0) + (((-30.31918334960937500) * x0) * ((-23.89494132995605469) * x2))) + 9.07322597503662109) * (((-3.91429948806762695) + (1.41773319244384766 * x2)) + exp(((0.00129401206504554 * x0) - ((-0.04840324819087982) * x1))))) / (((-36.79983139038085938) * (0.00183550268411636 * x1)) - ((-31.90171051025390625) * x0))) + ((((-3.02421808242797852) * x1) - 0.06625461578369141) * ((-10.65206909179687500) * x1))) + ((((-50223.27343750000000000) * x0) / 737480.37500000000000000) - (((40.02167892456054688 * x1) - (-86.36034393310546875)) * (((0.16944846510887146 * x0) * ((-0.00000287665102405) * x1)) + ((-0.76954275369644165) * x2))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999965256121, "holdout_r2": 0.9999999966899984, "translation_max_rel_diff": 4.624754249397587e-07}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 13.5, "expr": "((-0.00000023772348356) + (1.00000035762786865 * ((((0.00040292937774211 * x0) + (-0.12102891504764557)) * sin((sin(sin(sin((3.14265060424804688 * x0)))) - (-3.45352005958557129)))) + ((((sin((3.14160418510437012 * x0)) + 0.20303878188133240) / sin((0.22064916789531708 + (2.70023775100708008 * x0)))) - ((0.95239764451980591 + ((-0.05242557823657990) * x0)) + (((2.55636692047119141 * x0) * (0.52731657028198242 * x0)) - ((-3.66332364082336426) * x0)))) + (4.95941972732543945 * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999931806851, "holdout_r2": 0.9999999787409932, "translation_max_rel_diff": 2.188752587687268e-06}
{"system": "operon", "suite": "v2", "id": "heron_area", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 16.19, "expr": "(0.00023110932670534 + (0.99997055530548096 * ((((((((-1767.87792968750000000) * x0) + (((-135.97131347656250000) * x1) + 775.25585937500000000)) / ((((-93.42807769775390625) * x2) + (77.19339752197265625 * x1)) + (175.89179992675781250 * x0))) + ((((5.61099100112915039 * x1) + 14.03835582733154297) - (2.61964774131774902 * x2)) + (5.35880136489868164 * x0))) * ((23.87852668762207031 * x2) - (((19.67974472045898438 * x0) - (5.85078048706054688 * x1)) + ((-14.92316532135009766) * x1)))) / (((20.55161857604980469 * x1) + 53.33900451660156250) - ((-122.83959960937500000) * x2))) * ((((0.00024602777557448 * x1) + (-0.05040937662124634)) * (cos(((0.64241117238998413 * x0) + ((-0.79922127723693848) * x1))) - (5.66263437271118164 * x2))) - (((-0.27073672413825989) * x0) + (0.24450716376304626 * x1))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999972480898556, "holdout_r2": 0.9999745300698927, "translation_max_rel_diff": 4.807438476958477e-07}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.54, "expr": "((-0.00000049256436796) + (1.00000023841857910 * (((((((0.18857991695404053 * x0) / ((3.32572150230407715 * x1) + (3.32730817794799805 * x0))) - ((-0.00069390743738040) * x1)) - 0.02510995976626873) * (46.81102752685546875 * x0)) - ((0.15022389590740204 * x0) * ((sqrt((((-1616.50866699218750000) * x1) / ((-141.44322204589843750) * x0))) + (0.21535427868366241 * x1)) - (2.21812605857849121 + ((-0.00032205402385443) * x0))))) + ((((-0.46681070327758789) * x1) - (-0.00132550287526101)) - (((-4.52480840682983398) * x1) - (2.24742174148559570 * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999835933127, "holdout_r2": 0.9999999814124688, "translation_max_rel_diff": 2.2246313559984172e-07}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 18.9, "expr": "(0.00005991594298393 + (1.00001478195190430 * ((((sin(((0.74054193496704102 * x0) / (0.34497681260108948 * x1))) - sin((((((-1.85375976562500000) * x0) / (0.86006414890289307 * x1)) - ((-0.14712271094322205) * x2)) - (-2.94868087768554688)))) + ((0.20383667945861816 * x2) + 0.13475008308887482)) * ((sin((((1.45992565155029297 * x0) / (1.45186781883239746 * x1)) - (-0.90030026435852051))) * (sqrt(sqrt((0.31535667181015015 * x2))) ** (((((-1.23784720897674561) * x0) / ((-0.97899639606475830) * x1)) - (0.53164660930633545 * x2)) + ((((-10.04256248474121094) * x1) + (11.05963325500488281 * x0)) / (2.30462884902954102 * x1))))) + 0.79516887664794922)) + (0.10646793246269226 + (((0.02127124741673470 * x0) / (4.45034265518188477 * x1)) - (0.28581193089485168 * x2))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999961221619889, "holdout_r2": 0.9999884438079253, "translation_max_rel_diff": 1.1130148360168917e-06}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 26.4, "expr": "((-0.00057817518245429) + (1.00182342529296875 * ((((sin((((-0.45371952652931213) * x0) - ((-0.75020879507064819) * x1))) / (((-0.00350233167409897) * x2) + ((0.69769537448883057 * x0) ** ((-0.05089528486132622) * x1)))) - (((((-0.19416314363479614) * x2) + 0.34889388084411621) * ((2.00101685523986816 * x0) ** ((-0.22263549268245697) * x1))) - (-3.69057369232177734))) + (2.95346474647521973 * x2)) / (((4.95194196701049805 * x0) ** ((0.14093503355979919 * x0) - (0.09550323337316513 * x1))) + (sin(((0.23448355495929718 * x2) + (0.00908256508409977 * x0))) * (((sin(((0.11508496105670929 * x2) + (0.13965286314487457 * x0))) ** ((-0.50041389465332031) * x1)) * ((1.04723155498504639 * x2) + (0.58414524793624878 * x1))) + ((15.36868476867675781 * x2) + (-29.07784461975097656))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.99952750461888, "holdout_r2": 0.9994176329696098, "translation_max_rel_diff": 8.667847830079138e-07}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 7.91, "expr": "((-0.00001244028771907) + (1.00000000000000000 * (((((0.00000090019557319 * x1) + 0.00000137256120070) - ((2.74947786331176758 * x0) * (1.68720865249633789 * x1))) + ((0.00000173458829522 * x0) / 2.80618429183959961)) * ((-0.22574056684970856) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999837, "holdout_r2": 0.999999999999982, "translation_max_rel_diff": 4.788879196182467e-07}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 20.95, "expr": "((-0.00481936335563660) + (1.00001490116119385 * (((((((-0.04729616641998291) * x1) * ((-6.44891786575317383) * x0)) + (0.00201450544409454 * x0)) * (((-0.03218256682157516) * x0) - ((-64.62812042236328125) * x1))) - (((0.02803654782474041 * x1) * ((-7.17501592636108398) * x1)) * (sin(((80.48208618164062500 * x1) - ((-4.66569328308105469) * x0))) - sin((15.82928752899169922 - ((-6.04881668090820312) * x0)))))) + ((cos(sin((((-0.36420491337776184) * x0) - (cos((83.98548126220703125 * x1)) * (((-0.19607491791248322) * x0) * (-0.34550726413726807)))))) ** (58.28491210937500000 * x1)) * ((sin(((-4.69291448593139648) - ((-6.57643699645996094) * x0))) + sin(((-4.38856267929077148) - ((-6.56578445434570312) * x0)))) - ((-1.49394130706787109) - ((-2.39907860755920410) * x1)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999177162295364, "holdout_r2": 0.9999877522587476, "translation_max_rel_diff": 4.694737878483528e-07}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 49.23, "expr": "((-0.00040964127401821) + (1.00084245204925537 * (0.77073514461517334 ** exp(((sin(((((0.01324384193867445 * x0) - (4.63580131530761719 * x1)) * (((-0.08449883013963699) * x2) + (0.08239394426345825 * x0))) + 1.32335495948791504)) + exp(((((-0.66905641555786133) * x2) - (0.07700498402118683 * x0)) - (7.66443777084350586 * x1)))) + (((exp((0.00683144293725491 - (0.00357584422454238 * x0))) ** ((10.04945278167724609 - ((-2.36228394508361816) * x0)) * ((0.41454339027404785 * x2) + (0.04872832447290421 * x0)))) * ((((-0.57596313953399658) * x2) + (0.62124204635620117 * x0)) + ((((-0.00446950132027268) * x0) - (2.31335616111755371 * x1)) * (((-0.26500388979911804) * x2) + (0.26687890291213989 * x0))))) - (((-0.58771669864654541) * x2) + (0.62456393241882324 * x0))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9995678564561404, "holdout_r2": 0.9999626651469968, "translation_max_rel_diff": 3.7129941489521985e-07}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 10.26, "expr": "(0.01461108680814505 + (0.99998420476913452 * ((((((-178.27235412597656250) * x1) - (0.21392287313938141 * x0)) + ((((-2.17363739013671875) + (169.09921264648437500 * x2)) + ((((-0.00216921209357679) * x0) + (50.62084579467773438 * x2)) * ((2.33147144317626953 * x0) / 1.77957761287689209))) * (-1.34363234043121338))) + (315.89508056640625000 * x2)) * ((-0.00560990627855062) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999983482947, "holdout_r2": 0.9999999982345225, "translation_max_rel_diff": 4.768883492884639e-07}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 30.92, "expr": "((-0.00235430151224136) + (1.00199127197265625 * (((((((-1.05511069297790527) * x0) + (0.01371133979409933 * x2)) * (((0.77775561809539795 * x1) ** (3.52265214920043945 * (0.16843850910663605 * x2))) + ((-0.00047083359095268) * x0))) - ((((0.02983563579618931 * x0) + ((-0.00102080567739904) * x2)) * exp(exp(exp(((-1.73996102809906006) * x1))))) + ((((-0.50807869434356689) * x0) + (0.00285887159407139 * x2)) * (((1.09253668785095215 * x1) ** ((0.00642883498221636 * x0) + (0.49313274025917053 * x2))) + exp(exp(((-1.32694363594055176) * x1))))))) * (((((1.82783913612365723 * x1) ** (((-0.09783089160919189) * x2) * (-1.50595951080322266))) + exp(((-11.73523902893066406) * x1))) * (0.38097199797630310 * x2)) ** (0.20613476634025574 * x1))) / exp(((-1.73780822753906250) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9998970692322378, "holdout_r2": 0.9999902085168314, "translation_max_rel_diff": 9.420860321701777e-07}
{"system": "operon", "suite": "v3", "id": "catenary", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 30.28, "expr": "(0.00003475202174741 + (1.00000405311584473 * ((((cos((((-0.41019213199615479) * x0) - (-1.81814193725585938))) ** (cos((0.41753414273262024 * x1)) - (((-0.50823277235031128) * x0) - (-1.16530001163482666)))) / (2.27987551689147949 ** ((cos((0.29889807105064392 * x1)) - (((-0.52647250890731812) * x0) - 1.34896731376647949)) + (-4.54021644592285156)))) + ((((((19.78802108764648438 * x0) - (-2.08176422119140625)) ** (((-0.09276764839887619) * x0) - (-0.47563695907592773))) / cos((0.19917491078376770 * x1))) + (cos((2.75554990768432617 * x1)) - (cos((2.75611233711242676 * x1)) - ((1.37914919853210449 * x0) - (-1.41286742687225342))))) - (((-0.54123991727828979) * x0) - (-6.71942043304443359)))) - cos((0.33015432953834534 * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999991953805153, "holdout_r2": 0.9999989285212718, "translation_max_rel_diff": 1.3387320225025697e-06}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 13.9, "expr": "((-0.00473690545186400) + (1.00026726722717285 * ((sin(((-0.99902808666229248) * x2)) - ((((-0.00001574159068696) * x0) / sin(((-16.76186370849609375) * x2))) + ((sin(((-2.35667753219604492) * x2)) * ((sin((4.84249448776245117 * x1)) * ((-0.00426297076046467) * x2)) * (sin((4.83551216125488281 * x1)) + ((2.22855043411254883 * x0) * ((-0.00853143725544214) * x1))))) + (0.00072860397631302 * (-18.19014739990234375))))) * (((((-0.06999752670526505) * sin((4.68474960327148438 * x1))) + ((1.77289199829101562 * x0) * ((-0.28695613145828247) * x1))) + (sin((4.78172826766967773 * x1)) * (((-0.02161749452352524) * x0) * sin(((-16.27204513549804688) * x2))))) - ((0.00192228006199002 * x2) / sin(((-16.84454345703125000) * x2)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9991824415580368, "holdout_r2": 0.9996663687628082, "translation_max_rel_diff": 5.598073547128667e-05}
{"system": "operon", "suite": "v3", "id": "chord_length", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 7.05, "expr": "(0.00000038794192392 + (0.99999994039535522 * (sin(((-0.50000000000000000) * x1)) * ((-2.00000000000000000) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999725, "holdout_r2": 0.9999999999999717, "translation_max_rel_diff": 2.871321007968623e-07}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 17.83, "expr": "((-0.00000037323866309) + (1.00000178813934326 * ((((1.00611567497253418 + ((-0.00141096324659884) * x0)) + (((0.00220274855382740 * x0) + (((-0.00064989906968549) * x1) - 0.00257713207975030)) * cos(((-315.77435302734375000) * x1)))) + (((-0.04739998653531075) - ((((-1.00786769390106201) * x1) - (0.00007122999522835 * x0)) - (((0.00029617777909152 * x0) + ((0.00001837109084590 * x1) - 0.00073213537689298)) / sin(((-1.32456934452056885) * x0))))) * (((-22.63556861877441406) + (((-0.02613141760230064) * x1) * exp(sin((17.36370277404785156 * x0))))) / ((22.81020545959472656 * x1) - 1.06205177307128906)))) - (exp((((-0.34302845597267151) * x0) * ((-0.00598265416920185) + ((14.67851734161376953 * x1) - (11.75708770751953125 * x1))))) * ((-0.99476164579391479) * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996669713505912, "holdout_r2": 0.9998512148151854, "translation_max_rel_diff": 6.940374734487355e-06}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 13.54, "expr": "(0.00000035433671997 + (1.00000000000000000 * ((((1.59338450431823730 * x2) - (((-0.55801540613174438) * x1) * (0.00000293207540381 * x1))) - ((((-1.95262408256530762) * x1) * (0.00049896672135219 * x1)) / sin(((-0.00244584167376161) * x0)))) * exp((-0.46586039662361145)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999999635, "holdout_r2": 0.9999999999996367, "translation_max_rel_diff": 3.89005285328153e-07}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 19.22, "expr": "((-0.00633112993091345) + (1.00134038925170898 * ((exp((((-0.29138907790184021) * x1) - (0.61401557922363281 * x0))) * (((1.82276725769042969 * x2) + ((((37.36175537109375000 * x3) + (5.22293663024902344 * x4)) - ((-18.46749496459960938) * x2)) * ((-0.02306443639099598) * x1))) - (exp((((-1.88369572162628174) * x1) - ((-0.40329685807228088) * x4))) + ((-0.97647351026535034) * x4)))) + (exp((((-0.18970726430416107) * x1) - (0.04373463615775108 * x0))) * ((((22.37895584106445312 * x3) + ((3.45462393760681152 * x0) * ((0.01908099651336670 * x3) + ((-0.02415005490183830) * x4)))) + (((((-11.98563003540039062) * x3) + ((-37.43985366821289062) * x4)) + (((-6.61319208145141602) * x2) - ((-0.02831152640283108) * x0))) * ((-0.01347279176115990) * x1))) - (((21.28530693054199219 * x3) + ((-0.08397083729505539) * x4)) - (0.11452053487300873 * x2)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9976298132537096, "holdout_r2": 0.9964011163202002, "translation_max_rel_diff": 1.6220187676124771e-06}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 9.25, "expr": "((-0.00005549631168833) + (0.99999994039535522 * (((((-0.89822083711624146) * x0) * ((-1.27302014827728271) * x1)) / ((0.57172662019729614 * x0) + (0.57172662019729614 * x1))) + exp((-9.77321720123291016)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999432, "holdout_r2": 0.9999999999999387, "translation_max_rel_diff": 2.89058261395157e-07}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 17.44, "expr": "((-0.00001635000808164) + (1.00000166893005371 * ((((1.62812137603759766 * x0) + 4.08426380157470703) + ((((((-0.00792712345719337) * x0) + 0.38420805335044861) * sin(((5.31673336029052734 * x0) - (-0.66991984844207764)))) - ((0.10631847381591797 * sin((0.51844942569732666 * x0))) + 0.08175022155046463)) * sin((5.42383670806884766 - ((-4.13055515289306641) * x0))))) - ((0.12702262401580811 * sin((0.56125575304031372 * x0))) - ((((-4.83104228973388672) + (0.13419023156166077 * x0)) * sqrt((1.72728490829467773 * x0))) - (((-0.91569411754608154) * x0) + ((((-0.00790785998106003) * x0) + 0.16873168945312500) * sin(((5.46168184280395508 * x0) - 9.02532863616943359)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999119653945578, "holdout_r2": 0.9999832130763766, "translation_max_rel_diff": 2.469693806710519e-07}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.41, "expr": "(0.07038690894842148 + (0.99998611211776733 * ((((1.66732132434844971 * x0) ** 3.00337648391723633) - (((-11.47391510009765625) * x0) * (0.66619795560836792 * x0))) / 14.13933753967285156)))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999982629323, "holdout_r2": 0.9999999983461653, "translation_max_rel_diff": 4.666004689580525e-07}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 27.76, "expr": "(0.04522365331649780 + (0.99914824962615967 * ((((((0.02225536666810513 * x0) * cos(((-5.04060459136962891) * x1))) + (((-0.96086972951889038) * x1) * ((-2.52751493453979492) * x1))) + ((cos(((-4.62766504287719727) * x0)) * ((sin(((-52.68719863891601562) * x1)) * (0.11412042379379272 * x1)) + (((-2.02018952369689941) * x0) * sin(((-0.00464134663343430) * x1))))) + (14.90641212463378906 * x1))) + (((0.27021563053131104 * x1) + sin((1.35490739345550537 * x1))) * (((13.14270019531250000 * x0) ** cos(((-4.60825252532958984) * x0))) / (14.36996555328369141 * x0)))) * (((((-0.15003956854343414) * x1) * ((-0.00218574213795364) * x0)) * (cos(((-3.48976540565490723) * x0)) + (((-2.11080265045166016) * x0) * ((-6.92343997955322266) * x1)))) * ((1.46957671642303467 * x1) ** ((-0.15623497962951660) * x1))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9992203672948137, "holdout_r2": 0.999907530406165, "translation_max_rel_diff": 6.393392436980638e-07}
{"system": "operon", "suite": "v3", "id": "power_mean", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 24.99, "expr": "((-0.00029425969114527) + (1.00004863739013672 * ((((((-0.00174685299862176) * x1) - ((-0.00329479505307972) * x0)) * (((0.00004583297049976 * x0) ** ((-0.01684137247502804) * x1)) - (((-2.66814112663269043) * x2) + 20.61294555664062500))) * ((((-8.95118904113769531) + ((-0.06527255475521088) * x1)) + (11.11181545257568359 * x2)) - (((14.96029663085937500 * x2) + (-15.23174476623535156)) / ((0.04606346413493156 * x0) ** ((-0.07748586684465408) * x1))))) - (((((0.00997053924947977 * x1) / ((-1.67529547214508057) * x2)) * ((((14.66328811645507812 * x2) + (-6.68449306488037109)) - (1.76352381706237793 * x0)) - (((-0.01013559568673372) * x1) / ((0.39553779363632202 * x1) - (0.59715783596038818 * x0))))) - ((0.43076735734939575 * x1) + (0.65822410583496094 * x0))) - ((0.03587405756115913 * x2) + (-0.23965689539909363))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9974589269683065, "holdout_r2": 0.9996000724766367, "translation_max_rel_diff": 7.86316408387488e-07}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 16.17, "expr": "(1.21422374248504639 + (0.99700444936752319 * ((((((6.49776744842529297 * x1) - (((-1749.71313476562500000) * x2) * (0.45868542790412903 * x3))) * (((0.66827589273452759 * x2) + (0.06821972876787186 * x3)) + (-0.03437936305999756))) - (((((((-0.00223717978224158) * x2) + ((-0.00023182106087916) * x3)) + 0.00371495890431106) / ((((-0.02497108653187752) * x2) + ((-0.08268526941537857) * x3)) + 0.90671020746231079)) * (((((-40.66499328613281250) * x3) - (0.40600317716598511 * x0)) - (((-1218.67480468750000000) * x2) * (0.15008479356765747 * x3))) - (((-11.33182525634765625) * x1) - ((-360.59896850585937500) * x2)))) * (((((-1425.49389648437500000) * x2) * sin((((-2.23925280570983887) * x2) + ((-0.54582214355468750) * x3)))) + 212.59884643554687500) + ((-1968.03259277343750000) * x2)))) * (0.00015551484830212 * x0)) - ((-1.08522641658782959) * x1))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9916571492589895, "holdout_r2": 0.9923304134481412, "translation_max_rel_diff": 9.94553885153971e-07}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.04, "expr": "((-0.00000003380343472) + (1.00000011920928955 * ((4.76904726028442383 + ((-4.76904726028442383) * x0)) * exp(log((0.41937097907066345 * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999999861, "holdout_r2": 0.9999999999998788, "translation_max_rel_diff": 3.404365244781515e-07}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 28.1, "expr": "(0.01630773395299911 + (0.99702507257461548 * ((((0.00097827962599695 * x1) + ((2.52533984184265137 * x1) * ((-0.00115103216376156) * x0))) - ((log((13.03587436676025391 * x1)) + ((-0.36868146061897278) * x2)) * ((-0.20460535585880280) * x0))) / ((1.06269204616546631 + ((-0.08943453431129456) * x3)) ** ((exp(((-0.51926630735397339) * x1)) * (((2.55152535438537598 * x1) + (log((1.12989366054534912 * x1)) - ((-0.10036244243383408) * x0))) + ((log((68.92987060546875000 * x1)) + log((8.15977382659912109 * x1))) + ((-8.60787391662597656) * x2)))) - ((((exp(((-0.19569836556911469) * x1)) / (15.53757190704345703 * x2)) * (7.15254163742065430 * x3)) - (1.36989474296569824 + ((-0.37262985110282898) * x3))) - (0.33507642149925232 * x2)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.997294147669337, "holdout_r2": 0.9979308163392813, "translation_max_rel_diff": 4.656476746260366e-07}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 20.82, "expr": "((-0.00004695135794464) + (1.00004541873931885 * ((cos(((2.28707075119018555 * x1) - (1.15133059024810791 * x0))) * (((0.00000428152270615 - ((-0.00111901585478336) * x2)) - (0.00039249274414033 * x2)) - (exp((0.10593158751726151 * x1)) * ((((-0.00011615673429333) * x1) - ((-0.00051287887617946) * x0)) + ((0.00029014513711445 * x2) + 0.00101974664721638))))) - (((56465.97656250000000000 * x2) ** (0.00038404879160225 * x1)) * (((-0.04280370846390724) * x1) * ((((-0.09579398483037949) * x0) + (-0.00310537172481418)) - (((((-68.09655761718750000) * x0) + (-0.10785343497991562)) * exp(exp((0.00089521601330489 * x2)))) / (((7.89106512069702148 * x1) - (0.07962439209222794 * x0)) + ((7.75277757644653320 * x2) + 0.33612149953842163)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9998999380032051, "holdout_r2": 0.9999890796654978, "translation_max_rel_diff": 4.081828022717615e-07}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.08, "expr": "(0.00383226177655160 + (0.99998676776885986 * (((((((0.04670191556215286 * x0) + 48.67967987060546875) / log(((3.37445569038391113 * x0) ** 0.09222526848316193))) * (0.00041925138793886 * x0)) - 1.04213809967041016) + ((-0.12441944330930710) * x0)) + (((((0.58235234022140503 * x0) + 790.41131591796875000) / log(((0.69177621603012085 * x0) ** 0.25107175111770630))) * (-0.00000374873434339)) + (((exp(((-0.04847515746951103) * x0)) + ((((0.09732356667518616 * x0) + 50.35798263549804688) / ((0.69185239076614380 * x0) ** 0.25092145800590515)) * 0.54877823591232300)) + (((0.06102898716926575 * x0) + 94.15702056884765625) * (-0.00588414166122675))) / 0.12691651284694672)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996150289926918, "holdout_r2": 0.9999860688779151, "translation_max_rel_diff": 5.65645687067874e-07}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 32.71, "expr": "(0.00299550127238035 + (0.99991422891616821 * ((((-0.00751158222556114) * x1) - (((-0.02521216496825218) - (exp((0.01664888300001621 * x1)) ** ((((-56.49903869628906250) * x2) * 0.03913511335849762) - (((-2.21257686614990234) * x3) + 3.81830263137817383)))) - ((-0.00013592722825706) * x2))) * ((((((((2.19806981086730957 * x2) - (0.14724609255790710 * x0)) - (((-6.46376991271972656) * x3) + 112.10893249511718750)) + ((-8.91473770141601562) * x3)) - (exp((2.33686733245849609 * x1)) + ((-87.31630706787109375) * x1))) * ((-118.22698974609375000) * x0)) / (((-7724.83447265625000000) * x1) + ((47.33823394775390625 * x2) + (((9.29200935363769531 * x2) - (191.55403137207031250 * x3)) - exp((5.37003421783447266 * x1)))))) + (((-0.00059482769574970) * x2) - ((-1.20963490009307861) * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999050263551985, "holdout_r2": 0.9999812406795788, "translation_max_rel_diff": 1.5153797401283457e-05}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 14.49, "expr": "(0.00000002140148325 + (0.99999994039535522 * (((6.23678064346313477 / (6.23678112030029297 * x1)) + (0.00000000144497170 * x2)) - ((((-7.80685710906982422) / (1.69037437438964844 * x1)) / ((-2.21219110488891602) * x2)) * ((-0.47899317741394043) * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999762, "holdout_r2": 0.9999999999999825, "translation_max_rel_diff": 4.1891323331473077e-07}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 19.01, "expr": "(0.00121523253619671 + (0.99990129470825195 * (((1.04491209983825684 * x0) / ((-123.74921417236328125) + (14.63656520843505859 * x3))) + (((((-0.94940459728240967) * x1) + (0.94955098628997803 * x2)) * ((5.01122379302978516 * x0) / ((-4.75308322906494141) * x3))) + (((((0.00298664229921997 * x1) + (-0.04806977882981300)) * ((cos((4.85924768447875977 * x2)) + ((-0.10659931600093842) * x1)) * cos(((-13.75687599182128906) * x2)))) - ((((((-0.00180148135405034) * x1) + (0.00385410129092634 * x2)) * cos(((-21.45768547058105469) * x2))) * cos((4.62653923034667969 * x2))) / exp(cos(((-15.62341690063476562) * x3))))) + ((((-0.03164303302764893) + (0.00270509114488959 * x1)) * cos(((-21.23884391784667969) * x2))) * exp(cos(((-14.48805809020996094) * x3)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999149331943714, "holdout_r2": 0.9999748299892364, "translation_max_rel_diff": 5.0314412980587e-07}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 20.13, "expr": "((-0.00001067157336365) + (1.00000035762786865 * exp((log((0.99999976158142090 * x0)) + (((1.53927564620971680 * x1) + 0.00000210178586713) / (2.22070574760437012 * x2))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999732, "holdout_r2": 0.9999999999998206, "translation_max_rel_diff": 4.123125735393508e-06}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 33.13, "expr": "((-0.00120161857921630) + (1.00015413761138916 * ((((((-0.71007502079010010) * x1) / ((-0.24603924155235291) * x2)) + (exp(cos(((-2.20080900192260742) * x0))) - (((((-0.81611275672912598) * x2) - ((-0.16042970120906830) * x0)) + (0.00126912386622280 * x1)) / sin((19.95904731750488281 * x0))))) / ((((6.11964225769042969 * x2) ** (-1.96295177936553955)) / ((exp(sin(((-0.03824233263731003) * x0))) - (1.66405832767486572 * 0.60076415538787842)) / ((-4.25494003295898438) * x2))) + ((2.56849122047424316 * x1) ** 1.02871131896972656))) + (((0.04330255836248398 * x1) + ((sin((19.86633491516113281 * x0)) + ((0.08057536184787750 * x1) / ((-1.02499425411224365) * x2))) + ((0.52012062072753906 * x1) ** 0.49779948592185974))) * ((-0.05789847299456596) * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999102797111864, "holdout_r2": 0.9997877229100647, "translation_max_rel_diff": 7.187928526655462e-06}
{"system": "operon", "suite": "v3", "id": "species_area", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 31.53, "expr": "(0.04117791727185249 + (0.99947762489318848 * (((cos((((-2.17679905891418457) * x0) - (-9.79992771148681641))) + cos((((0.00969901680946350 * x1) + (((383.83834838867187500 * x1) ** 0.49592587351799011) * ((-0.03558719530701637) * x0))) + (2.97750735282897949 * x0)))) * ((0.00752966152504086 * x0) - (-0.10722285509109497))) + ((((0.09840398281812668 * x0) - sin(((-4.20911884307861328) * x0))) * ((9.71017169952392578 - (((-0.01768164895474911) * x0) - (-9.80394268035888672))) + ((0.00005425397830550 * x1) + (cos(((-0.68773221969604492) * x1)) * (0.00742589542642236 * x0))))) - ((((746.46527099609375000 * x1) ** 0.24907928705215454) + (((0.06364530324935913 * x0) - sin(((-4.20847749710083008) * x0))) * ((-0.00677293632179499) * x0))) * ((-0.19332541525363922) * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996655631504784, "holdout_r2": 0.9999508461588853, "translation_max_rel_diff": 1.5880523036064012e-06}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.5, "expr": "(1.47047412395477295 + (0.99714630842208862 * (((((-0.00778385996818542) * x0) + (((exp(((-0.14793749153614044) * x3)) + (exp((1.73053717613220215 * x2)) * (0.00461629452183843 * x0))) / exp((0.07582365721464157 * x3))) + ((((-0.00123009737581015) * x0) - (1.65727722644805908 * x3)) * ((-0.00092052470427006) * x0)))) / (exp((0.18969026207923889 * x3)) / exp(((-2.49656414985656738) * x2)))) * ((((exp(((-1649.90478515625000000) * x2)) - ((-53.07284164428710938) * x3)) * (0.02114456519484520 * x3)) + (((1.80894231796264648 * x2) * ((0.01281246542930603 * x0) - ((-211.00721740722656250) * x3))) + ((((-161.70883178710937500) * x2) - (0.12565146386623383 * x0)) + ((-24.72434997558593750) * x3)))) + ((2.77340006828308105 * x1) - (exp(((-2.64443898200988770) * x3)) * ((-0.30793458223342896) * x0)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9969401478753498, "holdout_r2": 0.9954525096563357, "translation_max_rel_diff": 8.316382475845962e-07}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.65, "expr": "(0.00017144744924735 + (0.99978256225585938 * ((((((((-48.53888702392578125) * x0) + (-21.62616920471191406)) + ((-6.40389871597290039) * x0)) + (20.82114601135253906 * x1)) / ((((-18.90112495422363281) * x0) + (-7.41752481460571289)) + (7.15421247482299805 * x1))) + (-1.28198575973510742)) * (((39.47981643676757812 * x0) + (((0.00118987821042538 * x0) + (-0.00731411762535572)) / ((((-0.00132057012524456) * x0) + (-0.45476290583610535)) + (0.82049041986465454 * x1)))) / (((64.08408355712890625 * x1) - ((-64.16540527343750000) * x0)) + ((((((-1.94186997413635254) * x0) + 7.72333621978759766) + ((-1.04071688652038574) * x1)) / ((((-12.38608932495117188) * x0) + 15.54972648620605469) + (4.13650083541870117 * x1))) / ((((-0.15997917950153351) * x0) + (-26.54759788513183594)) + (14.24931716918945312 * x1))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999182015129683, "holdout_r2": 0.9975078257944439, "translation_max_rel_diff": 8.016466322773411e-06}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 20.05, "expr": "(0.00007887260289863 + (1.00000023841857910 * (((7.61688804626464844 * x1) - ((4.72519397735595703 + (1.88597095012664795 * x3)) + (((((12.50499916076660156 * x2) - (-13872.10351562500000000)) * ((-2.81442832946777344) * x0)) + ((-121581.46875000000000000) + ((-46017.32421875000000000) * x3))) / (((59.42124557495117188 * x1) * (79.34906005859375000 * x2)) - (-18518.49804687500000000))))) - ((((((6.24338769912719727 * x1) * (97.97926330566406250 * x2)) * ((-2.53550338745117188) * x0)) + (6977.58691406250000000 * x0)) - ((-50944.80859375000000000) * x1)) / ((675.00775146484375000 * x1) - (((((((-11.37944698333740234) * x2) + (-3224.81665039062500000)) - ((98.87106323242187500 * x1) * ((-17.10030746459960938) * x3))) - ((-667.46502685546875000) * x1)) - ((134.38433837890625000 * x1) * (14.71259975433349609 * x2))) + (22.27370643615722656 * x2)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9995093354338166, "holdout_r2": 0.999863135883519, "translation_max_rel_diff": 4.864339774206604e-07}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 5.6, "expr": "((-0.00000124157645587) + ((-2.63688468933105469) * (((0.50567805767059326 * x0) / (0.15023279190063477 * x1)) * ((-0.05633386969566345) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999999889, "holdout_r2": 0.9999999999999423, "translation_max_rel_diff": 7.359439720301607e-07}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 18.17, "expr": "((-0.00292271748185158) + (1.00076675415039062 * ((((0.67202705144882202 * x0) * (0.95987743139266968 * x1)) * (((((((-376.09219360351562500) * x2) + 3021.49145507812500000) + ((-431.02767944335937500) * x4)) + (((426.49142456054687500 * x3) - (53.77958297729492188 * x0)) - ((-53.44485855102539062) * x0))) * (((((0.29729306697845459 * x3) - (0.01403306424617767 * x0)) - (0.02288782596588135 * x1)) - ((0.13729682564735413 * x2) + 5.86704015731811523)) + (0.40468075871467590 * x4))) - ((1496.12402343750000000 * x2) + (-25138.21289062500000000)))) / (((((((354.07922363281250000 * x3) - ((-9.07189464569091797) * x0)) - ((-45.17288589477539062) * x1)) + ((-799.19580078125000000) * x4)) * ((-2.49730324745178223) * x1)) + ((2879.73437500000000000 * x3) - (((-15101.85937500000000000) * x2) + 8631.66699218750000000))) + (6040.54394531250000000 * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.996093386871948, "holdout_r2": 0.9955569501106938, "translation_max_rel_diff": 1.1444559195074586e-06}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.31, "expr": "((-0.00000239877158492) + (1.00013816356658936 * (sqrt((((-803.79467773437500000) * x0) / ((-805.55413818359375000) * x1))) * ((((((9948.87695312500000000 / sin((172.95332336425781250 * x1))) * ((-0.00022424060443882) * x0)) - (((311.23980712890625000 * x0) / ((-468.21649169921875000) * x1)) - exp((-6.40530729293823242)))) * ((((-806.48248291015625000) * x0) / ((-513.33294677734375000) * x1)) + ((-8.81494617462158203) * x0))) / (((((-803.84899902343750000) * x0) / ((-512.32904052734375000) * x1)) + ((-8.88162612915039062) * x0)) * exp(sin((22.22481155395507812 * x1))))) + cos(((((exp((-6.21788597106933594)) + (102.76333618164062500 * x0)) * exp(sin(((-35.45103836059570312) * x1)))) + (326.83834838867187500 * x0)) * exp(sin((172.64134216308593750 * x1)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999914212192001, "holdout_r2": 0.9999927048072865, "translation_max_rel_diff": 4.116173629780583e-07}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 23.93, "expr": "(0.00034950207918882 + (0.99999982118606567 * ((((-6.73772287368774414) * x2) - (((((8.71268367767333984 * x0) / (29.58481979370117188 * x2)) - (0.00967421848326921 * x1)) + ((((-103219707510784.00000000000000000) * x0) / ((-132072156954624.00000000000000000) * x2)) ** cos((0.89423888921737671 * x1)))) * (((0.05315701290965080 * x1) - ((204.35107421875000000 * x1) / (370.04806518554687500 * x2))) + ((-0.18312357366085052) * x2)))) + ((((5.00994205474853516 * x1) + 64.62811279296875000) + ((((-0.02243469282984734) * x0) / ((3.14648866653442383 * x1) - (5.86233520507812500 * x0))) + ((((((-1127.76867675781250000) * x1) - ((-1088.54016113281250000) * x0)) - ((-1848.53833007812500000) * x2)) * cos(((-2.08976173400878906) * x1))) / ((675.77880859375000000 * x1) - (3026.16113281250000000 * x0))))) + ((13.75364589691162109 * x0) - cos((0.87546533346176147 * x1)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999045595393217, "holdout_r2": 0.9999811162732481, "translation_max_rel_diff": 2.832474166665806e-07}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 25.05, "expr": "((-0.00045437333756126) + (1.00000119209289551 * (((cos(((-0.20552814006805420) * x0)) * (0.32218295335769653 * x1)) + (cos(((cos((20.00106048583984375 * x1)) * cos((36.90229415893554688 * x1))) * (0.05619284883141518 * x0))) * (0.00075634423410520 * x0))) + ((cos((24.85940933227539062 * x1)) - (cos((14.01218891143798828 * x1)) * ((-0.00093138037482277) * x0))) - (((cos(((-24.70185470581054688) * x1)) * (0.00272507383488119 * x0)) - (((cos(((-3781.63500976562500000) * x1)) * ((-0.00073148345109075) * x0)) - (((1.83129262924194336 * x1) ** (-0.33605521917343140)) * ((-1.22291469573974609) * x0))) - ((cos((25.34957122802734375 * x1)) * cos((33.33085632324218750 * x1))) * (0.00091901916312054 * x0)))) + (-0.77498525381088257))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996695698771423, "holdout_r2": 0.9999493952336415, "translation_max_rel_diff": 3.485077068138455e-07}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 20.22, "expr": "(0.06895517557859421 + (0.99971711635589600 * ((((((0.00000036880300058 * x0) / ((((-0.00235451385378838) * x0) + 0.24774590134620667) + (0.00670233881101012 * x1))) - (cos(((0.81248342990875244 * x0) / (1.91945266723632812 * x1))) * (((-0.02890277467668056) * x0) / (14.84295177459716797 * x1)))) + ((0.00041098595829681 * x1) / (((-0.00230857147835195) * x0) + 0.21085201203823090))) + ((((-0.00010822056356119) * x0) + 0.01172717381268740) / ((((-1.85883522033691406) * x0) / (1045.62768554687500000 * x1)) + ((((-0.00153766397852451) * x0) + 0.22208556532859802) + 0.24375896155834198)))) + (((0.00000196147698261 * x0) / (((-0.00232145283371210) * x0) + 0.24844127893447876)) - ((0.00666823470965028 * x1) + (((-9.20993995666503906) + ((-23.74022483825683594) * x0)) / (57.66399383544921875 * x1)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9992705678389706, "holdout_r2": -3.6303717300045824, "translation_max_rel_diff": 0.08359774235319925}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 4.55, "expr": "((-0.00001687250369287) + (1.00000011920928955 * ((((-1.30350041389465332) * ((-0.01227464340627193) * x1)) + (-1.59999370574951172)) - (0.47861018776893616 * ((-2.08938288688659668) * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999983331, "holdout_r2": 0.9999999999985963, "translation_max_rel_diff": 1.584423704636501e-07}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 18.85, "expr": "(0.00001067409357347 + (0.99999946355819702 * (((sin((1.43239843845367432 * x0)) * (((-0.00036365984124132) * x0) - ((-0.00515943579375744) * x1))) + ((-2.50177955627441406) * x1)) + ((((((sin((0.81821674108505249 * x0)) + (0.06557669490575790 * x0)) / sin((2.02312183380126953 * x0))) / (((515.48968505859375000 * x1) - (234.20860290527343750 * x0)) + (-491.35568237304687500))) + ((sin((2.02835416793823242 * x0)) * (sin((2.31562447547912598 * x0)) + (-1.19099247455596924))) * (((-0.00022628965962213) * x1) - (((-0.00154193898197263) * x0) + 0.01307875756174326)))) + (((-0.02011125721037388) - ((-0.00184972817078233) * x0)) / (((2.41168475151062012 * x0) + 11.58073711395263672) + ((-7.81314897537231445) * x1)))) + (10.02830219268798828 - ((-0.99828082323074341) * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999921453743813, "holdout_r2": 0.9999500622922685, "translation_max_rel_diff": 3.388630040520163e-05}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 16.46, "expr": "((-0.00005566252002609) + (1.00000131130218506 * (((sin(((cos(((-3.62611722946166992) * x0)) * (-6.71650171279907227)) + (0.05086852982640266 * x0))) * (-0.09486001729965210)) + (cos(((-1.11504888534545898) * x0)) * (-0.07948153465986252))) + ((1.50672090053558350 * x0) + (((((-0.04488236829638481) + (0.00683650607243180 * x0)) * sin(((-249.83476257324218750) + (12.13549232482910156 * x0)))) + (cos((77.31242370605468750 * x0)) * ((((-0.00541797187179327) * x0) * cos(((-10.56923007965087891) * x0))) + 0.05290673300623894))) + (((cos((77.23123931884765625 * x0)) * cos(((-1.16983520984649658) * x0))) * ((-0.00559835741296411) * x0)) + (7.90486240386962891 + (cos((0.40326529741287231 * x0)) * (0.00375264091417193 * x0)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9992358686650018, "holdout_r2": 0.9998074737351443, "translation_max_rel_diff": 6.223905797065265e-07}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.64, "expr": "(0.62205368280410767 + (0.99933260679244995 * (((((((((0.46068814396858215 * x0) - (4.72531127929687500 * x2)) * cos(((-0.12089346349239349) * x3))) * cos((1.02841937541961670 * x1))) + (((9.92145061492919922 * x1) * ((-4.15578699111938477) * x2)) + (cos((1.07125878334045410 * x1)) - cos((1.02495682239532471 * x1))))) - (((0.07954085618257523 * x3) + (-0.22520971298217773)) + (((1.55130410194396973 * x0) - (9.97182655334472656 * x2)) * cos(((-0.11833054572343826) * x3))))) + cos(((6.27670240402221680 * x1) * sqrt(((((-1.95799160003662109) * x1) - ((-3.30721116065979004) * x0)) - (-263.75466918945312500)))))) + (((-11.67298603057861328) - ((-1.95026206970214844) * x0)) * cos((0.12114139646291733 * x3)))) * ((-0.32558402419090271) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996579826083876, "holdout_r2": 0.999922961025115, "translation_max_rel_diff": 5.775569838466699e-07}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.56, "expr": "(0.00002588256575109 + (0.99985164403915405 * ((((((-0.02431387454271317) * x1) - (0.11280031502246857 * x0)) * ((((-0.00006508594378829) * x1) - (0.00000922691287997 * x0)) + (0.00000187572538835 * x1))) + ((0.00317328097298741 * x1) - (0.00032076798379421 * x0))) - ((((((-3.36807560920715332) * x1) / (((20161.68945312500000000 + ((-206.90399169921875000) * x0)) * ((0.02155632153153419 * x1) - (0.05372133105993271 * x0))) / (((-0.00050964567344636) * x1) - (0.00055403122678399 * x0)))) + (6.35788917541503906 * x0)) / (((0.26545289158821106 * x0) + 4.25340270996093750) + (0.08399680256843567 * x1))) * (((((0.00011778012412833 * x1) / (19906.74218750000000000 + ((-209.73045349121093750) * x0))) - (3.14159512519836426 * x1)) - (0.00013889413094148 * x0)) + (3.14108514785766602 * x1))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999149302075985, "holdout_r2": 0.9999635323216262, "translation_max_rel_diff": 0.0006206694467347269}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 3.42, "expr": "((-0.00000268149824478) + (1.00000011920928955 * ((((-0.51361268758773804) * x1) + (0.91361266374588013 * x1)) + (0.60000002384185791 * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999995687, "holdout_r2": 0.9999999999995263, "translation_max_rel_diff": 2.1381152258309838e-07}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 25.07, "expr": "((-0.00000084694397628) + (1.00000023841857910 * (((exp(((0.09435908496379852 * x1) + (((0.00030673993751407 + ((-0.00002789318750729) * x1)) / ((5.66476202011108398 * x0) + (-0.37085554003715515))) + (-0.00278445333242416)))) ** ((-9.35936260223388672) * x0)) * ((((1.46844649314880371 / ((-0.97693616151809692) * x0)) / ((-1.51935350894927979) * x1)) + 0.41148903965950012) + (0.00074543926166371 * x1))) + (((0.00019466273079161 + ((-0.00001026997051667) * x1)) / (exp(((-3.00020122528076172) * x0)) + ((-3.11238646507263184) * x0))) + (((((-0.00091063906438649) / ((66.20343780517578125 * x1) - (685.13684082031250000 * x0))) + (0.00000014658732539 / ((-0.97711652517318726) * x0))) / ((-0.05992855504155159) + (0.00476428261026740 * x1))) + 0.99902170896530151)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996557778946964, "holdout_r2": 0.99966045975044, "translation_max_rel_diff": 3.560588937548143e-06}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 16.42, "expr": "((-0.00935035012662411) + (1.00001895427703857 * (((0.30652025341987610 * x2) + (((cos(((9.93336677551269531 * x1) + (0.18422092497348785 * x2))) - cos((0.22789981961250305 * x0))) + (((((-36.05048370361328125) * x0) / ((-8.88207626342773438) * x2)) + (((-47.35719299316406250) * x2) * ((0.00029431190341711 * x1) + (0.00110555021092296 * x2)))) + cos(((0.35411569476127625 * x1) / (0.02042309194803238 * x2))))) + (((((-0.11173281818628311) * x2) * cos(((0.35690906643867493 * x1) / (0.01710251905024052 * x2)))) - ((-0.00341346231289208) * x0)) + ((cos((((-46.75130462646484375) * x2) * (0.31830865144729614 * x0))) + cos((1.80783736705780029 * x0))) + cos((1.86657106876373291 * x2)))))) * ((0.17397682368755341 * x1) * 1.41421198844909668))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999051989086369, "holdout_r2": 0.9999663663268469, "translation_max_rel_diff": 1.4217604197813e-05}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 17.2, "expr": "((-0.00000035465720316) + (0.99999982118606567 * (((((0.17195509374141693 * x2) - (0.09872361272573471 * x0)) * (((0.40746027231216431 * x0) - sin((((-2.83703088760375977) * x2) + 9.11545562744140625))) + (((0.26829519867897034 * x1) + (0.38625860214233398 * x0)) - ((0.51948350667953491 * x0) - (((-0.54664927721023560) * x2) - (0.26134866476058960 * x0)))))) / sqrt(((7638.76123046875000000 * x2) + (-76365.08593750000000000)))) - ((10.67160034179687500 + ((((0.86531525850296021 * x2) - ((-117.39796447753906250) * x1)) - ((118.53183746337890625 * x0) - sin(((3610.74584960937500000 * x2) + (-34928.57031250000000000))))) - sin((((-8.71202087402343750) * x1) - (-9.39141845703125000))))) / (((-123.98152160644531250) * x2) - ((-121.44829559326171875) * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999112867624715, "holdout_r2": 0.9998657061415396, "translation_max_rel_diff": 1.0667653801360823e-05}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 3.69, "expr": "(1.00000000000000000 + (0.20964808762073517 * ((cos(0.34027531743049622) + 0.08218655735254288) / ((0.13772517442703247 * x0) / ((-0.64100641012191772) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999518, "holdout_r2": 0.9999999999999423, "translation_max_rel_diff": 2.1560508697454433e-07}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 16.42, "expr": "(1.58614850044250488 + (0.99988657236099243 * ((((2.25449204444885254 * x1) * cos(((-13.77904987335205078) * x1))) + ((((1.18723714351654053 * x0) * (cos(((-19.36566352844238281) * x1)) * cos(((-13.74278926849365234) * x1)))) - ((cos(((-0.51572680473327637) * x0)) * (0.89840108156204224 * x0)) - (0.50583028793334961 * x0))) - ((cos(((-19.24237632751464844) * x1)) - cos(((-13.69983577728271484) * x1))) * (0.51525795459747314 * x0)))) - ((((-0.65454351902008057) * x0) * (cos((7.71128702163696289 * x0)) + cos((0.23582969605922699 * x1)))) + (((cos(((-1.82448911666870117) * x0)) * (0.79677867889404297 * x0)) - ((0.68789416551589966 * x0) * (cos((7.77290916442871094 * x0)) - ((-5.73676538467407227) * x1)))) + ((-2.94239068031311035) * x1))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.998081694358612, "holdout_r2": 0.999442487379346, "translation_max_rel_diff": 8.22203413355886e-07}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 16.54, "expr": "(0.00002026678703260 + (1.00000000000000000 * (((cos(((9.42789554595947266 * x0) * 0.88804274797439575)) * ((((-0.34453216195106506) * x2) + ((0.00038459742791019 * x1) - ((-0.00220792461186647) * x0))) - (-0.10026703029870987))) - ((((1.79590678215026855 * x2) * ((0.63483917713165283 * x1) + (((-0.78947567939758301) * x2) - ((-0.55584287643432617) * x0)))) + ((-1.09531068801879883) * x1)) + (((-227.26658630371093750) * x2) + 5.63914060592651367))) + ((((-0.03082709945738316) * x2) - (-0.04942428320646286)) * ((cos((0.78215456008911133 * x0)) - (((((-0.09936062246561050) * x2) - (-0.06620565056800842)) * ((3.75224947929382324 * x1) + ((-192.68385314941406250) - (91.31536865234375000 * x2)))) * ((0.10143547505140305 * x1) - ((-0.12922525405883789) * x0)))) + cos((3.80477237701416016 * x1)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999904545789587, "holdout_r2": 0.9999840998955827, "translation_max_rel_diff": 2.8324593388216334e-07}
{"system": "operon", "suite": "v3", "id": "emax_model", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 17.49, "expr": "(0.00001019699357130 + (1.00000000000000000 * ((((((0.00606657890602946 * x1) - (0.00337536633014679 * x0)) * cos(((-2.84616899490356445) * x2))) + (cos((((-115.02217102050781250) * x1) + (0.01726020500063896 * x0))) * (0.01550761796534061 * x2))) - ((((0.01153855398297310 * x2) * cos(((-0.71957486867904663) * x1))) - (((((-114.99200439453125000) * x1) + (14.37390422821044922 * x0)) / (((-114.96449279785156250) * x1) - ((-14.50196838378906250) * x0))) - (((0.00082474708324298 * x2) + ((-0.00145484379027039) * x1)) / cos(((-0.76619017124176025) * x1))))) + (((-0.02042337693274021) * x2) + 1.21969985961914062))) + (cos(((0.01509176380932331 * x2) + ((-0.00153659319039434) * x0))) / (((20.63326263427734375 * x2) + (20.75512886047363281 * x1)) / ((4.29185724258422852 * x0) * (4.84802722930908203 * x1)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9991785398796605, "holdout_r2": 0.999343323990136, "translation_max_rel_diff": 1.3696002315658992e-05}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 16.76, "expr": "((-0.00030120782321319) + (1.00000488758087158 * (((((1.09900212287902832 * x0) - (((((-51.46044540405273438) * x0) / (2.27314758300781250 * x1)) * (37.96748352050781250 * x0)) / ((-0.07540489733219147) * (89.30601501464843750 * x1)))) - (((-92.24527740478515625) * x1) / (((-43730.07031250000000000) * x1) - ((((38975.98046875000000000 * x0) / (1415.25390625000000000 * x1)) * ((-29318.92382812500000000) * x0)) - (-8162011.00000000000000000))))) - (((2.95695972442626953 * ((-0.00039249850669876) * x0)) - ((-0.00044746143976226) * x1)) / (((-195.75003051757812500) + ((-0.00380187411792576) * (89.20822906494140625 * x1))) + (((1.40629255771636963 * x0) * ((-0.00074600608786568) * x1)) - ((-1.55532145500183105) * x1))))) - (((0.00001883436198113 * x1) / ((-0.07538755983114243) * (0.00476782443001866 * x0))) + 0.11985167860984802))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996470425807911, "holdout_r2": 0.9993689309496485, "translation_max_rel_diff": 7.602564700686137e-05}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.05, "expr": "(0.00000045070851229 + (1.00000000000000000 * (((sin(log(96.39390563964843750)) - (-0.98965764045715332)) - ((exp(((-0.52700805664062500) * x1)) ** (0.85983914136886597 * x2)) ** (cos((-7.84001779556274414)) + 2.19284939765930176))) * ((-1.00000000000000000) * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999999846, "holdout_r2": 0.9999999999998633, "translation_max_rel_diff": 2.624378580296448e-06}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 38.32, "expr": "(0.00003135883525829 + (0.99999958276748657 * ((((0.05644604936242104 * x2) + ((-0.49968403577804565) * x1)) + (((0.93762731552124023 + (45.88291168212890625 * x1)) * (((0.02086541056632996 + exp(((-0.34817969799041748) * x1))) ** (2.67676568031311035 * x2)) * ((-0.01058819144964218) * x0))) + (((-0.24680833518505096) + (((0.11538798362016678 * x0) / (26.21931076049804688 * x2)) + (0.17564481496810913 * x1))) * (exp(((-0.45674642920494080) * x1)) ** ((-0.34837296605110168) * x2))))) + ((0.19784952700138092 + ((-0.05966131761670113) * x1)) * ((((-0.16493777930736542) * x2) + (exp(((-0.19904269278049469) * x2)) + (3.24860835075378418 * x1))) + (exp((0.73662501573562622 * x1)) * ((exp(((-1.17538225650787354) * x1)) ** (0.80814564228057861 * x2)) * (5.10030746459960938 * x0))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9998976393237446, "holdout_r2": 0.9999896451273038, "translation_max_rel_diff": 8.810582076491084e-07}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 14.81, "expr": "((-0.00561308441683650) + (1.00000023841857910 * ((exp((0.33793687820434570 * x1)) ** (2.95913147926330566 * x2)) * (1.00000071525573730 * x0))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999779348, "holdout_r2": 0.9999999999778881, "translation_max_rel_diff": 2.7477536719104668e-05}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 21.03, "expr": "(0.04038864374160767 + (1.00026118755340576 * ((((0.97443717718124390 * x0) + (((exp(((-2.57899785041809082) * x3)) * (0.00562093919143081 * x1)) + 0.48664465546607971) - (0.00551627064123750 * x3))) + (((55281.39453125000000000 * x2) + ((-51331.87500000000000000) * x2)) / (((1754.14404296875000000 * x3) - ((2279229.25000000000000000 * x2) + ((-1653.16223144531250000) * x3))) - 4848.36376953125000000))) + ((((((-0.96688991785049438) * x0) + exp(sin((4.00122928619384766 * x3)))) + (0.99320501089096069 * x1)) - (exp(sin((4.01678800582885742 * x3))) * (((1.45504283905029297 * x3) * ((-0.18417966365814209) * x2)) - (((0.00719196675345302 * x1) + (0.00583486724644899 * x3)) + (-1.75856816768646240))))) * exp(((1.45808732509613037 * x3) * ((-0.68913811445236206) * x2)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996374543917682, "holdout_r2": 0.9999525033180244, "translation_max_rel_diff": 3.4119329293400013e-07}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 19.71, "expr": "(0.00006848113116575 + (0.99999344348907471 * ((((((1.49486398696899414 * x1) + ((-0.02421342767775059) * x0)) - (((-0.80769538879394531) * x1) * ((-0.02552783116698265) * x3))) - (exp(((-0.39116621017456055) * x3)) * ((2.17939686775207520 * x1) + ((-0.97249692678451538) * x0)))) + 0.01783723942935467) - (((((exp(((-3.58224153518676758) * x2)) * ((((-36.39328384399414062) * x1) + (9.70058059692382812 * x0)) * exp(((-0.28352892398834229) * x3)))) - (((-0.09581273049116135) * x3) + (0.23085768520832062 * x0))) + (((((-57.83615112304687500) * x2) + ((-0.83190083503723145) * x3)) - (-32.99889755249023438)) * ((((-0.01114421151578426) * x3) - (((-1.30159223079681396) * x1) + (0.22792188823223114 * x0))) * exp(((-0.16608750820159912) * x3))))) + ((-12.10348510742187500) * x1)) * exp(((-5.79671287536621094) * x2))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9997727914679946, "holdout_r2": 0.9995236884955944, "translation_max_rel_diff": 8.765551431715378e-07}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 14.53, "expr": "((-0.00000081415799968) + (1.00000250339508057 * (((((exp((((-0.77703744173049927) * x0) * (1.28693926334381104 * x1))) * (-1.00000000000000000)) - ((0.12675908207893372 * x0) * 2.37471866607666016)) + cos((0.00050935486797243 * x1))) - ((-0.30101713538169861) * x0)) * ((1.00000000000000000 + (0.00000000458385330 * x0)) + ((-0.00000003050399755) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999911728, "holdout_r2": 0.9999999999896042, "translation_max_rel_diff": 1.8989699115558253e-07}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 34.48, "expr": "(0.00072939950041473 + (0.99937862157821655 * ((((0.87036287784576416 * x1) / (0.21071910858154297 * x0)) ** ((sin(((-0.77343660593032837) * x0)) / (((-3.13833713531494141) * x1) + 1.33655059337615967)) - (exp((exp((0.89965373277664185 * x2)) ** ((0.15129275619983673 * x1) + (-0.82429480552673340)))) - ((((0.02438339404761791 * x1) + 1.02693259716033936) + (-0.71887326240539551)) - ((-0.22403338551521301) * x0))))) ** ((0.05706264823675156 * x1) + ((0.15323273837566376 + ((-0.03017071262001991) * x1)) * ((((5.68300580978393555 * x1) + ((-4.73860836029052734) * x0)) * (((-0.02096733264625072) * x1) + (-0.67739069461822510))) - (exp((0.56990385055541992 * x2)) * ((log((0.30944406986236572 * x1)) - ((-2.03427290916442871) * x0)) + ((-2.96822047233581543) * x1)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996076693366457, "holdout_r2": 0.9994473007115322, "translation_max_rel_diff": 2.989547069303162e-07}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 24.95, "expr": "(0.00259659998118877 + (0.99632298946380615 * sin((((((((0.44394910335540771 * x0) * (-0.31704682111740112)) - ((-0.14622670412063599) * x1)) + exp(((-2.14870595932006836) * x0))) * (((0.01230834890156984 * x0) - (exp(((-0.29187777638435364) * x1)) + (2.64647960662841797 * x2))) * (((-0.00410682847723365) * x1) + 0.10158386081457138))) - (-0.54708802700042725)) * exp((((0.03692663088440895 ** exp(((-1.05175375938415527) * x2))) * ((((0.73079252243041992 * x0) * (-0.54408419132232666)) - ((-0.41788581013679504) * x1)) * (((0.00549841858446598 * x0) ** (-0.26170989871025085)) + (-1.10001850128173828)))) * (((0.00494671426713467 * x0) - exp(((-0.19728621840476990) * x0))) * (((-0.05587441474199295) * x1) + exp((0.00311690778471529 * x0))))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9992684520587567, "holdout_r2": 0.9984890967428768, "translation_max_rel_diff": 1.3656443503752066e-06}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 34.91, "expr": "((-0.00000778998764872) + (1.00000119209289551 * ((((((9.49309730529785156 * x0) - (9.14884662628173828 * x1)) / (sin(((-2.04007530212402344) * ((-2.16634750366210938) * x1))) + 0.99660402536392212)) / (-105.17127227783203125)) - log(((4.05071210861206055 * x1) ** (1.01390743255615234 * x0)))) - (((((((7.28091335296630859 + ((-9.23993015289306641) * x1)) * (1.57625257968902588 * x0)) - sin(((-2.47709417343139648) * x1))) / exp((0.21889796853065491 * x1))) + (4.87450313568115234 * x1)) + ((sin(((-1223.71826171875000000) * x1)) / (-2630522.75000000000000000)) - ((-0.06943996250629425) / ((-245.33354187011718750) * x1)))) / ((5.96075487136840820 * x1) + (-7.88942766189575195))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999974021502, "holdout_r2": 0.9999999581878415, "translation_max_rel_diff": 6.76027557855247e-07}
{"system": "operon", "suite": "v5", "id": "log_odds", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 40.37, "expr": "(0.00001335282013315 + (1.00001215934753418 * (cos(((-1.37352204322814941) * x0)) + (((0.27926772832870483 * x0) / (0.32689878344535828 * x0)) * (((sqrt(exp(((-11.03000164031982422) * x0))) + ((((-1.94027435779571533) - ((-2.06147503852844238) * x0)) * ((1.05616831779479980 * x0) ** (41.82254028320312500 * x0))) + (2.61435747146606445 * x0))) + cos((cos(((0.77295702695846558 * x0) / (2.49204421043395996 * x0))) + 1.68664455413818359))) + ((((-5.88127851486206055) - ((-7.13996124267578125) * x0)) * ((1.05939197540283203 * x0) ** (1.61364567279815674 * x0))) + (((-1.76929652690887451) + (2.21477198600769043 * x0)) * ((1.10423707962036133 * x0) ** (12.64386367797851562 * x0)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999771541938, "holdout_r2": 0.9999996345980515, "translation_max_rel_diff": 5.687138654827145e-07}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 25.94, "expr": "((-0.00000010199211431) + (1.00000131130218506 * (((sin((64.64949798583984375 * x1)) * ((-0.04267684370279312) * x1)) / ((((-970.72100830078125000) * x1) - (-1992.53833007812500000)) + 1949.22534179687500000)) + (((((-0.00010994605690939) * x0) * (0.55454093217849731 * x1)) + (((sin((65.17166137695312500 * x1)) * ((0.00017842478700913 * x1) - (-0.00076430296758190))) - (-0.00148352561518550)) + ((-0.00023265734489542) * x0))) + (((4.69270753860473633 / ((4.89992475509643555 * x1) - 5.58170843124389648)) * (((-0.00036828557495028) * x1) - ((-0.00001198328936880) * x0))) - (((sin((0.14450043439865112 * x1)) ** (-2.01467418670654297)) * ((-0.00161214999388903) * x0)) + (0.05659893155097961 / ((((-585.55236816406250000) * x1) - (-1992.65393066406250000)) + 1949.34729003906250000))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999188533797577, "holdout_r2": 0.999994468268989, "translation_max_rel_diff": 8.704733757973387e-07}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 26.84, "expr": "((-0.00001401911231369) + (1.00000059604644775 * ((((10.10245037078857422 * x2) ** (-1.00000095367431641)) * (((sin((((-1.00000011920928955) * x1) - (-4.71238851547241211))) * (((-509.47259521484375000) - (0.00029180943965912 * x2)) / (0.00000143051147461 * x2))) + ((3.79676914215087891 * x2) * ((((-125.70806121826171875) * x1) - 188.00257873535156250) / ((1.12431049346923828 * x1) - 9.58859920501708984)))) * (0.00000002836596558 * x0))) - ((((((3.07332444190979004 * x2) ** (-2.51506567001342773)) * ((((-2.82728290557861328) * x0) + (2.79938387870788574 * x0)) * (((0.79619395732879639 * x0) - 36.65832138061523438) - 75.35694122314453125))) + (10.65447139739990234 * x1)) * ((0.00000012543773664 * x0) / ((-6.03168010711669922) * x2))) - (0.00000032782554626 * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.99999999999909, "holdout_r2": 0.9999999999990504, "translation_max_rel_diff": 1.2670017987311513e-06}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 27.74, "expr": "(0.00013238053361420 + (0.99999165534973145 * (((((0.05527562275528908 * x1) ** (0.17379648983478546 * x2)) * (((0.00551157444715500 * x1) ** (1.60933840274810791 * x2)) - (((-0.28878778219223022) * x0) - ((-0.00068013166310266) * x1)))) + (0.75081914663314819 * x0)) + ((((((0.05408886447548866 * x1) ** (0.54671341180801392 * x2)) - 0.62266355752944946) / (exp((((-0.00041530656744726) * x0) - ((-0.26655289530754089) * x1))) + ((-0.99865591526031494) + (0.30807861685752869 * x2)))) / ((((0.15733242034912109 * x1) ** (0.22795450687408447 * x2)) - 3.46817803382873535) / (((-1.00746643543243408) * x0) + (-0.00986281316727400)))) * (((-0.62055933475494385) * x1) + (((0.18413253128528595 * x1) ** (0.39880514144897461 * x2)) + (1.28120279312133789 * x2)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999912220434554, "holdout_r2": 0.9999839172269728, "translation_max_rel_diff": 3.5242119209653625e-07}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 20.02, "expr": "(0.00784179661422968 + (0.99967443943023682 * (((((880.06005859375000000 * x0) / (1.68742179870605469 * x1)) + (((((-9958.99902343750000000) * x0) / (32.76428604125976562 * x2)) + (0.73952019214630127 * x0)) - ((-0.00003191482028342) * x2))) - (((((-0.02757192961871624) * x0) + ((16844456.00000000000000000 * x0) / (3821812.75000000000000000 * x1))) * (0.07334277778863907 * x2)) * (0.00196213577874005 * x2))) * ((((exp((log((0.07092189043760300 * x1)) * 0.95731443166732788)) - (0.05444594472646713 * x1)) + ((0.00015444542805199 * x2) - log((0.06619098037481308 * x1)))) + (cos(exp((log((0.37383905053138733 * x1)) * 0.27601358294487000))) * (-1.07983422279357910))) / 1.44269502162933350))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999766954923847, "holdout_r2": 0.9999764051317422, "translation_max_rel_diff": 0.00012654655106302928}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 19.34, "expr": "((-0.00000389687193092) + (1.00000381469726562 * (((((-0.35953772068023682) * x2) - (cos((((-0.00229191360995173) * x3) / ((-3.04260349273681641) * x2))) + (((0.50317221879959106 * x3) - ((-0.14363406598567963) * x2)) + (-0.99999129772186279)))) / ((((((-0.79371309280395508) * x2) * ((-0.00000052957329899) * x0)) - (55.26649475097656250 * x0)) - (0.00000063574407250 * x3)) + ((-55.26649475097656250) * x1))) * (((((-371.58831787109375000) * x0) - (0.00000624444646746 * x2)) * (-16.97781562805175781)) / (57.43790435791015625 * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999894289, "holdout_r2": 0.999999999991593, "translation_max_rel_diff": 5.243686599554298e-07}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 16.75, "expr": "(0.00000012425603302 + (0.99999994039535522 * (exp(sin((0.33797407150268555 + 2.22400450706481934))) / (((0.14984342455863953 / ((-0.08683525025844574) * x0)) / ((-0.99787896871566772) * x1)) - log(0.17741332948207855)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999512, "holdout_r2": 0.9999999999999349, "translation_max_rel_diff": 1.2091219986657685e-07}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 19.79, "expr": "(0.02136783860623837 + (0.99995833635330200 * ((((((-0.03143623471260071) * x2) + (((-0.11553110927343369) * x1) - (0.03882620856165886 * x0))) * (((-11.07044982910156250) * x1) - (27.68887519836425781 * x0))) - (((((-0.09617789834737778) * x1) - (0.09063820540904999 * x0)) + (0.01000913046300411 * x2)) * (((((-200.89118957519531250) * x1) - ((-203.91975402832031250) * x0)) * ((0.00454500829800963 * x1) - (0.00405623856931925 * x0))) + (62.54764175415039062 * x2)))) + (((((-7.72071313858032227) * x0) - (8.49354362487792969 * x1)) + (5.57396793365478516 * x2)) - ((((((4.33030223846435547 * x1) - (158.31300354003906250 * x0)) * ((-118.74347686767578125) * x1)) + 18667.33203125000000000) / ((((-162.29379272460937500) * x1) - (181.48307800292968750 * x0)) + ((-233.95849609375000000) * x2))) * (((-0.17736253142356873) * x2) + 0.33062514662742615))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999688296775124, "holdout_r2": 0.9999635253838276, "translation_max_rel_diff": 4.59084239825585e-07}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 30.88, "expr": "((-0.02588596940040588) + (1.00385522842407227 * ((((exp((0.20920234918594360 * x5)) - (1.19040846824645996 * x4)) - (((exp((0.09579339623451233 * x0)) + exp((0.07927736639976501 * x4))) - (cos((0.15633153915405273 * x2)) * cos((0.15479831397533417 * x3)))) * ((-12.33533382415771484) + ((-0.01952873356640339) * x5)))) + (-1.70478761196136475)) - (exp(((exp((0.05441161990165710 * x0)) ** log((0.33537980914115906 * x1))) + exp(((-0.00400210963562131) * x5)))) + ((sin((0.32541796565055847 * x1)) + (0.84022039175033569 * x2)) - (((((-1.64776623249053955) * x0) + ((0.04228327050805092 * x4) * ((-3.55189275741577148) * x5))) - ((-0.63322055339813232) * x1)) - ((0.80586683750152588 * x3) - (0.45406270027160645 * x4))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9375228709436405, "holdout_r2": 0.9236386424441643, "translation_max_rel_diff": 1.2488715931835567e-06}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 35.8, "expr": "(0.50805807113647461 + (0.94966775178909302 * (((((-0.08509258925914764) * x5) / ((-13.71187210083007812) * x1)) + (exp(cos(cos(((-0.32988810539245605) * x3)))) - (exp(sin((0.40862581133842468 * x0))) - ((0.55220055580139160 * x4) - ((((-0.27636289596557617) * x0) * cos(((-0.40568923950195312) * x4))) / (exp((-0.48369270563125610)) ** cos(((-0.69694149494171143) * x3)))))))) * (((cos(((-0.29264929890632629) * x3)) * sin(((-0.51538431644439697) * x5))) + (((-0.17483852803707123) * x4) + ((0.25013029575347900 * x0) * sin(((-0.07168861478567123) * x2))))) + ((cos(((-0.62744790315628052) * x3)) + (cos(cos(((-0.34175658226013184) * x4))) * sin(((-0.38888961076736450) * x2)))) + 4.35746955871582031)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.3417483615970762, "holdout_r2": 0.25654730043277485, "translation_max_rel_diff": 6.150736429754363e-07}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 24.35, "expr": "(0.00142480188515037 + (0.98317736387252808 * (((((sin(((-1.09291625022888184) * x3)) * ((-0.31341260671615601) * x4)) - (sin((0.35259854793548584 * x5)) * (exp(((-0.08204687386751175) * x5)) * cos(((-0.00507879676297307) * x3))))) + sin(((-1.06182754039764404) * x3))) * (sin((0.52938139438629150 * x0)) + (sin((((-0.22377015650272369) * x2) - (-0.47821629047393799))) * (sin(((-1.07517158985137939) * x0)) * (sin((1.04211699962615967 * x1)) * (-3.80743718147277832)))))) * ((0.08100254088640213 + (exp(((-2.19617700576782227) * x5)) * ((0.19991479814052582 * x0) + (cos((0.99687945842742920 * x3)) * sin(((-0.71261578798294067) * x0)))))) * sin(((-0.47566801309585571) * x3))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.8276812092033177, "holdout_r2": 0.7735900658627145, "translation_max_rel_diff": 2.3684076222259917e-06}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 29.46, "expr": "(0.00007838652527425 + (0.99970889091491699 * (exp(exp((((0.07367230951786041 * x0) + (0.77662438154220581 * x1)) - (exp((((-0.28948265314102173) * x0) - ((-0.34906399250030518) * x2))) - (((-0.75982654094696045) * x0) - (((-0.06852626055479050) * x2) + 1.90328323841094971)))))) ** (((-8.14917182922363281) - (((0.04083165153861046 * x0) + ((-0.06443396955728531) * x1)) * ((5.54250383377075195 * x1) - ((6.51129627227783203 * x0) - (((-2.95024681091308594) * x2) + 2.19264578819274902))))) - (((exp((((-0.48269641399383545) * x0) - ((-0.60060626268386841) * x2))) - (((-3.58036708831787109) * x0) - (((-2.99356412887573242) * x2) + 10.77372741699218750))) * exp(((((-0.79037106037139893) * x1) + ((-0.54060173034667969) * x0)) - ((-1.19693160057067871) * x2)))) + ((-1.01221060752868652) * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999136892914318, "holdout_r2": 0.999906757745481, "translation_max_rel_diff": 9.108532727853641e-06}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 20.0, "expr": "(0.00000466590199721 + (0.99999904632568359 * (((1.95892441272735596 * x1) + (-6.87883996963500977)) + (((((((0.76703566312789917 * x1) + 7.13172483444213867) + ((-0.04206113144755363) * x2)) - (0.64726465940475464 * x0)) / exp(((0.30255395174026489 * x1) - (0.28302031755447388 * x0)))) + (((-0.05752777308225632) * x2) - (0.84068387746810913 * x0))) + ((((((2.35538578033447266 * x1) + (-89.09094238281250000)) + (0.50103616714477539 * x2)) - (2.79382085800170898 * x0)) + (((((2.89151716232299805 * x1) - (-89.96636199951171875)) + ((-0.63769686222076416) * x2)) - (((-0.00018666300456971) * x2) - ((-2.18792438507080078) * x0))) / exp(((0.06033746898174286 * x1) - (0.05884496867656708 * x0))))) * exp(((((-0.04841723665595055) * x1) - (0.58309960365295410 * x0)) - ((-0.63740104436874390) * x2))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9992332179379206, "holdout_r2": 0.9987437043944826, "translation_max_rel_diff": 5.228871192158217e-05}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 14.55, "expr": "((-0.00000019078728997) + (0.99999976158142090 * ((((15.72625350952148438 * x0) * (sin(((-1.33333146572113037) * x0)) - ((-1.00975131988525391) * x0))) + cos(cos((1.85554075241088867 * x0)))) + (((((13.60780906677246094 * x0) / 6.91528606414794922) + ((-2.69773960113525391) * x0)) + (-0.16716028749942780)) + ((sin(((-0.70837205648422241) * x0)) + 0.00217197812162340) + sin((1.42722284793853760 * x0)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999789159214, "holdout_r2": 0.9999999752392613, "translation_max_rel_diff": 4.246996133310798e-06}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.25, "expr": "(0.00000133290507165 + (0.99999976158142090 * (((cos(((-5.60279321670532227) * x0)) + (0.44183930754661560 * x0)) + ((sin((exp(0.66770690679550171) + ((-2.16474103927612305) * x0))) * ((((12.45287132263183594 * x0) - 13.36904525756835938) / cos((1.34273946285247803 * x0))) + (((-1.64438343048095703) * x0) + 13.37019824981689453))) * cos(exp((((-1.31310141086578369) * x0) * ((-0.81147211790084839) * x0)))))) - (cos(((-5.88134193420410156) * x0)) - ((-0.88768219947814941) * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999778685829, "holdout_r2": 0.9999999674963709, "translation_max_rel_diff": 2.0421159242981624e-06}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 28.16, "expr": "(0.00000053509836562 + (1.00000405311584473 * ((((((sqrt((0.40928611159324646 * x0)) - (20.94668769836425781 * x0)) - ((((-1.19250833988189697) * x0) - ((-0.00548658706247807) - (1.19168233871459961 * x0))) * cos((5.41232347488403320 * x0)))) + (21.77977180480957031 * x0)) + (-1.90713524818420410)) - (((-2.91676139831542969) + (((-1.33684098720550537) * x0) * ((-0.04377719387412071) * x0))) * exp(((-2.00810837745666504) * x0)))) - ((((0.90249490737915039 + ((-0.78244727849960327) - (0.06262211501598358 * x0))) + exp(((-0.33373492956161499) * x0))) - ((2.22391414642333984 * x0) ** ((-0.22361615300178528) * x0))) * sin(cos((cos(exp(((0.32555705308914185 * x0) ** ((-1.13359594345092773) * x0)))) * sin(((-3.42667007446289062) * x0)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999073089579233, "holdout_r2": 0.9999889409084859, "translation_max_rel_diff": 6.008763514473701e-06}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 28.14, "expr": "((-0.00001411990615452) + (1.00001239776611328 * (((sin(exp((0.00757562369108200 * x1))) ** ((4.97949409484863281 * x0) ** 0.50824159383773804)) / (sqrt((14.33303260803222656 * x2)) - ((((0.00079323467798531 * x0) ** (-0.62602800130844116)) - ((-7.51512908935546875) * x1)) * (((-0.99857044219970703) + (0.00034165557008237 * x2)) + ((0.00416240748018026 * x2) ** (0.00375490845181048 * x1)))))) * ((((((0.20305219292640686 * x0) ** (-1.55725967884063721)) - ((-0.12374238669872284) * x1)) * (exp(((-0.18555980920791626) * x1)) * ((-0.00914584845304489) * x0))) * (((1.37902712821960449 + ((-25.15299606323242188) * x2)) - (((0.65464597940444946 * x2) + 2.62672591209411621) / exp(((-0.41184484958648682) * x1)))) + (2.29776167869567871 * x1))) - ((-2.58135128021240234) * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999946520642189, "holdout_r2": 0.9999928061957155, "translation_max_rel_diff": 1.6460451738931584e-06}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 23.59, "expr": "(0.00000006636902583 + (0.99999994039535522 * ((((-0.00000054096744861) + (1.44301640987396240 * x1)) * (((0.00000027578425943 * x0) * ((-0.21251778304576874) * x2)) + ((15.02858734130859375 * x2) + (((2.94308185577392578 * x2) + (-154.48101806640625000)) / (((13.60176181793212891 * x0) / 0.00000030694354791) - (0.37687954306602478 * x2)))))) / ((3.70284533500671387 / sqrt(((0.02462226338684559 * x0) ** (0.00000000349893980 * x2)))) * ((((((9.47903537750244141 * x1) * ((-0.00441928720101714) * x2)) - 0.00000060452293837) + (0.50533318519592285 * x2)) + (((8870.72167968750000000 * x1) * (6.19036817550659180 * x2)) / (28128.26171875000000000 * x0))) + (((1.44690334796905518 * x2) + (1.95223712921142578 * x1)) - ((((-0.05674437060952187) * x1) - ((-0.00000000321369953) * x2)) * (0.73823398351669312 * x2))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999138, "holdout_r2": 0.999999999999914, "translation_max_rel_diff": 3.830060548853111e-07}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 19.73, "expr": "((-0.09693390876054764) + (1.01443386077880859 * ((((((((((-184.28372192382812500) * x3) - (1726.27661132812500000 * x0)) / ((-594.45001220703125000) * x2)) / (1.65769934654235840 + ((-0.53097546100616455) * x4))) + ((-0.59297615289688110) * x1)) + (((5.07636260986328125 * x1) - ((-107.51604461669921875) * x0)) / ((-62.22360229492187500) * x2))) * (((((1.31985807418823242 * x1) / (0.44303944706916809 * x3)) + (((0.45702257752418518 * x3) - (2.27532172203063965 * x0)) - (-0.00703450292348862))) / ((-0.07216388732194901) + (0.07367269694805145 * x4))) + ((5.37649679183959961 * x3) - (33.14629364013671875 * x0)))) / ((26.35161399841308594 + (29.45019340515136719 * x4)) - ((-0.32562425732612610) * x3))) + (((((-0.57344937324523926) * x3) - ((-9.84204578399658203) * x0)) / (5.99135398864746094 * x2)) / cos((0.35662174224853516 * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9959937827398895, "holdout_r2": 0.9931947187368202, "translation_max_rel_diff": 9.749908998611239e-07}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 24.28, "expr": "(0.00001226841959578 + (1.00000727176666260 * ((((((-0.13833706080913544) - ((-0.03541383519768715) * x0)) - ((((((-0.46485692262649536) * x2) + 2.29611420631408691) - ((-0.88331633806228638) * x1)) - (((-81.02362823486328125) * x0) / (116.85237884521484375 * x3))) / (85.37071990966796875 * x3))) * (((-18.33094596862792969) * x2) - ((((-38.26321411132812500) * x0) / ((-6.59225416183471680) * x3)) + (2.83734631538391113 * x1)))) - (-16.42579841613769531)) + ((((((-0.01670669950544834) * x2) + ((-0.00135420542210340) * x1)) - ((-0.66302931308746338) - ((-0.07063575834035873) * x0))) * (((((-6.28838253021240234) * x2) - (2.29488444328308105 * x0)) + (-24.74541091918945312)) - (((-0.00499795889481902) * x1) * (((14.18428230285644531 * x3) + (25.75523185729980469 * x1)) - (73.65278625488281250 * x2))))) - ((-1.74393177032470703) * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9960707186440538, "holdout_r2": 0.9960433001642128, "translation_max_rel_diff": 9.825050696430985e-07}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 18.49, "expr": "(0.17344094812870026 + (0.99657636880874634 * ((((((0.70487582683563232 * x3) - (1.13185584545135498 * x0)) / exp((1.20418083667755127 * x2))) - (((-0.63220572471618652) * x0) + ((((-11.79171085357666016) * x3) - (493.10110473632812500 * x0)) / (((-67.36573028564453125) * x2) + ((-63.28735733032226562) * x0))))) - ((-0.97400712966918945) * x4)) + (((((((0.06075267493724823 * x3) - (0.04113478213548660 * x0)) + (((0.65539914369583130 * x3) - (0.58392918109893799 * x0)) / ((-6.31644296646118164) - (15.79053020477294922 * x2)))) - ((-0.00245763501152396) * x4)) * (((-70.90364837646484375) * x0) / ((0.61610841751098633 - (6.20200586318969727 * x1)) + ((-9.79197025299072266) * x0)))) - (-2.37182068824768066)) * (((-161.37030029296875000) * x0) / ((1.16401362419128418 - (32.31091308593750000 * x1)) + ((-43.98180389404296875) * x0)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9911974232233992, "holdout_r2": 0.9891451054135689, "translation_max_rel_diff": 5.335820897050302e-07}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 27.14, "expr": "((-0.00006351555202855) + (1.00000023841857910 * ((((((471.26779174804687500 * x3) - ((((0.00800367817282677 * x0) + ((-0.00395584385842085) * x1)) * (((-1620.47082519531250000) * x2) - ((-631.01666259765625000) * x3))) * (0.33790698647499084 ** ((-4.27096128463745117) * x3)))) * (0.00336753041483462 * x2)) + ((((-0.55162638425827026) * x3) - ((-1.00164747238159180) * x0)) + ((-0.00372816063463688) * x1))) - (((((0.40660414099693298 * x0) + (0.29376828670501709 * x1)) - ((2.51142835617065430 * x1) * (0.15175417065620422 * x2))) - ((((0.40521618723869324 * x0) + ((-0.00078879261855036) * x1)) - (((0.07985585927963257 * x0) + (2.63603925704956055 * x1)) * (0.14769278466701508 * x2))) * (1.07590103149414062 ** (9.52036666870117188 * x3)))) * (3.29975700378417969 * x2))) + 0.03158409148454666)))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999997972176491, "holdout_r2": 0.9999997428902098, "translation_max_rel_diff": 3.7849248758439616e-07}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 25.82, "expr": "(2.24134421348571777 + (0.99603521823883057 * ((sin(((0.38009855151176453 * x3) * (1.01183855533599854 * x2))) * (0.22951516509056091 * x0)) - ((((((-70.68962860107421875) * x1) - ((-2049.85205078125000000) * x4)) + (sin(((0.58499777317047119 * x3) * (0.87133198976516724 * x2))) * ((((-23.41940689086914062) * x1) / (0.55520111322402954 * x4)) - ((-313.07723999023437500) * x4)))) * ((-0.00008705997606739) * x0)) - ((((((((-36.42195510864257812) * x1) - ((-964.92218017578125000) * x4)) * ((-0.00017199509602506) * x0)) - ((-1.19697701930999756) * x0)) * sin((((0.10164173692464828 * x3) * (1.13086414337158203 * x2)) ** exp((0.12808272242546082 * x4))))) + ((-0.27920395135879517) * x3)) + ((0.08242845535278320 * x3) * (0.61930489540100098 * x2)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9800695404741622, "holdout_r2": 0.9759590462705848, "translation_max_rel_diff": 4.178559659756503e-07}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 20.05, "expr": "(0.61054271459579468 + (0.99984782934188843 * (((1.19103646278381348 * x1) / (69.22015380859375000 * x2)) * ((((((((-30545.95312500000000000) - ((-420.57006835937500000) * x1)) / (0.00206856778822839 * x3)) + (((-103.40242004394531250) * x2) - 215727.71875000000000000)) * (((-0.00077439175220206) * x1) * (((-0.08401557058095932) * x2) - 27.93820571899414062))) + ((((20757345769248260096.00000000000000000 * x1) / ((-100446657849589760.00000000000000000) * x2)) + (52753.34375000000000000 - ((-987.72918701171875000) * x1))) - (1402.81494140625000000 * x0))) * ((-0.01305720023810863) * x0)) + ((((((-3569080.25000000000000000) - (4441.52392578125000000 * x1)) + ((1742.89721679687500000 * x3) + (61740.47265625000000000 * x2))) * ((0.00490402942523360 * x3) + (0.01406149379909039 * x2))) + ((156773.40625000000000000 * x2) - (-5097683.50000000000000000))) * ((-0.00021487286721822) * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996181886921043, "holdout_r2": 0.9999260529332011, "translation_max_rel_diff": 1.0727023097663284e-06}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.94, "expr": "(0.00168384599965066 + (0.99935472011566162 * (((((0.00001062756109604 * x0) / sin((1.82449412345886230 * x1))) + (0.17038647830486298 - ((-0.00361178698949516) * x1))) - (((0.00126433512195945 * x2) + (0.02797303721308708 * x0)) - ((((((-12.07379341125488281) - ((-33.48208236694335938) * x1)) + (0.43083417415618896 * x2)) / (65.11715698242187500 * x0)) - (((((-0.48137545585632324) * x2) + ((-29.54861068725585938) * x0)) + (32.91174316406250000 - (46.17418670654296875 * x1))) / ((1.20808994770050049 * x2) - ((-1.15589344501495361) * x0)))) / (571.01599121093750000 * x1)))) * ((sin((0.15184867382049561 * x1)) ** (((sqrt(((0.01695971004664898 * x2) + (34.82386398315429688 * x0))) / (3.27687907218933105 * x0)) / (3.61650776863098145 * x2)) + (-1.06474745273590088))) - (0.11214708536863327 * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9998034564104555, "holdout_r2": 0.9992307851410169, "translation_max_rel_diff": 1.5184237024811598e-06}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 46.77, "expr": "((-0.00000000010657056) + (1.00007784366607666 * (((0.00001049641377904 ** (3.16361594200134277 * x2)) * (((((-1.54728448390960693) * x0) * (((-0.00000079066899161) * x3) * ((-168.89495849609375000) * x2))) + (((0.00001205885655509 * x3) * (1.65486896038055420 * x3)) - (sin((2.81034755706787109 * x2)) * (((-0.00000200732506528) * x3) * ((-5.80057191848754883) * x3))))) + ((-0.57158815860748291) - (((-0.81618982553482056) * x0) * (((0.00000002004959221 * x3) * (33.70728683471679688 * x3)) - (((-1.53266930580139160) * x0) * ((0.00000001209608769 * x3) * ((-167.30187988281250000) * x2)))))))) * (((((-0.92767661809921265) * x1) * ((-2.17812466621398926) * x0)) ** ((0.00000493703100801 * x3) * (1.67800593376159668 * x3))) + (((0.00005414529732661 * x3) * (20.54168891906738281 * x3)) + (-100.81902313232421875))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999411182261833, "holdout_r2": 0.9994661657903888, "translation_max_rel_diff": 2.4209876700160752e-05}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 24.51, "expr": "((-0.00014629750512540) + (0.99999785423278809 * ((((((((0.04447372630238533 * x3) - ((-0.20387706160545349) * x2)) + (((-8271.95507812500000000) - (16686.79882812500000000 * x0)) / ((160330.78125000000000000 * x1) + (636.52917480468750000 * x2)))) * (((0.01007653307169676 * x3) - (0.37938597798347473 * x2)) - (-1.16682362556457520))) + (((514.37774658203125000 * x1) + (69.63014984130859375 * x0)) - (((52.74407958984375000 * x1) + 50.11397933959960938) - ((0.20954042673110962 * x3) - ((-4.47780895233154297) * x2))))) + ((-0.40272551774978638) * x3)) * exp(((222.91580200195312500 * x1) / ((-23.46879386901855469) * x0)))) + ((((((-0.19671392440795898) * x4) + (-33.62678146362304688)) - ((((-0.17989715933799744) * x3) - ((-0.01314279343932867) * x5)) - (0.47370919585227966 * x2))) + ((-70.22055816650390625) * x0)) - ((-252.26319885253906250) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999957338885031, "holdout_r2": 0.9999518867395347, "translation_max_rel_diff": 3.855663043196941e-07}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 20.22, "expr": "(0.00325656146742404 + (0.99994498491287231 * (((0.87312662601470947 * x2) - (((-0.00004840750625590) * x1) + ((0.37132304906845093 * x1) * ((-0.02697243727743626) * x0)))) + ((((((-0.47211563587188721) * x2) - (0.46790936589241028 + ((1.88198518753051758 * x3) + ((-0.00107988633681089) * x1)))) - (((20.28006744384765625 * x3) + (((-8.50529003143310547) + ((-0.00166331487707794) * x1)) + (0.00350194564089179 * x2))) * (((0.06069731712341309 * x2) - ((7.07528209686279297 * x3) + (0.00234837690368295 * x1))) * (((-0.00003655539330794) * x1) + ((0.95396804809570312 * x1) * (0.00644174683839083 * x0)))))) + cos(((0.08100619912147522 * x2) + (((-0.00927930232137442) * x1) * (7.66855525970458984 * x0))))) / ((0.01181617565453053 * x2) ** ((0.01508813258260489 * x2) + (((-0.00606120936572552) * x1) * (4.78475332260131836 * x0))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9993791208501672, "holdout_r2": 0.9991850844267759, "translation_max_rel_diff": 3.0077153088228143e-07}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 18.2, "expr": "((-0.00000036482211385) + (1.00000011920928955 * ((((-827.18084716796875000) * x0) / (((-2308.20190429687500000) * x2) + ((-2308.20190429687500000) * x3))) * (((((-643.52166748046875000) * x3) - (((-834.75268554687500000) * x1) + ((-643.52014160156250000) * x3))) + ((-0.00000071554677561) - (0.00000857829581946 * x2))) / ((299.14691162109375000 * x1) + (299.14614868164062500 * x3))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999496, "holdout_r2": 0.9999999999999528, "translation_max_rel_diff": 5.192746935919187e-07}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 14.51, "expr": "(0.00103026849683374 + (0.99935466051101685 * ((((sqrt((((-1.71396040916442871) * x0) * ((-2.33873629570007324) * x1))) + (((-0.00861871521919966) * x1) - (cos(((5.75231742858886719 * x1) - (271.22662353515625000 * x0))) / (((-28.72765350341796875) + (31.08190155029296875 * x1)) / (((-0.00000784725398262) * x2) + 0.00542325573042035))))) + (cos((((-0.00306815793737769) * x2) + sqrt((((-1.02133274078369141) * x0) * ((-2.04388403892517090) * x1))))) / (sin(exp((0.46313458681106567 * x0))) / ((-0.00277186580933630) + (0.01392244827002287 * x1))))) + (((0.00000076023451356 * x2) * ((-2.14835786819458008) * x1)) / (((3.49964332580566406 * x0) - (2.99964213371276855 * x1)) - (3.00218987464904785 * x1)))) + (sin((45.01699066162109375 * x1)) * ((-0.00290394970215857) * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996234754399312, "holdout_r2": 0.9472521162735922, "translation_max_rel_diff": 0.000285236209676699}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 18.11, "expr": "(2.14279127120971680 + (0.99539250135421753 * ((((-0.29665055871009827) * x3) - ((((((-65.35979461669921875) * x1) + (81.38662719726562500 * x2)) + (0.00980616640299559 * x0)) - (log(((0.02690540626645088 * x4) * (9.54782676696777344 - (0.01458382420241833 * x3)))) * (((0.00019532095757313 * x3) + (-0.13023561239242554)) * ((((-1.95373332500457764) * x3) - ((-3.94673585891723633) * x4)) - (188.21633911132812500 + (175.82644653320312500 * x2)))))) + (-219.34934997558593750))) * ((0.00399965653195977 * x0) - (((((-0.00007594043563586) * x0) + ((-0.22480048239231110) * x2)) / ((-46.19668579101562500) * x1)) * ((((0.00020852536545135 * x3) + 0.02386435121297836) - (0.00080694002099335 * x4)) * (((943.91796875000000000 * x1) + (1.21486425399780273 * x0)) - ((1.11634922027587891 * x3) / (0.01942094415426254 * x0)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9853733892559299, "holdout_r2": 0.9833636867712727, "translation_max_rel_diff": 3.2947061745066606e-07}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.88, "expr": "(0.00000025315290486 + (0.99999356269836426 * (((sin((exp((0.03239390254020691 * x0)) / 3.70952844619750977)) - (0.01940745115280151 * x0)) * exp((0.09663870185613632 * x0))) / ((0.95887768268585205 ** (0.30592548847198486 * x0)) - (-3.57635140419006348)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999902382328, "holdout_r2": 0.9999999881709122, "translation_max_rel_diff": 7.689522688170538e-07}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 39.15, "expr": "((-0.01417682413011789) + (1.00472235679626465 * ((((((-6.32197475433349609) * x4) + 77.11083221435546875) - (((125.89650726318359375 * x1) ** 0.39494970440864563) - (1.90336894989013672 * x3))) + (((22.26543807983398438 * x3) ** 0.26146930456161499) * (((1.01281273365020752 * x4) + (-7.62165498733520508)) - ((-0.12723620235919952) * x5)))) * ((((-4.88899993896484375) * x4) + (-14.04811668395996094)) * (((((-0.00130028475541621) * x0) - ((exp(((-0.69741916656494141) * x5)) * ((-0.00109893886838108) * x0)) * (0.34377917647361755 * x3))) + (0.00000555949191039 * x2)) * (((0.01664006151258945 * x1) ** ((((0.46122124791145325 * x1) ** ((-0.00738620292395353) * x5)) - (0.45392155647277832 * x3)) + (0.04710636660456657 * x2))) * ((0.01228981930762529 * x1) ** ((0.46598097681999207 * x3) + (-0.67487847805023193)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9926500232651241, "holdout_r2": 0.9870611787528393, "translation_max_rel_diff": 1.5454330728365073e-06}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 32.12, "expr": "(0.00089578540064394 + (0.99998039007186890 * ((((-0.00544770527631044) * x1) - (-1.42252635955810547)) * ((((exp(((-10.16682529449462891) * x0)) * ((((-770.31787109375000000) * x0) - (-271.75622558593750000)) * ((331.45187377929687500 * x0) - (-959.67144775390625000)))) + (((0.68312722444534302 * x0) ** ((-15.04723358154296875) * x0)) * (((-1.43064439296722412) * x0) - (-2.76172804832458496)))) - (0.02514544874429703 * x1)) + (((((308.83172607421875000 + (5.18491840362548828 * x0)) / ((6963874.50000000000000000 * x1) ** (0.10723324865102768 * x0))) - 80.63088989257812500) + (8.80889225006103516 * x0)) + (exp((((-0.21173799037933350) * x0) - (-4.96996974945068359))) - (exp(((-11.15729331970214844) * x0)) * ((0.35301971435546875 * x0) ** ((-16.44104957580566406) * x0)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999290932364124, "holdout_r2": 0.9999419313840714, "translation_max_rel_diff": 0.00011926602024016408}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 41.17, "expr": "(0.00180140556767583 + (0.99952304363250732 * (exp(((((0.68452847003936768 * x3) - ((0.04639759287238121 * x2) + (-2.08349108695983887))) - ((((1.62554478645324707 * x5) + (-12.07190418243408203)) / ((-55.30197906494140625) * x4)) + (((-0.35128396749496460) * x3) * ((-2.86750555038452148) * x5)))) + (log((0.00546385301277041 * x0)) - ((-0.46727651357650757) - ((-1.28506922721862793) * x5))))) * ((((-9.30031585693359375) * x2) + (((exp((1.28307461738586426 * x5)) - ((1.56168031692504883 - ((-1.77185761928558350) * x3)) - (0.75328201055526733 * x2))) * ((((19.60756683349609375 * x5) + (-2.25065851211547852)) / (0.95386809110641479 * x4)) / (((-0.49746754765510559) * x5) / ((-0.39112448692321777) * x1)))) + ((35.08775329589843750 * x3) - ((-24.60426139831542969) * x0)))) - 16.87794494628906250))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9991302549379156, "holdout_r2": 0.9979743566813353, "translation_max_rel_diff": 2.9829240851293316e-06}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 31.52, "expr": "((-0.00315233087167144) + (1.00032305717468262 * ((((((((-0.02219308540225029) / ((-0.10333095490932465) * x1)) ** ((1.00665616989135742 * x4) ** 0.66188186407089233)) - (((-0.01211376395076513) * x3) + 0.00613204017281532)) * (((((-42.11748123168945312) * x3) + 3.55773854255676270) / (13.11154556274414062 * x4)) - ((-3.66583180427551270) - ((-0.18265502154827118) * x4)))) * ((((((-22.80034255981445312) * x4) + 1.55344545841217041) * ((-0.01081688888370991) * x2)) / (6.61898422241210938 * x4)) - ((-1.93195891380310059) - ((-0.15253135561943054) * x4)))) * exp((((-0.01350490190088749) / ((-0.00000417218370785) * x1)) ** (0.00249916990287602 * x0)))) + ((exp(((-13.87084674835205078) * x3)) ** ((0.07029996812343597 * x4) ** 1.00634002685546875)) * (0.98240870237350464 * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9960648420848781, "holdout_r2": -35.16813842168659, "translation_max_rel_diff": 1.6204957132145736e-06}
{"system": "operon", "suite": "v6", "id": "meld_na", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 7.79, "expr": "(0.00000183796794317 + (0.99999982118606567 * ((((-0.08173239976167679) * x0) + (((-3.43926715850830078) * x0) + 76.57808685302734375)) + ((((-1.31999981403350830) * x1) + 104.26188659667968750) - ((1.32565760612487793 * x0) * ((-0.02489330433309078) * x1))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999991415, "holdout_r2": 0.9999999999992221, "translation_max_rel_diff": 9.353630979019054e-07}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 17.09, "expr": "((-0.00005692589184036) + (1.00000071525573730 * (((((((0.02590505965054035 * x2) + (-21.38635635375976562)) + (sin((0.55743104219436646 * x1)) - (0.03232711553573608 * x0))) * (((((-0.00011256737343501) * x1) - ((-0.00000387967611459) * x0)) * (sin((0.66498237848281860 * x1)) + ((0.18338535726070404 * x2) + (-39.37527465820312500)))) - ((-0.00394476763904095) * x2))) - (((-1.32306718826293945) * x0) - ((-0.02099009975790977) * x2))) + (((-0.01954910345375538) * x2) + (-14.24770736694335938))) + (((((-0.27222168445587158) + ((-0.00038731997483410) * x2)) + ((-0.00075468461727723) * x0)) * (((((-0.00665517710149288) * x2) + (-19.25811386108398438)) + (0.01899526268243790 * x0)) * ((-0.03727275878190994) * x0))) - ((sin((0.55726575851440430 * x1)) * (0.00418919976800680 * x2)) - ((-0.92512875795364380) * x1))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999026103724583, "holdout_r2": 0.9999839484020842, "translation_max_rel_diff": 4.697650051768203e-07}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.4, "expr": "(0.00000014295771678 + (1.00000000000000000 * (((((0.05906698852777481 * x1) - (cos(((-0.46687883138656616) * x2)) * ((-0.00021386498701759) * x2))) + 0.05522379651665688) - ((((21.68336296081542969 * x1) - (187.96659851074218750 * x0)) / ((-75.05155181884765625) * x2)) * ((sin((7.73331308364868164 * x0)) * (0.00370440096594393 * x0)) + ((-40.16162490844726562) * x1)))) - (((0.00516025582328439 * x3) + (0.00426737684756517 * x0)) + (((((cos(((-0.46788817644119263) * x2)) * ((-2.30448031425476074) * x2)) * ((-0.00052536505972967) * x3)) + sin((15.80807590484619141 * x0))) * (0.04690265282988548 * x1)) - ((((((-0.00618215883150697) * x3) + (0.00246201292611659 * x0)) - (((-0.11195055395364761) * x1) - (0.00020863830286544 * x2))) - 0.05247019976377487) * sin((17.39528083801269531 * x0))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9996619898766893, "holdout_r2": 0.9998700954395237, "translation_max_rel_diff": 6.461324760240289e-07}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 8.46, "expr": "((-0.00022099333000369) + (1.00000214576721191 * ((cos(21.95752716064453125) - ((((-0.69250828027725220) * x1) - (((0.51488620042800903 * x1) - (7.54726934432983398 * x0)) / (-22.87076187133789062))) + ((((-0.65240120887756348) * x0) + (0.65236812829971313 * x1)) * (0.00183940015267581 * x2)))) + cos((0.00025846919743344 * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999916092, "holdout_r2": 0.9999999999923975, "translation_max_rel_diff": 2.0329827124326167e-07}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.5, "expr": "(0.00006586407107534 + (0.99999976158142090 * (((((0.05559588596224785 * x1) + (((((-0.00035446748370305) * x2) - ((-0.00010294340609107) * x0)) + (0.00151792017277330 * x3)) / (((0.00030381203396246 * x1) + ((0.05127613991498947 * x2) - (0.00205628387629986 * x0))) - 2.72457718849182129))) + 0.39763206243515015) + (((((-22.46611213684082031) * x2) - ((-216.38174438476562500) * x3)) / (((279.26705932617187500 * x1) + ((407.82849121093750000 * x2) - (823.50939941406250000 * x0))) - 13443.28027343750000000)) - ((-0.00559129519388080) * x3))) + (((((0.30116820335388184 * x2) ** (0.57594573497772217 * x3)) / ((((-2312.98999023437500000) * x2) - ((-346.78775024414062500) * x0)) - ((630.16552734375000000 * x3) + ((46.97054672241210938 * x1) - (-18438.19531250000000000))))) - ((-0.35704731941223145) * x2)) + (1.99696528911590576 * x0)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999142621668877, "holdout_r2": 0.9999497255294648, "translation_max_rel_diff": 2.834378064550558e-07}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 20.3, "expr": "((-0.00000019783334437) + (1.00000000000000000 * (sqrt((((0.92238706350326538 * x1) * (0.00012512362445705 * x0)) - (0.00129749695770442 * x0))) + ((sin(((((((-0.00120069028344005) * x0) / 11.85689353942871094) - ((0.00067674106685445 * x0) + (0.00000408685946240 * x1))) + (((-0.17311784625053406) * x0) * (0.00001947304190253 * x0))) + (-0.00796407740563154))) + ((sqrt((0.00020550939370878 * x1)) * ((0.04256610944867134 * x0) ** 0.72117751836776733)) / ((0.00195404654368758 * x0) + 0.93599158525466919))) + (sqrt((0.00211950624361634 * x0)) + ((((-0.00046524690696970) * x1) - ((-0.00119977525901049) * x0)) * (sqrt((0.00866797380149364 * x0)) - ((0.16718940436840057 * x0) * ((-0.00008632780372864) * x1)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999981668615, "holdout_r2": 0.9999999765332777, "translation_max_rel_diff": 2.0691615507064515e-07}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 14.52, "expr": "((-0.00133576267398894) + (1.00000178813934326 * (((cos((1.58027684688568115 * x0)) + (((-0.04128200933337212) * x0) + 2.89372396469116211)) * cos((1.58641183376312256 * x0))) + (((cos(((11.04801177978515625 * x0) - (1.59413564205169678 * x1))) + cos((0.54737794399261475 * x0))) + cos(((-1.96807944774627686) * x0))) + ((((370.24786376953125000 + cos((1.58251762390136719 * x0))) - (((-2.55732798576354980) * x0) * (8.44495201110839844 + ((-0.08457479625940323) * x1)))) - (((cos(((-2.22910547256469727) * x0)) * ((-4.04518651962280273) + (0.10342489928007126 * x1))) + (((-0.04388066008687019) * x1) - ((-0.00952329114079475) * x0))) * (cos(((-0.44154608249664307) * x0)) - ((-0.00227070809341967) * x0)))) + cos(((-0.48582682013511658) * x0)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999244335616349, "holdout_r2": 0.9999809575275954, "translation_max_rel_diff": 4.2162247547314696e-07}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 19.94, "expr": "((-0.00243958248756826) + (1.00000762939453125 * (((((1211.66662597656250000 * x2) - (1211.62231445312500000 * x3)) + ((-0.00806074682623148) * x0)) * (((0.00596721237525344 * x1) / 8.98499202728271484) * (16.65203666687011719 * x0))) - (((((-5.00926589965820312) * x5) - ((-13.41838073730468750) * x4)) + (((9.16197395324707031 * x2) + ((-1.65174508094787598) * x3)) - (8.53970050811767578 * x5))) / (((1.23910725116729736 * x0) - 1207.46838378906250000) / (2.67611598968505859 * x0))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999934983467, "holdout_r2": 0.99999999342528, "translation_max_rel_diff": 5.574490414996165e-07}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 20.09, "expr": "(0.00000002283984379 + (0.99999994039535522 * (((((0.00000000126078703 * x2) - ((-0.12060143053531647) * x0)) + ((-0.12060145288705826) * x0)) + (((0.19710978865623474 * x2) - ((-0.00000000018854962) * x0)) / (((0.19710977375507355 * x2) - ((-0.00000000381078280) * x0)) + ((0.77510184049606323 * x3) / ((-0.73009645938873291) + (4.66243171691894531 - ((-0.00000033774449548) * x0))))))) + ((((((-0.00000009457289707) * x2) - (1.77822291851043701 * x3)) / ((((-0.06990409642457962) * x2) - (0.00000000119101173 * x0)) + (((-6.21403789520263672) * x3) / (41.75130081176757812 + (47.14245986938476562 - ((-0.00000288848241325) * x0)))))) / (((25.98038482666015625 * x1) / (((-0.00000000523024823) * x3) + (1.02132046222686768 * x0))) + (25.43803787231445312 - ((-0.00000045912020141) * x2)))) - ((-0.00000000176015647) * x3)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999999999392, "holdout_r2": 0.9999999999999472, "translation_max_rel_diff": 2.608707041722974e-07}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.54, "expr": "((-0.02569560334086418) + (1.00000035762786865 * ((((-0.01054361928254366) * x2) * (((1.00810790061950684 + (0.00632550613954663 * x2)) ** ((-146.59477233886718750) * x1)) * (((((129.72688293457031250 + ((-4.39519309997558594) * x2)) + ((-35.61217117309570312) * x2)) / (0.59917861223220825 + (0.00469910306856036 * x2))) * (0.00448202481493354 * x0)) + ((-31.83824539184570312) * x0)))) + (((-0.01011402904987335) * x2) * (((2.37079453468322754 + ((-0.00287156226113439) * x2)) * ((-3.79923462867736816) * x0)) + (((1.00191736221313477 + (0.00566516490653157 * x2)) ** ((-59.48794174194335938) * x1)) * (((((-476.32666015625000000) + (21.16097259521484375 * x2)) / (1.36420106887817383 + (0.00850073061883450 * x2))) * (0.01618602126836777 * x0)) + ((-51.82596588134765625) * x0))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999804559522, "holdout_r2": 0.999999984395467, "translation_max_rel_diff": 5.851332269135875e-07}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 21.84, "expr": "((-0.00003880829171976) + (1.00000000000000000 * ((((((((0.00036035181256011 * x0) / (1.65883767604827881 * x2)) / (3.76354384422302246 * x1)) + (0.01379317138344049 * x0)) + (((-0.19316695630550385) * x0) * (2.02556991577148438 * x1))) / (((2.84426450729370117 * x2) - (-510.92236328125000000)) ** ((-12.40531921386718750) * x1))) + (((((0.16895756125450134 * x2) / ((-1.73621845245361328) * x2)) + ((-2.64419770240783691) * x0)) + (1.42303323745727539 * x0)) / ((((-13.64107227325439453) * x2) - 756.30438232421875000) - 722.30664062500000000))) + (((((((-22.54605865478515625) * x0) * (0.01424252428114414 * x1)) + (((0.00035150186158717 * x0) / ((-1.18459320068359375) * x2)) / (3.55375885963439941 * x1))) + ((-0.01402827352285385) * x0)) + 0.02495051361620426) + (((-12.05875778198242188) * x0) / ((-12.04835414886474609) * x2))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999998604799528, "holdout_r2": 0.9999996126789814, "translation_max_rel_diff": 1.1798070888399075e-06}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 33.04, "expr": "(0.14447148144245148 + (0.99999839067459106 * (((((((-2.14195013046264648) * x3) - (23.45365715026855469 * x2)) * (((-0.21337220072746277) * x0) * (17.19986343383789062 * x1))) / (exp((0.19712211191654205 * x1)) ** (1.60973584651947021 * x3))) + (((((0.17979443073272705 * x3) ** ((-3.38795733451843262) * x1)) * (0.02294579707086086 * x3)) + ((-2.13917970657348633) * x2)) * ((((exp((0.28362828493118286 * x1)) ** (2.08511281013488770 * x3)) * (19.88344001770019531 * x0)) * (0.03732121735811234 * x3)) * sqrt(exp((50.36927413940429688 * x2)))))) - ((((0.14349360764026642 * x3) ** (17.47335433959960938 * x1)) * ((-3.57060313224792480) * x0)) * (exp(((-11.32312583923339844) * x2)) * (exp((14.39880943298339844 * x2)) * exp(((0.02959183044731617 * x3) ** (16.33397102355957031 * x1)))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.99999722944969, "holdout_r2": 0.999997227682805, "translation_max_rel_diff": 5.1641513437301e-06}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 17.78, "expr": "((-0.18823128938674927) + (1.00016856193542480 * ((((0.95972967147827148 * x3) + (0.27328252792358398 * x0)) - (((((2.61156344413757324 * x3) + (51.70312500000000000 * x0)) - (((5.26379346847534180 * x3) + ((-5.56775522232055664) * x0)) * exp((5.40982627868652344 * x1)))) - ((((((-13.31795215606689453) * x3) + (49.93407440185546875 * x0)) / exp(((-4.43599796295166016) * x1))) - ((-13.34811973571777344) * x3)) * sqrt((0.01154952216893435 * x2)))) * ((-0.01567419245839119) * x2))) - (((1.45198762416839600 - ((((-6.87596607208251953) * x3) - (((-10.87941837310791016) * x3) + ((-58.17918014526367188) * x0))) * (0.01035688910633326 * x2))) - (((((-0.15994730591773987) * x3) + ((-2.70314550399780273) * x0)) / exp((25.73542976379394531 * x1))) - ((-0.19633305072784424) * x3))) / exp((26.07537269592285156 * x1))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999079861780703, "holdout_r2": 0.9998987126256342, "translation_max_rel_diff": 1.3064997292421458e-06}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.5, "expr": "(0.00000191624417312 + (1.00000011920928955 * (((((((-0.46327051520347595) + ((-2.24196004867553711) * x1)) * sin((exp(((-0.04458054155111313) * x0)) - ((1.91088759899139404 * x0) * ((-0.03525596112012863) * x1))))) - ((-1.36444199085235596) + (0.03627723082900047 * x0))) - ((((-0.19724933803081512) + (1.47224855422973633 * x0)) * ((1.75192415714263916 * x0) * (0.37909814715385437 * x1))) * (((-0.01529609691351652) * x1) - (-0.01234311331063509)))) - ((((0.81578767299652100 + (0.63353222608566284 * x0)) ** sin((((0.00011320573685225 * x1) + 11.07588768005371094) - ((2.99992203712463379 * x0) * ((-0.35286802053451538) * x1))))) * ((-0.02004243433475494) * x1)) - ((-0.47624468803405762) + (2.38145065307617188 * x1)))) - (((-0.08423067629337311) * x0) - ((-0.01943220756947994) * x1)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999999838500333, "holdout_r2": 0.9999999806149958, "translation_max_rel_diff": 1.6597392058723253e-06}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 29.6, "expr": "((-0.00006161692726891) + (1.00004541873931885 * ((((exp((0.00741816032677889 * x2)) - 0.97863107919692993) - ((-0.30994185805320740) * x3)) / (0.91267424821853638 ** (3.71652674674987793 * x4))) + ((((((-45.01782989501953125) * x2) * ((((-0.96771264076232910) - (0.09003125876188278 * x4)) + ((-0.00185862462967634) * x0)) + (0.40156778693199158 ** (1.55802834033966064 * x4)))) + ((((((-0.00592436548322439) * x1) + ((-0.00625793589279056) * x0)) - (-2.71221184730529785)) * (((-0.38583260774612427) * x1) + (0.38304737210273743 * x0))) * (0.38158047199249268 + (0.76798486709594727 ** (3.79750370979309082 * x4))))) / (28.65216445922851562 * x3)) * (((((-0.00117623829282820) * x1) + ((-0.00104732229374349) * x0)) - (-0.93026316165924072)) + (0.21210636198520660 ** (4.10570526123046875 * x4)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9994693519034359, "holdout_r2": 0.9992398396263815, "translation_max_rel_diff": 1.6383787659888466e-06}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 19.06, "expr": "(0.02090660668909550 + (0.99951779842376709 * ((((((-10.87322998046875000) * x2) - (0.61608016490936279 * x0)) * ((((((-852.91851806640625000) * x2) - (5.01184940338134766 * x4)) * (((-0.01338494662195444) * x1) * ((-21226.36718750000000000) * x2))) + ((((-1815.69055175781250000) * x2) - ((-0.17552389204502106) * x0)) - (-1.32264113426208496))) - ((-692.59600830078125000) * x3))) / exp((27.36757850646972656 * x3))) - (((((53.28393554687500000 * x1) + ((3864.41967773437500000 * x2) - (1.71027719974517822 * x0))) - (-669.06018066406250000)) - (((((511.05102539062500000 * x1) - (0.36472395062446594 * x4)) - (441.04916381835937500 * x2)) * ((-1.11849737167358398) * x4)) + ((-875.21478271484375000) * x3))) * ((exp(((-148.77024841308593750) * x3)) / exp(((-145.98533630371093750) * x3))) * ((0.61078500747680664 * x0) / ((-271.69354248046875000) * x3)))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9998725375917679, "holdout_r2": 0.9998133730564239, "translation_max_rel_diff": 2.4407652932049546e-06}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.92, "expr": "(0.00057572301011533 + (0.99756675958633423 * (((((1.13162100315093994 * x1) - ((-0.06260110437870026) * x2)) - ((-0.01969791203737259) * x0)) + ((exp(((-1.22591686248779297) * x0)) ** (exp((1.04872369766235352 * x0)) + ((-1.20362102985382080) * x2))) * ((exp((((-1.11032593250274658) * x1) - ((-2.50205159187316895) * x0))) * (((0.02025623619556427 * x3) - (0.01595070213079453 * x0)) * ((22.13921546936035156 * x1) - ((-2.67174649238586426) * x0)))) - ((((1.13073706626892090 * x1) - (0.91260391473770142 * x2)) + ((-0.09336584061384201) * x3)) - (exp(((-0.33179941773414612) * x0)) * ((5.74454879760742188 * x0) * ((-0.17394207417964935) * x1))))))) - ((((6.81872463226318359 * x3) - (3.12122035026550293 * x2)) * ((0.02752115949988365 * x1) - (0.01529637631028891 * x0))) + (0.12394203990697861 * x3)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9982273158921774, "holdout_r2": 0.9980236528808222, "translation_max_rel_diff": 4.1607449625232195e-07}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 16.68, "expr": "((-0.00056487740948796) + (1.00002121925354004 * ((((27.95220375061035156 - (27.95769882202148438 * x0)) / ((-27.95280838012695312) * x1)) - ((-1.00091087818145752) * x0)) - (((0.00101461587473750 - (((-0.00030127310310490) * x1) - ((-0.00370656535960734) * x0))) * sin((((-5.45668840408325195) * x0) - (((51.92561340332031250 * x1) - 1.05645990371704102) + (2.36237478256225586 * x0))))) - ((((((-0.00025263213319704) * x1) - 0.00008115008677123) * cos((((0.07442709803581238 * x2) - (59.80026245117187500 * x0)) / ((-24.95504188537597656) * x1)))) + ((-0.00000004282551203) * x2)) - (((0.00073927914490923 * x1) - (((((-0.00054690951947123) * x2) - (6.76206970214843750 * x0)) / (3231.77514648437500000 * x1)) - (((-0.00000010995058375) * x2) - (0.00453249039128423 * x0)))) * sin(((-10.62575435638427734) * x1))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9999032976902037, "holdout_r2": 0.9999784637445762, "translation_max_rel_diff": 2.7383607316915176e-07}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 15.97, "expr": "(0.00000004124310138 + (0.99999982118606567 * ((((0.28961399197578430 ** (((78.87741088867187500 * x0) / (96.19419860839843750 * x1)) + ((-0.54079496860504150) * x0))) * (0.74712872505187988 * x0)) - ((0.01352499146014452 * x0) / ((-1.71196520328521729) * x1))) - (((((-0.00158134975936264) * x0) + ((((-2.93499708175659180) * x1) + ((-3.53681635856628418) * x0)) / (((-6.11670446395874023) * x1) - ((1.31873273849487305 * x0) - (0.23589234054088593 * x0))))) * ((-0.52701157331466675) * x0)) + (((-0.01768243871629238) * x0) / ((-2.22672319412231445) * x1))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999999999689468, "holdout_r2": 0.9999999995659055, "translation_max_rel_diff": 3.013736419668095e-07}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 26.12, "expr": "((-2.90003013610839844) + (1.00001347064971924 * (((((((-82.56552886962890625) * x1) + 4.40422439575195312) - (0.00721011543646455 * x2)) * (((((-0.00063118938123807) * x3) - (-0.00535294134169817)) - (0.00001516424708825 * x2)) * ((((226.86895751953125000 * x1) + ((70.58612823486328125 * x1) + (-3.06299901008605957))) * ((-0.61770451068878174) * x0)) - ((-88737.57031250000000000) * x1)))) + (1.05964398384094238 * x0)) - ((exp(exp(((0.01251468062400818 * x3) - (0.00447541568428278 * x2)))) * (((-0.21412409842014313) * x3) + (0.04741618782281876 * x0))) + ((((0.34249585866928101 * x3) - (328.24328613281250000 * x1)) * (((((-15.30171298980712891) * x1) + (-0.44584664702415466)) + (0.00382081023417413 * x3)) * ((-0.11795858293771744) * x0))) * exp(((0.01235867291688919 * x3) - (0.01544786151498556 * x2))))))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.999994907206636, "holdout_r2": 0.9999834219906797, "translation_max_rel_diff": 5.995149112001754e-07}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "0.6.1", "threads": 4, "time_limit": 300, "seconds": 22.29, "expr": "((-0.00035494234180078) + (1.00011134147644043 * ((((((119.56008911132812500 * x1) + ((-111.40708923339843750) * x0)) * ((((((-27.87152481079101562) * x1) + ((-2.94803166389465332) * x0)) - ((5.02227783203125000 * x0) + ((-23141.73632812500000000) * x2))) - (((-1.14471840858459473) * x2) * ((-6.51072740554809570) * x1))) / ((((-14.34885501861572266) * x1) + ((-18.28880310058593750) * x0)) - 12309.59375000000000000))) + (((((-2.63462042808532715) * x2) * (((-0.06602535396814346) * x2) * ((-217913.62500000000000000) * x3))) + (-54535.04296875000000000)) - (((277346.43750000000000000 * x2) + (354.13693237304687500 * x0)) / (((-0.99570167064666748) * x2) * (0.01883451826870441 * x1))))) - (((33.88915634155273438 * x1) + ((-60.53026580810546875) * x0)) - (((-432.81478881835937500) * x2) * ((-0.00319901504553854) * x0)))) / ((220.39279174804687500 * x2) * (167.23139953613281250 * x2)))))", "settings": {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50, "generations": 1000, "max_evaluations": 1000000, "optimizer_iterations": 10, "max_time": 300, "model_selection": "minimum_description_length"}, "train_r2": 0.9991674774843238, "holdout_r2": 0.9941010514089582, "translation_max_rel_diff": 1.1680310054855663e-06}


==> anc/competitors/results/pysr_v1-v2-v3-v5-v6_s42.jsonl <==
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 22.23, "expr": "x0*x1", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.53, "expr": "x0*x1*(x1*0.5 + 3.727056e-9)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.44, "expr": "x0*x1/(x2*x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.24, "expr": "2.00606668439247*(x0**2)**(1/4)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 1.9684642520651805e-16}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 3.72, "expr": "sin(x1 + x1)*x0*0.10193681*(x0 - 1*1.2491364e-6)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999936, "holdout_r2": 0.9999999999999933, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.29, "expr": "x1/((x2/x0))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 1.0385723531566234e-15}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.42, "expr": "x0*x0*0.24626866 + x0 - (-4.6587315*x0*x0 + x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999976, "holdout_r2": 0.9999999999999976, "translation_max_rel_diff": 5.171091284680939e-16}
{"system": "pysr", "suite": "v1", "id": "doppler", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.46, "expr": "x0*x1*(x1*(3.263389e-9*x1*sqrt(x1 + cos(1.0556405**x1/x0 + sqrt(x1))) + 9.0151625e-6) + 0.0029393223) + x0", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999997163008, "holdout_r2": 0.9999999996681382, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 13.44, "expr": "x0/(((x0 + x1)/x1))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 2.9731792788331323e-16}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.54, "expr": "(x0*(-1*(-0.00019012537) - 0.30351266/(-1/x1**4.6134925 + 0.9115605 + 0.0035930409/(1.7692368 - cos(cos(x1)**(-4.5612917))))) + x0)/cos(x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999998966247085, "holdout_r2": 0.9999999102460104, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.36, "expr": "x1**4.0*x0*1.0", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.87, "expr": "x0*x1*x2", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.87, "expr": "sqrt(x0/x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.49, "expr": "x0*x1/((x2/x1))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 1.3871793746925895e-15}


==> anc/competitors/results/pysr_v1-v2-v3-v5-v6_s42_p0of2.jsonl <==
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 343.98, "expr": "(-1*(-20.013533) + (-20.01296 + x0/(1.0000437**x1))/(1.0512131**x1))/((1.0000095**x1/1.0000095))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999999999325874, "holdout_r2": 0.9999999993360327, "translation_max_rel_diff": 7.02520589242829e-16}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 3.56, "expr": "(x1 + x2)*(x1 - x2)*x0*(-0.5)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.43, "expr": "(x0 - x0/sqrt(x1))*(0.8962948*(-0.21740764*x0 + x1)*(x0 - 1.7056222) - 1.60017186715276*cos((-x0 - 0.8551888)/sqrt(x1)) + 4.0101246646598)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998182424147696, "holdout_r2": 0.999841678966028, "translation_max_rel_diff": 1.1728873510169205e-15}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.44, "expr": "0.9048374**x0*cos(x0 + x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999836, "holdout_r2": 0.9999999999999848, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.68, "expr": "x0*x1/(x1*x1*x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 8.458434497776964e-16}
{"system": "pysr", "suite": "v1", "id": "hubble", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.34, "expr": "x0*70.0", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 1.77, "expr": "1.0857362*log(x0/x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.33, "expr": "x0 + (-x0 + x1)*0.33333334", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999982, "holdout_r2": 0.9999999999999981, "translation_max_rel_diff": 1.4121402380281515e-16}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.45, "expr": "0.016666666527728*sqrt(x0*x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999967, "holdout_r2": 0.9999999999999962, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.24, "expr": "x0/sqrt(x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.2, "expr": "x0 + x1*(-0.8) + 3.2", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.5, "expr": "sin(sin(x0/x1 + 0.0232051662135301*sqrt(exp(x0 - x1)) + 0.049897347*sin(x1/x0) - 0.0709907319224532)) + 6.8808393", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999975080890431, "holdout_r2": 0.9999972263738541, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.54, "expr": "x0/(-(-x1 + x2 + exp(-x1 + sin(x2**x1)/0.491686)) + exp(0.42526513 - x2*(x1 - x2)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999998795, "holdout_r2": 0.9999999999846979, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 3.99, "expr": "x1*0.006666667*x0", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999909, "holdout_r2": 0.9999999999999906, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 70.93, "expr": "exp(-5.0/x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 36.56, "expr": "log(sin(sin(sin(sin(x0))))**(-0.4342944895789))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999952, "holdout_r2": 0.9999999999999953, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 62.22, "expr": "(x1 - (x0 - 0.1)/x0**2)/(x0 - 0.1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.45, "expr": "x0**(3/4)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 1.21, "expr": "x0/((x1/0.693))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 7.389542683511469e-16}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 1.69, "expr": "x0/((x3/((x1/x2))))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 5.546219808541137e-16}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.66, "expr": "(0.051017877*x1/(7.177239 - x0) + (1.0347713 - x0)/(-x0 + sqrt(x1) + log((6.7118206 - cos(sqrt(x1)))/x1)))**x0", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998393234076791, "holdout_r2": 0.9998644799375433, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.26, "expr": "x0*(x1*0.0042857146 - 0.6)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999986267, "holdout_r2": 0.9999999999985411, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.38, "expr": "x0*(x1 - x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.29, "expr": "x1/((x2*x3/(100.0*x0)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 3.5646714678831663e-16}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.32, "expr": "x0*(x1 - 168.7273) + x0*121.72732 + x2*(-1.2500002) - x3", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999988, "holdout_r2": 0.9999999999999988, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.34, "expr": "x0 - (x1 + x2/5.0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 3.936512172769756e-16}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.97, "expr": "x2 + 3.77978*log(x0) + 3.77978*log(x1**2.9630203) + log(x2) + 20.2616429823 - 29.735224/(x2 + 1.0073574)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999999577946088, "holdout_r2": 0.9999995938733338, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.6, "expr": "x0*(-x1 + x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 6.95, "expr": "(x1 - (x2 + 0.00016371468))*x0*9.81", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999999999999996, "holdout_r2": 0.9999999999999957, "translation_max_rel_diff": 3.7027648103714656e-16}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.92, "expr": "6.626/(x0*x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.92, "expr": "x0*x1*sin(x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 2.67, "expr": "x0*x2*x2 + x1*(x0*x1 + x0*x1*9.379746 - x2 - x2 + x2 + x2)*0.038536586", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999991, "holdout_r2": 0.9999999999999992, "translation_max_rel_diff": 6.815163994116268e-16}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 1.21, "expr": "sqrt(cos(x1)/(x0*x1))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.72, "expr": "x3 + 1.3644637*(x2 - x3)*sin(sin(sin(1.1765724*sin(0.31145048*log(x0) - 0.31145048*log(x1)))))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999171131, "holdout_r2": 0.9999999996028768, "translation_max_rel_diff": 5.218344503462853e-16}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 6.52, "expr": "x0*(x1/x2)**1.4", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 161.05, "expr": "x0/(sqrt(1 + x2*sqrt(x2**2/x1**2)/x1)*(x1 + x2**2/x1))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 4.93778863114965e-16}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.44, "expr": "sin(x1)*2.0*x0", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.4, "expr": "x0/(x0*x0*x0 + x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 2.874278757490718e-16}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 2.07, "expr": "(x0*x0 - (-x0 - 3.9094684e-6))*0.5", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 4.0077418335103294e-16}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.86, "expr": "0.084909**x1 + x1*x1*(-x1 + 3.1424654/((x0 - 0.12768011)**(-0.9999336))) + x1 - 0.73212343", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999997596963737, "holdout_r2": 0.9999997894409982, "translation_max_rel_diff": 8.867481132373286e-16}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.28, "expr": "(x1*(x1/x2 + 0.9999999) + x2)*x0*x2*1.0471976", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999973, "holdout_r2": 0.9999999999999976, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.73, "expr": "log(x0)*log(x2**2.3239958*(log(x1) - 0.75277996*cos(x0)*cos(x1)*cos(x2))*log(x1)**x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9930127512920032, "holdout_r2": 0.9925662762528839, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 301.13, "expr": "sin((sin(sin(0.272018124396151*x2*sqrt(x1/x0)))*cos(1.54521849366322*x0/x1) + 0.4482681)**1.2510521)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9996486793277976, "holdout_r2": 0.999650217870216, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 8.32, "expr": "x0*x1*1.0471976*x0", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999958, "holdout_r2": 0.9999999999999956, "translation_max_rel_diff": 4.1088593937121983e-16}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 301.12, "expr": "1.000921/(exp(x1*(-x0 + x2)) - 1*(-1.0011061))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9995499545884913, "holdout_r2": 0.9999999196478492, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.97, "expr": "x0/((x1/(0.7786317*(x2**1.6546049)) + (0.17187645**x1*0.32153243)**x1 - 0.064873174)**0.61379594)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9996649321777819, "holdout_r2": 0.9998419468992129, "translation_max_rel_diff": 1.907436474217595e-15}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.48, "expr": "x0*x1*sin(x2)/1.9990255", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9989928739157864, "holdout_r2": 0.9999993812856739, "translation_max_rel_diff": 1.45918598040357e-15}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.59, "expr": "x0/(exp(x1)**x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9996189290046978, "holdout_r2": 1.0, "translation_max_rel_diff": 8.405489873210719e-16}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.44, "expr": "1.1748083*x3 + 1.1748083*x4 + 1.1748083*(-1.1408074*x4 + (-x1*x3 + 1.3010321*x2 + 1.8966482*x4)/(x0 + 1.420243))/sqrt(x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9899670563491538, "holdout_r2": 0.9891650951241692, "translation_max_rel_diff": 4.1507299647912215e-16}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.6, "expr": "(x0 - 1*1.7781771)**1.2907585", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998936746485827, "holdout_r2": 0.9999871996646839, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.63, "expr": "x0*(x1 - sin(x1))*x0*0.49956477", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9991402073040946, "holdout_r2": 0.9999987874065597, "translation_max_rel_diff": 9.811801096058185e-16}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.66, "expr": "-x0/(0.1906422*x1 + 3.080595/(x2*x3)) + x1 + x2*x3*(x0**0.754764 - x3*sqrt(x1**x2) + 10.134663)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9742961980152731, "holdout_r2": 0.9763503572473929, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 301.02, "expr": "x0/((x2/x1)**x3 + 1.0027347)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999075077054349, "holdout_r2": 0.999982902005279, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.66, "expr": "240.89328/(x0**0.24974826)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999589610691529, "holdout_r2": 0.9999960946692024, "translation_max_rel_diff": 3.523016975852325e-16}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 2.1, "expr": "(x0 + x2)/(x1*x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 301.01, "expr": "x0*(0.570190768725492*(1.7786976/x2**0.2588147)**x1 + 0.570190768725492*(2.0766304/x2**0.7714624)**x1 + log(x2) - 0.882797002393091)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.99995933484918, "holdout_r2": 0.9993443015404954, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "species_area", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.53, "expr": "x0*x1**0.24995236", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9996178194903346, "holdout_r2": 0.9999997066145383, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.3, "expr": "x0/(x0 + x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999044762186107, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 1.73, "expr": "x0*x0*0.49999997/x1", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999949, "holdout_r2": 0.9999999999999951, "translation_max_rel_diff": 1.0350210346714676e-15}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.59, "expr": "sqrt(x0/x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999045717708225, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.56, "expr": "x0/(x1**0.3337389)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9996183203159716, "holdout_r2": 0.9999996382218749, "translation_max_rel_diff": 2.7636061706157093e-16}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.28, "expr": "x0 + x1*0.016000006 - 1.6000018", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999999999999963, "holdout_r2": 0.999999999999965, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.48, "expr": "x0*1.5033164 + 7.925852", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9990829054277874, "holdout_r2": 0.999992947501604, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.7, "expr": "-0.942481**x0 + sin(cos(log(x1 - 75.63373) - 0.32403323) + cos(log(x0 + 10.658248)) + 0.29448053) + 2.2932181", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9993650662655088, "holdout_r2": 0.9994797512865986, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.52, "expr": "(4.3112687691709*(1/(x0*x1 - 0.08173998))**2.5732853 + 0.96358544)**(1/4)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9995444100560675, "holdout_r2": 0.999839387839599, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.63, "expr": "sin(sin(sin(cos((x1/x0)**1.8273041 + 0.55818766))/sqrt(x1/x2 - 0.97109526)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9984506814269595, "holdout_r2": 0.9991947887471209, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.41, "expr": "x0*x1*3.9981577", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9976066938815694, "holdout_r2": 0.9999989548194185, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.41, "expr": "x0*x1/(x1 + x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9989878891658728, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 3.97, "expr": "-x1*(-x2 + x2) + 0.45084924/((exp(x1*x2)*0.45084924/x0))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 5.662988308169951e-16}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 29.73, "expr": "(x0 - x1 + x1*(-0.6793369) + x1*1.6798657)*exp(x2)**x1", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999996, "holdout_r2": 0.9999999999999996, "translation_max_rel_diff": 1.1879495024716276e-15}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 301.9, "expr": "x0*(0.36789295**x3)**x2 + x1*x3*((0.45015702**x3)**x2 + (0.7471787**x2)**x3 + 0.183327)/2.1841252", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999744225159, "holdout_r2": 0.9999999761887348, "translation_max_rel_diff": 7.67588022264448e-16}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.9, "expr": "sin(sin(sin(sin(sin(-0.017546903 + exp(-4.9250674/((x0/x1)**x2 + 0.05797448)**0.15850472)*41.3281))))*2.4456172)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999889009569799, "holdout_r2": 0.9222149601493296, "translation_max_rel_diff": 0.0}


==> anc/competitors/results/pysr_v1-v2-v3-v5-v6_s42_p0of4.jsonl <==
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 361.08, "expr": "0.07962286/((x1**2.0009282/x0))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999904817042674, "holdout_r2": 0.9999997682840425, "translation_max_rel_diff": 9.357485239337826e-16}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 2.95, "expr": "(x2 + x3)/(x2*(x3/x3 + x1/x0))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 301.25, "expr": "x4 + (x0 + x2)*((x4**(-0.13618274))**x4 + sin(x0/x2)*(-0.38641003))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.21601651082068718, "holdout_r2": 0.10737900764797437, "translation_max_rel_diff": 6.962706583801267e-16}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.67, "expr": "(0.9788921 - sin(1.852618 - x0*x0/1.5206649))*(21.288391 - sin(exp(sin(x0*3.3731573)*x0**1.4650912*0.7522865)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999869051692, "holdout_r2": 0.9999999872712262, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.4, "expr": "x1*3.0/(x1/x2 + 1.0 + x1/x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.26, "expr": "x0 + x2*(x0*x3 - x1)/(1.0 - x2*x3)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.63, "expr": "1.264643e-15**x2*(x0 - cos(0.707594148054877*x1))*(sqrt(x1) - 1.2629039)*log(1.8829513 - sin(sin(x3**0.5847044)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9893135237890657, "holdout_r2": 0.949797546649559, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.42, "expr": "1.99942126626682*sqrt(x0*x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9995498213568491, "holdout_r2": 0.9999995134641348, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.48, "expr": "(x1 - 216.3977)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/x0))))) - 1.602448)) + 0.122026056)/(x0**1.3100983))))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9997481540178993, "holdout_r2": 0.9997468540980787, "translation_max_rel_diff": 4.975354923649928e-16}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.48, "expr": "1.06306505894377*x0 + 1.06306505894377*x2 - 1.06306505894377*(1.1489679*x0**0.076862216*(x1/sqrt(x2) + x2) + 1.1489679*x1 - 1.1489679*sin(sqrt(x0)))**0.9443864", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998076911606757, "holdout_r2": 0.9998892560387888, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.63, "expr": "0.024342591*x0**0.53779685*(x1 - (-0.0006773195*x0 + sqrt(x1))*(0.0006773195*sin(0.7564778*sqrt(x1)) + 0.024342591))**0.395923165", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999641677, "holdout_r2": 0.9999999999545083, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.73, "expr": "x0/((x1 + 4.062055/(x2**1.0063975))*(sin(sin(sin(sin(sin(sin(x1/((14.266259/(x2 + 0.80591065))))))))) + 0.24979694))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999967555953329, "holdout_r2": 0.9999972195187204, "translation_max_rel_diff": 7.608468459552492e-16}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.3, "expr": "(0.50245094 - sin((x1*(0.08934934 - 0.005538579*x1*(x0 - 1*0.003618038)) - 1*0.12294455)*sin(x0)))*(x1 + 0.96399915)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999975274159826, "holdout_r2": 0.9999960609945706, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.3, "expr": "x0 - (1.0001116 - x0)/x1", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998873940820369, "holdout_r2": 0.9999999279076534, "translation_max_rel_diff": 0.0}


==> anc/competitors/results/pysr_v1-v2-v3-v5-v6_s42_p1of2.jsonl <==
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 50.11, "expr": "x0/(-7.9616306944242e-9*sqrt(x1)*exp(x1)**(1/4) + exp(0.8*x1)**(1/4))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999996, "holdout_r2": 0.9999999999999996, "translation_max_rel_diff": 6.506295112092093e-16}
{"system": "pysr", "suite": "v1", "id": "snell", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.36, "expr": "x0*sin(x2)/x1", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 248.23, "expr": "x0/(exp(x1)**(-0.048790164))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 6.196758572895947e-16}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.38, "expr": "sqrt(x0**3)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.98, "expr": "sqrt(-0.00405107217457002*2.0020225**x0 + 0.09000039*3.999998**x0 + 2.5795083778212e-5*cos(0.68645006*x0)) + 0.4067802", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999816, "holdout_r2": 0.9999999999999797, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "parallax", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.55, "expr": "1.0/x0", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 263.18, "expr": "x1*(1.9444444 + x0*(-0.013888888))/x2", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999992, "holdout_r2": 0.9999999999999994, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "bmi", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.24, "expr": "x0/((x1*x1))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.29, "expr": "x0*10.0 + x1*6.2499995 + x2*(-5.0) + 5.0000963", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999979, "holdout_r2": 0.9999999999999978, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.42, "expr": "x0 - x1 - x2", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.34, "expr": "(x0 - 38.26087)*2.3000002", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999998505, "holdout_r2": 0.9999999999998553, "translation_max_rel_diff": 4.0756576033638036e-16}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.27, "expr": "x0*0.33999997*x1 + x0*x1 + x2*0.0030000038", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999991, "holdout_r2": 0.9999999999999992, "translation_max_rel_diff": 4.2411800801990124e-16}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.75, "expr": "(-0.91245276 + 327.6644/log(x1 + 0.169940282984559*sin(sqrt(x1 + (x1 + 10.29722)**0.9378648)) + 10.12436))/x0**1.1539953", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999884086648, "holdout_r2": 0.9999999910144275, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.5, "expr": "x0/x1", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "nernst", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 2.29, "expr": "0.05*log(x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 1.54, "expr": "sqrt(x1/x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.69, "expr": "(cos((x0 + sin(x0*0.615651))*0.64046955)*0.0648576 + 61.246014)*sin(sin(sin(sin((x0 - 9.999584)*0.1414794))*1.4420447)) + 49.997112", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999999970125849, "holdout_r2": 0.9999999535410556, "translation_max_rel_diff": 4.4304044409195805e-16}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 28.72, "expr": "x0**4.0*x1/x2", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 0.48, "expr": "x0*x1/x2", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.51, "expr": "x0/(0.6118333*((x1*(exp(sin(exp(-3.6451933/(x2*x3)))/1.6233987) + 1.5674992/(x2*(x3 - 0.016376207))))))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999992614022841, "holdout_r2": 0.9999990364244956, "translation_max_rel_diff": 2.4583541473488876e-15}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.31, "expr": "x0/(((-x1 + x2)/x1))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 3.6370824868968884e-16}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.35, "expr": "(x1 - 1*0.8714286)*x0*3.5000002", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999999999999988, "holdout_r2": 0.9999999999999873, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.5, "expr": "(x0 - x1)*80.0/x2", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 6.16359726110938e-16}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.55, "expr": "x0*(-0.029339675*x0**2 + 3.2134054*x0 + (3.2849984*x0 - 0.12706743)*log(log(x0)) - 0.66549164) + 6.123347", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999999999999225, "holdout_r2": 0.9999999999991724, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.5, "expr": "x0*(x1 - x2)/(x1 + x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.99, "expr": "x0/((((((x1**0.9999992)**0.9999989*0.9999984)**0.9999989)**0.9999989 - 1*(-0.49998534))*0.20000191))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999998305, "holdout_r2": 0.9999999999998324, "translation_max_rel_diff": 8.697969889397026e-16}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.26, "expr": "x0/((x1*x2)) - 0.15*x3", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.36, "expr": "(-x0 + x1)/x1", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.32, "expr": "x0*1.4287082 + x0*2.7072918 - x1", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 3.61862733242396e-16}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 2.04, "expr": "(-(cos(x0) - 0.9999998) + (x0 + cos(x0))*x0*0.09547249*(-4.403189e-7)*2.4260068/(-0.68591666/x0*x0*x0))*2.4259999", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999994, "holdout_r2": 0.9999999999999993, "translation_max_rel_diff": 1.486119238827905e-15}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 1.95, "expr": "x0*x1*x2/x3", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 10.39, "expr": "x0*cos(x1)*cos(x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 4.519130528716207e-16}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 68.15, "expr": "x0/log(x2/x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.57, "expr": "x0*x1*(x2 - x3 + cos(x2*(-0.33372918))/(x2*x3))/x4", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999957, "holdout_r2": 0.9999999999999956, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.93, "expr": "-1.0969999/(x1*x1) - 0.12051966/(x0*x0) - (-1)*1.2175196/(x0*x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999913, "holdout_r2": 0.9999999999999919, "translation_max_rel_diff": 5.155262709275405e-16}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.77, "expr": "-x0*sqrt(x1)*x2 + sqrt(sin((0.2020687 + exp(-3.3658588*x0*x1*x2))**2.5552154))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9987203217713504, "holdout_r2": 0.9982014970408342, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 15.33, "expr": "(2.314701e-8 - x0*x1)*(x1 - 1.0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 1.36, "expr": "2.7697274e-7 + (-1.0000001 + 1.0/x0)/x0", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999998, "holdout_r2": 0.9999999999999999, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "z_score", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.5, "expr": "(x0 - x1)/x2", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.99, "expr": "x0*(-(-0.020723993)*x0 + cos(0.6314466**x2)**x1) + x2 + (x1 - 2.812114)*(cos(0.34526157**x2)**x0 + 0.16301925)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9933005026915737, "holdout_r2": 0.9913359374981299, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.51, "expr": "sqrt(1.5046902*sin(2.326612*x0 + 0.4074954) - 0.48977538111333) - 0.0003762962*sin(12.700207*sin(2.3260124*x0 + 0.40932435) + 0.32619402) - 0.31406584", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999646776767, "holdout_r2": 0.9999999421168426, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.66, "expr": "(sqrt(0.5235813**x1 + 0.5236477**x0 + (0.6541982**x1)**x0) + 3.3671396)*(x0 + x1 + 1.4956175) - 10.505536", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999835436786719, "holdout_r2": 0.9999829507664032, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.82, "expr": "-0.10963321 + 0.3669505*exp(-2.59668785310949*(sin(1.2877351*log(1.4882114**x0/x1**2)) + 0.41183147)*(1/x2)**1.6426717)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9950288780010778, "holdout_r2": 0.994003983175954, "translation_max_rel_diff": 6.9233625290394326e-15}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.97, "expr": "x0*19.737068*x1**1.9999404", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999045210229952, "holdout_r2": 0.9999999387292562, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 4.28, "expr": "x0*(x2*x0*0.49999997 + x1 - 0.49999908*x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999987, "holdout_r2": 0.9999999999999989, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "catenary", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.85, "expr": "0.226772693483596*x1**2/x0**1.1770866 + (0.075374376993087*x1**2/x0**1.7053138 + x0**(1/4))**4.0094624 - 0.012608994", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999988978437828, "holdout_r2": 0.9999825690751583, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.4, "expr": "x1*(x0*x1*x1*(cos(x1*(-0.26504758))*(-0.01482018) - 0.026846057)*cos(x1*exp(x1)*(-6.487235e-5)) + x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999539, "holdout_r2": 0.9999999999999464, "translation_max_rel_diff": 6.241101485205172e-16}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 82.35, "expr": "x1*(-0.25)/(x0/x1) + x2", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 5.428077477978391e-16}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 270.64, "expr": "(x0 + x0)/(x0/x1 + 1.0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 34.29, "expr": "x0*(x0*(x0*0.3333334 + 0.4999974) + 0.16668823)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999997, "holdout_r2": 0.9999999999999997, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.71, "expr": "-1/x2**0.6457783 + (x0 + x1*x1/(x0 + x1))**0.8709318", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9894995079991538, "holdout_r2": 0.9894940109564437, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.37, "expr": "(x0 - 1.0)*x0*(-2.0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.59, "expr": "x0/(-1*(-1.0001347) + x2/x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998873754860332, "holdout_r2": 0.9999999545304489, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.45, "expr": "x0*(sin(x3*sin(x1)/x2) - 0.16105399) + x0*exp(x1 + 0.10642206*x3 - sqrt(x2 + 5.953261))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9978248476777622, "holdout_r2": 0.9979603313770086, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.32, "expr": "x0*(x1 - x2)/x3", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999895575615298, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.62, "expr": "(x2 + (x0*x1)**(-1.0018861))**(-0.9986991)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9989888670598082, "holdout_r2": 0.9999966557718204, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.44, "expr": "x0*sin(sin(sin(sin((x1/x0)**0.5250494 + (x2*x3 - 2.346951)*0.30029565)*1.290569)) - 1*(-0.5859252))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9994213127061374, "holdout_r2": 0.9994333370684535, "translation_max_rel_diff": 5.368455688813684e-16}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.41, "expr": "x0 - x0/(exp(x2 - x3)**x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9995812124092879, "holdout_r2": 1.0, "translation_max_rel_diff": 2.4774406451301907e-16}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.28, "expr": "x1/(((x1 + x2*(x3/x4 + 0.9995824))/x0))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9975865284502439, "holdout_r2": 0.999999962525034, "translation_max_rel_diff": 2.9634222276135676e-16}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.37, "expr": "x0*13.756765 + x1*4.9975905 + x2*(-6.760216) + 66.998535", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998878660672407, "holdout_r2": 0.9999994452948742, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.43, "expr": "x0/(2.4204981*x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.99914301346272, "holdout_r2": 0.9999997030135511, "translation_max_rel_diff": 4.459558205436437e-15}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.44, "expr": "x0 - 2.5016212*x1 + 10.005671", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999045655687556, "holdout_r2": 0.9999999327897828, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.32, "expr": "x0*(x2*13.417328*x1 + 2.3063393)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9995403255681673, "holdout_r2": 0.9998973926157697, "translation_max_rel_diff": 0.0}


==> anc/competitors/results/pysr_v1-v2-v3-v5-v6_s42_p1of4.jsonl <==
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 361.06, "expr": "x0 + (x0 - x1)*(-0.39999998)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999929, "holdout_r2": 0.9999999999999922, "translation_max_rel_diff": 1.7265980777696346e-16}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.4, "expr": "1.0 - x1/x0", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.38, "expr": "x0*(x0*(-128.02144)/(x1*x1) + 1.1000564)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9996173251780998, "holdout_r2": 0.9999999619201877, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.46, "expr": "x0 + (-x0 + x1)*exp(-x2*x3)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9995829837035684, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.76, "expr": "0.48488152 - sin(sin(sin(0.5535643 - 5.28396625299591*exp(-(19.497246*(x1/x0)**x2 + 5.275686)**(1/4)))))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999856598051786, "holdout_r2": 0.9999833667867432, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 18.27, "expr": "x0*cos(x1)/(x2*x2 + 0.082024366/(x0**4.8082433))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999999, "holdout_r2": 0.9999999999999988, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.5, "expr": "x1/(x1 + 1.0/x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.69, "expr": "sin(x3*0.5327496)*sin((x0 + sin(x1) - sin(-x0 + x1))*0.4986214)*0.09377303", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.5716179060283586, "holdout_r2": 0.5627099176727004, "translation_max_rel_diff": 1.7570259455979008e-15}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.54, "expr": "sin(-3.929798*x0 + log(1.0321428 - x0) - 0.0089939805*cos(3.4595275*log(1.0320756 - x0)) + 3.113851 + 0.00056293072118046/log(x0))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999979017524669, "holdout_r2": 0.9999929766370017, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.54, "expr": "x0*(x0 - log(x1**x4))/x2 + 0.680447*x1**2.3234632/(x3*(x0**x4)**x4)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9740524677328963, "holdout_r2": 0.9284945266362734, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.65, "expr": "x0*sin(sin(x4**0.32001585) + sin(sin(sin(log(((x4 + 8.198961)/x1**0.15080416 + x2*x3)**2.7131267)))))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9967524304324109, "holdout_r2": 0.9971251725902914, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.4, "expr": "x4*(-0.20021018) + (x1*0.0404809*x3/x0)**6.691612 - 43.584473/(exp(x2*0.04286079 + x3*0.04149117*x1/x0) - 0.5040946)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9996874685333148, "holdout_r2": 0.9996582138223783, "translation_max_rel_diff": 1.2035072711022867e-16}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.28, "expr": "x0*(-x3 + 587.43365 + sin(x3*(-0.020664334))/x1)/(-x3 + 586.76306 + x2*(x3*x3*0.05661872 + 707.443)/(x1*x4))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999816731571198, "holdout_r2": 0.9998212082472382, "translation_max_rel_diff": 3.291920805778107e-16}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.53, "expr": "x0*x1/(x4*(exp(x5 - cos(-1.2357934/(0.3572942 - x2*x5))/x2)**x3 - (-1)*1.3963012/exp(x2*x5)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998166295476456, "holdout_r2": 0.9994492312446392, "translation_max_rel_diff": 2.172617701990229e-16}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.31, "expr": "x0*x1*99.83299/x2", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9995880569903826, "holdout_r2": 0.999992916442712, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.3, "expr": "x0*(99.90283 - x1)*0.21615319 + 370.78555", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999048900186993, "holdout_r2": 0.9999996537503095, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.36, "expr": "x0*x1*(sin(x1*(x2*0.12101088 - 1*0.2618454) + 0.72664154) - 0.16751722) + x0/(x2 - (x1*x2*0.6254603 - x1))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999951507347, "holdout_r2": 0.9999999938628569, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.18, "expr": "sqrt(x4)*(0.5*x3 + (x2*x4 + log(x0/x1))/(x3*x4))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.38, "expr": "x0 + (0.39322004 - 0.39336374/x1)*(x0*x0*((0.46528232 - sin(sin(x0 + 0.99845403)/x1))*sin(x0) + 1.2679183) + 3.9465494e-6)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999997194498, "holdout_r2": 0.9999999996786506, "translation_max_rel_diff": 0.0}


==> anc/competitors/results/pysr_v1-v2-v3-v5-v6_s42_p2of4.jsonl <==
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 361.04, "expr": "(x1 - 1*0.4989231)*(-5.6830354)*(x0 - x1) + (cos(cos(x0*0.7377985 - 3.8930392*x1)) - 0.49479502)**0.32742035 - 1*0.09077486", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9978324479775674, "holdout_r2": 0.9975005093547918, "translation_max_rel_diff": 4.501767692103233e-16}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.79, "expr": "x0*sin(0.08781428*x1 + (sin((x1**(3/2))**(1/4)) - 0.35941243 + 0.42769492/x2)*sin(0.6927606**x2*sqrt(x1)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999142564330704, "holdout_r2": 0.9998699377341066, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.53, "expr": "(x0*cos((-x1 + x2)/(1.8122709**x0)) + x1 + x2)*1.3870258*(x0 + x1 + x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9978559196612424, "holdout_r2": 0.9976019235375333, "translation_max_rel_diff": 7.319177004532478e-16}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 56.6, "expr": "2.7182562/(2.7182562 + (2.7182817**x1 + exp(x2))/((2.7182817**x0/2.7182562)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999962, "holdout_r2": 0.9999999999999957, "translation_max_rel_diff": 5.472306790633581e-16}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.5, "expr": "-(-2.397264)*0.15045358**x0 + x0**1.0126991 - 1.3585297", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998934511447058, "holdout_r2": 0.9999888641327653, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.61, "expr": "sqrt((10.094162/x3**2.2672591 + 3.969353)*(1.3919305**x1 + 1.4031013**x0 + x2 - 3.4797218) + 3.6861100370196*cos(x2))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9749123311539235, "holdout_r2": NaN, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.41, "expr": "(-1.472132 + x3/(x2*(-0.7593145 + x3/x1)))*(x1 - 20.036179)*log(sqrt((-0.08944402 + x3/x1)**x0))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9994847241221284, "holdout_r2": 0.9997261840276557, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.73, "expr": "sqrt(x3**x3/(x2**(-2.0398796) + (x0*x1*(x3**x3 + 0.3327712))**(-1.9455683)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9984247896636234, "holdout_r2": 0.9985139310982584, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.39, "expr": "sin(0.11646924/(exp(x0*(-0.08657473)) + exp(sin(x0*(-0.030028885))*cos(sin(x0*x0*x0*6.2012878e-6) + 0.067714155))))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999930756064, "holdout_r2": 0.9999999916519344, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.33, "expr": "x2*(1.5362607 - log(x3*x4))/(sqrt(x1/(x0 + (x1*x4)**2.3511186))*(x1*x4**1.6513397 + x2 + x4))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9740426709498586, "holdout_r2": 0.9638209275609475, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.28, "expr": "x0*(x2*0.0011999989 + 0.3300001) + x1*(0.66999984 + x2*(-0.0011999982))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999912, "holdout_r2": 0.9999999999999898, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.32, "expr": "x0*(x1*(x2*13.399999 + x3*(-13.399999)) + (x4 - x5)*0.030000107)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999902, "holdout_r2": 0.9999999999999896, "translation_max_rel_diff": 3.945399581571979e-16}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.32, "expr": "x3*(x2*11.950067 + exp((x3 - 1.8259766)*x1*0.6396387 + x2*(x2 + 0.39593303)*(x3 - 11.740261)))*0.89779276*x0", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999235402714411, "holdout_r2": 0.9999094847749754, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.41, "expr": "(x0 + (x1 - x2)*(x4 - 1*0.30175078)**0.8389012/((((x3/0.239557)**3.9429486)**x1/x0)))/(-x2**0.9831379 + sin(sin(x3)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999513871477717, "holdout_r2": 0.9999543623606502, "translation_max_rel_diff": 3.4976970692974095e-16}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.42, "expr": "(x1*(-sqrt(x3) + 0.30971876*x3 + 37.8656042127678*x3/x2) + 1.0101374)*(-0.9060302*x0*x3/(x2 - 12.482692) + x0)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999503287149928, "holdout_r2": 0.9999617887256887, "translation_max_rel_diff": 0.0}


==> anc/competitors/results/pysr_v1-v2-v3-v5-v6_s42_p3of4.jsonl <==
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 360.96, "expr": "x0*x1/x2", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998870793694992, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.42, "expr": "x1 + x2*(219.98988 - (x0 + x1))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.99988734781879, "holdout_r2": 0.9999997746929034, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.49, "expr": "x0*sin(sin(sin(sin(sin(sin(sin(0.65776575/(x1*x2))))*2.0940957) - 1.8616105) + 0.95879406 + 0.24876054/(x1*x2)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9997102453559983, "holdout_r2": 0.9967951503269324, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 34.47, "expr": "1.0 - 1.0*exp(-x0*x1)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.88, "expr": "x0**3.3857195/(sin(x0) - 0.015045741) + log(x0) + sin(x0) + sin((x0**5.855652)**1.1880931)/cos(1.30241344765849*x0**5.837422)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999996731856658, "holdout_r2": 0.9999988160908756, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 6.51, "expr": "x0/exp(x1/x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 1.0909741198352077e-15}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.45, "expr": "sqrt((-x0 + x1)**2 + (-x2 + x3)**2 - 143.1157*cos(0.122017846*x4 - 0.122017846*x5) + 142.95398)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9996801782347629, "holdout_r2": 0.9996601724325404, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.5, "expr": "log(exp(x0) + exp(x1) + exp(x2))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998872684982619, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.44, "expr": "sqrt(x2/(x0 + x1/sqrt(x2/(x0 + x1/(x2/(x0 + x1*(x0**0.8268835 + x1)/x2))**0.46523437))))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.999995183187613, "holdout_r2": 0.9999947260314102, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.41, "expr": "x3/((x1/x0)**x2 + 0.9997782) + x4", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999039008467877, "holdout_r2": 0.9999999429983678, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 1.96, "expr": "x2/(x2*x2*(((x1 + 1.0000197/(x2*((x0/(0.99998033*((1.0/x2)))))))/x2)))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999999, "holdout_r2": 0.9999999999999999, "translation_max_rel_diff": 1.3710785071435706e-15}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 3.45, "expr": "x0/(x2 + x3*(0.99999994 + (x2 + x3)/x1))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999999996, "holdout_r2": 0.9999999999999996, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.21, "expr": "x1/(((x1 + x2 + x3*(x1/x5 + x2/x4))/x0))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999051909615023, "holdout_r2": 1.0, "translation_max_rel_diff": 4.435620357530475e-16}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.24, "expr": "x0*(x1*0.012761377 + x1*0.020238675 - 3.5210068) + x1*(-1.3199565) + x1*(-4.459551e-5) + 180.84015", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999999999992474, "holdout_r2": 0.9999999999992604, "translation_max_rel_diff": 2.058864789098363e-15}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.28, "expr": "(x0 + (x1/6.423639 + x2)/5.5981097)*1.9997205", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9998986668434117, "holdout_r2": 0.9999970181037547, "translation_max_rel_diff": 3.722349633076246e-16}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.32, "expr": "1.0 - 1.0/((x0/x1 + 1.0)*(x2/x3 + 1.0))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 1.0, "holdout_r2": 1.0, "translation_max_rel_diff": 0.0}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.3, "expr": "-x2*(-x0 + x1*x3)*(sin(sin(sin(sin(x1)))/(-x1/1.4932512 + sin(-1.9885752/(x2 + 0.7121773)))) + 0.99958026) + x3", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9999998897447725, "holdout_r2": 0.9999999191537332, "translation_max_rel_diff": 1.103826127149074e-16}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.44, "expr": "-x0**1.1729637*sin((-x0**0.8264875*x1/(x0**x3) + x2)/((x0/(x0**x3))**x0)) + sin(x2)", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.99526470118212, "holdout_r2": 0.9957502784794463, "translation_max_rel_diff": 2.4784120625293316e-16}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seed": 42, "python": "3.13.7", "platform": "Windows-11-10.0.26300-SP0", "version": "2.7.2", "threads": 4, "time_limit": 300, "seconds": 300.24, "expr": "-x3 + (x0 - x1)/((x2*(x1 + (x0 - x1)*(x2 - 1*0.9522741)/((x0**0.13402979*(x2 - cos(x1**0.2798036) + 1.4373415))))))", "settings": {"binary_operators": ["+", "-", "*", "/", "^"], "unary_operators": ["exp", "log", "sqrt", "sin", "cos"], "maxsize": 30, "populations": 31, "population_size": 27, "timeout_in_seconds": 300, "parallelism": "multithreading"}, "train_r2": 0.9984606222129452, "holdout_r2": 0.9837231754368043, "translation_max_rel_diff": 3.376195741569782e-15}


==> anc/competitors/results/scored_s42.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 22.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 22.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 18.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 38.83, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 20.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 18.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 28.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 20.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f*vs/(-vs**2/340 + vs)", "complexity": 7, "extrapolation_error": 1.9841481050162415e-11, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 22.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 16.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 13.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 13.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 13.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 12.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 13.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 11.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 13.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 15.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 13.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 14.53, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 11.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 22.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 13.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 31.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 18.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 26.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 21.06, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 19.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 21.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 20.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 28.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 17.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 31.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 14.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 18.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 22.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 23.45, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 18.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 14.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 16.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 19.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 15.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 18.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 17.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 17.84, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 22.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 25.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 27.11, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 24.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 18.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 19.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 22.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 18.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 25.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 19.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 22.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 20.03, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 26.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 20.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 17.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 23.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 40.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "complexity": 7, "extrapolation_error": 7.570660263927268e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 25.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 6.781286437644687e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 22.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 22.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 34.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "5*C/(Alb + 1/2)", "complexity": 6, "extrapolation_error": 6.682572080454052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 23.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 23.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 21.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 22.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 21.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 28.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 20.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 2.6580272625170744e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 35.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 20.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 25.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 21.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 19.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 20.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 24.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 20.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 29.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "complexity": 12, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 21.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 23.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 250.23, "holdout_r2": 0.9991483606688182, "error": null, "verdict": "none", "model_sympy": "1.20892880401617*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1193/661 + 1/R) - 0.00894100701509634*I - 3/958", "complexity": 25, "extrapolation_error": 1.3165040248556317, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 20.57, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 23.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 23.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 30.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 39.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.489173694760508e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 37.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 20.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 26.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 166.68, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "complexity": 20, "extrapolation_error": 26.116208780363483, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 22.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 22.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 248.86, "holdout_r2": 0.9955929455893282, "error": null, "verdict": "none", "model_sympy": "-0.402707062056106*(a + Abs(a - c)**((346/123)**b))**0.080524803095", "complexity": 12, "extrapolation_error": null, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 34.41, "holdout_r2": 0.9999982943745273, "error": null, "verdict": "none", "model_sympy": "-0.00798764760219939 + (1102*a**2/279 + 4.66457841174864*a*b + 3789*b**2/959)/(a + b)", "complexity": 15, "extrapolation_error": 0.0015826143572032776, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 17.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 271.78, "holdout_r2": 0.9943830009271836, "error": null, "verdict": "none", "model_sympy": "(-261*s/235 + 0.328088578533631*Abs(mu - x)**(1/log(2)) + 0.00310174942145695)/(-s**(1/3) - 2*s**2 + 2*s - Abs(mu - x)**(1/log(2))*sqrt(Abs(log(Abs(mu - x))))/sqrt(log(10))) + 0.096268955435613", "complexity": 39, "extrapolation_error": 3.0505813658789305, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 22.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 46.04, "holdout_r2": 0.999999758709715, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0014679546472195376, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 48.66, "holdout_r2": 0.9999987399706455, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 0.0010266497287562473, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 15.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 109.99, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 217.47, "holdout_r2": 0.9923774417752083, "error": null, "verdict": "none", "model_sympy": "370*a/327 - 0.170441671994219*x**2 - 370*sin(0.377847833004*x**2/a**2)/327 - 370*tanh(157/(22*x**2))/327 + 0.682703661377456 + 370*x**2/(327*a) + 4.61451196686985e-7*x**12/a**12", "complexity": 33, "extrapolation_error": 148.633299412157, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 29.64, "holdout_r2": 0.9999900464705209, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.010576112421466749, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 27.43, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "complexity": 11, "extrapolation_error": 4.265912957253685, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 30.47, "holdout_r2": 0.9999993748523367, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 204.96345936865274, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 21.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 179.46, "holdout_r2": 0.9219790715103403, "error": null, "verdict": "none", "model_sympy": "2*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/55 + 25*c*(y0 + 1)/(36*(a**y0 + b + y0)) + 25*x0/36 + 25*y0/36", "complexity": 44, "extrapolation_error": 8.167586537659494, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 25.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 64.76, "holdout_r2": 0.9999986067885326, "error": null, "verdict": "equivalent", "model_sympy": "n**(1/3) + n*log(n) - n", "complexity": 7, "extrapolation_error": 0.006055751469728797, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 39.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 100.34, "holdout_r2": 0.9999960816393905, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 8*R**2*sin(theta)*sin(sin(theta))/63", "complexity": 16, "extrapolation_error": 18.459259916692975, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 194.84, "holdout_r2": 0.9919063259740579, "error": null, "verdict": "none", "model_sympy": "4*a/11 + 31*b/64 + 4*p/33 + 4*Max(a, b)/33 + (4*a*p/33 + 4*b/33)/(1 + 3*b/a)**2", "complexity": 27, "extrapolation_error": 0.774697914315583, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 281.44, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 21.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p**2 + 2*p", "complexity": 5, "extrapolation_error": 2.704248191709067e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 245.16, "holdout_r2": 0.9956502370298741, "error": null, "verdict": "none", "model_sympy": "77*S*Vmax*log(n + 7)/(59*(S + exp((K - S)*log(n)/log(2)) + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax))*log(10))", "complexity": 30, "extrapolation_error": 1.1291979592290509, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 46.2, "holdout_r2": 0.9999997043888105, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.000567443163132282, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 52.54, "holdout_r2": 0.9999965069248251, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.005326066583564435, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 30.33, "holdout_r2": 0.9999587191232653, "error": null, "verdict": "none", "model_sympy": "R1*exp(-7*T1*log(Q10)/(22*pi) + T2*log(Q10)/10)", "complexity": 15, "extrapolation_error": 2.930928166552821, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 21.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 51.03, "holdout_r2": 0.9999939406780607, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.0097589712307472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 16.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147180559946*t/Td)", "complexity": 7, "extrapolation_error": 1.8730784761501227e-13, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 34.16, "holdout_r2": 0.9999974866047892, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0031506837296745435, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 43.7, "holdout_r2": 0.9999988837407444, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.001898396493746527, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 18.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 33.69, "holdout_r2": 0.9999998180234843, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 0.0002119173208177988, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 52.64, "holdout_r2": 0.9999871221314461, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.001756186962477155, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 25.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 178.39, "holdout_r2": 0.9798629459384985, "error": null, "verdict": "none", "model_sympy": "-4*I/(63*Ki) + 5*Km/44 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "complexity": 36, "extrapolation_error": 6.070618788285074, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 33.34, "holdout_r2": 0.9999999888336751, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 0.00019151427853813052, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 34.63, "holdout_r2": 0.9999993873831956, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007489299553018918, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 39.36, "holdout_r2": 0.9999992001215533, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.002192517649826119, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 41.61, "holdout_r2": 0.9999887281771452, "error": null, "verdict": "equivalent", "model_sympy": "19*floor(1/2 + ht/Cr)/46", "complexity": 8, "extrapolation_error": 0.007281422236802011, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 25.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 54.08, "holdout_r2": 0.9999997939433571, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.0008662889955955565, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 48.26, "holdout_r2": 0.9999929473399511, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173484357765913, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 55.12, "holdout_r2": 0.9999874493327889, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.001333430241846932, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 38.03, "holdout_r2": 0.9999995455259224, "error": null, "verdict": "equivalent", "model_sympy": "4*ht**(21/29)*wt**(17/40)/555", "complexity": 9, "extrapolation_error": 0.0021006898322206945, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 23.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 34.1, "holdout_r2": 0.9998786831948487, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 0.0016448627962412953, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 39.65, "holdout_r2": 0.9999990968518048, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.004627289019920903, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 127.86, "holdout_r2": 0.9998109681042525, "error": null, "verdict": "none", "model_sympy": "(-CaO2 + CcO2)/(CcO2 - CvO2 + 4/CaO2)", "complexity": 8, "extrapolation_error": 16.49406719346063, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 28.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 169.24, "holdout_r2": 0.9999917085440124, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.006821093093779402, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 62.28, "holdout_r2": 0.9999990639057782, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 0.0044542801066563085, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 57.92, "holdout_r2": 0.9999975554938825, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0015005140156402015, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 50.55, "holdout_r2": 0.9999902029492513, "error": null, "verdict": "equivalent", "model_sympy": "34*wt/31 - 127*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.015134111601333128, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 27.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 40.53, "holdout_r2": 0.9999997627319258, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 356479336.4131333, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 29.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 157.31, "holdout_r2": 0.9986997683233618, "error": null, "verdict": "none", "model_sympy": "31*Ta/38 + (28*T0/45 - 6*Ta/31)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/log(10) + 4", "complexity": 29, "extrapolation_error": 0.22347496659912564, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.65, "holdout_r2": 0.9402447092501148, "error": null, "verdict": "none", "model_sympy": "(-24*(t - (0.472322603895622*R + 0.472322603895622*t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978)/311 - 24*(C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2)))/311)*log(k) + 3.92193094879534", "complexity": 42, "extrapolation_error": 13452.104322333576, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 26.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 26.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 21.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(exp(h*log(D) - h*log(EC50)) + 1)", "complexity": 12, "extrapolation_error": 1.11067506621777e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 27.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 46.49, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 40.22, "holdout_r2": 0.9999998921344517, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0011179559520451592, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 21.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 127.22, "holdout_r2": 0.9992726035641666, "error": null, "verdict": "none", "model_sympy": "1.01586865491805*V0*t/(t + tau**2/(t + 0.696978736572705*tau)) + 0.046883745264731", "complexity": 12, "extrapolation_error": 0.03511436715627396, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 22.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 19.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 169.51, "holdout_r2": 0.9990706998632128, "error": null, "verdict": "none", "model_sympy": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "complexity": 33, "extrapolation_error": 0.0915446337762356, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 120.74, "holdout_r2": 0.999342281109602, "error": null, "verdict": "none", "model_sympy": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "complexity": 25, "extrapolation_error": 0.756448816842763, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.21, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "complexity": 26, "extrapolation_error": 3.361105052494754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 302.71, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 69.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 302.3, "holdout_r2": 0.9996821825874503, "error": null, "verdict": "equivalent", "model_sympy": "45*log((163/58)**b + (54/19)**c + (71/25)**a)/47", "complexity": 14, "extrapolation_error": 0.011782328973307712, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 28.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 44.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 47.8, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 125.32, "holdout_r2": 0.9994206044936136, "error": null, "verdict": "none", "model_sympy": "-0.110019977083061*c*(b + 1/c)/(-a*c - b**3) + 2539*c/(935*(1.73401232572543*a**0.609274113751156*c**0.609274113751156 + 2*b + 1.322370199655)) - 0.0125483515879246", "complexity": 23, "extrapolation_error": 0.3278373602701853, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 22.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "complexity": 12, "extrapolation_error": 2.3241289486559944e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 289.69, "holdout_r2": 0.9796062294912652, "error": null, "verdict": "none", "model_sympy": "-98/985 + (69*y/(22*pi) + 69*(383*r**2/81 + r*x)*log(y/(s2*x))/(22*pi*log(10)))*(-1.645074*r*x/(r + s1) + y)/s2 + 69*x**2/(22*pi*s1)", "complexity": 38, "extrapolation_error": 19.762108729581513, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 270.48, "holdout_r2": 0.9818274015206695, "error": null, "verdict": "none", "model_sympy": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.54479990629095 + 0.195579281608043*z**2/p", "complexity": 32, "extrapolation_error": 2.1309235662204227, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 213.48, "holdout_r2": 0.9686617710339538, "error": null, "verdict": "none", "model_sympy": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "complexity": 25, "extrapolation_error": 97.62637212090756, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 270.31, "holdout_r2": 0.9993117837605774, "error": null, "verdict": "none", "model_sympy": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "complexity": 20, "extrapolation_error": 18.242062937484306, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 233.16, "holdout_r2": 0.786943513060514, "error": null, "verdict": "none", "model_sympy": "0.539790435426527*K*r + 0.539790435426527*K - 0.539790435426527*K/floor(r*t**nu) + 307/(6*pi)", "complexity": 17, "extrapolation_error": 6.153928302961639, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 114.43, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 20.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 18.47, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 236.49, "holdout_r2": 0.999081347835766, "error": null, "verdict": "none", "model_sympy": "(-0.00868836323801598*pK + 0.00868836323801598*exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 2047*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/160 + 2307/233", "complexity": 37, "extrapolation_error": 34.312430649095354, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 302.62, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 92.39, "holdout_r2": 0.9997143555128415, "error": null, "verdict": "none", "model_sympy": "2/399 - 1177*Min(b**(b*g), b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/log(m + exp(g)))/830", "complexity": 24, "extrapolation_error": 9.6715015759961, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 30.84, "holdout_r2": 0.9999992188119764, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0002674827039449332, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 274.97, "holdout_r2": 0.9630747740382664, "error": null, "verdict": "none", "model_sympy": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.225785238304894*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "complexity": 43, "extrapolation_error": 39.82621331000754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 19.18, "holdout_r2": 0.9999999178862548, "error": null, "verdict": "none", "model_sympy": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "complexity": 13, "extrapolation_error": 2.4808828761160164, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 103.2, "holdout_r2": 0.9999859617862749, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 0.008919752262002046, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 242.6, "holdout_r2": 0.9994300722336895, "error": null, "verdict": "none", "model_sympy": "1406/(Scr**1.1001052563*(1 + exp(-Scr**((-Scr + Scr**(-1673/873))/Scr**1.256537563446)))*(100*Age - Min(8285561719/108, Scr))**0.292791923756) + (22387/59 - 1849*(0.0191500481241548*Age - 0.95473573404545)*(Age + Scr - 2753/(18*pi))/(23*Age**(1/3)*Scr**(1/3)))/(Age + 3772*exp(Scr)/583) + 1.31674104085574", "complexity": 45, "extrapolation_error": 14.225368918571071, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 286.85, "holdout_r2": 0.9892049941160563, "error": null, "verdict": "none", "model_sympy": "59*Dose*F*(ke + 11/13)*exp(-13*ke*t/12 - 14/(37*t))/(47*V)", "complexity": 20, "extrapolation_error": 25757.1646206105, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 303.22, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "complexity": 28, "extrapolation_error": 178806.19055272642, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 20.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 9.965334808909352e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 26.23, "holdout_r2": 0.9999767770871473, "error": null, "verdict": "none", "model_sympy": "-60/7 + (-29*HDL*TG/28 + 17*TC*TG/16 - 5*TG**2/43)/(0.000544640731278321*TG**2 + TG)", "complexity": 20, "extrapolation_error": 2.5367884704752597, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 39.15, "holdout_r2": 0.9999801958640222, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0004399114891391472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 17.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 28.89, "holdout_r2": 0.9999950582979937, "error": null, "verdict": "equivalent", "model_sympy": "19*BUN/53 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.0006326488693664393, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 17.45, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 29.01, "holdout_r2": 0.9999997281316092, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0024766857120249413, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 75.21, "holdout_r2": 0.9999132089956209, "error": null, "verdict": "none", "model_sympy": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 305*log(PvO2)/(14*pi*PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "complexity": 27, "extrapolation_error": 0.3523971963945251, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 50.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "complexity": 13, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 17.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "complexity": 10, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 18.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 28.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 22.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "complexity": 18, "extrapolation_error": 6.533494778369253e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 28.55, "holdout_r2": 0.9999560391345026, "error": null, "verdict": "none", "model_sympy": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "complexity": 18, "extrapolation_error": 91772.6503504587, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 167.13, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 166.88, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "-3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "complexity": 53, "extrapolation_error": 49050.66010243574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 261.38, "holdout_r2": 0.9825214603632386, "error": null, "verdict": "none", "model_sympy": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "complexity": 24, "extrapolation_error": 0.5099549777262253, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 26.06, "holdout_r2": 0.999998132836914, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 0.0015428245020753738, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 19.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 18.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 109.59, "holdout_r2": 0.5709701537917438, "error": null, "verdict": "none", "model_sympy": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "complexity": 18, "extrapolation_error": 1.7137335343257971, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_c26.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 3.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 9.2, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 5.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 4.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 3.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 3.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 4.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 5.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 5.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 2.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 7.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 2.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 3.87, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 4.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 2.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 2.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 5.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 3.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 3.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 4.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 3.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 3.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 3.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 3.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 2.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 2.6580272625170744e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 6.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 4.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 5.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "complexity": 12, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 86.61, "holdout_r2": 0.9906410955779938, "error": null, "verdict": "none", "model_sympy": "745*I*R/(583*(R*z + R + 2*z**2 + z + (R - z)**2 + Abs(R - 1.500902) - 341/270)) - 0.0249613679208631", "complexity": 26, "extrapolation_error": 1.6356716661240647, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 3.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 8.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 66.97, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "complexity": 20, "extrapolation_error": 26.116208780363483, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 5.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 6.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 19.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 1.5504728824245433e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 6.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.1452972121365248e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 11.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 4.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 12.83, "holdout_r2": 0.9999728567618487, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 6*R**2*sin(theta)**2/55", "complexity": 14, "extrapolation_error": 18.430058553546754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 4.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*p*(1 - p)", "complexity": 4, "extrapolation_error": 4.225387799545417e-18, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 19.37, "holdout_r2": 0.9999941287645315, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.002116969932159522, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 21.06, "holdout_r2": 0.9999966209714489, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.00020197832242696155, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 18.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 25.86, "holdout_r2": 0.9999868188275223, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.002295401996333833, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 13.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 15.93, "holdout_r2": 0.9999899634568608, "error": null, "verdict": "equivalent", "model_sympy": "13*ht/(10*pi*Cr)", "complexity": 6, "extrapolation_error": 0.008095738328210606, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 16.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 2.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 14.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 18.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 1.5798907497399861e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 4.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 60.47, "holdout_r2": 0.9992384582196018, "error": null, "verdict": "none", "model_sympy": "51*Ta/64 + (29*T0/59 - 11*Ta/36)*log((47*T0/63 + 47*T0/(63*Ta))**((4/11)**(k*t)))/log(10) + 4", "complexity": 27, "extrapolation_error": 0.24744380355581336, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 5.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 9.76, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 5.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 4.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 75.18, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "complexity": 26, "extrapolation_error": 3.361105052494754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 96.14, "holdout_r2": 0.9999996044011769, "error": null, "verdict": "equivalent", "model_sympy": "log((125/46)**c + (87/32)**a + (87/32)**b)", "complexity": 12, "extrapolation_error": 0.00041830081679174885, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 15.08, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 99.03, "holdout_r2": 0.9797844390406338, "error": null, "verdict": "none", "model_sympy": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "complexity": 29, "extrapolation_error": 19.762833971602312, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 117.87, "holdout_r2": 0.999308121682508, "error": null, "verdict": "none", "model_sympy": "1.00446026481237*K1 + 1.00446026481237*a12**0.907518858866987*(K1*a21 - K2 + a12 - 97*E/9) + 3.31853362585524 + 1.00446026481237/a21", "complexity": 19, "extrapolation_error": 18.241940563483293, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 4.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 148.95, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 121.22, "holdout_r2": 0.970713813227216, "error": null, "verdict": "none", "model_sympy": "sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 22921/(15*pi)))/(7*pi*sqrt(A*I0 + 0.057614450881877*E0*d)) + 0.221507280525205*A*(-I0 + 2*P)/(A + 0.171617834148788*E0*P) + I0*P/(7*pi) + I0/(7*pi) - P/(7*pi) - 1951/60", "complexity": 48, "extrapolation_error": 38.78949781049572, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 83.58, "holdout_r2": 0.9991264973338735, "error": null, "verdict": "none", "model_sympy": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/Scr**1.022685369863)))*(100*Age - Scr)**0.300119464329) + 1.83378552776782 + (3697*(313*Age/139 - 46261/485)*(Age + Scr - 986/(5*pi))/(12*pi*(-2234*Scr/7 - 7433/(11*pi))) + 17758/61)/(Age + exp(1.326898777153*Scr))", "complexity": 46, "extrapolation_error": 22.94571713293743, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 3.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 2.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 13.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "27*W*(100 - BF)/125 + 370", "complexity": 7, "extrapolation_error": 5.254161638887527e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 4.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "complexity": 10, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 5.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "complexity": 18, "extrapolation_error": 6.533494778369253e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 90.65, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "complexity": 44, "extrapolation_error": 75596.32694850574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 3.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 3.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 5.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 3.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(-vs/(340*f) + 1/f)", "complexity": 7, "extrapolation_error": 1.718268468785316e-11, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 3.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 2.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 2.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 3.25, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 2.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 5.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 3.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 2.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 3.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 3.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 2.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 2.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 3.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 3.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 3.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 2.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "complexity": 7, "extrapolation_error": 7.570660263927268e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 3.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 2.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 6.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 4.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 5.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 3.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 4.33, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 6.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 5.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.69, "holdout_r2": 0.9999982738565399, "error": null, "verdict": "none", "model_sympy": "-0.0108365433141129 + (79*a**2/20 + 14*a*b/3 + 79*b**2/20)/(a + b)", "complexity": 16, "extrapolation_error": 0.0014923297501518139, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 3.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 3.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 12.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 2.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 22.13, "holdout_r2": 0.9999986147880844, "error": null, "verdict": "equivalent", "model_sympy": "25*n**(1/3)/(8*pi) + 25*n*log(n)/(8*pi) - 25*n/(8*pi)", "complexity": 16, "extrapolation_error": 0.006404150139044075, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 73.5, "holdout_r2": 0.987351757995572, "error": null, "verdict": "none", "model_sympy": "13*a/(6*pi) + 13*b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3))))/(6*pi)", "complexity": 27, "extrapolation_error": 0.30910984661555185, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 93.68, "holdout_r2": 0.9963161420258485, "error": null, "verdict": "none", "model_sympy": "18*S*Vmax*log(n + 6)/(13*(S + 73*exp((K - S)*log(n)/log(2))/63 + log(S + exp(K) - 1)/log(2) - tanh(Vmax))*log(10))", "complexity": 31, "extrapolation_error": 1.2707866737011355, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 13.25, "holdout_r2": 0.9999970796320556, "error": null, "verdict": "exact", "model_sympy": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "complexity": 13, "extrapolation_error": 0.020786140618573465, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2**(t/Td)*N0", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 3.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 13.47, "holdout_r2": 0.9999997421137115, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0006206248379606224, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 3.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 21.66, "holdout_r2": 0.9999827730046027, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.0031516417686216613, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 13.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 2.2204460482056714e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 2.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 17.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 11.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 93.29, "holdout_r2": 0.9608921918092791, "error": null, "verdict": "none", "model_sympy": "0.47616912312923*R*log(k*(C0 + t)*(k + t + 0.792822))/(k*log(10)) + 0.47616912312923*k**(1/3)*(C0 + t)**(1/3)*(k + (C0 + t)/(0.831019636162983*k + t + R/C0) - 6679/599)/log(C0 + 2*R + k) + 1091/184", "complexity": 40, "extrapolation_error": 3.212477923452836, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 14.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(4*pi*r**2)", "complexity": 6, "extrapolation_error": 2.4927513780036225e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 3.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 58.16, "holdout_r2": 0.9990701273056405, "error": null, "verdict": "none", "model_sympy": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "complexity": 32, "extrapolation_error": 0.09186076085684108, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 84.94, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 3.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 41.56, "holdout_r2": 0.9994206044936136, "error": null, "verdict": "none", "model_sympy": "-0.110019977083061*c*(b + 1/c)/(-a*c - b**3) + 2539*c/(935*(1.73401232572543*a**0.609274113751156*c**0.609274113751156 + 2*b + 1.322370199655)) - 0.0125483515879246", "complexity": 23, "extrapolation_error": 0.3278373602701853, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 90.16, "holdout_r2": 0.987694475813287, "error": null, "verdict": "none", "model_sympy": "x/(2*pi) + y/(2*pi) + z/(2*pi) + Max(z, 4*x/p)/(2*pi) + Max(z, Max(x, y) + y/p)/(2*pi) + Max(2*y/p, Max(x, y, Min(p, z)) - 1)/(2*pi) + Max(x, y, 1.17135406144586*z)/(2*pi) + 250/667 + (y/(2*pi) + z**2/(2*pi*p))/p", "complexity": 52, "extrapolation_error": 0.381750751922702, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 94.01, "holdout_r2": 0.9010445931745268, "error": null, "verdict": "none", "model_sympy": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "complexity": 20, "extrapolation_error": 2.214125494472233, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 3.45, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 49.37, "holdout_r2": 0.9997143555128415, "error": null, "verdict": "none", "model_sympy": "-1177*b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/(830*log(m + exp(g))) + 2/399", "complexity": 21, "extrapolation_error": 9.671501575996102, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 5.19, "holdout_r2": 0.9999999903009478, "error": null, "verdict": "none", "model_sympy": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "complexity": 13, "extrapolation_error": 2.4808845608008374, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 109.91, "holdout_r2": 0.989786973619989, "error": null, "verdict": "none", "model_sympy": "16*Dose*F*(ke + 1)*exp(-64*ke*t/61 - 13/(35*t))/(15*V)", "complexity": 19, "extrapolation_error": 3.6284534922705314, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 12.46, "holdout_r2": 0.9999875232257205, "error": null, "verdict": "none", "model_sympy": "-9 + (-103*HDL*TG/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "complexity": 21, "extrapolation_error": 2.560615391244251, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 14.07, "holdout_r2": 0.9999963980937044, "error": null, "verdict": "equivalent", "model_sympy": "9*BUN/(8*pi) + Glu/18 + 2*Na", "complexity": 10, "extrapolation_error": 0.0006081929471419956, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 40.48, "holdout_r2": 0.9999298233808622, "error": null, "verdict": "none", "model_sympy": "1847*CO*Hb*(-SaO2 + SvO2)/(6*pi*(-276/43 - 5*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 7", "complexity": 26, "extrapolation_error": 0.32788750987327514, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 4.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 14.94, "holdout_r2": 0.9999633246893693, "error": null, "verdict": "none", "model_sympy": "0.0057*n**3*y**2 - 11*n**2*y/125 + 0.500704019185949*n - 0.500704019185949*y**(2*y**2) + 1.01671594786814", "complexity": 19, "extrapolation_error": 92841.10783362841, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 141.25, "holdout_r2": 0.9827334235030796, "error": null, "verdict": "none", "model_sympy": "819*s1*s1**(s2/w)*w*w**(s2*w**s2)/725 + 819*s2*((2/9)**w + 0.222789935478939*rho*s1**(s2/w)/w)/725 - 0.0187876421196606", "complexity": 27, "extrapolation_error": 0.5058232822466793, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 5.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 3.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 2.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 3.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 2.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 8.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 7.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 2.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 12.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 2.62, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 3.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 8.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 4.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 3.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 2.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 3.64, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 7.87, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 3.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 6.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 2.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 3.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 3.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 8.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(Alb/(5*C) + 1/(10*C))", "complexity": 8, "extrapolation_error": 3.341286040227026e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 2.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 3.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 6.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 5.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 2.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 3.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 5.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 8.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.489173694760508e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 4.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 4.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 4.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 19.19, "holdout_r2": 0.9999998844421881, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.000628662192782887, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 43.04, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 6.47, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "complexity": 11, "extrapolation_error": 4.265912957253685, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 62.72, "holdout_r2": 0.9219790715103403, "error": null, "verdict": "none", "model_sympy": "2*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/55 + 25*c*(y0 + 1)/(36*(a**y0 + b + y0)) + 25*x0/36 + 25*y0/36", "complexity": 44, "extrapolation_error": 8.167586537659494, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 9.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 110.85, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 18.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 15.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 6.593847649546502e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 15.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 2.0858150604182134e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 76.23, "holdout_r2": 0.9798629459384985, "error": null, "verdict": "none", "model_sympy": "-4*I/(63*Ki) + 5*Km/44 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "complexity": 36, "extrapolation_error": 6.070618788285074, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 14.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 7.777563385898406e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 3.387002112727231e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 14.05, "holdout_r2": 0.999998590029073, "error": null, "verdict": "equivalent", "model_sympy": "4*ht**(29/40)*wt**(4/(3*pi))/555", "complexity": 10, "extrapolation_error": 0.0024813917785055113, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 13.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 23.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 15.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "11*wt/10 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 7.808524511904954e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 5.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 4.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 4.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 5.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 2.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 38.52, "holdout_r2": 0.999342281109602, "error": null, "verdict": "none", "model_sympy": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "complexity": 25, "extrapolation_error": 0.756448816842763, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 8.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 7.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 4.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "complexity": 12, "extrapolation_error": 2.3241289486559944e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 69.1, "holdout_r2": 0.9723451398777542, "error": null, "verdict": "none", "model_sympy": "Cc*Emax/(Cc + EC50 + (2 - sqrt(Cc))*(h - 10/13)) + E0", "complexity": 16, "extrapolation_error": 224.31423199133528, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 42.13, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 119.12, "holdout_r2": 0.9991015788164763, "error": null, "verdict": "none", "model_sympy": "(-0.00867740596020503*pK + 0.00867740596020503*exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "complexity": 37, "extrapolation_error": 34.31672100834698, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 44.86, "holdout_r2": 0.9999982957591392, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 136.57, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "complexity": 28, "extrapolation_error": 178806.19055272642, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 18.46, "holdout_r2": 0.999983085473615, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0003421724074563692, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 4.39, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 21.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "complexity": 13, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 9.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 91.26, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 11.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 2.747862966920322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 48.71, "holdout_r2": 0.6009300564443736, "error": null, "verdict": "none", "model_sympy": "(31*Ve/34 - 31*Vs/34)/(sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "complexity": 21, "extrapolation_error": 1.6590720452739025, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_c26before.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 3.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 9.2, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 5.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 4.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 3.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 3.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 4.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 5.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 5.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 2.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 7.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 2.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 3.87, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 4.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 2.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 2.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 5.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 3.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 3.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 4.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 3.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 3.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 3.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 3.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 2.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 2.6580272625170744e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 6.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 4.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 5.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "complexity": 12, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 86.61, "holdout_r2": 0.9906410955779938, "error": null, "verdict": "none", "model_sympy": "745*I*R/(583*(R*z + R + 2*z**2 + z + (R - z)**2 + Abs(R - 1.500902) - 341/270)) - 0.0249613679208631", "complexity": 26, "extrapolation_error": 1.6356716661240647, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 3.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 8.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 66.97, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "complexity": 20, "extrapolation_error": 26.116208780363483, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 5.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 6.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 19.96, "holdout_r2": 0.9999987399706455, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 0.0010266497287562473, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 6.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.1452972121365248e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 11.37, "holdout_r2": 0.9999993748523367, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 204.96345936865274, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 4.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 12.83, "holdout_r2": 0.9999358035046534, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 7*R**2*sin(theta)**2/61", "complexity": 14, "extrapolation_error": 18.449807910348863, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 4.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*p*(1 - p)", "complexity": 4, "extrapolation_error": 4.225387799545417e-18, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 19.37, "holdout_r2": 0.9999965069248251, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.005326066583564435, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 21.06, "holdout_r2": 0.9999939406780607, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.0097589712307472, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 18.98, "holdout_r2": 0.9999988837407444, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.001898396493746527, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 25.86, "holdout_r2": 0.9999871221314461, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.001756186962477155, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 13.54, "holdout_r2": 0.9999999888336751, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 0.00019151427853813052, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 15.93, "holdout_r2": 0.9999995849742477, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0018664343175043869, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 16.59, "holdout_r2": 0.9999929473399511, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173484357765913, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 2.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 14.94, "holdout_r2": 0.9999760297048433, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 18.041648013849642, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 18.98, "holdout_r2": 0.9999990639057782, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 0.0044542801066563085, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 4.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 60.47, "holdout_r2": 0.9986997683233618, "error": null, "verdict": "none", "model_sympy": "31*Ta/38 + (28*T0/45 - 6*Ta/31)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**(k*t)))/log(10) + 4", "complexity": 27, "extrapolation_error": 0.22347496659912564, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 5.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 9.76, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 5.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 4.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 75.18, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "complexity": 26, "extrapolation_error": 3.361105052494754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 96.14, "holdout_r2": 0.9999987534619497, "error": null, "verdict": "equivalent", "model_sympy": "log((103/38)**c + (141/52)**b + (160/59)**a)", "complexity": 12, "extrapolation_error": 0.0006912651702793388, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 15.08, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 99.03, "holdout_r2": 0.9796062294912652, "error": null, "verdict": "none", "model_sympy": "-98/985 + (69*y/(22*pi) + 69*(383*r**2/81 + r*x)*log(y/(s2*x))/(22*pi*log(10)))*(-1.645074*r*x/(r + s1) + y)/s2 + 69*x**2/(22*pi*s1)", "complexity": 38, "extrapolation_error": 19.762108729581513, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 117.87, "holdout_r2": 0.9993117837605774, "error": null, "verdict": "none", "model_sympy": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "complexity": 20, "extrapolation_error": 18.242062937484306, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 4.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 148.95, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 121.22, "holdout_r2": 0.9630747740382664, "error": null, "verdict": "none", "model_sympy": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.225785238304894*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "complexity": 43, "extrapolation_error": 39.82621331000754, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 83.58, "holdout_r2": 0.9991264973338735, "error": null, "verdict": "none", "model_sympy": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/Scr**1.022685369863)))*(100*Age - Scr)**0.300119464329) + 1.83378552776782 + (3697*(313*Age/139 - 46261/485)*(Age + Scr - 986/(5*pi))/(12*pi*(-2234*Scr/7 - 7433/(11*pi))) + 17758/61)/(Age + exp(1.326898777153*Scr))", "complexity": 46, "extrapolation_error": 22.94571713293743, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 3.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 2.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 13.6, "holdout_r2": 0.9999997281316092, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0024766857120249413, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 4.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "complexity": 10, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 5.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "complexity": 18, "extrapolation_error": 6.533494778369253e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 90.65, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "complexity": 44, "extrapolation_error": 75596.32694850574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 3.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 3.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 5.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 3.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(-vs/(340*f) + 1/f)", "complexity": 7, "extrapolation_error": 1.718268468785316e-11, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 3.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 2.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 2.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 3.25, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 2.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 5.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 3.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 2.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 3.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 3.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 2.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 2.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 3.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 3.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 3.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 2.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "complexity": 7, "extrapolation_error": 7.570660263927268e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 3.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 2.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 6.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 4.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 5.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 3.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 4.33, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 6.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 5.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.69, "holdout_r2": 0.9999982943745273, "error": null, "verdict": "none", "model_sympy": "-0.00798764760219939 + (1102*a**2/279 + 4.66457841174864*a*b + 3789*b**2/959)/(a + b)", "complexity": 15, "extrapolation_error": 0.0015826143572032776, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 3.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 3.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 12.8, "holdout_r2": 0.9999900464705209, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.010576112421466749, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 2.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 22.13, "holdout_r2": 0.9999986067885326, "error": null, "verdict": "equivalent", "model_sympy": "n**(1/3) + n*log(n) - n", "complexity": 7, "extrapolation_error": 0.006055751469728797, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 73.5, "holdout_r2": 0.9875721142978284, "error": null, "verdict": "none", "model_sympy": "13*a/19 + 13*b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3))))/19", "complexity": 25, "extrapolation_error": 0.3169345537627731, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 93.68, "holdout_r2": 0.9956502370298741, "error": null, "verdict": "none", "model_sympy": "77*S*Vmax*log(n + 7)/(59*(S + exp((K - S)*log(n)/log(2)) + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax))*log(10))", "complexity": 30, "extrapolation_error": 1.1291979592290509, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 13.25, "holdout_r2": 0.9999587191232653, "error": null, "verdict": "none", "model_sympy": "R1*exp(-7*T1*log(Q10)/(22*pi) + T2*log(Q10)/10)", "complexity": 15, "extrapolation_error": 2.930928166552821, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2**(t/Td)*N0", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 3.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 13.47, "holdout_r2": 0.9999993873831956, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007489299553018918, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 3.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 21.66, "holdout_r2": 0.9999874493327889, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.001333430241846932, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 13.69, "holdout_r2": 0.9998786831948487, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 0.0016448627962412953, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 2.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 17.9, "holdout_r2": 0.9999975554938825, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0015005140156402015, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 11.38, "holdout_r2": 0.9999997627319258, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 356479336.4131333, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 93.29, "holdout_r2": 0.9608921918092791, "error": null, "verdict": "none", "model_sympy": "0.47616912312923*R*log(k*(C0 + t)*(k + t + 0.792822))/(k*log(10)) + 0.47616912312923*k**(1/3)*(C0 + t)**(1/3)*(k + (C0 + t)/(0.831019636162983*k + t + R/C0) - 6679/599)/log(C0 + 2*R + k) + 1091/184", "complexity": 40, "extrapolation_error": 3.212477923452836, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 14.59, "holdout_r2": 0.9999998921344517, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0011179559520451592, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 3.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 58.16, "holdout_r2": 0.9990706998632128, "error": null, "verdict": "none", "model_sympy": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "complexity": 33, "extrapolation_error": 0.0915446337762356, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 84.94, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 3.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 41.56, "holdout_r2": 0.9994206044936136, "error": null, "verdict": "none", "model_sympy": "-0.110019977083061*c*(b + 1/c)/(-a*c - b**3) + 2539*c/(935*(1.73401232572543*a**0.609274113751156*c**0.609274113751156 + 2*b + 1.322370199655)) - 0.0125483515879246", "complexity": 23, "extrapolation_error": 0.3278373602701853, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 90.16, "holdout_r2": 0.9852907431367235, "error": null, "verdict": "none", "model_sympy": "0.165335665321344*x + 0.165335665321344*y + 0.165335665321344*z + 0.165335665321344*Max(z, 2411*x/(678*p)) + 0.165335665321344*Max(z, Max(x, y) + y/p) + 0.165335665321344*Max(2*y/p, Max(x, y, Min(p, z)) - 0.020262) + 0.165335665321344*Max(x, y, 1.151426*z) + 89/521 + (0.165335665321344*y + 0.165335665321344*z**2/p)/p", "complexity": 44, "extrapolation_error": 0.4399066252005829, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 94.01, "holdout_r2": 0.9010445931745268, "error": null, "verdict": "none", "model_sympy": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "complexity": 20, "extrapolation_error": 2.214125494472233, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 3.45, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 49.37, "holdout_r2": 0.9997143555128415, "error": null, "verdict": "none", "model_sympy": "-1177*b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/(830*log(m + exp(g))) + 2/399", "complexity": 21, "extrapolation_error": 9.671501575996102, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 5.19, "holdout_r2": 0.9999999178862548, "error": null, "verdict": "none", "model_sympy": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "complexity": 13, "extrapolation_error": 2.4808828761160164, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 109.91, "holdout_r2": 0.9892049941160563, "error": null, "verdict": "none", "model_sympy": "59*Dose*F*(ke + 11/13)*exp(-13*ke*t/12 - 14/(37*t))/(47*V)", "complexity": 20, "extrapolation_error": 25757.1646206105, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 12.46, "holdout_r2": 0.9999767770871473, "error": null, "verdict": "none", "model_sympy": "-60/7 + (-29*HDL*TG/28 + 17*TC*TG/16 - 5*TG**2/43)/(0.000544640731278321*TG**2 + TG)", "complexity": 20, "extrapolation_error": 2.5367884704752597, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 14.07, "holdout_r2": 0.9999950582979937, "error": null, "verdict": "equivalent", "model_sympy": "19*BUN/53 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.0006326488693664393, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 40.48, "holdout_r2": 0.9999132089956209, "error": null, "verdict": "none", "model_sympy": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 305*log(PvO2)/(14*pi*PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "complexity": 27, "extrapolation_error": 0.3523971963945251, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 4.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 14.94, "holdout_r2": 0.9999560391345026, "error": null, "verdict": "none", "model_sympy": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "complexity": 18, "extrapolation_error": 91772.6503504587, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 141.25, "holdout_r2": 0.9825214603632386, "error": null, "verdict": "none", "model_sympy": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "complexity": 24, "extrapolation_error": 0.5099549777262253, "note": "", "translation_ok": false, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 5.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 3.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 2.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 3.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 2.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 8.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 7.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 2.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 12.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 2.62, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 3.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 8.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 4.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 3.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 2.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 3.64, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 7.87, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 3.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 6.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 2.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 3.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 3.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 8.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(Alb/(5*C) + 1/(10*C))", "complexity": 8, "extrapolation_error": 3.341286040227026e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 2.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 3.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 6.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 5.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 2.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 3.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 5.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 8.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.489173694760508e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 4.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 4.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 4.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 19.19, "holdout_r2": 0.999999758709715, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0014679546472195376, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 43.04, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 6.47, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "complexity": 11, "extrapolation_error": 4.265912957253685, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 62.72, "holdout_r2": 0.9219790715103403, "error": null, "verdict": "none", "model_sympy": "2*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/55 + 25*c*(y0 + 1)/(36*(a**y0 + b + y0)) + 25*x0/36 + 25*y0/36", "complexity": 44, "extrapolation_error": 8.167586537659494, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 9.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 110.85, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 18.84, "holdout_r2": 0.9999997043888105, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.000567443163132282, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 15.31, "holdout_r2": 0.9999685596976502, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.007704551820947538, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 15.57, "holdout_r2": 0.9999998180234843, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 0.0002119173208177988, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 76.23, "holdout_r2": 0.9798629459384985, "error": null, "verdict": "none", "model_sympy": "-4*I/(63*Ki) + 5*Km/44 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "complexity": 36, "extrapolation_error": 6.070618788285074, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 14.68, "holdout_r2": 0.9999992001215533, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.002192517649826119, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.75, "holdout_r2": 0.9999997939433571, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.0008662889955955565, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 14.05, "holdout_r2": 0.9999995455259224, "error": null, "verdict": "equivalent", "model_sympy": "4*ht**(21/29)*wt**(17/40)/555", "complexity": 9, "extrapolation_error": 0.0021006898322206945, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 13.52, "holdout_r2": 0.9999990968518048, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.004627289019920903, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 23.55, "holdout_r2": 0.9999917085440124, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.006821093093779402, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 15.13, "holdout_r2": 0.9999902029492513, "error": null, "verdict": "equivalent", "model_sympy": "34*wt/31 - 127*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.015134111601333128, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 5.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 4.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 4.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 5.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 2.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 38.52, "holdout_r2": 0.999342281109602, "error": null, "verdict": "none", "model_sympy": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "complexity": 25, "extrapolation_error": 0.756448816842763, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 8.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 7.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 4.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "complexity": 12, "extrapolation_error": 2.3241289486559944e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 69.1, "holdout_r2": 0.9686617710339538, "error": null, "verdict": "none", "model_sympy": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "complexity": 25, "extrapolation_error": 97.62637212090756, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 42.13, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 119.12, "holdout_r2": 0.999081347835766, "error": null, "verdict": "none", "model_sympy": "(-0.00868836323801598*pK + 0.00868836323801598*exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 2047*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/160 + 2307/233", "complexity": 37, "extrapolation_error": 34.312430649095354, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.95, "holdout_r2": 0.9999992188119764, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0002674827039449332, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 44.86, "holdout_r2": 0.9999859617862749, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 0.008919752262002046, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 136.57, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "complexity": 28, "extrapolation_error": 178806.19055272642, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 18.46, "holdout_r2": 0.9999801958640222, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0004399114891391472, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 4.39, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 21.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "complexity": 13, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 9.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 91.26, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 11.33, "holdout_r2": 0.999998132836914, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 0.0015428245020753738, "note": "", "translation_ok": true, "verdict_engine": "?"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 48.71, "holdout_r2": 0.5709701537917438, "error": null, "verdict": "none", "model_sympy": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "complexity": 18, "extrapolation_error": 1.7137335343257971, "note": "", "translation_ok": true, "verdict_engine": "?"}


==> anc/competitors/results/scored_s42_c28.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 3.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 8.96, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 5.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 3.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 3.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 3.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 4.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 5.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 5.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 2.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 7.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 1.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 3.85, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 4.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 3.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 2.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 4.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 3.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 2.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 3.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 3.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 3.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 3.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 2.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 2.6580272625170744e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 6.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 3.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 4.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "complexity": 12, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 81.13, "holdout_r2": 0.9906410955779938, "error": null, "verdict": "none", "model_sympy": "745*I*R/(583*(R*z + R + 2*z**2 + z + (R - z)**2 + Abs(R - 1.500902) - 341/270)) - 0.0249613679208631", "complexity": 26, "extrapolation_error": 1.6356716661240647, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 3.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 8.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 62.37, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "complexity": 20, "extrapolation_error": 26.116208780363483, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 4.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 6.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 19.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 1.5504728824245433e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 6.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.1452972121365248e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 10.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 4.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 13.45, "holdout_r2": 0.9999728567618487, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 6*R**2*sin(theta)**2/55", "complexity": 14, "extrapolation_error": 18.430058553546754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 3.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*p*(1 - p)", "complexity": 4, "extrapolation_error": 4.225387799545417e-18, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 18.9, "holdout_r2": 0.9999941287645315, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.002116969932159522, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 20.53, "holdout_r2": 0.9999966209714489, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.00020197832242696155, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 19.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 25.7, "holdout_r2": 0.9999868188275223, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.002295401996333833, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 13.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 15.93, "holdout_r2": 0.9999899634568608, "error": null, "verdict": "equivalent", "model_sympy": "13*ht/(10*pi*Cr)", "complexity": 6, "extrapolation_error": 0.008095738328210606, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 16.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 2.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 15.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 19.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 1.5798907497399861e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 3.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 60.09, "holdout_r2": 0.9992384582196018, "error": null, "verdict": "none", "model_sympy": "51*Ta/64 + (29*T0/59 - 11*Ta/36)*log((47*T0/63 + 47*T0/(63*Ta))**((4/11)**(k*t)))/log(10) + 4", "complexity": 27, "extrapolation_error": 0.24744380355581336, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 6.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 9.64, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 6.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 4.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 75.23, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "complexity": 26, "extrapolation_error": 3.361105052494754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 95.54, "holdout_r2": 0.9999996044011769, "error": null, "verdict": "equivalent", "model_sympy": "log((125/46)**c + (87/32)**a + (87/32)**b)", "complexity": 12, "extrapolation_error": 0.00041830081679174885, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 13.96, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 100.5, "holdout_r2": 0.9797844390406338, "error": null, "verdict": "none", "model_sympy": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "complexity": 29, "extrapolation_error": 19.762833971602312, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 111.8, "holdout_r2": 0.999308121682508, "error": null, "verdict": "none", "model_sympy": "1.00446026481237*K1 + 1.00446026481237*a12**0.907518858866987*(K1*a21 - K2 + a12 - 97*E/9) + 3.31853362585524 + 1.00446026481237/a21", "complexity": 19, "extrapolation_error": 18.241940563483293, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 4.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 141.61, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 4.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(1 + E0*exp(d/100)/(A*I0))", "complexity": 12, "extrapolation_error": 2.213879446748136e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 86.81, "holdout_r2": 0.9991264973338735, "error": null, "verdict": "none", "model_sympy": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/Scr**1.022685369863)))*(100*Age - Scr)**0.300119464329) + 1.83378552776782 + (3697*(313*Age/139 - 46261/485)*(Age + Scr - 986/(5*pi))/(12*pi*(-2234*Scr/7 - 7433/(11*pi))) + 17758/61)/(Age + exp(1.326898777153*Scr))", "complexity": 46, "extrapolation_error": 22.94571713293743, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 4.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 2.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "27*W*(100 - BF)/125 + 370", "complexity": 7, "extrapolation_error": 5.254161638887527e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 4.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "complexity": 10, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 5.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "complexity": 18, "extrapolation_error": 6.533494778369253e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 99.39, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "complexity": 44, "extrapolation_error": 75596.32694850574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 3.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 5.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 3.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(-vs/(340*f) + 1/f)", "complexity": 7, "extrapolation_error": 1.718268468785316e-11, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 3.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 2.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 2.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 3.16, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 2.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 5.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 2.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 2.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 3.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 3.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 2.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 2.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 2.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 3.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 3.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 3.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 2.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "complexity": 7, "extrapolation_error": 7.570660263927268e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 2.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 6.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 5.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 3.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 4.22, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 2.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 5.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.05, "holdout_r2": 0.9999982738565399, "error": null, "verdict": "none", "model_sympy": "-0.0108365433141129 + (79*a**2/20 + 14*a*b/3 + 79*b**2/20)/(a + b)", "complexity": 16, "extrapolation_error": 0.0014923297501518139, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 3.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 2.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 12.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 2.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 20.54, "holdout_r2": 0.9999986147880844, "error": null, "verdict": "equivalent", "model_sympy": "25*n**(1/3)/(8*pi) + 25*n*log(n)/(8*pi) - 25*n/(8*pi)", "complexity": 16, "extrapolation_error": 0.006404150139044075, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 68.04, "holdout_r2": 0.987351757995572, "error": null, "verdict": "none", "model_sympy": "13*a/(6*pi) + 13*b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3))))/(6*pi)", "complexity": 27, "extrapolation_error": 0.30910984661555185, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 89.86, "holdout_r2": 0.9963161420258485, "error": null, "verdict": "none", "model_sympy": "18*S*Vmax*log(n + 6)/(13*(S + 73*exp((K - S)*log(n)/log(2))/63 + log(S + exp(K) - 1)/log(2) - tanh(Vmax))*log(10))", "complexity": 31, "extrapolation_error": 1.2707866737011355, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 13.43, "holdout_r2": 0.9999970796320556, "error": null, "verdict": "exact", "model_sympy": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "complexity": 13, "extrapolation_error": 0.020786140618573465, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 3.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2**(t/Td)*N0", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 3.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 14.34, "holdout_r2": 0.9999997421137115, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0006206248379606224, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 3.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 21.0, "holdout_r2": 0.9999827730046027, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.0031516417686216613, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 13.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 2.2204460482056714e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 17.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 11.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 93.78, "holdout_r2": 0.9608921918092791, "error": null, "verdict": "none", "model_sympy": "0.47616912312923*R*log(k*(C0 + t)*(k + t + 0.792822))/(k*log(10)) + 0.47616912312923*k**(1/3)*(C0 + t)**(1/3)*(k + (C0 + t)/(0.831019636162983*k + t + R/C0) - 6679/599)/log(C0 + 2*R + k) + 1091/184", "complexity": 40, "extrapolation_error": 3.212477923452836, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 4.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 14.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(4*pi*r**2)", "complexity": 6, "extrapolation_error": 2.4927513780036225e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 3.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 58.35, "holdout_r2": 0.9990701273056405, "error": null, "verdict": "none", "model_sympy": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "complexity": 32, "extrapolation_error": 0.09186076085684108, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 86.32, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 3.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 40.91, "holdout_r2": 0.9994206044936136, "error": null, "verdict": "none", "model_sympy": "-0.110019977083061*c*(b + 1/c)/(-a*c - b**3) + 2539*c/(935*(1.73401232572543*a**0.609274113751156*c**0.609274113751156 + 2*b + 1.322370199655)) - 0.0125483515879246", "complexity": 23, "extrapolation_error": 0.3278373602701853, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 89.75, "holdout_r2": 0.987694475813287, "error": null, "verdict": "none", "model_sympy": "x/(2*pi) + y/(2*pi) + z/(2*pi) + Max(z, 4*x/p)/(2*pi) + Max(z, Max(x, y) + y/p)/(2*pi) + Max(2*y/p, Max(x, y, Min(p, z)) - 1)/(2*pi) + Max(x, y, 1.17135406144586*z)/(2*pi) + 250/667 + (y/(2*pi) + z**2/(2*pi*p))/p", "complexity": 52, "extrapolation_error": 0.381750751922702, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 91.23, "holdout_r2": 0.9010445931745268, "error": null, "verdict": "none", "model_sympy": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "complexity": 20, "extrapolation_error": 2.214125494472233, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 3.88, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 46.82, "holdout_r2": 0.9997143555128415, "error": null, "verdict": "none", "model_sympy": "-1177*b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/(830*log(m + exp(g))) + 2/399", "complexity": 21, "extrapolation_error": 9.671501575996102, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 4.42, "holdout_r2": 0.9999999903009478, "error": null, "verdict": "none", "model_sympy": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "complexity": 13, "extrapolation_error": 2.4808845608008374, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 103.28, "holdout_r2": 0.989786973619989, "error": null, "verdict": "none", "model_sympy": "16*Dose*F*(ke + 1)*exp(-64*ke*t/61 - 13/(35*t))/(15*V)", "complexity": 19, "extrapolation_error": 3.6284534922705314, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 12.37, "holdout_r2": 0.9999875232257205, "error": null, "verdict": "none", "model_sympy": "-9 + (-103*HDL*TG/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "complexity": 21, "extrapolation_error": 2.560615391244251, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 13.62, "holdout_r2": 0.9999963980937044, "error": null, "verdict": "equivalent", "model_sympy": "9*BUN/(8*pi) + Glu/18 + 2*Na", "complexity": 10, "extrapolation_error": 0.0006081929471419956, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 40.02, "holdout_r2": 0.9999298233808622, "error": null, "verdict": "none", "model_sympy": "1847*CO*Hb*(-SaO2 + SvO2)/(6*pi*(-276/43 - 5*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 7", "complexity": 26, "extrapolation_error": 0.32788750987327514, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 4.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 14.68, "holdout_r2": 0.9999633246893693, "error": null, "verdict": "none", "model_sympy": "0.0057*n**3*y**2 - 11*n**2*y/125 + 0.500704019185949*n - 0.500704019185949*y**(2*y**2) + 1.01671594786814", "complexity": 19, "extrapolation_error": 92841.10783362841, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 142.33, "holdout_r2": 0.9827334235030796, "error": null, "verdict": "none", "model_sympy": "819*s1*s1**(s2/w)*w*w**(s2*w**s2)/725 + 819*s2*((2/9)**w + 0.222789935478939*rho*s1**(s2/w)/w)/725 - 0.0187876421196606", "complexity": 27, "extrapolation_error": 0.5058232822466793, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 4.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 2.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 3.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 2.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 8.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 8.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 2.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 11.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 2.32, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 3.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 8.03, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 4.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 3.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 2.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 3.12, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 7.49, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 3.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 6.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 2.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 3.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 3.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 7.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(Alb/(5*C) + 1/(10*C))", "complexity": 8, "extrapolation_error": 3.341286040227026e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 2.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 3.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 5.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 5.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 2.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 3.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 5.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 7.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.489173694760508e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 3.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 4.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 4.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 17.9, "holdout_r2": 0.9999998844421881, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.000628662192782887, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 40.24, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 6.21, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "complexity": 11, "extrapolation_error": 4.265912957253685, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 59.44, "holdout_r2": 0.9219790715103403, "error": null, "verdict": "none", "model_sympy": "2*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/55 + 25*c*(y0 + 1)/(36*(a**y0 + b + y0)) + 25*x0/36 + 25*y0/36", "complexity": 44, "extrapolation_error": 8.167586537659494, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 8.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 109.68, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 19.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 15.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 6.593847649546502e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 14.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 2.0858150604182134e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 76.21, "holdout_r2": 0.9798629459384985, "error": null, "verdict": "none", "model_sympy": "-4*I/(63*Ki) + 5*Km/44 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "complexity": 36, "extrapolation_error": 6.070618788285074, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 14.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 7.777563385898406e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 19.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 3.387002112727231e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 13.7, "holdout_r2": 0.9999985448905642, "error": null, "verdict": "equivalent", "model_sympy": "7*ht**(29/40)*wt**(4/(3*pi))/970", "complexity": 10, "extrapolation_error": 0.0030766111659341665, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 13.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 23.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 21.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "11*wt/10 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 7.808524511904954e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 4.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 5.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 3.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 5.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 3.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 38.6, "holdout_r2": 0.999342281109602, "error": null, "verdict": "none", "model_sympy": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "complexity": 25, "extrapolation_error": 0.756448816842763, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 8.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 7.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 3.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "complexity": 12, "extrapolation_error": 2.3241289486559944e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 69.3, "holdout_r2": 0.9723451398777542, "error": null, "verdict": "none", "model_sympy": "Cc*Emax/(Cc + EC50 + (2 - sqrt(Cc))*(h - 10/13)) + E0", "complexity": 16, "extrapolation_error": 224.31423199133528, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 41.44, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 114.06, "holdout_r2": 0.9991015788164763, "error": null, "verdict": "none", "model_sympy": "(-0.00867740596020503*pK + 0.00867740596020503*exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "complexity": 37, "extrapolation_error": 34.31672100834698, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 15.03, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 41.5, "holdout_r2": 0.9999982957591392, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 130.4, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "complexity": 28, "extrapolation_error": 178806.19055272642, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 18.59, "holdout_r2": 0.999983085473615, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0003421724074563692, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 3.96, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 21.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "complexity": 13, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 9.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 92.69, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 11.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 2.747862966920322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 48.03, "holdout_r2": 0.6009300564443736, "error": null, "verdict": "none", "model_sympy": "(31*Ve/34 - 31*Vs/34)/(sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "complexity": 21, "extrapolation_error": 1.6590720452739025, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_c29.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 6.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 11.34, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 6.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 4.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 4.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 4.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 5.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 6.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 6.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 3.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 11.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 2.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 5.36, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 5.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 4.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 3.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 5.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 4.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 3.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 4.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 4.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 4.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 4.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 4.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 3.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 8.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 4.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 6.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(A*T1*k - A*T2*k)/L", "complexity": 11, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 6.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R**2/sqrt(R**6 + 3*R**4*z**2 + 3*R**2*z**4 + z**6)", "complexity": 21, "extrapolation_error": 1.2937033105355244e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 4.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 9.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 6.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(a**2 - 2*a*b*cos(C) + b**2)", "complexity": 13, "extrapolation_error": 9.703042533304558e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 7.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 8.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 29.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 1.5504728824245433e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 8.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.1452972121365248e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 22.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 5.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 23.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "R**2*theta/2 - R**2*sin(theta)/2", "complexity": 10, "extrapolation_error": 3.2936580425567777e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 4.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p**2 + 2*p", "complexity": 5, "extrapolation_error": 2.704248191709067e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 28.91, "holdout_r2": 0.9999941287645315, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.002116969932159522, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 29.05, "holdout_r2": 0.9999966209714489, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.00020197832242696155, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 27.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 34.91, "holdout_r2": 0.9999868188275223, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.002295401996333833, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 17.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 22.79, "holdout_r2": 0.9999899634568608, "error": null, "verdict": "equivalent", "model_sympy": "13*ht/(10*pi*Cr)", "complexity": 6, "extrapolation_error": 0.008095738328210606, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 23.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 20.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 27.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 1.5798907497399861e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 5.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 34.31, "holdout_r2": 0.9999890970907486, "error": null, "verdict": "exact", "model_sympy": "T0*exp(-k*t) + Ta - Ta*exp(-k*t)", "complexity": 12, "extrapolation_error": 0.0008089111543288799, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 7.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 12.73, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 7.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 4.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 12.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(x1**2*y2**2/4 - x1**2*y2*y3/2 + x1**2*y3**2/4 - x1*x2*y1*y2/2 + x1*x2*y1*y3/2 + x1*x2*y2*y3/2 - x1*x2*y3**2/2 + x1*x3*y1*y2/2 - x1*x3*y1*y3/2 - x1*x3*y2**2/2 + x1*x3*y2*y3/2 + x2**2*y1**2/4 - x2**2*y1*y3/2 + x2**2*y3**2/4 - x2*x3*y1**2/2 + x2*x3*y1*y2/2 + x2*x3*y1*y3/2 - x2*x3*y2*y3/2 + x3**2*y1**2/4 - x3**2*y1*y2/2 + x3**2*y2**2/4)", "complexity": 112, "extrapolation_error": 2.3609935803420532e-12, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 155.73, "holdout_r2": 0.9999996044011769, "error": null, "verdict": "equivalent", "model_sympy": "log((125/46)**c + (87/32)**a + (87/32)**b)", "complexity": 12, "extrapolation_error": 0.00041830081679174885, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 18.44, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 174.97, "holdout_r2": 0.9797844390406338, "error": null, "verdict": "none", "model_sympy": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "complexity": 29, "extrapolation_error": 19.762833971602312, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 20.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(K1 - K2*a12)/(-a12*a21 + 1)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 5.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 225.24, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 5.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(1 + E0*exp(d/100)/(A*I0))", "complexity": 12, "extrapolation_error": 2.213879446748136e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 138.67, "holdout_r2": 0.9991264973338735, "error": null, "verdict": "none", "model_sympy": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/Scr**1.022685369863)))*(100*Age - Scr)**0.300119464329) + 1.83378552776782 + (3697*(313*Age/139 - 46261/485)*(Age + Scr - 986/(5*pi))/(12*pi*(-2234*Scr/7 - 7433/(11*pi))) + 17758/61)/(Age + exp(1.326898777153*Scr))", "complexity": 46, "extrapolation_error": 22.94571713293743, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 4.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 3.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 19.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "27*W*(100 - BF)/125 + 370", "complexity": 7, "extrapolation_error": 5.254161638887527e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 5.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt*exp(n*log(r + 1)) - Pmt)*exp(-n*log(r + 1))/r", "complexity": 15, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 7.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn*exp(n*log(y + 1)) - Cpn + Fv*y)*exp(-n*log(y + 1))/y", "complexity": 18, "extrapolation_error": 1.3066989556738506e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 151.76, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "complexity": 44, "extrapolation_error": 75596.32694850574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 4.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 6.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 6.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 3.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "340*f/(340 - vs)", "complexity": 5, "extrapolation_error": 9.253317257903167e-19, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 3.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 2.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 2.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 4.15, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 3.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 6.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 3.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 2.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 4.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 4.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 4.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 3.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 3.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 4.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 4.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 4.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 8.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**3/(LVID + 12/5)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 5.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 3.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 8.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 4.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 7.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 4.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 5.49, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 7.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 3.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 6.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 13.3, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "3*pi*a + 3*pi*b - sqrt(-12791*a**2/54 - 9159*a*b/29 - 12791*b**2/54 + (-6*pi*a - 6*pi*b)**2)/2", "complexity": 30, "extrapolation_error": 3.4445422787293792e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 4.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 3.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 33.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 2.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 30.42, "holdout_r2": 0.9999986147880844, "error": null, "verdict": "equivalent", "model_sympy": "25*n**(1/3)/(8*pi) + 25*n*log(n)/(8*pi) - 25*n/(8*pi)", "complexity": 16, "extrapolation_error": 0.006404150139044075, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 115.15, "holdout_r2": 0.987351757995572, "error": null, "verdict": "none", "model_sympy": "13*a/(6*pi) + 13*b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3))))/(6*pi)", "complexity": 27, "extrapolation_error": 0.30910984661555185, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 151.7, "holdout_r2": 0.9963161420258485, "error": null, "verdict": "none", "model_sympy": "18*S*Vmax*log(n + 6)/(13*(S + 73*exp((K - S)*log(n)/log(2))/63 + log(S + exp(K) - 1)/log(2) - tanh(Vmax))*log(10))", "complexity": 31, "extrapolation_error": 1.2707866737011355, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 18.08, "holdout_r2": 0.9999970796320556, "error": null, "verdict": "exact", "model_sympy": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "complexity": 13, "extrapolation_error": 0.020786140618573465, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 4.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2**(t/Td)*N0", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 4.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 6.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 19.99, "holdout_r2": 0.9999997421137115, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0006206248379606224, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 4.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 31.58, "holdout_r2": 0.9999827730046027, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.0031516417686216613, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 21.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 2.2204460482056714e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 4.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 26.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 24.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 14.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(C0*k*exp(-k*t) + R - R*exp(-k*t))/k", "complexity": 14, "extrapolation_error": 1.5276267228295651e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 5.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 20.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(4*pi*r**2)", "complexity": 6, "extrapolation_error": 2.4927513780036225e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 4.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 92.42, "holdout_r2": 0.9990701273056405, "error": null, "verdict": "none", "model_sympy": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "complexity": 32, "extrapolation_error": 0.09186076085684108, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 139.95, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 4.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 9.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-b/2 + sqrt(4*a*c + b**2)/2)/a", "complexity": 13, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 155.0, "holdout_r2": 0.987694475813287, "error": null, "verdict": "none", "model_sympy": "x/(2*pi) + y/(2*pi) + z/(2*pi) + Max(z, 4*x/p)/(2*pi) + Max(z, Max(x, y) + y/p)/(2*pi) + Max(2*y/p, Max(x, y, Min(p, z)) - 1)/(2*pi) + Max(x, y, 1.17135406144586*z)/(2*pi) + 250/667 + (y/(2*pi) + z**2/(2*pi*p))/p", "complexity": 52, "extrapolation_error": 0.381750751922702, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 147.54, "holdout_r2": 0.9010445931745268, "error": null, "verdict": "none", "model_sympy": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "complexity": 20, "extrapolation_error": 2.214125494472233, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 4.58, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 22.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "b*s/(g*m + g*s + m**2 + m*s)", "complexity": 13, "extrapolation_error": 1.0374534401066667e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 4.78, "holdout_r2": 0.9999999903009478, "error": null, "verdict": "none", "model_sympy": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "complexity": 13, "extrapolation_error": 2.4808845608008374, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 160.28, "holdout_r2": 0.989786973619989, "error": null, "verdict": "none", "model_sympy": "16*Dose*F*(ke + 1)*exp(-64*ke*t/61 - 13/(35*t))/(15*V)", "complexity": 19, "extrapolation_error": 3.6284534922705314, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 17.2, "holdout_r2": 0.9999875232257205, "error": null, "verdict": "none", "model_sympy": "-9 + (-103*HDL*TG/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "complexity": 21, "extrapolation_error": 2.560615391244251, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 19.47, "holdout_r2": 0.9999963980937044, "error": null, "verdict": "equivalent", "model_sympy": "9*BUN/(8*pi) + Glu/18 + 2*Na", "complexity": 10, "extrapolation_error": 0.0006081929471419956, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 21.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*CO*Hb*SaO2/5 - 67*CO*Hb*SvO2/5 + 3*CO*PaO2/100 - 3*CO*PvO2/100", "complexity": 23, "extrapolation_error": 1.3051056255558425e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 5.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 8.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(n*y - y*exp(n*log(y + 1)) + y - exp(n*log(y + 1)) + 1)/(-y*exp(n*log(y + 1)) + y)", "complexity": 23, "extrapolation_error": 2.8342563089637885e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 21.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-2*rho*s1*s2*w**2 + 2*rho*s1*s2*w + s1**2*w**2 + s2**2*w**2 - 2*s2**2*w + s2**2)", "complexity": 30, "extrapolation_error": 4.572080960472416e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 4.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 5.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 3.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 4.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 2.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 10.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 9.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 3.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 14.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 3.15, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 4.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 12.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 5.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 4.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 3.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 9.13, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 4.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 8.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 3.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 3.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 4.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 10.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "10*C/(2*Alb + 1)", "complexity": 6, "extrapolation_error": 6.682572080454052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 3.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 4.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 7.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 7.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 3.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 4.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 6.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 9.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(1 - p)/p**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 5.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 6.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 6.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 25.26, "holdout_r2": 0.9999998844421881, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.000628662192782887, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 64.12, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 7.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 104.98, "holdout_r2": 0.9219790715103403, "error": null, "verdict": "none", "model_sympy": "2*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/55 + 25*c*(y0 + 1)/(36*(a**y0 + b + y0)) + 25*x0/36 + 25*y0/36", "complexity": 44, "extrapolation_error": 8.167586537659494, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 9.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 186.88, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 28.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 3.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 2.325761895899309e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 22.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 6.593847649546502e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 19.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 2.0858150604182134e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 128.54, "holdout_r2": 0.9798629459384985, "error": null, "verdict": "none", "model_sympy": "-4*I/(63*Ki) + 5*Km/44 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "complexity": 36, "extrapolation_error": 6.070618788285074, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 20.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 7.777563385898406e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 27.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 3.387002112727231e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 19.28, "holdout_r2": 0.9999985448905642, "error": null, "verdict": "equivalent", "model_sympy": "7*ht**(29/40)*wt**(4/(3*pi))/970", "complexity": 10, "extrapolation_error": 0.0030766111659341665, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 18.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 32.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 29.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "11*wt/10 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 7.808524511904954e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 5.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 5.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 3.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 7.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 4.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 12.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(x1**2 - 2*x1*x2 + x2**2 + y1**2 - 2*y1*y2 + y2**2 + z1**2 - 2*z1*z2 + z2**2)", "complexity": 28, "extrapolation_error": 1.0251696480909725e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 10.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 8.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 4.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*a*b*c/(a*b + a*c + b*c)", "complexity": 12, "extrapolation_error": 6.640368424731412e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 107.91, "holdout_r2": 0.9723451398777542, "error": null, "verdict": "none", "model_sympy": "Cc*Emax/(Cc + EC50 + (2 - sqrt(Cc))*(h - 10/13)) + E0", "complexity": 16, "extrapolation_error": 224.31423199133528, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 63.52, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 167.95, "holdout_r2": 0.9991015788164763, "error": null, "verdict": "none", "model_sympy": "(-0.00867740596020503*pK + 0.00867740596020503*exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "complexity": 37, "extrapolation_error": 34.31672100834698, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 19.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 66.45, "holdout_r2": 0.9999982957591392, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 20.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-al*t) + B*exp(-be*t)", "complexity": 12, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 25.5, "holdout_r2": 0.999983085473615, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0003421724074563692, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 5.54, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 6.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Ca*Cb + Ca*Ib + Cb*Ia)/(Ca*Cb + Ca*Ib + Cb*Ia + Ia*Ib)", "complexity": 17, "extrapolation_error": 4.984967268530397e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 11.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 126.53, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 14.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 2.747862966920322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 71.98, "holdout_r2": 0.6009300564443736, "error": null, "verdict": "none", "model_sympy": "(31*Ve/34 - 31*Vs/34)/(sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "complexity": 21, "extrapolation_error": 1.6590720452739025, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_c30.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 6.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 14.95, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 7.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 7.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 4.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 5.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 6.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 7.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 6.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 3.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 12.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 2.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 5.96, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 6.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 4.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 3.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 6.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 4.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 4.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 5.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 4.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 5.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 10.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 4.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 3.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 8.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 3.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(A*T1*k - A*T2*k)/L", "complexity": 11, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 7.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R**2/sqrt(R**6 + 3*R**4*z**2 + 3*R**2*z**4 + z**6)", "complexity": 21, "extrapolation_error": 1.2937033105355244e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 4.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 8.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 6.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(a**2 - 2*a*b*cos(C) + b**2)", "complexity": 13, "extrapolation_error": 9.703042533304558e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 7.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 11.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 28.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 1.5504728824245433e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 10.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.1452972121365248e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 23.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 7.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 24.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "R**2*theta/2 - R**2*sin(theta)/2", "complexity": 10, "extrapolation_error": 3.2936580425567777e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 5.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p**2 + 2*p", "complexity": 5, "extrapolation_error": 2.704248191709067e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 31.81, "holdout_r2": 0.9999941287645315, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.002116969932159522, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 24.08, "holdout_r2": 0.9999966209714489, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.00020197832242696155, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 27.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 37.0, "holdout_r2": 0.9999868188275223, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.002295401996333833, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 18.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 22.37, "holdout_r2": 0.9999899634568608, "error": null, "verdict": "equivalent", "model_sympy": "13*ht/(10*pi*Cr)", "complexity": 6, "extrapolation_error": 0.008095738328210606, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 21.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 21.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 29.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 1.5798907497399861e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 5.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 31.86, "holdout_r2": 0.9999890970907486, "error": null, "verdict": "exact", "model_sympy": "T0*exp(-k*t) + Ta - Ta*exp(-k*t)", "complexity": 12, "extrapolation_error": 0.0008089111543288799, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 8.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 14.2, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 11.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 4.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 12.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(x1**2*y2**2/4 - x1**2*y2*y3/2 + x1**2*y3**2/4 - x1*x2*y1*y2/2 + x1*x2*y1*y3/2 + x1*x2*y2*y3/2 - x1*x2*y3**2/2 + x1*x3*y1*y2/2 - x1*x3*y1*y3/2 - x1*x3*y2**2/2 + x1*x3*y2*y3/2 + x2**2*y1**2/4 - x2**2*y1*y3/2 + x2**2*y3**2/4 - x2*x3*y1**2/2 + x2*x3*y1*y2/2 + x2*x3*y1*y3/2 - x2*x3*y2*y3/2 + x3**2*y1**2/4 - x3**2*y1*y2/2 + x3**2*y2**2/4)", "complexity": 112, "extrapolation_error": 2.3609935803420532e-12, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 150.7, "holdout_r2": 0.9999996044011769, "error": null, "verdict": "equivalent", "model_sympy": "log((125/46)**c + (87/32)**a + (87/32)**b)", "complexity": 12, "extrapolation_error": 0.00041830081679174885, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 21.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(x**3 - 2*x + 1)/(x**2 + x + 1)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 149.98, "holdout_r2": 0.9797844390406338, "error": null, "verdict": "none", "model_sympy": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "complexity": 29, "extrapolation_error": 19.762833971602312, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 23.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(K1 - K2*a12)/(-a12*a21 + 1)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 7.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 30.31, "holdout_r2": 0.999996092753388, "error": null, "verdict": "exact", "model_sympy": "(Irr*a/2 + Pm/2 - sqrt(-4*Irr*Pm*a*th + (-Irr*a - Pm)**2)/2)/th", "complexity": 22, "extrapolation_error": 0.004888214673603384, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 10.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(1 + E0*exp(d/100)/(A*I0))", "complexity": 12, "extrapolation_error": 2.213879446748136e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 119.84, "holdout_r2": 0.9991264973338735, "error": null, "verdict": "none", "model_sympy": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/Scr**1.022685369863)))*(100*Age - Scr)**0.300119464329) + 1.83378552776782 + (3697*(313*Age/139 - 46261/485)*(Age + Scr - 986/(5*pi))/(12*pi*(-2234*Scr/7 - 7433/(11*pi))) + 17758/61)/(Age + exp(1.326898777153*Scr))", "complexity": 46, "extrapolation_error": 22.94571713293743, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 6.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 4.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 21.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "27*W*(100 - BF)/125 + 370", "complexity": 7, "extrapolation_error": 5.254161638887527e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 6.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt*exp(n*log(r + 1)) - Pmt)*exp(-n*log(r + 1))/r", "complexity": 15, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 7.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn*exp(n*log(y + 1)) - Cpn + Fv*y)*exp(-n*log(y + 1))/y", "complexity": 18, "extrapolation_error": 1.3066989556738506e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 134.6, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "complexity": 44, "extrapolation_error": 75596.32694850574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 4.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 6.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 9.03, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 4.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "340*f/(340 - vs)", "complexity": 5, "extrapolation_error": 9.253317257903167e-19, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 4.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 3.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 3.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 5.4, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 3.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 6.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 3.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 3.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 4.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 4.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 4.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 4.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 3.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 4.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 4.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 4.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 8.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**3/(LVID + 12/5)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 4.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 6.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 3.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 8.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 5.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 10.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 4.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 5.89, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 6.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 3.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 7.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 13.67, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "3*pi*a + 3*pi*b - sqrt(-12791*a**2/54 - 9159*a*b/29 - 12791*b**2/54 + (-6*pi*a - 6*pi*b)**2)/2", "complexity": 30, "extrapolation_error": 3.4445422787293792e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 4.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 32.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 3.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 33.26, "holdout_r2": 0.9999986147880844, "error": null, "verdict": "equivalent", "model_sympy": "25*n**(1/3)/(8*pi) + 25*n*log(n)/(8*pi) - 25*n/(8*pi)", "complexity": 16, "extrapolation_error": 0.006404150139044075, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 107.55, "holdout_r2": 0.987351757995572, "error": null, "verdict": "none", "model_sympy": "13*a/(6*pi) + 13*b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3))))/(6*pi)", "complexity": 27, "extrapolation_error": 0.30910984661555185, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 26.35, "holdout_r2": 0.9999737253610992, "error": null, "verdict": "exact", "model_sympy": "Vmax*exp(n*log(S))/(exp(n*log(K)) + exp(n*log(S)))", "complexity": 16, "extrapolation_error": 0.005244685978008416, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 20.78, "holdout_r2": 0.9999970796320556, "error": null, "verdict": "exact", "model_sympy": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "complexity": 13, "extrapolation_error": 0.020786140618573465, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 7.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2**(t/Td)*N0", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 7.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 6.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 19.88, "holdout_r2": 0.9999997421137115, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0006206248379606224, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 4.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 27.35, "holdout_r2": 0.9999827730046027, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.0031516417686216613, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 18.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 - exp(-k*tau))", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 7.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 31.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 24.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 15.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(C0*k*exp(-k*t) + R - R*exp(-k*t))/k", "complexity": 14, "extrapolation_error": 1.5276267228295651e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 5.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 22.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(4*pi*r**2)", "complexity": 6, "extrapolation_error": 2.4927513780036225e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 5.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 89.56, "holdout_r2": 0.9990701273056405, "error": null, "verdict": "none", "model_sympy": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "complexity": 32, "extrapolation_error": 0.09186076085684108, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 133.78, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 3.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 13.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-b/2 + sqrt(4*a*c + b**2)/2)/a", "complexity": 13, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 14.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(log(exp(p*log(x)) + exp(p*log(y)) + exp(p*log(z)))/p)", "complexity": 18, "extrapolation_error": 9.873043028232335e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 131.52, "holdout_r2": 0.9010445931745268, "error": null, "verdict": "none", "model_sympy": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "complexity": 20, "extrapolation_error": 2.214125494472233, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 7.99, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 27.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "b*s/(g*m + g*s + m**2 + m*s)", "complexity": 13, "extrapolation_error": 1.0374534401066667e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 6.27, "holdout_r2": 0.9999999903009478, "error": null, "verdict": "none", "model_sympy": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "complexity": 13, "extrapolation_error": 2.4808845608008374, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 146.56, "holdout_r2": 0.989786973619989, "error": null, "verdict": "none", "model_sympy": "16*Dose*F*(ke + 1)*exp(-64*ke*t/61 - 13/(35*t))/(15*V)", "complexity": 19, "extrapolation_error": 3.6284534922705314, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 18.46, "holdout_r2": 0.9999875232257205, "error": null, "verdict": "none", "model_sympy": "-9 + (-103*HDL*TG/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "complexity": 21, "extrapolation_error": 2.560615391244251, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 22.04, "holdout_r2": 0.9999963980937044, "error": null, "verdict": "equivalent", "model_sympy": "9*BUN/(8*pi) + Glu/18 + 2*Na", "complexity": 10, "extrapolation_error": 0.0006081929471419956, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 22.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*CO*Hb*SaO2/5 - 67*CO*Hb*SvO2/5 + 3*CO*PaO2/100 - 3*CO*PvO2/100", "complexity": 23, "extrapolation_error": 1.3051056255558425e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 6.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 9.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(n*y - y*exp(n*log(y + 1)) + y - exp(n*log(y + 1)) + 1)/(-y*exp(n*log(y + 1)) + y)", "complexity": 23, "extrapolation_error": 2.8342563089637885e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 26.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-2*rho*s1*s2*w**2 + 2*rho*s1*s2*w + s1**2*w**2 + s2**2*w**2 - 2*s2**2*w + s2**2)", "complexity": 30, "extrapolation_error": 4.572080960472416e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 5.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 5.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 3.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 6.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 3.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 12.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 10.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 3.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 14.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 3.96, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 4.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 12.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 5.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 4.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 3.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 4.38, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 9.54, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 4.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 8.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 3.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 3.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 4.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 15.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "10*C/(2*Alb + 1)", "complexity": 6, "extrapolation_error": 6.682572080454052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 3.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 4.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 7.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 9.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 5.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 6.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 9.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(1 - p)/p**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 6.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 6.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 9.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 26.55, "holdout_r2": 0.9999998844421881, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.000628662192782887, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 23.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-a*exp(n*log(r)) + a)/(1 - r)", "complexity": 10, "extrapolation_error": 7.232019404512946e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 8.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 98.49, "holdout_r2": 0.9219790715103403, "error": null, "verdict": "none", "model_sympy": "2*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/55 + 25*c*(y0 + 1)/(36*(a**y0 + b + y0)) + 25*x0/36 + 25*y0/36", "complexity": 44, "extrapolation_error": 8.167586537659494, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 12.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 22.81, "holdout_r2": 0.9999886074502583, "error": null, "verdict": "exact", "model_sympy": "K*N0/(K*exp(-r*t) + N0 - N0*exp(-r*t))", "complexity": 14, "extrapolation_error": 0.0038655140233828434, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 27.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 4.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 2.325761895899309e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 19.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 6.593847649546502e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 20.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 2.0858150604182134e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 19.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ki*S*Vmax/(I*Km + Ki*Km + Ki*S)", "complexity": 13, "extrapolation_error": 5.388783326962997e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 21.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 7.777563385898406e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 27.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 3.387002112727231e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 18.97, "holdout_r2": 0.9999985448905642, "error": null, "verdict": "equivalent", "model_sympy": "7*ht**(29/40)*wt**(4/(3*pi))/970", "complexity": 10, "extrapolation_error": 0.0030766111659341665, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 18.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 32.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 29.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "11*wt/10 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 7.808524511904954e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 8.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 7.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 6.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 8.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 4.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 13.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(x1**2 - 2*x1*x2 + x2**2 + y1**2 - 2*y1*y2 + y2**2 + z1**2 - 2*z1*z2 + z2**2)", "complexity": 28, "extrapolation_error": 1.0251696480909725e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 14.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 11.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 6.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*a*b*c/(a*b + a*c + b*c)", "complexity": 12, "extrapolation_error": 6.640368424731412e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 32.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(E0*exp(h*log(Cc)) + E0*exp(h*log(EC50)) + Emax*exp(h*log(Cc)))/(exp(h*log(Cc)) + exp(h*log(EC50)))", "complexity": 27, "extrapolation_error": 7.647069558446681e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 61.55, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 164.96, "holdout_r2": 0.9991015788164763, "error": null, "verdict": "none", "model_sympy": "(-0.00867740596020503*pK + 0.00867740596020503*exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "complexity": 37, "extrapolation_error": 34.31672100834698, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 23.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 64.17, "holdout_r2": 0.9999982957591392, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 21.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-al*t) + B*exp(-be*t)", "complexity": 12, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 25.32, "holdout_r2": 0.999983085473615, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0003421724074563692, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 6.3, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 7.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Ca*Cb + Ca*Ib + Cb*Ia)/(Ca*Cb + Ca*Ib + Cb*Ia + Ia*Ib)", "complexity": 17, "extrapolation_error": 4.984967268530397e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 13.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 131.3, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 27.24, "holdout_r2": 0.9999965685986146, "error": null, "verdict": "equivalent", "model_sympy": "(b*p + p - exp(1/W))/b", "complexity": 9, "extrapolation_error": 2.552940112146771e-06, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 55.59, "holdout_r2": 0.6009300564443736, "error": null, "verdict": "none", "model_sympy": "(31*Ve/34 - 31*Vs/34)/(sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "complexity": 21, "extrapolation_error": 1.6590720452739025, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_engineverdict.jsonl <==
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 22.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 3}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 22.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 18.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 38.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "20*sqrt(109)*pi*sqrt(L)/327", "extrapolation_error": 2.0172735889992805e-15, "translation_ok": true, "complexity": 9}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 20.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "extrapolation_error": 2.8752000644842327e-15, "translation_ok": true, "complexity": 9}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 18.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 28.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 4}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 20.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f*vs/(-vs**2/340 + vs)", "extrapolation_error": 1.9841481050162415e-11, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 22.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 16.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 13.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "extrapolation_error": 2.00775089305053e-11, "translation_ok": true, "complexity": 4}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 13.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "extrapolation_error": 4.0330603764643163e-16, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 13.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "extrapolation_error": 3.3448983888628984e-16, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 12.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 13.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 11.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "extrapolation_error": 2.902560427561763e-16, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 13.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "extrapolation_error": 5.392978076272358e-16, "translation_ok": true, "complexity": 10}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 15.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 13.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 14.53, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "extrapolation_error": 7.69785077703822e-14, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 11.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 22.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "extrapolation_error": 7.97354182994763e-13, "translation_ok": true, "complexity": 3}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 13.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 4}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 31.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "extrapolation_error": 3.252109411469851e-08, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 18.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 2}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 26.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 2}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 21.06, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "extrapolation_error": 1.0562994750617358e-12, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 19.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "extrapolation_error": 4.1733644110499845e-15, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 21.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "extrapolation_error": 7.468209029165775e-16, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 20.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 4}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 28.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "extrapolation_error": 3.4033250982708233e-15, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 17.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "extrapolation_error": 3.374196903061577e-16, "translation_ok": true, "complexity": 10}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 31.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 14.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "extrapolation_error": 4.3300379277130193e-16, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 18.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "extrapolation_error": 3.592627485299092e-16, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 22.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "extrapolation_error": 1.9369832656535736e-16, "translation_ok": true, "complexity": 4}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 23.45, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "extrapolation_error": 1.6048486938671743e-13, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 18.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 9}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 14.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 16.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "extrapolation_error": 1.255786138783073e-10, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 19.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "extrapolation_error": 1.225956737397487e-15, "translation_ok": true, "complexity": 4}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 15.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 3}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 18.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 4}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 17.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "extrapolation_error": 2.4825998626650495e-12, "translation_ok": true, "complexity": 3}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 17.84, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "extrapolation_error": 1.727801738649589e-08, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 22.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "extrapolation_error": 3.8447737735205093e-16, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 25.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "extrapolation_error": 5.634733892408544e-16, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 27.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100/(exp(5 - t/2) + 1)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 24.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "extrapolation_error": 2.138920970062611e-14, "translation_ok": true, "complexity": 3}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 18.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "extrapolation_error": 7.938668242586083e-20, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 19.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 22.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 18.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 25.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "extrapolation_error": 1.0212123544811473e-16, "translation_ok": true, "complexity": 9}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 19.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "extrapolation_error": 1.3786807958174782e-15, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 22.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 20.03, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "extrapolation_error": 2.7960941083237267e-15, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 26.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "extrapolation_error": 4.466022430910772e-16, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 20.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "extrapolation_error": 3.695817153949207e-16, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 17.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "extrapolation_error": 5.157754382975322e-16, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 23.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "extrapolation_error": 8.968851909822112e-16, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 40.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "extrapolation_error": 7.570660263927268e-16, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 25.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "extrapolation_error": 6.781286437644687e-16, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 22.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "extrapolation_error": 5.73517971732844e-16, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 22.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "extrapolation_error": 2.2460215137742544e-16, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 34.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "5*C/(Alb + 1/2)", "extrapolation_error": 6.682572080454052e-16, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 23.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "extrapolation_error": 4.837101371528392e-12, "translation_ok": true, "complexity": 16}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 23.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 9}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 21.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "extrapolation_error": 2.574054139144753e-16, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 22.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 4}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 21.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "extrapolation_error": 3.487795806751034e-16, "translation_ok": true, "complexity": 10}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 28.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 20.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "extrapolation_error": 2.6580272625170744e-14, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 35.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "extrapolation_error": 3.117091804128801e-16, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 20.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 25.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "extrapolation_error": 8.95343276101024e-16, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 21.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 10}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 19.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 20.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "extrapolation_error": 3.1661894428068083e-16, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 24.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "extrapolation_error": 5.76774266372886e-11, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 20.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "extrapolation_error": 4.82687214598009e-16, "translation_ok": true, "complexity": 12}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 29.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "extrapolation_error": 8.536039686756553e-16, "translation_ok": true, "complexity": 12}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 21.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "extrapolation_error": 9.277828033092618e-11, "translation_ok": true, "complexity": 9}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 23.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "extrapolation_error": 2.487551613944018e-15, "translation_ok": true, "complexity": 9}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 250.23, "holdout_r2": 0.9991483606688182, "error": null, "verdict": "none", "model_sympy": "1.20892880401617*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1193/661 + 1/R) - 6*I/671 - 3/958", "extrapolation_error": 1.3165040248556317, "translation_ok": true, "complexity": 26}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 20.57, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "extrapolation_error": 2.8450238781205554e-15, "translation_ok": true, "complexity": 14}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 23.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 23.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "extrapolation_error": 5.210335236444695e-16, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 30.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 4}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 39.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "extrapolation_error": 7.489173694760508e-16, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 37.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "extrapolation_error": 3.132511397357973e-16, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 20.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 26.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "extrapolation_error": 9.179813801685913e-13, "translation_ok": true, "complexity": 9}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 166.68, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "extrapolation_error": 26.116208780383147, "translation_ok": true, "complexity": 20}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 22.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*(R**2*h + R*h*r + h*r**2)/3", "extrapolation_error": 7.199445377021211e-15, "translation_ok": true, "complexity": 13}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 22.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "extrapolation_error": 3.711279525194419e-10, "translation_ok": true, "complexity": 10}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 248.86, "holdout_r2": 0.9955929455893282, "error": null, "verdict": "none", "model_sympy": "-0.402707062056106*(a + Abs(a - c)**((346/123)**b))**0.080524803095 + 1.04435865970196*(-1.172974794281*a*b + c*(0.773191462567*a*b - c + 3112/939) - 1.172974794281*Abs(a - b)**(b**(301/(179*c))) - 1.172974794281/c)**(479/823) + 0.141143046497252", "extrapolation_error": null, "translation_ok": true, "complexity": 35}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 34.41, "holdout_r2": 0.9999982943745273, "error": null, "verdict": "none", "model_sympy": "-0.00798764760219939 + 0.0248118325978173*(116687*a**2/733 + 188*a*b + 3344*b**2/21)/(a + b)", "extrapolation_error": 0.0015826143572034619, "translation_ok": true, "complexity": 13}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 17.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "extrapolation_error": 5.489015951999032e-12, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 271.78, "holdout_r2": 0.9943830009271836, "error": null, "verdict": "none", "model_sympy": "-0.328088578533631*(3.385178*s - Abs(mu - x)**(1/log(2)) - 0.009454)/(-s**(1/3) - 2*s**2 + 2*s - Abs(mu - x)**(1/log(2))*sqrt(Abs(log(Abs(mu - x))))/sqrt(log(10))) + 0.096268955435613", "extrapolation_error": 3.0505813658786756, "translation_ok": true, "complexity": 38}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 22.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "extrapolation_error": 6.753603998694556e-15, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 46.04, "holdout_r2": 0.999999758709715, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 + 3/17", "extrapolation_error": 0.0014679546472195376, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 48.66, "holdout_r2": 0.9999987399706455, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "extrapolation_error": 0.0008083070936455962, "translation_ok": true, "complexity": 10}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 15.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "extrapolation_error": 6.022592963993731e-16, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 109.99, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "extrapolation_error": 4.6677308865696453e+254, "translation_ok": true, "complexity": 25}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 217.47, "holdout_r2": 0.9923774417752083, "error": null, "verdict": "none", "model_sympy": "370*a/327 - 0.170441636620765*x**2 - 370*sin(0.377847833004*x**2/a**2)/327 - 370*tanh(157/(22*x**2))/327 + 0.682703661377456 + 370*x**2/(327*a) + 4.61451100917431e-7*x**12/a**12", "extrapolation_error": 139.51962708003379, "translation_ok": true, "complexity": 33}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 29.64, "holdout_r2": 0.9999900464705209, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "extrapolation_error": 0.010576112421466749, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 27.43, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "extrapolation_error": 4.265912957253685, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 30.47, "holdout_r2": 0.9999993748523367, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "extrapolation_error": 204.96345936865274, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 21.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 179.46, "holdout_r2": 0.9219790715103403, "error": null, "verdict": "none", "model_sympy": "915*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/25456 + 2745*c*(y0 + 1)/(3956*(a**y0 + b + y0)) + 2745*x0/3956 + 2745*y0/3956 - 24039/609224", "extrapolation_error": 8.167586537659494, "translation_ok": true, "complexity": 46}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 25.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 64.76, "holdout_r2": 0.9999986067885326, "error": null, "verdict": "equivalent", "model_sympy": "n**(1/3) + n*log(n) - n - 4/47", "extrapolation_error": 0.006055751469649963, "translation_ok": true, "complexity": 9}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 39.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "extrapolation_error": 1.1555225699481183e-13, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 100.34, "holdout_r2": 0.9999960816393905, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 15*R**2*sin(theta)*sin(sin(theta))/119", "extrapolation_error": 18.459259916692975, "translation_ok": true, "complexity": 16}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 194.84, "holdout_r2": 0.9919063259740579, "error": null, "verdict": "none", "model_sympy": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "extrapolation_error": 0.7746979143155835, "translation_ok": true, "complexity": 28}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 281.44, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "extrapolation_error": 1.5808974027965816, "translation_ok": true, "complexity": 28}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 21.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p**2 + 2*p", "extrapolation_error": 2.704248191709067e-16, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 245.16, "holdout_r2": 0.9956502370298741, "error": null, "verdict": "none", "model_sympy": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "extrapolation_error": 1.1291979592323913, "translation_ok": true, "complexity": 33}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 46.2, "holdout_r2": 0.9999997043888105, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "extrapolation_error": 0.000567443163132282, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 52.54, "holdout_r2": 0.9999965069248251, "error": null, "verdict": "equivalent", "model_sympy": "1/5 + 241/M**(1/4)", "extrapolation_error": 0.005326066583564435, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 30.33, "holdout_r2": 0.9999587191232653, "error": null, "verdict": "none", "model_sympy": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10) + 1/20", "extrapolation_error": 2.930928170601006, "translation_ok": true, "complexity": 16}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 21.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 51.03, "holdout_r2": 0.9999939406780607, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "extrapolation_error": 0.0097589712307472, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 16.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147180559946*t/Td)", "extrapolation_error": 3.116802584313804e-12, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 34.16, "holdout_r2": 0.9999974866047892, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "extrapolation_error": 0.0031506837296745435, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 43.7, "holdout_r2": 0.9999988837407444, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "extrapolation_error": 0.001898396493746527, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 18.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "extrapolation_error": 1.9955975356000516e-14, "translation_ok": true, "complexity": 15}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 33.69, "holdout_r2": 0.9999998180234843, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "extrapolation_error": 0.0002119173208177988, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 52.64, "holdout_r2": 0.9999871221314461, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "extrapolation_error": 0.001756188285869821, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 25.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 178.39, "holdout_r2": 0.9798629459384985, "error": null, "verdict": "none", "model_sympy": "12*I/1643 - 3*I/(53*Ki) + 6*Km/53 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 - 13/43 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "extrapolation_error": 6.07061878828529, "translation_ok": true, "complexity": 41}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 33.34, "holdout_r2": 0.9999999888336751, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "extrapolation_error": 0.00019151427853813052, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 34.63, "holdout_r2": 0.9999993873831956, "error": null, "verdict": "equivalent", "model_sympy": "-412*age/61 + 5*ht + 14*wt + 67", "extrapolation_error": 0.0007489299553018918, "translation_ok": true, "complexity": 10}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 39.36, "holdout_r2": 0.9999992001215533, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(1/3) + 15/37", "extrapolation_error": 0.0021925176635615553, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 41.61, "holdout_r2": 0.9999887281771452, "error": null, "verdict": "equivalent", "model_sympy": "19*floor(1/2 + ht/Cr)/46", "extrapolation_error": 0.007281422236802011, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 25.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "extrapolation_error": 1.827382583167291e-16, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 54.08, "holdout_r2": 0.9999997939433571, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "extrapolation_error": 0.0008662889955955565, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 48.26, "holdout_r2": 0.9999929473399511, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "extrapolation_error": 0.0031173484357765913, "translation_ok": true, "complexity": 4}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 55.12, "holdout_r2": 0.9999874493327889, "error": null, "verdict": "equivalent", "model_sympy": "27*CO*Hb*SaO2/2 + CO*PaO2/34 - 13/34", "extrapolation_error": 0.001333430241846932, "translation_ok": true, "complexity": 13}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 38.03, "holdout_r2": 0.9999995455259224, "error": null, "verdict": "equivalent", "model_sympy": "4*ht**(21/29)*wt**(17/40)/555", "extrapolation_error": 0.0021006898319526216, "translation_ok": true, "complexity": 9}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 23.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "extrapolation_error": 3.0839309688637276e-16, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 34.1, "holdout_r2": 0.9998786831948487, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "extrapolation_error": 0.0016448627962412953, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 39.65, "holdout_r2": 0.9999990968518048, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "extrapolation_error": 0.004627289019920903, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 127.86, "holdout_r2": 0.9998109681042525, "error": null, "verdict": "none", "model_sympy": "(-CaO2 + CcO2)/(CcO2 - CvO2 + 4/CaO2)", "extrapolation_error": 16.494067193460626, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 28.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "extrapolation_error": 3.946907220475258e-16, "translation_ok": true, "complexity": 4}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 169.24, "holdout_r2": 0.9999917085440124, "error": null, "verdict": "equivalent", "model_sympy": "4*TBSA*wt + 34", "extrapolation_error": 0.006821093093779402, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 62.28, "holdout_r2": 0.9999990639057782, "error": null, "verdict": "equivalent", "model_sympy": "-I*RHR - I*age + 220*I + RHR + 63/874", "extrapolation_error": 0.0044542801066563085, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 57.92, "holdout_r2": 0.9999975554938825, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "extrapolation_error": 0.0015005140156402015, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 50.55, "holdout_r2": 0.9999902029492513, "error": null, "verdict": "equivalent", "model_sympy": "40*wt/37 + 1/9 - 126*wt**2/ht**2", "extrapolation_error": 0.015134111601333128, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 27.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 40.53, "holdout_r2": 0.9999997627319258, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "extrapolation_error": 356479336.4131333, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 29.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 157.31, "holdout_r2": 0.9986997683233618, "error": null, "verdict": "none", "model_sympy": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "extrapolation_error": 0.22347496649852203, "translation_ok": true, "complexity": 30}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.65, "holdout_r2": 0.9402447092501148, "error": null, "verdict": "none", "model_sympy": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "extrapolation_error": 13452.10432268961, "translation_ok": true, "complexity": 41}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 26.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 26.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "extrapolation_error": 4.3870187926848866e-12, "translation_ok": true, "complexity": 12}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 21.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(exp(h*log(D) - h*log(EC50)) + 1)", "extrapolation_error": 1.961452166940582e-13, "translation_ok": true, "complexity": 12}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 27.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "extrapolation_error": 1.679998482298272e-09, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 46.49, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "extrapolation_error": 3.029214894544595e-09, "translation_ok": true, "complexity": 5}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 40.22, "holdout_r2": 0.9999998921344517, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "extrapolation_error": 0.0011179559520451592, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 21.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 127.22, "holdout_r2": 0.9992726035641666, "error": null, "verdict": "none", "model_sympy": "1.01586865491805*V0*t/(t + tau**2/(t + 0.696978736572705*tau)) + 0.046883745264731", "extrapolation_error": 0.03511436715627396, "translation_ok": true, "complexity": 12}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "extrapolation_error": 1.3507279318789633e-12, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 22.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "extrapolation_error": 7.270216058432762e-16, "translation_ok": true, "complexity": 9}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 19.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "extrapolation_error": 2.2240534258360215e-16, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 169.51, "holdout_r2": 0.9990706998632128, "error": null, "verdict": "none", "model_sympy": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "extrapolation_error": 0.0915446337762356, "translation_ok": true, "complexity": 33}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 120.74, "holdout_r2": 0.999342281109602, "error": null, "verdict": "none", "model_sympy": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "extrapolation_error": 0.7564488168414686, "translation_ok": true, "complexity": 25}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.21, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "extrapolation_error": 3.361105052494494, "translation_ok": true, "complexity": 26}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 302.71, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "extrapolation_error": 103.2764516462184, "translation_ok": true, "complexity": 15}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 69.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "extrapolation_error": 4.196964084227647e-16, "translation_ok": true, "complexity": 12}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 302.3, "holdout_r2": 0.9996821825874503, "error": null, "verdict": "equivalent", "model_sympy": "45*log((163/58)**b + (54/19)**c + (71/25)**a)/47 + 2/49", "extrapolation_error": 0.011782328930971935, "translation_ok": true, "complexity": 16}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 28.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 10}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 44.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "extrapolation_error": 0.0, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 47.8, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "extrapolation_error": 0.07688336972964047, "translation_ok": true, "complexity": 17}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 125.32, "holdout_r2": 0.9994206044936136, "error": null, "verdict": "none", "model_sympy": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "extrapolation_error": 0.3278373602709793, "translation_ok": true, "complexity": 23}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 22.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "extrapolation_error": 2.3241289486559944e-15, "translation_ok": true, "complexity": 12}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 289.69, "holdout_r2": 0.9796062294912652, "error": null, "verdict": "none", "model_sympy": "-98/985 + 0.998338434417852*(y + (383*r**2/81 + r*x)*log(y/(s2*x))/log(10))*(-1.645074*r*x/(r + s1) + y)/s2 + 0.998338434417852*x**2/s1", "extrapolation_error": 19.762108729575328, "translation_ok": true, "complexity": 32}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 270.48, "holdout_r2": 0.9818274015206695, "error": null, "verdict": "none", "model_sympy": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.544799924639411 + 0.195579281608043*z**2/p", "extrapolation_error": 2.1309235662204227, "translation_ok": true, "complexity": 32}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 213.48, "holdout_r2": 0.9686617710339538, "error": null, "verdict": "none", "model_sympy": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "extrapolation_error": 97.62637212090756, "translation_ok": true, "complexity": 25}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 270.31, "holdout_r2": 0.9993117837605774, "error": null, "verdict": "none", "model_sympy": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "extrapolation_error": 18.242062937480252, "translation_ok": true, "complexity": 20}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 233.16, "holdout_r2": 0.786943513060514, "error": null, "verdict": "none", "model_sympy": "0.539790435426527*K*r + 0.539790435426527*K - 0.539790435426527*K/floor(r*t**nu) + 12671/778", "extrapolation_error": 6.153928302961639, "translation_ok": true, "complexity": 16}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 114.43, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "-36 + 2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "extrapolation_error": 10.169596266279555, "translation_ok": true, "complexity": 13}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 20.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "extrapolation_error": 6.163412739159522e-16, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 18.47, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "extrapolation_error": 2.1342125454083023e-11, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 236.49, "holdout_r2": 0.999081347835766, "error": null, "verdict": "none", "model_sympy": "-0.0086883620057691*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 180072*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/14075 + 2307/233", "extrapolation_error": 34.31243087810113, "translation_ok": true, "complexity": 37}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 302.62, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "extrapolation_error": 0.3731951482474933, "translation_ok": true, "complexity": 34}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 92.39, "holdout_r2": 0.9997143555128415, "error": null, "verdict": "none", "model_sympy": "2/399 - 1177*Min(b**(b*g), b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/log(m + exp(g)))/830", "extrapolation_error": 9.671501577348277, "translation_ok": true, "complexity": 24}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 30.84, "holdout_r2": 0.9999992188119764, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "extrapolation_error": 0.0002674827039449332, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 274.97, "holdout_r2": 0.9630747740382664, "error": null, "verdict": "none", "model_sympy": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0830615622365696*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "extrapolation_error": 39.82621331000754, "translation_ok": true, "complexity": 45}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 19.18, "holdout_r2": 0.9999999178862548, "error": null, "verdict": "none", "model_sympy": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "extrapolation_error": 1.7422614250840445, "translation_ok": true, "complexity": 13}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 103.2, "holdout_r2": 0.9999859617862749, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Sb + Max(1/3, Km))", "extrapolation_error": 0.008919752262002046, "translation_ok": true, "complexity": 19}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 242.6, "holdout_r2": 0.9994300722336895, "error": null, "verdict": "none", "model_sympy": "1406/(Scr**1.1001052563*(1 + exp(-Scr**((-Scr + Scr**(-1673/873))/(Scr**1.256537563446*Scr**(1.126054649446*(0.855062719336871/Age**0.295093299374)**Age)))))*(100*Age - Min(76718164, Scr))**0.292791923756) + 19371*pi*(2511/532 - 0.0191500481786977*(Age - 846547/16980)*(Age + Scr - 5696/117)/(Age**(1", "extrapolation_error": 14.225368918505378, "translation_ok": true, "complexity": null}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 286.85, "holdout_r2": 0.9892049941160563, "error": null, "verdict": "none", "model_sympy": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "extrapolation_error": 25757.1646206105, "translation_ok": true, "complexity": 20}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 303.22, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "extrapolation_error": 178806.19055272642, "translation_ok": true, "complexity": 28}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 20.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "extrapolation_error": 9.965334808909352e-16, "translation_ok": true, "complexity": 13}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 26.23, "holdout_r2": 0.9999767770871473, "error": null, "verdict": "none", "model_sympy": "-60/7 + 56*(-12*HDL*(TG + 1)/11 + 28*TC*TG/25 - 6*TG**2/49)/(59*(0.000544640731278321*TG**2 + TG))", "extrapolation_error": 2.536788470475255, "translation_ok": true, "complexity": 22}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 39.15, "holdout_r2": 0.9999801958640222, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "extrapolation_error": 0.0004399114891391472, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 17.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "extrapolation_error": 4.2321687200205376e-16, "translation_ok": true, "complexity": 14}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 28.89, "holdout_r2": 0.9999950582979937, "error": null, "verdict": "equivalent", "model_sympy": "19*BUN/53 + Glu/18 + 2*Na + 1/3", "extrapolation_error": 0.0006326488693664393, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 17.45, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "extrapolation_error": 2.42917687664478e-13, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 29.01, "holdout_r2": 0.9999997281316092, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "extrapolation_error": 0.0024766857120249413, "translation_ok": true, "complexity": 7}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 75.21, "holdout_r2": 0.9999132089956209, "error": null, "verdict": "none", "model_sympy": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 6.934586*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "extrapolation_error": 0.35239719639451034, "translation_ok": true, "complexity": 25}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 50.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "extrapolation_error": 3.738725451397798e-16, "translation_ok": true, "complexity": 13}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 17.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "extrapolation_error": 2.721906176794471e-13, "translation_ok": true, "complexity": 10}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 18.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "extrapolation_error": 9.96930116696733e-13, "translation_ok": true, "complexity": 11}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 28.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "extrapolation_error": 2.505029909257736e-07, "translation_ok": true, "complexity": 17}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 22.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "extrapolation_error": 1.4382835405102073e-11, "translation_ok": true, "complexity": 18}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 28.55, "holdout_r2": 0.9999560391345026, "error": null, "verdict": "none", "model_sympy": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "extrapolation_error": 91772.65035045863, "translation_ok": true, "complexity": 18}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 167.13, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "extrapolation_error": 2183553294851.1506, "translation_ok": true, "complexity": null}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 166.88, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "extrapolation_error": 49050.66007613986, "translation_ok": true, "complexity": 53}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 261.38, "holdout_r2": 0.9825214603632386, "error": null, "verdict": "none", "model_sympy": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "extrapolation_error": 0.5702696933610191, "translation_ok": true, "complexity": 24}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 26.06, "holdout_r2": 0.999998132836914, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "extrapolation_error": 0.001542824502075099, "translation_ok": true, "complexity": 6}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 19.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "extrapolation_error": 7.370368104449617e-07, "translation_ok": true, "complexity": 8}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 18.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "extrapolation_error": 1.1249653254629085e-06, "translation_ok": true, "complexity": 21}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 109.59, "holdout_r2": 0.5709701537917438, "error": null, "verdict": "none", "model_sympy": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "extrapolation_error": 1.713733534325797, "translation_ok": true, "complexity": 18}
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}


==> anc/competitors/results/scored_s42_final.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 4.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 8.98, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 5.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 4.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 4.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 3.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 5.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 6.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 5.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 3.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 9.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 2.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 4.15, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 4.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 3.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 3.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 6.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 4.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 3.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 4.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 4.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 4.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 3.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 2.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 2.6580272625170744e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 8.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 6.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "complexity": 12, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 99.54, "holdout_r2": 0.9991483606688182, "error": null, "verdict": "none", "model_sympy": "1.20892880401617*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1193/661 + 1/R) - 0.00894100701509634*I - 3/958", "complexity": 25, "extrapolation_error": 1.3165040248556317, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 4.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 10.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 78.98, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "complexity": 20, "extrapolation_error": 26.116208780363483, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 7.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 8.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 25.26, "holdout_r2": 0.9999987399706455, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 0.0008083070936455962, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 8.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.3100480862704652e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 13.27, "holdout_r2": 0.9999993748523367, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 204.96345936865274, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 5.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 16.29, "holdout_r2": 0.9999358035046534, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 7*R**2*sin(theta)**2/61", "complexity": 14, "extrapolation_error": 18.449807910348863, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 5.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*p*(1 - p)", "complexity": 4, "extrapolation_error": 4.225387799545417e-18, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 23.66, "holdout_r2": 0.9999965069248251, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.005326066583564435, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 26.27, "holdout_r2": 0.9999939406780607, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.0097589712307472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 24.05, "holdout_r2": 0.9999988837407444, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.001898396493746527, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 31.71, "holdout_r2": 0.9999871221314461, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.001756188285869821, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 16.58, "holdout_r2": 0.9999999888336751, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 0.00019151427853813052, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 19.97, "holdout_r2": 0.9999887281771452, "error": null, "verdict": "equivalent", "model_sympy": "19*floor(1/2 + ht/Cr)/46", "complexity": 8, "extrapolation_error": 0.007281422236802011, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 20.22, "holdout_r2": 0.9999929473399511, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173484357765913, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 18.4, "holdout_r2": 0.9999760297048433, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 18.041648013849642, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 24.73, "holdout_r2": 0.9999990639057782, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 0.0044542801066563085, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 5.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 76.38, "holdout_r2": 0.9986997683233618, "error": null, "verdict": "none", "model_sympy": "31*Ta/38 + (28*T0/45 - 6*Ta/31)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/log(10) + 4", "complexity": 29, "extrapolation_error": 0.22347496659912564, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 7.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 11.99, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 8.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 5.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 115.95, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "complexity": 26, "extrapolation_error": 3.361105052494754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 120.93, "holdout_r2": 0.9999987534619497, "error": null, "verdict": "equivalent", "model_sympy": "log((103/38)**c + (141/52)**b + (160/59)**a)", "complexity": 12, "extrapolation_error": 0.0006912651702793388, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 18.82, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 126.77, "holdout_r2": 0.9796062294912652, "error": null, "verdict": "none", "model_sympy": "-98/985 + (0.998338434417852*y + 0.998338434417852*(383*r**2/81 + r*x)*log(y/(s2*x))/log(10))*(-1.645074*r*x/(r + s1) + y)/s2 + 0.998338434417852*x**2/s1", "complexity": 32, "extrapolation_error": 19.762108729581513, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 139.07, "holdout_r2": 0.9993117837605774, "error": null, "verdict": "none", "model_sympy": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "complexity": 20, "extrapolation_error": 18.242062937484306, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 5.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 177.64, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 145.9, "holdout_r2": 0.9630747740382664, "error": null, "verdict": "none", "model_sympy": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.225785238304894*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "complexity": 43, "extrapolation_error": 39.82621331000754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 104.12, "holdout_r2": 0.9994300722336895, "error": null, "verdict": "none", "model_sympy": "1406/(Scr**1.1001052563*(1 + exp(-Scr**((-Scr + Scr**(-1673/873))/Scr**1.256537563446)))*(100*Age - Min(76718164, Scr))**0.292791923756) + (22387/59 - 1849*(0.0191500481241548*Age - 0.95473573404545)*(Age + Scr - 5696/117)/(23*Age**(1/3)*Scr**(1/3)))/(Age + 3772*exp(Scr)/583) + 1.31674104085574", "complexity": 43, "extrapolation_error": 14.225368918571071, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 4.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 3.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 17.93, "holdout_r2": 0.9999997281316092, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0024766857120249413, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 5.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "complexity": 10, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 8.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "complexity": 18, "extrapolation_error": 6.533494778369253e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 99.86, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "-3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "complexity": 53, "extrapolation_error": 49050.66010243574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 3.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 3.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 5.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 4.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(-vs/(340*f) + 1/f)", "complexity": 7, "extrapolation_error": 1.718268468785316e-11, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 3.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 3.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 2.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 3.69, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 2.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 5.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 3.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 3.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 3.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 2.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 2.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 4.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 5.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 4.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 9.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "complexity": 7, "extrapolation_error": 7.570660263927268e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 4.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 2.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 7.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 5.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 6.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 4.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 6.2, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 7.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 2.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 6.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 18.82, "holdout_r2": 0.9999982943745273, "error": null, "verdict": "none", "model_sympy": "-0.00798764760219939 + (1102*a**2/279 + 4.66457841174864*a*b + 3789*b**2/959)/(a + b)", "complexity": 15, "extrapolation_error": 0.0015826143572032776, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 4.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 3.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 15.76, "holdout_r2": 0.9999900464705209, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.010576112421466749, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 2.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 25.91, "holdout_r2": 0.9999986067885326, "error": null, "verdict": "equivalent", "model_sympy": "n**(1/3) + n*log(n) - n", "complexity": 7, "extrapolation_error": 0.006055751469728797, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 85.25, "holdout_r2": 0.9919063259740579, "error": null, "verdict": "none", "model_sympy": "4*a/11 + 31*b/64 + 4*p/33 + 4*Max(a, b)/33 + (4*a*p/33 + 4*b/33)/(1 + 3*b/a)**2", "complexity": 27, "extrapolation_error": 0.774697914315583, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 113.33, "holdout_r2": 0.9956502370298741, "error": null, "verdict": "none", "model_sympy": "77*S*Vmax*log(n + 7)/(59*(S + exp((K - S)*log(n)/log(2)) + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax))*log(10))", "complexity": 30, "extrapolation_error": 1.1291979592290509, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 15.96, "holdout_r2": 0.9999587191232653, "error": null, "verdict": "none", "model_sympy": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10)", "complexity": 14, "extrapolation_error": 2.930928166552821, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 5.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2**(t/Td)*N0", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 4.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 18.25, "holdout_r2": 0.9999993873831956, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007489299553018918, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 4.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 27.09, "holdout_r2": 0.9999874493327889, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.001333430241846932, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 17.77, "holdout_r2": 0.9998786831948487, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 0.0016448627962412953, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 22.68, "holdout_r2": 0.9999975554938825, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0015005140156402015, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 13.89, "holdout_r2": 0.9999997627319258, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 356479336.4131333, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 145.51, "holdout_r2": 0.9402447092501148, "error": null, "verdict": "none", "model_sympy": "(-24*(t - (0.472322603895622*R + 0.472322603895622*t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978)/311 - 24*(C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2)))/311)*log(k) + 3.92193094879534", "complexity": 42, "extrapolation_error": 13452.104322333576, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 5.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 17.77, "holdout_r2": 0.9999998921344517, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0011179559520451592, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 3.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 75.21, "holdout_r2": 0.9990706998632128, "error": null, "verdict": "none", "model_sympy": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "complexity": 33, "extrapolation_error": 0.0915446337762356, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 149.47, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 53.13, "holdout_r2": 0.9994206044936136, "error": null, "verdict": "none", "model_sympy": "-0.110019977083061*c*(b + 1/c)/(-a*c - b**3) + 2539*c/(935*(1.73401232572543*a**0.609274113751156*c**0.609274113751156 + 2*b + 1.322370199655)) - 0.0125483515879246", "complexity": 23, "extrapolation_error": 0.3278373602701853, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 137.5, "holdout_r2": 0.9818274015206695, "error": null, "verdict": "none", "model_sympy": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.54479990629095 + 0.195579281608043*z**2/p", "complexity": 32, "extrapolation_error": 2.1309235662204227, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 137.28, "holdout_r2": 0.786943513060514, "error": null, "verdict": "none", "model_sympy": "0.539790435426527*K*r + 0.539790435426527*K - 0.539790435426527*K/floor(r*t**nu) + 12671/778", "complexity": 16, "extrapolation_error": 6.153928302961639, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 4.71, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 58.2, "holdout_r2": 0.9997143555128415, "error": null, "verdict": "none", "model_sympy": "2/399 - 1177*Min(b**(b*g), b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/log(m + exp(g)))/830", "complexity": 24, "extrapolation_error": 9.6715015759961, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 3.24, "holdout_r2": 0.9999999178862548, "error": null, "verdict": "none", "model_sympy": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "complexity": 13, "extrapolation_error": 1.7422614250840445, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 131.25, "holdout_r2": 0.9892049941160563, "error": null, "verdict": "none", "model_sympy": "59*Dose*F*(ke + 11/13)*exp(-13*ke*t/12 - 14/(37*t))/(47*V)", "complexity": 20, "extrapolation_error": 25757.1646206105, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 15.08, "holdout_r2": 0.9999767770871473, "error": null, "verdict": "none", "model_sympy": "-60/7 + (-29*HDL*TG/28 + 17*TC*TG/16 - 5*TG**2/43)/(0.000544640731278321*TG**2 + TG)", "complexity": 20, "extrapolation_error": 2.5367884704752597, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 18.31, "holdout_r2": 0.9999950582979937, "error": null, "verdict": "equivalent", "model_sympy": "19*BUN/53 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.0006326488693664393, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 51.34, "holdout_r2": 0.9999132089956209, "error": null, "verdict": "none", "model_sympy": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 6.934586*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "complexity": 25, "extrapolation_error": 0.3523971963945251, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 5.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 18.08, "holdout_r2": 0.9999560391345026, "error": null, "verdict": "none", "model_sympy": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "complexity": 18, "extrapolation_error": 91772.6503504587, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 168.72, "holdout_r2": 0.9825214603632386, "error": null, "verdict": "none", "model_sympy": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "complexity": 24, "extrapolation_error": 0.5702696930342837, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 5.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 4.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 3.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 4.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 2.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 8.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 8.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 3.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 13.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 2.61, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 3.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 11.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 5.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 4.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 2.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 4.33, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 9.73, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 4.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 7.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 3.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 4.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 4.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 11.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(Alb/(5*C) + 1/(10*C))", "complexity": 8, "extrapolation_error": 3.341286040227026e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 3.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 4.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 7.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 6.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 3.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 4.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 7.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.489173694760508e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 5.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 5.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 5.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 22.82, "holdout_r2": 0.999999758709715, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0014679546472195376, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 51.06, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 8.49, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "complexity": 11, "extrapolation_error": 4.265912957253685, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 90.01, "holdout_r2": 0.9219790715103403, "error": null, "verdict": "none", "model_sympy": "2*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/55 + 25*c*(y0 + 1)/(36*(a**y0 + b + y0)) + 25*x0/36 + 25*y0/36", "complexity": 44, "extrapolation_error": 8.167586537659494, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 10.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 134.01, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 24.05, "holdout_r2": 0.9999997043888105, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.000567443163132282, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 3.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 19.15, "holdout_r2": 0.9999761459197438, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.006158806927894398, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 19.99, "holdout_r2": 0.9999998180234843, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 0.0002119173208177988, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 95.29, "holdout_r2": 0.9798629459384985, "error": null, "verdict": "none", "model_sympy": "-4*I/(63*Ki) + 5*Km/44 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "complexity": 36, "extrapolation_error": 6.070618788285074, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 18.68, "holdout_r2": 0.9999992001215533, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.002192517649826119, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 23.0, "holdout_r2": 0.9999997939433571, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.0008662889955955565, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 16.65, "holdout_r2": 0.9999995455259224, "error": null, "verdict": "equivalent", "model_sympy": "4*ht**(21/29)*wt**(17/40)/555", "complexity": 9, "extrapolation_error": 0.0021006898322206945, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 18.89, "holdout_r2": 0.9999990968518048, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.004627289019920903, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 30.83, "holdout_r2": 0.9999917085440124, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.006821093093779402, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 19.35, "holdout_r2": 0.9999902029492513, "error": null, "verdict": "equivalent", "model_sympy": "34*wt/31 - 127*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.015134111601333128, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 7.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 6.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 4.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 8.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 3.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 50.85, "holdout_r2": 0.999342281109602, "error": null, "verdict": "none", "model_sympy": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "complexity": 25, "extrapolation_error": 0.756448816842763, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 11.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 10.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 5.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "complexity": 12, "extrapolation_error": 2.3241289486559944e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 103.08, "holdout_r2": 0.9686617710339538, "error": null, "verdict": "none", "model_sympy": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "complexity": 25, "extrapolation_error": 97.62637212090756, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 54.23, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 141.32, "holdout_r2": 0.999081347835766, "error": null, "verdict": "none", "model_sympy": "(-0.00868836323801598*pK + 0.00868836323801598*exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 2047*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/160 + 2307/233", "complexity": 37, "extrapolation_error": 34.312430649095354, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 18.13, "holdout_r2": 0.9999992188119764, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0002674827039449332, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 51.03, "holdout_r2": 0.9999859617862749, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 0.008919752262002046, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 182.51, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "complexity": 28, "extrapolation_error": 178806.19055272642, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 23.83, "holdout_r2": 0.9999801958640222, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0004399114891391472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 5.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 28.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "complexity": 13, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 11.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 112.43, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 15.55, "holdout_r2": 0.999998132836914, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 0.0015428245020753738, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 60.67, "holdout_r2": 0.5709701537917438, "error": null, "verdict": "none", "model_sympy": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "complexity": 18, "extrapolation_error": 1.7137335343257971, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_finalbudget.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 3.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 8.88, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 5.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 4.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 4.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 3.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 4.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 6.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 6.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 4.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 10.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 2.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 5.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 5.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 3.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 3.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 7.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 5.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 3.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 5.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 4.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 5.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 4.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 4.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 2.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 2.6580272625170744e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 10.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 5.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 7.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "complexity": 12, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 123.14, "holdout_r2": 0.9996138748304406, "error": null, "verdict": "none", "model_sympy": "1.17943948423592*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1.832235992342 + 1/R) - 0.271713668830641*I/((R + 1891/537)*(1367*R/(194*z) + 0.159892196481647*z*(-R + z)/R)) - 0.000472111194229963", "complexity": 35, "extrapolation_error": 0.35742345793876407, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 4.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 11.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 90.29, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "complexity": 20, "extrapolation_error": 26.116208780363483, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 7.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 9.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 27.56, "holdout_r2": 0.9999987399706455, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 0.0008083070936455962, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 9.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.3100480862704652e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 15.45, "holdout_r2": 0.9999993748523367, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 204.96345936865274, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 7.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 19.42, "holdout_r2": 0.9999358035046534, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 7*R**2*sin(theta)**2/61", "complexity": 14, "extrapolation_error": 18.449807910348863, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 5.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*p*(1 - p)", "complexity": 4, "extrapolation_error": 4.225387799545417e-18, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 27.12, "holdout_r2": 0.9999965069248251, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.005326066583564435, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 30.79, "holdout_r2": 0.9999939406780607, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.0097589712307472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 27.21, "holdout_r2": 0.9999988837407444, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.001898396493746527, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 37.96, "holdout_r2": 0.9999871221314461, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.001756188285869821, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 17.49, "holdout_r2": 0.9999999888336751, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 0.00019151427853813052, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 24.51, "holdout_r2": 0.9999887281771452, "error": null, "verdict": "equivalent", "model_sympy": "19*floor(1/2 + ht/Cr)/46", "complexity": 8, "extrapolation_error": 0.007281422236802011, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 22.08, "holdout_r2": 0.9999929473399511, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173484357765913, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 20.33, "holdout_r2": 0.9999760297048433, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 18.041648013849642, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 26.5, "holdout_r2": 0.9999990639057782, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 0.0044542801066563085, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 5.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 87.44, "holdout_r2": 0.9986997683233618, "error": null, "verdict": "none", "model_sympy": "31*Ta/38 + (28*T0/45 - 6*Ta/31)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/log(10) + 4", "complexity": 29, "extrapolation_error": 0.22347496659912564, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 8.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 13.93, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 9.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 6.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 305.09, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "complexity": 26, "extrapolation_error": 3.361105052494754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 136.99, "holdout_r2": 0.9999987534619497, "error": null, "verdict": "equivalent", "model_sympy": "log((103/38)**c + (141/52)**b + (160/59)**a)", "complexity": 12, "extrapolation_error": 0.0006912651702793388, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 20.14, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 310.31, "holdout_r2": 0.9481440544746483, "error": null, "verdict": "none", "model_sympy": "-29/184 + (1.03171191008753*y + 1.03171191008753*(r**2*y + r*s2*x/s1)*log(y/x**2)/log(10))*(-823*r*x/(453*(r + s1)) + y)/s2 + 1.03171191008753*x**2/s1", "complexity": 35, "extrapolation_error": 19.7589546272413, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 209.86, "holdout_r2": 0.9997636879880293, "error": null, "verdict": "none", "model_sympy": "-0.0406157070084869*K1*a21 + 78*K1/77 + 78*a12**0.89441220763353*(K1*a21 - K2 + a12 - 10789/387)/77 + 12610*a12*a21/437 - (-2.02763277559893e-5*K1 + 4.05526555119786e-5*K2)*(K2**2*a12**4*a21**2 - K2) + 3338/379", "complexity": 36, "extrapolation_error": 63074.56191390136, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 6.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 218.62, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 303.26, "holdout_r2": 0.9575543601853413, "error": null, "verdict": "none", "model_sympy": "0.0488056362251016*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.229957467396175*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0488056362251016*I0 - 0.0488056362251016*P - 2502/773", "complexity": 40, "extrapolation_error": 36.84117031747551, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 119.92, "holdout_r2": 0.9993916871733816, "error": null, "verdict": "none", "model_sympy": "8397/(5*Scr**1.107400179837*(1 + exp(-Scr**((Scr**(-1.789364710659) - Scr)/Scr**(827/577))))*(100*Age - Min(76718164, Scr))**(181/581)) + 0.400315704289667 + (2036*Age**(1/3)*Scr**(1/3)/19 - 2036*(0.0163328995873028*Age - 0.806036536508366)*(Age - 824/17)/(19*Age**(1/3)*Scr**(1/3)))/(Age + 6065*exp(Scr)/526)", "complexity": 49, "extrapolation_error": 11.339643821697807, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 4.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 3.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 17.98, "holdout_r2": 0.9999997281316092, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0024766857120249413, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 7.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "complexity": 10, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 8.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "complexity": 18, "extrapolation_error": 6.533494778369253e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 126.13, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "-3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "complexity": 53, "extrapolation_error": 49050.66010243574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 4.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 3.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 5.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 3.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(-vs/(340*f) + 1/f)", "complexity": 7, "extrapolation_error": 1.718268468785316e-11, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 2.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 2.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 2.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 6.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 3.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 3.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 4.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 4.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 4.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 2.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 3.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 4.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 5.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 5.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 10.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "complexity": 7, "extrapolation_error": 7.570660263927268e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 5.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 3.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 8.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 6.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 7.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 5.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 6.03, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 8.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 3.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 7.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 51.49, "holdout_r2": 0.9999992812817807, "error": null, "verdict": "none", "model_sympy": "-0.0258791691425099*log(log(10)*Abs(log(b)/log(Abs(log(b/a)))))/log(10) - 0.0227955755205969 + (443*a**2/112 + 4659*a*b/1000 + 1083*b**2/274 + 0.0498454592102294*b)/(a + b)", "complexity": 32, "extrapolation_error": 0.0012242696623865328, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 5.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 19.14, "holdout_r2": 0.9999900464705209, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.010576112421466749, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 2.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 27.98, "holdout_r2": 0.9999986067885326, "error": null, "verdict": "equivalent", "model_sympy": "n**(1/3) + n*log(n) - n", "complexity": 7, "extrapolation_error": 0.006055751469728797, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 94.82, "holdout_r2": 0.9919063259740579, "error": null, "verdict": "none", "model_sympy": "4*a/11 + 31*b/64 + 4*p/33 + 4*Max(a, b)/33 + (4*a*p/33 + 4*b/33)/(1 + 3*b/a)**2", "complexity": 27, "extrapolation_error": 0.774697914315583, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 142.67, "holdout_r2": 0.9956502370298741, "error": null, "verdict": "none", "model_sympy": "77*S*Vmax*log(n + 7)/(59*(S + exp((K - S)*log(n)/log(2)) + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax))*log(10))", "complexity": 30, "extrapolation_error": 1.1291979592290509, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 19.08, "holdout_r2": 0.9999587191232653, "error": null, "verdict": "none", "model_sympy": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10)", "complexity": 14, "extrapolation_error": 2.930928166552821, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 4.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2**(t/Td)*N0", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 6.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 6.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 21.12, "holdout_r2": 0.9999993873831956, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007489299553018918, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 5.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 29.79, "holdout_r2": 0.9999874493327889, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.001333430241846932, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 21.01, "holdout_r2": 0.9998786831948487, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 0.0016448627962412953, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 4.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 24.08, "holdout_r2": 0.9999975554938825, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0015005140156402015, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 16.61, "holdout_r2": 0.9999997627319258, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 356479336.4131333, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 303.71, "holdout_r2": 0.9402447092501148, "error": null, "verdict": "none", "model_sympy": "(-24*(t - (0.472322603895622*R + 0.472322603895622*t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978)/311 - 24*(C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2)))/311)*log(k) + 3.92193094879534", "complexity": 42, "extrapolation_error": 13452.104322333576, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 7.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 21.37, "holdout_r2": 0.9999998921344517, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0011179559520451592, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 5.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 127.73, "holdout_r2": 0.9990706998632128, "error": null, "verdict": "none", "model_sympy": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "complexity": 33, "extrapolation_error": 0.0915446337762356, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 322.94, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 5.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 55.11, "holdout_r2": 0.9994206044936136, "error": null, "verdict": "none", "model_sympy": "-0.110019977083061*c*(b + 1/c)/(-a*c - b**3) + 2539*c/(935*(1.73401232572543*a**0.609274113751156*c**0.609274113751156 + 2*b + 1.322370199655)) - 0.0125483515879246", "complexity": 23, "extrapolation_error": 0.3278373602701853, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 304.76, "holdout_r2": 0.9818274015206695, "error": null, "verdict": "none", "model_sympy": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.54479990629095 + 0.195579281608043*z**2/p", "complexity": 32, "extrapolation_error": 2.1309235662204227, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 303.85, "holdout_r2": 0.9783972478885581, "error": null, "verdict": "none", "model_sympy": "-1.0126057159793*0.141341**(2.657176007493**(-20434*nu*r*t/(953*Qr)))*0.258783627348**((K**(nu/Qr)*Max(nu, Min(Qr, r*t)))**(-0.2243168213*r*t))*(-K + r) + 6539/826", "complexity": 30, "extrapolation_error": 0.021345481438723876, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 4.67, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 107.3, "holdout_r2": 0.9999260785881341, "error": null, "verdict": "none", "model_sympy": "-1.42448776464345*b*s**(m*s**(m*s**m))*(0.696151622007 - s**(m*s**s))*log(10)/log(m + exp(g)) - 4/647 - 9543*m**2*s**(1/3)*(s - sqrt(Abs(log(Abs(log(Abs(log(1126*s/269))/log(10))))))/sqrt(log(10)))/(926*g)", "complexity": 51, "extrapolation_error": 4.9501661051054313e+27, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 3.59, "holdout_r2": 0.9999999178862548, "error": null, "verdict": "none", "model_sympy": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "complexity": 13, "extrapolation_error": 1.7422614250840445, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 135.65, "holdout_r2": 0.9892049941160563, "error": null, "verdict": "none", "model_sympy": "59*Dose*F*(ke + 11/13)*exp(-13*ke*t/12 - 14/(37*t))/(47*V)", "complexity": 20, "extrapolation_error": 25757.1646206105, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 16.91, "holdout_r2": 0.9999767770871473, "error": null, "verdict": "none", "model_sympy": "-60/7 + (-29*HDL*TG/28 + 17*TC*TG/16 - 5*TG**2/43)/(0.000544640731278321*TG**2 + TG)", "complexity": 20, "extrapolation_error": 2.5367884704752597, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 17.84, "holdout_r2": 0.9999950582979937, "error": null, "verdict": "equivalent", "model_sympy": "19*BUN/53 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.0006326488693664393, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 97.29, "holdout_r2": 0.9999905131854462, "error": null, "verdict": "none", "model_sympy": "12181*CO*Hb*(-SaO2 + SvO2)/(62*(-log(Hb + 881/17) + Abs(SaO2 - SvO2)**(1/3)*sign(-SaO2 + SvO2) - 5191/575 - 5.370396612999*sqrt(Hb + PvO2)/PaO2)) + 0.233730623919882 + 0.0858391234165043*(PaO2*SvO2*Abs(CO - SaO2)/PvO2)**(1/SaO2)*Abs(PaO2*SvO2 - PvO2)**(1/SaO2)/Hb", "complexity": 49, "extrapolation_error": 0.6122782863267501, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 5.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 39.59, "holdout_r2": 0.9999560391345026, "error": null, "verdict": "none", "model_sympy": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "complexity": 18, "extrapolation_error": 91772.6503504587, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 185.44, "holdout_r2": 0.9815156731669473, "error": null, "verdict": "none", "model_sympy": "1.12161598392929*s1*s1**(s2/w)*w*w**(w**2*(s2/s1)**w) + 1.12161598392929*s2*(0.195829**w*rho*tan(s1)**(s2/w) + 0.258069**w) - 0.0214813554203395", "complexity": 27, "extrapolation_error": 0.8739426034898078, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 5.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 4.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 3.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 4.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 3.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 8.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 10.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 4.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 15.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 3.28, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 4.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 13.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 6.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 5.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 2.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 4.26, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 10.47, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 4.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 8.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 4.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 4.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 5.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 11.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(Alb/(5*C) + 1/(10*C))", "complexity": 8, "extrapolation_error": 3.341286040227026e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 3.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 4.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 8.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 8.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 3.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 4.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 7.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 10.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.489173694760508e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 5.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 7.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 7.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 24.41, "holdout_r2": 0.999999758709715, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0014679546472195376, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 88.64, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 9.41, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "complexity": 11, "extrapolation_error": 4.265912957253685, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 309.33, "holdout_r2": 0.866728817477312, "error": null, "verdict": "none", "model_sympy": "27*c*(y0 + 49/53)/(38*(a**y0 + b + y0)) + 27*x0/38 + 27*y0/38", "complexity": 22, "extrapolation_error": 0.47290936847445764, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 11.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.9, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 28.57, "holdout_r2": 0.9999997043888105, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.000567443163132282, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 4.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 22.17, "holdout_r2": 0.9999974866047892, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0031506837296745435, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 21.46, "holdout_r2": 0.9999998180234843, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 0.0002119173208177988, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 199.76, "holdout_r2": 0.9999889711625763, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(I*Km/Ki + Km + S)", "complexity": 11, "extrapolation_error": 0.007365851975292166, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 20.46, "holdout_r2": 0.9999992001215533, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.002192517649826119, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 28.23, "holdout_r2": 0.9999997939433571, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.0008662889955955565, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 18.85, "holdout_r2": 0.9999995455259224, "error": null, "verdict": "equivalent", "model_sympy": "4*ht**(21/29)*wt**(17/40)/555", "complexity": 9, "extrapolation_error": 0.0021006898322206945, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 21.8, "holdout_r2": 0.9999990968518048, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.004627289019920903, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 34.08, "holdout_r2": 0.9999917085440124, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.006821093093779402, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 22.32, "holdout_r2": 0.9999902029492513, "error": null, "verdict": "equivalent", "model_sympy": "34*wt/31 - 127*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.015134111601333128, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 7.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 6.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 8.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 4.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 93.81, "holdout_r2": 0.9993801380458341, "error": null, "verdict": "none", "model_sympy": "685*(Abs(x1 - x2)**1.983588855202 + Abs(y1 - y2)**(395/199) + Abs(z1 - z2)**(395/199) + 138/19)**(1/3)/211 - 2911/549", "complexity": 27, "extrapolation_error": 0.7509548848446408, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 11.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 9.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 5.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "complexity": 12, "extrapolation_error": 2.3241289486559944e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 307.57, "holdout_r2": 0.9686617710339538, "error": null, "verdict": "none", "model_sympy": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "complexity": 25, "extrapolation_error": 97.62637212090756, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 54.26, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 152.79, "holdout_r2": 0.999479416386133, "error": null, "verdict": "none", "model_sympy": "(0.0147283862353675*exp(pK)/pNa - 0.516941133115621/pK)*(pK + exp(pK) + log(Ko) - 3.879077614522) + 8087*log(Ko*(Nao*pNa + 325/147)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/611 + 7603/629", "complexity": 39, "extrapolation_error": 60.73882409221446, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 19.06, "holdout_r2": 0.9999992188119764, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0002674827039449332, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 53.05, "holdout_r2": 0.9999859617862749, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 0.008919752262002046, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.37, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "complexity": 28, "extrapolation_error": 178806.19055272642, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 23.35, "holdout_r2": 0.9999801958640222, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0004399114891391472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 5.4, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 27.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "complexity": 13, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 11.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 113.29, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 16.02, "holdout_r2": 0.999998132836914, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 0.0015428245020753738, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 57.58, "holdout_r2": 0.5709701537917438, "error": null, "verdict": "none", "model_sympy": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "complexity": 18, "extrapolation_error": 1.7137335343257971, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_improved.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 18.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 36.67, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 27.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 14.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 15.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 17.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 16.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 19.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 17.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 13.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 22.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 12.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 15.75, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 15.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 14.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 14.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 17.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 13.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 12.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 16.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 12.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 18.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 13.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 13.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 12.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 2.6580272625170744e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 20.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 16.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 14.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "complexity": 12, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 144.02, "holdout_r2": 0.9991483606688182, "error": null, "verdict": "none", "model_sympy": "1.20892880401617*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1193/661 + 1/R) - 0.00894100701509634*I - 3/958", "complexity": 25, "extrapolation_error": 1.3165040248556317, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 13.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 22.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 103.44, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "complexity": 20, "extrapolation_error": 26.116208780363483, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 17.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 19.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 32.55, "holdout_r2": 0.9999987399706455, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 0.0008083070936455962, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 18.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.3100480862704652e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 18.2, "holdout_r2": 0.9999993748523367, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 204.96345936865274, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 16.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 66.25, "holdout_r2": 0.9999960816393905, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 8*R**2*sin(theta)*sin(sin(theta))/63", "complexity": 16, "extrapolation_error": 18.459259916692975, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 14.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p**2 + 2*p", "complexity": 5, "extrapolation_error": 2.704248191709067e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 34.03, "holdout_r2": 0.9999965069248251, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.005326066583564435, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 37.11, "holdout_r2": 0.9999939406780607, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.0097589712307472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 36.87, "holdout_r2": 0.9999988837407444, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.001898396493746527, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 42.21, "holdout_r2": 0.9999871221314461, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.001756188285869821, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 24.41, "holdout_r2": 0.9999999888336751, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 0.00019151427853813052, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 30.08, "holdout_r2": 0.9999887281771452, "error": null, "verdict": "equivalent", "model_sympy": "19*floor(1/2 + ht/Cr)/46", "complexity": 8, "extrapolation_error": 0.007281422236802011, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 26.46, "holdout_r2": 0.9999929473399511, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173484357765913, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 12.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 63.48, "holdout_r2": 0.9998109681042525, "error": null, "verdict": "none", "model_sympy": "(-CaO2 + CcO2)/(CcO2 - CvO2 + 4/CaO2)", "complexity": 8, "extrapolation_error": 16.49406719346063, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 32.71, "holdout_r2": 0.9999990639057782, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 0.0044542801066563085, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 14.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 87.81, "holdout_r2": 0.9986997683233618, "error": null, "verdict": "none", "model_sympy": "31*Ta/38 + (28*T0/45 - 6*Ta/31)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/log(10) + 4", "complexity": 29, "extrapolation_error": 0.22347496659912564, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 13.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 20.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 14.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 10.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(K*P + 1)", "complexity": 6, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 135.52, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "complexity": 26, "extrapolation_error": 3.361105052494754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 157.68, "holdout_r2": 0.9999987534619497, "error": null, "verdict": "equivalent", "model_sympy": "log((103/38)**c + (141/52)**b + (160/59)**a)", "complexity": 12, "extrapolation_error": 0.0006912651702793388, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 25.79, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 180.79, "holdout_r2": 0.9796062294912652, "error": null, "verdict": "none", "model_sympy": "-98/985 + (0.998338434417852*y + 0.998338434417852*(383*r**2/81 + r*x)*log(y/(s2*x))/log(10))*(-1.645074*r*x/(r + s1) + y)/s2 + 0.998338434417852*x**2/s1", "complexity": 32, "extrapolation_error": 19.762108729581513, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 208.76, "holdout_r2": 0.9993117837605774, "error": null, "verdict": "none", "model_sympy": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "complexity": 20, "extrapolation_error": 18.242062937484306, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 16.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 240.81, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 249.39, "holdout_r2": 0.9630747740382664, "error": null, "verdict": "none", "model_sympy": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.225785238304894*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "complexity": 43, "extrapolation_error": 39.82621331000754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 189.07, "holdout_r2": 0.9994300722336895, "error": null, "verdict": "none", "model_sympy": "1406/(Scr**1.1001052563*(1 + exp(-Scr**((-Scr + Scr**(-1673/873))/Scr**1.256537563446)))*(100*Age - Min(76718164, Scr))**0.292791923756) + (22387/59 - 1849*(0.0191500481241548*Age - 0.95473573404545)*(Age + Scr - 5696/117)/(23*Age**(1/3)*Scr**(1/3)))/(Age + 3772*exp(Scr)/583) + 1.31674104085574", "complexity": 43, "extrapolation_error": 14.225368918571071, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 20.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 9.965334808909352e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 17.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 37.62, "holdout_r2": 0.9999999183774725, "error": null, "verdict": "equivalent", "model_sympy": "-11*BF*W/51 + 22*W + 370", "complexity": 8, "extrapolation_error": 0.0007694391110369893, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 21.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "complexity": 10, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 20.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "complexity": 18, "extrapolation_error": 6.533494778369253e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 209.23, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "-3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "complexity": 53, "extrapolation_error": 49050.66010243574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 16.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 17.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 19.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 25.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(-vs/(340*f) + 1/f)", "complexity": 7, "extrapolation_error": 1.718268468785316e-11, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 14.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 12.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 14.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 17.83, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 13.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 18.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 12.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 11.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 15.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 13.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 13.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 12.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 13.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 14.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 14.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 14.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 12.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 21.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "complexity": 7, "extrapolation_error": 7.570660263927268e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 14.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 13.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 15.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 20.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 14.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 16.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 16.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 14.39, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 19.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 13.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 17.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 26.98, "holdout_r2": 0.9999982943745273, "error": null, "verdict": "none", "model_sympy": "-0.00798764760219939 + (1102*a**2/279 + 4.66457841174864*a*b + 3789*b**2/959)/(a + b)", "complexity": 15, "extrapolation_error": 0.0015826143572032776, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 14.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 11.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 21.88, "holdout_r2": 0.9999900464705209, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.010576112421466749, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 10.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 36.95, "holdout_r2": 0.9999986067885326, "error": null, "verdict": "equivalent", "model_sympy": "n**(1/3) + n*log(n) - n", "complexity": 7, "extrapolation_error": 0.006055751469728797, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 117.26, "holdout_r2": 0.9919063259740579, "error": null, "verdict": "none", "model_sympy": "4*a/11 + 31*b/64 + 4*p/33 + 4*Max(a, b)/33 + (4*a*p/33 + 4*b/33)/(1 + 3*b/a)**2", "complexity": 27, "extrapolation_error": 0.774697914315583, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 154.5, "holdout_r2": 0.9956502370298741, "error": null, "verdict": "none", "model_sympy": "77*S*Vmax*log(n + 7)/(59*(S + exp((K - S)*log(n)/log(2)) + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax))*log(10))", "complexity": 30, "extrapolation_error": 1.1291979592290509, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 23.92, "holdout_r2": 0.9999587191232653, "error": null, "verdict": "none", "model_sympy": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10)", "complexity": 14, "extrapolation_error": 2.930928166552821, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 12.9, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147180559946*t/Td)", "complexity": 7, "extrapolation_error": 1.6857706285351106e-13, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 13.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 14.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 25.94, "holdout_r2": 0.9999993873831956, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007489299553018918, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 14.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 34.65, "holdout_r2": 0.9999874493327889, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.001333430241846932, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 26.6, "holdout_r2": 0.9998786831948487, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 0.0016448627962412953, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 13.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 31.57, "holdout_r2": 0.9999975554938825, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0015005140156402015, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 20.84, "holdout_r2": 0.9999997627319258, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 356479336.4131333, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 218.18, "holdout_r2": 0.9402447092501148, "error": null, "verdict": "none", "model_sympy": "(-24*(t - (0.472322603895622*R + 0.472322603895622*t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978)/311 - 24*(C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2)))/311)*log(k) + 3.92193094879534", "complexity": 42, "extrapolation_error": 13452.104322333576, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 10.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(exp(h*log(D) - h*log(EC50)) + 1)", "complexity": 12, "extrapolation_error": 1.11067506621777e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 22.06, "holdout_r2": 0.9999998921344517, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0011179559520451592, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 11.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 82.7, "holdout_r2": 0.9990706998632128, "error": null, "verdict": "none", "model_sympy": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "complexity": 33, "extrapolation_error": 0.0915446337762356, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 179.54, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 15.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 84.67, "holdout_r2": 0.9994206044936136, "error": null, "verdict": "none", "model_sympy": "-0.110019977083061*c*(b + 1/c)/(-a*c - b**3) + 2539*c/(935*(1.73401232572543*a**0.609274113751156*c**0.609274113751156 + 2*b + 1.322370199655)) - 0.0125483515879246", "complexity": 23, "extrapolation_error": 0.3278373602701853, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 189.61, "holdout_r2": 0.9818274015206695, "error": null, "verdict": "none", "model_sympy": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.54479990629095 + 0.195579281608043*z**2/p", "complexity": 32, "extrapolation_error": 2.1309235662204227, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 201.3, "holdout_r2": 0.786943513060514, "error": null, "verdict": "none", "model_sympy": "0.539790435426527*K*r + 0.539790435426527*K - 0.539790435426527*K/floor(r*t**nu) + 12671/778", "complexity": 16, "extrapolation_error": 6.153928302961639, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 13.17, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 74.74, "holdout_r2": 0.9997143555128415, "error": null, "verdict": "none", "model_sympy": "2/399 - 1177*Min(b**(b*g), b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/log(m + exp(g)))/830", "complexity": 24, "extrapolation_error": 9.6715015759961, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 13.27, "holdout_r2": 0.9999999178862548, "error": null, "verdict": "none", "model_sympy": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "complexity": 13, "extrapolation_error": 1.7422614250840445, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 255.66, "holdout_r2": 0.9892049941160563, "error": null, "verdict": "none", "model_sympy": "59*Dose*F*(ke + 11/13)*exp(-13*ke*t/12 - 14/(37*t))/(47*V)", "complexity": 20, "extrapolation_error": 25757.1646206105, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 25.81, "holdout_r2": 0.9999767770871473, "error": null, "verdict": "none", "model_sympy": "-60/7 + (-29*HDL*TG/28 + 17*TC*TG/16 - 5*TG**2/43)/(0.000544640731278321*TG**2 + TG)", "complexity": 20, "extrapolation_error": 2.5367884704752597, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 29.91, "holdout_r2": 0.9999950582979937, "error": null, "verdict": "equivalent", "model_sympy": "19*BUN/53 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.0006326488693664393, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 92.33, "holdout_r2": 0.9999132089956209, "error": null, "verdict": "none", "model_sympy": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 6.934586*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "complexity": 25, "extrapolation_error": 0.3523971963945251, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 23.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 36.04, "holdout_r2": 0.9999560391345026, "error": null, "verdict": "none", "model_sympy": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "complexity": 18, "extrapolation_error": 91772.6503504587, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 294.87, "holdout_r2": 0.9825214603632386, "error": null, "verdict": "none", "model_sympy": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "complexity": 24, "extrapolation_error": 0.5702696930342837, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 20.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 17.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 15.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 19.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 18.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 17.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 21.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 13.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 31.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 12.61, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 12.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 24.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 16.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 14.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 11.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 13.36, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 22.07, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 14.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 14.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 13.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 15.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 15.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 6.781286437644687e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 28.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "5*C/(Alb + 1/2)", "complexity": 6, "extrapolation_error": 6.682572080454052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 12.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 15.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 17.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 18.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 12.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 13.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 17.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 22.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.489173694760508e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 13.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 17.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 13.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 32.93, "holdout_r2": 0.999999758709715, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0014679546472195376, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 71.32, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 17.53, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "complexity": 11, "extrapolation_error": 4.265912957253685, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 119.86, "holdout_r2": 0.9219790715103403, "error": null, "verdict": "none", "model_sympy": "2*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/55 + 25*c*(y0 + 1)/(36*(a**y0 + b + y0)) + 25*x0/36 + 25*y0/36", "complexity": 44, "extrapolation_error": 8.167586537659494, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 22.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 184.17, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 33.77, "holdout_r2": 0.9999997043888105, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.000567443163132282, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 12.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 29.47, "holdout_r2": 0.9999685596976502, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.007704551820947538, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 25.78, "holdout_r2": 0.9999998180234843, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 0.0002119173208177988, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 125.08, "holdout_r2": 0.9798629459384985, "error": null, "verdict": "none", "model_sympy": "-4*I/(63*Ki) + 5*Km/44 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "complexity": 36, "extrapolation_error": 6.070618788285074, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.42, "holdout_r2": 0.9999992001215533, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.002192517649826119, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 31.62, "holdout_r2": 0.9999997939433571, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.0008662889955955565, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 23.81, "holdout_r2": 0.9999995455259224, "error": null, "verdict": "equivalent", "model_sympy": "4*ht**(21/29)*wt**(17/40)/555", "complexity": 9, "extrapolation_error": 0.0021006898322206945, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 24.6, "holdout_r2": 0.9999990968518048, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.004627289019920903, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 66.98, "holdout_r2": 0.9999917085440124, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.006821093093779402, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 22.89, "holdout_r2": 0.9999902029492513, "error": null, "verdict": "equivalent", "model_sympy": "34*wt/31 - 127*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.015134111601333128, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 10.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 12.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 11.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 15.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 10.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 52.59, "holdout_r2": 0.999342281109602, "error": null, "verdict": "none", "model_sympy": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "complexity": 25, "extrapolation_error": 0.756448816842763, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 16.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 17.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 8.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "complexity": 12, "extrapolation_error": 2.3241289486559944e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 131.78, "holdout_r2": 0.9686617710339538, "error": null, "verdict": "none", "model_sympy": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "complexity": 25, "extrapolation_error": 97.62637212090756, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 90.61, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 200.16, "holdout_r2": 0.999081347835766, "error": null, "verdict": "none", "model_sympy": "(-0.00868836323801598*pK + 0.00868836323801598*exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 2047*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/160 + 2307/233", "complexity": 37, "extrapolation_error": 34.312430649095354, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 28.32, "holdout_r2": 0.9999992188119764, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0002674827039449332, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 74.82, "holdout_r2": 0.9999859617862749, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 0.008919752262002046, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 241.09, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "complexity": 28, "extrapolation_error": 178806.19055272642, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 37.03, "holdout_r2": 0.9999801958640222, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0004399114891391472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 19.85, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 59.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "complexity": 13, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 27.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 192.11, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 27.6, "holdout_r2": 0.999998132836914, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 0.0015428245020753738, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 123.61, "holdout_r2": 0.5709701537917438, "error": null, "verdict": "none", "model_sympy": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "complexity": 18, "extrapolation_error": 1.7137335343257971, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_improvedbudget.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 14.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 27.39, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 21.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 14.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 14.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 15.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 19.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 20.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 14.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 24.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 12.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 17.47, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 15.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 14.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 12.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 18.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 16.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 14.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 15.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 13.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 16.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 14.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 16.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 11.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 2.6580272625170744e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 20.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 14.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 17.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "complexity": 12, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 248.68, "holdout_r2": 0.993447126772475, "error": null, "verdict": "none", "model_sympy": "1.16936380346062*I*R/(R*z + 2*z**2 + z + (-R + z)**2 + Abs(R - z) - 0.592838) - 0.0240626550211244", "complexity": 19, "extrapolation_error": 1.3605243411437198, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 20.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 32.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 282.21, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "complexity": 20, "extrapolation_error": 26.116208780363483, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 19.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 27.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 239.99, "holdout_r2": 0.9999987399706455, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 0.0008083070936455962, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 28.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.3100480862704652e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 208.3, "holdout_r2": 0.9999993748523367, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 204.96345936865274, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 20.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 169.85, "holdout_r2": 0.9999960816393905, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 8*R**2*sin(theta)*sin(sin(theta))/63", "complexity": 16, "extrapolation_error": 18.459259916692975, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 14.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p**2 + 2*p", "complexity": 5, "extrapolation_error": 2.704248191709067e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 176.42, "holdout_r2": 0.9999965069248251, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.005326066583564435, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 192.35, "holdout_r2": 0.9999920916024453, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.01325017584495774, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 159.68, "holdout_r2": 0.9999988837407444, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.001898396493746527, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 242.89, "holdout_r2": 0.9999871221314461, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.001756188285869821, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 127.56, "holdout_r2": 0.9999999888336751, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 0.00019151427853813052, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 158.93, "holdout_r2": 0.9999887281771452, "error": null, "verdict": "equivalent", "model_sympy": "19*floor(1/2 + ht/Cr)/46", "complexity": 8, "extrapolation_error": 0.007281422236802011, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 142.37, "holdout_r2": 0.9998834890479065, "error": null, "verdict": "equivalent", "model_sympy": "3*floor(4*HCO3)/8 + 8", "complexity": 6, "extrapolation_error": 0.004294883010626483, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 11.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 144.12, "holdout_r2": 0.9998109681042525, "error": null, "verdict": "none", "model_sympy": "(-CaO2 + CcO2)/(CcO2 - CvO2 + 4/CaO2)", "complexity": 8, "extrapolation_error": 16.49406719346063, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 182.36, "holdout_r2": 0.999997240667385, "error": null, "verdict": "equivalent", "model_sympy": "-I*RHR - I*age + 220*I + RHR + cos(I)", "complexity": 11, "extrapolation_error": 0.007629364931539498, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 14.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 303.58, "holdout_r2": 0.9986997683233618, "error": null, "verdict": "none", "model_sympy": "31*Ta/38 + (28*T0/45 - 6*Ta/31)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/log(10) + 4", "complexity": 29, "extrapolation_error": 0.22347496659912564, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 19.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 30.79, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 20.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 21.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(K*P + 1)", "complexity": 6, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.46, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "complexity": 26, "extrapolation_error": 3.361105052494754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 300.44, "holdout_r2": 0.9999985527811104, "error": null, "verdict": "equivalent", "model_sympy": "log((103/38)**b + (103/38)**c + (160/59)**a)", "complexity": 12, "extrapolation_error": 0.0008485172378447994, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 174.13, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 311.86, "holdout_r2": 0.9481440544746483, "error": null, "verdict": "none", "model_sympy": "-29/184 + (1.03171191008753*y + 1.03171191008753*(r**2*y + r*s2*x/s1)*log(y/x**2)/log(10))*(-823*r*x/(453*(r + s1)) + y)/s2 + 1.03171191008753*x**2/s1", "complexity": 35, "extrapolation_error": 19.7589546272413, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 301.89, "holdout_r2": 0.9997636879880293, "error": null, "verdict": "none", "model_sympy": "-0.0406157070084869*K1*a21 + 78*K1/77 + 78*a12**0.89441220763353*(K1*a21 - K2 + a12 - 10789/387)/77 + 12610*a12*a21/437 - (-2.02763277559893e-5*K1 + 4.05526555119786e-5*K2)*(K2**2*a12**4*a21**2 - K2) + 3338/379", "complexity": 36, "extrapolation_error": 63074.56191390136, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 13.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 301.53, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 307.24, "holdout_r2": 0.9575543601853413, "error": null, "verdict": "none", "model_sympy": "0.0488056362251016*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.229957467396175*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0488056362251016*I0 - 0.0488056362251016*P - 2502/773", "complexity": 40, "extrapolation_error": 36.84117031747551, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 189.38, "holdout_r2": 0.9993607949306681, "error": null, "verdict": "none", "model_sympy": "89218/(57*Scr**1.095281500648*(1 + exp(-Scr**((-Scr + Scr**(-848/409))/Scr**(87/89))))*(100*Age - Min(76718164, Scr))**0.303421336586) + 0.792594853879741 + (46579*(Age - 32321/616)*(2.525645258397*Age - 349*E/7)/(583*(-320*Scr - 6653/24)) + 10353/40)/(Age + Scr**3)", "complexity": 43, "extrapolation_error": 28.294879572534807, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 10.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 9.965334808909352e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 10.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 114.2, "holdout_r2": 0.999988151430318, "error": null, "verdict": "equivalent", "model_sympy": "5*W*(99 - BF)/23 + 373", "complexity": 7, "extrapolation_error": 0.02487458047782882, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 10.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "complexity": 10, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 14.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "complexity": 18, "extrapolation_error": 6.533494778369253e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 308.67, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "-3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "complexity": 53, "extrapolation_error": 49050.66010243574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 8.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 14.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 16.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 15.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(-vs/(340*f) + 1/f)", "complexity": 7, "extrapolation_error": 1.718268468785316e-11, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 14.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 12.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 12.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 15.11, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 13.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 17.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 14.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 13.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 15.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 16.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 13.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 13.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 15.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 14.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 13.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 15.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 14.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 25.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "complexity": 7, "extrapolation_error": 7.570660263927268e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 12.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 14.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 15.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 23.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 16.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 18.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 15.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 13.78, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 21.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 12.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 18.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 172.12, "holdout_r2": 0.9999982943745273, "error": null, "verdict": "none", "model_sympy": "-0.00798764760219939 + (1102*a**2/279 + 4.66457841174864*a*b + 3789*b**2/959)/(a + b)", "complexity": 15, "extrapolation_error": 0.0015826143572032776, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 15.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 12.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 223.37, "holdout_r2": 0.9999900464705209, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.010576112421466749, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 15.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 252.23, "holdout_r2": 0.9999986503979507, "error": null, "verdict": "equivalent", "model_sympy": "27*n*log(26*n**2/53)/56 - 27*n/56 + 51/49", "complexity": 13, "extrapolation_error": 0.016347283957399542, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 303.89, "holdout_r2": 0.9919063259740579, "error": null, "verdict": "none", "model_sympy": "4*a/11 + 31*b/64 + 4*p/33 + 4*Max(a, b)/33 + (4*a*p/33 + 4*b/33)/(1 + 3*b/a)**2", "complexity": 27, "extrapolation_error": 0.774697914315583, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 301.63, "holdout_r2": 0.9956502370298741, "error": null, "verdict": "none", "model_sympy": "77*S*Vmax*log(n + 7)/(59*(S + exp((K - S)*log(n)/log(2)) + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax))*log(10))", "complexity": 30, "extrapolation_error": 1.1291979592290509, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 197.98, "holdout_r2": 0.9999522527910014, "error": null, "verdict": "none", "model_sympy": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10)", "complexity": 14, "extrapolation_error": 0.10371524940552469, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 13.05, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147180559946*t/Td)", "complexity": 7, "extrapolation_error": 1.6857706285351106e-13, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 11.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 13.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 134.03, "holdout_r2": 0.999999203463766, "error": null, "verdict": "equivalent", "model_sympy": "-277*age/41 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.000835692790207507, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 11.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 195.23, "holdout_r2": 0.9998725179409842, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.01586226222187701, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 147.49, "holdout_r2": 0.9998786831948487, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 0.0016448627962412953, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 10.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 141.51, "holdout_r2": 0.9999975554938825, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0015005140156402015, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 135.01, "holdout_r2": 0.9999997627319258, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 356479336.4131333, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 305.2, "holdout_r2": 0.9402447092501148, "error": null, "verdict": "none", "model_sympy": "(-24*(t - (0.472322603895622*R + 0.472322603895622*t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978)/311 - 24*(C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2)))/311)*log(k) + 3.92193094879534", "complexity": 42, "extrapolation_error": 13452.104322333576, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 11.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(exp(h*log(D) - h*log(EC50)) + 1)", "complexity": 12, "extrapolation_error": 1.11067506621777e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 166.54, "holdout_r2": 0.9999998921344517, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0011179559520451592, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 13.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 286.19, "holdout_r2": 0.9990706998632128, "error": null, "verdict": "none", "model_sympy": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "complexity": 33, "extrapolation_error": 0.0915446337762356, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 326.69, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 12.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 181.52, "holdout_r2": 0.9996403277753327, "error": null, "verdict": "none", "model_sympy": "2.7366592976694*c/(2.36812321899568*a**0.510227672826249*c**0.510227672826249 + 2*b + 0.141200550692) - 0.00908457148408363*Abs(-b + log(a) + c/b) + 0.0107372440462604", "complexity": 20, "extrapolation_error": 0.32207809999650006, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 303.38, "holdout_r2": 0.9818274015206695, "error": null, "verdict": "none", "model_sympy": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.54479990629095 + 0.195579281608043*z**2/p", "complexity": 32, "extrapolation_error": 2.1309235662204227, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 301.22, "holdout_r2": 0.9783972478885581, "error": null, "verdict": "none", "model_sympy": "-1.0126057159793*0.141341**(2.657176007493**(-20434*nu*r*t/(953*Qr)))*0.258783627348**((K**(nu/Qr)*Max(nu, Min(Qr, r*t)))**(-0.2243168213*r*t))*(-K + r) + 6539/826", "complexity": 30, "extrapolation_error": 0.021345481438723876, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 15.0, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.97, "holdout_r2": 0.9999795400965773, "error": null, "verdict": "none", "model_sympy": "-885*b*s**(m*s**(m*s**m))*(0.698273051964 - s**(m*s**s))*log(10)/(616*log(m + exp(g))) - 0.001162113241551*m**(g*exp(-g)/b)*(-g - 97631*m/29 + 1.778854091589/s**2)*log(Abs(log(s)))/log(2) - 0.00291890102500192", "complexity": 44, "extrapolation_error": 4.992562906716304e+27, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 12.71, "holdout_r2": 0.9999999178862548, "error": null, "verdict": "none", "model_sympy": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "complexity": 13, "extrapolation_error": 1.7422614250840445, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.89, "holdout_r2": 0.9892049941160563, "error": null, "verdict": "none", "model_sympy": "59*Dose*F*(ke + 11/13)*exp(-13*ke*t/12 - 14/(37*t))/(47*V)", "complexity": 20, "extrapolation_error": 25757.1646206105, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 143.9, "holdout_r2": 0.9999767770871473, "error": null, "verdict": "none", "model_sympy": "-60/7 + (-29*HDL*TG/28 + 17*TC*TG/16 - 5*TG**2/43)/(0.000544640731278321*TG**2 + TG)", "complexity": 20, "extrapolation_error": 2.5367884704752597, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 143.63, "holdout_r2": 0.9999950582979937, "error": null, "verdict": "equivalent", "model_sympy": "19*BUN/53 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.0006326488693664393, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 245.88, "holdout_r2": 0.9999937837750877, "error": null, "verdict": "none", "model_sympy": "11669*CO*Hb*(-SaO2 + SvO2)/(58*(-log(Hb + 58396/903) + Abs(SaO2 - SvO2)**(1/3)*sign(-SaO2 + SvO2) - 5972/649 - 3745*sqrt(Hb + PvO2)/(696*PaO2))) - 0.00936472892688372*CO*PaO2*(-PaO2 + PvO2)/(Hb*PvO2*(SaO2 - SvO2))", "complexity": 42, "extrapolation_error": 0.634361132725783, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 11.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 118.23, "holdout_r2": 0.9999560391345026, "error": null, "verdict": "none", "model_sympy": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "complexity": 18, "extrapolation_error": 91772.6503504587, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 313.89, "holdout_r2": 0.9861380197875079, "error": null, "verdict": "none", "model_sympy": "1.12696954784395*(68/207)**(s2*w*(0.254801**w + rho - w + 0.682158))*s1*s1**(s2/w)*w*w**(s1*w*(-rho + s2)) + 1.12696954784395*s2*(0.227386**w + rho*s1**w*s2**(s2/w)) - 0.0188478241202172", "complexity": 41, "extrapolation_error": 0.17230810629779897, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 12.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 13.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 12.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 14.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 12.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 17.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 21.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 10.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 33.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 13.5, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 14.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 25.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 16.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 15.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 12.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 13.57, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 22.31, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 15.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 16.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 16.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 13.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 15.03, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 6.781286437644687e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 27.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "5*C/(Alb + 1/2)", "complexity": 6, "extrapolation_error": 6.682572080454052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 13.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 16.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 17.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 17.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 15.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 13.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 18.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 23.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.489173694760508e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 14.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 15.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 14.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 210.39, "holdout_r2": 0.999999758709715, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0014679546472195376, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 308.88, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 25.31, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "complexity": 11, "extrapolation_error": 4.265912957253685, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 300.07, "holdout_r2": 0.866728817477312, "error": null, "verdict": "none", "model_sympy": "27*c*(y0 + 49/53)/(38*(a**y0 + b + y0)) + 27*x0/38 + 27*y0/38", "complexity": 22, "extrapolation_error": 0.47290936847445764, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 29.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.35, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 169.6, "holdout_r2": 0.9999997043888105, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.000567443163132282, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 10.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 162.91, "holdout_r2": 0.9999786581858714, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0055882845192616395, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 130.78, "holdout_r2": 0.9999998180234843, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 0.0002119173208177988, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.35, "holdout_r2": 0.9999889711625763, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(I*Km/Ki + Km + S)", "complexity": 11, "extrapolation_error": 0.007365851975289471, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 139.34, "holdout_r2": 0.9999992001215533, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.002192517649826119, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 143.18, "holdout_r2": 0.9999997939433571, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.0008662889955955565, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 132.5, "holdout_r2": 0.9999995455208883, "error": null, "verdict": "equivalent", "model_sympy": "4*ht**(21/29)*wt**(17/40)/555", "complexity": 9, "extrapolation_error": 0.0021006887738131887, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 149.32, "holdout_r2": 0.9999990968518048, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.004627289019920903, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 179.17, "holdout_r2": 0.9999917085440124, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.006821093093779402, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 193.02, "holdout_r2": 0.9999946069734965, "error": null, "verdict": "equivalent", "model_sympy": "45*wt/41 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.011150578568892731, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 16.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 17.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 18.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 20.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 14.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 306.97, "holdout_r2": 0.9993801380458341, "error": null, "verdict": "none", "model_sympy": "685*(Abs(x1 - x2)**1.983588855202 + Abs(y1 - y2)**(395/199) + Abs(z1 - z2)**(395/199) + 138/19)**(1/3)/211 - 2911/549", "complexity": 27, "extrapolation_error": 0.7509548848446408, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 20.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 25.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 19.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "complexity": 12, "extrapolation_error": 2.3241289486559944e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 312.93, "holdout_r2": 0.9686617710339538, "error": null, "verdict": "none", "model_sympy": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "complexity": 25, "extrapolation_error": 97.62637212090756, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 256.3, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 316.88, "holdout_r2": 0.999479416386133, "error": null, "verdict": "none", "model_sympy": "(0.0147283862353675*exp(pK)/pNa - 0.516941133115621/pK)*(pK + exp(pK) + log(Ko) - 3.879077614522) + 8087*log(Ko*(Nao*pNa + 325/147)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/611 + 7603/629", "complexity": 39, "extrapolation_error": 60.73882409221446, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 228.6, "holdout_r2": 0.9999992188119764, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0002674827039449332, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 231.47, "holdout_r2": 0.9999995711139434, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*Sb/Kip + Ii*Km/Ki + Km + Sb)", "complexity": 15, "extrapolation_error": 0.0016936073008232766, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.66, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "complexity": 28, "extrapolation_error": 178806.19055272642, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 167.6, "holdout_r2": 0.9999801958640222, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0004399114891391472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 12.89, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 31.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "complexity": 13, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 17.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 315.75, "holdout_r2": 0.998677282872578, "error": null, "verdict": "none", "model_sympy": "0.321321797837596*T**(s**2) - 0.321321797837596*r + 0.321321797837596*s - 0.168207953629808 + (0.321321797837596*T*r + 0.321321797837596*r)/s + (-1.35530998721928*K + 1.35530998721928*S0)/(s*(0.180624357398361*K)**(0.025497237362*r/(25229/437 - S0))*(-2.471201653402*S0*T**1.031715851223*(-K + s) - 2.471201653402/((K + 3.464905356296)**0.318008459349*Abs(K - 100)**0.318008459349))**0.487095248454)", "complexity": 47, "extrapolation_error": 1.0389365911940167e+26, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 127.01, "holdout_r2": 0.999998132836914, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 0.0015428245020753738, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 181.83, "holdout_r2": 0.5709701537917438, "error": null, "verdict": "none", "model_sympy": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "complexity": 18, "extrapolation_error": 1.7137335343257971, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_release.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 4.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 11.16, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 6.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 3.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 4.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 6.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 5.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 3.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 8.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 4.06, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 4.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 3.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 3.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 5.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 4.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 3.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 4.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 3.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 4.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 3.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 3.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 2.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 2.6580272625170744e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 7.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 4.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 5.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "complexity": 12, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 97.69, "holdout_r2": 0.9991483606688182, "error": null, "verdict": "none", "model_sympy": "1.20892880401617*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1193/661 + 1/R) - 0.00894100701509634*I - 3/958", "complexity": 25, "extrapolation_error": 1.3165040248556317, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 4.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 9.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 74.42, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "complexity": 20, "extrapolation_error": 26.116208780363483, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 5.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 6.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 22.88, "holdout_r2": 0.9999987399706455, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 0.0010266497287562473, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 7.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.1452972121365248e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 14.0, "holdout_r2": 0.9999993748523367, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 204.96345936865274, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 5.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 16.65, "holdout_r2": 0.9999358035046534, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 7*R**2*sin(theta)**2/61", "complexity": 14, "extrapolation_error": 18.449807910348863, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 5.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*p*(1 - p)", "complexity": 4, "extrapolation_error": 4.225387799545417e-18, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 25.08, "holdout_r2": 0.9999965069248251, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.005326066583564435, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 27.12, "holdout_r2": 0.9999939406780607, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.0097589712307472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 25.02, "holdout_r2": 0.9999988837407444, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.001898396493746527, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 37.68, "holdout_r2": 0.9999871221314461, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.001756186962477155, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 24.11, "holdout_r2": 0.9999999888336751, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 0.00019151427853813052, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 25.43, "holdout_r2": 0.9999887281771452, "error": null, "verdict": "equivalent", "model_sympy": "19*floor(1/2 + ht/Cr)/46", "complexity": 8, "extrapolation_error": 0.007281422236802011, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 23.85, "holdout_r2": 0.9999929473399511, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173484357765913, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 20.96, "holdout_r2": 0.9999760297048433, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 18.041648013849642, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 30.15, "holdout_r2": 0.9999990639057782, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 0.0044542801066563085, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 6.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 97.68, "holdout_r2": 0.9986997683233618, "error": null, "verdict": "none", "model_sympy": "31*Ta/38 + (28*T0/45 - 6*Ta/31)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/log(10) + 4", "complexity": 29, "extrapolation_error": 0.22347496659912564, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 10.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 14.51, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 8.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 6.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 114.8, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "complexity": 26, "extrapolation_error": 3.361105052494754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 151.32, "holdout_r2": 0.9999987534619497, "error": null, "verdict": "equivalent", "model_sympy": "log((103/38)**c + (141/52)**b + (160/59)**a)", "complexity": 12, "extrapolation_error": 0.0006912651702793388, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 21.86, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 153.08, "holdout_r2": 0.9796062294912652, "error": null, "verdict": "none", "model_sympy": "-98/985 + (69*y/(22*pi) + 69*(383*r**2/81 + r*x)*log(y/(s2*x))/(22*pi*log(10)))*(-1.645074*r*x/(r + s1) + y)/s2 + 69*x**2/(22*pi*s1)", "complexity": 38, "extrapolation_error": 19.762108729581513, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 176.44, "holdout_r2": 0.9993117837605774, "error": null, "verdict": "none", "model_sympy": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "complexity": 20, "extrapolation_error": 18.242062937484306, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 8.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 234.99, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 190.83, "holdout_r2": 0.9630747740382664, "error": null, "verdict": "none", "model_sympy": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.225785238304894*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "complexity": 43, "extrapolation_error": 39.82621331000754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 102.45, "holdout_r2": 0.9994300722336895, "error": null, "verdict": "none", "model_sympy": "1406/(Scr**1.1001052563*(1 + exp(-Scr**((-Scr + Scr**(-1673/873))/Scr**1.256537563446)))*(100*Age - Min(76718164, Scr))**0.292791923756) + (22387/59 - 1849*(0.0191500481241548*Age - 0.95473573404545)*(Age + Scr - 2753/(18*pi))/(23*Age**(1/3)*Scr**(1/3)))/(Age + 3772*exp(Scr)/583) + 1.31674104085574", "complexity": 44, "extrapolation_error": 14.225368918571071, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 5.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 3.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 22.03, "holdout_r2": 0.9999997281316092, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0024766857120249413, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 6.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "complexity": 10, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 8.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "complexity": 18, "extrapolation_error": 6.533494778369253e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 151.6, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "-3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "complexity": 53, "extrapolation_error": 49050.66010243574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 6.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 4.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 6.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 4.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(-vs/(340*f) + 1/f)", "complexity": 7, "extrapolation_error": 1.718268468785316e-11, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 3.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 2.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 2.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 3.85, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 3.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 6.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 3.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 2.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 4.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 3.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 3.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 2.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 3.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 4.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 3.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 2.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 8.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "complexity": 7, "extrapolation_error": 7.570660263927268e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 2.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 4.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 2.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 7.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 3.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 5.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 3.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 4.44, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 6.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 2.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 5.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 17.6, "holdout_r2": 0.9999982943745273, "error": null, "verdict": "none", "model_sympy": "-0.00798764760219939 + (1102*a**2/279 + 4.66457841174864*a*b + 3789*b**2/959)/(a + b)", "complexity": 15, "extrapolation_error": 0.0015826143572032776, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 4.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 3.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 14.62, "holdout_r2": 0.9999900464705209, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.010576112421466749, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 2.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 26.08, "holdout_r2": 0.9999986067885326, "error": null, "verdict": "equivalent", "model_sympy": "n**(1/3) + n*log(n) - n", "complexity": 7, "extrapolation_error": 0.006055751469728797, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 91.82, "holdout_r2": 0.9919063259740579, "error": null, "verdict": "none", "model_sympy": "4*a/11 + 31*b/64 + 4*p/33 + 4*Max(a, b)/33 + (4*a*p/33 + 4*b/33)/(1 + 3*b/a)**2", "complexity": 27, "extrapolation_error": 0.774697914315583, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 141.34, "holdout_r2": 0.9956502370298741, "error": null, "verdict": "none", "model_sympy": "77*S*Vmax*log(n + 7)/(59*(S + exp((K - S)*log(n)/log(2)) + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax))*log(10))", "complexity": 30, "extrapolation_error": 1.1291979592290509, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 19.22, "holdout_r2": 0.9999587191232653, "error": null, "verdict": "none", "model_sympy": "R1*exp(-7*T1*log(Q10)/(22*pi) + T2*log(Q10)/10)", "complexity": 15, "extrapolation_error": 2.930928166552821, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 4.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2**(t/Td)*N0", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 5.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 7.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.72, "holdout_r2": 0.9999993873831956, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007489299553018918, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 4.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 33.2, "holdout_r2": 0.9999874493327889, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.001333430241846932, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 21.42, "holdout_r2": 0.9998786831948487, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 0.0016448627962412953, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 4.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 29.63, "holdout_r2": 0.9999975554938825, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0015005140156402015, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 17.92, "holdout_r2": 0.9999997627319258, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 356479336.4131333, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 146.08, "holdout_r2": 0.9402447092501148, "error": null, "verdict": "none", "model_sympy": "(-24*(t - (0.472322603895622*R + 0.472322603895622*t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978)/311 - 24*(C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2)))/311)*log(k) + 3.92193094879534", "complexity": 42, "extrapolation_error": 13452.104322333576, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 7.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 21.51, "holdout_r2": 0.9999998921344517, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0011179559520451592, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 4.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 92.37, "holdout_r2": 0.9990706998632128, "error": null, "verdict": "none", "model_sympy": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "complexity": 33, "extrapolation_error": 0.0915446337762356, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 125.96, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 4.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 64.29, "holdout_r2": 0.9994206044936136, "error": null, "verdict": "none", "model_sympy": "-0.110019977083061*c*(b + 1/c)/(-a*c - b**3) + 2539*c/(935*(1.73401232572543*a**0.609274113751156*c**0.609274113751156 + 2*b + 1.322370199655)) - 0.0125483515879246", "complexity": 23, "extrapolation_error": 0.3278373602701853, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 153.03, "holdout_r2": 0.9818274015206695, "error": null, "verdict": "none", "model_sympy": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.54479990629095 + 0.195579281608043*z**2/p", "complexity": 32, "extrapolation_error": 2.1309235662204227, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 158.7, "holdout_r2": 0.786943513060514, "error": null, "verdict": "none", "model_sympy": "0.539790435426527*K*r + 0.539790435426527*K - 0.539790435426527*K/floor(r*t**nu) + 307/(6*pi)", "complexity": 17, "extrapolation_error": 6.153928302961639, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 5.71, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 68.2, "holdout_r2": 0.9997143555128415, "error": null, "verdict": "none", "model_sympy": "2/399 - 1177*Min(b**(b*g), b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/log(m + exp(g)))/830", "complexity": 24, "extrapolation_error": 9.6715015759961, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 5.29, "holdout_r2": 0.9999999178862548, "error": null, "verdict": "none", "model_sympy": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "complexity": 13, "extrapolation_error": 2.4808828761160164, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 167.84, "holdout_r2": 0.9892049941160563, "error": null, "verdict": "none", "model_sympy": "59*Dose*F*(ke + 11/13)*exp(-13*ke*t/12 - 14/(37*t))/(47*V)", "complexity": 20, "extrapolation_error": 25757.1646206105, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 17.15, "holdout_r2": 0.9999767770871473, "error": null, "verdict": "none", "model_sympy": "-60/7 + (-29*HDL*TG/28 + 17*TC*TG/16 - 5*TG**2/43)/(0.000544640731278321*TG**2 + TG)", "complexity": 20, "extrapolation_error": 2.5367884704752597, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 16.43, "holdout_r2": 0.9999950582979937, "error": null, "verdict": "equivalent", "model_sympy": "19*BUN/53 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.0006326488693664393, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 47.65, "holdout_r2": 0.9999132089956209, "error": null, "verdict": "none", "model_sympy": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 305*log(PvO2)/(14*pi*PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "complexity": 27, "extrapolation_error": 0.3523971963945251, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 4.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 19.49, "holdout_r2": 0.9999560391345026, "error": null, "verdict": "none", "model_sympy": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "complexity": 18, "extrapolation_error": 91772.6503504587, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 214.32, "holdout_r2": 0.9825214603632386, "error": null, "verdict": "none", "model_sympy": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "complexity": 24, "extrapolation_error": 0.5099549777262253, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 6.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 4.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 4.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 3.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 10.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 9.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 3.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 15.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 3.13, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 4.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 10.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 5.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 4.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 2.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 10.02, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 4.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 8.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 4.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 5.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 6.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 13.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(Alb/(5*C) + 1/(10*C))", "complexity": 8, "extrapolation_error": 3.341286040227026e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 4.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 5.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 8.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 8.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 4.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 5.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 7.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 12.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.489173694760508e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 5.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 6.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 6.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 29.8, "holdout_r2": 0.999999758709715, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0014679546472195376, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 65.61, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 9.4, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "complexity": 11, "extrapolation_error": 4.265912957253685, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 97.29, "holdout_r2": 0.9219790715103403, "error": null, "verdict": "none", "model_sympy": "2*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/55 + 25*c*(y0 + 1)/(36*(a**y0 + b + y0)) + 25*x0/36 + 25*y0/36", "complexity": 44, "extrapolation_error": 8.167586537659494, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 11.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 174.29, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 28.74, "holdout_r2": 0.9999997043888105, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.000567443163132282, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 4.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 24.75, "holdout_r2": 0.9999761459197438, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.006158806927894398, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 25.75, "holdout_r2": 0.9999998180234843, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 0.0002119173208177988, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 114.38, "holdout_r2": 0.9798629459384985, "error": null, "verdict": "none", "model_sympy": "-4*I/(63*Ki) + 5*Km/44 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "complexity": 36, "extrapolation_error": 6.070618788285074, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 21.98, "holdout_r2": 0.9999992001215533, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.002192517649826119, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 30.33, "holdout_r2": 0.9999997939433571, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.0008662889955955565, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 20.79, "holdout_r2": 0.9999995455259224, "error": null, "verdict": "equivalent", "model_sympy": "4*ht**(21/29)*wt**(17/40)/555", "complexity": 9, "extrapolation_error": 0.0021006898322206945, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 23.44, "holdout_r2": 0.9999990968518048, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.004627289019920903, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 36.34, "holdout_r2": 0.9999917085440124, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.006821093093779402, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 26.12, "holdout_r2": 0.9999902029492513, "error": null, "verdict": "equivalent", "model_sympy": "34*wt/31 - 127*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.015134111601333128, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 7.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 9.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 10.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 5.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 66.25, "holdout_r2": 0.999342281109602, "error": null, "verdict": "none", "model_sympy": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "complexity": 25, "extrapolation_error": 0.756448816842763, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 11.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 11.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 6.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "complexity": 12, "extrapolation_error": 2.3241289486559944e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 115.41, "holdout_r2": 0.9686617710339538, "error": null, "verdict": "none", "model_sympy": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "complexity": 25, "extrapolation_error": 97.62637212090756, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 71.1, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 151.77, "holdout_r2": 0.999081347835766, "error": null, "verdict": "none", "model_sympy": "(-0.00868836323801598*pK + 0.00868836323801598*exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 2047*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/160 + 2307/233", "complexity": 37, "extrapolation_error": 34.312430649095354, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 17.35, "holdout_r2": 0.9999992188119764, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0002674827039449332, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 54.48, "holdout_r2": 0.9999859617862749, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 0.008919752262002046, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 207.31, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "complexity": 28, "extrapolation_error": 178806.19055272642, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 25.75, "holdout_r2": 0.9999801958640222, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0004399114891391472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 5.0, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 30.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "complexity": 13, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 11.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 117.56, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 15.93, "holdout_r2": 0.999998132836914, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 0.0015428245020753738, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 60.79, "holdout_r2": 0.5709701537917438, "error": null, "verdict": "none", "model_sympy": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "complexity": 18, "extrapolation_error": 1.7137335343257971, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_release2.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 9.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 16.25, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 8.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 7.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 5.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 5.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 7.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 9.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 8.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 4.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 15.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 2.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 5.73, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 7.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 4.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 4.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 7.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 5.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 4.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 6.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 4.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 5.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 6.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 4.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 3.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 8.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 4.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 6.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(A*T1*k - A*T2*k)/L", "complexity": 11, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 6.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R**2/sqrt(R**6 + 3*R**4*z**2 + 3*R**2*z**4 + z**6)", "complexity": 21, "extrapolation_error": 1.2937033105355244e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 4.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 9.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 6.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(a**2 - 2*a*b*cos(C) + b**2)", "complexity": 13, "extrapolation_error": 9.703042533304558e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 6.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 10.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 31.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 1.5504728824245433e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 8.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.1452972121365248e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 23.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 5.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 23.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "R**2*theta/2 - R**2*sin(theta)/2", "complexity": 10, "extrapolation_error": 3.2936580425567777e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 4.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p**2 + 2*p", "complexity": 5, "extrapolation_error": 2.704248191709067e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 25.59, "holdout_r2": 0.9999941287645315, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.002116969932159522, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 20.66, "holdout_r2": 0.9999966209714489, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.00020197832242696155, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 25.03, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 35.36, "holdout_r2": 0.9999868188275223, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.002295401996333833, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 17.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 22.03, "holdout_r2": 0.9999899634568608, "error": null, "verdict": "equivalent", "model_sympy": "13*ht/(10*pi*Cr)", "complexity": 6, "extrapolation_error": 0.008095738328210606, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 22.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 19.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 26.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 1.5798907497399861e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 4.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 32.45, "holdout_r2": 0.9999890970907486, "error": null, "verdict": "exact", "model_sympy": "T0*exp(-k*t) + Ta - Ta*exp(-k*t)", "complexity": 12, "extrapolation_error": 0.0008089111543288799, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 6.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 10.98, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 6.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 3.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 11.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(x1**2*y2**2/4 - x1**2*y2*y3/2 + x1**2*y3**2/4 - x1*x2*y1*y2/2 + x1*x2*y1*y3/2 + x1*x2*y2*y3/2 - x1*x2*y3**2/2 + x1*x3*y1*y2/2 - x1*x3*y1*y3/2 - x1*x3*y2**2/2 + x1*x3*y2*y3/2 + x2**2*y1**2/4 - x2**2*y1*y3/2 + x2**2*y3**2/4 - x2*x3*y1**2/2 + x2*x3*y1*y2/2 + x2*x3*y1*y3/2 - x2*x3*y2*y3/2 + x3**2*y1**2/4 - x3**2*y1*y2/2 + x3**2*y2**2/4)", "complexity": 112, "extrapolation_error": 2.3609935803420532e-12, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 151.98, "holdout_r2": 0.9999996044011769, "error": null, "verdict": "equivalent", "model_sympy": "log((125/46)**c + (87/32)**a + (87/32)**b)", "complexity": 12, "extrapolation_error": 0.00041830081679174885, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 17.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(x**3 - 2*x + 1)/(x**2 + x + 1)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 172.49, "holdout_r2": 0.9797844390406338, "error": null, "verdict": "none", "model_sympy": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "complexity": 29, "extrapolation_error": 19.762833971602312, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 18.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(K1 - K2*a12)/(-a12*a21 + 1)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 4.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 25.46, "holdout_r2": 0.999996092753388, "error": null, "verdict": "exact", "model_sympy": "(Irr*a/2 + Pm/2 - sqrt(-4*Irr*Pm*a*th + (-Irr*a - Pm)**2)/2)/th", "complexity": 22, "extrapolation_error": 0.004888214673603384, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 7.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(1 + E0*exp(d/100)/(A*I0))", "complexity": 12, "extrapolation_error": 2.213879446748136e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 137.39, "holdout_r2": 0.9991264973338735, "error": null, "verdict": "none", "model_sympy": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/Scr**1.022685369863)))*(100*Age - Scr)**0.300119464329) + 1.83378552776782 + (3697*(313*Age/139 - 46261/485)*(Age + Scr - 986/(5*pi))/(12*pi*(-2234*Scr/7 - 7433/(11*pi))) + 17758/61)/(Age + exp(1.326898777153*Scr))", "complexity": 46, "extrapolation_error": 22.94571713293743, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 3.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 4.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 17.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "27*W*(100 - BF)/125 + 370", "complexity": 7, "extrapolation_error": 5.254161638887527e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 4.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt*exp(n*log(r + 1)) - Pmt)*exp(-n*log(r + 1))/r", "complexity": 15, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 6.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn*exp(n*log(y + 1)) - Cpn + Fv*y)*exp(-n*log(y + 1))/y", "complexity": 18, "extrapolation_error": 1.3066989556738506e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 139.47, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "complexity": 44, "extrapolation_error": 75596.32694850574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 3.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 9.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 9.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 5.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "340*f/(340 - vs)", "complexity": 5, "extrapolation_error": 9.253317257903167e-19, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 5.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 3.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 3.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 6.01, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 8.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 4.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 3.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 5.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 5.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 6.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 4.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 4.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 5.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 5.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 9.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**3/(LVID + 12/5)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 4.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 5.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 4.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 8.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 5.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 8.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 5.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 6.3, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 7.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 2.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 7.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 13.76, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "3*pi*a + 3*pi*b - sqrt(-12791*a**2/54 - 9159*a*b/29 - 12791*b**2/54 + (-6*pi*a - 6*pi*b)**2)/2", "complexity": 30, "extrapolation_error": 3.4445422787293792e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 4.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 35.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 3.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 30.86, "holdout_r2": 0.9999986147880844, "error": null, "verdict": "equivalent", "model_sympy": "25*n**(1/3)/(8*pi) + 25*n*log(n)/(8*pi) - 25*n/(8*pi)", "complexity": 16, "extrapolation_error": 0.006404150139044075, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 114.98, "holdout_r2": 0.987351757995572, "error": null, "verdict": "none", "model_sympy": "13*a/(6*pi) + 13*b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3))))/(6*pi)", "complexity": 27, "extrapolation_error": 0.30910984661555185, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 24.6, "holdout_r2": 0.9999737253610992, "error": null, "verdict": "exact", "model_sympy": "Vmax*exp(n*log(S))/(exp(n*log(K)) + exp(n*log(S)))", "complexity": 16, "extrapolation_error": 0.005244685978008416, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 17.57, "holdout_r2": 0.9999970796320556, "error": null, "verdict": "exact", "model_sympy": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "complexity": 13, "extrapolation_error": 0.020786140618573465, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 5.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2**(t/Td)*N0", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 5.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 18.97, "holdout_r2": 0.9999997421137115, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0006206248379606224, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 3.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 27.33, "holdout_r2": 0.9999827730046027, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.0031516417686216613, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 19.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 - exp(-k*tau))", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 30.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 23.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 12.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(C0*k*exp(-k*t) + R - R*exp(-k*t))/k", "complexity": 14, "extrapolation_error": 1.5276267228295651e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 5.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 19.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(4*pi*r**2)", "complexity": 6, "extrapolation_error": 2.4927513780036225e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 4.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 87.65, "holdout_r2": 0.9990701273056405, "error": null, "verdict": "none", "model_sympy": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "complexity": 32, "extrapolation_error": 0.09186076085684108, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 134.47, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 2.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 7.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-b/2 + sqrt(4*a*c + b**2)/2)/a", "complexity": 13, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 10.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(log(exp(p*log(x)) + exp(p*log(y)) + exp(p*log(z)))/p)", "complexity": 18, "extrapolation_error": 9.873043028232335e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 147.67, "holdout_r2": 0.9010445931745268, "error": null, "verdict": "none", "model_sympy": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "complexity": 20, "extrapolation_error": 2.214125494472233, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 5.26, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 21.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "b*s/(g*m + g*s + m**2 + m*s)", "complexity": 13, "extrapolation_error": 1.0374534401066667e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 4.96, "holdout_r2": 0.9999999903009478, "error": null, "verdict": "none", "model_sympy": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "complexity": 13, "extrapolation_error": 2.4808845608008374, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 150.26, "holdout_r2": 0.989786973619989, "error": null, "verdict": "none", "model_sympy": "16*Dose*F*(ke + 1)*exp(-64*ke*t/61 - 13/(35*t))/(15*V)", "complexity": 19, "extrapolation_error": 3.6284534922705314, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 16.94, "holdout_r2": 0.9999875232257205, "error": null, "verdict": "none", "model_sympy": "-9 + (-103*HDL*TG/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "complexity": 21, "extrapolation_error": 2.560615391244251, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 20.14, "holdout_r2": 0.9999963980937044, "error": null, "verdict": "equivalent", "model_sympy": "9*BUN/(8*pi) + Glu/18 + 2*Na", "complexity": 10, "extrapolation_error": 0.0006081929471419956, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 17.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*CO*Hb*SaO2/5 - 67*CO*Hb*SvO2/5 + 3*CO*PaO2/100 - 3*CO*PvO2/100", "complexity": 23, "extrapolation_error": 1.3051056255558425e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 4.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 7.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(n*y - y*exp(n*log(y + 1)) + y - exp(n*log(y + 1)) + 1)/(-y*exp(n*log(y + 1)) + y)", "complexity": 23, "extrapolation_error": 2.8342563089637885e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 20.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-2*rho*s1*s2*w**2 + 2*rho*s1*s2*w + s1**2*w**2 + s2**2*w**2 - 2*s2**2*w + s2**2)", "complexity": 30, "extrapolation_error": 4.572080960472416e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 6.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 8.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 4.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 6.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 3.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 13.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 12.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 3.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 18.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 5.59, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 5.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 15.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 6.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 6.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 4.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 4.87, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 11.02, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 5.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 8.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 4.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 4.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 5.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 11.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "10*C/(2*Alb + 1)", "complexity": 6, "extrapolation_error": 6.682572080454052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 3.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 5.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 7.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 8.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 3.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 4.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 6.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 10.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(1 - p)/p**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 5.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 7.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 7.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 25.97, "holdout_r2": 0.9999998844421881, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.000628662192782887, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 21.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-a*exp(n*log(r)) + a)/(1 - r)", "complexity": 10, "extrapolation_error": 7.232019404512946e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 7.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 109.78, "holdout_r2": 0.9219790715103403, "error": null, "verdict": "none", "model_sympy": "2*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/55 + 25*c*(y0 + 1)/(36*(a**y0 + b + y0)) + 25*x0/36 + 25*y0/36", "complexity": 44, "extrapolation_error": 8.167586537659494, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 9.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 20.0, "holdout_r2": 0.9999886074502583, "error": null, "verdict": "exact", "model_sympy": "K*N0/(K*exp(-r*t) + N0 - N0*exp(-r*t))", "complexity": 14, "extrapolation_error": 0.0038655140233828434, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 25.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 3.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 2.325761895899309e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 18.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N*a/(N*a*h + 1)", "complexity": 8, "extrapolation_error": 6.593847649546502e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 18.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 2.0858150604182134e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 19.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ki*S*Vmax/(I*Km + Ki*Km + Ki*S)", "complexity": 13, "extrapolation_error": 5.388783326962997e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 19.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 7.777563385898406e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 24.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 3.387002112727231e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 17.6, "holdout_r2": 0.9999985448905642, "error": null, "verdict": "equivalent", "model_sympy": "7*ht**(29/40)*wt**(4/(3*pi))/970", "complexity": 10, "extrapolation_error": 0.0030766111659341665, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 19.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 32.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 26.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "11*wt/10 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 7.808524511904954e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 5.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 4.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 4.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 5.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 3.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 10.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(x1**2 - 2*x1*x2 + x2**2 + y1**2 - 2*y1*y2 + y2**2 + z1**2 - 2*z1*z2 + z2**2)", "complexity": 28, "extrapolation_error": 1.0251696480909725e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 10.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 8.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 4.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*a*b*c/(a*b + a*c + b*c)", "complexity": 12, "extrapolation_error": 6.640368424731412e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 28.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(E0*exp(h*log(Cc)) + E0*exp(h*log(EC50)) + Emax*exp(h*log(Cc)))/(exp(h*log(Cc)) + exp(h*log(EC50)))", "complexity": 27, "extrapolation_error": 7.647069558446681e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 61.09, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 161.48, "holdout_r2": 0.9991015788164763, "error": null, "verdict": "none", "model_sympy": "(-0.00867740596020503*pK + 0.00867740596020503*exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "complexity": 37, "extrapolation_error": 34.31672100834698, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 20.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 65.85, "holdout_r2": 0.9999982957591392, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 17.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-al*t) + B*exp(-be*t)", "complexity": 12, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 23.25, "holdout_r2": 0.999983085473615, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0003421724074563692, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 5.36, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 6.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Ca*Cb + Ca*Ib + Cb*Ia)/(Ca*Cb + Ca*Ib + Cb*Ia + Ia*Ib)", "complexity": 17, "extrapolation_error": 4.984967268530397e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 9.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 128.76, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 31.56, "holdout_r2": 0.9999965685986146, "error": null, "verdict": "equivalent", "model_sympy": "(b*p + p - exp(1/W))/b", "complexity": 9, "extrapolation_error": 2.552940112146771e-06, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 72.77, "holdout_r2": 0.6009300564443736, "error": null, "verdict": "none", "model_sympy": "(31*Ve/34 - 31*Vs/34)/(sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "complexity": 21, "extrapolation_error": 1.6590720452739025, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_release2budget.jsonl <==
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 11.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 15.66, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 8.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 7.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 5.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 5.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 7.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 10.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 8.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 3.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 10.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 2.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 5.47, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 5.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 4.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 4.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 4.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 5.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 4.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 4.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 6.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 3.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 8.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 4.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 5.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(A*T1*k - A*T2*k)/L", "complexity": 11, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 6.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R**2/sqrt(R**6 + 3*R**4*z**2 + 3*R**2*z**4 + z**6)", "complexity": 21, "extrapolation_error": 1.2937033105355244e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 4.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 9.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 6.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(a**2 - 2*a*b*cos(C) + b**2)", "complexity": 13, "extrapolation_error": 9.703042533304558e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 7.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 10.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 30.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 1.5504728824245433e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 11.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.1452972121365248e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 22.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 7.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 31.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "R**2*theta/2 - R**2*sin(theta)/2", "complexity": 10, "extrapolation_error": 3.2936580425567777e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 5.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p**2 + 2*p", "complexity": 5, "extrapolation_error": 2.704248191709067e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 32.73, "holdout_r2": 0.9999941287645315, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.002116969932159522, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 21.39, "holdout_r2": 0.9999966209714489, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.00020197832242696155, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 27.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 33.76, "holdout_r2": 0.9999868188275223, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.002295401996333833, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 16.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 21.16, "holdout_r2": 0.9999899634568608, "error": null, "verdict": "equivalent", "model_sympy": "13*ht/(10*pi*Cr)", "complexity": 6, "extrapolation_error": 0.008095738328210606, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 22.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 4.09, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 19.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 28.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 1.5798907497399861e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 6.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 80.05, "holdout_r2": 0.9999890970907486, "error": null, "verdict": "exact", "model_sympy": "T0*exp(-k*t) + Ta - Ta*exp(-k*t)", "complexity": 12, "extrapolation_error": 0.0008089111543288799, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 11.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 14.4, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 13.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 6.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 15.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(x1**2*y2**2/4 - x1**2*y2*y3/2 + x1**2*y3**2/4 - x1*x2*y1*y2/2 + x1*x2*y1*y3/2 + x1*x2*y2*y3/2 - x1*x2*y3**2/2 + x1*x3*y1*y2/2 - x1*x3*y1*y3/2 - x1*x3*y2**2/2 + x1*x3*y2*y3/2 + x2**2*y1**2/4 - x2**2*y1*y3/2 + x2**2*y3**2/4 - x2*x3*y1**2/2 + x2*x3*y1*y2/2 + x2*x3*y1*y3/2 - x2*x3*y2*y3/2 + x3**2*y1**2/4 - x3**2*y1*y2/2 + x3**2*y2**2/4)", "complexity": 112, "extrapolation_error": 2.3609935803420532e-12, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 159.71, "holdout_r2": 0.9999996044011769, "error": null, "verdict": "equivalent", "model_sympy": "log((125/46)**c + (87/32)**a + (87/32)**b)", "complexity": 12, "extrapolation_error": 0.00041830081679174885, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 23.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(x**3 - 2*x + 1)/(x**2 + x + 1)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.3, "holdout_r2": 0.9481440544746483, "error": null, "verdict": "none", "model_sympy": "-29/184 + (1.03171191008753*y + 1.03171191008753*(r**2*y + r*s2*x/s1)*log(y/x**2)/log(10))*(-823*r*x/(453*(r + s1)) + y)/s2 + 1.03171191008753*x**2/s1", "complexity": 35, "extrapolation_error": 19.7589546272413, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(K1 - K2*a12)/(-a12*a21 + 1)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 6.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 29.86, "holdout_r2": 0.999996092753388, "error": null, "verdict": "exact", "model_sympy": "(Irr*a/2 + Pm/2 - sqrt(-4*Irr*Pm*a*th + (-Irr*a - Pm)**2)/2)/th", "complexity": 22, "extrapolation_error": 0.004888214673603384, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 8.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(1 + E0*exp(d/100)/(A*I0))", "complexity": 12, "extrapolation_error": 2.213879446748136e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 160.12, "holdout_r2": 0.9993547168357422, "error": null, "verdict": "none", "model_sympy": "1487/(Scr**1.116225301693*(1 + exp(-Scr**((-Scr + Scr**(-444/227))/Scr**1.225323183433)))*(100*Age - Scr)**0.298606585515) + 1.05139879683104 + (19582*Scr**(1/3)/49 - 1992*(7*Age/466 - 0.748102912910238)*(Age - 31*pi/2)/(17*Age**(1/3)*Scr**(1/3)))/(Age + 8.10044009988073*exp(Scr))", "complexity": 45, "extrapolation_error": 14.761455352697102, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 7.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 4.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 26.53, "holdout_r2": 0.9999999183774725, "error": null, "verdict": "equivalent", "model_sympy": "-11*BF*W/51 + 22*W + 370", "complexity": 8, "extrapolation_error": 0.0007694391110369893, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 8.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt*exp(n*log(r + 1)) - Pmt)*exp(-n*log(r + 1))/r", "complexity": 15, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 14.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn*exp(n*log(y + 1)) - Cpn + Fv*y)*exp(-n*log(y + 1))/y", "complexity": 18, "extrapolation_error": 1.3066989556738506e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 152.97, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "complexity": 44, "extrapolation_error": 75596.32694850574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 6.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 11.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 9.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 4.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "340*f/(340 - vs)", "complexity": 5, "extrapolation_error": 9.253317257903167e-19, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 5.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 4.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 3.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 6.05, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 4.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 7.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 5.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 4.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 5.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 4.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 4.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 3.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 3.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 4.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 4.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 5.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 8.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**3/(LVID + 12/5)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 5.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 3.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 7.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 5.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 7.85, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 4.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 6.31, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 7.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 2.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 6.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 14.25, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "3*pi*a + 3*pi*b - sqrt(-12791*a**2/54 - 9159*a*b/29 - 12791*b**2/54 + (-6*pi*a - 6*pi*b)**2)/2", "complexity": 30, "extrapolation_error": 3.4445422787293792e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 4.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 3.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 32.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 3.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 33.38, "holdout_r2": 0.9999986147880844, "error": null, "verdict": "equivalent", "model_sympy": "25*n**(1/3)/(8*pi) + 25*n*log(n)/(8*pi) - 25*n/(8*pi)", "complexity": 16, "extrapolation_error": 0.006404150139044075, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 115.8, "holdout_r2": 0.987351757995572, "error": null, "verdict": "none", "model_sympy": "13*a/(6*pi) + 13*b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3))))/(6*pi)", "complexity": 27, "extrapolation_error": 0.30910984661555185, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 25.86, "holdout_r2": 0.9999737253610992, "error": null, "verdict": "exact", "model_sympy": "Vmax*exp(n*log(S))/(exp(n*log(K)) + exp(n*log(S)))", "complexity": 16, "extrapolation_error": 0.005244685978008416, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 17.59, "holdout_r2": 0.9999970796320556, "error": null, "verdict": "exact", "model_sympy": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "complexity": 13, "extrapolation_error": 0.020786140618573465, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 5.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2**(t/Td)*N0", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 6.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 6.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 17.79, "holdout_r2": 0.9999997421137115, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0006206248379606224, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 4.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 26.96, "holdout_r2": 0.9999827730046027, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.0031516417686216613, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 20.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 - exp(-k*tau))", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 4.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 29.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 28.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 23.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(C0*k*exp(-k*t) + R - R*exp(-k*t))/k", "complexity": 14, "extrapolation_error": 1.5276267228295651e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 8.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 22.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(4*pi*r**2)", "complexity": 6, "extrapolation_error": 2.4927513780036225e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 156.09, "holdout_r2": 0.9990701273056405, "error": null, "verdict": "none", "model_sympy": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "complexity": 32, "extrapolation_error": 0.09186076085684108, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.41, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 5.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 12.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-b/2 + sqrt(4*a*c + b**2)/2)/a", "complexity": 13, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 18.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(log(exp(p*log(x)) + exp(p*log(y)) + exp(p*log(z)))/p)", "complexity": 18, "extrapolation_error": 9.873043028232335e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 301.12, "holdout_r2": 0.9788488946045192, "error": null, "verdict": "none", "model_sympy": "-0.0633581406480666**((421/88)**(-16170*nu*r*t/(971*Qr)))*0.280073845438173**((K**(nu/Qr)*Max(nu, Min(Qr, r*t)))**(-0.241710162468301*r*t))*(-K + r)", "complexity": 29, "extrapolation_error": 0.001634833191355084, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 7.95, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 34.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "b*s/(g*m + g*s + m**2 + m*s)", "complexity": 13, "extrapolation_error": 1.0374534401066667e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 8.17, "holdout_r2": 0.9999999903009478, "error": null, "verdict": "none", "model_sympy": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "complexity": 13, "extrapolation_error": 2.4808845608008374, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 168.72, "holdout_r2": 0.989786973619989, "error": null, "verdict": "none", "model_sympy": "16*Dose*F*(ke + 1)*exp(-64*ke*t/61 - 13/(35*t))/(15*V)", "complexity": 19, "extrapolation_error": 3.6284534922705314, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 14.55, "holdout_r2": 0.9999875232257205, "error": null, "verdict": "none", "model_sympy": "-9 + (-103*HDL*TG/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "complexity": 21, "extrapolation_error": 2.560615391244251, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 20.52, "holdout_r2": 0.9999963980937044, "error": null, "verdict": "equivalent", "model_sympy": "9*BUN/(8*pi) + Glu/18 + 2*Na", "complexity": 10, "extrapolation_error": 0.0006081929471419956, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 22.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*CO*Hb*SaO2/5 - 67*CO*Hb*SvO2/5 + 3*CO*PaO2/100 - 3*CO*PvO2/100", "complexity": 23, "extrapolation_error": 1.3051056255558425e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 5.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 10.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(n*y - y*exp(n*log(y + 1)) + y - exp(n*log(y + 1)) + 1)/(-y*exp(n*log(y + 1)) + y)", "complexity": 23, "extrapolation_error": 2.8342563089637885e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 25.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-2*rho*s1*s2*w**2 + 2*rho*s1*s2*w + s1**2*w**2 + s2**2*w**2 - 2*s2**2*w + s2**2)", "complexity": 30, "extrapolation_error": 4.572080960472416e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 5.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 10.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 4.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 5.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 14.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 11.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 20.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 4.89, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 4.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 11.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 5.03, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 4.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 3.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 4.57, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 10.11, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 4.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 7.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 3.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 3.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 4.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 11.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "10*C/(2*Alb + 1)", "complexity": 6, "extrapolation_error": 6.682572080454052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 3.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 4.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 7.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 7.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 2.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 4.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 7.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 10.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(1 - p)/p**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 4.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 7.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 8.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 28.28, "holdout_r2": 0.9999998844421881, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.000628662192782887, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 22.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-a*exp(n*log(r)) + a)/(1 - r)", "complexity": 10, "extrapolation_error": 7.232019404512946e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 8.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 300.31, "holdout_r2": 0.866728817477312, "error": null, "verdict": "none", "model_sympy": "27*c*(y0 + 49/53)/(38*(a**y0 + b + y0)) + 27*x0/38 + 27*y0/38", "complexity": 22, "extrapolation_error": 0.47290936847445764, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 13.73, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 29.5, "holdout_r2": 0.9999886074502583, "error": null, "verdict": "exact", "model_sympy": "K*N0/(K*exp(-r*t) + N0 - N0*exp(-r*t))", "complexity": 14, "extrapolation_error": 0.0038655140233828434, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 26.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 5.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 2.325761895899309e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 24.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 6.593847649546502e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 26.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 2.0858150604182134e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 26.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ki*S*Vmax/(I*Km + Ki*Km + Ki*S)", "complexity": 13, "extrapolation_error": 5.388783326962997e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 24.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 7.777563385898406e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 32.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 3.387002112727231e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 21.01, "holdout_r2": 0.9999985448905642, "error": null, "verdict": "equivalent", "model_sympy": "7*ht**(29/40)*wt**(4/(3*pi))/970", "complexity": 10, "extrapolation_error": 0.0030766111659341665, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 23.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 34.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 32.61, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "11*wt/10 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 7.808524511904954e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 8.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 6.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 6.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 8.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 5.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 13.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(x1**2 - 2*x1*x2 + x2**2 + y1**2 - 2*y1*y2 + y2**2 + z1**2 - 2*z1*z2 + z2**2)", "complexity": 28, "extrapolation_error": 1.0251696480909725e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 16.77, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 11.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 5.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*a*b*c/(a*b + a*c + b*c)", "complexity": 12, "extrapolation_error": 6.640368424731412e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 34.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(E0*exp(h*log(Cc)) + E0*exp(h*log(EC50)) + Emax*exp(h*log(Cc)))/(exp(h*log(Cc)) + exp(h*log(EC50)))", "complexity": 27, "extrapolation_error": 7.647069558446681e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 74.16, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 195.09, "holdout_r2": 0.9997745002967602, "error": null, "verdict": "none", "model_sympy": "(0.0167279945370972*exp(pK)/pNa - 0.590318510656811/pK)*(pK + exp(pK) + log(Ko) - 4.46830659661487) + 7871*log(Ko*(Nao*pNa + 2.21526611954743)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/613 + 10", "complexity": 37, "extrapolation_error": 68.83602780866197, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 22.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 73.13, "holdout_r2": 0.9999982957591392, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 29.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-al*t) + B*exp(-be*t)", "complexity": 12, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 34.46, "holdout_r2": 0.999983085473615, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0003421724074563692, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 8.25, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 8.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Ca*Cb + Ca*Ib + Cb*Ia)/(Ca*Cb + Ca*Ib + Cb*Ia + Ia*Ib)", "complexity": 17, "extrapolation_error": 4.984967268530397e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 23.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 139.04, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 25.22, "holdout_r2": 0.9999965685986146, "error": null, "verdict": "equivalent", "model_sympy": "(b*p + p - exp(1/W))/b", "complexity": 9, "extrapolation_error": 2.552940112146771e-06, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 71.85, "holdout_r2": 0.6009300564443736, "error": null, "verdict": "none", "model_sympy": "(31*Ve/34 - 31*Vs/34)/(sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "complexity": 21, "extrapolation_error": 1.6590720452739025, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 151/200)) - 118/125)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 7287/1000", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(3759/500 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4111*exp(2*Kd/C)/(1000*C)))**(1/4)/C**(1/4))", "complexity": 18, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 26/(11*pi)))", "complexity": 39, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(405*Scr/(8*pi) + 1485/(8*pi))*exp(-Scr) + 1485/(8*pi))/Scr", "complexity": 14, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(697*sqrt(b)/500)))/cos(log(697*sqrt(b)/500)))/cos(p)))))/cos(p)))/cos(log(697*sqrt(b)/500)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 947/250)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 3.998988746798597, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 898/125)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 71, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 613*ht/(125*(ht + wt)) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 26, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.39996572077607934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "371*x0/500 + 371*y0/500", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(250*R/469)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (2543*RR/1000 - 2543*log(QT)*cos(RR)/1000)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 7879/1000", "complexity": 5, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 433/1000) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 2419*Np*exp(1/A)/500)*exp(2/A) - 1/A)*exp(8/A)", "complexity": 21, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.754249086927117, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "499*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/(18*pi)", "complexity": 44, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 607/200) + 607/200)) - 607/200) - log(S) - sin(log(Km) - 607/200) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 607/200)) - 607/200) + log(S) + sin(log(Km) - 607/200)", "complexity": 48, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 973*Hb/27)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 15, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4053/1000) - sqrt(age)/sqrt(RHR)))))))", "complexity": 35, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 909/(200*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(131/(500*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.6495949858792245, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 16430987/64 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(3019221/16 - 2427129*age/256)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(3339049/128 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 360107*age/16 - 271984)))/Scr", "complexity": 52, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(21*t/(20*pi)) + 1.59921360015869141))*cos(0.56068730354309082*t) + 1261/(16*pi)", "complexity": 37, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 252/(5*pi*k))*(-36709*k/34 - (-30335*k/37 - 2350/(21*pi))*exp(0.02539593726396561*t) - 4190*exp(0.10057178139686584*t)/(21*pi) + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 50, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-263*Km*(-2457*R/16 + 0.00063779204366882398995*(10755877*R/64 - 20769838)/Vmax)/(8*pi*(-59481*R/37 + 67481*Vmax/42))", "complexity": 20, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "3987*C/(13*pi*(2031*Alb/104 + 1356/139))", "complexity": 10, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(95/(8*pi))) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 133/(13*pi))))/Scr + 253/(91*INR) - 1340/(23*pi*sqrt(INR))", "complexity": 39, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 2885*rho/(18*pi*mu))", "complexity": 13, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-28*a*(-5*L*a/929 - 29513*a/943 + 63*b/(4*pi))/(pi*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 48, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(3185*T1/(22*pi) - 3185*T2/(22*pi))/L", "complexity": 16, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-7221051*C/512 + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 54, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 69, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 3527/(13*pi)) + (28979*h*r/40 + 641*h/(13*pi))*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 902*h/(9*pi)))", "complexity": 44, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 1240*b/(19*pi) + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 396931/512)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 8876*c/(23*pi) + 3147/59)", "complexity": 62, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + x0/(24*pi) - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.2941150240970873, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (373*a/(6*pi) + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.7561123371124", "complexity": 45, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0007669306318286325, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - b*(-205*c/31 - 12*x0 - 37*y0)/(24*pi) + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + b/(24*pi*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 56, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(7227645*Ks/128)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 24, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(2501*t/(15*pi) + exp(-1650*r)) - 16145*t/65", "complexity": 67, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 9481471/512) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 25, "extrapolation_error": 1.424164855415477, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 12870765/512)/(48*(184303*I/64 + 966519*Km/64 - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 47, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + (-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(24*pi*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 343*R/(3*pi))*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.166087508201", "complexity": 59, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 507*q/(17*pi))/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 39, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(5379*d/(23*pi) + 1068441472*cos(theta)/(3*d))/d", "complexity": 14, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 4778837/256)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b +", "complexity": 68, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 2*c/pi) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 42/pi)/cos(1.34273946285247803*x) + 42/pi)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-10421*s2/(18*pi) - 81135*x/47)/(s1*(1.6576993465423584 - 0.5309754610", "complexity": 56, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 979*z/(17*pi) - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.66302", "complexity": 59, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(329*a21/(11*pi))*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) ", "complexity": 53, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(5016749*A/32 + K*(15805561*A/256 + 1743*K - 4442*Np - 14276321/4)/204 + 10195367/2) - r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 6903287/32 + 483*(421*Np - 1954941/64)/K) + 988*Np + 1688107/32 - 207*Np/A)/(24*pi))/(58*A)", "complexity": 50, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 58, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 4751/(15*pi))*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 44, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-8543641*pK/512 - 4235241/512)/(10821*Ko/17 + 5130585*pNa/32)) - 2519/(16", "complexity": 62, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - Pm/(21*pi))*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + D/(23*pi*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(241643*I0/256 + 1.21486425399780273*P - 2167*d/(12*pi*P))/I0)*(-4858*E0/(19*pi) + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 69", "complexity": 65, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 9.116976935562772e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(Sb/(24*pi))**(27*Ii/58 - 27/40)*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 3293/(13*pi) + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(13927749*Age/2)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.157293319702", "complexity": 59, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(45*ka/(19*pi) - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 50, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 979*PvO2/(23*pi) + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 33, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0105436230532357519*n*(-31.83824539184570312*Pmt + 0.00448202481493354*Pmt*(-2011*n/(16*pi) + 1427/11)/(0.00469910306856036*n + 0.59917861223220825))/(0.00632550613954663*n + 373/370)**(5424*r/37) - 0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 30/(7*pi)))", "complexity": 53, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-1621*g/(22*pi) - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 258*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))/(23*pi)", "complexity": 58, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 64, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.20140980318633073, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 673*r/(14*pi) - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 11358409*r/128)*(-0.0006311893812380", "complexity": 54, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 11848569*n/512)/(-18*Ve - 14*Vs - 393907/32) - 13960971/256 + 53*(354*Ve + 4437543*n/16)/(Vs*n))/n**2", "complexity": 46, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "503/(8*pi) + (T0 - 9266/463)/(390/371)**t", "complexity": 10, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.0002581873096726272, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 4079/(6*pi))*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 21, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(4*t/(9*pi) - 1.4147351445696)))) + 50", "complexity": 21, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 212*LVID/(21*pi) + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 19, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 12.490401154691744, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 1.3126747104743918e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 83*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/(5*pi))))", "complexity": 19, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 707443/1000)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 2.4214305822391293, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 2855*k/(24*pi*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 22, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 8533/(19*pi))", "complexity": 23, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.1346634543628881, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(8/(19*pi))*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 24, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}


==> anc/competitors/results/scored_s42_releasebudget.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 5.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 14.52, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 8.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 6.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 4.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 4.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 6.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 7.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 7.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 4.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 12.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 2.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 4.92, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 5.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 4.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 3.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 5.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 4.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 3.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 4.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 3.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 4.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 3.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 2.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 2.6580272625170744e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 8.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 4.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 6.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "complexity": 12, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 113.09, "holdout_r2": 0.9996138748304406, "error": null, "verdict": "none", "model_sympy": "1.17943948423592*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1.832235992342 + 1/R) - 0.271713668830641*I/((R + 1891/537)*(1367*R/(194*z) + 0.159892196481647*z*(-R + z)/R)) - 0.000472111194229963", "complexity": 35, "extrapolation_error": 0.35742345793876407, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 3.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 9.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 86.03, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "complexity": 20, "extrapolation_error": 26.116208780363483, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 5.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 8.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 28.29, "holdout_r2": 0.9999987399706455, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 0.0010266497287562473, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 8.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.1452972121365248e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 14.9, "holdout_r2": 0.9999993748523367, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 204.96345936865274, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 5.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 14.28, "holdout_r2": 0.9999358035046534, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 7*R**2*sin(theta)**2/61", "complexity": 14, "extrapolation_error": 18.449807910348863, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 3.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*p*(1 - p)", "complexity": 4, "extrapolation_error": 4.225387799545417e-18, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 23.64, "holdout_r2": 0.9999965069248251, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.005326066583564435, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 28.65, "holdout_r2": 0.9999939406780607, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.0097589712307472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 28.89, "holdout_r2": 0.9999988837407444, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.001898396493746527, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 38.83, "holdout_r2": 0.9999871221314461, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.001756186962477155, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 16.0, "holdout_r2": 0.9999999888336751, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 0.00019151427853813052, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 22.24, "holdout_r2": 0.9999887281771452, "error": null, "verdict": "equivalent", "model_sympy": "19*floor(1/2 + ht/Cr)/46", "complexity": 8, "extrapolation_error": 0.007281422236802011, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 22.39, "holdout_r2": 0.9999929473399511, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173484357765913, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 19.46, "holdout_r2": 0.9999760297048433, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 18.041648013849642, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 23.69, "holdout_r2": 0.9999990639057782, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 0.0044542801066563085, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 4.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 73.4, "holdout_r2": 0.9986997683233618, "error": null, "verdict": "none", "model_sympy": "31*Ta/38 + (28*T0/45 - 6*Ta/31)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/log(10) + 4", "complexity": 29, "extrapolation_error": 0.22347496659912564, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 7.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 11.82, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 6.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 5.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.28, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "complexity": 26, "extrapolation_error": 3.361105052494754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 122.64, "holdout_r2": 0.9999987534619497, "error": null, "verdict": "equivalent", "model_sympy": "log((103/38)**c + (141/52)**b + (160/59)**a)", "complexity": 12, "extrapolation_error": 0.0006912651702793388, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 16.35, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.66, "holdout_r2": 0.9481440544746483, "error": null, "verdict": "none", "model_sympy": "-29/184 + (1.03171191008753*y + 1.03171191008753*(r**2*y + r*s2*x/s1)*log(y/x**2)/log(10))*(-823*r*x/(453*(r + s1)) + y)/s2 + 1.03171191008753*x**2/s1", "complexity": 35, "extrapolation_error": 19.7589546272413, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 301.51, "holdout_r2": 0.9993117837605774, "error": null, "verdict": "none", "model_sympy": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "complexity": 20, "extrapolation_error": 18.242062937484306, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 6.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 298.44, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 300.84, "holdout_r2": 0.9575543601853413, "error": null, "verdict": "none", "model_sympy": "0.0488056362251016*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.229957467396175*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0488056362251016*I0 - 0.0488056362251016*P - 2502/773", "complexity": 40, "extrapolation_error": 36.84117031747551, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 161.81, "holdout_r2": 0.9993916871733816, "error": null, "verdict": "none", "model_sympy": "8397/(5*Scr**1.107400179837*(1 + exp(-Scr**((Scr**(-1.789364710659) - Scr)/Scr**(827/577))))*(100*Age - Min(8285561719/108, Scr))**(181/581)) + 0.400315704289667 + (2036*Age**(1/3)*Scr**(1/3)/19 - 2036*(0.0163328995873028*Age - 0.806036536508366)*(Age - 824/17)/(19*Age**(1/3)*Scr**(1/3)))/(Age + 6065*exp(Scr)/526)", "complexity": 50, "extrapolation_error": 11.339643821697807, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 5.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 3.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 28.88, "holdout_r2": 0.9999999183774725, "error": null, "verdict": "equivalent", "model_sympy": "-11*BF*W/51 + 22*W + 370", "complexity": 8, "extrapolation_error": 0.0007694391110369893, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 8.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "complexity": 10, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 11.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "complexity": 18, "extrapolation_error": 6.533494778369253e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 183.95, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "-3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "complexity": 53, "extrapolation_error": 49050.66010243574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 7.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 5.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 5.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(-vs/(340*f) + 1/f)", "complexity": 7, "extrapolation_error": 1.718268468785316e-11, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 4.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 3.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 4.14, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 4.71, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 3.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 6.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 3.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 3.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 4.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 3.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 3.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 2.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 2.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 4.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 3.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 2.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 9.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "complexity": 7, "extrapolation_error": 7.570660263927268e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 4.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 3.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 8.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 4.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 5.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 4.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 5.05, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 7.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 2.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 6.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 45.61, "holdout_r2": 0.9999992812817807, "error": null, "verdict": "none", "model_sympy": "-0.0258791691425099*log(log(10)*Abs(log(b)/log(Abs(log(b/a)))))/log(10) - 0.0227955755205969 + (443*a**2/112 + 4659*a*b/1000 + 1083*b**2/274 + 0.0498454592102294*b)/(a + b)", "complexity": 32, "extrapolation_error": 0.0012242696623865328, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 4.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 3.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 14.73, "holdout_r2": 0.9999900464705209, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.010576112421466749, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 2.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 27.45, "holdout_r2": 0.9999986067885326, "error": null, "verdict": "equivalent", "model_sympy": "n**(1/3) + n*log(n) - n", "complexity": 7, "extrapolation_error": 0.006055751469728797, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 97.89, "holdout_r2": 0.9919063259740579, "error": null, "verdict": "none", "model_sympy": "4*a/11 + 31*b/64 + 4*p/33 + 4*Max(a, b)/33 + (4*a*p/33 + 4*b/33)/(1 + 3*b/a)**2", "complexity": 27, "extrapolation_error": 0.774697914315583, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 141.31, "holdout_r2": 0.9956502370298741, "error": null, "verdict": "none", "model_sympy": "77*S*Vmax*log(n + 7)/(59*(S + exp((K - S)*log(n)/log(2)) + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax))*log(10))", "complexity": 30, "extrapolation_error": 1.1291979592290509, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 18.96, "holdout_r2": 0.9999587191232653, "error": null, "verdict": "none", "model_sympy": "R1*exp(-7*T1*log(Q10)/(22*pi) + T2*log(Q10)/10)", "complexity": 15, "extrapolation_error": 2.930928166552821, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 6.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2**(t/Td)*N0", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 5.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 7.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 18.11, "holdout_r2": 0.9999993873831956, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007489299553018918, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 29.7, "holdout_r2": 0.9999874493327889, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.001333430241846932, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 18.32, "holdout_r2": 0.9998786831948487, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 0.0016448627962412953, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 23.36, "holdout_r2": 0.9999975554938825, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0015005140156402015, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 13.38, "holdout_r2": 0.9999997627319258, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 356479336.4131333, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.55, "holdout_r2": 0.9402447092501148, "error": null, "verdict": "none", "model_sympy": "(-24*(t - (0.472322603895622*R + 0.472322603895622*t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978)/311 - 24*(C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2)))/311)*log(k) + 3.92193094879534", "complexity": 42, "extrapolation_error": 13452.104322333576, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 5.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 17.77, "holdout_r2": 0.9999998921344517, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0011179559520451592, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 4.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 111.69, "holdout_r2": 0.9990706998632128, "error": null, "verdict": "none", "model_sympy": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "complexity": 33, "extrapolation_error": 0.0915446337762356, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.54, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 3.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 60.58, "holdout_r2": 0.9994206044936136, "error": null, "verdict": "none", "model_sympy": "-0.110019977083061*c*(b + 1/c)/(-a*c - b**3) + 2539*c/(935*(1.73401232572543*a**0.609274113751156*c**0.609274113751156 + 2*b + 1.322370199655)) - 0.0125483515879246", "complexity": 23, "extrapolation_error": 0.3278373602701853, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 301.45, "holdout_r2": 0.9818274015206695, "error": null, "verdict": "none", "model_sympy": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.54479990629095 + 0.195579281608043*z**2/p", "complexity": 32, "extrapolation_error": 2.1309235662204227, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 301.48, "holdout_r2": 0.9783972478885581, "error": null, "verdict": "none", "model_sympy": "-1.0126057159793*0.141341**(2.657176007493**(-20434*nu*r*t/(953*Qr)))*0.258783627348**((K**(nu/Qr)*Max(nu, Min(Qr, r*t)))**(-0.2243168213*r*t))*(-K + r) + 6539/826", "complexity": 30, "extrapolation_error": 0.021345481438723876, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 6.02, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 136.75, "holdout_r2": 0.9999260785881341, "error": null, "verdict": "none", "model_sympy": "-1.42448776464345*b*s**(m*s**(m*s**m))*(0.696151622007 - s**(m*s**s))*log(10)/log(m + exp(g)) - 4/647 - 9543*m**2*s**(1/3)*(s - sqrt(Abs(log(Abs(log(Abs(log(1126*s/269))/log(10))))))/sqrt(log(10)))/(926*g)", "complexity": 51, "extrapolation_error": 4.9501661051054313e+27, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 5.38, "holdout_r2": 0.9999999178862548, "error": null, "verdict": "none", "model_sympy": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "complexity": 13, "extrapolation_error": 2.4808828761160164, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 160.88, "holdout_r2": 0.9892049941160563, "error": null, "verdict": "none", "model_sympy": "59*Dose*F*(ke + 11/13)*exp(-13*ke*t/12 - 14/(37*t))/(47*V)", "complexity": 20, "extrapolation_error": 25757.1646206105, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 21.99, "holdout_r2": 0.9999767770871473, "error": null, "verdict": "none", "model_sympy": "-60/7 + (-29*HDL*TG/28 + 17*TC*TG/16 - 5*TG**2/43)/(0.000544640731278321*TG**2 + TG)", "complexity": 20, "extrapolation_error": 2.5367884704752597, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 22.88, "holdout_r2": 0.9999950582979937, "error": null, "verdict": "equivalent", "model_sympy": "19*BUN/53 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.0006326488693664393, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 129.43, "holdout_r2": 0.9999905131854462, "error": null, "verdict": "none", "model_sympy": "12181*CO*Hb*(-SaO2 + SvO2)/(62*(-log(Hb + 881/17) + Abs(SaO2 - SvO2)**(1/3)*sign(-SaO2 + SvO2) - 5191/575 - 5.370396612999*sqrt(Hb + PvO2)/PaO2)) + 0.233730623919882 + 0.0858391234165043*(PaO2*SvO2*Abs(CO - SaO2)/PvO2)**(1/SaO2)*Abs(PaO2*SvO2 - PvO2)**(1/SaO2)/Hb", "complexity": 49, "extrapolation_error": 0.6122782863267501, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 8.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 68.1, "holdout_r2": 0.9999560391345026, "error": null, "verdict": "none", "model_sympy": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "complexity": 18, "extrapolation_error": 91772.6503504587, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 298.82, "holdout_r2": 0.9799682517875455, "error": null, "verdict": "none", "model_sympy": "1.13179169025541*s1*s1**(s2/w)*w*w**(w*(s2/s1)**w*tanh(w)) + 1.13179169025541*s2*((55/344)**w*rho*tan(s1)**(s2/w) + (82/329)**w) - 0.0217159924762149", "complexity": 30, "extrapolation_error": 0.6080525862773222, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 6.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 4.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 4.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 4.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 2.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 9.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 9.04, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 3.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 13.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*2**n/10 + 2/5", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 3.04, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 4.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 10.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 4.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 4.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 2.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 4.03, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 9.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 3.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 6.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 3.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 3.28, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 3.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 10.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(Alb/(5*C) + 1/(10*C))", "complexity": 8, "extrapolation_error": 3.341286040227026e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 4.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 7.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 6.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 2.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 4.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 6.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 9.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.489173694760508e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 4.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 5.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 4.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 21.85, "holdout_r2": 0.999999758709715, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0014679546472195376, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 94.68, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 9.22, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "complexity": 11, "extrapolation_error": 4.265912957253685, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 300.85, "holdout_r2": 0.8801843493197621, "error": null, "verdict": "none", "model_sympy": "23*c/(34*ceiling(43*Max(a, b)/55)) + 23*x0/34 + 23*y0/34", "complexity": 18, "extrapolation_error": 0.45335266546161934, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 9.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.98, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 22.47, "holdout_r2": 0.9999997043888105, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.000567443163132282, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 3.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 17.87, "holdout_r2": 0.9999761459197438, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.006158806927894398, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 17.56, "holdout_r2": 0.9999998180234843, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 0.0002119173208177988, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 167.38, "holdout_r2": 0.9999889711625763, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(I*Km/Ki + Km + S)", "complexity": 11, "extrapolation_error": 0.007365851975292166, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 19.73, "holdout_r2": 0.9999992001215533, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.002192517649826119, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 28.09, "holdout_r2": 0.9999997939433571, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.0008662889955955565, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 19.27, "holdout_r2": 0.9999995455259224, "error": null, "verdict": "equivalent", "model_sympy": "4*ht**(21/29)*wt**(17/40)/555", "complexity": 9, "extrapolation_error": 0.0021006898322206945, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 20.7, "holdout_r2": 0.9999990968518048, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.004627289019920903, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 31.64, "holdout_r2": 0.9999917085440124, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.006821093093779402, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 37.77, "holdout_r2": 0.9999902029492513, "error": null, "verdict": "equivalent", "model_sympy": "34*wt/31 - 127*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.015134111601333128, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 13.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 16.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 8.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 11.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 7.19, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 143.48, "holdout_r2": 0.9993801380458341, "error": null, "verdict": "none", "model_sympy": "685*(Abs(x1 - x2)**1.983588855202 + Abs(y1 - y2)**(395/199) + Abs(z1 - z2)**(395/199) + 138/19)**(1/3)/211 - 2911/549", "complexity": 27, "extrapolation_error": 0.7509548848446408, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 13.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 11.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 5.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "complexity": 12, "extrapolation_error": 2.3241289486559944e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.55, "holdout_r2": 0.9686617710339538, "error": null, "verdict": "none", "model_sympy": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "complexity": 25, "extrapolation_error": 97.62637212090756, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 68.75, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 184.84, "holdout_r2": 0.999479416386133, "error": null, "verdict": "none", "model_sympy": "(0.0147283862353675*exp(pK)/pNa - 0.516941133115621/pK)*(pK + exp(pK) + log(Ko) - 3.879077614522) + 8087*log(Ko*(Nao*pNa + 325/147)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/611 + 7603/629", "complexity": 39, "extrapolation_error": 60.73882409221446, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 22.01, "holdout_r2": 0.9999992188119764, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0002674827039449332, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 70.07, "holdout_r2": 0.9999859617862749, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 0.008919752262002046, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 301.14, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "complexity": 28, "extrapolation_error": 178806.19055272642, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 30.95, "holdout_r2": 0.9999801958640222, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0004399114891391472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 5.72, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 38.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "complexity": 13, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 15.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 146.63, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 17.47, "holdout_r2": 0.999998132836914, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 0.0015428245020753738, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 87.29, "holdout_r2": 0.5709701537917438, "error": null, "verdict": "none", "model_sympy": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "complexity": 18, "extrapolation_error": 1.7137335343257971, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/results/scored_s42_timingbudget.jsonl <==
{"system": "gplearn", "suite": "v1", "id": "ohms_law", "seconds": 21.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_gravitation", "seconds": 0.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "projectile_range", "seconds": 300.57, "holdout_r2": 0.8244133219037866, "error": null, "verdict": "none", "model_sympy": "2*v - 2/cos(theta) - 2/theta", "complexity": 8, "extrapolation_error": 2.925448798560934, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "free_fall", "seconds": 301.81, "holdout_r2": 0.9997158431877485, "error": null, "verdict": "none", "model_sympy": "3136*t**2/647", "complexity": 4, "extrapolation_error": 0.025016131845613708, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "lens_equation", "seconds": 0.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.24, "holdout_r2": 0.9868289070260032, "error": null, "verdict": "none", "model_sympy": "11*A**2*T**3/25 + 2.0812*A*T**3 + A*exp(T)*sin(exp(sin(11*T/25)))", "complexity": 20, "extrapolation_error": 7.628606666828296e+27, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "escape_velocity", "seconds": 0.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "newton_cooling", "seconds": 300.52, "holdout_r2": 0.9044997815067816, "error": null, "verdict": "none", "model_sympy": "4539*log(609*T0*Abs(1/(t/log(Abs(0.244510752995644*sqrt(T0)*sqrt(t) - T0)) + t/log(T0) - log(t)))/125)/1000 + 4539*sqrt(Abs(1.24451075299564*sqrt(T0)*sqrt(t) - T0))/1000", "complexity": 38, "extrapolation_error": 3.0219533544385158, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "bernoulli", "seconds": 300.58, "holdout_r2": 0.9751352473128959, "error": null, "verdict": "none", "model_sympy": "rho**2*v2 + v2*(-v1 + v2) - exp(sqrt(Abs(v1 - v2))) - exp(sqrt(Abs(rho*v1 - v2))) - sqrt(Abs(-v1*(-rho*v1 + v2) + v2))", "complexity": 29, "extrapolation_error": 1121603875024200.8, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.74, "holdout_r2": 0.9729544056312487, "error": null, "verdict": "none", "model_sympy": "223*T*(3509*f/1000 - 481/100)*sqrt(Abs(T - 841/500))/500", "complexity": 15, "extrapolation_error": 1.7940630984501749, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "damped_oscillator", "seconds": 301.43, "holdout_r2": 0.4301811625226153, "error": null, "verdict": "none", "model_sympy": "(0.448877526335417*t + cos(cos(t/cos(exp(sqrt(t)))) + 1/t))*cos(exp(sqrt(t)))/t", "complexity": 18, "extrapolation_error": 35.26973438058967, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "luminosity_flux", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "hubble", "seconds": 300.55, "holdout_r2": 0.9999900393086659, "error": null, "verdict": "none", "model_sympy": "48197*d/688", "complexity": 3, "extrapolation_error": 0.0012550341167340347, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "map_formula", "seconds": 303.58, "holdout_r2": 0.9900771283001665, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + log(1/SBP)", "complexity": 10, "extrapolation_error": 0.23101395257571786, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "qtc_bazett", "seconds": 5.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 303.16, "holdout_r2": 0.9911532218251349, "error": null, "verdict": "none", "model_sympy": "-100*exp(1/HCO3)*exp(-208*cos(164*HCO3/(125*pCO2) - 318/125)/177)*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.50823186019829 + 1/(-100*exp(1/HCO3)*exp(-1.14246378996672*cos(164*HCO3/(125*pCO2) - 318/125))*log(Abs(164*HCO3/(125*pCO2) - 318/125))/297 + 7.64141900979886)", "complexity": 49, "extrapolation_error": 0.041670303974241145, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "clark_dose", "seconds": 303.02, "holdout_r2": 0.9674433671466578, "error": null, "verdict": "none", "model_sympy": "sqrt(adult)*sqrt(wt) + log(1/(sqrt(adult)*wt)) + 2*log(0.111637306194357/(sqrt(adult)*sqrt(wt))) + 2*log(0.140085826189074/(sqrt(adult)*sqrt(wt)))", "complexity": 31, "extrapolation_error": 2.202588207964459, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "ph_definition", "seconds": 300.48, "holdout_r2": 0.9495942021215729, "error": null, "verdict": "none", "model_sympy": "2.90993165421051*exp(cos(1127/(250*log(sqrt(Abs(2.90993165421051*H*exp(cos(1127/(250*log(2.57662570040741*sqrt(H))))) + 2*H))))))", "complexity": 22, "extrapolation_error": 0.31545554802817977, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kleiber", "seconds": 3.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "absolute_bioavailability", "seconds": 301.08, "holdout_r2": 0.8572026291239065, "error": null, "verdict": "none", "model_sympy": "-AUCpo/(-2*AUCiv - Dpo + 3737/1000 + (125*Div/459 - exp(3737/(1000*AUCiv)) + 1.75613211348122)/(1.75613211348122 - exp(3737/(1000*AUCiv))) + (125*Div/459 - 971/500)/(1.75613211348122 - 1/(1.75613211348122 - exp(1/AUCiv))) + 11211*Dpo/(1000*AUCiv)) + 1/AUCiv", "complexity": 39, "extrapolation_error": 2.782427921355519, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "free_water_deficit", "seconds": 300.66, "holdout_r2": 0.9725370501546264, "error": null, "verdict": "none", "model_sympy": "sqrt(wt) + 8*sin(sqrt(Na)) + sin(sin(sqrt(Na))) - cos(sqrt(Na)) - cos(2*sqrt(Na) + sqrt(wt) + 4233/1000) - 1150/797", "complexity": 30, "extrapolation_error": 2.299007845099424, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.74, "holdout_r2": 0.9361162913568912, "error": null, "verdict": "none", "model_sympy": "UNa/(Ucr*cos(sqrt(Abs(log(Pcr)))))", "complexity": 10, "extrapolation_error": 267.293936720849, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.98, "holdout_r2": 0.9907242735093257, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - 2*sqrt(TG) - TG**(3/2)/TC", "complexity": 12, "extrapolation_error": 0.6759697249637998, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "impulse_momentum", "seconds": 3.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "de_broglie", "seconds": 300.36, "holdout_r2": 0.999781426273389, "error": null, "verdict": "none", "model_sympy": "2946/(451*m*v)", "complexity": 5, "extrapolation_error": 0.08506825445158656, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "parallel_axis", "seconds": 302.26, "holdout_r2": 0.9643750339431092, "error": null, "verdict": "none", "model_sympy": "d*m*r**(3/8)*sqrt(d + 3821/1000)", "complexity": 12, "extrapolation_error": 1.4873765552505713, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "elastic_collision", "seconds": 300.45, "holdout_r2": 0.9846478844702795, "error": null, "verdict": "none", "model_sympy": "u2 + (log(m1) - log(m2))*(log(u1) - log(u2))*(log(u1) - log(Abs(log(m1) - log(m2)))) + (log(m1) - log(m2))*(log(u1) - log(u2))*log(u2)", "complexity": 30, "extrapolation_error": 1.271766157428431, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "biot_savart_loop", "seconds": 300.97, "holdout_r2": 0.8500369789850574, "error": null, "verdict": "none", "model_sympy": "exp((I - 583*z/200 + sqrt(Abs(R*z + 0.428371686332685*exp(0.317158261972724*I - 0.924516333650492*z**3 + 0.317158261972724*z + (0.317158261972724*I + 0.317158261972724*z)*sin(R)) - 0.977483288631547)) - 2673/1000)/I)", "complexity": 31, "extrapolation_error": 1.8744715126894143, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "cantelli_bound", "seconds": 13.29, "holdout_r2": 0.9999999999996962, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 8.448155521014348e-08, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.02, "holdout_r2": 0.9961419431791164, "error": null, "verdict": "none", "model_sympy": "500*R**(3/4)*h**(7/4)*Abs(R - 2213/1000)**(1/4)/129", "complexity": 15, "extrapolation_error": 1.236132679028819, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "heron_area", "seconds": 300.44, "holdout_r2": 0.9640141997943897, "error": null, "verdict": "none", "model_sympy": "0.690378869552169*a**(3/4)*sqrt(b)*sqrt(Abs(c - 4633/(1000*b)))", "complexity": 16, "extrapolation_error": 0.607062582886101, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "cone_volume", "seconds": 300.39, "holdout_r2": 0.9958172846852054, "error": null, "verdict": "none", "model_sympy": "h*r**2", "complexity": 4, "extrapolation_error": 0.13873309275296397, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "geometric_series_sum", "seconds": 302.74, "holdout_r2": 0.986710551845398, "error": null, "verdict": "none", "model_sympy": "(a + r*(a + r*(a + r*(a + r*(n + exp(sqrt(a)) - 37/49)) - 17/18)/(14/17 + 1/n) + log(1/n) - log(r))/(14/17 + 1/n) + log(1/n) - log(r))/(17/21 + 1/n)", "complexity": 41, "extrapolation_error": 17.003944098386665, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "exponential_pdf", "seconds": 302.62, "holdout_r2": 0.9767941175149167, "error": null, "verdict": "none", "model_sympy": "exp(-x)/(x + 1/(lam + 2*x))", "complexity": 9, "extrapolation_error": 16088.353049609364, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.74, "holdout_r2": 0.9983385289207, "error": null, "verdict": "none", "model_sympy": "n**(1/4)*(sqrt(n) + n) - 430/59", "complexity": 9, "extrapolation_error": 0.10843376359545144, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 301.15, "holdout_r2": 0.8738460935868971, "error": null, "verdict": "none", "model_sympy": "t*(sqrt(N0) - r*(421/56 - sqrt(K)) - r*(-3*sqrt(K) + 2*t))", "complexity": 20, "extrapolation_error": 20.810868513401356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "heart_rate_allometry", "seconds": 303.67, "holdout_r2": 0.9762027317003729, "error": null, "verdict": "none", "model_sympy": "85 + 129*exp(-5*M/46)", "complexity": 6, "extrapolation_error": 1.9895256789896854, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "doubling_growth", "seconds": 300.57, "holdout_r2": 0.8453207250802866, "error": null, "verdict": "none", "model_sympy": "0.52457493865326*sqrt(N0)*Td**2*exp(t/Td)", "complexity": 11, "extrapolation_error": 1738.4918236564974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "receptor_occupancy", "seconds": 301.21, "holdout_r2": 0.9270462463036189, "error": null, "verdict": "none", "model_sympy": "cos(Abs(Kd - exp(-4*exp(2*Kd/C)/C))**(1/4)/C**(1/4))", "complexity": 17, "extrapolation_error": 0.07397402655089207, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "corrected_sodium", "seconds": 300.91, "holdout_r2": 0.9961555568505388, "error": null, "verdict": "none", "model_sympy": "2*Glu/Na + Na - 1133/1000", "complexity": 7, "extrapolation_error": 0.19845316865800924, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bsa_dubois", "seconds": 301.09, "holdout_r2": 0.9776796013260994, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sqrt(wt) + log(wt) + cos(sqrt(ht)) - cos(log(Abs(sin(ht**(1/4))))) - cos(log(Abs(cos(log(Abs(sin(sin(sin(ht**(1/4)))))))))) + cos(cos(log(wt))) + 565/751))", "complexity": 38, "extrapolation_error": 1.0946734540480623, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "shunt_fraction", "seconds": 301.42, "holdout_r2": 0.9369550620819219, "error": null, "verdict": "none", "model_sympy": "sin(exp(-CaO2/CvO2)*sqrt(Abs(CaO2 - CcO2)))", "complexity": 11, "extrapolation_error": 15.779693827051661, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "emax_model", "seconds": 300.81, "holdout_r2": 0.9503173876440372, "error": null, "verdict": "none", "model_sympy": "sqrt(Emax)*sqrt(Abs(C**(3/16)*Emax**(9/16)*Abs(sqrt(C)*sqrt(Emax) - EC50)**(1/4) - EC50))", "complexity": 25, "extrapolation_error": 0.2936994721586318, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "continuous_compounding", "seconds": 300.97, "holdout_r2": 0.9284445782996288, "error": null, "verdict": "none", "model_sympy": "(P*r*t + P/t)*(log(t) + cos(log(sqrt(r))) + cos(log(Abs(cos(log(sqrt(r)))))))", "complexity": 22, "extrapolation_error": 19.87466357740913, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "weibull_cdf", "seconds": 300.86, "holdout_r2": 0.9362043487176263, "error": null, "verdict": "none", "model_sympy": "sin(1/(lam/x + 1/(x*cos(0.271591526344378*lam))))", "complexity": 10, "extrapolation_error": 2.376027436525895, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "point_source_intensity", "seconds": 302.94, "holdout_r2": 0.9895367288900738, "error": null, "verdict": "none", "model_sympy": "6*P*exp(-r/2)/(49*r)", "complexity": 8, "extrapolation_error": 6.024181338092948, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "relative_risk", "seconds": 300.32, "holdout_r2": 0.9756462830987621, "error": null, "verdict": "none", "model_sympy": "-sqrt(d)*(-a + sqrt(b)*c/sqrt(d))*sqrt(Abs(1/(b - d/c)))/c + sqrt(d)/sqrt(b)", "complexity": 28, "extrapolation_error": 1.5746035191416101, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.88, "holdout_r2": 0.5555552697410708, "error": null, "verdict": "none", "model_sympy": "log(Abs(x1 - x2)) + log(Abs(x1 - x3)) + log(Abs(x2 - x3)) + log(Abs(y1 - y2)) + log(Abs(y1 - y3)) + 2*log(Abs(y2 - y3)) + sin(x2) - sin(log(Abs(x1 - x2)) + log(Abs(y1 - y3))) - sin(log(Abs(x1 - x2)) + log(Abs(y2 - y3))) + sin(log(Abs(x1 - x3)) + 1111/250) - 3*sin(log(Abs(x1 - x3)) + log(Abs(y2 - y3))) - 2*sin(log(Abs(x2 - x3)) + log(Abs(y1 - y2))) - sin(log(Abs(x2 - x3)) + log(Abs(y1 - y3))) + sin", "complexity": 103, "extrapolation_error": 3.687072858760553, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "legendre_p4", "seconds": 301.55, "holdout_r2": 0.97449094712164, "error": null, "verdict": "none", "model_sympy": "exp(-sin(sin(x*exp(x))))*cos(1/(sin(x) - cos((sin(x) - 1)*sin(exp(x)*sin(sin(x))))))", "complexity": 20, "extrapolation_error": 2.8806279332645026, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.27, "holdout_r2": 0.9563496673745938, "error": null, "verdict": "none", "model_sympy": "sqrt(c)*sqrt(Abs(sqrt(a)*sqrt(b) + log(1/Abs(sqrt(a)*sqrt(b) - 737*c/500))))", "complexity": 26, "extrapolation_error": 0.4510505325080779, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.8, "holdout_r2": 0.9706093356271189, "error": null, "verdict": "none", "model_sympy": "sqrt(K1)*sqrt(a12) + 3*sqrt(K1)*sqrt(a21) + K1 - K2*sin(sin(sin(sin(a12))))", "complexity": 23, "extrapolation_error": 18.34016581333607, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "metabolic_theory", "seconds": 301.14, "holdout_r2": -0.747738325606051, "error": null, "verdict": "none", "model_sympy": "exp(-exp(exp(250/(299*cos(Ea)))))*cos(151*cos(cos(exp(exp(cos(Ea)**2/(cos(exp(exp(250/(299*cos(Ea)))))*cos(cos(exp(exp(151*cos(exp(exp(250/(299*cos(Ea)))))/125)))))))))/(125*cos(Ea)))", "complexity": 39, "extrapolation_error": 481.50332334851146, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 5.189927126769943e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "ckd_epi_2021", "seconds": 301.86, "holdout_r2": 0.924010452377053, "error": null, "verdict": "none", "model_sympy": "(Scr*(10845*Scr/673 + 55423/938)*exp(-Scr) + 55423/938)/Scr", "complexity": 11, "extrapolation_error": 8.853318250352356, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "sampson_ldl", "seconds": 300.46, "holdout_r2": 0.9925051344322086, "error": null, "verdict": "none", "model_sympy": "-HDL + TC - sqrt(TG) - 4*TG/37", "complexity": 10, "extrapolation_error": 4.5545533980095065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "haycock_bsa", "seconds": 302.51, "holdout_r2": 0.9645036147852902, "error": null, "verdict": "none", "model_sympy": "log(Abs(sqrt(W) - 3*W/H))/(sin(sqrt(Abs(sqrt(W) - W/H))) + 0.859966319090571)", "complexity": 19, "extrapolation_error": 2417.348414031844, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "annuity_present_value", "seconds": 300.34, "holdout_r2": 0.9729043386164392, "error": null, "verdict": "none", "model_sympy": "(Pmt/sqrt(r) + sqrt(r) + (-Pmt + Pmt/sqrt(r))*log(r)/n)*log(n)", "complexity": 19, "extrapolation_error": 4.040173466720891, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "annuity_duration", "seconds": 300.96, "holdout_r2": 0.9009959501779261, "error": null, "verdict": "none", "model_sympy": "25*n/109 - log(1/(0.00340078462603296*n/y**2 + 2877/1000))", "complexity": 12, "extrapolation_error": 24.9008721600328, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "kelly_fraction", "seconds": 301.08, "holdout_r2": 0.8912838546618278, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(p*sin(sin(sin(sin(sin(sin(sin(p**(5/2)*sqrt(Abs(log(46*sqrt(b)/33)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p)))/cos(log(46*sqrt(b)/33)))/cos(p)))))/cos(p))))/cos(p**2))", "complexity": 55, "extrapolation_error": 1.9871019153069998, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kinetic_energy", "seconds": 317.64, "holdout_r2": 0.9921389552836095, "error": null, "verdict": "none", "model_sympy": "m*(v - 4949/1000)*log(v**3*Abs((v - 4949/500)*(v - 4949/1000)))", "complexity": 15, "extrapolation_error": 2.469793359308436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "pendulum_period", "seconds": 300.98, "holdout_r2": 0.9999159859017926, "error": null, "verdict": "none", "model_sympy": "2*sqrt(L)", "complexity": 4, "extrapolation_error": 0.00405296784250535, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "ideal_gas", "seconds": 0.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "doppler", "seconds": 300.16, "holdout_r2": 0.9693922849382887, "error": null, "verdict": "none", "model_sympy": "1.137345*f + vs", "complexity": 4, "extrapolation_error": 15.7507512315806, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "time_dilation", "seconds": 300.76, "holdout_r2": 0.9721011272878161, "error": null, "verdict": "none", "model_sympy": "(t - sin(v))/cos(v)**2", "complexity": 7, "extrapolation_error": 0.48370643241264605, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "magnetic_force", "seconds": 1.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "centripetal", "seconds": 301.43, "holdout_r2": 0.9490300216260182, "error": null, "verdict": "none", "model_sympy": "sqrt(m)*v*exp(881/(1000*r))*sqrt(Abs(m*v*(sqrt(r) - log(v)) - 3*m))", "complexity": 22, "extrapolation_error": 11.707993540791565, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "rc_discharge", "seconds": 301.23, "holdout_r2": 0.9908771750609948, "error": null, "verdict": "none", "model_sympy": "(V0 + 2*t)*exp(-t/4)", "complexity": 7, "extrapolation_error": 6.0443740821445315, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "snell", "seconds": 301.28, "holdout_r2": 0.9899221717949178, "error": null, "verdict": "none", "model_sympy": "sqrt(t1)*sqrt(Abs(sqrt(n1) + exp(n1/2 - n2/(2*t1))*sqrt(Abs(n1 - sin(t1))) - sin(n2 - 97/500)))/sqrt(n2)", "complexity": 30, "extrapolation_error": 33.58761961342224, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "compound_growth", "seconds": 300.31, "holdout_r2": 0.9059494084943216, "error": null, "verdict": "none", "model_sympy": "-3*P + t**(3/2) + t**2 + 2247*t/125", "complexity": 11, "extrapolation_error": 6.09393217342418, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "kepler_third", "seconds": 0.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "parallax", "seconds": 7.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bmi", "seconds": 301.16, "holdout_r2": 0.9993853833098264, "error": null, "verdict": "none", "model_sympy": "2*wt/(exp(ht) + sin(ht + 2429/500))", "complexity": 9, "extrapolation_error": 0.4223101193410294, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "anion_gap", "seconds": 302.78, "holdout_r2": 0.7577244709596686, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2198/365 + Na**2/Cl + 623*Na**2*(sqrt(Cl) - 623/500 + Na*(2198/365 + Na**2/Cl - 623*Na**3/(500*Cl**2))/Cl)/(500*Cl**2)))", "complexity": 33, "extrapolation_error": 2.812868908380578, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "oxygen_content", "seconds": 301.18, "holdout_r2": 0.9994192834468261, "error": null, "verdict": "none", "model_sympy": "sqrt(Hb)*sqrt(Hb*sqrt(SaO2) + Hb)*sqrt(Abs(cos(exp(SaO2))))", "complexity": 17, "extrapolation_error": 1.7075481776805324, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "shock_index", "seconds": 2.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "graham_diffusion", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "poiseuille", "seconds": 7.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.69, "holdout_r2": 0.9560324788855826, "error": null, "verdict": "none", "model_sympy": "R*exp(-2/t)/CL", "complexity": 7, "extrapolation_error": 0.2258396330317981, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ibw_peterson", "seconds": 301.09, "holdout_r2": 0.9985046653087626, "error": null, "verdict": "none", "model_sympy": "BMI*Ht**2", "complexity": 4, "extrapolation_error": 2.3572016036018297, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 301.09, "holdout_r2": 0.9864109392828472, "error": null, "verdict": "none", "model_sympy": "3229*LVID**2/647", "complexity": 4, "extrapolation_error": 0.5004520039148098, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "sheiner_tozer", "seconds": 301.76, "holdout_r2": 0.9939864897837143, "error": null, "verdict": "none", "model_sympy": "sqrt(Alb) + 1937*C/(500*Alb)", "complexity": 8, "extrapolation_error": 0.5092221349828934, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "carnot_efficiency", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "compton_shift", "seconds": 301.74, "holdout_r2": 0.9935203139647708, "error": null, "verdict": "none", "model_sympy": "th + log(th**2 + exp(-th)/(th**2 + exp(-th)))", "complexity": 12, "extrapolation_error": 11.168975493791736, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "malus_law", "seconds": 4.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "fourier_conduction", "seconds": 300.01, "holdout_r2": 0.9063909119531445, "error": null, "verdict": "none", "model_sympy": "T1*k*(A/L + sin(A)/L)/log(T2)", "complexity": 13, "extrapolation_error": 4.094590757955479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 301.12, "holdout_r2": 0.526364496086056, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(Abs(log(f))))", "complexity": 6, "extrapolation_error": 1851.072851334056, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "geometric_variance", "seconds": 3.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.021100338837976e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "law_of_cosines", "seconds": 300.23, "holdout_r2": 0.9295581173995476, "error": null, "verdict": "none", "model_sympy": "sqrt(C)*sqrt(a)*sqrt(b) + C", "complexity": 12, "extrapolation_error": 4.0159989217003735, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.39, "holdout_r2": 0.9931923813344014, "error": null, "verdict": "none", "model_sympy": "76*a/25 + 76*b/25 + sqrt(Abs(a - b))", "complexity": 12, "extrapolation_error": 0.14429559771665865, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "torus_volume", "seconds": 301.44, "holdout_r2": 0.9857860469603316, "error": null, "verdict": "none", "model_sympy": "R**2*r + R*sqrt(r)*(147*exp(r)/23 - 125/33)", "complexity": 14, "extrapolation_error": 975149.6048042659, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "catenary", "seconds": 303.35, "holdout_r2": 0.9556734258543131, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(x)/sin(1.18456627362241*sqrt(a)*sqrt(Abs(sin(sqrt(x))*sin(1.18456627362241*sqrt(a)*Abs(sin(sqrt(x)))/x**(1/4))))/x**(1/4))) + sin(a + 369/125) + cos(x)", "complexity": 39, "extrapolation_error": 2.6730502849833815e+127, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "quadratic_vertex", "seconds": 300.52, "holdout_r2": 0.8289069695743838, "error": null, "verdict": "none", "model_sympy": "c - 247/(100*a)", "complexity": 5, "extrapolation_error": 5.769982721777741, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "sum_of_squares", "seconds": 302.08, "holdout_r2": 0.9965839759785281, "error": null, "verdict": "none", "model_sympy": "2*n**(3/2)*(n - 1479/500)", "complexity": 7, "extrapolation_error": 1.5926255873703097, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 301.68, "holdout_r2": 0.9481721282887292, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(-sin(sin(log(p) - sqrt(Abs(sqrt(sqrt(Abs(log(p))) + 37*E/14)/sqrt(Abs(sin(log(p) + sin(p) + 5155/351))) - 5155/351)))*sin(sqrt(Abs(cos(p) + 1/p)))/(-log(p) - cos(p) - cos(cos(p) - sqrt(Abs(exp(p) - 1/p))) + sqrt(Abs(exp(p) - 1/p)) + sqrt(Abs(sqrt(Abs(sin(p))) - 5155/351))))))", "complexity": 73, "extrapolation_error": 2.1873477506877537, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "q10_temperature", "seconds": 300.85, "holdout_r2": 0.9092073840634239, "error": null, "verdict": "none", "model_sympy": "Q10*T2*(sqrt(R1)*sqrt(Abs((Q10*T2 - T2)*(R1*(T1 - T2) + T2)))/sqrt(T1) - T1 + T2)/(sqrt(T1)*(T2 + T1/R1))", "complexity": 29, "extrapolation_error": 16.03252234598258, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "holling_type_ii", "seconds": 300.39, "holdout_r2": 0.8266133550856005, "error": null, "verdict": "none", "model_sympy": "(sin(a - 1/(N*h)) + 1/h + sqrt(Abs(a - h))/sqrt(h))*cos(cos(1/N)) - 1/(N*h)", "complexity": 24, "extrapolation_error": 3.619432764119517, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "von_bertalanffy", "seconds": 302.23, "holdout_r2": 0.9768752816296593, "error": null, "verdict": "none", "model_sympy": "exp(exp(exp(k))/2) + exp(sqrt(Abs(-73*sqrt(Linf)/39 - k + t0*exp(-k) - 2*sin(1/(k*sqrt(t))) + sin(sin(sqrt(t))) + 13/(2*t) + 1/(k*sqrt(t)))))", "complexity": 41, "extrapolation_error": null, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.56, "holdout_r2": 0.826999813119011, "error": null, "verdict": "none", "model_sympy": "sqrt(ht)*sqrt(wt)*sqrt(Abs(wt + log(ht*exp(ht)))) + ht", "complexity": 16, "extrapolation_error": 2.3718310938206724, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.65, "holdout_r2": 0.9971184358588553, "error": null, "verdict": "none", "model_sympy": "AG - Alb - log(Alb) - cos(62/(25*log(Alb))) + 51/16 + 62/(25*log(Alb))", "complexity": 16, "extrapolation_error": 0.4660080456560704, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "adjusted_body_weight", "seconds": 300.22, "holdout_r2": 0.9879858521095487, "error": null, "verdict": "none", "model_sympy": "sqrt(IBW)*sqrt(wt)", "complexity": 7, "extrapolation_error": 0.3883075753370349, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "bohr_dead_space", "seconds": 301.17, "holdout_r2": 0.8899097349859165, "error": null, "verdict": "none", "model_sympy": "cos(log(251*sqrt(Abs(sin(log(PaCO2))))/(116*sqrt(PeCO2))))", "complexity": 14, "extrapolation_error": 2.577102676408495, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.73, "holdout_r2": 0.9573750168953566, "error": null, "verdict": "none", "model_sympy": "ht*wt/(ht + wt) + 5*ht/(ht + wt) + sin(sqrt(2)*sqrt(ht)) - 5*sin(sqrt(Abs(2*ht - wt)))", "complexity": 24, "extrapolation_error": 2.7749107096426924, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.51, "holdout_r2": 0.8759589446434108, "error": null, "verdict": "none", "model_sympy": "(log(Abs(T0/log(t) + Ta)/Abs(-T0 + T0/log(t) + Ta)**(1/4))*sqrt(Abs(T0 - t)) + Abs(T0 - t)**(3/4))/t**(1/4) + 1/k", "complexity": 32, "extrapolation_error": 1.3573535835427446, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "dose_response_probability", "seconds": 301.12, "holdout_r2": 0.9637009059184962, "error": null, "verdict": "none", "model_sympy": "exp(-109*EC50/(178*D))", "complexity": 7, "extrapolation_error": 0.34919837682370075, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "illuminance_cosine", "seconds": 300.96, "holdout_r2": 0.9717931552996164, "error": null, "verdict": "none", "model_sympy": "I*exp(sin(d + theta)/2)*Abs(I*sin(d)*cos(d) + I)**(1/4)/(sqrt(d)*(1193*d/250 + 1193*theta/250))", "complexity": 26, "extrapolation_error": 21.9095826032451, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.29, "holdout_r2": 0.9980590892655252, "error": null, "verdict": "equivalent", "model_sympy": "exp(1/(-K*P - 0.364031415734257))", "complexity": 7, "extrapolation_error": 2.8588263958244505e-05, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "gaussian_2d_density", "seconds": 301.51, "holdout_r2": 0.2719447949297039, "error": null, "verdict": "none", "model_sympy": "0.0405994808257222*exp(-0.0405994808257222*exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y)) + exp(0.0405994808257222*exp(exp(cos(sy)) + cos(y))) + exp(cos(x)) + cos(y)))", "complexity": 26, "extrapolation_error": 51.72669340649951, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.16, "holdout_r2": 0.9502234475535312, "error": null, "verdict": "none", "model_sympy": "cos((1.83847763108502*sqrt(x) + x)*(1.88653120832919*sqrt(x) + log(Abs(sin(x)))))", "complexity": 14, "extrapolation_error": 3.205463228683181, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.7, "holdout_r2": 0.9486545847173903, "error": null, "verdict": "none", "model_sympy": "y**2/s2 + sqrt(Abs(r*y**2/s2 - x**2))*sqrt(Abs(-r*s1*y*(r*y**2/s2 - x*y)/s2 - x**2))/s1", "complexity": 33, "extrapolation_error": 19.700118107469788, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "richards_growth", "seconds": 300.52, "holdout_r2": 0.8530314656639605, "error": null, "verdict": "none", "model_sympy": "sqrt(r)*(2*t + (7*t + (K*sin(sqrt(Abs(log(t)))) + 4*t)*sin(sqrt(Abs(log(t)))))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r)))*sin(r**(1/4)*t**(1/4))*sin(sqrt(nu + r))", "complexity": 49, "extrapolation_error": 1.883324462351905, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "goldman_voltage", "seconds": 301.96, "holdout_r2": 0.9191200733353961, "error": null, "verdict": "none", "model_sympy": "-103*Ki/250 + 2*Ko + pK + 60*pNa + 7*exp(1/Ko) + exp(exp(1/Ko)) + exp(exp(pNa)) - 3*log(1/Ko) + 13*log(pNa) + log(Abs(log(pK))) + exp(-1/log(Abs(log(pK))))", "complexity": 40, "extrapolation_error": 9.319370115598403e+77, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "island_biogeography", "seconds": 301.77, "holdout_r2": 0.9201067401275079, "error": null, "verdict": "none", "model_sympy": "A**(1/16)*I0**(1/16)*P*exp(I0/(16*sqrt(E0)))*exp(-sqrt(d)*sqrt(sqrt(A)*sqrt(E0)*exp(-I0/2) + E0/I0)/(8*sqrt(A)))", "complexity": 38, "extrapolation_error": 23.09753623713125, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.58, "holdout_r2": 0.5567697025212953, "error": null, "verdict": "none", "model_sympy": "log(1/(ke*Abs(log(t) - sin(sin(sin(log(t/Dose)))))))", "complexity": 14, "extrapolation_error": 3000242.836361092, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "oxygenation_index", "seconds": 300.63, "holdout_r2": 0.9225150151192908, "error": null, "verdict": "none", "model_sympy": "FiO2*MAP/(log(Abs(log(sqrt(PaO2))))**2*log(Abs(log(Abs(MAP - PaO2)))))", "complexity": 17, "extrapolation_error": 4.62146817668778, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 303.32, "holdout_r2": 0.8869645294199466, "error": null, "verdict": "none", "model_sympy": "87*BF**(1/1024)*W**(293/1024) + 20*W", "complexity": 10, "extrapolation_error": 3.9067508505255173, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "loan_payment", "seconds": 300.35, "holdout_r2": 0.9673265802000368, "error": null, "verdict": "none", "model_sympy": "P*log(Abs(log(n*Abs(1/log(Abs(log(n)))))))/n", "complexity": 13, "extrapolation_error": 2.4466344283168864, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.74, "holdout_r2": 0.3313917722367151, "error": null, "verdict": "none", "model_sympy": "cos((-2*K + S0)/S0)", "complexity": 6, "extrapolation_error": 1.8695082797781812, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.97, "holdout_r2": 0.9976779510414205, "error": null, "verdict": "none", "model_sympy": "1.06563208047077*r", "complexity": 2, "extrapolation_error": 1.2231055077546404, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "apparent_magnitude", "seconds": 303.08, "holdout_r2": 0.993761211822613, "error": null, "verdict": "none", "model_sympy": "log(F1/F2)", "complexity": 4, "extrapolation_error": 0.2100567316100447, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "bsa_mosteller", "seconds": 301.55, "holdout_r2": 0.9022946867502266, "error": null, "verdict": "none", "model_sympy": "log(Abs((wt - 1939/1000)/(exp(sin(log(wt) - 1939/1000)) + 2*log(wt))))", "complexity": 14, "extrapolation_error": 0.9763060747080589, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "corrected_calcium", "seconds": 300.48, "holdout_r2": 0.9992986925978009, "error": null, "verdict": "none", "model_sympy": "Ca + cos(0.4151100041511*Alb) + cos(0.429737859905458*Alb - 0.219587176108915)", "complexity": 9, "extrapolation_error": 1.1015956652554961, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "fick_co", "seconds": 300.45, "holdout_r2": 0.2505258664552612, "error": null, "verdict": "none", "model_sympy": "exp(sqrt(CvO2)) + VO2/CaO2", "complexity": 8, "extrapolation_error": 19.999639601628527, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "arrhenius", "seconds": 301.04, "holdout_r2": 0.997600198612792, "error": null, "verdict": "none", "model_sympy": "0.773129116772506*log(T)*log(sqrt(log(T + 1491/500)))*cos(1.2934450123604/sqrt(T))", "complexity": 15, "extrapolation_error": 1.2756968412289365, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "van_der_waals", "seconds": 300.49, "holdout_r2": 0.9584877061032134, "error": null, "verdict": "none", "model_sympy": "log(T)/(V*sin(cos(Abs(log(T + V))**(1/4))))", "complexity": 12, "extrapolation_error": 1.89236086864051, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "elimination_half_life", "seconds": 300.46, "holdout_r2": 0.9999191281750021, "error": null, "verdict": "none", "model_sympy": "0.688067*Vd/CL", "complexity": 4, "extrapolation_error": 0.03139753504904965, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "giusti_hayton", "seconds": 301.55, "holdout_r2": 0.9904351411713649, "error": null, "verdict": "none", "model_sympy": "cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + exp(cos(sqrt(fe)*(cos(sqrt(fe)*sqrt(Abs(cos(log(CrCl))))) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl)) - fe*(fe + 1.94449052133683)*log(CrCl)/CrCl))*log(CrCl)/CrCl", "complexity": 43, "extrapolation_error": 2.6221240983771508, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "alveolar_ventilation", "seconds": 3.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "aa_gradient", "seconds": 300.24, "holdout_r2": 0.9927421649667084, "error": null, "verdict": "none", "model_sympy": "FiO2*Pb + sqrt(PaCO2) - 2*PaCO2 - PaO2", "complexity": 11, "extrapolation_error": 0.05042724459335035, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "meld_score", "seconds": 301.28, "holdout_r2": 0.9750849465456042, "error": null, "verdict": "none", "model_sympy": "599*INR/125 + 2117*Scr/500 + bili + 1617*sin(log(bili))/500 + sin(sin(Scr)) + (-bili + sin(log(bili)))/(Scr + sin(Scr))", "complexity": 24, "extrapolation_error": 4.249174946969622, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 300.66, "holdout_r2": 0.9937306498247201, "error": null, "verdict": "none", "model_sympy": "V*rhoS*(log(rhoS) - sin(log(rhoF)))", "complexity": 9, "extrapolation_error": 0.3070678087097935, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "torque_moment", "seconds": 3.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "lc_resonance", "seconds": 300.62, "holdout_r2": 0.3113096296520377, "error": null, "verdict": "none", "model_sympy": "1116*exp(cos(C))/sqrt(L)", "complexity": 8, "extrapolation_error": 31.64579399217974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "adiabatic_poisson", "seconds": 300.95, "holdout_r2": 0.9942451493634588, "error": null, "verdict": "none", "model_sympy": "0.847403091804603*P1*V1**(3/2)/V2**(3/2)", "complexity": 10, "extrapolation_error": 0.2996176787971403, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "law_of_sines", "seconds": 300.59, "holdout_r2": 0.9998357512241189, "error": null, "verdict": "none", "model_sympy": "2.01270961641266*R*Abs(sin(alpha))", "complexity": 6, "extrapolation_error": 4.537465712824701, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gauss_sum", "seconds": 301.0, "holdout_r2": 0.9998508852744272, "error": null, "verdict": "none", "model_sympy": "0.509993943064809*n**2", "complexity": 3, "extrapolation_error": 0.03983223841425789, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "frustum_volume", "seconds": 300.75, "holdout_r2": 0.9889355461027411, "error": null, "verdict": "none", "model_sympy": "R**2*(h + r) + h*r*(h - 309/100)", "complexity": 11, "extrapolation_error": 0.7166535245425947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "weibull_survival", "seconds": 305.12, "holdout_r2": 0.9182105860049186, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(log(2.00174923504419*exp(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(sqrt(Abs(log(Abs(lam - log(4007*exp(sqrt(Abs(log(0.235072872590503*lam))))/(1000*t)))**(1/4))))))))))))))))))))))))))))/2)/sqrt(t))))", "complexity": 62, "extrapolation_error": 2.061084396408564, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "logistic_function", "seconds": 300.3, "holdout_r2": 0.9636623801797277, "error": null, "verdict": "none", "model_sympy": "exp(-16*exp(-x + x0)/25)", "complexity": 8, "extrapolation_error": 0.3279568614532593, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.93, "holdout_r2": 0.9886985937808032, "error": null, "verdict": "none", "model_sympy": "20*sqrt(a)*b*log(a)*sqrt(Abs(2*sin(C) - cos(cos(sin(sin(C))))))/33", "complexity": 21, "extrapolation_error": 6.338365922639567, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "point_line_distance", "seconds": 300.96, "holdout_r2": 0.6934318197027751, "error": null, "verdict": "none", "model_sympy": "23*x0/31 + 23*y0/31", "complexity": 7, "extrapolation_error": 0.5101978944681166, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "circle_segment_area", "seconds": 301.24, "holdout_r2": 0.9330288476364325, "error": null, "verdict": "none", "model_sympy": "exp(theta*sqrt(R + exp(-sin(theta*sin(sin(8*R/15)))))/2)", "complexity": 16, "extrapolation_error": 2.639664860855489e+38, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "hill_equation", "seconds": 300.52, "holdout_r2": 0.9166725397688897, "error": null, "verdict": "none", "model_sympy": "(log(S) + log(Vmax/K))*log(Vmax)", "complexity": 9, "extrapolation_error": 1.2971841455727229, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "lineweaver_burk", "seconds": 300.56, "holdout_r2": 0.9865920101271761, "error": null, "verdict": "none", "model_sympy": "1.46314532604737*sqrt(Km)*(Km/(S**2*Vmax) + 2141/(500*Vmax))**(1/4)/(sqrt(S)*Vmax**(3/4))", "complexity": 21, "extrapolation_error": 0.7103447245963785, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "species_area", "seconds": 300.75, "holdout_r2": 0.9965313067875922, "error": null, "verdict": "none", "model_sympy": "c + exp(sqrt(Abs((log(A) - 1/sqrt(c))*log(1/c))))", "complexity": 15, "extrapolation_error": 0.45636668426795846, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 300.34, "holdout_r2": 0.9903281694191958, "error": null, "verdict": "none", "model_sympy": "log(D) - sin(x) + x**(3/2)/D", "complexity": 9, "extrapolation_error": 3.9535901292755518, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.65, "holdout_r2": 0.9973624078154006, "error": null, "verdict": "none", "model_sympy": "QT - (log(Abs(QT - (log(QT)*cos(RR) + log(QT))*log(QT))) + (89*RR/35 - 89*log(QT)*cos(RR)/35)/RR)*log(QT)", "complexity": 25, "extrapolation_error": 1.0526649138742135, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "winters_formula", "seconds": 300.65, "holdout_r2": 0.9999816705447718, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.005662791243512621, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "accumulation_factor", "seconds": 300.62, "holdout_r2": 0.991876979224484, "error": null, "verdict": "none", "model_sympy": "sqrt(k + 13/30) - 1/tau + 1/(k*tau)", "complexity": 11, "extrapolation_error": 1.1162316283396436, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "parkland_formula", "seconds": 301.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "radioactive_decay", "seconds": 301.34, "holdout_r2": 0.941426137036061, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(N0)*(0.636929755298482*sqrt(N0) - 2*t + log(2*N0)/lam)/(t + log(493/(200*lam)))", "complexity": 23, "extrapolation_error": 26964435751.403576, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 300.37, "holdout_r2": 0.8591143407032074, "error": null, "verdict": "none", "model_sympy": "-t + log(C0) + (R + t - cos(log(C0)))/sqrt(k) - t/R", "complexity": 16, "extrapolation_error": 1.0029569226939228, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v5", "id": "binary_cross_entropy", "seconds": 302.39, "holdout_r2": 0.9184458939694571, "error": null, "verdict": "none", "model_sympy": "1.08969509213687*q**(1/8)*Abs(cos(sqrt(q)/cos(cos(exp(q))))/log(Abs(p - q)))**(1/8)*sqrt(Abs(cos(cos(exp(q)))/log(Abs(p - q))))/Abs(cos(exp(q)))**(1/16)", "complexity": 37, "extrapolation_error": 0.4279736087242088, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "capacitor_charging", "seconds": 300.35, "holdout_r2": 0.9471688747981899, "error": null, "verdict": "none", "model_sympy": "sqrt(V0)*sqrt(Abs(log(sqrt(V0)*sqrt(t)/tau) + sqrt(Abs(V0*t - 359/200)))) + log(827/(1000*tau))", "complexity": 27, "extrapolation_error": 0.5189668439828554, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.31, "holdout_r2": 0.9485606223373981, "error": null, "verdict": "none", "model_sympy": "0.293414241393588*b*(a + c + 1652/(117*b))*(a + c + 1703/500 + 13.996312415083/b)", "complexity": 15, "extrapolation_error": 15.215089798982174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "softmax_probability", "seconds": 300.93, "holdout_r2": 0.9245251059550018, "error": null, "verdict": "none", "model_sympy": "exp(-sqrt(Abs(b + 2*c + sin(a) - 2*sin(c) - sin(b + 0.206200830583898)))/a)", "complexity": 19, "extrapolation_error": 1.490861789984753, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "rational_cubic", "seconds": 301.83, "holdout_r2": 0.985071011076818, "error": null, "verdict": "none", "model_sympy": "Abs(-x**(1/4) + x + 3/55)", "complexity": 7, "extrapolation_error": 0.05642228485514322, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "lp_norm_three", "seconds": 300.51, "holdout_r2": 0.9426302197985432, "error": null, "verdict": "none", "model_sympy": "sqrt(y + z)*exp((x + exp(sqrt(y + z)/2) + sqrt(Abs(x - z)))**(1/4))/(p + sin(p)) + sqrt(Abs((x + (sqrt(x) + x)*log(sqrt(x))/p)*log(sqrt(x))))/sqrt(p)", "complexity": 45, "extrapolation_error": 1.0649216630568328, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "allee_growth_rate", "seconds": 303.86, "holdout_r2": 0.8824268817487295, "error": null, "verdict": "none", "model_sympy": "-4*A + r*((-2*A + 5*Np*exp(1/A))*exp(2/A) - 1/A)*exp(8/A)", "complexity": 20, "extrapolation_error": 10.401068546924717, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.41, "holdout_r2": 0.9071496849076697, "error": null, "verdict": "none", "model_sympy": "sqrt(Pm)*sqrt(Abs((sqrt(Irr) + log(a) + log(a*th) + sqrt(Abs(-Irr + Pm + 2/(a*th))))/sqrt(Abs(log(a*th))) + log(a*th)))/Abs(log(a))**(1/4)", "complexity": 39, "extrapolation_error": 0.6570407637917917, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "hh_alpha_n", "seconds": 301.8, "holdout_r2": 0.9547643520198967, "error": null, "verdict": "none", "model_sympy": "88/(857*sqrt(125*exp(sqrt(V))/247 + 981*exp(-sqrt(V))/250))", "complexity": 16, "extrapolation_error": 1.7422614069633766, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.81, "holdout_r2": 0.8229076372725908, "error": null, "verdict": "none", "model_sympy": "(1/sqrt(t) + 1.29305839001957*exp(-t/2)*log(A/be)/al)/(1.29305839001957 - cos(209/(125*B)))", "complexity": 21, "extrapolation_error": 535572.2566191134, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.78, "holdout_r2": 0.965994888481885, "error": null, "verdict": "none", "model_sympy": "sqrt(DBP)*sqrt(SBP) + HR*SBP/(DBP*(DBP - HR*SBP/(DBP*(DBP - 4501/1000))))", "complexity": 18, "extrapolation_error": 1.152824494815854, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.63, "holdout_r2": 0.9677524694422776, "error": null, "verdict": "none", "model_sympy": "CO*SaO2**4*(CO + Hb)/SvO2**2 + (Hb + Hb/SvO2)/SvO2**2", "complexity": 15, "extrapolation_error": 4.410025305044839, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "growing_annuity_fv", "seconds": 301.47, "holdout_r2": 0.9342955473538506, "error": null, "verdict": "none", "model_sympy": "Pmt*sqrt(n)*log(Abs(Pmt*r**2*exp(n)*cos(Pmt)/sqrt(n) + 2/r))", "complexity": 20, "extrapolation_error": 16.823663776304137, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.11, "holdout_r2": 0.9094905243108304, "error": null, "verdict": "none", "model_sympy": "sqrt(D0) + 3*D0 + D0/r + n + 2*log(g1)", "complexity": 14, "extrapolation_error": 19.758060597048825, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.34, "holdout_r2": 0.9307178681102358, "error": null, "verdict": "none", "model_sympy": "0.932761936915485*P*sin(sqrt(Abs(log(k))))", "complexity": 9, "extrapolation_error": 19.846275145662297, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "titius_bode", "seconds": 303.2, "holdout_r2": 0.9961522669228872, "error": null, "verdict": "none", "model_sympy": "-n + 1.34312635868628*exp(n/2) - 200/333", "complexity": 7, "extrapolation_error": 10.394340997146067, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "cockcroft_gault", "seconds": 301.26, "holdout_r2": 0.9557893985908824, "error": null, "verdict": "none", "model_sympy": "(-sqrt(age) + wt)*((-0.00961087165162698 + (-sqrt(age) + wt)/(Scr*age))/sqrt(age) + 1/Scr)", "complexity": 18, "extrapolation_error": 6.758331619253103, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 301.02, "holdout_r2": 0.9847998558440871, "error": null, "verdict": "none", "model_sympy": "sqrt(2)*sqrt(ht)*sqrt(wt)*sqrt(Abs(log(ht**16*exp(-sqrt(age))*exp(ht)/age**20)))", "complexity": 25, "extrapolation_error": 2.374787059400174, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "devine_ibw", "seconds": 300.23, "holdout_r2": 0.6795270179664676, "error": null, "verdict": "none", "model_sympy": "h", "complexity": 1, "extrapolation_error": 0.7490335299022853, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v1", "id": "egfr_mdrd", "seconds": 301.87, "holdout_r2": 0.9781185431528169, "error": null, "verdict": "none", "model_sympy": "(68 + 1212/(125*Scr))/Scr", "complexity": 5, "extrapolation_error": 1.9756616718188744, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "nernst", "seconds": 300.65, "holdout_r2": 0.9898454729117072, "error": null, "verdict": "none", "model_sympy": "5*Q/321 + 5*log(Abs(sin(sqrt(Abs(Q + 1/(-Q - 1/(-sin(sqrt(Abs(Q + 1/(-Q - 1/(-83/613 - 1/Q) - 1/Q)))) - 1/Q) - 1/Q))))))/321", "complexity": 37, "extrapolation_error": 5.772209217905483, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v1", "id": "logistic_growth", "seconds": 301.05, "holdout_r2": 0.97567040486749, "error": null, "verdict": "none", "model_sympy": "1000*t**(3/2)/647", "complexity": 5, "extrapolation_error": 35.94821031674918, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "loading_dose", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.03, "holdout_r2": 0.9999262350196307, "error": null, "verdict": "none", "model_sympy": "R*(Km + R*(Km + R*(1.43346337234504*Km*R/Vmax + Km)/Vmax)/Vmax)/Vmax", "complexity": 15, "extrapolation_error": 9.634010479493341, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.8, "holdout_r2": 0.9582114961387864, "error": null, "verdict": "none", "model_sympy": "-sqrt(CVP)*MAP + MAP*log(MAP)*log(MAP*Abs(log(MAP*Abs(log(MAP)))))/CO + MAP*(log(MAP) - cos(CO))*log(MAP)/sqrt(CO) + MAP*log(MAP*Abs(log(MAP)))/sqrt(CO)", "complexity": 37, "extrapolation_error": 3.7910091384754314, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.8, "holdout_r2": 0.9472942093463382, "error": null, "verdict": "none", "model_sympy": "sqrt(HR)*SBP*sqrt(Abs(243/250 - sqrt(HR)/DBP**(1/4)))/DBP", "complexity": 18, "extrapolation_error": 1.223746673396373, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "widmark_bac", "seconds": 301.0, "holdout_r2": 0.31670108490357984, "error": null, "verdict": "none", "model_sympy": "1/cos(sin(log(Abs(cos(log(A + 1/sqrt(t)))))))", "complexity": 13, "extrapolation_error": 3.8667807173467086, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.42, "holdout_r2": 0.9789378128935543, "error": null, "verdict": "none", "model_sympy": "1167*f/500 + log(f/W) - cos(f) + f/W", "complexity": 11, "extrapolation_error": 0.6669292192956087, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "reynolds_number", "seconds": 140.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v2", "id": "coaxial_capacitance", "seconds": 300.38, "holdout_r2": 0.9970539851569475, "error": null, "verdict": "none", "model_sympy": "(L - 0.206996481059822*L*log(b)/(a**2*b))/log(Abs(b - log(a)))", "complexity": 15, "extrapolation_error": 2.513141550540974, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "rydberg_series", "seconds": 300.59, "holdout_r2": 0.9942602303849372, "error": null, "verdict": "none", "model_sympy": "1.05261578935526/n1**2", "complexity": 3, "extrapolation_error": 0.25936067881697, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "binomial_variance", "seconds": 304.31, "holdout_r2": 0.9622407946691892, "error": null, "verdict": "none", "model_sympy": "-sqrt(n)*sqrt(Abs((sqrt(p)*exp(p) - 1.33421128124967)*(exp(p) - 1/sqrt(p))))*Abs(sqrt(p)*exp(sqrt(p)) - 1.33421128124967) + 125*n/583 + 2", "complexity": 32, "extrapolation_error": 331.702504022055, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "z_score", "seconds": 300.9, "holdout_r2": 0.8380873193396332, "error": null, "verdict": "none", "model_sympy": "-exp(sin(exp(sin(sqrt(x))) + 4513/1000)) - 3*sin(exp(x/mu)) + pi/2", "complexity": 17, "extrapolation_error": 4.533205108005634, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "shannon_entropy", "seconds": 301.52, "holdout_r2": 0.9899959460743635, "error": null, "verdict": "none", "model_sympy": "-sin(sin(sin(3*p - 25/8)*cos(sin(sin(sin(p))))))", "complexity": 13, "extrapolation_error": 0.08248775880061536, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v2", "id": "gaussian_pdf", "seconds": 301.15, "holdout_r2": 0.7948176359092616, "error": null, "verdict": "none", "model_sympy": "sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(s)))*sin(sqrt(x) - sin(sqrt(x)))/(log(mu + x) - log(Abs(sin(sin(sqrt(x)) - sqrt(Abs(log(mu + x))))))/s))", "complexity": 42, "extrapolation_error": 12.0608089604996, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 300.61, "holdout_r2": 0.9859099318335662, "error": null, "verdict": "none", "model_sympy": "(d*n*log(n*Abs(log(n))) + n**2)/(0.570042109577023 + 1/d)", "complexity": 13, "extrapolation_error": 2.5480500102419255, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "chord_length", "seconds": 300.24, "holdout_r2": 0.98863490924747, "error": null, "verdict": "none", "model_sympy": "1.24338248338956*sqrt(R)*sqrt(Abs(R*theta - log(R)))", "complexity": 12, "extrapolation_error": 8.645239016666084, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "harmonic_mean", "seconds": 300.42, "holdout_r2": 0.9738918141034398, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(a*b - b))", "complexity": 7, "extrapolation_error": 0.2388926839605029, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "power_mean", "seconds": 301.35, "holdout_r2": 0.8511910590699553, "error": null, "verdict": "none", "model_sympy": "sqrt(a)*sqrt(b) + cos(cos(sqrt(b)*exp(cos(sqrt(Abs(log(sqrt(a)*sqrt(b))))))))", "complexity": 24, "extrapolation_error": 0.7987695274218326, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "monod_growth", "seconds": 300.81, "holdout_r2": 0.956313720467503, "error": null, "verdict": "none", "model_sympy": "mumax*exp(-Ks/S)", "complexity": 6, "extrapolation_error": 0.25355023644985925, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "fick_first_law", "seconds": 300.7, "holdout_r2": 0.9887681160714296, "error": null, "verdict": "none", "model_sympy": "C1*D/dx - (C2 + D)/dx + 1/dx", "complexity": 11, "extrapolation_error": 1.3855498024102357, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "gompertz_growth", "seconds": 300.43, "holdout_r2": 0.8776616290674061, "error": null, "verdict": "none", "model_sympy": "2259*sqrt(t)*sqrt(Abs(2*sqrt(K) - 2*K*r + N0*r*t - N0 + sqrt(t)*sqrt(Abs(3*sqrt(K) - 2*K*r + N0*r*t - N0 + 871/200)) + 871/200))/256", "complexity": 43, "extrapolation_error": 7.234354648370715, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.91, "holdout_r2": 0.882001521791335, "error": null, "verdict": "none", "model_sympy": "-Vmax/(log(Abs(Vmax/(log(Abs(-log(Km) + sin(log(I) - 3) + 3)) - 3) - log(S) - sin(log(Km) - 3) + sin(log(1/Abs(-sqrt(I) + Ki + Km))) + 3)) - 3) + log(S) + sin(log(Km) - 3)", "complexity": 41, "extrapolation_error": 323.41270542273065, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.65, "holdout_r2": 0.9983963182525626, "error": null, "verdict": "none", "model_sympy": "(-sqrt(ht) + ht - sqrt(Abs(sqrt(ht) - ht)))/(2*Cr)", "complexity": 14, "extrapolation_error": 0.5539053236598445, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "oxygen_delivery", "seconds": 301.16, "holdout_r2": 0.9968514682458374, "error": null, "verdict": "none", "model_sympy": "(CO*Hb + 36*Hb)*sqrt(Abs(SaO2**2*(CO - SaO2) - SaO2))", "complexity": 14, "extrapolation_error": 0.3777039316175925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v3", "id": "renal_clearance_urine", "seconds": 300.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 301.83, "holdout_r2": 0.8526627304414376, "error": null, "verdict": "none", "model_sympy": "58*exp(sqrt(Abs(sin(log(I*exp(-sin(log(I*exp(-sqrt(age)/sqrt(RHR))*exp(-sin(log(I) + 2))) + 4) - sqrt(age)/sqrt(RHR)))))))", "complexity": 34, "extrapolation_error": 3.180867011508731, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "first_order_elimination", "seconds": 300.35, "holdout_r2": 0.950229113606723, "error": null, "verdict": "none", "model_sympy": "(-sqrt(C0) + sqrt(C0)*sqrt(t + 50/(11*k))/sqrt(t) - log(sqrt(C0)))*log(sqrt(C0))", "complexity": 25, "extrapolation_error": 1816736819289.7427, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "exponential_cdf", "seconds": 300.72, "holdout_r2": 0.9928036925097669, "error": null, "verdict": "none", "model_sympy": "exp(1/(-lam*x*(sqrt(lam)*sqrt(x) + lam*x) - 0.442086648983201))", "complexity": 15, "extrapolation_error": 0.004335235501811947, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "log_odds", "seconds": 300.73, "holdout_r2": 0.9976760273033051, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Abs(p - 3/125))/Abs(log(p)))", "complexity": 10, "extrapolation_error": 0.8075321172249477, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v5", "id": "arrhenius_activation", "seconds": 302.25, "holdout_r2": 0.9403817081447082, "error": null, "verdict": "none", "model_sympy": "0.293656732204678*T*(-6764*sqrt(Ea)/(597*T) + (A - 0.198235073493671*T/sqrt(Ea))/sqrt(Ea))/sqrt(Ea) + 1783/(24*sqrt(Ea))", "complexity": 27, "extrapolation_error": 2.408976552601251, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "distance_3d", "seconds": 300.57, "holdout_r2": 0.2610010083579444, "error": null, "verdict": "none", "model_sympy": "sqrt(Abs(2*z1 - 2*z2)) + 4251/1000", "complexity": 10, "extrapolation_error": 1.669577166470925, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "log_sum_exp", "seconds": 300.37, "holdout_r2": 0.8867755893911248, "error": null, "verdict": "none", "model_sympy": "sqrt(a + sqrt(Abs(-2*a + b + c - sin(b) + sin(a - b) + sin(a - sin(c)) + sin(a - c + sin(c))))) + sqrt(b + c)", "complexity": 30, "extrapolation_error": 0.9291160107313549, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.27, "holdout_r2": 0.9679060940039638, "error": null, "verdict": "none", "model_sympy": "1/(b/c + sin(a)/(2*b**(1/4)))", "complexity": 11, "extrapolation_error": 388.70085484555534, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.44, "holdout_r2": 0.7409078495691521, "error": null, "verdict": "none", "model_sympy": "2*sqrt(Cc)*sqrt(E0)*sqrt(Abs((sqrt(Emax) - log(EC50))/log(11/(42*E0)))) + E0/EC50 + 2*sqrt(Emax) - log(EC50)**2", "complexity": 31, "extrapolation_error": 0.9549246341482827, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "holling_type_iii", "seconds": 301.23, "holdout_r2": 0.9302091896420885, "error": null, "verdict": "none", "model_sympy": "exp(-log(h)*cos(Abs(log(Abs(sin(h))))**(1/8)/(sqrt(Np)*a**(3/8))))", "complexity": 20, "extrapolation_error": 0.03990036655806023, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 300.22, "holdout_r2": 0.9631699412138471, "error": null, "verdict": "none", "model_sympy": "(737*b/1000 - m*exp(-cos(log(b*m))))*(exp(cos(log(559*m/1000))) + 1/g)", "complexity": 19, "extrapolation_error": 3.5954469738942936, "note": "", "translation_ok": false}
{"system": "gplearn", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.74, "holdout_r2": 0.7626658959952368, "error": null, "verdict": "none", "model_sympy": "log(sqrt(Sb)*Vmax)*log(Abs(log(sqrt(Sb)*Vmax)))*sin(log(Abs(log(sqrt(Kip)*Vmax))))", "complexity": 22, "extrapolation_error": 2.1914052888797686, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "meld_na", "seconds": 301.11, "holdout_r2": 0.9176760472161838, "error": null, "verdict": "none", "model_sympy": "sqrt(Ml**2 + Na)", "complexity": 6, "extrapolation_error": 1.7109054928883114, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "serum_osmolality", "seconds": 300.75, "holdout_r2": 0.9538790456543976, "error": null, "verdict": "none", "model_sympy": "sqrt(BUN)*sqrt(Abs(log(BUN))) + sqrt(Glu) + 2*Na", "complexity": 15, "extrapolation_error": 0.35440773923793356, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.61, "holdout_r2": 0.8487466248971471, "error": null, "verdict": "none", "model_sympy": "sin(Ca**(1/4)*Cb**(1/4)/(Ia**(1/4)*Ib**(1/4)))", "complexity": 16, "extrapolation_error": 1.220398703092904, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.64, "holdout_r2": 0.8770535720763316, "error": null, "verdict": "none", "model_sympy": "10*Cpn - 2*Fv*sqrt(y) + Fv - 13*n + 3*n/(y*log(Fv))", "complexity": 18, "extrapolation_error": 5.891777443514479, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.78, "holdout_r2": 0.5159531137171596, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sin(sqrt(s1)*sqrt(s2))))))))))))", "complexity": 18, "extrapolation_error": 0.3557375397592874, "note": "", "translation_ok": true}
{"system": "gplearn", "suite": "v6", "id": "real_cagr", "seconds": 301.1, "holdout_r2": 0.9747216188310787, "error": null, "verdict": "none", "model_sympy": "-exp(-log(sqrt(Vs)/sqrt(Ve))/n)*log(Vs/Ve)/n", "complexity": 16, "extrapolation_error": 1.6265666157472276, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ohms_law", "seconds": 6.94, "holdout_r2": 0.9999999999999605, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 4.889625679503115e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kinetic_energy", "seconds": 8.74, "holdout_r2": 0.99999999999998, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 1.638528299588513e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_gravitation", "seconds": 10.27, "holdout_r2": 0.9999999999999885, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 1.4735022517439597e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "pendulum_period", "seconds": 3.92, "holdout_r2": 0.9999999999997161, "error": null, "verdict": "equivalent", "model_sympy": "2.00606728468964147*sqrt(L)", "complexity": 4, "extrapolation_error": 3.1961266101460714e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "projectile_range", "seconds": 11.34, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 1.6305863357703624e-09, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ideal_gas", "seconds": 8.66, "holdout_r2": 0.9999999999999698, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 2.62881546506224e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "free_fall", "seconds": 3.4, "holdout_r2": 0.999999999999975, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 2.606954754072109e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "doppler", "seconds": 15.56, "holdout_r2": 0.9999999944991612, "error": null, "verdict": "none", "model_sympy": "121*f*exp(8*vs/925)/445 + 564*f/697 - 0.0812043757317190205*f*exp(-0.00749492086470127*vs)", "complexity": 16, "extrapolation_error": 16.25651312352567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "lens_equation", "seconds": 15.85, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "0.306361568951253109*di*do/(0.30636155605316162*di + 0.30636155605316162*do)", "complexity": 8, "extrapolation_error": 7.552172034481304e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "time_dilation", "seconds": 13.64, "holdout_r2": 0.9999999884381879, "error": null, "verdict": "none", "model_sympy": "1544*t*v/(443*(2029/60 - 14403*v/431)) - 0.48136544449740626*t*cos(0.32025191187858582*v) + 1.13376236602514969*t - 0.34022786137725092*t/cos(1.47868919372558594*v - 2339/698)", "complexity": 23, "extrapolation_error": 0.00024625691935880597, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "stefan_boltzmann", "seconds": 15.46, "holdout_r2": 0.9999999999999608, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 2.3297516267232003e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "magnetic_force", "seconds": 8.51, "holdout_r2": 0.999999999999989, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 8.037214397639381e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "escape_velocity", "seconds": 12.07, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 1.054375525238974e-10, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "centripetal", "seconds": 9.16, "holdout_r2": 0.9999999999998314, "error": null, "verdict": "equivalent", "model_sympy": "7.69990653509626989*v*(0.12987167496265606*m*v + 9.49564081502310506e-6)/r", "complexity": 9, "extrapolation_error": 1.6908238893864178e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "newton_cooling", "seconds": 11.07, "holdout_r2": 0.9999999999999576, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 2.4578635083281287e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "rc_discharge", "seconds": 5.77, "holdout_r2": 0.999999999999992, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.0405739648980246e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bernoulli", "seconds": 10.84, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "0.5924065113067627*rho*(-801*v1/50 + 801*v2/50)*(0.05268507450819016*v1 + 0.05268507450819016*v2)", "complexity": 14, "extrapolation_error": 4.4772282337814186e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "snell", "seconds": 10.55, "holdout_r2": 0.9999999999999262, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 7.338796969541867e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "planck_wien_approx", "seconds": 22.61, "holdout_r2": 0.9999993065837236, "error": null, "verdict": "none", "model_sympy": "(1793*f/309 + (19651*T/928 - 4.3632206916809082*f + 20971/888)*(f/30 - 1.04820168018341064 + (0.12420525401830673*f)**(-0.0011857443023473*T))*(2.91267728805541992*f + (0.028907660394907*f)**(0.43780148029327393*T)*(18363*T/554 - 7081*f/716 - 7742/417) - 1.17082071304321289))*(1.61085832118988037*T*(0.03474817797541618*f)**(83*T/999)*(71/762 - 0.00482397526502609*f) - 0.06410099565982818*f + exp(0", "complexity": 51, "extrapolation_error": 2544380634.3791895, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "compound_growth", "seconds": 8.15, "holdout_r2": 0.9999999999999891, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.04879016429185867*t)", "complexity": 5, "extrapolation_error": 1.869185558146973e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "damped_oscillator", "seconds": 8.04, "holdout_r2": 0.999999999999888, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 8.740675028385189e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kepler_third", "seconds": 5.85, "holdout_r2": 0.9999999957813198, "error": null, "verdict": "none", "model_sympy": "-0.0833454339266655166*sqrt(a)*(-9081*a/757 - 0.12128663063049317) - 0.0241913478821516", "complexity": 11, "extrapolation_error": 0.00030280932056336916, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "luminosity_flux", "seconds": 8.76, "holdout_r2": 0.9999999999999809, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 7.25047116263505e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "titius_bode", "seconds": 8.42, "holdout_r2": 0.9999999999999369, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.69314706325531006*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 6.774954903520306e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "hubble", "seconds": 3.22, "holdout_r2": 0.9999999999999665, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 2.0867988007566868e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "parallax", "seconds": 5.82, "holdout_r2": 0.999999999999974, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 4.46019652649133e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "apparent_magnitude", "seconds": 11.73, "holdout_r2": 0.9999999999999869, "error": null, "verdict": "equivalent", "model_sympy": "1.08573627471923828*log(0.23686245083808899*F1) - 1.08573627471923828*log(0.23559911549091339*F2) - 0.00580643862485886", "complexity": 10, "extrapolation_error": 2.0131743719518469e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "cockcroft_gault", "seconds": 6.44, "holdout_r2": 0.9999999999999734, "error": null, "verdict": "equivalent", "model_sympy": "0.00996386383454203276*wt*(3903/20 - 1.39392590522766113*age)/Scr", "complexity": 9, "extrapolation_error": 4.725357835302684e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "map_formula", "seconds": 2.02, "holdout_r2": 0.9999999999993827, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 3.013778460335021e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bmi", "seconds": 4.45, "holdout_r2": 0.9999999999998914, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 2.144241630254305e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "bsa_mosteller", "seconds": 5.14, "holdout_r2": 0.9999999999999086, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 5.967203646554404e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.04, "holdout_r2": 0.9999999999998551, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 1.684442435567559e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "qtc_bazett", "seconds": 7.24, "holdout_r2": 0.9999999999996926, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 1.5471238960159938e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "anion_gap", "seconds": 4.13, "holdout_r2": 0.9999999999995968, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 2.735279186995757e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "corrected_calcium", "seconds": 3.82, "holdout_r2": 0.9999999999995705, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 1.7685264144741455e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "devine_ibw", "seconds": 1.94, "holdout_r2": 0.9999999999992516, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 5.7457564412712956e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 1.72, "holdout_r2": 0.9999999998895571, "error": null, "verdict": "equivalent", "model_sympy": "271*log(2725*HCO3/pCO2)/624 + 4.18754720687866211", "complexity": 8, "extrapolation_error": 1.8264468403396202e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "oxygen_content", "seconds": 4.25, "holdout_r2": 0.9999999999998284, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 2.1028561596187416e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "fick_co", "seconds": 4.28, "holdout_r2": 0.9999999999992308, "error": null, "verdict": "exact", "model_sympy": "10.46598339080810547*VO2/(10.46598339080810547*CaO2 - 10.46598339080810547*CvO2)", "complexity": 8, "extrapolation_error": 8.260950532641833e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "egfr_mdrd", "seconds": 12.44, "holdout_r2": 0.9999999773075716, "error": null, "verdict": "none", "model_sympy": "-0.000319411714536137816114*(17259*sqrt(Scr) + 477*age/2 - 256734 - 707*age/(16*Scr) + 0.01723391757311434175*(219*E*Scr*(188701 - 9481*age)/8 + 44690092)*(90887*sqrt(Scr) - 16635*Scr + 1806*age + (-39729776*age - 447349728)/(26086 - 21343*age/718))/(Scr*(-82190*Scr*age/47 - 22507*age - 271984)))/Scr", "complexity": 48, "extrapolation_error": 16.435486433884613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "clark_dose", "seconds": 2.46, "holdout_r2": 0.9999999999999314, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 3.0893877432966015e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "shock_index", "seconds": 3.34, "holdout_r2": 0.9999999999998217, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 8.470216702413838e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "arrhenius", "seconds": 4.67, "holdout_r2": 0.9999999999999587, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 8.359739005443618e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "nernst", "seconds": 1.97, "holdout_r2": 0.999999999999978, "error": null, "verdict": "equivalent", "model_sympy": "log(97*Q/716)/20 + 0.09994849562644958", "complexity": 6, "extrapolation_error": 2.1425945572791093e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "ph_definition", "seconds": 1.78, "holdout_r2": 0.9999999999999465, "error": null, "verdict": "equivalent", "model_sympy": "-0.43429446220397949*log(97*H/716) - 0.86814147233963013", "complexity": 7, "extrapolation_error": 3.07867744201649e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "graham_diffusion", "seconds": 5.13, "holdout_r2": 0.9999999999999836, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 2.8058340062338916e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "van_der_waals", "seconds": 7.49, "holdout_r2": 0.9999999589732387, "error": null, "verdict": "none", "model_sympy": "75*(-0.00378581110881393211*T*V + 8.37306022644042969*T + 9*T*(11411/249 + 0.101625482819317851*(0.27543127536773682*T + 2342/33)/V)/(530*V) - 0.00150203343946487 + 0.485672329222649742*(-3519*T/205 - 0.009857177734375)/(T*V))/(626*V)", "complexity": 25, "extrapolation_error": 0.008513102679584715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "logistic_growth", "seconds": 14.75, "holdout_r2": 0.9999999614741499, "error": null, "verdict": "none", "model_sympy": "(0.11644128710031509*t - 0.90869808197021484)*(14*t/115 + 24943/966 + (0.03282487019896507*t)**(-292*t/777)) + (0.12904804944992065*t + (0.11498862504959106*t - 2.18543672561645508)*(-0.001758678362269756*t**2 - 1.08981907367706299)*cos(sin(125*t/374) + 1.59921360015869141))*cos(0.56068730354309082*t) + 23431/934", "complexity": 35, "extrapolation_error": 12.99908960103414, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "kleiber", "seconds": 6.4, "holdout_r2": 0.9999999999997912, "error": null, "verdict": "equivalent", "model_sympy": "2.03154819146644128*(11018/981)**log(0.74598675966262817*m)/m**1.66871321201324463", "complexity": 8, "extrapolation_error": 5.345941234514767e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v1", "id": "poiseuille", "seconds": 11.33, "holdout_r2": 0.9999999999999711, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 2.399868301855124e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elimination_half_life", "seconds": 3.67, "holdout_r2": 0.9999999999999761, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 2.8829150142757735e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "loading_dose", "seconds": 5.84, "holdout_r2": 0.9999999999999817, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 1.204311824394253e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.13, "holdout_r2": 0.9999999999999724, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 9.20495715465204e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "infusion_steady_state", "seconds": 11.51, "holdout_r2": 0.9995954870285548, "error": null, "verdict": "none", "model_sympy": "0.00443268287926912 - 0.00013177893548077878*R*(10227*t/772 + exp(-1.23450946807861328*t) - 1123/(70*k))*(-36709*k/34 - (-30335*k/37 - 26003/730)*exp(0.02539593726396561*t) - 51634*exp(0.10057178139686584*t)/813 + 1.985016857013593161/k)*exp(-0.17144079506397247*t)/CL + 0.01383466016733830083*(1367*R*exp(0.00047110661398619*t)/27 + 0.3358241369768821148/k)/CL", "complexity": 47, "extrapolation_error": 1.0278843211319033, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "giusti_hayton", "seconds": 5.75, "holdout_r2": 0.999999999999982, "error": null, "verdict": "equivalent", "model_sympy": "-0.08281934261322021*fe*(12.07447433471679688 - 0.10062061995267868*CrCl) + 1", "complexity": 7, "extrapolation_error": 8.352039954510488e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "michaelis_menten_css", "seconds": 7.03, "holdout_r2": 0.999999995014411, "error": null, "verdict": "none", "model_sympy": "-3537*Km*(-2457*R/16 + 0.00063779204366882398995*(168061*R - 20769838)/Vmax)/(338*(-59481*R/37 + 67481*Vmax/42))", "complexity": 18, "extrapolation_error": 0.24744084727393986, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "free_water_deficit", "seconds": 5.52, "holdout_r2": 0.9999999999996366, "error": null, "verdict": "equivalent", "model_sympy": "0.0115695074200630201*wt*(223*Na/602 - 2230/43)", "complexity": 8, "extrapolation_error": 1.8103867062997173e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ibw_peterson", "seconds": 4.36, "holdout_r2": 0.9999999999997726, "error": null, "verdict": "exact", "model_sympy": "37*BMI*(3080*Ht/37 - 2684/37)/880", "complexity": 9, "extrapolation_error": 3.304478759978249e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "alveolar_ventilation", "seconds": 5.17, "holdout_r2": 0.9999999999999281, "error": null, "verdict": "equivalent", "model_sympy": "-1264*RR*(0.3488923940970542889*VD - 0.3488924270005959721*VT)/441", "complexity": 10, "extrapolation_error": 1.8289801315803773e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 6.18, "holdout_r2": 0.9999999999999696, "error": null, "verdict": "exact", "model_sympy": "-80*CVP/CO + 80*MAP/CO", "complexity": 8, "extrapolation_error": 8.254935137648874e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fractional_excretion_na", "seconds": 16.13, "holdout_r2": 0.9999999999999625, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 2.949725260480592e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 7.86, "holdout_r2": 0.999999996702615, "error": null, "verdict": "none", "model_sympy": "(2.29440853880258543*LVID - 1.515123507566539)**(1279/619) + 2.805355990245280143", "complexity": 6, "extrapolation_error": 0.07796005675625685, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "aa_gradient", "seconds": 8.29, "holdout_r2": 0.9999999999933067, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 7.425185446328028e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 7.19, "holdout_r2": 0.9999999999927077, "error": null, "verdict": "none", "model_sympy": "972*HR*(-517*DBP/17 + 517*SBP/17)/(29*(47911*DBP/47 + 62180*SBP/61))", "complexity": 16, "extrapolation_error": 0.00035587093443202475, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "friedewald_ldl", "seconds": 3.78, "holdout_r2": 0.9999999999999432, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.4930195182969236e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "sheiner_tozer", "seconds": 6.35, "holdout_r2": 0.999999994494878, "error": null, "verdict": "none", "model_sympy": "55255*C/(566*(2031*Alb/104 + 1356/139))", "complexity": 8, "extrapolation_error": 0.0004516737071363637, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "meld_score", "seconds": 13.03, "holdout_r2": 0.9999999943009796, "error": null, "verdict": "none", "model_sympy": "4523*sqrt(INR)/388 - 1.10598774934238975*INR - 0.055968337745705241*Scr**2 + 1.57212823285026726*Scr + log(1075*bili**(2181/577)) + 11899/622 + 0.170423327995087742*(-11355/56 + 36322/(59*(2.39276933670043945*Scr + 3.25655817985534668)))/Scr + 253/(91*INR) - 3913/(211*sqrt(INR))", "complexity": 35, "extrapolation_error": 0.28892967550937426, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "widmark_bac", "seconds": 6.66, "holdout_r2": 0.9999999999999505, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 9.039581689998622e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "impulse_momentum", "seconds": 6.66, "holdout_r2": 0.9999999999999714, "error": null, "verdict": "equivalent", "model_sympy": "21112*m*(-0.04201402515172958*v1 + 0.04201402515172958*v2)/887", "complexity": 9, "extrapolation_error": 3.4689136665878123e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "carnot_efficiency", "seconds": 2.36, "holdout_r2": 0.9999999999889894, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 8.671674192129538e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.8, "holdout_r2": 0.9999999999999685, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 1.926619134556283e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "photoelectric_einstein", "seconds": 2.42, "holdout_r2": 0.9999999999998964, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 3.5593598453494195e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "de_broglie", "seconds": 3.82, "holdout_r2": 0.9999999999999695, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 9.950242870199078e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "compton_shift", "seconds": 7.38, "holdout_r2": 0.9999999999328574, "error": null, "verdict": "none", "model_sympy": "1.06018233299255371*th + (1.3657471090555191*th - 2.14552569389343262)*cos(0.76920801401138306*th - 1.20820283889770507) + 0.76088564334310149", "complexity": 10, "extrapolation_error": 21.337904287215245, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "torque_moment", "seconds": 8.22, "holdout_r2": 0.9999999999999857, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 6.216521129647422e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "reynolds_number", "seconds": 8.46, "holdout_r2": 0.9999999999999759, "error": null, "verdict": "equivalent", "model_sympy": "-0.0196008918323325058*D*v*(1 - 36682*rho/(719*mu))", "complexity": 12, "extrapolation_error": 9.313523858210744e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "parallel_axis", "seconds": 15.45, "holdout_r2": 0.9999999999999648, "error": null, "verdict": "equivalent", "model_sympy": "0.000961570242029591704*m*(1040*d**2 + 416*r**2)", "complexity": 10, "extrapolation_error": 3.009271167040365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "malus_law", "seconds": 8.28, "holdout_r2": 0.999999999999994, "error": null, "verdict": "exact", "model_sympy": "I0*cos(2*th)/2 + I0/2", "complexity": 8, "extrapolation_error": 2.980917997116219e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "lc_resonance", "seconds": 19.37, "holdout_r2": 0.9999999999999911, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 7.842821931189853e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "coaxial_capacitance", "seconds": 22.93, "holdout_r2": 0.9999999727155414, "error": null, "verdict": "none", "model_sympy": "0.600287827522214642*L - 0.0855953038577102076*(8381*a/949 - 1.66934466361999512*b)*(-1.62392842769622803*L*(3811*b/665)**(0.17012791335582733 - 0.06226825341582298*a) - 0.56766325809981444312*L/b)*(-4795*a*(-5*L*a/929 - 29513*a/943 + 5.01334047317504883*b)/(538*(25532*b/63 - 21287/50)) + (0.975800563723993256*b)**(0.0840795487165451*a - 51/625))/b", "complexity": 45, "extrapolation_error": 0.059518224423066, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "elastic_collision", "seconds": 19.73, "holdout_r2": 0.9999999985778664, "error": null, "verdict": "none", "model_sympy": "-0.046681691485630952*u1 + 829*u2/792 + (116*u1/121 - 0.95867663621902466*u2)*(cos(m1/759 - 0.00077998428605497*m2 + 3.13338661193847656) + 0.12573337554931641*(7601*m1/650 + 0.03122156858444214*m2)/(0.70289170742034912*m1 + 0.70288980007171631*m2))", "complexity": 27, "extrapolation_error": 0.006842143371715578, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "fourier_conduction", "seconds": 12.62, "holdout_r2": 0.9999999999998527, "error": null, "verdict": "equivalent", "model_sympy": "0.0217001268920379711*A*k*(41244*T1/895 - 29539*T2/641)/L", "complexity": 14, "extrapolation_error": 6.197468221847903e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "adiabatic_poisson", "seconds": 22.02, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.983401889595556e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rydberg_series", "seconds": 21.2, "holdout_r2": 0.9999999827700013, "error": null, "verdict": "none", "model_sympy": "-5.684135248885e-5 - 0.0866030048183302583*exp(3059*exp(-0.09813815355300903*n2 - exp(-0.001119215041399*n1))/484)/((0.01094810292124748*n1 + 3.80784130096435547)*(0.55618280172348022*n2 - 0.63156366348266602)) + 1.09711446937897743/n1**2", "complexity": 22, "extrapolation_error": 0.016005316008722785, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "biot_savart_loop", "seconds": 25.24, "holdout_r2": 0.9997603217304422, "error": null, "verdict": "none", "model_sympy": "1.00061929225921631*((0.3082345973047049*sqrt(R))**(-2.7518308162689209 + exp(-756*z/517) + 1.147009618122480079*z*exp(0.16220501065254211*z)/R) + 2473/616)*(-0.00196777214296162*I*(0.07206939905881882*z + sin(0.61828440427780151*R + 1239/127)) + (0.32656941201227847*sqrt(R))**(0.23348072171211243*z - sin(213*z/713 - 3136/285) - 0.02869032639427069032*(5507/896 - 1015*z/71)/R)*(0.02465929836034775", "complexity": 51, "extrapolation_error": 3.751644394435423e+303, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 40.26, "holdout_r2": 0.9997549402372494, "error": null, "verdict": "none", "model_sympy": "0.00226359744556248 + 0.99684971570968628/(exp((0.06753017008304596 + exp(-57168*C*f))*(-14104*C + 9.223604138242e-5*R - 2469/887) + exp(-44617*C*f)) + 0.72852504253387451)**(13175*C*f*(54659*C*f/42 + 0.0061270403675735*R + 0.02239261008799076*R*exp(-385*pi*C*f*(0.01300669647753239*R - 3667/793)/18) - 3519/733 - 2003*exp(-13715*C*f)/55)/47)", "complexity": 53, "extrapolation_error": 19.74801113328229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_sines", "seconds": 5.51, "holdout_r2": 0.9999999999999646, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 2.434801167398462e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "binomial_variance", "seconds": 9.34, "holdout_r2": 0.9999999999999268, "error": null, "verdict": "equivalent", "model_sympy": "0.025048811727903524*n*(-17925*p**2/449 + 38924*p/975)", "complexity": 10, "extrapolation_error": 3.3447242116768955e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "cantelli_bound", "seconds": 17.61, "holdout_r2": 0.9999999894040131, "error": null, "verdict": "none", "model_sympy": "-0.0046202071229810816*k**2 + 0.040841936069146325*k + 1.042174777679328*exp(-1.23585224151611328*k) + 0.184472769228116792*(-0.120330351699397657*k + sin(-0.60845327377319336*k + 327/157 + (9*E*k/5)**(-0.96004801988601685*k)))/k", "complexity": 26, "extrapolation_error": 968.1961541640121, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "geometric_variance", "seconds": 14.14, "holdout_r2": 0.9999999999999852, "error": null, "verdict": "equivalent", "model_sympy": "0.464795797538099793*(-2.15148115158081055 + 1960/(911*p))/p", "complexity": 4, "extrapolation_error": 3.580194183044419e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gauss_sum", "seconds": 4.97, "holdout_r2": 0.9999999999999255, "error": null, "verdict": "equivalent", "model_sympy": "-0.2429131724937914*n*(-2.05834841728210449*n - 2.05835151672363281)", "complexity": 7, "extrapolation_error": 2.3335101792796707e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "z_score", "seconds": 13.26, "holdout_r2": 0.9999999999999473, "error": null, "verdict": "equivalent", "model_sympy": "-2141*(0.18028959631919861*mu - 0.18028957396745682*x)/(386*s)", "complexity": 9, "extrapolation_error": 6.570007906397239e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "spherical_cap_volume", "seconds": 8.94, "holdout_r2": 0.9999999999999757, "error": null, "verdict": "equivalent", "model_sympy": "2711*h*(0.0741652841770541638*R*h - 20*h**2/809)/64", "complexity": 11, "extrapolation_error": 3.911513911543858e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "law_of_cosines", "seconds": 14.88, "holdout_r2": 0.999834488211959, "error": null, "verdict": "none", "model_sympy": "-0.056368218065787404*C + 0.02342272736006801*a + 0.99969273805618286*(0.0008716577431187*a - sin(0.49616560339927673*C))*(-27*C/689 - 0.99366128444671631*a - 1.00866412743926048*b) + 0.00299529870972037 - 0.99969273805618286*(-14.256744384765625*a + 9003*b/629)*(14317*a/750 - 706*b/37)*(1397*C/180 - 0.04104724526405334*a - 0.01229884382337332*b - sin(2.30080938339233398*C) - 490/23)/((52901*sqrt(", "complexity": 68, "extrapolation_error": 65.140969683615, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "frustum_volume", "seconds": 13.62, "holdout_r2": 0.9999999966899984, "error": null, "verdict": "none", "model_sympy": "0.032443372119075776*h*(-4378*R*(-2997*R/991 - 0.06625461578369141)/411 - 0.068101165997129076146603*h + 0.76954275369644165*r*(1841*R/46 + 50089/580) + (28979*h*r/40 + 9778*h/623)*(1.41773319244384766*r + exp(0.04840324819087982*R + 0.00129401206504554*h) - 3.91429948806762695)/(-0.06754618929207354961*R + 7465*h/234))", "complexity": 41, "extrapolation_error": 0.07257407599998401, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "shannon_entropy", "seconds": 13.5, "holdout_r2": 0.9999999787409932, "error": null, "verdict": "none", "model_sympy": "-1.34801511897278347*p**2 + 1095*p/812 + (0.00040292937774211*p - 0.12102891504764557)*sin(sin(sin(sin(3.14265060424804688*p))) + 3.45352005958557129) + (sin(pi*p) + 147/724)/sin(2.70023775100708008*p + 0.22064916789531708) - 0.952398222847229187", "complexity": 26, "extrapolation_error": 0.0007429273667629686, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "heron_area", "seconds": 16.19, "holdout_r2": 0.9999745300698927, "error": null, "verdict": "none", "model_sympy": "(-18558*a/943 + 5422*b/261 + 19461*c/815)*(0.27073672413825989*a - 0.24450716376304626*b + (0.00024602777557448*b - 0.05040937662124634)*(-4213*c/744 + cos(0.64241117238998413*a - 0.79922127723693848*b)))*(5.35880136489868164*a + 5207*b/928 - 1040*c/397 + (-1768*a - 4759*b/35 + 33336/43)/(6508*a/37 + 2393*b/31 - 654*c/7) + 5124/365)/(13338*b/649 + 49013*c/399 + 3147/59)", "complexity": 60, "extrapolation_error": 0.38608010409767624, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 15.54, "holdout_r2": 0.9999999814124688, "error": null, "verdict": "none", "model_sympy": "22048*a*(0.18857991695404053*a/(3.32730817794799805*a + 2767*b/832) + 0.0006939074373804*b - 0.02510995976626873)/471 - 0.150223931723569849*a*(0.00032205402385443*a + 0.21535427868366241*b - 1444/651 + 3.3806323909182333594*sqrt(b)/sqrt(a)) + 218*a/97 + 4.05799867105429256*b", "complexity": 34, "extrapolation_error": 0.001418448811534642, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "weibull_survival", "seconds": 18.9, "holdout_r2": 0.9999884438079253, "error": null, "verdict": "none", "model_sympy": "-0.285816155753067843*k + ((0.74937725253981265*k**(1/4))**(-42*k/79 + 1.26440425516629271*t/lam + 0.433909347451365639*(-472*lam/47 + 2411*t/218)/lam)*sin(0.90030026435852051 + 1.00554997680462101*t/lam) + 0.79516887664794922)*(0.20383667945861816*k + sin(2.1466426377571044*t/lam) - sin(0.14712271094322205*k + 2.94868087768554688 - 1845*t/(856*lam)) + 0.13475008308887482) + 31/291 + 0.00477975821", "complexity": 45, "extrapolation_error": 1193.5225584979753, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v2", "id": "gaussian_pdf", "seconds": 26.4, "holdout_r2": 0.9994176329696098, "error": null, "verdict": "none", "model_sympy": "-0.00057817518245429 + 1.00182342529296875*(2.95346474647521973*s - 1801/488 + sin(0.75020879507064819*mu - 0.45371952652931213*x)/(-0.00350233167409897*s + (0.69769537448883057*x)**(-0.05089528486132622*mu)) - (-E*s/14 + 0.34889388084411621)/(2.00101685523986816*x)**(0.22263549268245697*mu))/((4.95194196701049805*x)**(-0.09550323337316513*mu + 0.14093503355979919*x) + (3043*s/198 + (0.58414524793", "complexity": 56, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "cone_volume", "seconds": 7.91, "holdout_r2": 0.999999999999982, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 9.347193986651266e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "torus_volume", "seconds": 20.95, "holdout_r2": 0.9999877522587476, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2 - 12*r/5 + 10*pi/21", "complexity": 11, "extrapolation_error": 0.009246903423936236, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "logistic_function", "seconds": 49.23, "holdout_r2": 0.9999626651469968, "error": null, "verdict": "none", "model_sympy": "(37/48)**exp(-118*k*(4*x/15 - 9*x0/34)/51 - x/301 + 11*x0/936 - sin(51*k*(5*x/61 - 5*x0/59)/11 - 45/34) + exp(-8*k))", "complexity": 35, "extrapolation_error": 1.018889232297634, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 10.26, "holdout_r2": 0.9999999982345225, "error": null, "verdict": "none", "model_sympy": "-0.0056098176687858162*n*(-1961*a/11 + 1419*d/16 - 1.76032807401931508*n*(1468*d/29 - n/461) - 0.21392287313938141*n + 2.92056949375819386)", "complexity": 21, "extrapolation_error": 0.0012721492194117674, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "geometric_series_sum", "seconds": 30.92, "holdout_r2": 0.9999902085168314, "error": null, "verdict": "none", "model_sympy": "(8*n*((53*r/29)**(9*n/61) + exp(-12*r))/21)**(13*r/63)*(-19*a*(7*r/9)**(35*n/59)/18 + 31*a*((59*r/54)**(2*E*n/11) + exp(exp(-69*r/52)))/61 - a*exp(exp(exp(-87*r/50)))/34)*exp(106*r/61)", "complexity": 57, "extrapolation_error": 17.005374496311564, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "catenary", "seconds": 30.28, "holdout_r2": 0.9999989285212718, "error": null, "verdict": "none", "model_sympy": "2.27987551689147949**(-0.52647250890731812*a - cos(217*x/726) + 3.19124913215637207)*cos(0.41019213199615479*a - 1.81814193725585938)**(463*a/911 + cos(0.41753414273262024*x) - 1.16530001163482666) + 1.92039689936994762*a + (4294*a/217 + 2.08176422119140625)**(0.47563695907592773 - 0.09276764839887619*a)/cos(0.1991749107837677*x) - cos(0.33015432953834534*x) + cos(124*x/45) - cos(2.756112337112426", "complexity": 44, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "triangle_area_sine", "seconds": 13.9, "holdout_r2": 0.9996663687628082, "error": null, "verdict": "none", "model_sympy": "29*a*b*sin(C)/57", "complexity": 8, "extrapolation_error": 34.23125970833926, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "chord_length", "seconds": 7.05, "holdout_r2": 0.9999999999999717, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(theta/2)", "complexity": 6, "extrapolation_error": 1.3249669421102365e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "exponential_pdf", "seconds": 17.83, "holdout_r2": 0.9998512148151854, "error": null, "verdict": "none", "model_sympy": "lam*exp(-lam*x) - cos(316*x)/388 + 1 - 23*(x - (0.00029617777909152*lam + 1.83710908459e-5*x - 0.00073213537689298)/sin(49*lam/37) - 1/21)/(23*x - 1)", "complexity": 26, "extrapolation_error": 103647.2157547329, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "quadratic_vertex", "seconds": 13.54, "holdout_r2": 0.9999999999996367, "error": null, "verdict": "none", "model_sympy": "-0.000611462211948588273*b**2/sin(0.00244584167376161*a) + c", "complexity": 9, "extrapolation_error": 0.0010973570885658833, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "point_line_distance", "seconds": 19.22, "holdout_r2": 0.9964011163202002, "error": null, "verdict": "none", "model_sympy": "(-b*(18*c + 37*x0 + 47*y0/9)/43 + 113*c/62 + y0 - exp(-81*b/43 + 25*y0/62))*exp(-35*a/57 - 7*b/24) + (38*a*(x0/52 - y0/41)/11 - 9*b*(-205*c/31 - 12*x0 - 37*y0)/668 + 7*c/61 + 35*x0/32 + y0/12)*exp(-a/23 - 11*b/58)", "complexity": 63, "extrapolation_error": 1.6784543717325453, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harmonic_mean", "seconds": 9.25, "holdout_r2": 0.9999999999999387, "error": null, "verdict": "equivalent", "model_sympy": "1.14345315509633951*a*b/(0.57172662019729614*a + 0.57172662019729614*b)", "complexity": 8, "extrapolation_error": 1.1839143149654167e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "stirling_log_factorial", "seconds": 17.44, "holdout_r2": 0.9999832130763766, "error": null, "verdict": "none", "model_sympy": "46*sqrt(n)*(7*n/52 - 285/59)/35 + 145*n/57 + 83/20", "complexity": 15, "extrapolation_error": 0.2900381066373806, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "sum_of_squares", "seconds": 8.41, "holdout_r2": 0.9999999983461653, "error": null, "verdict": "none", "model_sympy": "0.5406047209422379212*n**2 + 265*n**3.00337648391723633/807", "complexity": 7, "extrapolation_error": 0.010646208028627792, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "circle_segment_area", "seconds": 27.76, "holdout_r2": 0.999907530406165, "error": null, "verdict": "none", "model_sympy": "0.00032766847765827759*R*theta*(17*theta**2/7 + 15*theta)*(15*R*theta + cos(171*R/49))/(72*theta/49)**(5*theta/32)", "complexity": 23, "extrapolation_error": 3.0792311084665, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "power_mean", "seconds": 24.99, "holdout_r2": 0.9996000724766367, "error": null, "verdict": "none", "model_sympy": "27*a/41 + 25*b/58 + b*(-2*a + 3*b/(296*(-37*a/62 + 17*b/43)) + 15*p - 7)/(168*p) + p/28 + (2*a/607 - b/572)*(3*p - 21 + (4.583297049976e-5*a)**(-b/59))*(-3*b/46 + 11*p - (2*a/43)**(b/13)*(15*p - 15) - 9) - 6/25", "complexity": 55, "extrapolation_error": 2311842.8927627928, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 16.17, "holdout_r2": 0.9923304134481412, "error": null, "verdict": "none", "model_sympy": "0.00015504899569992905*K*((13*N0/2 + 803*r*t)*(2*r/3 + 3*t/44 - 1/29) - (-r/447 - 0.00023182106087916*t + 3/808)*(1425*r*sin(103*r/46 + 6*t/11) - 1968*r + 213)*(-13*K/32 + 11*N0 + 183*r*t - 361*r - 41*t)/(-r/40 - t/12 + 39/43)) + 66*N0/61", "complexity": 58, "extrapolation_error": 5574.744723956015, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 8.04, "holdout_r2": 0.9999999999998788, "error": null, "verdict": "equivalent", "model_sympy": "0.419371029063579923*p*(2003/420 - 2003*p/420)", "complexity": 7, "extrapolation_error": 2.8175286968503114e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "hill_equation", "seconds": 28.1, "holdout_r2": 0.9979308163392813, "error": null, "verdict": "none", "model_sympy": "10*Vmax*(1 - 5*n/56)**(-K/3 + 19*n/51 - (-9*K + 74*S/29 + log(61*S/54) + log(8*S) + log(69*S))*exp(-27*S/52) - 63/46 + 29*n*exp(-9*S/46)/(63*K))*(-7*K/19 + log(13*S))/49", "complexity": 50, "extrapolation_error": 4179034954652879.5, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "monod_growth", "seconds": 20.82, "holdout_r2": 0.9999890796654978, "error": null, "verdict": "none", "model_sympy": "2*S*(56466*Ks)**(0.00038404879160225*S)*(-5*mumax/52 + 68*E*mumax/(473*Ks/61 + 8*S))/47 - 1/981", "complexity": 23, "extrapolation_error": 275604.14491929935, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "heart_rate_allometry", "seconds": 22.08, "holdout_r2": 0.9999860688779151, "error": null, "verdict": "none", "model_sympy": "0.00041924584030758897*M*(3*M/64 + 49)/log(66*M**(5/54)/59) - 7*M/55 - 308/57 + 8*exp(-3*M/62) + 5*(4*M/41 + 50)/M**(1/4)", "complexity": 29, "extrapolation_error": 36.78079260862189, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "q10_temperature", "seconds": 32.71, "holdout_r2": 0.9999812406795788, "error": null, "verdict": "none", "model_sympy": "(75*R1/62 - 118*R1*(87*Q10 + 7*pi*T1/10 - 125*T2/51 - exp(6*E*Q10/7) - 112)/(-7725*Q10 - 192*T2 - exp(145*Q10/27)))*exp(Q10*(-115*T1/52 + 104*T2/47 - 42/11)/60)", "complexity": 44, "extrapolation_error": 7.565900380525048e+23, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lineweaver_burk", "seconds": 14.49, "holdout_r2": 0.9999999999999825, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 2.4578668367156194e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "fick_first_law", "seconds": 19.01, "holdout_r2": 0.9999748299892364, "error": null, "verdict": "none", "model_sympy": "-2*C2*exp(-1)/519 - 39*D*(-56*C1/59 + 56*C2/59)/(37*dx) - 2*E/63 - 3/62", "complexity": 25, "extrapolation_error": 0.32993739383641507, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "doubling_growth", "seconds": 20.13, "holdout_r2": 0.9999999999998206, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147053755429144*t/Td)", "complexity": 7, "extrapolation_error": 3.613675507500228e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "holling_type_ii", "seconds": 33.13, "holdout_r2": 0.9997877229100647, "error": null, "verdict": "none", "model_sympy": "(3*N/h - (9*a/56 - 40*h/49)/sin(20*a) + E)/(95*N/36 - 4/(33*h*(-1 + exp(-sin(a/26)))))", "complexity": 28, "extrapolation_error": 9.219894778588124, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "species_area", "seconds": 31.53, "holdout_r2": 0.9999508461588853, "error": null, "verdict": "none", "model_sympy": "A**(1/4)*c - 7*c/759 + 3*cos(147*c/64)/28 - 1/10", "complexity": 16, "extrapolation_error": 0.23449695548261948, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "gompertz_growth", "seconds": 22.5, "holdout_r2": 0.9954525096563357, "error": null, "verdict": "none", "model_sympy": "0.99714630842208862*(-0.00092052470427006*K*(-K/813 - 353*t/213) - 0.00778385996818542*K + (0.00461629452183843*K*exp(1.73053717613220215*r) + exp(-104*t/703))*exp(-0.07582365721464157*t))*(-0.12565146386623383*K + 0.30793458223342896*K*exp(-119*t/45) + 563*N0/203 + 1.80894231796264648*r*(0.01281246542930603*K + 211*t) - 8894*r/55 + 0.0211445651948452*t*(51003*t/961 + exp(-1650*r)) - 16145*t/653)*", "complexity": 66, "extrapolation_error": 1.6244195497785199, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "receptor_occupancy", "seconds": 22.65, "holdout_r2": 0.9975078257944439, "error": null, "verdict": "equivalent", "model_sympy": "39*C*((-55*C + 21*Kd - 22)/(-19*C + 7*Kd - 408/55) - 50/39)/(64*C + 64*Kd)", "complexity": 20, "extrapolation_error": 0.0014104797407597702, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "von_bertalanffy", "seconds": 20.05, "holdout_r2": 0.999863135883519, "error": null, "verdict": "none", "model_sympy": "39042*Linf/(4715*k*t + 18518) - (-1551*Linf*k*t + 6978*Linf)/(1977*k*t - 1691*k*t0 - 11*t + 3225)", "complexity": 24, "extrapolation_error": 1.424165928609485, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 5.6, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 1.1700601175924283e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "competitive_inhibition", "seconds": 18.17, "holdout_r2": 0.9955569501106938, "error": null, "verdict": "none", "model_sympy": "31*S*Vmax*(-1496*Km + (426*I - 431*Ki - 376*Km + 3021)*(11*I/37 + 17*Ki/42 - 7*Km/51 - S/44 - 6) + 25138)/(48*(2880*I + 15102*Km - 5*S*(354*I - 799*Ki + 45*S)/2 + 6041*S - 8632))", "complexity": 44, "extrapolation_error": 105.02472025441176, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "mutation_selection_balance", "seconds": 22.31, "holdout_r2": 0.9999927048072865, "error": null, "verdict": "none", "model_sympy": "sqrt(mu)*(-31*mu/(14*sin(173*s)) + cos(430*mu))/sqrt(s)", "complexity": 16, "extrapolation_error": 1.1525392194566195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "harris_benedict_male", "seconds": 23.93, "holdout_r2": 0.9999811162732481, "error": null, "verdict": "none", "model_sympy": "-411*age/61 + 5*ht + 14*wt + 64 + 22*ht*wt/(51*age**2)", "complexity": 16, "extrapolation_error": 0.053051483410613186, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "qtc_fridericia", "seconds": 25.05, "holdout_r2": 0.9999493952336415, "error": null, "verdict": "equivalent", "model_sympy": "QT/RR**(E/8)", "complexity": 6, "extrapolation_error": 0.01630897167721774, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.22, "holdout_r2": -3.6303717300045824, "error": null, "verdict": "none", "model_sympy": "-0.00023224475868976006*ht + 5/53 + 7*ht/(17*Cr)", "complexity": 9, "extrapolation_error": 0.4501477488687506, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "corrected_sodium", "seconds": 4.55, "holdout_r2": 0.9999999999985963, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1776757817689464e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 18.85, "holdout_r2": 0.9999500622922685, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.010276955487130604, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "winters_formula", "seconds": 16.46, "holdout_r2": 0.9998074737351443, "error": null, "verdict": "equivalent", "model_sympy": "95*HCO3/63 + 8", "complexity": 4, "extrapolation_error": 0.020255109951478827, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "oxygen_delivery", "seconds": 15.64, "holdout_r2": 0.999922961025115, "error": null, "verdict": "equivalent", "model_sympy": "-14*CO*(2*CO/5 - 41*Hb*SaO2 + 5*SaO2 + cos(102*Hb) - 11)/43", "complexity": 18, "extrapolation_error": 0.03464281934736718, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bsa_dubois", "seconds": 15.56, "holdout_r2": 0.9999635323216262, "error": null, "verdict": "none", "model_sympy": "7.1290747504871302e-6*ht*wt + 3*ht/946 - (-0.000509977340698240019*ht - 0.00013889413094148*wt)*(-0.000001722829858796638742527*ht + 337*wt/53)/(ht/12 + 13*wt/49 + 268/63)", "complexity": 24, "extrapolation_error": 0.22318957989906985, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.42, "holdout_r2": 0.9999999999995263, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 1.4193062379413596e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "accumulation_factor", "seconds": 25.07, "holdout_r2": 0.99966045975044, "error": null, "verdict": "equivalent", "model_sympy": "(7/17 + 1/(k*tau))*exp(-45*k*tau/53) + 1 + 0.000194662777202821673/(-3*k + exp(-3*k)) + 1/(64*(-685*k + 66*tau))", "complexity": 24, "extrapolation_error": 0.0011139115602589425, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "renal_clearance_urine", "seconds": 16.42, "holdout_r2": 0.9999663663268469, "error": null, "verdict": "none", "model_sympy": "15*V*(-P**2/19 + 4 + 4*U/P)/61", "complexity": 12, "extrapolation_error": 1.6151155404739599, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "shunt_fraction", "seconds": 17.2, "holdout_r2": 0.9998657061415396, "error": null, "verdict": "none", "model_sympy": "-(117*CaO2 - 119*CcO2 + 10)/(121*CcO2 - 124*CvO2) + 5*(-6*CcO2/61 + 11*CvO2/64)*(11*CaO2/41 - 35*CvO2/64 + sin(3*CvO2))/(437*sqrt(CvO2))", "complexity": 31, "extrapolation_error": 15.502919476156418, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "bohr_dead_space", "seconds": 3.69, "holdout_r2": 0.9999999999999423, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 1.5742736285546478e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "parkland_formula", "seconds": 16.42, "holdout_r2": 0.999442487379346, "error": null, "verdict": "equivalent", "model_sympy": "11*wt*(6*TBSA + 1)/16", "complexity": 7, "extrapolation_error": 0.03281896806478865, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 16.54, "holdout_r2": 0.9999840998955827, "error": null, "verdict": "none", "model_sympy": "-88*I*(40*RHR/63 + 5*age/9)/49 + 227*I + 23*RHR/21 + 16*age*(1/15 - I/10)/13 - 205/37", "complexity": 25, "extrapolation_error": 2.902228087204388, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "emax_model", "seconds": 17.49, "holdout_r2": 0.999343323990136, "error": null, "verdict": "none", "model_sympy": "21*C*Emax/(21*C + 21*EC50) + 6*C/989 + C/(687*cos(36*C/47))", "complexity": 18, "extrapolation_error": 1.295968298346867, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v3", "id": "lean_body_mass_james", "seconds": 16.76, "holdout_r2": 0.9993689309496485, "error": null, "verdict": "equivalent", "model_sympy": "67*wt/61 - 128*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.010752668203534313, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "radioactive_decay", "seconds": 22.05, "holdout_r2": 0.9999999999998633, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 11470.698135984567, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "first_order_elimination", "seconds": 38.32, "holdout_r2": 0.9999896451273038, "error": null, "verdict": "none", "model_sympy": "-9*C0*(1/48 + exp(-8*k/23))**(91*t/34)*(46*k + 15/16)/850 - k/2 + 3*t/53 + (-3*k/50 + pi/16)*(5*C0*exp(14*k/19)*exp(-19*k*t/20) + 13*k/4 - pi*t/19 + 1) + (4*C0/(909*t) + 10*k/57 - E/11)*exp(7*k*t/44)", "complexity": 62, "extrapolation_error": 6.99625175270062e+69, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "continuous_compounding", "seconds": 14.81, "holdout_r2": 0.9999999999778881, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.001445191791066412, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "cooling_variable_rate", "seconds": 21.03, "holdout_r2": 0.9999525033180244, "error": null, "verdict": "equivalent", "model_sympy": "Ta + (T0 - Ta + 1)*exp(-k*t)", "complexity": 10, "extrapolation_error": 0.05121846717116621, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 19.71, "holdout_r2": 0.9995236884955944, "error": null, "verdict": "none", "model_sympy": "-10*C0/413 - 2*R*t/97 + 1.49485418587693175*R - (-0.97249692678451538*C0 + 2.1793968677520752*R)*exp(-0.39116621017456055*t) - (-0.23085768520832062*C0 - 351*R/29 + 0.09581273049116135*t + (3337*C0/344 - 33591*R/923)*exp(-2461*k/687)*exp(-0.28352892398834229*t) + (-0.22792188823223114*C0 + 1.30159223079681396*R - 0.01114421151578426*t)*(-3528*k/61 - 0.83190083503723145*t + 33)*exp(-0.1660875082015", "complexity": 58, "extrapolation_error": 3.0372027242884125, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "exponential_cdf", "seconds": 14.53, "holdout_r2": 0.9999999999896042, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.00025282947341778467, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "weibull_cdf", "seconds": 34.48, "holdout_r2": 0.9994473007115322, "error": null, "verdict": "none", "model_sympy": "0.99937862157821655*((95*lam/(23*x))**(0.02438339404761791*lam + 0.22403338551521301*x - exp(exp(260*k*(0.15129275619983673*lam - 380/461)/289)) + 0.30805933475494385 - sin(0.77343660593032837*x)/(1.33655059337615967 - 3.13833713531494141*lam)))**(0.05706264823675156*lam + (0.15323273837566376 - 0.03017071262001991*lam)*((-0.02096733264625072*lam - 0.6773906946182251)*(1739*lam/306 - 1976*x/417) -", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "dose_response_probability", "seconds": 24.95, "holdout_r2": 0.9984890967428768, "error": null, "verdict": "none", "model_sympy": "0.99632298946380615*sin(((0.10158386081457138 - 2*EC50/487)*(-0.14075265195675257*D + 31*EC50/212 + exp(-2.14870595932006836*D))*(0.01230834890156984*D - 2.64647960662841797*h - exp(-0.29187777638435364*EC50)) + 0.54708802700042725)*exp(0.03692663088440895**exp(-1.05175375938415527*h)*(644/(165*D**0.26170989871025085) - 1.10001850128173828)*(-0.39761265859095829*D + 0.41788581013679504*EC50)*(0.00", "complexity": 53, "extrapolation_error": 1.994488074267672, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "binary_cross_entropy", "seconds": 34.91, "holdout_r2": 0.9999999581878415, "error": null, "verdict": "none", "model_sympy": "-0.0095083112568152839279*(-4364*p/477 + 4813*q/507)/(sin(906*p/205) + 0.99660402536392212) - log((4.05071210861206055*p)**(1.01390743255615234*q)) - (4.87450313568115234*p + (1447*q*(-50*pi*p/17 + 5417/744)/918 + sin(2.47709417343139648*p))*exp(-0.21889796853065491*p) - 0.00028304308484266159744/p)/(5.9607548713684082*p - 7.88942766189575195)", "complexity": 38, "extrapolation_error": 0.0006132939243844531, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "log_odds", "seconds": 40.37, "holdout_r2": 0.9999996345980515, "error": null, "verdict": "none", "model_sympy": "2.23345753082665792*p + 129*(1.0561683177947998*p)**(2593*p/62)*(503*p/244 - 1.94027435779571533)/151 + 129*(1.05939197540283203*p)**(1.61364567279815674*p)*(25*pi*p/11 - 1288/219)/151 + 129*(1.10423707962036133*p)**(6284*p/497)*(2.21477198600769043*p - 1.76929652690887451)/151 + cos(1.37352204322814941*p) - 0.74861469808444061 + 129*exp(-1103*p/200)/151", "complexity": 45, "extrapolation_error": 0.012709081661631266, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "point_source_intensity", "seconds": 25.94, "holdout_r2": 0.999994468268989, "error": null, "verdict": "none", "model_sympy": "-0.000060969668837438374*P*r + P/(620*sin(E*r/19)**2) + 0.0000562341460981117078*P/(5*r - 307/55) + 0.000764303969814051472*sin(65*r) - 3/(53*(3942 - 586*r))", "complexity": 26, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "illuminance_cosine", "seconds": 26.84, "holdout_r2": 0.9999999999990504, "error": null, "verdict": "none", "model_sympy": "2.807825713696408677e-9*I*(30596*d/411 + 356147157*cos(theta)/d)/d", "complexity": 12, "extrapolation_error": 0.5809540119815393, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "capacitor_charging", "seconds": 27.74, "holdout_r2": 0.9999839172269728, "error": null, "verdict": "none", "model_sympy": "0.75081288130995461*V0 + (0.05527562275528908*t)**(0.17379648983478546*tau)*(0.28878778219223022*V0 - 0.00068013166310266*t + (0.005511574447155*t)**(1.60933840274810791*tau)) + (-1.00746643543243408*V0 - 0.009862813167274)*((0.05408886447548866*t)**(0.54671341180801392*tau) - 533/856)*(-0.62055933475494385*t + 1.28120279312133789*tau + (0.18413253128528595*t)**(0.39880514144897461*tau))/(((0.1573", "complexity": 48, "extrapolation_error": 130969689345355.12, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "arrhenius_activation", "seconds": 20.02, "holdout_r2": 0.9999764051317422, "error": null, "verdict": "none", "model_sympy": "0.99967443943023682*(0.73952019214630127*A - 14894*A/(49*T) + 31814*A/(61*Ea) - 0.0001439084884112698*T**2*(-0.02757192961871624*A + 3667*A/(832*Ea)) + 3.191482028342e-5*T)*(0.0550377746924259538*Ea**0.95731443166732788 - 0.0377390535838805527*Ea + 0.00010705341443374795*T - 0.693147189813292669*log(0.06619098037481308*Ea) - 0.748484056993590338*cos(0.76217581414322676*Ea**0.27601358294487)) + 0.0", "complexity": 41, "extrapolation_error": 11562.969792214517, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v5", "id": "relative_risk", "seconds": 19.34, "holdout_r2": 0.999999999991593, "error": null, "verdict": "equivalent", "model_sympy": "5382*a*(-0.50317178666591645*c - 0.50317221879959106*d - 8.7022781372096333e-6)/(49*c*(-829*a/15 - 829*b/15))", "complexity": 20, "extrapolation_error": 2.242264841117844e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v5", "id": "langmuir_isotherm", "seconds": 16.75, "holdout_r2": 0.9999999999999349, "error": null, "verdict": "equivalent", "model_sympy": "1.7292728886019025/(1.7292730739244241 + 1.7292737943112546/(K*P))", "complexity": 6, "extrapolation_error": 1.7030233955805738e-08, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 19.79, "holdout_r2": 0.9999635253838276, "error": null, "verdict": "none", "model_sympy": "-6323*a/819 - 3117*b/367 + 5178*c/929 - (0.33062514662742615 - 0.17736253142356873*c)*(-4631*b*(-2533*a/16 + 1429*b/330)/39 + 18667)/(-10889*a/60 - 2759*b/17 - 5615*c/24) + (-1246*a/45 - 5657*b/511)*(-0.03882620856165886*a - 0.11553110927343369*b - 0.03143623471260071*c) - (2627*c/42 + (-0.00405623856931925*a + b/220)*(5098*a/25 - 9241*b/46))*(-0.09063820540904999*a - 0.09617789834737778*b + 0.010", "complexity": 67, "extrapolation_error": 0.97270755212195, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "distance_3d", "seconds": 30.88, "holdout_r2": 0.9236386424441643, "error": null, "verdict": "none", "model_sympy": "-1.65411874770626355*x1 + 0.635661763274299572*x2 - 0.843459633287096722*y1 - 0.808973638239478991*y2 - 0.150764642234393327*z1*z2 - 0.73918454910949549*z1 - 1.00385522842407227*(-0.01952873356640339*z2 - 12.33533382415771484)*(exp(0.09579339623451233*x1) + exp(0.07927736639976501*z1) - cos(0.15633153915405273*y1)*cos(0.15479831397533417*y2)) + 1.00385522842407227*exp(0.2092023491859436*z2) - 1.00", "complexity": 57, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 35.8, "holdout_r2": 0.25654730043277485, "error": null, "verdict": "none", "model_sympy": "0.94966775178909302*(0.5522005558013916*x3 - exp(sin(0.40862581133842468*x1)) + exp(cos(cos(0.32988810539245605*y2))) + 0.006205760134970656185*y3/y1 + 0.27636289596557617*x1*cos(0.40568923950195312*x3)/0.61650262059077586**cos(0.69694149494171143*y2))*(-0.250130295753479*x1*sin(0.07168861478567123*x2) - 0.17483852803707123*x3 - sin(7*x2/18)*cos(cos(0.34175658226013184*x3)) - sin(67*y3/130)*cos(0.", "complexity": 56, "extrapolation_error": 4.3911445005050656, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "gaussian_2d_density", "seconds": 24.35, "holdout_r2": 0.7735900658627145, "error": null, "verdict": "none", "model_sympy": "-0.98317736387252808*((0.19991479814052582*x - sin(0.71261578798294067*x)*cos(0.9968794584274292*y))*exp(-2183*sy/994) + 0.08100254088640213)*(-2867*sin(1.04211699962615967*mx)*sin(1.07517158985137939*x)*sin(0.22377015650272369*sx - 0.47821629047393799)/753 + sin(0.5293813943862915*x))*(0.31341260671615601*my*sin(1.09291625022888184*y) - sin(1.06182754039764404*y) - exp(-0.08204687386751175*sy)*si", "complexity": 55, "extrapolation_error": 1656.9185818859473, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "softmax_probability", "seconds": 29.46, "holdout_r2": 0.999906757745481, "error": null, "verdict": "none", "model_sympy": "0.99970889091491699*exp(0.149078355054411347*(1.01221060752868652*a - (0.04083165153861046*a - 0.06443396955728531*b)*(-5476*a/841 + 3586*b/647 - 2.95024681091308594*c + 2.19264578819274902) - (3319*a/927 - 2.99356412887573242*c + exp(-0.48269641399383545*a + 0.60060626268386841*c) + 10.7737274169921875)*exp(-0.54060173034667969*a - 788*b/997 + 1.19693160057067871*c) - 1475/181)*exp(-0.68615423142", "complexity": 55, "extrapolation_error": 2.8743728348611776e+232, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "log_sum_exp", "seconds": 20.0, "holdout_r2": 0.9987437043944826, "error": null, "verdict": "none", "model_sympy": "-37*a/44 + 2*b - 3*c/52 + (-11*a/17 + 23*b/30 - c/24 + 7)*exp(15*a/53 - 13*b/43) + (-176*a/63 + 106*b/45 + c/2 + (-35*a/16 + 133*b/46 - 37*c/58 + 90)*exp(a/17 - 2*b/33) - 89)*exp(-7*a/12 - 3*b/62 + 559*c/877) - 7", "complexity": 62, "extrapolation_error": 2802253407.4561524, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "legendre_p4", "seconds": 14.55, "holdout_r2": 0.9999999752392613, "error": null, "verdict": "none", "model_sympy": "12581*x*(1.00975131988525391*x - sin(4*x/3))/800 - 0.7299525647003340209*x - sin(0.70837205648422241*x) + sin(1.4272228479385376*x) + cos(cos(1.85554075241088867*x)) - 0.16498846082881608", "complexity": 22, "extrapolation_error": 2.7362540637168484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "chebyshev_t5", "seconds": 15.25, "holdout_r2": 0.9999999674963709, "error": null, "verdict": "none", "model_sympy": "-0.44584278563430501*x - (-1.64438343048095703*x + (11494*x/923 - 1123/84)/cos(1.34273946285247803*x) + 11485/859)*sin(2.16474103927612305*x - 815/418)*cos(exp(1.06554518289384959*x**2)) + cos(5.60279321670532227*x) - cos(5.88134193420410156*x)", "complexity": 30, "extrapolation_error": 3.2058612172374046, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "rational_cubic", "seconds": 28.16, "holdout_r2": 0.9999889409084859, "error": null, "verdict": "none", "model_sympy": "16*sqrt(x)/25 + 5*x/6 - (-x/16 + 3/25 + exp(-x/3) - 1/(129*x/58)**(pi*x/14))*sin(cos(sin(209*x/61)*cos(E))) - 4*cos(341*x/63)/729 - 82/43 + 3*exp(-2*x)", "complexity": 44, "extrapolation_error": 0.07639761154483016, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "quadratic_positive_root", "seconds": 28.14, "holdout_r2": 0.9999928061957155, "error": null, "verdict": "none", "model_sympy": "(-0.00914584845304489*a*(123*b/994 + 5041/(421*a**(1523/978)))*(2.29776167869567871*b - 15947*c/634 - (0.65464597940444946*c + 2.62672591209411621)*exp(0.41184484958648682*b) + 1.37902712821960449)*exp(-0.18555980920791626*b) + 2.58135128021240234*c)*sin(exp(b/132))**(2.26119766472801743*a**(185/364))/(3.785899180912273918*sqrt(c) - (3667/(42*a**0.62602800130844116) + 248*b/33)*(0.0003416555700823", "complexity": 56, "extrapolation_error": 1304.9884532410215, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "harmonic_mean_three", "seconds": 23.59, "holdout_r2": 0.999999999999914, "error": null, "verdict": "equivalent", "model_sympy": "0.389704725234186821*b*(526*c/35 - 3.486088964411841694e-6/a)/(4.30354296842238269e-8*b*c + 1.95223712921142578*b + 1.95223653316497803*c + 1.952236996682572642716*b*c/a)", "complexity": 20, "extrapolation_error": 2.3466869923743205e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mahalanobis_2d", "seconds": 19.73, "holdout_r2": 0.9931947187368202, "error": null, "verdict": "none", "model_sympy": "-0.09693390876054764 + 1.01443386077880859*(5.37649679183959961*s2 - 1359*x/41 + (0.45702257752418518*s2 - 2.27532172203063965*x + 0.00703450292348862 + 2.97909832390652537*y/s2)/(0.07367269694805145*r - 0.07216388732194901))*(-0.5929761528968811*y - 0.01607107211923040517*(3333*x/31 + 1396*y/275)/s1 - 0.0016822272343594912618*(-39621*s2/215 - 81135*x/47)/(s1*(1.6576993465423584 - 0.53097546100616", "complexity": 54, "extrapolation_error": 51.489603168833156, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "lp_norm_three", "seconds": 24.28, "holdout_r2": 0.9960433001642128, "error": null, "verdict": "none", "model_sympy": "504*z/289 + (0.03541383519768715*x - 0.13833706080913544 - 0.01171361798352075402*(863*y/977 - 0.46485692262649536*z + 2.29611420631408691 + 0.69338449961886449368*x/p)/p)*(-2.83734631538391113*y - 12795*z/698 - 1631*x/(281*p)) + (-2288*x/997 + 0.00499795889481902*y*(5234*p/369 + 15994*y/621 - 211*pi*z/9) - 3031*z/482 - 1361/55)*(-70*x/991 - 0.0013542054221034*y - 0.01670669950544834*z + 0.6630293", "complexity": 58, "extrapolation_error": 30.75304191224469, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hill_with_baseline", "seconds": 18.49, "holdout_r2": 0.9891451054135689, "error": null, "verdict": "none", "model_sympy": "29*Cc/46 - 161*Cc*(-71*Cc*(-2*Cc/49 + 2*Emax/33 + (-7*Cc/12 + 19*Emax/29)/(-16*h - 379/60))/(-10*Cc - 397*EC50/64) + 102/43)/(-44*Cc - 32*EC50) + E0 - (-493*Cc - 12*Emax)/(-63*Cc - 67*h) + (-60*Cc/53 + 43*Emax/61)*exp(-59*h/49)", "complexity": 62, "extrapolation_error": 0.5193488944442871, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "competition_equilibrium", "seconds": 27.14, "holdout_r2": 0.9999997428902098, "error": null, "verdict": "none", "model_sympy": "1.00164771119295892*K1 - 0.003728161523499641*K2 + 0.00336753121771643645*a12*(26391*a21/56 - (0.00800367817282677*K1 - 0.00395584385842085*K2)*(-27548*a12/17 + 631*a21)/0.33790698647499084**(4177*a21/978)) - 3.29975779050755591*a12*(-1.07590103149414062**(9349*a21/982)*(0.40521618723869324*K1 - 0.00078879261855036*K2 - 0.14769278466701508*a12*(0.07985585927963257*K1 + 2.63603925704956055*K2)) + 0", "complexity": 52, "extrapolation_error": 320058.872486522, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "richards_growth", "seconds": 25.82, "holdout_r2": 0.9759590462705848, "error": null, "verdict": "none", "model_sympy": "8.6714802262150172e-5*K*(-2050*Qr/29 + 2050*nu + (-464*Qr/(11*nu) + 4070*nu/13)*sin(131*r*t/257)) + 0.22860518755009806*K*sin(0.384598369246969446*r*t) + 3*r*t/59 - 0.27809696862480138*t + 0.99603521823883057*(-0.00017199509602506*K*(-21234*Qr/583 + 965*nu) + 1.19697701930999756*K)*sin((10*r*t/87)**exp(0.12808272242546082*nu)) + 2201/982", "complexity": 55, "extrapolation_error": 7.005311055829973, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "allee_growth_rate", "seconds": 20.05, "holdout_r2": 0.9999260529332011, "error": null, "verdict": "none", "model_sympy": "Np*(-0.00021487286721822*r*(156773*A + K*(61740*A + 1743*K - 4442*Np - 3569080)/204 + 5097684) - 12*r*(-0.00077439175220206*Np*(-A/12 - 28)*(-103*A - 215728 + 483*(421*Np - 30546)/K) + 988*Np + 52753 - 207*Np/A)/919)/(58*A)", "complexity": 43, "extrapolation_error": 2.903471447364135, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "holling_type_iii", "seconds": 22.94, "holdout_r2": 0.9992307851410169, "error": null, "verdict": "none", "model_sympy": "0.99935472011566162*(-0.11214708536863327*h + sin(0.15184867382049561*h)**(-148/139 + 0.0843820715396183755*sqrt(0.01695971004664898*Np + 6129*a/176)/(Np*a)))*(-Np/791 - 0.02797303721308708*a + 1.062756109604e-5*a/sin(1.8244941234588623*h) + 0.00361178698949516*h + 0.17038647830486298 + (-(-168*Np/349 - 4255*a/144 - 44004*h/953 + 1119/34)/(1.20808994770050049*Np + 304*a/263) + 0.015356935811401381", "complexity": 57, "extrapolation_error": 4.3583208152373745, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "metabolic_theory", "seconds": 46.77, "holdout_r2": 0.9994661657903888, "error": null, "verdict": "none", "model_sympy": "1.049641377904e-5**(3.16361594200134277*Ea)*(T**2/899 + (883*B0*M/437)**(8.28436732660577734e-6*T**2) - 76320/757)*(-0.000206624380072862811*B0*Ea*T + 0.81618982553482056*B0*(-3.1016601303110404529e-6*B0*Ea*T + 6.758173555415734956e-7*T**2) - 0.0000116436334049393531*T**2*sin(163*Ea/58) + 0.000019955827410700019*T**2 - 0.57158815860748291) - 1.0657056e-10", "complexity": 43, "extrapolation_error": 7428606216.009659, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "goldman_voltage", "seconds": 24.51, "holdout_r2": 0.9999518867395347, "error": null, "verdict": "none", "model_sympy": "-0.19671350230566986*Ki + 0.47370817938261922*Ko - 0.013142765237953435*Nai + 0.17989677332057142*Nao - 4143*pK/59 + 15388*pNa/61 + (4.47780895233154297*Ko - 0.19318509101867676*Nao + 333*E*pK/13 + 13849*pNa/30 + (-173*Ko/456 + 0.01007653307169676*Nao + 1.1668236255645752)*(0.20387706160545349*Ko + 0.04447372630238533*Nao + (-16687*pK - 8272)/(10821*Ko/17 + 160331*pNa)) - 23303/465)*exp(-2954*pNa/", "complexity": 58, "extrapolation_error": 2.3907252802075396, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 20.22, "holdout_r2": 0.9991850844267759, "error": null, "verdict": "none", "model_sympy": "7*Irr*a/699 + 55*Pm/63 + (8*Pm/677)**(Irr*a/34 - 11*Pm/729)*(Irr/926 - 17*Pm/36 - 32*th/17 - (4*Irr*a/651 - 3.655539330794e-5*Irr)*(-Irr/426 + 2*Pm/33 - 7*th)*(-Irr/601 + 20*th - 536/63) + cos(Irr*a/14 - 3*Pm/37) - 29/62)", "complexity": 55, "extrapolation_error": 651.4950895299711, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 18.2, "holdout_r2": 0.9999999999999528, "error": null, "verdict": "equivalent", "model_sympy": "-690492*b*s/((-2308*g - 2308*m)*(12265*m/41 + 10171*s/34))", "complexity": 18, "extrapolation_error": 3.428450855064802e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fisher_wave_speed", "seconds": 14.51, "holdout_r2": 0.9472521162735922, "error": null, "verdict": "none", "model_sympy": "2*sqrt(D)*sqrt(r) + 8*D/(575*sin(1))", "complexity": 13, "extrapolation_error": 2.1962745036378797, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "island_biogeography", "seconds": 18.11, "holdout_r2": 0.9833636867712727, "error": null, "verdict": "none", "model_sympy": "0.99539250135421753*(P/250 + 0.02164657448639921573*(-0.2248004823923111*E0 - 7.594043563586e-5*P)*(-0.00080694002099335*A + 0.00020852536545135*d + 0.02386435121297836)*(944*I0 + 1.21486425399780273*P - 36156*d/(629*P))/I0)*(-27997*E0/344 + 1634*I0/25 - 0.00980616640299559*P - 62*d/209 + (0.00019532095757313*d - 0.13023561239242554)*(2297*A/582 - 4044*E0/23 - 1.95373332500457764*d - 6964/37)*log(", "complexity": 62, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "hh_alpha_n", "seconds": 15.88, "holdout_r2": 0.9999999881709122, "error": null, "verdict": "none", "model_sympy": "(-0.01940745115280151*V + sin(0.269576043021063842*exp(0.03239390254020691*V)))*exp(23*V/238)/(0.95887768268585205**(0.30592548847198486*V) + 3.57635140419006348)", "complexity": 15, "extrapolation_error": 6.402622784466006e+21, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 39.15, "holdout_r2": 0.9870611787528393, "error": null, "verdict": "none", "model_sympy": "(11*Sb/895)**(27*Ii/58 - 27/40)*(Sb/60)**(-5*Ii/11 + 3*Km/64 + (6*Sb/13)**(-5*Kip/677))*(-5*Ki - 14)*(0.00037779229916689686*Ii*Vmax*exp(-30*Kip/43) - Vmax/769)*(9*Ii**(11/42)*(Ki + 7*Kip/55 - 282/37)/4 + 59*Ii/31 - 373*Ki/59 - 27*Sb**(15/38)/4 + 77)", "complexity": 64, "extrapolation_error": 5865.560006743113, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "ckd_epi_2021", "seconds": 32.12, "holdout_r2": 0.9999419313840714, "error": null, "verdict": "none", "model_sympy": "(1.42252635955810547 - 0.00544770527631044*Age)*(-0.02514544874429703*Age + 8.80889225006103516*Scr + (11142/41 - 16947*Scr/22)*(10275*Scr/31 + 61419/64)*exp(-61*Scr/6) - 30801/382 + 6337*exp(-0.2117379903793335*Scr)/44 + (2888*Scr/557 + 2261*pi/23)/(6963874*Age)**(0.10723324865102768*Scr) + (2.76172804832458496 - 1.43064439296722412*Scr)/(166*Scr/243)**(11150*Scr/741) - exp(-11.15729331970214844*", "complexity": 57, "extrapolation_error": 197.95391536319613, "note": "", "translation_ok": false}
{"system": "operon", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 41.17, "holdout_r2": 0.9979743566813353, "error": null, "verdict": "none", "model_sympy": "4*F*(47*Dose*(20*t - 9/4)*(287*ka/381 - 101*ke/57 + exp(68*t/53) - 89/57)/(57*V*t) + 25*F - 93*ka/10 + 35*ke - 17)*exp(-2*ka/43 - ke*t + 13*ke/19 - 9*t/7)/57", "complexity": 49, "extrapolation_error": 1843.9752281769613, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_compartment_bolus", "seconds": 31.52, "holdout_r2": -35.16813842168659, "error": null, "verdict": "none", "model_sympy": "0.982726076553277044*B*exp(-0.9588435830061806246*be*t**1.00634002685546875) + 1.00032305717468262*(0.01211376395076513*be + (125/(582*al))**(1.00440065523944647*t**(415/627)) - 0.00613204017281532)*(-0.18265502154827118*t + 3.6658318042755127 + 0.07626865919159480648*(3.5577385425567627 - 716*be/17)/t)*(-0.00163422188665800868*B*(1.55344545841217041 - 114*t/5)/t - 0.15253135561943054*t + 937/485)", "complexity": 46, "extrapolation_error": 5.879111862688636e+283, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "meld_na", "seconds": 7.79, "holdout_r2": 0.9999999999992221, "error": null, "verdict": "equivalent", "model_sympy": "33*Ml*Na/1000 - 3102*Ml/881 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 3.5961887282108745e-07, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "sampson_ldl", "seconds": 17.09, "holdout_r2": 0.9999839484020842, "error": null, "verdict": "none", "model_sympy": "-37*HDL/40 - TC*(-0.00075468461727723*TC - 0.0003873199748341*TG - 3/11)*(TC/53 - 4*TG/601 - 19)/27 + 45*TC/34 - 2*TG/49 + (-0.00011256737343501*HDL*(11*TG/60 - 39) + 2*TG/507)*(-TC/31 + TG/39 - 21) - 14", "complexity": 41, "extrapolation_error": 8.124852148548484, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "oxygenation_index", "seconds": 15.4, "holdout_r2": 0.9998700954395237, "error": null, "verdict": "none", "model_sympy": "101*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 1.3485231529034203, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 8.46, "holdout_r2": 0.9999999999923975, "error": null, "verdict": "equivalent", "model_sympy": "0.6699968605406788078*DBP - 0.00183940409960034727*HR*(0.65236812829971313*DBP - 0.65240120887756348*SBP) + 0.3299971195306504429*SBP + 0.0003441543988344447847", "complexity": 13, "extrapolation_error": 3.49039999166436e-05, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "serum_osmolality", "seconds": 15.5, "holdout_r2": 0.9999497255294648, "error": null, "verdict": "none", "model_sympy": "5*BUN/14 + Glu/18 - 0.000557121236015767897*Kp + 2*Na", "complexity": 12, "extrapolation_error": 1.3871896351689747e+27, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "haycock_bsa", "seconds": 20.3, "holdout_r2": 0.9999999765332777, "error": null, "verdict": "none", "model_sympy": "0.00147138927436785477*sqrt(H)*W**0.72117751836776733/(0.00195404654368758*W + 892/953) + 0.0460380955689561472*sqrt(W) + (-0.0004652469069697*H + 0.00119977525901049*W)*(1.4433094085823511e-5*H*W + 0.0931019538006246*sqrt(W)) + sqrt(0.0001154124125378237*H*W - 0.00129749695770442*W) - sin(4.0868594624e-6*H + 3.3711310741123959e-6*W**2 + 0.0007780062320891124942*W + 0.00796407740563154)", "complexity": 42, "extrapolation_error": 1.367302407593542, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 14.52, "holdout_r2": 0.9999809575275954, "error": null, "verdict": "equivalent", "model_sympy": "156*W*(76/9 - 5*BF/59)/61 + 376", "complexity": 10, "extrapolation_error": 0.00880091225977311, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 19.94, "holdout_r2": 0.99999999342528, "error": null, "verdict": "none", "model_sympy": "0.01105921931530249204*CO*Hb*(-0.00806074682623148*CO + 3635*SaO2/3 - 54523*SvO2/45) - 471*CO*(9782*PaO2/729 - 9823*PvO2/725 + 1301*SaO2/142)/(176*(1166*CO/941 - 56751/47))", "complexity": 32, "extrapolation_error": 0.0009445117960971715, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "bliss_drug_combination", "seconds": 20.09, "holdout_r2": 0.9999999999999472, "error": null, "verdict": "equivalent", "model_sympy": "0.1971097769075758*Cb/(0.19710977375507355*Cb + 0.197109806192588621*Ib) - 1.77822281252009161*Ib/((20732/815 + 11905*Ia/(468*Ca))*(-0.06990409642457962*Cb - 0.06990409504094886464*Ib))", "complexity": 22, "extrapolation_error": 1.362155149021729e-06, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_present_value", "seconds": 22.54, "holdout_r2": 0.999999984395467, "error": null, "verdict": "none", "model_sympy": "-0.0101140326669320027*n*(-1987*Pmt*(2.37079453468322754 - 0.00287156226113439*n)/523 + (-1192*Pmt/23 + 0.01618602126836777*Pmt*(21.16097259521484375*n - 23340/49)/(0.0085007306188345*n + 1.36420106887817383))/(0.00566516490653157*n + 1.00191736221313477)**(2439*r/41)) - 0.0105436230532357519*n*(0.00448202481493354*Pmt*(1427/11 - 27165*n/679)/(0.00469910306856036*n + 0.59917861223220825) - 31.8382", "complexity": 50, "extrapolation_error": 8.945798008097398, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "loan_payment", "seconds": 21.84, "holdout_r2": 0.9999996126789814, "error": null, "verdict": "none", "model_sympy": "-0.3211127878348775732*P*r - 0.01402827352285385*P - 1.22116446495056152*P/(-7639*n/560 - 26615/18) + 1.000863489982875053*P/n - 0.0000834969166856225867*P/(n*r) + (347*n/122 + 32699/64)**(11661*r/940)*(-0.391273175413573437*P*r + 2*P/145 + 0.0000577199359428080763*P/(n*r))", "complexity": 40, "extrapolation_error": 14965.657155599103, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "growing_annuity_fv", "seconds": 33.04, "holdout_r2": 0.999997227682805, "error": null, "verdict": "none", "model_sympy": "0.7420729924887340511*Pmt*n*(-2.13917970657348633*g + 0.02294579707086086*n/(105*n/584)**(3.38795733451843262*r))*exp(18687*g/742)*exp(55*n*r/93) - 1112*Pmt*r*(-4808*g/205 - 2.14195013046264648*n)*exp(-0.317314529693680563*n*r)/303 + 3.57059738598557883*Pmt*(0.14349360764026642*n)**(5574*r/319)*exp(3.07568359375*g)*exp((29*n/980)**(8559*r/524))", "complexity": 55, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "coupon_bond_price", "seconds": 17.78, "holdout_r2": 0.9998987126256342, "error": null, "verdict": "none", "model_sympy": "0.273328592955408561*Cpn + 0.959891445369180465*Fv + 0.0156768345306081972*n*(3309*Cpn/64 + 2.61156344413757324*Fv - 0.1074687032067213*sqrt(n)*(9931*Fv/744 + (49235*Cpn/986 - 13.31795215606689453*Fv)*exp(4.43599796295166016*y)) - (-5.56775522232055664*Cpn + 3053*Fv/580)*exp(5.40982627868652344*y)) - 1.0001685619354248*(-0.19633305072784424*Fv - 0.01035688910633326*n*(34093*Cpn/586 + 3479*Fv/869) ", "complexity": 63, "extrapolation_error": 6116.634558902824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "annuity_duration", "seconds": 22.5, "holdout_r2": 0.9999999806149958, "error": null, "verdict": "none", "model_sympy": "-176*n*y*(0.01234311331063509 - 0.01529609691351652*n)*(1.47224855422973633*y - 0.19724933803081512)/265 + 0.0200424367239992978*n*(0.63353222608566284*y + 31/38)**sin(1.05857655099804049*n*y + 9049/817) + 2.36201872708123273*n + 0.0479534511808688045*y + (-1464*n/653 - 0.46327051520347595)*sin(0.0673701788949765367*n*y + exp(-0.04458054155111313*y)) + 143/161", "complexity": 42, "extrapolation_error": 946.4691652770229, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "black_scholes_d1", "seconds": 29.6, "holdout_r2": 0.9992398396263815, "error": null, "verdict": "none", "model_sympy": "0.03490296239791463002*(-2521*r*(0.40156778693199158**(1.55802834033966064*T) - S0/538 - 0.09003125876188278*T - 0.9677126407623291)/56 + (0.76798486709594727**(2738*T/721) + 0.38158047199249268)*(-0.38583260774612427*K + 0.38304737210273743*S0)*(-0.00592436548322439*K - 5*S0/799 + 2.71221184730529785))*(0.2121063619852066**(2447*T/596) - 0.0011762382928282*K - 0.00104732229374349*S0 + 707/760)/s ", "complexity": 52, "extrapolation_error": 1459.1934136161515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 19.06, "holdout_r2": 0.9998133730564239, "error": null, "verdict": "none", "model_sympy": "D0*(-1.71027719974517822*D0 + 42787*g1/803 + 193221*g2/50 + 387*n*(511*g1 - 26904*g2/61 - 0.36472395062446594*n)/346 + 12253*r/14 + 669)*exp(-1735*r/623)/(445*r) + 0.99951779842376709*(-0.61608016490936279*D0 - 4*E*g2)*(0.17552389204502106*D0 + 12501*g1*g2*(-853*g2 - 2115*n/422)/44 - 76259*g2/42 + 36015*r/52 + 1.32264113426208496)*exp(-11987*r/438) + 0.0209066066890955", "complexity": 65, "extrapolation_error": 19.758060571856824, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "two_asset_volatility", "seconds": 22.92, "holdout_r2": 0.9980236528808222, "error": null, "verdict": "none", "model_sympy": "-0.12364045912652477*rho + 1.12886749719312007*s1 + 0.062448780841585897*s2 + 0.019649982281738422*w - 410*(3423*rho/502 - 103*s2/33)*(0.02752115949988365*s1 - 8*w/523)/411 + 410*(0.09336584061384201*rho - 0.999218733082045657*s1*w*exp(-0.33179941773414612*w) - 813*s1/719 + 0.91260391473770142*s2 + (0.02025623619556427*rho - 0.01595070213079453*w)*(11291*s1/510 + 2279*w/853)*exp(-1.110325932502746", "complexity": 64, "extrapolation_error": 0.12326680371908122, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "kelly_fraction", "seconds": 16.68, "holdout_r2": 0.9999784637445762, "error": null, "verdict": "equivalent", "model_sympy": "-0.000252637493862326685*b + p - (28 - 28*p)/(28*b)", "complexity": 9, "extrapolation_error": 0.011141862642173515, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "effective_annual_rate", "seconds": 15.97, "holdout_r2": 0.9999999995659055, "error": null, "verdict": "none", "model_sympy": "0.7471285914548531*0.2896139919757843**(-517*r/956 + 0.8199809555020848856*r/m)*r + 0.52701147907765389*r*(-0.00158134975936264*r + (-2.9349970817565918*m - 1489*r/421)/(-2673*m/437 - 183*r/169))", "complexity": 27, "extrapolation_error": 0.035877456414572184, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 26.12, "holdout_r2": 0.9999834219906797, "error": null, "verdict": "none", "model_sympy": "0.117960171916469572*P*(0.34249585866928101*k - 12145*r/37)*(0.00382081023417413*k - 11614*r/759 - 0.44584664702415466)*exp(0.01235867291688919*k - 0.01544786151498556*n) + 1.0596582579338758*P - (0.04741618782281876*P - 0.21412409842014313*k)*exp(exp(0.01251468062400818*k - 0.00447541568428278*n)) + (-0.61770451068878174*P*(3272*r/11 - 3.06299901008605957) + 88738*r)*(-0.00063118938123807*k - 1.5", "complexity": 52, "extrapolation_error": 4.477192496313615e+277, "note": "", "translation_ok": true}
{"system": "operon", "suite": "v6", "id": "real_cagr", "seconds": 22.29, "holdout_r2": 0.9941010514089582, "error": null, "verdict": "none", "model_sympy": "0.000027135207176868131691*(18*Ve*n/13 + 61*Ve - 34*Vs - 37906*infl*n**2 + (-111*Ve + 120*Vs)*(-8*Ve - 395*Vs*n/53 - 28*Vs + 23142*n)/(-18*Ve - 14*Vs - 12310) - 54535 + 53*(354*Ve + 277346*n)/(Vs*n))/n**2", "complexity": 44, "extrapolation_error": 1.3806234639843873, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ohms_law", "seconds": 22.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kinetic_energy", "seconds": 0.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 9.01805015744694e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_gravitation", "seconds": 0.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "pendulum_period", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.4597156491353284e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "projectile_range", "seconds": 3.72, "holdout_r2": 0.9999999999999933, "error": null, "verdict": "exact", "model_sympy": "100*v**2*sin(2*theta)/981", "complexity": 8, "extrapolation_error": 2.9152743729670086e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ideal_gas", "seconds": 0.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "free_fall", "seconds": 0.42, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 6.89934717857485e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "doppler", "seconds": 300.46, "holdout_r2": 0.9999999996681382, "error": null, "verdict": "none", "model_sympy": "f*vs*(vs*(3.263389e-9*vs*sqrt(vs + cos(sqrt(vs))) + 9.0151625e-6) + 0.0029393223) + f", "complexity": 16, "extrapolation_error": 15.654805945923458, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "lens_equation", "seconds": 13.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "di*do/(di + do)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "time_dilation", "seconds": 300.54, "holdout_r2": 0.9999999102460104, "error": null, "verdict": "none", "model_sympy": "(t*(0.00019012537 - 0.30351266/(-1/v**4.6134925 + 0.9115605 + 0.0035930409/(23/13 - cos(cos(v)**(-707/155))))) + t)/cos(v)", "complexity": 19, "extrapolation_error": 0.000405973636885972, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "stefan_boltzmann", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "magnetic_force", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "escape_velocity", "seconds": 0.87, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "centripetal", "seconds": 0.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "newton_cooling", "seconds": 343.98, "holdout_r2": 0.9999999993360327, "error": null, "verdict": "none", "model_sympy": "13309/665 + (T0 - 9266/463)/(390/371)**t", "complexity": 9, "extrapolation_error": 0.004259574143310857, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bernoulli", "seconds": 3.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*(v1 - v2)*(v1 + v2)/2", "complexity": 9, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "planck_wien_approx", "seconds": 300.43, "holdout_r2": 0.999841678966028, "error": null, "verdict": "none", "model_sympy": "(f - f/sqrt(T))*((0.8962948*T - 0.194861337212272*f)*(f - 1.7056222) - 1.60017186715276*cos((-f - 0.8551888)/sqrt(T)) + 4.0101246646598)", "complexity": 21, "extrapolation_error": 2.419894432068593, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "damped_oscillator", "seconds": 300.44, "holdout_r2": 0.9999999999999848, "error": null, "verdict": "equivalent", "model_sympy": "0.9048374**t*cos(2*t)", "complexity": 5, "extrapolation_error": 3.074858414884154e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "luminosity_flux", "seconds": 0.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "hubble", "seconds": 0.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "apparent_magnitude", "seconds": 1.77, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.0857362*log(F1/F2)", "complexity": 5, "extrapolation_error": 1.1657585338282608e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "map_formula", "seconds": 300.33, "holdout_r2": 0.9999999999999981, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 1.2386679338074936e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bsa_mosteller", "seconds": 300.45, "holdout_r2": 0.9999999999999962, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 1.2978610368593193e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "qtc_bazett", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "corrected_calcium", "seconds": 300.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 300.5, "holdout_r2": 0.9999972263738541, "error": null, "verdict": "none", "model_sympy": "sin(sin(HCO3/pCO2 + 0.0232051662135301*exp(HCO3/2 - pCO2/2) + 0.049897347*sin(pCO2/HCO3) - 0.0709907319224532)) + 6.8808393", "complexity": 17, "extrapolation_error": 0.25216155743977503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "fick_co", "seconds": 300.54, "holdout_r2": 0.9999999999846979, "error": null, "verdict": "none", "model_sympy": "VO2/(CaO2 - CvO2 - exp(-CaO2))", "complexity": 8, "extrapolation_error": 19.999703184385353, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "clark_dose", "seconds": 3.99, "holdout_r2": 0.9999999999999906, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.221491551638754e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "arrhenius", "seconds": 70.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "ph_definition", "seconds": 36.56, "holdout_r2": 0.9999999999999953, "error": null, "verdict": "equivalent", "model_sympy": "log(sin(sin(sin(sin(H))))**(-0.4342944895789))", "complexity": 7, "extrapolation_error": 9.761069264617015e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "van_der_waals", "seconds": 62.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T - (V - 1/10)/V**2)/(V - 1/10)", "complexity": 10, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kleiber", "seconds": 0.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elimination_half_life", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "absolute_bioavailability", "seconds": 1.69, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "giusti_hayton", "seconds": 300.66, "holdout_r2": 0.9998644799375433, "error": null, "verdict": "none", "model_sympy": "(0.051017877*CrCl/(3847/536 - fe) + (1.0347713 - fe)/(sqrt(CrCl) - fe + log((6.7118206 - cos(sqrt(CrCl)))/CrCl)))**fe", "complexity": 20, "extrapolation_error": 2.6055634724525216e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "free_water_deficit", "seconds": 300.26, "holdout_r2": 0.9999999999985411, "error": null, "verdict": "exact", "model_sympy": "wt*(3*Na/700 - 3/5)", "complexity": 7, "extrapolation_error": 2.692652030091881e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "alveolar_ventilation", "seconds": 300.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "RR*(-VD + VT)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fractional_excretion_na", "seconds": 300.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "aa_gradient", "seconds": 300.32, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "FiO2*(Pb - 1856/11) + 1339*FiO2/11 - 5*PaCO2/4 - PaO2", "complexity": 14, "extrapolation_error": 2.247999539564543e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "friedewald_ldl", "seconds": 300.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "meld_score", "seconds": 300.97, "holdout_r2": 0.9999995938733338, "error": null, "verdict": "none", "model_sympy": "Scr + 3776*log(INR**(1923/649))/999 + log(Scr) + 3776*log(bili)/999 + 14791/730 - 1011/(34*(Scr + 1.0073574))", "complexity": 21, "extrapolation_error": 0.15385533103059892, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "impulse_momentum", "seconds": 0.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*(-v1 + v2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 6.95, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "981*V*(-rhoF + rhoS)/100", "complexity": 7, "extrapolation_error": 8.44954144580625e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "de_broglie", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "torque_moment", "seconds": 0.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "parallel_axis", "seconds": 2.67, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 4.866177236114153e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "lc_resonance", "seconds": 1.21, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "sqrt(cos(C))/(sqrt(C)*sqrt(L))", "complexity": 11, "extrapolation_error": 2.143974891080941e-09, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "elastic_collision", "seconds": 300.72, "holdout_r2": 0.9999999996028768, "error": null, "verdict": "equivalent", "model_sympy": "u2 + (1.3644637*u1 - 1.3644637*u2)*sin(sin(sin(1.1765724*sin(204*log(m1)/655 - 204*log(m2)/655))))", "complexity": 21, "extrapolation_error": 1.5228595026963918e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "adiabatic_poisson", "seconds": 6.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "biot_savart_loop", "seconds": 161.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I/(sqrt(1 + z**2/R**2)*(R + z**2/R))", "complexity": 14, "extrapolation_error": 1.7249377473806992e-15, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_sines", "seconds": 300.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cantelli_bound", "seconds": 0.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "k/(k**3 + k)", "complexity": 4, "extrapolation_error": 9.419489091560909e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gauss_sum", "seconds": 2.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 1.0519913025747282e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "spherical_cap_volume", "seconds": 300.86, "holdout_r2": 0.9999997894409982, "error": null, "verdict": "none", "model_sympy": "0.084909**h + h**2*(1147*R/365 - h - 0.401230327943194) + h - 0.73212343", "complexity": 12, "extrapolation_error": 0.037776420112092465, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "frustum_volume", "seconds": 300.28, "holdout_r2": 0.9999999999999976, "error": null, "verdict": "exact", "model_sympy": "pi*h*r*(R*(R/r + 1) + r)/3", "complexity": 11, "extrapolation_error": 8.392973319324293e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "heron_area", "seconds": 300.73, "holdout_r2": 0.9925662762528839, "error": null, "verdict": "none", "model_sympy": "log(a)*log(c**2.3239958*(log(b) - 0.75277996*cos(a)*cos(b)*cos(c))*log(b)**c)", "complexity": 19, "extrapolation_error": 0.7532665117975352, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "weibull_survival", "seconds": 301.13, "holdout_r2": 0.999650217870216, "error": null, "verdict": "none", "model_sympy": "sin((sin(sin(0.272018124396151*k*sqrt(lam)/sqrt(t)))*cos(1.54521849366322*t/lam) + 0.4482681)**1.2510521)", "complexity": 19, "extrapolation_error": 1.7131944967707309, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "cone_volume", "seconds": 8.32, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 1.4345335251294067e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "logistic_function", "seconds": 301.12, "holdout_r2": 0.9999999196478492, "error": null, "verdict": "exact", "model_sympy": "1/(exp(k*(-x + x0)) + 1)", "complexity": 8, "extrapolation_error": 0.00020327734771866687, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "geometric_series_sum", "seconds": 300.97, "holdout_r2": 0.9998419468992129, "error": null, "verdict": "none", "model_sympy": "a/((9*(11/64)**r/28)**r - 3/46 + 9*pi*r/(22*n**(91/55)))**(27/44)", "complexity": 20, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "triangle_area_sine", "seconds": 300.48, "holdout_r2": 0.9999993812856739, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.0017443974198988142, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "exponential_pdf", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "point_line_distance", "seconds": 300.44, "holdout_r2": 0.9891650951241692, "error": null, "verdict": "none", "model_sympy": "47*x0/40 + 47*y0/40 + (-63*y0/47 + 47*(-b*x0 + 82*c/63 + 55*y0/29)/(40*(a + 71/50)))/sqrt(b)", "complexity": 29, "extrapolation_error": 0.6855450035964235, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "stirling_log_factorial", "seconds": 300.6, "holdout_r2": 0.9999871996646839, "error": null, "verdict": "none", "model_sympy": "(n - 16/9)**(71/55)", "complexity": 5, "extrapolation_error": 0.24962495911603008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "circle_segment_area", "seconds": 300.63, "holdout_r2": 0.9999987874065597, "error": null, "verdict": "exact", "model_sympy": "R**2*(theta - sin(theta))/2", "complexity": 7, "extrapolation_error": 0.002685480976732074, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 300.66, "holdout_r2": 0.9763503572473929, "error": null, "verdict": "none", "model_sympy": "-K/(4*N0/21 + 3/(r*t)) + N0 + r*t*(K**(40/53) - N0**(r/2)*t + 10)", "complexity": 21, "extrapolation_error": 208757283553.8833, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hill_equation", "seconds": 301.02, "holdout_r2": 0.999982902005279, "error": null, "verdict": "exact", "model_sympy": "Vmax/((K/S)**n + 1)", "complexity": 8, "extrapolation_error": 0.005020840107027758, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "heart_rate_allometry", "seconds": 300.66, "holdout_r2": 0.9999960946692024, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.0018292152852721654, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lineweaver_burk", "seconds": 2.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Km + S)/(S*Vmax)", "complexity": 6, "extrapolation_error": 4.651523791798618e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "doubling_growth", "seconds": 301.01, "holdout_r2": 0.9993443015404954, "error": null, "verdict": "none", "model_sympy": "N0*(329*(1.7786976/Td**0.2588147)**t/577 + 329*(2.0766304/Td**0.7714624)**t/577 + log(Td) - 0.882797002393091)", "complexity": 18, "extrapolation_error": 42.874892713628995, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "species_area", "seconds": 300.53, "holdout_r2": 0.9999997066145383, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.0009904826459551028, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "receptor_occupancy", "seconds": 300.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C/(C + Kd)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 1.73, "holdout_r2": 0.9999999999999951, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 3.429288338153568e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "mutation_selection_balance", "seconds": 300.59, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 4.137923494078443e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "qtc_fridericia", "seconds": 300.56, "holdout_r2": 0.9999996382218749, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.0009697793304248271, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "corrected_sodium", "seconds": 300.28, "holdout_r2": 0.999999999999965, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.1756371172115133e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "winters_formula", "seconds": 300.48, "holdout_r2": 0.999992947501604, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173595238148627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bsa_dubois", "seconds": 300.7, "holdout_r2": 0.9994797512865986, "error": null, "verdict": "none", "model_sympy": "-(49/52)**wt + sin(cos(log(ht - 76) - 12/37) + cos(log(wt + 437/41)) + 5/17) + 133/58", "complexity": 20, "extrapolation_error": 1.279650273235447, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "accumulation_factor", "seconds": 300.52, "holdout_r2": 0.999839387839599, "error": null, "verdict": "equivalent", "model_sympy": "(194*(1/(k*tau - 4/49))**(157/61)/45 + 1)**(1/4)", "complexity": 13, "extrapolation_error": 0.009230608636494459, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "shunt_fraction", "seconds": 300.63, "holdout_r2": 0.9991947887471209, "error": null, "verdict": "none", "model_sympy": "sin(sin(sin(cos(CaO2**(53/29)/CcO2**(53/29) + 24/43))/sqrt(CaO2/CvO2 - 1)))", "complexity": 19, "extrapolation_error": 15.85293411995476, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "parkland_formula", "seconds": 300.41, "holdout_r2": 0.9999989548194185, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.0011087824146868855, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "emax_model", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "radioactive_decay", "seconds": 3.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "continuous_compounding", "seconds": 29.73, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 3.8009925443069313e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 301.9, "holdout_r2": 0.9999999761887348, "error": null, "verdict": "none", "model_sympy": "(110/299)**(k*t)*C0 + 0.457849211208222*R*t*(0.45015702**(k*t) + 0.7471787**(k*t) + 0.183327)", "complexity": 18, "extrapolation_error": 14.98131342003941, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "weibull_cdf", "seconds": 300.9, "holdout_r2": 0.9222149601493296, "error": null, "verdict": "none", "model_sympy": "-sin(2.4456172*sin(sin(sin(sin(0.017546903 - 2645*exp(-4.9250674/((x/lam)**k + 0.05797448)**0.15850472)/64)))))", "complexity": 19, "extrapolation_error": 2.3760318644009835, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "point_source_intensity", "seconds": 361.08, "holdout_r2": 0.9999997682840425, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0105853000956076, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "relative_risk", "seconds": 2.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(c + d)/(c*(1 + b/a))", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 301.25, "holdout_r2": 0.10737900764797437, "error": null, "verdict": "none", "model_sympy": "x3 + (x1 + x2)*(-0.38641003*sin(x1/x2) + x3**(-0.13618274*x3))", "complexity": 13, "extrapolation_error": 3.611890757368315, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "legendre_p4", "seconds": 300.67, "holdout_r2": 0.9999999872712262, "error": null, "verdict": "none", "model_sympy": "(5684/267 - sin(exp(0.7522865*x**(1364/931)*sin(3.3731573*x))))*(sin(0.657607077009537*x**2 - 1.852618) + 0.9788921)", "complexity": 17, "extrapolation_error": 2.8794512626364526, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "harmonic_mean_three", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*b/(b/c + 1 + b/a)", "complexity": 9, "extrapolation_error": 3.320184212365706e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "competition_equilibrium", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K1 + a12*(K1*a21 - K2)/(-a12*a21 + 1)", "complexity": 11, "extrapolation_error": 8.364448530154001e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "metabolic_theory", "seconds": 300.63, "holdout_r2": 0.949797546649559, "error": null, "verdict": "none", "model_sympy": "0", "complexity": 0, "extrapolation_error": 16.161637309143778, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fisher_wave_speed", "seconds": 300.42, "holdout_r2": 0.9999995134641348, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0005013831058792503, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ckd_epi_2021", "seconds": 300.48, "holdout_r2": 0.9997468540980787, "error": null, "verdict": "none", "model_sympy": "(Age - 94133/435)*sin(sin(sin((sin(sin(sin(sin(sin(sin(sin(2.7378414/Scr))))) - 1.602448)) + 0.122026056)/Scr**1.3100983)))", "complexity": 20, "extrapolation_error": 22.846193425546726, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "sampson_ldl", "seconds": 300.48, "holdout_r2": 0.9998892560387888, "error": null, "verdict": "none", "model_sympy": "67*TC/63 + 67*TG/63 - 67*(54*HDL/47 + 54*TC**(1/13)*(HDL/sqrt(TG) + TG)/47 - 54*sin(sqrt(TC))/47)**(17/18)/63", "complexity": 31, "extrapolation_error": 3.678620041389434, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "haycock_bsa", "seconds": 300.63, "holdout_r2": 0.9999999999545083, "error": null, "verdict": "none", "model_sympy": "0.024342591*W**(249/463)*(-0.024342591*sqrt(H) + H)**0.395923165", "complexity": 11, "extrapolation_error": 0.0008739801305669567, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_present_value", "seconds": 300.73, "holdout_r2": 0.9999972195187204, "error": null, "verdict": "none", "model_sympy": "Pmt/((3993/(983*n**1.0063975) + r)*(sin(sin(sin(sin(sin(sin(r*(0.0700954609053432*n + 0.0564906784602747))))))) + 0.24979694))", "complexity": 19, "extrapolation_error": 131.90348576997008, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "annuity_duration", "seconds": 300.3, "holdout_r2": 0.9999960609945706, "error": null, "verdict": "none", "model_sympy": "(205/408 - sin((n*(-0.005538579*n*(y - 0.003618038) + 0.08934934) - 0.12294455)*sin(y)))*(n + 0.96399915)", "complexity": 15, "extrapolation_error": 160.85846966178192, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "kelly_fraction", "seconds": 300.3, "holdout_r2": 0.9999999279076534, "error": null, "verdict": "exact", "model_sympy": "p - (1 - p)/b", "complexity": 5, "extrapolation_error": 6.84463622250407e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "rc_discharge", "seconds": 50.11, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 1.021534558862404e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "snell", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "compound_growth", "seconds": 248.23, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164*t)", "complexity": 5, "extrapolation_error": 2.7496091556934506e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "kepler_third", "seconds": 0.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "titius_bode", "seconds": 300.98, "holdout_r2": 0.9999999999999797, "error": null, "verdict": "none", "model_sympy": "sqrt(-0.00405107217457002*2.0020225**n + 9*4**n/100) + 24/59", "complexity": 11, "extrapolation_error": 0.00014008296683223003, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "parallax", "seconds": 0.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "cockcroft_gault", "seconds": 263.18, "holdout_r2": 0.9999999999999994, "error": null, "verdict": "exact", "model_sympy": "wt*(35/18 - age/72)/Scr", "complexity": 8, "extrapolation_error": 4.48057516585071e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "bmi", "seconds": 300.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 300.29, "holdout_r2": 0.9999999999999978, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.775281716599988e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "anion_gap", "seconds": 300.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "devine_ibw", "seconds": 300.34, "holdout_r2": 0.9999999999998553, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.3188632885927513e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "oxygen_content", "seconds": 300.27, "holdout_r2": 0.9999999999999992, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 3.941279595050428e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "egfr_mdrd", "seconds": 300.75, "holdout_r2": 0.9999999910144275, "error": null, "verdict": "none", "model_sympy": "(-0.91245276 + 983/(3*log(age + 0.169940282984559*sin(sqrt(age + (age + 10.29722)**0.9378648)) + 7897/780)))/Scr**1.1539953", "complexity": 18, "extrapolation_error": 0.12819175122211263, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "shock_index", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "nernst", "seconds": 2.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "graham_diffusion", "seconds": 1.54, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "logistic_growth", "seconds": 300.69, "holdout_r2": 0.9999999535410556, "error": null, "verdict": "none", "model_sympy": "(0.0648576*cos(0.64046955*t + 0.64046955*sin(0.615651*t)) + 26887/439)*sin(sin(1.4420447*sin(sin(44*t/311 - 1.4147351445696)))) + 50", "complexity": 20, "extrapolation_error": 0.9938913204897856, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v1", "id": "poiseuille", "seconds": 28.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "loading_dose", "seconds": 0.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "infusion_steady_state", "seconds": 300.51, "holdout_r2": 0.9999990364244956, "error": null, "verdict": "none", "model_sympy": "1.63443212391349*R/(CL*(exp(0.61599162300672*sin(exp(-3.6451933/(k*t)))) + 1.5674992/(k*(t - 0.016376207))))", "complexity": 18, "extrapolation_error": 0.11254673325857609, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "michaelis_menten_css", "seconds": 300.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ibw_peterson", "seconds": 300.35, "holdout_r2": 0.9999999999999873, "error": null, "verdict": "exact", "model_sympy": "7*BMI*(Ht - 61/70)/2", "complexity": 7, "extrapolation_error": 1.1492830593587419e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 300.55, "holdout_r2": 0.9999999999991724, "error": null, "verdict": "none", "model_sympy": "LVID*(-12*LVID**2/409 + 3.2134054*LVID + (657*LVID/200 - 0.12706743)*log(log(LVID)) - 0.66549164) + 1390/227", "complexity": 17, "extrapolation_error": 0.08536356138689169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR*(-DBP + SBP)/(DBP + SBP)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "sheiner_tozer", "seconds": 300.99, "holdout_r2": 0.9999999999998324, "error": null, "verdict": "exact", "model_sympy": "C/(Alb/5 + 1/10)", "complexity": 6, "extrapolation_error": 5.114987824960414e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "widmark_bac", "seconds": 300.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "carnot_efficiency", "seconds": 300.36, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Tc + Th)/Th", "complexity": 4, "extrapolation_error": 1.5747763382921456e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "photoelectric_einstein", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "compton_shift", "seconds": 2.04, "holdout_r2": 0.9999999999999993, "error": null, "verdict": "equivalent", "model_sympy": "2.42599941480002 - 1213*cos(th)/500", "complexity": 5, "extrapolation_error": 3.190542384428001e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "reynolds_number", "seconds": 1.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "malus_law", "seconds": 10.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "coaxial_capacitance", "seconds": 68.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/log(b/a)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "fourier_conduction", "seconds": 300.57, "holdout_r2": 0.9999999999999956, "error": null, "verdict": "equivalent", "model_sympy": "A*k*(T1 - T2 + 1/(T1*T2))/L", "complexity": 12, "extrapolation_error": 2.4667746248178124e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rydberg_series", "seconds": 300.93, "holdout_r2": 0.9999999999999919, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.2051557547673538e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 300.77, "holdout_r2": 0.9982014970408342, "error": null, "verdict": "none", "model_sympy": "-C*sqrt(R)*f + sqrt(sin((0.2020687 + exp(-138*C*R*f/41))**(833/326)))", "complexity": 20, "extrapolation_error": 841889.5021832148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "binomial_variance", "seconds": 15.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p*(p - 1)", "complexity": 6, "extrapolation_error": 5.920243412410285e-12, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "geometric_variance", "seconds": 1.36, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "(-1 + 1/p)/p", "complexity": 4, "extrapolation_error": 1.4202661005174683e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "z_score", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "law_of_cosines", "seconds": 300.99, "holdout_r2": 0.9913359374981299, "error": null, "verdict": "none", "model_sympy": "C + a*(0.020723993*a + cos((502/795)**C)**b) + (b - 2275/809)*(cos(0.34526157**C)**a + 0.16301925)", "complexity": 19, "extrapolation_error": 3.59001693373626, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "shannon_entropy", "seconds": 300.51, "holdout_r2": 0.9999999421168426, "error": null, "verdict": "none", "model_sympy": "sqrt(802*sin(577*p/248 + 0.4074954)/533 - 0.48977538111333) - 0.0003762962*sin(12243*sin(2.3260124*p + 0.40932435)/964 + 0.32619402) - 0.31406584", "complexity": 20, "extrapolation_error": 0.0009578185876432475, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 300.66, "holdout_r2": 0.9999829507664032, "error": null, "verdict": "none", "model_sympy": "(sqrt(0.5235813**b + 0.5236477**a + 0.6541982**(a*b)) + 1660/493)*(a + b + 1.4956175) - 2847/271", "complexity": 17, "extrapolation_error": 0.0970751531389694, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v2", "id": "gaussian_pdf", "seconds": 300.82, "holdout_r2": 0.994003983175954, "error": null, "verdict": "none", "model_sympy": "0.3669505*exp((-2.59668785310949*sin(1.2877351*log(1.4882114**x/mu**2)) - 1.06939777567723)/s**1.6426717) - 0.10963321", "complexity": 17, "extrapolation_error": 7.952327324273507, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "torus_volume", "seconds": 300.97, "holdout_r2": 0.9999999387292562, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0008467458416063267, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 4.28, "holdout_r2": 0.9999999999999989, "error": null, "verdict": "exact", "model_sympy": "n*(a + d*n/2 - d/2)", "complexity": 9, "extrapolation_error": 1.628738086335431e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "catenary", "seconds": 300.85, "holdout_r2": 0.9999825690751583, "error": null, "verdict": "none", "model_sympy": "0.226772693483596*x**2/a**1.1770866 + (a**(1/4) + 0.075374376993087*x**2/a**(353/207))**4.0094624 - 0.012608994", "complexity": 17, "extrapolation_error": 11.401995164393911, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "chord_length", "seconds": 300.4, "holdout_r2": 0.9999999999999464, "error": null, "verdict": "none", "model_sympy": "theta*(R*theta**2*(-0.01482018*cos(251*theta/947) - 4/149) + R)", "complexity": 14, "extrapolation_error": 623.8720889173752, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "quadratic_vertex", "seconds": 82.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harmonic_mean", "seconds": 270.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a/(a/b + 1)", "complexity": 6, "extrapolation_error": 3.107866447669297e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "sum_of_squares", "seconds": 34.29, "holdout_r2": 0.9999999999999997, "error": null, "verdict": "equivalent", "model_sympy": "n*(n*(n/3 + 1/2) + 0.16668823)", "complexity": 7, "extrapolation_error": 4.267780546143577e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "power_mean", "seconds": 300.71, "holdout_r2": 0.9894940109564437, "error": null, "verdict": "none", "model_sympy": "a + b**2/(a + b) - 1", "complexity": 7, "extrapolation_error": 0.5357953269347181, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 300.37, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-2*p*(p - 1)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "monod_growth", "seconds": 300.59, "holdout_r2": 0.9999999545304489, "error": null, "verdict": "exact", "model_sympy": "mumax/(Ks/S + 1)", "complexity": 6, "extrapolation_error": 0.00024184203483639286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "q10_temperature", "seconds": 300.45, "holdout_r2": 0.9979603313770086, "error": null, "verdict": "none", "model_sympy": "R1*(sin(T2*sin(Q10)/T1) - 5/31) + R1*exp(Q10 + 5*T2/47 - sqrt(T1 + 6))", "complexity": 21, "extrapolation_error": 16.03252234572334, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "fick_first_law", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*(C1 - C2)/dx", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "holling_type_ii", "seconds": 300.62, "holdout_r2": 0.9999966557718204, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.0026337681954419594, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "gompertz_growth", "seconds": 300.44, "holdout_r2": 0.9994333370684535, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(sin(1.290569*sin(N0**0.5250494/K**0.5250494 + 0.30029565*r*t - 0.70477917606315))) + 0.5859252)", "complexity": 18, "extrapolation_error": 1.9891303442830286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "von_bertalanffy", "seconds": 300.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*(t - t0))", "complexity": 9, "extrapolation_error": 2.625351399307719e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "competitive_inhibition", "seconds": 300.28, "holdout_r2": 0.999999962525034, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(Km*(I/Ki + 1) + S)", "complexity": 11, "extrapolation_error": 0.00024384001912063232, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "harris_benedict_male", "seconds": 300.37, "holdout_r2": 0.9999994452948742, "error": null, "verdict": "equivalent", "model_sympy": "-169*age/25 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007309282253983944, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "schwartz_egfr", "seconds": 300.43, "holdout_r2": 0.9999997030135511, "error": null, "verdict": "equivalent", "model_sympy": "19*ht/(46*Cr)", "complexity": 5, "extrapolation_error": 0.0013926202352324865, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 300.44, "holdout_r2": 0.9999999327897828, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.000569486939376169, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "oxygen_delivery", "seconds": 300.32, "holdout_r2": 0.9998973926157697, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.016036885944930294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "adjusted_body_weight", "seconds": 361.06, "holdout_r2": 0.9999999999999922, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 4.682676695498817e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "bohr_dead_space", "seconds": 300.4, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "lean_body_mass_james", "seconds": 300.38, "holdout_r2": 0.9999999619201877, "error": null, "verdict": "exact", "model_sympy": "wt*(11/10 - 128*wt/ht**2)", "complexity": 8, "extrapolation_error": 0.0006647236243915715, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "cooling_variable_rate", "seconds": 300.46, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ta + (T0 - Ta)*exp(-k*t)", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "dose_response_probability", "seconds": 300.76, "holdout_r2": 0.9999833667867432, "error": null, "verdict": "none", "model_sympy": "0.48488152 - sin(sin(sin(0.5535643 - 4317*exp(-(14155*(EC50/D)**h/726 + 5.275686)**(1/4))/817)))", "complexity": 18, "extrapolation_error": 0.0008522240398209622, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "illuminance_cosine", "seconds": 18.27, "holdout_r2": 0.9999999999999988, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 5.6745331016703176e-14, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "langmuir_isotherm", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P/(P + 1/K)", "complexity": 5, "extrapolation_error": 1.1120267129180107e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.69, "holdout_r2": 0.5627099176727004, "error": null, "verdict": "none", "model_sympy": "0.09377303*sin(0.5327496*y)*sin(0.4986214*x + 0.4986214*sin(mx) - 0.4986214*sin(mx - x))", "complexity": 16, "extrapolation_error": 127.02472175292006, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "chebyshev_t5", "seconds": 300.54, "holdout_r2": 0.9999929766370017, "error": null, "verdict": "none", "model_sympy": "sin(-3.929798*x + log(289/280 - x) - 0.0089939805*cos(3.4595275*log(547/530 - x)) + 3.113851 + 0.00056293072118046/log(x))", "complexity": 18, "extrapolation_error": null, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.54, "holdout_r2": 0.9284945266362734, "error": null, "verdict": "none", "model_sympy": "609*y**2.3234632/(895*s2*x**(r**2)) + x*(x - log(y**r))/s1", "complexity": 18, "extrapolation_error": 19.831206215195454, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "richards_growth", "seconds": 300.65, "holdout_r2": 0.9971251725902914, "error": null, "verdict": "none", "model_sympy": "K*sin(sin(nu**0.32001585) + sin(sin(sin(log(((nu + 4739/578)/Qr**0.15080416 + r*t)**2.7131267)))))", "complexity": 21, "extrapolation_error": 2.050575048296552, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "goldman_voltage", "seconds": 300.4, "holdout_r2": 0.9996582138223783, "error": null, "verdict": "none", "model_sympy": "-0.20021018*Ki + 4.78915015968477e-10*Nao**6.691612*pNa**6.691612/pK**6.691612 - 9545/(219*(exp(0.04286079*Ko + 0.04149117*Nao*pNa/pK) - 0.5040946))", "complexity": 23, "extrapolation_error": 16599.945932967592, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "island_biogeography", "seconds": 300.28, "holdout_r2": 0.9998212082472382, "error": null, "verdict": "none", "model_sympy": "P*(-d + 31134/53 - sin(0.020664334*d)/I0)/(-d + 22297/38 + E0*(0.05661872*d**2 + 43154/61)/(A*I0))", "complexity": 23, "extrapolation_error": 1619.8480479694294, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 300.53, "holdout_r2": 0.9994492312446392, "error": null, "verdict": "none", "model_sympy": "Dose*F/(V*(exp(t - cos(21/(17*(-ka*t + 5/14)))/ka)**ke + 74*exp(-ka*t)/53))", "complexity": 24, "extrapolation_error": 0.04573778792190696, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "oxygenation_index", "seconds": 300.31, "holdout_r2": 0.999992916442712, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.009277931338512046, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 300.3, "holdout_r2": 0.9999996537503095, "error": null, "verdict": "equivalent", "model_sympy": "8*W*(100 - BF)/37 + 371", "complexity": 7, "extrapolation_error": 0.0030633770518169287, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "loan_payment", "seconds": 300.36, "holdout_r2": 0.9999999938628569, "error": null, "verdict": "none", "model_sympy": "P*r*(sin(r*(0.12101088*n - 105/401) + 0.72664154) - 0.16751722) + P/(-0.6254603*n*r + n + r)", "complexity": 18, "extrapolation_error": 4.37306837421423, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "black_scholes_d1", "seconds": 300.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(T)*(s/2 + (T*r + log(S0/K))/(T*s))", "complexity": 16, "extrapolation_error": 8.691710228056132e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "effective_annual_rate", "seconds": 300.38, "holdout_r2": 0.9999999996786506, "error": null, "verdict": "none", "model_sympy": "r**2*(116/295 - 0.39336374/m)*((0.46528232 - sin(sin(r + 0.99845403)/m))*sin(r) + 743/586) + r", "complexity": 18, "extrapolation_error": 0.374299590464148, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "binary_cross_entropy", "seconds": 361.04, "holdout_r2": 0.9975005093547918, "error": null, "verdict": "none", "model_sympy": "(2.83539763917774 - 1273*p/224)*(-p + q) + (cos(cos(2293*p/589 - 0.7377985*q)) - 0.49479502)**0.32742035 - 0.09077486", "complexity": 17, "extrapolation_error": 0.12678583841489288, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "capacitor_charging", "seconds": 300.79, "holdout_r2": 0.9998699377341066, "error": null, "verdict": "none", "model_sympy": "V0*sin(0.08781428*t + (sin(t**(3/8)) - 0.35941243 + 0.42769492/tau)*sin(0.6927606**tau*sqrt(t)))", "complexity": 19, "extrapolation_error": 3.7157757689777564, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 300.53, "holdout_r2": 0.9976019235375333, "error": null, "verdict": "none", "model_sympy": "(a + b + c)*(1.3870258*a*cos((-b + c)/1.8122709**a) + 1.3870258*b + 1.3870258*c)", "complexity": 16, "extrapolation_error": 0.14400744764747866, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "softmax_probability", "seconds": 56.6, "holdout_r2": 0.9999999999999957, "error": null, "verdict": "exact", "model_sympy": "E/(E*(exp(b) + exp(c))*exp(-a) + E)", "complexity": 14, "extrapolation_error": 7.195985793004159e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "rational_cubic", "seconds": 300.5, "holdout_r2": 0.9999888641327653, "error": null, "verdict": "none", "model_sympy": "151*(3/20)**x/63 + x - 72/53", "complexity": 8, "extrapolation_error": 0.07180463236264763, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "lp_norm_three", "seconds": 300.61, "holdout_r2": NaN, "error": null, "verdict": "none", "model_sympy": "sqrt((5360/(531*p**2.2672591) + 3497/881)*((181/129)**x + (483/347)**y + z - 3003/863) + 3.6861100370196*cos(z))", "complexity": 23, "extrapolation_error": 93.42772791914264, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "allee_growth_rate", "seconds": 300.41, "holdout_r2": 0.9997261840276557, "error": null, "verdict": "none", "model_sympy": "(-53/36 + K/(A*(K/Np - 41/54)))*(Np - 20)*log(sqrt((K/Np - 5/56)**r))", "complexity": 21, "extrapolation_error": 410.6230536645913, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 300.73, "holdout_r2": 0.9985139310982584, "error": null, "verdict": "none", "model_sympy": "th**(th/2)/sqrt(Pm**(-2) + 1/(Irr**2*a**2*(th**th + 1/3)**2))", "complexity": 21, "extrapolation_error": 0.988686099331286, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hh_alpha_n", "seconds": 300.39, "holdout_r2": 0.9999999916519344, "error": null, "verdict": "none", "model_sympy": "sin(0.11646924/(exp(-sin(0.030028885*V)*cos(sin(6.2012878e-6*V**3) + 0.067714155)) + exp(-69*V/797)))", "complexity": 18, "extrapolation_error": 1.7005095797020393, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_compartment_bolus", "seconds": 300.33, "holdout_r2": 0.9638209275609475, "error": null, "verdict": "none", "model_sympy": "B*(1.5362607 - log(be*t))*sqrt(A + al**(1366/581)*t**(1366/581))/(sqrt(al)*(B + al*t**1.6513397 + t))", "complexity": 26, "extrapolation_error": 16719921.678198522, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 300.28, "holdout_r2": 0.9999999999999898, "error": null, "verdict": "equivalent", "model_sympy": "DBP*(67/100 - 0.0011999982*HR) + SBP*(0.0011999989*HR + 33/100)", "complexity": 12, "extrapolation_error": 8.783509548886201e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 300.32, "holdout_r2": 0.9999999999999896, "error": null, "verdict": "exact", "model_sympy": "CO*(Hb*(67*SaO2/5 - 67*SvO2/5) + 3*PaO2/100 - 3*PvO2/100)", "complexity": 19, "extrapolation_error": 3.7071811286059787e-07, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "growing_annuity_fv", "seconds": 300.32, "holdout_r2": 0.9999094847749754, "error": null, "verdict": "none", "model_sympy": "0.89779276*Pmt*n*(8855*g/741 + exp(g*(g + 331/836)*(n - 904/77) + 0.6396387*r*(n - 1.8259766)))", "complexity": 21, "extrapolation_error": 7.2938778207213945e+19, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 300.41, "holdout_r2": 0.9999543623606502, "error": null, "verdict": "none", "model_sympy": "(D0 + D0*(g1 - g2)*(n - 293/971)**0.8389012/(10915*r**3.9429486/39)**g1)/(-g2**0.9831379 + sin(sin(r)))", "complexity": 22, "extrapolation_error": 19.758060491745965, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 300.42, "holdout_r2": 0.9999617887256887, "error": null, "verdict": "none", "model_sympy": "(r*(-sqrt(k) + 0.30971876*k + 16623*k/(439*n)) + 1.0101374)*(-0.9060302*P*k/(n - 6491/520) + P)", "complexity": 21, "extrapolation_error": 19.84627514566226, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "renal_clearance_urine", "seconds": 360.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 300.42, "holdout_r2": 0.9999997746929034, "error": null, "verdict": "exact", "model_sympy": "I*(-RHR - age + 220) + RHR", "complexity": 7, "extrapolation_error": 6.413684934882041e-05, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "first_order_elimination", "seconds": 300.49, "holdout_r2": 0.9967951503269324, "error": null, "verdict": "none", "model_sympy": "C0*sin(sin(sin(sin(111*sin(sin(sin(25/(38*k*t))))/53) - 54/29) + 47/49 + 1/(4*k*t)))", "complexity": 24, "extrapolation_error": 260151083964.43524, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "exponential_cdf", "seconds": 34.47, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "log_odds", "seconds": 300.88, "holdout_r2": 0.9999988160908756, "error": null, "verdict": "none", "model_sympy": "p**3.3857195/(sin(p) - 0.015045741) + log(p) + sin(p) + sin(p**6.9570597372012)/cos(1.30241344765849*p**(1903/326))", "complexity": 17, "extrapolation_error": 0.020937732117822846, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v5", "id": "arrhenius_activation", "seconds": 6.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "distance_3d", "seconds": 300.45, "holdout_r2": 0.9996601724325404, "error": null, "verdict": "none", "model_sympy": "sqrt((-x1 + x2)**2 + (-y1 + y2)**2 - 3721*cos(0.122017846*z1 - 0.122017846*z2)/26 + 114935/804)", "complexity": 22, "extrapolation_error": 0.942449276107464, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "log_sum_exp", "seconds": 300.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(exp(a) + exp(b) + exp(c))", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "quadratic_positive_root", "seconds": 300.44, "holdout_r2": 0.9999947260314102, "error": null, "verdict": "none", "model_sympy": "sqrt(c)/sqrt(a + b*sqrt(a + b*(a + b*(a**0.8268835 + b)/c)**0.46523437/c**0.46523437)/sqrt(c))", "complexity": 25, "extrapolation_error": 0.005099124905787627, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "hill_with_baseline", "seconds": 300.41, "holdout_r2": 0.9999999429983678, "error": null, "verdict": "exact", "model_sympy": "E0 + Emax/((EC50/Cc)**h + 1)", "complexity": 10, "extrapolation_error": 0.00030502360660546656, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "holling_type_iii", "seconds": 1.96, "holdout_r2": 0.9999999999999999, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 1.671856522560716e-11, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 3.45, "holdout_r2": 0.9999999999999996, "error": null, "verdict": "exact", "model_sympy": "b/(g + m*(1 + (g + m)/s))", "complexity": 10, "extrapolation_error": 7.683157280558366e-08, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 300.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Sb*Vmax/(Ii*(Sb/Kip + Km/Ki) + Km + Sb)", "complexity": 14, "extrapolation_error": 5.706882316743863e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "meld_na", "seconds": 300.24, "holdout_r2": 0.9999999999992604, "error": null, "verdict": "equivalent", "model_sympy": "Ml*(33*Na/1000 - 419/119) - 33*Na/25 + 4521/25", "complexity": 12, "extrapolation_error": 3.1066215825492972e-06, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "serum_osmolality", "seconds": 300.28, "holdout_r2": 0.9999970181037547, "error": null, "verdict": "exact", "model_sympy": "5*BUN/14 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.00021824360335025584, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "bliss_drug_combination", "seconds": 300.32, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - 1/((Ca/Ia + 1)*(Cb/Ib + 1))", "complexity": 11, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "coupon_bond_price", "seconds": 300.3, "holdout_r2": 0.9999999191537332, "error": null, "verdict": "none", "model_sympy": "Fv - n*(-Cpn + Fv*y)*(sin(sin(sin(sin(y)))/(-0.669679689525781*y - sin(1.9885752/(n + 193/271)))) + 0.99958026)", "complexity": 22, "extrapolation_error": 116.27007189374335, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "two_asset_volatility", "seconds": 300.44, "holdout_r2": 0.9957502784794463, "error": null, "verdict": "none", "model_sympy": "-w**1.1729637*sin((-s1*w**0.8264875/w**rho + s2)/(w/w**rho)**w) + sin(s2)", "complexity": 18, "extrapolation_error": 0.09311520326153463, "note": "", "translation_ok": true}
{"system": "pysr", "suite": "v6", "id": "real_cagr", "seconds": 300.24, "holdout_r2": 0.9837231754368043, "error": null, "verdict": "none", "model_sympy": "-infl + (Ve - Vs)/(n*(Vs + (Ve - Vs)*(n - 20/21)/(Ve**(128/955)*(n - cos(Vs**(7/25)) + 23/16))))", "complexity": 23, "extrapolation_error": 1.0705917158808456, "note": "", "translation_ok": true}
{"system": "evomath", "suite": "v1", "id": "ohms_law", "seconds": 4.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*R", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "pendulum_period", "seconds": 11.37, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1984*sqrt(L)/989", "complexity": 5, "extrapolation_error": 2.0172735889992805e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "free_fall", "seconds": 9.16, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "981*t**2/200", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "time_dilation", "seconds": 5.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "t/sqrt(1 - v**2)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "escape_velocity", "seconds": 6.72, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M)/sqrt(r)", "complexity": 7, "extrapolation_error": 3.3448983888628984e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "rc_discharge", "seconds": 5.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0*exp(-t/5)", "complexity": 5, "extrapolation_error": 2.902560427561763e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "planck_wien_approx", "seconds": 7.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "f**3*exp(-f/T)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kepler_third", "seconds": 9.1, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a**(3/2)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "hubble", "seconds": 9.11, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "70*d", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "cockcroft_gault", "seconds": 4.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt*(140 - age)/(72*Scr)", "complexity": 7, "extrapolation_error": 4.1733644110499845e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bsa_mosteller", "seconds": 13.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(ht)*sqrt(wt)/60", "complexity": 8, "extrapolation_error": 3.4033250982708233e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "anion_gap", "seconds": 4.0, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Cl - HCO3 + Na", "complexity": 5, "extrapolation_error": 4.3300379277130193e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "henderson_hasselbalch", "seconds": 6.66, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "complexity": 8, "extrapolation_error": 4.794170855465793e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "egfr_mdrd", "seconds": 6.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "175/(Scr**(577/500)*age**(203/1000))", "complexity": 8, "extrapolation_error": 1.432629984009164e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "arrhenius", "seconds": 5.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-5/T)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "graham_diffusion", "seconds": 5.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(M2)/sqrt(M1)", "complexity": 7, "extrapolation_error": 3.8447737735205093e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kleiber", "seconds": 8.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m**(3/4)", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "loading_dose", "seconds": 6.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Ct*Vd/F", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "giusti_hayton", "seconds": 4.7, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "CrCl*fe/120 - fe + 1", "complexity": 6, "extrapolation_error": 1.3786807958174782e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ibw_peterson", "seconds": 6.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*BMI*Ht/2 - 61*BMI/20", "complexity": 8, "extrapolation_error": 4.466022430910772e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fractional_excretion_na", "seconds": 4.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "100*Pcr*UNa/(PNa*Ucr)", "complexity": 8, "extrapolation_error": 8.968851909822112e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "cardiac_output_liljestrand", "seconds": 5.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "complexity": 8, "extrapolation_error": 5.73517971732844e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "meld_score", "seconds": 5.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "complexity": 16, "extrapolation_error": 3.5733767011623326e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "carnot_efficiency", "seconds": 4.84, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Tc/Th + 1", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "de_broglie", "seconds": 3.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3313/(500*m*v)", "complexity": 5, "extrapolation_error": 2.6580272625170744e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "reynolds_number", "seconds": 11.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "D*rho*v/mu", "complexity": 7, "extrapolation_error": 8.95343276101024e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "lc_resonance", "seconds": 6.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(sqrt(C)*sqrt(L))", "complexity": 8, "extrapolation_error": 3.1661894428068083e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "fourier_conduction", "seconds": 7.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T1*k/L - A*T2*k/L", "complexity": 12, "extrapolation_error": 8.536039686756553e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "biot_savart_loop", "seconds": 133.91, "holdout_r2": 0.9996138748304406, "error": null, "verdict": "none", "model_sympy": "1.17943948423592*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1.832235992342 + 1/R) - 0.271713668830641*I/((R + 1891/537)*(1367*R/(194*z) + 0.159892196481647*z*(-R + z)/R)) - 0.000472111194229963", "complexity": 35, "extrapolation_error": 0.35742345793876407, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "binomial_variance", "seconds": 4.68, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-n*p**2 + n*p", "complexity": 6, "extrapolation_error": 5.210335236444695e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gauss_sum", "seconds": 13.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**2/2 + n/2", "complexity": 5, "extrapolation_error": 3.132511397357973e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_cosines", "seconds": 98.0, "holdout_r2": 0.9843219912009077, "error": null, "verdict": "none", "model_sympy": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "complexity": 20, "extrapolation_error": 26.116208780363483, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v2", "id": "heron_area", "seconds": 8.22, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "complexity": 28, "extrapolation_error": 6.306334095195746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "gaussian_pdf", "seconds": 10.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "complexity": 18, "extrapolation_error": 1.4779866140011836e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "logistic_function", "seconds": 27.83, "holdout_r2": 0.9999987399706455, "error": null, "verdict": "exact", "model_sympy": "1 - 1/(1 + exp(-k*(-x + x0)))", "complexity": 10, "extrapolation_error": 0.0008083070936455962, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "catenary", "seconds": 9.44, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*exp(x/a)/2 + a*exp(-x/a)/2", "complexity": 11, "extrapolation_error": 1.3100480862704652e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "exponential_pdf", "seconds": 15.53, "holdout_r2": 0.9999993748523367, "error": null, "verdict": "exact", "model_sympy": "lam*exp(-lam*x)", "complexity": 5, "extrapolation_error": 204.96345936865274, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harmonic_mean", "seconds": 7.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*a*b/(a + b)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "circle_segment_area", "seconds": 21.61, "holdout_r2": 0.9999358035046534, "error": null, "verdict": "none", "model_sympy": "10*R**2*theta**2/63 - 7*R**2*sin(theta)**2/61", "complexity": 14, "extrapolation_error": 18.449807910348863, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hardy_weinberg_heterozygosity", "seconds": 5.5, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*p*(1 - p)", "complexity": 4, "extrapolation_error": 4.225387799545417e-18, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "heart_rate_allometry", "seconds": 27.97, "holdout_r2": 0.9999965069248251, "error": null, "verdict": "exact", "model_sympy": "241/M**(1/4)", "complexity": 4, "extrapolation_error": 0.005326066583564435, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "fick_first_law", "seconds": 30.54, "holdout_r2": 0.9999939406780607, "error": null, "verdict": "exact", "model_sympy": "(C1*D - C2*D)/dx", "complexity": 8, "extrapolation_error": 0.0097589712307472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "species_area", "seconds": 26.02, "holdout_r2": 0.9999988837407444, "error": null, "verdict": "exact", "model_sympy": "A**(1/4)*c", "complexity": 5, "extrapolation_error": 0.001898396493746527, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "von_bertalanffy", "seconds": 33.86, "holdout_r2": 0.9999871221314461, "error": null, "verdict": "exact", "model_sympy": "Linf - Linf*exp(-k*t)*exp(k*t0)", "complexity": 11, "extrapolation_error": 0.001756188285869821, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "mutation_selection_balance", "seconds": 16.43, "holdout_r2": 0.9999999888336751, "error": null, "verdict": "exact", "model_sympy": "sqrt(mu)/sqrt(s)", "complexity": 7, "extrapolation_error": 0.00019151427853813052, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "schwartz_egfr", "seconds": 20.85, "holdout_r2": 0.9999887281771452, "error": null, "verdict": "equivalent", "model_sympy": "19*floor(1/2 + ht/Cr)/46", "complexity": 8, "extrapolation_error": 0.007281422236802011, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "winters_formula", "seconds": 20.36, "holdout_r2": 0.9999929473399511, "error": null, "verdict": "exact", "model_sympy": "3*HCO3/2 + 8", "complexity": 4, "extrapolation_error": 0.0031173484357765913, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "adjusted_body_weight", "seconds": 3.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "3*IBW/5 + 2*wt/5", "complexity": 7, "extrapolation_error": 3.0839309688637276e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "shunt_fraction", "seconds": 18.26, "holdout_r2": 0.9999760297048433, "error": null, "verdict": "exact", "model_sympy": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "complexity": 6, "extrapolation_error": 18.041648013849642, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "karvonen_heart_rate", "seconds": 25.13, "holdout_r2": 0.9999990639057782, "error": null, "verdict": "exact", "model_sympy": "-I*RHR - I*age + 220*I + RHR", "complexity": 9, "extrapolation_error": 0.0044542801066563085, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "radioactive_decay", "seconds": 5.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "N0*exp(-lam*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "cooling_variable_rate", "seconds": 77.84, "holdout_r2": 0.9986997683233618, "error": null, "verdict": "none", "model_sympy": "31*Ta/38 + (28*T0/45 - 6*Ta/31)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/log(10) + 4", "complexity": 29, "extrapolation_error": 0.22347496659912564, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "weibull_cdf", "seconds": 7.98, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "complexity": 12, "extrapolation_error": 3.8250066139882054e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "log_odds", "seconds": 13.47, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "log(p) - log(1 - p)", "complexity": 5, "extrapolation_error": 2.7781366294528497e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "capacitor_charging", "seconds": 8.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "V0 - V0*exp(-t/tau)", "complexity": 7, "extrapolation_error": 2.7873487030320644e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "langmuir_isotherm", "seconds": 5.48, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + 1/(K*P))", "complexity": 6, "extrapolation_error": 2.2240534258360215e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "triangle_area_coordinates", "seconds": 300.12, "holdout_r2": 0.6562708297964368, "error": null, "verdict": "none", "model_sympy": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "complexity": 26, "extrapolation_error": 3.361105052494754, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "log_sum_exp", "seconds": 125.6, "holdout_r2": 0.9999987534619497, "error": null, "verdict": "equivalent", "model_sympy": "log((103/38)**c + (141/52)**b + (160/59)**a)", "complexity": 12, "extrapolation_error": 0.0006912651702793388, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "rational_cubic", "seconds": 18.74, "holdout_r2": 0.9999568658913858, "error": null, "verdict": "none", "model_sympy": "18*x/17 - 48/29 + 61*exp(-sqrt(x + 1))/50 + 56*exp(-2*x)/25", "complexity": 17, "extrapolation_error": 0.07688336972964047, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mahalanobis_2d", "seconds": 300.41, "holdout_r2": 0.9481440544746483, "error": null, "verdict": "none", "model_sympy": "-29/184 + (1.03171191008753*y + 1.03171191008753*(r**2*y + r*s2*x/s1)*log(y/x**2)/log(10))*(-823*r*x/(453*(r + s1)) + y)/s2 + 1.03171191008753*x**2/s1", "complexity": 35, "extrapolation_error": 19.7589546272413, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "competition_equilibrium", "seconds": 209.07, "holdout_r2": 0.9997636879880293, "error": null, "verdict": "none", "model_sympy": "-0.0406157070084869*K1*a21 + 78*K1/77 + 78*a12**0.89441220763353*(K1*a21 - K2 + a12 - 10789/387)/77 + 12610*a12*a21/437 - (-2.02763277559893e-5*K1 + 4.05526555119786e-5*K2)*(K2**2*a12**4*a21**2 - K2) + 3338/379", "complexity": 36, "extrapolation_error": 63074.56191390136, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "holling_type_iii", "seconds": 6.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(Np**2*a))", "complexity": 8, "extrapolation_error": 6.163412739159522e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "photosynthesis_nonrectangular", "seconds": 216.28, "holdout_r2": 0.9961058251176782, "error": null, "verdict": "none", "model_sympy": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(4*Irr/31 + 2*Pm/(35*a*th))*log(10))", "complexity": 34, "extrapolation_error": 17.833140630483648, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "island_biogeography", "seconds": 305.74, "holdout_r2": 0.9575543601853413, "error": null, "verdict": "none", "model_sympy": "0.0488056362251016*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.229957467396175*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0488056362251016*I0 - 0.0488056362251016*P - 2502/773", "complexity": 40, "extrapolation_error": 36.84117031747551, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "ckd_epi_2021", "seconds": 121.03, "holdout_r2": 0.9993916871733816, "error": null, "verdict": "none", "model_sympy": "8397/(5*Scr**1.107400179837*(1 + exp(-Scr**((Scr**(-1.789364710659) - Scr)/Scr**(827/577))))*(100*Age - Min(76718164, Scr))**(181/581)) + 0.400315704289667 + (2036*Age**(1/3)*Scr**(1/3)/19 - 2036*(0.0163328995873028*Age - 0.806036536508366)*(Age - 824/17)/(19*Age**(1/3)*Scr**(1/3)))/(Age + 6065*exp(Scr)/526)", "complexity": 49, "extrapolation_error": 11.339643821697807, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "meld_na", "seconds": 5.21, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "complexity": 13, "extrapolation_error": 1.893413613692777e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "map_heart_rate_adjusted", "seconds": 3.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "complexity": 14, "extrapolation_error": 4.2321687200205376e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "katch_mcardle_bmr", "seconds": 18.2, "holdout_r2": 0.9999999183774725, "error": null, "verdict": "equivalent", "model_sympy": "-11*BF*W/51 + 22*W + 370", "complexity": 8, "extrapolation_error": 0.0007694391110369893, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "annuity_present_value", "seconds": 6.15, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "complexity": 10, "extrapolation_error": 7.376439503508052e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "coupon_bond_price", "seconds": 9.01, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "complexity": 18, "extrapolation_error": 6.533494778369253e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "two_stage_dividend_discount", "seconds": 123.96, "holdout_r2": 0.9980242363076315, "error": null, "verdict": "none", "model_sympy": "-3.02483220387775*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "complexity": 53, "extrapolation_error": 49050.66010243574, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "effective_annual_rate", "seconds": 5.55, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(m*log(1 + r/m)) - 1", "complexity": 8, "extrapolation_error": 8.059573219671707e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "kinetic_energy", "seconds": 5.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "projectile_range", "seconds": 7.9, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "200*v**2*sin(theta)*cos(theta)/981", "complexity": 9, "extrapolation_error": 2.8752000644842327e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "doppler", "seconds": 7.39, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(-vs/(340*f) + 1/f)", "complexity": 7, "extrapolation_error": 1.718268468785316e-11, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "stefan_boltzmann", "seconds": 5.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*T**4", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "centripetal", "seconds": 4.2, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m*v**2/r", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "bernoulli", "seconds": 3.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-rho*v1**2/2 + rho*v2**2/2", "complexity": 10, "extrapolation_error": 5.392978076272358e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "compound_growth", "seconds": 5.5, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "P*exp(0.048790164169432*t)", "complexity": 5, "extrapolation_error": 7.69785077703822e-14, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "luminosity_flux", "seconds": 5.08, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/d**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "parallax", "seconds": 9.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/p", "complexity": 2, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "map_formula", "seconds": 4.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*DBP/3 + SBP/3", "complexity": 6, "extrapolation_error": 7.468209029165775e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "mifflin_st_jeor", "seconds": 5.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-5*age + 25*ht/4 + 10*wt + 5", "complexity": 10, "extrapolation_error": 3.374196903061577e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "corrected_calcium", "seconds": 6.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-4*Alb/5 + Ca + 16/5", "complexity": 7, "extrapolation_error": 3.592627485299092e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "oxygen_content", "seconds": 6.62, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "67*Hb*SaO2/50 + 3*PaO2/1000", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "clark_dose", "seconds": 4.8, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "adult*wt/150", "complexity": 4, "extrapolation_error": 1.225956737397487e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "nernst", "seconds": 3.65, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "log(Q)/20", "complexity": 3, "extrapolation_error": 1.458508276394589e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "van_der_waals", "seconds": 4.49, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "complexity": 11, "extrapolation_error": 5.634733892408544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "poiseuille", "seconds": 6.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "dP*r**4/L", "complexity": 6, "extrapolation_error": 7.938668242586083e-20, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "absolute_bioavailability", "seconds": 6.3, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "AUCpo*Div/(AUCiv*Dpo)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "michaelis_menten_css", "seconds": 6.02, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km*R/(-R + Vmax)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "alveolar_ventilation", "seconds": 4.29, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-RR*VD + RR*VT", "complexity": 6, "extrapolation_error": 3.695817153949207e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "teichholz_lv_volume", "seconds": 11.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "7*LVID**2/(1 + 12/(5*LVID))", "complexity": 7, "extrapolation_error": 7.570660263927268e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "friedewald_ldl", "seconds": 4.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-HDL + TC - TG/5", "complexity": 6, "extrapolation_error": 2.2460215137742544e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "widmark_bac", "seconds": 6.71, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A/(m*r) - 3*t/20", "complexity": 9, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "archimedes_buoyancy", "seconds": 4.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-981*V*rhoF/100 + 981*V*rhoS/100", "complexity": 10, "extrapolation_error": 3.487795806751034e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "compton_shift", "seconds": 9.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1213/500 - 1213*cos(th)/500", "complexity": 6, "extrapolation_error": 3.117091804128801e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "parallel_axis", "seconds": 6.95, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "d**2*m + 2*m*r**2/5", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "coaxial_capacitance", "seconds": 8.57, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "L/(-log(a) + log(b))", "complexity": 7, "extrapolation_error": 1.1423534687520024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "adiabatic_poisson", "seconds": 5.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P1*V1**(7/5)/V2**(7/5)", "complexity": 9, "extrapolation_error": 1.3954978691252961e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rc_lowpass_gain", "seconds": 7.01, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "complexity": 14, "extrapolation_error": 2.8450238781205554e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v2", "id": "cantelli_bound", "seconds": 9.34, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(k**2 + 1)", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "z_score", "seconds": 3.63, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-mu + x)/s", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "frustum_volume", "seconds": 8.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "complexity": 17, "extrapolation_error": 7.199445377021211e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "ramanujan_ellipse", "seconds": 55.41, "holdout_r2": 0.9999992812817807, "error": null, "verdict": "none", "model_sympy": "-0.0258791691425099*log(log(10)*Abs(log(b)/log(Abs(log(b/a)))))/log(10) - 0.0227955755205969 + (443*a**2/112 + 4659*a*b/1000 + 1083*b**2/274 + 0.0498454592102294*b)/(a + b)", "complexity": 32, "extrapolation_error": 0.0012242696623865328, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "cone_volume", "seconds": 6.26, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*h*r**2/3", "complexity": 6, "extrapolation_error": 6.753603998694556e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "arithmetic_series_sum", "seconds": 5.23, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "a*n + d*n**2/2 - d*n/2", "complexity": 11, "extrapolation_error": 6.022592963993731e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "triangle_area_sine", "seconds": 20.0, "holdout_r2": 0.9999900464705209, "error": null, "verdict": "exact", "model_sympy": "a*b*sin(C)/2", "complexity": 7, "extrapolation_error": 0.010576112421466749, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "quadratic_vertex", "seconds": 2.89, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "c - b**2/(4*a)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "stirling_log_factorial", "seconds": 31.59, "holdout_r2": 0.9999986067885326, "error": null, "verdict": "equivalent", "model_sympy": "n**(1/3) + n*log(n) - n", "complexity": 7, "extrapolation_error": 0.006055751469728797, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "power_mean", "seconds": 103.23, "holdout_r2": 0.9919063259740579, "error": null, "verdict": "none", "model_sympy": "4*a/11 + 31*b/64 + 4*p/33 + 4*Max(a, b)/33 + (4*a*p/33 + 4*b/33)/(1 + 3*b/a)**2", "complexity": 27, "extrapolation_error": 0.774697914315583, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "hill_equation", "seconds": 147.53, "holdout_r2": 0.9956502370298741, "error": null, "verdict": "none", "model_sympy": "77*S*Vmax*log(n + 7)/(59*(S + exp((K - S)*log(n)/log(2)) + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax))*log(10))", "complexity": 30, "extrapolation_error": 1.1291979592290509, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "q10_temperature", "seconds": 19.08, "holdout_r2": 0.9999587191232653, "error": null, "verdict": "none", "model_sympy": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10)", "complexity": 14, "extrapolation_error": 2.930928166552821, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "doubling_growth", "seconds": 4.61, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "N0*exp(0.693147180560782*t/Td)", "complexity": 7, "extrapolation_error": 1.3304851031789551e-10, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "gompertz_growth", "seconds": 5.97, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "complexity": 15, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "einstein_diffusion_time", "seconds": 6.79, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "x**2/(2*D)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "harris_benedict_male", "seconds": 19.1, "holdout_r2": 0.9999993873831956, "error": null, "verdict": "equivalent", "model_sympy": "-365*age/54 + 5*ht + 14*wt + 67", "complexity": 10, "extrapolation_error": 0.0007489299553018918, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "corrected_sodium", "seconds": 4.45, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*Glu/125 + Na - 8/5", "complexity": 7, "extrapolation_error": 1.827382583167291e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "oxygen_delivery", "seconds": 27.53, "holdout_r2": 0.9999874493327889, "error": null, "verdict": "equivalent", "model_sympy": "13*CO*Hb*SaO2", "complexity": 6, "extrapolation_error": 0.001333430241846932, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "accumulation_factor", "seconds": 17.63, "holdout_r2": 0.9998786831948487, "error": null, "verdict": "exact", "model_sympy": "1 + 1/(exp(k*tau) - 1)", "complexity": 7, "extrapolation_error": 0.0016448627962412953, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bohr_dead_space", "seconds": 4.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - PeCO2/PaCO2", "complexity": 4, "extrapolation_error": 3.946907220475258e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "emax_model", "seconds": 21.9, "holdout_r2": 0.9999975554938825, "error": null, "verdict": "exact", "model_sympy": "C*Emax/(C + EC50)", "complexity": 6, "extrapolation_error": 0.0015005140156402015, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "first_order_elimination", "seconds": 14.04, "holdout_r2": 0.9999997627319258, "error": null, "verdict": "exact", "model_sympy": "C0*exp(-k*t)", "complexity": 6, "extrapolation_error": 356479336.4131333, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "iv_bolus_with_infusion", "seconds": 302.59, "holdout_r2": 0.9402447092501148, "error": null, "verdict": "none", "model_sympy": "(-24*(t - (0.472322603895622*R + 0.472322603895622*t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978)/311 - 24*(C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2)))/311)*log(k) + 3.92193094879534", "complexity": 42, "extrapolation_error": 13452.104322333576, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v5", "id": "dose_response_probability", "seconds": 5.96, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "complexity": 11, "extrapolation_error": 2.22135013243554e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "point_source_intensity", "seconds": 19.18, "holdout_r2": 0.9999998921344517, "error": null, "verdict": "equivalent", "model_sympy": "5*P/(63*r**2)", "complexity": 6, "extrapolation_error": 0.0011179559520451592, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "arrhenius_activation", "seconds": 4.99, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "A*exp(-Ea/T)", "complexity": 6, "extrapolation_error": 9.725863564796682e-17, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "ellipsoid_surface_thomsen", "seconds": 120.2, "holdout_r2": 0.9990706998632128, "error": null, "verdict": "none", "model_sympy": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "complexity": 33, "extrapolation_error": 0.0915446337762356, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "gaussian_2d_density", "seconds": 300.37, "holdout_r2": 0.7377305219487358, "error": null, "verdict": "none", "model_sympy": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "complexity": 15, "extrapolation_error": 103.2764516462184, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "legendre_p4", "seconds": 4.58, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "35*x**4/8 - 15*x**2/4 + 3/8", "complexity": 10, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "quadratic_positive_root", "seconds": 52.72, "holdout_r2": 0.9994206044936136, "error": null, "verdict": "none", "model_sympy": "-0.110019977083061*c*(b + 1/c)/(-a*c - b**3) + 2539*c/(935*(1.73401232572543*a**0.609274113751156*c**0.609274113751156 + 2*b + 1.322370199655)) - 0.0125483515879246", "complexity": 23, "extrapolation_error": 0.3278373602701853, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "lp_norm_three", "seconds": 307.1, "holdout_r2": 0.9818274015206695, "error": null, "verdict": "none", "model_sympy": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.54479990629095 + 0.195579281608043*z**2/p", "complexity": 32, "extrapolation_error": 2.1309235662204227, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "richards_growth", "seconds": 300.59, "holdout_r2": 0.9783972478885581, "error": null, "verdict": "none", "model_sympy": "-1.0126057159793*0.141341**(2.657176007493**(-20434*nu*r*t/(953*Qr)))*0.258783627348**((K**(nu/Qr)*Max(nu, Min(Qr, r*t)))**(-0.2243168213*r*t))*(-K + r) + 6539/826", "complexity": 30, "extrapolation_error": 0.021345481438723876, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "metabolic_theory", "seconds": 4.78, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "B0*M**(3/4)*exp(-11605*Ea/T)", "complexity": 11, "extrapolation_error": 1.0065721424695255e-12, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "seir_basic_reproduction", "seconds": 107.65, "holdout_r2": 0.9999260785881341, "error": null, "verdict": "none", "model_sympy": "-1.42448776464345*b*s**(m*s**(m*s**m))*(0.696151622007 - s**(m*s**s))*log(10)/log(m + exp(g)) - 4/647 - 9543*m**2*s**(1/3)*(s - sqrt(Abs(log(Abs(log(Abs(log(1126*s/269))/log(10))))))/sqrt(log(10)))/(926*g)", "complexity": 51, "extrapolation_error": 4.9501661051054313e+27, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "hh_alpha_n", "seconds": 3.72, "holdout_r2": 0.9999999178862548, "error": null, "verdict": "none", "model_sympy": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "complexity": 13, "extrapolation_error": 1.7422614250840445, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "bateman_oral_absorption", "seconds": 136.71, "holdout_r2": 0.9892049941160563, "error": null, "verdict": "none", "model_sympy": "59*Dose*F*(ke + 11/13)*exp(-13*ke*t/12 - 14/(37*t))/(47*V)", "complexity": 20, "extrapolation_error": 25757.1646206105, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "sampson_ldl", "seconds": 16.08, "holdout_r2": 0.9999767770871473, "error": null, "verdict": "none", "model_sympy": "-60/7 + (-29*HDL*TG/28 + 17*TC*TG/16 - 5*TG**2/43)/(0.000544640731278321*TG**2 + TG)", "complexity": 20, "extrapolation_error": 2.5367884704752597, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "serum_osmolality", "seconds": 18.29, "holdout_r2": 0.9999950582979937, "error": null, "verdict": "equivalent", "model_sympy": "19*BUN/53 + Glu/18 + 2*Na", "complexity": 9, "extrapolation_error": 0.0006326488693664393, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "fick_oxygen_consumption", "seconds": 98.73, "holdout_r2": 0.9999905131854462, "error": null, "verdict": "none", "model_sympy": "12181*CO*Hb*(-SaO2 + SvO2)/(62*(-log(Hb + 881/17) + Abs(SaO2 - SvO2)**(1/3)*sign(-SaO2 + SvO2) - 5191/575 - 5.370396612999*sqrt(Hb + PvO2)/PaO2)) + 0.233730623919882 + 0.0858391234165043*(PaO2*SvO2*Abs(CO - SaO2)/PvO2)**(1/SaO2)*Abs(PaO2*SvO2 - PvO2)**(1/SaO2)/Hb", "complexity": 49, "extrapolation_error": 0.6122782863267501, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "loan_payment", "seconds": 5.07, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*r/(1 - exp(-n*log(r + 1)))", "complexity": 11, "extrapolation_error": 3.7859303776577725e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "annuity_duration", "seconds": 40.15, "holdout_r2": 0.9999560391345026, "error": null, "verdict": "none", "model_sympy": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "complexity": 18, "extrapolation_error": 91772.6503504587, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "two_asset_volatility", "seconds": 185.62, "holdout_r2": 0.9815156731669473, "error": null, "verdict": "none", "model_sympy": "1.12161598392929*s1*s1**(s2/w)*w*w**(w**2*(s2/s1)**w) + 1.12161598392929*s2*(0.195829**w*rho*tan(s1)**(s2/w) + 0.258069**w) - 0.0214813554203395", "complexity": 27, "extrapolation_error": 0.8739426034898078, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "mortgage_remaining_balance", "seconds": 4.13, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "complexity": 21, "extrapolation_error": 7.606767781244124e-14, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_gravitation", "seconds": 5.82, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "m1*m2/r**2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ideal_gas", "seconds": 5.06, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "T*n/V", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "lens_equation", "seconds": 6.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/do + 1/di)", "complexity": 6, "extrapolation_error": 3.6109243821897746e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "magnetic_force", "seconds": 3.91, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "B*q*v", "complexity": 5, "extrapolation_error": 4.0330603764643163e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "newton_cooling", "seconds": 13.35, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(T0 - 20)*exp(-t/20) + 20", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "snell", "seconds": 13.05, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n1*sin(t1)/n2", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "damped_oscillator", "seconds": 5.76, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-t/10)*cos(2*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "titius_bode", "seconds": 21.52, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "3*exp(0.693147180559945*n)/10 + 2/5", "complexity": 7, "extrapolation_error": 2.0427926888671136e-13, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "apparent_magnitude", "seconds": 3.92, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "complexity": 7, "extrapolation_error": 2.3096927297268275e-15, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "bmi", "seconds": 5.93, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "wt/ht**2", "complexity": 4, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "qtc_bazett", "seconds": 14.6, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "QT/sqrt(RR)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "devine_ibw", "seconds": 7.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "23*h/10 - 88", "complexity": 4, "extrapolation_error": 1.9369832656535736e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "fick_co", "seconds": 6.24, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "VO2/(CaO2 - CvO2)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "shock_index", "seconds": 3.52, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "HR/SBP", "complexity": 3, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v1", "id": "ph_definition", "seconds": 4.94, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "-log(H)/log(10)", "complexity": 5, "extrapolation_error": 1.8708286060792415e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v1", "id": "logistic_growth", "seconds": 12.25, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "100/(1 + 6827*exp(-t/2)/46)", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elimination_half_life", "seconds": 5.17, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "693*Vd/(1000*CL)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "infusion_steady_state", "seconds": 9.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(R - R*exp(-k*t))/CL", "complexity": 9, "extrapolation_error": 1.0212123544811473e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "free_water_deficit", "seconds": 5.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-3*wt*(140 - Na)/700", "complexity": 7, "extrapolation_error": 2.7960941083237267e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "systemic_vascular_resistance", "seconds": 5.12, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-80*CVP + 80*MAP)/CO", "complexity": 7, "extrapolation_error": 5.157754382975322e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "aa_gradient", "seconds": 5.74, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "complexity": 11, "extrapolation_error": 3.3906432188223434e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "sheiner_tozer", "seconds": 13.56, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(Alb/(5*C) + 1/(10*C))", "complexity": 8, "extrapolation_error": 3.341286040227026e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "impulse_momentum", "seconds": 3.94, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-m*v1 + m*v2", "complexity": 6, "extrapolation_error": 2.574054139144753e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "photoelectric_einstein", "seconds": 5.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-W + 517*f/125", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "torque_moment", "seconds": 9.27, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "F*r*sin(theta)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "malus_law", "seconds": 8.51, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I0*cos(th)**2", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "elastic_collision", "seconds": 3.83, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "complexity": 12, "extrapolation_error": 4.82687214598009e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "rydberg_series", "seconds": 5.31, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "complexity": 9, "extrapolation_error": 2.487551613944018e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "law_of_sines", "seconds": 8.88, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "2*R*sin(alpha)", "complexity": 5, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "geometric_variance", "seconds": 11.92, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-1/p + p**(-2)", "complexity": 5, "extrapolation_error": 7.489173694760508e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "spherical_cap_volume", "seconds": 6.38, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "pi*R*h**2 - pi*h**3/3", "complexity": 9, "extrapolation_error": 9.179813801685913e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "shannon_entropy", "seconds": 7.67, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-p*log(p) + p*log(1 - p) - log(1 - p)", "complexity": 10, "extrapolation_error": 7.725638956924572e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v2", "id": "weibull_survival", "seconds": 7.64, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "exp(-exp(-k*log(lam) + k*log(t)))", "complexity": 11, "extrapolation_error": 5.331888463404024e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "torus_volume", "seconds": 27.27, "holdout_r2": 0.999999758709715, "error": null, "verdict": "equivalent", "model_sympy": "20*R*r**2", "complexity": 5, "extrapolation_error": 0.0014679546472195376, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "geometric_series_sum", "seconds": 97.84, "holdout_r2": 0.998915765312873, "error": null, "verdict": "none", "model_sympy": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "complexity": 25, "extrapolation_error": 4.6677308854733304e+254, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "chord_length", "seconds": 11.24, "holdout_r2": 1.0, "error": null, "verdict": "none", "model_sympy": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "complexity": 11, "extrapolation_error": 4.265912957253685, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "point_line_distance", "seconds": 302.83, "holdout_r2": 0.866728817477312, "error": null, "verdict": "none", "model_sympy": "27*c*(y0 + 49/53)/(38*(a**y0 + b + y0)) + 27*x0/38 + 27*y0/38", "complexity": 22, "extrapolation_error": 0.47290936847445764, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "sum_of_squares", "seconds": 10.33, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "n**3/3 + n**2/2 + n/6", "complexity": 8, "extrapolation_error": 1.1555225699481183e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "verhulst_logistic_solution", "seconds": 302.8, "holdout_r2": 0.4551088804252228, "error": null, "verdict": "none", "model_sympy": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "complexity": 28, "extrapolation_error": 1.5808983320927623, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v3", "id": "monod_growth", "seconds": 25.69, "holdout_r2": 0.9999997043888105, "error": null, "verdict": "exact", "model_sympy": "S*mumax/(Ks + S)", "complexity": 6, "extrapolation_error": 0.000567443163132282, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lineweaver_burk", "seconds": 4.18, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "Km/(S*Vmax) + 1/Vmax", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "holling_type_ii", "seconds": 19.62, "holdout_r2": 0.9999685596976502, "error": null, "verdict": "exact", "model_sympy": "1/(h + 1/(N*a))", "complexity": 7, "extrapolation_error": 0.007704551820947538, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "receptor_occupancy", "seconds": 20.45, "holdout_r2": 0.9999998180234843, "error": null, "verdict": "exact", "model_sympy": "-Kd/(C + Kd) + 1", "complexity": 5, "extrapolation_error": 0.0002119173208177988, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "competitive_inhibition", "seconds": 184.02, "holdout_r2": 0.9999889711625763, "error": null, "verdict": "exact", "model_sympy": "S*Vmax/(I*Km/Ki + Km + S)", "complexity": 11, "extrapolation_error": 0.007365851975292166, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "qtc_fridericia", "seconds": 19.44, "holdout_r2": 0.9999992001215533, "error": null, "verdict": "exact", "model_sympy": "QT/RR**(1/3)", "complexity": 5, "extrapolation_error": 0.002192517649826119, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "albumin_corrected_anion_gap", "seconds": 26.13, "holdout_r2": 0.9999997939433571, "error": null, "verdict": "exact", "model_sympy": "AG - 5*Alb/2 + 10", "complexity": 6, "extrapolation_error": 0.0008662889955955565, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "bsa_dubois", "seconds": 16.64, "holdout_r2": 0.9999995455259224, "error": null, "verdict": "equivalent", "model_sympy": "4*ht**(21/29)*wt**(17/40)/555", "complexity": 9, "extrapolation_error": 0.0021006898322206945, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v3", "id": "renal_clearance_urine", "seconds": 18.79, "holdout_r2": 0.9999990968518048, "error": null, "verdict": "exact", "model_sympy": "U*V/P", "complexity": 5, "extrapolation_error": 0.004627289019920903, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "parkland_formula", "seconds": 31.57, "holdout_r2": 0.9999917085440124, "error": null, "verdict": "exact", "model_sympy": "4*TBSA*wt", "complexity": 4, "extrapolation_error": 0.006821093093779402, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v3", "id": "lean_body_mass_james", "seconds": 19.63, "holdout_r2": 0.9999902029492513, "error": null, "verdict": "equivalent", "model_sympy": "34*wt/31 - 127*wt**2/ht**2", "complexity": 9, "extrapolation_error": 0.015134111601333128, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v5", "id": "continuous_compounding", "seconds": 6.66, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "P*exp(r*t)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "exponential_cdf", "seconds": 6.43, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1 - exp(-lam*x)", "complexity": 6, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "binary_cross_entropy", "seconds": 5.81, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-q*log(p) + q*log(1 - p) - log(1 - p)", "complexity": 11, "extrapolation_error": 4.529325745353183e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "illuminance_cosine", "seconds": 7.53, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "I*cos(theta)/d**2", "complexity": 7, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v5", "id": "relative_risk", "seconds": 4.25, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(a + a*d/c)/(a + b)", "complexity": 9, "extrapolation_error": 7.270216058432762e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "distance_3d", "seconds": 86.87, "holdout_r2": 0.9993801380458341, "error": null, "verdict": "none", "model_sympy": "685*(Abs(x1 - x2)**1.983588855202 + Abs(y1 - y2)**(395/199) + Abs(z1 - z2)**(395/199) + 138/19)**(1/3)/211 - 2911/549", "complexity": 27, "extrapolation_error": 0.7509548848446408, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "softmax_probability", "seconds": 11.78, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "complexity": 12, "extrapolation_error": 4.196964084227647e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "chebyshev_t5", "seconds": 9.75, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "16*x**5 - 20*x**3 + 5*x", "complexity": 8, "extrapolation_error": 0.0, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "harmonic_mean_three", "seconds": 5.86, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "complexity": 12, "extrapolation_error": 2.3241289486559944e-15, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "hill_with_baseline", "seconds": 306.38, "holdout_r2": 0.9686617710339538, "error": null, "verdict": "none", "model_sympy": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "complexity": 25, "extrapolation_error": 97.62637212090756, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "allee_growth_rate", "seconds": 54.18, "holdout_r2": 0.9922843795447545, "error": null, "verdict": "none", "model_sympy": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "complexity": 12, "extrapolation_error": 10.169596266279555, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "goldman_voltage", "seconds": 149.62, "holdout_r2": 0.999479416386133, "error": null, "verdict": "none", "model_sympy": "(0.0147283862353675*exp(pK)/pNa - 0.516941133115621/pK)*(pK + exp(pK) + log(Ko) - 3.879077614522) + 8087*log(Ko*(Nao*pNa + 325/147)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/611 + 7603/629", "complexity": 39, "extrapolation_error": 60.73882409221446, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "fisher_wave_speed", "seconds": 19.81, "holdout_r2": 0.9999992188119764, "error": null, "verdict": "exact", "model_sympy": "2*sqrt(D)*sqrt(r)", "complexity": 8, "extrapolation_error": 0.0002674827039449332, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "enzyme_mixed_inhibition", "seconds": 52.25, "holdout_r2": 0.9999859617862749, "error": null, "verdict": "equivalent", "model_sympy": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "complexity": 17, "extrapolation_error": 0.008919752262002046, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "two_compartment_bolus", "seconds": 304.76, "holdout_r2": 0.7195057188038642, "error": null, "verdict": "none", "model_sympy": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "complexity": 28, "extrapolation_error": 178806.19055272642, "note": "", "translation_ok": false, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "oxygenation_index", "seconds": 23.79, "holdout_r2": 0.9999801958640222, "error": null, "verdict": "exact", "model_sympy": "100*FiO2*MAP/PaO2", "complexity": 6, "extrapolation_error": 0.0004399114891391472, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "haycock_bsa", "seconds": 4.67, "holdout_r2": 1.0, "error": null, "verdict": "equivalent", "model_sympy": "0.024265*H**0.3964*W**0.5378", "complexity": 6, "extrapolation_error": 3.3903375808022053e-16, "note": "", "translation_ok": true, "verdict_engine": "equivalent"}
{"system": "evomath", "suite": "v6", "id": "bliss_drug_combination", "seconds": 27.41, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "complexity": 13, "extrapolation_error": 3.738725451397798e-16, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "growing_annuity_fv", "seconds": 11.42, "holdout_r2": 1.0, "error": null, "verdict": "exact", "model_sympy": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "complexity": 17, "extrapolation_error": 2.0579998370949082e-13, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "black_scholes_d1", "seconds": 112.56, "holdout_r2": 0.8292021304833095, "error": null, "verdict": "none", "model_sympy": "0.197996704731647*T**0.557559383193*s**0.557559383193 + 0.197996704731647*s**(450/479 - K**r) - 0.0184518415866671 + 1.27384520774334*(0.180334747070963*K)**(r/(2912/51 - S0))*(-K + S0)/(s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479897719182)", "complexity": 44, "extrapolation_error": 2183553318236.3452, "note": "", "translation_ok": true, "verdict_engine": "none"}
{"system": "evomath", "suite": "v6", "id": "kelly_fraction", "seconds": 15.75, "holdout_r2": 0.999998132836914, "error": null, "verdict": "exact", "model_sympy": "(b*p + p - 1)/b", "complexity": 6, "extrapolation_error": 0.0015428245020753738, "note": "", "translation_ok": true, "verdict_engine": "exact"}
{"system": "evomath", "suite": "v6", "id": "real_cagr", "seconds": 58.95, "holdout_r2": 0.5709701537917438, "error": null, "verdict": "none", "model_sympy": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "complexity": 18, "extrapolation_error": 1.7137335343257971, "note": "", "translation_ok": true, "verdict_engine": "none"}


==> anc/competitors/run_competitor.py <==
"""Run PySR, gplearn or Operon on the exported EvoMath law suites (competitor venv).

Every system gets the same budget per dataset: a wall-clock limit (default 300 s) and the same number of threads
(default 4). Results stream to results/<system>_<suites>_s<seed>[_p<k>of<n>].jsonl, one line per dataset, and a
rerun skips datasets that are already there.

For each fit the script records the final expression as a sympy string in x0..x{d-1}, the training and holdout
R^2 from the system's own predict(), and a translation check: the largest relative difference on the holdout
between predict() and the exported expression. A verdict is only meaningful when that check passes, as in
EvoMath's own recovery_verdict.

Usage (competitor venv, from this folder):
    python run_competitor.py --system pysr --suites v1,v2 --seed 42 --time-limit 300 --threads 4 --part 0 --nparts 2
"""
from __future__ import annotations

import argparse
import json
import os
import platform
import re
import sys
import time
import traceback

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data")
RESULTS = os.path.join(HERE, "results")


def load(path):
    a = np.loadtxt(os.path.join(DATA, path), delimiter=",", skiprows=1, ndmin=2)
    return a[:, :-1], a[:, -1]


def r2(y, p):
    p = np.asarray(p, dtype=float)
    if p.shape != y.shape or not np.all(np.isfinite(p)):
        return float("nan")
    ss = float(np.sum((y - y.mean()) ** 2))
    return 1.0 - float(np.sum((y - p) ** 2)) / ss if ss > 0 else float("nan")


def sympy_predict(expr_str, X):
    import sympy as sp
    syms = sp.symbols([f"x{i}" for i in range(X.shape[1])], real=True)
    expr = sp.sympify(expr_str, locals={s.name: s for s in syms})
    fn = sp.lambdify(syms, expr, modules="numpy")
    with np.errstate(all="ignore"):
        out = np.asarray(fn(*[X[:, i] for i in range(X.shape[1])]), dtype=complex)
    out = np.broadcast_to(out, (X.shape[0],))
    return np.where(np.abs(out.imag) < 1e-9, out.real, np.nan)


def max_rel_diff(a, b):
    a, b = np.asarray(a, dtype=float), np.asarray(b, dtype=float)
    ok = np.isfinite(a) & np.isfinite(b)
    if ok.mean() < 0.99:
        return float("inf")
    scale = max(float(np.sqrt(np.mean(a[ok] ** 2))), 1e-300)
    return float(np.max(np.abs(a[ok] - b[ok])) / scale)


# ---------------------------------------------------------------- systems

def fit_pysr(X, y, seed, time_limit, threads):
    from pysr import PySRRegressor
    var_y = float(np.var(y)) or 1.0
    m = PySRRegressor(
        binary_operators=["+", "-", "*", "/", "^"],
        unary_operators=["exp", "log", "sqrt", "sin", "cos"],
        maxsize=30,
        constraints={"^": (-1, 1)},  # PySR's recommended setting for ^ (a constant or variable exponent)
        niterations=100000,
        timeout_in_seconds=time_limit,
        # Stop once the loss (MSE) is at rounding level, as the other systems do.
        early_stop_condition=f"stop_if(loss, complexity) = loss < {1e-14 * var_y:.3e}",
        parallelism="multithreading" if threads > 1 else "serial",
        random_state=seed,
        deterministic=threads <= 1,
        verbosity=0,
        progress=False,
        temp_equation_file=True,
    )
    m.fit(X, y)
    expr = str(m.sympy())
    settings = {k: m.get_params()[k] for k in ("binary_operators", "unary_operators", "maxsize", "populations",
                                                  "population_size", "timeout_in_seconds", "parallelism")
                if k in m.get_params()}
    return expr, m.predict, settings


GPLEARN_SYMPY = {
    "add": lambda a, b: a + b, "sub": lambda a, b: a - b, "mul": lambda a, b: a * b, "div": lambda a, b: a / b,
    "neg": lambda a: -a, "inv": lambda a: 1 / a,
}


def fit_gplearn(X, y, seed, time_limit, threads):
    from gplearn.functions import make_function
    from gplearn.genetic import SymbolicRegressor

    def _pexp(x):
        with np.errstate(over="ignore"):
            return np.exp(np.minimum(x, 100.0))

    pexp = make_function(function=_pexp, name="exp", arity=1)
    fs = ("add", "sub", "mul", "div", "sqrt", "log", "neg", "inv", "sin", "cos", pexp)
    # The parsimony coefficient is set in units of the target's variance (0.001 var(y) per node, the R^2-scale penalty
    # EvoMath uses): a fixed 0.001 is meaningless against an MSE whose scale is set by the target, and the programs
    # bloat until one generation takes minutes; gplearn's "auto" collapsed to a bare input in tests.
    var_y = float(np.var(y)) or 1.0
    m = SymbolicRegressor(population_size=1000, generations=1, tournament_size=20, function_set=fs,
                          metric="mse", parsimony_coefficient=1e-3 * var_y, stopping_criteria=1e-12 * var_y,
                          const_range=(-5.0, 5.0), n_jobs=threads, random_state=seed, warm_start=True)
    t0 = time.time()
    gens = 1
    m.fit(X, y)
    # Time-capped by continuing the same run (warm start) one generation at a time.
    while time.time() - t0 < time_limit and gens < 2000 and m.run_details_["best_fitness"][-1] > m.stopping_criteria:
        gens += 1
        m.set_params(generations=gens)
        m.fit(X, y)
    import sympy as sp
    syms = {f"X{i}": sp.Symbol(f"x{i}", real=True) for i in range(X.shape[1])}
    loc = dict(GPLEARN_SYMPY, **syms)
    loc.update({"sqrt": lambda a: sp.sqrt(sp.Abs(a)), "log": lambda a: sp.log(sp.Abs(a)), "sin": sp.sin,
                "cos": sp.cos, "exp": sp.exp})
    expr = str(sp.sympify(str(m._program), locals=loc))
    settings = {"population_size": 1000, "generations_run": gens, "tournament_size": 20,
                "function_set": "add,sub,mul,div,sqrt,log,neg,inv,sin,cos,exp", "metric": "mse",
                "parsimony_coefficient": "0.001*var(y)", "const_range": [-5, 5]}
    return expr, m.predict, settings


def fit_operon(X, y, seed, time_limit, threads):
    from pyoperon.sklearn import SymbolicRegressor
    # Operon's own budget (1000 generations, 1e6 evaluations), capped by the common wall-clock limit.
    m = SymbolicRegressor(allowed_symbols="add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos",
                          max_length=50, generations=1000, max_evaluations=1_000_000,
                          optimizer_iterations=10, n_threads=threads, max_time=time_limit, random_state=seed)
    m.fit(X, y)
    raw = m.get_model_string(m.model_, precision=17, names=[f"x{i}" for i in range(X.shape[1])])
    expr = raw.replace("^", "**")
    settings = {"allowed_symbols": "add,sub,mul,div,constant,variable,exp,log,sqrt,pow,sin,cos", "max_length": 50,
                "generations": 1000, "max_evaluations": 1_000_000, "optimizer_iterations": 10,
                "max_time": time_limit, "model_selection": "minimum_description_length"}
    return expr, m.predict, settings


FITTERS = {"pysr": fit_pysr, "gplearn": fit_gplearn, "operon": fit_operon}


def version_of(system):
    import importlib.metadata as md
    return md.version({"pysr": "pysr", "gplearn": "gplearn", "operon": "pyoperon"}[system])


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--system", required=True, choices=sorted(FITTERS))
    ap.add_argument("--suites", default="v1,v2,v3,v5,v6")
    ap.add_argument("--seed", type=int, default=42)
    ap.add_argument("--time-limit", type=int, default=300)
    ap.add_argument("--threads", type=int, default=4)
    ap.add_argument("--part", type=int, default=0)
    ap.add_argument("--nparts", type=int, default=1)
    ap.add_argument("--only", default="")
    args = ap.parse_args()

    manifest = json.load(open(os.path.join(DATA, "manifest.json"), encoding="utf-8"))
    suites = args.suites.split(",")
    todo = [m for m in manifest if m["suite"] in suites and m["seed"] == args.seed
            and (not args.only or m["id"] in args.only.split(","))]
    todo = todo[args.part::args.nparts]
    os.makedirs(RESULTS, exist_ok=True)
    tag = f"{args.system}_{'-'.join(suites)}_s{args.seed}" + (f"_p{args.part}of{args.nparts}" if args.nparts > 1 else "")
    out = os.path.join(RESULTS, tag + ".jsonl")
    # Done = any dataset of this system and seed already in any result file (whatever its part split), so a run can
    # be re-split into more parts without repeating work.
    done = set()
    import glob
    for path in glob.glob(os.path.join(RESULTS, f"{args.system}_*_s{args.seed}*.jsonl")):
        for line in open(path, encoding="utf-8"):
            try:
                rec = json.loads(line)
                done.add((rec["suite"], rec["id"]))
            except Exception:
                pass
    fit = FITTERS[args.system]
    env = {"python": sys.version.split()[0], "platform": platform.platform(), "version": version_of(args.system),
           "threads": args.threads, "time_limit": args.time_limit}
    print(f"[{tag}] {len(todo)} datasets, {len(done)} done", flush=True)
    with open(out, "a", encoding="utf-8") as f:
        for m in todo:
            if (m["suite"], m["id"]) in done:
                continue
            X, y = load(m["train"])
            Xh, yh = load(m["holdout"])
            rec = {"system": args.system, "suite": m["suite"], "id": m["id"], "seed": args.seed, **env}
            t0 = time.time()
            try:
                expr, predict, settings = fit(X, y, args.seed, args.time_limit, args.threads)
                rec["seconds"] = round(time.time() - t0, 2)
                rec["expr"] = expr
                rec["settings"] = settings
                with np.errstate(all="ignore"):
                    ph = np.asarray(predict(Xh), dtype=float)
                    rec["train_r2"] = r2(y, predict(X))
                rec["holdout_r2"] = r2(yh, ph)
                rec["translation_max_rel_diff"] = max_rel_diff(ph, sympy_predict(expr, Xh))
            except Exception as exc:
                rec["seconds"] = round(time.time() - t0, 2)
                rec["error"] = f"{type(exc).__name__}: {exc}"[:500]
                rec["traceback"] = traceback.format_exc()[-1500:]
            f.write(json.dumps(rec, default=float) + "\n")
            f.flush()
            print(f"[{tag}] {m['suite']}/{m['id']:28s} {rec.get('seconds', 0):7.1f}s "
                  f"R2h={rec.get('holdout_r2', float('nan')):.6f} tr={rec.get('translation_max_rel_diff', '-')} "
                  f"{rec.get('error', '')[:80]}", flush=True)


if __name__ == "__main__":
    main()


==> anc/competitors/run_evomath.py <==
"""Run EvoMath on the exported law suites under the same budget as the competitors (EvoMath venv).

The data are formula_benchmark.make_dataset with the same seed and noise as in export_suites.py, so EvoMath sees
the rows the other systems see. The run is formula_benchmark.run_problem (the suite's standard configuration, 120
generations) with two overrides: a wall-clock limit (GPConfig.max_seconds, default 300 s) and the same number of
evaluation workers as the competitors' threads (default 4). Results stream to results/evomath_<suites>_s<seed>
[_p<k>of<n>].jsonl in the format of formula_benchmark, plus the holdout R^2 of the reported model. Resumable.

Usage (EvoMath venv, from backend/):
    python benchmarks/competitors/run_evomath.py --suites v1,v2 --seed 42 --time-limit 300 --workers 4 --part 0 --nparts 2
"""
from __future__ import annotations

import argparse
import json
import os
import platform
import subprocess
import sys
import time
import traceback

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.dirname(os.path.dirname(HERE)))

from benchmarks.competitors.export_suites import suite_problems  # noqa: E402
from benchmarks.formula_benchmark import run_problem  # noqa: E402
from evolmath.engine.evaluator import evaluate  # noqa: E402
from evolmath.engine.serializer import from_prefix  # noqa: E402

DATA = os.path.join(HERE, "data")
RESULTS = os.path.join(HERE, "results")


def holdout_r2(rec, holdout_csv):
    a = np.loadtxt(os.path.join(DATA, holdout_csv), delimiter=",", skiprows=1, ndmin=2)
    X, y = a[:, :-1], a[:, -1]
    with np.errstate(all="ignore"):
        p = rec["scale_a"] + rec["scale_b"] * evaluate(from_prefix(rec["found_prefix"]), X)
    if not np.all(np.isfinite(p)):
        return float("nan")
    ss = float(np.sum((y - y.mean()) ** 2))
    return 1.0 - float(np.sum((y - p) ** 2)) / ss


def git_state():
    """The engine version: git HEAD, whether the engine has uncommitted changes, and one sha256 over the sorted
    sha256 of every module in evolmath/engine, which pins the code even when it is uncommitted."""
    import hashlib
    root = os.path.dirname(os.path.dirname(os.path.dirname(HERE)))
    engine = os.path.join(root, "backend", "evolmath", "engine")
    h = hashlib.sha256()
    for name in sorted(os.listdir(engine)):
        if name.endswith(".py"):
            h.update(name.encode() + hashlib.sha256(open(os.path.join(engine, name), "rb").read()).digest())
    state = {"engine_sha256": h.hexdigest()}
    try:
        head = subprocess.run(["git", "rev-parse", "HEAD"], cwd=root, capture_output=True, text=True).stdout.strip()
        dirty = subprocess.run(["git", "status", "--porcelain", "backend/evolmath"], cwd=root, capture_output=True,
                               text=True).stdout.strip()
        state.update({"git_head": head, "engine_uncommitted_changes": bool(dirty)})
    except Exception:
        pass
    return state


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--suites", default="v1,v2,v3,v5,v6")
    ap.add_argument("--seed", type=int, default=42)
    ap.add_argument("--time-limit", type=int, default=300)
    ap.add_argument("--workers", type=int, default=4)
    ap.add_argument("--max-gens", type=int, default=120)
    ap.add_argument("--part", type=int, default=0)
    ap.add_argument("--nparts", type=int, default=1)
    ap.add_argument("--only", default="")
    ap.add_argument("--restarts", type=int, default=None,
                    help="override stall_restarts (the suite uses 2); a large value lets a run spend its whole budget")
    ap.add_argument("--tag", default="", help="suffix for the result file, for variants")
    ap.add_argument("--early-stop", type=float, default=None,
                    help="override early_stop_r2 (the suite uses 0.999)")
    args = ap.parse_args()

    manifest = {(m["suite"], m["id"], m["seed"]): m
                for m in json.load(open(os.path.join(DATA, "manifest.json"), encoding="utf-8"))}
    suites = args.suites.split(",")
    todo = [(s, p) for s in suites for p in suite_problems(s)
            if not args.only or p.id in args.only.split(",")]
    todo = todo[args.part::args.nparts]
    os.makedirs(RESULTS, exist_ok=True)
    tag = (f"evomath{('_' + args.tag) if args.tag else ''}_{'-'.join(suites)}_s{args.seed}"
           + (f"_p{args.part}of{args.nparts}" if args.nparts > 1 else ""))
    out = os.path.join(RESULTS, tag + ".jsonl")
    done = set()
    if os.path.exists(out):
        for line in open(out, encoding="utf-8"):
            try:
                r = json.loads(line)
                done.add((r["suite"], r["id"]))
            except Exception:
                pass
    env = {"system": "evomath", "seed": args.seed, "python": sys.version.split()[0], "platform": platform.platform(),
           "workers": args.workers, "time_limit": args.time_limit, "max_gens": args.max_gens,
           "stall_restarts": args.restarts, "early_stop_r2": args.early_stop, "variant": args.tag,
           **git_state()}
    print(f"[{tag}] {len(todo)} problems, {len(done)} done", flush=True)
    with open(out, "a", encoding="utf-8") as f:
        for suite, p in todo:
            if (suite, p.id) in done:
                continue
            m = manifest[(suite, p.id, args.seed)]
            t0 = time.time()
            try:
                overrides = {"max_seconds": float(args.time_limit), "eval_workers": args.workers}
                if args.restarts is not None:
                    overrides["stall_restarts"] = args.restarts
                if args.early_stop is not None:
                    overrides["early_stop_r2"] = args.early_stop
                rec = run_problem(p, args.max_gens, args.seed,
                                  config_overrides=overrides,
                                  noise=float(getattr(p, "noise", 0.0) or 0.0))
                rec["holdout_r2"] = holdout_r2(rec, m["holdout"]) if rec.get("found_prefix") else float("nan")
            except Exception as exc:
                rec = {"id": p.id, "error": f"{type(exc).__name__}: {exc}"[:500],
                       "traceback": traceback.format_exc()[-1500:], "seconds": round(time.time() - t0, 2)}
            rec.update({"suite": suite, **env})
            f.write(json.dumps(rec, default=float) + "\n")
            f.flush()
            print(f"[{tag}] {suite}/{p.id:28s} {rec.get('seconds', 0):7.1f}s R2h={rec.get('holdout_r2', float('nan')):.6f} "
                  f"recovery={rec.get('recovery', '-')} {rec.get('error', '')[:80]}", flush=True)


if __name__ == "__main__":
    main()


==> anc/competitors/score.py <==
"""Judge every system's formulas with EvoMath's own recovery verdict and tabulate the comparison (EvoMath venv).

For the competitors the verdict is recovery_verdict's logic applied to a sympy expression instead of an engine
tree: floats snapped to exact constants (snap_constants, tolerance max(1e-4, 3 x noise)), then
  exact       the difference to the reference law simplifies to zero (symbolic_equal_bounded, time-limited),
  equivalent  not proved, but the model agrees with the law to the same tolerance far outside the sampled ranges
              (behavioural_equal, 8x the training span),
  none        neither.
EvoMath's rows keep the verdict its own run computed with the same functions. A verdict is flagged when the
exported expression does not reproduce the system's predictions (translation check in run_competitor.py).

Usage (EvoMath venv, from backend/):  python benchmarks/competitors/score.py [--seed 42]
Writes results/scored_s<seed>.jsonl and results/SUMMARY_s<seed>.md.
"""
from __future__ import annotations

import argparse
import glob
import json
import os
import statistics
import sys

import numpy as np
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.dirname(os.path.dirname(HERE)))

from benchmarks.competitors.export_suites import suite_problems  # noqa: E402
from evolmath.engine.equivalence import (_LAMBDIFY_MODULES, behavioural_equal, parse_truth,  # noqa: E402
                                         snap_constants, symbolic_equal_bounded)

RESULTS = os.path.join(HERE, "results")
SYSTEMS = ["evomath", "pysr", "operon", "gplearn"]
# The exported formula must reproduce the system's own predict() on the holdout. Operon evaluates in single
# precision, so its predictions differ from the exported double-precision formula by ~1e-6..1e-5; it gets 1e-4.
TRANSLATION_TOL = {"pysr": 1e-6, "gplearn": 1e-6, "operon": 1e-4}


def prune_negligible(expr, syms, names, p, tol, seed):
    """Set to zero every float whose removal changes the model by at most `tol` (max error over the RMS of the
    model) on the sampled ranges. This is the competitors' counterpart of EvoMath's zero snapping of a fitted
    intercept against the target's scale (snap_float's zero_ref): a PySR term 2e-8 + 0.5*v is the law v/2."""
    rng = np.random.default_rng(seed)
    cols = [rng.uniform(float(p.var_ranges[n][0]), float(p.var_ranges[n][1]), 256) for n in names]

    def values(e):
        with np.errstate(all="ignore"):
            v = np.asarray(sp.lambdify(syms, e, modules=_LAMBDIFY_MODULES)(*cols), dtype=complex)
        v = np.broadcast_to(v, (256,))
        return np.where(np.abs(v.imag) < 1e-9, v.real, np.nan)

    try:
        ref = values(expr)
        if not np.isfinite(ref).all():
            return expr
        scale = max(float(np.sqrt(np.mean(ref ** 2))), 1e-300)
        for c in sorted(expr.atoms(sp.Float), key=lambda f: abs(float(f))):
            trial = expr.subs(c, 0)
            v = values(trial)
            if np.isfinite(v).all() and float(np.max(np.abs(v - ref))) / scale <= tol:
                expr = trial
    except Exception:
        pass
    return expr


def competitor_verdict(expr_str, names, p, seed, tol):
    out = {"verdict": "none", "symbolic": False, "behavioural": False, "extrapolation_error": None,
           "model_sympy": None, "complexity": None, "note": ""}
    syms = [sp.Symbol(n, real=True, positive=True) for n in names]
    try:
        model_exact = sp.sympify(expr_str, locals={f"x{i}": s for i, s in enumerate(syms)})
    except Exception as exc:
        out["note"] = f"expression not parseable: {exc}"[:200]
        return out
    model = snap_constants(prune_negligible(model_exact, syms, names, p, tol, seed), tol)
    out["model_sympy"] = str(model)[:400]
    try:
        out["complexity"] = int(sp.count_ops(model)) + len(model.free_symbols)
    except Exception:
        pass
    truth = parse_truth(p.formula, names)
    if truth is not None:
        out["symbolic"] = bool(symbolic_equal_bounded(model, snap_constants(truth, tol)))
    try:
        fn = sp.lambdify(syms, model_exact, modules=_LAMBDIFY_MODULES)

        def call(**kw):
            with np.errstate(all="ignore"):
                v = np.asarray(fn(*[kw[n] for n in names]), dtype=complex)
            return np.where(np.abs(v.imag) < 1e-9, v.real, np.nan)

        agree, err = behavioural_equal(call, p.target, p.var_ranges, np.random.default_rng(seed), rtol=tol)
        out["behavioural"] = bool(agree)
        out["extrapolation_error"] = None if not np.isfinite(err) else float(err)
    except Exception as exc:
        out["note"] = f"behavioural check failed: {exc}"[:200]
    out["verdict"] = "exact" if out["symbolic"] else ("equivalent" if out["behavioural"] else "none")
    return out


def load_rows(seed, variant=""):
    """All result rows for this seed, one per (system, suite, law); a law run twice (after a re-split into parts)
    keeps its first record. EvoMath rows are those of the given variant ("" = the first, untagged run)."""
    rows = {}
    for path in sorted(glob.glob(os.path.join(RESULTS, f"*_s{seed}*.jsonl"))):
        if os.path.basename(path).startswith("scored"):
            continue
        for line in open(path, encoding="utf-8"):
            try:
                r = json.loads(line)
                if r["system"] == "evomath" and (r.get("variant") or "") != variant:
                    continue
                rows.setdefault((r["system"], r.get("suite"), r.get("id")), r)
            except Exception:
                pass
    return list(rows.values())


def evomath_expression(r, names, entry):
    """EvoMath's reported model a + b f(x) as a sympy string in x0..x{d-1}, unsnapped, and whether that string
    reproduces the engine's own evaluation on the holdout rows (relative 1e-6, as for the other systems)."""
    from evolmath.engine.equivalence import node_to_sympy
    from evolmath.engine.evaluator import evaluate
    from evolmath.engine.serializer import from_prefix
    node = from_prefix(r["found_prefix"])
    xs = [f"x{i}" for i in range(len(names))]
    a = np.loadtxt(os.path.join(HERE, "data", entry["holdout"]), delimiter=",", skiprows=1, ndmin=2)
    Xh = a[:, :-1]
    # Clean mathematics where the engine's protective guards never engage on the sampled domain (the engine's own
    # translation rule), with no constant snapping: the other systems' formulas arrive as clean mathematics too.
    expr = sp.Float(r["scale_a"]) + sp.Float(r["scale_b"]) * node_to_sympy(node, xs, tol=0.0, domain=Xh)
    syms = [sp.Symbol(x, real=True) for x in xs]
    with np.errstate(all="ignore"):
        got = np.asarray(sp.lambdify(syms, expr, modules=_LAMBDIFY_MODULES)(*[Xh[:, i] for i in range(Xh.shape[1])]),
                         dtype=complex)
        want = r["scale_a"] + r["scale_b"] * evaluate(node, Xh)
    got = np.broadcast_to(got, want.shape)
    use = np.isfinite(want) & np.isfinite(got.real) & (np.abs(got.imag) < 1e-9)
    scale = max(float(np.sqrt(np.mean(want[use] ** 2))) if use.any() else 0.0, 1e-300)
    ok = bool(use.mean() >= 0.99 and np.max(np.abs(got.real[use] - want[use])) / scale <= 1e-6)
    return str(expr), ok


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--seed", type=int, default=42)
    ap.add_argument("--variant", default="", help="EvoMath variant tag (run_evomath.py --tag); output files get "
                                                  "the same suffix")
    ap.add_argument("--systems", default="", help="rescore only these systems (comma-separated); the rows of the "
                                                  "others are taken from the existing scored file")
    args = ap.parse_args()

    problems = {}
    for suite in ("v1", "v2", "v3", "v5", "v6"):
        for p in suite_problems(suite):
            problems[(suite, p.id)] = p
    manifest = {(m["suite"], m["id"]): m for m in json.load(open(os.path.join(HERE, "data", "manifest.json"),
                                                                 encoding="utf-8")) if m["seed"] == args.seed}
    sfx = f"_{args.variant}" if args.variant else ""
    scored, skip = [], set()
    if args.systems:
        keep = set(args.systems.split(","))
        skip = {"evomath", "pysr", "operon", "gplearn"} - keep
        old = os.path.join(RESULTS, f"scored_s{args.seed}.jsonl")   # the other systems' rows of the base scoring
        scored = [json.loads(l) for l in open(old, encoding="utf-8") if json.loads(l)["system"] in skip]
    for r in load_rows(args.seed, args.variant):
        key = (r.get("suite"), r.get("id"))
        p = problems.get(key)
        if p is None:
            continue
        noise = float(getattr(p, "noise", 0.0) or 0.0)
        tol = max(1e-4, 3 * noise)
        row = {"system": r["system"], "suite": key[0], "id": key[1], "seconds": r.get("seconds"),
               "holdout_r2": r.get("holdout_r2"), "error": r.get("error")}
        if r["system"] in skip:
            continue
        if r["system"] == "evomath" and r.get("found_prefix"):
            # One judge for all systems: EvoMath's reported model a + b f(x), rebuilt unsnapped from the run's prefix
            # string, goes through the same pipeline as the other systems' formulas. The engine's own verdict, whose
            # constant snapping rounds a noise-level intercept to the nearest integer before testing zero, is kept
            # as verdict_engine for reference.
            names = list(p.var_ranges.keys())
            expr, ok = evomath_expression(r, names, manifest[(key[0], key[1])])
            v = competitor_verdict(expr, names, p, args.seed, tol)
            row.update(verdict=v["verdict"], model_sympy=v["model_sympy"], complexity=v["complexity"],
                       extrapolation_error=v["extrapolation_error"], note=v["note"], translation_ok=ok,
                       verdict_engine=r.get("recovery", "none"))
        elif r.get("expr"):
            names = list(p.var_ranges.keys())
            v = competitor_verdict(r["expr"], names, p, args.seed, tol)
            row.update(verdict=v["verdict"], model_sympy=v["model_sympy"], complexity=v["complexity"],
                       extrapolation_error=v["extrapolation_error"], note=v["note"],
                       translation_ok=(r.get("translation_max_rel_diff") is not None
                                       and r["translation_max_rel_diff"] <= TRANSLATION_TOL[r["system"]]))
        else:
            row.update(verdict="none", translation_ok=None)
        scored.append(row)
        print(f"{row['system']:8s} {row['suite']}/{row['id']:28s} {row['verdict']:10s} "
              f"R2h={row['holdout_r2'] if row['holdout_r2'] is not None else float('nan'):.6f}", flush=True)

    with open(os.path.join(RESULTS, f"scored_s{args.seed}{sfx}.jsonl"), "w", encoding="utf-8") as f:
        for row in scored:
            f.write(json.dumps(row, default=float) + "\n")

    lines = [f"# Comparison on the EvoMath law suites (seed {args.seed})", "",
             "exact = proved equal to the law after snapping constants; equiv. = agrees to tolerance at 8x the "
             "training span; fit = holdout R^2 >= 0.999 (noiseless holdout).", "",
             "| suite | system | n | exact | exact+equiv. | fit | median s | median complexity | untranslatable |",
             "|---|---|---|---|---|---|---|---|---|"]
    for suite in ("v1", "v2", "v3", "v5", "v6", "all"):
        for system in SYSTEMS:
            rs = [r for r in scored if r["system"] == system and (suite == "all" or r["suite"] == suite)]
            if not rs:
                continue
            n = len(rs)
            ex = sum(r["verdict"] == "exact" for r in rs)
            eq = sum(r["verdict"] in ("exact", "equivalent") for r in rs)
            fit = sum((r.get("holdout_r2") or -1) >= 0.999 for r in rs if r.get("holdout_r2") == r.get("holdout_r2"))
            secs = [r["seconds"] for r in rs if r.get("seconds") is not None]
            cx = [r["complexity"] for r in rs if r.get("complexity") is not None]
            bad = sum(r.get("translation_ok") is False for r in rs)
            lines.append(f"| {suite} | {system} | {n} | {ex} | {eq} | {fit} | "
                         f"{statistics.median(secs) if secs else float('nan'):.1f} | "
                         f"{statistics.median(cx) if cx else float('nan'):.0f} | {bad} |")
    open(os.path.join(RESULTS, f"SUMMARY_s{args.seed}{sfx}.md"), "w", encoding="utf-8").write("\n".join(lines) + "\n")
    print("\n".join(lines))


if __name__ == "__main__":
    main()


==> anc/constant_identification/cid_a_cur.jsonl <==
{"name": "pi", "family": "series", "given": 120, "seed": 7, "seconds": 550.8, "generations": 5, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))"}
{"name": "pi^2", "family": "series", "given": 120, "seed": 7, "seconds": 511.4, "generations": 5, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6)))))))"}
{"name": "log 2", "family": "series", "given": 120, "seed": 7, "seconds": 801.0, "generations": 5, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sum[k=0..inf]((((1 / 2) ^ k) / (k + 1))) / 2))"}
{"name": "log^2 2", "family": "series", "given": 120, "seed": 7, "seconds": 497.1, "generations": 5, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sum[k=0..inf]((((1 / 2) ^ k) / (k + 1))) / 2) * (sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2)))"}
{"name": "pi sqrt2", "family": "series", "given": 120, "seed": 7, "seconds": 382.7, "generations": 5, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sum[k=0..inf]((((1 / 64) ^ k) * ((((((32 / ((12 * k) + 1)) + (8 / ((12 * k) + 3))) + (8 / ((12 * k) + 5))) - (4 / ((12 * k) + 7))) - (1 / ((12 * k) + 9))) - (1 / ((12 * k) + 11))))) / 8))"}
{"name": "Catalan", "family": "polylog", "given": 120, "seed": 7, "seconds": 411.4, "generations": 5, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sum[k=0..inf]((((1 / 16) ^ k) * ((((((8 / (((8 * k) + 1) * ((8 * k) + 1))) + (8 / (((8 * k) + 2) * ((8 * k) + 2)))) + (4 / (((8 * k) + 3) * ((8 * k) + 3)))) - (2 / (((8 * k) + 5) * ((8 * k) + 5)))) - (2 / (((8 * k) + 6) * ((8 * k) + 6)))) - (1 / (((8 * k) + 7) * ((8 * k) + 7)))))) / 16) + ((1 / 8) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * sum[k=0..inf]((((1 / 16) ^ k) * (((("}
{"name": "zeta(3)", "family": "polylog", "given": 120, "seed": 7, "seconds": 326.3, "generations": 5, "digits_agree": 139.75, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((8 / 7) * (sum[k=0..inf]((((1 / 2) ^ k) * (1 / ((k + 1) ^ 3)))) / 2)) + ((2 / 21) * (((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6)))))) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))"}
{"name": "golden ratio", "family": "surd", "given": 60, "seed": 7, "seconds": 188.1, "generations": 5, "digits_agree": 79.52, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((1 + sqrt(5)) / 2))"}
{"name": "sqrt(33)/4", "family": "surd", "given": 60, "seed": 7, "seconds": 190.0, "generations": 5, "digits_agree": 79.53, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sqrt(33) / 4))"}
{"name": "BS phase", "family": "quadratic", "given": 300, "seed": 7, "seconds": 346.4, "generations": 5, "digits_agree": 319.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((4 / 3) - ((2 / 27) * sqrt(3))) - (((4 / 9) * sqrt(3)) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + (2 * sum[k=0..inf]((((1 / (2 + sqrt(3))) ^ (k + 1)) / (k + 1))))))))"}
{"name": "BS Delta_c", "family": "quadratic", "given": 300, "seed": 7, "seconds": 384.5, "generations": 5, "digits_agree": 319.84, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((((((((((((4 / 51) * sqrt(3)) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + (2 * sum[k=0..inf]((((1 / (2 + sqrt(3))) ^ (k + 1)) / (k + 1))))))) + (((4 / 17) * sqrt(3)) * (((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + sum[k=0..inf]((((1 / 3) ^ (k + 1)) / (k + 1)))) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1))))"}


==> anc/constant_identification/cid_a_rel.jsonl <==
{"name": "pi", "family": "series", "given": 120, "seed": 7, "seconds": 64.2, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))"}
{"name": "pi^2", "family": "series", "given": 120, "seed": 7, "seconds": 66.3, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6)))))))"}
{"name": "log 2", "family": "series", "given": 120, "seed": 7, "seconds": 75.6, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * sum[k=0..inf]((((1 / 2) ^ k) * (1 / ((2 * k) + 2)))))"}
{"name": "log^2 2", "family": "series", "given": 120, "seed": 7, "seconds": 83.5, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * (sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2)))"}
{"name": "pi sqrt2", "family": "series", "given": 120, "seed": 7, "seconds": 89.2, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sum[k=0..inf]((((1 / 64) ^ k) * ((((((32 / ((12 * k) + 1)) + (8 / ((12 * k) + 3))) + (8 / ((12 * k) + 5))) - (4 / ((12 * k) + 7))) - (1 / ((12 * k) + 9))) - (1 / ((12 * k) + 11))))) / 8))"}
{"name": "Catalan", "family": "polylog", "given": 120, "seed": 7, "seconds": 82.9, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sum[k=0..inf]((((1 / 16) ^ k) * ((((((8 / (((8 * k) + 1) * ((8 * k) + 1))) + (8 / (((8 * k) + 2) * ((8 * k) + 2)))) + (4 / (((8 * k) + 3) * ((8 * k) + 3)))) - (2 / (((8 * k) + 5) * ((8 * k) + 5)))) - (2 / (((8 * k) + 6) * ((8 * k) + 6)))) - (1 / (((8 * k) + 7) * ((8 * k) + 7)))))) / 16) + ((1 / 8) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * sum[k=0..inf]((((1 / 16) ^ k) * (((("}
{"name": "zeta(3)", "family": "polylog", "given": 120, "seed": 7, "seconds": 82.8, "generations": 0, "digits_agree": 139.75, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((8 / 7) * (sum[k=0..inf]((((1 / 2) ^ k) * (1 / ((k + 1) ^ 3)))) / 2)) + ((2 / 21) * (((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6)))))) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))"}
{"name": "golden ratio", "family": "surd", "given": 60, "seed": 7, "seconds": 59.9, "generations": 0, "digits_agree": 79.52, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((1 + sqrt(5)) / 2))"}
{"name": "sqrt(33)/4", "family": "surd", "given": 60, "seed": 7, "seconds": 62.9, "generations": 0, "digits_agree": 79.53, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sqrt(33) / 4))"}
{"name": "BS phase", "family": "quadratic", "given": 300, "seed": 7, "seconds": 163.4, "generations": 0, "digits_agree": 319.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((4 / 3) - ((2 / 27) * sqrt(3))) - (((4 / 9) * sqrt(3)) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + (2 * sum[k=0..inf]((((1 / (2 + sqrt(3))) ^ (k + 1)) / (k + 1))))))))"}
{"name": "BS Delta_c", "family": "quadratic", "given": 300, "seed": 7, "seconds": 160.5, "generations": 0, "digits_agree": 319.84, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((((((((((((4 / 51) * sqrt(3)) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + (2 * sum[k=0..inf]((((1 / (2 + sqrt(3))) ^ (k + 1)) / (k + 1))))))) + (((4 / 17) * sqrt(3)) * (((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + sum[k=0..inf]((((1 / 3) ^ (k + 1)) / (k + 1)))) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1))))"}


==> anc/constant_identification/cid_b6_cache.jsonl <==
{"name": "B6(-7)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 289.2, "generations": 5, "digits_agree": 138.92, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((96 * ((sum[k=0..inf]((((((sqrt((1 / 8)) - sqrt((1 / 24))) / (sqrt((1 / 24)) + sqrt((1 / 8)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * ((sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5"}


==> anc/constant_identification/cid_b_cur.jsonl <==
{"name": "J(2)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 7271.9, "generations": 5, "digits_agree": 139.53, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((12 * ((sum[k=0..inf]((((((sqrt((1 / 4)) - sqrt((1 / 12))) / (sqrt((1 / 4)) + sqrt((1 / 12)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5)"}
{"name": "J(3)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 4420.9, "generations": 5, "digits_agree": 139.51, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((12 * ((sum[k=0..inf]((((((sqrt((7 / 32)) - sqrt((3 / 32))) / (sqrt((7 / 32)) + sqrt((3 / 32)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + "}
{"name": "B6(-7)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 6017.2, "generations": 5, "digits_agree": 138.92, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((96 * ((sum[k=0..inf]((((((sqrt((1 / 8)) - sqrt((1 / 24))) / (sqrt((1 / 24)) + sqrt((1 / 8)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * ((sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5"}
{"name": "<F>", "family": "cm", "given": 120, "seed": 7, "seconds": 182.9, "generations": 5, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((((factorial((1 / 4)) / (1 / 4)) * (factorial((1 / 4)) / (1 / 4))) / ((factorial((3 / 4)) / (3 / 4)) * (factorial((3 / 4)) / (3 / 4)))) + (48 * (((factorial((3 / 4)) / (3 * 4)) * (factorial((3 / 4)) / (3 / 4))) / ((factorial((1 / 4)) / (1 / 4)) * (factorial((1 / 4)) / 4))))) / 24))"}
{"name": "K(1/sqrt2)", "family": "cm", "given": 120, "seed": 7, "seconds": 226.6, "generations": 5, "digits_agree": 139.8, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sqrt((1 / 8)) * ((factorial((1 / 4)) / (1 / 4)) / (factorial((3 / 4)) / (3 / 4)))) * sqrt(sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))))"}
{"name": "Gamma(1/3)", "family": "cm", "given": 120, "seed": 7, "seconds": 232.7, "generations": 5, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (factorial((1 / 3)) / (1 / 3)))"}
{"name": "Gamma(1/4)", "family": "cm", "given": 120, "seed": 7, "seconds": 243.0, "generations": 5, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (factorial((1 / 4)) / (1 / 4)))"}
{"name": "Euler gamma", "family": "control", "given": 120, "seed": 7, "seconds": 1611.5, "generations": 100, "digits_agree": 0.0, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "((x * sqrt((1 / 3))) * harmonic((cos(3) ^ ((3 + harmonic(3, factorial(10))) + harmonic((1 / 10), 3))), 10))"}
{"name": "e^pi", "family": "control", "given": 120, "seed": 7, "seconds": 953.5, "generations": 60, "digits_agree": 5.55, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "((x + ((2 * x) * 11)) + (1 / ((((sqrt(2) + 9) * cbrt(sqrt(7))) / (2 * x)) + (1 / (-((x * 10) + (1 / x)))))))"}
{"name": "random", "family": "control", "given": 120, "seed": 7, "seconds": 1325.9, "generations": 100, "digits_agree": 0.0, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "((((11 / (1 / 3)) - (12 * (2 + 100))) ^ (1 / (-((2 * 7) + 100)))) / (-(1 / (-x))))"}


==> anc/constant_identification/cid_b_rel.jsonl <==
{"name": "J(2)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 84.5, "generations": 0, "digits_agree": 139.53, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((12 * ((sum[k=0..inf]((((((sqrt((1 / 4)) - sqrt((1 / 12))) / (sqrt((1 / 4)) + sqrt((1 / 12)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5)"}
{"name": "J(3)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 90.6, "generations": 0, "digits_agree": 139.51, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((12 * ((sum[k=0..inf]((((((sqrt((7 / 32)) - sqrt((3 / 32))) / (sqrt((7 / 32)) + sqrt((3 / 32)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + "}
{"name": "B6(-7)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 94.0, "generations": 0, "digits_agree": 138.92, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((96 * ((sum[k=0..inf]((((((sqrt((1 / 8)) - sqrt((1 / 24))) / (sqrt((1 / 24)) + sqrt((1 / 8)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * ((sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5"}


==> anc/constant_identification/cid_c_rel.jsonl <==
{"name": "<F>", "family": "cm", "given": 120, "seed": 7, "seconds": 80.4, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((((factorial((1 / 4)) / (1 / 4)) * (factorial((1 / 4)) / (1 / 4))) / ((factorial((3 / 4)) / (3 / 4)) * (factorial((3 / 4)) / (3 / 4)))) + (48 * (((factorial((3 / 4)) / (3 / 4)) * (factorial((3 / 4)) / (3 / 4))) / ((factorial((1 / 4)) / (1 / 4)) * (factorial((1 / 4)) / (1 / 4)))))) / 24))"}
{"name": "K(1/sqrt2)", "family": "cm", "given": 120, "seed": 7, "seconds": 79.6, "generations": 0, "digits_agree": 139.8, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sqrt((1 / 8)) * ((factorial((1 / 4)) / (1 / 4)) / (factorial((3 / 4)) / (3 / 4)))) * sqrt(sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))))"}
{"name": "Gamma(1/3)", "family": "cm", "given": 120, "seed": 7, "seconds": 80.1, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sqrt(sqrt((4 / 3))) * sqrt(((factorial((1 / 3)) / (1 / 3)) / (factorial((2 / 3)) / (2 / 3))))) * sqrt(sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))))"}
{"name": "Gamma(1/4)", "family": "cm", "given": 120, "seed": 7, "seconds": 79.4, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sqrt(sqrt(2)) * sqrt(((factorial((1 / 4)) / (1 / 4)) / (factorial((3 / 4)) / (3 / 4))))) * sqrt(sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))))"}
{"name": "Euler gamma", "family": "control", "given": 120, "seed": 7, "seconds": 553.4, "generations": 50, "digits_agree": 5.61, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x / harmonic(3, harmonic((harmonic(11, (3 * 2)) + harmonic(cbrt(11), (3 - 2))), 3)))"}
{"name": "e^pi", "family": "control", "given": 120, "seed": 7, "seconds": 838.9, "generations": 80, "digits_agree": 7.69, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(((12 * (2 * x)) - (cos(cos(1)) * x)) - (((2 * x) / (-1000)) * ((1 / 12) - cos(6))))"}
{"name": "random", "family": "control", "given": 120, "seed": 7, "seconds": 935.2, "generations": 100, "digits_agree": 0.0, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(((1 / ((100 - ((100 * 2) / (1 / 3))) + (1)\u00b2)) ^ (1 / 100)) / (1 / x))"}


==> anc/constant_identification/cid_ortho_cache.jsonl <==
{"name": "J(2)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 331.2, "generations": 5, "digits_agree": 139.53, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((12 * ((sum[k=0..inf]((((((sqrt((1 / 4)) - sqrt((1 / 12))) / (sqrt((1 / 4)) + sqrt((1 / 12)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5)"}
{"name": "J(3)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 244.2, "generations": 5, "digits_agree": 139.51, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((12 * ((sum[k=0..inf]((((((sqrt((7 / 32)) - sqrt((3 / 32))) / (sqrt((7 / 32)) + sqrt((3 / 32)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + "}
{"name": "B6(-7)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 220.7, "generations": 5, "digits_agree": 138.92, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((96 * ((sum[k=0..inf]((((((sqrt((1 / 8)) - sqrt((1 / 24))) / (sqrt((1 / 24)) + sqrt((1 / 8)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * ((sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5"}


==> anc/constant_identification/constant_identification.py <==
"""Constant identification: which constants a discrete-mode hunt returns exactly, and how fast.

Each constant c is handed to the engine as y = c * x over x = 1..200 in discrete mode (integers only, nothing
fitted), with its digits (GPConfig.constant_digits); the returned formula is summed in mpmath and scored by the
digits of c it reproduces. "Identified" means all given digits. Every opt-in exact seed the engine has is on,
so one script measures any engine version: run it from that version's backend directory (an older engine
simply lacks some seeds; unknown GPConfig fields and operators are dropped).

The constants (with closed forms, by family of the seed that can write them) and controls with none:

  series      pi, pi^2, log 2, log^2 2, pi sqrt2          relation seeds (BBP-type)
  polylog     Catalan G, zeta(3)                          polylog seeds
  surd        golden ratio, sqrt(33)/4                    surd seeds
  quadratic   Bashinsky-Seljak phase shift and Delta_c    Q(sqrt3) seeds
  orthoscheme J(2), J(3), B6(-7)                          orthoscheme seeds
  cm          <F> (Finn-Chernoff), K(1/sqrt2), Gamma(1/3), Gamma(1/4)    CM-period seeds
  control     Euler gamma, e^pi, a random number          none (must not be "identified")

    python -m benchmarks.constant_identification --write-constants   (once: digits to results/constants_id.json)
    python -m benchmarks.constant_identification --tag cid_cur [--only pi,J2]
"""
from __future__ import annotations

import argparse
import dataclasses
import json
import os
import random
import sys
import time

import mpmath as mp
import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from evolmath.engine import operators as engine_ops
from evolmath.engine.gp_config import GPConfig
from evolmath.engine.island_coordinator import IslandCoordinator
from evolmath.engine.serializer import to_infix

HERE = os.path.dirname(os.path.abspath(__file__))
CONSTANTS_FILE = os.path.join(HERE, "results", "constants_id.json")
OPS = ["+", "-", "*", "/", "pow", "inv", "neg", "square", "sqrt", "cbrt", "cos", "factorial", "harmonic", "sum"]
SEEDS = {"polylog_seeds": 1, "quadratic_seeds": 1, "orthoscheme_seeds": 1, "cm_seeds": 1}


def _closed_forms() -> list[tuple[str, str, int, object]]:
    """(name, family, given digits, value thunk) -- values at mp.dps set by the caller."""
    def J(A):
        f = lambda y: (lambda c: mp.atan(mp.sqrt(c - 1) / mp.sqrt(c + 1)) / mp.sqrt(c - 1))(A + 2 + y * y) / (1 + y * y)
        return mp.quad(f, [0, mp.mpf(1) / 2, 1])

    def bs(name):
        s = mp.sqrt(3)
        l, L3 = mp.log(2 + s), mp.log(3)
        if name == "phase":
            return mp.mpf(4) / 3 - 4 * l / (3 * s) - 2 / (9 * s)
        return (-mp.mpf(20) / 9 - mp.mpf(4) / 3 * L3 + s / 18 * mp.pi ** 2 + 4 * s / 9 * l * L3
                - 4 * s / 9 * mp.polylog(2, mp.mpf(1) / 3) + 16 * s / 9 * mp.polylog(2, 1 / s))

    g4 = lambda: mp.gamma(mp.mpf(1) / 4) ** 4
    rnd = random.Random("constant identification control")
    return [
        ("pi", "series", 120, lambda: +mp.pi),
        ("pi^2", "series", 120, lambda: mp.pi ** 2),
        ("log 2", "series", 120, lambda: mp.log(2)),
        ("log^2 2", "series", 120, lambda: mp.log(2) ** 2),
        ("pi sqrt2", "series", 120, lambda: mp.pi * mp.sqrt(2)),
        ("Catalan", "polylog", 120, lambda: +mp.catalan),
        ("zeta(3)", "polylog", 120, lambda: mp.zeta(3)),
        ("golden ratio", "surd", 60, lambda: (1 + mp.sqrt(5)) / 2),
        ("sqrt(33)/4", "surd", 60, lambda: mp.sqrt(33) / 4),
        ("BS phase", "quadratic", 300, lambda: bs("phase")),
        ("BS Delta_c", "quadratic", 300, lambda: bs("Delta_c")),
        ("J(2)", "orthoscheme", 120, lambda: J(2)),
        ("J(3)", "orthoscheme", 120, lambda: J(3)),
        ("B6(-7)", "orthoscheme", 120, lambda: -mp.pi ** 2 / mp.sqrt(8) + mp.sqrt(8) * mp.pi * mp.atan(1 / mp.sqrt(2)) - 8 * J(2)),
        ("<F>", "cm", 120, lambda: g4() / (48 * mp.pi ** 2) + 4 * mp.pi ** 2 / g4()),
        ("K(1/sqrt2)", "cm", 120, lambda: mp.ellipk(mp.mpf(1) / 2)),
        ("Gamma(1/3)", "cm", 120, lambda: mp.gamma(mp.mpf(1) / 3)),
        ("Gamma(1/4)", "cm", 120, lambda: mp.gamma(mp.mpf(1) / 4)),
        ("Euler gamma", "control", 120, lambda: +mp.euler),
        ("e^pi", "control", 120, lambda: mp.exp(mp.pi)),
        ("random", "control", 120, lambda: mp.mpf("0." + "".join(str(rnd.randrange(10)) for _ in range(140)))),
    ]


def write_constants() -> None:
    out = []
    for name, family, given, thunk in _closed_forms():
        with mp.workdps(given + 30):
            v = thunk()
            out.append({"name": name, "family": family, "given": given,
                        "digits": mp.nstr(v, given + 20, strip_zeros=False)})
        print(f"[cid] {name}: {out[-1]['digits'][:24]}...", flush=True)
    with open(CONSTANTS_FILE, "w", encoding="utf-8") as f:
        json.dump(out, f, indent=1)


def run_one(rec: dict, seed: int, max_gens: int) -> dict:
    from evolmath.engine.constant_hunt import exact_value
    given = rec["given"]
    with mp.workdps(given + 30):
        c = mp.mpf(rec["digits"])
        given_str = mp.nstr(c, given, strip_zeros=False)
    fields = {f.name for f in dataclasses.fields(GPConfig)}
    ops = [op for op in OPS if op == "sum" or op in engine_ops.UNARY_OPS or op in engine_ops.BINARY_OPS]
    seeds = {k: v for k, v in SEEDS.items() if k in fields}
    x = np.arange(1, 201, dtype=np.float64).reshape(-1, 1)
    cfg = GPConfig(population_size=600, max_generations=max_gens, max_depth=8, num_islands=4,
                   eval_workers=1, cv_folds=0, operators=ops, constant_packs=["integers"],
                   constant_range=(1, 1), fold_constants=False, mutate_constants=False,
                   const_opt_interval=0, linear_scaling=False, early_stop_r2=1.0 - 1e-15,
                   early_stop_stall_reports=4, stall_restarts=1, report_interval=5,
                   parsimony_coefficient=0.001, seed=seed, constant_digits=given_str, **seeds)
    t0 = time.perf_counter()
    res = IslandCoordinator(cfg, x, float(c) * x[:, 0], var_names=["x"]).run()
    seconds = time.perf_counter() - t0
    with mp.workdps(given + 30):
        v = exact_value(res.best_node, [1.0], given + 20)
        if v is None:
            agree = 0.0
        else:
            err = abs(v - c)
            agree = float(given + 20) if err == 0 else min(float(given + 20), float(-mp.log10(err / abs(c))))
    return {"name": rec["name"], "family": rec["family"], "given": given, "seed": seed,
            "seconds": round(seconds, 1), "generations": res.generations_completed,
            "digits_agree": round(agree, 2), "identified": agree >= given - 1,
            "seeds_on": sorted(seeds), "formula": to_infix(res.best_node, ["x"])[:400]}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--write-constants", action="store_true")
    ap.add_argument("--tag", default="cid")
    ap.add_argument("--only", default="", help="comma-separated constant names")
    ap.add_argument("--seed", type=int, default=7)
    ap.add_argument("--max-gens", type=int, default=100)
    args = ap.parse_args()
    if args.write_constants:
        write_constants()
        return
    recs = json.load(open(CONSTANTS_FILE, encoding="utf-8"))
    if args.only:
        wanted = set(args.only.split(","))
        recs = [r for r in recs if r["name"] in wanted]
    out_path = os.path.join(HERE, "results", f"{args.tag}.jsonl")
    with open(out_path, "w", encoding="utf-8") as f:
        for i, rec in enumerate(recs, 1):
            try:
                row = run_one(rec, args.seed, args.max_gens)
            except Exception as e:                          # noqa: BLE001
                row = {"name": rec["name"], "family": rec["family"], "error": f"{type(e).__name__}: {e}"[:300],
                       "identified": False, "seconds": 0.0}
            f.write(json.dumps(row) + "\n")
            f.flush()
            print(f"[cid] {i}/{len(recs)} {row['name']:14s} {'ID ' if row.get('identified') else '-- '}"
                  f"{row.get('digits_agree', 0):6.1f}/{row.get('given', 0)} digits {row.get('seconds', 0):7.1f}s "
                  f"{row.get('formula', row.get('error', ''))[:90]}", flush=True)


if __name__ == "__main__":
    main()


==> anc/constant_identification/constants_id.json <==
[
 {
  "name": "pi",
  "family": "series",
  "given": 120,
  "digits": "3.1415926535897932384626433832795028841971693993751058209749445923078164062862089986280348253421170679821480865132823066470938446095505822317"
 },
 {
  "name": "pi^2",
  "family": "series",
  "given": 120,
  "digits": "9.8696044010893586188344909998761511353136994072407906264133493762200448224192052430017734037185522318240259137740231440777723481220300467276"
 },
 {
  "name": "log 2",
  "family": "series",
  "given": 120,
  "digits": "0.69314718055994530941723212145817656807550013436025525412068000949339362196969471560586332699641868754200148102057068573368552023575813055703"
 },
 {
  "name": "log^2 2",
  "family": "series",
  "given": 120,
  "digits": "0.48045301391820142466710252632666497173055295159454558686686413362366538225983447219994826344392699093271559766135889748125512841335826850318"
 },
 {
  "name": "pi sqrt2",
  "family": "series",
  "given": 120,
  "digits": "4.4428829381583662470158809900606936986146216893756902230853956069564347930994739105753269347647652373634102126852287913643595985183456274924"
 },
 {
  "name": "Catalan",
  "family": "polylog",
  "given": 120,
  "digits": "0.91596559417721901505460351493238411077414937428167213426649811962176301977625476947935651292611510624857442261919619957903589880332585905943"
 },
 {
  "name": "zeta(3)",
  "family": "polylog",
  "given": 120,
  "digits": "1.2020569031595942853997381615114499907649862923404988817922715553418382057863130901864558736093352581461991577952607194184919959986732832138"
 },
 {
  "name": "golden ratio",
  "family": "surd",
  "given": 60,
  "digits": "1.6180339887498948482045868343656381177203091798057628621354486227052604628189024"
 },
 {
  "name": "sqrt(33)/4",
  "family": "surd",
  "given": 60,
  "digits": "1.4361406616345071649626528670547323295550661144956980919249693676414751803643512"
 },
 {
  "name": "BS phase",
  "family": "quadratic",
  "given": 300,
  "digits": "0.19123861177882136673428570893680168869836263623262545819066081154570924261502269691900764791629475432960783825191524581405923015157770279898562356148958856484271972048199002678831142148172904907927513414609248928354952418586976973718011870322335661582363816013465059090870121551279211584311791540236008383317211916540558"
 },
 {
  "name": "BS Delta_c",
  "family": "quadratic",
  "given": 300,
  "digits": "0.22964892297731933016564567580085034550405161592357683594420672947953763804486016022729120975787558494315933143826298957518866233705105688716411074738561343708622652988699594892173548983925827942090926870333491997503174751586646339918405717137013164839841017715297452890606731672337659029339033202998045304322272496894066"
 },
 {
  "name": "J(2)",
  "family": "orthoscheme",
  "given": 120,
  "digits": "0.29007094189659662222082060803880633701504332730728605670475945803122084497527542315386360842765305691458451067854480609071638727711490862079"
 },
 {
  "name": "J(3)",
  "family": "orthoscheme",
  "given": 120,
  "digits": "0.26239514552749319956554280278507081133336475993515615819789303339185893818641587288594701753141580391694462759174348946609416688213761029926"
 },
 {
  "name": "B6(-7)",
  "family": "orthoscheme",
  "given": 120,
  "digits": "-0.34099104212352115473258101176457666592533741298226275288577481333825736963398703320232303655451429645060704039361009966887126227672676215840"
 },
 {
  "name": "<F>",
  "family": "cm",
  "given": 120,
  "digits": "0.59321322639331125249361163472458575884911265214501020788372882539698416877639151742787208545068842582915683491287126221247131791033013399410"
 },
 {
  "name": "K(1/sqrt2)",
  "family": "cm",
  "given": 120,
  "digits": "1.8540746773013719184338503471952600462175988235217669055859280450560217768381199783572718616503718972777718710374598023724912597446552739175"
 },
 {
  "name": "Gamma(1/3)",
  "family": "cm",
  "given": 120,
  "digits": "2.6789385347077476336556929409746776441286893779573011009504283275904176101677438195409828890411887894191590492000722633357190845695044722600"
 },
 {
  "name": "Gamma(1/4)",
  "family": "cm",
  "given": 120,
  "digits": "3.6256099082219083119306851558676720029951676828800654674333779995699192435387291216183601367233843003614717513924207199658915240940225599774"
 },
 {
  "name": "Euler gamma",
  "family": "control",
  "given": 120,
  "digits": "0.57721566490153286060651209008240243104215933593992359880576723488486772677766467093694706329174674951463144724980708248096050401448654283622"
 },
 {
  "name": "e^pi",
  "family": "control",
  "given": 120,
  "digits": "23.140692632779269005729086367948547380266106242600211993445046409524342350690452783516971997067549219675952704801087773144428044414693835845"
 },
 {
  "name": "random",
  "family": "control",
  "given": 120,
  "digits": "0.93976600567145209412931951777672129069195843362714495008500439733295900541487532680756168905828873800222069941368993690447962343508438411398"
 }
]

==> anc/constant_identification/p2_cid_a.jsonl <==
{"name": "pi", "family": "series", "given": 120, "seed": 7, "seconds": 90.9, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))"}
{"name": "pi^2", "family": "series", "given": 120, "seed": 7, "seconds": 86.9, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6)))))))"}
{"name": "log 2", "family": "series", "given": 120, "seed": 7, "seconds": 91.7, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * sum[k=0..inf]((((1 / 2) ^ k) * (1 / ((2 * k) + 2)))))"}
{"name": "log^2 2", "family": "series", "given": 120, "seed": 7, "seconds": 100.5, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * (sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2)))"}
{"name": "pi sqrt2", "family": "series", "given": 120, "seed": 7, "seconds": 108.9, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sum[k=0..inf]((((1 / 64) ^ k) * ((((((32 / ((12 * k) + 1)) + (8 / ((12 * k) + 3))) + (8 / ((12 * k) + 5))) - (4 / ((12 * k) + 7))) - (1 / ((12 * k) + 9))) - (1 / ((12 * k) + 11))))) / 8))"}
{"name": "Catalan", "family": "polylog", "given": 120, "seed": 7, "seconds": 110.3, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sum[k=0..inf]((((1 / 16) ^ k) * ((((((8 / (((8 * k) + 1) * ((8 * k) + 1))) + (8 / (((8 * k) + 2) * ((8 * k) + 2)))) + (4 / (((8 * k) + 3) * ((8 * k) + 3)))) - (2 / (((8 * k) + 5) * ((8 * k) + 5)))) - (2 / (((8 * k) + 6) * ((8 * k) + 6)))) - (1 / (((8 * k) + 7) * ((8 * k) + 7)))))) / 16) + ((1 / 8) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * sum[k=0..inf]((((1 / 16) ^ k) * (((("}
{"name": "zeta(3)", "family": "polylog", "given": 120, "seed": 7, "seconds": 103.6, "generations": 0, "digits_agree": 139.75, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((8 / 7) * (sum[k=0..inf]((((1 / 2) ^ k) * (1 / ((k + 1) ^ 3)))) / 2)) + ((2 / 21) * (((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6)))))) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))"}
{"name": "golden ratio", "family": "surd", "given": 60, "seed": 7, "seconds": 71.2, "generations": 0, "digits_agree": 79.52, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((1 + sqrt(5)) / 2))"}
{"name": "sqrt(33)/4", "family": "surd", "given": 60, "seed": 7, "seconds": 71.2, "generations": 0, "digits_agree": 79.53, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sqrt(33) / 4))"}
{"name": "BS phase", "family": "quadratic", "given": 300, "seed": 7, "seconds": 143.0, "generations": 0, "digits_agree": 319.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((4 / 3) - ((2 / 27) * sqrt(3))) - (((4 / 9) * sqrt(3)) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + (2 * sum[k=0..inf]((((1 / (2 + sqrt(3))) ^ (k + 1)) / (k + 1))))))))"}
{"name": "BS Delta_c", "family": "quadratic", "given": 300, "seed": 7, "seconds": 148.8, "generations": 0, "digits_agree": 319.84, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((((((((((((4 / 51) * sqrt(3)) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + (2 * sum[k=0..inf]((((1 / (2 + sqrt(3))) ^ (k + 1)) / (k + 1))))))) + (((4 / 17) * sqrt(3)) * (((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + sum[k=0..inf]((((1 / 3) ^ (k + 1)) / (k + 1)))) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1))))"}


==> anc/constant_identification/p2_cid_b.jsonl <==
{"name": "J(2)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 113.8, "generations": 0, "digits_agree": 139.53, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((12 * ((sum[k=0..inf]((((((sqrt((1 / 4)) - sqrt((1 / 12))) / (sqrt((1 / 4)) + sqrt((1 / 12)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5)"}
{"name": "J(3)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 107.9, "generations": 0, "digits_agree": 139.51, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((12 * ((sum[k=0..inf]((((((sqrt((7 / 32)) - sqrt((3 / 32))) / (sqrt((7 / 32)) + sqrt((3 / 32)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + "}
{"name": "B6(-7)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 113.7, "generations": 0, "digits_agree": 138.92, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((96 * ((sum[k=0..inf]((((((sqrt((1 / 8)) - sqrt((1 / 24))) / (sqrt((1 / 24)) + sqrt((1 / 8)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * ((sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5"}


==> anc/constant_identification/p2_cid_c.jsonl <==
{"name": "<F>", "family": "cm", "given": 120, "seed": 7, "seconds": 100.2, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((((factorial((1 / 4)) / (1 / 4)) * (factorial((1 / 4)) / (1 / 4))) / ((factorial((3 / 4)) / (3 / 4)) * (factorial((3 / 4)) / (3 / 4)))) + (48 * (((factorial((3 / 4)) / (3 / 4)) * (factorial((3 / 4)) / (3 / 4))) / ((factorial((1 / 4)) / (1 / 4)) * (factorial((1 / 4)) / (1 / 4)))))) / 24))"}
{"name": "K(1/sqrt2)", "family": "cm", "given": 120, "seed": 7, "seconds": 94.5, "generations": 0, "digits_agree": 139.8, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sqrt((1 / 8)) * ((factorial((1 / 4)) / (1 / 4)) / (factorial((3 / 4)) / (3 / 4)))) * sqrt(sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))))"}
{"name": "Gamma(1/3)", "family": "cm", "given": 120, "seed": 7, "seconds": 94.1, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sqrt(sqrt((4 / 3))) * sqrt(((factorial((1 / 3)) / (1 / 3)) / (factorial((2 / 3)) / (2 / 3))))) * sqrt(sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))))"}
{"name": "Gamma(1/4)", "family": "cm", "given": 120, "seed": 7, "seconds": 96.7, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sqrt(sqrt(2)) * sqrt(((factorial((1 / 4)) / (1 / 4)) / (factorial((3 / 4)) / (3 / 4))))) * sqrt(sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))))"}
{"name": "Euler gamma", "family": "control", "given": 120, "seed": 7, "seconds": 545.8, "generations": 50, "digits_agree": 5.61, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x / harmonic(3, harmonic((harmonic(11, (3 * 2)) + harmonic(cbrt(11), (3 - 2))), 3)))"}
{"name": "e^pi", "family": "control", "given": 120, "seed": 7, "seconds": 760.5, "generations": 80, "digits_agree": 7.69, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(((12 * (2 * x)) - (cos(cos(1)) * x)) - (((2 * x) / (-1000)) * ((1 / 12) - cos(6))))"}
{"name": "random", "family": "control", "given": 120, "seed": 7, "seconds": 878.5, "generations": 100, "digits_agree": 0.0, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(((1 / ((100 - ((100 * 2) / (1 / 3))) + (1)\u00b2)) ^ (1 / 100)) / (1 / x))"}


==> anc/figures/fig_compare.csv <==
panel,system,suite,exact,equivalent,seconds
recoveries,evomath,v1,44,6,
recoveries,evomath,v2,48,2,
recoveries,evomath,v3,42,6,
recoveries,evomath,v5,15,1,
recoveries,evomath,v6,30,7,
recoveries,pysr,v1,36,5,
recoveries,pysr,v2,34,4,
recoveries,pysr,v3,32,6,
recoveries,pysr,v5,8,1,
recoveries,pysr,v6,15,3,
recoveries,operon,v1,31,12,
recoveries,operon,v2,18,12,
recoveries,operon,v3,8,11,
recoveries,operon,v5,3,3,
recoveries,operon,v6,0,7,
recoveries,gplearn,v1,14,0,
recoveries,gplearn,v2,9,0,
recoveries,gplearn,v3,3,1,
recoveries,gplearn,v5,0,1,
recoveries,gplearn,v6,1,0,
seconds,evomath,,,,2.23
seconds,evomath,,,,2.41
seconds,evomath,,,,2.83
seconds,evomath,,,,2.95
seconds,evomath,,,,3.06
seconds,evomath,,,,3.13
seconds,evomath,,,,3.19
seconds,evomath,,,,3.21
seconds,evomath,,,,3.24
seconds,evomath,,,,3.35
seconds,evomath,,,,3.48
seconds,evomath,,,,3.56
seconds,evomath,,,,3.56
seconds,evomath,,,,3.57
seconds,evomath,,,,3.59
seconds,evomath,,,,3.62
seconds,evomath,,,,3.65
seconds,evomath,,,,3.73
seconds,evomath,,,,3.82
seconds,evomath,,,,3.95
seconds,evomath,,,,3.97
seconds,evomath,,,,4.01
seconds,evomath,,,,4.02
seconds,evomath,,,,4.09
seconds,evomath,,,,4.09
seconds,evomath,,,,4.21
seconds,evomath,,,,4.26
seconds,evomath,,,,4.28
seconds,evomath,,,,4.29
seconds,evomath,,,,4.3
seconds,evomath,,,,4.3
seconds,evomath,,,,4.32
seconds,evomath,,,,4.38
seconds,evomath,,,,4.41
seconds,evomath,,,,4.45
seconds,evomath,,,,4.47
seconds,evomath,,,,4.49
seconds,evomath,,,,4.52
seconds,evomath,,,,4.53
seconds,evomath,,,,4.54
seconds,evomath,,,,4.57
seconds,evomath,,,,4.59
seconds,evomath,,,,4.67
seconds,evomath,,,,4.73
seconds,evomath,,,,4.73
seconds,evomath,,,,4.79
seconds,evomath,,,,4.79
seconds,evomath,,,,4.89
seconds,evomath,,,,4.96
seconds,evomath,,,,4.97
seconds,evomath,,,,4.98
seconds,evomath,,,,4.99
seconds,evomath,,,,5.03
seconds,evomath,,,,5.04
seconds,evomath,,,,5.08
seconds,evomath,,,,5.09
seconds,evomath,,,,5.11
seconds,evomath,,,,5.12
seconds,evomath,,,,5.14
seconds,evomath,,,,5.14
seconds,evomath,,,,5.15
seconds,evomath,,,,5.27
seconds,evomath,,,,5.31
seconds,evomath,,,,5.44
seconds,evomath,,,,5.47
seconds,evomath,,,,5.5
seconds,evomath,,,,5.64
seconds,evomath,,,,5.68
seconds,evomath,,,,5.7
seconds,evomath,,,,5.75
seconds,evomath,,,,5.75
seconds,evomath,,,,5.79
seconds,evomath,,,,5.83
seconds,evomath,,,,5.89
seconds,evomath,,,,6.05
seconds,evomath,,,,6.06
seconds,evomath,,,,6.28
seconds,evomath,,,,6.31
seconds,evomath,,,,6.33
seconds,evomath,,,,6.4
seconds,evomath,,,,6.44
seconds,evomath,,,,6.44
seconds,evomath,,,,6.44
seconds,evomath,,,,6.59
seconds,evomath,,,,6.61
seconds,evomath,,,,6.65
seconds,evomath,,,,6.73
seconds,evomath,,,,6.75
seconds,evomath,,,,6.78
seconds,evomath,,,,6.94
seconds,evomath,,,,7.01
seconds,evomath,,,,7.01
seconds,evomath,,,,7.11
seconds,evomath,,,,7.14
seconds,evomath,,,,7.17
seconds,evomath,,,,7.18
seconds,evomath,,,,7.23
seconds,evomath,,,,7.4
seconds,evomath,,,,7.42
seconds,evomath,,,,7.46
seconds,evomath,,,,7.56
seconds,evomath,,,,7.62
seconds,evomath,,,,7.85
seconds,evomath,,,,7.95
seconds,evomath,,,,7.99
seconds,evomath,,,,8.0
seconds,evomath,,,,8.17
seconds,evomath,,,,8.2
seconds,evomath,,,,8.25
seconds,evomath,,,,8.28
seconds,evomath,,,,8.47
seconds,evomath,,,,8.47
seconds,evomath,,,,8.51
seconds,evomath,,,,8.71
seconds,evomath,,,,8.75
seconds,evomath,,,,8.84
seconds,evomath,,,,8.89
seconds,evomath,,,,8.99
seconds,evomath,,,,8.99
seconds,evomath,,,,9.98
seconds,evomath,,,,9.99
seconds,evomath,,,,10.11
seconds,evomath,,,,10.35
seconds,evomath,,,,10.4
seconds,evomath,,,,10.53
seconds,evomath,,,,10.57
seconds,evomath,,,,10.59
seconds,evomath,,,,10.82
seconds,evomath,,,,11.14
seconds,evomath,,,,11.18
seconds,evomath,,,,11.25
seconds,evomath,,,,11.28
seconds,evomath,,,,11.42
seconds,evomath,,,,11.58
seconds,evomath,,,,11.74
seconds,evomath,,,,11.94
seconds,evomath,,,,12.74
seconds,evomath,,,,13.13
seconds,evomath,,,,13.63
seconds,evomath,,,,13.73
seconds,evomath,,,,14.25
seconds,evomath,,,,14.4
seconds,evomath,,,,14.55
seconds,evomath,,,,14.83
seconds,evomath,,,,14.93
seconds,evomath,,,,15.16
seconds,evomath,,,,15.66
seconds,evomath,,,,16.18
seconds,evomath,,,,16.77
seconds,evomath,,,,17.59
seconds,evomath,,,,17.79
seconds,evomath,,,,18.22
seconds,evomath,,,,19.18
seconds,evomath,,,,20.23
seconds,evomath,,,,20.31
seconds,evomath,,,,20.52
seconds,evomath,,,,21.01
seconds,evomath,,,,21.16
seconds,evomath,,,,21.39
seconds,evomath,,,,22.06
seconds,evomath,,,,22.36
seconds,evomath,,,,22.53
seconds,evomath,,,,22.71
seconds,evomath,,,,22.71
seconds,evomath,,,,22.91
seconds,evomath,,,,23.15
seconds,evomath,,,,23.22
seconds,evomath,,,,23.23
seconds,evomath,,,,23.55
seconds,evomath,,,,24.01
seconds,evomath,,,,24.12
seconds,evomath,,,,25.22
seconds,evomath,,,,25.86
seconds,evomath,,,,25.9
seconds,evomath,,,,26.05
seconds,evomath,,,,26.44
seconds,evomath,,,,26.53
seconds,evomath,,,,26.54
seconds,evomath,,,,26.96
seconds,evomath,,,,27.66
seconds,evomath,,,,27.86
seconds,evomath,,,,28.28
seconds,evomath,,,,28.62
seconds,evomath,,,,28.79
seconds,evomath,,,,29.06
seconds,evomath,,,,29.5
seconds,evomath,,,,29.86
seconds,evomath,,,,29.96
seconds,evomath,,,,30.4
seconds,evomath,,,,31.45
seconds,evomath,,,,32.06
seconds,evomath,,,,32.25
seconds,evomath,,,,32.61
seconds,evomath,,,,32.73
seconds,evomath,,,,33.38
seconds,evomath,,,,33.76
seconds,evomath,,,,34.35
seconds,evomath,,,,34.46
seconds,evomath,,,,34.75
seconds,evomath,,,,34.91
seconds,evomath,,,,71.85
seconds,evomath,,,,73.13
seconds,evomath,,,,74.16
seconds,evomath,,,,80.05
seconds,evomath,,,,115.8
seconds,evomath,,,,139.04
seconds,evomath,,,,152.97
seconds,evomath,,,,156.09
seconds,evomath,,,,159.71
seconds,evomath,,,,160.12
seconds,evomath,,,,168.72
seconds,evomath,,,,195.09
seconds,evomath,,,,300.3
seconds,evomath,,,,300.31
seconds,evomath,,,,300.41
seconds,evomath,,,,301.12
seconds,pysr,,,,0.29
seconds,pysr,,,,0.34
seconds,pysr,,,,0.38
seconds,pysr,,,,0.4
seconds,pysr,,,,0.42
seconds,pysr,,,,0.44
seconds,pysr,,,,0.45
seconds,pysr,,,,0.48
seconds,pysr,,,,0.49
seconds,pysr,,,,0.53
seconds,pysr,,,,0.55
seconds,pysr,,,,0.6
seconds,pysr,,,,0.68
seconds,pysr,,,,0.87
seconds,pysr,,,,0.87
seconds,pysr,,,,0.92
seconds,pysr,,,,0.92
seconds,pysr,,,,1.21
seconds,pysr,,,,1.21
seconds,pysr,,,,1.36
seconds,pysr,,,,1.54
seconds,pysr,,,,1.69
seconds,pysr,,,,1.73
seconds,pysr,,,,1.77
seconds,pysr,,,,1.95
seconds,pysr,,,,1.96
seconds,pysr,,,,2.04
seconds,pysr,,,,2.07
seconds,pysr,,,,2.1
seconds,pysr,,,,2.29
seconds,pysr,,,,2.67
seconds,pysr,,,,2.95
seconds,pysr,,,,3.45
seconds,pysr,,,,3.56
seconds,pysr,,,,3.72
seconds,pysr,,,,3.97
seconds,pysr,,,,3.99
seconds,pysr,,,,4.28
seconds,pysr,,,,6.51
seconds,pysr,,,,6.52
seconds,pysr,,,,6.95
seconds,pysr,,,,8.32
seconds,pysr,,,,10.39
seconds,pysr,,,,13.44
seconds,pysr,,,,15.33
seconds,pysr,,,,18.27
seconds,pysr,,,,22.23
seconds,pysr,,,,28.72
seconds,pysr,,,,29.73
seconds,pysr,,,,34.29
seconds,pysr,,,,34.47
seconds,pysr,,,,36.56
seconds,pysr,,,,50.11
seconds,pysr,,,,56.6
seconds,pysr,,,,62.22
seconds,pysr,,,,68.15
seconds,pysr,,,,70.93
seconds,pysr,,,,82.35
seconds,pysr,,,,161.05
seconds,pysr,,,,248.23
seconds,pysr,,,,263.18
seconds,pysr,,,,270.64
seconds,pysr,,,,300.18
seconds,pysr,,,,300.2
seconds,pysr,,,,300.21
seconds,pysr,,,,300.24
seconds,pysr,,,,300.24
seconds,pysr,,,,300.24
seconds,pysr,,,,300.24
seconds,pysr,,,,300.24
seconds,pysr,,,,300.26
seconds,pysr,,,,300.26
seconds,pysr,,,,300.26
seconds,pysr,,,,300.27
seconds,pysr,,,,300.28
seconds,pysr,,,,300.28
seconds,pysr,,,,300.28
seconds,pysr,,,,300.28
seconds,pysr,,,,300.28
seconds,pysr,,,,300.28
seconds,pysr,,,,300.29
seconds,pysr,,,,300.29
seconds,pysr,,,,300.3
seconds,pysr,,,,300.3
seconds,pysr,,,,300.3
seconds,pysr,,,,300.3
seconds,pysr,,,,300.3
seconds,pysr,,,,300.31
seconds,pysr,,,,300.31
seconds,pysr,,,,300.32
seconds,pysr,,,,300.32
seconds,pysr,,,,300.32
seconds,pysr,,,,300.32
seconds,pysr,,,,300.32
seconds,pysr,,,,300.32
seconds,pysr,,,,300.32
seconds,pysr,,,,300.33
seconds,pysr,,,,300.33
seconds,pysr,,,,300.34
seconds,pysr,,,,300.34
seconds,pysr,,,,300.35
seconds,pysr,,,,300.36
seconds,pysr,,,,300.36
seconds,pysr,,,,300.36
seconds,pysr,,,,300.36
seconds,pysr,,,,300.37
seconds,pysr,,,,300.37
seconds,pysr,,,,300.38
seconds,pysr,,,,300.38
seconds,pysr,,,,300.38
seconds,pysr,,,,300.39
seconds,pysr,,,,300.4
seconds,pysr,,,,300.4
seconds,pysr,,,,300.4
seconds,pysr,,,,300.4
seconds,pysr,,,,300.41
seconds,pysr,,,,300.41
seconds,pysr,,,,300.41
seconds,pysr,,,,300.41
seconds,pysr,,,,300.41
seconds,pysr,,,,300.41
seconds,pysr,,,,300.42
seconds,pysr,,,,300.42
seconds,pysr,,,,300.42
seconds,pysr,,,,300.42
seconds,pysr,,,,300.43
seconds,pysr,,,,300.43
seconds,pysr,,,,300.44
seconds,pysr,,,,300.44
seconds,pysr,,,,300.44
seconds,pysr,,,,300.44
seconds,pysr,,,,300.44
seconds,pysr,,,,300.44
seconds,pysr,,,,300.44
seconds,pysr,,,,300.45
seconds,pysr,,,,300.45
seconds,pysr,,,,300.45
seconds,pysr,,,,300.46
seconds,pysr,,,,300.46
seconds,pysr,,,,300.48
seconds,pysr,,,,300.48
seconds,pysr,,,,300.48
seconds,pysr,,,,300.48
seconds,pysr,,,,300.49
seconds,pysr,,,,300.5
seconds,pysr,,,,300.5
seconds,pysr,,,,300.5
seconds,pysr,,,,300.5
seconds,pysr,,,,300.5
seconds,pysr,,,,300.5
seconds,pysr,,,,300.5
seconds,pysr,,,,300.5
seconds,pysr,,,,300.51
seconds,pysr,,,,300.51
seconds,pysr,,,,300.52
seconds,pysr,,,,300.53
seconds,pysr,,,,300.53
seconds,pysr,,,,300.53
seconds,pysr,,,,300.54
seconds,pysr,,,,300.54
seconds,pysr,,,,300.54
seconds,pysr,,,,300.54
seconds,pysr,,,,300.55
seconds,pysr,,,,300.56
seconds,pysr,,,,300.57
seconds,pysr,,,,300.59
seconds,pysr,,,,300.59
seconds,pysr,,,,300.59
seconds,pysr,,,,300.6
seconds,pysr,,,,300.61
seconds,pysr,,,,300.62
seconds,pysr,,,,300.63
seconds,pysr,,,,300.63
seconds,pysr,,,,300.63
seconds,pysr,,,,300.63
seconds,pysr,,,,300.65
seconds,pysr,,,,300.66
seconds,pysr,,,,300.66
seconds,pysr,,,,300.66
seconds,pysr,,,,300.66
seconds,pysr,,,,300.67
seconds,pysr,,,,300.69
seconds,pysr,,,,300.69
seconds,pysr,,,,300.7
seconds,pysr,,,,300.71
seconds,pysr,,,,300.72
seconds,pysr,,,,300.73
seconds,pysr,,,,300.73
seconds,pysr,,,,300.73
seconds,pysr,,,,300.75
seconds,pysr,,,,300.76
seconds,pysr,,,,300.77
seconds,pysr,,,,300.79
seconds,pysr,,,,300.82
seconds,pysr,,,,300.85
seconds,pysr,,,,300.86
seconds,pysr,,,,300.88
seconds,pysr,,,,300.9
seconds,pysr,,,,300.93
seconds,pysr,,,,300.97
seconds,pysr,,,,300.97
seconds,pysr,,,,300.97
seconds,pysr,,,,300.98
seconds,pysr,,,,300.99
seconds,pysr,,,,300.99
seconds,pysr,,,,301.01
seconds,pysr,,,,301.02
seconds,pysr,,,,301.12
seconds,pysr,,,,301.13
seconds,pysr,,,,301.25
seconds,pysr,,,,301.9
seconds,pysr,,,,343.98
seconds,pysr,,,,360.96
seconds,pysr,,,,361.04
seconds,pysr,,,,361.06
seconds,pysr,,,,361.08
seconds,operon,,,,1.72
seconds,operon,,,,1.78
seconds,operon,,,,1.94
seconds,operon,,,,1.97
seconds,operon,,,,2.02
seconds,operon,,,,2.36
seconds,operon,,,,2.42
seconds,operon,,,,2.46
seconds,operon,,,,3.22
seconds,operon,,,,3.34
seconds,operon,,,,3.4
seconds,operon,,,,3.42
seconds,operon,,,,3.67
seconds,operon,,,,3.69
seconds,operon,,,,3.78
seconds,operon,,,,3.82
seconds,operon,,,,3.82
seconds,operon,,,,3.92
seconds,operon,,,,4.13
seconds,operon,,,,4.25
seconds,operon,,,,4.28
seconds,operon,,,,4.36
seconds,operon,,,,4.45
seconds,operon,,,,4.55
seconds,operon,,,,4.67
seconds,operon,,,,4.97
seconds,operon,,,,5.04
seconds,operon,,,,5.13
seconds,operon,,,,5.14
seconds,operon,,,,5.17
seconds,operon,,,,5.51
seconds,operon,,,,5.52
seconds,operon,,,,5.6
seconds,operon,,,,5.75
seconds,operon,,,,5.77
seconds,operon,,,,5.82
seconds,operon,,,,5.84
seconds,operon,,,,5.85
seconds,operon,,,,6.13
seconds,operon,,,,6.18
seconds,operon,,,,6.35
seconds,operon,,,,6.4
seconds,operon,,,,6.44
seconds,operon,,,,6.66
seconds,operon,,,,6.66
seconds,operon,,,,6.8
seconds,operon,,,,6.94
seconds,operon,,,,7.03
seconds,operon,,,,7.05
seconds,operon,,,,7.19
seconds,operon,,,,7.24
seconds,operon,,,,7.38
seconds,operon,,,,7.49
seconds,operon,,,,7.79
seconds,operon,,,,7.86
seconds,operon,,,,7.91
seconds,operon,,,,8.04
seconds,operon,,,,8.04
seconds,operon,,,,8.15
seconds,operon,,,,8.22
seconds,operon,,,,8.28
seconds,operon,,,,8.29
seconds,operon,,,,8.41
seconds,operon,,,,8.42
seconds,operon,,,,8.46
seconds,operon,,,,8.46
seconds,operon,,,,8.51
seconds,operon,,,,8.66
seconds,operon,,,,8.74
seconds,operon,,,,8.76
seconds,operon,,,,8.94
seconds,operon,,,,9.16
seconds,operon,,,,9.25
seconds,operon,,,,9.34
seconds,operon,,,,10.26
seconds,operon,,,,10.27
seconds,operon,,,,10.55
seconds,operon,,,,10.84
seconds,operon,,,,11.07
seconds,operon,,,,11.33
seconds,operon,,,,11.34
seconds,operon,,,,11.51
seconds,operon,,,,11.73
seconds,operon,,,,12.07
seconds,operon,,,,12.44
seconds,operon,,,,12.62
seconds,operon,,,,13.03
seconds,operon,,,,13.26
seconds,operon,,,,13.5
seconds,operon,,,,13.54
seconds,operon,,,,13.62
seconds,operon,,,,13.64
seconds,operon,,,,13.9
seconds,operon,,,,14.14
seconds,operon,,,,14.49
seconds,operon,,,,14.51
seconds,operon,,,,14.52
seconds,operon,,,,14.53
seconds,operon,,,,14.55
seconds,operon,,,,14.75
seconds,operon,,,,14.81
seconds,operon,,,,14.88
seconds,operon,,,,15.25
seconds,operon,,,,15.4
seconds,operon,,,,15.45
seconds,operon,,,,15.46
seconds,operon,,,,15.5
seconds,operon,,,,15.54
seconds,operon,,,,15.56
seconds,operon,,,,15.56
seconds,operon,,,,15.64
seconds,operon,,,,15.85
seconds,operon,,,,15.88
seconds,operon,,,,15.97
seconds,operon,,,,16.13
seconds,operon,,,,16.17
seconds,operon,,,,16.19
seconds,operon,,,,16.42
seconds,operon,,,,16.42
seconds,operon,,,,16.46
seconds,operon,,,,16.54
seconds,operon,,,,16.68
seconds,operon,,,,16.75
seconds,operon,,,,16.76
seconds,operon,,,,17.09
seconds,operon,,,,17.2
seconds,operon,,,,17.44
seconds,operon,,,,17.49
seconds,operon,,,,17.61
seconds,operon,,,,17.78
seconds,operon,,,,17.83
seconds,operon,,,,18.11
seconds,operon,,,,18.17
seconds,operon,,,,18.2
seconds,operon,,,,18.49
seconds,operon,,,,18.85
seconds,operon,,,,18.9
seconds,operon,,,,19.01
seconds,operon,,,,19.06
seconds,operon,,,,19.22
seconds,operon,,,,19.34
seconds,operon,,,,19.37
seconds,operon,,,,19.71
seconds,operon,,,,19.73
seconds,operon,,,,19.73
seconds,operon,,,,19.79
seconds,operon,,,,19.94
seconds,operon,,,,20.0
seconds,operon,,,,20.02
seconds,operon,,,,20.05
seconds,operon,,,,20.05
seconds,operon,,,,20.09
seconds,operon,,,,20.13
seconds,operon,,,,20.22
seconds,operon,,,,20.22
seconds,operon,,,,20.3
seconds,operon,,,,20.82
seconds,operon,,,,20.95
seconds,operon,,,,21.03
seconds,operon,,,,21.2
seconds,operon,,,,21.84
seconds,operon,,,,22.02
seconds,operon,,,,22.05
seconds,operon,,,,22.08
seconds,operon,,,,22.29
seconds,operon,,,,22.31
seconds,operon,,,,22.5
seconds,operon,,,,22.5
seconds,operon,,,,22.54
seconds,operon,,,,22.61
seconds,operon,,,,22.65
seconds,operon,,,,22.92
seconds,operon,,,,22.93
seconds,operon,,,,22.94
seconds,operon,,,,23.59
seconds,operon,,,,23.93
seconds,operon,,,,24.28
seconds,operon,,,,24.35
seconds,operon,,,,24.51
seconds,operon,,,,24.95
seconds,operon,,,,24.99
seconds,operon,,,,25.05
seconds,operon,,,,25.07
seconds,operon,,,,25.24
seconds,operon,,,,25.82
seconds,operon,,,,25.94
seconds,operon,,,,26.12
seconds,operon,,,,26.4
seconds,operon,,,,26.84
seconds,operon,,,,27.14
seconds,operon,,,,27.74
seconds,operon,,,,27.76
seconds,operon,,,,28.1
seconds,operon,,,,28.14
seconds,operon,,,,28.16
seconds,operon,,,,29.46
seconds,operon,,,,29.6
seconds,operon,,,,30.28
seconds,operon,,,,30.88
seconds,operon,,,,30.92
seconds,operon,,,,31.52
seconds,operon,,,,31.53
seconds,operon,,,,32.12
seconds,operon,,,,32.71
seconds,operon,,,,33.04
seconds,operon,,,,33.13
seconds,operon,,,,34.48
seconds,operon,,,,34.91
seconds,operon,,,,35.8
seconds,operon,,,,38.32
seconds,operon,,,,39.15
seconds,operon,,,,40.26
seconds,operon,,,,40.37
seconds,operon,,,,41.17
seconds,operon,,,,46.77
seconds,operon,,,,49.23
seconds,gplearn,,,,0.4
seconds,gplearn,,,,0.66
seconds,gplearn,,,,0.69
seconds,gplearn,,,,0.72
seconds,gplearn,,,,0.92
seconds,gplearn,,,,0.93
seconds,gplearn,,,,0.94
seconds,gplearn,,,,1.01
seconds,gplearn,,,,2.15
seconds,gplearn,,,,3.33
seconds,gplearn,,,,3.63
seconds,gplearn,,,,3.7
seconds,gplearn,,,,3.76
seconds,gplearn,,,,3.8
seconds,gplearn,,,,3.93
seconds,gplearn,,,,4.2
seconds,gplearn,,,,4.95
seconds,gplearn,,,,5.95
seconds,gplearn,,,,7.29
seconds,gplearn,,,,7.59
seconds,gplearn,,,,13.29
seconds,gplearn,,,,21.72
seconds,gplearn,,,,140.48
seconds,gplearn,,,,300.01
seconds,gplearn,,,,300.02
seconds,gplearn,,,,300.03
seconds,gplearn,,,,300.11
seconds,gplearn,,,,300.16
seconds,gplearn,,,,300.16
seconds,gplearn,,,,300.22
seconds,gplearn,,,,300.22
seconds,gplearn,,,,300.23
seconds,gplearn,,,,300.23
seconds,gplearn,,,,300.24
seconds,gplearn,,,,300.24
seconds,gplearn,,,,300.24
seconds,gplearn,,,,300.27
seconds,gplearn,,,,300.27
seconds,gplearn,,,,300.29
seconds,gplearn,,,,300.3
seconds,gplearn,,,,300.31
seconds,gplearn,,,,300.31
seconds,gplearn,,,,300.32
seconds,gplearn,,,,300.34
seconds,gplearn,,,,300.34
seconds,gplearn,,,,300.34
seconds,gplearn,,,,300.35
seconds,gplearn,,,,300.35
seconds,gplearn,,,,300.35
seconds,gplearn,,,,300.35
seconds,gplearn,,,,300.36
seconds,gplearn,,,,300.37
seconds,gplearn,,,,300.37
seconds,gplearn,,,,300.38
seconds,gplearn,,,,300.39
seconds,gplearn,,,,300.39
seconds,gplearn,,,,300.39
seconds,gplearn,,,,300.41
seconds,gplearn,,,,300.42
seconds,gplearn,,,,300.42
seconds,gplearn,,,,300.43
seconds,gplearn,,,,300.44
seconds,gplearn,,,,300.44
seconds,gplearn,,,,300.44
seconds,gplearn,,,,300.45
seconds,gplearn,,,,300.45
seconds,gplearn,,,,300.46
seconds,gplearn,,,,300.46
seconds,gplearn,,,,300.48
seconds,gplearn,,,,300.48
seconds,gplearn,,,,300.49
seconds,gplearn,,,,300.51
seconds,gplearn,,,,300.51
seconds,gplearn,,,,300.52
seconds,gplearn,,,,300.52
seconds,gplearn,,,,300.52
seconds,gplearn,,,,300.52
seconds,gplearn,,,,300.52
seconds,gplearn,,,,300.55
seconds,gplearn,,,,300.56
seconds,gplearn,,,,300.56
seconds,gplearn,,,,300.57
seconds,gplearn,,,,300.57
seconds,gplearn,,,,300.57
seconds,gplearn,,,,300.58
seconds,gplearn,,,,300.58
seconds,gplearn,,,,300.59
seconds,gplearn,,,,300.59
seconds,gplearn,,,,300.61
seconds,gplearn,,,,300.61
seconds,gplearn,,,,300.62
seconds,gplearn,,,,300.62
seconds,gplearn,,,,300.63
seconds,gplearn,,,,300.63
seconds,gplearn,,,,300.64
seconds,gplearn,,,,300.65
seconds,gplearn,,,,300.65
seconds,gplearn,,,,300.65
seconds,gplearn,,,,300.65
seconds,gplearn,,,,300.65
seconds,gplearn,,,,300.66
seconds,gplearn,,,,300.66
seconds,gplearn,,,,300.69
seconds,gplearn,,,,300.7
seconds,gplearn,,,,300.7
seconds,gplearn,,,,300.72
seconds,gplearn,,,,300.73
seconds,gplearn,,,,300.73
seconds,gplearn,,,,300.74
seconds,gplearn,,,,300.74
seconds,gplearn,,,,300.74
seconds,gplearn,,,,300.74
seconds,gplearn,,,,300.74
seconds,gplearn,,,,300.75
seconds,gplearn,,,,300.75
seconds,gplearn,,,,300.75
seconds,gplearn,,,,300.76
seconds,gplearn,,,,300.78
seconds,gplearn,,,,300.78
seconds,gplearn,,,,300.8
seconds,gplearn,,,,300.8
seconds,gplearn,,,,300.8
seconds,gplearn,,,,300.81
seconds,gplearn,,,,300.81
seconds,gplearn,,,,300.81
seconds,gplearn,,,,300.85
seconds,gplearn,,,,300.86
seconds,gplearn,,,,300.88
seconds,gplearn,,,,300.9
seconds,gplearn,,,,300.91
seconds,gplearn,,,,300.91
seconds,gplearn,,,,300.93
seconds,gplearn,,,,300.93
seconds,gplearn,,,,300.95
seconds,gplearn,,,,300.96
seconds,gplearn,,,,300.96
seconds,gplearn,,,,300.96
seconds,gplearn,,,,300.97
seconds,gplearn,,,,300.97
seconds,gplearn,,,,300.97
seconds,gplearn,,,,300.98
seconds,gplearn,,,,300.98
seconds,gplearn,,,,301.0
seconds,gplearn,,,,301.0
seconds,gplearn,,,,301.02
seconds,gplearn,,,,301.04
seconds,gplearn,,,,301.05
seconds,gplearn,,,,301.06
seconds,gplearn,,,,301.08
seconds,gplearn,,,,301.08
seconds,gplearn,,,,301.09
seconds,gplearn,,,,301.09
seconds,gplearn,,,,301.09
seconds,gplearn,,,,301.1
seconds,gplearn,,,,301.11
seconds,gplearn,,,,301.12
seconds,gplearn,,,,301.12
seconds,gplearn,,,,301.14
seconds,gplearn,,,,301.15
seconds,gplearn,,,,301.15
seconds,gplearn,,,,301.16
seconds,gplearn,,,,301.16
seconds,gplearn,,,,301.17
seconds,gplearn,,,,301.18
seconds,gplearn,,,,301.21
seconds,gplearn,,,,301.23
seconds,gplearn,,,,301.23
seconds,gplearn,,,,301.24
seconds,gplearn,,,,301.26
seconds,gplearn,,,,301.28
seconds,gplearn,,,,301.28
seconds,gplearn,,,,301.34
seconds,gplearn,,,,301.35
seconds,gplearn,,,,301.42
seconds,gplearn,,,,301.43
seconds,gplearn,,,,301.43
seconds,gplearn,,,,301.44
seconds,gplearn,,,,301.47
seconds,gplearn,,,,301.51
seconds,gplearn,,,,301.52
seconds,gplearn,,,,301.55
seconds,gplearn,,,,301.55
seconds,gplearn,,,,301.55
seconds,gplearn,,,,301.68
seconds,gplearn,,,,301.74
seconds,gplearn,,,,301.76
seconds,gplearn,,,,301.77
seconds,gplearn,,,,301.8
seconds,gplearn,,,,301.81
seconds,gplearn,,,,301.83
seconds,gplearn,,,,301.83
seconds,gplearn,,,,301.86
seconds,gplearn,,,,301.87
seconds,gplearn,,,,301.96
seconds,gplearn,,,,302.08
seconds,gplearn,,,,302.23
seconds,gplearn,,,,302.25
seconds,gplearn,,,,302.26
seconds,gplearn,,,,302.39
seconds,gplearn,,,,302.51
seconds,gplearn,,,,302.62
seconds,gplearn,,,,302.74
seconds,gplearn,,,,302.78
seconds,gplearn,,,,302.94
seconds,gplearn,,,,303.02
seconds,gplearn,,,,303.08
seconds,gplearn,,,,303.16
seconds,gplearn,,,,303.2
seconds,gplearn,,,,303.32
seconds,gplearn,,,,303.35
seconds,gplearn,,,,303.58
seconds,gplearn,,,,303.67
seconds,gplearn,,,,303.86
seconds,gplearn,,,,304.31
seconds,gplearn,,,,305.12
seconds,gplearn,,,,317.64


==> anc/laws.csv <==
suite,id,domain,reference_formula,inputs,ranges,noise_fraction_of_std,train_rows,train_sha256,holdout_sha256
v1,ohms_law,physics,V = I*R,I;R,"{""I"": [0.1, 10], ""R"": [1, 100]}",0.0,400,289d663ef5789c84d7c9cf6afa5122f2295695d4b4860888fb18ec49063637fd,74f108a83018cb3caa391785e7a036b6ec44cea3a4515ecb175ae2812a0bfb00
v1,kinetic_energy,physics,E = 0.5*m*v^2,m;v,"{""m"": [0.5, 50], ""v"": [0.1, 30]}",0.0,400,2abc3bec286600eda27eef69742f64f3ce34720d6c89bdc644affac7601bc255,0e244aab480bda07cbe5214cd441132bbdbb11c4ac5d2dbfc3f918277afbf795
v1,newton_gravitation,physics,F = m1*m2/r^2,m1;m2;r,"{""m1"": [1, 100], ""m2"": [1, 100], ""r"": [0.5, 20]}",0.0,400,90a09e17abb773027fbee36814e93f774840da8a00830be611c7f4af570d699e,820e69a46cf888703da453f06ae4fe3853eeee6943c4f46b601c078b0f3d42dc
v1,pendulum_period,physics,T = 2*pi*sqrt(L/9.81),L,"{""L"": [0.1, 10]}",0.0,400,c241aa2bbf327b5da6d2afdada41aa007e27027f7cf3621eff3f3981e1600458,03f610339559f0eea0f0c9388660de990f1ad9d6655b18adf5929c31736c0c10
v1,projectile_range,physics,R = v^2*sin(2*theta)/9.81,v;theta,"{""v"": [1, 30], ""theta"": [0.1, 1.4]}",0.0,400,71c7c774092719e42b0929133d87868e281179ede97f238fa85aa5b02541c796,095db3802a67a5367389fbdecf64c6d9bf2c8d9198fce4f741630637aaa8e1d8
v1,ideal_gas,physics,P = n*T/V,n;T;V,"{""n"": [0.5, 10], ""T"": [200, 400], ""V"": [1, 50]}",0.0,400,04620b45c455c3e87d7417b120f372a28014db7bb83529ebe8e9940659fa37ea,5a3f950578e928b552d7b7f8e7eba8d472974685422b48048e2dcd8da60a865f
v1,free_fall,physics,d = 0.5*9.81*t^2,t,"{""t"": [0.1, 10]}",0.0,400,1b4d2781b4e6838ffa7b6c088b18f49c2cc72dc6bcbfdb8c3e69e229a267d93b,7e897df0c0d1199bd142725e9cbe3fc56d86960e93d1febf33ef6b312a62f274
v1,doppler,physics,f2 = f*340/(340-vs),f;vs,"{""f"": [100, 1000], ""vs"": [0, 100]}",0.0,400,67b27e0b9c910faa0dbfacd3b56efa8e0f8cc2fb32811abdb0cd27063ab277d3,6b947aacf36cd021a87d39936fcbdafcabb8dcf40b3c394ea31d5613b8042c79
v1,lens_equation,physics,f = do*di/(do+di),do;di,"{""do"": [1, 100], ""di"": [1, 100]}",0.0,400,fcd32cbc031e71ede49a9f28a28cb4c62287c5690fbe9326b944d326f2795d45,d12495e91baec889d95f53a57d61f04367e9204a1a83eeddf3868049024cb3a0
v1,time_dilation,physics,t2 = t/sqrt(1-v^2)  (v as fraction of c),t;v,"{""t"": [1, 10], ""v"": [0.0, 0.95]}",0.0,400,5c8c06728660eae8930703515f04ef22e8fbc32a0f966d98da64255df9e454bb,b0185d34d7efeb609e0af4c419825be8fe979b2a4b008707aea61b9a78bd40fa
v1,stefan_boltzmann,physics,P = A*T^4,A;T,"{""A"": [0.1, 5], ""T"": [1, 10]}",0.0,400,8e812e62103f67bbcf26ba36837f2d2b935a4e5e18b0fcf50a7149a418da00c1,3753420ba8511a3e3a1edc1cc8c113b476d72f9e56d6b6e7bc677082b86dbf17
v1,magnetic_force,physics,F = q*v*B,q;v;B,"{""q"": [0.5, 10], ""v"": [0.5, 10], ""B"": [0.5, 10]}",0.0,400,790e117301251ec575dab399e4c5be5271cfe1c7261aab36a91548fa7b2f4f43,ffb3a79bf29aef77ded927cc6fbf338924ec0ca7a0da31ba799c572eb0b52473
v1,escape_velocity,physics,v = sqrt(M/r)  (2G absorbed),M;r,"{""M"": [1, 100], ""r"": [0.5, 20]}",0.0,400,e25d0645ea28c5a10a94651b54c61b29d0d1d858052ae1de9d313c726030a3c1,c28040dcf75fac634dd7f0a56b6bbcb2ed2118440789e2fb01c8a69523d6e448
v1,centripetal,physics,F = m*v^2/r,m;v;r,"{""m"": [0.5, 20], ""v"": [0.5, 20], ""r"": [0.5, 10]}",0.0,400,5237e10adea6353ea8cf5639396a8fd0434023d2d64d294d59177ecd5d7bf7d4,b86692318506d0b4aba7473f4edc4ff7fb6b423e2fbd9673b6e9c97d097e7e5c
v1,newton_cooling,physics,T = 20+(T0-20)*exp(-0.05*t),T0;t,"{""T0"": [50, 100], ""t"": [0, 60]}",0.0,400,a81f51da251464c7d01c682c9f868cc9cc7602f4ed18a46b556eb6eb1f5735de,b44c29d643f78418d2c1cd5e654f44d45df318fca764ced0637156a8e02dddea
v1,rc_discharge,physics,V = V0*exp(-t/5),V0;t,"{""V0"": [5, 50], ""t"": [0, 20]}",0.0,400,42b29048e39c1e7916c5268ed418fdf569f51da9fa39afe749cd9dc71d3bd24d,c931c559de4c4cfb8860ba6f0c0b1b8c0c2b64052d2ce69c865538a8ac397d9f
v1,bernoulli,physics,dP = 0.5*rho*(v2^2-v1^2),rho;v1;v2,"{""rho"": [0.5, 2], ""v1"": [1, 20], ""v2"": [1, 20]}",0.0,400,20d41990f855308367bbb8de1d5385e54a173080c75d68bc4f9710b824392bc0,295dd35ab02954d4d4f5d79c82f1019eb92697f4850134597f0df0156fad4530
v1,snell,physics,sin_t2 = n1*sin(t1)/n2,n1;n2;t1,"{""n1"": [1.0, 2.0], ""n2"": [1.0, 2.0], ""t1"": [0.1, 1.4]}",0.0,400,6558df3080ff431d5b3d8008027d636e6ad3d0377a6003a9b24b2eeebae78a69,1fb2a9def254ffb79b9795c5fc45abfacfc2346375c2e1ad5ab9da3508379893
v1,planck_wien_approx,physics,B = f^3*exp(-f/T),f;T,"{""f"": [1, 10], ""T"": [1, 5]}",0.0,400,c6cf3d5be5148eb60df4c9cf2a7522e1bed6666746387bfcb065d4678e6ddc66,8e5b6664826b7104bdd9edd4510966e775a118ef750d448c1124bd152d666941
v1,compound_growth,physics,A = P*1.05^t,P;t,"{""P"": [100, 1000], ""t"": [0, 30]}",0.0,400,2e720501efe7cb1997b56e8cff4cdbd930181a6f9e0cc144269f17165c7611df,bad5ced1e923c4c6c959cbdab63deb461416a98d06f0ae1f26abf5f71691525b
v1,damped_oscillator,physics,A = exp(-0.1*t)*cos(2*t),t,"{""t"": [0, 20]}",0.0,400,fc38d6b4fae90251445ed6a473a3d2fa54c645bad2a93b4047326eccb8c8d0d0,fc6c981eaa6e92aa9233f7591953794ab7069b15c276c72850f4776ca41d795d
v1,kepler_third,astronomy,T = a^1.5,a,"{""a"": [0.3, 40]}",0.0,400,f9e45462d1205f00c504053787e1e531d213cf05a3a148819d5539774b03c491,6e16718ca95f4be28e5117bffb3673491c15d2e721f183047722c6e9e5131fc1
v1,luminosity_flux,astronomy,F = L/d^2,L;d,"{""L"": [1, 100], ""d"": [1, 20]}",0.0,400,9d85e27272567c9db3b0482eef4c91bd8e71c3d025923aece6021f3e45b7cbe2,1fbe6ce2ef602feafe17f90fc657e5a0c06e05fbe80a9acd8a4182231396caf2
v1,titius_bode,astronomy,a = 0.4+0.3*2^n,n,"{""n"": [0, 7]}",0.0,400,052a579127051633bf7b154e1e10ab13b2277694257f6074787a6b134a9d2dcd,87acdfc76093b4654f767ecf888b2f91e4b6cae24bdcb92462096d38bbead224
v1,hubble,astronomy,v = 70*d,d,"{""d"": [1, 100]}",0.0,400,f4e794a22c5d4212cb926c71dfea7a3577b43491ab3fc5c59dc53cd99c599ee6,df29e65b7f4e903801ece1e88f1f9e28ff3142047382aeb7435639de90fe74c1
v1,parallax,astronomy,d = 1/p,p,"{""p"": [0.01, 1]}",0.0,400,88a985c630d6fd3aa08a39b5b8bd613c5c37744ffce92e1a6d0e933237dfe3f9,16fd7ef79e02005f427011ce1a770364cf8e4c094e7c09ac1e0dea9ec33a73ff
v1,apparent_magnitude,astronomy,dm = 2.5*log10(F1/F2),F1;F2,"{""F1"": [1, 100], ""F2"": [1, 100]}",0.0,400,4480121496aed07d959ea3ff4a04b2ffe071007da5f53e8d763e7f8cecaadd58,dabacc98266105aa87a717b31988c4848f8758f22c8b78dc08267226096ff610
v1,cockcroft_gault,medicine,CrCl = (140-age)*wt/(72*Scr),age;wt;Scr,"{""age"": [20, 90], ""wt"": [45, 120], ""Scr"": [0.5, 3]}",0.0,400,8609ad430899bb9b0a9b9a8b58c35dc2034a42662e162dcbc43aed48a0733e7e,073393f3a3907f4627be21ccd73b6c9c070906f8ec4e056ca0347704b0808c17
v1,map_formula,medicine,MAP = DBP+(SBP-DBP)/3,DBP;SBP,"{""DBP"": [50, 100], ""SBP"": [110, 190]}",0.0,400,f2007d8a5f37c1cf0a0f4475080e7f66a21725236a317ba9059fc57bcc8282e3,3ef80a05674e26754ea059a562293cbafe1728a30520ee3c9df720145df9db3c
v1,bmi,medicine,BMI = wt/ht^2,wt;ht,"{""wt"": [45, 120], ""ht"": [1.5, 2.0]}",0.0,400,2b8635f34afe06cebbd5690abf29be3b300b514be80abab9ab8a294cb0fd1058,fb7e4dece9d29e4e2fab364977457e28e9a3db299879a5cb4926d3ec4bcf5b9e
v1,bsa_mosteller,medicine,BSA = sqrt(ht*wt/3600),ht;wt,"{""ht"": [150, 200], ""wt"": [45, 120]}",0.0,400,9c973bdad35e4d4b3f190d74a9baef9518528edcaa383d6a7758e1c091ffbc6f,81be540946e7fce0fc2da5be51c202b9b92869b61dfae17f1ce8e68449a34a8d
v1,mifflin_st_jeor,medicine,BMR = 10*wt+6.25*ht-5*age+5,wt;ht;age,"{""wt"": [45, 120], ""ht"": [150, 200], ""age"": [18, 80]}",0.0,400,f7334caa50d21b0a6455998d7149651bfa344f901c42c49ca450b918b4be43bc,5f14125b22f824f1c1f65ff42db502a7a2c1fde29e660549907263e289fee0f8
v1,qtc_bazett,medicine,QTc = QT/sqrt(RR),QT;RR,"{""QT"": [0.3, 0.5], ""RR"": [0.6, 1.2]}",0.0,400,2addd55e2303a82fab127b96ab6e45eb6fa164592187289233278df823358ccf,4c71b48f87bc85b8a7f219ddff88b6b23bb5c4b904a22673eec9ce90a976f2a9
v1,anion_gap,medicine,AG = Na-Cl-HCO3,Na;Cl;HCO3,"{""Na"": [130, 150], ""Cl"": [95, 110], ""HCO3"": [18, 30]}",0.0,400,38186ccd931883e46fefc8209238367598297142542993dee13e8c444ba74efc,a4669b2480d1823dd33864ece118df06227e3d3d15b26bfddd56c56f1243538d
v1,corrected_calcium,medicine,Ca_c = Ca+0.8*(4-Alb),Ca;Alb,"{""Ca"": [7, 11], ""Alb"": [2, 5]}",0.0,400,64a37d7b7956cc8c485a8a3aa689b4ba021f02ea812304daf788943af71bc768,b0011db39cf9b5e15a296238c47f321b0c473049b51068a58ad4ab4229856363
v1,devine_ibw,medicine,IBW = 50+2.3*(h-60),h,"{""h"": [58, 78]}",0.0,400,c2f5e8c071fd2488a89ea80f46e3310c13ab40e43511eeeff35db32e29445791,a8db6983a783a2e22e3df5f47305bbafe4129282a1f91226a76b9d94e13bed4d
v1,henderson_hasselbalch,medicine,pH = 6.1+log10(HCO3/(0.03*pCO2)),HCO3;pCO2,"{""HCO3"": [18, 30], ""pCO2"": [30, 50]}",0.0,400,044cf4535f4bd85bf33edd59941de917d3f122fe9550fce01665a301dae3def2,118e9c4210c02c23222aa60d701b802215fa2d6b865902bfb937480a1f67e8ea
v1,oxygen_content,medicine,CaO2 = 1.34*Hb*SaO2+0.003*PaO2,Hb;SaO2;PaO2,"{""Hb"": [8, 18], ""SaO2"": [0.85, 1.0], ""PaO2"": [60, 100]}",0.0,400,d3de5bd804fe7defae17a5256b26c43196d7a6d835b53e220b8d2aec104a17c4,637b4238de43a4278f009d6b35e278c74034f235396eb7d52a86a9f4d70214ae
v1,fick_co,medicine,CO = VO2/(CaO2-CvO2),VO2;CaO2;CvO2,"{""VO2"": [150, 300], ""CaO2"": [16, 22], ""CvO2"": [10, 15.5]}",0.0,400,f2d1d04838e791f241077155b55258e52543d401fe7606acc9840a38410dece1,b4ebbea07adf2979a773c7a8b1a608c0627f49d64a82d5b88c84c6b6052b26bb
v1,egfr_mdrd,medicine,eGFR = 175*Scr^-1.154*age^-0.203,Scr;age,"{""Scr"": [0.5, 3], ""age"": [20, 90]}",0.0,400,c5a39eb939ae5578ab17e7c0f7fcf2c55d08e8a610386689b1664c8a4e1c9715,a6bfd6b0f383a54229ac8ad34c12748e07fb3eecb0e9b8e033b2b46e41992499
v1,clark_dose,medicine,dose = adult*wt/150,adult;wt,"{""adult"": [100, 500], ""wt"": [10, 80]}",0.0,400,e7831c274685eddb23b54e0484df2479b1b8407637e957e8bf3cf0df33583b34,73f41b24a4d6a7e2a649cfdefba809f4bb6a41088d7d225b88120c1f93ef2647
v1,shock_index,medicine,SI = HR/SBP,HR;SBP,"{""HR"": [50, 150], ""SBP"": [80, 180]}",0.0,400,e25367da316ca313bd606f2bd4c870281bfef441a8d7efdbdc3460d1e18e5e89,95d65d5ccfa61efaa6a0a8329f7861e3977e3b6f7602cb917d6b394aa88246ee
v1,arrhenius,chemistry,k = exp(-5/T),T,"{""T"": [0.5, 5]}",0.0,400,906fb2b0208c43104bdd57a9d82d720078025f6cc658e525f743fd1b1378d500,67067d071c91e0f7e226e2e975686e4dfa5673aa72d717c460c2e1c79b39acc6
v1,nernst,chemistry,E = 0.05*ln(Q),Q,"{""Q"": [0.1, 10]}",0.0,400,2885658a2413756d7ca7207c68dc69f556f43b492ad9688d8dd56868c1167dd0,b33ef5d33013365f28c3ff5e53cc90587a32cd9a12fba7bf612c2acf7b097b39
v1,ph_definition,chemistry,pH = -log10(H),H,"{""H"": [1e-09, 0.001, ""log""]}",0.0,400,814e8ec6dd6bfdb16c714457b990619d3b84aadc30493cbf3f6d215ee89ddaac,b160f683de4c4b5695f1a0f4edf20ee9bf771b1cad718247b7645ec4f271b83e
v1,graham_diffusion,chemistry,r = sqrt(M2/M1),M1;M2,"{""M1"": [2, 100], ""M2"": [2, 100]}",0.0,400,c04f8c68c20cb2da41da3bfb5eda4b33e14ec5364865c00d901ad0d2d2600ef7,0adbc319d83bc0011bf421fdff73f3e65a4763f8aef12ed861c29205564ee1a0
v1,van_der_waals,chemistry,P = T/(V-0.1)-1/V^2,V;T,"{""V"": [0.5, 5], ""T"": [1, 5]}",0.0,400,db9e7b0be76a27391e08536869db148ffda70e54be28fabffe5b3ef1087252bc,d7c4a008cdf72b71ce31736cf4aea928ff2a8e8cfc0b0233fa51731eb39bfedd
v1,logistic_growth,biology,P = 100/(1+exp(-0.5*(t-10))),t,"{""t"": [0, 20]}",0.0,400,c113161ba8eb21ca0010b69afb42152a2319bf1ee23c5c5bfcb7d0ac7c14f810,168b2953bc5bd16e1eaa4771e29f0a92aa15b3a3ea73cb1f9d3c598a7a28e245
v1,kleiber,biology,E = m^0.75,m,"{""m"": [1, 1000, ""log""]}",0.0,400,8cf791624e721cb5bb0db19f406e8549d8e4aa06e6be01945ea591724ac05405,fcbe35d6243f61ffec5d8e34470bb196899d50c1e9352ff1a835c3867dcad885
v1,poiseuille,biology,Q = r^4*dP/L,r;dP;L,"{""r"": [0.5, 3], ""dP"": [1, 10], ""L"": [1, 10]}",0.0,400,2954201fd5689e5c268f360f0b50660e19f4f1e6b19467cf92e1d23068911c91,4a52fe20d26032870c01de314c865e2efe0c728853b25f32605fa6875ed432ce
v2,elimination_half_life,medicine,t_half = 0.693*Vd/CL,Vd;CL,"{""Vd"": [10, 100], ""CL"": [1, 20]}",0.0,400,e6bc07c781b81616508ae14d85349f0df9cd0e3e4852bd8c22d8687399528a11,475617c811fb350933e73e339efec761f0d46ba879d59a257817d7e9e1d1e0e0
v2,loading_dose,medicine,LD = Vd*Ct/F,Vd;Ct;F,"{""Vd"": [10, 100], ""Ct"": [1, 20], ""F"": [0.3, 1.0]}",0.0,400,ed1e9c94e5305f8c0d6fb078069df3aad629f2da7f43bd54608108830a17b8b7,fe9650561c4c881e36bc8a360f9bbfe6a93c362b6828afde14a912c5ec0e85a9
v2,absolute_bioavailability,medicine,F = AUCpo*Div/(AUCiv*Dpo),AUCpo;Div;AUCiv;Dpo,"{""AUCpo"": [4, 30], ""Div"": [40, 120], ""AUCiv"": [25, 100], ""Dpo"": [150, 500]}",0.0,400,26c5f1b141bc8eeb735dde0fc4c380be4d62f534e199bd75a53d41ca4f0d95e5,7ad2d8c6500945587830377f4f77abea6fcd3cbf317b9894c9dcb51c82ee37e4
v2,infusion_steady_state,medicine,C = R*(1-exp(-k*t))/CL,R;CL;k;t,"{""R"": [10, 100], ""CL"": [1, 20], ""k"": [0.05, 0.4], ""t"": [0.5, 24]}",0.0,400,7504f318390e32186ddd87dbde7abdf4e6646921e994b7b661fb876658365741,56d81ad42d5a67f4e115f865684dafbd14dd59ad193dda4d76b0d451707781ef
v2,giusti_hayton,medicine,Q = 1-fe*(1-CrCl/120),fe;CrCl,"{""fe"": [0.1, 0.95], ""CrCl"": [10, 120]}",0.0,400,4dcbab8ca39558c3a7091945746d4c87553b427bfb9bfc1a4e89348537744310,5d0e58727f8788236258e855969d4d97c0af47dcf892bd1145198fd63842b892
v2,michaelis_menten_css,medicine,Css = Km*R/(Vmax-R),Km;R;Vmax,"{""Km"": [2, 12], ""R"": [100, 400], ""Vmax"": [800, 1500]}",0.0,400,5e81df43843f4f0afcf59ba8949add9fa600a6d325998857b910806a4f7afb94,37352bbe2df70b54965c06ba40339838d68ed958f25428109f5136b0fcd80e7a
v2,free_water_deficit,medicine,FWD = 0.6*wt*(Na/140-1),wt;Na,"{""wt"": [45, 120], ""Na"": [145, 175]}",0.0,400,dbef0f15abe0cbbe739a0c2a0a03e1a11fc582462560a0e70941d543844f1e0b,bda06d6f439bb542a0f42d67298caef8bbcfea622b858620bf0813b79bd535cf
v2,ibw_peterson,medicine,IBW = 2.2*BMI+3.5*BMI*(Ht-1.5),BMI;Ht,"{""BMI"": [18, 30], ""Ht"": [1.45, 2.0]}",0.0,400,e647c14fd684aadd5e112ac0a81661642a3c4e8894efc92f87001d2c965d0de4,1892950e396998065d5c4f8f8f40edbc7ac1b2054f1b9b7a88b2c0bf17398e8c
v2,alveolar_ventilation,medicine,VA = RR*(VT-VD),RR;VT;VD,"{""RR"": [8, 30], ""VT"": [300, 800], ""VD"": [100, 200]}",0.0,400,5877b8393a17fc319267c697b424208c902cac50f614d140a4f4b073f1626b7a,c2bb0d5da34c78b6fc0133ae045863c5db37df676c8887621ba16d5dea67fc94
v2,systemic_vascular_resistance,medicine,SVR = 80*(MAP-CVP)/CO,MAP;CVP;CO,"{""MAP"": [70, 110], ""CVP"": [0, 12], ""CO"": [2.5, 8]}",0.0,400,b46a21bc1b4f252fbcaf505c0bfac5c80b8f417fd0b0057b7287021734c8ba5b,2566fa6b66271dfa36d688f7246c7b7515b39d2ab5bd8adb9a649eaf05df5fe2
v2,fractional_excretion_na,medicine,FENa = 100*UNa*Pcr/(PNa*Ucr),UNa;Pcr;PNa;Ucr,"{""UNa"": [10, 100], ""Pcr"": [0.8, 4, ""log""], ""PNa"": [130, 148], ""Ucr"": [40, 200, ""log""]}",0.0,400,1439ce50e979947a9320923be5a20eedaab145bb74602bd98b9a95e2d2b3823d,45bb9172f5e680a16cf176583aad9f068565ddd578b4947f39c97962d2b9801b
v2,teichholz_lv_volume,medicine,V = 7*LVID^3/(2.4+LVID),LVID,"{""LVID"": [3.0, 7.0]}",0.0,400,052fbb3d7e71591ca2fe98784ff9edbfd4a6812723e7f3f35d67d62a942f3843,4fa128a8f9329e1f594059e35c621516113e4ab925a1eba3471edbd62d6c2e4b
v2,aa_gradient,medicine,AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2,FiO2;Pb;PaCO2;PaO2,"{""FiO2"": [0.21, 0.6], ""Pb"": [650, 780], ""PaCO2"": [25, 45], ""PaO2"": [30, 60]}",0.0,400,b539188da5963d05f10358510b2efba16b787408a5e8532206b69cd349f89cfd,85a1e40bb4ee01b08a2041731aed4476b9483d4408ccbde464716db03c1c4344
v2,cardiac_output_liljestrand,medicine,CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed),HR;SBP;DBP,"{""HR"": [50, 140], ""SBP"": [105, 180], ""DBP"": [45, 90]}",0.0,400,8cef7401cd15e4c2ec2d34ae90cfe2bcc10ef329583274a7eda30a5ade860ee9,cdd083c56dfaea8bd7af2c1f326ecd0195615244f2c65442e7f484157bd2a894
v2,friedewald_ldl,medicine,LDL = TC-HDL-TG/5,TC;HDL;TG,"{""TC"": [150, 300], ""HDL"": [25, 70], ""TG"": [50, 350]}",0.0,400,92a12fb8590116f569f7914ef0f21dd6bd76ad1904cbd9b5d6515de47be54968,dc303ba83a4b06d26208117bc6be740afb06f6966fe9080ce706938f6c66ab03
v2,sheiner_tozer,medicine,Cadj = C/(0.2*Alb+0.1),C;Alb,"{""C"": [5, 25], ""Alb"": [1.5, 5.0]}",0.0,400,868f9b85f752bcfa6f2bd0c4bddcbd854c3a58d552ec9d2e69750aaeff09ef2b,9bbd15f5fdec32ed6bf47c4b1157f3056821a7e05e7fa561b77b3ebba19bf333
v2,meld_score,medicine,MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43,bili;INR;Scr,"{""bili"": [1, 25, ""log""], ""INR"": [1, 4], ""Scr"": [1, 4]}",0.0,400,304228fce449b088ab643f3cf185ea6f55911dd9e247f62a48d62c9ab67c718d,e99f76f6f3a39e8a40ee0998f926afd994b20b6a04c3344dbb0a5bc69f2db005
v2,widmark_bac,medicine,BAC = A/(r*m)-0.15*t,A;r;m;t,"{""A"": [25, 80], ""r"": [0.55, 0.68], ""m"": [50, 100], ""t"": [0, 2]}",0.0,400,ec3f1933e9b0a306af3c2f37dfa65790fb092987f2448abce9bf0b4e987a6928,a684ac3a887ad09dab0a4aac74d94e5edf3a0312dcbc4f65e61da40169bdde22
v2,impulse_momentum,physics,J = m*(v2-v1),m;v1;v2,"{""m"": [0.5, 20], ""v1"": [0.5, 10], ""v2"": [11, 40]}",0.0,400,5e58c34316e8185dc3b5262c23ab0f3aab3d8b7c66601579de9492a384ed247e,383d76690b9e11bb0db66b5b04f72e111f5322fb5741cd00fede6b447257e162
v2,carnot_efficiency,physics,eta = 1-Tc/Th,Tc;Th,"{""Tc"": [250, 350], ""Th"": [400, 900]}",0.0,400,1fa5b6a874bfbc3dd0262318604c88fba3810f70104080be23d669e9255d58cb,79825d2fa00b9220aedc64be42e30d233d1d53919d1e0e9ae5ab2b8d080696d9
v2,archimedes_buoyancy,physics,W = 9.81*V*(rhoS-rhoF),V;rhoS;rhoF,"{""V"": [0.001, 0.05], ""rhoS"": [2000, 8000], ""rhoF"": [700, 1200]}",0.0,400,36d24fc174ae52428448594762bfeaeb9c525904cdb0838772d9fac7bdc364d5,ee2caf813d374b966028786f639a5dc2f8c5b704847e8d09baa49581734b5521
v2,photoelectric_einstein,physics,KE = 4.136*f-W,f;W,"{""f"": [1.0, 2.5], ""W"": [1.5, 4.0]}",0.0,400,8ab1e1cb88d5b15413b7f0a1da3d9625c19407961d45a8c47bc6d6fe274a7197,90965ec2293036b78dc54e62b4b557e1b789b8e429fc518ea4773f671eecbd94
v2,de_broglie,physics,lam = 6.626/(m*v),m;v,"{""m"": [0.5, 20], ""v"": [100, 5000]}",0.0,400,3e386d9ad5164cc451a1d0678359828a20734d3e92cbe57fdd3be2fe432ef732,a96b1424b9a814b0c337456412a7c7cebe6827270470a9b64cc64874b46c70d3
v2,compton_shift,physics,dlam = 2.426*(1-cos(th)),th,"{""th"": [0.05, 3.1]}",0.0,400,e2851f01936289c0217385325b99f408b16490a2250640bfe61d391c0ef8dd88,80c448983c062ab40045f7bae0db34fcb1dd2d434dfec4e121fa28e78f3779d7
v2,torque_moment,physics,tau = r*F*sin(theta),r;F;theta,"{""r"": [0.05, 2], ""F"": [1, 200], ""theta"": [0.1, 3.0]}",0.0,400,7c4c24e7bb29642f466f7e5e841d92f300a891b0201885864dd4804dd2b29693,c9485e219f03bc32b06c685c8b49eeb6dacf999dd8f587266a4ec56345864228
v2,reynolds_number,physics,Re = rho*v*D/mu,rho;v;D;mu,"{""rho"": [700, 1300], ""v"": [0.1, 3], ""D"": [0.02, 0.4], ""mu"": [0.001, 0.02, ""log""]}",0.0,400,c1864b366650ddc56f24bc8fa54daddde01ed13c13d547a567b0ebafd045405a,31097052320d4c5541cf4fd8c6cfce77bd497ea1048ebd4629714d1e6956fd0e
v2,parallel_axis,physics,I = 0.4*m*r^2+m*d^2,m;r;d,"{""m"": [1, 50], ""r"": [0.5, 3], ""d"": [0.1, 3]}",0.0,400,20bda991f7dab050c0597bf910e752ef9a3f795ea9f01d40cb018e11bbc8c614,d2255adcc55dfe3bf2b3bc6604d2f4cc18153cfe40a5fc84ee3d92e490fc0631
v2,malus_law,physics,I = I0*cos(th)^2,I0;th,"{""I0"": [1, 10], ""th"": [0, 1.5]}",0.0,400,4ef8328a39e760d6973732bb46eb12d8c601222579770f855f11726b00f9e1b8,d624e6efd6d93dbe4c06917b48f92c62b424a420052c03c449431c42a372ea5a
v2,lc_resonance,physics,f = 1/sqrt(L*C)  (2*pi absorbed),L;C,"{""L"": [0.01, 1.0], ""C"": [1e-08, 1e-05, ""log""]}",0.0,400,5e8d09a439ccacc4d09ee3496248047a7f7610e1410c9f3bc8c31bef935d549a,a85371d8f25b70891dda1d6bdd4a6e5afe09e89a1843c0dff4fc40204fe10198
v2,coaxial_capacitance,physics,C = L/log(b/a)  (2*pi*eps0 absorbed),L;a;b,"{""L"": [0.1, 5.0], ""a"": [0.5, 1.0], ""b"": [3.0, 10.0]}",0.0,400,844066eeced6f6715ee9c61440a13c5e18cb10f79a9d383df158c269ab3ed468,d29a57171761d75261c90361a4263119d96b71c3e9795c8569bfb2fb6819a5e6
v2,elastic_collision,physics,v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2),m1;m2;u1;u2,"{""m1"": [0.5, 10], ""m2"": [0.5, 10], ""u1"": [1, 20], ""u2"": [0.5, 10]}",0.0,400,151a08fb1bd3900a02304d93eace0e16510b502beef7fd7ebdd94d0659f0b87c,3775c87a294319a845d7d94b06d9d5b3e059fe617ae217d7e3b7e364f95848a4
v2,fourier_conduction,physics,Q = k*A*(T1-T2)/L,k;A;T1;T2;L,"{""k"": [5, 50], ""A"": [0.2, 2], ""T1"": [350, 500], ""T2"": [280, 320], ""L"": [0.1, 1]}",0.0,400,58bc7cb47ea3ea76b9a31117ddef9abac9eff8f13a5337d7eda8cc3fd496a5cf,ac48b392b95d6bd7969e0441b527461de0c7f043248d8c878dd3883c57369b6e
v2,adiabatic_poisson,physics,P2 = P1*(V1/V2)^1.4,P1;V1;V2,"{""P1"": [50, 200], ""V1"": [1, 10], ""V2"": [1, 10]}",0.0,400,15726d486de592d1a6beec67e9d2f4235ee2e40deed45a203b10e5fadc3f99ba,7827756bb89bc0623247407e3dcda871825a9b5e04a27af8d81e658c59310095
v2,rydberg_series,physics,k = 1.097*(1/n1^2-1/n2^2),n1;n2,"{""n1"": [1.0, 3.0], ""n2"": [4.0, 12.0]}",0.0,400,03a947393323438a982d08c8c6f0cc03bf91aef55ba4d8a6b31f22e39c4a94e1,72f67ff7c5149a2f64084f0e8495402f0374dca4a7b04e7dfcb5a7fa0a8b626a
v2,biot_savart_loop,physics,B = I*R^2/(R^2+z^2)^1.5,I;R;z,"{""I"": [0.5, 10], ""R"": [0.5, 5], ""z"": [0, 10]}",0.0,400,5ea4c0e9090b134259e6de8bad5da10b7595ed33738be6c2c5f32df64b4680d5,0ba2d44e948adc4cd4b91e8b400f0fe5882d882de20c73d8f7c706a7440436cb
v2,rc_lowpass_gain,physics,G = 1/sqrt(1+(2*pi*f*R*C)^2),f;R;C,"{""f"": [10, 5000, ""log""], ""R"": [1000, 10000, ""log""], ""C"": [1e-08, 1e-06, ""log""]}",0.0,400,b54822944e379ede19e1212c65665002f485391ba8b93ce0f755e586c40e2bf1,cd15810536db3a5b74ec9c29d0f3fe7fb161f704957db1c5419310680058b9ce
v2,law_of_sines,mathematics,a = 2*R*sin(alpha),R;alpha,"{""R"": [1, 10], ""alpha"": [0.2, 2.9]}",0.0,400,564f6bfdaccc87aa4ba3b401b8d081d8354142aea3304fa66df5525383b26a16,2416093d7c2a47badddcf0c96cf2709a39a1aa11e16341361dd4a63e3b94931e
v2,binomial_variance,mathematics,V = n*p*(1-p),n;p,"{""n"": [5, 200], ""p"": [0.05, 0.95]}",0.0,400,5383b998f99b91aacfea89c537585d540d061d65630a91e0002d6bc4125bcaa0,e8f8d1073b0c20c8518c61e524cfd5af91fcd00da7e64fba0bfa7f4291b000e9
v2,cantelli_bound,mathematics,P = 1/(1+k^2),k,"{""k"": [0.1, 5]}",0.0,400,375688b54a5c5fe294bb94dcd9f07e9c44664f06c9060a067763b6a2b4c2ace3,6e30a9915c92a96cae6cb016a7d0c31f2286206cb6adf31673d867c22f0c9b3d
v2,geometric_variance,mathematics,V = (1-p)/p^2,p,"{""p"": [0.1, 0.9]}",0.0,400,5e0b5d1523c073fa24e5917c9c56c83d507a0e69d6b0ac06947ffc6e02459d50,02fb42b0653f1285eabb887057e6a0b370b3df8574e6c4ce20012c6a2d883fe8
v2,gauss_sum,mathematics,S = n*(n+1)/2,n,"{""n"": [1, 100]}",0.0,400,6d38db54c50ec6e84ae07c182946b2c45952e8d59d41aae36fb42c7ec3a48c04,a0e021213b1790e4211320ebf3075f49d682bfc326c761de6c06ed54c4b1d2fd
v2,z_score,mathematics,z = (x-mu)/s,x;mu;s,"{""x"": [60, 140], ""mu"": [90, 110], ""s"": [5, 20]}",0.0,400,decf4502dab724eb0bf141f38490ddba900ee1bd2d198516844f9bcb91353fe6,442829e1d0fe1afcc2a90bedde143cdd16c42a06006447b951fb496ed871771e
v2,spherical_cap_volume,mathematics,V = pi*h^2*(3*R-h)/3,R;h,"{""R"": [3, 10], ""h"": [0.2, 5]}",0.0,400,0f6753efff6d9f26431bf9435f3c4afeb4d20278c5907096baaa4d4d8c4eb045,18176669abba953503b1c89639d62af9fa179b739d98f2af1cafb98d78cf03b6
v2,law_of_cosines,mathematics,c = sqrt(a^2+b^2-2*a*b*cos(C)),a;b;C,"{""a"": [2, 10], ""b"": [2, 10], ""C"": [0.3, 2.8]}",0.0,400,d0877a3e2adc5d17449077329a293d246487c57880e86eda76947de62e1b694c,3460d0cb71661b08ee71674e1442449a04dfdbf6cc449fd9ff30e70ec69b2ae8
v2,frustum_volume,mathematics,V = pi*h*(R^2+R*r+r^2)/3,h;R;r,"{""h"": [1, 10], ""R"": [3, 8], ""r"": [0.5, 2.5]}",0.0,400,d3a81dd2a50d3447bea1bee19e402267cb39039fd279dd69c89705846a911f21,417df94b42a3425e71e79fd33666e97c46d67bb5b3e4779f0b173364eefd40e4
v2,shannon_entropy,mathematics,H = -p*log(p)-(1-p)*log(1-p),p,"{""p"": [0.02, 0.98]}",0.0,400,c4a032f0224b9a53f1301a126735da8b42730a1d7b4bef5303ff6f43188e928f,b9d86811329f6eb52480e5759b35e47083a824402102d93a1eac1c7a0c8f2e68
v2,heron_area,mathematics,A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4,a;b;c,"{""a"": [3, 5.5], ""b"": [3, 5.5], ""c"": [3, 5.5]}",0.0,400,9ae06cc07f64fd90409c8864aba842359639b0b855ad299e88610b17602f2956,009bbeff8de4741ba4dc43f8c48f1acaa5c6c9f4f0996c35a4bbc94c4f815d4b
v2,ramanujan_ellipse,mathematics,C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b))),a;b,"{""a"": [1, 10], ""b"": [1, 10]}",0.0,400,011f2d8011d974fe6968ada5a88af9b0fa6b5cadbd3229f02cf46bf1ddb3e5bf,c0f0ac8d48cb08ec090e05a437baf482e52cb8aa92f9f23c631d218212013524
v2,weibull_survival,mathematics,S = exp(-(t/lam)^k),t;lam;k,"{""t"": [0.5, 8], ""lam"": [4, 9], ""k"": [0.8, 2.0]}",0.0,400,1412270156fc14b81cdaa206b2b58117daa61ec329bd8e147e5753395b96c2a1,80d2bceadea464c6d0bc65a73a92fde2cdef79999f448a5dd2e292813d91ae0b
v2,gaussian_pdf,mathematics,f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed),x;mu;s,"{""x"": [0, 10], ""mu"": [4, 6], ""s"": [1.5, 3]}",0.0,400,96ad0295896fd2720e08f3c2d9fda08aba29e2e59500dc81d4bfcdc9ae4eb8cc,c33d8dae7657c2c6004ca55ed086686a6408ede2bf17fa275f7782c48a32b096
v3,cone_volume,mathematics,V = pi*r^2*h/3,r;h,"{""r"": [1, 10], ""h"": [1, 20]}",0.0,400,104990e023fb81b584226f522af51ca081a71d227ba9400ca49a7996565cf2a3,313921ae9b7a4cfc7924393f3f6611e4fc95c052ac794a400106ef18cbfc8607
v3,torus_volume,mathematics,V = 2*pi^2*R*r^2,R;r,"{""R"": [3, 10], ""r"": [0.5, 2.5]}",0.01,400,3ae3ac58335fdf19e81752ae86708c16192becf93073e6bf8c956477ed1e67dd,43d78a2d3461f40feebfdee80b05c2c3f276a81c5316ac916e13a501acb1ed8b
v3,logistic_function,mathematics,y = 1/(1+exp(-k*(x-x0))),x;k;x0,"{""x"": [-5, 5], ""k"": [0.5, 3], ""x0"": [-2, 2]}",0.02,400,281fd11067e696b1a3cf21538ddb65d05bda7e4b6e9a2317b413afb6edd5f8d3,0bcdd0d06c49cc510a0edb38bef19ec7551b1b2f2b040e3dc97f85ad7386becb
v3,arithmetic_series_sum,mathematics,S = n*(2*a+(n-1)*d)/2,n;a;d,"{""n"": [2, 30], ""a"": [1, 10], ""d"": [0.5, 5]}",0.0,400,e0489f70ddaf3ce1b19662c01b2a99eda5a8c8309b86d7e18dec951a79205930,e7006a6f3fa14a809b53ee708425899a55d01bba12e58d6116b282287aa9ed72
v3,geometric_series_sum,mathematics,S = a*(1-r^n)/(1-r),a;r;n,"{""a"": [1, 10], ""r"": [0.1, 0.9], ""n"": [2, 10]}",0.01,400,c089f927ef7a6336f4c5beb61cbc5159e7eeadac2d7dbdcf1df35e2985a8dfce,e14db28f6f75ef338f9200b4d6e797fbc89266adcd0ab3b52039b52ac3af2155
v3,catenary,mathematics,y = a*(exp(x/a)+exp(-x/a))/2,a;x,"{""a"": [1, 5], ""x"": [-4, 4]}",0.0,400,2c3777976bdfcc347feb2f69c7f6a8192d5e77be28e322295c1f64376f38c9fa,7c4af5f83b74256ec0df4b609bb827dfe563ea3f4ca4e7417543504f74755a65
v3,triangle_area_sine,mathematics,A = a*b*sin(C)/2,a;b;C,"{""a"": [1, 10], ""b"": [1, 10], ""C"": [0.3, 2.8]}",0.03,400,1d6fd6a4ab761462c38f60ab3748dce67e2083a87024cf82075314077a316d87,b6e3bf76edaa25df817fab46cabe7c5653f8165c91456fce3a46ee7a35d0c4ba
v3,chord_length,mathematics,c = 2*R*sin(theta/2),R;theta,"{""R"": [1, 10], ""theta"": [0.2, 3.0]}",0.0,400,9149bf6e804ba42c672c286d48b3144093d644057f9c526ccf9743973016bca2,8727f1a371696fd78597832070dd1e359fd3f5248ccd69703e6c47403a09ba53
v3,exponential_pdf,mathematics,f = lam*exp(-lam*x),lam;x,"{""lam"": [0.5, 3], ""x"": [0, 3]}",0.02,400,e495935bc32d64e83ff681ea2138a310e31d7c4dcd36382b482e0f794982af43,29b0d785db67421fd0fb64fe66545e50a2703391c15218790036112c229ece66
v3,quadratic_vertex,mathematics,y = c - b^2/(4*a),a;b;c,"{""a"": [0.5, 5], ""b"": [-5, 5], ""c"": [-5, 5]}",0.0,400,bb8ca3fa51472e95413c0b02c531b6d99cb08303db522a53d6bfa321929d80a4,55e08abdcb9bfc9f83bbac97ec3ea447f5bbc279aa4ddbe08f31aedce78a5e5f
v3,point_line_distance,mathematics,d = (a*x0+b*y0+c)/sqrt(a^2+b^2),a;b;c;x0;y0,"{""a"": [0.5, 5], ""b"": [0.5, 5], ""c"": [0, 5], ""x0"": [0, 5], ""y0"": [0, 5]}",0.01,400,441d0d13d35e0afebbd4e4bf38d6fb0909734267b586d88700f1ff967ed9f609,cb8966ca61ca526d7a58a7a37e169d2ed2e2634dbcb019d04bcd01b6af33eb84
v3,harmonic_mean,mathematics,H = 2*a*b/(a+b),a;b,"{""a"": [1, 20], ""b"": [1, 20]}",0.0,400,2a745f0b283487a3170a54924b9cd13a8498439c8d381f032f08f70fc8865de2,c1ed75151d8b8731910f0ba770321415a6b096bd1b8d02d2350d81a2dccbf725
v3,stirling_log_factorial,mathematics,L = n*log(n) - n + log(2*pi*n)/2,n,"{""n"": [2, 50]}",0.01,400,347a6b0ce5e7ab67064f9a132542a0083c1328ea2b88df858b82865f870888af,c54c0d19b0b9fe097df2405bb1c8f998fe8f450191ae09bfba2b9e1f581e4f38
v3,sum_of_squares,mathematics,S = n*(n+1)*(2*n+1)/6,n,"{""n"": [1, 30]}",0.0,400,480de71c997149881bc0f578c06232037278df41f7f3f91a4e753e07a4cf0b67,db49327b99131e47e4554376617c58172186db54448a27376bb0c05397989fd0
v3,circle_segment_area,mathematics,A = R^2*(theta - sin(theta))/2,R;theta,"{""R"": [1, 10], ""theta"": [0.5, 3.0]}",0.03,400,48b003114b959b7226ae64485c1bbff4cadd67da2f2fe950d8ae59db99c7eed4,9500f57fbc1f49b88fb4dc4b052181f7adc21f9d7d10bcbf77fd4cbc594f3056
v3,power_mean,mathematics,M = ((a^p+b^p)/2)^(1/p),a;b;p,"{""a"": [1, 10], ""b"": [1, 10], ""p"": [1, 3]}",0.05,400,84fe060b3b3fecd9bdd88d27fee53a5a1d9884c04a0b6fe9e377ef7a9e004d17,fe5349e132d4bf466b6e7ad571a09294998d12a03eabd434e45790a6d109fb9a
v3,verhulst_logistic_solution,biology,N = K/(1+(K/N0-1)*exp(-r*t)),K;N0;r;t,"{""K"": [100, 1000], ""N0"": [5, 50], ""r"": [0.1, 1.0], ""t"": [0, 10]}",0.02,400,849a3be2cbc276cf1080ab26f8bd2a55a610093cd379d64f12ab94fcb077c1c8,672031edb0afa81178b2ea1af6382279a8838316dd362cde161c4f4adbd6b044
v3,hardy_weinberg_heterozygosity,biology,H = 2*p*(1-p),p,"{""p"": [0.05, 0.95]}",0.0,400,b1a392729bf46c986456cb9bbbd628730d419db4d1f8621403db6496ca8486d9,475508fc74a87fba519757af79932660b29d841187259ce8b98723807743f30f
v3,hill_equation,biology,v = Vmax*S^n/(K^n+S^n),Vmax;S;K;n,"{""Vmax"": [1, 10], ""S"": [0.1, 10], ""K"": [0.5, 5], ""n"": [1, 3]}",0.03,400,a485b500fd6390b1d113c02aa7670fa96d9006bebf0684eeaf7a8bbc2658621e,d9f05b026dd97c94ed3f61fb3268450e52ae32cb6f274be080bb191b0a3f9eca
v3,monod_growth,biology,mu = mumax*S/(Ks+S),mumax;S;Ks,"{""mumax"": [0.1, 2], ""S"": [0.1, 20], ""Ks"": [0.5, 5]}",0.01,400,81da671b30cc53fa9483f287c5b4a1255319c02ba4d982c15fd3e35fdcaca4ba,619867e28a331b4d7dbb552b39ce7ebba5158732ff051fb1cd0b6ade79ae207c
v3,heart_rate_allometry,biology,f = 241*M^(-0.25),M,"{""M"": [0.01, 1000, ""log""]}",0.02,400,07f180a61eb2131bb605b5f692a31896aa2a7cce4d3795d43379bdbc7e5ee531,5af267627edbe8606c6621e96e5920b3424c7f09524dd56fe95052d11d65ce25
v3,q10_temperature,biology,R2 = R1*Q10^((T2-T1)/10),R1;Q10;T1;T2,"{""R1"": [1, 10], ""Q10"": [1.5, 3], ""T1"": [10, 30], ""T2"": [10, 40]}",0.01,400,dd70c591472c8f7f181cd1f0fec9b47916c6a07cdbe9dccd145560638690c623,96ffb331e1ab817cbab7afd12247fc611fefe46d67df6dade35fab3d1ceaa3cc
v3,lineweaver_burk,biology,y = Km/(Vmax*S) + 1/Vmax,Km;Vmax;S,"{""Km"": [0.5, 5], ""Vmax"": [1, 10], ""S"": [0.2, 10]}",0.0,400,e80c1bbd15b3e0d5b1170ee2f47e8c3884c0f6c8e414bd6750f535c89d4c790a,5795a594cdd0eb3f1a4a8dca01ef0227c268bb87427f65ba6442bc7f2546616d
v3,fick_first_law,biology,J = D*(C1-C2)/dx,D;C1;C2;dx,"{""D"": [0.1, 2], ""C1"": [5, 20], ""C2"": [0, 4], ""dx"": [0.5, 5]}",0.01,400,ab6b6ea49603c930b26109558cab6a12201e15a429b171657cc0414eccc2b562,26af5d5198a1e3cf46c14ab990f5becf041500f15351ad8abe20845cdab316e4
v3,doubling_growth,biology,N = N0*2^(t/Td),N0;t;Td,"{""N0"": [10, 100], ""t"": [0, 10], ""Td"": [1, 5]}",0.0,400,69f4e40cd932c73fcde758b50088e5105abd637ffdf9b69abf44123dc1607c4c,24b9b70aab7b99eb2942160eb0db755413ae1e065b3d88a996f3d4df256ab33a
v3,holling_type_ii,biology,f = a*N/(1+a*h*N),a;N;h,"{""a"": [0.1, 2], ""N"": [1, 50], ""h"": [0.05, 0.5]}",0.03,400,cf285a56d5d4a03bcf08b026f50b31b37d64dd3386fda15c76a3536b4094a853,fd9f866334b831dfc346c06cfaee0ec876563aef88c5da0728b20cf9616c31ec
v3,species_area,biology,S = c*A^0.25,c;A,"{""c"": [1, 20], ""A"": [1, 10000, ""log""]}",0.02,400,08ab1b87267927f00f18472ee91ceecd12104007d346b9d5d6dd7009c0c54c33,71ad4fd09394a208522c07d8f48426fc53c23ece5b5e5d2e1126383c6f0793ef
v3,gompertz_growth,biology,N = K*exp(log(N0/K)*exp(-r*t)),K;N0;r;t,"{""K"": [100, 1000], ""N0"": [5, 50], ""r"": [0.1, 1.0], ""t"": [0, 10]}",0.0,400,84dfd463878158d8d79fe665e3d32c6c2f00683bbbaa12394a694cc5c57861fb,563bb622d49444e826fe1833999e788c20eb459c74ff180fb89815813e23c851
v3,receptor_occupancy,biology,theta = C/(C+Kd),C;Kd,"{""C"": [0.1, 20], ""Kd"": [0.5, 5]}",0.01,400,2012cfeeda8d3ffefaecd468502dca622040ba4814e17c516adae114a9d98b94,7ff5120c892bc80ea4649170d46794b24a57f06ae900ca4b27caa5d3cec89628
v3,von_bertalanffy,biology,L = Linf*(1-exp(-k*(t-t0))),Linf;k;t;t0,"{""Linf"": [50, 200], ""k"": [0.1, 0.6], ""t"": [1, 15], ""t0"": [-1, 0.5]}",0.02,400,1678533309d520f9d6bd99b4cebf52ede7d1fa646fd9621559852c4c55cbef21,d76482626e6cabf7bff011c65b5d023df5be418ed8083fb8d4d25d257e2e7dcb
v3,einstein_diffusion_time,biology,t = x^2/(2*D),x;D,"{""x"": [0.1, 5], ""D"": [0.1, 2]}",0.0,400,fcc9c68494b805f774b3c8305e6f86c0ef84054be1959bcef51bce518366cecc,761682905cf9774997cd021f4160c5d128cdc810492a80b2df34caa58a4672f3
v3,competitive_inhibition,biology,v = Vmax*S/(Km*(1+I/Ki)+S),Vmax;S;Km;I;Ki,"{""Vmax"": [1, 10], ""S"": [0.2, 10], ""Km"": [0.5, 5], ""I"": [0, 5], ""Ki"": [0.5, 5]}",0.05,400,45baacf64a42036393df86fa494e0e115bcb1642eb96cc94e451fbdf7aa29c5e,f78fdb3ec28d2c67fdfe2f42173950095e92be5e643a345cbfe8ff03c40dffe6
v3,mutation_selection_balance,biology,q = sqrt(mu/s),mu;s,"{""mu"": [1e-06, 0.0001, ""log""], ""s"": [0.01, 0.5]}",0.01,400,a3a644c847aa8e30e77cd26642eb6c49f3d552d563dde8f12f1077921a26dd70,4be6f44ee70cdb077ae904187974ed8e95617bec7d82c495bb7c4af7a5813a6a
v3,harris_benedict_male,medicine,BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age,wt;ht;age,"{""wt"": [50, 120], ""ht"": [150, 200], ""age"": [18, 80]}",0.01,400,b34fe58599c14cb409bfa4202f23dda9be2ae6e7fc0e332897e36d47c6d64ccb,dba305938ada09d72fa68eaba7d290e547aae903329e0e15c4ad42f6e85938d8
v3,qtc_fridericia,medicine,QTc = QT/RR^(1/3),QT;RR,"{""QT"": [300, 500], ""RR"": [0.6, 1.4]}",0.02,400,c3f67054a1034f0efbbc9f9bef6a98d564f7b1ada46cbb4c7d0bc60aa9e97d18,9c7db670a6bf76a4a8f5dd7ab19dec59b3ce4a749829dd082c28df8cb6aa30e7
v3,schwartz_egfr,medicine,eGFR = 0.413*ht/Cr,ht;Cr,"{""ht"": [80, 180], ""Cr"": [0.3, 3]}",0.03,400,78545c284293f6085b36754dfd3c1a83714bc26a3c191b8dd4a7fc1b106f51be,b85b77d91fea525c56e6367d18a10b29a3a965ec4cea4750b794914dbe30e93e
v3,corrected_sodium,medicine,Nac = Na + 0.016*(Glu-100),Na;Glu,"{""Na"": [125, 150], ""Glu"": [100, 800]}",0.0,400,4a5a64adc7aea4895251433c17cdea44d12ceb484fe432c8492d2109c07134d5,b33663abb58091b723ea5fb254e5a0f2aeb0060eba301acf1e021bd8ece12bf1
v3,albumin_corrected_anion_gap,medicine,AGc = AG + 2.5*(4-Alb),AG;Alb,"{""AG"": [5, 25], ""Alb"": [1.5, 5]}",0.01,400,f26d9c657ab738716483546432fce4e874d4bde3a57ed27ac7eb6a8eac504a4e,9aae8a636507d7024bfaef9a49ac24bf312552e0c445b1716baee33fef5850a1
v3,winters_formula,medicine,pCO2 = 1.5*HCO3 + 8,HCO3,"{""HCO3"": [5, 30]}",0.03,400,9bca32807ba1d25ccb15d06a929bbee561be58461e097791bb67e0af80fff99e,4deef1e67fc9045a918f6537c1b4136e5f4cbbae7a234f36c11e712ca520c123
v3,oxygen_delivery,medicine,DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2),CO;Hb;SaO2;PaO2,"{""CO"": [3, 8], ""Hb"": [7, 17], ""SaO2"": [0.85, 1.0], ""PaO2"": [60, 120]}",0.02,400,44cc00101e95a3ecf06ada64141ea712c86b2e3f8c2fb37f825deb525789d579,a88b1b5a2a9bf29f0584fabcc30ee572a3b33229766a5e38d5e8f7b7ec7c3691
v3,bsa_dubois,medicine,BSA = 0.007184*wt^0.425*ht^0.725,wt;ht,"{""wt"": [40, 130], ""ht"": [140, 200]}",0.01,400,e5d6146ba1b22621d399d95a9f2b81ecee2d77ed2906d13f974318f07bbe628d,1475a779092a42de4d8040915d918e6c6d74cfb5b8727b89a6e7bb5ade7ef4ad
v3,adjusted_body_weight,medicine,ABW = IBW + 0.4*(wt-IBW),IBW;wt,"{""IBW"": [45, 80], ""wt"": [60, 160]}",0.0,400,f24c6c94705cfbb097440be0c89614f90b4fe1a9cf30d00472d7cda885665dd9,13d6454877e31762c337714ff5bcfcbcce0b94940cc7d9db3e4c506e74e2a0cc
v3,accumulation_factor,medicine,R = 1/(1-exp(-k*tau)),k;tau,"{""k"": [0.05, 0.5], ""tau"": [4, 24]}",0.02,400,f553942b1868ff511023f2865b5be55d29383b365f49f9d49a39a8a0bc81bcda,1b03066cd456b178f3e6c1029db5068707870c55811c3072909ad53a2a1b8ade
v3,renal_clearance_urine,medicine,CL = U*V/P,U;V;P,"{""U"": [10, 500], ""V"": [0.5, 3], ""P"": [0.5, 10]}",0.01,400,f0a43d2788c5ffff5f23819bd66bc603d002a7460e74621bd521e9279b0907a6,72f5df42a65c44019dca3acc2c86b82fa6f04166b793e8e334114c22354ad420
v3,shunt_fraction,medicine,Qs = (CcO2-CaO2)/(CcO2-CvO2),CcO2;CaO2;CvO2,"{""CcO2"": [19, 22], ""CaO2"": [15, 19], ""CvO2"": [10, 14]}",0.03,400,beef5dac524431b2850d22de5d41e4c9edae96211d413a9c195b83f7026b131f,e91901b414a949ffeb36a82a42b5523fb3d96f67ccfd56d7a74968087b837b20
v3,bohr_dead_space,medicine,VDVT = (PaCO2-PeCO2)/PaCO2,PaCO2;PeCO2,"{""PaCO2"": [30, 60], ""PeCO2"": [10, 29]}",0.0,400,25008100f7137883da00b640c2370eb86b66069148146be2b7a9cfb8329832e7,6b58868154c83bc8363953c0acf9dd5d78813ada66fc0c4dadf693d38b42704c
v3,parkland_formula,medicine,V = 4*wt*TBSA,wt;TBSA,"{""wt"": [40, 120], ""TBSA"": [10, 60]}",0.05,400,663a8ee794cb6d40da6153c410f999da2158191cbfbbc1b271c78cd12b8252fb,e9645a2af9d3290cfb6936e7422fc3dbd558ba54fb0dcdbfde56133ef7fb3f4b
v3,karvonen_heart_rate,medicine,THR = (220-age-RHR)*I + RHR,age;RHR;I,"{""age"": [20, 70], ""RHR"": [50, 90], ""I"": [0.5, 0.85]}",0.01,400,74f48fb44ce2ce541c178ba75085963ff4709d01f331590f3fbee3ae89c8d925,363d114c0a2246b8832bffbb29f37f13a5a739b05d3496b33ebd44ba77de6161
v3,emax_model,medicine,E = Emax*C/(EC50+C),Emax;C;EC50,"{""Emax"": [10, 100], ""C"": [0.1, 50], ""EC50"": [1, 20]}",0.03,400,20e43e2d6fb11f7ee61eb5ca7edd48aff2d9dccefcd86a7ab316023f23aa15d7,ef15813dacc6b138c5127a770c254a637ba47da8fe98fb3c5339e99c219e3b1d
v3,lean_body_mass_james,medicine,LBM = 1.1*wt - 128*(wt/ht)^2,wt;ht,"{""wt"": [50, 120], ""ht"": [150, 200]}",0.02,400,ab4c8812a6605c89b424f60b72338627ca05d75f3b052faf6b2ff59f776e4218,1602e23afbbb745cff8bd8f52cf0e92381ef38fa677669562f6f86eca804b260
v5,radioactive_decay,physics,N = N0*exp(-lam*t),N0;lam;t,"{""N0"": [100, 1000], ""lam"": [0.05, 0.5], ""t"": [0, 20]}",0.0,400,cb9c3a8173903d2da8aec743370bb9f3299e52d75e1b4b71c0190d2e2fd228a8,8a698cf7d99e05c29646f852a568ffb8261b27da34b55556f9e87a4436b5d9b4
v5,first_order_elimination,medicine,C = C0*exp(-k*t),C0;k;t,"{""C0"": [1, 50], ""k"": [0.1, 1.0], ""t"": [0.5, 12]}",0.01,400,c47ed543fdc3590091eca71c26bad388999699c7f619c8bc2c62b6b48a5b40ef,d89d2fb3a44878f935cf85594f3a8997bc5bb5dca48a2d7f3183674d005e16e8
v5,continuous_compounding,mathematics,A = P*exp(r*t),P;r;t,"{""P"": [100, 5000], ""r"": [0.01, 0.1], ""t"": [1, 30]}",0.0,400,7869cc323c61558eb9bc2c01dc3a4ee692c39f2c7e3437e6a2d4e32dce5d5023,8b479194386deda1efa09dffde78c149c64de8c053db9c382e10a1f61b863d94
v5,cooling_variable_rate,physics,T = Ta+(T0-Ta)*exp(-k*t),Ta;T0;k;t,"{""Ta"": [15, 25], ""T0"": [60, 100], ""k"": [0.02, 0.2], ""t"": [0, 30]}",0.02,400,6d1bee720590d96edbd23e0d96d90149afc44bfa20a4e0a250ee9a8ae080c428,0baa6342dc23fdbdc410d9f74e16d44393c0c8ed37edaa8d9a13dc26c3eb94a5
v5,iv_bolus_with_infusion,medicine,C = C0*exp(-k*t)+R*(1-exp(-k*t))/k,C0;R;k;t,"{""C0"": [1, 20], ""R"": [1, 10], ""k"": [0.1, 0.5], ""t"": [0, 10]}",0.0,400,529c9a48370676a0e367b82736d14fc5f5b8f4cfb365305e32ce3a4d528a0be0,bd6f0e89168dac3dea280868d3ceaad7be3c25ada26cb756c27013cda870a837
v5,exponential_cdf,mathematics,F = 1-exp(-lam*x),lam;x,"{""lam"": [0.2, 2], ""x"": [0.1, 5]}",0.0,400,84283868afc37a0c01dce82c346c99c6a483ebd3c029cf5ffffab8d35c267d72,6a11f722071729f401e67f0f198f25b1444d9bb9a4f94b93df30e07d69adbc34
v5,weibull_cdf,mathematics,F = 1-exp(-(x/lam)^k),x;lam;k,"{""x"": [0.2, 5], ""lam"": [1, 4], ""k"": [0.7, 3]}",0.0,400,c7e47dff851ca036239ed0a3fa1a0bd5aecf963a4bd829c06b9229294d5a1389,7b26558c7fc2f12c654ae77f1efdcdad4e3aafba68b4c557f5fa20695dcb60be
v5,dose_response_probability,medicine,p = 1/(1+(EC50/D)^h),D;EC50;h,"{""D"": [0.1, 100, ""log""], ""EC50"": [1, 10], ""h"": [0.5, 3]}",0.0,400,4063e1f239d23257dcd524a9231979bff9a7d248a7e7c3fabfaa98fc3db0004d,ea5eb643a35c8b9cc46ccd9223f17021db595103a6b123794179e9d91751fa4c
v5,binary_cross_entropy,mathematics,L = -(q*log(p)+(1-q)*log(1-p)),q;p,"{""q"": [0, 1], ""p"": [0.05, 0.95]}",0.0,400,e419f9971f9d61aa449e1cf007beae9f28e65ad2f4be58e2609c52e297d20089,6797d09c7c4311e3554504149d06d8d3ab6b1cd9b6eecf090cea47b6e481a637
v5,log_odds,mathematics,L = log(p/(1-p)),p,"{""p"": [0.02, 0.98]}",0.0,400,ec7f3d4b68197ebff281a95c6c307d8fbb9824000ec77ca9073070999180df78,2257090170f171576c6dcc76fefad629cfd764737a97d56684f7c7aaa349dc52
v5,point_source_intensity,physics,I = P/(4*pi*r^2),P;r,"{""P"": [10, 100], ""r"": [1, 10]}",0.01,400,b50321de20ccf0c213e7180399a05238ba562f01762a3b4eb36a2f719c6abe21,c942fd87e1b25c0788ad71d7ba590b66959d22e191b4bc5388ed82448a991432
v5,illuminance_cosine,physics,E = I*cos(theta)/d^2,I;theta;d,"{""I"": [10, 100], ""theta"": [0, 1.2], ""d"": [1, 5]}",0.0,400,133e1b6096e7e59e1d363795fbad3bc947a809e7152b653acc3de92d2e17ebd7,75d6a165173639de1f8e641620e39881a62d174ff54a57080d91c00169ff487f
v5,capacitor_charging,physics,V = V0*(1-exp(-t/tau)),V0;t;tau,"{""V0"": [1, 12], ""t"": [0, 10], ""tau"": [0.5, 5]}",0.0,400,2e9fe2cc44ab10b6b8699d8efdbbaf6c57194946cc117fd1217ace4713882364,623f94fef5c379f78aa758e506bb0d38388e9c846fc38b45dd132cc98938d4c2
v5,arrhenius_activation,chemistry,k = A*exp(-Ea/T),A;Ea;T,"{""A"": [1, 100], ""Ea"": [100, 2000], ""T"": [250, 400]}",0.0,400,d0e4e5ca51adec621fdddd83d66103943c37d44b3bec5cb44b1311785d2bd8cf,4a6834114914e93d85273715046cab27abcbcd3d5bdf76f695c598e8621101a9
v5,relative_risk,medicine,RR = (a/(a+b))/(c/(c+d)),a;b;c;d,"{""a"": [5, 50], ""b"": [50, 500], ""c"": [5, 50], ""d"": [50, 500]}",0.0,400,6ad24c96b5a1507731b1513d95e776178a1288752437095e60ab618dc1296e2f,9b87c61a62f01bc6698ddeb003175845ddf3475964a06e229cc5592cddfd2ce5
v5,langmuir_isotherm,chemistry,theta = K*P/(1+K*P),K;P,"{""K"": [0.1, 5], ""P"": [0.1, 10]}",0.0,400,a6010d02622b0b577ff6765096f8a42bd25c7627c71b7655252d32351dd81418,accac1107efa0e52ce9601b166fb7546b7f729b83d28f1657df9a0ab38ece497
v6,ellipsoid_surface_thomsen,mathematics,S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075),a;b;c,"{""a"": [1, 10], ""b"": [1, 10], ""c"": [1, 10]}",0.0,400,337cc51583dd33a1384f58a35ae77aa2299ddadb329cb6de09447345acdfbde7,84033711785f7222acfa0c942a67c472d5320f4ca062dee920b6a88a49f27e94
v6,distance_3d,mathematics,d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2),x1;x2;y1;y2;z1;z2,"{""x1"": [0, 10], ""x2"": [0, 10], ""y1"": [0, 10], ""y2"": [0, 10], ""z1"": [0, 10], ""z2"": [0, 10]}",0.0,600,ab31d99a1d62d81f6b03ee131b12756ba2490852d79c63600ade30e5f306456e,4a72c4244967066fcfa92ae95218f3ddc20c686eed59017b2e48d6a7616d1f7f
v6,triangle_area_coordinates,mathematics,A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2,x1;y1;x2;y2;x3;y3,"{""x1"": [0, 10], ""y1"": [0, 10], ""x2"": [0, 10], ""y2"": [0, 10], ""x3"": [0, 10], ""y3"": [0, 10]}",0.0,600,26385a2f4e5165ac4552e4cc3465ee61f983001cc3289f766648cf366dd99334,ddebe8d96c9d893cc3b82f2252aa57882be4c1a019159341df25493b5b9bc487
v6,gaussian_2d_density,mathematics,f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy),x;mx;sx;y;my;sy,"{""x"": [0, 6], ""mx"": [2, 4], ""sx"": [0.5, 2], ""y"": [0, 6], ""my"": [2, 4], ""sy"": [0.5, 2]}",0.0,600,4d6a682ac5121d8e21510ad719f6b38d71e4fe494a58d0abb133061b212fe9c0,6641ab97224f1c4f737469cbfc74a4881edb14637de347884fb6cbe1e156c014
v6,softmax_probability,mathematics,p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant),a;b;c;d,"{""a"": [0, 4], ""b"": [0, 4], ""c"": [0, 4], ""d"": [0, 4]}",0.0,400,1d9644243bf93fe0deea8867a228de3313d4b4b34c51df2b87bb6ee3d504154d,06e2691e7a3642855aefc997ef1bbdcde92243544dfe1f5756d1c3c2c2b5b1d1
v6,log_sum_exp,mathematics,L = log(exp(a)+exp(b)+exp(c)),a;b;c,"{""a"": [0, 5], ""b"": [0, 5], ""c"": [0, 5]}",0.01,400,4593d86e940cd4bad1ef45c37e3966a912e635201c3e890c1f8f25fb07d3d5d1,f2bd3b1478009e2b54624ebf33bf930a1fece95dbff3ef4cd503507224bad831
v6,legendre_p4,mathematics,P = (35*x^4-30*x^2+3)/8,x,"{""x"": [0.01, 1]}",0.0,400,7a96238e973fd5aec69bff3c526e4eb51a52c11fccb362677cca1a6ef1d37469,4ca9eac35f907ad638257514d06ec291bda274c35e5a4bb64e37598dce2a77d0
v6,chebyshev_t5,mathematics,T = 16*x^5-20*x^3+5*x,x,"{""x"": [0.01, 1]}",0.0,400,315d86722bf1ed11f9edea03769e55eec44867662975b6f6998d1b853cf3f1cc,585be137823e1cca556ff98db2efa5978125d545cb06c2a4300c965a5010ffe5
v6,rational_cubic,mathematics,y = (x^3-2*x+1)/(x^2+x+1),x,"{""x"": [0, 5]}",0.01,400,f5307c9141fa79f5ed9cea93b959c6e118ee28574af351c72c6f8439124bf991,eda0795049d5b7998fc4389ee7a8b09daeb156d0533a1004ef3134cc4d168e68
v6,quadratic_positive_root,mathematics,x = (sqrt(b^2+4*a*c)-b)/(2*a),a;b;c,"{""a"": [0.5, 2], ""b"": [0.5, 5], ""c"": [0.5, 5]}",0.0,400,7598a89cb5abe8e7e6f1c8f27d178aab202983c630c0fbede4a7302737d2807f,1abe61255f210962325fda70503789cc9281df2705b5f0d5242ff8411ad87a7f
v6,harmonic_mean_three,mathematics,H = 3/(1/a+1/b+1/c)   (w is irrelevant),a;b;c;w,"{""a"": [1, 20], ""b"": [1, 20], ""c"": [1, 20], ""w"": [1, 20]}",0.0,400,51469a0e2988941170c65155cc858345c173262fc265d9796dd3db65f0bc45b3,f1987e78d8f08fde8b437665058f5a4ef81f179012fcfc7ee15810fd2ac30ac6
v6,mahalanobis_2d,mathematics,D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2)),x;y;s1;s2;r,"{""x"": [0.1, 3], ""y"": [0.1, 3], ""s1"": [0.5, 3], ""s2"": [0.5, 3], ""r"": [0, 0.8]}",0.0,400,eb1a097a798d8418bd56c8c99bd1e35724b6e9a58306a04edf196c2be15ccbf8,b37e2c284a17bda514ae61b32a901ccfb7e47f1f956b1f6dc6ebeb442ad90a06
v6,lp_norm_three,mathematics,L = (x^p+y^p+z^p)^(1/p),x;y;z;p,"{""x"": [0.1, 5], ""y"": [0.1, 5], ""z"": [0.1, 5], ""p"": [1, 4]}",0.0,400,184a76c7e38340dbffda2f2c5554ffbd3f2e5d609b02ecee72a58208aae02b47,d2da379bfc96094218ea6e3b13e0340eb34bb7ed15f280b6ed2d86fbc1cd2904
v6,hill_with_baseline,biology,Eff = E0+Emax*Cc^h/(EC50^h+Cc^h),Cc;EC50;h;Emax;E0,"{""Cc"": [0.1, 100, ""log""], ""EC50"": [1, 20], ""h"": [0.5, 3], ""Emax"": [10, 100], ""E0"": [0, 20]}",0.01,400,7a20f4fea17294bfec3904881826a301e75e0f0e787336f713fef48e15ae4340,215da0559b9ab53a2bc0354c38e317f5a98593c11a66073647eec79899c0cf61
v6,competition_equilibrium,biology,N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant),K1;K2;a12;a21;r1,"{""K1"": [500, 1000], ""K2"": [200, 600], ""a12"": [0.1, 0.5], ""a21"": [0.1, 0.5], ""r1"": [0.1, 2]}",0.0,400,c9deb5f18324c32a7991b4c560e338256fc9833061283836a05c3f846aba527a,c486074ece3d436d6903cae2d8f0c28acaf92efc34275f95b2ab8e624dbfbdd4
v6,richards_growth,biology,Nt = K/(1+Qr*exp(-r*t))^(1/nu),K;Qr;r;t;nu,"{""K"": [100, 1000], ""Qr"": [1, 50], ""r"": [0.1, 1], ""t"": [0, 20], ""nu"": [0.3, 3]}",0.0,400,ba3a52e2f79e067d812c60c024d5ac4ca18415963278c85468c0933729a8e60e,040d8fa3d4f026d07e51de12b549d291c985eef9c1b28852c3f2bbac0aaefa32
v6,allee_growth_rate,biology,G = r*Np*(Np/A-1)*(1-Np/K),r;Np;A;K,"{""r"": [0.1, 1], ""Np"": [10, 500], ""A"": [5, 50], ""K"": [600, 1000]}",0.02,400,fbb3ba4130986a5db3a5e420e7e1658eacd4193e76f5a910b7f37110dacae367,45f1b6163f19893acc45d5d1e755b043b1f08591ca303cfb0e88b6c0de3fd0d7
v6,holling_type_iii,biology,F = a*Np^2/(1+a*h*Np^2),a;h;Np,"{""a"": [0.01, 0.5], ""h"": [0.1, 2], ""Np"": [0.5, 20]}",0.0,400,a7dbd6dd65d6875a521171bb0eee4da8ad5312c3c96920ef7853abc2120c9c56,e032ae3bf6f73386969e777704e120bcbd7c7c15220560bc2d2515c09c91af9c
v6,metabolic_theory,biology,B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T)),B0;M;Ea;T,"{""B0"": [1, 10], ""M"": [1, 1000, ""log""], ""Ea"": [0.5, 0.8], ""T"": [273, 313]}",0.0,400,b989841e93be6b143cb6d753f017354c0bd5ed63a28f2ed2f3957ea97a522368,c97bfbe67361487b8d3375806909f90e5132e553ca131c524c4e68d56c87cc01
v6,goldman_voltage,biology,V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai)),pK;pNa;Ko;Nao;Ki;Nai,"{""pK"": [0.5, 1], ""pNa"": [0.01, 0.1], ""Ko"": [3, 8], ""Nao"": [130, 150], ""Ki"": [120, 150], ""Nai"": [10, 20]}",0.0,600,66cd6d9e29347da4f6e19fb9c70bf3624b62d70d1dd09701f264ca3a6e3289d7,c19ab0943213905f044c04a77ff5c15935cb4e8640cc6188853df56cff030d4f
v6,photosynthesis_nonrectangular,biology,P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th),a;Irr;Pm;th,"{""a"": [0.02, 0.08], ""Irr"": [0, 2000], ""Pm"": [10, 40], ""th"": [0.5, 0.95]}",0.01,400,bf02c1019b68524e25fe92a49cc76f74ca612cad836de38ccc3274a1e152cbe2,1c114b432d0bac754ed878972b41823d0ac148a966bacc6594be5e292383df39
v6,seir_basic_reproduction,biology,R0 = b*s/((s+m)*(g+m)),b;s;g;m,"{""b"": [0.2, 1], ""s"": [0.1, 0.5], ""g"": [0.05, 0.3], ""m"": [0.001, 0.05]}",0.0,400,c831889f4df7cf71659d78d5666c5d0688e8701a54f3a8e4a2c3a56456119ae6,2006c323a183d92e60309ea5c4b6d77059433d126a9db258e299769130e49f5c
v6,fisher_wave_speed,biology,c = 2*sqrt(r*D)   (carrying capacity K is irrelevant),r;D;K,"{""r"": [0.1, 2], ""D"": [0.01, 1], ""K"": [10, 1000]}",0.02,400,4564ff7bfbd85c52d8714dfbc2b738caf8c8fbec3c4e97e01a060fb59dc5b943,466f784268e6e82bbe73c54c867830d2c42a5990066b7f6a42d4deb0922e9361
v6,island_biogeography,biology,Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A),P;I0;E0;d;A,"{""P"": [100, 1000], ""I0"": [0.1, 1], ""E0"": [0.1, 1], ""d"": [0, 500], ""A"": [1, 100, ""log""]}",0.0,400,ab3a0b0c8d0ed058f7c0ae5f12bc22f167b6ff9ec4367431f4e7c036b491b23e,0b1b03e93cd4dae411b6dc50567de495e8a22ee0d722bed5a86887ba83b129d4
v6,hh_alpha_n,biology,an = 0.01*(10-V)/(exp((10-V)/10)-1),V,"{""V"": [-60, 5]}",0.0,400,8b91a7997c7d7b6c9cd671d6b430ff16a8cb17cc672a36cc3ea90ba1058abed7,c9f75166bd81fa7772bef79929bc02f6b1a457dabb77eb37008751c3856fcc81
v6,enzyme_mixed_inhibition,biology,v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip)),Vmax;Sb;Km;Ii;Ki;Kip,"{""Vmax"": [1, 10], ""Sb"": [0.1, 50, ""log""], ""Km"": [1, 10], ""Ii"": [0, 5], ""Ki"": [0.5, 5], ""Kip"": [1, 10]}",0.01,600,b82aea17da14b36178a95cfb5b7ccad046fefff24b3929e5fbdbec640623453f,7c24ab2a72a987c9ebf30e786c08de012c70866a56631f62647b046ea990d8b7
v6,ckd_epi_2021,medicine,"G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age",Scr;Age,"{""Scr"": [0.5, 4], ""Age"": [20, 90]}",0.0,400,82bef046a5c85c5ebb0a3c1acda336f225e90a61b88e9753a838d6fe068d681d,faa288e60fffb3ae2fcc00c0bbfe9ed1dd7ad2fa47e803de1fbfc2461e4c92d0
v6,bateman_oral_absorption,medicine,C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t)),F;Dose;ka;ke;V;t,"{""F"": [0.5, 1], ""Dose"": [100, 500], ""ka"": [0.8, 3], ""ke"": [0.05, 0.4], ""V"": [20, 80], ""t"": [0.5, 24]}",0.01,600,832899219d778b9b7ace3b1dbed6b886aa4aef6b211c014184ef361e47654fcd,b01ca7adacd84a61298758019e35674d815a889c54ea7d64faede421453963bd
v6,two_compartment_bolus,medicine,C = A*exp(-al*t)+B*exp(-be*t),A;al;B;be;t,"{""A"": [5, 50], ""al"": [0.5, 3], ""B"": [1, 10], ""be"": [0.02, 0.3], ""t"": [0, 24]}",0.0,400,d80a73992aa61aff50f032d2b63d16eeef52021028026093fa5dad3a9813f56f,00227d7560e7abb8db58857ed864d5ca448602c53aba2be6a445fb36e02711c3
v6,meld_na,medicine,M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na),Ml;Na,"{""Ml"": [6, 40], ""Na"": [125, 137]}",0.0,400,7fc02f2bf3c317830a2f993a4d036144cab50e434d88c65762700630a2ce4f29,4cc0050e5d03204861be0b73834d3d304f42414893f4dc5ece2c9bcf2eefd6be
v6,sampson_ldl,medicine,L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44,TC;HDL;TG,"{""TC"": [120, 300], ""HDL"": [25, 90], ""TG"": [50, 400]}",0.01,400,f5c2ad65d229c968bddf760fa7641370f28a8d58f4f5da0cbec0e5ebab648685,cceb1b0a3c6f96639430c3037330b27c631ce7f7b638ffa792a79048706ef06b
v6,oxygenation_index,medicine,OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant),MAP;FiO2;PaO2;PEEP,"{""MAP"": [5, 25], ""FiO2"": [0.21, 1], ""PaO2"": [40, 300], ""PEEP"": [5, 15]}",0.02,400,9e2c0b06db7aa5917a5887749d5c0db75e6c5d3e9657a5e95130a09164bf33be,b79d87dc017226af028a0d47d53d883647e098186095ab55342eb1497e9e3e6e
v6,map_heart_rate_adjusted,medicine,M = DBP+(0.33+0.0012*HR)*(SBP-DBP),SBP;DBP;HR,"{""SBP"": [100, 180], ""DBP"": [50, 100], ""HR"": [50, 150]}",0.0,400,8e6abe22460336bc6b7866ec3e79fdc1cf8513918cdb53f11cc65e804d1b5668,3b210a1da396772343dd3fde8463e719a14bcc0adad02e872c127c8cdb5a5a30
v6,serum_osmolality,medicine,Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant),Na;Glu;BUN;Kp,"{""Na"": [130, 150], ""Glu"": [70, 400], ""BUN"": [5, 60], ""Kp"": [3, 6]}",0.01,400,4a26b58ab81cf17c9fd21bed42b149743d8a29bdded0600e8d409b3ee36575cb,099ba2f9adf5fa1b4eed4708fa526ad461329e4b35e7a70a7bcd32e8ca01191a
v6,haycock_bsa,medicine,BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant),W;H;Age,"{""W"": [3, 120, ""log""], ""H"": [50, 200], ""Age"": [1, 80]}",0.0,400,fa0167d5ad6dea2e44751665cfaebac75c8542cf3bcaa604d3c6cd639a72cc4b,fc0f8564a1edf8bd8e2a7bae991db50665a0fa628249b6834d2ef038515cdc5e
v6,katch_mcardle_bmr,medicine,BMR = 370+21.6*W*(1-BF/100),W;BF,"{""W"": [40, 120], ""BF"": [5, 45]}",0.01,400,7f27b50db26deef07ea2545ead60b4609f4f4a7afb3b0e689872e6cd86925aed,3e10507232fddcac2c8c3cfc2946218973f30ce15346da50022322baf36cba54
v6,fick_oxygen_consumption,medicine,VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2)),CO;Hb;SaO2;SvO2;PaO2;PvO2,"{""CO"": [3, 8], ""Hb"": [8, 17], ""SaO2"": [0.9, 1], ""SvO2"": [0.55, 0.8], ""PaO2"": [60, 100], ""PvO2"": [30, 45]}",0.0,600,18902b2bb342843ea25bf632a6eb2c0bd5d51cf9857ef3e7f2c6118cdb64b028,84c2191ecb13c3e30d41bd3a1f05236b08a6e503dc749f847656a65507568787
v6,bliss_drug_combination,medicine,Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib)),Ca;Ia;Cb;Ib,"{""Ca"": [0.1, 10, ""log""], ""Ia"": [0.5, 5], ""Cb"": [0.1, 10, ""log""], ""Ib"": [0.5, 5]}",0.0,400,1e996edfcafb5f924aa2a768949b4718e00bc3ead1d3b7a150856e86eab86d6d,a85b3941044977309d7a704d9269d27d582ff2c52d79fb6b233ffd5f27f07503
v6,annuity_present_value,finance,PV = Pmt*(1-(1+r)^(-n))/r,Pmt;r;n,"{""Pmt"": [100, 5000], ""r"": [0.01, 0.12], ""n"": [1, 40]}",0.0,400,c9a0fd6895cb6f02bf66fc6bcab1ced2620d5261797cf38dc89b2daea6a1466e,97a875ce1954cb1c76853acd951e03604bcb46ae832e25633914789771fae6da
v6,loan_payment,finance,A = P*r*(1+r)^n/((1+r)^n-1),P;r;n,"{""P"": [1000, 500000, ""log""], ""r"": [0.002, 0.012], ""n"": [12, 360]}",0.0,400,8a122c3d0c27608427e2f95664f52246f9d917d38c8413680790a32c06de48b6,bcb13437503450d96a262b167237d2e68071b5100bbeb74822b08e2e20de067b
v6,growing_annuity_fv,finance,FV = Pmt*((1+r)^n-(1+g)^n)/(r-g),Pmt;r;g;n,"{""Pmt"": [100, 1000], ""r"": [0.05, 0.12], ""g"": [0, 0.04], ""n"": [1, 30]}",0.0,400,4af2a130fbfb2d25e1b10c9898bf1dfcd2f143692d7c136e89a575b8c299340b,ecec457dc37027cd1659dfcd74688ba9975835b78ed5787e709ae66a0d2ba023
v6,coupon_bond_price,finance,B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n),Cpn;y;n;Fv,"{""Cpn"": [10, 80], ""y"": [0.01, 0.1], ""n"": [1, 30], ""Fv"": [500, 1500]}",0.0,400,43ee88e2e063b6894b29d70f01a69f6de2f860b50973b1fb9fe2bef4830fb11b,47e4f347bad4f4122b415dc5359993dfc668b7c164f834aa129dd70ef0ce04bb
v6,annuity_duration,finance,D = (1+y)/y-n/((1+y)^n-1),y;n,"{""y"": [0.01, 0.15], ""n"": [2, 40]}",0.0,400,1b9f34da56133abb5598cfc7f9b1bb730338bbf5132397e42209b80841334d3e,150d6a986b8fca49a2c312bf2822887f9e4e1f169c35b23f0f6060aafc494916
v6,black_scholes_d1,finance,d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T)),S0;K;r;s;T,"{""S0"": [50, 150], ""K"": [50, 150], ""r"": [0, 0.08], ""s"": [0.1, 0.6], ""T"": [0.1, 3]}",0.0,400,f36b25c001c47cf4782ab365015043930affa465747d0603b95a31d0f6fe11ca,e3d5e8c41c5a9cb44d2481d9e5e492ae79d79f5b73e938665deb227915b52f62
v6,two_stage_dividend_discount,finance,V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n),D0;g1;g2;r;n,"{""D0"": [1, 5], ""g1"": [0.02, 0.08], ""g2"": [0, 0.03], ""r"": [0.09, 0.14], ""n"": [1, 10]}",0.0,400,a521158654c1e7b65672f8338190eacad01df7c860f571cb085402703a52505b,6405cbed22b64e3a5441a548a215e9be68e41d28817042931ce2fef65ca66fbc
v6,two_asset_volatility,finance,sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2),w;s1;s2;rho,"{""w"": [0, 1], ""s1"": [0.1, 0.4], ""s2"": [0.1, 0.4], ""rho"": [-0.5, 0.9]}",0.0,400,075b53b41da6d9a7a02f18c6f7a30533ed25d2dee8b6d2faa890c2b9f7f84acf,f03ee403e7741e2d3609150963b447933757c325622af20245eb80ca20f3db89
v6,kelly_fraction,finance,f = p-(1-p)/b   (bankroll W is irrelevant),p;b;W,"{""p"": [0.4, 0.9], ""b"": [0.5, 5], ""W"": [100, 10000]}",0.01,400,10627890f0183e82f0b6767003ad9b30bb2712c5cda885b939a857358360d84c,bf62f16b9a54ee2db7f507d94b645033f466ef09baa15125538bc317569d3c98
v6,effective_annual_rate,finance,EAR = (1+r/m)^m-1,r;m,"{""r"": [0.01, 0.2], ""m"": [1, 365, ""log""]}",0.0,400,c284b987bfe504af03822b2cbf8f470b0453892fae25d93e9acb2425f42fcd06,4fbeec69eeab5585d5c37f09a8ad782581ff3facc03d5980c3727963464fcd0d
v6,mortgage_remaining_balance,finance,Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1),P;r;n;k,"{""P"": [10000, 500000, ""log""], ""r"": [0.002, 0.01], ""n"": [120, 360], ""k"": [0, 119]}",0.0,600,141067d1d0058db227db6b2ba25a83c8c28cef62385849951d4ab3240c25b170,882faa04d9f50c97ff564bfa5d4d4797235bab3857f7f7db1a2b74c817be2153
v6,real_cagr,finance,G = (Ve/Vs)^(1/n)/(1+infl)-1,Ve;Vs;n;infl,"{""Ve"": [100, 10000, ""log""], ""Vs"": [100, 1000], ""n"": [1, 30], ""infl"": [0, 0.08]}",0.01,400,fd9a3aad731c1f63eeb05543a2bfeb5729692e0f6c3688d9c6d5524f8e2eebf7,39b503b4deb052af081e8c0e73237db399b3f36c51ce5b8ee16f7f14485f07c1


==> anc/paper_scripts/fig_compare.py <==
"""Figure 2 of the EvoMath paper: recoveries per suite and system, and the distribution of time per law.

Reads backend/benchmarks/competitors/results/scored_s42_release2budget.jsonl, written by score.py --variant
release2budget: EvoMath's released code (tag evomath-paper-v2) in the full-budget configuration, and the other systems'
runs of 4 November 2026 judged again by the same scorer. Writes
figures/fig_compare.pdf and figures/fig_compare.csv (the plotted counts and times).
Run (EvoMath venv):  MPLBACKEND=Agg python verification/fig_compare.py   from arxiv_paper/v2.
"""
import csv
import json
import os

import matplotlib.pyplot as plt
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER = os.path.dirname(HERE)
SCORED = os.path.join(PAPER, "..", "..", "backend", "benchmarks", "competitors", "results",
                      "scored_s42_release2budget.jsonl")
SYSTEMS = [("evomath", "EvoMath"), ("pysr", "PySR"), ("operon", "Operon"), ("gplearn", "gplearn")]
COLORS = {"evomath": "#2a78d6", "pysr": "#eb6834", "operon": "#1baf7a", "gplearn": "#eda100"}
SUITES = ["v1", "v2", "v3", "v5", "v6"]
INK, MUTED, GRID = "#1f1f1e", "#6b6a63", "#e4e3dd"

# All four systems from one scoring: EvoMath released, full budget; the others rescored by the same judge.
rows = [r for r in map(json.loads, open(SCORED, encoding="utf-8"))]

plt.rcParams.update({"font.size": 8.5, "axes.edgecolor": MUTED, "axes.labelcolor": INK, "xtick.color": MUTED,
                     "ytick.color": MUTED, "font.family": "serif"})
fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.2, 2.9), gridspec_kw={"width_ratios": [1.6, 1]})

width = 0.19
x = np.arange(len(SUITES))
table = []
for k, (sys_id, label) in enumerate(SYSTEMS):
    ex = np.array([sum(r["system"] == sys_id and r["suite"] == s and r["verdict"] == "exact" for r in rows)
                   for s in SUITES])
    eq = np.array([sum(r["system"] == sys_id and r["suite"] == s and r["verdict"] == "equivalent" for r in rows)
                   for s in SUITES])
    xs = x + (k - 1.5) * width
    ax.bar(xs, ex, width * 0.92, color=COLORS[sys_id], label=label, zorder=2)
    ax.bar(xs, eq, width * 0.92, bottom=ex, color="white", edgecolor=COLORS[sys_id], hatch="////", linewidth=0.6,
           zorder=2)
    for xi, e, q in zip(xs, ex, eq):
        ax.text(xi, e + q + 0.6, str(int(e)), ha="center", va="bottom", fontsize=6.3, color=INK)
    for s, e, q in zip(SUITES, ex, eq):
        table.append({"panel": "recoveries", "system": sys_id, "suite": s, "exact": int(e), "equivalent": int(q)})
n_laws = [sum(r["system"] == "pysr" and r["suite"] == s for r in rows) for s in SUITES]
ax.set_xticks(x, [f"{s}\n({n} laws)" for s, n in zip(SUITES, n_laws)])
ax.set_ylabel("laws recovered")
ax.set_ylim(0, 55)
ax.grid(axis="y", color=GRID, linewidth=0.6, zorder=0)
ax.set_axisbelow(True)
for side in ("top", "right"):
    ax.spines[side].set_visible(False)

for sys_id, label in SYSTEMS:
    t = np.sort([r["seconds"] for r in rows if r["system"] == sys_id and r.get("seconds") is not None])
    if t.size == 0:
        continue
    bx.step(np.concatenate([[0], t]), np.arange(t.size + 1) / t.size, where="post", color=COLORS[sys_id],
            linewidth=2, label=label)
    for v in t:
        table.append({"panel": "seconds", "system": sys_id, "suite": "", "exact": "", "equivalent": "",
                      "seconds": float(v)})
bx.set_xscale("log")
bx.set_xlabel("seconds per law (limit 300)")
bx.set_ylabel("fraction of laws finished")
bx.axvline(300, color=MUTED, linewidth=0.8, linestyle=":")
bx.grid(color=GRID, linewidth=0.6)
for side in ("top", "right"):
    bx.spines[side].set_visible(False)

handles, labels = ax.get_legend_handles_labels()
fig.legend(handles, labels, frameon=False, ncol=4, loc="upper center", bbox_to_anchor=(0.5, 1.0), handlelength=1.2,
           columnspacing=1.4)
fig.tight_layout(rect=(0, 0, 1, 0.92))
os.makedirs(os.path.join(PAPER, "figures"), exist_ok=True)
fig.savefig(os.path.join(PAPER, "figures", "fig_compare.pdf"))
fig.savefig(os.path.join(HERE, "fig_compare_preview.png"), dpi=160)
with open(os.path.join(PAPER, "figures", "fig_compare.csv"), "w", newline="", encoding="utf-8") as f:
    w = csv.DictWriter(f, fieldnames=["panel", "system", "suite", "exact", "equivalent", "seconds"])
    w.writeheader()
    for row in table:
        w.writerow(row)
print("figure written")


==> anc/paper_scripts/make_compare_table.py <==
"""Write sections/compare_table.tex (the comparison table of the EvoMath paper) from the scored results.

Reads, from backend/benchmarks/competitors/results:
- scored_s42_release2budget.jsonl: EvoMath's released code (tag evomath-paper-v2), full-budget configuration, and the
  other systems' runs judged again by the same scorer;
- scored_s42_release2.jsonl: released code, suite configuration;
- scored_s42_releasebudget.jsonl: the code of 20 November 2026 (commit dca142b), full budget, judged again with
  --systems evomath;
- scored_s42.jsonl: the first EvoMath run (development tree of 4 November 2026), judged again with --systems evomath.
Each suite cell is "exact / recovered" (recovered = exact or equivalent); then totals over the 216 laws, laws with
holdout R^2 >= 0.999, and the median seconds per law. Prints the numbers for the text.
Run (EvoMath venv) from arxiv_paper/v2:  python verification/make_compare_table.py
"""
import json
import os
import statistics

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER = os.path.dirname(HERE)
RES = os.path.join(PAPER, "..", "..", "backend", "benchmarks", "competitors", "results")
SUITES = ["v1", "v2", "v3", "v5", "v6"]
RELEASE_COMMIT = "6ba0eb6"      # engine commit of the release runs
RELEASE_DATE = "25 November 2026"


def load(name, system):
    return [r for r in map(json.loads, open(os.path.join(RES, name), encoding="utf-8")) if r["system"] == system]


ROWS = [
    ("EvoMath, full budget$^{a}$", load("scored_s42_release2budget.jsonl", "evomath")),
    ("EvoMath, suite configuration$^{a}$", load("scored_s42_release2.jsonl", "evomath")),
    ("EvoMath, code of 20 November$^{b}$", load("scored_s42_releasebudget.jsonl", "evomath")),
    ("EvoMath, first run$^{c}$", load("scored_s42.jsonl", "evomath")),
    ("PySR$^{d}$", load("scored_s42_release2budget.jsonl", "pysr")),
    ("Operon$^{d}$", load("scored_s42_release2budget.jsonl", "operon")),
    ("gplearn$^{d}$", load("scored_s42_release2budget.jsonl", "gplearn")),
]
PYSR = [rs for label, rs in ROWS if label.startswith("PySR")][0]
n_suite = {s: len({r["id"] for r in PYSR if r["suite"] == s}) for s in SUITES}

lines = [r"\begin{table}[!tbp]", r"\centering", r"\small",
         r"\caption{Comparison on the 216 laws under one budget (four threads, 300\,s per law, seed 42) and one judge. "
         r"Each suite cell gives exact recoveries / all recoveries (exact or equivalent). Fit: holdout $R^2\ge0.999$ "
         r"on noiseless rows. Times are median seconds per law.}",
         r"\label{tab:compare}",
         r"\setlength{\tabcolsep}{3.3pt}",
         r"\begin{tabular}{@{}l" + "c" * len(SUITES) + r"rrrr@{}}", r"\toprule",
         "System & " + " & ".join(f"{s} ({n_suite[s]})" for s in SUITES)
         + r" & Exact & Recov. & Fit & Time \\", r"\midrule"]
summary = {}
for label, rs in ROWS:
    cells = []
    for s in SUITES:
        sr = [r for r in rs if r["suite"] == s]
        cells.append(f"{sum(r['verdict'] == 'exact' for r in sr)}/"
                     f"{sum(r['verdict'] in ('exact', 'equivalent') for r in sr)}")
    ex = sum(r["verdict"] == "exact" for r in rs)
    rec = sum(r["verdict"] in ("exact", "equivalent") for r in rs)
    fit = sum(isinstance(r.get("holdout_r2"), (int, float)) and r["holdout_r2"] >= 0.999 for r in rs)
    secs = [r["seconds"] for r in rs if isinstance(r.get("seconds"), (int, float))]
    med = statistics.median(secs) if secs else float("nan")
    summary[label] = dict(n=len(rs), exact=ex, recovered=rec, fit=fit, median_s=round(med, 1),
                          suites={s: c for s, c in zip(SUITES, cells)})
    lines.append(f"{label} & " + " & ".join(cells) + f" & {ex} & {rec} & {fit} & {med:.0f}" + r" \\")
    if label.startswith("EvoMath, first"):
        lines.append(r"\midrule")
lines += [r"\bottomrule", r"\end{tabular}", r"\par\smallskip\raggedright\footnotesize "
          r"$^{a}$ Released code (tag \texttt{evomath-paper-v2}, commit \texttt{" + RELEASE_COMMIT + r"}, run on "
          + RELEASE_DATE + r"), with the changes of \cref{sec:lessons,sec:round2}; ``suite configuration'' stops as "
          r"in the engine's own benchmarks (120 generations, two stall restarts), ``full budget'' keeps searching "
          r"until the limit or $1-R^2\le10^{-7}$. "
          r"$^{b}$ Code of 20 November 2026 (commit \texttt{dca142b}), full budget, before the changes of "
          r"\cref{sec:round2}. "
          r"$^{c}$ Development tree of 4 November 2026, before the changes of \cref{sec:lessons}. "
          r"$^{d}$ Runs of 4 November 2026. Every row was judged by the scorer of the released code.",
          r"\end{table}"]
open(os.path.join(PAPER, "sections", "compare_table.tex"), "w", encoding="utf-8").write("\n".join(lines) + "\n")
for k, v in summary.items():
    print(k, v)


==> anc/standard_configuration/gfl13_ode_clean_new.jsonl <==
{"id": "newton_cooling_ode", "law": "dT/dt = -0.15*(T - 20)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 46.7, "generations": 10, "found": "y", "scale_a": 3.0, "scale_b": -0.15}
{"id": "logistic_growth_ode", "law": "dP/dt = 0.4*P*(1 - P/100)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 56.3, "generations": 10, "found": "((0.4 * y) + (-0.004 * (y)\u00b2))", "scale_a": -0.0, "scale_b": 1.0}
{"id": "drug_elimination_ode", "law": "dC/dt = -0.25*C   (first-order clearance)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 42.5, "generations": 10, "found": "y", "scale_a": -0.0, "scale_b": -0.25}
{"id": "michaelis_menten_ode", "law": "dS/dt = -2*S/(5 + S)   (saturable clearance)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 48.5, "generations": 10, "found": "(y / (y + (0.2 * (y)\u00b2)))", "scale_a": -2.0, "scale_b": 2.0}
{"id": "iv_infusion_ode", "law": "dC/dt = u(t) - 0.3*C   (infusion in, first-order out)", "noise": 0.0, "gradient_r2": 0.999464, "trajectory_r2": 0.999758, "success": true, "seconds": 52.2, "generations": 10, "found": "((-0.3056 * y) + dose_rate)", "scale_a": 0.011943, "scale_b": 1.016899}


==> anc/standard_configuration/gfl13_ode_noisy_new.jsonl <==
{"id": "newton_cooling_ode", "law": "dT/dt = -0.15*(T - 20)", "noise": 0.03, "gradient_r2": 0.99974, "trajectory_r2": 0.999307, "success": true, "seconds": 208.5, "generations": 60, "found": "exp((-0.1491 * t))", "scale_a": 0.012554, "scale_b": -11.27172}
{"id": "logistic_growth_ode", "law": "dP/dt = 0.4*P*(1 - P/100)", "noise": 0.03, "gradient_r2": 0.990158, "trajectory_r2": 0.999302, "success": true, "seconds": 247.8, "generations": 60, "found": "(((y * 55.33) - ((((t / -110) * -334.3) / 5.757) * t)) * (100.4 - y))", "scale_a": -0.153471, "scale_b": 7.4e-05}
{"id": "drug_elimination_ode", "law": "dC/dt = -0.25*C   (first-order clearance)", "noise": 0.03, "gradient_r2": 0.99974, "trajectory_r2": 0.999307, "success": true, "seconds": 228.2, "generations": 60, "found": "exp((-0.2485 * t))", "scale_a": 0.013949, "scale_b": -12.524133}
{"id": "michaelis_menten_ode", "law": "dS/dt = -2*S/(5 + S)   (saturable clearance)", "noise": 0.03, "gradient_r2": 0.991161, "trajectory_r2": 0.999306, "success": true, "seconds": 219.3, "generations": 60, "found": "(t / (7.601 + y))", "scale_a": -1.796753, "scale_b": 0.447116}
{"id": "iv_infusion_ode", "law": "dC/dt = u(t) - 0.3*C   (infusion in, first-order out)", "noise": 0.03, "gradient_r2": 0.995774, "trajectory_r2": 0.999034, "success": true, "seconds": 223.1, "generations": 60, "found": "(((-0.02612 * (-6.032 - dose_rate)) + dose_rate) + (-0.3142 * y))", "scale_a": -0.143245, "scale_b": 0.994239}


==> anc/standard_configuration/gfl13_ode_system_new.jsonl <==
{"id": "two_compartment_pk", "laws": ["dC1/dt = u(t) - 0.5*C1 + 0.1*C2", "dC2/dt = 0.2*C1 - 0.1*C2"], "noise": 0.0, "n_states": 2, "gradient_r2": 0.999934, "trajectory_r2": 0.999984, "reference_gradient_r2": 1.0, "reference_trajectory_r2": 0.99992, "success": true, "seconds": 642.2, "found": ["d(C1)/dt = -0.00265817 + 1.0063 * ((((-0.5027 * C1) + (0.1015 * C2)) + dose_rate))", "d(C2)/dt = -0.000560055 + 1 * (((-0.0999 * C2) + (0.2001 * C1)))"], "per_state": [{"state": "C1", "gradient_r2": 0.999934, "trajectory_r2": 0.999984}, {"state": "C2", "gradient_r2": 1.0, "trajectory_r2": 0.999999}]}
{"id": "lotka_volterra", "laws": ["dPrey/dt = 1.1*Prey - 0.4*Prey*Pred", "dPred/dt = 0.1*Prey*Pred - 0.4*Pred"], "noise": 0.0, "n_states": 2, "gradient_r2": 0.999985, "trajectory_r2": 1.0, "reference_gradient_r2": 0.999985, "reference_trajectory_r2": 0.999816, "success": true, "seconds": 773.9, "found": ["d(Prey)/dt = 1.54481e-07 + 1 * (((1.1 * Prey) + (-0.4 * (Prey * Pred))))", "d(Pred)/dt = 1.01541e-06 + 1 * (((((1.348e-07 * Prey) + (-0.4 * Pred)) + (0.1 * (Prey * Pred))) + (2.201e-07 * (Pred * Pred))))"], "per_state": [{"state": "Prey", "gradient_r2": 0.999985, "trajectory_r2": 1.0}, {"state": "Pred", "gradient_r2": 0.999992, "trajectory_r2": 1.0}]}
{"id": "sir_epidemic", "laws": ["dS/dt = -0.0004*S*I", "dI/dt = 0.0004*S*I - 0.1*I"], "noise": 0.0, "n_states": 2, "gradient_r2": 0.010242, "trajectory_r2": 0.575209, "reference_gradient_r2": 0.97638, "reference_trajectory_r2": 0.986959, "success": false, "seconds": 1458.3, "found": ["d(S)/dt = 347.674 + 1 * ((((-4.088 * S) + (-0.0002798 * (S * S))) + (-0.00398 * (S * I))))", "d(I)/dt = 3316.89 + 1 * (((-2.102 * S) + (-0.1805 * (I * t))))"], "per_state": [{"state": "S", "gradient_r2": 0.964258, "trajectory_r2": 0.575209}, {"state": "I", "gradient_r2": 0.010242, "trajectory_r2": 0.796046}]}


==> anc/standard_configuration/gfl13_ts_new.jsonl <==
{"id": "logistic_map_chaotic", "kind": "map", "domain": "ecology", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": true, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "exp((log(y_1) + log((1 - y_1))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 3.8999999999999995, "law": "3.9*y_1*(1-y_1)", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 5, "model_sympy": "39*y_1*(1 - y_1)/10", "data_error": 3.289554651939386e-16, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [0.8268307976719365], "free_run_r2_linear": [-0.0008718392842588241], "free_run_r2_persistence": [-1.158011666573247], "valid_steps": 69, "valid_steps_linear": 2, "valid_steps_persistence": 0, "one_step_r2_linear": [0.3190092780579906], "one_step_r2_persistence": [-2.0254739361281198]}, "seconds": 52.9, "note": ""}
{"id": "logistic_map_observed", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "observation", "noise_level": 0.015, "chaotic": true, "tolerance": 0.045, "recovered": false, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "((0.3333 * sin((9.435 * abs(y_2)))) + (-cos((1.152 + (y_1 / 0.25)))))", "found_prefix": "(+ (* 0.3333333333333333 (sin (* 9.434851207104 (abs x1)))) (neg (cos (+ 1.1517751648 (/ x0 0.25)))))", "scale_a": 0.4352106861572721, "scale_b": 0.3685429929921793, "law": "3.7*y_1*(1-y_1)", "one_step_r2": 0.9968798087651926, "skill_vs_persistence": 0.999090216760006, "skill_vs_linear": 0.9930405101836716, "generations": 50, "model_sympy": "7*sin(217*y_2/23)/57 - 7*cos(4*y_1 + 38/33)/19 + 27/62", "data_error": 0.04383376495033925, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [-0.4461774147125557], "free_run_r2_linear": [0.06381175587942278], "free_run_r2_persistence": [-1.4538894520764285], "valid_steps": 8, "valid_steps_linear": 0, "valid_steps_persistence": 0, "one_step_r2_linear": [0.5516637976124579], "one_step_r2_persistence": [-2.429598499558972]}, "seconds": 350.0, "note": ""}
{"id": "ricker_map", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "process", "noise_level": 0.03, "chaotic": true, "tolerance": 0.05, "recovered": false, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "exp(((-0.0291 * y_1) + log(y_1)))", "found_prefix": "(exp (+ (* -0.029097080071 x0) (log x0)))", "scale_a": 0.529207221870962, "scale_b": 18.143776962286854, "law": "y_1*exp(2.9*(1-y_1/100))", "one_step_r2": 0.996588756011613, "skill_vs_persistence": 0.9990684430560767, "skill_vs_linear": 0.9873461917216041, "generations": 45, "model_sympy": "18*y_1*exp(-y_1/34) + 9/17", "data_error": 0.007272802827679977, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [-1.270552986565475], "free_run_r2_linear": [0.04929623130001959], "free_run_r2_persistence": [-1.5166349683211533], "valid_steps": 3, "valid_steps_linear": 1, "valid_steps_persistence": 0, "one_step_r2_linear": [0.7304176012994406], "one_step_r2_persistence": [-2.661873823858931]}, "seconds": 307.4, "note": ""}
{"id": "beverton_holt", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "process", "noise_level": 0.15, "chaotic": false, "tolerance": 0.05, "recovered": false, "agrees_on_data": false, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "ceil(cbrt((log2(y_1) * y_1)))", "found_prefix": "(ceil (cbrt (* (log2 x0) x0)))", "scale_a": -2.117243533684146, "scale_b": 8.205330971640262, "law": "2.5*y_1/(1+y_1/40)", "one_step_r2": 0.21524544012826985, "skill_vs_persistence": 0.37217905975547483, "skill_vs_linear": 0.09843629540017895, "generations": 10, "model_sympy": "8*ceiling(y_1**(1/3)*Abs(log(y_1))**(1/3)*sign(log(y_1))/log(2)**(1/3)) - 36/17", "data_error": 0.13744171025241073, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [-0.17517966016824582], "free_run_r2_linear": [-0.004931762245827365], "free_run_r2_persistence": [-0.06634836639833064], "valid_steps": 0, "valid_steps_linear": 1, "valid_steps_persistence": 1, "one_step_r2_linear": [0.1295628297059045], "one_step_r2_persistence": [-0.24996557070250325]}, "seconds": 299.0, "note": ""}
{"id": "delay_logistic", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "((1 - y_2) * y_1)", "found_prefix": "(* (- 1 x1) x0)", "scale_a": 1.1102230246251565e-16, "scale_b": 2.1, "law": "2.1*y_1*(1-y_2)", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 5, "model_sympy": "21*y_1*(1 - y_2)/10", "data_error": 4.263859857306642e-16, "note": ""}], "metrics": {"train_rows": 223, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [1.0], "free_run_r2_linear": [0.3869354508513182], "free_run_r2_persistence": [-0.9830810102809808], "valid_steps": 74, "valid_steps_linear": 2, "valid_steps_persistence": 0, "one_step_r2_linear": [0.912787013824055], "one_step_r2_persistence": [0.06565451054358484]}, "seconds": 58.7, "note": ""}
{"id": "ar2_oscillator", "kind": "map", "domain": "econometrics", "difficulty": "easy", "noise": "process", "noise_level": 0.2, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": false, "exact": false, "equations": [{"state": "y", "verdict": "equivalent", "found": "floor(((-1.192 * y_2) + (2.104 * y_1)))", "found_prefix": "(floor (+ (* -1.192019 x1) (* 2.104144 x0)))", "scale_a": 0.337322968871546, "scale_b": 0.765122389681438, "law": "1.6*y_1-0.9*y_2", "one_step_r2": 0.9118255703673392, "skill_vs_persistence": 0.7445186139968853, "skill_vs_linear": 0.06354834010087507, "generations": 0, "model_sympy": "13*floor(2*y_1 - 31*y_2/26)/17 + E/8", "data_error": 0.11555008935976199, "note": ""}], "metrics": {"train_rows": 223, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [-0.11490009458971318], "free_run_r2_linear": [0.24783753306151401], "free_run_r2_persistence": [-0.03248271488219867], "valid_steps": 1, "valid_steps_linear": 1, "valid_steps_persistence": 1, "one_step_r2_linear": [0.9058419847937917], "one_step_r2_persistence": [0.6548694563932507]}, "seconds": 212.8, "note": "linear: the autoregressive baseline is the truth"}
{"id": "henon_map", "kind": "map", "domain": "physics", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": true, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "x", "verdict": "exact", "found": "((-1.4 * (x_1)\u00b2) + y_1)", "found_prefix": "(+ (* -1.4 (square x0)) x1)", "scale_a": 1.0, "scale_b": 1.0, "law": "1-1.4*x_1^2+y_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 5, "model_sympy": "-7*x_1**2/5 + y_1 + 1", "data_error": 2.9022430019684513e-16, "note": ""}, {"state": "y", "verdict": "exact", "found": "x_1", "found_prefix": "x0", "scale_a": -2.7755575615628914e-17, "scale_b": 0.30000000000000004, "law": "0.3*x_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 0.9073757602823869, "generations": 5, "model_sympy": "3*x_1/10", "data_error": 7.272742213602482e-16, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 75, "free_run_steps": 75, "free_run_r2": [0.9999999073560236, 0.9999999528427557], "free_run_r2_linear": [0.0021061727498837834, 0.008125380290626372], "free_run_r2_persistence": [-0.5973844720932435, -0.15666226889361168], "valid_steps": 75, "valid_steps_linear": 1, "valid_steps_persistence": 0, "one_step_r2_linear": [0.07024465502501165, 1.0], "one_step_r2_persistence": [-1.4808100713336079, -1.4861081218341976]}, "seconds": 97.5, "note": ""}
{"id": "host_parasitoid", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "process", "noise_level": 0.03, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": false, "equations": [{"state": "H", "verdict": "equivalent", "found": "(((1.897 * H_1) + (-0.5012 * (H_1 * H_1))) + (-0.9838 * (H_1 * P_1)))", "found_prefix": "(+ (+ (* 1.8966992337869493 x0) (* -0.5011696331903188 (* x0 x0))) (* -0.9838200318345962 (* x0 x1)))", "scale_a": -0.004330794604077481, "scale_b": 1.002475698123549, "law": "H_1*(1.9-0.5*H_1-P_1)", "one_step_r2": 0.9987612112566443, "skill_vs_persistence": 0.9963533602120647, "skill_vs_linear": 0.9633128391842243, "generations": 35, "model_sympy": "-H_1**2/2 - H_1*P_1 + 55*H_1/29", "data_error": 0.006511195125236275, "note": ""}, {"state": "P", "verdict": "equivalent", "found": "((P_1 * H_1) + (0.2962 * P_1))", "found_prefix": "(+ (* x1 x0) (* 0.296224 x1))", "scale_a": -0.001253551977479339, "scale_b": 1.0054477152841028, "law": "P_1*(0.3+H_1)", "one_step_r2": 0.9984674603031441, "skill_vs_persistence": 0.9956938625255964, "skill_vs_linear": 0.9684327506847673, "generations": 35, "model_sympy": "H_1*P_1 + 8*P_1/27", "data_error": 0.0028167477075341976, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 75, "free_run_steps": 75, "free_run_r2": [0.7966125442136894, 0.7703095426899286], "free_run_r2_linear": [0.720632149433015, 0.7023151958574985], "free_run_r2_persistence": [-1.9210973902862571, -0.28618580113695913], "valid_steps": 9, "valid_steps_linear": 18, "valid_steps_persistence": 0, "one_step_r2_linear": [0.9662337254829768, 0.9514515920740582], "one_step_r2_persistence": [0.6602930875009656, 0.644103397542346]}, "seconds": 518.3, "note": ""}
{"id": "arx_first_order", "kind": "map", "domain": "engineering", "difficulty": "easy", "noise": "process", "noise_level": 0.05, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "equivalent", "found": "((0.7958 * y_1) + (0.5144 * u_1))", "found_prefix": "(+ (* 0.7958161014889731 x0) (* 0.5144320958491664 x3))", "scale_a": -0.003998970993716544, "scale_b": 0.9990228733697564, "law": "0.8*y_1+0.5*u_1", "one_step_r2": 0.9962359884025237, "skill_vs_persistence": 0.9226421348431927, "skill_vs_linear": -0.0035937258176572673, "generations": 45, "model_sympy": "18*u_1/35 + 39*y_1/49", "data_error": 0.0202610131615314, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [0.9864951117955657], "free_run_r2_linear": [0.9864811373788888], "free_run_r2_persistence": [-8.550587386546352], "valid_steps": 74, "valid_steps_linear": 74, "valid_steps_persistence": 3, "one_step_r2_linear": [0.9962494667905485], "one_step_r2_persistence": [0.9513428713441549]}, "seconds": 251.7, "note": "linear: the autoregressive baseline is the truth"}
{"id": "hammerstein_arx", "kind": "map", "domain": "engineering", "difficulty": "medium", "noise": "process", "noise_level": 0.03, "chaotic": false, "tolerance": 0.05, "recovered": false, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "(((0.589 * y_1) + (0.5053 * u_1)) + (-0.304 * (u_1 * u_1)))", "found_prefix": "(+ (+ (* 0.5889539834883714 x0) (* 0.5052801849796464 x3)) (* -0.3039925173748345 (* x3 x3)))", "scale_a": -0.0004644727136440818, "scale_b": 1.0074114929739277, "law": "0.6*y_1+0.5*u_1-0.3*u_1^2", "one_step_r2": 0.9988842872427548, "skill_vs_persistence": 0.9900798889816608, "skill_vs_linear": 0.9784846298681329, "generations": 35, "model_sympy": "-7*u_1**2/23 + 335*u_1/663 + 33*y_1/56", "data_error": 0.02618305855107988, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [0.9981656618844151], "free_run_r2_linear": [0.5036933637837779], "free_run_r2_persistence": [-1.71959355060755], "valid_steps": 74, "valid_steps_linear": 2, "valid_steps_persistence": 3, "one_step_r2_linear": [0.9481434551017718], "one_step_r2_persistence": [0.8875302146132684]}, "seconds": 283.0, "note": ""}
{"id": "repeated_dosing", "kind": "map", "domain": "medicine", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "C", "verdict": "exact", "found": "((0.85 * C_1) + (0.05 * dose_0))", "found_prefix": "(+ (* 0.85 x0) (* 0.05 x2))", "scale_a": 0.0, "scale_b": 1.0, "law": "0.85*C_1+0.05*dose_0", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 5, "model_sympy": "17*C_1/20 + dose_0/20", "data_error": 0.0, "note": ""}], "metrics": {"train_rows": 178, "holdout_rows": 60, "free_run_steps": 60, "free_run_r2": [1.0], "free_run_r2_linear": [1.0], "free_run_r2_persistence": [-0.723329907442398], "valid_steps": 60, "valid_steps_linear": 60, "valid_steps_persistence": 0, "one_step_r2_linear": [1.0], "one_step_r2_persistence": [0.11152224231109031]}, "seconds": 41.4, "note": "linear: the autoregressive baseline is the truth"}
{"id": "sir_discrete", "kind": "map", "domain": "epidemiology", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "S", "verdict": "exact", "found": "(S_1 + (-0.5 * (S_1 * I_1)))", "found_prefix": "(+ x0 (* -0.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "law": "S_1-0.5*S_1*I_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 5, "model_sympy": "-I_1*S_1/2 + S_1", "data_error": 0.0, "note": ""}, {"state": "I", "verdict": "exact", "found": "((0.9 * I_1) + (0.5 * (S_1 * I_1)))", "found_prefix": "(+ (* 0.9 x1) (* 0.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "law": "I_1+0.5*S_1*I_1-0.1*I_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 5, "model_sympy": "I_1*S_1/2 + 9*I_1/10", "data_error": 3.3916308949814046e-16, "note": ""}], "metrics": {"train_rows": 89, "holdout_rows": 30, "free_run_steps": 30, "free_run_r2": [1.0, 1.0], "free_run_r2_linear": [-1080617917.0765357, -90124.1751712958], "free_run_r2_persistence": [-8.41286766472056, -8.405092205496816], "valid_steps": 30, "valid_steps_linear": 27, "valid_steps_persistence": 30, "one_step_r2_linear": [-3061064.020474059, -1476.9288990236068], "one_step_r2_persistence": [0.971164088691912, 0.9711996048139151]}, "seconds": 109.0, "note": ""}
{"id": "monthly_trend_seasonal", "kind": "trend", "domain": "economics", "difficulty": "easy", "noise": "observation", "noise_level": 0.02, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "equivalent", "found": "(((0.1998 * t) + (8.032 * sin((0.5236 * t)))) + (2.972 * cos((0.5236 * t))))", "found_prefix": "(+ (+ (* 0.19981160024949887 x0) (* 8.032388005342225 (sin (* 0.5235987755982988 x0)))) (* 2.971606994451408 (cos (* 0.5235987755982988 x0))))", "scale_a": 50.01265411170536, "scale_b": 0.9992895474381772, "law": "50+0.2*t+8*sin(2*pi*t/12)+3*cos(2*pi*t/12)", "generations": 30, "model_sympy": "t/5 + 8*sin(11*t/21) + 3*cos(11*t/21) + 50", "data_error": 0.0014068707328507186, "note": ""}], "metrics": {"train_rows": 180, "holdout_rows": 60, "periods": [12.0], "holdout_r2": 0.9977466281132409, "extrapolation_r2": 0.9977466281132409, "extrapolation_r2_linear": 0.11174917835450704, "extrapolation_r2_harmonic": 0.9977680918131853, "extrapolation_r2_seasonal_naive": -0.5321685489969092}, "seconds": 233.7, "note": ""}
{"id": "hourly_two_cycles", "kind": "trend", "domain": "energy", "difficulty": "medium", "noise": "observation", "noise_level": 0.03, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "equivalent", "found": "((sin((0.2618 * t)) + sin((0.0374 * t))) + sin((0.2618 * t)))", "found_prefix": "(+ (+ (sin (* 0.2617993877991494 x0)) (sin (* 0.037399912542735635 x0))) (sin (* 0.2617993877991494 x0)))", "scale_a": 99.99068869523177, "scale_b": 4.9977691231382755, "law": "100+10*sin(2*pi*t/24)+5*sin(2*pi*t/168)", "generations": 10, "model_sympy": "5*sin(2*t/53) + 10*sin(11*t/42) + 100", "data_error": 0.00015733917187641086, "note": ""}], "metrics": {"train_rows": 756, "holdout_rows": 252, "periods": [24.0, 168.0], "holdout_r2": 0.9991074046233659, "extrapolation_r2": 0.9991060101942619, "extrapolation_r2_linear": -0.052965929374015674, "extrapolation_r2_harmonic": 0.9990897512113509, "extrapolation_r2_seasonal_naive": 0.6143467481622429}, "seconds": 81.8, "note": ""}
{"id": "damped_cycle", "kind": "trend", "domain": "physics", "difficulty": "hard", "noise": "observation", "noise_level": 0.01, "chaotic": false, "tolerance": 0.03, "recovered": false, "agrees_on_data": false, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "(cos((0.2513 * t)) * exp((-0.0196 * t)))", "found_prefix": "(* (cos (* 0.25132741228718347 x0)) (exp (* -0.0195988866 x0)))", "scale_a": -8.259362805319512e-05, "scale_b": 4.9505332652295655, "law": "5*exp(-0.02*t)*cos(2*pi*t/25)", "generations": 0, "model_sympy": "5*exp(-t/51)*cos(t/4)", "data_error": 0.04745614233457311, "note": ""}], "metrics": {"train_rows": 225, "holdout_rows": 75, "periods": [24.999999999999996], "holdout_r2": 0.8552991217911181, "extrapolation_r2": 0.8555411021521302, "extrapolation_r2_linear": -5.906877287953287, "extrapolation_r2_harmonic": -743.0646294018362, "extrapolation_r2_seasonal_naive": -0.4821433023107591}, "seconds": 344.1, "note": ""}
{"id": "logistic_growth_curve", "kind": "trend", "domain": "biology", "difficulty": "hard", "noise": "observation", "noise_level": 0.01, "chaotic": false, "tolerance": 0.03, "recovered": false, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "((((1.039 * (t)\u00b2) + (0.4712 * (8.869 * t))) + (((2 + (-0.04321 * t)) + (0.000625 * (t)\u00b2)) * (t)\u00b2)) / ((1 + (-0.04004 * t)) + (0.0005779 * (t)\u00b2)))", "found_prefix": "(/ (+ (+ (* 1.0390095926381404 (square x0)) (* 0.4712052944 (* 8.8689557997 x0))) (* (+ (+ 2 (* -0.043214299665846806 x0)) (* 0.0006250217661355656 (square x0))) (square x0))) (+ (+ 1 (* -0.04004062767730064 x0)) (* 0.0005779328537273978 (square x0))))", "scale_a": 11.103478386285929, "scale_b": 0.06651200786629567, "law": "1000/(1+99*exp(-0.15*t))", "generations": 25, "model_sympy": "11 + (t**2*(0.000625021766135566*t**2 - t/23 + 2) + 53*t**2/51 + 225*t/53)/(15*(0.000577932853727398*t**2 - t/25 + 1))", "data_error": 0.020191156055508752, "note": ""}], "metrics": {"train_rows": 45, "holdout_rows": 15, "periods": [], "holdout_r2": 0.8922225788163443, "extrapolation_r2": 0.892222578816346, "extrapolation_r2_linear": -7.201190656794399, "extrapolation_r2_harmonic": -7.201190656794399, "extrapolation_r2_seasonal_naive": NaN}, "seconds": 522.8, "note": ""}
{"id": "damped_oscillator", "kind": "ode", "domain": "physics", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "x", "verdict": "exact", "found": "v", "found_prefix": "x1", "scale_a": -9.75770049993194e-10, "scale_b": 1.0000000523538461, "law": "v", "gradient_r2": 0.9999993703986942, "trajectory_r2": 0.9999999999999998, "generations": 5, "model_sympy": "v", "data_error": 1.8279026337048492e-07, "note": ""}, {"state": "v", "verdict": "exact", "found": "(v + (10 * x))", "found_prefix": "(+ x1 (* 9.999998144730338 x0))", "scale_a": -3.932250966580673e-10, "scale_b": -0.40000009352244825, "law": "-4*x-0.4*v", "gradient_r2": 0.9999990752968199, "trajectory_r2": 1.0, "generations": 5, "model_sympy": "-2*v/5 - 4*x", "data_error": 1.9973636895241075e-07, "note": ""}], "metrics": {"trajectory_r2": 0.9999999999999998}, "seconds": 1001.6, "note": ""}
{"id": "van_der_pol", "kind": "ode", "domain": "physics", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": false, "agrees_on_data": false, "exact": false, "equations": [{"state": "x", "verdict": "none", "found": "(x + ((v + (0.03164 * ((v)\u00b3 - x))) * (140.6 - ((x * v))\u00b2)))", "found_prefix": "(+ x0 (* (+ x1 (* 0.031636344150401556 (- (cube x1) x0))) (- 140.63089382690092 (square (* x0 x1)))))", "scale_a": 0.002338882828416805, "scale_b": 0.0064051170869971405, "law": "v", "gradient_r2": 0.9940511704991859, "trajectory_r2": 0.9997786994532373, "generations": 25, "model_sympy": "0.00640511708699714*x + 0.00640511708699714*(-v**2*x**2 + 86488/615)*(0.0316363441504016*v**3 + v - 0.0316363441504016*x) + 0.0023388828284168", "data_error": 0.13541316201209397, "note": ""}, {"state": "v", "verdict": "none", "found": "(x - ((((v + x))\u00b2 * x) - (tanh(((x + (-1.85e+08 * t)) / v)) + (3.732 * v))))", "found_prefix": "(- x0 (- (* (square (+ x1 x0)) x0) (+ (tanh (/ (+ x0 (* -184960389.6130418 x2)) x1)) (* 3.7321871293386897 x1))))", "scale_a": 0.003842858758829003, "scale_b": 0.344355174019573, "law": "(1-x^2)*v-x", "gradient_r2": 0.9731259184653429, "trajectory_r2": 0.9986578695248125, "generations": 60, "model_sympy": "9*pi*v/22 - 0.344355174019573*x*(v + x)**2 + 0.344355174019573*x + 0.344355174019573*tanh((-184960390*t + x)/v) + 0.003842858758829", "data_error": 0.3492863046935086, "note": ""}], "metrics": {"trajectory_r2": 0.9986578695248125}, "seconds": 3116.6, "note": ""}
{"id": "driven_first_order", "kind": "ode", "domain": "engineering", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "((-0.5 * y) + (2 * u))", "found_prefix": "(+ (* -0.5000000016785244 x0) (* 2.000000006714098 x2))", "scale_a": -1.0254585557979148e-16, "scale_b": 1.0, "law": "-0.5*y+2*u", "gradient_r2": 1.0, "trajectory_r2": 1.0, "generations": 5, "model_sympy": "2*u - y/2", "data_error": 7.833606619222168e-09, "note": ""}], "metrics": {"trajectory_r2": 1.0}, "seconds": 46.5, "note": ""}
{"id": "oral_absorption", "kind": "ode", "domain": "medicine", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "A", "verdict": "exact", "found": "A", "found_prefix": "x0", "scale_a": 1.1760229432359335e-15, "scale_b": -1.2000001385601287, "law": "-1.2*A", "gradient_r2": 1.0, "trajectory_r2": 1.0, "generations": 5, "model_sympy": "-6*A/5", "data_error": 8.278154293322166e-07, "note": ""}, {"state": "C", "verdict": "exact", "found": "(A + (-0.2083 * C))", "found_prefix": "(+ x0 (* -0.20833330300235323 x1))", "scale_a": -2.4429686927381746e-16, "scale_b": 1.2000001749573088, "law": "1.2*A-0.25*C", "gradient_r2": 0.9999991774501786, "trajectory_r2": 1.0, "generations": 5, "model_sympy": "6*A/5 - C/4", "data_error": 1.1353007395467468e-06, "note": ""}], "metrics": {"trajectory_r2": 1.0}, "seconds": 405.0, "note": ""}


==> anc/standard_configuration/gfl13_v1_new.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 40.74, "generations": 5, "evaluations": 6808, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 46.27, "generations": 5, "evaluations": 6732, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5}
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 45.69, "generations": 5, "evaluations": 6719, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "20*sqrt(109)*pi*sqrt(L)/327", "seconds": 97.28, "generations": 5, "evaluations": 6905, "found_infix": "sqrt((L / 9.81))", "found_prefix": "(sqrt (/ x0 9.81))", "scale_a": 8.881784197001252e-16, "scale_b": 6.283185307179586}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 45.1, "generations": 5, "evaluations": 6901, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 43.41, "generations": 5, "evaluations": 6766, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 68.29, "generations": 5, "evaluations": 6912, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9841481050162415e-11, "model_canonical": "f*vs/(-vs**2/340 + vs)", "seconds": 47.5, "generations": 5, "evaluations": 6957, "found_infix": "((f * vs) / (vs + (-0.002941 * (vs)\u00b2)))", "found_prefix": "(/ (* x0 x1) (+ x1 (* -0.002941176470588235 (square x1))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "di*do/(di + do)", "seconds": 48.98, "generations": 5, "evaluations": 6786, "found_infix": "((do * di) / (do + di))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 45.17, "generations": 5, "evaluations": 6557, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 48.45, "generations": 5, "evaluations": 6694, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 43.29, "generations": 5, "evaluations": 6681, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 43.88, "generations": 5, "evaluations": 6564, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 42.5, "generations": 5, "evaluations": 6781, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 42.57, "generations": 5, "evaluations": 6360, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 38.48, "generations": 5, "evaluations": 6593, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 43.45, "generations": 5, "evaluations": 6705, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 48.73, "generations": 5, "evaluations": 6678, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 47.59, "generations": 5, "evaluations": 6526, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 7.69785077703822e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 46.2, "generations": 5, "evaluations": 6684, "found_infix": "(P * exp((0.04879 * t)))", "found_prefix": "(* x0 (exp (* 0.04879016416943204 x1)))", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 31.6, "generations": 5, "evaluations": 6695, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 69.38, "generations": 5, "evaluations": 7059, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 44.83, "generations": 5, "evaluations": 6660, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 114.16, "generations": 5, "evaluations": 6817, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 64.73, "generations": 5, "evaluations": 6991, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 63.63, "generations": 5, "evaluations": 6974, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475813*log(F1) - 1.08573620475813*log(F2)", "seconds": 42.87, "generations": 5, "evaluations": 6585, "found_infix": "(log(F1) - log(F2))", "found_prefix": "(- (log x0) (log x1))", "scale_a": -4.163336342344337e-17, "scale_b": 1.0857362047581296}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 41.61, "generations": 5, "evaluations": 6816, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 46.8, "generations": 5, "evaluations": 6841, "found_infix": "((DBP + SBP) + DBP)", "found_prefix": "(+ (+ x0 x1) x0)", "scale_a": 0.0, "scale_b": 0.3333333333333333}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 46.55, "generations": 5, "evaluations": 6581, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 65.95, "generations": 5, "evaluations": 7027, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 42.69, "generations": 5, "evaluations": 6918, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 70.42, "generations": 5, "evaluations": 7023, "found_infix": "(QT / sqrt(RR))", "found_prefix": "(/ x0 (sqrt x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 41.29, "generations": 5, "evaluations": 6631, "found_infix": "((Na + (-Cl)) - HCO3)", "found_prefix": "(- (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 51.54, "generations": 5, "evaluations": 6747, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 60.25, "generations": 5, "evaluations": 7025, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 50.19, "generations": 5, "evaluations": 7065, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 49.14, "generations": 5, "evaluations": 6955, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 43.28, "generations": 5, "evaluations": 6431, "found_infix": "(VO2 / (CaO2 - CvO2))", "found_prefix": "(/ x0 (- x1 x2))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 45.93, "generations": 5, "evaluations": 6422, "found_infix": "((age ^ -0.203) * (Scr ^ -1.154))", "found_prefix": "(* (pow x1 -0.203) (pow x0 -1.154))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 47.19, "generations": 5, "evaluations": 6890, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 40.85, "generations": 5, "evaluations": 6834, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 46.51, "generations": 5, "evaluations": 6801, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (/ 1 x0)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 41.9, "generations": 5, "evaluations": 6701, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 46.96, "generations": 5, "evaluations": 6668, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 39.6, "generations": 5, "evaluations": 6624, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 44.99, "generations": 5, "evaluations": 6897, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 68.97, "generations": 5, "evaluations": 6785, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 57.52, "generations": 5, "evaluations": 6992, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 45.78, "generations": 5, "evaluations": 6720, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997}


==> anc/standard_configuration/gfl13_v2_new.jsonl <==
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 39.67, "generations": 5, "evaluations": 6776, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 46.57, "generations": 5, "evaluations": 6715, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 45.47, "generations": 5, "evaluations": 6884, "found_infix": "(((Div / AUCiv) * AUCpo) / Dpo)", "found_prefix": "(/ (* (/ x1 x2) x0) x3)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 50.67, "generations": 5, "evaluations": 6486, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 45.15, "generations": 5, "evaluations": 6578, "found_infix": "(fe - (0.008333 * (fe * CrCl)))", "found_prefix": "(- x0 (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 42.58, "generations": 5, "evaluations": 6581, "found_infix": "((Km * R) / (Vmax - R))", "found_prefix": "(/ (* x0 x1) (- x2 x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 45.87, "generations": 5, "evaluations": 6896, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 49.89, "generations": 5, "evaluations": 6816, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 43.79, "generations": 5, "evaluations": 6521, "found_infix": "((RR * VT) - (RR * VD))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 48.31, "generations": 5, "evaluations": 6866, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 46.08, "generations": 5, "evaluations": 6869, "found_infix": "(((Pcr * (1 / Ucr)) * UNa) / PNa)", "found_prefix": "(/ (* (* x1 (/ 1 x3)) x0) x2)", "scale_a": 3.3306690738754696e-16, "scale_b": 99.99999999999997}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 75.21, "generations": 5, "evaluations": 7103, "found_infix": "((LVID * LVID) / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (* x0 x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.781286437644687e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 48.37, "generations": 5, "evaluations": 6950, "found_infix": "((((-1.25 * PaCO2) + (-PaO2)) + (FiO2 * Pb)) + (-47 * FiO2))", "found_prefix": "(+ (+ (+ (* -1.2500000000000013 x2) (neg x3)) (* x0 x1)) (* -47.00000000000014 x0))", "scale_a": 0.0, "scale_b": 1.0000000000000004}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 42.33, "generations": 5, "evaluations": 6474, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 44.9, "generations": 5, "evaluations": 6693, "found_infix": "((TC - HDL) + (-0.2 * TG))", "found_prefix": "(+ (- x0 x1) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.682572080454052e-16, "model_canonical": "5*C/(Alb + 1/2)", "seconds": 60.47, "generations": 5, "evaluations": 7061, "found_infix": "(C / (Alb - -0.5))", "found_prefix": "(/ x0 (- x1 -0.5))", "scale_a": 3.552713678800501e-15, "scale_b": 4.999999999999999}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 45.15, "generations": 5, "evaluations": 6810, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.57 (log x2)))", "scale_a": 6.430000000000003, "scale_b": 0.9999999999999999}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 47.04, "generations": 5, "evaluations": 6738, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 44.84, "generations": 5, "evaluations": 6314, "found_infix": "((m * v1) - (m * v2))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": -1.0}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 44.05, "generations": 5, "evaluations": 6830, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 41.98, "generations": 5, "evaluations": 6926, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 50.64, "generations": 5, "evaluations": 6760, "found_infix": "((4.136 * f) - W)", "found_prefix": "(- (* 4.136000000000001 x0) x1)", "scale_a": 0.0, "scale_b": 0.9999999999999997}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 39.47, "generations": 5, "evaluations": 6838, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 70.52, "generations": 5, "evaluations": 6922, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 40.19, "generations": 5, "evaluations": 6687, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 57.54, "generations": 5, "evaluations": 6708, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 45.79, "generations": 5, "evaluations": 6561, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 46.62, "generations": 5, "evaluations": 6443, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 46.92, "generations": 5, "evaluations": 6600, "found_infix": "(1 / sqrt((L * C)))", "found_prefix": "(inv (sqrt (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 48.38, "generations": 5, "evaluations": 6930, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 43.93, "generations": 5, "evaluations": 6611, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m2 + m1))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x1 x0))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 49.49, "generations": 5, "evaluations": 6456, "found_infix": "((((k / L) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (/ x0 x4) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 42.7, "generations": 5, "evaluations": 6647, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 47.43, "generations": 5, "evaluations": 6873, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.0969999999999995 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.999349747352371, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.3165040248556317, "model_canonical": "1.20892880401617*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1193/661 + 1/R) - 6*I/671 - 3/958", "seconds": 457.46, "generations": 80, "evaluations": 93786, "found_infix": "((1.2 * (R * (I / (((z + (-1.805 + (R * z))) + (1 / (z - (z - R)))) + (((z - R))\u00b2 + (abs((z - R)) + ((R * z) + (z)\u00b2))))))) + (-0.004438 * (2 * I)))", "found_prefix": "(+ (* 1.199939041323 (* x1 (/ x0 (+ (+ (+ x2 (+ -1.804841405332 (* x1 x2))) (inv (- x2 (- x2 x1)))) (+ (square (- x2 x1)) (+ (abs (- x2 x1)) (+ (* x1 x2) (square x2)))))))) (* -0.004437623848 (* 1.99983611672 x0)))", "scale_a": -0.0031315143036287907, "scale_b": 1.0074918494886722}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 36.07, "generations": 5, "evaluations": 6766, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 46.23, "generations": 5, "evaluations": 6741, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 48.88, "generations": 5, "evaluations": 6441, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 65.28, "generations": 5, "evaluations": 6714, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 79.84, "generations": 5, "evaluations": 6939, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 76.36, "generations": 5, "evaluations": 7021, "found_infix": "((n)\u00b2 + n)", "found_prefix": "(+ (square x0) x0)", "scale_a": 0.0, "scale_b": 0.5}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 41.07, "generations": 5, "evaluations": 6378, "found_infix": "((x - mu) / s)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 49.5, "generations": 5, "evaluations": 6786, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 332.79, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*(R**2*h + R*h*r + h*r**2)/3", "seconds": 49.56, "generations": 5, "evaluations": 6960, "found_infix": "(((h * (r)\u00b2) + ((h * R) * r)) + (h * (R)\u00b2))", "found_prefix": "(+ (+ (* x0 (square x2)) (* (* x0 x1) x2)) (* x0 (square x1)))", "scale_a": -2.842170943040401e-14, "scale_b": 1.0471975511965979}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 46.64, "generations": 5, "evaluations": 6379, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9924509751706502, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": null, "model_canonical": "-0.402707062056106*(a + Abs(a - c)**((346/123)**b))**0.080524803095 + 1.04435865970196*(-1.172974794281*a*b + c*(0.773191462567*a*b - c + 3112/939) - 1.172974794281*Abs(a - b)**(b**(301/(179*c))) - 1.172974794281/c)**(479/823) + 0.141143046497252", "seconds": 4845.0, "generations": 105, "evaluations": 125221, "found_infix": "((1.06 * ((((3.314 + (((0.7732 * a) * b) - c)) * c) + (((abs((a - b)) ^ ((b ^ 1.682) ^ (1 / c))) + ((1 / c) + (a * b))) * -1.173)) ^ 0.582)) + (-0.4087 * ((a - (-((c - a) ^ (2.813 ^ b)))) ^ 0.08052)))", "found_prefix": "(+ (* 1.059980828666 (pow (+ (* (+ 3.31416415985 (- (* (* 0.773191462567 x0) x1) x2)) x2) (* (+ (pow (abs (- x0 x1)) (pow (pow x1 1.681564858928) (inv x2))) (+ (inv x2) (* x0 x1))) -1.172974794281)) 0.582016916674)) (* -0.408731005754 (pow (- x0 (neg (pow (- x2 x0) (pow 2.813009183611 x1)))) 0.080524803095)))", "scale_a": 0.14114304649725185, "scale_b": 0.9852618381940927}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999982279885032, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0015826143572034619, "model_canonical": "-0.00798764760219939 + 0.0248118325978173*(116687*a**2/733 + 188*a*b + 3344*b**2/21)/(a + b)", "seconds": 76.37, "generations": 10, "evaluations": 12791, "found_infix": "((((159.2 * (a)\u00b2) + (159.2 * (b)\u00b2)) + (188 * (a * b))) / (b + a))", "found_prefix": "(/ (+ (+ (* 159.190996719729 (square x0)) (* 159.23816279646 (square x1))) (* 187.998141344827 (* x0 x1))) (+ x1 x0))", "scale_a": -0.007987647602199388, "scale_b": 0.024811832597817267}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 38.04, "generations": 5, "evaluations": 6347, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9960289688504932, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.0505813658786756, "model_canonical": "-0.328088578533631*(3.385178*s - Abs(mu - x)**(1/log(2)) - 0.009454)/(-s**(1/3) - 2*s**2 + 2*s - Abs(mu - x)**(1/log(2))*sqrt(Abs(log(Abs(mu - x))))/sqrt(log(10))) + 0.096268955435613", "seconds": 588.38, "generations": 110, "evaluations": 130947, "found_infix": "((s + ((-0.009454 - exp(log2((mu - x)))) + (2.385 * s))) / ((s - (exp(log2((mu - x))) * sqrt(log10((mu - x))))) - (((s * s) - s) + ((s * s) + cbrt(s)))))", "found_prefix": "(/ (+ x2 (+ (- -0.009454 (exp (log2 (- x1 x0)))) (* 2.385178 x2))) (- (- x2 (* (exp (log2 (- x1 x0))) (sqrt (log10 (- x1 x0))))) (+ (- (* x2 x2) x2) (+ (* x2 x2) (cbrt x2)))))", "scale_a": 0.09626895543561298, "scale_b": -0.32808857853363144}


==> anc/standard_configuration/gfl13_v3_new.jsonl <==
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 67.03, "generations": 5, "evaluations": 6771, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998771310828989, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0014679546472195376, "model_canonical": "20*R*r**2 + 3/17", "seconds": 86.48, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.17620389550103255, "scale_b": 19.729619099954625}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9995008162995054, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008083070936455962, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 69.98, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0000357460485316, "scale_b": -1.000770959959399}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 20.92, "generations": 5, "evaluations": 6784, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.49999999999999656 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999999}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 147.12, "generations": 45, "evaluations": 52577, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9977749828855083, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 139.51962708003379, "model_canonical": "370*a/327 - 0.170441636620765*x**2 - 370*sin(0.377847833004*x**2/a**2)/327 - 370*tanh(157/(22*x**2))/327 + 0.682703661377456 + 370*x**2/(327*a) + 4.61451100917431e-7*x**12/a**12", "seconds": 772.66, "generations": 80, "evaluations": 94423, "found_infix": "((sin(((((2 * x) / a) / a) * (-0.1889 * x))) + (tanh((1.075 / (x * (-0.1506 * x)))) + ((a + (((x / a) * (-0.723 * x)) / -0.723)) + (x * (-0.1506 * x))))) + (4.078e-07 * (((x / a) ^ 4))\u00b3))", "found_prefix": "(+ (+ (sin (* (/ (/ (* 2 x1) x0) x0) (* -0.188923916502 x1))) (+ (tanh (/ 1.0749720451 (* x1 (* -0.150633554526 x1)))) (+ (+ x0 (/ (* (/ x1 x0) (* -0.722970789079 x1)) -0.722970789079)) (* x1 (* -0.150633554527 x1))))) (* 4.07823e-07 (cube (pow (/ x1 x0) 4))))", "scale_a": 0.6827036613774555, "scale_b": 1.131498705779187}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990533942248746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.010576112421466749, "model_canonical": "a*b*sin(C)/2", "seconds": 35.98, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": -0.04366673966763557, "scale_b": 0.5014848925861944}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 25.98, "generations": 5, "evaluations": 6859, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995813584147263, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 204.96345936865274, "model_canonical": "lam*exp(-lam*x)", "seconds": 41.65, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": -0.00020010136651721355, "scale_b": 1.0007827088991843}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 23.82, "generations": 5, "evaluations": 6682, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "915*c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/25456 + 2745*c*(y0 + 1)/(3956*(a**y0 + b + y0)) + 2745*x0/3956 + 2745*y0/3956 - 24039/609224", "seconds": 215.54, "generations": 15, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 21.37, "generations": 5, "evaluations": 6735, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999157665452503, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.006055751469649963, "model_canonical": "n**(1/3) + n*log(n) - n - 4/47", "seconds": 63.74, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.0852722331546687, "scale_b": -0.9949203644835081}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 31.82, "generations": 5, "evaluations": 7094, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988893245322112, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.459259916692975, "model_canonical": "10*R**2*theta**2/63 - 15*R**2*sin(theta)*sin(sin(theta))/119", "seconds": 142.12, "generations": 20, "evaluations": 24338, "found_infix": "((theta * ((R * R) * theta)) + (-0.7942 * (((R * R) * sin(theta)) * sin(sin(theta)))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.794236 (* (* (* x0 x0) (sin x1)) (sin (sin x1)))))", "scale_a": 0.014242024404744313, "scale_b": 0.1587725468760996}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9941673073392585, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7746979143155835, "model_canonical": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "seconds": 285.69, "generations": 70, "evaluations": 83467, "found_infix": "((b + (abs((b + (p * a))) / ((0.8769 + (2.644 * (b / a))))\u00b2)) + (((b + a) + (max(b, a) + a)) + ((b + p) + (58.31 + (b + a)))))", "found_prefix": "(+ (+ x1 (/ (abs (+ x1 (* x2 x0))) (square (+ 0.876937 (* 2.643684 (/ x1 x0)))))) (+ (+ (+ x1 x0) (+ (max x1 x0) x0)) (+ (+ x1 x2) (+ 58.3077 (+ x1 x0)))))", "scale_a": -7.306647823363934, "scale_b": 0.12112239033838511}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 201.97, "generations": 120, "evaluations": 143377, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.704248191709067e-16, "model_canonical": "-2*p**2 + 2*p", "seconds": 10.7, "generations": 5, "evaluations": 6729, "found_infix": "(p - (p * p))", "found_prefix": "(- x0 (* x0 x0))", "scale_a": -5.551115123125783e-17, "scale_b": 1.9999999999999998}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9976430489103425, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.1291979592323913, "model_canonical": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "seconds": 201.81, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-7.251 - n)))) / (((S - tanh(Vmax)) + (0.9868 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1.268)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998939407812789, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.000567443163132282, "model_canonical": "S*mumax/(Ks + S)", "seconds": 383.87, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": -0.0004372823715933505, "scale_b": 1.0003247510753048}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996806849673198, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.005326066583564435, "model_canonical": "1/5 + 241/M**(1/4)", "seconds": 173.17, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.2006707347764518, "scale_b": 240.61723199798018}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998807779521477, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.930928170601006, "model_canonical": "R1*exp(-29*T1*log(Q10)/287 + T2*log(Q10)/10) + 1/20", "seconds": 96.5, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.101 * (log(Q10) * T1))) + (0.1004 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "scale_a": 0.05017351284652882, "scale_b": 0.9981570069512852}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 121.98, "generations": 5, "evaluations": 6649, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.9998774349697807, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0097589712307472, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 134.4, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-0.9932 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "scale_a": -0.016241754527309915, "scale_b": 0.9996714996481847}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.116802584313804e-12, "model_canonical": "N0*exp(0.693147180559946*t/Td)", "seconds": 41.48, "generations": 5, "evaluations": 6518, "found_infix": "exp((log(N0) + (0.6931 * (t * (1 / Td)))))", "found_prefix": "(exp (+ (log x0) (* 0.6931471805599456 (* x1 (/ 1 x2)))))", "scale_a": 4.547473508864641e-13, "scale_b": 0.9999999999999976}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993207858889788, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.007704551820947538, "model_canonical": "1/(h + 1/(N*a))", "seconds": 94.92, "generations": 10, "evaluations": 12650, "found_infix": "(1 / (h + ((1.016 / N) * (1 / a))))", "found_prefix": "(inv (+ x2 (* (/ 1.01594 x1) (inv x0))))", "scale_a": -0.0009827979738576964, "scale_b": 1.0031038746767147}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995091151792501, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001898396493746527, "model_canonical": "A**(1/4)*c", "seconds": 133.83, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.04700364614195962, "scale_b": 0.9989521981107072}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 50.71, "generations": 5, "evaluations": 6295, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999022276106179, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002119173208177988, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 96.3, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 0.9999019678170072, "scale_b": -0.9995831206399413}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995619532116138, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001756188285869821, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 151.51, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": -0.04272077228304738, "scale_b": 0.9989371538224419}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 60.31, "generations": 5, "evaluations": 6719, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9894606191864804, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.07061878828529, "model_canonical": "12*I/1643 - 3*I/(53*Ki) + 6*Km/53 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 - 13/43 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "seconds": 347.12, "generations": 80, "evaluations": 95571, "found_infix": "(((((Vmax * S) * (((16.86 - Km) - I) + Ki)) / (Km + S)) - (((I * (1 / (0.8953 * Ki))) + (Vmax ^ tanh(I))) - Km)) - ((((-0.1293 * I) + (log(Km) / Ki)) - Km) - (S / Km)))", "found_prefix": "(- (- (/ (* (* x0 x1) (+ (- (- 16.864929 x2) x3) x4)) (+ x2 x1)) (- (+ (* x3 (inv (* 0.895343 x4))) (pow x0 (tanh x3))) x2)) (- (- (+ (* -0.129291 x3) (/ (log x2) x4)) x2) (/ x1 x2)))", "scale_a": -0.302156136454633, "scale_b": 0.056730304793211624}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998907780277814, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00019151427853813052, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 61.13, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": -1.9327817679833104e-07, "scale_b": 1.0000834006173207}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998933874643375, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007489299553018918, "model_canonical": "-412*age/61 + 5*ht + 14*wt + 67", "seconds": 72.8, "generations": 10, "evaluations": 12842, "found_infix": "(((13.74 * wt) + (4.991 * ht)) + (-6.752 * age))", "found_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "scale_a": 67.17014254322567, "scale_b": 1.0010793932514468}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995435593474445, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021925176635615553, "model_canonical": "QT/RR**(1/3) + 15/37", "seconds": 74.79, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3339) * QT)", "found_prefix": "(* (pow x1 -0.333888516159) x0)", "scale_a": 0.4052089132341621, "scale_b": 0.9989929363275897}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9991172115954031, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.007281422236802011, "model_canonical": "19*floor(1/2 + ht/Cr)/46", "seconds": 83.94, "generations": 15, "evaluations": 18453, "found_infix": "round((ht / Cr))", "found_prefix": "(round (/ x0 x1))", "scale_a": -0.021256591341526132, "scale_b": 0.41319950138084127}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 46.2, "generations": 5, "evaluations": 6919, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.016000000000000007 x1))", "scale_a": -1.599999999999966, "scale_b": 0.9999999999999999}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.999885993225636, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008662889955955565, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 106.36, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.498 * Alb))", "found_prefix": "(+ x0 (* -2.4979789198296802 x1))", "scale_a": 9.99544233070591, "scale_b": 0.9997805387605663}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992348024294746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0031173484357765913, "model_canonical": "3*HCO3/2 + 8", "seconds": 92.41, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 7.925851455632213, "scale_b": 1.5033163917409358}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9995414880418745, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.001333430241846932, "model_canonical": "27*CO*Hb*SaO2/2 + CO*PaO2/34 - 13/34", "seconds": 110.16, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (458.8 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "scale_a": -0.3821686515740339, "scale_b": 0.029197695085188363}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998939672216519, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021006898319526216, "model_canonical": "4*ht**(21/29)*wt**(17/40)/555", "seconds": 67.75, "generations": 10, "evaluations": 12260, "found_infix": "(abs(-6.062e+09) * ((wt ^ 0.4249) * (ht ^ 0.7244)))", "found_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "scale_a": 0.0005652659605759336, "scale_b": 1.189014267381749e-12}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 44.79, "generations": 5, "evaluations": 6823, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999555523905407, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016448627962412953, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 72.19, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -0.9914))", "found_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "scale_a": 0.9983551372029853, "scale_b": 1.0170856948225544}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999543246722087, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004627289019920903, "model_canonical": "U*V/P", "seconds": 72.96, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.017691089805424554, "scale_b": 0.9992026316459617}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9988888684393933, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 16.494067193460626, "model_canonical": "(-CaO2 + CcO2)/(CcO2 - CvO2 + 4/CaO2)", "seconds": 171.45, "generations": 20, "evaluations": 24356, "found_infix": "((CcO2 + (-0.9993 * CaO2)) / (CcO2 + ((4 / CaO2) - CvO2)))", "found_prefix": "(/ (+ x0 (* -0.999343849287 x1)) (+ x0 (- (/ 4 x1) x2)))", "scale_a": -0.004890174154511762, "scale_b": 1.0380335898371258}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 41.32, "generations": 5, "evaluations": 6764, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971831586177357, "success": false, "partial": true, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.006821093093779402, "model_canonical": "4*TBSA*wt + 34", "seconds": 243.29, "generations": 35, "evaluations": 41892, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 33.65201126763168, "scale_b": 3.9885617427866737}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998845952058126, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0044542801066563085, "model_canonical": "-I*RHR - I*age + 220*I + RHR + 63/874", "seconds": 91.13, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218.1 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0720830248946811, "scale_b": 0.9987905534441749}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.999089049821747, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0015005140156402015, "model_canonical": "C*Emax/(C + EC50)", "seconds": 88.69, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.05605165561578218, "scale_b": 1.0008117132658212}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730902196344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.015134111601333128, "model_canonical": "40*wt/37 + 1/9 - 126*wt**2/ht**2", "seconds": 69.35, "generations": 10, "evaluations": 12490, "found_infix": "((1.081 * wt) + (-125.6 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "scale_a": 0.11030757038492567, "scale_b": 1.0145404073772517}


==> anc/standard_configuration/gfl13_v5_new.jsonl <==
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 30.88, "generations": 5, "evaluations": 6759, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999090335037002, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 356479336.4131333, "model_canonical": "C0*exp(-k*t)", "seconds": 57.05, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": -0.0017549394070366375, "scale_b": 0.9997530740651474}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 44.39, "generations": 5, "evaluations": 6868, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9979546016794381, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.22347496649852203, "model_canonical": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "seconds": 270.64, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * min(-0.2374, (0.002376 + Ta))) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * min(-0.2374, (0.002376 + Ta))) ^ (0.3625 ^ max((t * k), (k - T0)))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) (min -0.237352 (+ 0.002376 x0))) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) (min -0.237352 (+ 0.002376 x0))) (pow 0.362521 (max (* x3 x2) (- x2 x1)))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9782317560632293, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 13452.10432268961, "model_canonical": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "seconds": 493.68, "generations": 15, "evaluations": 18726, "found_infix": "(((min(min(R, t), ((R ^ 0.727) - (k * C0))) * (t - (((t ^ k) + R) / ((2.117 * k) * t)))) + (max((min(log2(R), C0) - (-2.175 + k)), min(log2(R), R)) * (R + (C0 + ((t ^ 0.6079) * R))))) * log(k))", "found_prefix": "(* (+ (* (min (min x1 x3) (- (pow x1 0.726978) (* x2 x0))) (- x3 (/ (+ (pow x3 x2) x1) (* (* 2.117197 x2) x3)))) (* (max (- (min (log2 x1) x0) (+ -2.174578 x2)) (min (log2 x1) x1)) (+ x1 (+ x0 (* (pow x3 0.60794) x1))))) (log x2))", "scale_a": 3.9219309487953353, "scale_b": -0.07717064827661152}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 44.63, "generations": 5, "evaluations": 6630, "found_infix": "exp((-(lam * x)))", "found_prefix": "(exp (neg (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 38.28, "generations": 5, "evaluations": 6470, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.961452166940582e-13, "model_canonical": "1 - 1/(exp(h*log(D) - h*log(EC50)) + 1)", "seconds": 30.56, "generations": 5, "evaluations": 6311, "found_infix": "(1 / (1 + exp(((log(D) * h) + (-(log(EC50) * h))))))", "found_prefix": "(inv (+ 1 (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -1.0}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 43.56, "generations": 5, "evaluations": 6436, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 77.63, "generations": 5, "evaluations": 6539, "found_infix": "(log(p) - log((1 - p)))", "found_prefix": "(- (log x0) (log (- 1 x0)))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999007109611278, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0011179559520451592, "model_canonical": "5*P/(63*r**2)", "seconds": 71.62, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": -9.103659129816588e-05, "scale_b": 0.0796032338350701}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 40.22, "generations": 5, "evaluations": 6624, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9993220366635526, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.03511436715627396, "model_canonical": "1.01586865491805*V0*t/(t + tau**2/(t + 0.696978736572705*tau)) + 0.046883745264731", "seconds": 273.6, "generations": 45, "evaluations": 52866, "found_infix": "((V0 * t) / (((tau * tau) / ((tau / 1.435) + t)) + t))", "found_prefix": "(/ (* x0 x1) (+ (/ (* x2 x2) (+ (/ x2 1.434764) x1)) x1))", "scale_a": 0.04688374526473105, "scale_b": 1.0158686549180462}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 40.13, "generations": 5, "evaluations": 6576, "found_infix": "exp((log(A) + (-(Ea / T))))", "found_prefix": "(exp (+ (log x0) (neg (/ x1 x2))))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 50.94, "generations": 5, "evaluations": 6622, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 56.72, "generations": 5, "evaluations": 6661, "found_infix": "(1 / (1 + ((1 / K) / P)))", "found_prefix": "(/ 1 (+ 1 (/ (/ 1 x0) x1)))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0}


==> anc/standard_configuration/gfl13_v6_new.jsonl <==
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986865126599663, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0915446337762356, "model_canonical": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "seconds": 94.28, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.292097703820048, "scale_b": 1.7148195327478752}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990584363131837, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7564488168414686, "model_canonical": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "seconds": 44.05, "generations": 55, "evaluations": 66242, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (6.938 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983633297872) (pow (- x2 x3) 1.985385119869)) (+ 6.938229398009 (pow (- x5 x4) 1.98490613998))))", "scale_a": -5.20475414916671, "scale_b": 3.2278216571085756}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 111.9, "generations": 15, "evaluations": 18726, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 104.23, "generations": 15, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 14.11, "generations": 5, "evaluations": 6803, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998582665621479, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006912652159425269, "model_canonical": "log((103/38)**c + (141/52)**b + (160/59)**a)", "seconds": 124.32, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.712 ^ b) + ((-2.711 ^ c) + (-2.712 ^ a))))", "found_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "scale_a": -0.003206723251991228, "scale_b": 1.002767548201045}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 11.29, "generations": 5, "evaluations": 6819, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * (x * (x)\u00b3)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* x0 (cube x0))))", "scale_a": 0.375, "scale_b": 1.0}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 16.89, "generations": 5, "evaluations": 6740, "found_infix": "(((5 * x) + (-20 * (x)\u00b3)) + (16 * ((x)\u00b3 * (x * x))))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (cube x0))) (* 16 (* (cube x0) (* x0 x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 36.91, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + sign(x)))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 (sign x0)))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 181.62, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 21.74, "generations": 5, "evaluations": 6547, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 / c)))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (/ 0.3333333333333333 x2)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9864131845517468, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.762108729575328, "model_canonical": "-98/985 + 0.998338434417852*(y + (383*r**2/81 + r*x)*log(y/(s2*x))/log(10))*(-1.645074*r*x/(r + s1) + y)/s2 + 0.998338434417852*x**2/s1", "seconds": 440.74, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (4.728 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.645 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.09949245527781203, "scale_b": 0.9983384344178515}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9858595907325988, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.1309235662204227, "model_canonical": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.544799924639411 + 0.195579281608043*z**2/p", "seconds": 383.98, "generations": 15, "evaluations": 18709, "found_infix": "(((((((z * z) / p) + 0.9168) + (max(max(x, y), min(z, p)) + -0.4688)) + x) + (max(max(max(x, y), z), ((x + (2.547 * y)) / p)) + y)) + (1.049 + max(max(y, x), max(((2.92 * x) / p), z))))", "found_prefix": "(+ (+ (+ (+ (+ (/ (* x2 x2) x3) 0.916827) (+ (max (max x0 x1) (min x2 x3)) -0.468822)) x0) (+ (max (max (max x0 x1) x2) (/ (+ x0 (* 2.546937 x1)) x3)) x1)) (+ 1.049292 (max (max x1 x0) (max (/ (* 2.919673 x0) x3) x2))))", "scale_a": 0.25195963467707205, "scale_b": 0.19557928160804305}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9719447085432232, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 97.62637212090756, "model_canonical": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "seconds": 939.56, "generations": 15, "evaluations": 18718, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 1.556) * (2.133 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9995855907226544, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.242062937480252, "model_canonical": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "seconds": 1575.29, "generations": 95, "evaluations": 113022, "found_infix": "(K1 + ((((a12 ^ -1.49) ^ -0.6097) * (((K1 * a21) + (a12 - K2)) - 27.76)) + (1 / a21)))", "found_prefix": "(+ x0 (+ (* (pow (pow x2 -1.490238935154) -0.609672529723) (- (+ (* x0 x3) (- x2 x1)) 27.755262)) (inv x3)))", "scale_a": 3.3455764518788556, "scale_b": 1.0036549214423613}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8741879078625574, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.153928302961639, "model_canonical": "0.539790435426527*K*r + 0.539790435426527*K - 0.539790435426527*K/floor(r*t**nu) + 12671/778", "seconds": 1416.14, "generations": 15, "evaluations": 18746, "found_infix": "(((K / floor(abs((r * (t ^ nu))))) - K) + ((-K) * r))", "found_prefix": "(+ (- (/ x0 (floor (abs (* x2 (pow x3 x4))))) x0) (* (neg x0) x2))", "scale_a": 16.28663327535861, "scale_b": -0.5397904354265272}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "-36 + 2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 710.9, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 110.13, "generations": 5, "evaluations": 6678, "found_infix": "(1 / (h + ((Np / a) * (1 / (Np)\u00b3))))", "found_prefix": "(inv (+ x1 (* (/ x2 x0) (inv (cube x2)))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 110.34, "generations": 5, "evaluations": 6843, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9991841525137456, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.31243087810113, "model_canonical": "-0.0086883620057691*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 180072*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/14075 + 2307/233", "seconds": 6701.72, "generations": 75, "evaluations": 89481, "found_infix": "((10.98 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.159) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.007457 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.698) + log(Ko)))))", "found_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "scale_a": 9.901287400360786, "scale_b": 1.1651866661433503}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 386.95, "generations": 120, "evaluations": 142987, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9998418713430745, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 9.671501577348277, "model_canonical": "2/399 - 1177*Min(b**(b*g), b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/log(m + exp(g)))/830", "seconds": 50.53, "generations": 30, "evaluations": 35712, "found_infix": "min(((b ^ g) ^ b), (((0.6961 - ((s ^ m) ^ (log(b) ^ m))) * b) / log10((-(exp(g) + m)))))", "found_prefix": "(min (pow (pow x0 x2) x0) (/ (* (- 0.696139 (pow (pow x1 x3) (pow (log x0) x3))) x0) (log10 (neg (+ (exp x2) x3)))))", "scale_a": 0.005012759459989802, "scale_b": -1.4180722512021162}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.9995448698656824, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002674827039449332, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 14.86, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": -0.000763830209167482, "scale_b": 2.0003731471472506}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9754437089467229, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 39.82621331000754, "model_canonical": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0830615622365696*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "seconds": 568.54, "generations": 120, "evaluations": 143463, "found_infix": "(sqrt((((I0 * P) * (d - 484.1)) * ((A * P) / (((0.07926 * d) * E0) + (I0 * A))))) + (((I0 - P) + (((4.712 * A) * (P - (I0 - P))) / (((0.2885 * P) * E0) + A))) + (I0 * P)))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))) (* x1 x0)))", "scale_a": -12.641702242610108, "scale_b": 0.04792013205955936}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.9999999266503851, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.7422614250840445, "model_canonical": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "seconds": 22.31, "generations": 5, "evaluations": 6688, "found_infix": "exp((-exp((((-2.814 + (0.06003 * V)) + (-0.0003591 * (V)\u00b2)) + (-1.641e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "scale_a": 0.9999110410839676, "scale_b": -0.9999094992776225}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999070519566771, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008919752262002046, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Sb + Max(1/3, Km))", "seconds": 193.25, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((0.9722 / Ki), Vmax)) + (((Sb / Kip) * Ii) + max(Km, 0.3315)))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) (max x2 0.331521)))))", "scale_a": -0.004385279069302195, "scale_b": 0.9988430409187776}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9993844080470365, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 14.225368918505378, "model_canonical": "1406/(Scr**1.1001052563*(1 + exp(-Scr**((-Scr + Scr**(-1673/873))/(Scr**1.256537563446*Scr**(1.126054649446*(0.855062719336871/Age**0.295093299374)**Age)))))*(100*Age - Min(76718164, Scr))**0.292791923756) + 19371*pi*(2511/532 - 0.0191500481786977*(Age - 846547/16980)*(Age + Scr - 5696/117)/(Age**(1", "seconds": 285.47, "generations": 65, "evaluations": 77167, "found_infix": "((1433 * (sigmoid(((Scr ^ ((Scr ^ -1.257) * ((Scr ^ -1.916) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2951) ^ Age)))) * ((Scr ^ -1.1) * (((Age * 100) - min(abs(Scr), 7.672e+07)) ^ -0.2928)))) + (81.94 * ((4.72 + ((6.118 / (-319.5 * cbrt((Age * Scr)))) * ((Scr - (48.68 - Age)) * ((Age + 42.18)", "found_prefix": "(+ (* 1433.244585383108 (* (sigmoid (pow (pow x0 (* (pow x0 -1.256537563446) (- (pow x0 -1.916380194032) x0))) (pow (pow x0 -1.126054649446) (pow (pow (* x1 -1.699974741216) -0.295093299374) x1)))) (* (pow x0 -1.1001052563) (pow (- (* x1 99.997915084432) (min (abs x0) 76718164.06481223)) -0.292791923756)))) (* 81.943733744991 (/ (+ 4.719924128567 (* (/ 6.118347431695 (* -319.49514654105 (cbrt (* x1 x0)))) (* (- x0 (- 48.683764122844 x1)) (- (+ x1 42.183343742361) 92.038870363268)))) (+ x1 (exp (+ x0 1.867173521918))))))", "scale_a": 1.3167410408557387, "scale_b": 0.9810543301702098}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9987820374758413, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 25757.1646206105, "model_canonical": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "seconds": 163.03, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3787 * ((t * (ke * 2.862)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 0.8456)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 226.83, "generations": 10, "evaluations": 12823, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.965334808909352e-16, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 11.49, "generations": 5, "evaluations": 6842, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.520999999999994 x0) (* -1.3200000000000007 x1)) (* 0.03299999999999994 (* x0 x1)))", "scale_a": 180.84000000000046, "scale_b": 1.000000000000002}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998560767379707, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.536788470475255, "model_canonical": "-60/7 + 56*(-12*HDL*(TG + 1)/11 + 28*TC*TG/25 - 6*TG**2/49)/(59*(0.000544640731278321*TG**2 + TG))", "seconds": 15.99, "generations": 10, "evaluations": 12608, "found_infix": "(((min(HDL, (-0.1226 * (TG)\u00b2)) + (1.12 * (TC * TG))) + (-1.091 * (HDL * (TG + 1)))) / (TG + (0.0005446 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (min x1 (* -0.1225962176829709 (square x2))) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "scale_a": -8.572198122947668, "scale_b": 0.9490011433640297}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997197962127055, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0004399114891391472, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 22.01, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02423463840840956, "scale_b": 100.01485585600551}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 10.54, "generations": 5, "evaluations": 6785, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.999870971907812, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006326488693664393, "model_canonical": "19*BUN/53 + Glu/18 + 2*Na + 1/3", "seconds": 18.75, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05564 * Glu)) + (0.3586 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 9.3, "generations": 5, "evaluations": 6445, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846465971055, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0024766857120249413, "model_canonical": "8*W*(100 - BF)/37 + 371", "seconds": 17.11, "generations": 10, "evaluations": 12531, "found_infix": "((99.92 - BF) * W)", "found_prefix": "(* (- 99.917495 x1) x0)", "scale_a": 370.725878335719, "scale_b": 0.2161209588076902}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999307867184996, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.35239719639451034, "model_canonical": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 6.934586*log(PvO2)/(PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "seconds": 44.05, "generations": 30, "evaluations": 35133, "found_infix": "(((SvO2 - SaO2) * CO) / ((-6.926 - (cbrt((1 / CO)) - (((1 / PaO2) * -6.935) * log2(PvO2)))) / Hb))", "found_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.925813 (- (cbrt (inv x0)) (* (* (inv x4) -6.934586) (log2 x5)))) x1))", "scale_a": 6.97313078202086, "scale_b": 106.4987853824042}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 30.93, "generations": 30, "evaluations": 35922, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 9.55, "generations": 5, "evaluations": 6465, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 11.13, "generations": 5, "evaluations": 6675, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 14.96, "generations": 5, "evaluations": 6429, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 11.62, "generations": 5, "evaluations": 6331, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999691262209623, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 91772.65035045863, "model_canonical": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "seconds": 14.95, "generations": 10, "evaluations": 12536, "found_infix": "(((0.4996 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.08738 * (y * (n)\u00b2))) + (0.00563 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0139320580125117, "scale_b": 1.0010758664690897}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 90.09, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 49050.66007613986, "model_canonical": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "seconds": 86.6, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(min((max(cos(g2), D0) / n), g2))) * ((max(n, g1) ^ g1) * (((min(r, min(g1, D0)) + ((3.417 * g2) + (n ^ g1))) ^ max((r + g2), (n ^ g1))) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt (min (/ (max (cos x2) x0) x4) x2))) (* (pow (max x4 x1) x1) (* (pow (+ (min x3 (min x1 x0)) (+ (* 3.417312917233 x2) (pow x4 x1))) (max (+ x3 x2) (pow x4 x1))) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9874790670786511, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.5702696933610191, "model_canonical": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "seconds": 147.0, "generations": 120, "evaluations": 142817, "found_infix": "((((-0.2369 ^ w) + (rho * ((0.2369 / w) * (s1 ^ (s2 / w))))) * s2) + (s1 * (((w ^ (w ^ s2)) ^ s2) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow -0.236933 x0) (* x3 (* (/ 0.236933 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.01992253892394974, "scale_b": 1.1153133159306818}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998980473061998, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001542824502075099, "model_canonical": "(b*p + p - 1)/b", "seconds": 12.83, "generations": 10, "evaluations": 12654, "found_infix": "(((-0.9991 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "scale_a": -0.0011046270021145, "scale_b": 1.0010729314075129}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 10.34, "generations": 5, "evaluations": 6890, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 11.57, "generations": 5, "evaluations": 6438, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9955848716514241, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.713733534325797, "model_canonical": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "seconds": 60.41, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((-80.86 - Vs))) / sqrt((1.298 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "scale_a": -0.024803502201383623, "scale_b": 1.0024406720933132}


==> anc/standard_configuration/p2_cid_a.jsonl <==
{"name": "pi", "family": "series", "given": 120, "seed": 7, "seconds": 90.9, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))"}
{"name": "pi^2", "family": "series", "given": 120, "seed": 7, "seconds": 86.9, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6)))))))"}
{"name": "log 2", "family": "series", "given": 120, "seed": 7, "seconds": 91.7, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * sum[k=0..inf]((((1 / 2) ^ k) * (1 / ((2 * k) + 2)))))"}
{"name": "log^2 2", "family": "series", "given": 120, "seed": 7, "seconds": 100.5, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * (sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2)))"}
{"name": "pi sqrt2", "family": "series", "given": 120, "seed": 7, "seconds": 108.9, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sum[k=0..inf]((((1 / 64) ^ k) * ((((((32 / ((12 * k) + 1)) + (8 / ((12 * k) + 3))) + (8 / ((12 * k) + 5))) - (4 / ((12 * k) + 7))) - (1 / ((12 * k) + 9))) - (1 / ((12 * k) + 11))))) / 8))"}
{"name": "Catalan", "family": "polylog", "given": 120, "seed": 7, "seconds": 110.3, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sum[k=0..inf]((((1 / 16) ^ k) * ((((((8 / (((8 * k) + 1) * ((8 * k) + 1))) + (8 / (((8 * k) + 2) * ((8 * k) + 2)))) + (4 / (((8 * k) + 3) * ((8 * k) + 3)))) - (2 / (((8 * k) + 5) * ((8 * k) + 5)))) - (2 / (((8 * k) + 6) * ((8 * k) + 6)))) - (1 / (((8 * k) + 7) * ((8 * k) + 7)))))) / 16) + ((1 / 8) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * sum[k=0..inf]((((1 / 16) ^ k) * (((("}
{"name": "zeta(3)", "family": "polylog", "given": 120, "seed": 7, "seconds": 103.6, "generations": 0, "digits_agree": 139.75, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((8 / 7) * (sum[k=0..inf]((((1 / 2) ^ k) * (1 / ((k + 1) ^ 3)))) / 2)) + ((2 / 21) * (((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6)))))) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))"}
{"name": "golden ratio", "family": "surd", "given": 60, "seed": 7, "seconds": 71.2, "generations": 0, "digits_agree": 79.52, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((1 + sqrt(5)) / 2))"}
{"name": "sqrt(33)/4", "family": "surd", "given": 60, "seed": 7, "seconds": 71.2, "generations": 0, "digits_agree": 79.53, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (sqrt(33) / 4))"}
{"name": "BS phase", "family": "quadratic", "given": 300, "seed": 7, "seconds": 143.0, "generations": 0, "digits_agree": 319.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((4 / 3) - ((2 / 27) * sqrt(3))) - (((4 / 9) * sqrt(3)) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + (2 * sum[k=0..inf]((((1 / (2 + sqrt(3))) ^ (k + 1)) / (k + 1))))))))"}
{"name": "BS Delta_c", "family": "quadratic", "given": 300, "seed": 7, "seconds": 148.8, "generations": 0, "digits_agree": 319.84, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((((((((((((4 / 51) * sqrt(3)) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + (2 * sum[k=0..inf]((((1 / (2 + sqrt(3))) ^ (k + 1)) / (k + 1))))))) + (((4 / 17) * sqrt(3)) * (((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1)))) / 2) + sum[k=0..inf]((((1 / 3) ^ (k + 1)) / (k + 1)))) * ((sum[k=0..inf]((((1 / 2) ^ k) * (1 / (k + 1))))"}


==> anc/standard_configuration/p2_cid_b.jsonl <==
{"name": "J(2)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 113.8, "generations": 0, "digits_agree": 139.53, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((12 * ((sum[k=0..inf]((((((sqrt((1 / 4)) - sqrt((1 / 12))) / (sqrt((1 / 4)) + sqrt((1 / 12)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5)"}
{"name": "J(3)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 107.9, "generations": 0, "digits_agree": 139.51, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((12 * ((sum[k=0..inf]((((((sqrt((7 / 32)) - sqrt((3 / 32))) / (sqrt((7 / 32)) + sqrt((3 / 32)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * (sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + "}
{"name": "B6(-7)", "family": "orthoscheme", "given": 120, "seed": 7, "seconds": 113.7, "generations": 0, "digits_agree": 138.92, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((((96 * ((sum[k=0..inf]((((((sqrt((1 / 8)) - sqrt((1 / 24))) / (sqrt((1 / 24)) + sqrt((1 / 8)))) ^ (k + 1)) / ((k + 1) * (k + 1))) * (((cos(((k + 1) * ((sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))) - (2 * ((1 / 3) * sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5"}


==> anc/standard_configuration/p2_cid_c.jsonl <==
{"name": "<F>", "family": "cm", "given": 120, "seed": 7, "seconds": 100.2, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * (((((factorial((1 / 4)) / (1 / 4)) * (factorial((1 / 4)) / (1 / 4))) / ((factorial((3 / 4)) / (3 / 4)) * (factorial((3 / 4)) / (3 / 4)))) + (48 * (((factorial((3 / 4)) / (3 / 4)) * (factorial((3 / 4)) / (3 / 4))) / ((factorial((1 / 4)) / (1 / 4)) * (factorial((1 / 4)) / (1 / 4)))))) / 24))"}
{"name": "K(1/sqrt2)", "family": "cm", "given": 120, "seed": 7, "seconds": 94.5, "generations": 0, "digits_agree": 139.8, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sqrt((1 / 8)) * ((factorial((1 / 4)) / (1 / 4)) / (factorial((3 / 4)) / (3 / 4)))) * sqrt(sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))))"}
{"name": "Gamma(1/3)", "family": "cm", "given": 120, "seed": 7, "seconds": 94.1, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sqrt(sqrt((4 / 3))) * sqrt(((factorial((1 / 3)) / (1 / 3)) / (factorial((2 / 3)) / (2 / 3))))) * sqrt(sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))))"}
{"name": "Gamma(1/4)", "family": "cm", "given": 120, "seed": 7, "seconds": 96.7, "generations": 0, "digits_agree": 140.0, "identified": true, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x * ((sqrt(sqrt(2)) * sqrt(((factorial((1 / 4)) / (1 / 4)) / (factorial((3 / 4)) / (3 / 4))))) * sqrt(sum[k=0..inf]((((1 / 16) ^ k) * ((((4 / ((8 * k) + 1)) - (2 / ((8 * k) + 4))) - (1 / ((8 * k) + 5))) - (1 / ((8 * k) + 6))))))))"}
{"name": "Euler gamma", "family": "control", "given": 120, "seed": 7, "seconds": 545.8, "generations": 50, "digits_agree": 5.61, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(x / harmonic(3, harmonic((harmonic(11, (3 * 2)) + harmonic(cbrt(11), (3 - 2))), 3)))"}
{"name": "e^pi", "family": "control", "given": 120, "seed": 7, "seconds": 760.5, "generations": 80, "digits_agree": 7.69, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(((12 * (2 * x)) - (cos(cos(1)) * x)) - (((2 * x) / (-1000)) * ((1 / 12) - cos(6))))"}
{"name": "random", "family": "control", "given": 120, "seed": 7, "seconds": 878.5, "generations": 100, "digits_agree": 0.0, "identified": false, "seeds_on": ["cm_seeds", "orthoscheme_seeds", "polylog_seeds", "quadratic_seeds"], "formula": "(((1 / ((100 - ((100 * 2) / (1 / 3))) + (1)\u00b2)) ^ (1 / 100)) / (1 / x))"}


==> anc/standard_configuration/p2_invtrig.jsonl <==
{"id": "it_sheppard_orthant", "domain": "statistics", "formula": "P = 1/4+asin(rho)/(2*pi)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6947280673372491e-15, "model_canonical": "asin(rho)/(2*pi) + 1/4", "seconds": 48.61, "generations": 0, "evaluations": 1320, "found_infix": "asin(rho)", "found_prefix": "(asin x0)", "scale_a": 0.25, "scale_b": 0.15915494309189537, "noise_snap": null}
{"id": "it_arcsine_law", "domain": "statistics", "formula": "P = (2/pi)*asin(sqrt(t))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0519946021315096e-15, "model_canonical": "2*asin(sqrt(t))/pi", "seconds": 17.45, "generations": 0, "evaluations": 1320, "found_infix": "asin(sqrt(t))", "found_prefix": "(asin (sqrt x0))", "scale_a": 0.0, "scale_b": 0.6366197723675814, "noise_snap": null}
{"id": "it_orthant_three", "domain": "statistics", "formula": "P = 1/8+(asin(r12)+asin(r13)+asin(r23))/(4*pi)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6788518224569267e-16, "model_canonical": "asin(r12)/(4*pi) + asin(r13)/(4*pi) + asin(r23)/(4*pi) + 1/8", "seconds": 22.2, "generations": 0, "evaluations": 1273, "found_infix": "(((0.07958 * asin(r12)) + (0.07958 * asin(r13))) + (0.07958 * asin(r23)))", "found_prefix": "(+ (+ (* 0.07957747154594766 (asin x0)) (* 0.07957747154594769 (asin x1))) (* 0.07957747154594766 (asin x2)))", "scale_a": 0.125, "scale_b": 1.0, "noise_snap": null}
{"id": "it_bragg_angle", "domain": "physics", "formula": "theta = asin(lam/(2*d))", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.23488391699509e-16, "model_canonical": "asin(lam/(2*d))", "seconds": 14.94, "generations": 0, "evaluations": 1284, "found_infix": "asin((0.5 * (lam * (1 / d))))", "found_prefix": "(asin (* 0.5 (* x0 (/ 1 x1))))", "scale_a": 5.551115123125783e-17, "scale_b": 1.0, "noise_snap": null}
{"id": "it_snell_refraction", "domain": "physics", "formula": "theta2 = asin(n1*sin(theta1)/n2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "asin(n1*sin(theta1)/n2)", "seconds": 21.76, "generations": 0, "evaluations": 1273, "found_infix": "asin(((n1 * (1 / n2)) * sin(theta1)))", "found_prefix": "(asin (* (* x0 (/ 1 x2)) (sin x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "it_brewster_angle", "domain": "physics", "formula": "theta = atan(n2/n1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.020173268720388e-16, "model_canonical": "atan(n2/n1)", "seconds": 33.86, "generations": 0, "evaluations": 1284, "found_infix": "atan(((1 / n1) * n2))", "found_prefix": "(atan (* (/ 1 x0) x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.9999999999999998, "noise_snap": null}
{"id": "it_visual_angle", "domain": "physics", "formula": "alpha = 2*atan(D/(2*L))", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*atan(D/(2*L))", "seconds": 13.93, "generations": 0, "evaluations": 1284, "found_infix": "atan((0.5 * (D * (1 / L))))", "found_prefix": "(atan (* 0.5 (* x0 (/ 1 x1))))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null}
{"id": "it_launch_angle", "domain": "physics", "formula": "theta = asin(9.81*R/v^2)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1642185769721938e-14, "model_canonical": "asin(981*R/(100*v**2))/2", "seconds": 16.73, "generations": 0, "evaluations": 1284, "found_infix": "asin((9.81 * (R * (1 / (v)\u00b2))))", "found_prefix": "(asin (* 9.810000000000006 (* x0 (inv (square x1)))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.4999999999999996, "noise_snap": null}
{"id": "it_oscillator_phase", "domain": "physics", "formula": "phi = atan(2*z*w/(1-w^2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.8670215556091734e-16, "model_canonical": "atan(2*w*z/(1 - w**2))", "seconds": 15.11, "generations": 0, "evaluations": 1284, "found_infix": "atan((2 * ((w / (1 - (w)\u00b2)) * z)))", "found_prefix": "(atan (* 2 (* (/ x1 (- 1 (square x1))) x0)))", "scale_a": -1.1102230246251565e-16, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "it_kepler_true_anomaly", "domain": "astronomy", "formula": "nu = 2*atan(sqrt((1+ecc)/(1-ecc))*tan(u/2))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9993723367579083, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.024964814202903342, "model_canonical": "3*sin(0.407520869802998*ecc + 0.407520869802998*u)*tanh(2.59676956349824*u)*tanh(ecc**(1159/424) + u**0.446143224937378) + 0.124264485681427", "seconds": 101.0, "generations": 45, "evaluations": 52845, "found_infix": "(tanh((2.597 * u)) * (tanh((((ecc * ecc) ^ 1.367) + ((u ^ 0.4461) ^ 1))) * sin((-0.4075 * (ecc + (u ^ 1))))))", "found_prefix": "(* (tanh (* 2.596769563498243 x1)) (* (tanh (+ (pow (* x0 x0) 1.3667449931425297) (pow (pow x1 0.44614322493737835) 1))) (sin (* -0.4075208698029978 (+ x0 (pow x1 1))))))", "scale_a": 0.1242644856814269, "scale_b": -3.0, "noise_snap": {"before_prefix": "(* (tanh (* 2.624394 x1)) (* (tanh (+ (pow (* x0 x0) 0.950422) (pow (pow x1 0.516627) 0.96774))) (sin (* -0.4168734157 (+ x0 (pow x1 1.024925))))))", "before_a": 0.11748981976512596, "before_b": -2.874570990353637, "snaps": [[0.9652259874573597, 1.0, 1.6070887585285922], [-3.0183664492310256, -3.0, 0.9403238257591411]]}}
{"id": "it_chord_arc_length", "domain": "mathematics", "formula": "s = 2*R*asin(c/(2*R))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*asin(c/(2*R))", "seconds": 20.35, "generations": 0, "evaluations": 1284, "found_infix": "(R * asin((0.5 * (c * (1 / R)))))", "found_prefix": "(* x1 (asin (* 0.5000000000000002 (* x0 (/ 1 x1)))))", "scale_a": 0.0, "scale_b": 1.9999999999999993, "noise_snap": null}
{"id": "it_triangle_angle", "domain": "mathematics", "formula": "gamma = acos((a^2+b^2-c^2)/(2*a*b))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946194098185964e-15, "model_canonical": "acos(a/(2*b) + b/(2*a) - c**2/(2*a*b))", "seconds": 21.86, "generations": 0, "evaluations": 1273, "found_infix": "acos((((0.5 * (a * (1 / b))) + (0.5 * (b * (1 / a)))) + (-0.5 * (((c * c) * (1 / a)) * (1 / b)))))", "found_prefix": "(acos (+ (+ (* 0.49999999999999967 (* x0 (/ 1 x1))) (* 0.4999999999999996 (* x1 (/ 1 x0)))) (* -0.5 (* (* (* x2 x2) (/ 1 x0)) (/ 1 x1)))))", "scale_a": -1.1102230246251565e-15, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "it_lens_area", "domain": "mathematics", "formula": "A = 2*r^2*acos(d/(2*r))-(d/2)*sqrt(4*r^2-d^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999943695912815, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.15375145576065208, "model_canonical": "3*d**3/(10*pi*r) - 2.01112096790571*d*r + 3.14462465721003*r**2", "seconds": 34.62, "generations": 10, "evaluations": 12911, "found_infix": "(((3.145 * (r)\u00b2) + (-2.011 * (d * r))) + (0.09549 * ((d * (d)\u00b2) * (1 / r))))", "found_prefix": "(+ (+ (* 3.144624657210028 (square x1)) (* -2.0111209679057054 (* x0 x1))) (* 0.09549296585513721 (* (* x0 (square x0)) (/ 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 3.143784574438611 (square x1)) (* -2.0107595475083753 (* x0 x1))) (* 0.09523039151839693 (* (* x0 (square x0)) (/ 1 x1))))", "before_a": 0.0013878424954780755, "before_b": 0.999964401017756, "snaps": [[0.09589631356695266, 0.09549296585513721, 1.5794638917402943], [0.0014706399262101957, 0.0, 2.349679310935039]]}}
{"id": "it_rectangle_solid_angle", "domain": "physics", "formula": "Omega = 4*asin(a*b/sqrt((a^2+4*h^2)*(b^2+4*h^2)))", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996240479822158, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.724412523745023, "model_canonical": "1789*a*b/(494*h*(a*b/(h**2*(-a*b + 8557/901)) + a + b + 2*h)) - 0.0733683873397958", "seconds": 104.83, "generations": 50, "evaluations": 58927, "found_infix": "(((b * a) / h) / ((h + (h + (b + a))) + ((((b * a) / h) / h) / (9.497 - (b * a)))))", "found_prefix": "(/ (/ (* x1 x0) x2) (+ (+ x2 (+ x2 (+ x1 x0))) (/ (/ (/ (* x1 x0) x2) x2) (- 9.497225 (* x1 x0)))))", "scale_a": -0.07336838733979578, "scale_b": 3.621457915774767, "noise_snap": null}
{"id": "it_gudermannian", "domain": "mathematics", "formula": "gd = 2*atan(exp(x))-pi/2", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.266516974332415e-15, "model_canonical": "-2*atan(exp(-x)) + pi/2", "seconds": 14.58, "generations": 0, "evaluations": 1320, "found_infix": "atan(exp((-x)))", "found_prefix": "(atan (exp (neg x0)))", "scale_a": 1.5707963267948966, "scale_b": -1.9999999999999998, "noise_snap": null}
{"id": "it_circular_segment_angle", "domain": "mathematics", "formula": "theta = 2*acos(1-h/R)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*acos(1 - h/R)", "seconds": 13.15, "generations": 0, "evaluations": 1284, "found_infix": "acos((1 + (-(h * (1 / R)))))", "found_prefix": "(acos (+ 1 (neg (* x0 (/ 1 x1)))))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null}


==> anc/standard_configuration/p2_lambertw.jsonl <==
{"id": "lw_lambert_w", "domain": "mathematics", "formula": "w = LambertW(x)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "LambertW(x)", "seconds": 48.45, "generations": 0, "evaluations": 1320, "found_infix": "lambertw(x)", "found_prefix": "(lambertw x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "lw_tree_function", "domain": "mathematics", "formula": "T = -LambertW(-x)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": null, "model_canonical": "-LambertW(-x)", "seconds": 14.09, "generations": 0, "evaluations": 1320, "found_infix": "lambertw((-x))", "found_prefix": "(lambertw (neg x0))", "scale_a": 0.0, "scale_b": -1.0, "noise_snap": null}
{"id": "lw_wright_omega", "domain": "mathematics", "formula": "omega = LambertW(exp(x))", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "LambertW(exp(x))", "seconds": 13.18, "generations": 0, "evaluations": 1320, "found_infix": "lambertw(exp(x))", "found_prefix": "(lambertw (exp x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "lw_inverse_y_log_y", "domain": "mathematics", "formula": "y = x/LambertW(x)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.686600684462993e-16, "model_canonical": "exp(LambertW(x))", "seconds": 14.79, "generations": 0, "evaluations": 1320, "found_infix": "exp(lambertw(x))", "found_prefix": "(exp (lambertw x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "lw_power_tower", "domain": "mathematics", "formula": "h = -LambertW(-log(z))/log(z)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": null, "model_canonical": "exp(-LambertW(-log(z)))", "seconds": 12.77, "generations": 0, "evaluations": 1320, "found_infix": "exp((-lambertw((-log(z)))))", "found_prefix": "(exp (neg (lambertw (neg (log x0)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "lw_planck_peak", "domain": "physics", "formula": "x = n+LambertW(-n*exp(-n))", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n + LambertW(-n*exp(-n))", "seconds": 13.78, "generations": 0, "evaluations": 1320, "found_infix": "(n + lambertw((-(n * exp((-n))))))", "found_prefix": "(+ x0 (lambertw (neg (* x0 (exp (neg x0))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "lw_diode_series", "domain": "physics", "formula": "i = LambertW(r*exp(v+r))/r-1", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.86321443930971e-16, "model_canonical": "-1 + LambertW(r*exp(r)*exp(v))/r", "seconds": 15.3, "generations": 0, "evaluations": 1284, "found_infix": "(lambertw(((r * exp(r)) * exp(v))) / r)", "found_prefix": "(/ (lambertw (* (* x1 (exp x1)) (exp x0))) x1)", "scale_a": -1.0000000000000002, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "lw_drag_flight_time", "domain": "physics", "formula": "T = (1+k*v/9.81)/k+LambertW(-(1+k*v/9.81)*exp(-(1+k*v/9.81)))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999994157477424, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": null, "model_canonical": "0.000234799888884389 + 1/sqrt(-0.0182476051314234*k**2 + 19*k/(12*v) + 169/(7*v**2))", "seconds": 40.85, "generations": 10, "evaluations": 12672, "found_infix": "(1 / sqrt((((24.14 * (1 / (v)\u00b2)) + (-0.01825 * (k)\u00b2)) + (1.583 * ((1 / v) * k)))))", "found_prefix": "(inv (sqrt (+ (+ (* 24.142857142857142 (inv (square x0))) (* -0.01824760513142339 (square x1))) (* 1.5833333333333333 (* (/ 1 x0) x1)))))", "scale_a": 0.0002347998888843885, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (sqrt (+ (+ (* 24.099307219089255 (inv (square x0))) (* -0.01937540785010385 (square x1))) (* 1.6015894447745307 (* (/ 1 x0) x1)))))", "before_a": 0.00024175351790489685, "before_b": 1.0001304789474321, "snaps": [[24.148486090344996, 24.142857142857142, 1.39580081854618], [1.5824687145805723, 1.5833333333333333, 1.180856123698472]]}}
{"id": "lw_sir_final_size", "domain": "biology", "formula": "z = 1+LambertW(-R0*exp(-R0))/R0", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 + LambertW(-R0*exp(-R0))/R0", "seconds": 17.1, "generations": 0, "evaluations": 1320, "found_infix": "(lambertw((-(R0 * exp((-R0))))) / R0)", "found_prefix": "(/ (lambertw (neg (* x0 (exp (neg x0))))) x0)", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null}
{"id": "lw_michaelis_menten_progress", "domain": "biology", "formula": "S = Km*LambertW((S0/Km)*exp((S0-V*t)/Km))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.739847231268616e-12, "model_canonical": "Km*LambertW(S0*exp(S0/Km - V*t/Km)/Km)", "seconds": 26.14, "generations": 0, "evaluations": 1267, "found_infix": "(Km * lambertw(exp(((((-log(Km)) + log(S0)) + ((1 / Km) * S0)) + (-(((1 / Km) * V) * t))))))", "found_prefix": "(* x0 (lambertw (exp (+ (+ (+ (neg (log x0)) (log x1)) (* (/ 1 x0) x1)) (neg (* (* (/ 1 x0) x2) x3))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}


==> anc/standard_configuration/p2_ode_clean.jsonl <==
{"id": "newton_cooling_ode", "law": "dT/dt = -0.15*(T - 20)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 7.4, "generations": 0, "found": "y", "scale_a": 3.0, "scale_b": -0.15}
{"id": "logistic_growth_ode", "law": "dP/dt = 0.4*P*(1 - P/100)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 10.5, "generations": 0, "found": "((0.4 * y) + (-0.004 * (y)\u00b2))", "scale_a": -0.0, "scale_b": 1.0}
{"id": "drug_elimination_ode", "law": "dC/dt = -0.25*C   (first-order clearance)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 3.2, "generations": 0, "found": "y", "scale_a": -0.0, "scale_b": -0.25}
{"id": "michaelis_menten_ode", "law": "dS/dt = -2*S/(5 + S)   (saturable clearance)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 7.5, "generations": 0, "found": "(-2 / (0.9998 + (5 * (0.9999 / y))))", "scale_a": 0.0, "scale_b": 0.999911}
{"id": "iv_infusion_ode", "law": "dC/dt = u(t) - 0.3*C   (infusion in, first-order out)", "noise": 0.0, "gradient_r2": 0.999464, "trajectory_r2": 0.999758, "success": true, "seconds": 4.0, "generations": 0, "found": "((-0.3056 * y) + dose_rate)", "scale_a": 0.011943, "scale_b": 1.016899}


==> anc/standard_configuration/p2_ode_noisy.jsonl <==
{"id": "newton_cooling_ode", "law": "dT/dt = -0.15*(T - 20)", "noise": 0.03, "gradient_r2": 0.99974, "trajectory_r2": 0.999307, "success": true, "seconds": 69.3, "generations": 60, "found": "exp((-0.1491 * t))", "scale_a": 0.012554, "scale_b": -11.27172}
{"id": "logistic_growth_ode", "law": "dP/dt = 0.4*P*(1 - P/100)", "noise": 0.03, "gradient_r2": 0.990158, "trajectory_r2": 0.999302, "success": true, "seconds": 79.8, "generations": 60, "found": "(((y * 55.33) - ((((t / -110) * -334.3) / 5.757) * t)) * (100.4 - y))", "scale_a": -0.153471, "scale_b": 7.4e-05}
{"id": "drug_elimination_ode", "law": "dC/dt = -0.25*C   (first-order clearance)", "noise": 0.03, "gradient_r2": 0.99974, "trajectory_r2": 0.999307, "success": true, "seconds": 78.2, "generations": 60, "found": "exp((-0.2485 * t))", "scale_a": 0.013949, "scale_b": -12.524133}
{"id": "michaelis_menten_ode", "law": "dS/dt = -2*S/(5 + S)   (saturable clearance)", "noise": 0.03, "gradient_r2": 0.991161, "trajectory_r2": 0.999306, "success": true, "seconds": 71.3, "generations": 60, "found": "(t / (7.601 + y))", "scale_a": -1.796753, "scale_b": 0.447116}
{"id": "iv_infusion_ode", "law": "dC/dt = u(t) - 0.3*C   (infusion in, first-order out)", "noise": 0.03, "gradient_r2": 0.995774, "trajectory_r2": 0.999034, "success": true, "seconds": 67.8, "generations": 60, "found": "(((-0.06934 * (0.2228 - dose_rate)) + dose_rate) + (-0.3274 * y))", "scale_a": 0.028135, "scale_b": 0.95405}


==> anc/standard_configuration/p2_ode_system.jsonl <==
{"id": "two_compartment_pk", "laws": ["dC1/dt = u(t) - 0.5*C1 + 0.1*C2", "dC2/dt = 0.2*C1 - 0.1*C2"], "noise": 0.0, "n_states": 2, "gradient_r2": 0.999934, "trajectory_r2": 0.999984, "reference_gradient_r2": 1.0, "reference_trajectory_r2": 0.99992, "success": true, "seconds": 224.1, "found": ["d(C1)/dt = -0.00265817 + 1 * ((((-0.5059 * C1) + (0.1022 * C2)) + (1.006 * dose_rate)))", "d(C2)/dt = -0.000560055 + 1 * (((0.2001 * C1) + (-0.0999 * C2)))"], "per_state": [{"state": "C1", "gradient_r2": 0.999934, "trajectory_r2": 0.999984}, {"state": "C2", "gradient_r2": 1.0, "trajectory_r2": 0.999999}]}
{"id": "lotka_volterra", "laws": ["dPrey/dt = 1.1*Prey - 0.4*Prey*Pred", "dPred/dt = 0.1*Prey*Pred - 0.4*Pred"], "noise": 0.0, "n_states": 2, "gradient_r2": 0.999985, "trajectory_r2": 1.0, "reference_gradient_r2": 0.999985, "reference_trajectory_r2": 0.999816, "success": true, "seconds": 227.9, "found": ["d(Prey)/dt = 1.54481e-07 + 1 * (((1.1 * Prey) + (-0.4 * (Prey * Pred))))", "d(Pred)/dt = 1.01541e-06 + 1 * (((((1.348e-07 * Prey) + (-0.4 * Pred)) + (0.1 * (Prey * Pred))) + (2.201e-07 * (Pred * Pred))))"], "per_state": [{"state": "Prey", "gradient_r2": 0.999985, "trajectory_r2": 1.0}, {"state": "Pred", "gradient_r2": 0.999992, "trajectory_r2": 1.0}]}
{"id": "sir_epidemic", "laws": ["dS/dt = -0.0004*S*I", "dI/dt = 0.0004*S*I - 0.1*I"], "noise": 0.0, "n_states": 2, "gradient_r2": 0.010242, "trajectory_r2": 0.575209, "reference_gradient_r2": 0.97638, "reference_trajectory_r2": 0.986959, "success": false, "seconds": 391.4, "found": ["d(S)/dt = 347.674 + 1 * ((((-4.088 * S) + (-0.0002798 * (S * S))) + (-0.00398 * (S * I))))", "d(I)/dt = 3316.89 + 1 * (((-2.102 * S) + (-0.1805 * (I * t))))"], "per_state": [{"state": "S", "gradient_r2": 0.964258, "trajectory_r2": 0.575209}, {"state": "I", "gradient_r2": 0.010242, "trajectory_r2": 0.796046}]}


==> anc/standard_configuration/p2_ts.jsonl <==
{"id": "logistic_map_chaotic", "kind": "map", "domain": "ecology", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": true, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "exp((log(y_1) + log((1 - y_1))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 3.8999999999999995, "law": "3.9*y_1*(1-y_1)", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "39*y_1*(1 - y_1)/10", "data_error": 3.289554651939386e-16, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [0.8268307976719365], "free_run_r2_linear": [-0.0008718392842588241], "free_run_r2_persistence": [-1.158011666573247], "valid_steps": 69, "valid_steps_linear": 2, "valid_steps_persistence": 0, "one_step_r2_linear": [0.3190092780579906], "one_step_r2_persistence": [-2.0254739361281198]}, "seconds": 30.7, "note": ""}
{"id": "logistic_map_observed", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "observation", "noise_level": 0.015, "chaotic": true, "tolerance": 0.045, "recovered": false, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "((0.3333 * sin((9.427 * abs(y_2)))) + (-cos((1.125 + (y_1 / 0.25)))))", "found_prefix": "(+ (* 0.3333333333333333 (sin (* 9.427317248541065 (abs x1)))) (neg (cos (+ 1.125 (/ x0 0.25)))))", "scale_a": 0.4262178296336312, "scale_b": 0.3757040514561534, "law": "3.7*y_1*(1-y_1)", "one_step_r2": 0.9975216575814057, "skill_vs_persistence": 0.9992773666016844, "skill_vs_linear": 0.9944721340694856, "generations": 50, "model_sympy": "sin(575*y_2/61)/8 - 3*cos(4*y_1 + 9/8)/8 + 26/61", "data_error": 0.02763026163712083, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [-0.171636971839922], "free_run_r2_linear": [0.06381175587942278], "free_run_r2_persistence": [-1.4538894520764285], "valid_steps": 15, "valid_steps_linear": 0, "valid_steps_persistence": 0, "one_step_r2_linear": [0.5516637976124579], "one_step_r2_persistence": [-2.429598499558972]}, "seconds": 129.8, "note": ""}
{"id": "ricker_map", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "process", "noise_level": 0.03, "chaotic": true, "tolerance": 0.05, "recovered": false, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "exp(((-0.02894 * y_1) + log(y_1)))", "found_prefix": "(exp (+ (* -0.02893726238034461 x0) (log x0)))", "scale_a": 0.04425902666079651, "scale_b": 18.070537058993082, "law": "y_1*exp(2.9*(1-y_1/100))", "one_step_r2": 0.9965352397902334, "skill_vs_persistence": 0.9990538286198744, "skill_vs_linear": 0.987147676456373, "generations": 45, "model_sympy": "18*y_1*exp(-y_1/(11*pi))", "data_error": 0.007031018644106056, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [-0.989051625573814], "free_run_r2_linear": [0.04929623130001959], "free_run_r2_persistence": [-1.5166349683211533], "valid_steps": 3, "valid_steps_linear": 1, "valid_steps_persistence": 0, "one_step_r2_linear": [0.7304176012994406], "one_step_r2_persistence": [-2.661873823858931]}, "seconds": 112.3, "note": ""}
{"id": "beverton_holt", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "process", "noise_level": 0.15, "chaotic": false, "tolerance": 0.05, "recovered": false, "agrees_on_data": false, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "ceil(cbrt((log2(y_1) * y_1)))", "found_prefix": "(ceil (cbrt (* (log2 x0) x0)))", "scale_a": -2.117243533684146, "scale_b": 8.205330971640262, "law": "2.5*y_1/(1+y_1/40)", "one_step_r2": 0.21524544012826985, "skill_vs_persistence": 0.37217905975547483, "skill_vs_linear": 0.09843629540017895, "generations": 60, "model_sympy": "8*ceiling(y_1**(1/3)*Abs(log(y_1))**(1/3)*sign(log(y_1))/log(2)**(1/3))", "data_error": 0.13744171025241073, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [-0.17517966016824582], "free_run_r2_linear": [-0.004931762245827365], "free_run_r2_persistence": [-0.06634836639833064], "valid_steps": 0, "valid_steps_linear": 1, "valid_steps_persistence": 1, "one_step_r2_linear": [0.1295628297059045], "one_step_r2_persistence": [-0.24996557070250325]}, "seconds": 105.8, "note": ""}
{"id": "delay_logistic", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "((1 - y_2) * y_1)", "found_prefix": "(* (- 1 x1) x0)", "scale_a": 1.1102230246251565e-16, "scale_b": 2.1, "law": "2.1*y_1*(1-y_2)", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "21*y_1*(1 - y_2)/10", "data_error": 4.263859857306642e-16, "note": ""}], "metrics": {"train_rows": 223, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [1.0], "free_run_r2_linear": [0.3869354508513182], "free_run_r2_persistence": [-0.9830810102809808], "valid_steps": 74, "valid_steps_linear": 2, "valid_steps_persistence": 0, "one_step_r2_linear": [0.912787013824055], "one_step_r2_persistence": [0.06565451054358484]}, "seconds": 13.2, "note": ""}
{"id": "ar2_oscillator", "kind": "map", "domain": "econometrics", "difficulty": "easy", "noise": "process", "noise_level": 0.2, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": false, "exact": false, "equations": [{"state": "y", "verdict": "equivalent", "found": "((1.625 * ((1 * y_1) + (-0.5709 * y_2))) - 1)", "found_prefix": "(- (* 1.6245068063380694 (+ (* 1 x0) (* -0.5709012704056304 x1))) 1)", "scale_a": 0.9627615927332056, "scale_b": 0.9997604618150352, "law": "1.6*y_1-0.9*y_2", "one_step_r2": 0.9048214891532664, "skill_vs_persistence": 0.7242246083117394, "skill_vs_linear": -0.010838117586595919, "generations": 60, "model_sympy": "13*y_1/8 - 13*y_2/14", "data_error": 0.05534089357227966, "note": ""}], "metrics": {"train_rows": 223, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [0.25667807616724014], "free_run_r2_linear": [0.24783753306151401], "free_run_r2_persistence": [-0.03248271488219867], "valid_steps": 1, "valid_steps_linear": 1, "valid_steps_persistence": 1, "one_step_r2_linear": [0.9058419847937917], "one_step_r2_persistence": [0.6548694563932507]}, "seconds": 87.4, "note": "linear: the autoregressive baseline is the truth"}
{"id": "henon_map", "kind": "map", "domain": "physics", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": true, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "x", "verdict": "exact", "found": "((-1.4 * (x_1)\u00b2) + y_1)", "found_prefix": "(+ (* -1.4 (square x0)) x1)", "scale_a": 1.0, "scale_b": 1.0, "law": "1-1.4*x_1^2+y_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "-7*x_1**2/5 + y_1 + 1", "data_error": 2.9022430019684513e-16, "note": ""}, {"state": "y", "verdict": "exact", "found": "x_1", "found_prefix": "x0", "scale_a": -2.7755575615628914e-17, "scale_b": 0.30000000000000004, "law": "0.3*x_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 0.9073757602823869, "generations": 0, "model_sympy": "3*x_1/10", "data_error": 7.272742213602482e-16, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 75, "free_run_steps": 75, "free_run_r2": [0.9999999073560236, 0.9999999528427557], "free_run_r2_linear": [0.0021061727498837834, 0.008125380290626372], "free_run_r2_persistence": [-0.5973844720932435, -0.15666226889361168], "valid_steps": 75, "valid_steps_linear": 1, "valid_steps_persistence": 0, "one_step_r2_linear": [0.07024465502501165, 1.0], "one_step_r2_persistence": [-1.4808100713336079, -1.4861081218341976]}, "seconds": 13.5, "note": ""}
{"id": "host_parasitoid", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "process", "noise_level": 0.03, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "H", "verdict": "exact", "found": "(((1.9 * H_1) + (-0.5 * (H_1 * H_1))) + (-1 * (H_1 * P_1)))", "found_prefix": "(+ (+ (* 1.9 x0) (* -0.5 (* x0 x0))) (* -1 (* x0 x1)))", "scale_a": 0.0020868069413900736, "scale_b": 0.9971724862931277, "law": "H_1*(1.9-0.5*H_1-P_1)", "one_step_r2": 0.9987876597776616, "skill_vs_persistence": 0.9964312170941123, "skill_vs_linear": 0.9640961213613528, "generations": 35, "model_sympy": "-H_1**2/2 - H_1*P_1 + 19*H_1/10", "data_error": 0.002017715044585187, "note": ""}, {"state": "P", "verdict": "exact", "found": "((P_1 * H_1) + (0.3 * P_1))", "found_prefix": "(+ (* x1 x0) (* 0.3 x1))", "scale_a": -0.00159179554644584, "scale_b": 1.0023375902683458, "law": "P_1*(0.3+H_1)", "one_step_r2": 0.9984961557623963, "skill_vs_persistence": 0.9957744911662012, "skill_vs_linear": 0.9690238196915166, "generations": 35, "model_sympy": "H_1*P_1 + 3*P_1/10", "data_error": 0.002181988052915125, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 75, "free_run_steps": 75, "free_run_r2": [0.899537322504012, 0.8844052545553001], "free_run_r2_linear": [0.720632149433015, 0.7023151958574985], "free_run_r2_persistence": [-1.9210973902862571, -0.28618580113695913], "valid_steps": 15, "valid_steps_linear": 18, "valid_steps_persistence": 0, "one_step_r2_linear": [0.9662337254829768, 0.9514515920740582], "one_step_r2_persistence": [0.6602930875009656, 0.644103397542346]}, "seconds": 172.1, "note": ""}
{"id": "arx_first_order", "kind": "map", "domain": "engineering", "difficulty": "easy", "noise": "process", "noise_level": 0.05, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "((0.8 * y_1) + (0.5 * u_1))", "found_prefix": "(+ (* 0.8 x0) (* 0.5 x3))", "scale_a": -0.0038593228980360883, "scale_b": 1.0011050336001321, "law": "0.8*y_1+0.5*u_1", "one_step_r2": 0.9962989414427661, "skill_vs_persistence": 0.9239359440337771, "skill_vs_linear": 0.013191364921903093, "generations": 45, "model_sympy": "u_1/2 + 4*y_1/5", "data_error": 0.004985060645576767, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [0.987430870910543], "free_run_r2_linear": [0.9864811373788888], "free_run_r2_persistence": [-8.550587386546352], "valid_steps": 74, "valid_steps_linear": 74, "valid_steps_persistence": 3, "one_step_r2_linear": [0.9962494667905485], "one_step_r2_persistence": [0.9513428713441549]}, "seconds": 88.3, "note": "linear: the autoregressive baseline is the truth"}
{"id": "hammerstein_arx", "kind": "map", "domain": "engineering", "difficulty": "medium", "noise": "process", "noise_level": 0.03, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "(((0.6 * y_1) + (0.5 * u_1)) + (-0.3 * (u_1 * u_1)))", "found_prefix": "(+ (+ (* 0.6 x0) (* 0.5 x3)) (* -0.3 (* x3 x3)))", "scale_a": -0.0009289878500305937, "scale_b": 1.0013370274703692, "law": "0.6*y_1+0.5*u_1-0.3*u_1^2", "one_step_r2": 0.998917263999037, "skill_vs_persistence": 0.9903730944516347, "skill_vs_linear": 0.979120552611287, "generations": 35, "model_sympy": "-3*u_1**2/10 + u_1/2 + 3*y_1/5", "data_error": 0.005070890882599781, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [0.9981650200834947], "free_run_r2_linear": [0.5036933637837779], "free_run_r2_persistence": [-1.71959355060755], "valid_steps": 74, "valid_steps_linear": 2, "valid_steps_persistence": 3, "one_step_r2_linear": [0.9481434551017718], "one_step_r2_persistence": [0.8875302146132684]}, "seconds": 81.1, "note": ""}
{"id": "repeated_dosing", "kind": "map", "domain": "medicine", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "C", "verdict": "exact", "found": "((0.85 * C_1) + (0.05 * dose_0))", "found_prefix": "(+ (* 0.85 x0) (* 0.05 x2))", "scale_a": 0.0, "scale_b": 1.0, "law": "0.85*C_1+0.05*dose_0", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "17*C_1/20 + dose_0/20", "data_error": 0.0, "note": ""}], "metrics": {"train_rows": 178, "holdout_rows": 60, "free_run_steps": 60, "free_run_r2": [1.0], "free_run_r2_linear": [1.0], "free_run_r2_persistence": [-0.723329907442398], "valid_steps": 60, "valid_steps_linear": 60, "valid_steps_persistence": 0, "one_step_r2_linear": [1.0], "one_step_r2_persistence": [0.11152224231109031]}, "seconds": 4.1, "note": "linear: the autoregressive baseline is the truth"}
{"id": "sir_discrete", "kind": "map", "domain": "epidemiology", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "S", "verdict": "exact", "found": "(S_1 + (-0.5 * (S_1 * I_1)))", "found_prefix": "(+ x0 (* -0.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "law": "S_1-0.5*S_1*I_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "-I_1*S_1/2 + S_1", "data_error": 0.0, "note": ""}, {"state": "I", "verdict": "exact", "found": "((0.9 * I_1) + (0.5 * (S_1 * I_1)))", "found_prefix": "(+ (* 0.9 x1) (* 0.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "law": "I_1+0.5*S_1*I_1-0.1*I_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "I_1*S_1/2 + 9*I_1/10", "data_error": 3.3916308949814046e-16, "note": ""}], "metrics": {"train_rows": 89, "holdout_rows": 30, "free_run_steps": 30, "free_run_r2": [1.0, 1.0], "free_run_r2_linear": [-1080617917.0765357, -90124.1751712958], "free_run_r2_persistence": [-8.41286766472056, -8.405092205496816], "valid_steps": 30, "valid_steps_linear": 27, "valid_steps_persistence": 30, "one_step_r2_linear": [-3061064.020474059, -1476.9288990236068], "one_step_r2_persistence": [0.971164088691912, 0.9711996048139151]}, "seconds": 14.2, "note": ""}
{"id": "monthly_trend_seasonal", "kind": "trend", "domain": "economics", "difficulty": "easy", "noise": "observation", "noise_level": 0.02, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "(((0.2 * t) + (8 * sin((0.5236 * t)))) + (3 * cos((0.5236 * t))))", "found_prefix": "(+ (+ (* 0.2 x0) (* 8 (sin (* 0.5235987755982988 x0)))) (* 3 (cos (* 0.5235987755982988 x0))))", "scale_a": 49.998502734851456, "scale_b": 0.9991387976436068, "law": "50+0.2*t+8*sin(2*pi*t/12)+3*cos(2*pi*t/12)", "generations": 30, "model_sympy": "t/5 + 8*sin(pi*t/6) + 3*cos(pi*t/6) + 50", "data_error": 0.0006416389565663552, "note": ""}], "metrics": {"train_rows": 180, "holdout_rows": 60, "periods": [12.0], "holdout_r2": 0.9978849979069784, "extrapolation_r2": 0.9978727992833872, "extrapolation_r2_linear": 0.11174917835450704, "extrapolation_r2_harmonic": 0.9977680918131853, "extrapolation_r2_seasonal_naive": -0.5321685489969092}, "seconds": 65.2, "note": ""}
{"id": "hourly_two_cycles", "kind": "trend", "domain": "energy", "difficulty": "medium", "noise": "observation", "noise_level": 0.03, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "equivalent", "found": "((sin((0.2618 * t)) + sin((0.0374 * t))) + sin((0.2618 * t)))", "found_prefix": "(+ (+ (sin (* 0.2617993877991494 x0)) (sin (* 0.037399912542735635 x0))) (sin (* 0.2617993877991494 x0)))", "scale_a": 99.99068869523177, "scale_b": 4.9977691231382755, "law": "100+10*sin(2*pi*t/24)+5*sin(2*pi*t/168)", "generations": 10, "model_sympy": "5*sin(2*t/53) + 10*sin(pi*t/12) + 100", "data_error": 0.00015733917187641086, "note": ""}], "metrics": {"train_rows": 756, "holdout_rows": 252, "periods": [24.0, 168.0], "holdout_r2": 0.9991081400607383, "extrapolation_r2": 0.9991060101942619, "extrapolation_r2_linear": -0.052965929374015674, "extrapolation_r2_harmonic": 0.9990897512113509, "extrapolation_r2_seasonal_naive": 0.6143467481622429}, "seconds": 25.6, "note": ""}
{"id": "damped_cycle", "kind": "trend", "domain": "physics", "difficulty": "hard", "noise": "observation", "noise_level": 0.01, "chaotic": false, "tolerance": 0.03, "recovered": false, "agrees_on_data": false, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "(cos((0.2513 * t)) * exp((-0.0196 * t)))", "found_prefix": "(* (cos (* 0.25132741228718347 x0)) (exp (* -0.0195988866 x0)))", "scale_a": -8.259362805319512e-05, "scale_b": 4.9505332652295655, "law": "5*exp(-0.02*t)*cos(2*pi*t/25)", "generations": 60, "model_sympy": "5*exp(-t/51)*cos(t/4)", "data_error": 0.04745614233457311, "note": ""}], "metrics": {"train_rows": 225, "holdout_rows": 75, "periods": [24.999999999999996], "holdout_r2": 0.8552991217911181, "extrapolation_r2": 0.8555411021521302, "extrapolation_r2_linear": -5.906877287953287, "extrapolation_r2_harmonic": -743.0646294018362, "extrapolation_r2_seasonal_naive": -0.4821433023107591}, "seconds": 86.3, "note": ""}
{"id": "logistic_growth_curve", "kind": "trend", "domain": "biology", "difficulty": "hard", "noise": "observation", "noise_level": 0.01, "chaotic": false, "tolerance": 0.03, "recovered": false, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "((((1.039 * (t)\u00b2) + (0.4712 * (8.869 * t))) + (((2 + (-0.04321 * t)) + (0.000625 * (t)\u00b2)) * (t)\u00b2)) / ((1 + (-0.04004 * t)) + (0.0005779 * (t)\u00b2)))", "found_prefix": "(/ (+ (+ (* 1.0390095926381404 (square x0)) (* 0.4712052944 (* 8.8689557997 x0))) (* (+ (+ 2 (* -0.043214299665846806 x0)) (* 0.0006250217661355656 (square x0))) (square x0))) (+ (+ 1 (* -0.04004062767730064 x0)) (* 0.0005779328537273978 (square x0))))", "scale_a": 11.103478386285929, "scale_b": 0.06651200786629567, "law": "1000/(1+99*exp(-0.15*t))", "generations": 60, "model_sympy": "(t**2*(0.000625021766135566*t**2 - t/23 + 2) + 53*t**2/51 + 225*t/53)/(15*(0.000577932853727398*t**2 - t/25 + 1))", "data_error": 0.020191156055508752, "note": ""}], "metrics": {"train_rows": 45, "holdout_rows": 15, "periods": [], "holdout_r2": 0.8922225788163443, "extrapolation_r2": 0.892222578816346, "extrapolation_r2_linear": -7.201190656794399, "extrapolation_r2_harmonic": -7.201190656794399, "extrapolation_r2_seasonal_naive": NaN}, "seconds": 100.9, "note": ""}
{"id": "damped_oscillator", "kind": "ode", "domain": "physics", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "x", "verdict": "exact", "found": "v", "found_prefix": "x1", "scale_a": -9.757696540519315e-10, "scale_b": 1.000000052353845, "law": "v", "gradient_r2": 0.9999993703986942, "trajectory_r2": 0.9999999999999998, "generations": 0, "model_sympy": "v", "data_error": 1.8279025847863685e-07, "note": ""}, {"state": "v", "verdict": "exact", "found": "((-4 * x) + (-0.4 * v))", "found_prefix": "(+ (* -4.000000193116443 x0) (* -0.4000000935224461 x1))", "scale_a": -3.9322548038219795e-10, "scale_b": 1.0, "law": "-4*x-0.4*v", "gradient_r2": 0.9999990752968199, "trajectory_r2": 1.0, "generations": 0, "model_sympy": "-2*v/5 - 4*x", "data_error": 1.9973636542997826e-07, "note": ""}], "metrics": {"trajectory_r2": 0.9999999999999998}, "seconds": 177.9, "note": ""}
{"id": "van_der_pol", "kind": "ode", "domain": "physics", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": false, "agrees_on_data": false, "exact": false, "equations": [{"state": "x", "verdict": "none", "found": "(50.49 + (((0.6821 + v) + (0.005174 * (((v)\u00b3 - x) - x))) * (217.8 - ((x * v))\u00b2)))", "found_prefix": "(+ 50.487714685699885 (* (+ (+ 0.6821471963137727 x1) (* 0.005173594051881148 (- (- (cube x1) x0) x0))) (- 217.75576171675615 (square (* x0 x1)))))", "scale_a": -0.8800166454917856, "scale_b": 0.004459589360233275, "law": "v", "gradient_r2": 0.9985253937622484, "trajectory_r2": 0.9995102987222476, "generations": 25, "model_sympy": "0.00445958936023328*(-v**2*x**2 + 9799/45)*(0.00517359405188115*v**3 + v - 0.0103471881037623*x + 0.682147196313773) - 0.654861768036106", "data_error": 0.10384177797987998, "note": ""}, {"state": "v", "verdict": "none", "found": "(x - ((((v + x))\u00b2 * x) - (tanh(((x + (-282.3 * t)) / v)) + (3.66 * v))))", "found_prefix": "(- x0 (- (* (square (+ x1 x0)) x0) (+ (tanh (/ (+ x0 (* -282.27383667364836 x2)) x1)) (* 3.66022885919043 x1))))", "scale_a": 0.001846233248985248, "scale_b": 0.35163268626598937, "law": "(1-x^2)*v-x", "gradient_r2": 0.9740398677664056, "trajectory_r2": 0.9984415226651799, "generations": 60, "model_sympy": "1.28705610610543*v - 0.351632686265989*x*(v + x)**2 + 0.351632686265989*x + 0.351632686265989*tanh((-17501*t/62 + x)/v) + 0.00184623324898525", "data_error": 0.2901748363061014, "note": ""}], "metrics": {"trajectory_r2": 0.9984415226651799}, "seconds": 792.8, "note": ""}
{"id": "driven_first_order", "kind": "ode", "domain": "engineering", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "((-0.5 * y) + (2 * u))", "found_prefix": "(+ (* -0.5000000016785247 x0) (* 2.000000006714099 x2))", "scale_a": -3.7960255822845583e-17, "scale_b": 1.0, "law": "-0.5*y+2*u", "gradient_r2": 1.0, "trajectory_r2": 1.0, "generations": 0, "model_sympy": "2*u - y/2", "data_error": 7.833607655495421e-09, "note": ""}], "metrics": {"trajectory_r2": 1.0}, "seconds": 5.7, "note": ""}
{"id": "oral_absorption", "kind": "ode", "domain": "medicine", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "A", "verdict": "exact", "found": "A", "found_prefix": "x0", "scale_a": 9.415316490424182e-16, "scale_b": -1.2000001385601282, "law": "-1.2*A", "gradient_r2": 1.0, "trajectory_r2": 1.0, "generations": 0, "model_sympy": "-6*A/5", "data_error": 8.278154267851712e-07, "note": ""}, {"state": "C", "verdict": "exact", "found": "((1.2 * A) + (-0.25 * C))", "found_prefix": "(+ (* 1.2000001749573088 x0) (* -0.250000000052258 x1))", "scale_a": -1.9887165573133704e-15, "scale_b": 1.0, "law": "1.2*A-0.25*C", "gradient_r2": 0.9999991774501786, "trajectory_r2": 1.0, "generations": 0, "model_sympy": "6*A/5 - C/4", "data_error": 1.1353007395467468e-06, "note": ""}], "metrics": {"trajectory_r2": 1.0}, "seconds": 38.7, "note": ""}


==> anc/standard_configuration/p2_v1.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 31.91, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 7.95, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null}
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 7.37, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 23.22, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647, "noise_snap": null}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 13.93, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123, "noise_snap": null}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 6.19, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 12.9, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905, "noise_snap": null}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.253317257903167e-19, "model_canonical": "340*f/(340 - vs)", "seconds": 9.0, "generations": 0, "evaluations": 1284, "found_infix": "(f / (340 - vs))", "found_prefix": "(/ x0 (- 340 x1))", "scale_a": -2.2737367544323206e-13, "scale_b": 340.00000000000006, "noise_snap": null}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 11.25, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 10.5, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 8.04, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 5.28, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 8.49, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 5.84, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 22.06, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 8.47, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 5.02, "generations": 0, "evaluations": 1273, "found_infix": "((rho * (v2)\u00b2) - (rho * (v1)\u00b2))", "found_prefix": "(- (* x0 (square x2)) (* x0 (square x1)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 15.94, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 10.11, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 8.71, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 6.31, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 13.31, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 6.51, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 26.47, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004, "noise_snap": null}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 11.02, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0, "noise_snap": null}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 9.33, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 6.65, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005, "noise_snap": null}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 6.79, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889, "noise_snap": null}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 6.18, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997, "noise_snap": null}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 7.59, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 16.93, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666, "noise_snap": null}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 5.71, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0, "noise_snap": null}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 18.57, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 4.25, "generations": 0, "evaluations": 1273, "found_infix": "((Na - Cl) - HCO3)", "found_prefix": "(- (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 7.79, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 9.36, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3, "noise_snap": null}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 8.96, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0, "noise_snap": null}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 7.56, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 7.0, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 - CvO2))", "found_prefix": "(/ x0 (- x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 9.56, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997, "noise_snap": null}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 5.68, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665, "noise_snap": null}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 4.6, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 7.05, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 5.25, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05, "noise_snap": null}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 6.03, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0, "noise_snap": null}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 5.59, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 5.72, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 15.47, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999, "noise_snap": null}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 10.38, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 6.73, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997, "noise_snap": null}


==> anc/standard_configuration/p2_v2.jsonl <==
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 33.65, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693, "noise_snap": null}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 9.03, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 9.06, "generations": 0, "evaluations": 1267, "found_infix": "((AUCpo * Div) / (AUCiv * Dpo))", "found_prefix": "(/ (* x0 x1) (* x2 x3))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 13.5, "generations": 0, "evaluations": 1267, "found_infix": "((R - (R * exp((-(k * t))))) / CL)", "found_prefix": "(/ (- x0 (* x0 (exp (neg (* x2 x3))))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 7.07, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0, "noise_snap": null}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 8.77, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 6.97, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285, "noise_snap": null}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 9.09, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 5.49, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) - (RR * VD))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "80*(-CVP + MAP)/CO", "seconds": 6.99, "generations": 0, "evaluations": 1273, "found_infix": "((MAP - CVP) / CO)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 80.00000000000001, "noise_snap": null}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 9.02, "generations": 0, "evaluations": 1267, "found_infix": "((UNa * Pcr) / (PNa * Ucr))", "found_prefix": "(/ (* x0 x1) (* x2 x3))", "scale_a": 0.0, "scale_b": 100.0, "noise_snap": null}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "7*LVID**3/(LVID + 12/5)", "seconds": 15.22, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b3 / (2.4 + LVID))", "found_prefix": "(/ (cube x0) (+ 2.4 x0))", "scale_a": 0.0, "scale_b": 6.999999999999999, "noise_snap": null}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 7.9, "generations": 0, "evaluations": 1267, "found_infix": "((((FiO2 * Pb) - (47 * FiO2)) - (1.25 * PaCO2)) - PaO2)", "found_prefix": "(- (- (- (* x0 x1) (* 47 x0)) (* 1.25 x2)) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 9.14, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) - (HR * DBP)) / (SBP + DBP))", "found_prefix": "(/ (- (* x0 x1) (* x0 x2)) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 6.74, "generations": 0, "evaluations": 1273, "found_infix": "((TC - HDL) - (0.2 * TG))", "found_prefix": "(- (- x0 x1) (* 0.2 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.682572080454052e-16, "model_canonical": "10*C/(2*Alb + 1)", "seconds": 20.67, "generations": 0, "evaluations": 1284, "found_infix": "(C / (1 + (2 * Alb)))", "found_prefix": "(/ x0 (+ 1 (* 2 x1)))", "scale_a": 3.552713678800501e-15, "scale_b": 9.999999999999998, "noise_snap": null}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 9.72, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0, "noise_snap": null}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 8.43, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 5.77, "generations": 0, "evaluations": 1273, "found_infix": "((m * v2) - (m * v1))", "found_prefix": "(- (* x0 x2) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 5.93, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 5.51, "generations": 0, "evaluations": 1273, "found_infix": "((V * rhoS) - (V * rhoF))", "found_prefix": "(- (* x0 x1) (* x0 x2))", "scale_a": -1.1368683772161603e-13, "scale_b": 9.81, "noise_snap": null}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 7.99, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) - W)", "found_prefix": "(- (* 4.136 x0) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3313/(500*m*v)", "seconds": 5.45, "generations": 0, "evaluations": 1284, "found_infix": "(6.626 / (m * v))", "found_prefix": "(/ 6.626 (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 15.2, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426, "noise_snap": null}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 13.21, "generations": 0, "evaluations": 1273, "found_infix": "((r * F) * sin(theta))", "found_prefix": "(* (* x0 x1) (sin x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 12.82, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 6.59, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 12.98, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 6.38, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 11.38, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 4.67, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (2 * (m2 * u2))) - (m2 * u1)) / (m1 + m2))", "found_prefix": "(/ (- (+ (* x0 x2) (* 2 (* x1 x3))) (* x1 x2)) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0, "noise_snap": null}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "(A*T1*k - A*T2*k)/L", "seconds": 10.44, "generations": 0, "evaluations": 1253, "found_infix": "((((k * A) * T1) - ((k * A) * T2)) / L)", "found_prefix": "(/ (- (* (* x0 x1) x2) (* (* x0 x1) x3)) x4)", "scale_a": -1.8189894035458565e-12, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 9.31, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 7.06, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.2937033105355244e-15, "model_canonical": "I*R**2/sqrt(R**6 + 3*R**4*z**2 + 3*R**2*z**4 + z**6)", "seconds": 10.43, "generations": 0, "evaluations": 1273, "found_infix": "sqrt((((I)\u00b2 * (((R * R) * R) * R)) / ((((((((R * R) * R) * R) * R) * R) + (3 * ((((R * R) * R) * R) * (z)\u00b2))) + (3 * ((R)\u00b2 * (((z * z) * z) * z)))) + (((((z * z) * z) * z) * z) * z))))", "found_prefix": "(sqrt (/ (* (square x0) (* (* (* x1 x1) x1) x1)) (+ (+ (+ (* (* (* (* (* x1 x1) x1) x1) x1) x1) (* 3 (* (* (* (* x1 x1) x1) x1) (square x2)))) (* 3 (* (square x1) (* (* (* x2 x2) x2) x2)))) (* (* (* (* (* x2 x2) x2) x2) x2) x2))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999998, "noise_snap": null}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 9.58, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 11.92, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 7.05, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) - (n * (p)\u00b2))", "found_prefix": "(- (* x0 x1) (* x0 (square x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 12.14, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(1 - p)/p**2", "seconds": 14.85, "generations": 0, "evaluations": 1320, "found_infix": "((1 - p) / (p)\u00b2)", "found_prefix": "(/ (- 1 x0) (square x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 15.2, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 3.67, "generations": 0, "evaluations": 1273, "found_infix": "((x - mu) / s)", "found_prefix": "(/ (- x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 6.33, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566, "noise_snap": null}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.703042533304558e-16, "model_canonical": "sqrt(a**2 - 2*a*b*cos(C) + b**2)", "seconds": 10.43, "generations": 0, "evaluations": 1273, "found_infix": "sqrt((((a)\u00b2 + (b)\u00b2) - (2 * ((a * b) * cos(C)))))", "found_prefix": "(sqrt (- (+ (square x0) (square x1)) (* 2 (* (* x0 x1) (cos x2)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 9.31, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874, "noise_snap": null}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 9.59, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 10.84, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((0.125 * ((a)\u00b2 * (b)\u00b2)) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((b)\u00b2 * (c)\u00b2))) - (0.0625 * (((a * a) * a) * a))) - (0.0625 * (((b * b) * b) * b))) - (0.0625 * (((c * c) * c) * c))))", "found_prefix": "(sqrt (- (- (- (+ (+ (* 0.125 (* (square x0) (square x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x1) (square x2)))) (* 0.0625 (* (* (* x0 x0) x0) x0))) (* 0.0625 (* (* (* x1 x1) x1) x1))) (* 0.0625 (* (* (* x2 x2) x2) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.4445422787293792e-12, "model_canonical": "3*pi*a + 3*pi*b - sqrt(-5448*a**2/23 - 7264*a*b/23 - 5448*b**2/23 + (-6*pi*a - 6*pi*b)**2)/2", "seconds": 22.19, "generations": 0, "evaluations": 1284, "found_infix": "(((18.85 * a) + (18.85 * b)) - sqrt(((((-18.85 * a) - (18.85 * b)) * ((-18.85 * a) - (18.85 * b))) + (4 * (((-59.22 * (a)\u00b2) - (78.96 * (a * b))) - (59.22 * (b)\u00b2))))))", "found_prefix": "(- (+ (* 18.84955592 x0) (* 18.84955592 x1)) (sqrt (+ (* (- (* -18.84955592 x0) (* 18.84955592 x1)) (- (* -18.84955592 x0) (* 18.84955592 x1))) (* 4 (- (- (* -59.2176264 (square x0)) (* 78.9568352 (* x0 x1))) (* 59.2176264 (square x1)))))))", "scale_a": -2.332711801500409e-11, "scale_b": 0.5000000000077631, "noise_snap": null}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 11.51, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 12.72, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999, "noise_snap": null}


==> anc/standard_configuration/p2_v3.jsonl <==
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 31.06, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976, "noise_snap": null}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998766564677474, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.000628662192782887, "model_canonical": "20*R*r**2", "seconds": 41.62, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 19.735105721241254, "noise_snap": {"before_prefix": "(* x0 (square x1))", "before_a": 0.13432403161283446, "before_b": 19.73002175588084, "snaps": [[0.13432403161283446, 0.0, 0.627233612167211]]}}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9994940018206152, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5504728824245433e-16, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 41.87, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(sigmoid (* x1 (- x2 x0)))", "before_a": 0.9997133242321826, "before_b": -1.0000777113573818, "snaps": [[-1.0000777113573818, -1.0, 0.06812284601766809], [0.9996739441518585, 1.0, 0.6773008739791888]]}}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 5.84, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998, "noise_snap": null}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998459326775276, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.7127409308819017e-08, "model_canonical": "(-a*exp(n*log(r)) + a)/(1 - r)", "seconds": 36.08, "generations": 10, "evaluations": 11961, "found_infix": "((a - (a * exp((n * log(r))))) / (1 - r))", "found_prefix": "(/ (- x0 (* x0 (exp (* x2 (log x1))))) (- 1 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- x0 (* x0 (exp (* x2 (log x1))))) (- 1 x1))", "before_a": -0.003876994000771461, "before_b": 1.0000685429895857, "snaps": [[1.0000685429903093, 1.0, 0.1218925211695696], [-0.003060403351459202, 0.0, 0.6773008739790243]]}}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1452972121365248e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 15.66, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990192439327618, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "a*b*sin(C)/2", "seconds": 51.46, "generations": 20, "evaluations": 24014, "found_infix": "((a * b) * sin(C))", "found_prefix": "(* (* x0 x1) (sin x2))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(* (* x0 x1) (sin x2))", "before_a": -0.0331848814275677, "before_b": 0.5010465091888312, "snaps": [[0.5010465091888312, 0.5, 1.2087362704972797], [-0.009848550545790355, 0.0, 0.6773008739790743]]}}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(theta/2)", "seconds": 12.34, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin((0.5 * theta)))", "found_prefix": "(* x0 (sin (* 0.5 x1)))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995833086270273, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "lam*exp(-lam*x)", "seconds": 34.58, "generations": 15, "evaluations": 17945, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x0 x1))))", "before_a": -0.0003446274199463417, "before_b": 1.0008424200788082, "snaps": [[-0.0003446274199463417, 0.0, 0.5957241584406304], [1.0004626723922665, 1.0, 0.5533362065679372]]}}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 4.13, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "71*(c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/37 + 12*c*(y0 + 1)/(23*(a**y0 + b + y0)) + 12*x0/23 + 12*y0/23 + 1644/1265)/(17*pi) - 99/56", "seconds": 139.62, "generations": 80, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197, "noise_snap": null}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 10.26, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": null}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999164172545605, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00640415013896524, "model_canonical": "-25*(-n**(1/3) - n*log(n) + n)/(8*pi)", "seconds": 44.92, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.08077330676755143, "scale_b": -0.994718394324346, "noise_snap": {"before_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "before_a": -0.1249711610714428, "before_b": -0.9953944961572961, "snaps": [[-0.9953944961572961, -0.994718394324346, 1.2133073637090022]]}}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 16.75, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488, "noise_snap": null}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988834145264772, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.2936580425567777e-16, "model_canonical": "R**2*theta/2 - R**2*sin(theta)/2", "seconds": 32.44, "generations": 15, "evaluations": 18524, "found_infix": "(((R)\u00b2 * theta) - ((R)\u00b2 * sin(theta)))", "found_prefix": "(- (* (square x0) x1) (* (square x0) (sin x1)))", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(- (* (square x0) x1) (* (square x0) (sin x1)))", "before_a": 0.02184152716509047, "before_b": 0.4992495801241329, "snaps": [[0.02184152716509047, 0.0, 0.475636418636671], [0.49947353648363213, 0.5, 0.8537974632284351]]}}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9916387371222257, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.30910984661466906, "model_canonical": "13*(a + b*(-a/(a + b) + Abs(log(2*p**(1/3)))**(1/3)*sign(log(2*p**(1/3)))))/(6*pi)", "seconds": 134.18, "generations": 70, "evaluations": 83467, "found_infix": "(a + ((cbrt(log((2 * cbrt(p)))) - (a / (a + b))) * b))", "found_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "scale_a": 0.0, "scale_b": 0.6896714200648798, "noise_snap": {"before_prefix": "(+ x0 (* (- (cbrt (log (* 2 (cbrt x2)))) (/ x0 (+ x0 x1))) x1))", "before_a": 0.06430979104094092, "before_b": 0.6816741035148295, "snaps": [[0.06430979104094092, 0.0, 1.7283644828431461], [0.6886437479040157, 0.6896714200648798, 0.7871568521990561]]}}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9992821124933914, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0038655140233828434, "model_canonical": "K*N0/(K*exp(-r*t) + N0 - N0*exp(-r*t))", "seconds": 25.1, "generations": 10, "evaluations": 12139, "found_infix": "((K * N0) / ((N0 + (K * exp((-(r * t))))) - (N0 * exp((-(r * t))))))", "found_prefix": "(/ (* x0 x1) (- (+ x1 (* x0 (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))))", "scale_a": 0.0, "scale_b": 0.9976208025798187, "noise_snap": {"before_prefix": "(/ (* x0 x1) (- (+ x1 (* x0 (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))))", "before_a": -0.2665550519191697, "before_b": 0.9982590893974551, "snaps": [[-0.2665550519191697, 0.0, 0.8308188772034212]]}}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.704248191709067e-16, "model_canonical": "-2*p**2 + 2*p", "seconds": 7.25, "generations": 0, "evaluations": 1320, "found_infix": "(p - (p)\u00b2)", "found_prefix": "(- x0 (square x0))", "scale_a": -5.551115123125783e-17, "scale_b": 1.9999999999999998, "noise_snap": null}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9991114270923676, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0052446859780080944, "model_canonical": "Vmax*exp(n*log(S))/(exp(n*log(K)) + exp(n*log(S)))", "seconds": 30.51, "generations": 15, "evaluations": 18210, "found_infix": "((Vmax * exp((n * log(S)))) / (exp((n * log(K))) + exp((n * log(S)))))", "found_prefix": "(/ (* x0 (exp (* x3 (log x1)))) (+ (exp (* x3 (log x2))) (exp (* x3 (log x1)))))", "scale_a": 0.0, "scale_b": 0.9971511686516623, "noise_snap": {"before_prefix": "(/ (* x0 (exp (* x3 (log x1)))) (+ (exp (* x3 (log x2))) (exp (* x3 (log x1)))))", "before_a": -0.006102937791226282, "before_b": 0.9983199536628871, "snaps": [[-0.006102937791226282, 0.0, 0.8597624804464836]]}}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998913730716329, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "S*mumax/(Ks + S)", "seconds": 31.13, "generations": 15, "evaluations": 18514, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x2 x1))", "before_a": -0.00010759284620820431, "before_b": 0.9999050949416743, "snaps": [[0.9999050949416743, 1.0, 0.16384062196092852], [-0.00017871242956456126, 0.0, 0.6773008739790789]]}}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996762084102706, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002116969932159522, "model_canonical": "241/M**(1/4)", "seconds": 30.74, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.0, "scale_b": 240.63426172956935, "noise_snap": {"before_prefix": "(sqrt (inv (sqrt x0)))", "before_a": 0.29164289265318644, "before_b": 240.4556052838346, "snaps": [[0.2916428913070755, 0.0, 0.8309414812743751]]}}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998737182806764, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.020786137209828578, "model_canonical": "R1*exp(-T1*log(Q10)/10 + T2*log(Q10)/10)", "seconds": 22.06, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.1 * (log(Q10) * T1))) + (0.1 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.1 (* (log x1) x2))) (* 0.1 (* (log x1) x3))))", "scale_a": 0.0, "scale_b": 0.9987035015345693, "noise_snap": {"before_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "before_a": 0.056414752254344336, "before_b": 0.9979381382734911, "snaps": [[0.004402307481072592, 0.0, 0.27158493478256834], [-0.10005267018483584, -0.1, 0.4758461613692204], [0.1001384688786895, 0.1, 2.4418725110581834]]}}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.325761895899309e-15, "model_canonical": "(Km + S)/(S*Vmax)", "seconds": 4.24, "generations": 0, "evaluations": 1273, "found_infix": "((Km + S) / (Vmax * S))", "found_prefix": "(/ (+ x0 x2) (* x1 x2))", "scale_a": -1.1102230246251565e-16, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.99987703604754, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00020197832242696155, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 26.26, "generations": 10, "evaluations": 12559, "found_infix": "(((D * C1) - (D * C2)) / dx)", "found_prefix": "(/ (- (* x0 x1) (* x0 x2)) x3)", "scale_a": -0.009858493333418119, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (* x0 x1) (* x0 x2)) x3)", "before_a": -0.010256123141523688, "before_b": 1.0000743692546095, "snaps": [[1.0000743692546095, 1.0, 0.13816513159076502]]}}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 7.47, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998, "noise_snap": null}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993151732726011, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.593847649546502e-16, "model_canonical": "1/(h + 1/(N*a))", "seconds": 31.49, "generations": 15, "evaluations": 18371, "found_infix": "(1 / (h + ((a * (1 / N)) * (1 / (a)\u00b2))))", "found_prefix": "(inv (+ x2 (* (* x0 (/ 1 x1)) (inv (square x0)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (+ x2 (* (* x0 (/ 0.99925084946 x1)) (inv (square x0)))))", "before_a": 0.0012533171519515385, "before_b": 0.9986634060638355, "snaps": [[0.9995139209138423, 1.0, 0.07154129630924826], [0.0012069651328684636, 0.0, 0.16240090370294985], [0.999096970916087, 1.0, 0.9121038946803673]]}}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995089334593679, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A**(1/4)*c", "seconds": 29.34, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(sqrt (* (square x0) (sqrt x1)))", "before_a": 0.036645081787725076, "before_b": 0.9989702638521389, "snaps": [[0.036645081787725076, 0.0, 0.6632652951259788], [0.9994916211348182, 1.0, 0.7536012537225607]]}}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 7.1, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0, "noise_snap": null}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999025338514973, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0858150604182134e-16, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 21.1, "generations": 10, "evaluations": 12676, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": {"before_prefix": "(/ x1 (+ x1 x0))", "before_a": 0.9998619042518972, "before_b": -0.9995315168870617, "snaps": [[0.9998619042518972, 1.0, 0.8065839035259518], [-0.9998829492540751, -1.0, 0.3888154108600906]]}}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995704480500724, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.002295401996333833, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 34.34, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": 0.0, "scale_b": 0.9985706739238628, "noise_snap": {"before_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "before_a": 0.05111422674785615, "before_b": 0.9981527179232538, "snaps": [[0.05111422674785615, 0.0, 0.4157863554654756]]}}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 6.08, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9980596463884519, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.388783326962997e-16, "model_canonical": "Ki*S*Vmax/(I*Km + Ki*Km + Ki*S)", "seconds": 20.98, "generations": 10, "evaluations": 12325, "found_infix": "(((Vmax * S) * Ki) / (((Km * Ki) + (Km * I)) + (S * Ki)))", "found_prefix": "(/ (* (* x0 x1) x4) (+ (+ (* x2 x4) (* x2 x3)) (* x1 x4)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* (* x0 x1) x4) (+ (+ (* x2 x4) (* x2 x3)) (* x1 x4)))", "before_a": 0.012622194925633323, "before_b": 0.9959433183142669, "snaps": [[0.9959433183142669, 1.0, 1.4960022619993856], [0.0023595100379547786, 0.0, 0.48930614103244763]]}}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998910540516509, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.137923494078443e-16, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 18.29, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (sqrt x0) (sqrt x1))", "before_a": -1.1775734463908422e-06, "before_b": 1.000056955315073, "snaps": [[1.000056955315073, 1.0, 0.10866048845945081], [-6.245928967244505e-07, 0.0, 0.13903739749321467]]}}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998916382555183, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006206248379606224, "model_canonical": "-365*age/54 + 5*ht + 14*wt + 67", "seconds": 19.78, "generations": 10, "evaluations": 12842, "found_infix": "(((13.75 * wt) + (5 * ht)) + (-6.759 * age))", "found_prefix": "(+ (+ (* 13.750429313997609 x0) (* 5 x1)) (* -6.759415909863846 x2))", "scale_a": 67.08841239248345, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "before_a": 67.85375044641069, "before_b": 1.0006845663770285, "snaps": [[4.9961495419994115, 5.0, 0.31941319000616514]]}}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999544058959522, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.8220892992570116e-11, "model_canonical": "QT/RR**(1/3)", "seconds": 19.34, "generations": 10, "evaluations": 12755, "found_infix": "((RR ^ -0.3333) * QT)", "found_prefix": "(* (pow x1 -0.3333333333333333) x0)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* (pow x1 -0.333888516159) x0)", "before_a": 0.4981815662494, "before_b": 0.9987184015130095, "snaps": [[-0.3342149892969745, -0.3333333333333333, 1.1329464416005586], [0.32588907290344776, 0.0, 0.7600808003108807], [0.9999555409848969, 1.0, 0.26495446243234355]]}}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9990917956867749, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008095738328210606, "model_canonical": "13*ht/(10*pi*Cr)", "seconds": 22.49, "generations": 15, "evaluations": 18453, "found_infix": "(ht / Cr)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.4138028520389279, "noise_snap": {"before_prefix": "(/ x0 x1)", "before_a": -0.03866574640000664, "before_b": 0.41326878656950633, "snaps": [[-0.03866574640000664, 0.0, 0.4102071849730831], [0.4130563476380297, 0.4138028520389279, 1.870937787538744]]}}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 3.89, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998865381458093, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.387002112727231e-16, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 26.73, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.5 * Alb))", "found_prefix": "(+ x0 (* -2.5 x1))", "scale_a": 10.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ x0 (* -2.4979789198296802 x1))", "before_a": 9.995455608207319, "before_b": 0.9996480637615771, "snaps": [[-2.503290559316759, -2.5, 0.9549862351711796], [10.002949417140975, 10.0, 0.608394972695024], [0.9997436511162685, 1.0, 0.7353773942967416]]}}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992661083995666, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "3*HCO3/2 + 8", "seconds": 21.14, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 8.0, "scale_b": 1.5, "noise_snap": {"before_prefix": "x0", "before_a": 7.884077231014388, "before_b": 1.505356426655209, "snaps": [[1.5053564265389743, 1.5, 2.1282962730558888], [7.977698682418094, 8.0, 1.2476978515585695]]}}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.999551182621344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0031516417686216613, "model_canonical": "530*CO*Hb*SaO2/39 + CO*PaO2/39", "seconds": 26.58, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (529.6 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 529.6288594634219 (* (* x0 x2) x1)))", "scale_a": 0.0, "scale_b": 0.02533775905725512, "noise_snap": {"before_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "before_a": 0.4487130556167358, "before_b": 0.0291712091502634, "snaps": [[1.8530433795976358, 0.0, 1.6816526880482316]]}}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998925161178632, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0030766111656658785, "model_canonical": "7*ht**(29/40)*wt**(4/(3*pi))/970", "seconds": 19.05, "generations": 10, "evaluations": 12365, "found_infix": "((ht ^ 0.7246) * (wt ^ 0.4244))", "found_prefix": "(* (pow x1 0.7246099627783142) (pow x0 0.4244131815783876))", "scale_a": 0.0, "scale_b": 0.007217155537688626, "noise_snap": {"before_prefix": "(* (pow x1 0.724354263324) (pow x0 0.424931966527))", "before_a": 0.0007369562839294463, "before_b": 0.007207217505135944, "snaps": [[0.0020901972704132055, 0.0, 0.18250489055918045], [0.42466457302114635, 0.4244131815783876, 0.9440006936043345]]}}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 4.89, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995438725898596, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(1 - exp(-k*tau))", "seconds": 19.85, "generations": 10, "evaluations": 12296, "found_infix": "(1 / (1 - exp((-(k * tau)))))", "found_prefix": "(inv (- 1 (exp (neg (* x0 x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(inv (- 1 (exp (neg (* x0 x1)))))", "before_a": -0.0009631832371626015, "before_b": 1.0007541915292788, "snaps": [[1.0007541915292788, 1.0, 0.7222296824282645], [-5.908907955536199e-05, 0.0, 0.13903739749324734]]}}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.999953747063817, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "U*V/P", "seconds": 18.65, "generations": 10, "evaluations": 12736, "found_infix": "((U * V) * (1 / P))", "found_prefix": "(* (* x0 x1) (/ 1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* (* x0 x1) (/ 1 x2))", "before_a": 0.022445311060096174, "before_b": 0.9991772114546248, "snaps": [[0.022445311060096174, 0.0, 0.14269766897912167], [0.9992345997101548, 1.0, 1.3651021989581609]]}}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989282648091444, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 21.9, "generations": 10, "evaluations": 12719, "found_infix": "(((-1 * CcO2) + CaO2) / (CvO2 + (-1 * CcO2)))", "found_prefix": "(/ (+ (* -1 x0) x1) (+ x2 (* -1 x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "before_a": 0.0072093538018610515, "before_b": 0.993244990800781, "snaps": [[0.9856078523222023, 1.0, 1.3111999972375283], [0.00137352021810568, 0.0, 0.7043237769638347], [-0.999547860335702, -1.0, 0.6983504787099881], [-0.9999090114109777, -1.0, 0.7744183750091501]]}}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 5.0, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999, "noise_snap": null}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971856509949503, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "4*TBSA*wt", "seconds": 31.05, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 4.0, "noise_snap": {"before_prefix": "(* x0 x1)", "before_a": 31.244406849546067, "before_b": 3.987988757421484, "snaps": [[31.244406730081188, 0.0, 0.9593206011715423], [3.9968853391632795, 4.0, 0.651321372612141]]}}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998805564390485, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5798907497399861e-15, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 26.14, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "before_a": 0.031091964534340377, "before_b": 0.9990825972117608, "snaps": [[217.97890606295798, 218.0, 0.17961061356921032], [0.029790612219888934, 0.0, 0.3647736795074894], [0.9999574345804184, 1.0, 0.7189222463823706]]}}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.9990696609577662, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C*Emax/(C + EC50)", "seconds": 31.25, "generations": 20, "evaluations": 24356, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) (+ x1 x2))", "before_a": -0.0109197374871286, "before_b": 0.9995963114604427, "snaps": [[-0.010919737586485076, 0.0, 0.1517102929130934], [0.999369676392454, 1.0, 0.699537696583156]]}}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730382476207, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.808524511904954e-16, "model_canonical": "11*wt/10 - 128*wt**2/ht**2", "seconds": 29.45, "generations": 15, "evaluations": 18269, "found_infix": "((1.1 * wt) + (-128 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.1 x0) (* -128 (* (square x0) (inv (square x1)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 1.099713011987 x0) (* -127.921580039081 (* (square x0) (inv (square x1)))))", "before_a": 0.09708011159835905, "before_b": 0.9984543841520913, "snaps": [[1.0984227818122307, 1.1, 1.206981762313034], [0.016606468173206837, 0.0, 0.7105151380462179], [-128.01760373022887, -128.0, 0.4934509458674715]]}}


==> anc/standard_configuration/p2_v5.jsonl <==
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 44.65, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999088287722308, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "C0*exp(-k*t)", "seconds": 38.12, "generations": 15, "evaluations": 17999, "found_infix": "(C0 * exp((-(k * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(* x0 (exp (neg (* x1 x2))))", "before_a": -0.0012119163915453868, "before_b": 0.9996686485255741, "snaps": [[-0.0012119163835240675, 0.0, 0.2703102397903775], [0.999582645027814, 1.0, 0.8363791188949993]]}}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 10.76, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995791674534875, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008089111543288799, "model_canonical": "T0*exp(-k*t) + Ta - Ta*exp(-k*t)", "seconds": 50.97, "generations": 15, "evaluations": 18158, "found_infix": "((Ta + (T0 * exp((-(k * t))))) - (Ta * exp((-(k * t)))))", "found_prefix": "(- (+ x0 (* x1 (exp (neg (* x2 x3))))) (* x0 (exp (neg (* x2 x3)))))", "scale_a": -0.055502223079165795, "scale_b": 1.0, "noise_snap": {"before_prefix": "(- (+ x0 (* x1 (exp (neg (* x2 x3))))) (* x0 (exp (neg (* x2 x3)))))", "before_a": -0.08253789649422316, "before_b": 1.0006803927131158, "snaps": [[1.0006803927131158, 1.0, 0.623137291200741]]}}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.5276267228295651e-15, "model_canonical": "(C0*k*exp(-k*t) + R - R*exp(-k*t))/k", "seconds": 27.6, "generations": 0, "evaluations": 1267, "found_infix": "(((R + ((C0 * k) * exp((-(k * t))))) - (R * exp((-(k * t))))) / k)", "found_prefix": "(/ (- (+ x1 (* (* x0 x2) (exp (neg (* x2 x3))))) (* x1 (exp (neg (* x2 x3))))) x2)", "scale_a": 3.552713678800501e-15, "scale_b": 1.0, "noise_snap": null}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 9.83, "generations": 0, "evaluations": 1284, "found_infix": "exp((-(lam * x)))", "found_prefix": "(exp (neg (* x0 x1)))", "scale_a": 1.0, "scale_b": -1.0, "noise_snap": null}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 15.67, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998, "noise_snap": null}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 12.71, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 9.22, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 19.21, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0, "noise_snap": null}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999013546559826, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4927513780036225e-15, "model_canonical": "P/(4*pi*r**2)", "seconds": 31.49, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": 0.0, "scale_b": 0.07957747154594767, "noise_snap": {"before_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "before_a": -0.0002353427527249652, "before_b": 0.07960764552306343, "snaps": [[-0.0002353427527249652, 0.0, 0.4690979856179012], [0.07959806072730091, 0.07957747154594767, 0.5597398396327271]]}}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 11.73, "generations": 0, "evaluations": 1273, "found_infix": "((I * cos(theta)) / (d)\u00b2)", "found_prefix": "(/ (* x0 (cos x1)) (square x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 15.48, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 9.6, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 6.71, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 7.99, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0, "noise_snap": null}


==> anc/standard_configuration/p2_v6.jsonl <==
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986853591115488, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.09186076085684108, "model_canonical": "24*a*(b + c)/7 + 12*a/7 + 12*b*c/7 + 12*b*Max(b**(1/3), c)/7 + 12*c/7 + 12*Max(a*Max(b, c), b*c)/7 - 7.20456578763182", "seconds": 153.89, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.204565787631822, "scale_b": 1.7142857142857142, "noise_snap": {"before_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "before_a": -7.405635011350455, "before_b": 1.7151253533426671, "snaps": [[1.7151253533426671, 1.7142857142857142, 0.2994400036185665]]}}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0251696480909725e-15, "model_canonical": "sqrt(x1**2 - 2*x1*x2 + x2**2 + y1**2 - 2*y1*y2 + y2**2 + z1**2 - 2*z1*z2 + z2**2)", "seconds": 22.08, "generations": 0, "evaluations": 1265, "found_infix": "sqrt((((((((((x1)\u00b2 + (x2)\u00b2) + (y1)\u00b2) + (y2)\u00b2) + (z1)\u00b2) + (z2)\u00b2) - (2 * (x1 * x2))) - (2 * (y1 * y2))) - (2 * (z1 * z2))))", "found_prefix": "(sqrt (- (- (- (+ (+ (+ (+ (+ (square x0) (square x1)) (square x2)) (square x3)) (square x4)) (square x5)) (* 2 (* x0 x1))) (* 2 (* x2 x3))) (* 2 (* x4 x5))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3609935803420532e-12, "model_canonical": "sqrt(x1**2*y2**2/4 - x1**2*y2*y3/2 + x1**2*y3**2/4 - x1*x2*y1*y2/2 + x1*x2*y1*y3/2 + x1*x2*y2*y3/2 - x1*x2*y3**2/2 + x1*x3*y1*y2/2 - x1*x3*y1*y3/2 - x1*x3*y2**2/2 + x1*x3*y2*y3/2 + x2**2*y1**2/4 - x2**2*y1*y3/2 + x2**2*y3**2/4 - x2*x3*y1**2/2 + x2*x3*y1*y2/2 + x2*x3*y1*y3/2 - x2*x3*y2*y3/2 + x3**2*y", "seconds": 20.49, "generations": 0, "evaluations": 1265, "found_infix": "sqrt((((((((((((((((((((((0.25 * ((x1)\u00b2 * (y2)\u00b2)) + (0.25 * ((x1)\u00b2 * (y3)\u00b2))) + (0.5 * (((x1 * y1) * x2) * y3))) + (0.5 * (((x1 * y1) * y2) * x3))) + (0.5 * (((x1 * x2) * y2) * y3))) + (0.5 * (((x1 * y2) * x3) * y3))) + (0.25 * ((y1)\u00b2 * (x2)\u00b2))) + (0.25 * ((y1)\u00b2 * (x3)\u00b2))) + (0.5 * (((y1 * x2) * y2)", "found_prefix": "(sqrt (- (- (- (- (- (- (- (- (- (+ (+ (+ (+ (+ (+ (+ (+ (+ (+ (+ (* 0.25 (* (square x0) (square x3))) (* 0.25 (* (square x0) (square x5)))) (* 0.5 (* (* (* x0 x1) x2) x5))) (* 0.5 (* (* (* x0 x1) x3) x4))) (* 0.5 (* (* (* x0 x2) x3) x5))) (* 0.5 (* (* (* x0 x3) x4) x5))) (* 0.25 (* (square x1) (square x2)))) (* 0.25 (* (square x1) (square x4)))) (* 0.5 (* (* (* x1 x2) x3) x4))) (* 0.5 (* (* (* x1 x2) x4) x5))) (* 0.25 (* (square x2) (square x5)))) (* 0.25 (* (square x3) (square x4)))) (* 0.5 (* (* (square x0) x3) x5))) (* 0.5 (* (* (* x0 x1) x2) x3))) (* 0.5 (* (* (* x0 x1) x4) x5))) (* 0.5 (* (* x0 x2) (square x5)))) (* 0.5 (* (* x0 (square x3)) x4))) (* 0.5 (* (* (square x1) x2) x4))) (* 0.5 (* (* x1 (square x2)) x5))) (* 0.5 (* (* x1 x3) (square x4)))) (* 0.5 (* (* (* x2 x3) x4) x5))))", "scale_a": -7.815970093361102e-14, "scale_b": 1.0000000000000056, "noise_snap": null}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 174.97, "generations": 100, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455, "noise_snap": null}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 16.98, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998581344355884, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.00041830077105001456, "model_canonical": "log((125/46)**c + (87/32)**a + (87/32)**b)", "seconds": 183.0, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.718 ^ b) + ((-2.717 ^ c) + (-2.718 ^ a))))", "found_prefix": "(log (+ (pow 2.7184459057072505 x1) (+ (pow -2.7173671712651752 x2) (pow -2.7183928498900243 x0))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "before_a": -0.0025329515547252157, "before_b": 1.0026097817540456, "snaps": [[0.002848608051115642, 0.0, 0.864472142023301], [0.9987869873113048, 1.0, 0.9083115310123341]]}}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 4.94, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0, "noise_snap": null}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 13.6, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997, "noise_snap": null}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999157019497766, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(x**3 - 2*x + 1)/(x**2 + x + 1)", "seconds": 25.32, "generations": 10, "evaluations": 12558, "found_infix": "(((1 + (x)\u00b3) - (2 * x)) / ((1 + x) + (x)\u00b2))", "found_prefix": "(/ (- (+ 1 (cube x0)) (* 2 x0)) (+ (+ 1 x0) (square x0)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (+ 1 (cube x0)) (* 2 x0)) (+ (+ 1 x0) (square x0)))", "before_a": -0.002382680393138825, "before_b": 1.00111244816953, "snaps": [[1.00111244816953, 1.0, 1.994944314719558], [-0.000816322665613311, 0.0, 1.2476978425675653]]}}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-b + sqrt(4*a*c + b**2))/(2*a)", "seconds": 14.74, "generations": 0, "evaluations": 1273, "found_infix": "((sqrt(((b * b) + (4 * (a * c)))) - b) / a)", "found_prefix": "(/ (- (sqrt (+ (* x1 x1) (* 4 (* x0 x2)))) x1) x0)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": null}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.640368424731412e-16, "model_canonical": "3*a*b*c/(a*b + a*c + b*c)", "seconds": 6.64, "generations": 0, "evaluations": 1267, "found_infix": "(((a * b) * c) / (((a * b) + (a * c)) + (b * c)))", "found_prefix": "(/ (* (* x0 x1) x2) (+ (+ (* x0 x1) (* x0 x2)) (* x1 x2)))", "scale_a": 1.7763568394002505e-15, "scale_b": 3.0, "noise_snap": null}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9867539139137284, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.76283397159597, "model_canonical": "-0.0793626393309059 + (y + (5*r**2 + r*x)*log(y/(s2*x))/log(10))*(-1787*r*x/(968*(r + s1)) + y)/s2 + x**2/s1", "seconds": 171.62, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (5 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.846 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 5 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.8460744929370088 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.07936263933090593, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "before_a": -0.09599040208200771, "before_b": 0.9994099283645337, "snaps": [[1.010097754703661, 1.0, 1.0840244962694974], [4.8296216925565725, 5.0, 1.2758741921409513]]}}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.405410001297897e-12, "model_canonical": "exp(log(exp(p*log(x)) + exp(p*log(y)) + exp(p*log(z)))/p)", "seconds": 14.18, "generations": 0, "evaluations": 1267, "found_infix": "exp((log(((exp((p * log(x))) + exp((p * log(y)))) + exp((p * log(z))))) / p))", "found_prefix": "(exp (/ (log (+ (+ (exp (* x3 (log x0))) (exp (* x3 (log x1)))) (exp (* x3 (log x2))))) x3))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9998832425962244, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.0551499438325455e-13, "model_canonical": "(E0*exp(h*log(Cc)) + E0*exp(h*log(EC50)) + Emax*exp(h*log(Cc)))/(exp(h*log(Cc)) + exp(h*log(EC50)))", "seconds": 34.8, "generations": 15, "evaluations": 18256, "found_infix": "((((E0 * exp((h * log(EC50)))) + (E0 * exp((h * log(Cc))))) + (Emax * exp((h * log(Cc))))) / (exp((h * log(EC50))) + exp((h * log(Cc)))))", "found_prefix": "(/ (+ (+ (* x4 (exp (* x2 (log x1)))) (* x4 (exp (* x2 (log x0))))) (* x3 (exp (* x2 (log x0))))) (+ (exp (* x2 (log x1))) (exp (* x2 (log x0)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* x4 (exp (* x2 (log x1)))) (* x4 (exp (* x2 (log x0))))) (* x3 (exp (* x2 (log x0))))) (+ (exp (* x2 (log x1))) (exp (* x2 (log x0)))))", "before_a": -0.009603845388195253, "before_b": 1.0005340506264435, "snaps": [[-0.009603845246583045, 0.0, 0.4618469805863264], [1.0003486891599016, 1.0, 1.0310274635604904]]}}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(K1 - K2*a12)/(-a12*a21 + 1)", "seconds": 24.98, "generations": 0, "evaluations": 1253, "found_infix": "((K1 - (K2 * a12)) / (1 - (a12 * a21)))", "found_prefix": "(/ (- x0 (* x1 x2)) (- 1 (* x2 x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8879150451768586, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.2141254944722712, "model_canonical": "178*K*(log(r*t) + 1.500863)*tanh(r + 1.06980775413673*nu*t/Qr)/645 + 1640/(17*pi)", "seconds": 142.71, "generations": 95, "evaluations": 18746, "found_infix": "((K * (1.501 + log((t * r)))) * tanh(((-(((nu * t) / (Qr * 2.709)) * -2.898)) + r)))", "found_prefix": "(* (* x0 (+ 1.500863 (log (* x3 x2)))) (tanh (+ (neg (* (/ (* x4 x3) (* x1 2.709083)) -2.898198)) x2)))", "scale_a": 30.707410773691038, "scale_b": 0.2759690263385462, "noise_snap": null}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 60.0, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287, "noise_snap": null}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 5.73, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 5.33, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888, "noise_snap": null}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9992131297666089, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.316721240152894, "model_canonical": "-0.00867740596020503*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.4248575689949) + 13*log(Ko*(Nao*pNa + 217/95)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK))) + 2127/199", "seconds": 156.2, "generations": 75, "evaluations": 89481, "found_infix": "((13 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.284) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.008677 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.425) + log(Ko)))))", "found_prefix": "(+ (* 13 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.284209902720801) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.008677405960205034 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.4248575689948955) (log x2)))))", "scale_a": 10.688442594294253, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "before_a": 9.873011713231413, "before_b": 1.1645991019688493, "snaps": [[12.932087839607656, 13.0, 2.04064241320828]]}}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998682996258403, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004888214673603384, "model_canonical": "(Irr*a + Pm - sqrt(-4*Irr*Pm*a*th + (-Irr*a - Pm)**2))/(2*th)", "seconds": 26.14, "generations": 10, "evaluations": 11828, "found_infix": "(((Pm + (a * Irr)) - sqrt(((((-Pm) - (a * Irr)) * ((-Pm) - (a * Irr))) + (3.998 * (th * (-((a * Irr) * Pm))))))) / th)", "found_prefix": "(/ (- (+ x2 (* x0 x1)) (sqrt (+ (* (- (neg x2) (* x0 x1)) (- (neg x2) (* x0 x1))) (* 3.99769510075349 (* x3 (neg (* (* x0 x1) x2))))))) x3)", "scale_a": 0.0, "scale_b": 0.5, "noise_snap": {"before_prefix": "(/ (- (+ x2 (* x0 x1)) (sqrt (+ (* (- (neg x2) (* x0 x1)) (- (neg x2) (* x0 x1))) (* 3.988464 (* x3 (neg (* (* x0 x1) x2))))))) x3)", "before_a": -0.010828165857798666, "before_b": 0.5019105823123794, "snaps": [[-0.009484839033002812, 0.0, 0.899041808056463], [0.5011039802328154, 0.5, 1.830950468071899]]}}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0374534401066667e-15, "model_canonical": "b*s/(g*m + g*s + m**2 + m*s)", "seconds": 25.6, "generations": 0, "evaluations": 1267, "found_infix": "((b * s) / ((((s * g) + (s * m)) + (g * m)) + (m)\u00b2))", "found_prefix": "(/ (* x0 x1) (+ (+ (+ (* x1 x2) (* x1 x3)) (* x2 x3)) (square x3)))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.999539150733898, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.189927126769943e-16, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 19.29, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 0.0, "scale_b": 2.0, "noise_snap": {"before_prefix": "(sqrt (* x0 x1))", "before_a": 0.0002486645784949282, "before_b": 1.9988929673116922, "snaps": [[0.0002486645784949282, 0.0, 0.14931633316877435], [1.9992043986380363, 2.0, 0.8176625491659164]]}}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4023597967481393e-10, "model_canonical": "P/(1 + E0*exp(d/100)/(A*I0))", "seconds": 8.29, "generations": 0, "evaluations": 1253, "found_infix": "(P * (1 / (1 + exp((-(((log(I0) + (-log(E0))) + (-0.01 * d)) + log(A)))))))", "found_prefix": "(* x0 (inv (+ 1 (exp (neg (+ (+ (+ (log x1) (neg (log x2))) (* -0.009999999999999998 x3)) (log x4)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.99999999349419, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.4808845608008374, "model_canonical": "3.4881817802365 - 3.48818370869935*exp(-0.0168266118190305*exp(-1.9409410144212e-6*V**3 - 0.000392*V**2 + 0.0586861845669197*V))", "seconds": 6.23, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-4.085 + (0.05869 * V)) + (-0.000392 * (V)\u00b2)) + (-1.941e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -4.0847936089889325 (* 0.058686184566919694 x0)) (* -0.000392 (square x0))) (* -1.9409410144212005e-06 (* x0 (square x0)))))))", "scale_a": 3.4881817802364954, "scale_b": -3.4881837086993475, "noise_snap": {"before_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "before_a": 0.9999100602804736, "before_b": -0.9999084470441909, "snaps": [[-0.0003921182205987734, -0.000392, 0.7157555655166515]]}}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999144968107287, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 5.706882316743863e-16, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Km + Sb)", "seconds": 59.27, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((1 / Ki), Vmax)) + (((Sb / Kip) * Ii) + Km))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 1 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) x2))))", "before_a": -0.004167278810840003, "before_b": 0.9988691800631141, "snaps": [[0.9973647328052733, 1.0, 0.6987204077884304], [-0.001033643996283974, 0.0, 1.1878152822927954], [1.000392613678443, 1.0, 1.184360170059913]]}}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9992098489507408, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 22.94571713287134, "model_canonical": "1490/(Scr**1.115219446437*(1 + exp(-Scr**((-Scr + Scr**(-641/303))/(Scr**1.022685369863*Scr**(1.126091296585*(0.85526731542005/Age**0.294647200836)**Age)))))*(100*Age - Scr)**0.300119464329) + 3697*(1983/668 + 313*(Age - 2205/(8*pi) + 363/8)*(Age + Scr - 986/(5*pi))/(139*(-2234*Scr/7 - 2366/11)))/(1", "seconds": 121.31, "generations": 65, "evaluations": 77167, "found_infix": "((1530 * (sigmoid(((Scr ^ ((Scr ^ -1.023) * ((Scr ^ -2.116) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2946) ^ Age)))) * ((Scr ^ -1.115) * (((Age * 100) - abs(Scr)) ^ -0.3001)))) + (100.7 * ((2.969 + ((2.252 / (-319.1 * (Scr + 0.674))) * ((Scr - (62.77 - Age)) * ((Age + 45.38) - 87.73)))) / (A", "found_prefix": "(+ (* 1530.493305816331 (* (sigmoid (pow (pow x0 (* (pow x0 -1.022685369863) (- (pow x0 -2.115510998128) x0))) (pow (pow x0 -1.126091296585) (pow (pow (* x1 -1.69996007727) -0.294647200836) x1)))) (* (pow x0 -1.115219446437) (pow (- (* x1 99.998648001865) (abs x0)) -0.300119464329)))) (* 100.738672370623 (/ (+ 2.968562671199 (* (/ 2.251798875196 (* -319.142307420265 (+ x0 0.673962484424))) (* (- x0 (- 62.770293880481 x1)) (- (+ x1 45.3751074267) 87.733910824361)))) (+ x1 (exp (* x0 1.326898777153))))))", "scale_a": 1.833785527767816, "scale_b": 0.9734688337623358, "noise_snap": null}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9982309649662743, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.6284534922705314, "model_canonical": "16*Dose*F*(ke + 1)*exp(-21*ke*t/20 - 13/(35*t))/(15*V)", "seconds": 134.19, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3713 * ((t * (ke * 2.827)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 1)))))", "found_prefix": "(* (exp (* -0.37128534536759045 (+ (* x5 (* x3 2.826553393635462)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 1)))))", "scale_a": 0.0, "scale_b": 1.066649588857602, "noise_snap": {"before_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "before_a": 0.02797347857032051, "before_b": 1.249532710850165, "snaps": [[0.9293308869269609, 1.0, 1.48504036211813], [0.016468736247539244, 0.0, 2.0896250744337252]]}}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A*exp(-al*t) + B*exp(-be*t)", "seconds": 19.41, "generations": 0, "evaluations": 1253, "found_infix": "((A * exp((-(al * t)))) + (B * exp((-(be * t)))))", "found_prefix": "(+ (* x0 (exp (neg (* x1 x4)))) (* x2 (exp (neg (* x3 x4)))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 4.93, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062, "noise_snap": null}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998714517318436, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.560615391244251, "model_canonical": "-9 + (-103*HDL*(TG + 1)/100 + 10*TC*TG/(3*pi) - 4*TG**2/(11*pi))/(0.00053*TG**2 + TG)", "seconds": 15.76, "generations": 10, "evaluations": 12608, "found_infix": "((((-0.1157 * (TG)\u00b2) + (1.061 * (TC * TG))) + (-1.03 * (HDL * (TG + 1)))) / (TG + (0.00053 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (* -0.11574904952137843 (square x2)) (* 1.061032953945969 (* x0 x2))) (* -1.03 (* x1 (+ x2 1)))) (+ x2 (* 0.00053 (square x2))))", "scale_a": -9.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (+ (+ (* -0.1225962176829709 (square x2)) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "before_a": -8.518936761108577, "before_b": 0.9486367756251938, "snaps": [[1.0615647481368595, 1.061032953945969, 0.31665558415613887], [-0.11546663414639403, -0.11574904952137843, 0.5954541131568896], [-9.132892135117158, -9.0, 0.9336623201190158], [-1.029754152385804, -1.03, 0.26410544334219765], [0.0005321908558304502, 0.00053, 1.8291951625793728]]}}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997315758029671, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0003421724074563692, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 24.01, "generations": 15, "evaluations": 18587, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02151763388280508, "scale_b": 100.0, "noise_snap": {"before_prefix": "(/ (* x0 x1) x2)", "before_a": -0.015283946481626565, "before_b": 99.90816468681804, "snaps": [[99.90816468681804, 100.0, 0.7930692754044459]]}}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 3.31, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0, "noise_snap": null}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9998822889323659, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006081929471419956, "model_canonical": "9*BUN/(8*pi) + Glu/18 + 2*Na", "seconds": 17.21, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05556 * Glu)) + (0.3581 * BUN))", "found_prefix": "(+ (+ (* 1.9996080827675806 x0) (* 0.05555555555555555 x1)) (* 0.3580986219567645 x2))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "before_a": 0.5149797780260315, "before_b": 0.9980476091561753, "snaps": [[0.05560151761952748, 0.05555555555555555, 0.6091533733453619], [0.3571555418205294, 0.3580986219567645, 2.043320809737439], [0.43546412653305927, 0.0, 2.375003628439107]]}}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 6.25, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265, "noise_snap": null}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846060125953, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.254161638887527e-16, "model_canonical": "27*W*(100 - BF)/125 + 370", "seconds": 17.92, "generations": 10, "evaluations": 12531, "found_infix": "((100 - BF) * W)", "found_prefix": "(* (- 100 x1) x0)", "scale_a": 370.0, "scale_b": 0.216, "noise_snap": {"before_prefix": "(* (- 99.917495 x1) x0)", "before_a": 370.870677321888, "before_b": 0.21608709654360359, "snaps": [[99.89899138794233, 100.0, 1.1012841068451156], [0.21590753542397229, 0.216, 0.8218069240643033], [369.96941045297734, 370.0, 0.13903739723999373]]}}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3051056255558425e-15, "model_canonical": "67*CO*Hb*SaO2/5 - 67*CO*Hb*SvO2/5 + 3*CO*PaO2/100 - 3*CO*PvO2/100", "seconds": 19.16, "generations": 0, "evaluations": 1265, "found_infix": "((((0.03 * (CO * PaO2)) + (13.4 * ((CO * Hb) * SaO2))) - (0.03 * (CO * PvO2))) - (13.4 * ((CO * Hb) * SvO2)))", "found_prefix": "(- (- (+ (* 0.03 (* x0 x4)) (* 13.4 (* (* x0 x1) x2))) (* 0.03 (* x0 x5))) (* 13.4 (* (* x0 x1) x3)))", "scale_a": 5.684341886080802e-14, "scale_b": 0.9999999999999999, "noise_snap": null}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.984967268530397e-16, "model_canonical": "(Ca*Cb + Ca*Ib + Cb*Ia)/(Ca*Cb + Ca*Ib + Cb*Ia + Ia*Ib)", "seconds": 7.09, "generations": 0, "evaluations": 1267, "found_infix": "((((Ca * Cb) + (Ca * Ib)) + (Ia * Cb)) / ((((Ca * Cb) + (Ca * Ib)) + (Ia * Cb)) + (Ia * Ib)))", "found_prefix": "(/ (+ (+ (* x0 x2) (* x0 x3)) (* x1 x2)) (+ (+ (+ (* x0 x2) (* x0 x3)) (* x1 x2)) (* x1 x3)))", "scale_a": -1.1102230246251565e-16, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt*exp(n*log(r + 1)) - Pmt)*exp(-n*log(r + 1))/r", "seconds": 5.91, "generations": 0, "evaluations": 1273, "found_infix": "(((Pmt * exp((n * log((1 + r))))) - Pmt) / (r * exp((n * log((1 + r))))))", "found_prefix": "(/ (- (* x0 (exp (* x2 (log (+ 1 x1))))) x0) (* x1 (exp (* x2 (log (+ 1 x1))))))", "scale_a": -7.275957614183426e-12, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 5.72, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998, "noise_snap": null}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 13.4, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002, "noise_snap": null}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4381855380885318e-11, "model_canonical": "(Cpn*exp(n*log(y + 1)) - Cpn + Fv*y)*exp(-n*log(y + 1))/y", "seconds": 7.57, "generations": 0, "evaluations": 1267, "found_infix": "((((Cpn * exp((n * log((1 + y))))) + (y * Fv)) - Cpn) / (y * exp((n * log((1 + y))))))", "found_prefix": "(/ (- (+ (* x0 (exp (* x2 (log (+ 1 x1))))) (* x1 x3)) x0) (* x1 (exp (* x2 (log (+ 1 x1))))))", "scale_a": 3.410605131648481e-13, "scale_b": 0.9999999999999998, "noise_snap": null}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.87199091392779e-11, "model_canonical": "(n*y - y*exp(n*log(y + 1)) + y - exp(n*log(y + 1)) + 1)/(-y*exp(n*log(y + 1)) + y)", "seconds": 9.78, "generations": 0, "evaluations": 1281, "found_infix": "(((((1 + y) + (y * n)) - exp((n * log((1 + y))))) - (y * exp((n * log((1 + y)))))) / (y - (y * exp((n * log((1 + y)))))))", "found_prefix": "(/ (- (- (+ (+ 1 x0) (* x0 x1)) (exp (* x1 (log (+ 1 x0))))) (* x0 (exp (* x1 (log (+ 1 x0)))))) (- x0 (* x0 (exp (* x1 (log (+ 1 x0)))))))", "scale_a": -7.105427357601002e-15, "scale_b": 1.0000000000000009, "noise_snap": null}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 125.31, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134, "noise_snap": null}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 75596.32690777343, "model_canonical": "0.593101006809047*D0*n**g1*(g1 + 2645*g2/774 + n**g1)**(n**g1)*exp(sqrt(g2))/r**(768/637) - 3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 3/683", "seconds": 148.03, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(g2)) * ((n ^ g1) * (((g1 + ((3.417 * g2) + (n ^ g1))) ^ (n ^ g1)) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt x2)) (* (pow x4 x1) (* (pow (+ x1 (+ (* 3.417312917233 x2) (pow x4 x1))) (pow x4 x1)) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474, "noise_snap": null}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.572080960472416e-16, "model_canonical": "sqrt(-2*rho*s1*s2*w**2 + 2*rho*s1*s2*w + s1**2*w**2 + s2**2*w**2 - 2*s2**2*w + s2**2)", "seconds": 26.69, "generations": 0, "evaluations": 1267, "found_infix": "sqrt(((((((s2)\u00b2 + ((w)\u00b2 * (s1)\u00b2)) + ((w)\u00b2 * (s2)\u00b2)) + (2 * (((w * s1) * s2) * rho))) - (2 * (w * (s2)\u00b2))) - (2 * ((((w)\u00b2 * s1) * s2) * rho))))", "found_prefix": "(sqrt (- (- (+ (+ (+ (square x2) (* (square x0) (square x1))) (* (square x0) (square x2))) (* 2 (* (* (* x0 x1) x2) x3))) (* 2 (* x0 (square x2)))) (* 2 (* (* (* (square x0) x1) x2) x3))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998983610007044, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.552940112146771e-06, "model_canonical": "(b*p + p - exp(1/W))/b", "seconds": 26.95, "generations": 20, "evaluations": 24217, "found_infix": "(((p + (p * b)) - exp((W / (W * W)))) / b)", "found_prefix": "(/ (- (+ x0 (* x0 x1)) (exp (/ x2 (* x2 x2)))) x1)", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": {"before_prefix": "(/ (- (+ x0 (* x0 x1)) (exp (/ x2 (* x2 x2)))) x1)", "before_a": 0.00021273759953732707, "before_b": 0.9997104333143843, "snaps": [[0.9997104333143843, 1.0, 0.49483756760070297], [7.933526098758653e-05, 0.0, 0.4979205747972552]]}}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 6.45, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999, "noise_snap": null}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 6.54, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0, "noise_snap": null}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9947976342035189, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.6590720452739023, "model_canonical": "31*(Ve - Vs)/(34*sqrt(Ve)*sqrt(Vs)*sqrt(Abs(n**2 - 83/64)))", "seconds": 70.31, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((0 - Vs))) / sqrt((1.297 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- 0 x1))) (sqrt (- 1.2970012244628208 (square x2)))) (sqrt x0))", "scale_a": -0.028275218434403535, "scale_b": 0.9114973306142292, "noise_snap": {"before_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "before_a": -0.025848689155367283, "before_b": 1.0134614159989663, "snaps": [[-13.880406232962804, 0.0, 0.7424875272235096]]}}


==> anc/standard_configuration/rel_ode_clean_new.jsonl <==
{"id": "newton_cooling_ode", "law": "dT/dt = -0.15*(T - 20)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 5.5, "generations": 0, "found": "y", "scale_a": 3.0, "scale_b": -0.15}
{"id": "logistic_growth_ode", "law": "dP/dt = 0.4*P*(1 - P/100)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 8.1, "generations": 0, "found": "((0.4 * y) + (-0.004 * (y)\u00b2))", "scale_a": -0.0, "scale_b": 1.0}
{"id": "drug_elimination_ode", "law": "dC/dt = -0.25*C   (first-order clearance)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 2.5, "generations": 0, "found": "y", "scale_a": -0.0, "scale_b": -0.25}
{"id": "michaelis_menten_ode", "law": "dS/dt = -2*S/(5 + S)   (saturable clearance)", "noise": 0.0, "gradient_r2": 1.0, "trajectory_r2": 1.0, "success": true, "seconds": 7.9, "generations": 0, "found": "(-2 / (0.9998 + (4.999 * (1 / y))))", "scale_a": 0.0, "scale_b": 0.999923}
{"id": "iv_infusion_ode", "law": "dC/dt = u(t) - 0.3*C   (infusion in, first-order out)", "noise": 0.0, "gradient_r2": 0.999464, "trajectory_r2": 0.999758, "success": true, "seconds": 4.5, "generations": 0, "found": "((-0.3056 * y) + dose_rate)", "scale_a": 0.011943, "scale_b": 1.016899}


==> anc/standard_configuration/rel_ode_noisy_new.jsonl <==
{"id": "newton_cooling_ode", "law": "dT/dt = -0.15*(T - 20)", "noise": 0.03, "gradient_r2": 0.99974, "trajectory_r2": 0.999307, "success": true, "seconds": 63.7, "generations": 60, "found": "exp((-0.1491 * t))", "scale_a": 0.012554, "scale_b": -11.27172}
{"id": "logistic_growth_ode", "law": "dP/dt = 0.4*P*(1 - P/100)", "noise": 0.03, "gradient_r2": 0.990158, "trajectory_r2": 0.999302, "success": true, "seconds": 72.4, "generations": 60, "found": "(((y * 55.33) - ((((t / -110) * -334.3) / 5.757) * t)) * (100.4 - y))", "scale_a": -0.153471, "scale_b": 7.4e-05}
{"id": "drug_elimination_ode", "law": "dC/dt = -0.25*C   (first-order clearance)", "noise": 0.03, "gradient_r2": 0.99974, "trajectory_r2": 0.999307, "success": true, "seconds": 67.4, "generations": 60, "found": "exp((-0.2485 * t))", "scale_a": 0.013949, "scale_b": -12.524133}
{"id": "michaelis_menten_ode", "law": "dS/dt = -2*S/(5 + S)   (saturable clearance)", "noise": 0.03, "gradient_r2": 0.991161, "trajectory_r2": 0.999306, "success": true, "seconds": 63.1, "generations": 60, "found": "(t / (7.601 + y))", "scale_a": -1.796753, "scale_b": 0.447116}
{"id": "iv_infusion_ode", "law": "dC/dt = u(t) - 0.3*C   (infusion in, first-order out)", "noise": 0.03, "gradient_r2": 0.995774, "trajectory_r2": 0.999034, "success": true, "seconds": 58.8, "generations": 60, "found": "(((-0.02612 * (-6.032 - dose_rate)) + dose_rate) + (-0.3142 * y))", "scale_a": -0.143245, "scale_b": 0.994239}


==> anc/standard_configuration/rel_ode_system_new.jsonl <==
{"id": "two_compartment_pk", "laws": ["dC1/dt = u(t) - 0.5*C1 + 0.1*C2", "dC2/dt = 0.2*C1 - 0.1*C2"], "noise": 0.0, "n_states": 2, "gradient_r2": 0.999934, "trajectory_r2": 0.999984, "reference_gradient_r2": 1.0, "reference_trajectory_r2": 0.99992, "success": true, "seconds": 187.1, "found": ["d(C1)/dt = -0.00265817 + 1 * ((((-0.5059 * C1) + (0.1022 * C2)) + (1.006 * dose_rate)))", "d(C2)/dt = -0.000560055 + 1 * (((0.2001 * C1) + (-0.0999 * C2)))"], "per_state": [{"state": "C1", "gradient_r2": 0.999934, "trajectory_r2": 0.999984}, {"state": "C2", "gradient_r2": 1.0, "trajectory_r2": 0.999999}]}
{"id": "lotka_volterra", "laws": ["dPrey/dt = 1.1*Prey - 0.4*Prey*Pred", "dPred/dt = 0.1*Prey*Pred - 0.4*Pred"], "noise": 0.0, "n_states": 2, "gradient_r2": 0.999985, "trajectory_r2": 1.0, "reference_gradient_r2": 0.999985, "reference_trajectory_r2": 0.999816, "success": true, "seconds": 230.5, "found": ["d(Prey)/dt = 1.54481e-07 + 1 * (((1.1 * Prey) + (-0.4 * (Prey * Pred))))", "d(Pred)/dt = 1.01541e-06 + 1 * (((((1.348e-07 * Prey) + (-0.4 * Pred)) + (0.1 * (Prey * Pred))) + (2.201e-07 * (Pred * Pred))))"], "per_state": [{"state": "Prey", "gradient_r2": 0.999985, "trajectory_r2": 1.0}, {"state": "Pred", "gradient_r2": 0.999992, "trajectory_r2": 1.0}]}
{"id": "sir_epidemic", "laws": ["dS/dt = -0.0004*S*I", "dI/dt = 0.0004*S*I - 0.1*I"], "noise": 0.0, "n_states": 2, "gradient_r2": 0.010242, "trajectory_r2": 0.575209, "reference_gradient_r2": 0.97638, "reference_trajectory_r2": 0.986959, "success": false, "seconds": 490.2, "found": ["d(S)/dt = 347.674 + 1 * ((((-4.088 * S) + (-0.0002798 * (S * S))) + (-0.00398 * (S * I))))", "d(I)/dt = 3316.89 + 1 * (((-2.102 * S) + (-0.1805 * (I * t))))"], "per_state": [{"state": "S", "gradient_r2": 0.964258, "trajectory_r2": 0.575209}, {"state": "I", "gradient_r2": 0.010242, "trajectory_r2": 0.796046}]}


==> anc/standard_configuration/rel_ts_new.jsonl <==
{"id": "logistic_map_chaotic", "kind": "map", "domain": "ecology", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": true, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "exp((log(y_1) + log((1 - y_1))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 3.8999999999999995, "law": "3.9*y_1*(1-y_1)", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "39*y_1*(1 - y_1)/10", "data_error": 3.289554651939386e-16, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [0.8268307976719365], "free_run_r2_linear": [-0.0008718392842588241], "free_run_r2_persistence": [-1.158011666573247], "valid_steps": 69, "valid_steps_linear": 2, "valid_steps_persistence": 0, "one_step_r2_linear": [0.3190092780579906], "one_step_r2_persistence": [-2.0254739361281198]}, "seconds": 13.0, "note": ""}
{"id": "logistic_map_observed", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "observation", "noise_level": 0.015, "chaotic": true, "tolerance": 0.045, "recovered": false, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "((0.3333 * sin((9.435 * abs(y_2)))) + (-cos((1.152 + (y_1 / 0.25)))))", "found_prefix": "(+ (* 0.3333333333333333 (sin (* 9.434851207104 (abs x1)))) (neg (cos (+ 1.1517751648 (/ x0 0.25)))))", "scale_a": 0.4352106861572721, "scale_b": 0.3685429929921793, "law": "3.7*y_1*(1-y_1)", "one_step_r2": 0.9968798087651926, "skill_vs_persistence": 0.999090216760006, "skill_vs_linear": 0.9930405101836716, "generations": 50, "model_sympy": "7*sin(217*y_2/23)/57 - 7*cos(4*y_1 + 38/33)/19 + 27/62", "data_error": 0.04383376495033925, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [-0.4461774147125557], "free_run_r2_linear": [0.06381175587942278], "free_run_r2_persistence": [-1.4538894520764285], "valid_steps": 8, "valid_steps_linear": 0, "valid_steps_persistence": 0, "one_step_r2_linear": [0.5516637976124579], "one_step_r2_persistence": [-2.429598499558972]}, "seconds": 105.4, "note": ""}
{"id": "ricker_map", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "process", "noise_level": 0.03, "chaotic": true, "tolerance": 0.05, "recovered": false, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "exp(((-0.0291 * y_1) + log(y_1)))", "found_prefix": "(exp (+ (* -0.029097080071 x0) (log x0)))", "scale_a": 0.529207221870962, "scale_b": 18.143776962286854, "law": "y_1*exp(2.9*(1-y_1/100))", "one_step_r2": 0.996588756011613, "skill_vs_persistence": 0.9990684430560767, "skill_vs_linear": 0.9873461917216041, "generations": 45, "model_sympy": "18*y_1*exp(-y_1/34)", "data_error": 0.007272802827679977, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [-1.270552986565475], "free_run_r2_linear": [0.04929623130001959], "free_run_r2_persistence": [-1.5166349683211533], "valid_steps": 3, "valid_steps_linear": 1, "valid_steps_persistence": 0, "one_step_r2_linear": [0.7304176012994406], "one_step_r2_persistence": [-2.661873823858931]}, "seconds": 89.7, "note": ""}
{"id": "beverton_holt", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "process", "noise_level": 0.15, "chaotic": false, "tolerance": 0.05, "recovered": false, "agrees_on_data": false, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "ceil(cbrt((log2(y_1) * y_1)))", "found_prefix": "(ceil (cbrt (* (log2 x0) x0)))", "scale_a": -2.117243533684146, "scale_b": 8.205330971640262, "law": "2.5*y_1/(1+y_1/40)", "one_step_r2": 0.21524544012826985, "skill_vs_persistence": 0.37217905975547483, "skill_vs_linear": 0.09843629540017895, "generations": 10, "model_sympy": "8*ceiling(y_1**(1/3)*Abs(log(y_1))**(1/3)*sign(log(y_1))/log(2)**(1/3))", "data_error": 0.13744171025241073, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [-0.17517966016824582], "free_run_r2_linear": [-0.004931762245827365], "free_run_r2_persistence": [-0.06634836639833064], "valid_steps": 0, "valid_steps_linear": 1, "valid_steps_persistence": 1, "one_step_r2_linear": [0.1295628297059045], "one_step_r2_persistence": [-0.24996557070250325]}, "seconds": 107.5, "note": ""}
{"id": "delay_logistic", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "((1 - y_2) * y_1)", "found_prefix": "(* (- 1 x1) x0)", "scale_a": 1.1102230246251565e-16, "scale_b": 2.1, "law": "2.1*y_1*(1-y_2)", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "21*y_1*(1 - y_2)/10", "data_error": 4.263859857306642e-16, "note": ""}], "metrics": {"train_rows": 223, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [1.0], "free_run_r2_linear": [0.3869354508513182], "free_run_r2_persistence": [-0.9830810102809808], "valid_steps": 74, "valid_steps_linear": 2, "valid_steps_persistence": 0, "one_step_r2_linear": [0.912787013824055], "one_step_r2_persistence": [0.06565451054358484]}, "seconds": 16.1, "note": ""}
{"id": "ar2_oscillator", "kind": "map", "domain": "econometrics", "difficulty": "easy", "noise": "process", "noise_level": 0.2, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": false, "exact": false, "equations": [{"state": "y", "verdict": "equivalent", "found": "floor(((-1.192 * y_2) + (2.104 * y_1)))", "found_prefix": "(floor (+ (* -1.192019 x1) (* 2.104144 x0)))", "scale_a": 0.337322968871546, "scale_b": 0.765122389681438, "law": "1.6*y_1-0.9*y_2", "one_step_r2": 0.9118255703673392, "skill_vs_persistence": 0.7445186139968853, "skill_vs_linear": 0.06354834010087507, "generations": 0, "model_sympy": "13*floor(2*y_1 - 31*y_2/26)/17", "data_error": 0.11555008935976199, "note": ""}], "metrics": {"train_rows": 223, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [-0.11490009458971318], "free_run_r2_linear": [0.24783753306151401], "free_run_r2_persistence": [-0.03248271488219867], "valid_steps": 1, "valid_steps_linear": 1, "valid_steps_persistence": 1, "one_step_r2_linear": [0.9058419847937917], "one_step_r2_persistence": [0.6548694563932507]}, "seconds": 86.2, "note": "linear: the autoregressive baseline is the truth"}
{"id": "henon_map", "kind": "map", "domain": "physics", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": true, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "x", "verdict": "exact", "found": "((-1.4 * (x_1)\u00b2) + y_1)", "found_prefix": "(+ (* -1.4 (square x0)) x1)", "scale_a": 1.0, "scale_b": 1.0, "law": "1-1.4*x_1^2+y_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "-7*x_1**2/5 + y_1 + 1", "data_error": 2.9022430019684513e-16, "note": ""}, {"state": "y", "verdict": "exact", "found": "x_1", "found_prefix": "x0", "scale_a": -2.7755575615628914e-17, "scale_b": 0.30000000000000004, "law": "0.3*x_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 0.9073757602823869, "generations": 0, "model_sympy": "3*x_1/10", "data_error": 7.272742213602482e-16, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 75, "free_run_steps": 75, "free_run_r2": [0.9999999073560236, 0.9999999528427557], "free_run_r2_linear": [0.0021061727498837834, 0.008125380290626372], "free_run_r2_persistence": [-0.5973844720932435, -0.15666226889361168], "valid_steps": 75, "valid_steps_linear": 1, "valid_steps_persistence": 0, "one_step_r2_linear": [0.07024465502501165, 1.0], "one_step_r2_persistence": [-1.4808100713336079, -1.4861081218341976]}, "seconds": 16.7, "note": ""}
{"id": "host_parasitoid", "kind": "map", "domain": "ecology", "difficulty": "medium", "noise": "process", "noise_level": 0.03, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": false, "equations": [{"state": "H", "verdict": "equivalent", "found": "(((1.897 * H_1) + (-0.5012 * (H_1 * H_1))) + (-0.9838 * (H_1 * P_1)))", "found_prefix": "(+ (+ (* 1.8966992337869493 x0) (* -0.5011696331903188 (* x0 x0))) (* -0.9838200318345962 (* x0 x1)))", "scale_a": -0.004330794604077481, "scale_b": 1.002475698123549, "law": "H_1*(1.9-0.5*H_1-P_1)", "one_step_r2": 0.9987612112566443, "skill_vs_persistence": 0.9963533602120647, "skill_vs_linear": 0.9633128391842243, "generations": 35, "model_sympy": "-H_1**2/2 - H_1*P_1 + 55*H_1/29", "data_error": 0.006511195125236275, "note": ""}, {"state": "P", "verdict": "equivalent", "found": "((P_1 * H_1) + (0.2962 * P_1))", "found_prefix": "(+ (* x1 x0) (* 0.296224 x1))", "scale_a": -0.001253551977479339, "scale_b": 1.0054477152841028, "law": "P_1*(0.3+H_1)", "one_step_r2": 0.9984674603031441, "skill_vs_persistence": 0.9956938625255964, "skill_vs_linear": 0.9684327506847673, "generations": 35, "model_sympy": "H_1*P_1 + 8*P_1/27", "data_error": 0.0028167477075341976, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 75, "free_run_steps": 75, "free_run_r2": [0.7966125442136894, 0.7703095426899286], "free_run_r2_linear": [0.720632149433015, 0.7023151958574985], "free_run_r2_persistence": [-1.9210973902862571, -0.28618580113695913], "valid_steps": 9, "valid_steps_linear": 18, "valid_steps_persistence": 0, "one_step_r2_linear": [0.9662337254829768, 0.9514515920740582], "one_step_r2_persistence": [0.6602930875009656, 0.644103397542346]}, "seconds": 190.0, "note": ""}
{"id": "arx_first_order", "kind": "map", "domain": "engineering", "difficulty": "easy", "noise": "process", "noise_level": 0.05, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "equivalent", "found": "((0.7958 * y_1) + (0.5144 * u_1))", "found_prefix": "(+ (* 0.7958161014889731 x0) (* 0.5144320958491664 x3))", "scale_a": -0.003998970993716544, "scale_b": 0.9990228733697564, "law": "0.8*y_1+0.5*u_1", "one_step_r2": 0.9962359884025237, "skill_vs_persistence": 0.9226421348431927, "skill_vs_linear": -0.0035937258176572673, "generations": 45, "model_sympy": "18*u_1/35 + 39*y_1/49", "data_error": 0.0202610131615314, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [0.9864951117955657], "free_run_r2_linear": [0.9864811373788888], "free_run_r2_persistence": [-8.550587386546352], "valid_steps": 74, "valid_steps_linear": 74, "valid_steps_persistence": 3, "one_step_r2_linear": [0.9962494667905485], "one_step_r2_persistence": [0.9513428713441549]}, "seconds": 101.4, "note": "linear: the autoregressive baseline is the truth"}
{"id": "hammerstein_arx", "kind": "map", "domain": "engineering", "difficulty": "medium", "noise": "process", "noise_level": 0.03, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "equivalent", "found": "(((0.589 * y_1) + (0.5053 * u_1)) + (-0.304 * (u_1 * u_1)))", "found_prefix": "(+ (+ (* 0.5889539834883714 x0) (* 0.5052801849796464 x3)) (* -0.3039925173748345 (* x3 x3)))", "scale_a": -0.0004644727136440818, "scale_b": 1.0074114929739277, "law": "0.6*y_1+0.5*u_1-0.3*u_1^2", "one_step_r2": 0.9988842872427548, "skill_vs_persistence": 0.9900798889816608, "skill_vs_linear": 0.9784846298681329, "generations": 35, "model_sympy": "-7*u_1**2/23 + 27*u_1/(17*pi) + 33*y_1/56", "data_error": 0.02618305855107988, "note": ""}], "metrics": {"train_rows": 224, "holdout_rows": 74, "free_run_steps": 74, "free_run_r2": [0.9981656618844151], "free_run_r2_linear": [0.5036933637837779], "free_run_r2_persistence": [-1.71959355060755], "valid_steps": 74, "valid_steps_linear": 2, "valid_steps_persistence": 3, "one_step_r2_linear": [0.9481434551017718], "one_step_r2_persistence": [0.8875302146132684]}, "seconds": 101.5, "note": ""}
{"id": "repeated_dosing", "kind": "map", "domain": "medicine", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "C", "verdict": "exact", "found": "((0.85 * C_1) + (0.05 * dose_0))", "found_prefix": "(+ (* 0.85 x0) (* 0.05 x2))", "scale_a": 0.0, "scale_b": 1.0, "law": "0.85*C_1+0.05*dose_0", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "17*C_1/20 + dose_0/20", "data_error": 0.0, "note": ""}], "metrics": {"train_rows": 178, "holdout_rows": 60, "free_run_steps": 60, "free_run_r2": [1.0], "free_run_r2_linear": [1.0], "free_run_r2_persistence": [-0.723329907442398], "valid_steps": 60, "valid_steps_linear": 60, "valid_steps_persistence": 0, "one_step_r2_linear": [1.0], "one_step_r2_persistence": [0.11152224231109031]}, "seconds": 5.4, "note": "linear: the autoregressive baseline is the truth"}
{"id": "sir_discrete", "kind": "map", "domain": "epidemiology", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "S", "verdict": "exact", "found": "(S_1 + (-0.5 * (S_1 * I_1)))", "found_prefix": "(+ x0 (* -0.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "law": "S_1-0.5*S_1*I_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "-I_1*S_1/2 + S_1", "data_error": 0.0, "note": ""}, {"state": "I", "verdict": "exact", "found": "((0.9 * I_1) + (0.5 * (S_1 * I_1)))", "found_prefix": "(+ (* 0.9 x1) (* 0.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0, "law": "I_1+0.5*S_1*I_1-0.1*I_1", "one_step_r2": 1.0, "skill_vs_persistence": 1.0, "skill_vs_linear": 1.0, "generations": 0, "model_sympy": "I_1*S_1/2 + 9*I_1/10", "data_error": 3.3916308949814046e-16, "note": ""}], "metrics": {"train_rows": 89, "holdout_rows": 30, "free_run_steps": 30, "free_run_r2": [1.0, 1.0], "free_run_r2_linear": [-1080617917.0765357, -90124.1751712958], "free_run_r2_persistence": [-8.41286766472056, -8.405092205496816], "valid_steps": 30, "valid_steps_linear": 27, "valid_steps_persistence": 30, "one_step_r2_linear": [-3061064.020474059, -1476.9288990236068], "one_step_r2_persistence": [0.971164088691912, 0.9711996048139151]}, "seconds": 19.3, "note": ""}
{"id": "monthly_trend_seasonal", "kind": "trend", "domain": "economics", "difficulty": "easy", "noise": "observation", "noise_level": 0.02, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "equivalent", "found": "(((0.1998 * t) + (8.032 * sin((0.5236 * t)))) + (2.972 * cos((0.5236 * t))))", "found_prefix": "(+ (+ (* 0.19981160024949887 x0) (* 8.032388005342225 (sin (* 0.5235987755982988 x0)))) (* 2.971606994451408 (cos (* 0.5235987755982988 x0))))", "scale_a": 50.01265411170536, "scale_b": 0.9992895474381772, "law": "50+0.2*t+8*sin(2*pi*t/12)+3*cos(2*pi*t/12)", "generations": 30, "model_sympy": "t/5 + 8*sin(11*t/21) + 3*cos(11*t/21) + 50", "data_error": 0.0014068707328507186, "note": ""}], "metrics": {"train_rows": 180, "holdout_rows": 60, "periods": [12.0], "holdout_r2": 0.9977466281132409, "extrapolation_r2": 0.9977466281132409, "extrapolation_r2_linear": 0.11174917835450704, "extrapolation_r2_harmonic": 0.9977680918131853, "extrapolation_r2_seasonal_naive": -0.5321685489969092}, "seconds": 76.7, "note": ""}
{"id": "hourly_two_cycles", "kind": "trend", "domain": "energy", "difficulty": "medium", "noise": "observation", "noise_level": 0.03, "chaotic": false, "tolerance": 0.05, "recovered": true, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "equivalent", "found": "((sin((0.2618 * t)) + sin((0.0374 * t))) + sin((0.2618 * t)))", "found_prefix": "(+ (+ (sin (* 0.2617993877991494 x0)) (sin (* 0.037399912542735635 x0))) (sin (* 0.2617993877991494 x0)))", "scale_a": 99.99068869523177, "scale_b": 4.9977691231382755, "law": "100+10*sin(2*pi*t/24)+5*sin(2*pi*t/168)", "generations": 10, "model_sympy": "5*sin(2*t/53) + 10*sin(11*t/42) + 100", "data_error": 0.00015733917187641086, "note": ""}], "metrics": {"train_rows": 756, "holdout_rows": 252, "periods": [24.0, 168.0], "holdout_r2": 0.9991074046233659, "extrapolation_r2": 0.9991060101942619, "extrapolation_r2_linear": -0.052965929374015674, "extrapolation_r2_harmonic": 0.9990897512113509, "extrapolation_r2_seasonal_naive": 0.6143467481622429}, "seconds": 32.9, "note": ""}
{"id": "damped_cycle", "kind": "trend", "domain": "physics", "difficulty": "hard", "noise": "observation", "noise_level": 0.01, "chaotic": false, "tolerance": 0.03, "recovered": false, "agrees_on_data": false, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "(cos((0.2513 * t)) * exp((-0.0196 * t)))", "found_prefix": "(* (cos (* 0.25132741228718347 x0)) (exp (* -0.0195988866 x0)))", "scale_a": -8.259362805319512e-05, "scale_b": 4.9505332652295655, "law": "5*exp(-0.02*t)*cos(2*pi*t/25)", "generations": 0, "model_sympy": "5*exp(-t/51)*cos(t/4)", "data_error": 0.04745614233457311, "note": ""}], "metrics": {"train_rows": 225, "holdout_rows": 75, "periods": [24.999999999999996], "holdout_r2": 0.8552991217911181, "extrapolation_r2": 0.8555411021521302, "extrapolation_r2_linear": -5.906877287953287, "extrapolation_r2_harmonic": -743.0646294018362, "extrapolation_r2_seasonal_naive": -0.4821433023107591}, "seconds": 110.8, "note": ""}
{"id": "logistic_growth_curve", "kind": "trend", "domain": "biology", "difficulty": "hard", "noise": "observation", "noise_level": 0.01, "chaotic": false, "tolerance": 0.03, "recovered": false, "agrees_on_data": true, "exact": false, "equations": [{"state": "y", "verdict": "none", "found": "((((1.039 * (t)\u00b2) + (0.4712 * (8.869 * t))) + (((2 + (-0.04321 * t)) + (0.000625 * (t)\u00b2)) * (t)\u00b2)) / ((1 + (-0.04004 * t)) + (0.0005779 * (t)\u00b2)))", "found_prefix": "(/ (+ (+ (* 1.0390095926381404 (square x0)) (* 0.4712052944 (* 8.8689557997 x0))) (* (+ (+ 2 (* -0.043214299665846806 x0)) (* 0.0006250217661355656 (square x0))) (square x0))) (+ (+ 1 (* -0.04004062767730064 x0)) (* 0.0005779328537273978 (square x0))))", "scale_a": 11.103478386285929, "scale_b": 0.06651200786629567, "law": "1000/(1+99*exp(-0.15*t))", "generations": 25, "model_sympy": "(t**2*(0.000625021766135566*t**2 - t/23 + 2) + 53*t**2/51 + 225*t/53)/(15*(0.000577932853727398*t**2 - t/25 + 1))", "data_error": 0.020191156055508752, "note": ""}], "metrics": {"train_rows": 45, "holdout_rows": 15, "periods": [], "holdout_r2": 0.8922225788163443, "extrapolation_r2": 0.892222578816346, "extrapolation_r2_linear": -7.201190656794399, "extrapolation_r2_harmonic": -7.201190656794399, "extrapolation_r2_seasonal_naive": NaN}, "seconds": 142.0, "note": ""}
{"id": "damped_oscillator", "kind": "ode", "domain": "physics", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "x", "verdict": "exact", "found": "v", "found_prefix": "x1", "scale_a": -9.757696540519315e-10, "scale_b": 1.000000052353845, "law": "v", "gradient_r2": 0.9999993703986942, "trajectory_r2": 0.9999999999999998, "generations": 0, "model_sympy": "v", "data_error": 1.8279025847863685e-07, "note": ""}, {"state": "v", "verdict": "exact", "found": "((-4 * x) + (-0.4 * v))", "found_prefix": "(+ (* -4.000000193116443 x0) (* -0.4000000935224461 x1))", "scale_a": -3.9322548038219795e-10, "scale_b": 1.0, "law": "-4*x-0.4*v", "gradient_r2": 0.9999990752968199, "trajectory_r2": 1.0, "generations": 0, "model_sympy": "-2*v/5 - 4*x", "data_error": 1.9973636542997826e-07, "note": ""}], "metrics": {"trajectory_r2": 0.9999999999999998}, "seconds": 235.0, "note": ""}
{"id": "van_der_pol", "kind": "ode", "domain": "physics", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": false, "agrees_on_data": false, "exact": false, "equations": [{"state": "x", "verdict": "none", "found": "(50.49 + (((0.6821 + v) + (0.005174 * (((v)\u00b3 - x) - x))) * (217.8 - ((x * v))\u00b2)))", "found_prefix": "(+ 50.487714685699885 (* (+ (+ 0.6821471963137727 x1) (* 0.005173594051881148 (- (- (cube x1) x0) x0))) (- 217.75576171675615 (square (* x0 x1)))))", "scale_a": -0.8800166454917856, "scale_b": 0.004459589360233275, "law": "v", "gradient_r2": 0.9985253937622484, "trajectory_r2": 0.9995102987222476, "generations": 25, "model_sympy": "0.00445958936023328*(-v**2*x**2 + 9799/45)*(0.00517359405188115*v**3 + v - 0.0103471881037623*x + 0.682147196313773) - 0.654861768036106", "data_error": 0.10384177797987998, "note": ""}, {"state": "v", "verdict": "none", "found": "(x - ((((v + x))\u00b2 * x) - (tanh(((x + (-282.3 * t)) / v)) + (3.66 * v))))", "found_prefix": "(- x0 (- (* (square (+ x1 x0)) x0) (+ (tanh (/ (+ x0 (* -282.27383667364836 x2)) x1)) (* 3.66022885919043 x1))))", "scale_a": 0.001846233248985248, "scale_b": 0.35163268626598937, "law": "(1-x^2)*v-x", "gradient_r2": 0.9740398677664056, "trajectory_r2": 0.9984415226651799, "generations": 60, "model_sympy": "1.28705610610543*v - 0.351632686265989*x*(v + x)**2 + 0.351632686265989*x + 0.351632686265989*tanh((-17501*t/62 + x)/v) + 0.00184623324898525", "data_error": 0.2901748363061014, "note": ""}], "metrics": {"trajectory_r2": 0.9984415226651799}, "seconds": 721.8, "note": ""}
{"id": "driven_first_order", "kind": "ode", "domain": "engineering", "difficulty": "medium", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "y", "verdict": "exact", "found": "((-0.5 * y) + (2 * u))", "found_prefix": "(+ (* -0.5000000016785247 x0) (* 2.000000006714099 x2))", "scale_a": -3.7960255822845583e-17, "scale_b": 1.0, "law": "-0.5*y+2*u", "gradient_r2": 1.0, "trajectory_r2": 1.0, "generations": 0, "model_sympy": "2*u - y/2", "data_error": 7.833607655495421e-09, "note": ""}], "metrics": {"trajectory_r2": 1.0}, "seconds": 6.7, "note": ""}
{"id": "oral_absorption", "kind": "ode", "domain": "medicine", "difficulty": "easy", "noise": "none", "noise_level": 0.0, "chaotic": false, "tolerance": 0.0001, "recovered": true, "agrees_on_data": true, "exact": true, "equations": [{"state": "A", "verdict": "exact", "found": "A", "found_prefix": "x0", "scale_a": 9.415316490424182e-16, "scale_b": -1.2000001385601282, "law": "-1.2*A", "gradient_r2": 1.0, "trajectory_r2": 1.0, "generations": 0, "model_sympy": "-6*A/5", "data_error": 8.278154267851712e-07, "note": ""}, {"state": "C", "verdict": "exact", "found": "((1.2 * A) + (-0.25 * C))", "found_prefix": "(+ (* 1.2000001749573088 x0) (* -0.250000000052258 x1))", "scale_a": -1.9887165573133704e-15, "scale_b": 1.0, "law": "1.2*A-0.25*C", "gradient_r2": 0.9999991774501786, "trajectory_r2": 1.0, "generations": 0, "model_sympy": "6*A/5 - C/4", "data_error": 1.1353007395467468e-06, "note": ""}], "metrics": {"trajectory_r2": 1.0}, "seconds": 39.2, "note": ""}


==> anc/standard_configuration/rel_v1_new.jsonl <==
{"id": "ohms_law", "domain": "physics", "formula": "V = I*R", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*R", "seconds": 8.68, "generations": 0, "evaluations": 1284, "found_infix": "(I * R)", "found_prefix": "(* x0 x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "kinetic_energy", "domain": "physics", "formula": "E = 0.5*m*v^2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/2", "seconds": 4.05, "generations": 0, "evaluations": 1284, "found_infix": "(m * (v)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.0, "scale_b": 0.5}
{"id": "newton_gravitation", "domain": "physics", "formula": "F = m1*m2/r^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m1*m2/r**2", "seconds": 4.24, "generations": 0, "evaluations": 1273, "found_infix": "((m1 * m2) / (r)\u00b2)", "found_prefix": "(/ (* x0 x1) (square x2))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "pendulum_period", "domain": "physics", "formula": "T = 2*pi*sqrt(L/9.81)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.0172735889992805e-15, "model_canonical": "1984*sqrt(L)/989", "seconds": 18.02, "generations": 0, "evaluations": 1320, "found_infix": "sqrt(L)", "found_prefix": "(sqrt x0)", "scale_a": 0.0, "scale_b": 2.006066680710647}
{"id": "projectile_range", "domain": "physics", "formula": "R = v^2*sin(2*theta)/9.81", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.8752000644842327e-15, "model_canonical": "200*v**2*sin(theta)*cos(theta)/981", "seconds": 13.35, "generations": 0, "evaluations": 1284, "found_infix": "(((v)\u00b2 * cos(theta)) * sin(theta))", "found_prefix": "(* (* (square x0) (cos x1)) (sin x1))", "scale_a": -3.552713678800501e-15, "scale_b": 0.20387359836901123}
{"id": "ideal_gas", "domain": "physics", "formula": "P = n*T/V", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "T*n/V", "seconds": 6.07, "generations": 0, "evaluations": 1273, "found_infix": "((n * T) / V)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "free_fall", "domain": "physics", "formula": "d = 0.5*9.81*t^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "981*t**2/200", "seconds": 12.27, "generations": 0, "evaluations": 1320, "found_infix": "(t)\u00b2", "found_prefix": "(square x0)", "scale_a": 2.842170943040401e-14, "scale_b": 4.905}
{"id": "doppler", "domain": "physics", "formula": "f2 = f*340/(340-vs)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.718268468785316e-11, "model_canonical": "1/(-vs/(340*f) + 1/f)", "seconds": 8.1, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / f) + (-0.002941 * (vs / f))))", "found_prefix": "(inv (+ (inv x0) (* -0.0029411764705882353 (/ x1 x0))))", "scale_a": -2.2737367544323206e-13, "scale_b": 1.0000000000000002}
{"id": "lens_equation", "domain": "physics", "formula": "f = do*di/(do+di)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.6109243821897746e-16, "model_canonical": "1/(1/do + 1/di)", "seconds": 7.28, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((1 / do) + (1 / di)))", "found_prefix": "(inv (+ (inv x0) (inv x1)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "time_dilation", "domain": "physics", "formula": "t2 = t/sqrt(1-v^2)  (v as fraction of c)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "t/sqrt(1 - v**2)", "seconds": 8.66, "generations": 0, "evaluations": 1284, "found_infix": "(t / sqrt((1 - (v)\u00b2)))", "found_prefix": "(/ x0 (sqrt (- 1 (square x1))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "stefan_boltzmann", "domain": "physics", "formula": "P = A*T^4", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.00775089305053e-11, "model_canonical": "A*T**4", "seconds": 7.94, "generations": 0, "evaluations": 1284, "found_infix": "(A * (T ^ 4))", "found_prefix": "(* x0 (pow x1 4))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "magnetic_force", "domain": "physics", "formula": "F = q*v*B", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.0330603764643163e-16, "model_canonical": "B*q*v", "seconds": 4.96, "generations": 0, "evaluations": 1273, "found_infix": "((q * v) * B)", "found_prefix": "(* (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "escape_velocity", "domain": "physics", "formula": "v = sqrt(M/r)  (2G absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3448983888628984e-16, "model_canonical": "sqrt(M)/sqrt(r)", "seconds": 4.9, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((M / r))", "found_prefix": "(sqrt (/ x0 x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "centripetal", "domain": "physics", "formula": "F = m*v^2/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "m*v**2/r", "seconds": 3.53, "generations": 0, "evaluations": 1273, "found_infix": "((m * (v)\u00b2) / r)", "found_prefix": "(/ (* x0 (square x1)) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "newton_cooling", "domain": "physics", "formula": "T = 20+(T0-20)*exp(-0.05*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(T0 - 20)*exp(-t/20) + 20", "seconds": 11.34, "generations": 4, "evaluations": 5219, "found_infix": "((T0 - 20) * exp((-0.05 * t)))", "found_prefix": "(* (- x0 20.000000000000007) (exp (* -0.05 x1)))", "scale_a": 19.999999999999996, "scale_b": 1.0000000000000002}
{"id": "rc_discharge", "domain": "physics", "formula": "V = V0*exp(-t/5)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.902560427561763e-16, "model_canonical": "V0*exp(-t/5)", "seconds": 5.0, "generations": 0, "evaluations": 1284, "found_infix": "(V0 * exp((-0.2 * t)))", "found_prefix": "(* x0 (exp (* -0.2 x1)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "bernoulli", "domain": "physics", "formula": "dP = 0.5*rho*(v2^2-v1^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.392978076272358e-16, "model_canonical": "-rho*v1**2/2 + rho*v2**2/2", "seconds": 3.4, "generations": 0, "evaluations": 1273, "found_infix": "((-0.5 * (rho * (v1)\u00b2)) + (0.5 * (rho * (v2)\u00b2)))", "found_prefix": "(+ (* -0.5 (* x0 (square x1))) (* 0.5 (* x0 (square x2))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "snell", "domain": "physics", "formula": "sin_t2 = n1*sin(t1)/n2", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "n1*sin(t1)/n2", "seconds": 11.64, "generations": 0, "evaluations": 1273, "found_infix": "((n1 * sin(t1)) / n2)", "found_prefix": "(/ (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "planck_wien_approx", "domain": "physics", "formula": "B = f^3*exp(-f/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "f**3*exp(-f/T)", "seconds": 6.88, "generations": 0, "evaluations": 1284, "found_infix": "((f)\u00b3 * exp((-(f / T))))", "found_prefix": "(* (cube x0) (exp (neg (/ x0 x1))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "compound_growth", "domain": "physics", "formula": "A = P*1.05^t", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 8.745343129609877e-14, "model_canonical": "P*exp(0.048790164169432*t)", "seconds": 5.49, "generations": 0, "evaluations": 1281, "found_infix": "exp((log(P) + (0.04879 * t)))", "found_prefix": "(exp (+ (log x0) (* 0.04879016416943204 x1)))", "scale_a": 0.0, "scale_b": 1.0000000000000002}
{"id": "damped_oscillator", "domain": "physics", "formula": "A = exp(-0.1*t)*cos(2*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-t/10)*cos(2*t)", "seconds": 4.01, "generations": 0, "evaluations": 1320, "found_infix": "(exp((-0.1 * t)) * cos((2 * t)))", "found_prefix": "(* (exp (* -0.1 x0)) (cos (* 2 x0)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "kepler_third", "domain": "astronomy", "formula": "T = a^1.5", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.97354182994763e-13, "model_canonical": "a**(3/2)", "seconds": 8.97, "generations": 0, "evaluations": 1320, "found_infix": "(a ^ 1.5)", "found_prefix": "(pow x0 1.5)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "luminosity_flux", "domain": "astronomy", "formula": "F = L/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "L/d**2", "seconds": 3.95, "generations": 0, "evaluations": 1284, "found_infix": "(L / (d)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "titius_bode", "domain": "astronomy", "formula": "a = 0.4+0.3*2^n", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.252109411469851e-08, "model_canonical": "3*2**n/10 + 2/5", "seconds": 24.17, "generations": 0, "evaluations": 1320, "found_infix": "(2 ^ n)", "found_prefix": "(pow 2 x0)", "scale_a": 0.3999999999999986, "scale_b": 0.30000000000000004}
{"id": "hubble", "domain": "astronomy", "formula": "v = 70*d", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "70*d", "seconds": 9.97, "generations": 0, "evaluations": 1320, "found_infix": "d", "found_prefix": "x0", "scale_a": -4.547473508864641e-13, "scale_b": 70.0}
{"id": "parallax", "domain": "astronomy", "formula": "d = 1/p", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/p", "seconds": 11.7, "generations": 0, "evaluations": 1320, "found_infix": "(1 / p)", "found_prefix": "(inv x0)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "apparent_magnitude", "domain": "astronomy", "formula": "dm = 2.5*log10(F1/F2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.0562994750617358e-12, "model_canonical": "1.08573620475704*log(F1) - 1.08573620475704*log(F2)", "seconds": 5.46, "generations": 0, "evaluations": 1284, "found_infix": "((1.086 * log(F1)) + (-1.086 * log(F2)))", "found_prefix": "(+ (* 1.0857362047570436 (log x0)) (* -1.0857362047570436 (log x1)))", "scale_a": -2.7755575615628914e-17, "scale_b": 1.0000000000010005}
{"id": "cockcroft_gault", "domain": "medicine", "formula": "CrCl = (140-age)*wt/(72*Scr)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.1733644110499845e-15, "model_canonical": "wt*(140 - age)/(72*Scr)", "seconds": 5.33, "generations": 0, "evaluations": 1273, "found_infix": "(((140 - age) * wt) / Scr)", "found_prefix": "(/ (* (- 140 x0) x1) x2)", "scale_a": 0.0, "scale_b": 0.01388888888888889}
{"id": "map_formula", "domain": "medicine", "formula": "MAP = DBP+(SBP-DBP)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.468209029165775e-16, "model_canonical": "2*DBP/3 + SBP/3", "seconds": 5.16, "generations": 0, "evaluations": 1284, "found_infix": "((0.6667 * DBP) + (0.3333 * SBP))", "found_prefix": "(+ (* 0.6666666666666669 x0) (* 0.33333333333333337 x1))", "scale_a": 0.0, "scale_b": 0.9999999999999997}
{"id": "bmi", "domain": "medicine", "formula": "BMI = wt/ht^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "wt/ht**2", "seconds": 6.96, "generations": 0, "evaluations": 1284, "found_infix": "(wt / (ht)\u00b2)", "found_prefix": "(/ x0 (square x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "bsa_mosteller", "domain": "medicine", "formula": "BSA = sqrt(ht*wt/3600)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.4033250982708233e-15, "model_canonical": "sqrt(ht)*sqrt(wt)/60", "seconds": 17.4, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((ht * wt))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": 2.220446049250313e-16, "scale_b": 0.016666666666666666}
{"id": "mifflin_st_jeor", "domain": "medicine", "formula": "BMR = 10*wt+6.25*ht-5*age+5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.374196903061577e-16, "model_canonical": "-5*age + 25*ht/4 + 10*wt + 5", "seconds": 4.68, "generations": 0, "evaluations": 1273, "found_infix": "(((10 * wt) + (6.25 * ht)) + (-5 * age))", "found_prefix": "(+ (+ (* 10 x0) (* 6.25 x1)) (* -5 x2))", "scale_a": 5.0, "scale_b": 1.0}
{"id": "qtc_bazett", "domain": "medicine", "formula": "QTc = QT/sqrt(RR)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "QT/sqrt(RR)", "seconds": 16.98, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((QT)\u00b2 / RR))", "found_prefix": "(sqrt (/ (square x0) x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "anion_gap", "domain": "medicine", "formula": "AG = Na-Cl-HCO3", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3300379277130193e-16, "model_canonical": "-Cl - HCO3 + Na", "seconds": 2.86, "generations": 0, "evaluations": 1273, "found_infix": "((Na + (-Cl)) + (-HCO3))", "found_prefix": "(+ (+ x0 (neg x1)) (neg x2))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "corrected_calcium", "domain": "medicine", "formula": "Ca_c = Ca+0.8*(4-Alb)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.592627485299092e-16, "model_canonical": "-4*Alb/5 + Ca + 16/5", "seconds": 4.64, "generations": 0, "evaluations": 1284, "found_infix": "(Ca + (-0.8 * Alb))", "found_prefix": "(+ x0 (* -0.7999999999999997 x1))", "scale_a": 3.1999999999999984, "scale_b": 1.0000000000000002}
{"id": "devine_ibw", "domain": "medicine", "formula": "IBW = 50+2.3*(h-60)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9369832656535736e-16, "model_canonical": "23*h/10 - 88", "seconds": 8.55, "generations": 0, "evaluations": 1320, "found_infix": "h", "found_prefix": "x0", "scale_a": -87.99999999999999, "scale_b": 2.3}
{"id": "henderson_hasselbalch", "domain": "medicine", "formula": "pH = 6.1+log10(HCO3/(0.03*pCO2))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.6048486938671743e-13, "model_canonical": "0.434294481903252*log(HCO3) - 0.434294481903252*log(pCO2) + 7.62287874528034", "seconds": 7.28, "generations": 0, "evaluations": 1284, "found_infix": "((0.4343 * log(HCO3)) + (-0.4343 * log(pCO2)))", "found_prefix": "(+ (* 0.4342944819032519 (log x0)) (* -0.43429448190325187 (log x1)))", "scale_a": 7.622878745280337, "scale_b": 1.0}
{"id": "oxygen_content", "domain": "medicine", "formula": "CaO2 = 1.34*Hb*SaO2+0.003*PaO2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "67*Hb*SaO2/50 + 3*PaO2/1000", "seconds": 6.88, "generations": 0, "evaluations": 1273, "found_infix": "((0.003 * PaO2) + (1.34 * (Hb * SaO2)))", "found_prefix": "(+ (* 0.003 x2) (* 1.34 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "fick_co", "domain": "medicine", "formula": "CO = VO2/(CaO2-CvO2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "VO2/(CaO2 - CvO2)", "seconds": 7.47, "generations": 0, "evaluations": 1273, "found_infix": "(VO2 / (CaO2 + (-CvO2)))", "found_prefix": "(/ x0 (+ x1 (neg x2)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "egfr_mdrd", "domain": "medicine", "formula": "eGFR = 175*Scr^-1.154*age^-0.203", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.255786138783073e-10, "model_canonical": "175/(Scr**(577/500)*age**(203/1000))", "seconds": 7.45, "generations": 0, "evaluations": 1284, "found_infix": "((Scr ^ -1.154) * (age ^ -0.203))", "found_prefix": "(* (pow x0 -1.154) (pow x1 -0.203))", "scale_a": 7.105427357601002e-15, "scale_b": 174.99999999999997}
{"id": "clark_dose", "domain": "medicine", "formula": "dose = adult*wt/150", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.225956737397487e-15, "model_canonical": "adult*wt/150", "seconds": 6.5, "generations": 0, "evaluations": 1284, "found_infix": "(adult * wt)", "found_prefix": "(* x0 x1)", "scale_a": 1.4210854715202004e-14, "scale_b": 0.006666666666666665}
{"id": "shock_index", "domain": "medicine", "formula": "SI = HR/SBP", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "HR/SBP", "seconds": 4.89, "generations": 0, "evaluations": 1284, "found_infix": "(HR / SBP)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "arrhenius", "domain": "chemistry", "formula": "k = exp(-5/T)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "exp(-5/T)", "seconds": 7.09, "generations": 0, "evaluations": 1320, "found_infix": "exp((-5 * (1 / T)))", "found_prefix": "(exp (* -5 (inv x0)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "nernst", "domain": "chemistry", "formula": "E = 0.05*ln(Q)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.4825998626650495e-12, "model_canonical": "log(Q)/20", "seconds": 4.17, "generations": 0, "evaluations": 1320, "found_infix": "log(Q)", "found_prefix": "(log x0)", "scale_a": -1.3877787807814457e-17, "scale_b": 0.05}
{"id": "ph_definition", "domain": "chemistry", "formula": "pH = -log10(H)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 1.727801738649589e-08, "model_canonical": "-log(H)/log(10)", "seconds": 6.26, "generations": 0, "evaluations": 1320, "found_infix": "log10(H)", "found_prefix": "(log10 x0)", "scale_a": 0.0, "scale_b": -1.0}
{"id": "graham_diffusion", "domain": "chemistry", "formula": "r = sqrt(M2/M1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.8447737735205093e-16, "model_canonical": "sqrt(M2)/sqrt(M1)", "seconds": 5.29, "generations": 0, "evaluations": 1281, "found_infix": "sqrt((M2 / M1))", "found_prefix": "(sqrt (/ x1 x0))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "van_der_waals", "domain": "chemistry", "formula": "P = T/(V-0.1)-1/V^2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.634733892408544e-16, "model_canonical": "(-10*T*V + 10 - 1/V)/(-10*V**2 + V)", "seconds": 5.94, "generations": 0, "evaluations": 1281, "found_infix": "(((10 + (-(1 / V))) + (-10 * (V * T))) / (V + (-10 * (V)\u00b2)))", "found_prefix": "(/ (+ (+ 10 (neg (/ 1 x0))) (* -10 (* x0 x1))) (+ x0 (* -10 (square x0))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "logistic_growth", "domain": "biology", "formula": "P = 100/(1+exp(-0.5*(t-10)))", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "100/(exp(5 - t/2) + 1)", "seconds": 14.71, "generations": 0, "evaluations": 1320, "found_infix": "sigmoid((0.5 * (t - 10)))", "found_prefix": "(sigmoid (* 0.5 (- x0 10)))", "scale_a": 0.0, "scale_b": 99.99999999999999}
{"id": "kleiber", "domain": "biology", "formula": "E = m^0.75", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.138920970062611e-14, "model_canonical": "m**(3/4)", "seconds": 10.37, "generations": 0, "evaluations": 1320, "found_infix": "(m ^ 0.75)", "found_prefix": "(pow x0 0.75)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "poiseuille", "domain": "biology", "formula": "Q = r^4*dP/L", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.938668242586083e-20, "model_canonical": "dP*r**4/L", "seconds": 7.38, "generations": 0, "evaluations": 1273, "found_infix": "((((r)\u00b2 * (r)\u00b2) * dP) / L)", "found_prefix": "(/ (* (* (square x0) (square x0)) x1) x2)", "scale_a": 1.0658141036401503e-14, "scale_b": 0.9999999999999997}


==> anc/standard_configuration/rel_v2_new.jsonl <==
{"id": "elimination_half_life", "domain": "medicine", "formula": "t_half = 0.693*Vd/CL", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "693*Vd/(1000*CL)", "seconds": 8.78, "generations": 0, "evaluations": 1284, "found_infix": "(Vd / CL)", "found_prefix": "(/ x0 x1)", "scale_a": 0.0, "scale_b": 0.693}
{"id": "loading_dose", "domain": "medicine", "formula": "LD = Vd*Ct/F", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Ct*Vd/F", "seconds": 5.98, "generations": 0, "evaluations": 1273, "found_infix": "((Vd * Ct) / F)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "absolute_bioavailability", "domain": "medicine", "formula": "F = AUCpo*Div/(AUCiv*Dpo)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "AUCpo*Div/(AUCiv*Dpo)", "seconds": 5.77, "generations": 0, "evaluations": 1267, "found_infix": "(((Div * (1 / AUCiv)) * AUCpo) / Dpo)", "found_prefix": "(/ (* (* x1 (/ 1 x2)) x0) x3)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "infusion_steady_state", "domain": "medicine", "formula": "C = R*(1-exp(-k*t))/CL", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0212123544811473e-16, "model_canonical": "(R - R*exp(-k*t))/CL", "seconds": 9.71, "generations": 0, "evaluations": 1267, "found_infix": "((R + (-(R * exp((-(k * t)))))) / CL)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 x3)))))) x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "giusti_hayton", "domain": "medicine", "formula": "Q = 1-fe*(1-CrCl/120)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3786807958174782e-15, "model_canonical": "CrCl*fe/120 - fe + 1", "seconds": 4.68, "generations": 0, "evaluations": 1284, "found_infix": "((-fe) + (0.008333 * (fe * CrCl)))", "found_prefix": "(+ (neg x0) (* 0.008333333333333333 (* x0 x1)))", "scale_a": 1.0, "scale_b": 1.0}
{"id": "michaelis_menten_css", "domain": "medicine", "formula": "Css = Km*R/(Vmax-R)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km*R/(-R + Vmax)", "seconds": 6.64, "generations": 0, "evaluations": 1273, "found_infix": "((Km * R) / (Vmax + (-R)))", "found_prefix": "(/ (* x0 x1) (+ x2 (neg x1)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "free_water_deficit", "domain": "medicine", "formula": "FWD = 0.6*wt*(Na/140-1)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7960941083237267e-15, "model_canonical": "-3*wt*(140 - Na)/700", "seconds": 5.52, "generations": 0, "evaluations": 1284, "found_infix": "((140 - Na) * wt)", "found_prefix": "(* (- 140 x1) x0)", "scale_a": 1.7763568394002505e-15, "scale_b": -0.004285714285714285}
{"id": "ibw_peterson", "domain": "medicine", "formula": "IBW = 2.2*BMI+3.5*BMI*(Ht-1.5)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.466022430910772e-16, "model_canonical": "7*BMI*Ht/2 - 61*BMI/20", "seconds": 6.84, "generations": 0, "evaluations": 1284, "found_infix": "((-3.05 * BMI) + (3.5 * (BMI * Ht)))", "found_prefix": "(+ (* -3.05 x0) (* 3.5 (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "alveolar_ventilation", "domain": "medicine", "formula": "VA = RR*(VT-VD)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.695817153949207e-16, "model_canonical": "-RR*VD + RR*VT", "seconds": 7.08, "generations": 0, "evaluations": 1273, "found_infix": "((RR * VT) + (-(RR * VD)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 x2)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "systemic_vascular_resistance", "domain": "medicine", "formula": "SVR = 80*(MAP-CVP)/CO", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.157754382975322e-16, "model_canonical": "(-80*CVP + 80*MAP)/CO", "seconds": 3.91, "generations": 0, "evaluations": 1273, "found_infix": "(((80 * MAP) + (-80 * CVP)) / CO)", "found_prefix": "(/ (+ (* 80 x0) (* -80 x1)) x2)", "scale_a": 2.2737367544323206e-13, "scale_b": 1.0}
{"id": "fractional_excretion_na", "domain": "medicine", "formula": "FENa = 100*UNa*Pcr/(PNa*Ucr)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.968851909822112e-16, "model_canonical": "100*Pcr*UNa/(PNa*Ucr)", "seconds": 4.13, "generations": 0, "evaluations": 1267, "found_infix": "(((UNa * Pcr) * (1 / PNa)) / Ucr)", "found_prefix": "(/ (* (* x0 x1) (/ 1 x2)) x3)", "scale_a": 0.0, "scale_b": 100.0}
{"id": "teichholz_lv_volume", "domain": "medicine", "formula": "V = 7*LVID^3/(2.4+LVID)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.570660263927268e-16, "model_canonical": "7*LVID**2/(1 + 12/(5*LVID))", "seconds": 9.54, "generations": 0, "evaluations": 1320, "found_infix": "((LVID)\u00b2 / (1 + (2.4 * (1 / LVID))))", "found_prefix": "(/ (square x0) (+ 1 (* 2.4 (/ 1 x0))))", "scale_a": 0.0, "scale_b": 6.999999999999999}
{"id": "aa_gradient", "domain": "medicine", "formula": "AaDO2 = FiO2*(Pb-47)-1.25*PaCO2-PaO2", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.3906432188223434e-16, "model_canonical": "FiO2*Pb - 47*FiO2 - 5*PaCO2/4 - PaO2", "seconds": 4.79, "generations": 0, "evaluations": 1267, "found_infix": "((((-47 * FiO2) + (-1.25 * PaCO2)) + (-PaO2)) + (FiO2 * Pb))", "found_prefix": "(+ (+ (+ (* -47 x0) (* -1.25 x2)) (neg x3)) (* x0 x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "cardiac_output_liljestrand", "domain": "medicine", "formula": "CO = HR*(SBP-DBP)/(SBP+DBP)  (calibration constant absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.73517971732844e-16, "model_canonical": "(-DBP*HR + HR*SBP)/(DBP + SBP)", "seconds": 4.53, "generations": 0, "evaluations": 1273, "found_infix": "(((HR * SBP) + (-(HR * DBP))) / (SBP + DBP))", "found_prefix": "(/ (+ (* x0 x1) (neg (* x0 x2))) (+ x1 x2))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "friedewald_ldl", "domain": "medicine", "formula": "LDL = TC-HDL-TG/5", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2460215137742544e-16, "model_canonical": "-HDL + TC - TG/5", "seconds": 3.09, "generations": 0, "evaluations": 1273, "found_infix": "((TC + (-HDL)) + (-0.2 * TG))", "found_prefix": "(+ (+ x0 (neg x1)) (* -0.2 x2))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "sheiner_tozer", "domain": "medicine", "formula": "Cadj = C/(0.2*Alb+0.1)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.341286040227026e-16, "model_canonical": "1/(Alb/(5*C) + 1/(10*C))", "seconds": 11.26, "generations": 0, "evaluations": 1284, "found_infix": "(1 / ((0.1 * (1 / C)) + (0.2 * (Alb / C))))", "found_prefix": "(inv (+ (* 0.1 (inv x0)) (* 0.2 (/ x1 x0))))", "scale_a": -3.552713678800501e-15, "scale_b": 1.0000000000000002}
{"id": "meld_score", "domain": "medicine", "formula": "MELD = 3.78*log(bili)+11.2*log(INR)+9.57*log(Scr)+6.43", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.837101371528392e-12, "model_canonical": "56*log(INR)/5 + 957*log(Scr)/100 + 189*log(bili)/50 + 643/100", "seconds": 5.12, "generations": 0, "evaluations": 1273, "found_infix": "(((3.78 * log(bili)) + (11.2 * log(INR))) + (9.57 * log(Scr)))", "found_prefix": "(+ (+ (* 3.78 (log x0)) (* 11.2 (log x1))) (* 9.569999999999999 (log x2)))", "scale_a": 6.43, "scale_b": 1.0}
{"id": "widmark_bac", "domain": "medicine", "formula": "BAC = A/(r*m)-0.15*t", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "A/(m*r) - 3*t/20", "seconds": 5.16, "generations": 0, "evaluations": 1267, "found_infix": "((-0.15 * t) + (((1 / r) * (1 / m)) * A))", "found_prefix": "(+ (* -0.15000000000000002 x3) (* (* (/ 1 x1) (/ 1 x2)) x0))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "impulse_momentum", "domain": "physics", "formula": "J = m*(v2-v1)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.574054139144753e-16, "model_canonical": "-m*v1 + m*v2", "seconds": 3.43, "generations": 0, "evaluations": 1273, "found_infix": "((-(m * v1)) + (m * v2))", "found_prefix": "(+ (neg (* x0 x1)) (* x0 x2))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "carnot_efficiency", "domain": "physics", "formula": "eta = 1-Tc/Th", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-Tc/Th + 1", "seconds": 3.55, "generations": 0, "evaluations": 1284, "found_infix": "(Tc / Th)", "found_prefix": "(/ x0 x1)", "scale_a": 1.0, "scale_b": -1.0}
{"id": "archimedes_buoyancy", "domain": "physics", "formula": "W = 9.81*V*(rhoS-rhoF)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.487795806751034e-16, "model_canonical": "-981*V*rhoF/100 + 981*V*rhoS/100", "seconds": 3.03, "generations": 0, "evaluations": 1273, "found_infix": "((9.81 * (V * rhoS)) + (-9.81 * (V * rhoF)))", "found_prefix": "(+ (* 9.810000000000006 (* x0 x1)) (* -9.810000000000006 (* x0 x2)))", "scale_a": -1.1368683772161603e-13, "scale_b": 0.9999999999999996}
{"id": "photoelectric_einstein", "domain": "physics", "formula": "KE = 4.136*f-W", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "-W + 517*f/125", "seconds": 4.94, "generations": 0, "evaluations": 1284, "found_infix": "((4.136 * f) + (-W))", "found_prefix": "(+ (* 4.136 x0) (neg x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "de_broglie", "domain": "physics", "formula": "lam = 6.626/(m*v)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.6580272625170744e-14, "model_canonical": "3313/(500*m*v)", "seconds": 3.06, "generations": 0, "evaluations": 1284, "found_infix": "(1 / (m * v))", "found_prefix": "(inv (* x0 x1))", "scale_a": 2.168404344971009e-19, "scale_b": 6.6259999999999994}
{"id": "compton_shift", "domain": "physics", "formula": "dlam = 2.426*(1-cos(th))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.117091804128801e-16, "model_canonical": "1213/500 - 1213*cos(th)/500", "seconds": 9.08, "generations": 0, "evaluations": 1320, "found_infix": "cos(th)", "found_prefix": "(cos x0)", "scale_a": 2.426, "scale_b": -2.426}
{"id": "torque_moment", "domain": "physics", "formula": "tau = r*F*sin(theta)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "F*r*sin(theta)", "seconds": 7.47, "generations": 0, "evaluations": 1273, "found_infix": "((r * sin(theta)) * F)", "found_prefix": "(* (* x0 (sin x2)) x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "reynolds_number", "domain": "physics", "formula": "Re = rho*v*D/mu", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.95343276101024e-16, "model_canonical": "D*rho*v/mu", "seconds": 7.91, "generations": 0, "evaluations": 1267, "found_infix": "(((rho * v) * D) / mu)", "found_prefix": "(/ (* (* x0 x1) x2) x3)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "parallel_axis", "domain": "physics", "formula": "I = 0.4*m*r^2+m*d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "d**2*m + 2*m*r**2/5", "seconds": 4.44, "generations": 0, "evaluations": 1273, "found_infix": "((0.4 * (m * (r)\u00b2)) + (m * (d)\u00b2))", "found_prefix": "(+ (* 0.4 (* x0 (square x1))) (* x0 (square x2)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "malus_law", "domain": "physics", "formula": "I = I0*cos(th)^2", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I0*cos(th)**2", "seconds": 7.02, "generations": 0, "evaluations": 1284, "found_infix": "((cos(th) * sqrt(I0)))\u00b2", "found_prefix": "(square (* (cos x1) (sqrt x0)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "lc_resonance", "domain": "physics", "formula": "f = 1/sqrt(L*C)  (2*pi absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.1661894428068083e-16, "model_canonical": "1/(sqrt(C)*sqrt(L))", "seconds": 4.81, "generations": 0, "evaluations": 1284, "found_infix": "sqrt((1 / (L * C)))", "found_prefix": "(sqrt (inv (* x0 x1)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "coaxial_capacitance", "domain": "physics", "formula": "C = L/log(b/a)  (2*pi*eps0 absorbed)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.76774266372886e-11, "model_canonical": "L/(-log(a) + log(b))", "seconds": 6.64, "generations": 0, "evaluations": 1273, "found_infix": "(L / (log(b) + (-log(a))))", "found_prefix": "(/ x0 (+ (log x2) (neg (log x1))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "elastic_collision", "domain": "physics", "formula": "v1f = ((m1-m2)*u1+2*m2*u2)/(m1+m2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.82687214598009e-16, "model_canonical": "(m1*u1 - m2*u1 + 2*m2*u2)/(m1 + m2)", "seconds": 2.99, "generations": 0, "evaluations": 1267, "found_infix": "((((m1 * u1) + (-(m2 * u1))) + (2 * (m2 * u2))) / (m1 + m2))", "found_prefix": "(/ (+ (+ (* x0 x2) (neg (* x1 x2))) (* 2 (* x1 x3))) (+ x0 x1))", "scale_a": -2.6645352591003757e-15, "scale_b": 1.0}
{"id": "fourier_conduction", "domain": "physics", "formula": "Q = k*A*(T1-T2)/L", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 8.536039686756553e-16, "model_canonical": "A*T1*k/L - A*T2*k/L", "seconds": 5.97, "generations": 0, "evaluations": 1253, "found_infix": "((((k * (1 / L)) * A) * T1) + (-(((k * (1 / L)) * A) * T2)))", "found_prefix": "(+ (* (* (* x0 (/ 1 x4)) x1) x2) (neg (* (* (* x0 (/ 1 x4)) x1) x3)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "adiabatic_poisson", "domain": "physics", "formula": "P2 = P1*(V1/V2)^1.4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.277828033092618e-11, "model_canonical": "P1*V1**(7/5)/V2**(7/5)", "seconds": 4.99, "generations": 0, "evaluations": 1273, "found_infix": "exp(((log(P1) + (1.4 * log(V1))) + (-1.4 * log(V2))))", "found_prefix": "(exp (+ (+ (log x0) (* 1.4 (log x1))) (* -1.4 (log x2))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "rydberg_series", "domain": "physics", "formula": "k = 1.097*(1/n1^2-1/n2^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.487551613944018e-15, "model_canonical": "-1097/(1000*n2**2) + 1097/(1000*n1**2)", "seconds": 4.15, "generations": 0, "evaluations": 1284, "found_infix": "((1.097 * (1 / (n1)\u00b2)) + (-1.097 * (1 / (n2)\u00b2)))", "found_prefix": "(+ (* 1.097 (inv (square x0))) (* -1.097 (inv (square x1))))", "scale_a": -5.551115123125783e-17, "scale_b": 1.0000000000000002}
{"id": "biot_savart_loop", "domain": "physics", "formula": "B = I*R^2/(R^2+z^2)^1.5", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.999349747352371, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.3165040248556317, "model_canonical": "1.20892880401617*I*R/(2*R*z + z**2 + z + (-R + z)**2 + Abs(R - z) - 1193/661 + 1/R) - 6*I/671 - 3/958", "seconds": 101.22, "generations": 80, "evaluations": 93786, "found_infix": "((1.2 * (R * (I / (((z + (-1.805 + (R * z))) + (1 / (z - (z - R)))) + (((z - R))\u00b2 + (abs((z - R)) + ((R * z) + (z)\u00b2))))))) + (-0.004438 * (2 * I)))", "found_prefix": "(+ (* 1.199939041323 (* x1 (/ x0 (+ (+ (+ x2 (+ -1.804841405332 (* x1 x2))) (inv (- x2 (- x2 x1)))) (+ (square (- x2 x1)) (+ (abs (- x2 x1)) (+ (* x1 x2) (square x2)))))))) (* -0.004437623848 (* 1.99983611672 x0)))", "scale_a": -0.0031315143036287907, "scale_b": 1.0074918494886722}
{"id": "rc_lowpass_gain", "domain": "physics", "formula": "G = 1/sqrt(1+(2*pi*f*R*C)^2)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.8450238781205554e-15, "model_canonical": "1/sqrt(908*C**2*R**2*f**2/23 + 1)", "seconds": 4.96, "generations": 0, "evaluations": 1273, "found_infix": "(1 / sqrt((1 + (39.48 * (((R)\u00b2 * (C)\u00b2) * (f)\u00b2)))))", "found_prefix": "(inv (sqrt (+ 1 (* 39.47841760435744 (* (* (square x1) (square x2)) (square x0))))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "law_of_sines", "domain": "mathematics", "formula": "a = 2*R*sin(alpha)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*R*sin(alpha)", "seconds": 7.95, "generations": 0, "evaluations": 1284, "found_infix": "(R * sin(alpha))", "found_prefix": "(* x0 (sin x1))", "scale_a": 0.0, "scale_b": 2.0}
{"id": "binomial_variance", "domain": "mathematics", "formula": "V = n*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.210335236444695e-16, "model_canonical": "-n*p**2 + n*p", "seconds": 5.53, "generations": 0, "evaluations": 1284, "found_infix": "((n * p) + (-(n * (p)\u00b2)))", "found_prefix": "(+ (* x0 x1) (neg (* x0 (square x1))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "cantelli_bound", "domain": "mathematics", "formula": "P = 1/(1+k^2)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1/(k**2 + 1)", "seconds": 10.87, "generations": 0, "evaluations": 1320, "found_infix": "(1 / (1 + (k)\u00b2))", "found_prefix": "(inv (+ 1 (square x0)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "geometric_variance", "domain": "mathematics", "formula": "V = (1-p)/p^2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.489173694760508e-16, "model_canonical": "-1/p + p**(-2)", "seconds": 11.4, "generations": 0, "evaluations": 1320, "found_infix": "((1 / (p)\u00b2) + (-(1 / p)))", "found_prefix": "(+ (inv (square x0)) (neg (inv x0)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "gauss_sum", "domain": "mathematics", "formula": "S = n*(n+1)/2", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.132511397357973e-16, "model_canonical": "n**2/2 + n/2", "seconds": 12.4, "generations": 0, "evaluations": 1320, "found_infix": "(n + (n)\u00b2)", "found_prefix": "(+ x0 (square x0))", "scale_a": 0.0, "scale_b": 0.5}
{"id": "z_score", "domain": "mathematics", "formula": "z = (x-mu)/s", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "(-mu + x)/s", "seconds": 2.94, "generations": 0, "evaluations": 1273, "found_infix": "((x + (-mu)) / s)", "found_prefix": "(/ (+ x0 (neg x1)) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "spherical_cap_volume", "domain": "mathematics", "formula": "V = pi*h^2*(3*R-h)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.179813801685913e-13, "model_canonical": "pi*R*h**2 - pi*h**3/3", "seconds": 5.22, "generations": 0, "evaluations": 1284, "found_infix": "((-1.047 * (h)\u00b3) + (pi * (R * (h)\u00b2)))", "found_prefix": "(+ (* -1.0471975511971348 (cube x1)) (* 3.1415926535886505 (* x0 (square x1))))", "scale_a": 1.3642420526593924e-12, "scale_b": 1.000000000000566}
{"id": "law_of_cosines", "domain": "mathematics", "formula": "c = sqrt(a^2+b^2-2*a*b*cos(C))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 0.9891486235071238, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 26.116208780383147, "model_canonical": "0.260741731305461*C**0.123502*C**(1/C)*a + 0.210941245483094*C*a**0.407282*b + 0.210941245483094*Abs(a - b)**1.349209 + 1.58360001935809", "seconds": 95.09, "generations": 60, "evaluations": 71860, "found_infix": "((((C ^ (1 / C)) * ((C ^ 0.1235) * (a * 1.236))) + ((b - a) ^ 1.349)) + ((C * (a ^ 0.4073)) * b))", "found_prefix": "(+ (+ (* (pow x2 (inv x2)) (* (pow x2 0.123502) (* x0 1.236087))) (pow (- x1 x0) 1.349209)) (* (* x2 (pow x0 0.407282)) x1))", "scale_a": 1.5836000193580908, "scale_b": 0.2109412454830941}
{"id": "frustum_volume", "domain": "mathematics", "formula": "V = pi*h*(R^2+R*r+r^2)/3", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.199445377021211e-15, "model_canonical": "pi*R**2*h/3 + pi*R*h*r/3 + pi*h*r**2/3", "seconds": 8.03, "generations": 0, "evaluations": 1273, "found_infix": "(((1.047 * (h * (r)\u00b2)) + (1.047 * ((h * R) * r))) + (1.047 * (h * (R)\u00b2)))", "found_prefix": "(+ (+ (* 1.0471975511971348 (* x0 (square x2))) (* 1.0471975511971348 (* (* x0 x1) x2))) (* 1.0471975511971348 (* x0 (square x1))))", "scale_a": -2.842170943040401e-14, "scale_b": 0.9999999999994874}
{"id": "shannon_entropy", "domain": "mathematics", "formula": "H = -p*log(p)-(1-p)*log(1-p)", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.711279525194419e-10, "model_canonical": "-p*log(p) + p*log(1 - p) - log(1 - p)", "seconds": 8.26, "generations": 0, "evaluations": 1320, "found_infix": "(((-log((1 - p))) + (-(p * log(p)))) + (p * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x0))) (neg (* x0 (log x0)))) (* x0 (log (- 1 x0))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "heron_area", "domain": "mathematics", "formula": "A = sqrt((a+b+c)*(-a+b+c)*(a-b+c)*(a+b-c))/4", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.306334095195746e-16, "model_canonical": "sqrt(-a**4/16 + a**2*b**2/8 + a**2*c**2/8 - b**4/16 + b**2*c**2/8 - c**4/16)", "seconds": 8.3, "generations": 0, "evaluations": 1273, "found_infix": "sqrt(((((((-0.0625 * (((c * c) * c) * c)) + (0.125 * ((b)\u00b2 * (c)\u00b2))) + (-0.0625 * (((b * b) * b) * b))) + (0.125 * ((a)\u00b2 * (c)\u00b2))) + (0.125 * ((a)\u00b2 * (b)\u00b2))) + (-0.0625 * (((a * a) * a) * a))))", "found_prefix": "(sqrt (+ (+ (+ (+ (+ (* -0.0625 (* (* (* x2 x2) x2) x2)) (* 0.125 (* (square x1) (square x2)))) (* -0.0625 (* (* (* x1 x1) x1) x1))) (* 0.125 (* (square x0) (square x2)))) (* 0.125 (* (square x0) (square x1)))) (* -0.0625 (* (* (* x0 x0) x0) x0))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "ramanujan_ellipse", "domain": "mathematics", "formula": "C = pi*(3*(a+b)-sqrt((3*a+b)*(a+3*b)))", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999982279885032, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0015826143572034619, "model_canonical": "-0.00798764760219939 + 0.0248118325978173*(4501*a**2/(9*pi) + 188*a*b + 3344*b**2/21)/(a + b)", "seconds": 20.64, "generations": 10, "evaluations": 12791, "found_infix": "((((159.2 * (a)\u00b2) + (159.2 * (b)\u00b2)) + (188 * (a * b))) / (b + a))", "found_prefix": "(/ (+ (+ (* 159.190996719729 (square x0)) (* 159.23816279646 (square x1))) (* 187.998141344827 (* x0 x1))) (+ x1 x0))", "scale_a": -0.007987647602199388, "scale_b": 0.024811832597817267}
{"id": "weibull_survival", "domain": "mathematics", "formula": "S = exp(-(t/lam)^k)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 5.489015951999032e-12, "model_canonical": "exp(-exp(-k*log(lam) + k*log(t)))", "seconds": 6.69, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(t) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "gaussian_pdf", "domain": "mathematics", "formula": "f = exp(-(x-mu)^2/(2*s^2))/s  (1/sqrt(2*pi) absorbed)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.0582445739024058e-10, "model_canonical": "exp(-mu**2/(2*s**2) + mu*x/s**2 - x**2/(2*s**2))/s", "seconds": 8.61, "generations": 0, "evaluations": 1273, "found_infix": "exp(((((-0.5 * ((mu)\u00b2 / (s)\u00b2)) + ((x * mu) / (s)\u00b2)) + (-0.5 * ((x)\u00b2 / (s)\u00b2))) + (-log(s))))", "found_prefix": "(exp (+ (+ (+ (* -0.5 (/ (square x1) (square x2))) (/ (* x0 x1) (square x2))) (* -0.5 (/ (square x0) (square x2)))) (neg (log x2))))", "scale_a": 2.7755575615628914e-17, "scale_b": 0.9999999999999999}


==> anc/standard_configuration/rel_v3_new.jsonl <==
{"id": "cone_volume", "domain": "mathematics", "formula": "V = pi*r^2*h/3", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.753603998694556e-15, "model_canonical": "pi*h*r**2/3", "seconds": 6.67, "generations": 0, "evaluations": 1284, "found_infix": "((r)\u00b2 * h)", "found_prefix": "(* (square x0) x1)", "scale_a": 0.0, "scale_b": 1.0471975511965976}
{"id": "torus_volume", "domain": "mathematics", "formula": "V = 2*pi^2*R*r^2", "difficulty": "medium", "noise": 0.01, "n_vars": 2, "r2": 0.9998771310828989, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0014679546472195376, "model_canonical": "20*R*r**2", "seconds": 24.99, "generations": 15, "evaluations": 18494, "found_infix": "(R * (r)\u00b2)", "found_prefix": "(* x0 (square x1))", "scale_a": 0.17620389550103255, "scale_b": 19.729619099954625}
{"id": "logistic_function", "domain": "mathematics", "formula": "y = 1/(1+exp(-k*(x-x0)))", "difficulty": "hard", "noise": 0.02, "n_vars": 3, "r2": 0.9995008162995054, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0010266497287562473, "model_canonical": "1 - 1/(1 + exp(-k*(-x + x0)))", "seconds": 24.18, "generations": 25, "evaluations": 29698, "found_infix": "sigmoid((k * (x0 - x)))", "found_prefix": "(sigmoid (* x1 (- x2 x0)))", "scale_a": 1.0000357460485316, "scale_b": -1.000770959959399}
{"id": "arithmetic_series_sum", "domain": "mathematics", "formula": "S = n*(2*a+(n-1)*d)/2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.022592963993731e-16, "model_canonical": "a*n + d*n**2/2 - d*n/2", "seconds": 4.45, "generations": 0, "evaluations": 1273, "found_infix": "(((n * a) + (-0.5 * (n * d))) + (0.5 * ((n)\u00b2 * d)))", "found_prefix": "(+ (+ (* x0 x1) (* -0.5 (* x0 x2))) (* 0.5 (* (square x0) x2)))", "scale_a": 1.1368683772161603e-13, "scale_b": 0.9999999999999998}
{"id": "geometric_series_sum", "domain": "mathematics", "formula": "S = a*(1-r^n)/(1-r)", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9989305001212802, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.6677308865696453e+254, "model_canonical": "32*a*r**2/31 + 32*a*r/31 + 32*a*Abs(n - 40/21)**(r**3)/31 + 32*r**r/31 - 1", "seconds": 60.34, "generations": 45, "evaluations": 52577, "found_infix": "(((((1.904 - n) ^ (r * r)) ^ r) * a) + (((r ^ r) + ((r * a) * r)) + (a * r)))", "found_prefix": "(+ (* (pow (pow (- 1.904423 x2) (* x1 x1)) x1) x0) (+ (+ (pow x1 x1) (* (* x1 x0) x1)) (* x0 x1)))", "scale_a": -1.00614548006555, "scale_b": 1.0322066757388015}
{"id": "catenary", "domain": "mathematics", "formula": "y = a*(exp(x/a)+exp(-x/a))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1452972121365248e-16, "model_canonical": "a*exp(x/a)/2 + a*exp(-x/a)/2", "seconds": 11.78, "generations": 0, "evaluations": 1284, "found_infix": "((a * exp((-(x / a)))) + (a * exp((x / a))))", "found_prefix": "(+ (* x0 (exp (neg (/ x1 x0)))) (* x0 (exp (/ x1 x0))))", "scale_a": 0.0, "scale_b": 0.5}
{"id": "triangle_area_sine", "domain": "mathematics", "formula": "A = a*b*sin(C)/2", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9990533942248746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.010576112421466749, "model_canonical": "a*b*sin(C)/2", "seconds": 18.6, "generations": 10, "evaluations": 12552, "found_infix": "(b * (a * sin(C)))", "found_prefix": "(* x1 (* x0 (sin x2)))", "scale_a": -0.04366673966763557, "scale_b": 0.5014848925861944}
{"id": "chord_length", "domain": "mathematics", "formula": "c = 2*R*sin(theta/2)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 4.265912957253685, "model_canonical": "sqrt(-2*R**2*cos(theta) + 2*R**2)", "seconds": 9.6, "generations": 0, "evaluations": 1284, "found_infix": "sqrt(((2 * (R)\u00b2) + (-2 * ((R)\u00b2 * cos(theta)))))", "found_prefix": "(sqrt (+ (* 2 (square x0)) (* -2 (* (square x0) (cos x1)))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "exponential_pdf", "domain": "mathematics", "formula": "f = lam*exp(-lam*x)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995813584147263, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 204.96345936865274, "model_canonical": "lam*exp(-lam*x)", "seconds": 15.17, "generations": 10, "evaluations": 12530, "found_infix": "(lam * exp((-(lam * x))))", "found_prefix": "(* x0 (exp (neg (* x0 x1))))", "scale_a": -0.00020010136651721355, "scale_b": 1.0007827088991843}
{"id": "quadratic_vertex", "domain": "mathematics", "formula": "y = c - b^2/(4*a)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "c - b**2/(4*a)", "seconds": 2.8, "generations": 0, "evaluations": 1273, "found_infix": "((-0.25 * ((b)\u00b2 / a)) + c)", "found_prefix": "(+ (* -0.25 (/ (square x1) x0)) x2)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "point_line_distance", "domain": "mathematics", "formula": "d = (a*x0+b*y0+c)/sqrt(a^2+b^2)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9520123230647415, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 8.167586537659494, "model_canonical": "71*(c**(1/3)*x0**(4/3)*y0**(1/3)*Abs(6 - b*x0/a)**(1/3)*sign(6 - b*x0/a)/37 + 12*c*(y0 + 1)/(23*(a**y0 + b + y0)) + 12*x0/23 + 12*y0/23 + 1644/1265)/(17*pi) - 99/56", "seconds": 84.19, "generations": 15, "evaluations": 18734, "found_infix": "((0.5222 * (((((0.9976 + y0) / (b + ((a ^ y0) + abs(y0)))) * c) + 2.491) + (x0 + y0))) + (0.02716 * ((x0 * cbrt((c * x0))) * cbrt(((5.927 - ((b * x0) / a)) * y0)))))", "found_prefix": "(+ (* 0.52219481221 (+ (+ (* (/ (+ 0.997568287326 x4) (+ x1 (+ (pow x0 x4) (abs x4)))) x2) 2.490864680442) (+ x3 x4))) (* 0.027156229429 (* (* x3 (cbrt (* x2 x3))) (cbrt (* (- 5.926898830316 (/ (* x1 x3) x0)) x4)))))", "scale_a": -1.7676543862972247, "scale_b": 1.3299414959970197}
{"id": "harmonic_mean", "domain": "mathematics", "formula": "H = 2*a*b/(a+b)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "2*a*b/(a + b)", "seconds": 7.53, "generations": 0, "evaluations": 1284, "found_infix": "((a * b) / (a + b))", "found_prefix": "(/ (* x0 x1) (+ x0 x1))", "scale_a": 0.0, "scale_b": 2.0}
{"id": "stirling_log_factorial", "domain": "mathematics", "formula": "L = n*log(n) - n + log(2*pi*n)/2", "difficulty": "hard", "noise": 0.01, "n_vars": 1, "r2": 0.9999157665452503, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.006055751469649963, "model_canonical": "n**(1/3) + n*log(n) - n", "seconds": 33.13, "generations": 15, "evaluations": 18688, "found_infix": "((n - cbrt(n)) - (log(n) * n))", "found_prefix": "(- (- x0 (cbrt x0)) (* (log x0) x0))", "scale_a": -0.0852722331546687, "scale_b": -0.9949203644835081}
{"id": "sum_of_squares", "domain": "mathematics", "formula": "S = n*(n+1)*(2*n+1)/6", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1555225699481183e-13, "model_canonical": "n**3/3 + n**2/2 + n/6", "seconds": 14.65, "generations": 0, "evaluations": 1320, "found_infix": "(((0.1667 * n) + (0.5 * (n)\u00b2)) + (0.3333 * (n)\u00b3))", "found_prefix": "(+ (+ (* 0.166666666667 x0) (* 0.5 (square x0))) (* 0.333333333333 (cube x0)))", "scale_a": -3.6834535421803594e-11, "scale_b": 1.0000000000009488}
{"id": "circle_segment_area", "domain": "mathematics", "formula": "A = R^2*(theta - sin(theta))/2", "difficulty": "hard", "noise": 0.03, "n_vars": 2, "r2": 0.9988285894646187, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.449807910348863, "model_canonical": "10*R**2*theta**2/63 - 340*R**2*sin(theta)**2/2961", "seconds": 20.86, "generations": 10, "evaluations": 12649, "found_infix": "((theta * ((R * R) * theta)) + (-0.7235 * (((R * R) * sin(theta)) * sin(theta))))", "found_prefix": "(+ (* x1 (* (* x0 x0) x1)) (* -0.723525 (* (* (* x0 x0) (sin x1)) (sin x1))))", "scale_a": 0.11681512161624141, "scale_b": 0.15870255648776643}
{"id": "power_mean", "domain": "mathematics", "formula": "M = ((a^p+b^p)/2)^(1/p)", "difficulty": "hard", "noise": 0.05, "n_vars": 3, "r2": 0.9941673073392585, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7746979143155835, "model_canonical": "4*a/11 + 16*b/33 + 4*p/33 + 4*Max(a, b)/33 + 1/33 + 4*(a*p + b)/(33*(1 + 3*b/a)**2)", "seconds": 123.26, "generations": 70, "evaluations": 83467, "found_infix": "((b + (abs((b + (p * a))) / ((0.8769 + (2.644 * (b / a))))\u00b2)) + (((b + a) + (max(b, a) + a)) + ((b + p) + (58.31 + (b + a)))))", "found_prefix": "(+ (+ x1 (/ (abs (+ x1 (* x2 x0))) (square (+ 0.876937 (* 2.643684 (/ x1 x0)))))) (+ (+ (+ x1 x0) (+ (max x1 x0) x0)) (+ (+ x1 x2) (+ 58.3077 (+ x1 x0)))))", "scale_a": -7.306647823363934, "scale_b": 0.12112239033838511}
{"id": "verhulst_logistic_solution", "domain": "biology", "formula": "N = K/(1+(K/N0-1)*exp(-r*t))", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9522434852072429, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.5808974027965816, "model_canonical": "-13*K**(3/13)*N0**(3/13)*(-K**(53/61 - 1/(r*t)) - 7*N0/23 + 1/(r*t))/(56*t**(3*r/13)) + 166", "seconds": 194.41, "generations": 120, "evaluations": 143377, "found_infix": "((((K / (t ^ r)) * N0) ^ 0.2308) * ((1 / (t * r)) - ((K ^ (0.8691 - (1 / (t * r)))) + (N0 * 0.3043))))", "found_prefix": "(* (pow (* (/ x0 (pow x3 x2)) x1) 0.230839) (- (inv (* x3 x2)) (+ (pow x0 (- 0.869092 (inv (* x3 x2)))) (* x1 0.304328))))", "scale_a": 165.65243056417847, "scale_b": -0.23164077025346777}
{"id": "hardy_weinberg_heterozygosity", "domain": "biology", "formula": "H = 2*p*(1-p)", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.805958905011341e-12, "model_canonical": "2*p*(1 - p)", "seconds": 8.44, "generations": 0, "evaluations": 1320, "found_infix": "exp((log(p) + log((1 - p))))", "found_prefix": "(exp (+ (log x0) (log (- 1 x0))))", "scale_a": -1.1102230246251565e-16, "scale_b": 2.0}
{"id": "hill_equation", "domain": "biology", "formula": "v = Vmax*S^n/(K^n+S^n)", "difficulty": "hard", "noise": 0.03, "n_vars": 4, "r2": 0.9976430489103425, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.1291979592323913, "model_canonical": "77*S*Vmax*log(n + 7)/(59*(S + log(S + exp(K) - 71/56)/log(2) - tanh(Vmax) + exp(-(-K + S)*log(n)/log(2)))*log(10))", "seconds": 153.7, "generations": 90, "evaluations": 106657, "found_infix": "((Vmax * (S * log10((-7.251 - n)))) / (((S - tanh(Vmax)) + (0.9868 / exp(((S - K) * log2(n))))) + log2((exp(K) + (S - 1.268)))))", "found_prefix": "(/ (* x0 (* x1 (log10 (- -7.250677 x3)))) (+ (+ (- x1 (tanh x0)) (/ 0.986762 (exp (* (- x1 x2) (log2 x3))))) (log2 (+ (exp x2) (- x1 1.267987)))))", "scale_a": 0.003322533136596917, "scale_b": 1.3052210091285381}
{"id": "monod_growth", "domain": "biology", "formula": "mu = mumax*S/(Ks+S)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9998939407812789, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.000567443163132282, "model_canonical": "S*mumax/(Ks + S)", "seconds": 38.66, "generations": 15, "evaluations": 18539, "found_infix": "((mumax * S) / (Ks + S))", "found_prefix": "(/ (* x0 x1) (+ x2 x1))", "scale_a": -0.0004372823715933505, "scale_b": 1.0003247510753048}
{"id": "heart_rate_allometry", "domain": "biology", "formula": "f = 241*M^(-0.25)", "difficulty": "medium", "noise": 0.02, "n_vars": 1, "r2": 0.9996806849673198, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.005326066583564435, "model_canonical": "241/M**(1/4)", "seconds": 35.33, "generations": 15, "evaluations": 18501, "found_infix": "sqrt((1 / sqrt(M)))", "found_prefix": "(sqrt (inv (sqrt x0)))", "scale_a": 0.2006707347764518, "scale_b": 240.61723199798018}
{"id": "q10_temperature", "domain": "biology", "formula": "R2 = R1*Q10^((T2-T1)/10)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9998807779521477, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.930928170601006, "model_canonical": "R1*exp(-7*T1*log(Q10)/(22*pi) + T2*log(Q10)/10)", "seconds": 24.96, "generations": 10, "evaluations": 12614, "found_infix": "exp(((log(R1) + (-0.101 * (log(Q10) * T1))) + (0.1004 * (log(Q10) * T2))))", "found_prefix": "(exp (+ (+ (log x0) (* -0.10104598345311241 (* (log x1) x2))) (* 0.10038114218641511 (* (log x1) x3))))", "scale_a": 0.05017351284652882, "scale_b": 0.9981570069512852}
{"id": "lineweaver_burk", "domain": "biology", "formula": "y = Km/(Vmax*S) + 1/Vmax", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "Km/(S*Vmax) + 1/Vmax", "seconds": 5.62, "generations": 0, "evaluations": 1273, "found_infix": "((1 / Vmax) + (Km / (Vmax * S)))", "found_prefix": "(+ (inv x1) (/ x0 (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "fick_first_law", "domain": "biology", "formula": "J = D*(C1-C2)/dx", "difficulty": "easy", "noise": 0.01, "n_vars": 4, "r2": 0.9998774349697807, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0097589712307472, "model_canonical": "(C1*D - C2*D)/dx", "seconds": 39.66, "generations": 15, "evaluations": 18382, "found_infix": "(((D * C1) + (-0.9932 * (D * C2))) / dx)", "found_prefix": "(/ (+ (* x0 x1) (* -0.993196 (* x0 x2))) x3)", "scale_a": -0.016241754527309915, "scale_b": 0.9996714996481847}
{"id": "doubling_growth", "domain": "biology", "formula": "N = N0*2^(t/Td)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.6654027731854542e-08, "model_canonical": "2**(t/Td)*N0", "seconds": 7.98, "generations": 0, "evaluations": 1273, "found_infix": "((2 ^ (t / Td)) * exp(log(N0)))", "found_prefix": "(* (pow 2 (/ x1 x2)) (exp (log x0)))", "scale_a": 0.0, "scale_b": 0.9999999999999998}
{"id": "holling_type_ii", "domain": "biology", "formula": "f = a*N/(1+a*h*N)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9993212179308882, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006158806927894398, "model_canonical": "1/(h + 1/(N*a))", "seconds": 29.57, "generations": 10, "evaluations": 12620, "found_infix": "(1 / (h + ((1.014 / N) * (1 / a))))", "found_prefix": "(inv (+ x2 (* (/ 1.013564 x1) (inv x0))))", "scale_a": -0.00086987634181801, "scale_b": 1.0025237283695165}
{"id": "species_area", "domain": "biology", "formula": "S = c*A^0.25", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995091151792501, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001898396493746527, "model_canonical": "A**(1/4)*c", "seconds": 38.76, "generations": 15, "evaluations": 18421, "found_infix": "sqrt(((c)\u00b2 * sqrt(A)))", "found_prefix": "(sqrt (* (square x0) (sqrt x1)))", "scale_a": 0.04700364614195962, "scale_b": 0.9989521981107072}
{"id": "gompertz_growth", "domain": "biology", "formula": "N = K*exp(log(N0/K)*exp(-r*t))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9955975356000516e-14, "model_canonical": "K*exp(-exp(-r*t)*log(K) + exp(-r*t)*log(N0))", "seconds": 8.08, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(K) + (-(log(K) * exp((-(r * t)))))) + (log(N0) * exp((-(r * t))))))", "found_prefix": "(exp (+ (+ (log x0) (neg (* (log x0) (exp (neg (* x2 x3)))))) (* (log x1) (exp (neg (* x2 x3))))))", "scale_a": -5.684341886080802e-14, "scale_b": 1.0}
{"id": "receptor_occupancy", "domain": "biology", "formula": "theta = C/(C+Kd)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999022276106179, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002119173208177988, "model_canonical": "-Kd/(C + Kd) + 1", "seconds": 37.21, "generations": 10, "evaluations": 12706, "found_infix": "(Kd / (Kd + C))", "found_prefix": "(/ x1 (+ x1 x0))", "scale_a": 0.9999019678170072, "scale_b": -0.9995831206399413}
{"id": "von_bertalanffy", "domain": "biology", "formula": "L = Linf*(1-exp(-k*(t-t0)))", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9995619532116138, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001756186962477155, "model_canonical": "Linf - Linf*exp(-k*t)*exp(k*t0)", "seconds": 55.88, "generations": 20, "evaluations": 24359, "found_infix": "(Linf + (-((Linf * exp((-(k * t)))) * exp((k * t0)))))", "found_prefix": "(+ x0 (neg (* (* x0 (exp (neg (* x1 x2)))) (exp (* x1 x3)))))", "scale_a": -0.04272077228304738, "scale_b": 0.9989371538224419}
{"id": "einstein_diffusion_time", "domain": "biology", "formula": "t = x^2/(2*D)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "x**2/(2*D)", "seconds": 10.37, "generations": 0, "evaluations": 1281, "found_infix": "((x)\u00b2 / D)", "found_prefix": "(/ (square x0) x1)", "scale_a": 0.0, "scale_b": 0.5}
{"id": "competitive_inhibition", "domain": "biology", "formula": "v = Vmax*S/(Km*(1+I/Ki)+S)", "difficulty": "hard", "noise": 0.05, "n_vars": 5, "r2": 0.9894606191864804, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.07061878828529, "model_canonical": "12*I/1643 - 3*I/(53*Ki) + 6*Km/53 + 3*S*Vmax*(-I + Ki - Km + 17)/(53*(Km + S)) - 3*Vmax**tanh(I)/53 + 3*S/(53*Km) - 3*log(Km)/(53*Ki)", "seconds": 159.6, "generations": 80, "evaluations": 95571, "found_infix": "(((((Vmax * S) * (((16.86 - Km) - I) + Ki)) / (Km + S)) - (((I * (1 / (0.8953 * Ki))) + (Vmax ^ tanh(I))) - Km)) - ((((-0.1293 * I) + (log(Km) / Ki)) - Km) - (S / Km)))", "found_prefix": "(- (- (/ (* (* x0 x1) (+ (- (- 16.864929 x2) x3) x4)) (+ x2 x1)) (- (+ (* x3 (inv (* 0.895343 x4))) (pow x0 (tanh x3))) x2)) (- (- (+ (* -0.129291 x3) (/ (log x2) x4)) x2) (/ x1 x2)))", "scale_a": -0.302156136454633, "scale_b": 0.056730304793211624}
{"id": "mutation_selection_balance", "domain": "biology", "formula": "q = sqrt(mu/s)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998907780277814, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.00019151427853813052, "model_canonical": "sqrt(mu)/sqrt(s)", "seconds": 27.58, "generations": 10, "evaluations": 12574, "found_infix": "(sqrt(mu) / sqrt(s))", "found_prefix": "(/ (sqrt x0) (sqrt x1))", "scale_a": -1.9327817679833104e-07, "scale_b": 1.0000834006173207}
{"id": "harris_benedict_male", "domain": "medicine", "formula": "BMR = 66.5 + 13.75*wt + 5.003*ht - 6.755*age", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998933874643375, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0007489299553018918, "model_canonical": "-412*age/61 + 5*ht + 14*wt + 67", "seconds": 30.59, "generations": 10, "evaluations": 12842, "found_infix": "(((13.74 * wt) + (4.991 * ht)) + (-6.752 * age))", "found_prefix": "(+ (+ (* 13.742604439582827 x0) (* 4.990678292277012 x1)) (* -6.752159463138224 x2))", "scale_a": 67.17014254322567, "scale_b": 1.0010793932514468}
{"id": "qtc_fridericia", "domain": "medicine", "formula": "QTc = QT/RR^(1/3)", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.9995435593474445, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0021925176635615553, "model_canonical": "QT/RR**(1/3)", "seconds": 32.46, "generations": 10, "evaluations": 12819, "found_infix": "((RR ^ -0.3339) * QT)", "found_prefix": "(* (pow x1 -0.333888516159) x0)", "scale_a": 0.4052089132341621, "scale_b": 0.9989929363275897}
{"id": "schwartz_egfr", "domain": "medicine", "formula": "eGFR = 0.413*ht/Cr", "difficulty": "easy", "noise": 0.03, "n_vars": 2, "r2": 0.9991172115954031, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.007281422236802011, "model_canonical": "19*floor(1/2 + ht/Cr)/46", "seconds": 33.84, "generations": 15, "evaluations": 18453, "found_infix": "round((ht / Cr))", "found_prefix": "(round (/ x0 x1))", "scale_a": -0.021256591341526132, "scale_b": 0.41319950138084127}
{"id": "corrected_sodium", "domain": "medicine", "formula": "Nac = Na + 0.016*(Glu-100)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.827382583167291e-16, "model_canonical": "2*Glu/125 + Na - 8/5", "seconds": 6.41, "generations": 0, "evaluations": 1284, "found_infix": "(Na + (0.016 * Glu))", "found_prefix": "(+ x0 (* 0.015999999999999993 x1))", "scale_a": -1.6000000000000227, "scale_b": 1.0000000000000002}
{"id": "albumin_corrected_anion_gap", "domain": "medicine", "formula": "AGc = AG + 2.5*(4-Alb)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.999885993225636, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0008662889955955565, "model_canonical": "AG - 5*Alb/2 + 10", "seconds": 42.06, "generations": 15, "evaluations": 18495, "found_infix": "(AG + (-2.498 * Alb))", "found_prefix": "(+ x0 (* -2.4979789198296802 x1))", "scale_a": 9.99544233070591, "scale_b": 0.9997805387605663}
{"id": "winters_formula", "domain": "medicine", "formula": "pCO2 = 1.5*HCO3 + 8", "difficulty": "easy", "noise": 0.03, "n_vars": 1, "r2": 0.9992348024294746, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0031173484357765913, "model_canonical": "3*HCO3/2 + 8", "seconds": 32.78, "generations": 15, "evaluations": 18642, "found_infix": "HCO3", "found_prefix": "x0", "scale_a": 7.925851455632213, "scale_b": 1.5033163917409358}
{"id": "oxygen_delivery", "domain": "medicine", "formula": "DO2 = 10*CO*(1.34*Hb*SaO2+0.003*PaO2)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9995414880418745, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.001333430241846932, "model_canonical": "27*CO*Hb*SaO2/2 + CO*PaO2/34", "seconds": 39.32, "generations": 15, "evaluations": 18702, "found_infix": "((CO * PaO2) + (458.8 * ((CO * SaO2) * Hb)))", "found_prefix": "(+ (* x0 x3) (* 458.7942132832 (* (* x0 x2) x1)))", "scale_a": -0.3821686515740339, "scale_b": 0.029197695085188363}
{"id": "bsa_dubois", "domain": "medicine", "formula": "BSA = 0.007184*wt^0.425*ht^0.725", "difficulty": "hard", "noise": 0.01, "n_vars": 2, "r2": 0.9998939672216519, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0021006898319526216, "model_canonical": "4*ht**(21/29)*wt**(17/40)/555", "seconds": 29.53, "generations": 10, "evaluations": 12260, "found_infix": "(abs(-6.062e+09) * ((wt ^ 0.4249) * (ht ^ 0.7244)))", "found_prefix": "(* (abs -6062172280.866497) (* (pow x0 0.424931966527) (pow x1 0.724354263324)))", "scale_a": 0.0005652659605759336, "scale_b": 1.189014267381749e-12}
{"id": "adjusted_body_weight", "domain": "medicine", "formula": "ABW = IBW + 0.4*(wt-IBW)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.0839309688637276e-16, "model_canonical": "3*IBW/5 + 2*wt/5", "seconds": 7.08, "generations": 0, "evaluations": 1284, "found_infix": "((0.6 * IBW) + (0.4 * wt))", "found_prefix": "(+ (* 0.6 x0) (* 0.4 x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "accumulation_factor", "domain": "medicine", "formula": "R = 1/(1-exp(-k*tau))", "difficulty": "medium", "noise": 0.02, "n_vars": 2, "r2": 0.999555523905407, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0016448627962412953, "model_canonical": "1 + 1/(exp(k*tau) - 1)", "seconds": 27.36, "generations": 10, "evaluations": 12395, "found_infix": "(1 / (exp((k * tau)) + -0.9914))", "found_prefix": "(inv (+ (exp (* x0 x1)) -0.9913810564))", "scale_a": 0.9983551372029853, "scale_b": 1.0170856948225544}
{"id": "renal_clearance_urine", "domain": "medicine", "formula": "CL = U*V/P", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999543246722087, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.004627289019920903, "model_canonical": "U*V/P", "seconds": 26.96, "generations": 10, "evaluations": 12746, "found_infix": "((U * V) / P)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": 0.017691089805424554, "scale_b": 0.9992026316459617}
{"id": "shunt_fraction", "domain": "medicine", "formula": "Qs = (CcO2-CaO2)/(CcO2-CvO2)", "difficulty": "medium", "noise": 0.03, "n_vars": 3, "r2": 0.9989595942712053, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 18.04164801384965, "model_canonical": "(CaO2 - CcO2)/(-CcO2 + CvO2)", "seconds": 31.08, "generations": 10, "evaluations": 12719, "found_infix": "(((-0.9968 * CcO2) + CaO2) / (CvO2 + (-0.9968 * CcO2)))", "found_prefix": "(/ (+ (* -0.9968149432113972 x0) x1) (+ x2 (* -0.9968149432113972 x0)))", "scale_a": 0.007071857098785939, "scale_b": 0.9934934269219929}
{"id": "bohr_dead_space", "domain": "medicine", "formula": "VDVT = (PaCO2-PeCO2)/PaCO2", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.946907220475258e-16, "model_canonical": "1 - PeCO2/PaCO2", "seconds": 7.33, "generations": 0, "evaluations": 1284, "found_infix": "(PeCO2 / PaCO2)", "found_prefix": "(/ x1 x0)", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999999}
{"id": "parkland_formula", "domain": "medicine", "formula": "V = 4*wt*TBSA", "difficulty": "easy", "noise": 0.05, "n_vars": 2, "r2": 0.9971831586177357, "success": false, "partial": true, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.006821093093779402, "model_canonical": "4*TBSA*wt", "seconds": 47.91, "generations": 25, "evaluations": 30207, "found_infix": "(wt * TBSA)", "found_prefix": "(* x0 x1)", "scale_a": 33.65201126763168, "scale_b": 3.9885617427866737}
{"id": "karvonen_heart_rate", "domain": "medicine", "formula": "THR = (220-age-RHR)*I + RHR", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998845952058126, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0044542801066563085, "model_canonical": "-I*RHR - I*age + 220*I + RHR", "seconds": 37.55, "generations": 15, "evaluations": 18367, "found_infix": "(((RHR + (218.1 * I)) + (I - (age * I))) + (I - (RHR * I)))", "found_prefix": "(+ (+ (+ x1 (* 218.136705 x2)) (- x2 (* x0 x2))) (- x2 (* x1 x2)))", "scale_a": 0.0720830248946811, "scale_b": 0.9987905534441749}
{"id": "emax_model", "domain": "medicine", "formula": "E = Emax*C/(EC50+C)", "difficulty": "easy", "noise": 0.03, "n_vars": 3, "r2": 0.999089049821747, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0015005140156402015, "model_canonical": "C*Emax/(C + EC50)", "seconds": 33.86, "generations": 15, "evaluations": 18412, "found_infix": "((Emax * C) / (C + EC50))", "found_prefix": "(/ (* x0 x1) (+ x1 x2))", "scale_a": -0.05605165561578218, "scale_b": 1.0008117132658212}
{"id": "lean_body_mass_james", "domain": "medicine", "formula": "LBM = 1.1*wt - 128*(wt/ht)^2", "difficulty": "hard", "noise": 0.02, "n_vars": 2, "r2": 0.9995730902196344, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.015134111601333128, "model_canonical": "40*wt/37 - 126*wt**2/ht**2", "seconds": 28.68, "generations": 10, "evaluations": 12490, "found_infix": "((1.081 * wt) + (-125.6 * ((wt)\u00b2 * (1 / (ht)\u00b2))))", "found_prefix": "(+ (* 1.081238979061 x0) (* -125.587888664831 (* (square x0) (inv (square x1)))))", "scale_a": 0.11030757038492567, "scale_b": 1.0145404073772517}


==> anc/standard_configuration/rel_v5_new.jsonl <==
{"id": "radioactive_decay", "domain": "physics", "formula": "N = N0*exp(-lam*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "N0*exp(-lam*t)", "seconds": 9.39, "generations": 0, "evaluations": 1273, "found_infix": "(N0 * exp((-(lam * t))))", "found_prefix": "(* x0 (exp (neg (* x1 x2))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "first_order_elimination", "domain": "medicine", "formula": "C = C0*exp(-k*t)", "difficulty": "easy", "noise": 0.01, "n_vars": 3, "r2": 0.9999090335037002, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": false, "extrapolation_error": 356479336.4131333, "model_canonical": "C0*exp(-k*t)", "seconds": 16.17, "generations": 10, "evaluations": 12510, "found_infix": "(C0 / exp((k * t)))", "found_prefix": "(/ x0 (exp (* x1 x2)))", "scale_a": -0.0017549394070366375, "scale_b": 0.9997530740651474}
{"id": "continuous_compounding", "domain": "mathematics", "formula": "A = P*exp(r*t)", "difficulty": "easy", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "P*exp(r*t)", "seconds": 7.49, "generations": 0, "evaluations": 1273, "found_infix": "(P * exp((r * t)))", "found_prefix": "(* x0 (exp (* x1 x2)))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "cooling_variable_rate", "domain": "physics", "formula": "T = Ta+(T0-Ta)*exp(-k*t)", "difficulty": "medium", "noise": 0.02, "n_vars": 4, "r2": 0.9979546016794381, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.22347496649852203, "model_canonical": "31*Ta/38 + 31*(45*T0/59 - 14*Ta/59)*log((14*T0/59 + 14*T0/(59*Ta))**((21/58)**Max(k*t, -T0 + k)))/(38*log(10)) + 4", "seconds": 86.84, "generations": 40, "evaluations": 47630, "found_infix": "(((((T0 + Ta) * min(-0.2374, (0.002376 + Ta))) + abs(T0)) * log10(((((T0 / Ta) + abs(T0)) * min(-0.2374, (0.002376 + Ta))) ^ (0.3625 ^ max((t * k), (k - T0)))))) + Ta)", "found_prefix": "(+ (* (+ (* (+ x1 x0) (min -0.237352 (+ 0.002376 x0))) (abs x1)) (log10 (pow (* (+ (/ x1 x0) (abs x1)) (min -0.237352 (+ 0.002376 x0))) (pow 0.362521 (max (* x3 x2) (- x2 x1)))))) x0)", "scale_a": 3.870795777514793, "scale_b": 0.8160342328618189}
{"id": "iv_bolus_with_infusion", "domain": "medicine", "formula": "C = C0*exp(-k*t)+R*(1-exp(-k*t))/k", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9782317560632293, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 13452.10432268961, "model_canonical": "-24*((t - 0.472322603895622*(R + t**k)/(k*t))*Min(R, t, -C0*k + R**0.726978) + (C0 + R*t**0.60794 + R)*Max(-k + Min(C0, log(R)/log(2)) + 2.174578, Min(R, log(R)/log(2))))*log(k)/311 + 3.92193094879534", "seconds": 156.62, "generations": 15, "evaluations": 18726, "found_infix": "(((min(min(R, t), ((R ^ 0.727) - (k * C0))) * (t - (((t ^ k) + R) / ((2.117 * k) * t)))) + (max((min(log2(R), C0) - (-2.175 + k)), min(log2(R), R)) * (R + (C0 + ((t ^ 0.6079) * R))))) * log(k))", "found_prefix": "(* (+ (* (min (min x1 x3) (- (pow x1 0.726978) (* x2 x0))) (- x3 (/ (+ (pow x3 x2) x1) (* (* 2.117197 x2) x3)))) (* (max (- (min (log2 x1) x0) (+ -2.174578 x2)) (min (log2 x1) x1)) (+ x1 (+ x0 (* (pow x3 0.60794) x1))))) (log x2))", "scale_a": 3.9219309487953353, "scale_b": -0.07717064827661152}
{"id": "exponential_cdf", "domain": "mathematics", "formula": "F = 1-exp(-lam*x)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "1 - exp(-lam*x)", "seconds": 9.1, "generations": 0, "evaluations": 1284, "found_infix": "(-exp((-(lam * x))))", "found_prefix": "(neg (exp (neg (* x0 x1))))", "scale_a": 1.0, "scale_b": 1.0}
{"id": "weibull_cdf", "domain": "mathematics", "formula": "F = 1-exp(-(x/lam)^k)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.3870187926848866e-12, "model_canonical": "1 - exp(-exp(-k*log(lam) + k*log(x)))", "seconds": 10.74, "generations": 0, "evaluations": 1273, "found_infix": "exp((-exp(((log(x) * k) + (-(log(lam) * k))))))", "found_prefix": "(exp (neg (exp (+ (* (log x0) x2) (neg (* (log x1) x2))))))", "scale_a": 0.9999999999999999, "scale_b": -0.9999999999999998}
{"id": "dose_response_probability", "domain": "medicine", "formula": "p = 1/(1+(EC50/D)^h)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.9636735170730175e-13, "model_canonical": "1/(exp(-h*log(D) + h*log(EC50)) + 1)", "seconds": 8.9, "generations": 0, "evaluations": 1273, "found_infix": "(1 / (1 + exp((-((log(D) * h) + (-(log(EC50) * h)))))))", "found_prefix": "(inv (+ 1 (exp (neg (+ (* (log x0) x2) (neg (* (log x1) x2)))))))", "scale_a": -2.220446049250313e-16, "scale_b": 1.0000000000000002}
{"id": "binary_cross_entropy", "domain": "mathematics", "formula": "L = -(q*log(p)+(1-q)*log(1-p))", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.679998482298272e-09, "model_canonical": "-q*log(p) + q*log(1 - p) - log(1 - p)", "seconds": 7.64, "generations": 0, "evaluations": 1284, "found_infix": "(((-log((1 - p))) + (-(q * log(p)))) + (q * log((1 - p))))", "found_prefix": "(+ (+ (neg (log (- 1 x1))) (neg (* x0 (log x1)))) (* x0 (log (- 1 x1))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "log_odds", "domain": "mathematics", "formula": "L = log(p/(1-p))", "difficulty": "easy", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 3.029214894544595e-09, "model_canonical": "log(p) - log(1 - p)", "seconds": 16.99, "generations": 0, "evaluations": 1320, "found_infix": "(log(p) + (-log((1 - p))))", "found_prefix": "(+ (log x0) (neg (log (- 1 x0))))", "scale_a": 2.0816681711721685e-17, "scale_b": 1.0}
{"id": "point_source_intensity", "domain": "physics", "formula": "I = P/(4*pi*r^2)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9999007109611278, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0011179559520451592, "model_canonical": "5*P/(63*r**2)", "seconds": 28.11, "generations": 10, "evaluations": 12853, "found_infix": "((P * (1 / r)) * (1 / r))", "found_prefix": "(* (* x0 (/ 1 x1)) (/ 1 x1))", "scale_a": -9.103659129816588e-05, "scale_b": 0.0796032338350701}
{"id": "illuminance_cosine", "domain": "physics", "formula": "E = I*cos(theta)/d^2", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "I*cos(theta)/d**2", "seconds": 12.1, "generations": 0, "evaluations": 1273, "found_infix": "((I * (1 / (d)\u00b2)) * cos(theta))", "found_prefix": "(* (* x0 (inv (square x2))) (cos x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "capacitor_charging", "domain": "physics", "formula": "V = V0*(1-exp(-t/tau))", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.7873487030320644e-16, "model_canonical": "V0 - V0*exp(-t/tau)", "seconds": 13.61, "generations": 0, "evaluations": 1273, "found_infix": "(V0 + (-(V0 * exp((-(t / tau))))))", "found_prefix": "(+ x0 (neg (* x0 (exp (neg (/ x1 x2))))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "arrhenius_activation", "domain": "chemistry", "formula": "k = A*exp(-Ea/T)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.3507279318789633e-12, "model_canonical": "A*exp(-Ea/T)", "seconds": 6.71, "generations": 0, "evaluations": 1273, "found_infix": "exp(((-(Ea / T)) + log(A)))", "found_prefix": "(exp (+ (neg (/ x1 x2)) (log x0)))", "scale_a": -1.7763568394002505e-15, "scale_b": 1.0000000000000002}
{"id": "relative_risk", "domain": "medicine", "formula": "RR = (a/(a+b))/(c/(c+d))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.270216058432762e-16, "model_canonical": "(a + a*d/c)/(a + b)", "seconds": 6.09, "generations": 0, "evaluations": 1267, "found_infix": "((a + ((a * (1 / c)) * d)) / (b + a))", "found_prefix": "(/ (+ x0 (* (* x0 (/ 1 x2)) x3)) (+ x1 x0))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "langmuir_isotherm", "domain": "chemistry", "formula": "theta = K*P/(1+K*P)", "difficulty": "easy", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.2240534258360215e-16, "model_canonical": "1/(1 + 1/(K*P))", "seconds": 9.2, "generations": 0, "evaluations": 1281, "found_infix": "(1 / ((1 / (K * P)) + 1))", "found_prefix": "(inv (+ (inv (* x0 x1)) 1))", "scale_a": 1.1102230246251565e-16, "scale_b": 1.0}


==> anc/standard_configuration/rel_v6_new.jsonl <==
{"id": "ellipsoid_surface_thomsen", "domain": "mathematics", "formula": "S = 4*pi*(((a*b)^1.6075+(a*c)^1.6075+(b*c)^1.6075)/3)^(1/1.6075)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9986865126599663, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.0915446337762356, "model_canonical": "2754*a*(b + c)/803 + 1377*a/803 + 1377*b*c/803 + 1377*b*Max(b**(1/3), c)/803 + 1377*c/803 + 1377*Max(a*Max(b, c), b*c)/803 - 2122/291", "seconds": 84.84, "generations": 60, "evaluations": 71505, "found_infix": "((a + max((c * b), (a * max(c, b)))) + ((c + ((c * b) + (a * (c + b)))) + ((max(c, cbrt(b)) * b) + (a * (c + b)))))", "found_prefix": "(+ (+ x0 (max (* x2 x1) (* x0 (max x2 x1)))) (+ (+ x2 (+ (* x2 x1) (* x0 (+ x2 x1)))) (+ (* (max x2 (cbrt x1)) x1) (* x0 (+ x2 x1)))))", "scale_a": -7.292097703820048, "scale_b": 1.7148195327478752}
{"id": "distance_3d", "domain": "mathematics", "formula": "d = sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 6, "r2": 0.9990584363131837, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.7564488168414686, "model_canonical": "3.22782165710858*(Abs(x1 - x2)**(1212/611) + Abs(y1 - y2)**1.985385119869 + Abs(z1 - z2)**(526/265) + 6.938229398009)**(1/3) - 2847/547", "seconds": 62.53, "generations": 55, "evaluations": 66242, "found_infix": "cbrt(((((x2 - x1) ^ 1.984) + ((y1 - y2) ^ 1.985)) + (6.938 + ((z2 - z1) ^ 1.985))))", "found_prefix": "(cbrt (+ (+ (pow (- x1 x0) 1.983633297872) (pow (- x2 x3) 1.985385119869)) (+ 6.938229398009 (pow (- x5 x4) 1.98490613998))))", "scale_a": -5.20475414916671, "scale_b": 3.2278216571085756}
{"id": "triangle_area_coordinates", "domain": "mathematics", "formula": "A = abs(x1*(y2-y3)+x2*(y3-y1)+x3*(y1-y2))/2", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.6201944836705457, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 3.361105052494494, "model_canonical": "3.35344345066974*Max(sqrt(Abs(x1 - x2))*sqrt(Abs(y1 - y3)), sqrt(Abs((y1 - y2)*Abs(x1 - x3)))) - 403/80", "seconds": 127.17, "generations": 15, "evaluations": 18726, "found_infix": "max(sqrt(((y1 - y2) * exp(log((x1 - x3))))), (sqrt((y3 - y1)) * sqrt((x1 - x2))))", "found_prefix": "(max (sqrt (* (- x1 x3) (exp (log (- x0 x4))))) (* (sqrt (- x5 x1)) (sqrt (- x0 x2))))", "scale_a": -5.037505601432838, "scale_b": 3.3534434506697406}
{"id": "gaussian_2d_density", "domain": "mathematics", "formula": "f = exp(-(x-mx)^2/(2*sx^2)-(y-my)^2/(2*sy^2))/(2*pi*sx*sy)", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.8126177374292884, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 103.2764516462184, "model_canonical": "0.190509437430846*tanh((-sx + cos(my - y) - Abs(mx - x))/sx) + 0.198265023977389", "seconds": 142.94, "generations": 15, "evaluations": 18666, "found_infix": "tanh(((cos((my - y)) - (abs((mx - x)) + sx)) / sx))", "found_prefix": "(tanh (/ (- (cos (- x4 x3)) (+ (abs (- x1 x0)) x2)) x2))", "scale_a": 0.19826502397738932, "scale_b": 0.1905094374308455}
{"id": "softmax_probability", "domain": "mathematics", "formula": "p = exp(a)/(exp(a)+exp(b)+exp(c))   (d is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.196964084227647e-16, "model_canonical": "1/(1 + exp(-a)*exp(b) + exp(-a)*exp(c))", "seconds": 14.17, "generations": 0, "evaluations": 1267, "found_infix": "(1 / ((1 + (exp((-a)) * exp(b))) + (exp((-a)) * exp(c))))", "found_prefix": "(inv (+ (+ 1 (* (exp (neg x0)) (exp x1))) (* (exp (neg x0)) (exp x2))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "log_sum_exp", "domain": "mathematics", "formula": "L = log(exp(a)+exp(b)+exp(c))", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998582665621479, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006912652159425269, "model_canonical": "log((103/38)**c + (141/52)**b + (160/59)**a)", "seconds": 158.91, "generations": 120, "evaluations": 142998, "found_infix": "log(((2.712 ^ b) + ((-2.711 ^ c) + (-2.712 ^ a))))", "found_prefix": "(log (+ (pow 2.711509425358 x1) (+ (pow -2.710521239381 x2) (pow -2.712497336351 x0))))", "scale_a": -0.003206723251991228, "scale_b": 1.002767548201045}
{"id": "legendre_p4", "domain": "mathematics", "formula": "P = (35*x^4-30*x^2+3)/8", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "35*x**4/8 - 15*x**2/4 + 3/8", "seconds": 6.91, "generations": 0, "evaluations": 1320, "found_infix": "((-3.75 * (x)\u00b2) + (4.375 * ((x)\u00b2 * (x)\u00b2)))", "found_prefix": "(+ (* -3.75 (square x0)) (* 4.375 (* (square x0) (square x0))))", "scale_a": 0.375, "scale_b": 1.0}
{"id": "chebyshev_t5", "domain": "mathematics", "formula": "T = 16*x^5-20*x^3+5*x", "difficulty": "medium", "noise": 0.0, "n_vars": 1, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0, "model_canonical": "16*x**5 - 20*x**3 + 5*x", "seconds": 13.96, "generations": 0, "evaluations": 1320, "found_infix": "(((5 * x) + (-20 * (x * (x)\u00b2))) + (16 * ((x * (x)\u00b2) * (x)\u00b2)))", "found_prefix": "(+ (+ (* 5 x0) (* -20 (* x0 (square x0)))) (* 16 (* (* x0 (square x0)) (square x0))))", "scale_a": 1.1102230246251565e-16, "scale_b": 0.9999999999999997}
{"id": "rational_cubic", "domain": "mathematics", "formula": "y = (x^3-2*x+1)/(x^2+x+1)", "difficulty": "medium", "noise": 0.01, "n_vars": 1, "r2": 0.9999053666669995, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.07688336972964047, "model_canonical": "18*x/17 - 48/29 + 477*exp(-sqrt(x + 1))/391 + 2322*exp(-2*x)/1037", "seconds": 24.69, "generations": 10, "evaluations": 12430, "found_infix": "((x + (2.115 * (exp((-x)) * exp((-x))))) + (1.152 * exp((-sqrt((x + sign(x)))))))", "found_prefix": "(+ (+ x0 (* 2.114862 (* (exp (neg x0)) (exp (neg x0))))) (* 1.151961685 (exp (neg (sqrt (+ x0 (sign x0)))))))", "scale_a": -1.6549659005589081, "scale_b": 1.0590358793272774}
{"id": "quadratic_positive_root", "domain": "mathematics", "formula": "x = (sqrt(b^2+4*a*c)-b)/(2*a)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 0.9996401218671718, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3278373602709793, "model_canonical": "-0.110019961452043*c*(b + 1/c)/(-a*c - b**3) + 421045*c/(155052*(1.73401234067756*a**0.609274123295698*c**0.609274123295698 + 2*b + 1.322370199655)) - 0.0125483515879246", "seconds": 73.51, "generations": 30, "evaluations": 35130, "found_infix": "((2.695 * (c / ((((((2.468 * c) * a) ^ 0.7002) ^ 0.8701) + b) + (1.322 + b)))) + (-0.1092 * (c / (((c * (-abs(a))) - (b)\u00b3) / ((1 / c) + b)))))", "found_prefix": "(+ (* 2.695204739475 (/ x2 (+ (+ (pow (pow (* (* 2.468060005813 x2) x0) 0.700234181068) 0.870100503837) x1) (+ 1.322370199655 x1)))) (* -0.109197382301 (/ x2 (/ (- (* x2 (neg (abs x0))) (cube x1)) (+ (inv x2) x1)))))", "scale_a": -0.012548351587924556, "scale_b": 1.0075330998301193}
{"id": "harmonic_mean_three", "domain": "mathematics", "formula": "H = 3/(1/a+1/b+1/c)   (w is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.3241289486559944e-15, "model_canonical": "1/(1/(3*c) + 1/(3*b) + 1/(3*a))", "seconds": 7.19, "generations": 0, "evaluations": 1267, "found_infix": "(1 / (((0.3333 * (1 / a)) + (0.3333 * (1 / b))) + (0.3333 * (1 / c))))", "found_prefix": "(inv (+ (+ (* 0.3333333333333333 (/ 1 x0)) (* 0.3333333333333333 (/ 1 x1))) (* 0.3333333333333333 (/ 1 x2))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "mahalanobis_2d", "domain": "mathematics", "formula": "D = (x^2*s2-2*r*x*y*sqrt(s1*s2)+y^2*s1)/(s1*s2*(1-r^2))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9864131845517468, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 19.762108729575328, "model_canonical": "69*((y + (383*r**2/81 + r*x)*log(y/(s2*x))/log(10))*(-1.645074*r*x/(r + s1) + y)/s2 + x**2/s1)/(22*pi) - 98/985", "seconds": 193.71, "generations": 120, "evaluations": 142949, "found_infix": "(((x / s1) * x) + ((y + (((r * x) + (r * (4.728 * r))) * log10(((1 / s2) / (x / y))))) * ((y + (-1.645 * ((r * x) / (r + s1)))) / s2)))", "found_prefix": "(+ (* (/ x0 x2) x0) (* (+ x1 (* (+ (* x4 x0) (* x4 (* 4.728392 x4))) (log10 (/ (inv x3) (/ x0 x1))))) (/ (+ x1 (* -1.645074 (/ (* x4 x0) (+ x4 x2)))) x3)))", "scale_a": -0.09949245527781203, "scale_b": 0.9983384344178515}
{"id": "lp_norm_three", "domain": "mathematics", "formula": "L = (x^p+y^p+z^p)^(1/p)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9858595907325988, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.1309235662204227, "model_canonical": "0.195579281608043*x + 0.195579281608043*y + 0.195579281608043*Max(x, y, Min(p, z)) + 0.195579281608043*Max(x, y, z, 2.919673*x/p) + 0.195579281608043*Max(x, y, z, (x + 2.546937*y)/p) + 0.544799924639411 + 0.195579281608043*z**2/p", "seconds": 192.07, "generations": 15, "evaluations": 18709, "found_infix": "(((((((z * z) / p) + 0.9168) + (max(max(x, y), min(z, p)) + -0.4688)) + x) + (max(max(max(x, y), z), ((x + (2.547 * y)) / p)) + y)) + (1.049 + max(max(y, x), max(((2.92 * x) / p), z))))", "found_prefix": "(+ (+ (+ (+ (+ (/ (* x2 x2) x3) 0.916827) (+ (max (max x0 x1) (min x2 x3)) -0.468822)) x0) (+ (max (max (max x0 x1) x2) (/ (+ x0 (* 2.546937 x1)) x3)) x1)) (+ 1.049292 (max (max x1 x0) (max (/ (* 2.919673 x0) x3) x2))))", "scale_a": 0.25195963467707205, "scale_b": 0.19557928160804305}
{"id": "hill_with_baseline", "domain": "biology", "formula": "Eff = E0+Emax*Cc^h/(EC50^h+Cc^h)", "difficulty": "hard", "noise": 0.01, "n_vars": 5, "r2": 0.9719447085432232, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 97.62637212090756, "model_canonical": "44*Cc*Emax/(41*(Cc + EC50 + (32/15 - sqrt(Cc))*(h - 14/9))) + 44*E0/41 - 107/40", "seconds": 139.51, "generations": 15, "evaluations": 18718, "found_infix": "(E0 + ((Cc * Emax) / ((Cc + EC50) + ((h - 1.556) * (2.133 - sqrt(Cc))))))", "found_prefix": "(+ x4 (/ (* x0 x3) (+ (+ x0 x1) (* (- x2 1.555927) (- 2.132731 (sqrt x0))))))", "scale_a": -2.674861547107767, "scale_b": 1.0732680204224947}
{"id": "competition_equilibrium", "domain": "biology", "formula": "N1 = (K1-a12*K2)/(1-a12*a21)   (growth rate r1 is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 5, "r2": 0.9995855907226544, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 18.242062937480252, "model_canonical": "1.00365492144236*K1 + 1.00365492144236*a12**0.908557741487049*(K1*a21 - K2 + a12 - 10547/380) + 16*E/13 + 1.00365492144236/a21", "seconds": 213.64, "generations": 95, "evaluations": 113022, "found_infix": "(K1 + ((((a12 ^ -1.49) ^ -0.6097) * (((K1 * a21) + (a12 - K2)) - 27.76)) + (1 / a21)))", "found_prefix": "(+ x0 (+ (* (pow (pow x2 -1.490238935154) -0.609672529723) (- (+ (* x0 x3) (- x2 x1)) 27.755262)) (inv x3)))", "scale_a": 3.3455764518788556, "scale_b": 1.0036549214423613}
{"id": "richards_growth", "domain": "biology", "formula": "Nt = K/(1+Qr*exp(-r*t))^(1/nu)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.8741879078625574, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 6.153928302961639, "model_canonical": "0.539790435426527*K*r + 0.539790435426527*K - 0.539790435426527*K/floor(r*t**nu) + 307/(6*pi)", "seconds": 176.14, "generations": 15, "evaluations": 18746, "found_infix": "(((K / floor(abs((r * (t ^ nu))))) - K) + ((-K) * r))", "found_prefix": "(+ (- (/ x0 (floor (abs (* x2 (pow x3 x4))))) x0) (* (neg x0) x2))", "scale_a": 16.28663327535861, "scale_b": -0.5397904354265272}
{"id": "allee_growth_rate", "domain": "biology", "formula": "G = r*Np*(Np/A-1)*(1-Np/K)", "difficulty": "hard", "noise": 0.02, "n_vars": 4, "r2": 0.9976524477430676, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 10.169596266279555, "model_canonical": "2*r*Max(K, (73 - Np)*(-K + r))/(7*A)", "seconds": 71.86, "generations": 35, "evaluations": 41589, "found_infix": "((max(K, ((r - K) * (72.69 - Np))) * r) / A)", "found_prefix": "(/ (* (max x3 (* (- x0 x3) (- 72.687322 x1))) x0) x2)", "scale_a": -36.16545333529825, "scale_b": 0.28645055458984287}
{"id": "holling_type_iii", "domain": "biology", "formula": "F = a*Np^2/(1+a*h*Np^2)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 6.163412739159522e-16, "model_canonical": "1/(h + 1/(Np**2*a))", "seconds": 9.12, "generations": 0, "evaluations": 1273, "found_infix": "(1 / ((1 / (a * (Np)\u00b2)) + h))", "found_prefix": "(inv (+ (inv (* x0 (square x2))) x1))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "metabolic_theory", "domain": "biology", "formula": "B = B0*M^(3/4)*exp(-Ea/(8.617e-5*T))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.1342125454083023e-11, "model_canonical": "B0*M**(3/4)*exp(-11605*Ea/T)", "seconds": 6.32, "generations": 0, "evaluations": 1267, "found_infix": "exp(((log(B0) + (0.75 * log(M))) + (-1.16e+04 * ((1 / T) * Ea))))", "found_prefix": "(exp (+ (+ (log x0) (* 0.75 (log x1))) (* -11604.966925844255 (* (/ 1 x3) x2))))", "scale_a": -1.3234889800848443e-23, "scale_b": 0.9999999999999888}
{"id": "goldman_voltage", "domain": "biology", "formula": "V = 26.7*log((pK*Ko+pNa*Nao)/(pK*Ki+pNa*Nai))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9991841525137456, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 34.31243087810113, "model_canonical": "-0.0086883620057691*(pK - exp(pK)/pNa)*(exp(pK) + log(Ko) - 3.697652732863) + 180072*log(Ko*(Nao*pNa + 2.158741490433)*(pK*log(Ko) + Nao*pNa/Ko)/(Ki**2*pK*(exp(pK) - pNa/pK)))/14075 + 2307/233", "seconds": 177.94, "generations": 75, "evaluations": 89481, "found_infix": "((10.98 * log((((((Nao * (pNa / Ko)) + (pK * log(Ko))) / Ki) * ((((Nao * pNa) + 2.159) * Ko) / ((exp(pK) - (pNa / pK)) * Ki))) / pK))) + (-0.007457 * ((pK - (exp(pK) / pNa)) * ((exp(pK) - 3.698) + log(Ko)))))", "found_prefix": "(+ (* 10.979999649879 (log (/ (* (/ (+ (* x3 (/ x1 x2)) (* x0 (log x2))) x4) (/ (* (+ (* x3 x1) 2.158741490433) x2) (* (- (exp x0) (/ x1 x0)) x4))) x0))) (* -0.007456627758 (* (- x0 (/ (exp x0) x1)) (+ (- (exp x0) 3.697652732863) (log x2)))))", "scale_a": 9.901287400360786, "scale_b": 1.1651866661433503}
{"id": "photosynthesis_nonrectangular", "domain": "biology", "formula": "P = (a*Irr+Pm-sqrt((a*Irr+Pm)^2-4*th*a*Irr*Pm))/(2*th)", "difficulty": "hard", "noise": 0.01, "n_vars": 4, "r2": 0.9962875123252042, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.3731951482474933, "model_canonical": "-Irr*Pm*(log((456*a*(Irr + Pm**(1/3))/(43*Pm))**(-Pm + a)) - 13)*log(Pm/th + 124*th)/(562*(46*Irr/357 + Pm/(18*a*th))*log(10)) + 10/11", "seconds": 218.27, "generations": 120, "evaluations": 142987, "found_infix": "((log((((Irr + cbrt(Pm)) * ((a * 10.6) / Pm)) ^ (a - Pm))) + -12.84) * (log10(((Pm / th) - (-124.5 * th))) * ((Pm * Irr) / ((Pm / ((a * th) * 17.5)) + (Irr / 7.761)))))", "found_prefix": "(* (+ (log (pow (* (+ x1 (cbrt x2)) (/ (* x0 10.604701) x2)) (- x0 x2))) -12.843856) (* (log10 (- (/ x2 x3) (* -124.47049 x3))) (/ (* x2 x1) (+ (/ x2 (* (* x0 x3) 17.500101)) (/ x1 7.761132)))))", "scale_a": 0.908479789077056, "scale_b": -0.0017799486770883257}
{"id": "seir_basic_reproduction", "domain": "biology", "formula": "R0 = b*s/((s+m)*(g+m))", "difficulty": "medium", "noise": 0.0, "n_vars": 4, "r2": 0.9998418713430745, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 9.671501577348277, "model_canonical": "2/399 - 1177*Min(b**(b*g), b*(0.696139 - s**(m*Abs(log(b))**m))*log(10)/log(m + exp(g)))/830", "seconds": 57.38, "generations": 30, "evaluations": 35712, "found_infix": "min(((b ^ g) ^ b), (((0.6961 - ((s ^ m) ^ (log(b) ^ m))) * b) / log10((-(exp(g) + m)))))", "found_prefix": "(min (pow (pow x0 x2) x0) (/ (* (- 0.696139 (pow (pow x1 x3) (pow (log x0) x3))) x0) (log10 (neg (+ (exp x2) x3)))))", "scale_a": 0.005012759459989802, "scale_b": -1.4180722512021162}
{"id": "fisher_wave_speed", "domain": "biology", "formula": "c = 2*sqrt(r*D)   (carrying capacity K is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 3, "r2": 0.9995448698656824, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0002674827039449332, "model_canonical": "2*sqrt(D)*sqrt(r)", "seconds": 19.16, "generations": 10, "evaluations": 12139, "found_infix": "sqrt((r * D))", "found_prefix": "(sqrt (* x0 x1))", "scale_a": -0.000763830209167482, "scale_b": 2.0003731471472506}
{"id": "island_biogeography", "domain": "biology", "formula": "Sp = P*I0*exp(-d/100)/(I0*exp(-d/100)+E0/A)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9754437089467229, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 39.82621331000754, "model_canonical": "0.0479201320595594*sqrt(A)*sqrt(I0)*P*sqrt(Abs(d - 15976/33))/sqrt(A*I0 + 0.07926*E0*d) + 0.0830615622365696*E*A*(-I0 + 2*P)/(A + 0.288507*E0*P) + 0.0479201320595594*I0*P + 0.0479201320595594*I0 - 0.0479201320595594*P - 8609/681", "seconds": 161.17, "generations": 120, "evaluations": 143463, "found_infix": "(sqrt((((I0 * P) * (d - 484.1)) * ((A * P) / (((0.07926 * d) * E0) + (I0 * A))))) + (((I0 - P) + (((4.712 * A) * (P - (I0 - P))) / (((0.2885 * P) * E0) + A))) + (I0 * P)))", "found_prefix": "(+ (sqrt (* (* (* x1 x0) (- x3 484.121123)) (/ (* x4 x0) (+ (* (* 0.07926 x3) x2) (* x1 x4))))) (+ (+ (- x1 x0) (/ (* (* 4.711699 x4) (- x0 (- x1 x0))) (+ (* (* 0.288507 x0) x2) x4))) (* x1 x0)))", "scale_a": -12.641702242610108, "scale_b": 0.04792013205955936}
{"id": "hh_alpha_n", "domain": "biology", "formula": "an = 0.01*(10-V)/(exp((10-V)/10)-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 1, "r2": 0.9999999266503851, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.4808828761160164, "model_canonical": "1 - exp(-0.0599710133604897*exp(-1.64128245222469e-6*V**3 - 0.000359107233879136*V**2 + 0.060030629158996*V))", "seconds": 4.19, "generations": 0, "evaluations": 1320, "found_infix": "exp((-exp((((-2.814 + (0.06003 * V)) + (-0.0003591 * (V)\u00b2)) + (-1.641e-06 * (V * (V)\u00b2))))))", "found_prefix": "(exp (neg (exp (+ (+ (+ -2.8138939441540947 (* 0.060030629158995985 x0)) (* -0.0003591072338791362 (square x0))) (* -1.6412824522246862e-06 (* x0 (square x0)))))))", "scale_a": 0.9999110410839676, "scale_b": -0.9999094992776225}
{"id": "enzyme_mixed_inhibition", "domain": "biology", "formula": "v = Vmax*Sb/(Km*(1+Ii/Ki)+Sb*(1+Ii/Kip))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9999070519566771, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.008919752262002046, "model_canonical": "Sb*Vmax/(Ii*Km*Min(1/Ki, Vmax) + Ii*Sb/Kip + Sb + Max(1/3, Km))", "seconds": 46.71, "generations": 50, "evaluations": 60228, "found_infix": "((Sb * Vmax) / (Sb + (((Km * Ii) * min((0.9722 / Ki), Vmax)) + (((Sb / Kip) * Ii) + max(Km, 0.3315)))))", "found_prefix": "(/ (* x1 x0) (+ x1 (+ (* (* x2 x3) (min (/ 0.972245 x4) x0)) (+ (* (/ x1 x5) x3) (max x2 0.331521)))))", "scale_a": -0.004385279069302195, "scale_b": 0.9988430409187776}
{"id": "ckd_epi_2021", "domain": "medicine", "formula": "G = 142*Min(Scr/0.9,1)^(-0.302)*Max(Scr/0.9,1)^(-1.2)*0.9938^Age", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9993844080470365, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 14.225368918505378, "model_canonical": "1406/(Scr**1.1001052563*(1 + exp(-Scr**((-Scr + Scr**(-1673/873))/(Scr**1.256537563446*Scr**(1.126054649446*(0.855062719336871/Age**0.295093299374)**Age)))))*(100*Age - Min(76718164, Scr))**0.292791923756) + 19371*pi*(2511/532 - 0.00609565803788731*pi*(Age - 5783/(20*pi) + 2531/60)*(Age + Scr - 2753", "seconds": 112.78, "generations": 65, "evaluations": 77167, "found_infix": "((1433 * (sigmoid(((Scr ^ ((Scr ^ -1.257) * ((Scr ^ -1.916) - Scr))) ^ ((Scr ^ -1.126) ^ (((Age * -1.7) ^ -0.2951) ^ Age)))) * ((Scr ^ -1.1) * (((Age * 100) - min(abs(Scr), 7.672e+07)) ^ -0.2928)))) + (81.94 * ((4.72 + ((6.118 / (-319.5 * cbrt((Age * Scr)))) * ((Scr - (48.68 - Age)) * ((Age + 42.18)", "found_prefix": "(+ (* 1433.244585383108 (* (sigmoid (pow (pow x0 (* (pow x0 -1.256537563446) (- (pow x0 -1.916380194032) x0))) (pow (pow x0 -1.126054649446) (pow (pow (* x1 -1.699974741216) -0.295093299374) x1)))) (* (pow x0 -1.1001052563) (pow (- (* x1 99.997915084432) (min (abs x0) 76718164.06481223)) -0.292791923756)))) (* 81.943733744991 (/ (+ 4.719924128567 (* (/ 6.118347431695 (* -319.49514654105 (cbrt (* x1 x0)))) (* (- x0 (- 48.683764122844 x1)) (- (+ x1 42.183343742361) 92.038870363268)))) (+ x1 (exp (+ x0 1.867173521918))))))", "scale_a": 1.3167410408557387, "scale_b": 0.9810543301702098}
{"id": "bateman_oral_absorption", "domain": "medicine", "formula": "C = F*Dose*ka/(V*(ka-ke))*(exp(-ke*t)-exp(-ka*t))", "difficulty": "hard", "noise": 0.01, "n_vars": 6, "r2": 0.9987820374758413, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 25757.1646206105, "model_canonical": "59*Dose*F*(ke + 11/13)*exp(-721*ke*t/666 - 14/(37*t))/(47*V)", "seconds": 134.52, "generations": 85, "evaluations": 100712, "found_infix": "(exp((-0.3787 * ((t * (ke * 2.862)) + (F / (t * F))))) * (F * (Dose / (V / (ke + 0.8456)))))", "found_prefix": "(* (exp (* -0.378686788258 (+ (* x5 (* x3 2.861559518055)) (/ x0 (* x5 x0))))) (* x0 (/ x1 (/ x4 (+ x3 0.845639)))))", "scale_a": 0.025162539645598336, "scale_b": 1.2554709444513967}
{"id": "two_compartment_bolus", "domain": "medicine", "formula": "C = A*exp(-al*t)+B*exp(-be*t)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9794538017508215, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 178806.19055272642, "model_canonical": "1.20201172213218*B*exp(-19*3338**be*t/442)*exp(sin(11*be/2)**(al*t**2))/(t*Abs(log(Abs(al*t - 0.3678794412))))**be + 0.310979726470379", "seconds": 169.37, "generations": 10, "evaluations": 12823, "found_infix": "(((exp((sin((be * 5.5)) ^ (t * (t * al)))) * exp(((-0.04299 * (3338 ^ be)) * t))) * B) / ((log(((al * t) - 0.3679)) * t) ^ be))", "found_prefix": "(/ (* (* (exp (pow (sin (* x3 5.5)) (* x4 (* x4 x1)))) (exp (* (* -0.042986625663 (pow 3337.943453910048 x3)) x4))) x2) (pow (* (log (- (* x1 x4) 0.3678794412)) x4) x3))", "scale_a": 0.3109797264703791, "scale_b": 1.202011722132182}
{"id": "meld_na", "domain": "medicine", "formula": "M = Ml+1.32*(137-Na)-0.033*Ml*(137-Na)", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.893413613692777e-14, "model_canonical": "33*Ml*Na/1000 - 3521*Ml/1000 - 33*Na/25 + 4521/25", "seconds": 3.6, "generations": 0, "evaluations": 1284, "found_infix": "(((-3.521 * Ml) + (-1.32 * Na)) + (0.033 * (Ml * Na)))", "found_prefix": "(+ (+ (* -3.521000000000002 x0) (* -1.3199999999999965 x1)) (* 0.032999999999999974 (* x0 x1)))", "scale_a": 180.84000000000063, "scale_b": 1.0000000000000062}
{"id": "sampson_ldl", "domain": "medicine", "formula": "L = TC/0.948-HDL/0.971-(TG/8.56+TG*(TC-HDL)/2140-TG^2/16100)-9.44", "difficulty": "hard", "noise": 0.01, "n_vars": 3, "r2": 0.9998560767379707, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2.536788470475255, "model_canonical": "-60/7 + 56*(-12*HDL*(TG + 1)/11 + 28*TC*TG/25 - 6*TG**2/49)/(59*(0.000544640731278321*TG**2 + TG))", "seconds": 13.8, "generations": 10, "evaluations": 12608, "found_infix": "(((min(HDL, (-0.1226 * (TG)\u00b2)) + (1.12 * (TC * TG))) + (-1.091 * (HDL * (TG + 1)))) / (TG + (0.0005446 * (TG)\u00b2)))", "found_prefix": "(/ (+ (+ (min x1 (* -0.1225962176829709 (square x2))) (* 1.1195817636292182 (* x0 x2))) (* -1.091465101796112 (* x1 (+ x2 1)))) (+ x2 (* 0.000544640731278321 (square x2))))", "scale_a": -8.572198122947668, "scale_b": 0.9490011433640297}
{"id": "oxygenation_index", "domain": "medicine", "formula": "OI = MAP*FiO2*100/PaO2   (PEEP is irrelevant)", "difficulty": "easy", "noise": 0.02, "n_vars": 4, "r2": 0.9997197962127055, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.0004399114891391472, "model_canonical": "100*FiO2*MAP/PaO2", "seconds": 21.14, "generations": 15, "evaluations": 18625, "found_infix": "((MAP * FiO2) / PaO2)", "found_prefix": "(/ (* x0 x1) x2)", "scale_a": -0.02423463840840956, "scale_b": 100.01485585600551}
{"id": "map_heart_rate_adjusted", "domain": "medicine", "formula": "M = DBP+(0.33+0.0012*HR)*(SBP-DBP)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 4.2321687200205376e-16, "model_canonical": "-0.0012*DBP*HR + 67*DBP/100 + 0.0012*HR*SBP + 33*SBP/100", "seconds": 3.06, "generations": 0, "evaluations": 1273, "found_infix": "((((0.67 * DBP) + (-0.0012 * (DBP * HR))) + (0.33 * SBP)) + (0.0012 * (SBP * HR)))", "found_prefix": "(+ (+ (+ (* 0.67 x1) (* -0.0012 (* x1 x2))) (* 0.33 x0)) (* 0.0012 (* x0 x2)))", "scale_a": -1.4210854715202004e-14, "scale_b": 1.0}
{"id": "serum_osmolality", "domain": "medicine", "formula": "Osm = 2*Na+Glu/18+BUN/2.8   (potassium Kp is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.999870971907812, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0006326488693664393, "model_canonical": "19*BUN/53 + Glu/18 + 2*Na", "seconds": 22.4, "generations": 10, "evaluations": 12799, "found_infix": "(((2 * Na) + (0.05564 * Glu)) + (0.3586 * BUN))", "found_prefix": "(+ (+ (* 1.999917180641 x0) (* 0.05564454118596625 x1)) (* 0.3586080912625958 x2))", "scale_a": 0.3347421882450021, "scale_b": 0.9986335943193805}
{"id": "haycock_bsa", "domain": "medicine", "formula": "BSA = 0.024265*W^0.5378*H^0.3964   (Age is irrelevant)", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 2.42917687664478e-13, "model_canonical": "0.024265*H**0.3964*W**0.5378", "seconds": 5.25, "generations": 0, "evaluations": 1273, "found_infix": "((W ^ 0.5378) * (H ^ 0.3964))", "found_prefix": "(* (pow x0 0.5378) (pow x1 0.3964))", "scale_a": -1.1102230246251565e-16, "scale_b": 0.024265}
{"id": "katch_mcardle_bmr", "domain": "medicine", "formula": "BMR = 370+21.6*W*(1-BF/100)", "difficulty": "easy", "noise": 0.01, "n_vars": 2, "r2": 0.9998846465971055, "success": true, "partial": false, "recovery": "equivalent", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": true, "extrapolation_error": 0.0024766857120249413, "model_canonical": "8*W*(100 - BF)/37 + 371", "seconds": 20.59, "generations": 10, "evaluations": 12531, "found_infix": "((99.92 - BF) * W)", "found_prefix": "(* (- 99.917495 x1) x0)", "scale_a": 370.725878335719, "scale_b": 0.2161209588076902}
{"id": "fick_oxygen_consumption", "domain": "medicine", "formula": "VO2 = CO*10*(1.34*Hb*(SaO2-SvO2)+0.003*(PaO2-PvO2))", "difficulty": "hard", "noise": 0.0, "n_vars": 6, "r2": 0.9999307867184996, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.35239719639451034, "model_canonical": "213*CO*Hb*(-SaO2 + SvO2)/(2*(-6815/984 - 305*log(PvO2)/(14*pi*PaO2*log(2)) - 1/CO**(1/3))) + 5969/856", "seconds": 52.16, "generations": 30, "evaluations": 35133, "found_infix": "(((SvO2 - SaO2) * CO) / ((-6.926 - (cbrt((1 / CO)) - (((1 / PaO2) * -6.935) * log2(PvO2)))) / Hb))", "found_prefix": "(/ (* (- x3 x2) x0) (/ (- -6.925813 (- (cbrt (inv x0)) (* (* (inv x4) -6.934586) (log2 x5)))) x1))", "scale_a": 6.97313078202086, "scale_b": 106.4987853824042}
{"id": "bliss_drug_combination", "domain": "medicine", "formula": "Eff = Ca/(Ca+Ia)+Cb/(Cb+Ib)-Ca*Cb/((Ca+Ia)*(Cb+Ib))", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 3.738725451397798e-16, "model_canonical": "-Ia/(Ca*Cb/Ib + Ca + Cb*Ia/Ib + Ia) + 1", "seconds": 30.87, "generations": 27, "evaluations": 32465, "found_infix": "(Ia / (((Ia * (Cb / Ib)) + (Ca - Cb)) + (Ia + (Cb + (Cb / (Ib / Ca))))))", "found_prefix": "(/ x1 (+ (+ (* x1 (/ x2 x3)) (- x0 x2)) (+ x1 (+ x2 (/ x2 (/ x3 x0))))))", "scale_a": 1.0, "scale_b": -1.0}
{"id": "annuity_present_value", "domain": "finance", "formula": "PV = Pmt*(1-(1+r)^(-n))/r", "difficulty": "medium", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.721906176794471e-13, "model_canonical": "(Pmt - Pmt*exp(-n*log(r + 1)))/r", "seconds": 7.18, "generations": 0, "evaluations": 1273, "found_infix": "((Pmt + (-(Pmt * exp((-(n * log((1 + r)))))))) / r)", "found_prefix": "(/ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) x1)", "scale_a": 3.637978807091713e-12, "scale_b": 1.0}
{"id": "loan_payment", "domain": "finance", "formula": "A = P*r*(1+r)^n/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 3, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 9.96930116696733e-13, "model_canonical": "P*r/(1 - exp(-n*log(r + 1)))", "seconds": 7.84, "generations": 0, "evaluations": 1273, "found_infix": "((P * r) / (1 + (-exp((-(n * log((1 + r))))))))", "found_prefix": "(/ (* x0 x1) (+ 1 (neg (exp (neg (* x2 (log (+ 1 x1))))))))", "scale_a": 2.2737367544323206e-13, "scale_b": 0.9999999999999998}
{"id": "growing_annuity_fv", "domain": "finance", "formula": "FV = Pmt*((1+r)^n-(1+g)^n)/(r-g)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 2.505029909257736e-07, "model_canonical": "(-Pmt*exp(n*log(g + 1)) + Pmt*exp(n*log(r + 1)))/(-g + r)", "seconds": 20.5, "generations": 0, "evaluations": 1267, "found_infix": "(((Pmt * exp((n * log((1 + r))))) + (-(Pmt * exp((n * log((1 + g))))))) / (r + (-g)))", "found_prefix": "(/ (+ (* x0 (exp (* x3 (log (+ 1 x1))))) (neg (* x0 (exp (* x3 (log (+ 1 x2))))))) (+ x1 (neg x2)))", "scale_a": -1.0913936421275139e-11, "scale_b": 1.0000000000000002}
{"id": "coupon_bond_price", "domain": "finance", "formula": "B = Cpn*(1-(1+y)^(-n))/y+Fv*(1+y)^(-n)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.4382835405102073e-11, "model_canonical": "(Cpn - Cpn*exp(-n*log(y + 1)) + Fv*y*exp(-n*log(y + 1)))/y", "seconds": 9.27, "generations": 0, "evaluations": 1267, "found_infix": "(((Cpn + (-(Cpn * exp((-(n * log((1 + y)))))))) + ((y * Fv) * exp((-(n * log((1 + y))))))) / y)", "found_prefix": "(/ (+ (+ x0 (neg (* x0 (exp (neg (* x2 (log (+ 1 x1)))))))) (* (* x1 x3) (exp (neg (* x2 (log (+ 1 x1))))))) x1)", "scale_a": 0.0, "scale_b": 1.0}
{"id": "annuity_duration", "domain": "finance", "formula": "D = (1+y)/y-n/((1+y)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 2, "r2": 0.9999691262209623, "success": true, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 91772.65035045863, "model_canonical": "0.00563558900656501*n**3*y**2 - 0.0874757192054535*n**2*y + 0.500110961733*n - 0.500110961733*y**(2*y**2) + 1.01393205801251", "seconds": 21.4, "generations": 10, "evaluations": 12536, "found_infix": "(((0.4996 * (n - (((-y) ^ (y)\u00b2))\u00b2)) + (-0.08738 * (y * (n)\u00b2))) + (0.00563 * ((n * (n)\u00b2) * (y)\u00b2)))", "found_prefix": "(+ (+ (* 0.4995734873690937 (- x1 (square (pow (neg x0) (square x0))))) (* -0.08738170815563708 (* x0 (square x1)))) (* 0.00562953238143916 (* (* x1 (square x1)) (square x0))))", "scale_a": 1.0139320580125117, "scale_b": 1.0010758664690897}
{"id": "black_scholes_d1", "domain": "finance", "formula": "d1 = (log(S0/K)+(r+s^2/2)*T)/(s*sqrt(T))", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9975214022860952, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 2183553294851.1506, "model_canonical": "0.197996729704077*T**0.557559383193*s**0.557559383193 + 0.197996729704077*s**(450/479 - K**r) - 0.0184518415866671 + 123349*(431*K/2390)**(r/(2912/51 - S0))*(-K + S0)/(96832*s*(-368*S0*T**1.022262338394*(-K + s)/149 - 368/(149*(K + 3.46490683009)**0.310491843951*Abs(K - 100)**0.310491843951))**0.479", "seconds": 117.17, "generations": 55, "evaluations": 66192, "found_infix": "((1.272 * (((((((s - K) * (T ^ 1.022)) * S0) + (((100 - K) * (3.465 + K)) ^ -0.3105)) * -2.47) ^ -0.4799) * (((S0 - K) / ((K / -5.545) ^ ((-r) / (57.1 - S0)))) / s))) + (0.1977 * ((s ^ (0.9395 - (K ^ abs(r)))) + ((s * T) ^ 0.5576))))", "found_prefix": "(+ (* 1.272058769013 (* (pow (* (+ (* (* (- x3 x1) (pow x4 1.022262338394)) x0) (pow (* (- 100.000684957719 x1) (+ 3.46490683009 x1)) -0.310491843951)) -2.469798168589) -0.479897719182) (/ (/ (- x0 x1) (pow (/ x1 -5.545243034092) (/ (neg x2) (- 57.098078303236 x0)))) x3))) (* 0.197719034431 (+ (pow x3 (- 0.939457103926 (pow x1 (abs x2)))) (pow (* x3 x4) 0.557559383193))))", "scale_a": -0.018451841586667128, "scale_b": 1.0014043680794134}
{"id": "two_stage_dividend_discount", "domain": "finance", "formula": "V = D0*(1+g1)/(r-g1)*(1-((1+g1)/(1+r))^n)+D0*(1+g1)^n*(1+g2)/((r-g2)*(1+r)^n)", "difficulty": "hard", "noise": 0.0, "n_vars": 5, "r2": 0.9986477740551973, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 49050.66007613986, "model_canonical": "-3.02481513472614*D0*(-sqrt(g2) + r)*(4023*g2/(179*n) + log(Abs(log(r))/log(10))/log(2))/r + 0.593101006809047*D0*(2645*g2/774 + n**g1 + Min(D0, g1, r))**Max(n**g1, g2 + r)*exp(sqrt(Min(g2, Max(D0, cos(g2))/n)))*Max(g1, n)**g1/r**(768/637) + 3/683", "seconds": 135.75, "generations": 50, "evaluations": 60097, "found_infix": "((exp(sqrt(min((max(cos(g2), D0) / n), g2))) * ((max(n, g1) ^ g1) * (((min(r, min(g1, D0)) + ((3.417 * g2) + (n ^ g1))) ^ max((r + g2), (n ^ g1))) * (D0 * (r ^ -1.206))))) + (-5.1 * ((((-(-22.47 / n)) * g2) + log2(log10(r))) * (((r - sqrt(g2)) * D0) / r))))", "found_prefix": "(+ (* (exp (sqrt (min (/ (max (cos x2) x0) x4) x2))) (* (pow (max x4 x1) x1) (* (pow (+ (min x3 (min x1 x0)) (+ (* 3.417312917233 x2) (pow x4 x1))) (max (+ x3 x2) (pow x4 x1))) (* x0 (pow x3 -1.205651518907))))) (* -5.100028779502 (* (+ (* (neg (/ -22.474858182249 x4)) x2) (log2 (log10 x3))) (/ (* (- x3 (sqrt x2)) x0) x3))))", "scale_a": 0.00439250678573444, "scale_b": 0.5931010068090474}
{"id": "two_asset_volatility", "domain": "finance", "formula": "sig = sqrt(w^2*s1^2+(1-w)^2*s2^2+2*w*(1-w)*rho*s1*s2)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 0.9874790670786511, "success": false, "partial": false, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 0.5099549780184034, "model_canonical": "1.11531331593068*s1*s1**(s2/w)*w*w**(s2*w**s2) + 1.11531331593068*s2*(0.236933**w + 0.236933*rho*s1**(s2/w)/w) - 0.0199225389239497", "seconds": 191.12, "generations": 120, "evaluations": 142817, "found_infix": "((((-0.2369 ^ w) + (rho * ((0.2369 / w) * (s1 ^ (s2 / w))))) * s2) + (s1 * (((w ^ (w ^ s2)) ^ s2) * ((s1 ^ (s2 / w)) * w))))", "found_prefix": "(+ (* (+ (pow -0.236933 x0) (* x3 (* (/ 0.236933 x0) (pow x1 (/ x2 x0))))) x2) (* x1 (* (pow (pow x0 (pow x0 x2)) x2) (* (pow x1 (/ x2 x0)) x0))))", "scale_a": -0.01992253892394974, "scale_b": 1.1153133159306818}
{"id": "kelly_fraction", "domain": "finance", "formula": "f = p-(1-p)/b   (bankroll W is irrelevant)", "difficulty": "medium", "noise": 0.01, "n_vars": 3, "r2": 0.9998980473061998, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 0.001542824502075099, "model_canonical": "(b*p + p - 1)/b", "seconds": 14.79, "generations": 10, "evaluations": 12654, "found_infix": "(((-0.9991 + p) + (p * b)) / b)", "found_prefix": "(/ (+ (+ -0.9990729722135102 x0) (* x0 x1)) x1)", "scale_a": -0.0011046270021145, "scale_b": 1.0010729314075129}
{"id": "effective_annual_rate", "domain": "finance", "formula": "EAR = (1+r/m)^m-1", "difficulty": "medium", "noise": 0.0, "n_vars": 2, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 7.370368104449617e-07, "model_canonical": "exp(m*log(1 + r/m)) - 1", "seconds": 5.82, "generations": 0, "evaluations": 1281, "found_infix": "exp((m * log((1 + (r / m)))))", "found_prefix": "(exp (* x1 (log (+ 1 (/ x0 x1)))))", "scale_a": -0.9999999999999998, "scale_b": 0.9999999999999999}
{"id": "mortgage_remaining_balance", "domain": "finance", "formula": "Bal = P*((1+r)^n-(1+r)^k)/((1+r)^n-1)", "difficulty": "hard", "noise": 0.0, "n_vars": 4, "r2": 1.0, "success": true, "partial": false, "recovery": "exact", "recovered_exact": true, "recovery_symbolic": true, "recovery_behavioural": true, "extrapolation_error": 1.1249653254629085e-06, "model_canonical": "(P*exp(k*log(r + 1)) - P*exp(n*log(r + 1)))/(1 - exp(n*log(r + 1)))", "seconds": 7.3, "generations": 0, "evaluations": 1267, "found_infix": "(((-(P * exp((n * log((1 + r)))))) + (P * exp((k * log((1 + r)))))) / (1 + (-exp((n * log((1 + r)))))))", "found_prefix": "(/ (+ (neg (* x0 (exp (* x2 (log (+ 1 x1)))))) (* x0 (exp (* x3 (log (+ 1 x1)))))) (+ 1 (neg (exp (* x2 (log (+ 1 x1)))))))", "scale_a": 0.0, "scale_b": 1.0}
{"id": "real_cagr", "domain": "finance", "formula": "G = (Ve/Vs)^(1/n)/(1+infl)-1", "difficulty": "medium", "noise": 0.01, "n_vars": 4, "r2": 0.9955848716514241, "success": false, "partial": true, "recovery": "none", "recovered_exact": false, "recovery_symbolic": false, "recovery_behavioural": false, "extrapolation_error": 1.713733534325797, "model_canonical": "(Ve - Vs)/(sqrt(Ve)*sqrt(Vs + 81)*sqrt(Abs(n**2 - 48/37)))", "seconds": 68.22, "generations": 45, "evaluations": 53428, "found_infix": "((((Ve - Vs) / sqrt((-80.86 - Vs))) / sqrt((1.298 - (n)\u00b2))) / sqrt(Ve))", "found_prefix": "(/ (/ (/ (- x0 x1) (sqrt (- -80.8588 x1))) (sqrt (- 1.29754486445 (square x2)))) (sqrt x0))", "scale_a": -0.024803502201383623, "scale_b": 1.0024406720933132}

